Improved Pairwise Measurement-Based Surface Code

We devise a new realization of the surface code on a rectangular lattice of qubits utilizing single-qubit and nearest-neighbor two-qubit Pauli measurements and three auxiliary qubits per plaquette. This realization gains substantial advantages over prior pairwise measurement-based realizations of the surface code. It has a short operation period of 4 steps and our performance analysis for a standard circuit noise model yields a high fault-tolerance threshold of approximately $0.66\% $. The syndrome extraction circuits avoid bidirectional hook errors, so we can achieve full code distance by choosing appropriate boundary conditions. We also construct variants of the syndrome extraction circuits that entirely prevent hook errors, at the cost of larger circuit depth. This achieves full distance regardless of boundary conditions, with only a modest decrease in the threshold. Furthermore, we propose an efficient strategy for dealing with dead components (qubits and measurements) in our surface code realization, which can be adopted more generally for other surface code realizations. This new surface code realization is highly optimized for Majorana-based hardware, accounting for constraints imposed by layouts and the implementation of measurements, making it competitive with the recently proposed Floquet codes.

==> anc/Fig21_left/d_11.txt <==
--------          0
mzz (0.5, 0) (0, 0)
mz (0.5, 0.5)
mx (0.5, 1)
mzz (0, 2) (0.5, 2)
mz (0.5, 2.5)
mx (0.5, 3)
mzz (0, 4) (0.5, 4)
mz (0.5, 4.5)
mx (0.5, 5)
mzz (0.5, 6) (0, 6)
mz (0.5, 6.5)
mx (0.5, 7)
mzz (0, 8) (0.5, 8)
mz (0.5, 8.5)
mx (0.5, 9)
mzz (0, 10) (0.5, 10)
mx (1.5, 0)
mzz (1, 1) (1.5, 1)
mz (1.5, 1.5)
mx (1.5, 2)
mzz (1, 3) (1.5, 3)
mz (1.5, 3.5)
mx (1.5, 4)
mzz (1.5, 5) (1, 5)
mz (1.5, 5.5)
mx (1.5, 6)
mzz (1, 7) (1.5, 7)
mz (1.5, 7.5)
mx (1.5, 8)
mzz (1, 9) (1.5, 9)
mz (1.5, 9.5)
mx (1.5, 10)
mzz (2, 0) (2.5, 0)
mz (2.5, 0.5)
mx (2.5, 1)
mzz (2.5, 2) (2, 2)
mz (2.5, 2.5)
mx (2.5, 3)
mzz (2, 4) (2.5, 4)
mz (2.5, 4.5)
mx (2.5, 5)
mzz (2, 6) (2.5, 6)
mz (2.5, 6.5)
mx (2.5, 7)
mzz (2.5, 8) (2, 8)
mz (2.5, 8.5)
mx (2.5, 9)
mzz (2, 10) (2.5, 10)
mx (3.5, 0)
mzz (3, 1) (3.5, 1)
mz (3.5, 1.5)
mx (3.5, 2)
mzz (3, 3) (3.5, 3)
mz (3.5, 3.5)
mx (3.5, 4)
mzz (3.5, 5) (3, 5)
mz (3.5, 5.5)
mx (3.5, 6)
mzz (3, 7) (3.5, 7)
mz (3.5, 7.5)
mx (3.5, 8)
mzz (3, 9) (3.5, 9)
mz (3.5, 9.5)
mx (3.5, 10)
mzz (4, 0) (4.5, 0)
mz (4.5, 0.5)
mx (4.5, 1)
mzz (4.5, 2) (4, 2)
mz (4.5, 2.5)
mx (4.5, 3)
mzz (4, 4) (4.5, 4)
mz (4.5, 4.5)
mx (4.5, 5)
mzz (4, 6) (4.5, 6)
mz (4.5, 6.5)
mx (4.5, 7)
mzz (4.5, 8) (4, 8)
mz (4.5, 8.5)
mx (4.5, 9)
mzz (4, 10) (4.5, 10)
mx (5.5, 0)
mzz (5.5, 1) (5, 1)
mz (5.5, 1.5)
mx (5.5, 2)
mzz (5, 3) (5.5, 3)
mz (5.5, 3.5)
mx (5.5, 4)
mzz (5, 5) (5.5, 5)
mz (5.5, 5.5)
mx (5.5, 6)
mzz (5.5, 7) (5, 7)
mz (5.5, 7.5)
mx (5.5, 8)
mzz (5, 9) (5.5, 9)
mz (5.5, 9.5)
mx (5.5, 10)
mzz (6.5, 0) (6, 0)
mz (6.5, 0.5)
mx (6.5, 1)
mzz (6, 2) (6.5, 2)
mz (6.5, 2.5)
mx (6.5, 3)
mzz (6, 4) (6.5, 4)
mz (6.5, 4.5)
mx (6.5, 5)
mzz (6, 6) (6.5, 6)
mz (6.5, 6.5)
mx (6.5, 7)
mzz (6, 8) (6.5, 8)
mz (6.5, 8.5)
mx (6.5, 9)
mzz (6, 10) (6.5, 10)
mx (7.5, 0)
mzz (7, 1) (7.5, 1)
mz (7.5, 1.5)
mx (7.5, 2)
mzz (7.5, 3) (7, 3)
mz (7.5, 3.5)
mx (7.5, 4)
mzz (7, 5) (7.5, 5)
mz (7.5, 5.5)
mx (7.5, 6)
mzz (7, 7) (7.5, 7)
mz (7.5, 7.5)
mx (7.5, 8)
mzz (7, 9) (7.5, 9)
mz (7.5, 9.5)
mx (7.5, 10)
mzz (8.5, 0) (8, 0)
mz (8.5, 0.5)
mx (8.5, 1)
mzz (8, 2) (8.5, 2)
mz (8.5, 2.5)
mx (8.5, 3)
mzz (8, 4) (8.5, 4)
mz (8.5, 4.5)
mx (8.5, 5)
mzz (8.5, 6) (8, 6)
mz (8.5, 6.5)
mx (8.5, 7)
mzz (8, 8) (8.5, 8)
mz (8.5, 8.5)
mx (8.5, 9)
mzz (8, 10) (8.5, 10)
mx (9.5, 0)
mzz (9, 1) (9.5, 1)
mz (9.5, 1.5)
mx (9.5, 2)
mzz (9, 3) (9.5, 3)
mz (9.5, 3.5)
mx (9.5, 4)
mzz (9.5, 5) (9, 5)
mz (9.5, 5.5)
mx (9.5, 6)
mzz (9, 7) (9.5, 7)
mz (9.5, 7.5)
mx (9.5, 8)
mzz (9, 9) (9.5, 9)
mz (9.5, 9.5)
mx (9.5, 10)

--------          1
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)
mxx (0.5, 2.5) (0.5, 2)
mzz (1, 3) (0.5, 3)
mxx (0.5, 4.5) (0.5, 4)
mzz (0.5, 5) (1, 5)
mxx (0.5, 6.5) (0.5, 6)
mzz (1, 7) (0.5, 7)
mxx (0.5, 8.5) (0.5, 8)
mzz (1, 9) (0.5, 9)
mzz (1.5, 0) (2, 0)           @det2162
mxx (1.5, 1.5) (1.5, 1)
mzz (1.5, 2) (2, 2)
mxx (1.5, 3.5) (1.5, 3)
mzz (1.5, 4) (2, 4)
mxx (1.5, 5) (1.5, 5.5)
mzz (1.5, 6) (2, 6)
mxx (1.5, 7.5) (1.5, 7)
mzz (1.5, 8) (2, 8)
mxx (1.5, 9.5) (1.5, 9)
mzz (1.5, 10) (2, 10)
mxx (2.5, 0.5) (2.5, 0)
mzz (3, 1) (2.5, 1)
mxx (2.5, 2) (2.5, 2.5)
mzz (2.5, 3) (3, 3)
mxx (2.5, 4) (2.5, 4.5)
mzz (2.5, 5) (3, 5)
mxx (2.5, 6.5) (2.5, 6)
mzz (2.5, 7) (3, 7)
mxx (2.5, 8) (2.5, 8.5)
mzz (2.5, 9) (3, 9)
mzz (3.5, 0) (4, 0)           @det1465
mxx (3.5, 1) (3.5, 1.5)
mzz (3.5, 2) (4, 2)
mxx (3.5, 3) (3.5, 3.5)
mzz (4, 4) (3.5, 4)
mxx (3.5, 5) (3.5, 5.5)
mzz (3.5, 6) (4, 6)
mxx (3.5, 7) (3.5, 7.5)
mzz (3.5, 8) (4, 8)
mxx (3.5, 9) (3.5, 9.5)
mzz (4, 10) (3.5, 10)
mxx (4.5, 0.5) (4.5, 0)
mzz (5, 1) (4.5, 1)
mxx (4.5, 2) (4.5, 2.5)
mzz (5, 3) (4.5, 3)
mxx (4.5, 4.5) (4.5, 4)
mzz (5, 5) (4.5, 5)
mxx (4.5, 6.5) (4.5, 6)
mzz (5, 7) (4.5, 7)
mxx (4.5, 8) (4.5, 8.5)
mzz (5, 9) (4.5, 9)
mzz (5.5, 0) (6, 0)           @det789
mxx (5.5, 1) (5.5, 1.5)
mzz (5.5, 2) (6, 2)
mxx (5.5, 3) (5.5, 3.5)
mzz (5.5, 4) (6, 4)
mxx (5.5, 5.5) (5.5, 5)
mzz (6, 6) (5.5, 6)
mxx (5.5, 7) (5.5, 7.5)
mzz (5.5, 8) (6, 8)
mxx (5.5, 9) (5.5, 9.5)
mzz (5.5, 10) (6, 10)
mxx (6.5, 0) (6.5, 0.5)
mzz (6.5, 1) (7, 1)
mxx (6.5, 2.5) (6.5, 2)
mzz (6.5, 3) (7, 3)
mxx (6.5, 4.5) (6.5, 4)
mzz (6.5, 5) (7, 5)
mxx (6.5, 6) (6.5, 6.5)
mzz (6.5, 7) (7, 7)
mxx (6.5, 8.5) (6.5, 8)
mzz (7, 9) (6.5, 9)
mzz (7.5, 0) (8, 0)           @det1825
mxx (7.5, 1.5) (7.5, 1)
mzz (7.5, 2) (8, 2)
mxx (7.5, 3) (7.5, 3.5)
mzz (7.5, 4) (8, 4)
mxx (7.5, 5) (7.5, 5.5)
mzz (7.5, 6) (8, 6)
mxx (7.5, 7.5) (7.5, 7)
mzz (7.5, 8) (8, 8)
mxx (7.5, 9.5) (7.5, 9)
mzz (7.5, 10) (8, 10)
mxx (8.5, 0) (8.5, 0.5)
mzz (8.5, 1) (9, 1)
mxx (8.5, 2.5) (8.5, 2)
mzz (8.5, 3) (9, 3)
mxx (8.5, 4.5) (8.5, 4)
mzz (9, 5) (8.5, 5)
mxx (8.5, 6) (8.5, 6.5)
mzz (8.5, 7) (9, 7)
mxx (8.5, 8.5) (8.5, 8)
mzz (8.5, 9) (9, 9)
mzz (9.5, 0) (10, 0)          @det2683
mxx (9.5, 1.5) (9.5, 1)
mzz (9.5, 2) (10, 2)
mxx (9.5, 3.5) (9.5, 3)
mzz (9.5, 4) (10, 4)
mxx (9.5, 5) (9.5, 5.5)
mzz (9.5, 6) (10, 6)
mxx (9.5, 7) (9.5, 7.5)
mzz (9.5, 8) (10, 8)
mxx (9.5, 9.5) (9.5, 9)
mzz (9.5, 10) (10, 10)

--------          2
mz (0, 0.5)
mxx (0, 1.5) (0, 2)           @det1795
mx (0.5, 1.5)                 @det1795
mz (1, 1.5)
mz (0, 2.5)
mxx (0, 3.5) (0, 4)           @det2741
mx (0.5, 3.5)                 @det2741
mz (1, 3.5)
mz (0, 4.5)
mxx (0, 5.5) (0, 6)           @det2357
mx (0.5, 5.5)                 @det2357
mz (1, 5.5)
mz (0, 6.5)
mxx (0, 7.5) (0, 8)           @det5
mx (0.5, 7.5)                 @det5
mz (1, 7.5)
mz (0, 8.5)
mxx (0, 9.5) (0, 10)          @det2326
mx (0.5, 9.5)                 @det2326
mz (1, 9.5)
mxx (1, 0.5) (1, 1)           @det1002
mx (1.5, 0.5)                 @det1002
mz (2, 0.5)                   @det2162
mxx (1, 2.5) (1, 3)           @det2861
mx (1.5, 2.5)                 @det2861
mz (2, 2.5)
mxx (1, 4.5) (1, 5)           @det2391
mx (1.5, 4.5)                 @det2391
mz (2, 4.5)
mxx (1, 6.5) (1, 7)           @det581
mx (1.5, 6.5)                 @det581
mz (2, 6.5)
mxx (1, 8.5) (1, 9)           @det2839
mx (1.5, 8.5)                 @det2839
mz (2, 8.5)
mxx (2, 1.5) (2, 2)           @det2206
mx (2.5, 1.5)                 @det2206
mz (3, 1.5)
mxx (2, 3.5) (2, 4)           @det2639
mx (2.5, 3.5)                 @det2639
mz (3, 3.5)
mxx (2, 5.5) (2, 6)           @det1118
mx (2.5, 5.5)                 @det1118
mz (3, 5.5)
mxx (2, 7.5) (2, 8)           @det1277
mx (2.5, 7.5)                 @det1277
mz (3, 7.5)
mxx (2, 9.5) (2, 10)          @det1179
mx (2.5, 9.5)                 @det1179
mz (3, 9.5)
mxx (3, 1) (3, 0.5)           @det1225
mx (3.5, 0.5)                 @det1225
mz (4, 0.5)                   @det1465
mxx (3, 2.5) (3, 3)           @det2572
mx (3.5, 2.5)                 @det2572
mz (4, 2.5)
mxx (3, 4.5) (3, 5)           @det1356
mx (3.5, 4.5)                 @det1356
mz (4, 4.5)
mxx (3, 7) (3, 6.5)           @det1485
mx (3.5, 6.5)                 @det1485
mz (4, 6.5)
mxx (3, 8.5) (3, 9)           @det1645
mx (3.5, 8.5)                 @det1645
mz (4, 8.5)
mxx (4, 1.5) (4, 2)           @det2884
mx (4.5, 1.5)                 @det2884
mz (5, 1.5)
mxx (4, 4) (4, 3.5)           @det275
mx (4.5, 3.5)                 @det275
mz (5, 3.5)
mxx (4, 5.5) (4, 6)           @det693
mx (4.5, 5.5)                 @det693
mz (5, 5.5)
mxx (4, 7.5) (4, 8)           @det563
mx (4.5, 7.5)                 @det563
mz (5, 7.5)
mxx (4, 9.5) (4, 10)          @det1738
mx (4.5, 9.5)                 @det1738
mz (5, 9.5)
mxx (5, 0.5) (5, 1)           @det60
mx (5.5, 0.5)                 @det60
mz (6, 0.5)                   @det789
mxx (5, 3) (5, 2.5)           @det639
mx (5.5, 2.5)                 @det639
mz (6, 2.5)
mxx (5, 4.5) (5, 5)           @det622
mx (5.5, 4.5)                 @det622
mz (6, 4.5)
mxx (5, 6.5) (5, 7)           @det139
mx (5.5, 6.5)                 @det139
mz (6, 6.5)
mxx (5, 9) (5, 8.5)           @det770
mx (5.5, 8.5)                 @det770
mz (6, 8.5)
mxx (6, 1.5) (6, 2)           @det883
mx (6.5, 1.5)                 @det883
mz (7, 1.5)
mxx (6, 3.5) (6, 4)           @det743
mx (6.5, 3.5)                 @det743
mz (7, 3.5)
mxx (6, 6) (6, 5.5)           @det111
mx (6.5, 5.5)                 @det111
mz (7, 5.5)
mxx (6, 7.5) (6, 8)           @det2369
mx (6.5, 7.5)                 @det2369
mz (7, 7.5)
mxx (6, 9.5) (6, 10)          @det1281
mx (6.5, 9.5)                 @det1281
mz (7, 9.5)
mxx (7, 0.5) (7, 1)           @det1582
mx (7.5, 0.5)                 @det1582
mz (8, 0.5)                   @det1825
mxx (7, 2.5) (7, 3)           @det2888
mx (7.5, 2.5)                 @det2888
mz (8, 2.5)
mxx (7, 4.5) (7, 5)           @det420
mx (7.5, 4.5)                 @det420
mz (8, 4.5)
mxx (7, 6.5) (7, 7)           @det2263
mx (7.5, 6.5)                 @det2263
mz (8, 6.5)
mxx (7, 9) (7, 8.5)           @det1088
mx (7.5, 8.5)                 @det1088
mz (8, 8.5)
mxx (8, 2) (8, 1.5)           @det477
mx (8.5, 1.5)                 @det477
mz (9, 1.5)
mxx (8, 3.5) (8, 4)           @det695
mx (8.5, 3.5)                 @det695
mz (9, 3.5)
mxx (8, 5.5) (8, 6)           @det2031
mx (8.5, 5.5)                 @det2031
mz (9, 5.5)
mxx (8, 7.5) (8, 8)           @det2041
mx (8.5, 7.5)                 @det2041
mz (9, 7.5)
mxx (8, 9.5) (8, 10)          @det1746
mx (8.5, 9.5)                 @det1746
mz (9, 9.5)
mxx (9, 0.5) (9, 1)           @det1837
mx (9.5, 0.5)                 @det1837
mz (10, 0.5)                  @det2683
mxx (10, 1.5) (10, 2)         @det2614
mxx (9, 2.5) (9, 3)           @det2707
mx (9.5, 2.5)                 @det2707
mz (10, 2.5)
mxx (10, 4) (10, 3.5)         @det223
mxx (9, 5) (9, 4.5)           @det1009
mx (9.5, 4.5)                 @det1009
mz (10, 4.5)
mxx (10, 5.5) (10, 6)         @det2791
mxx (9, 6.5) (9, 7)           @det1796
mx (9.5, 6.5)                 @det1796
mz (10, 6.5)
mxx (10, 7.5) (10, 8)         @det1408
mxx (9, 8.5) (9, 9)           @det878
mx (9.5, 8.5)                 @det878
mz (10, 8.5)
mxx (10, 9.5) (10, 10)        @det1726
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)
mxx (0.5, 2.5) (0.5, 3)
mzz (1, 2) (0.5, 2)
mxx (0.5, 5) (0.5, 4.5)
mzz (1, 4) (0.5, 4)
mxx (0.5, 6.5) (0.5, 7)
mzz (0.5, 6) (1, 6)
mxx (0.5, 8.5) (0.5, 9)
mzz (1, 8) (0.5, 8)
mzz (1, 10) (0.5, 10)
mxx (1.5, 1.5) (1.5, 2)
mzz (1.5, 1) (2, 1)
mxx (1.5, 4) (1.5, 3.5)
mzz (2, 3) (1.5, 3)
mxx (1.5, 5.5) (1.5, 6)
mzz (1.5, 5) (2, 5)
mxx (1.5, 7.5) (1.5, 8)
mzz (1.5, 7) (2, 7)
mxx (1.5, 10) (1.5, 9.5)
mzz (2, 9) (1.5, 9)
mxx (2.5, 0.5) (2.5, 1)
mzz (2.5, 0) (3, 0)
mxx (2.5, 2.5) (2.5, 3)
mzz (2.5, 2) (3, 2)
mxx (2.5, 4.5) (2.5, 5)
mzz (2.5, 4) (3, 4)
mxx (2.5, 7) (2.5, 6.5)
mzz (3, 6) (2.5, 6)
mxx (2.5, 8.5) (2.5, 9)
mzz (2.5, 8) (3, 8)
mzz (2.5, 10) (3, 10)
mxx (3.5, 1.5) (3.5, 2)
mzz (3.5, 1) (4, 1)
mxx (3.5, 3.5) (3.5, 4)
mzz (3.5, 3) (4, 3)
mxx (3.5, 5.5) (3.5, 6)
mzz (3.5, 5) (4, 5)
mxx (3.5, 7.5) (3.5, 8)
mzz (3.5, 7) (4, 7)
mxx (3.5, 9.5) (3.5, 10)
mzz (4, 9) (3.5, 9)
mxx (4.5, 0.5) (4.5, 1)
mzz (5, 0) (4.5, 0)
mxx (4.5, 2.5) (4.5, 3)
mzz (4.5, 2) (5, 2)
mxx (4.5, 4.5) (4.5, 5)
mzz (5, 4) (4.5, 4)
mxx (4.5, 6.5) (4.5, 7)
mzz (5, 6) (4.5, 6)
mxx (4.5, 8.5) (4.5, 9)
mzz (4.5, 8) (5, 8)
mzz (5, 10) (4.5, 10)
mxx (5.5, 1.5) (5.5, 2)
mzz (5.5, 1) (6, 1)
mxx (5.5, 3.5) (5.5, 4)
mzz (5.5, 3) (6, 3)
mxx (5.5, 5.5) (5.5, 6)
mzz (5.5, 5) (6, 5)
mxx (5.5, 7.5) (5.5, 8)
mzz (5.5, 7) (6, 7)
mxx (5.5, 9.5) (5.5, 10)
mzz (5.5, 9) (6, 9)
mxx (6.5, 0.5) (6.5, 1)
mzz (6.5, 0) (7, 0)
mxx (6.5, 2.5) (6.5, 3)
mzz (6.5, 2) (7, 2)
mxx (6.5, 5) (6.5, 4.5)
mzz (7, 4) (6.5, 4)
mxx (6.5, 6.5) (6.5, 7)
mzz (6.5, 6) (7, 6)
mxx (6.5, 8.5) (6.5, 9)
mzz (6.5, 8) (7, 8)
mzz (7, 10) (6.5, 10)
mxx (7.5, 2) (7.5, 1.5)
mzz (7.5, 1) (8, 1)
mxx (7.5, 3.5) (7.5, 4)
mzz (7.5, 3) (8, 3)
mxx (7.5, 5.5) (7.5, 6)
mzz (7.5, 5) (8, 5)
mxx (7.5, 8) (7.5, 7.5)
mzz (8, 7) (7.5, 7)
mxx (7.5, 9.5) (7.5, 10)
mzz (7.5, 9) (8, 9)
mxx (8.5, 0.5) (8.5, 1)
mzz (8.5, 0) (9, 0)
mxx (8.5, 2.5) (8.5, 3)
mzz (8.5, 2) (9, 2)
mxx (8.5, 4.5) (8.5, 5)
mzz (8.5, 4) (9, 4)
mxx (8.5, 6.5) (8.5, 7)
mzz (8.5, 6) (9, 6)
mxx (8.5, 8.5) (8.5, 9)
mzz (8.5, 8) (9, 8)
mzz (9, 10) (8.5, 10)
mxx (9.5, 1.5) (9.5, 2)
mzz (10, 1) (9.5, 1)
mxx (9.5, 4) (9.5, 3.5)
mzz (9.5, 3) (10, 3)
mxx (9.5, 5.5) (9.5, 6)
mzz (9.5, 5) (10, 5)
mxx (9.5, 7.5) (9.5, 8)
mzz (9.5, 7) (10, 7)
mxx (9.5, 10) (9.5, 9.5)
mzz (10, 9) (9.5, 9)

--------          3
mxx (0, 0.5) (0, 0)           @det1499
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)           @det1795
mxx (0, 2) (0, 2.5)           @det247
mzz (0, 3.5) (0.5, 3.5)
mxx (1, 3) (1, 3.5)           @det2741
mxx (0, 4) (0, 4.5)           @det2903
mzz (0.5, 5.5) (0, 5.5)
mxx (1, 5) (1, 5.5)           @det2357
mxx (0, 6.5) (0, 6)           @det908
mzz (0, 7.5) (0.5, 7.5)
mxx (1, 7.5) (1, 7)           @det5
mxx (0, 8) (0, 8.5)           @det1283
mzz (0, 9.5) (0.5, 9.5)
mxx (1, 9) (1, 9.5)           @det2326
mzz (1, 0.5) (1.5, 0.5)       @det2162
mxx (2, 0) (2, 0.5)           @det1002
mzz (1, 2.5) (1.5, 2.5)
mxx (2, 2) (2, 2.5)           @det2861
mzz (1.5, 4.5) (1, 4.5)
mxx (2, 4.5) (2, 4)           @det2391
mzz (1, 6.5) (1.5, 6.5)
mxx (2, 6.5) (2, 6)           @det581
mzz (1, 8.5) (1.5, 8.5)
mxx (2, 8) (2, 8.5)           @det2839
mzz (2, 1.5) (2.5, 1.5)
mxx (3, 1.5) (3, 1)           @det2206
mzz (2, 3.5) (2.5, 3.5)
mxx (3, 3.5) (3, 3)           @det2639
mzz (2, 5.5) (2.5, 5.5)
mxx (3, 5) (3, 5.5)           @det1118
mzz (2.5, 7.5) (2, 7.5)
mxx (3, 7.5) (3, 7)           @det1277
mzz (2, 9.5) (2.5, 9.5)
mxx (3, 9.5) (3, 9)           @det1179
mzz (3.5, 0.5) (3, 0.5)       @det1465
mxx (4, 0) (4, 0.5)           @det1225
mzz (3, 2.5) (3.5, 2.5)
mxx (4, 2) (4, 2.5)           @det2572
mzz (3, 4.5) (3.5, 4.5)
mxx (4, 4.5) (4, 4)           @det1356
mzz (3.5, 6.5) (3, 6.5)
mxx (4, 6) (4, 6.5)           @det1485
mzz (3, 8.5) (3.5, 8.5)
mxx (4, 8) (4, 8.5)           @det1645
mzz (4, 1.5) (4.5, 1.5)
mxx (5, 1) (5, 1.5)           @det2884
mzz (4.5, 3.5) (4, 3.5)
mxx (5, 3.5) (5, 3)           @det275
mzz (4, 5.5) (4.5, 5.5)
mxx (5, 5.5) (5, 5)           @det693
mzz (4, 7.5) (4.5, 7.5)
mxx (5, 7) (5, 7.5)           @det563
mzz (4, 9.5) (4.5, 9.5)
mxx (5, 9.5) (5, 9)           @det1738
mzz (5, 0.5) (5.5, 0.5)       @det789
mxx (6, 0) (6, 0.5)           @det60
mzz (5.5, 2.5) (5, 2.5)
mxx (6, 2.5) (6, 2)           @det639
mzz (5, 4.5) (5.5, 4.5)
mxx (6, 4) (6, 4.5)           @det622
mzz (5, 6.5) (5.5, 6.5)
mxx (6, 6.5) (6, 6)           @det139
mzz (5.5, 8.5) (5, 8.5)
mxx (6, 8.5) (6, 8)           @det770
mzz (6, 1.5) (6.5, 1.5)
mxx (7, 1.5) (7, 1)           @det883
mzz (6, 3.5) (6.5, 3.5)
mxx (7, 3) (7, 3.5)           @det743
mzz (6.5, 5.5) (6, 5.5)
mxx (7, 5.5) (7, 5)           @det111
mzz (6, 7.5) (6.5, 7.5)
mxx (7, 7.5) (7, 7)           @det2369
mzz (6, 9.5) (6.5, 9.5)
mxx (7, 9.5) (7, 9)           @det1281
mzz (7, 0.5) (7.5, 0.5)       @det1825
mxx (8, 0.5) (8, 0)           @det1582
mzz (7.5, 2.5) (7, 2.5)
mxx (8, 2.5) (8, 2)           @det2888
mzz (7, 4.5) (7.5, 4.5)
mxx (8, 4) (8, 4.5)           @det420
mzz (7, 6.5) (7.5, 6.5)
mxx (8, 6.5) (8, 6)           @det2263
mzz (7.5, 8.5) (7, 8.5)
mxx (8, 8) (8, 8.5)           @det1088
mzz (8.5, 1.5) (8, 1.5)
mxx (9, 1) (9, 1.5)           @det477
mzz (8, 3.5) (8.5, 3.5)
mxx (9, 3) (9, 3.5)           @det695
mzz (8, 5.5) (8.5, 5.5)
mxx (9, 5.5) (9, 5)           @det2031
mzz (8, 7.5) (8.5, 7.5)
mxx (9, 7) (9, 7.5)           @det2041
mzz (8, 9.5) (8.5, 9.5)
mxx (9, 9) (9, 9.5)           @det1746
mzz (9, 0.5) (9.5, 0.5)       @det2683
mxx (10, 0.5) (10, 0)         @det1837
mzz (9.5, 2.5) (9, 2.5)
mxx (10, 2) (10, 2.5)         @det2707
mzz (9.5, 4.5) (9, 4.5)
mxx (10, 4.5) (10, 4)         @det1009
mzz (9, 6.5) (9.5, 6.5)
mxx (10, 6.5) (10, 6)         @det1796
mzz (9.5, 8.5) (9, 8.5)
mxx (10, 8) (10, 8.5)         @det878
mzz (0, 1) (0.5, 1)
mz (0.5, 0.5)                 @det2918
mx (0.5, 0)                   @det1499
mzz (0, 3) (0.5, 3)
mz (0.5, 2.5)                 @det2961
mx (0.5, 2)                   @det247 det1795
mzz (0.5, 5) (0, 5)
mz (0.5, 4.5)                 @det2967
mx (0.5, 4)                   @det2741 det2903
mzz (0, 7) (0.5, 7)
mz (0.5, 6.5)                 @det2946
mx (0.5, 6)                   @det908 det2357
mzz (0, 9) (0.5, 9)
mz (0.5, 8.5)                 @det82
mx (0.5, 8)                   @det5 det1283
mx (0.5, 10)                  @det2326
mzz (1, 0) (1.5, 0)           @det2162
mzz (1, 2) (1.5, 2)
mz (1.5, 1.5)                 @det2959
mx (1.5, 1)                   @det1002 det1795
mzz (1.5, 4) (1, 4)
mz (1.5, 3.5)                 @det77
mx (1.5, 3)                   @det2741 det2861
mzz (1, 6) (1.5, 6)
mz (1.5, 5.5)                 @det38
mx (1.5, 5)                   @det2357 det2391
mzz (1, 8) (1.5, 8)
mz (1.5, 7.5)                 @det44
mx (1.5, 7)                   @det5 det581
mzz (1.5, 10) (1, 10)
mz (1.5, 9.5)                 @det2917
mx (1.5, 9)                   @det2326 det2839
mzz (2, 1) (2.5, 1)
mz (2.5, 0.5)                 @det15
mx (2.5, 0)                   @det1002
mzz (2, 3) (2.5, 3)
mz (2.5, 2.5)                 @det2941
mx (2.5, 2)                   @det2206 det2861
mzz (2, 5) (2.5, 5)
mz (2.5, 4.5)                 @det16
mx (2.5, 4)                   @det2391 det2639
mzz (2.5, 7) (2, 7)
mz (2.5, 6.5)                 @det25
mx (2.5, 6)                   @det581 det1118
mzz (2, 9) (2.5, 9)
mz (2.5, 8.5)                 @det2923
mx (2.5, 8)                   @det1277 det2839
mx (2.5, 10)                  @det1179
mzz (3.5, 0) (3, 0)           @det1465
mzz (3, 2) (3.5, 2)
mz (3.5, 1.5)                 @det2
mx (3.5, 1)                   @det1225 det2206
mzz (3, 4) (3.5, 4)
mz (3.5, 3.5)                 @det17
mx (3.5, 3)                   @det2572 det2639
mzz (3.5, 6) (3, 6)
mz (3.5, 5.5)                 @det2932
mx (3.5, 5)                   @det1118 det1356
mzz (3, 8) (3.5, 8)
mz (3.5, 7.5)                 @det13
mx (3.5, 7)                   @det1277 det1485
mzz (3, 10) (3.5, 10)
mz (3.5, 9.5)                 @det18
mx (3.5, 9)                   @det1179 det1645
mzz (4, 1) (4.5, 1)
mz (4.5, 0.5)                 @det2916
mx (4.5, 0)                   @det1225
mzz (4.5, 3) (4, 3)
mz (4.5, 2.5)                 @det2960
mx (4.5, 2)                   @det2572 det2884
mzz (4, 5) (4.5, 5)
mz (4.5, 4.5)                 @det2965
mx (4.5, 4)                   @det275 det1356
mzz (4, 7) (4.5, 7)
mz (4.5, 6.5)                 @det74
mx (4.5, 6)                   @det693 det1485
mzz (4, 9) (4.5, 9)
mz (4.5, 8.5)                 @det2949
mx (4.5, 8)                   @det563 det1645
mx (4.5, 10)                  @det1738
mzz (5, 0) (5.5, 0)           @det789
mzz (5.5, 2) (5, 2)
mz (5.5, 1.5)                 @det2958
mx (5.5, 1)                   @det60 det2884
mzz (5, 4) (5.5, 4)
mz (5.5, 3.5)                 @det29
mx (5.5, 3)                   @det275 det639
mzz (5, 6) (5.5, 6)
mz (5.5, 5.5)                 @det2938
mx (5.5, 5)                   @det622 det693
mzz (5.5, 8) (5, 8)
mz (5.5, 7.5)                 @det2907
mx (5.5, 7)                   @det139 det563
mzz (5, 10) (5.5, 10)
mz (5.5, 9.5)                 @det2951
mx (5.5, 9)                   @det770 det1738
mzz (6, 1) (6.5, 1)
mz (6.5, 0.5)                 @det2953
mx (6.5, 0)                   @det60
mzz (6, 3) (6.5, 3)
mz (6.5, 2.5)                 @det2902
mx (6.5, 2)                   @det639 det883
mzz (6.5, 5) (6, 5)
mz (6.5, 4.5)                 @det2931
mx (6.5, 4)                   @det622 det743
mzz (6, 7) (6.5, 7)
mz (6.5, 6.5)                 @det80
mx (6.5, 6)                   @det111 det139
mzz (6, 9) (6.5, 9)
mz (6.5, 8.5)                 @det2490
mx (6.5, 8)                   @det770 det2369
mx (6.5, 10)                  @det1281
mzz (7, 0) (7.5, 0)           @det1825
mzz (7.5, 2) (7, 2)
mz (7.5, 1.5)                 @det2920
mx (7.5, 1)                   @det883 det1582
mzz (7, 4) (7.5, 4)
mz (7.5, 3.5)                 @det2925
mx (7.5, 3)                   @det743 det2888
mzz (7, 6) (7.5, 6)
mz (7.5, 5.5)                 @det2930
mx (7.5, 5)                   @det111 det420
mzz (7.5, 8) (7, 8)
mz (7.5, 7.5)                 @det10
mx (7.5, 7)                   @det2263 det2369
mzz (7, 10) (7.5, 10)
mz (7.5, 9.5)                 @det66
mx (7.5, 9)                   @det1088 det1281
mzz (8.5, 1) (8, 1)
mz (8.5, 0.5)                 @det71
mx (8.5, 0)                   @det1582
mzz (8, 3) (8.5, 3)
mz (8.5, 2.5)                 @det2935
mx (8.5, 2)                   @det477 det2888
mzz (8, 5) (8.5, 5)
mz (8.5, 4.5)                 @det2929
mx (8.5, 4)                   @det420 det695
mzz (8, 7) (8.5, 7)
mz (8.5, 6.5)                 @det20
mx (8.5, 6)                   @det2031 det2263
mzz (8, 9) (8.5, 9)
mz (8.5, 8.5)                 @det2909
mx (8.5, 8)                   @det1088 det2041
mx (8.5, 10)                  @det1746
mzz (9, 0) (9.5, 0)           @det2683
mzz (9, 2) (9.5, 2)
mz (9.5, 1.5)                 @det2956
mx (9.5, 1)                   @det477 det1837
mzz (9.5, 4) (9, 4)
mz (9.5, 3.5)                 @det2943
mx (9.5, 3)                   @det695 det2707
mzz (9, 6) (9.5, 6)
mz (9.5, 5.5)                 @det31
mx (9.5, 5)                   @det1009 det2031
mzz (9, 8) (9.5, 8)
mz (9.5, 7.5)                 @det2937
mx (9.5, 7)                   @det1796 det2041
mzz (9.5, 10) (9, 10)
mz (9.5, 9.5)                 @det2908
mx (9.5, 9)                   @det878 det1746

--------          4
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)           @det1795
mzz (1, 3.5) (0.5, 3.5)
mxx (0, 3.5) (0, 3)           @det2741
mzz (0.5, 5.5) (1, 5.5)
mxx (0, 5.5) (0, 5)           @det2357
mzz (1, 7.5) (0.5, 7.5)
mxx (0, 7) (0, 7.5)           @det5
mzz (1, 9.5) (0.5, 9.5)
mxx (0, 9) (0, 9.5)           @det2326
mzz (1.5, 0.5) (2, 0.5)       @det2162
mxx (1, 0.5) (1, 0)           @det1002
mzz (1.5, 2.5) (2, 2.5)
mxx (1, 2) (1, 2.5)           @det2861
mzz (1.5, 4.5) (2, 4.5)
mxx (1, 4) (1, 4.5)           @det2391
mzz (1.5, 6.5) (2, 6.5)
mxx (1, 6.5) (1, 6)           @det581
mzz (1.5, 8.5) (2, 8.5)
mxx (1, 8) (1, 8.5)           @det2839
mzz (3, 1.5) (2.5, 1.5)
mxx (2, 1) (2, 1.5)           @det2206
mzz (2.5, 3.5) (3, 3.5)
mxx (2, 3.5) (2, 3)           @det2639
mzz (2.5, 5.5) (3, 5.5)
mxx (2, 5.5) (2, 5)           @det1118
mzz (2.5, 7.5) (3, 7.5)
mxx (2, 7) (2, 7.5)           @det1277
mzz (2.5, 9.5) (3, 9.5)
mxx (2, 9.5) (2, 9)           @det1179
mzz (3.5, 0.5) (4, 0.5)       @det1465
mxx (3, 0) (3, 0.5)           @det1225
mzz (3.5, 2.5) (4, 2.5)
mxx (3, 2.5) (3, 2)           @det2572
mzz (4, 4.5) (3.5, 4.5)
mxx (3, 4.5) (3, 4)           @det1356
mzz (3.5, 6.5) (4, 6.5)
mxx (3, 6) (3, 6.5)           @det1485
mzz (3.5, 8.5) (4, 8.5)
mxx (3, 8.5) (3, 8)           @det1645
mzz (5, 1.5) (4.5, 1.5)
mxx (4, 1.5) (4, 1)           @det2884
mzz (5, 3.5) (4.5, 3.5)
mxx (4, 3) (4, 3.5)           @det275
mzz (5, 5.5) (4.5, 5.5)
mxx (4, 5) (4, 5.5)           @det693
mzz (5, 7.5) (4.5, 7.5)
mxx (4, 7) (4, 7.5)           @det563
mzz (5, 9.5) (4.5, 9.5)
mxx (4, 9.5) (4, 9)           @det1738
mzz (5.5, 0.5) (6, 0.5)       @det789
mxx (5, 0) (5, 0.5)           @det60
mzz (5.5, 2.5) (6, 2.5)
mxx (5, 2) (5, 2.5)           @det639
mzz (5.5, 4.5) (6, 4.5)
mxx (5, 4.5) (5, 4)           @det622
mzz (6, 6.5) (5.5, 6.5)
mxx (5, 6) (5, 6.5)           @det139
mzz (5.5, 8.5) (6, 8.5)
mxx (5, 8) (5, 8.5)           @det770
mzz (6.5, 1.5) (7, 1.5)
mxx (6, 1.5) (6, 1)           @det883
mzz (6.5, 3.5) (7, 3.5)
mxx (6, 3.5) (6, 3)           @det743
mzz (6.5, 5.5) (7, 5.5)
mxx (6, 5) (6, 5.5)           @det111
mzz (6.5, 7.5) (7, 7.5)
mxx (6, 7.5) (6, 7)           @det2369
mzz (7, 9.5) (6.5, 9.5)
mxx (6, 9.5) (6, 9)           @det1281
mzz (7.5, 0.5) (8, 0.5)       @det1825
mxx (7, 0.5) (7, 0)           @det1582
mzz (7.5, 2.5) (8, 2.5)
mxx (7, 2) (7, 2.5)           @det2888
mzz (7.5, 4.5) (8, 4.5)
mxx (7, 4.5) (7, 4)           @det420
mzz (7.5, 6.5) (8, 6.5)
mxx (7, 6.5) (7, 6)           @det2263
mzz (7.5, 8.5) (8, 8.5)
mxx (7, 8) (7, 8.5)           @det1088
mzz (8.5, 1.5) (9, 1.5)
mxx (8, 1) (8, 1.5)           @det477
mzz (8.5, 3.5) (9, 3.5)
mxx (8, 3.5) (8, 3)           @det695
mzz (9, 5.5) (8.5, 5.5)
mxx (8, 5.5) (8, 5)           @det2031
mzz (8.5, 7.5) (9, 7.5)
mxx (8, 7.5) (8, 7)           @det2041
mzz (8.5, 9.5) (9, 9.5)
mxx (8, 9) (8, 9.5)           @det1746
mzz (9.5, 0.5) (10, 0.5)      @det2683
mxx (9, 0) (9, 0.5)           @det1837
mxx (10, 1.5) (10, 1)         @det2614
mzz (9.5, 2.5) (10, 2.5)
mxx (9, 2) (9, 2.5)           @det2707
mxx (10, 3.5) (10, 3)         @det223
mzz (9.5, 4.5) (10, 4.5)
mxx (9, 4) (9, 4.5)           @det1009
mxx (10, 5) (10, 5.5)         @det2791
mzz (9.5, 6.5) (10, 6.5)
mxx (9, 6.5) (9, 6)           @det1796
mxx (10, 7.5) (10, 7)         @det1408
mzz (9.5, 8.5) (10, 8.5)
mxx (9, 8) (9, 8.5)           @det878
mxx (10, 9) (10, 9.5)         @det1726
mzz (0.5, 0) (0, 0)           @det2810
mz (0.5, 0.5)                 @det2810 det2918
mx (0.5, 1)                   @det1002 det1795
mzz (0, 2) (0.5, 2)           @det1198
mz (0.5, 2.5)                 @det1198 det2961
mx (0.5, 3)                   @det2741 det2861
mzz (0, 4) (0.5, 4)           @det2002
mz (0.5, 4.5)                 @det2002 det2967
mx (0.5, 5)                   @det2357 det2391
mzz (0.5, 6) (0, 6)           @det2175
mz (0.5, 6.5)                 @det2175 det2946
mx (0.5, 7)                   @det5 det581
mzz (0, 8) (0.5, 8)           @det832
mz (0.5, 8.5)                 @det82 det832
mx (0.5, 9)                   @det2326 det2839
mzz (0, 10) (0.5, 10)         @det1522
mx (1.5, 0)                   @det1002
mzz (1, 1) (1.5, 1)           @det318
mz (1.5, 1.5)                 @det318 det2959
mx (1.5, 2)                   @det2206 det2861
mzz (1, 3) (1.5, 3)           @det2542
mz (1.5, 3.5)                 @det77 det2542
mx (1.5, 4)                   @det2391 det2639
mzz (1.5, 5) (1, 5)           @det356
mz (1.5, 5.5)                 @det38 det356
mx (1.5, 6)                   @det581 det1118
mzz (1, 7) (1.5, 7)           @det526
mz (1.5, 7.5)                 @det44 det526
mx (1.5, 8)                   @det1277 det2839
mzz (1, 9) (1.5, 9)           @det121
mz (1.5, 9.5)                 @det121 det2917
mx (1.5, 10)                  @det1179
mzz (2, 0) (2.5, 0)           @det188
mz (2.5, 0.5)                 @det15 det188
mx (2.5, 1)                   @det1225 det2206
mzz (2.5, 2) (2, 2)           @det2704
mz (2.5, 2.5)                 @det2704 det2941
mx (2.5, 3)                   @det2572 det2639
mzz (2, 4) (2.5, 4)           @det1071
mz (2.5, 4.5)                 @det16 det1071
mx (2.5, 5)                   @det1118 det1356
mzz (2, 6) (2.5, 6)           @det231
mz (2.5, 6.5)                 @det25 det231
mx (2.5, 7)                   @det1277 det1485
mzz (2.5, 8) (2, 8)           @det1561
mz (2.5, 8.5)                 @det1561 det2923
mx (2.5, 9)                   @det1179 det1645
mzz (2, 10) (2.5, 10)         @det2355
mx (3.5, 0)                   @det1225
mzz (3, 1) (3.5, 1)           @det1259
mz (3.5, 1.5)                 @det2 det1259
mx (3.5, 2)                   @det2572 det2884
mzz (3, 3) (3.5, 3)           @det1656
mz (3.5, 3.5)                 @det17 det1656
mx (3.5, 4)                   @det275 det1356
mzz (3.5, 5) (3, 5)           @det1011
mz (3.5, 5.5)                 @det1011 det2932
mx (3.5, 6)                   @det693 det1485
mzz (3, 7) (3.5, 7)           @det724
mz (3.5, 7.5)                 @det13 det724
mx (3.5, 8)                   @det563 det1645
mzz (3, 9) (3.5, 9)           @det1254
mz (3.5, 9.5)                 @det18 det1254
mx (3.5, 10)                  @det1738
mzz (4, 0) (4.5, 0)           @det1395
mz (4.5, 0.5)                 @det1395 det2916
mx (4.5, 1)                   @det60 det2884
mzz (4.5, 2) (4, 2)           @det993
mz (4.5, 2.5)                 @det993 det2960
mx (4.5, 3)                   @det275 det639
mzz (4, 4) (4.5, 4)           @det2493
mz (4.5, 4.5)                 @det2493 det2965
mx (4.5, 5)                   @det622 det693
mzz (4, 6) (4.5, 6)           @det1861
mz (4.5, 6.5)                 @det74 det1861
mx (4.5, 7)                   @det139 det563
mzz (4.5, 8) (4, 8)           @det300
mz (4.5, 8.5)                 @det300 det2949
mx (4.5, 9)                   @det770 det1738
mzz (4, 10) (4.5, 10)         @det2388
mx (5.5, 0)                   @det60
mzz (5.5, 1) (5, 1)           @det1027
mz (5.5, 1.5)                 @det1027 det2958
mx (5.5, 2)                   @det639 det883
mzz (5, 3) (5.5, 3)           @det2057
mz (5.5, 3.5)                 @det29 det2057
mx (5.5, 4)                   @det622 det743
mzz (5, 5) (5.5, 5)           @det2114
mz (5.5, 5.5)                 @det2114 det2938
mx (5.5, 6)                   @det111 det139
mzz (5.5, 7) (5, 7)           @det1195
mz (5.5, 7.5)                 @det1195 det2907
mx (5.5, 8)                   @det770 det2369
mzz (5, 9) (5.5, 9)           @det2092
mz (5.5, 9.5)                 @det2092 det2951
mx (5.5, 10)                  @det1281
mzz (6.5, 0) (6, 0)           @det2911
mz (6.5, 0.5)                 @det2911 det2953
mx (6.5, 1)                   @det883 det1582
mzz (6, 2) (6.5, 2)           @det2377
mz (6.5, 2.5)                 @det2377 det2902
mx (6.5, 3)                   @det743 det2888
mzz (6, 4) (6.5, 4)           @det1130
mz (6.5, 4.5)                 @det1130 det2931
mx (6.5, 5)                   @det111 det420
mzz (6, 6) (6.5, 6)           @det2866
mz (6.5, 6.5)                 @det80 det2866
mx (6.5, 7)                   @det2263 det2369
mzz (6, 8) (6.5, 8)           @det1607
mz (6.5, 8.5)                 @det1607 det2490
mx (6.5, 9)                   @det1088 det1281
mzz (6, 10) (6.5, 10)         @det2713
mx (7.5, 0)                   @det1582
mzz (7, 1) (7.5, 1)           @det503
mz (7.5, 1.5)                 @det503 det2920
mx (7.5, 2)                   @det477 det2888
mzz (7.5, 3) (7, 3)           @det679
mz (7.5, 3.5)                 @det679 det2925
mx (7.5, 4)                   @det420 det695
mzz (7, 5) (7.5, 5)           @det606
mz (7.5, 5.5)                 @det606 det2930
mx (7.5, 6)                   @det2031 det2263
mzz (7, 7) (7.5, 7)           @det1008
mz (7.5, 7.5)                 @det10 det1008
mx (7.5, 8)                   @det1088 det2041
mzz (7, 9) (7.5, 9)           @det2006
mz (7.5, 9.5)                 @det66 det2006
mx (7.5, 10)                  @det1746
mzz (8.5, 0) (8, 0)           @det2172
mz (8.5, 0.5)                 @det71 det2172
mx (8.5, 1)                   @det477 det1837
mzz (8, 2) (8.5, 2)           @det1728
mz (8.5, 2.5)                 @det1728 det2935
mx (8.5, 3)                   @det695 det2707
mzz (8, 4) (8.5, 4)           @det2727
mz (8.5, 4.5)                 @det2727 det2929
mx (8.5, 5)                   @det1009 det2031
mzz (8.5, 6) (8, 6)           @det515
mz (8.5, 6.5)                 @det20 det515
mx (8.5, 7)                   @det1796 det2041
mzz (8, 8) (8.5, 8)           @det1878
mz (8.5, 8.5)                 @det1878 det2909
mx (8.5, 9)                   @det878 det1746
mzz (8, 10) (8.5, 10)         @det2339
mx (9.5, 0)                   @det1837
mzz (9, 1) (9.5, 1)           @det363
mz (9.5, 1.5)                 @det363 det2956
mx (9.5, 2)                   @det2614 det2707
mzz (9, 3) (9.5, 3)           @det2303
mz (9.5, 3.5)                 @det2303 det2943
mx (9.5, 4)                   @det223 det1009
mzz (9.5, 5) (9, 5)           @det2921
mz (9.5, 5.5)                 @det31 det2921
mx (9.5, 6)                   @det1796 det2791
mzz (9, 7) (9.5, 7)           @det1163
mz (9.5, 7.5)                 @det1163 det2937
mx (9.5, 8)                   @det878 det1408
mzz (9, 9) (9.5, 9)           @det69
mz (9.5, 9.5)                 @det69 det2908
mx (9.5, 10)                  @det1726

--------          5
mxx (0, 1) (0, 0.5)           @det1499
mxx (1, 1.5) (1, 2)           @det1795
mx (0.5, 1.5)                 @det422
mz (0, 1.5)                   @det1198
mxx (0, 2.5) (0, 3)           @det247
mxx (1, 3.5) (1, 4)           @det2741
mx (0.5, 3.5)                 @det537
mz (0, 3.5)                   @det2002
mxx (0, 4.5) (0, 5)           @det2903
mxx (1, 6) (1, 5.5)           @det2357
mx (0.5, 5.5)                 @det582
mz (0, 5.5)                   @det2175
mxx (0, 7) (0, 6.5)           @det908
mxx (1, 7.5) (1, 8)           @det5
mx (0.5, 7.5)                 @det437
mz (0, 7.5)                   @det832
mxx (0, 8.5) (0, 9)           @det1283
mxx (1, 9.5) (1, 10)          @det2326
mx (0.5, 9.5)                 @det546
mz (0, 9.5)                   @det1522
mxx (2, 0.5) (2, 1)           @det1002
mx (1.5, 0.5)                 @det576
mz (1, 0.5)                   @det318 det2162 det2810
mxx (2, 3) (2, 2.5)           @det2861
mx (1.5, 2.5)                 @det607
mz (1, 2.5)                   @det1198 det2542
mxx (2, 4.5) (2, 5)           @det2391
mx (1.5, 4.5)                 @det615
mz (1, 4.5)                   @det356 det2002
mxx (2, 6.5) (2, 7)           @det581
mx (1.5, 6.5)                 @det587
mz (1, 6.5)                   @det526 det2175
mxx (2, 9) (2, 8.5)           @det2839
mx (1.5, 8.5)                 @det600
mz (1, 8.5)                   @det121 det832
mxx (3, 1.5) (3, 2)           @det2206
mx (2.5, 1.5)                 @det500
mz (2, 1.5)                   @det318 det2704
mxx (3, 3.5) (3, 4)           @det2639
mx (2.5, 3.5)                 @det434
mz (2, 3.5)                   @det1071 det2542
mxx (3, 5.5) (3, 6)           @det1118
mx (2.5, 5.5)                 @det624
mz (2, 5.5)                   @det231 det356
mxx (3, 7.5) (3, 8)           @det1277
mx (2.5, 7.5)                 @det628
mz (2, 7.5)                   @det526 det1561
mxx (3, 9.5) (3, 10)          @det1179
mx (2.5, 9.5)                 @det504
mz (2, 9.5)                   @det121 det2355
mxx (4, 0.5) (4, 1)           @det1225
mx (3.5, 0.5)                 @det579
mz (3, 0.5)                   @det188 det1259 det1465
mxx (4, 2.5) (4, 3)           @det2572
mx (3.5, 2.5)                 @det626
mz (3, 2.5)                   @det1656 det2704
mxx (4, 4.5) (4, 5)           @det1356
mx (3.5, 4.5)                 @det564
mz (3, 4.5)                   @det1011 det1071
mxx (4, 6.5) (4, 7)           @det1485
mx (3.5, 6.5)                 @det508
mz (3, 6.5)                   @det231 det724
mxx (4, 9) (4, 8.5)           @det1645
mx (3.5, 8.5)                 @det630
mz (3, 8.5)                   @det1254 det1561
mxx (5, 1.5) (5, 2)           @det2884
mx (4.5, 1.5)                 @det556
mz (4, 1.5)                   @det993 det1259
mxx (5, 3.5) (5, 4)           @det275
mx (4.5, 3.5)                 @det609
mz (4, 3.5)                   @det1656 det2493
mxx (5, 5.5) (5, 6)           @det693
mx (4.5, 5.5)                 @det542
mz (4, 5.5)                   @det1011 det1861
mxx (5, 7.5) (5, 8)           @det563
mx (4.5, 7.5)                 @det494
mz (4, 7.5)                   @det300 det724
mxx (5, 9.5) (5, 10)          @det1738
mx (4.5, 9.5)                 @det444
mz (4, 9.5)                   @det1254 det2388
mxx (6, 1) (6, 0.5)           @det60
mx (5.5, 0.5)                 @det520
mz (5, 0.5)                   @det789 det1027 det1395
mxx (6, 2.5) (6, 3)           @det639
mx (5.5, 2.5)                 @det490
mz (5, 2.5)                   @det993 det2057
mxx (6, 4.5) (6, 5)           @det622
mx (5.5, 4.5)                 @det613
mz (5, 4.5)                   @det2114 det2493
mxx (6, 6.5) (6, 7)           @det139
mx (5.5, 6.5)                 @det575
mz (5, 6.5)                   @det1195 det1861
mxx (6, 8.5) (6, 9)           @det770
mx (5.5, 8.5)                 @det470
mz (5, 8.5)                   @det300 det2092
mxx (7, 1.5) (7, 2)           @det883
mx (6.5, 1.5)                 @det597
mz (6, 1.5)                   @det1027 det2377
mxx (7, 4) (7, 3.5)           @det743
mx (6.5, 3.5)                 @det513
mz (6, 3.5)                   @det1130 det2057
mxx (7, 5.5) (7, 6)           @det111
mx (6.5, 5.5)                 @det468
mz (6, 5.5)                   @det2114 det2866
mxx (7, 7.5) (7, 8)           @det2369
mx (6.5, 7.5)                 @det612
mz (6, 7.5)                   @det1195 det1607
mxx (7, 9.5) (7, 10)          @det1281
mx (6.5, 9.5)                 @det525
mz (6, 9.5)                   @det2092 det2713
mxx (8, 0.5) (8, 1)           @det1582
mx (7.5, 0.5)                 @det442
mz (7, 0.5)                   @det503 det1825 det2911
mxx (8, 2.5) (8, 3)           @det2888
mx (7.5, 2.5)                 @det554
mz (7, 2.5)                   @det679 det2377
mxx (8, 4.5) (8, 5)           @det420
mx (7.5, 4.5)                 @det632
mz (7, 4.5)                   @det606 det1130
mxx (8, 7) (8, 6.5)           @det2263
mx (7.5, 6.5)                 @det453
mz (7, 6.5)                   @det1008 det2866
mxx (8, 8.5) (8, 9)           @det1088
mx (7.5, 8.5)                 @det558
mz (7, 8.5)                   @det1607 det2006
mxx (9, 1.5) (9, 2)           @det477
mx (8.5, 1.5)                 @det562
mz (8, 1.5)                   @det503 det1728
mxx (9, 3.5) (9, 4)           @det695
mx (8.5, 3.5)                 @det567
mz (8, 3.5)                   @det679 det2727
mxx (9, 5.5) (9, 6)           @det2031
mx (8.5, 5.5)                 @det550
mz (8, 5.5)                   @det515 det606
mxx (9, 7.5) (9, 8)           @det2041
mx (8.5, 7.5)                 @det430
mz (8, 7.5)                   @det1008 det1878
mxx (9, 10) (9, 9.5)          @det1746
mx (8.5, 9.5)                 @det572
mz (8, 9.5)                   @det2006 det2339
mxx (10, 0.5) (10, 1)         @det1837
mx (9.5, 0.5)                 @det603
mz (9, 0.5)                   @det363 det2172 det2683
mz (10, 1.5)                  @det363
mxx (10, 2.5) (10, 3)         @det2707
mx (9.5, 2.5)                 @det416
mz (9, 2.5)                   @det1728 det2303
mz (10, 3.5)                  @det2303
mxx (10, 4.5) (10, 5)         @det1009
mx (9.5, 4.5)                 @det618
mz (9, 4.5)                   @det2727 det2921
mz (10, 5.5)                  @det2921
mxx (10, 6.5) (10, 7)         @det1796
mx (9.5, 6.5)                 @det616
mz (9, 6.5)                   @det515 det1163
mz (10, 7.5)                  @det1163
mxx (10, 9) (10, 8.5)         @det878
mx (9.5, 8.5)                 @det568
mz (9, 8.5)                   @det69 det1878
mz (10, 9.5)                  @det69
mxx (0.5, 0.5) (0.5, 0)       @det1002 det1499
mzz (1, 1) (0.5, 1)           @det2810
mxx (0.5, 2.5) (0.5, 2)       @det247 det2861
mzz (1, 3) (0.5, 3)           @det1198
mxx (0.5, 4.5) (0.5, 4)       @det2391 det2903
mzz (0.5, 5) (1, 5)           @det2002
mxx (0.5, 6.5) (0.5, 6)       @det581 det908
mzz (1, 7) (0.5, 7)           @det2175
mxx (0.5, 8.5) (0.5, 8)       @det1283 det2839
mzz (1, 9) (0.5, 9)           @det832
mzz (1.5, 0) (2, 0)           @det2080 det2162
mxx (1.5, 1.5) (1.5, 1)       @det1795 det2206
mzz (1.5, 2) (2, 2)           @det318
mxx (1.5, 3.5) (1.5, 3)       @det2639 det2741
mzz (1.5, 4) (2, 4)           @det2542
mxx (1.5, 5) (1.5, 5.5)       @det1118 det2357
mzz (1.5, 6) (2, 6)           @det356
mxx (1.5, 7.5) (1.5, 7)       @det5 det1277
mzz (1.5, 8) (2, 8)           @det526
mxx (1.5, 9.5) (1.5, 9)       @det1179 det2326
mzz (1.5, 10) (2, 10)         @det121
mxx (2.5, 0.5) (2.5, 0)       @det1002 det1225
mzz (3, 1) (2.5, 1)           @det188
mxx (2.5, 2) (2.5, 2.5)       @det2572 det2861
mzz (2.5, 3) (3, 3)           @det2704
mxx (2.5, 4) (2.5, 4.5)       @det1356 det2391
mzz (2.5, 5) (3, 5)           @det1071
mxx (2.5, 6.5) (2.5, 6)       @det581 det1485
mzz (2.5, 7) (3, 7)           @det231
mxx (2.5, 8) (2.5, 8.5)       @det1645 det2839
mzz (2.5, 9) (3, 9)           @det1561
mzz (3.5, 0) (4, 0)           @det1351 det1465
mxx (3.5, 1) (3.5, 1.5)       @det2206 det2884
mzz (3.5, 2) (4, 2)           @det1259
mxx (3.5, 3) (3.5, 3.5)       @det275 det2639
mzz (4, 4) (3.5, 4)           @det1656
mxx (3.5, 5) (3.5, 5.5)       @det693 det1118
mzz (3.5, 6) (4, 6)           @det1011
mxx (3.5, 7) (3.5, 7.5)       @det563 det1277
mzz (3.5, 8) (4, 8)           @det724
mxx (3.5, 9) (3.5, 9.5)       @det1179 det1738
mzz (4, 10) (3.5, 10)         @det1254
mxx (4.5, 0.5) (4.5, 0)       @det60 det1225
mzz (5, 1) (4.5, 1)           @det1395
mxx (4.5, 2) (4.5, 2.5)       @det639 det2572
mzz (5, 3) (4.5, 3)           @det993
mxx (4.5, 4.5) (4.5, 4)       @det622 det1356
mzz (5, 5) (4.5, 5)           @det2493
mxx (4.5, 6.5) (4.5, 6)       @det139 det1485
mzz (5, 7) (4.5, 7)           @det1861
mxx (4.5, 8) (4.5, 8.5)       @det770 det1645
mzz (5, 9) (4.5, 9)           @det300
mzz (5.5, 0) (6, 0)           @det789 det2288
mxx (5.5, 1) (5.5, 1.5)       @det883 det2884
mzz (5.5, 2) (6, 2)           @det1027
mxx (5.5, 3) (5.5, 3.5)       @det275 det743
mzz (5.5, 4) (6, 4)           @det2057
mxx (5.5, 5.5) (5.5, 5)       @det111 det693
mzz (6, 6) (5.5, 6)           @det2114
mxx (5.5, 7) (5.5, 7.5)       @det563 det2369
mzz (5.5, 8) (6, 8)           @det1195
mxx (5.5, 9) (5.5, 9.5)       @det1281 det1738
mzz (5.5, 10) (6, 10)         @det2092
mxx (6.5, 0) (6.5, 0.5)       @det60 det1582
mzz (6.5, 1) (7, 1)           @det2911
mxx (6.5, 2.5) (6.5, 2)       @det639 det2888
mzz (6.5, 3) (7, 3)           @det2377
mxx (6.5, 4.5) (6.5, 4)       @det420 det622
mzz (6.5, 5) (7, 5)           @det1130
mxx (6.5, 6) (6.5, 6.5)       @det139 det2263
mzz (6.5, 7) (7, 7)           @det2866
mxx (6.5, 8.5) (6.5, 8)       @det770 det1088
mzz (7, 9) (6.5, 9)           @det1607
mzz (7.5, 0) (8, 0)           @det1488 det1825
mxx (7.5, 1.5) (7.5, 1)       @det477 det883
mzz (7.5, 2) (8, 2)           @det503
mxx (7.5, 3) (7.5, 3.5)       @det695 det743
mzz (7.5, 4) (8, 4)           @det679
mxx (7.5, 5) (7.5, 5.5)       @det111 det2031
mzz (7.5, 6) (8, 6)           @det606
mxx (7.5, 7.5) (7.5, 7)       @det2041 det2369
mzz (7.5, 8) (8, 8)           @det1008
mxx (7.5, 9.5) (7.5, 9)       @det1281 det1746
mzz (7.5, 10) (8, 10)         @det2006
mxx (8.5, 0) (8.5, 0.5)       @det1582 det1837
mzz (8.5, 1) (9, 1)           @det2172
mxx (8.5, 2.5) (8.5, 2)       @det2707 det2888
mzz (8.5, 3) (9, 3)           @det1728
mxx (8.5, 4.5) (8.5, 4)       @det420 det1009
mzz (9, 5) (8.5, 5)           @det2727
mxx (8.5, 6) (8.5, 6.5)       @det1796 det2263
mzz (8.5, 7) (9, 7)           @det515
mxx (8.5, 8.5) (8.5, 8)       @det878 det1088
mzz (8.5, 9) (9, 9)           @det1878
mzz (9.5, 0) (10, 0)          @det842 det2683
mxx (9.5, 1.5) (9.5, 1)       @det477 det2614
mzz (9.5, 2) (10, 2)          @det363
mxx (9.5, 3.5) (9.5, 3)       @det223 det695
mzz (9.5, 4) (10, 4)          @det2303
mxx (9.5, 5) (9.5, 5.5)       @det2031 det2791
mzz (9.5, 6) (10, 6)          @det2921
mxx (9.5, 7) (9.5, 7.5)       @det1408 det2041
mzz (9.5, 8) (10, 8)          @det1163
mxx (9.5, 9.5) (9.5, 9)       @det1726 det1746
mzz (9.5, 10) (10, 10)        @det69

--------          6
mz (0, 0.5)                   @det2810
mxx (0, 1.5) (0, 2)           @det278 det1795
mx (0.5, 1.5)                 @det278 det422
mz (1, 1.5)                   @det318 det2810
mz (0, 2.5)                   @det1198
mxx (0, 3.5) (0, 4)           @det2190 det2741
mx (0.5, 3.5)                 @det537 det2190
mz (1, 3.5)                   @det1198 det2542
mz (0, 4.5)                   @det2002
mxx (0, 5.5) (0, 6)           @det2081 det2357
mx (0.5, 5.5)                 @det582 det2081
mz (1, 5.5)                   @det356 det2002
mz (0, 6.5)                   @det2175
mxx (0, 7.5) (0, 8)           @det5 det1380
mx (0.5, 7.5)                 @det437 det1380
mz (1, 7.5)                   @det526 det2175
mz (0, 8.5)                   @det832
mxx (0, 9.5) (0, 10)          @det1492 det2326
mx (0.5, 9.5)                 @det546 det1492
mz (1, 9.5)                   @det121 det832
mxx (1, 0.5) (1, 1)           @det116 det1002
mx (1.5, 0.5)                 @det116 det576
mz (2, 0.5)                   @det188 det2080
mxx (1, 2.5) (1, 3)           @det2861 det2950
mx (1.5, 2.5)                 @det607 det2950
mz (2, 2.5)                   @det318 det2704
mxx (1, 4.5) (1, 5)           @det2391 det2877
mx (1.5, 4.5)                 @det615 det2877
mz (2, 4.5)                   @det1071 det2542
mxx (1, 6.5) (1, 7)           @det581 det2726
mx (1.5, 6.5)                 @det587 det2726
mz (2, 6.5)                   @det231 det356
mxx (1, 8.5) (1, 9)           @det1767 det2839
mx (1.5, 8.5)                 @det600 det1767
mz (2, 8.5)                   @det526 det1561
mxx (2, 1.5) (2, 2)           @det2206 det2748
mx (2.5, 1.5)                 @det500 det2748
mz (3, 1.5)                   @det188 det1259
mxx (2, 3.5) (2, 4)           @det46 det2639
mx (2.5, 3.5)                 @det46 det434
mz (3, 3.5)                   @det1656 det2704
mxx (2, 5.5) (2, 6)           @det105 det1118
mx (2.5, 5.5)                 @det105 det624
mz (3, 5.5)                   @det1011 det1071
mxx (2, 7.5) (2, 8)           @det1274 det1277
mx (2.5, 7.5)                 @det628 det1274
mz (3, 7.5)                   @det231 det724
mxx (2, 9.5) (2, 10)          @det1179 det2526
mx (2.5, 9.5)                 @det504 det2526
mz (3, 9.5)                   @det1254 det1561
mxx (3, 1) (3, 0.5)           @det1225 det1314
mx (3.5, 0.5)                 @det579 det1314
mz (4, 0.5)                   @det1351 det1395
mxx (3, 2.5) (3, 3)           @det1270 det2572
mx (3.5, 2.5)                 @det626 det1270
mz (4, 2.5)                   @det993 det1259
mxx (3, 4.5) (3, 5)           @det1243 det1356
mx (3.5, 4.5)                 @det564 det1243
mz (4, 4.5)                   @det1656 det2493
mxx (3, 7) (3, 6.5)           @det1136 det1485
mx (3.5, 6.5)                 @det508 det1136
mz (4, 6.5)                   @det1011 det1861
mxx (3, 8.5) (3, 9)           @det1645 det1955
mx (3.5, 8.5)                 @det630 det1955
mz (4, 8.5)                   @det300 det724
mxx (4, 1.5) (4, 2)           @det1929 det2884
mx (4.5, 1.5)                 @det556 det1929
mz (5, 1.5)                   @det1027 det1395
mxx (4, 4) (4, 3.5)           @det263 det275
mx (4.5, 3.5)                 @det263 det609
mz (5, 3.5)                   @det993 det2057
mxx (4, 5.5) (4, 6)           @det693 det749
mx (4.5, 5.5)                 @det542 det749
mz (5, 5.5)                   @det2114 det2493
mxx (4, 7.5) (4, 8)           @det563 det2612
mx (4.5, 7.5)                 @det494 det2612
mz (5, 7.5)                   @det1195 det1861
mxx (4, 9.5) (4, 10)          @det1738 det2688
mx (4.5, 9.5)                 @det444 det2688
mz (5, 9.5)                   @det300 det2092
mxx (5, 0.5) (5, 1)           @det60 det950
mx (5.5, 0.5)                 @det520 det950
mz (6, 0.5)                   @det2288 det2911
mxx (5, 3) (5, 2.5)           @det639 det972
mx (5.5, 2.5)                 @det490 det972
mz (6, 2.5)                   @det1027 det2377
mxx (5, 4.5) (5, 5)           @det622 det2009
mx (5.5, 4.5)                 @det613 det2009
mz (6, 4.5)                   @det1130 det2057
mxx (5, 6.5) (5, 7)           @det139 det1171
mx (5.5, 6.5)                 @det575 det1171
mz (6, 6.5)                   @det2114 det2866
mxx (5, 9) (5, 8.5)           @det770 det2674
mx (5.5, 8.5)                 @det470 det2674
mz (6, 8.5)                   @det1195 det1607
mxx (6, 1.5) (6, 2)           @det883 det2284
mx (6.5, 1.5)                 @det597 det2284
mz (7, 1.5)                   @det503 det2911
mxx (6, 3.5) (6, 4)           @det743 det2919
mx (6.5, 3.5)                 @det513 det2919
mz (7, 3.5)                   @det679 det2377
mxx (6, 6) (6, 5.5)           @det111 det2797
mx (6.5, 5.5)                 @det468 det2797
mz (7, 5.5)                   @det606 det1130
mxx (6, 7.5) (6, 8)           @det2369 det2654
mx (6.5, 7.5)                 @det612 det2654
mz (7, 7.5)                   @det1008 det2866
mxx (6, 9.5) (6, 10)          @det795 det1281
mx (6.5, 9.5)                 @det525 det795
mz (7, 9.5)                   @det1607 det2006
mxx (7, 0.5) (7, 1)           @det487 det1582
mx (7.5, 0.5)                 @det442 det487
mz (8, 0.5)                   @det1488 det2172
mxx (7, 2.5) (7, 3)           @det650 det2888
mx (7.5, 2.5)                 @det554 det650
mz (8, 2.5)                   @det503 det1728
mxx (7, 4.5) (7, 5)           @det42 det420
mx (7.5, 4.5)                 @det42 det632
mz (8, 4.5)                   @det679 det2727
mxx (7, 6.5) (7, 7)           @det791 det2263
mx (7.5, 6.5)                 @det453 det791
mz (8, 6.5)                   @det515 det606
mxx (7, 9) (7, 8.5)           @det1088 det2845
mx (7.5, 8.5)                 @det558 det2845
mz (8, 8.5)                   @det1008 det1878
mxx (8, 2) (8, 1.5)           @det477 det1912
mx (8.5, 1.5)                 @det562 det1912
mz (9, 1.5)                   @det363 det2172
mxx (8, 3.5) (8, 4)           @det695 det2126
mx (8.5, 3.5)                 @det567 det2126
mz (9, 3.5)                   @det1728 det2303
mxx (8, 5.5) (8, 6)           @det1056 det2031
mx (8.5, 5.5)                 @det550 det1056
mz (9, 5.5)                   @det2727 det2921
mxx (8, 7.5) (8, 8)           @det200 det2041
mx (8.5, 7.5)                 @det200 det430
mz (9, 7.5)                   @det515 det1163
mxx (8, 9.5) (8, 10)          @det1746 det2488
mx (8.5, 9.5)                 @det572 det2488
mz (9, 9.5)                   @det69 det1878
mxx (9, 0.5) (9, 1)           @det1837 det2346
mx (9.5, 0.5)                 @det603 det2346
mz (10, 0.5)                  @det842
mxx (10, 1.5) (10, 2)         @det201 det2614
mxx (9, 2.5) (9, 3)           @det1256 det2707
mx (9.5, 2.5)                 @det416 det1256
mz (10, 2.5)                  @det363
mxx (10, 4) (10, 3.5)         @det223 det1098
mxx (9, 5) (9, 4.5)           @det50 det1009
mx (9.5, 4.5)                 @det50 det618
mz (10, 4.5)                  @det2303
mxx (10, 5.5) (10, 6)         @det1925 det2791
mxx (9, 6.5) (9, 7)           @det1527 det1796
mx (9.5, 6.5)                 @det616 det1527
mz (10, 6.5)                  @det2921
mxx (10, 7.5) (10, 8)         @det1408 det1873
mxx (9, 8.5) (9, 9)           @det878 det2486
mx (9.5, 8.5)                 @det568 det2486
mz (10, 8.5)                  @det1163
mxx (10, 9.5) (10, 10)        @det712 det1726
mxx (0.5, 0.5) (0.5, 1)       @det1002 det1499
mzz (1, 0) (0.5, 0)           @det2810
mxx (0.5, 2.5) (0.5, 3)       @det247 det2861
mzz (1, 2) (0.5, 2)           @det1198
mxx (0.5, 5) (0.5, 4.5)       @det2391 det2903
mzz (1, 4) (0.5, 4)           @det2002
mxx (0.5, 6.5) (0.5, 7)       @det581 det908
mzz (0.5, 6) (1, 6)           @det2175
mxx (0.5, 8.5) (0.5, 9)       @det1283 det2839
mzz (1, 8) (0.5, 8)           @det832
mzz (1, 10) (0.5, 10)         @det1522
mxx (1.5, 1.5) (1.5, 2)       @det1795 det2206
mzz (1.5, 1) (2, 1)           @det318
mxx (1.5, 4) (1.5, 3.5)       @det2639 det2741
mzz (2, 3) (1.5, 3)           @det2542
mxx (1.5, 5.5) (1.5, 6)       @det1118 det2357
mzz (1.5, 5) (2, 5)           @det356
mxx (1.5, 7.5) (1.5, 8)       @det5 det1277
mzz (1.5, 7) (2, 7)           @det526
mxx (1.5, 10) (1.5, 9.5)      @det1179 det2326
mzz (2, 9) (1.5, 9)           @det121
mxx (2.5, 0.5) (2.5, 1)       @det1002 det1225
mzz (2.5, 0) (3, 0)           @det188
mxx (2.5, 2.5) (2.5, 3)       @det2572 det2861
mzz (2.5, 2) (3, 2)           @det2704
mxx (2.5, 4.5) (2.5, 5)       @det1356 det2391
mzz (2.5, 4) (3, 4)           @det1071
mxx (2.5, 7) (2.5, 6.5)       @det581 det1485
mzz (3, 6) (2.5, 6)           @det231
mxx (2.5, 8.5) (2.5, 9)       @det1645 det2839
mzz (2.5, 8) (3, 8)           @det1561
mzz (2.5, 10) (3, 10)         @det2355
mxx (3.5, 1.5) (3.5, 2)       @det2206 det2884
mzz (3.5, 1) (4, 1)           @det1259
mxx (3.5, 3.5) (3.5, 4)       @det275 det2639
mzz (3.5, 3) (4, 3)           @det1656
mxx (3.5, 5.5) (3.5, 6)       @det693 det1118
mzz (3.5, 5) (4, 5)           @det1011
mxx (3.5, 7.5) (3.5, 8)       @det563 det1277
mzz (3.5, 7) (4, 7)           @det724
mxx (3.5, 9.5) (3.5, 10)      @det1179 det1738
mzz (4, 9) (3.5, 9)           @det1254
mxx (4.5, 0.5) (4.5, 1)       @det60 det1225
mzz (5, 0) (4.5, 0)           @det1395
mxx (4.5, 2.5) (4.5, 3)       @det639 det2572
mzz (4.5, 2) (5, 2)           @det993
mxx (4.5, 4.5) (4.5, 5)       @det622 det1356
mzz (5, 4) (4.5, 4)           @det2493
mxx (4.5, 6.5) (4.5, 7)       @det139 det1485
mzz (5, 6) (4.5, 6)           @det1861
mxx (4.5, 8.5) (4.5, 9)       @det770 det1645
mzz (4.5, 8) (5, 8)           @det300
mzz (5, 10) (4.5, 10)         @det2388
mxx (5.5, 1.5) (5.5, 2)       @det883 det2884
mzz (5.5, 1) (6, 1)           @det1027
mxx (5.5, 3.5) (5.5, 4)       @det275 det743
mzz (5.5, 3) (6, 3)           @det2057
mxx (5.5, 5.5) (5.5, 6)       @det111 det693
mzz (5.5, 5) (6, 5)           @det2114
mxx (5.5, 7.5) (5.5, 8)       @det563 det2369
mzz (5.5, 7) (6, 7)           @det1195
mxx (5.5, 9.5) (5.5, 10)      @det1281 det1738
mzz (5.5, 9) (6, 9)           @det2092
mxx (6.5, 0.5) (6.5, 1)       @det60 det1582
mzz (6.5, 0) (7, 0)           @det2911
mxx (6.5, 2.5) (6.5, 3)       @det639 det2888
mzz (6.5, 2) (7, 2)           @det2377
mxx (6.5, 5) (6.5, 4.5)       @det420 det622
mzz (7, 4) (6.5, 4)           @det1130
mxx (6.5, 6.5) (6.5, 7)       @det139 det2263
mzz (6.5, 6) (7, 6)           @det2866
mxx (6.5, 8.5) (6.5, 9)       @det770 det1088
mzz (6.5, 8) (7, 8)           @det1607
mzz (7, 10) (6.5, 10)         @det2713
mxx (7.5, 2) (7.5, 1.5)       @det477 det883
mzz (7.5, 1) (8, 1)           @det503
mxx (7.5, 3.5) (7.5, 4)       @det695 det743
mzz (7.5, 3) (8, 3)           @det679
mxx (7.5, 5.5) (7.5, 6)       @det111 det2031
mzz (7.5, 5) (8, 5)           @det606
mxx (7.5, 8) (7.5, 7.5)       @det2041 det2369
mzz (8, 7) (7.5, 7)           @det1008
mxx (7.5, 9.5) (7.5, 10)      @det1281 det1746
mzz (7.5, 9) (8, 9)           @det2006
mxx (8.5, 0.5) (8.5, 1)       @det1582 det1837
mzz (8.5, 0) (9, 0)           @det2172
mxx (8.5, 2.5) (8.5, 3)       @det2707 det2888
mzz (8.5, 2) (9, 2)           @det1728
mxx (8.5, 4.5) (8.5, 5)       @det420 det1009
mzz (8.5, 4) (9, 4)           @det2727
mxx (8.5, 6.5) (8.5, 7)       @det1796 det2263
mzz (8.5, 6) (9, 6)           @det515
mxx (8.5, 8.5) (8.5, 9)       @det878 det1088
mzz (8.5, 8) (9, 8)           @det1878
mzz (9, 10) (8.5, 10)         @det2339
mxx (9.5, 1.5) (9.5, 2)       @det477 det2614
mzz (10, 1) (9.5, 1)          @det363
mxx (9.5, 4) (9.5, 3.5)       @det223 det695
mzz (9.5, 3) (10, 3)          @det2303
mxx (9.5, 5.5) (9.5, 6)       @det2031 det2791
mzz (9.5, 5) (10, 5)          @det2921
mxx (9.5, 7.5) (9.5, 8)       @det1408 det2041
mzz (9.5, 7) (10, 7)          @det1163
mxx (9.5, 10) (9.5, 9.5)      @det1726 det1746
mzz (10, 9) (9.5, 9)          @det69

--------          7
mxx (0, 0.5) (0, 0)           @det90 det1499
mzz (0, 1.5) (0.5, 1.5)       @det1198 det2810
mxx (1, 1) (1, 1.5)           @det278 det1795
mxx (0, 2) (0, 2.5)           @det247 det2843
mzz (0, 3.5) (0.5, 3.5)       @det1198 det2002
mxx (1, 3) (1, 3.5)           @det2190 det2741
mxx (0, 4) (0, 4.5)           @det1702 det2903
mzz (0.5, 5.5) (0, 5.5)       @det2002 det2175
mxx (1, 5) (1, 5.5)           @det2081 det2357
mxx (0, 6.5) (0, 6)           @det908 det2698
mzz (0, 7.5) (0.5, 7.5)       @det832 det2175
mxx (1, 7.5) (1, 7)           @det5 det1380
mxx (0, 8) (0, 8.5)           @det1172 det1283
mzz (0, 9.5) (0.5, 9.5)       @det832 det1522
mxx (1, 9) (1, 9.5)           @det1492 det2326
mzz (1, 0.5) (1.5, 0.5)       @det318 det2080
mxx (2, 0) (2, 0.5)           @det116 det1002
mzz (1, 2.5) (1.5, 2.5)       @det318 det2542
mxx (2, 2) (2, 2.5)           @det2861 det2950
mzz (1.5, 4.5) (1, 4.5)       @det356 det2542
mxx (2, 4.5) (2, 4)           @det2391 det2877
mzz (1, 6.5) (1.5, 6.5)       @det356 det526
mxx (2, 6.5) (2, 6)           @det581 det2726
mzz (1, 8.5) (1.5, 8.5)       @det121 det526
mxx (2, 8) (2, 8.5)           @det1767 det2839
mzz (2, 1.5) (2.5, 1.5)       @det188 det2704
mxx (3, 1.5) (3, 1)           @det2206 det2748
mzz (2, 3.5) (2.5, 3.5)       @det1071 det2704
mxx (3, 3.5) (3, 3)           @det46 det2639
mzz (2, 5.5) (2.5, 5.5)       @det231 det1071
mxx (3, 5) (3, 5.5)           @det105 det1118
mzz (2.5, 7.5) (2, 7.5)       @det231 det1561
mxx (3, 7.5) (3, 7)           @det1274 det1277
mzz (2, 9.5) (2.5, 9.5)       @det1561 det2355
mxx (3, 9.5) (3, 9)           @det1179 det2526
mzz (3.5, 0.5) (3, 0.5)       @det1259 det1351
mxx (4, 0) (4, 0.5)           @det1225 det1314
mzz (3, 2.5) (3.5, 2.5)       @det1259 det1656
mxx (4, 2) (4, 2.5)           @det1270 det2572
mzz (3, 4.5) (3.5, 4.5)       @det1011 det1656
mxx (4, 4.5) (4, 4)           @det1243 det1356
mzz (3.5, 6.5) (3, 6.5)       @det724 det1011
mxx (4, 6) (4, 6.5)           @det1136 det1485
mzz (3, 8.5) (3.5, 8.5)       @det724 det1254
mxx (4, 8) (4, 8.5)           @det1645 det1955
mzz (4, 1.5) (4.5, 1.5)       @det993 det1395
mxx (5, 1) (5, 1.5)           @det1929 det2884
mzz (4.5, 3.5) (4, 3.5)       @det993 det2493
mxx (5, 3.5) (5, 3)           @det263 det275
mzz (4, 5.5) (4.5, 5.5)       @det1861 det2493
mxx (5, 5.5) (5, 5)           @det693 det749
mzz (4, 7.5) (4.5, 7.5)       @det300 det1861
mxx (5, 7) (5, 7.5)           @det563 det2612
mzz (4, 9.5) (4.5, 9.5)       @det300 det2388
mxx (5, 9.5) (5, 9)           @det1738 det2688
mzz (5, 0.5) (5.5, 0.5)       @det1027 det2288
mxx (6, 0) (6, 0.5)           @det60 det950
mzz (5.5, 2.5) (5, 2.5)       @det1027 det2057
mxx (6, 2.5) (6, 2)           @det639 det972
mzz (5, 4.5) (5.5, 4.5)       @det2057 det2114
mxx (6, 4) (6, 4.5)           @det622 det2009
mzz (5, 6.5) (5.5, 6.5)       @det1195 det2114
mxx (6, 6.5) (6, 6)           @det139 det1171
mzz (5.5, 8.5) (5, 8.5)       @det1195 det2092
mxx (6, 8.5) (6, 8)           @det770 det2674
mzz (6, 1.5) (6.5, 1.5)       @det2377 det2911
mxx (7, 1.5) (7, 1)           @det883 det2284
mzz (6, 3.5) (6.5, 3.5)       @det1130 det2377
mxx (7, 3) (7, 3.5)           @det743 det2919
mzz (6.5, 5.5) (6, 5.5)       @det1130 det2866
mxx (7, 5.5) (7, 5)           @det111 det2797
mzz (6, 7.5) (6.5, 7.5)       @det1607 det2866
mxx (7, 7.5) (7, 7)           @det2369 det2654
mzz (6, 9.5) (6.5, 9.5)       @det1607 det2713
mxx (7, 9.5) (7, 9)           @det795 det1281
mzz (7, 0.5) (7.5, 0.5)       @det503 det1488
mxx (8, 0.5) (8, 0)           @det487 det1582
mzz (7.5, 2.5) (7, 2.5)       @det503 det679
mxx (8, 2.5) (8, 2)           @det650 det2888
mzz (7, 4.5) (7.5, 4.5)       @det606 det679
mxx (8, 4) (8, 4.5)           @det42 det420
mzz (7, 6.5) (7.5, 6.5)       @det606 det1008
mxx (8, 6.5) (8, 6)           @det791 det2263
mzz (7.5, 8.5) (7, 8.5)       @det1008 det2006
mxx (8, 8) (8, 8.5)           @det1088 det2845
mzz (8.5, 1.5) (8, 1.5)       @det1728 det2172
mxx (9, 1) (9, 1.5)           @det477 det1912
mzz (8, 3.5) (8.5, 3.5)       @det1728 det2727
mxx (9, 3) (9, 3.5)           @det695 det2126
mzz (8, 5.5) (8.5, 5.5)       @det515 det2727
mxx (9, 5.5) (9, 5)           @det1056 det2031
mzz (8, 7.5) (8.5, 7.5)       @det515 det1878
mxx (9, 7) (9, 7.5)           @det200 det2041
mzz (8, 9.5) (8.5, 9.5)       @det1878 det2339
mxx (9, 9) (9, 9.5)           @det1746 det2488
mzz (9, 0.5) (9.5, 0.5)       @det363 det842
mxx (10, 0.5) (10, 0)         @det1837 det2346
mzz (9.5, 2.5) (9, 2.5)       @det363 det2303
mxx (10, 2) (10, 2.5)         @det1256 det2707
mzz (9.5, 4.5) (9, 4.5)       @det2303 det2921
mxx (10, 4.5) (10, 4)         @det50 det1009
mzz (9, 6.5) (9.5, 6.5)       @det1163 det2921
mxx (10, 6.5) (10, 6)         @det1527 det1796
mzz (9.5, 8.5) (9, 8.5)       @det69 det1163
mxx (10, 8) (10, 8.5)         @det878 det2486
mzz (0, 1) (0.5, 1)           @det2810
mz (0.5, 0.5)                 @det1162
mx (0.5, 0)                   @det90 det1002
mzz (0, 3) (0.5, 3)           @det1198
mz (0.5, 2.5)                 @det1052
mx (0.5, 2)                   @det278 det1795 det2843 det2861
mzz (0.5, 5) (0, 5)           @det2002
mz (0.5, 4.5)                 @det1059
mx (0.5, 4)                   @det1702 det2190 det2391 det2741
mzz (0, 7) (0.5, 7)           @det2175
mz (0.5, 6.5)                 @det1212
mx (0.5, 6)                   @det581 det2081 det2357 det2698
mzz (0, 9) (0.5, 9)           @det832
mz (0.5, 8.5)                 @det1148
mx (0.5, 8)                   @det5 det1172 det1380 det2839
mx (0.5, 10)                  @det1492 det2326
mzz (1, 0) (1.5, 0)           @det2080 det2162
mzz (1, 2) (1.5, 2)           @det318
mz (1.5, 1.5)                 @det1232
mx (1.5, 1)                   @det116 det278 det1002 det2206
mzz (1.5, 4) (1, 4)           @det2542
mz (1.5, 3.5)                 @det1141
mx (1.5, 3)                   @det2190 det2639 det2861 det2950
mzz (1, 6) (1.5, 6)           @det356
mz (1.5, 5.5)                 @det1104
mx (1.5, 5)                   @det1118 det2081 det2391 det2877
mzz (1, 8) (1.5, 8)           @det526
mz (1.5, 7.5)                 @det1030
mx (1.5, 7)                   @det581 det1277 det1380 det2726
mzz (1.5, 10) (1, 10)         @det121
mz (1.5, 9.5)                 @det1193
mx (1.5, 9)                   @det1179 det1492 det1767 det2839
mzz (2, 1) (2.5, 1)           @det188
mz (2.5, 0.5)                 @det1078
mx (2.5, 0)                   @det116 det1225
mzz (2, 3) (2.5, 3)           @det2704
mz (2.5, 2.5)                 @det1210
mx (2.5, 2)                   @det2206 det2572 det2748 det2950
mzz (2, 5) (2.5, 5)           @det1071
mz (2.5, 4.5)                 @det1160
mx (2.5, 4)                   @det46 det1356 det2639 det2877
mzz (2.5, 7) (2, 7)           @det231
mz (2.5, 6.5)                 @det1085
mx (2.5, 6)                   @det105 det1118 det1485 det2726
mzz (2, 9) (2.5, 9)           @det1561
mz (2.5, 8.5)                 @det1197
mx (2.5, 8)                   @det1274 det1277 det1645 det1767
mx (2.5, 10)                  @det1179 det2526
mzz (3.5, 0) (3, 0)           @det1351 det1465
mzz (3, 2) (3.5, 2)           @det1259
mz (3.5, 1.5)                 @det1063
mx (3.5, 1)                   @det1225 det1314 det2748 det2884
mzz (3, 4) (3.5, 4)           @det1656
mz (3.5, 3.5)                 @det1109
mx (3.5, 3)                   @det46 det275 det1270 det2572
mzz (3.5, 6) (3, 6)           @det1011
mz (3.5, 5.5)                 @det1182
mx (3.5, 5)                   @det105 det693 det1243 det1356
mzz (3, 8) (3.5, 8)           @det724
mz (3.5, 7.5)                 @det1074
mx (3.5, 7)                   @det563 det1136 det1274 det1485
mzz (3, 10) (3.5, 10)         @det1254
mz (3.5, 9.5)                 @det1079
mx (3.5, 9)                   @det1645 det1738 det1955 det2526
mzz (4, 1) (4.5, 1)           @det1395
mz (4.5, 0.5)                 @det1158
mx (4.5, 0)                   @det60 det1314
mzz (4.5, 3) (4, 3)           @det993
mz (4.5, 2.5)                 @det1050
mx (4.5, 2)                   @det639 det1270 det1929 det2884
mzz (4, 5) (4.5, 5)           @det2493
mz (4.5, 4.5)                 @det1057
mx (4.5, 4)                   @det263 det275 det622 det1243
mzz (4, 7) (4.5, 7)           @det1861
mz (4.5, 6.5)                 @det1138
mx (4.5, 6)                   @det139 det693 det749 det1136
mzz (4, 9) (4.5, 9)           @det300
mz (4.5, 8.5)                 @det1215
mx (4.5, 8)                   @det563 det770 det1955 det2612
mx (4.5, 10)                  @det1738 det2688
mzz (5, 0) (5.5, 0)           @det789 det2288
mzz (5.5, 2) (5, 2)           @det1027
mz (5.5, 1.5)                 @det1230
mx (5.5, 1)                   @det60 det883 det950 det1929
mzz (5, 4) (5.5, 4)           @det2057
mz (5.5, 3.5)                 @det1089
mx (5.5, 3)                   @det263 det639 det743 det972
mzz (5, 6) (5.5, 6)           @det2114
mz (5.5, 5.5)                 @det1229
mx (5.5, 5)                   @det111 det622 det749 det2009
mzz (5.5, 8) (5, 8)           @det1195
mz (5.5, 7.5)                 @det1176
mx (5.5, 7)                   @det139 det1171 det2369 det2612
mzz (5, 10) (5.5, 10)         @det2092
mz (5.5, 9.5)                 @det1222
mx (5.5, 9)                   @det770 det1281 det2674 det2688
mzz (6, 1) (6.5, 1)           @det2911
mz (6.5, 0.5)                 @det1036
mx (6.5, 0)                   @det950 det1582
mzz (6, 3) (6.5, 3)           @det2377
mz (6.5, 2.5)                 @det1168
mx (6.5, 2)                   @det883 det972 det2284 det2888
mzz (6.5, 5) (6, 5)           @det1130
mz (6.5, 4.5)                 @det1236
mx (6.5, 4)                   @det420 det743 det2009 det2919
mzz (6, 7) (6.5, 7)           @det2866
mz (6.5, 6.5)                 @det1147
mx (6.5, 6)                   @det111 det1171 det2263 det2797
mzz (6, 9) (6.5, 9)           @det1607
mz (6.5, 8.5)                 @det1107
mx (6.5, 8)                   @det1088 det2369 det2654 det2674
mx (6.5, 10)                  @det795 det1281
mzz (7, 0) (7.5, 0)           @det1488 det1825
mzz (7.5, 2) (7, 2)           @det503
mz (7.5, 1.5)                 @det1196
mx (7.5, 1)                   @det477 det487 det1582 det2284
mzz (7, 4) (7.5, 4)           @det679
mz (7.5, 3.5)                 @det1174
mx (7.5, 3)                   @det650 det695 det2888 det2919
mzz (7, 6) (7.5, 6)           @det606
mz (7.5, 5.5)                 @det1180
mx (7.5, 5)                   @det42 det420 det2031 det2797
mzz (7.5, 8) (7, 8)           @det1008
mz (7.5, 7.5)                 @det1069
mx (7.5, 7)                   @det791 det2041 det2263 det2654
mzz (7, 10) (7.5, 10)         @det2006
mz (7.5, 9.5)                 @det1125
mx (7.5, 9)                   @det795 det1088 det1746 det2845
mzz (8.5, 1) (8, 1)           @det2172
mz (8.5, 0.5)                 @det1132
mx (8.5, 0)                   @det487 det1837
mzz (8, 3) (8.5, 3)           @det1728
mz (8.5, 2.5)                 @det1188
mx (8.5, 2)                   @det477 det650 det1912 det2707
mzz (8, 5) (8.5, 5)           @det2727
mz (8.5, 4.5)                 @det1203
mx (8.5, 4)                   @det42 det695 det1009 det2126
mzz (8, 7) (8.5, 7)           @det515
mz (8.5, 6.5)                 @det1081
mx (8.5, 6)                   @det791 det1056 det1796 det2031
mzz (8, 9) (8.5, 9)           @det1878
mz (8.5, 8.5)                 @det1155
mx (8.5, 8)                   @det200 det878 det2041 det2845
mx (8.5, 10)                  @det1746 det2488
mzz (9, 0) (9.5, 0)           @det842 det2683
mzz (9, 2) (9.5, 2)           @det363
mz (9.5, 1.5)                 @det1228
mx (9.5, 1)                   @det1837 det1912 det2346 det2614
mzz (9.5, 4) (9, 4)           @det2303
mz (9.5, 3.5)                 @det1233
mx (9.5, 3)                   @det223 det1256 det2126 det2707
mzz (9, 6) (9.5, 6)           @det2921
mz (9.5, 5.5)                 @det1091
mx (9.5, 5)                   @det50 det1009 det1056 det2791
mzz (9, 8) (9.5, 8)           @det1163
mz (9.5, 7.5)                 @det1202
mx (9.5, 7)                   @det200 det1408 det1527 det1796
mzz (9.5, 10) (9, 10)         @det69
mz (9.5, 9.5)                 @det1183
mx (9.5, 9)                   @det878 det1726 det2486 det2488

--------          8
mzz (1, 1.5) (0.5, 1.5)       @det1198 det2810
mxx (0, 1.5) (0, 1)           @det278 det1795
mzz (1, 3.5) (0.5, 3.5)       @det1198 det2002
mxx (0, 3.5) (0, 3)           @det2190 det2741
mzz (0.5, 5.5) (1, 5.5)       @det2002 det2175
mxx (0, 5.5) (0, 5)           @det2081 det2357
mzz (1, 7.5) (0.5, 7.5)       @det832 det2175
mxx (0, 7) (0, 7.5)           @det5 det1380
mzz (1, 9.5) (0.5, 9.5)       @det832 det1522
mxx (0, 9) (0, 9.5)           @det1492 det2326
mzz (1.5, 0.5) (2, 0.5)       @det318 det2080
mxx (1, 0.5) (1, 0)           @det116 det1002
mzz (1.5, 2.5) (2, 2.5)       @det318 det2542
mxx (1, 2) (1, 2.5)           @det2861 det2950
mzz (1.5, 4.5) (2, 4.5)       @det356 det2542
mxx (1, 4) (1, 4.5)           @det2391 det2877
mzz (1.5, 6.5) (2, 6.5)       @det356 det526
mxx (1, 6.5) (1, 6)           @det581 det2726
mzz (1.5, 8.5) (2, 8.5)       @det121 det526
mxx (1, 8) (1, 8.5)           @det1767 det2839
mzz (3, 1.5) (2.5, 1.5)       @det188 det2704
mxx (2, 1) (2, 1.5)           @det2206 det2748
mzz (2.5, 3.5) (3, 3.5)       @det1071 det2704
mxx (2, 3.5) (2, 3)           @det46 det2639
mzz (2.5, 5.5) (3, 5.5)       @det231 det1071
mxx (2, 5.5) (2, 5)           @det105 det1118
mzz (2.5, 7.5) (3, 7.5)       @det231 det1561
mxx (2, 7) (2, 7.5)           @det1274 det1277
mzz (2.5, 9.5) (3, 9.5)       @det1561 det2355
mxx (2, 9.5) (2, 9)           @det1179 det2526
mzz (3.5, 0.5) (4, 0.5)       @det1259 det1351
mxx (3, 0) (3, 0.5)           @det1225 det1314
mzz (3.5, 2.5) (4, 2.5)       @det1259 det1656
mxx (3, 2.5) (3, 2)           @det1270 det2572
mzz (4, 4.5) (3.5, 4.5)       @det1011 det1656
mxx (3, 4.5) (3, 4)           @det1243 det1356
mzz (3.5, 6.5) (4, 6.5)       @det724 det1011
mxx (3, 6) (3, 6.5)           @det1136 det1485
mzz (3.5, 8.5) (4, 8.5)       @det724 det1254
mxx (3, 8.5) (3, 8)           @det1645 det1955
mzz (5, 1.5) (4.5, 1.5)       @det993 det1395
mxx (4, 1.5) (4, 1)           @det1929 det2884
mzz (5, 3.5) (4.5, 3.5)       @det993 det2493
mxx (4, 3) (4, 3.5)           @det263 det275
mzz (5, 5.5) (4.5, 5.5)       @det1861 det2493
mxx (4, 5) (4, 5.5)           @det693 det749
mzz (5, 7.5) (4.5, 7.5)       @det300 det1861
mxx (4, 7) (4, 7.5)           @det563 det2612
mzz (5, 9.5) (4.5, 9.5)       @det300 det2388
mxx (4, 9.5) (4, 9)           @det1738 det2688
mzz (5.5, 0.5) (6, 0.5)       @det1027 det2288
mxx (5, 0) (5, 0.5)           @det60 det950
mzz (5.5, 2.5) (6, 2.5)       @det1027 det2057
mxx (5, 2) (5, 2.5)           @det639 det972
mzz (5.5, 4.5) (6, 4.5)       @det2057 det2114
mxx (5, 4.5) (5, 4)           @det622 det2009
mzz (6, 6.5) (5.5, 6.5)       @det1195 det2114
mxx (5, 6) (5, 6.5)           @det139 det1171
mzz (5.5, 8.5) (6, 8.5)       @det1195 det2092
mxx (5, 8) (5, 8.5)           @det770 det2674
mzz (6.5, 1.5) (7, 1.5)       @det2377 det2911
mxx (6, 1.5) (6, 1)           @det883 det2284
mzz (6.5, 3.5) (7, 3.5)       @det1130 det2377
mxx (6, 3.5) (6, 3)           @det743 det2919
mzz (6.5, 5.5) (7, 5.5)       @det1130 det2866
mxx (6, 5) (6, 5.5)           @det111 det2797
mzz (6.5, 7.5) (7, 7.5)       @det1607 det2866
mxx (6, 7.5) (6, 7)           @det2369 det2654
mzz (7, 9.5) (6.5, 9.5)       @det1607 det2713
mxx (6, 9.5) (6, 9)           @det795 det1281
mzz (7.5, 0.5) (8, 0.5)       @det503 det1488
mxx (7, 0.5) (7, 0)           @det487 det1582
mzz (7.5, 2.5) (8, 2.5)       @det503 det679
mxx (7, 2) (7, 2.5)           @det650 det2888
mzz (7.5, 4.5) (8, 4.5)       @det606 det679
mxx (7, 4.5) (7, 4)           @det42 det420
mzz (7.5, 6.5) (8, 6.5)       @det606 det1008
mxx (7, 6.5) (7, 6)           @det791 det2263
mzz (7.5, 8.5) (8, 8.5)       @det1008 det2006
mxx (7, 8) (7, 8.5)           @det1088 det2845
mzz (8.5, 1.5) (9, 1.5)       @det1728 det2172
mxx (8, 1) (8, 1.5)           @det477 det1912
mzz (8.5, 3.5) (9, 3.5)       @det1728 det2727
mxx (8, 3.5) (8, 3)           @det695 det2126
mzz (9, 5.5) (8.5, 5.5)       @det515 det2727
mxx (8, 5.5) (8, 5)           @det1056 det2031
mzz (8.5, 7.5) (9, 7.5)       @det515 det1878
mxx (8, 7.5) (8, 7)           @det200 det2041
mzz (8.5, 9.5) (9, 9.5)       @det1878 det2339
mxx (8, 9) (8, 9.5)           @det1746 det2488
mzz (9.5, 0.5) (10, 0.5)      @det363 det842
mxx (9, 0) (9, 0.5)           @det1837 det2346
mxx (10, 1.5) (10, 1)         @det201 det2614
mzz (9.5, 2.5) (10, 2.5)      @det363 det2303
mxx (9, 2) (9, 2.5)           @det1256 det2707
mxx (10, 3.5) (10, 3)         @det223 det1098
mzz (9.5, 4.5) (10, 4.5)      @det2303 det2921
mxx (9, 4) (9, 4.5)           @det50 det1009
mxx (10, 5) (10, 5.5)         @det1925 det2791
mzz (9.5, 6.5) (10, 6.5)      @det1163 det2921
mxx (9, 6.5) (9, 6)           @det1527 det1796
mxx (10, 7.5) (10, 7)         @det1408 det1873
mzz (9.5, 8.5) (10, 8.5)      @det69 det1163
mxx (9, 8) (9, 8.5)           @det878 det2486
mxx (10, 9) (10, 9.5)         @det712 det1726
mzz (0.5, 0) (0, 0)           @noisy det1379 det2810
mz (0.5, 0.5)                 @noisy det1162 det1379
mx (0.5, 1)                   @noisy det116 det278 det1499 det1795
mzz (0, 2) (0.5, 2)           @noisy det1198 det1393
mz (0.5, 2.5)                 @noisy det1052 det1393
mx (0.5, 3)                   @noisy det247 det2190 det2741 det2950
mzz (0, 4) (0.5, 4)           @noisy det115 det2002
mz (0.5, 4.5)                 @noisy det115 det1059
mx (0.5, 5)                   @noisy det2081 det2357 det2877 det2903
mzz (0.5, 6) (0, 6)           @noisy det1879 det2175
mz (0.5, 6.5)                 @noisy det1212 det1879
mx (0.5, 7)                   @noisy det5 det908 det1380 det2726
mzz (0, 8) (0.5, 8)           @noisy det832 det2176
mz (0.5, 8.5)                 @noisy det1148 det2176
mx (0.5, 9)                   @noisy det1283 det1492 det1767 det2326
mzz (0, 10) (0.5, 10)         @noisy det714 det1522
mx (1.5, 0)                   @noisy det116 det1002
mzz (1, 1) (1.5, 1)           @noisy det318 det1441
mz (1.5, 1.5)                 @noisy det1232 det1441
mx (1.5, 2)                   @noisy det1795 det2748 det2861 det2950
mzz (1, 3) (1.5, 3)           @noisy det1480 det2542
mz (1.5, 3.5)                 @noisy det1141 det1480
mx (1.5, 4)                   @noisy det46 det2391 det2741 det2877
mzz (1.5, 5) (1, 5)           @noisy det356 det449
mz (1.5, 5.5)                 @noisy det449 det1104
mx (1.5, 6)                   @noisy det105 det581 det2357 det2726
mzz (1, 7) (1.5, 7)           @noisy det526 det1286
mz (1.5, 7.5)                 @noisy det1030 det1286
mx (1.5, 8)                   @noisy det5 det1274 det1767 det2839
mzz (1, 9) (1.5, 9)           @noisy det121 det2509
mz (1.5, 9.5)                 @noisy det1193 det2509
mx (1.5, 10)                  @noisy det2326 det2526
mzz (2, 0) (2.5, 0)           @noisy det165 det188
mz (2.5, 0.5)                 @noisy det165 det1078
mx (2.5, 1)                   @noisy det1002 det1314 det2206 det2748
mzz (2.5, 2) (2, 2)           @noisy det705 det2704
mz (2.5, 2.5)                 @noisy det705 det1210
mx (2.5, 3)                   @noisy det46 det1270 det2639 det2861
mzz (2, 4) (2.5, 4)           @noisy det517 det1071
mz (2.5, 4.5)                 @noisy det517 det1160
mx (2.5, 5)                   @noisy det105 det1118 det1243 det2391
mzz (2, 6) (2.5, 6)           @noisy det231 det1348
mz (2.5, 6.5)                 @noisy det1085 det1348
mx (2.5, 7)                   @noisy det581 det1136 det1274 det1277
mzz (2.5, 8) (2, 8)           @noisy det502 det1561
mz (2.5, 8.5)                 @noisy det502 det1197
mx (2.5, 9)                   @noisy det1179 det1955 det2526 det2839
mzz (2, 10) (2.5, 10)         @noisy det1537 det2355
mx (3.5, 0)                   @noisy det1225 det1314
mzz (3, 1) (3.5, 1)           @noisy det128 det1259
mz (3.5, 1.5)                 @noisy det128 det1063
mx (3.5, 2)                   @noisy det1270 det1929 det2206 det2572
mzz (3, 3) (3.5, 3)           @noisy det1321 det1656
mz (3.5, 3.5)                 @noisy det1109 det1321
mx (3.5, 4)                   @noisy det263 det1243 det1356 det2639
mzz (3.5, 5) (3, 5)           @noisy det1011 det1808
mz (3.5, 5.5)                 @noisy det1182 det1808
mx (3.5, 6)                   @noisy det749 det1118 det1136 det1485
mzz (3, 7) (3.5, 7)           @noisy det724 det2063
mz (3.5, 7.5)                 @noisy det1074 det2063
mx (3.5, 8)                   @noisy det1277 det1645 det1955 det2612
mzz (3, 9) (3.5, 9)           @noisy det1254 det1272
mz (3.5, 9.5)                 @noisy det1079 det1272
mx (3.5, 10)                  @noisy det1179 det2688
mzz (4, 0) (4.5, 0)           @noisy det780 det1395
mz (4.5, 0.5)                 @noisy det780 det1158
mx (4.5, 1)                   @noisy det950 det1225 det1929 det2884
mzz (4.5, 2) (4, 2)           @noisy det993 det1942
mz (4.5, 2.5)                 @noisy det1050 det1942
mx (4.5, 3)                   @noisy det263 det275 det972 det2572
mzz (4, 4) (4.5, 4)           @noisy det1852 det2493
mz (4.5, 4.5)                 @noisy det1057 det1852
mx (4.5, 5)                   @noisy det693 det749 det1356 det2009
mzz (4, 6) (4.5, 6)           @noisy det1353 det1861
mz (4.5, 6.5)                 @noisy det1138 det1353
mx (4.5, 7)                   @noisy det563 det1171 det1485 det2612
mzz (4.5, 8) (4, 8)           @noisy det300 det2871
mz (4.5, 8.5)                 @noisy det1215 det2871
mx (4.5, 9)                   @noisy det1645 det1738 det2674 det2688
mzz (4, 10) (4.5, 10)         @noisy det2265 det2388
mx (5.5, 0)                   @noisy det60 det950
mzz (5.5, 1) (5, 1)           @noisy det1027 det2856
mz (5.5, 1.5)                 @noisy det1230 det2856
mx (5.5, 2)                   @noisy det639 det972 det2284 det2884
mzz (5, 3) (5.5, 3)           @noisy det375 det2057
mz (5.5, 3.5)                 @noisy det375 det1089
mx (5.5, 4)                   @noisy det275 det622 det2009 det2919
mzz (5, 5) (5.5, 5)           @noisy det22 det2114
mz (5.5, 5.5)                 @noisy det22 det1229
mx (5.5, 6)                   @noisy det139 det693 det1171 det2797
mzz (5.5, 7) (5, 7)           @noisy det1195 det2354
mz (5.5, 7.5)                 @noisy det1176 det2354
mx (5.5, 8)                   @noisy det563 det770 det2654 det2674
mzz (5, 9) (5.5, 9)           @noisy det2092 det2448
mz (5.5, 9.5)                 @noisy det1222 det2448
mx (5.5, 10)                  @noisy det795 det1738
mzz (6.5, 0) (6, 0)           @noisy det769 det2911
mz (6.5, 0.5)                 @noisy det769 det1036
mx (6.5, 1)                   @noisy det60 det487 det883 det2284
mzz (6, 2) (6.5, 2)           @noisy det1932 det2377
mz (6.5, 2.5)                 @noisy det1168 det1932
mx (6.5, 3)                   @noisy det639 det650 det743 det2919
mzz (6, 4) (6.5, 4)           @noisy det1130 det2454
mz (6.5, 4.5)                 @noisy det1236 det2454
mx (6.5, 5)                   @noisy det42 det111 det622 det2797
mzz (6, 6) (6.5, 6)           @noisy det2342 det2866
mz (6.5, 6.5)                 @noisy det1147 det2342
mx (6.5, 7)                   @noisy det139 det791 det2369 det2654
mzz (6, 8) (6.5, 8)           @noisy det1607 det1724
mz (6.5, 8.5)                 @noisy det1107 det1724
mx (6.5, 9)                   @noisy det770 det795 det1281 det2845
mzz (6, 10) (6.5, 10)         @noisy det1823 det2713
mx (7.5, 0)                   @noisy det487 det1582
mzz (7, 1) (7.5, 1)           @noisy det503 det1234
mz (7.5, 1.5)                 @noisy det1196 det1234
mx (7.5, 2)                   @noisy det650 det883 det1912 det2888
mzz (7.5, 3) (7, 3)           @noisy det347 det679
mz (7.5, 3.5)                 @noisy det347 det1174
mx (7.5, 4)                   @noisy det42 det420 det743 det2126
mzz (7, 5) (7.5, 5)           @noisy det475 det606
mz (7.5, 5.5)                 @noisy det475 det1180
mx (7.5, 6)                   @noisy det111 det791 det1056 det2263
mzz (7, 7) (7.5, 7)           @noisy det485 det1008
mz (7.5, 7.5)                 @noisy det485 det1069
mx (7.5, 8)                   @noisy det200 det1088 det2369 det2845
mzz (7, 9) (7.5, 9)           @noisy det2006 det2232
mz (7.5, 9.5)                 @noisy det1125 det2232
mx (7.5, 10)                  @noisy det1281 det2488
mzz (8.5, 0) (8, 0)           @noisy det2172 det2736
mz (8.5, 0.5)                 @noisy det1132 det2736
mx (8.5, 1)                   @noisy det477 det1582 det1912 det2346
mzz (8, 2) (8.5, 2)           @noisy det1728 det2464
mz (8.5, 2.5)                 @noisy det1188 det2464
mx (8.5, 3)                   @noisy det695 det1256 det2126 det2888
mzz (8, 4) (8.5, 4)           @noisy det658 det2727
mz (8.5, 4.5)                 @noisy det658 det1203
mx (8.5, 5)                   @noisy det50 det420 det1056 det2031
mzz (8.5, 6) (8, 6)           @noisy det484 det515
mz (8.5, 6.5)                 @noisy det484 det1081
mx (8.5, 7)                   @noisy det200 det1527 det2041 det2263
mzz (8, 8) (8.5, 8)           @noisy det647 det1878
mz (8.5, 8.5)                 @noisy det647 det1155
mx (8.5, 9)                   @noisy det1088 det1746 det2486 det2488
mzz (8, 10) (8.5, 10)         @noisy det1887 det2339
mx (9.5, 0)                   @noisy det1837 det2346
mzz (9, 1) (9.5, 1)           @noisy det328 det363
mz (9.5, 1.5)                 @noisy det328 det1228
mx (9.5, 2)                   @noisy det201 det477 det1256 det2707
mzz (9, 3) (9.5, 3)           @noisy det2303 det2508
mz (9.5, 3.5)                 @noisy det1233 det2508
mx (9.5, 4)                   @noisy det50 det695 det1009 det1098
mzz (9.5, 5) (9, 5)           @noisy det2312 det2921
mz (9.5, 5.5)                 @noisy det1091 det2312
mx (9.5, 6)                   @noisy det1527 det1796 det1925 det2031
mzz (9, 7) (9.5, 7)           @noisy det559 det1163
mz (9.5, 7.5)                 @noisy det559 det1202
mx (9.5, 8)                   @noisy det878 det1873 det2041 det2486
mzz (9, 9) (9.5, 9)           @noisy det69 det2285
mz (9.5, 9.5)                 @noisy det1183 det2285
mx (9.5, 10)                  @noisy det712 det1746

--------          9
mxx (0, 1) (0, 0.5)           @det90 det1499
mxx (1, 1.5) (1, 2)           @det278 det1795
mx (0.5, 1.5)                 @det1723 det1795
mz (0, 1.5)                   @det1393 det2810
mxx (0, 2.5) (0, 3)           @det247 det2843
mxx (1, 3.5) (1, 4)           @det2190 det2741
mx (0.5, 3.5)                 @det1638 det2741
mz (0, 3.5)                   @det115 det1198
mxx (0, 4.5) (0, 5)           @det1702 det2903
mxx (1, 6) (1, 5.5)           @det2081 det2357
mx (0.5, 5.5)                 @det1598 det2357
mz (0, 5.5)                   @det1879 det2002
mxx (0, 7) (0, 6.5)           @det908 det2698
mxx (1, 7.5) (1, 8)           @det5 det1380
mx (0.5, 7.5)                 @det5 det1783
mz (0, 7.5)                   @det2175 det2176
mxx (0, 8.5) (0, 9)           @det1172 det1283
mxx (1, 9.5) (1, 10)          @det1492 det2326
mx (0.5, 9.5)                 @det1727 det2326
mz (0, 9.5)                   @det714 det832
mxx (2, 0.5) (2, 1)           @det116 det1002
mx (1.5, 0.5)                 @det1002 det1760
mz (1, 0.5)                   @det1379 det1441 det2080 det2810
mxx (2, 3) (2, 2.5)           @det2861 det2950
mx (1.5, 2.5)                 @det1758 det2861
mz (1, 2.5)                   @det318 det1198 det1393 det1480
mxx (2, 4.5) (2, 5)           @det2391 det2877
mx (1.5, 4.5)                 @det1764 det2391
mz (1, 4.5)                   @det115 det449 det2002 det2542
mxx (2, 6.5) (2, 7)           @det581 det2726
mx (1.5, 6.5)                 @det581 det1673
mz (1, 6.5)                   @det356 det1286 det1879 det2175
mxx (2, 9) (2, 8.5)           @det1767 det2839
mx (1.5, 8.5)                 @det1684 det2839
mz (1, 8.5)                   @det526 det832 det2176 det2509
mxx (3, 1.5) (3, 2)           @det2206 det2748
mx (2.5, 1.5)                 @det1689 det2206
mz (2, 1.5)                   @det188 det318 det705 det1441
mxx (3, 3.5) (3, 4)           @det46 det2639
mx (2.5, 3.5)                 @det1782 det2639
mz (2, 3.5)                   @det517 det1480 det2542 det2704
mxx (3, 5.5) (3, 6)           @det105 det1118
mx (2.5, 5.5)                 @det1118 det1706
mz (2, 5.5)                   @det356 det449 det1071 det1348
mxx (3, 7.5) (3, 8)           @det1274 det1277
mx (2.5, 7.5)                 @det1277 det1712
mz (2, 7.5)                   @det231 det502 det526 det1286
mxx (3, 9.5) (3, 10)          @det1179 det2526
mx (2.5, 9.5)                 @det1179 det1697
mz (2, 9.5)                   @det121 det1537 det1561 det2509
mxx (4, 0.5) (4, 1)           @det1225 det1314
mx (3.5, 0.5)                 @det1225 det1747
mz (3, 0.5)                   @det128 det165 det188 det1351
mxx (4, 2.5) (4, 3)           @det1270 det2572
mx (3.5, 2.5)                 @det1709 det2572
mz (3, 2.5)                   @det705 det1259 det1321 det2704
mxx (4, 4.5) (4, 5)           @det1243 det1356
mx (3.5, 4.5)                 @det1356 det1749
mz (3, 4.5)                   @det517 det1071 det1656 det1808
mxx (4, 6.5) (4, 7)           @det1136 det1485
mx (3.5, 6.5)                 @det1485 det1600
mz (3, 6.5)                   @det231 det1011 det1348 det2063
mxx (4, 9) (4, 8.5)           @det1645 det1955
mx (3.5, 8.5)                 @det1645 det1716
mz (3, 8.5)                   @det502 det724 det1272 det1561
mxx (5, 1.5) (5, 2)           @det1929 det2884
mx (4.5, 1.5)                 @det1732 det2884
mz (4, 1.5)                   @det128 det1259 det1395 det1942
mxx (5, 3.5) (5, 4)           @det263 det275
mx (4.5, 3.5)                 @det275 det1690
mz (4, 3.5)                   @det993 det1321 det1656 det1852
mxx (5, 5.5) (5, 6)           @det693 det749
mx (4.5, 5.5)                 @det693 det1643
mz (4, 5.5)                   @det1011 det1353 det1808 det2493
mxx (5, 7.5) (5, 8)           @det563 det2612
mx (4.5, 7.5)                 @det563 det1761
mz (4, 7.5)                   @det724 det1861 det2063 det2871
mxx (5, 9.5) (5, 10)          @det1738 det2688
mx (4.5, 9.5)                 @det1738 det1788
mz (4, 9.5)                   @det300 det1254 det1272 det2265
mxx (6, 1) (6, 0.5)           @det60 det950
mx (5.5, 0.5)                 @det60 det1608
mz (5, 0.5)                   @det780 det1395 det2288 det2856
mxx (6, 2.5) (6, 3)           @det639 det972
mx (5.5, 2.5)                 @det639 det1756
mz (5, 2.5)                   @det375 det993 det1027 det1942
mxx (6, 4.5) (6, 5)           @det622 det2009
mx (5.5, 4.5)                 @det622 det1763
mz (5, 4.5)                   @det22 det1852 det2057 det2493
mxx (6, 6.5) (6, 7)           @det139 det1171
mx (5.5, 6.5)                 @det139 det1685
mz (5, 6.5)                   @det1353 det1861 det2114 det2354
mxx (6, 8.5) (6, 9)           @det770 det2674
mx (5.5, 8.5)                 @det770 det1621
mz (5, 8.5)                   @det300 det1195 det2448 det2871
mxx (7, 1.5) (7, 2)           @det883 det2284
mx (6.5, 1.5)                 @det883 det1680
mz (6, 1.5)                   @det1027 det1932 det2856 det2911
mxx (7, 4) (7, 3.5)           @det743 det2919
mx (6.5, 3.5)                 @det743 det1722
mz (6, 3.5)                   @det375 det2057 det2377 det2454
mxx (7, 5.5) (7, 6)           @det111 det2797
mx (6.5, 5.5)                 @det111 det1662
mz (6, 5.5)                   @det22 det1130 det2114 det2342
mxx (7, 7.5) (7, 8)           @det2369 det2654
mx (6.5, 7.5)                 @det1708 det2369
mz (6, 7.5)                   @det1195 det1724 det2354 det2866
mxx (7, 9.5) (7, 10)          @det795 det1281
mx (6.5, 9.5)                 @det1281 det1613
mz (6, 9.5)                   @det1607 det1823 det2092 det2448
mxx (8, 0.5) (8, 1)           @det487 det1582
mx (7.5, 0.5)                 @det1582 det1786
mz (7, 0.5)                   @det769 det1234 det1488 det2911
mxx (8, 2.5) (8, 3)           @det650 det2888
mx (7.5, 2.5)                 @det1650 det2888
mz (7, 2.5)                   @det347 det503 det1932 det2377
mxx (8, 4.5) (8, 5)           @det42 det420
mx (7.5, 4.5)                 @det420 det1640
mz (7, 4.5)                   @det475 det679 det1130 det2454
mxx (8, 7) (8, 6.5)           @det791 det2263
mx (7.5, 6.5)                 @det1793 det2263
mz (7, 6.5)                   @det485 det606 det2342 det2866
mxx (8, 8.5) (8, 9)           @det1088 det2845
mx (7.5, 8.5)                 @det1088 det1733
mz (7, 8.5)                   @det1008 det1607 det1724 det2232
mxx (9, 1.5) (9, 2)           @det477 det1912
mx (8.5, 1.5)                 @det477 det1669
mz (8, 1.5)                   @det503 det1234 det2172 det2464
mxx (9, 3.5) (9, 4)           @det695 det2126
mx (8.5, 3.5)                 @det695 det1676
mz (8, 3.5)                   @det347 det658 det679 det1728
mxx (9, 5.5) (9, 6)           @det1056 det2031
mx (8.5, 5.5)                 @det1741 det2031
mz (8, 5.5)                   @det475 det484 det606 det2727
mxx (9, 7.5) (9, 8)           @det200 det2041
mx (8.5, 7.5)                 @det1780 det2041
mz (8, 7.5)                   @det485 det515 det647 det1008
mxx (9, 10) (9, 9.5)          @det1746 det2488
mx (8.5, 9.5)                 @det1743 det1746
mz (8, 9.5)                   @det1878 det1887 det2006 det2232
mxx (10, 0.5) (10, 1)         @det1837 det2346
mx (9.5, 0.5)                 @det1612 det1837
mz (9, 0.5)                   @det328 det842 det2172 det2736
mz (10, 1.5)                  @det328 det363
mxx (10, 2.5) (10, 3)         @det1256 det2707
mx (9.5, 2.5)                 @det1769 det2707
mz (9, 2.5)                   @det363 det1728 det2464 det2508
mz (10, 3.5)                  @det2303 det2508
mxx (10, 4.5) (10, 5)         @det50 det1009
mx (9.5, 4.5)                 @det1009 det1736
mz (9, 4.5)                   @det658 det2303 det2312 det2727
mz (10, 5.5)                  @det2312 det2921
mxx (10, 6.5) (10, 7)         @det1527 det1796
mx (9.5, 6.5)                 @det1696 det1796
mz (9, 6.5)                   @det484 det515 det559 det2921
mz (10, 7.5)                  @det559 det1163
mxx (10, 9) (10, 8.5)         @det878 det2486
mx (9.5, 8.5)                 @det878 det1751
mz (9, 8.5)                   @det647 det1163 det1878 det2285
mz (10, 9.5)                  @det69 det2285
mxx (0.5, 0.5) (0.5, 0)       @noisy det90 det116
mzz (1, 1) (0.5, 1)           @noisy det1379 det2810
mxx (0.5, 2.5) (0.5, 2)       @noisy det2843 det2950
mzz (1, 3) (0.5, 3)           @noisy det1198 det1393
mxx (0.5, 4.5) (0.5, 4)       @noisy det1702 det2877
mzz (0.5, 5) (1, 5)           @noisy det115 det2002
mxx (0.5, 6.5) (0.5, 6)       @noisy det2698 det2726
mzz (1, 7) (0.5, 7)           @noisy det1879 det2175
mxx (0.5, 8.5) (0.5, 8)       @noisy det1172 det1767
mzz (1, 9) (0.5, 9)           @noisy det832 det2176
mzz (1.5, 0) (2, 0)           @noisy det2080 det2957
mxx (1.5, 1.5) (1.5, 1)       @noisy det278 det2748
mzz (1.5, 2) (2, 2)           @noisy det318 det1441
mxx (1.5, 3.5) (1.5, 3)       @noisy det46 det2190
mzz (1.5, 4) (2, 4)           @noisy det1480 det2542
mxx (1.5, 5) (1.5, 5.5)       @noisy det105 det2081
mzz (1.5, 6) (2, 6)           @noisy det356 det449
mxx (1.5, 7.5) (1.5, 7)       @noisy det1274 det1380
mzz (1.5, 8) (2, 8)           @noisy det526 det1286
mxx (1.5, 9.5) (1.5, 9)       @noisy det1492 det2526
mzz (1.5, 10) (2, 10)         @noisy det121 det2509
mxx (2.5, 0.5) (2.5, 0)       @noisy det116 det1314
mzz (3, 1) (2.5, 1)           @noisy det165 det188
mxx (2.5, 2) (2.5, 2.5)       @noisy det1270 det2950
mzz (2.5, 3) (3, 3)           @noisy det705 det2704
mxx (2.5, 4) (2.5, 4.5)       @noisy det1243 det2877
mzz (2.5, 5) (3, 5)           @noisy det517 det1071
mxx (2.5, 6.5) (2.5, 6)       @noisy det1136 det2726
mzz (2.5, 7) (3, 7)           @noisy det231 det1348
mxx (2.5, 8) (2.5, 8.5)       @noisy det1767 det1955
mzz (2.5, 9) (3, 9)           @noisy det502 det1561
mzz (3.5, 0) (4, 0)           @noisy det1145 det1351
mxx (3.5, 1) (3.5, 1.5)       @noisy det1929 det2748
mzz (3.5, 2) (4, 2)           @noisy det128 det1259
mxx (3.5, 3) (3.5, 3.5)       @noisy det46 det263
mzz (4, 4) (3.5, 4)           @noisy det1321 det1656
mxx (3.5, 5) (3.5, 5.5)       @noisy det105 det749
mzz (3.5, 6) (4, 6)           @noisy det1011 det1808
mxx (3.5, 7) (3.5, 7.5)       @noisy det1274 det2612
mzz (3.5, 8) (4, 8)           @noisy det724 det2063
mxx (3.5, 9) (3.5, 9.5)       @noisy det2526 det2688
mzz (4, 10) (3.5, 10)         @noisy det1254 det1272
mxx (4.5, 0.5) (4.5, 0)       @noisy det950 det1314
mzz (5, 1) (4.5, 1)           @noisy det780 det1395
mxx (4.5, 2) (4.5, 2.5)       @noisy det972 det1270
mzz (5, 3) (4.5, 3)           @noisy det993 det1942
mxx (4.5, 4.5) (4.5, 4)       @noisy det1243 det2009
mzz (5, 5) (4.5, 5)           @noisy det1852 det2493
mxx (4.5, 6.5) (4.5, 6)       @noisy det1136 det1171
mzz (5, 7) (4.5, 7)           @noisy det1353 det1861
mxx (4.5, 8) (4.5, 8.5)       @noisy det1955 det2674
mzz (5, 9) (4.5, 9)           @noisy det300 det2871
mzz (5.5, 0) (6, 0)           @noisy det1238 det2288
mxx (5.5, 1) (5.5, 1.5)       @noisy det1929 det2284
mzz (5.5, 2) (6, 2)           @noisy det1027 det2856
mxx (5.5, 3) (5.5, 3.5)       @noisy det263 det2919
mzz (5.5, 4) (6, 4)           @noisy det375 det2057
mxx (5.5, 5.5) (5.5, 5)       @noisy det749 det2797
mzz (6, 6) (5.5, 6)           @noisy det22 det2114
mxx (5.5, 7) (5.5, 7.5)       @noisy det2612 det2654
mzz (5.5, 8) (6, 8)           @noisy det1195 det2354
mxx (5.5, 9) (5.5, 9.5)       @noisy det795 det2688
mzz (5.5, 10) (6, 10)         @noisy det2092 det2448
mxx (6.5, 0) (6.5, 0.5)       @noisy det487 det950
mzz (6.5, 1) (7, 1)           @noisy det769 det2911
mxx (6.5, 2.5) (6.5, 2)       @noisy det650 det972
mzz (6.5, 3) (7, 3)           @noisy det1932 det2377
mxx (6.5, 4.5) (6.5, 4)       @noisy det42 det2009
mzz (6.5, 5) (7, 5)           @noisy det1130 det2454
mxx (6.5, 6) (6.5, 6.5)       @noisy det791 det1171
mzz (6.5, 7) (7, 7)           @noisy det2342 det2866
mxx (6.5, 8.5) (6.5, 8)       @noisy det2674 det2845
mzz (7, 9) (6.5, 9)           @noisy det1607 det1724
mzz (7.5, 0) (8, 0)           @noisy det1488 det1828
mxx (7.5, 1.5) (7.5, 1)       @noisy det1912 det2284
mzz (7.5, 2) (8, 2)           @noisy det503 det1234
mxx (7.5, 3) (7.5, 3.5)       @noisy det2126 det2919
mzz (7.5, 4) (8, 4)           @noisy det347 det679
mxx (7.5, 5) (7.5, 5.5)       @noisy det1056 det2797
mzz (7.5, 6) (8, 6)           @noisy det475 det606
mxx (7.5, 7.5) (7.5, 7)       @noisy det200 det2654
mzz (7.5, 8) (8, 8)           @noisy det485 det1008
mxx (7.5, 9.5) (7.5, 9)       @noisy det795 det2488
mzz (7.5, 10) (8, 10)         @noisy det2006 det2232
mxx (8.5, 0) (8.5, 0.5)       @noisy det487 det2346
mzz (8.5, 1) (9, 1)           @noisy det2172 det2736
mxx (8.5, 2.5) (8.5, 2)       @noisy det650 det1256
mzz (8.5, 3) (9, 3)           @noisy det1728 det2464
mxx (8.5, 4.5) (8.5, 4)       @noisy det42 det50
mzz (9, 5) (8.5, 5)           @noisy det658 det2727
mxx (8.5, 6) (8.5, 6.5)       @noisy det791 det1527
mzz (8.5, 7) (9, 7)           @noisy det484 det515
mxx (8.5, 8.5) (8.5, 8)       @noisy det2486 det2845
mzz (8.5, 9) (9, 9)           @noisy det647 det1878
mzz (9.5, 0) (10, 0)          @noisy det842 det1555
mxx (9.5, 1.5) (9.5, 1)       @noisy det201 det1912
mzz (9.5, 2) (10, 2)          @noisy det328 det363
mxx (9.5, 3.5) (9.5, 3)       @noisy det1098 det2126
mzz (9.5, 4) (10, 4)          @noisy det2303 det2508
mxx (9.5, 5) (9.5, 5.5)       @noisy det1056 det1925
mzz (9.5, 6) (10, 6)          @noisy det2312 det2921
mxx (9.5, 7) (9.5, 7.5)       @noisy det200 det1873
mzz (9.5, 8) (10, 8)          @noisy det559 det1163
mxx (9.5, 9.5) (9.5, 9)       @noisy det712 det2488
mzz (9.5, 10) (10, 10)        @noisy det69 det2285

--------         10
mz (0, 0.5)                   @noisy det1379 det2810
mxx (0, 1.5) (0, 2)           @noisy det278 det2314
mx (0.5, 1.5)                 @noisy det1723 det2314
mz (1, 1.5)                   @noisy det318 det1198 det1379 det1441
mz (0, 2.5)                   @noisy det1198 det1393
mxx (0, 3.5) (0, 4)           @noisy det45 det2190
mx (0.5, 3.5)                 @noisy det45 det1638
mz (1, 3.5)                   @noisy det1393 det1480 det2002 det2542
mz (0, 4.5)                   @noisy det115 det2002
mxx (0, 5.5) (0, 6)           @noisy det1564 det2081
mx (0.5, 5.5)                 @noisy det1564 det1598
mz (1, 5.5)                   @noisy det115 det356 det449 det2175
mz (0, 6.5)                   @noisy det1879 det2175
mxx (0, 7.5) (0, 8)           @noisy det1380 det2489
mx (0.5, 7.5)                 @noisy det1783 det2489
mz (1, 7.5)                   @noisy det526 det832 det1286 det1879
mz (0, 8.5)                   @noisy det832 det2176
mxx (0, 9.5) (0, 10)          @noisy det57 det1492
mx (0.5, 9.5)                 @noisy det57 det1727
mz (1, 9.5)                   @noisy det121 det1522 det2176 det2509
mxx (1, 0.5) (1, 1)           @noisy det116 det1293
mx (1.5, 0.5)                 @noisy det1293 det1760
mz (2, 0.5)                   @noisy det165 det188 det318 det2957
mxx (1, 2.5) (1, 3)           @noisy det1092 det2950
mx (1.5, 2.5)                 @noisy det1092 det1758
mz (2, 2.5)                   @noisy det705 det1441 det2542 det2704
mxx (1, 4.5) (1, 5)           @noisy det2589 det2877
mx (1.5, 4.5)                 @noisy det1764 det2589
mz (2, 4.5)                   @noisy det356 det517 det1071 det1480
mxx (1, 6.5) (1, 7)           @noisy det2600 det2726
mx (1.5, 6.5)                 @noisy det1673 det2600
mz (2, 6.5)                   @noisy det231 det449 det526 det1348
mxx (1, 8.5) (1, 9)           @noisy det95 det1767
mx (1.5, 8.5)                 @noisy det95 det1684
mz (2, 8.5)                   @noisy det121 det502 det1286 det1561
mxx (2, 1.5) (2, 2)           @noisy det2550 det2748
mx (2.5, 1.5)                 @noisy det1689 det2550
mz (3, 1.5)                   @noisy det128 det165 det1259 det2704
mxx (2, 3.5) (2, 4)           @noisy det46 det2332
mx (2.5, 3.5)                 @noisy det1782 det2332
mz (3, 3.5)                   @noisy det705 det1071 det1321 det1656
mxx (2, 5.5) (2, 6)           @noisy det105 det1711
mx (2.5, 5.5)                 @noisy det1706 det1711
mz (3, 5.5)                   @noisy det231 det517 det1011 det1808
mxx (2, 7.5) (2, 8)           @noisy det674 det1274
mx (2.5, 7.5)                 @noisy det674 det1712
mz (3, 7.5)                   @noisy det724 det1348 det1561 det2063
mxx (2, 9.5) (2, 10)          @noisy det2441 det2526
mx (2.5, 9.5)                 @noisy det1697 det2441
mz (3, 9.5)                   @noisy det502 det1254 det1272 det2355
mxx (3, 1) (3, 0.5)           @noisy det994 det1314
mx (3.5, 0.5)                 @noisy det994 det1747
mz (4, 0.5)                   @noisy det780 det1145 det1259 det1395
mxx (3, 2.5) (3, 3)           @noisy det1227 det1270
mx (3.5, 2.5)                 @noisy det1227 det1709
mz (4, 2.5)                   @noisy det128 det993 det1656 det1942
mxx (3, 4.5) (3, 5)           @noisy det134 det1243
mx (3.5, 4.5)                 @noisy det134 det1749
mz (4, 4.5)                   @noisy det1011 det1321 det1852 det2493
mxx (3, 7) (3, 6.5)           @noisy det1136 det2895
mx (3.5, 6.5)                 @noisy det1600 det2895
mz (4, 6.5)                   @noisy det724 det1353 det1808 det1861
mxx (3, 8.5) (3, 9)           @noisy det1955 det2669
mx (3.5, 8.5)                 @noisy det1716 det2669
mz (4, 8.5)                   @noisy det300 det1254 det2063 det2871
mxx (4, 1.5) (4, 2)           @noisy det371 det1929
mx (4.5, 1.5)                 @noisy det371 det1732
mz (5, 1.5)                   @noisy det780 det993 det1027 det2856
mxx (4, 4) (4, 3.5)           @noisy det263 det1869
mx (4.5, 3.5)                 @noisy det1690 det1869
mz (5, 3.5)                   @noisy det375 det1942 det2057 det2493
mxx (4, 5.5) (4, 6)           @noisy det725 det749
mx (4.5, 5.5)                 @noisy det725 det1643
mz (5, 5.5)                   @noisy det22 det1852 det1861 det2114
mxx (4, 7.5) (4, 8)           @noisy det1383 det2612
mx (4.5, 7.5)                 @noisy det1383 det1761
mz (5, 7.5)                   @noisy det300 det1195 det1353 det2354
mxx (4, 9.5) (4, 10)          @noisy det2688 det2806
mx (4.5, 9.5)                 @noisy det1788 det2806
mz (5, 9.5)                   @noisy det2092 det2388 det2448 det2871
mxx (5, 0.5) (5, 1)           @noisy det950 det1830
mx (5.5, 0.5)                 @noisy det1608 det1830
mz (6, 0.5)                   @noisy det769 det1027 det1238 det2911
mxx (5, 3) (5, 2.5)           @noisy det972 det1995
mx (5.5, 2.5)                 @noisy det1756 det1995
mz (6, 2.5)                   @noisy det1932 det2057 det2377 det2856
mxx (5, 4.5) (5, 5)           @noisy det2009 det2840
mx (5.5, 4.5)                 @noisy det1763 det2840
mz (6, 4.5)                   @noisy det375 det1130 det2114 det2454
mxx (5, 6.5) (5, 7)           @noisy det291 det1171
mx (5.5, 6.5)                 @noisy det291 det1685
mz (6, 6.5)                   @noisy det22 det1195 det2342 det2866
mxx (5, 9) (5, 8.5)           @noisy det1051 det2674
mx (5.5, 8.5)                 @noisy det1051 det1621
mz (6, 8.5)                   @noisy det1607 det1724 det2092 det2354
mxx (6, 1.5) (6, 2)           @noisy det2100 det2284
mx (6.5, 1.5)                 @noisy det1680 det2100
mz (7, 1.5)                   @noisy det503 det769 det1234 det2377
mxx (6, 3.5) (6, 4)           @noisy det580 det2919
mx (6.5, 3.5)                 @noisy det580 det1722
mz (7, 3.5)                   @noisy det347 det679 det1130 det1932
mxx (6, 6) (6, 5.5)           @noisy det2251 det2797
mx (6.5, 5.5)                 @noisy det1662 det2251
mz (7, 5.5)                   @noisy det475 det606 det2454 det2866
mxx (6, 7.5) (6, 8)           @noisy det2474 det2654
mx (6.5, 7.5)                 @noisy det1708 det2474
mz (7, 7.5)                   @noisy det485 det1008 det1607 det2342
mxx (6, 9.5) (6, 10)          @noisy det795 det2795
mx (6.5, 9.5)                 @noisy det1613 det2795
mz (7, 9.5)                   @noisy det1724 det2006 det2232 det2713
mxx (7, 0.5) (7, 1)           @noisy det487 det2446
mx (7.5, 0.5)                 @noisy det1786 det2446
mz (8, 0.5)                   @noisy det503 det1828 det2172 det2736
mxx (7, 2.5) (7, 3)           @noisy det232 det650
mx (7.5, 2.5)                 @noisy det232 det1650
mz (8, 2.5)                   @noisy det679 det1234 det1728 det2464
mxx (7, 4.5) (7, 5)           @noisy det42 det957
mx (7.5, 4.5)                 @noisy det957 det1640
mz (8, 4.5)                   @noisy det347 det606 det658 det2727
mxx (7, 6.5) (7, 7)           @noisy det791 det1883
mx (7.5, 6.5)                 @noisy det1793 det1883
mz (8, 6.5)                   @noisy det475 det484 det515 det1008
mxx (7, 9) (7, 8.5)           @noisy det1330 det2845
mx (7.5, 8.5)                 @noisy det1330 det1733
mz (8, 8.5)                   @noisy det485 det647 det1878 det2006
mxx (8, 2) (8, 1.5)           @noisy det544 det1912
mx (8.5, 1.5)                 @noisy det544 det1669
mz (9, 1.5)                   @noisy det328 det363 det1728 det2736
mxx (8, 3.5) (8, 4)           @noisy det2126 det2182
mx (8.5, 3.5)                 @noisy det1676 det2182
mz (9, 3.5)                   @noisy det2303 det2464 det2508 det2727
mxx (8, 5.5) (8, 6)           @noisy det620 det1056
mx (8.5, 5.5)                 @noisy det620 det1741
mz (9, 5.5)                   @noisy det515 det658 det2312 det2921
mxx (8, 7.5) (8, 8)           @noisy det200 det1279
mx (8.5, 7.5)                 @noisy det1279 det1780
mz (9, 7.5)                   @noisy det484 det559 det1163 det1878
mxx (8, 9.5) (8, 10)          @noisy det645 det2488
mx (8.5, 9.5)                 @noisy det645 det1743
mz (9, 9.5)                   @noisy det69 det647 det2285 det2339
mxx (9, 0.5) (9, 1)           @noisy det762 det2346
mx (9.5, 0.5)                 @noisy det762 det1612
mz (10, 0.5)                  @noisy det363 det1555
mxx (10, 1.5) (10, 2)         @noisy det201 det268
mxx (9, 2.5) (9, 3)           @noisy det274 det1256
mx (9.5, 2.5)                 @noisy det274 det1769
mz (10, 2.5)                  @noisy det328 det2303
mxx (10, 4) (10, 3.5)         @noisy det808 det1098
mxx (9, 5) (9, 4.5)           @noisy det50 det2773
mx (9.5, 4.5)                 @noisy det1736 det2773
mz (10, 4.5)                  @noisy det2508 det2921
mxx (10, 5.5) (10, 6)         @noisy det1925 det2867
mxx (9, 6.5) (9, 7)           @noisy det1527 det1541
mx (9.5, 6.5)                 @noisy det1541 det1696
mz (10, 6.5)                  @noisy det1163 det2312
mxx (10, 7.5) (10, 8)         @noisy det226 det1873
mxx (9, 8.5) (9, 9)           @noisy det2224 det2486
mx (9.5, 8.5)                 @noisy det1751 det2224
mz (10, 8.5)                  @noisy det69 det559
mxx (10, 9.5) (10, 10)        @noisy det712 det2940
mxx (0.5, 0.5) (0.5, 1)       @noisy det90 det116
mzz (1, 0) (0.5, 0)           @noisy det1379 det2810
mxx (0.5, 2.5) (0.5, 3)       @noisy det2843 det2950
mzz (1, 2) (0.5, 2)           @noisy det1198 det1393
mxx (0.5, 5) (0.5, 4.5)       @noisy det1702 det2877
mzz (1, 4) (0.5, 4)           @noisy det115 det2002
mxx (0.5, 6.5) (0.5, 7)       @noisy det2698 det2726
mzz (0.5, 6) (1, 6)           @noisy det1879 det2175
mxx (0.5, 8.5) (0.5, 9)       @noisy det1172 det1767
mzz (1, 8) (0.5, 8)           @noisy det832 det2176
mzz (1, 10) (0.5, 10)         @noisy det714 det1522
mxx (1.5, 1.5) (1.5, 2)       @noisy det278 det2748
mzz (1.5, 1) (2, 1)           @noisy det318 det1441
mxx (1.5, 4) (1.5, 3.5)       @noisy det46 det2190
mzz (2, 3) (1.5, 3)           @noisy det1480 det2542
mxx (1.5, 5.5) (1.5, 6)       @noisy det105 det2081
mzz (1.5, 5) (2, 5)           @noisy det356 det449
mxx (1.5, 7.5) (1.5, 8)       @noisy det1274 det1380
mzz (1.5, 7) (2, 7)           @noisy det526 det1286
mxx (1.5, 10) (1.5, 9.5)      @noisy det1492 det2526
mzz (2, 9) (1.5, 9)           @noisy det121 det2509
mxx (2.5, 0.5) (2.5, 1)       @noisy det116 det1314
mzz (2.5, 0) (3, 0)           @noisy det165 det188
mxx (2.5, 2.5) (2.5, 3)       @noisy det1270 det2950
mzz (2.5, 2) (3, 2)           @noisy det705 det2704
mxx (2.5, 4.5) (2.5, 5)       @noisy det1243 det2877
mzz (2.5, 4) (3, 4)           @noisy det517 det1071
mxx (2.5, 7) (2.5, 6.5)       @noisy det1136 det2726
mzz (3, 6) (2.5, 6)           @noisy det231 det1348
mxx (2.5, 8.5) (2.5, 9)       @noisy det1767 det1955
mzz (2.5, 8) (3, 8)           @noisy det502 det1561
mzz (2.5, 10) (3, 10)         @noisy det1537 det2355
mxx (3.5, 1.5) (3.5, 2)       @noisy det1929 det2748
mzz (3.5, 1) (4, 1)           @noisy det128 det1259
mxx (3.5, 3.5) (3.5, 4)       @noisy det46 det263
mzz (3.5, 3) (4, 3)           @noisy det1321 det1656
mxx (3.5, 5.5) (3.5, 6)       @noisy det105 det749
mzz (3.5, 5) (4, 5)           @noisy det1011 det1808
mxx (3.5, 7.5) (3.5, 8)       @noisy det1274 det2612
mzz (3.5, 7) (4, 7)           @noisy det724 det2063
mxx (3.5, 9.5) (3.5, 10)      @noisy det2526 det2688
mzz (4, 9) (3.5, 9)           @noisy det1254 det1272
mxx (4.5, 0.5) (4.5, 1)       @noisy det950 det1314
mzz (5, 0) (4.5, 0)           @noisy det780 det1395
mxx (4.5, 2.5) (4.5, 3)       @noisy det972 det1270
mzz (4.5, 2) (5, 2)           @noisy det993 det1942
mxx (4.5, 4.5) (4.5, 5)       @noisy det1243 det2009
mzz (5, 4) (4.5, 4)           @noisy det1852 det2493
mxx (4.5, 6.5) (4.5, 7)       @noisy det1136 det1171
mzz (5, 6) (4.5, 6)           @noisy det1353 det1861
mxx (4.5, 8.5) (4.5, 9)       @noisy det1955 det2674
mzz (4.5, 8) (5, 8)           @noisy det300 det2871
mzz (5, 10) (4.5, 10)         @noisy det2265 det2388
mxx (5.5, 1.5) (5.5, 2)       @noisy det1929 det2284
mzz (5.5, 1) (6, 1)           @noisy det1027 det2856
mxx (5.5, 3.5) (5.5, 4)       @noisy det263 det2919
mzz (5.5, 3) (6, 3)           @noisy det375 det2057
mxx (5.5, 5.5) (5.5, 6)       @noisy det749 det2797
mzz (5.5, 5) (6, 5)           @noisy det22 det2114
mxx (5.5, 7.5) (5.5, 8)       @noisy det2612 det2654
mzz (5.5, 7) (6, 7)           @noisy det1195 det2354
mxx (5.5, 9.5) (5.5, 10)      @noisy det795 det2688
mzz (5.5, 9) (6, 9)           @noisy det2092 det2448
mxx (6.5, 0.5) (6.5, 1)       @noisy det487 det950
mzz (6.5, 0) (7, 0)           @noisy det769 det2911
mxx (6.5, 2.5) (6.5, 3)       @noisy det650 det972
mzz (6.5, 2) (7, 2)           @noisy det1932 det2377
mxx (6.5, 5) (6.5, 4.5)       @noisy det42 det2009
mzz (7, 4) (6.5, 4)           @noisy det1130 det2454
mxx (6.5, 6.5) (6.5, 7)       @noisy det791 det1171
mzz (6.5, 6) (7, 6)           @noisy det2342 det2866
mxx (6.5, 8.5) (6.5, 9)       @noisy det2674 det2845
mzz (6.5, 8) (7, 8)           @noisy det1607 det1724
mzz (7, 10) (6.5, 10)         @noisy det1823 det2713
mxx (7.5, 2) (7.5, 1.5)       @noisy det1912 det2284
mzz (7.5, 1) (8, 1)           @noisy det503 det1234
mxx (7.5, 3.5) (7.5, 4)       @noisy det2126 det2919
mzz (7.5, 3) (8, 3)           @noisy det347 det679
mxx (7.5, 5.5) (7.5, 6)       @noisy det1056 det2797
mzz (7.5, 5) (8, 5)           @noisy det475 det606
mxx (7.5, 8) (7.5, 7.5)       @noisy det200 det2654
mzz (8, 7) (7.5, 7)           @noisy det485 det1008
mxx (7.5, 9.5) (7.5, 10)      @noisy det795 det2488
mzz (7.5, 9) (8, 9)           @noisy det2006 det2232
mxx (8.5, 0.5) (8.5, 1)       @noisy det487 det2346
mzz (8.5, 0) (9, 0)           @noisy det2172 det2736
mxx (8.5, 2.5) (8.5, 3)       @noisy det650 det1256
mzz (8.5, 2) (9, 2)           @noisy det1728 det2464
mxx (8.5, 4.5) (8.5, 5)       @noisy det42 det50
mzz (8.5, 4) (9, 4)           @noisy det658 det2727
mxx (8.5, 6.5) (8.5, 7)       @noisy det791 det1527
mzz (8.5, 6) (9, 6)           @noisy det484 det515
mxx (8.5, 8.5) (8.5, 9)       @noisy det2486 det2845
mzz (8.5, 8) (9, 8)           @noisy det647 det1878
mzz (9, 10) (8.5, 10)         @noisy det1887 det2339
mxx (9.5, 1.5) (9.5, 2)       @noisy det201 det1912
mzz (10, 1) (9.5, 1)          @noisy det328 det363
mxx (9.5, 4) (9.5, 3.5)       @noisy det1098 det2126
mzz (9.5, 3) (10, 3)          @noisy det2303 det2508
mxx (9.5, 5.5) (9.5, 6)       @noisy det1056 det1925
mzz (9.5, 5) (10, 5)          @noisy det2312 det2921
mxx (9.5, 7.5) (9.5, 8)       @noisy det200 det1873
mzz (9.5, 7) (10, 7)          @noisy det559 det1163
mxx (9.5, 10) (9.5, 9.5)      @noisy det712 det2488
mzz (10, 9) (9.5, 9)          @noisy det69 det2285

--------         11
mxx (0, 0.5) (0, 0)           @noisy det90 det308
mzz (0, 1.5) (0.5, 1.5)       @noisy det1379 det1393
mxx (1, 1) (1, 1.5)           @noisy det278 det2314
mxx (0, 2) (0, 2.5)           @noisy det1309 det2843
mzz (0, 3.5) (0.5, 3.5)       @noisy det115 det1393
mxx (1, 3) (1, 3.5)           @noisy det45 det2190
mxx (0, 4) (0, 4.5)           @noisy det1417 det1702
mzz (0.5, 5.5) (0, 5.5)       @noisy det115 det1879
mxx (1, 5) (1, 5.5)           @noisy det1564 det2081
mxx (0, 6.5) (0, 6)           @noisy det1772 det2698
mzz (0, 7.5) (0.5, 7.5)       @noisy det1879 det2176
mxx (1, 7.5) (1, 7)           @noisy det1380 det2489
mxx (0, 8) (0, 8.5)           @noisy det1172 det1189
mzz (0, 9.5) (0.5, 9.5)       @noisy det714 det2176
mxx (1, 9) (1, 9.5)           @noisy det57 det1492
mzz (1, 0.5) (1.5, 0.5)       @noisy det1441 det2957
mxx (2, 0) (2, 0.5)           @noisy det116 det1293
mzz (1, 2.5) (1.5, 2.5)       @noisy det1441 det1480
mxx (2, 2) (2, 2.5)           @noisy det1092 det2950
mzz (1.5, 4.5) (1, 4.5)       @noisy det449 det1480
mxx (2, 4.5) (2, 4)           @noisy det2589 det2877
mzz (1, 6.5) (1.5, 6.5)       @noisy det449 det1286
mxx (2, 6.5) (2, 6)           @noisy det2600 det2726
mzz (1, 8.5) (1.5, 8.5)       @noisy det1286 det2509
mxx (2, 8) (2, 8.5)           @noisy det95 det1767
mzz (2, 1.5) (2.5, 1.5)       @noisy det165 det705
mxx (3, 1.5) (3, 1)           @noisy det2550 det2748
mzz (2, 3.5) (2.5, 3.5)       @noisy det517 det705
mxx (3, 3.5) (3, 3)           @noisy det46 det2332
mzz (2, 5.5) (2.5, 5.5)       @noisy det517 det1348
mxx (3, 5) (3, 5.5)           @noisy det105 det1711
mzz (2.5, 7.5) (2, 7.5)       @noisy det502 det1348
mxx (3, 7.5) (3, 7)           @noisy det674 det1274
mzz (2, 9.5) (2.5, 9.5)       @noisy det502 det1537
mxx (3, 9.5) (3, 9)           @noisy det2441 det2526
mzz (3.5, 0.5) (3, 0.5)       @noisy det128 det1145
mxx (4, 0) (4, 0.5)           @noisy det994 det1314
mzz (3, 2.5) (3.5, 2.5)       @noisy det128 det1321
mxx (4, 2) (4, 2.5)           @noisy det1227 det1270
mzz (3, 4.5) (3.5, 4.5)       @noisy det1321 det1808
mxx (4, 4.5) (4, 4)           @noisy det134 det1243
mzz (3.5, 6.5) (3, 6.5)       @noisy det1808 det2063
mxx (4, 6) (4, 6.5)           @noisy det1136 det2895
mzz (3, 8.5) (3.5, 8.5)       @noisy det1272 det2063
mxx (4, 8) (4, 8.5)           @noisy det1955 det2669
mzz (4, 1.5) (4.5, 1.5)       @noisy det780 det1942
mxx (5, 1) (5, 1.5)           @noisy det371 det1929
mzz (4.5, 3.5) (4, 3.5)       @noisy det1852 det1942
mxx (5, 3.5) (5, 3)           @noisy det263 det1869
mzz (4, 5.5) (4.5, 5.5)       @noisy det1353 det1852
mxx (5, 5.5) (5, 5)           @noisy det725 det749
mzz (4, 7.5) (4.5, 7.5)       @noisy det1353 det2871
mxx (5, 7) (5, 7.5)           @noisy det1383 det2612
mzz (4, 9.5) (4.5, 9.5)       @noisy det2265 det2871
mxx (5, 9.5) (5, 9)           @noisy det2688 det2806
mzz (5, 0.5) (5.5, 0.5)       @noisy det1238 det2856
mxx (6, 0) (6, 0.5)           @noisy det950 det1830
mzz (5.5, 2.5) (5, 2.5)       @noisy det375 det2856
mxx (6, 2.5) (6, 2)           @noisy det972 det1995
mzz (5, 4.5) (5.5, 4.5)       @noisy det22 det375
mxx (6, 4) (6, 4.5)           @noisy det2009 det2840
mzz (5, 6.5) (5.5, 6.5)       @noisy det22 det2354
mxx (6, 6.5) (6, 6)           @noisy det291 det1171
mzz (5.5, 8.5) (5, 8.5)       @noisy det2354 det2448
mxx (6, 8.5) (6, 8)           @noisy det1051 det2674
mzz (6, 1.5) (6.5, 1.5)       @noisy det769 det1932
mxx (7, 1.5) (7, 1)           @noisy det2100 det2284
mzz (6, 3.5) (6.5, 3.5)       @noisy det1932 det2454
mxx (7, 3) (7, 3.5)           @noisy det580 det2919
mzz (6.5, 5.5) (6, 5.5)       @noisy det2342 det2454
mxx (7, 5.5) (7, 5)           @noisy det2251 det2797
mzz (6, 7.5) (6.5, 7.5)       @noisy det1724 det2342
mxx (7, 7.5) (7, 7)           @noisy det2474 det2654
mzz (6, 9.5) (6.5, 9.5)       @noisy det1724 det1823
mxx (7, 9.5) (7, 9)           @noisy det795 det2795
mzz (7, 0.5) (7.5, 0.5)       @noisy det1234 det1828
mxx (8, 0.5) (8, 0)           @noisy det487 det2446
mzz (7.5, 2.5) (7, 2.5)       @noisy det347 det1234
mxx (8, 2.5) (8, 2)           @noisy det232 det650
mzz (7, 4.5) (7.5, 4.5)       @noisy det347 det475
mxx (8, 4) (8, 4.5)           @noisy det42 det957
mzz (7, 6.5) (7.5, 6.5)       @noisy det475 det485
mxx (8, 6.5) (8, 6)           @noisy det791 det1883
mzz (7.5, 8.5) (7, 8.5)       @noisy det485 det2232
mxx (8, 8) (8, 8.5)           @noisy det1330 det2845
mzz (8.5, 1.5) (8, 1.5)       @noisy det2464 det2736
mxx (9, 1) (9, 1.5)           @noisy det544 det1912
mzz (8, 3.5) (8.5, 3.5)       @noisy det658 det2464
mxx (9, 3) (9, 3.5)           @noisy det2126 det2182
mzz (8, 5.5) (8.5, 5.5)       @noisy det484 det658
mxx (9, 5.5) (9, 5)           @noisy det620 det1056
mzz (8, 7.5) (8.5, 7.5)       @noisy det484 det647
mxx (9, 7) (9, 7.5)           @noisy det200 det1279
mzz (8, 9.5) (8.5, 9.5)       @noisy det647 det1887
mxx (9, 9) (9, 9.5)           @noisy det645 det2488
mzz (9, 0.5) (9.5, 0.5)       @noisy det328 det1555
mxx (10, 0.5) (10, 0)         @noisy det762 det2346
mzz (9.5, 2.5) (9, 2.5)       @noisy det328 det2508
mxx (10, 2) (10, 2.5)         @noisy det274 det1256
mzz (9.5, 4.5) (9, 4.5)       @noisy det2312 det2508
mxx (10, 4.5) (10, 4)         @noisy det50 det2773
mzz (9, 6.5) (9.5, 6.5)       @noisy det559 det2312
mxx (10, 6.5) (10, 6)         @noisy det1527 det1541
mzz (9.5, 8.5) (9, 8.5)       @noisy det559 det2285
mxx (10, 8) (10, 8.5)         @noisy det2224 det2486
mzz (0, 1) (0.5, 1)           @noisy det1379 det2810
mz (0.5, 0.5)                 @noisy det2279 det2810
mx (0.5, 0)                   @noisy det116 det308
mzz (0, 3) (0.5, 3)           @noisy det1198 det1393
mz (0.5, 2.5)                 @noisy det1198 det2268
mx (0.5, 2)                   @noisy det278 det1309 det2314 det2950
mzz (0.5, 5) (0, 5)           @noisy det115 det2002
mz (0.5, 4.5)                 @noisy det2002 det2273
mx (0.5, 4)                   @noisy det45 det1417 det2190 det2877
mzz (0, 7) (0.5, 7)           @noisy det1879 det2175
mz (0.5, 6.5)                 @noisy det2175 det2327
mx (0.5, 6)                   @noisy det1564 det1772 det2081 det2726
mzz (0, 9) (0.5, 9)           @noisy det832 det2176
mz (0.5, 8.5)                 @noisy det832 det2261
mx (0.5, 8)                   @noisy det1189 det1380 det1767 det2489
mx (0.5, 10)                  @noisy det57 det1492
mzz (1, 0) (1.5, 0)           @noisy det2080 det2957
mzz (1, 2) (1.5, 2)           @noisy det318 det1441
mz (1.5, 1.5)                 @noisy det318 det2151
mx (1.5, 1)                   @noisy det116 det1293 det2314 det2748
mzz (1.5, 4) (1, 4)           @noisy det1480 det2542
mz (1.5, 3.5)                 @noisy det2259 det2542
mx (1.5, 3)                   @noisy det45 det46 det1092 det2950
mzz (1, 6) (1.5, 6)           @noisy det356 det449
mz (1.5, 5.5)                 @noisy det356 det2319
mx (1.5, 5)                   @noisy det105 det1564 det2589 det2877
mzz (1, 8) (1.5, 8)           @noisy det526 det1286
mz (1.5, 7.5)                 @noisy det526 det2249
mx (1.5, 7)                   @noisy det1274 det2489 det2600 det2726
mzz (1.5, 10) (1, 10)         @noisy det121 det2509
mz (1.5, 9.5)                 @noisy det121 det2215
mx (1.5, 9)                   @noisy det57 det95 det1767 det2526
mzz (2, 1) (2.5, 1)           @noisy det165 det188
mz (2.5, 0.5)                 @noisy det188 det2297
mx (2.5, 0)                   @noisy det1293 det1314
mzz (2, 3) (2.5, 3)           @noisy det705 det2704
mz (2.5, 2.5)                 @noisy det2321 det2704
mx (2.5, 2)                   @noisy det1092 det1270 det2550 det2748
mzz (2, 5) (2.5, 5)           @noisy det517 det1071
mz (2.5, 4.5)                 @noisy det1071 det2183
mx (2.5, 4)                   @noisy det46 det1243 det2332 det2589
mzz (2.5, 7) (2, 7)           @noisy det231 det1348
mz (2.5, 6.5)                 @noisy det231 det2305
mx (2.5, 6)                   @noisy det105 det1136 det1711 det2600
mzz (2, 9) (2.5, 9)           @noisy det502 det1561
mz (2.5, 8.5)                 @noisy det1561 det2219
mx (2.5, 8)                   @noisy det95 det674 det1274 det1955
mx (2.5, 10)                  @noisy det2441 det2526
mzz (3.5, 0) (3, 0)           @noisy det1145 det1351
mzz (3, 2) (3.5, 2)           @noisy det128 det1259
mz (3.5, 1.5)                 @noisy det1259 det2280
mx (3.5, 1)                   @noisy det994 det1314 det1929 det2550
mzz (3, 4) (3.5, 4)           @noisy det1321 det1656
mz (3.5, 3.5)                 @noisy det1656 det2293
mx (3.5, 3)                   @noisy det263 det1227 det1270 det2332
mzz (3.5, 6) (3, 6)           @noisy det1011 det1808
mz (3.5, 5.5)                 @noisy det1011 det2298
mx (3.5, 5)                   @noisy det134 det749 det1243 det1711
mzz (3, 8) (3.5, 8)           @noisy det724 det2063
mz (3.5, 7.5)                 @noisy det724 det2292
mx (3.5, 7)                   @noisy det674 det1136 det2612 det2895
mzz (3, 10) (3.5, 10)         @noisy det1254 det1272
mz (3.5, 9.5)                 @noisy det1254 det2299
mx (3.5, 9)                   @noisy det1955 det2441 det2669 det2688
mzz (4, 1) (4.5, 1)           @noisy det780 det1395
mz (4.5, 0.5)                 @noisy det1395 det2276
mx (4.5, 0)                   @noisy det950 det994
mzz (4.5, 3) (4, 3)           @noisy det993 det1942
mz (4.5, 2.5)                 @noisy det993 det2266
mx (4.5, 2)                   @noisy det371 det972 det1227 det1929
mzz (4, 5) (4.5, 5)           @noisy det1852 det2493
mz (4.5, 4.5)                 @noisy det2271 det2493
mx (4.5, 4)                   @noisy det134 det263 det1869 det2009
mzz (4, 7) (4.5, 7)           @noisy det1353 det1861
mz (4.5, 6.5)                 @noisy det1861 det2250
mx (4.5, 6)                   @noisy det725 det749 det1171 det2895
mzz (4, 9) (4.5, 9)           @noisy det300 det2871
mz (4.5, 8.5)                 @noisy det300 det2330
mx (4.5, 8)                   @noisy det1383 det2612 det2669 det2674
mx (4.5, 10)                  @noisy det2688 det2806
mzz (5, 0) (5.5, 0)           @noisy det1238 det2288
mzz (5.5, 2) (5, 2)           @noisy det1027 det2856
mz (5.5, 1.5)                 @noisy det1027 det2149
mx (5.5, 1)                   @noisy det371 det950 det1830 det2284
mzz (5, 4) (5.5, 4)           @noisy det375 det2057
mz (5.5, 3.5)                 @noisy det2057 det2307
mx (5.5, 3)                   @noisy det972 det1869 det1995 det2919
mzz (5, 6) (5.5, 6)           @noisy det22 det2114
mz (5.5, 5.5)                 @noisy det2114 det2242
mx (5.5, 5)                   @noisy det725 det2009 det2797 det2840
mzz (5.5, 8) (5, 8)           @noisy det1195 det2354
mz (5.5, 7.5)                 @noisy det1195 det2193
mx (5.5, 7)                   @noisy det291 det1171 det1383 det2654
mzz (5, 10) (5.5, 10)         @noisy det2092 det2448
mz (5.5, 9.5)                 @noisy det2092 det2137
mx (5.5, 9)                   @noisy det795 det1051 det2674 det2806
mzz (6, 1) (6.5, 1)           @noisy det769 det2911
mz (6.5, 0.5)                 @noisy det2257 det2911
mx (6.5, 0)                   @noisy det487 det1830
mzz (6, 3) (6.5, 3)           @noisy det1932 det2377
mz (6.5, 2.5)                 @noisy det2188 det2377
mx (6.5, 2)                   @noisy det650 det1995 det2100 det2284
mzz (6.5, 5) (6, 5)           @noisy det1130 det2454
mz (6.5, 4.5)                 @noisy det1130 det2161
mx (6.5, 4)                   @noisy det42 det580 det2840 det2919
mzz (6, 7) (6.5, 7)           @noisy det2342 det2866
mz (6.5, 6.5)                 @noisy det2260 det2866
mx (6.5, 6)                   @noisy det291 det791 det2251 det2797
mzz (6, 9) (6.5, 9)           @noisy det1607 det1724
mz (6.5, 8.5)                 @noisy det1607 det2197
mx (6.5, 8)                   @noisy det1051 det2474 det2654 det2845
mx (6.5, 10)                  @noisy det795 det2795
mzz (7, 0) (7.5, 0)           @noisy det1488 det1828
mzz (7.5, 2) (7, 2)           @noisy det503 det1234
mz (7.5, 1.5)                 @noisy det503 det2217
mx (7.5, 1)                   @noisy det487 det1912 det2100 det2446
mzz (7, 4) (7.5, 4)           @noisy det347 det679
mz (7.5, 3.5)                 @noisy det679 det2289
mx (7.5, 3)                   @noisy det232 det580 det650 det2126
mzz (7, 6) (7.5, 6)           @noisy det475 det606
mz (7.5, 5.5)                 @noisy det606 det2296
mx (7.5, 5)                   @noisy det42 det957 det1056 det2251
mzz (7.5, 8) (7, 8)           @noisy det485 det1008
mz (7.5, 7.5)                 @noisy det1008 det2287
mx (7.5, 7)                   @noisy det200 det791 det1883 det2474
mzz (7, 10) (7.5, 10)         @noisy det2006 det2232
mz (7.5, 9.5)                 @noisy det2006 det2336
mx (7.5, 9)                   @noisy det1330 det2488 det2795 det2845
mzz (8.5, 1) (8, 1)           @noisy det2172 det2736
mz (8.5, 0.5)                 @noisy det2172 det2243
mx (8.5, 0)                   @noisy det2346 det2446
mzz (8, 3) (8.5, 3)           @noisy det1728 det2464
mz (8.5, 2.5)                 @noisy det1728 det2301
mx (8.5, 2)                   @noisy det232 det544 det1256 det1912
mzz (8, 5) (8.5, 5)           @noisy det658 det2727
mz (8.5, 4.5)                 @noisy det2221 det2727
mx (8.5, 4)                   @noisy det50 det957 det2126 det2182
mzz (8, 7) (8.5, 7)           @noisy det484 det515
mz (8.5, 6.5)                 @noisy det515 det2302
mx (8.5, 6)                   @noisy det620 det1056 det1527 det1883
mzz (8, 9) (8.5, 9)           @noisy det647 det1878
mz (8.5, 8.5)                 @noisy det1878 det2269
mx (8.5, 8)                   @noisy det200 det1279 det1330 det2486
mx (8.5, 10)                  @noisy det645 det2488
mzz (9, 0) (9.5, 0)           @noisy det842 det1555
mzz (9, 2) (9.5, 2)           @noisy det328 det363
mz (9.5, 1.5)                 @noisy det363 det2147
mx (9.5, 1)                   @noisy det201 det544 det762 det2346
mzz (9.5, 4) (9, 4)           @noisy det2303 det2508
mz (9.5, 3.5)                 @noisy det2246 det2303
mx (9.5, 3)                   @noisy det274 det1098 det1256 det2182
mzz (9, 6) (9.5, 6)           @noisy det2312 det2921
mz (9.5, 5.5)                 @noisy det2311 det2921
mx (9.5, 5)                   @noisy det50 det620 det1925 det2773
mzz (9, 8) (9.5, 8)           @noisy det559 det1163
mz (9.5, 7.5)                 @noisy det1163 det2316
mx (9.5, 7)                   @noisy det1279 det1527 det1541 det1873
mzz (9.5, 10) (9, 10)         @noisy det69 det2285
mz (9.5, 9.5)                 @noisy det69 det2201
mx (9.5, 9)                   @noisy det645 det712 det2224 det2486

--------         12
mzz (1, 1.5) (0.5, 1.5)       @noisy det1379 det1393
mxx (0, 1.5) (0, 1)           @noisy det278 det2314
mzz (1, 3.5) (0.5, 3.5)       @noisy det115 det1393
mxx (0, 3.5) (0, 3)           @noisy det45 det2190
mzz (0.5, 5.5) (1, 5.5)       @noisy det115 det1879
mxx (0, 5.5) (0, 5)           @noisy det1564 det2081
mzz (1, 7.5) (0.5, 7.5)       @noisy det1879 det2176
mxx (0, 7) (0, 7.5)           @noisy det1380 det2489
mzz (1, 9.5) (0.5, 9.5)       @noisy det714 det2176
mxx (0, 9) (0, 9.5)           @noisy det57 det1492
mzz (1.5, 0.5) (2, 0.5)       @noisy det1441 det2957
mxx (1, 0.5) (1, 0)           @noisy det116 det1293
mzz (1.5, 2.5) (2, 2.5)       @noisy det1441 det1480
mxx (1, 2) (1, 2.5)           @noisy det1092 det2950
mzz (1.5, 4.5) (2, 4.5)       @noisy det449 det1480
mxx (1, 4) (1, 4.5)           @noisy det2589 det2877
mzz (1.5, 6.5) (2, 6.5)       @noisy det449 det1286
mxx (1, 6.5) (1, 6)           @noisy det2600 det2726
mzz (1.5, 8.5) (2, 8.5)       @noisy det1286 det2509
mxx (1, 8) (1, 8.5)           @noisy det95 det1767
mzz (3, 1.5) (2.5, 1.5)       @noisy det165 det705
mxx (2, 1) (2, 1.5)           @noisy det2550 det2748
mzz (2.5, 3.5) (3, 3.5)       @noisy det517 det705
mxx (2, 3.5) (2, 3)           @noisy det46 det2332
mzz (2.5, 5.5) (3, 5.5)       @noisy det517 det1348
mxx (2, 5.5) (2, 5)           @noisy det105 det1711
mzz (2.5, 7.5) (3, 7.5)       @noisy det502 det1348
mxx (2, 7) (2, 7.5)           @noisy det674 det1274
mzz (2.5, 9.5) (3, 9.5)       @noisy det502 det1537
mxx (2, 9.5) (2, 9)           @noisy det2441 det2526
mzz (3.5, 0.5) (4, 0.5)       @noisy det128 det1145
mxx (3, 0) (3, 0.5)           @noisy det994 det1314
mzz (3.5, 2.5) (4, 2.5)       @noisy det128 det1321
mxx (3, 2.5) (3, 2)           @noisy det1227 det1270
mzz (4, 4.5) (3.5, 4.5)       @noisy det1321 det1808
mxx (3, 4.5) (3, 4)           @noisy det134 det1243
mzz (3.5, 6.5) (4, 6.5)       @noisy det1808 det2063
mxx (3, 6) (3, 6.5)           @noisy det1136 det2895
mzz (3.5, 8.5) (4, 8.5)       @noisy det1272 det2063
mxx (3, 8.5) (3, 8)           @noisy det1955 det2669
mzz (5, 1.5) (4.5, 1.5)       @noisy det780 det1942
mxx (4, 1.5) (4, 1)           @noisy det371 det1929
mzz (5, 3.5) (4.5, 3.5)       @noisy det1852 det1942
mxx (4, 3) (4, 3.5)           @noisy det263 det1869
mzz (5, 5.5) (4.5, 5.5)       @noisy det1353 det1852
mxx (4, 5) (4, 5.5)           @noisy det725 det749
mzz (5, 7.5) (4.5, 7.5)       @noisy det1353 det2871
mxx (4, 7) (4, 7.5)           @noisy det1383 det2612
mzz (5, 9.5) (4.5, 9.5)       @noisy det2265 det2871
mxx (4, 9.5) (4, 9)           @noisy det2688 det2806
mzz (5.5, 0.5) (6, 0.5)       @noisy det1238 det2856
mxx (5, 0) (5, 0.5)           @noisy det950 det1830
mzz (5.5, 2.5) (6, 2.5)       @noisy det375 det2856
mxx (5, 2) (5, 2.5)           @noisy det972 det1995
mzz (5.5, 4.5) (6, 4.5)       @noisy det22 det375
mxx (5, 4.5) (5, 4)           @noisy det2009 det2840
mzz (6, 6.5) (5.5, 6.5)       @noisy det22 det2354
mxx (5, 6) (5, 6.5)           @noisy det291 det1171
mzz (5.5, 8.5) (6, 8.5)       @noisy det2354 det2448
mxx (5, 8) (5, 8.5)           @noisy det1051 det2674
mzz (6.5, 1.5) (7, 1.5)       @noisy det769 det1932
mxx (6, 1.5) (6, 1)           @noisy det2100 det2284
mzz (6.5, 3.5) (7, 3.5)       @noisy det1932 det2454
mxx (6, 3.5) (6, 3)           @noisy det580 det2919
mzz (6.5, 5.5) (7, 5.5)       @noisy det2342 det2454
mxx (6, 5) (6, 5.5)           @noisy det2251 det2797
mzz (6.5, 7.5) (7, 7.5)       @noisy det1724 det2342
mxx (6, 7.5) (6, 7)           @noisy det2474 det2654
mzz (7, 9.5) (6.5, 9.5)       @noisy det1724 det1823
mxx (6, 9.5) (6, 9)           @noisy det795 det2795
mzz (7.5, 0.5) (8, 0.5)       @noisy det1234 det1828
mxx (7, 0.5) (7, 0)           @noisy det487 det2446
mzz (7.5, 2.5) (8, 2.5)       @noisy det347 det1234
mxx (7, 2) (7, 2.5)           @noisy det232 det650
mzz (7.5, 4.5) (8, 4.5)       @noisy det347 det475
mxx (7, 4.5) (7, 4)           @noisy det42 det957
mzz (7.5, 6.5) (8, 6.5)       @noisy det475 det485
mxx (7, 6.5) (7, 6)           @noisy det791 det1883
mzz (7.5, 8.5) (8, 8.5)       @noisy det485 det2232
mxx (7, 8) (7, 8.5)           @noisy det1330 det2845
mzz (8.5, 1.5) (9, 1.5)       @noisy det2464 det2736
mxx (8, 1) (8, 1.5)           @noisy det544 det1912
mzz (8.5, 3.5) (9, 3.5)       @noisy det658 det2464
mxx (8, 3.5) (8, 3)           @noisy det2126 det2182
mzz (9, 5.5) (8.5, 5.5)       @noisy det484 det658
mxx (8, 5.5) (8, 5)           @noisy det620 det1056
mzz (8.5, 7.5) (9, 7.5)       @noisy det484 det647
mxx (8, 7.5) (8, 7)           @noisy det200 det1279
mzz (8.5, 9.5) (9, 9.5)       @noisy det647 det1887
mxx (8, 9) (8, 9.5)           @noisy det645 det2488
mzz (9.5, 0.5) (10, 0.5)      @noisy det328 det1555
mxx (9, 0) (9, 0.5)           @noisy det762 det2346
mxx (10, 1.5) (10, 1)         @noisy det201 det268
mzz (9.5, 2.5) (10, 2.5)      @noisy det328 det2508
mxx (9, 2) (9, 2.5)           @noisy det274 det1256
mxx (10, 3.5) (10, 3)         @noisy det808 det1098
mzz (9.5, 4.5) (10, 4.5)      @noisy det2312 det2508
mxx (9, 4) (9, 4.5)           @noisy det50 det2773
mxx (10, 5) (10, 5.5)         @noisy det1925 det2867
mzz (9.5, 6.5) (10, 6.5)      @noisy det559 det2312
mxx (9, 6.5) (9, 6)           @noisy det1527 det1541
mxx (10, 7.5) (10, 7)         @noisy det226 det1873
mzz (9.5, 8.5) (10, 8.5)      @noisy det559 det2285
mxx (9, 8) (9, 8.5)           @noisy det2224 det2486
mxx (10, 9) (10, 9.5)         @noisy det712 det2940
mzz (0.5, 0) (0, 0)           @noisy det944 det1379
mz (0.5, 0.5)                 @noisy det944 det2279
mx (0.5, 1)                   @noisy det90 det278 det1293 det2314
mzz (0, 2) (0.5, 2)           @noisy det1393 det2598
mz (0.5, 2.5)                 @noisy det2268 det2598
mx (0.5, 3)                   @noisy det45 det1092 det2190 det2843
mzz (0, 4) (0.5, 4)           @noisy det115 det1249
mz (0.5, 4.5)                 @noisy det1249 det2273
mx (0.5, 5)                   @noisy det1564 det1702 det2081 det2589
mzz (0.5, 6) (0, 6)           @noisy det1879 det2401
mz (0.5, 6.5)                 @noisy det2327 det2401
mx (0.5, 7)                   @noisy det1380 det2489 det2600 det2698
mzz (0, 8) (0.5, 8)           @noisy det1266 det2176
mz (0.5, 8.5)                 @noisy det1266 det2261
mx (0.5, 9)                   @noisy det57 det95 det1172 det1492
mzz (0, 10) (0.5, 10)         @noisy det714 det1307
mx (1.5, 0)                   @noisy det116 det1293
mzz (1, 1) (1.5, 1)           @noisy det1441 det2084
mz (1.5, 1.5)                 @noisy det2084 det2151
mx (1.5, 2)                   @noisy det278 det1092 det2550 det2950
mzz (1, 3) (1.5, 3)           @noisy det1480 det1484
mz (1.5, 3.5)                 @noisy det1484 det2259
mx (1.5, 4)                   @noisy det2190 det2332 det2589 det2877
mzz (1.5, 5) (1, 5)           @noisy det449 det987
mz (1.5, 5.5)                 @noisy det987 det2319
mx (1.5, 6)                   @noisy det1711 det2081 det2600 det2726
mzz (1, 7) (1.5, 7)           @noisy det1286 det2559
mz (1.5, 7.5)                 @noisy det2249 det2559
mx (1.5, 8)                   @noisy det95 det674 det1380 det1767
mzz (1, 9) (1.5, 9)           @noisy det2247 det2509
mz (1.5, 9.5)                 @noisy det2215 det2247
mx (1.5, 10)                  @noisy det1492 det2441
mzz (2, 0) (2.5, 0)           @noisy det165 det1032
mz (2.5, 0.5)                 @noisy det1032 det2297
mx (2.5, 1)                   @noisy det116 det994 det2550 det2748
mzz (2.5, 2) (2, 2)           @noisy det404 det705
mz (2.5, 2.5)                 @noisy det404 det2321
mx (2.5, 3)                   @noisy det46 det1227 det2332 det2950
mzz (2, 4) (2.5, 4)           @noisy det517 det962
mz (2.5, 4.5)                 @noisy det962 det2183
mx (2.5, 5)                   @noisy det105 det134 det1711 det2877
mzz (2, 6) (2.5, 6)           @noisy det1348 det2184
mz (2.5, 6.5)                 @noisy det2184 det2305
mx (2.5, 7)                   @noisy det674 det1274 det2726 det2895
mzz (2.5, 8) (2, 8)           @noisy det502 det1265
mz (2.5, 8.5)                 @noisy det1265 det2219
mx (2.5, 9)                   @noisy det1767 det2441 det2526 det2669
mzz (2, 10) (2.5, 10)         @noisy det1319 det1537
mx (3.5, 0)                   @noisy det994 det1314
mzz (3, 1) (3.5, 1)           @noisy det128 det1340
mz (3.5, 1.5)                 @noisy det1340 det2280
mx (3.5, 2)                   @noisy det371 det1227 det1270 det2748
mzz (3, 3) (3.5, 3)           @noisy det58 det1321
mz (3.5, 3.5)                 @noisy det58 det2293
mx (3.5, 4)                   @noisy det46 det134 det1243 det1869
mzz (3.5, 5) (3, 5)           @noisy det1412 det1808
mz (3.5, 5.5)                 @noisy det1412 det2298
mx (3.5, 6)                   @noisy det105 det725 det1136 det2895
mzz (3, 7) (3.5, 7)           @noisy det1303 det2063
mz (3.5, 7.5)                 @noisy det1303 det2292
mx (3.5, 8)                   @noisy det1274 det1383 det1955 det2669
mzz (3, 9) (3.5, 9)           @noisy det214 det1272
mz (3.5, 9.5)                 @noisy det214 det2299
mx (3.5, 10)                  @noisy det2526 det2806
mzz (4, 0) (4.5, 0)           @noisy det780 det1296
mz (4.5, 0.5)                 @noisy det1296 det2276
mx (4.5, 1)                   @noisy det371 det1314 det1830 det1929
mzz (4.5, 2) (4, 2)           @noisy det1885 det1942
mz (4.5, 2.5)                 @noisy det1885 det2266
mx (4.5, 3)                   @noisy det263 det1270 det1869 det1995
mzz (4, 4) (4.5, 4)           @noisy det1304 det1852
mz (4.5, 4.5)                 @noisy det1304 det2271
mx (4.5, 5)                   @noisy det725 det749 det1243 det2840
mzz (4, 6) (4.5, 6)           @noisy det1353 det2198
mz (4.5, 6.5)                 @noisy det2198 det2250
mx (4.5, 7)                   @noisy det291 det1136 det1383 det2612
mzz (4.5, 8) (4, 8)           @noisy det1811 det2871
mz (4.5, 8.5)                 @noisy det1811 det2330
mx (4.5, 9)                   @noisy det1051 det1955 det2688 det2806
mzz (4, 10) (4.5, 10)         @noisy det2248 det2265
mx (5.5, 0)                   @noisy det950 det1830
mzz (5.5, 1) (5, 1)           @noisy det2371 det2856
mz (5.5, 1.5)                 @noisy det2149 det2371
mx (5.5, 2)                   @noisy det972 det1929 det1995 det2100
mzz (5, 3) (5.5, 3)           @noisy det375 det1560
mz (5.5, 3.5)                 @noisy det1560 det2307
mx (5.5, 4)                   @noisy det263 det580 det2009 det2840
mzz (5, 5) (5.5, 5)           @noisy det22 det1779
mz (5.5, 5.5)                 @noisy det1779 det2242
mx (5.5, 6)                   @noisy det291 det749 det1171 det2251
mzz (5.5, 7) (5, 7)           @noisy det2354 det2538
mz (5.5, 7.5)                 @noisy det2193 det2538
mx (5.5, 8)                   @noisy det1051 det2474 det2612 det2674
mzz (5, 9) (5.5, 9)           @noisy det237 det2448
mz (5.5, 9.5)                 @noisy det237 det2137
mx (5.5, 10)                  @noisy det2688 det2795
mzz (6.5, 0) (6, 0)           @noisy det708 det769
mz (6.5, 0.5)                 @noisy det708 det2257
mx (6.5, 1)                   @noisy det950 det2100 det2284 det2446
mzz (6, 2) (6.5, 2)           @noisy det967 det1932
mz (6.5, 2.5)                 @noisy det967 det2188
mx (6.5, 3)                   @noisy det232 det580 det972 det2919
mzz (6, 4) (6.5, 4)           @noisy det2189 det2454
mz (6.5, 4.5)                 @noisy det2161 det2189
mx (6.5, 5)                   @noisy det957 det2009 det2251 det2797
mzz (6, 6) (6.5, 6)           @noisy det2048 det2342
mz (6.5, 6.5)                 @noisy det2048 det2260
mx (6.5, 7)                   @noisy det1171 det1883 det2474 det2654
mzz (6, 8) (6.5, 8)           @noisy det1190 det1724
mz (6.5, 8.5)                 @noisy det1190 det2197
mx (6.5, 9)                   @noisy det795 det1330 det2674 det2795
mzz (6, 10) (6.5, 10)         @noisy det1823 det2349
mx (7.5, 0)                   @noisy det487 det2446
mzz (7, 1) (7.5, 1)           @noisy det1234 det2234
mz (7.5, 1.5)                 @noisy det2217 det2234
mx (7.5, 2)                   @noisy det232 det544 det650 det2284
mzz (7.5, 3) (7, 3)           @noisy det347 det1479
mz (7.5, 3.5)                 @noisy det1479 det2289
mx (7.5, 4)                   @noisy det42 det957 det2182 det2919
mzz (7, 5) (7.5, 5)           @noisy det475 det2148
mz (7.5, 5.5)                 @noisy det2148 det2296
mx (7.5, 6)                   @noisy det620 det791 det1883 det2797
mzz (7, 7) (7.5, 7)           @noisy det290 det485
mz (7.5, 7.5)                 @noisy det290 det2287
mx (7.5, 8)                   @noisy det1279 det1330 det2654 det2845
mzz (7, 9) (7.5, 9)           @noisy det1631 det2232
mz (7.5, 9.5)                 @noisy det1631 det2336
mx (7.5, 10)                  @noisy det645 det795
mzz (8.5, 0) (8, 0)           @noisy det2736 det2853
mz (8.5, 0.5)                 @noisy det2243 det2853
mx (8.5, 1)                   @noisy det487 det544 det762 det1912
mzz (8, 2) (8.5, 2)           @noisy det2051 det2464
mz (8.5, 2.5)                 @noisy det2051 det2301
mx (8.5, 3)                   @noisy det274 det650 det2126 det2182
mzz (8, 4) (8.5, 4)           @noisy det658 det809
mz (8.5, 4.5)                 @noisy det809 det2221
mx (8.5, 5)                   @noisy det42 det620 det1056 det2773
mzz (8.5, 6) (8, 6)           @noisy det484 det1377
mz (8.5, 6.5)                 @noisy det1377 det2302
mx (8.5, 7)                   @noisy det200 det791 det1279 det1541
mzz (8, 8) (8.5, 8)           @noisy det472 det647
mz (8.5, 8.5)                 @noisy det472 det2269
mx (8.5, 9)                   @noisy det645 det2224 det2488 det2845
mzz (8, 10) (8.5, 10)         @noisy det1452 det1887
mx (9.5, 0)                   @noisy det762 det2346
mzz (9, 1) (9.5, 1)           @noisy det328 det2021
mz (9.5, 1.5)                 @noisy det2021 det2147
mx (9.5, 2)                   @noisy det268 det274 det1256 det1912
mzz (9, 3) (9.5, 3)           @noisy det2375 det2508
mz (9.5, 3.5)                 @noisy det2246 det2375
mx (9.5, 4)                   @noisy det50 det808 det2126 det2773
mzz (9.5, 5) (9, 5)           @noisy det1742 det2312
mz (9.5, 5.5)                 @noisy det1742 det2311
mx (9.5, 6)                   @noisy det1056 det1527 det1541 det2867
mzz (9, 7) (9.5, 7)           @noisy det67 det559
mz (9.5, 7.5)                 @noisy det67 det2316
mx (9.5, 8)                   @noisy det200 det226 det2224 det2486
mzz (9, 9) (9.5, 9)           @noisy det2285 det2605
mz (9.5, 9.5)                 @noisy det2201 det2605
mx (9.5, 10)                  @noisy det2488 det2940

--------         13
mxx (0, 1) (0, 0.5)           @noisy det90 det308
mxx (1, 1.5) (1, 2)           @noisy det278 det2314
mx (0.5, 1.5)                 @noisy det278 det2851
mz (0, 1.5)                   @noisy det1379 det2598
mxx (0, 2.5) (0, 3)           @noisy det1309 det2843
mxx (1, 3.5) (1, 4)           @noisy det45 det2190
mx (0.5, 3.5)                 @noisy det2190 det2789
mz (0, 3.5)                   @noisy det1249 det1393
mxx (0, 4.5) (0, 5)           @noisy det1417 det1702
mxx (1, 6) (1, 5.5)           @noisy det1564 det2081
mx (0.5, 5.5)                 @noisy det2081 det2706
mz (0, 5.5)                   @noisy det115 det2401
mxx (0, 7) (0, 6.5)           @noisy det1772 det2698
mxx (1, 7.5) (1, 8)           @noisy det1380 det2489
mx (0.5, 7.5)                 @noisy det1380 det2860
mz (0, 7.5)                   @noisy det1266 det1879
mxx (0, 8.5) (0, 9)           @noisy det1172 det1189
mxx (1, 9.5) (1, 10)          @noisy det57 det1492
mx (0.5, 9.5)                 @noisy det1492 det2872
mz (0, 9.5)                   @noisy det1307 det2176
mxx (2, 0.5) (2, 1)           @noisy det116 det1293
mx (1.5, 0.5)                 @noisy det116 det2814
mz (1, 0.5)                   @noisy det944 det1379 det2084 det2957
mxx (2, 3) (2, 2.5)           @noisy det1092 det2950
mx (1.5, 2.5)                 @noisy det2828 det2950
mz (1, 2.5)                   @noisy det1393 det1441 det1484 det2598
mxx (2, 4.5) (2, 5)           @noisy det2589 det2877
mx (1.5, 4.5)                 @noisy det2841 det2877
mz (1, 4.5)                   @noisy det115 det987 det1249 det1480
mxx (2, 6.5) (2, 7)           @noisy det2600 det2726
mx (1.5, 6.5)                 @noisy det2726 det2821
mz (1, 6.5)                   @noisy det449 det1879 det2401 det2559
mxx (2, 9) (2, 8.5)           @noisy det95 det1767
mx (1.5, 8.5)                 @noisy det1767 det2826
mz (1, 8.5)                   @noisy det1266 det1286 det2176 det2247
mxx (3, 1.5) (3, 2)           @noisy det2550 det2748
mx (2.5, 1.5)                 @noisy det2737 det2748
mz (2, 1.5)                   @noisy det165 det404 det1441 det2084
mxx (3, 3.5) (3, 4)           @noisy det46 det2332
mx (2.5, 3.5)                 @noisy det46 det2859
mz (2, 3.5)                   @noisy det705 det962 det1480 det1484
mxx (3, 5.5) (3, 6)           @noisy det105 det1711
mx (2.5, 5.5)                 @noisy det105 det2847
mz (2, 5.5)                   @noisy det449 det517 det987 det2184
mxx (3, 7.5) (3, 8)           @noisy det674 det1274
mx (2.5, 7.5)                 @noisy det1274 det2850
mz (2, 7.5)                   @noisy det1265 det1286 det1348 det2559
mxx (3, 9.5) (3, 10)          @noisy det2441 det2526
mx (2.5, 9.5)                 @noisy det2526 det2745
mz (2, 9.5)                   @noisy det502 det1319 det2247 det2509
mxx (4, 0.5) (4, 1)           @noisy det994 det1314
mx (3.5, 0.5)                 @noisy det1314 det2892
mz (3, 0.5)                   @noisy det165 det1032 det1145 det1340
mxx (4, 2.5) (4, 3)           @noisy det1227 det1270
mx (3.5, 2.5)                 @noisy det1270 det2849
mz (3, 2.5)                   @noisy det58 det128 det404 det705
mxx (4, 4.5) (4, 5)           @noisy det134 det1243
mx (3.5, 4.5)                 @noisy det1243 det2869
mz (3, 4.5)                   @noisy det517 det962 det1321 det1412
mxx (4, 6.5) (4, 7)           @noisy det1136 det2895
mx (3.5, 6.5)                 @noisy det1136 det2754
mz (3, 6.5)                   @noisy det1303 det1348 det1808 det2184
mxx (4, 9) (4, 8.5)           @noisy det1955 det2669
mx (3.5, 8.5)                 @noisy det1955 det2854
mz (3, 8.5)                   @noisy det214 det502 det1265 det2063
mxx (5, 1.5) (5, 2)           @noisy det371 det1929
mx (4.5, 1.5)                 @noisy det1929 det2876
mz (4, 1.5)                   @noisy det128 det780 det1340 det1885
mxx (5, 3.5) (5, 4)           @noisy det263 det1869
mx (4.5, 3.5)                 @noisy det263 det2832
mz (4, 3.5)                   @noisy det58 det1304 det1321 det1942
mxx (5, 5.5) (5, 6)           @noisy det725 det749
mx (4.5, 5.5)                 @noisy det749 det2796
mz (4, 5.5)                   @noisy det1412 det1808 det1852 det2198
mxx (5, 7.5) (5, 8)           @noisy det1383 det2612
mx (4.5, 7.5)                 @noisy det2612 det2838
mz (4, 7.5)                   @noisy det1303 det1353 det1811 det2063
mxx (5, 9.5) (5, 10)          @noisy det2688 det2806
mx (4.5, 9.5)                 @noisy det2688 det2865
mz (4, 9.5)                   @noisy det214 det1272 det2248 det2871
mxx (6, 1) (6, 0.5)           @noisy det950 det1830
mx (5.5, 0.5)                 @noisy det950 det2762
mz (5, 0.5)                   @noisy det780 det1238 det1296 det2371
mxx (6, 2.5) (6, 3)           @noisy det972 det1995
mx (5.5, 2.5)                 @noisy det972 det2730
mz (5, 2.5)                   @noisy det1560 det1885 det1942 det2856
mxx (6, 4.5) (6, 5)           @noisy det2009 det2840
mx (5.5, 4.5)                 @noisy det2009 det2837
mz (5, 4.5)                   @noisy det375 det1304 det1779 det1852
mxx (6, 6.5) (6, 7)           @noisy det291 det1171
mx (5.5, 6.5)                 @noisy det1171 det2891
mz (5, 6.5)                   @noisy det22 det1353 det2198 det2538
mxx (6, 8.5) (6, 9)           @noisy det1051 det2674
mx (5.5, 8.5)                 @noisy det2674 det2775
mz (5, 8.5)                   @noisy det237 det1811 det2354 det2871
mxx (7, 1.5) (7, 2)           @noisy det2100 det2284
mx (6.5, 1.5)                 @noisy det2284 det2823
mz (6, 1.5)                   @noisy det769 det967 det2371 det2856
mxx (7, 4) (7, 3.5)           @noisy det580 det2919
mx (6.5, 3.5)                 @noisy det2757 det2919
mz (6, 3.5)                   @noisy det375 det1560 det1932 det2189
mxx (7, 5.5) (7, 6)           @noisy det2251 det2797
mx (6.5, 5.5)                 @noisy det2703 det2797
mz (6, 5.5)                   @noisy det22 det1779 det2048 det2454
mxx (7, 7.5) (7, 8)           @noisy det2474 det2654
mx (6.5, 7.5)                 @noisy det2654 det2834
mz (6, 7.5)                   @noisy det1190 det2342 det2354 det2538
mxx (7, 9.5) (7, 10)          @noisy det795 det2795
mx (6.5, 9.5)                 @noisy det795 det2768
mz (6, 9.5)                   @noisy det237 det1724 det2349 det2448
mxx (8, 0.5) (8, 1)           @noisy det487 det2446
mx (7.5, 0.5)                 @noisy det487 det2863
mz (7, 0.5)                   @noisy det708 det769 det1828 det2234
mxx (8, 2.5) (8, 3)           @noisy det232 det650
mx (7.5, 2.5)                 @noisy det650 det2802
mz (7, 2.5)                   @noisy det967 det1234 det1479 det1932
mxx (8, 4.5) (8, 5)           @noisy det42 det957
mx (7.5, 4.5)                 @noisy det42 det2857
mz (7, 4.5)                   @noisy det347 det2148 det2189 det2454
mxx (8, 7) (8, 6.5)           @noisy det791 det1883
mx (7.5, 6.5)                 @noisy det791 det2873
mz (7, 6.5)                   @noisy det290 det475 det2048 det2342
mxx (8, 8.5) (8, 9)           @noisy det1330 det2845
mx (7.5, 8.5)                 @noisy det2845 det2878
mz (7, 8.5)                   @noisy det485 det1190 det1631 det1724
mxx (9, 1.5) (9, 2)           @noisy det544 det1912
mx (8.5, 1.5)                 @noisy det1912 det2880
mz (8, 1.5)                   @noisy det1234 det2051 det2234 det2736
mxx (9, 3.5) (9, 4)           @noisy det2126 det2182
mx (8.5, 3.5)                 @noisy det2126 det2785
mz (8, 3.5)                   @noisy det347 det809 det1479 det2464
mxx (9, 5.5) (9, 6)           @noisy det620 det1056
mx (8.5, 5.5)                 @noisy det1056 det2855
mz (8, 5.5)                   @noisy det475 det658 det1377 det2148
mxx (9, 7.5) (9, 8)           @noisy det200 det1279
mx (8.5, 7.5)                 @noisy det200 det2858
mz (8, 7.5)                   @noisy det290 det472 det484 det485
mxx (9, 10) (9, 9.5)          @noisy det645 det2488
mx (8.5, 9.5)                 @noisy det2488 det2889
mz (8, 9.5)                   @noisy det647 det1452 det1631 det2232
mxx (10, 0.5) (10, 1)         @noisy det762 det2346
mx (9.5, 0.5)                 @noisy det2346 det2764
mz (9, 0.5)                   @noisy det1555 det2021 det2736 det2853
mz (10, 1.5)                  @noisy det328 det2021
mxx (10, 2.5) (10, 3)         @noisy det274 det1256
mx (9.5, 2.5)                 @noisy det1256 det2848
mz (9, 2.5)                   @noisy det328 det2051 det2375 det2464
mz (10, 3.5)                  @noisy det2375 det2508
mxx (10, 4.5) (10, 5)         @noisy det50 det2773
mx (9.5, 4.5)                 @noisy det50 det2883
mz (9, 4.5)                   @noisy det658 det809 det1742 det2508
mz (10, 5.5)                  @noisy det1742 det2312
mxx (10, 6.5) (10, 7)         @noisy det1527 det1541
mx (9.5, 6.5)                 @noisy det1527 det2842
mz (9, 6.5)                   @noisy det67 det484 det1377 det2312
mz (10, 7.5)                  @noisy det67 det559
mxx (10, 9) (10, 8.5)         @noisy det2224 det2486
mx (9.5, 8.5)                 @noisy det2486 det2875
mz (9, 8.5)                   @noisy det472 det559 det647 det2605
mz (10, 9.5)                  @noisy det2285 det2605
mxx (0.5, 0.5) (0.5, 0)       @noisy det308 det1293
mzz (1, 1) (0.5, 1)           @noisy det944 det1379
mxx (0.5, 2.5) (0.5, 2)       @noisy det1092 det1309
mzz (1, 3) (0.5, 3)           @noisy det1393 det2598
mxx (0.5, 4.5) (0.5, 4)       @noisy det1417 det2589
mzz (0.5, 5) (1, 5)           @noisy det115 det1249
mxx (0.5, 6.5) (0.5, 6)       @noisy det1772 det2600
mzz (1, 7) (0.5, 7)           @noisy det1879 det2401
mxx (0.5, 8.5) (0.5, 8)       @noisy det95 det1189
mzz (1, 9) (0.5, 9)           @noisy det1266 det2176
mzz (1.5, 0) (2, 0)           @noisy det1812 det2957
mxx (1.5, 1.5) (1.5, 1)       @noisy det2314 det2550
mzz (1.5, 2) (2, 2)           @noisy det1441 det2084
mxx (1.5, 3.5) (1.5, 3)       @noisy det45 det2332
mzz (1.5, 4) (2, 4)           @noisy det1480 det1484
mxx (1.5, 5) (1.5, 5.5)       @noisy det1564 det1711
mzz (1.5, 6) (2, 6)           @noisy det449 det987
mxx (1.5, 7.5) (1.5, 7)       @noisy det674 det2489
mzz (1.5, 8) (2, 8)           @noisy det1286 det2559
mxx (1.5, 9.5) (1.5, 9)       @noisy det57 det2441
mzz (1.5, 10) (2, 10)         @noisy det2247 det2509
mxx (2.5, 0.5) (2.5, 0)       @noisy det994 det1293
mzz (3, 1) (2.5, 1)           @noisy det165 det1032
mxx (2.5, 2) (2.5, 2.5)       @noisy det1092 det1227
mzz (2.5, 3) (3, 3)           @noisy det404 det705
mxx (2.5, 4) (2.5, 4.5)       @noisy det134 det2589
mzz (2.5, 5) (3, 5)           @noisy det517 det962
mxx (2.5, 6.5) (2.5, 6)       @noisy det2600 det2895
mzz (2.5, 7) (3, 7)           @noisy det1348 det2184
mxx (2.5, 8) (2.5, 8.5)       @noisy det95 det2669
mzz (2.5, 9) (3, 9)           @noisy det502 det1265
mzz (3.5, 0) (4, 0)           @noisy det723 det1145
mxx (3.5, 1) (3.5, 1.5)       @noisy det371 det2550
mzz (3.5, 2) (4, 2)           @noisy det128 det1340
mxx (3.5, 3) (3.5, 3.5)       @noisy det1869 det2332
mzz (4, 4) (3.5, 4)           @noisy det58 det1321
mxx (3.5, 5) (3.5, 5.5)       @noisy det725 det1711
mzz (3.5, 6) (4, 6)           @noisy det1412 det1808
mxx (3.5, 7) (3.5, 7.5)       @noisy det674 det1383
mzz (3.5, 8) (4, 8)           @noisy det1303 det2063
mxx (3.5, 9) (3.5, 9.5)       @noisy det2441 det2806
mzz (4, 10) (3.5, 10)         @noisy det214 det1272
mxx (4.5, 0.5) (4.5, 0)       @noisy det994 det1830
mzz (5, 1) (4.5, 1)           @noisy det780 det1296
mxx (4.5, 2) (4.5, 2.5)       @noisy det1227 det1995
mzz (5, 3) (4.5, 3)           @noisy det1885 det1942
mxx (4.5, 4.5) (4.5, 4)       @noisy det134 det2840
mzz (5, 5) (4.5, 5)           @noisy det1304 det1852
mxx (4.5, 6.5) (4.5, 6)       @noisy det291 det2895
mzz (5, 7) (4.5, 7)           @noisy det1353 det2198
mxx (4.5, 8) (4.5, 8.5)       @noisy det1051 det2669
mzz (5, 9) (4.5, 9)           @noisy det1811 det2871
mzz (5.5, 0) (6, 0)           @noisy det1238 det1854
mxx (5.5, 1) (5.5, 1.5)       @noisy det371 det2100
mzz (5.5, 2) (6, 2)           @noisy det2371 det2856
mxx (5.5, 3) (5.5, 3.5)       @noisy det580 det1869
mzz (5.5, 4) (6, 4)           @noisy det375 det1560
mxx (5.5, 5.5) (5.5, 5)       @noisy det725 det2251
mzz (6, 6) (5.5, 6)           @noisy det22 det1779
mxx (5.5, 7) (5.5, 7.5)       @noisy det1383 det2474
mzz (5.5, 8) (6, 8)           @noisy det2354 det2538
mxx (5.5, 9) (5.5, 9.5)       @noisy det2795 det2806
mzz (5.5, 10) (6, 10)         @noisy det237 det2448
mxx (6.5, 0) (6.5, 0.5)       @noisy det1830 det2446
mzz (6.5, 1) (7, 1)           @noisy det708 det769
mxx (6.5, 2.5) (6.5, 2)       @noisy det232 det1995
mzz (6.5, 3) (7, 3)           @noisy det967 det1932
mxx (6.5, 4.5) (6.5, 4)       @noisy det957 det2840
mzz (6.5, 5) (7, 5)           @noisy det2189 det2454
mxx (6.5, 6) (6.5, 6.5)       @noisy det291 det1883
mzz (6.5, 7) (7, 7)           @noisy det2048 det2342
mxx (6.5, 8.5) (6.5, 8)       @noisy det1051 det1330
mzz (7, 9) (6.5, 9)           @noisy det1190 det1724
mzz (7.5, 0) (8, 0)           @noisy det1819 det1828
mxx (7.5, 1.5) (7.5, 1)       @noisy det544 det2100
mzz (7.5, 2) (8, 2)           @noisy det1234 det2234
mxx (7.5, 3) (7.5, 3.5)       @noisy det580 det2182
mzz (7.5, 4) (8, 4)           @noisy det347 det1479
mxx (7.5, 5) (7.5, 5.5)       @noisy det620 det2251
mzz (7.5, 6) (8, 6)           @noisy det475 det2148
mxx (7.5, 7.5) (7.5, 7)       @noisy det1279 det2474
mzz (7.5, 8) (8, 8)           @noisy det290 det485
mxx (7.5, 9.5) (7.5, 9)       @noisy det645 det2795
mzz (7.5, 10) (8, 10)         @noisy det1631 det2232
mxx (8.5, 0) (8.5, 0.5)       @noisy det762 det2446
mzz (8.5, 1) (9, 1)           @noisy det2736 det2853
mxx (8.5, 2.5) (8.5, 2)       @noisy det232 det274
mzz (8.5, 3) (9, 3)           @noisy det2051 det2464
mxx (8.5, 4.5) (8.5, 4)       @noisy det957 det2773
mzz (9, 5) (8.5, 5)           @noisy det658 det809
mxx (8.5, 6) (8.5, 6.5)       @noisy det1541 det1883
mzz (8.5, 7) (9, 7)           @noisy det484 det1377
mxx (8.5, 8.5) (8.5, 8)       @noisy det1330 det2224
mzz (8.5, 9) (9, 9)           @noisy det472 det647
mzz (9.5, 0) (10, 0)          @noisy det766 det1555
mxx (9.5, 1.5) (9.5, 1)       @noisy det268 det544
mzz (9.5, 2) (10, 2)          @noisy det328 det2021
mxx (9.5, 3.5) (9.5, 3)       @noisy det808 det2182
mzz (9.5, 4) (10, 4)          @noisy det2375 det2508
mxx (9.5, 5) (9.5, 5.5)       @noisy det620 det2867
mzz (9.5, 6) (10, 6)          @noisy det1742 det2312
mxx (9.5, 7) (9.5, 7.5)       @noisy det226 det1279
mzz (9.5, 8) (10, 8)          @noisy det67 det559
mxx (9.5, 9.5) (9.5, 9)       @noisy det645 det2940
mzz (9.5, 10) (10, 10)        @noisy det2285 det2605

--------         14
mz (0, 0.5)                   @noisy det944 det1379
mxx (0, 1.5) (0, 2)           @noisy det1921 det2314
mx (0.5, 1.5)                 @noisy det1921 det2851
mz (1, 1.5)                   @noisy det944 det1393 det1441 det2084
mz (0, 2.5)                   @noisy det1393 det2598
mxx (0, 3.5) (0, 4)           @noisy det45 det2047
mx (0.5, 3.5)                 @noisy det2047 det2789
mz (1, 3.5)                   @noisy det115 det1480 det1484 det2598
mz (0, 4.5)                   @noisy det115 det1249
mxx (0, 5.5) (0, 6)           @noisy det1564 det2117
mx (0.5, 5.5)                 @noisy det2117 det2706
mz (1, 5.5)                   @noisy det449 det987 det1249 det1879
mz (0, 6.5)                   @noisy det1879 det2401
mxx (0, 7.5) (0, 8)           @noisy det2489 det2824
mx (0.5, 7.5)                 @noisy det2824 det2860
mz (1, 7.5)                   @noisy det1286 det2176 det2401 det2559
mz (0, 8.5)                   @noisy det1266 det2176
mxx (0, 9.5) (0, 10)          @noisy det57 det882
mx (0.5, 9.5)                 @noisy det882 det2872
mz (1, 9.5)                   @noisy det714 det1266 det2247 det2509
mxx (1, 0.5) (1, 1)           @noisy det1293 det1924
mx (1.5, 0.5)                 @noisy det1924 det2814
mz (2, 0.5)                   @noisy det165 det1032 det1441 det1812
mxx (1, 2.5) (1, 3)           @noisy det570 det1092
mx (1.5, 2.5)                 @noisy det570 det2828
mz (2, 2.5)                   @noisy det404 det705 det1480 det2084
mxx (1, 4.5) (1, 5)           @noisy det2334 det2589
mx (1.5, 4.5)                 @noisy det2334 det2841
mz (2, 4.5)                   @noisy det449 det517 det962 det1484
mxx (1, 6.5) (1, 7)           @noisy det1871 det2600
mx (1.5, 6.5)                 @noisy det1871 det2821
mz (2, 6.5)                   @noisy det987 det1286 det1348 det2184
mxx (1, 8.5) (1, 9)           @noisy det95 det2231
mx (1.5, 8.5)                 @noisy det2231 det2826
mz (2, 8.5)                   @noisy det502 det1265 det2509 det2559
mxx (2, 1.5) (2, 2)           @noisy det880 det2550
mx (2.5, 1.5)                 @noisy det880 det2737
mz (3, 1.5)                   @noisy det128 det705 det1032 det1340
mxx (2, 3.5) (2, 4)           @noisy det2332 det2825
mx (2.5, 3.5)                 @noisy det2825 det2859
mz (3, 3.5)                   @noisy det58 det404 det517 det1321
mxx (2, 5.5) (2, 6)           @noisy det534 det1711
mx (2.5, 5.5)                 @noisy det534 det2847
mz (3, 5.5)                   @noisy det962 det1348 det1412 det1808
mxx (2, 7.5) (2, 8)           @noisy det674 det1730
mx (2.5, 7.5)                 @noisy det1730 det2850
mz (3, 7.5)                   @noisy det502 det1303 det2063 det2184
mxx (2, 9.5) (2, 10)          @noisy det2441 det2660
mx (2.5, 9.5)                 @noisy det2660 det2745
mz (3, 9.5)                   @noisy det214 det1265 det1272 det1537
mxx (3, 1) (3, 0.5)           @noisy det858 det994
mx (3.5, 0.5)                 @noisy det858 det2892
mz (4, 0.5)                   @noisy det128 det723 det780 det1296
mxx (3, 2.5) (3, 3)           @noisy det1227 det1865
mx (3.5, 2.5)                 @noisy det1865 det2849
mz (4, 2.5)                   @noisy det1321 det1340 det1885 det1942
mxx (3, 4.5) (3, 5)           @noisy det134 det1220
mx (3.5, 4.5)                 @noisy det1220 det2869
mz (4, 4.5)                   @noisy det58 det1304 det1808 det1852
mxx (3, 7) (3, 6.5)           @noisy det185 det2895
mx (3.5, 6.5)                 @noisy det185 det2754
mz (4, 6.5)                   @noisy det1353 det1412 det2063 det2198
mxx (3, 8.5) (3, 9)           @noisy det2056 det2669
mx (3.5, 8.5)                 @noisy det2056 det2854
mz (4, 8.5)                   @noisy det1272 det1303 det1811 det2871
mxx (4, 1.5) (4, 2)           @noisy det371 det1719
mx (4.5, 1.5)                 @noisy det1719 det2876
mz (5, 1.5)                   @noisy det1296 det1942 det2371 det2856
mxx (4, 4) (4, 3.5)           @noisy det1869 det2432
mx (4.5, 3.5)                 @noisy det2432 det2832
mz (5, 3.5)                   @noisy det375 det1560 det1852 det1885
mxx (4, 5.5) (4, 6)           @noisy det142 det725
mx (4.5, 5.5)                 @noisy det142 det2796
mz (5, 5.5)                   @noisy det22 det1304 det1353 det1779
mxx (4, 7.5) (4, 8)           @noisy det266 det1383
mx (4.5, 7.5)                 @noisy det266 det2838
mz (5, 7.5)                   @noisy det2198 det2354 det2538 det2871
mxx (4, 9.5) (4, 10)          @noisy det125 det2806
mx (4.5, 9.5)                 @noisy det125 det2865
mz (5, 9.5)                   @noisy det237 det1811 det2265 det2448
mxx (5, 0.5) (5, 1)           @noisy det1830 det1868
mx (5.5, 0.5)                 @noisy det1868 det2762
mz (6, 0.5)                   @noisy det708 det769 det1854 det2856
mxx (5, 3) (5, 2.5)           @noisy det210 det1995
mx (5.5, 2.5)                 @noisy det210 det2730
mz (6, 2.5)                   @noisy det375 det967 det1932 det2371
mxx (5, 4.5) (5, 5)           @noisy det595 det2840
mx (5.5, 4.5)                 @noisy det595 det2837
mz (6, 4.5)                   @noisy det22 det1560 det2189 det2454
mxx (5, 6.5) (5, 7)           @noisy det291 det803
mx (5.5, 6.5)                 @noisy det803 det2891
mz (6, 6.5)                   @noisy det1779 det2048 det2342 det2354
mxx (5, 9) (5, 8.5)           @noisy det1051 det1687
mx (5.5, 8.5)                 @noisy det1687 det2775
mz (6, 8.5)                   @noisy det1190 det1724 det2448 det2538
mxx (6, 1.5) (6, 2)           @noisy det1822 det2100
mx (6.5, 1.5)                 @noisy det1822 det2823
mz (7, 1.5)                   @noisy det708 det1234 det1932 det2234
mxx (6, 3.5) (6, 4)           @noisy det580 det1792
mx (6.5, 3.5)                 @noisy det1792 det2757
mz (7, 3.5)                   @noisy det347 det967 det1479 det2454
mxx (6, 6) (6, 5.5)           @noisy det2251 det2328
mx (6.5, 5.5)                 @noisy det2328 det2703
mz (7, 5.5)                   @noisy det475 det2148 det2189 det2342
mxx (6, 7.5) (6, 8)           @noisy det2474 det2787
mx (6.5, 7.5)                 @noisy det2787 det2834
mz (7, 7.5)                   @noisy det290 det485 det1724 det2048
mxx (6, 9.5) (6, 10)          @noisy det2361 det2795
mx (6.5, 9.5)                 @noisy det2361 det2768
mz (7, 9.5)                   @noisy det1190 det1631 det1823 det2232
mxx (7, 0.5) (7, 1)           @noisy det1725 det2446
mx (7.5, 0.5)                 @noisy det1725 det2863
mz (8, 0.5)                   @noisy det1234 det1819 det2736 det2853
mxx (7, 2.5) (7, 3)           @noisy det232 det1345
mx (7.5, 2.5)                 @noisy det1345 det2802
mz (8, 2.5)                   @noisy det347 det2051 det2234 det2464
mxx (7, 4.5) (7, 5)           @noisy det957 det2238
mx (7.5, 4.5)                 @noisy det2238 det2857
mz (8, 4.5)                   @noisy det475 det658 det809 det1479
mxx (7, 6.5) (7, 7)           @noisy det35 det1883
mx (7.5, 6.5)                 @noisy det35 det2873
mz (8, 6.5)                   @noisy det484 det485 det1377 det2148
mxx (7, 9) (7, 8.5)           @noisy det1330 det2499
mx (7.5, 8.5)                 @noisy det2499 det2878
mz (8, 8.5)                   @noisy det290 det472 det647 det2232
mxx (8, 2) (8, 1.5)           @noisy det195 det544
mx (8.5, 1.5)                 @noisy det195 det2880
mz (9, 1.5)                   @noisy det328 det2021 det2464 det2853
mxx (8, 3.5) (8, 4)           @noisy det596 det2182
mx (8.5, 3.5)                 @noisy det596 det2785
mz (9, 3.5)                   @noisy det658 det2051 det2375 det2508
mxx (8, 5.5) (8, 6)           @noisy det620 det1798
mx (8.5, 5.5)                 @noisy det1798 det2855
mz (9, 5.5)                   @noisy det484 det809 det1742 det2312
mxx (8, 7.5) (8, 8)           @noisy det731 det1279
mx (8.5, 7.5)                 @noisy det731 det2858
mz (9, 7.5)                   @noisy det67 det559 det647 det1377
mxx (8, 9.5) (8, 10)          @noisy det281 det645
mx (8.5, 9.5)                 @noisy det281 det2889
mz (9, 9.5)                   @noisy det472 det1887 det2285 det2605
mxx (9, 0.5) (9, 1)           @noisy det762 det2439
mx (9.5, 0.5)                 @noisy det2439 det2764
mz (10, 0.5)                  @noisy det328 det766
mxx (10, 1.5) (10, 2)         @noisy det268 det1110
mxx (9, 2.5) (9, 3)           @noisy det274 det2308
mx (9.5, 2.5)                 @noisy det2308 det2848
mz (10, 2.5)                  @noisy det2021 det2508
mxx (10, 4) (10, 3.5)         @noisy det473 det808
mxx (9, 5) (9, 4.5)           @noisy det1807 det2773
mx (9.5, 4.5)                 @noisy det1807 det2883
mz (10, 4.5)                  @noisy det2312 det2375
mxx (10, 5.5) (10, 6)         @noisy det2852 det2867
mxx (9, 6.5) (9, 7)           @noisy det1167 det1541
mx (9.5, 6.5)                 @noisy det1167 det2842
mz (10, 6.5)                  @noisy det559 det1742
mxx (10, 7.5) (10, 8)         @noisy det226 det2915
mxx (9, 8.5) (9, 9)           @noisy det1661 det2224
mx (9.5, 8.5)                 @noisy det1661 det2875
mz (10, 8.5)                  @noisy det67 det2285
mxx (10, 9.5) (10, 10)        @noisy det1261 det2940
mxx (0.5, 0.5) (0.5, 1)       @noisy det308 det1293
mzz (1, 0) (0.5, 0)           @noisy det944 det1379
mxx (0.5, 2.5) (0.5, 3)       @noisy det1092 det1309
mzz (1, 2) (0.5, 2)           @noisy det1393 det2598
mxx (0.5, 5) (0.5, 4.5)       @noisy det1417 det2589
mzz (1, 4) (0.5, 4)           @noisy det115 det1249
mxx (0.5, 6.5) (0.5, 7)       @noisy det1772 det2600
mzz (0.5, 6) (1, 6)           @noisy det1879 det2401
mxx (0.5, 8.5) (0.5, 9)       @noisy det95 det1189
mzz (1, 8) (0.5, 8)           @noisy det1266 det2176
mzz (1, 10) (0.5, 10)         @noisy det714 det1307
mxx (1.5, 1.5) (1.5, 2)       @noisy det2314 det2550
mzz (1.5, 1) (2, 1)           @noisy det1441 det2084
mxx (1.5, 4) (1.5, 3.5)       @noisy det45 det2332
mzz (2, 3) (1.5, 3)           @noisy det1480 det1484
mxx (1.5, 5.5) (1.5, 6)       @noisy det1564 det1711
mzz (1.5, 5) (2, 5)           @noisy det449 det987
mxx (1.5, 7.5) (1.5, 8)       @noisy det674 det2489
mzz (1.5, 7) (2, 7)           @noisy det1286 det2559
mxx (1.5, 10) (1.5, 9.5)      @noisy det57 det2441
mzz (2, 9) (1.5, 9)           @noisy det2247 det2509
mxx (2.5, 0.5) (2.5, 1)       @noisy det994 det1293
mzz (2.5, 0) (3, 0)           @noisy det165 det1032
mxx (2.5, 2.5) (2.5, 3)       @noisy det1092 det1227
mzz (2.5, 2) (3, 2)           @noisy det404 det705
mxx (2.5, 4.5) (2.5, 5)       @noisy det134 det2589
mzz (2.5, 4) (3, 4)           @noisy det517 det962
mxx (2.5, 7) (2.5, 6.5)       @noisy det2600 det2895
mzz (3, 6) (2.5, 6)           @noisy det1348 det2184
mxx (2.5, 8.5) (2.5, 9)       @noisy det95 det2669
mzz (2.5, 8) (3, 8)           @noisy det502 det1265
mzz (2.5, 10) (3, 10)         @noisy det1319 det1537
mxx (3.5, 1.5) (3.5, 2)       @noisy det371 det2550
mzz (3.5, 1) (4, 1)           @noisy det128 det1340
mxx (3.5, 3.5) (3.5, 4)       @noisy det1869 det2332
mzz (3.5, 3) (4, 3)           @noisy det58 det1321
mxx (3.5, 5.5) (3.5, 6)       @noisy det725 det1711
mzz (3.5, 5) (4, 5)           @noisy det1412 det1808
mxx (3.5, 7.5) (3.5, 8)       @noisy det674 det1383
mzz (3.5, 7) (4, 7)           @noisy det1303 det2063
mxx (3.5, 9.5) (3.5, 10)      @noisy det2441 det2806
mzz (4, 9) (3.5, 9)           @noisy det214 det1272
mxx (4.5, 0.5) (4.5, 1)       @noisy det994 det1830
mzz (5, 0) (4.5, 0)           @noisy det780 det1296
mxx (4.5, 2.5) (4.5, 3)       @noisy det1227 det1995
mzz (4.5, 2) (5, 2)           @noisy det1885 det1942
mxx (4.5, 4.5) (4.5, 5)       @noisy det134 det2840
mzz (5, 4) (4.5, 4)           @noisy det1304 det1852
mxx (4.5, 6.5) (4.5, 7)       @noisy det291 det2895
mzz (5, 6) (4.5, 6)           @noisy det1353 det2198
mxx (4.5, 8.5) (4.5, 9)       @noisy det1051 det2669
mzz (4.5, 8) (5, 8)           @noisy det1811 det2871
mzz (5, 10) (4.5, 10)         @noisy det2248 det2265
mxx (5.5, 1.5) (5.5, 2)       @noisy det371 det2100
mzz (5.5, 1) (6, 1)           @noisy det2371 det2856
mxx (5.5, 3.5) (5.5, 4)       @noisy det580 det1869
mzz (5.5, 3) (6, 3)           @noisy det375 det1560
mxx (5.5, 5.5) (5.5, 6)       @noisy det725 det2251
mzz (5.5, 5) (6, 5)           @noisy det22 det1779
mxx (5.5, 7.5) (5.5, 8)       @noisy det1383 det2474
mzz (5.5, 7) (6, 7)           @noisy det2354 det2538
mxx (5.5, 9.5) (5.5, 10)      @noisy det2795 det2806
mzz (5.5, 9) (6, 9)           @noisy det237 det2448
mxx (6.5, 0.5) (6.5, 1)       @noisy det1830 det2446
mzz (6.5, 0) (7, 0)           @noisy det708 det769
mxx (6.5, 2.5) (6.5, 3)       @noisy det232 det1995
mzz (6.5, 2) (7, 2)           @noisy det967 det1932
mxx (6.5, 5) (6.5, 4.5)       @noisy det957 det2840
mzz (7, 4) (6.5, 4)           @noisy det2189 det2454
mxx (6.5, 6.5) (6.5, 7)       @noisy det291 det1883
mzz (6.5, 6) (7, 6)           @noisy det2048 det2342
mxx (6.5, 8.5) (6.5, 9)       @noisy det1051 det1330
mzz (6.5, 8) (7, 8)           @noisy det1190 det1724
mzz (7, 10) (6.5, 10)         @noisy det1823 det2349
mxx (7.5, 2) (7.5, 1.5)       @noisy det544 det2100
mzz (7.5, 1) (8, 1)           @noisy det1234 det2234
mxx (7.5, 3.5) (7.5, 4)       @noisy det580 det2182
mzz (7.5, 3) (8, 3)           @noisy det347 det1479
mxx (7.5, 5.5) (7.5, 6)       @noisy det620 det2251
mzz (7.5, 5) (8, 5)           @noisy det475 det2148
mxx (7.5, 8) (7.5, 7.5)       @noisy det1279 det2474
mzz (8, 7) (7.5, 7)           @noisy det290 det485
mxx (7.5, 9.5) (7.5, 10)      @noisy det645 det2795
mzz (7.5, 9) (8, 9)           @noisy det1631 det2232
mxx (8.5, 0.5) (8.5, 1)       @noisy det762 det2446
mzz (8.5, 0) (9, 0)           @noisy det2736 det2853
mxx (8.5, 2.5) (8.5, 3)       @noisy det232 det274
mzz (8.5, 2) (9, 2)           @noisy det2051 det2464
mxx (8.5, 4.5) (8.5, 5)       @noisy det957 det2773
mzz (8.5, 4) (9, 4)           @noisy det658 det809
mxx (8.5, 6.5) (8.5, 7)       @noisy det1541 det1883
mzz (8.5, 6) (9, 6)           @noisy det484 det1377
mxx (8.5, 8.5) (8.5, 9)       @noisy det1330 det2224
mzz (8.5, 8) (9, 8)           @noisy det472 det647
mzz (9, 10) (8.5, 10)         @noisy det1452 det1887
mxx (9.5, 1.5) (9.5, 2)       @noisy det268 det544
mzz (10, 1) (9.5, 1)          @noisy det328 det2021
mxx (9.5, 4) (9.5, 3.5)       @noisy det808 det2182
mzz (9.5, 3) (10, 3)          @noisy det2375 det2508
mxx (9.5, 5.5) (9.5, 6)       @noisy det620 det2867
mzz (9.5, 5) (10, 5)          @noisy det1742 det2312
mxx (9.5, 7.5) (9.5, 8)       @noisy det226 det1279
mzz (9.5, 7) (10, 7)          @noisy det67 det559
mxx (9.5, 10) (9.5, 9.5)      @noisy det645 det2940
mzz (10, 9) (9.5, 9)          @noisy det2285 det2605

--------         15
mxx (0, 0.5) (0, 0)           @noisy det308 det1247
mzz (0, 1.5) (0.5, 1.5)       @noisy det944 det2598
mxx (1, 1) (1, 1.5)           @noisy det1921 det2314
mxx (0, 2) (0, 2.5)           @noisy det482 det1309
mzz (0, 3.5) (0.5, 3.5)       @noisy det1249 det2598
mxx (1, 3) (1, 3.5)           @noisy det45 det2047
mxx (0, 4) (0, 4.5)           @noisy det1417 det1517
mzz (0.5, 5.5) (0, 5.5)       @noisy det1249 det2401
mxx (1, 5) (1, 5.5)           @noisy det1564 det2117
mxx (0, 6.5) (0, 6)           @noisy det692 det1772
mzz (0, 7.5) (0.5, 7.5)       @noisy det1266 det2401
mxx (1, 7.5) (1, 7)           @noisy det2489 det2824
mxx (0, 8) (0, 8.5)           @noisy det804 det1189
mzz (0, 9.5) (0.5, 9.5)       @noisy det1266 det1307
mxx (1, 9) (1, 9.5)           @noisy det57 det882
mzz (1, 0.5) (1.5, 0.5)       @noisy det1812 det2084
mxx (2, 0) (2, 0.5)           @noisy det1293 det1924
mzz (1, 2.5) (1.5, 2.5)       @noisy det1484 det2084
mxx (2, 2) (2, 2.5)           @noisy det570 det1092
mzz (1.5, 4.5) (1, 4.5)       @noisy det987 det1484
mxx (2, 4.5) (2, 4)           @noisy det2334 det2589
mzz (1, 6.5) (1.5, 6.5)       @noisy det987 det2559
mxx (2, 6.5) (2, 6)           @noisy det1871 det2600
mzz (1, 8.5) (1.5, 8.5)       @noisy det2247 det2559
mxx (2, 8) (2, 8.5)           @noisy det95 det2231
mzz (2, 1.5) (2.5, 1.5)       @noisy det404 det1032
mxx (3, 1.5) (3, 1)           @noisy det880 det2550
mzz (2, 3.5) (2.5, 3.5)       @noisy det404 det962
mxx (3, 3.5) (3, 3)           @noisy det2332 det2825
mzz (2, 5.5) (2.5, 5.5)       @noisy det962 det2184
mxx (3, 5) (3, 5.5)           @noisy det534 det1711
mzz (2.5, 7.5) (2, 7.5)       @noisy det1265 det2184
mxx (3, 7.5) (3, 7)           @noisy det674 det1730
mzz (2, 9.5) (2.5, 9.5)       @noisy det1265 det1319
mxx (3, 9.5) (3, 9)           @noisy det2441 det2660
mzz (3.5, 0.5) (3, 0.5)       @noisy det723 det1340
mxx (4, 0) (4, 0.5)           @noisy det858 det994
mzz (3, 2.5) (3.5, 2.5)       @noisy det58 det1340
mxx (4, 2) (4, 2.5)           @noisy det1227 det1865
mzz (3, 4.5) (3.5, 4.5)       @noisy det58 det1412
mxx (4, 4.5) (4, 4)           @noisy det134 det1220
mzz (3.5, 6.5) (3, 6.5)       @noisy det1303 det1412
mxx (4, 6) (4, 6.5)           @noisy det185 det2895
mzz (3, 8.5) (3.5, 8.5)       @noisy det214 det1303
mxx (4, 8) (4, 8.5)           @noisy det2056 det2669
mzz (4, 1.5) (4.5, 1.5)       @noisy det1296 det1885
mxx (5, 1) (5, 1.5)           @noisy det371 det1719
mzz (4.5, 3.5) (4, 3.5)       @noisy det1304 det1885
mxx (5, 3.5) (5, 3)           @noisy det1869 det2432
mzz (4, 5.5) (4.5, 5.5)       @noisy det1304 det2198
mxx (5, 5.5) (5, 5)           @noisy det142 det725
mzz (4, 7.5) (4.5, 7.5)       @noisy det1811 det2198
mxx (5, 7) (5, 7.5)           @noisy det266 det1383
mzz (4, 9.5) (4.5, 9.5)       @noisy det1811 det2248
mxx (5, 9.5) (5, 9)           @noisy det125 det2806
mzz (5, 0.5) (5.5, 0.5)       @noisy det1854 det2371
mxx (6, 0) (6, 0.5)           @noisy det1830 det1868
mzz (5.5, 2.5) (5, 2.5)       @noisy det1560 det2371
mxx (6, 2.5) (6, 2)           @noisy det210 det1995
mzz (5, 4.5) (5.5, 4.5)       @noisy det1560 det1779
mxx (6, 4) (6, 4.5)           @noisy det595 det2840
mzz (5, 6.5) (5.5, 6.5)       @noisy det1779 det2538
mxx (6, 6.5) (6, 6)           @noisy det291 det803
mzz (5.5, 8.5) (5, 8.5)       @noisy det237 det2538
mxx (6, 8.5) (6, 8)           @noisy det1051 det1687
mzz (6, 1.5) (6.5, 1.5)       @noisy det708 det967
mxx (7, 1.5) (7, 1)           @noisy det1822 det2100
mzz (6, 3.5) (6.5, 3.5)       @noisy det967 det2189
mxx (7, 3) (7, 3.5)           @noisy det580 det1792
mzz (6.5, 5.5) (6, 5.5)       @noisy det2048 det2189
mxx (7, 5.5) (7, 5)           @noisy det2251 det2328
mzz (6, 7.5) (6.5, 7.5)       @noisy det1190 det2048
mxx (7, 7.5) (7, 7)           @noisy det2474 det2787
mzz (6, 9.5) (6.5, 9.5)       @noisy det1190 det2349
mxx (7, 9.5) (7, 9)           @noisy det2361 det2795
mzz (7, 0.5) (7.5, 0.5)       @noisy det1819 det2234
mxx (8, 0.5) (8, 0)           @noisy det1725 det2446
mzz (7.5, 2.5) (7, 2.5)       @noisy det1479 det2234
mxx (8, 2.5) (8, 2)           @noisy det232 det1345
mzz (7, 4.5) (7.5, 4.5)       @noisy det1479 det2148
mxx (8, 4) (8, 4.5)           @noisy det957 det2238
mzz (7, 6.5) (7.5, 6.5)       @noisy det290 det2148
mxx (8, 6.5) (8, 6)           @noisy det35 det1883
mzz (7.5, 8.5) (7, 8.5)       @noisy det290 det1631
mxx (8, 8) (8, 8.5)           @noisy det1330 det2499
mzz (8.5, 1.5) (8, 1.5)       @noisy det2051 det2853
mxx (9, 1) (9, 1.5)           @noisy det195 det544
mzz (8, 3.5) (8.5, 3.5)       @noisy det809 det2051
mxx (9, 3) (9, 3.5)           @noisy det596 det2182
mzz (8, 5.5) (8.5, 5.5)       @noisy det809 det1377
mxx (9, 5.5) (9, 5)           @noisy det620 det1798
mzz (8, 7.5) (8.5, 7.5)       @noisy det472 det1377
mxx (9, 7) (9, 7.5)           @noisy det731 det1279
mzz (8, 9.5) (8.5, 9.5)       @noisy det472 det1452
mxx (9, 9) (9, 9.5)           @noisy det281 det645
mzz (9, 0.5) (9.5, 0.5)       @noisy det766 det2021
mxx (10, 0.5) (10, 0)         @noisy det762 det2439
mzz (9.5, 2.5) (9, 2.5)       @noisy det2021 det2375
mxx (10, 2) (10, 2.5)         @noisy det274 det2308
mzz (9.5, 4.5) (9, 4.5)       @noisy det1742 det2375
mxx (10, 4.5) (10, 4)         @noisy det1807 det2773
mzz (9, 6.5) (9.5, 6.5)       @noisy det67 det1742
mxx (10, 6.5) (10, 6)         @noisy det1167 det1541
mzz (9.5, 8.5) (9, 8.5)       @noisy det67 det2605
mxx (10, 8) (10, 8.5)         @noisy det1661 det2224
mzz (0, 1) (0.5, 1)           @noisy det944 det1379
mz (0.5, 0.5)                 @noisy det524 det1379
mx (0.5, 0)                   @noisy det1247 det1293
mzz (0, 3) (0.5, 3)           @noisy det1393 det2598
mz (0.5, 2.5)                 @noisy det407 det1393
mx (0.5, 2)                   @noisy det482 det1092 det1921 det2314
mzz (0.5, 5) (0, 5)           @noisy det115 det1249
mz (0.5, 4.5)                 @noisy det115 det413
mx (0.5, 4)                   @noisy det45 det1517 det2047 det2589
mzz (0, 7) (0.5, 7)           @noisy det1879 det2401
mz (0.5, 6.5)                 @noisy det366 det1879
mx (0.5, 6)                   @noisy det692 det1564 det2117 det2600
mzz (0, 9) (0.5, 9)           @noisy det1266 det2176
mz (0.5, 8.5)                 @noisy det512 det2176
mx (0.5, 8)                   @noisy det95 det804 det2489 det2824
mx (0.5, 10)                  @noisy det57 det882
mzz (1, 0) (1.5, 0)           @noisy det1812 det2957
mzz (1, 2) (1.5, 2)           @noisy det1441 det2084
mz (1.5, 1.5)                 @noisy det384 det1441
mx (1.5, 1)                   @noisy det1293 det1921 det1924 det2550
mzz (1.5, 4) (1, 4)           @noisy det1480 det1484
mz (1.5, 3.5)                 @noisy det506 det1480
mx (1.5, 3)                   @noisy det570 det1092 det2047 det2332
mzz (1, 6) (1.5, 6)           @noisy det449 det987
mz (1.5, 5.5)                 @noisy det449 det467
mx (1.5, 5)                   @noisy det1711 det2117 det2334 det2589
mzz (1, 8) (1.5, 8)           @noisy det1286 det2559
mz (1.5, 7.5)                 @noisy det389 det1286
mx (1.5, 7)                   @noisy det674 det1871 det2600 det2824
mzz (1.5, 10) (1, 10)         @noisy det2247 det2509
mz (1.5, 9.5)                 @noisy det448 det2509
mx (1.5, 9)                   @noisy det95 det882 det2231 det2441
mzz (2, 1) (2.5, 1)           @noisy det165 det1032
mz (2.5, 0.5)                 @noisy det165 det433
mx (2.5, 0)                   @noisy det994 det1924
mzz (2, 3) (2.5, 3)           @noisy det404 det705
mz (2.5, 2.5)                 @noisy det364 det705
mx (2.5, 2)                   @noisy det570 det880 det1227 det2550
mzz (2, 5) (2.5, 5)           @noisy det517 det962
mz (2.5, 4.5)                 @noisy det414 det517
mx (2.5, 4)                   @noisy det134 det2332 det2334 det2825
mzz (2.5, 7) (2, 7)           @noisy det1348 det2184
mz (2.5, 6.5)                 @noisy det445 det1348
mx (2.5, 6)                   @noisy det534 det1711 det1871 det2895
mzz (2, 9) (2.5, 9)           @noisy det502 det1265
mz (2.5, 8.5)                 @noisy det457 det502
mx (2.5, 8)                   @noisy det674 det1730 det2231 det2669
mx (2.5, 10)                  @noisy det2441 det2660
mzz (3.5, 0) (3, 0)           @noisy det723 det1145
mzz (3, 2) (3.5, 2)           @noisy det128 det1340
mz (3.5, 1.5)                 @noisy det128 det417
mx (3.5, 1)                   @noisy det371 det858 det880 det994
mzz (3, 4) (3.5, 4)           @noisy det58 det1321
mz (3.5, 3.5)                 @noisy det421 det1321
mx (3.5, 3)                   @noisy det1227 det1865 det1869 det2825
mzz (3.5, 6) (3, 6)           @noisy det1412 det1808
mz (3.5, 5.5)                 @noisy det425 det1808
mx (3.5, 5)                   @noisy det134 det534 det725 det1220
mzz (3, 8) (3.5, 8)           @noisy det1303 det2063
mz (3.5, 7.5)                 @noisy det507 det2063
mx (3.5, 7)                   @noisy det185 det1383 det1730 det2895
mzz (3, 10) (3.5, 10)         @noisy det214 det1272
mz (3.5, 9.5)                 @noisy det436 det1272
mx (3.5, 9)                   @noisy det2056 det2660 det2669 det2806
mzz (4, 1) (4.5, 1)           @noisy det780 det1296
mz (4.5, 0.5)                 @noisy det523 det780
mx (4.5, 0)                   @noisy det858 det1830
mzz (4.5, 3) (4, 3)           @noisy det1885 det1942
mz (4.5, 2.5)                 @noisy det405 det1942
mx (4.5, 2)                   @noisy det371 det1719 det1865 det1995
mzz (4, 5) (4.5, 5)           @noisy det1304 det1852
mz (4.5, 4.5)                 @noisy det409 det1852
mx (4.5, 4)                   @noisy det1220 det1869 det2432 det2840
mzz (4, 7) (4.5, 7)           @noisy det1353 det2198
mz (4.5, 6.5)                 @noisy det380 det1353
mx (4.5, 6)                   @noisy det142 det185 det291 det725
mzz (4, 9) (4.5, 9)           @noisy det1811 det2871
mz (4.5, 8.5)                 @noisy det369 det2871
mx (4.5, 8)                   @noisy det266 det1051 det1383 det2056
mx (4.5, 10)                  @noisy det125 det2806
mzz (5, 0) (5.5, 0)           @noisy det1238 det1854
mzz (5.5, 2) (5, 2)           @noisy det2371 det2856
mz (5.5, 1.5)                 @noisy det383 det2856
mx (5.5, 1)                   @noisy det1719 det1830 det1868 det2100
mzz (5, 4) (5.5, 4)           @noisy det375 det1560
mz (5.5, 3.5)                 @noisy det375 det455
mx (5.5, 3)                   @noisy det210 det580 det1995 det2432
mzz (5, 6) (5.5, 6)           @noisy det22 det1779
mz (5.5, 5.5)                 @noisy det22 det466
mx (5.5, 5)                   @noisy det142 det595 det2251 det2840
mzz (5.5, 8) (5, 8)           @noisy det2354 det2538
mz (5.5, 7.5)                 @noisy det429 det2354
mx (5.5, 7)                   @noisy det266 det291 det803 det2474
mzz (5, 10) (5.5, 10)         @noisy det237 det2448
mz (5.5, 9.5)                 @noisy det373 det2448
mx (5.5, 9)                   @noisy det125 det1051 det1687 det2795
mzz (6, 1) (6.5, 1)           @noisy det708 det769
mz (6.5, 0.5)                 @noisy det397 det769
mx (6.5, 0)                   @noisy det1868 det2446
mzz (6, 3) (6.5, 3)           @noisy det967 det1932
mz (6.5, 2.5)                 @noisy det423 det1932
mx (6.5, 2)                   @noisy det210 det232 det1822 det2100
mzz (6.5, 5) (6, 5)           @noisy det2189 det2454
mz (6.5, 4.5)                 @noisy det392 det2454
mx (6.5, 4)                   @noisy det580 det595 det957 det1792
mzz (6, 7) (6.5, 7)           @noisy det2048 det2342
mz (6.5, 6.5)                 @noisy det509 det2342
mx (6.5, 6)                   @noisy det803 det1883 det2251 det2328
mzz (6, 9) (6.5, 9)           @noisy det1190 det1724
mz (6.5, 8.5)                 @noisy det522 det1724
mx (6.5, 8)                   @noisy det1330 det1687 det2474 det2787
mx (6.5, 10)                  @noisy det2361 det2795
mzz (7, 0) (7.5, 0)           @noisy det1819 det1828
mzz (7.5, 2) (7, 2)           @noisy det1234 det2234
mz (7.5, 1.5)                 @noisy det454 det1234
mx (7.5, 1)                   @noisy det544 det1725 det1822 det2446
mzz (7, 4) (7.5, 4)           @noisy det347 det1479
mz (7.5, 3.5)                 @noisy det347 det528
mx (7.5, 3)                   @noisy det232 det1345 det1792 det2182
mzz (7, 6) (7.5, 6)           @noisy det475 det2148
mz (7.5, 5.5)                 @noisy det475 det532
mx (7.5, 5)                   @noisy det620 det957 det2238 det2328
mzz (7.5, 8) (7, 8)           @noisy det290 det485
mz (7.5, 7.5)                 @noisy det426 det485
mx (7.5, 7)                   @noisy det35 det1279 det1883 det2787
mzz (7, 10) (7.5, 10)         @noisy det1631 det2232
mz (7.5, 9.5)                 @noisy det491 det2232
mx (7.5, 9)                   @noisy det645 det1330 det2361 det2499
mzz (8.5, 1) (8, 1)           @noisy det2736 det2853
mz (8.5, 0.5)                 @noisy det497 det2736
mx (8.5, 0)                   @noisy det762 det1725
mzz (8, 3) (8.5, 3)           @noisy det2051 det2464
mz (8.5, 2.5)                 @noisy det540 det2464
mx (8.5, 2)                   @noisy det195 det274 det544 det1345
mzz (8, 5) (8.5, 5)           @noisy det658 det809
mz (8.5, 4.5)                 @noisy det465 det658
mx (8.5, 4)                   @noisy det596 det2182 det2238 det2773
mzz (8, 7) (8.5, 7)           @noisy det484 det1377
mz (8.5, 6.5)                 @noisy det441 det484
mx (8.5, 6)                   @noisy det35 det620 det1541 det1798
mzz (8, 9) (8.5, 9)           @noisy det472 det647
mz (8.5, 8.5)                 @noisy det519 det647
mx (8.5, 8)                   @noisy det731 det1279 det2224 det2499
mx (8.5, 10)                  @noisy det281 det645
mzz (9, 0) (9.5, 0)           @noisy det766 det1555
mzz (9, 2) (9.5, 2)           @noisy det328 det2021
mz (9.5, 1.5)                 @noisy det328 det381
mx (9.5, 1)                   @noisy det195 det268 det762 det2439
mzz (9.5, 4) (9, 4)           @noisy det2375 det2508
mz (9.5, 3.5)                 @noisy det386 det2508
mx (9.5, 3)                   @noisy det274 det596 det808 det2308
mzz (9, 6) (9.5, 6)           @noisy det1742 det2312
mz (9.5, 5.5)                 @noisy det458 det2312
mx (9.5, 5)                   @noisy det1798 det1807 det2773 det2867
mzz (9, 8) (9.5, 8)           @noisy det67 det559
mz (9.5, 7.5)                 @noisy det452 det559
mx (9.5, 7)                   @noisy det226 det731 det1167 det1541
mzz (9.5, 10) (9, 10)         @noisy det2285 det2605
mz (9.5, 9.5)                 @noisy det438 det2285
mx (9.5, 9)                   @noisy det281 det1661 det2224 det2940

--------         16
mzz (1, 1.5) (0.5, 1.5)       @noisy det944 det2598
mxx (0, 1.5) (0, 1)           @noisy det1921 det2314
mzz (1, 3.5) (0.5, 3.5)       @noisy det1249 det2598
mxx (0, 3.5) (0, 3)           @noisy det45 det2047
mzz (0.5, 5.5) (1, 5.5)       @noisy det1249 det2401
mxx (0, 5.5) (0, 5)           @noisy det1564 det2117
mzz (1, 7.5) (0.5, 7.5)       @noisy det1266 det2401
mxx (0, 7) (0, 7.5)           @noisy det2489 det2824
mzz (1, 9.5) (0.5, 9.5)       @noisy det1266 det1307
mxx (0, 9) (0, 9.5)           @noisy det57 det882
mzz (1.5, 0.5) (2, 0.5)       @noisy det1812 det2084
mxx (1, 0.5) (1, 0)           @noisy det1293 det1924
mzz (1.5, 2.5) (2, 2.5)       @noisy det1484 det2084
mxx (1, 2) (1, 2.5)           @noisy det570 det1092
mzz (1.5, 4.5) (2, 4.5)       @noisy det987 det1484
mxx (1, 4) (1, 4.5)           @noisy det2334 det2589
mzz (1.5, 6.5) (2, 6.5)       @noisy det987 det2559
mxx (1, 6.5) (1, 6)           @noisy det1871 det2600
mzz (1.5, 8.5) (2, 8.5)       @noisy det2247 det2559
mxx (1, 8) (1, 8.5)           @noisy det95 det2231
mzz (3, 1.5) (2.5, 1.5)       @noisy det404 det1032
mxx (2, 1) (2, 1.5)           @noisy det880 det2550
mzz (2.5, 3.5) (3, 3.5)       @noisy det404 det962
mxx (2, 3.5) (2, 3)           @noisy det2332 det2825
mzz (2.5, 5.5) (3, 5.5)       @noisy det962 det2184
mxx (2, 5.5) (2, 5)           @noisy det534 det1711
mzz (2.5, 7.5) (3, 7.5)       @noisy det1265 det2184
mxx (2, 7) (2, 7.5)           @noisy det674 det1730
mzz (2.5, 9.5) (3, 9.5)       @noisy det1265 det1319
mxx (2, 9.5) (2, 9)           @noisy det2441 det2660
mzz (3.5, 0.5) (4, 0.5)       @noisy det723 det1340
mxx (3, 0) (3, 0.5)           @noisy det858 det994
mzz (3.5, 2.5) (4, 2.5)       @noisy det58 det1340
mxx (3, 2.5) (3, 2)           @noisy det1227 det1865
mzz (4, 4.5) (3.5, 4.5)       @noisy det58 det1412
mxx (3, 4.5) (3, 4)           @noisy det134 det1220
mzz (3.5, 6.5) (4, 6.5)       @noisy det1303 det1412
mxx (3, 6) (3, 6.5)           @noisy det185 det2895
mzz (3.5, 8.5) (4, 8.5)       @noisy det214 det1303
mxx (3, 8.5) (3, 8)           @noisy det2056 det2669
mzz (5, 1.5) (4.5, 1.5)       @noisy det1296 det1885
mxx (4, 1.5) (4, 1)           @noisy det371 det1719
mzz (5, 3.5) (4.5, 3.5)       @noisy det1304 det1885
mxx (4, 3) (4, 3.5)           @noisy det1869 det2432
mzz (5, 5.5) (4.5, 5.5)       @noisy det1304 det2198
mxx (4, 5) (4, 5.5)           @noisy det142 det725
mzz (5, 7.5) (4.5, 7.5)       @noisy det1811 det2198
mxx (4, 7) (4, 7.5)           @noisy det266 det1383
mzz (5, 9.5) (4.5, 9.5)       @noisy det1811 det2248
mxx (4, 9.5) (4, 9)           @noisy det125 det2806
mzz (5.5, 0.5) (6, 0.5)       @noisy det1854 det2371
mxx (5, 0) (5, 0.5)           @noisy det1830 det1868
mzz (5.5, 2.5) (6, 2.5)       @noisy det1560 det2371
mxx (5, 2) (5, 2.5)           @noisy det210 det1995
mzz (5.5, 4.5) (6, 4.5)       @noisy det1560 det1779
mxx (5, 4.5) (5, 4)           @noisy det595 det2840
mzz (6, 6.5) (5.5, 6.5)       @noisy det1779 det2538
mxx (5, 6) (5, 6.5)           @noisy det291 det803
mzz (5.5, 8.5) (6, 8.5)       @noisy det237 det2538
mxx (5, 8) (5, 8.5)           @noisy det1051 det1687
mzz (6.5, 1.5) (7, 1.5)       @noisy det708 det967
mxx (6, 1.5) (6, 1)           @noisy det1822 det2100
mzz (6.5, 3.5) (7, 3.5)       @noisy det967 det2189
mxx (6, 3.5) (6, 3)           @noisy det580 det1792
mzz (6.5, 5.5) (7, 5.5)       @noisy det2048 det2189
mxx (6, 5) (6, 5.5)           @noisy det2251 det2328
mzz (6.5, 7.5) (7, 7.5)       @noisy det1190 det2048
mxx (6, 7.5) (6, 7)           @noisy det2474 det2787
mzz (7, 9.5) (6.5, 9.5)       @noisy det1190 det2349
mxx (6, 9.5) (6, 9)           @noisy det2361 det2795
mzz (7.5, 0.5) (8, 0.5)       @noisy det1819 det2234
mxx (7, 0.5) (7, 0)           @noisy det1725 det2446
mzz (7.5, 2.5) (8, 2.5)       @noisy det1479 det2234
mxx (7, 2) (7, 2.5)           @noisy det232 det1345
mzz (7.5, 4.5) (8, 4.5)       @noisy det1479 det2148
mxx (7, 4.5) (7, 4)           @noisy det957 det2238
mzz (7.5, 6.5) (8, 6.5)       @noisy det290 det2148
mxx (7, 6.5) (7, 6)           @noisy det35 det1883
mzz (7.5, 8.5) (8, 8.5)       @noisy det290 det1631
mxx (7, 8) (7, 8.5)           @noisy det1330 det2499
mzz (8.5, 1.5) (9, 1.5)       @noisy det2051 det2853
mxx (8, 1) (8, 1.5)           @noisy det195 det544
mzz (8.5, 3.5) (9, 3.5)       @noisy det809 det2051
mxx (8, 3.5) (8, 3)           @noisy det596 det2182
mzz (9, 5.5) (8.5, 5.5)       @noisy det809 det1377
mxx (8, 5.5) (8, 5)           @noisy det620 det1798
mzz (8.5, 7.5) (9, 7.5)       @noisy det472 det1377
mxx (8, 7.5) (8, 7)           @noisy det731 det1279
mzz (8.5, 9.5) (9, 9.5)       @noisy det472 det1452
mxx (8, 9) (8, 9.5)           @noisy det281 det645
mzz (9.5, 0.5) (10, 0.5)      @noisy det766 det2021
mxx (9, 0) (9, 0.5)           @noisy det762 det2439
mxx (10, 1.5) (10, 1)         @noisy det268 det1110
mzz (9.5, 2.5) (10, 2.5)      @noisy det2021 det2375
mxx (9, 2) (9, 2.5)           @noisy det274 det2308
mxx (10, 3.5) (10, 3)         @noisy det473 det808
mzz (9.5, 4.5) (10, 4.5)      @noisy det1742 det2375
mxx (9, 4) (9, 4.5)           @noisy det1807 det2773
mxx (10, 5) (10, 5.5)         @noisy det2852 det2867
mzz (9.5, 6.5) (10, 6.5)      @noisy det67 det1742
mxx (9, 6.5) (9, 6)           @noisy det1167 det1541
mxx (10, 7.5) (10, 7)         @noisy det226 det2915
mzz (9.5, 8.5) (10, 8.5)      @noisy det67 det2605
mxx (9, 8) (9, 8.5)           @noisy det1661 det2224
mxx (10, 9) (10, 9.5)         @noisy det1261 det2940
mzz (0.5, 0) (0, 0)           @noisy det944 det1881
mz (0.5, 0.5)                 @noisy det524 det1881
mx (0.5, 1)                   @noisy det308 det1921 det1924 det2314
mzz (0, 2) (0.5, 2)           @noisy det212 det2598
mz (0.5, 2.5)                 @noisy det212 det407
mx (0.5, 3)                   @noisy det45 det570 det1309 det2047
mzz (0, 4) (0.5, 4)           @noisy det362 det1249
mz (0.5, 4.5)                 @noisy det362 det413
mx (0.5, 5)                   @noisy det1417 det1564 det2117 det2334
mzz (0.5, 6) (0, 6)           @noisy det738 det2401
mz (0.5, 6.5)                 @noisy det366 det738
mx (0.5, 7)                   @noisy det1772 det1871 det2489 det2824
mzz (0, 8) (0.5, 8)           @noisy det70 det1266
mz (0.5, 8.5)                 @noisy det70 det512
mx (0.5, 9)                   @noisy det57 det882 det1189 det2231
mzz (0, 10) (0.5, 10)         @noisy det259 det1307
mx (1.5, 0)                   @noisy det1293 det1924
mzz (1, 1) (1.5, 1)           @noisy det2004 det2084
mz (1.5, 1.5)                 @noisy det384 det2004
mx (1.5, 2)                   @noisy det570 det880 det1092 det2314
mzz (1, 3) (1.5, 3)           @noisy det757 det1484
mz (1.5, 3.5)                 @noisy det506 det757
mx (1.5, 4)                   @noisy det45 det2334 det2589 det2825
mzz (1.5, 5) (1, 5)           @noisy det33 det987
mz (1.5, 5.5)                 @noisy det33 det467
mx (1.5, 6)                   @noisy det534 det1564 det1871 det2600
mzz (1, 7) (1.5, 7)           @noisy det2559 det2622
mz (1.5, 7.5)                 @noisy det389 det2622
mx (1.5, 8)                   @noisy det95 det1730 det2231 det2489
mzz (1, 9) (1.5, 9)           @noisy det1518 det2247
mz (1.5, 9.5)                 @noisy det448 det1518
mx (1.5, 10)                  @noisy det57 det2660
mzz (2, 0) (2.5, 0)           @noisy det1032 det1295
mz (2.5, 0.5)                 @noisy det433 det1295
mx (2.5, 1)                   @noisy det858 det880 det1293 det2550
mzz (2.5, 2) (2, 2)           @noisy det404 det2569
mz (2.5, 2.5)                 @noisy det364 det2569
mx (2.5, 3)                   @noisy det1092 det1865 det2332 det2825
mzz (2, 4) (2.5, 4)           @noisy det555 det962
mz (2.5, 4.5)                 @noisy det414 det555
mx (2.5, 5)                   @noisy det534 det1220 det1711 det2589
mzz (2, 6) (2.5, 6)           @noisy det94 det2184
mz (2.5, 6.5)                 @noisy det94 det445
mx (2.5, 7)                   @noisy det185 det674 det1730 det2600
mzz (2.5, 8) (2, 8)           @noisy det922 det1265
mz (2.5, 8.5)                 @noisy det457 det922
mx (2.5, 9)                   @noisy det95 det2056 det2441 det2660
mzz (2, 10) (2.5, 10)         @noisy det1319 det2155
mx (3.5, 0)                   @noisy det858 det994
mzz (3, 1) (3.5, 1)           @noisy det1340 det1766
mz (3.5, 1.5)                 @noisy det417 det1766
mx (3.5, 2)                   @noisy det1227 det1719 det1865 det2550
mzz (3, 3) (3.5, 3)           @noisy det58 det2142
mz (3.5, 3.5)                 @noisy det421 det2142
mx (3.5, 4)                   @noisy det134 det1220 det2332 det2432
mzz (3.5, 5) (3, 5)           @noisy det1412 det2372
mz (3.5, 5.5)                 @noisy det425 det2372
mx (3.5, 6)                   @noisy det142 det185 det1711 det2895
mzz (3, 7) (3.5, 7)           @noisy det1303 det2034
mz (3.5, 7.5)                 @noisy det507 det2034
mx (3.5, 8)                   @noisy det266 det674 det2056 det2669
mzz (3, 9) (3.5, 9)           @noisy det214 det2335
mz (3.5, 9.5)                 @noisy det436 det2335
mx (3.5, 10)                  @noisy det125 det2441
mzz (4, 0) (4.5, 0)           @noisy det1296 det2408
mz (4.5, 0.5)                 @noisy det523 det2408
mx (4.5, 1)                   @noisy det371 det994 det1719 det1868
mzz (4.5, 2) (4, 2)           @noisy det605 det1885
mz (4.5, 2.5)                 @noisy det405 det605
mx (4.5, 3)                   @noisy det210 det1227 det1869 det2432
mzz (4, 4) (4.5, 4)           @noisy det59 det1304
mz (4.5, 4.5)                 @noisy det59 det409
mx (4.5, 5)                   @noisy det134 det142 det595 det725
mzz (4, 6) (4.5, 6)           @noisy det1894 det2198
mz (4.5, 6.5)                 @noisy det380 det1894
mx (4.5, 7)                   @noisy det266 det803 det1383 det2895
mzz (4.5, 8) (4, 8)           @noisy det728 det1811
mz (4.5, 8.5)                 @noisy det369 det728
mx (4.5, 9)                   @noisy det125 det1687 det2669 det2806
mzz (4, 10) (4.5, 10)         @noisy det1654 det2248
mx (5.5, 0)                   @noisy det1830 det1868
mzz (5.5, 1) (5, 1)           @noisy det126 det2371
mz (5.5, 1.5)                 @noisy det126 det383
mx (5.5, 2)                   @noisy det210 det371 det1822 det1995
mzz (5, 3) (5.5, 3)           @noisy det1292 det1560
mz (5.5, 3.5)                 @noisy det455 det1292
mx (5.5, 4)                   @noisy det595 det1792 det1869 det2840
mzz (5, 5) (5.5, 5)           @noisy det807 det1779
mz (5.5, 5.5)                 @noisy det466 det807
mx (5.5, 6)                   @noisy det291 det725 det803 det2328
mzz (5.5, 7) (5, 7)           @noisy det1740 det2538
mz (5.5, 7.5)                 @noisy det429 det1740
mx (5.5, 8)                   @noisy det1051 det1383 det1687 det2787
mzz (5, 9) (5.5, 9)           @noisy det178 det237
mz (5.5, 9.5)                 @noisy det178 det373
mx (5.5, 10)                  @noisy det2361 det2806
mzz (6.5, 0) (6, 0)           @noisy det708 det2862
mz (6.5, 0.5)                 @noisy det397 det2862
mx (6.5, 1)                   @noisy det1725 det1822 det1830 det2100
mzz (6, 2) (6.5, 2)           @noisy det967 det2345
mz (6.5, 2.5)                 @noisy det423 det2345
mx (6.5, 3)                   @noisy det580 det1345 det1792 det1995
mzz (6, 4) (6.5, 4)           @noisy det672 det2189
mz (6.5, 4.5)                 @noisy det392 det672
mx (6.5, 5)                   @noisy det2238 det2251 det2328 det2840
mzz (6, 6) (6.5, 6)           @noisy det1639 det2048
mz (6.5, 6.5)                 @noisy det509 det1639
mx (6.5, 7)                   @noisy det35 det291 det2474 det2787
mzz (6, 8) (6.5, 8)           @noisy det1190 det2136
mz (6.5, 8.5)                 @noisy det522 det2136
mx (6.5, 9)                   @noisy det1051 det2361 det2499 det2795
mzz (6, 10) (6.5, 10)         @noisy det2159 det2349
mx (7.5, 0)                   @noisy det1725 det2446
mzz (7, 1) (7.5, 1)           @noisy det1177 det2234
mz (7.5, 1.5)                 @noisy det454 det1177
mx (7.5, 2)                   @noisy det195 det232 det1345 det2100
mzz (7.5, 3) (7, 3)           @noisy det511 det1479
mz (7.5, 3.5)                 @noisy det511 det528
mx (7.5, 4)                   @noisy det580 det596 det957 det2238
mzz (7, 5) (7.5, 5)           @noisy det2148 det2344
mz (7.5, 5.5)                 @noisy det532 det2344
mx (7.5, 6)                   @noisy det35 det1798 det1883 det2251
mzz (7, 7) (7.5, 7)           @noisy det290 det1801
mz (7.5, 7.5)                 @noisy det426 det1801
mx (7.5, 8)                   @noisy det731 det1330 det2474 det2499
mzz (7, 9) (7.5, 9)           @noisy det1631 det2216
mz (7.5, 9.5)                 @noisy det491 det2216
mx (7.5, 10)                  @noisy det281 det2795
mzz (8.5, 0) (8, 0)           @noisy det746 det2853
mz (8.5, 0.5)                 @noisy det497 det746
mx (8.5, 1)                   @noisy det195 det544 det2439 det2446
mzz (8, 2) (8.5, 2)           @noisy det76 det2051
mz (8.5, 2.5)                 @noisy det76 det540
mx (8.5, 3)                   @noisy det232 det596 det2182 det2308
mzz (8, 4) (8.5, 4)           @noisy det809 det1442
mz (8.5, 4.5)                 @noisy det465 det1442
mx (8.5, 5)                   @noisy det620 det957 det1798 det1807
mzz (8.5, 6) (8, 6)           @noisy det1373 det1377
mz (8.5, 6.5)                 @noisy det441 det1373
mx (8.5, 7)                   @noisy det731 det1167 det1279 det1883
mzz (8, 8) (8.5, 8)           @noisy det472 det2482
mz (8.5, 8.5)                 @noisy det519 det2482
mx (8.5, 9)                   @noisy det281 det645 det1330 det1661
mzz (8, 10) (8.5, 10)         @noisy det1452 det1980
mx (9.5, 0)                   @noisy det762 det2439
mzz (9, 1) (9.5, 1)           @noisy det1568 det2021
mz (9.5, 1.5)                 @noisy det381 det1568
mx (9.5, 2)                   @noisy det274 det544 det1110 det2308
mzz (9, 3) (9.5, 3)           @noisy det2375 det2481
mz (9.5, 3.5)                 @noisy det386 det2481
mx (9.5, 4)                   @noisy det473 det1807 det2182 det2773
mzz (9.5, 5) (9, 5)           @noisy det1073 det1742
mz (9.5, 5.5)                 @noisy det458 det1073
mx (9.5, 6)                   @noisy det620 det1167 det1541 det2852
mzz (9, 7) (9.5, 7)           @noisy det67 det2272
mz (9.5, 7.5)                 @noisy det452 det2272
mx (9.5, 8)                   @noisy det1279 det1661 det2224 det2915
mzz (9, 9) (9.5, 9)           @noisy det2005 det2605
mz (9.5, 9.5)                 @noisy det438 det2005
mx (9.5, 10)                  @noisy det645 det1261

--------         17
mxx (0, 1) (0, 0.5)           @noisy det308 det1247
mxx (1, 1.5) (1, 2)           @noisy det1921 det2314
mx (0.5, 1.5)                 @noisy det1023 det2314
mz (0, 1.5)                   @noisy det212 det944
mxx (0, 2.5) (0, 3)           @noisy det482 det1309
mxx (1, 3.5) (1, 4)           @noisy det45 det2047
mx (0.5, 3.5)                 @noisy det45 det1151
mz (0, 3.5)                   @noisy det362 det2598
mxx (0, 4.5) (0, 5)           @noisy det1417 det1517
mxx (1, 6) (1, 5.5)           @noisy det1564 det2117
mx (0.5, 5.5)                 @noisy det1075 det1564
mz (0, 5.5)                   @noisy det738 det1249
mxx (0, 7) (0, 6.5)           @noisy det692 det1772
mxx (1, 7.5) (1, 8)           @noisy det2489 det2824
mx (0.5, 7.5)                 @noisy det1035 det2489
mz (0, 7.5)                   @noisy det70 det2401
mxx (0, 8.5) (0, 9)           @noisy det804 det1189
mxx (1, 9.5) (1, 10)          @noisy det57 det882
mx (0.5, 9.5)                 @noisy det57 det945
mz (0, 9.5)                   @noisy det259 det1266
mxx (2, 0.5) (2, 1)           @noisy det1293 det1924
mx (1.5, 0.5)                 @noisy det1006 det1293
mz (1, 0.5)                   @noisy det944 det1812 det1881 det2004
mxx (2, 3) (2, 2.5)           @noisy det570 det1092
mx (1.5, 2.5)                 @noisy det1003 det1092
mz (1, 2.5)                   @noisy det212 det757 det2084 det2598
mxx (2, 4.5) (2, 5)           @noisy det2334 det2589
mx (1.5, 4.5)                 @noisy det1010 det2589
mz (1, 4.5)                   @noisy det33 det362 det1249 det1484
mxx (2, 6.5) (2, 7)           @noisy det1871 det2600
mx (1.5, 6.5)                 @noisy det1087 det2600
mz (1, 6.5)                   @noisy det738 det987 det2401 det2622
mxx (2, 9) (2, 8.5)           @noisy det95 det2231
mx (1.5, 8.5)                 @noisy det95 det1103
mz (1, 8.5)                   @noisy det70 det1266 det1518 det2559
mxx (3, 1.5) (3, 2)           @noisy det880 det2550
mx (2.5, 1.5)                 @noisy det1106 det2550
mz (2, 1.5)                   @noisy det1032 det2004 det2084 det2569
mxx (3, 3.5) (3, 4)           @noisy det2332 det2825
mx (2.5, 3.5)                 @noisy det1034 det2332
mz (2, 3.5)                   @noisy det404 det555 det757 det1484
mxx (3, 5.5) (3, 6)           @noisy det534 det1711
mx (2.5, 5.5)                 @noisy det1119 det1711
mz (2, 5.5)                   @noisy det33 det94 det962 det987
mxx (3, 7.5) (3, 8)           @noisy det674 det1730
mx (2.5, 7.5)                 @noisy det674 det1128
mz (2, 7.5)                   @noisy det922 det2184 det2559 det2622
mxx (3, 9.5) (3, 10)          @noisy det2441 det2660
mx (2.5, 9.5)                 @noisy det1111 det2441
mz (2, 9.5)                   @noisy det1265 det1518 det2155 det2247
mxx (4, 0.5) (4, 1)           @noisy det858 det994
mx (3.5, 0.5)                 @noisy det969 det994
mz (3, 0.5)                   @noisy det723 det1032 det1295 det1766
mxx (4, 2.5) (4, 3)           @noisy det1227 det1865
mx (3.5, 2.5)                 @noisy det1124 det1227
mz (3, 2.5)                   @noisy det404 det1340 det2142 det2569
mxx (4, 4.5) (4, 5)           @noisy det134 det1220
mx (3.5, 4.5)                 @noisy det134 det1048
mz (3, 4.5)                   @noisy det58 det555 det962 det2372
mxx (4, 6.5) (4, 7)           @noisy det185 det2895
mx (3.5, 6.5)                 @noisy det1117 det2895
mz (3, 6.5)                   @noisy det94 det1412 det2034 det2184
mxx (4, 9) (4, 8.5)           @noisy det2056 det2669
mx (3.5, 8.5)                 @noisy det1133 det2669
mz (3, 8.5)                   @noisy det922 det1265 det1303 det2335
mxx (5, 1.5) (5, 2)           @noisy det371 det1719
mx (4.5, 1.5)                 @noisy det371 det951
mz (4, 1.5)                   @noisy det605 det1296 det1340 det1766
mxx (5, 3.5) (5, 4)           @noisy det1869 det2432
mx (4.5, 3.5)                 @noisy det1108 det1869
mz (4, 3.5)                   @noisy det58 det59 det1885 det2142
mxx (5, 5.5) (5, 6)           @noisy det142 det725
mx (4.5, 5.5)                 @noisy det725 det1157
mz (4, 5.5)                   @noisy det1304 det1412 det1894 det2372
mxx (5, 7.5) (5, 8)           @noisy det266 det1383
mx (4.5, 7.5)                 @noisy det956 det1383
mz (4, 7.5)                   @noisy det728 det1303 det2034 det2198
mxx (5, 9.5) (5, 10)          @noisy det125 det2806
mx (4.5, 9.5)                 @noisy det1045 det2806
mz (4, 9.5)                   @noisy det214 det1654 det1811 det2335
mxx (6, 1) (6, 0.5)           @noisy det1830 det1868
mx (5.5, 0.5)                 @noisy det1127 det1830
mz (5, 0.5)                   @noisy det126 det1296 det1854 det2408
mxx (6, 2.5) (6, 3)           @noisy det210 det1995
mx (5.5, 2.5)                 @noisy det1094 det1995
mz (5, 2.5)                   @noisy det605 det1292 det1885 det2371
mxx (6, 4.5) (6, 5)           @noisy det595 det2840
mx (5.5, 4.5)                 @noisy det1007 det2840
mz (5, 4.5)                   @noisy det59 det807 det1304 det1560
mxx (6, 6.5) (6, 7)           @noisy det291 det803
mx (5.5, 6.5)                 @noisy det291 det1102
mz (5, 6.5)                   @noisy det1740 det1779 det1894 det2198
mxx (6, 8.5) (6, 9)           @noisy det1051 det1687
mx (5.5, 8.5)                 @noisy det1051 det1137
mz (5, 8.5)                   @noisy det178 det728 det1811 det2538
mxx (7, 1.5) (7, 2)           @noisy det1822 det2100
mx (6.5, 1.5)                 @noisy det1095 det2100
mz (6, 1.5)                   @noisy det126 det708 det2345 det2371
mxx (7, 4) (7, 3.5)           @noisy det580 det1792
mx (6.5, 3.5)                 @noisy det580 det1122
mz (6, 3.5)                   @noisy det672 det967 det1292 det1560
mxx (7, 5.5) (7, 6)           @noisy det2251 det2328
mx (6.5, 5.5)                 @noisy det1072 det2251
mz (6, 5.5)                   @noisy det807 det1639 det1779 det2189
mxx (7, 7.5) (7, 8)           @noisy det2474 det2787
mx (6.5, 7.5)                 @noisy det1123 det2474
mz (6, 7.5)                   @noisy det1740 det2048 det2136 det2538
mxx (7, 9.5) (7, 10)          @noisy det2361 det2795
mx (6.5, 9.5)                 @noisy det1134 det2795
mz (6, 9.5)                   @noisy det178 det237 det1190 det2159
mxx (8, 0.5) (8, 1)           @noisy det1725 det2446
mx (7.5, 0.5)                 @noisy det1041 det2446
mz (7, 0.5)                   @noisy det708 det1177 det1819 det2862
mxx (8, 2.5) (8, 3)           @noisy det232 det1345
mx (7.5, 2.5)                 @noisy det232 det1165
mz (7, 2.5)                   @noisy det511 det967 det2234 det2345
mxx (8, 4.5) (8, 5)           @noisy det957 det2238
mx (7.5, 4.5)                 @noisy det957 det1135
mz (7, 4.5)                   @noisy det672 det1479 det2189 det2344
mxx (8, 7) (8, 6.5)           @noisy det35 det1883
mx (7.5, 6.5)                 @noisy det1054 det1883
mz (7, 6.5)                   @noisy det1639 det1801 det2048 det2148
mxx (8, 8.5) (8, 9)           @noisy det1330 det2499
mx (7.5, 8.5)                 @noisy det953 det1330
mz (7, 8.5)                   @noisy det290 det1190 det2136 det2216
mxx (9, 1.5) (9, 2)           @noisy det195 det544
mx (8.5, 1.5)                 @noisy det544 det1083
mz (8, 1.5)                   @noisy det76 det1177 det2234 det2853
mxx (9, 3.5) (9, 4)           @noisy det596 det2182
mx (8.5, 3.5)                 @noisy det1149 det2182
mz (8, 3.5)                   @noisy det511 det1442 det1479 det2051
mxx (9, 5.5) (9, 6)           @noisy det620 det1798
mx (8.5, 5.5)                 @noisy det620 det1026
mz (8, 5.5)                   @noisy det809 det1373 det2148 det2344
mxx (9, 7.5) (9, 8)           @noisy det731 det1279
mx (8.5, 7.5)                 @noisy det1031 det1279
mz (8, 7.5)                   @noisy det290 det1377 det1801 det2482
mxx (9, 10) (9, 9.5)          @noisy det281 det645
mx (8.5, 9.5)                 @noisy det645 det965
mz (8, 9.5)                   @noisy det472 det1631 det1980 det2216
mxx (10, 0.5) (10, 1)         @noisy det762 det2439
mx (9.5, 0.5)                 @noisy det762 det1086
mz (9, 0.5)                   @noisy det746 det766 det1568 det2853
mz (10, 1.5)                  @noisy det1568 det2021
mxx (10, 2.5) (10, 3)         @noisy det274 det2308
mx (9.5, 2.5)                 @noisy det274 det1018
mz (9, 2.5)                   @noisy det76 det2021 det2051 det2481
mz (10, 3.5)                  @noisy det2375 det2481
mxx (10, 4.5) (10, 5)         @noisy det1807 det2773
mx (9.5, 4.5)                 @noisy det961 det2773
mz (9, 4.5)                   @noisy det809 det1073 det1442 det2375
mz (10, 5.5)                  @noisy det1073 det1742
mxx (10, 6.5) (10, 7)         @noisy det1167 det1541
mx (9.5, 6.5)                 @noisy det1113 det1541
mz (9, 6.5)                   @noisy det1373 det1377 det1742 det2272
mz (10, 7.5)                  @noisy det67 det2272
mxx (10, 9) (10, 8.5)         @noisy det1661 det2224
mx (9.5, 8.5)                 @noisy det1058 det2224
mz (9, 8.5)                   @noisy det67 det472 det2005 det2482
mz (10, 9.5)                  @noisy det2005 det2605
mxx (0.5, 0.5) (0.5, 0)       @noisy det1247 det1924
mzz (1, 1) (0.5, 1)           @noisy det944 det1881
mxx (0.5, 2.5) (0.5, 2)       @noisy det482 det570
mzz (1, 3) (0.5, 3)           @noisy det212 det2598
mxx (0.5, 4.5) (0.5, 4)       @noisy det1517 det2334
mzz (0.5, 5) (1, 5)           @noisy det362 det1249
mxx (0.5, 6.5) (0.5, 6)       @noisy det692 det1871
mzz (1, 7) (0.5, 7)           @noisy det738 det2401
mxx (0.5, 8.5) (0.5, 8)       @noisy det804 det2231
mzz (1, 9) (0.5, 9)           @noisy det70 det1266
mzz (1.5, 0) (2, 0)           @noisy det1812 det2794
mxx (1.5, 1.5) (1.5, 1)       @noisy det880 det1921
mzz (1.5, 2) (2, 2)           @noisy det2004 det2084
mxx (1.5, 3.5) (1.5, 3)       @noisy det2047 det2825
mzz (1.5, 4) (2, 4)           @noisy det757 det1484
mxx (1.5, 5) (1.5, 5.5)       @noisy det534 det2117
mzz (1.5, 6) (2, 6)           @noisy det33 det987
mxx (1.5, 7.5) (1.5, 7)       @noisy det1730 det2824
mzz (1.5, 8) (2, 8)           @noisy det2559 det2622
mxx (1.5, 9.5) (1.5, 9)       @noisy det882 det2660
mzz (1.5, 10) (2, 10)         @noisy det1518 det2247
mxx (2.5, 0.5) (2.5, 0)       @noisy det858 det1924
mzz (3, 1) (2.5, 1)           @noisy det1032 det1295
mxx (2.5, 2) (2.5, 2.5)       @noisy det570 det1865
mzz (2.5, 3) (3, 3)           @noisy det404 det2569
mxx (2.5, 4) (2.5, 4.5)       @noisy det1220 det2334
mzz (2.5, 5) (3, 5)           @noisy det555 det962
mxx (2.5, 6.5) (2.5, 6)       @noisy det185 det1871
mzz (2.5, 7) (3, 7)           @noisy det94 det2184
mxx (2.5, 8) (2.5, 8.5)       @noisy det2056 det2231
mzz (2.5, 9) (3, 9)           @noisy det922 det1265
mzz (3.5, 0) (4, 0)           @noisy det723 det1839
mxx (3.5, 1) (3.5, 1.5)       @noisy det880 det1719
mzz (3.5, 2) (4, 2)           @noisy det1340 det1766
mxx (3.5, 3) (3.5, 3.5)       @noisy det2432 det2825
mzz (4, 4) (3.5, 4)           @noisy det58 det2142
mxx (3.5, 5) (3.5, 5.5)       @noisy det142 det534
mzz (3.5, 6) (4, 6)           @noisy det1412 det2372
mxx (3.5, 7) (3.5, 7.5)       @noisy det266 det1730
mzz (3.5, 8) (4, 8)           @noisy det1303 det2034
mxx (3.5, 9) (3.5, 9.5)       @noisy det125 det2660
mzz (4, 10) (3.5, 10)         @noisy det214 det2335
mxx (4.5, 0.5) (4.5, 0)       @noisy det858 det1868
mzz (5, 1) (4.5, 1)           @noisy det1296 det2408
mxx (4.5, 2) (4.5, 2.5)       @noisy det210 det1865
mzz (5, 3) (4.5, 3)           @noisy det605 det1885
mxx (4.5, 4.5) (4.5, 4)       @noisy det595 det1220
mzz (5, 5) (4.5, 5)           @noisy det59 det1304
mxx (4.5, 6.5) (4.5, 6)       @noisy det185 det803
mzz (5, 7) (4.5, 7)           @noisy det1894 det2198
mxx (4.5, 8) (4.5, 8.5)       @noisy det1687 det2056
mzz (5, 9) (4.5, 9)           @noisy det728 det1811
mzz (5.5, 0) (6, 0)           @noisy det304 det1854
mxx (5.5, 1) (5.5, 1.5)       @noisy det1719 det1822
mzz (5.5, 2) (6, 2)           @noisy det126 det2371
mxx (5.5, 3) (5.5, 3.5)       @noisy det1792 det2432
mzz (5.5, 4) (6, 4)           @noisy det1292 det1560
mxx (5.5, 5.5) (5.5, 5)       @noisy det142 det2328
mzz (6, 6) (5.5, 6)           @noisy det807 det1779
mxx (5.5, 7) (5.5, 7.5)       @noisy det266 det2787
mzz (5.5, 8) (6, 8)           @noisy det1740 det2538
mxx (5.5, 9) (5.5, 9.5)       @noisy det125 det2361
mzz (5.5, 10) (6, 10)         @noisy det178 det237
mxx (6.5, 0) (6.5, 0.5)       @noisy det1725 det1868
mzz (6.5, 1) (7, 1)           @noisy det708 det2862
mxx (6.5, 2.5) (6.5, 2)       @noisy det210 det1345
mzz (6.5, 3) (7, 3)           @noisy det967 det2345
mxx (6.5, 4.5) (6.5, 4)       @noisy det595 det2238
mzz (6.5, 5) (7, 5)           @noisy det672 det2189
mxx (6.5, 6) (6.5, 6.5)       @noisy det35 det803
mzz (6.5, 7) (7, 7)           @noisy det1639 det2048
mxx (6.5, 8.5) (6.5, 8)       @noisy det1687 det2499
mzz (7, 9) (6.5, 9)           @noisy det1190 det2136
mzz (7.5, 0) (8, 0)           @noisy det1819 det2350
mxx (7.5, 1.5) (7.5, 1)       @noisy det195 det1822
mzz (7.5, 2) (8, 2)           @noisy det1177 det2234
mxx (7.5, 3) (7.5, 3.5)       @noisy det596 det1792
mzz (7.5, 4) (8, 4)           @noisy det511 det1479
mxx (7.5, 5) (7.5, 5.5)       @noisy det1798 det2328
mzz (7.5, 6) (8, 6)           @noisy det2148 det2344
mxx (7.5, 7.5) (7.5, 7)       @noisy det731 det2787
mzz (7.5, 8) (8, 8)           @noisy det290 det1801
mxx (7.5, 9.5) (7.5, 9)       @noisy det281 det2361
mzz (7.5, 10) (8, 10)         @noisy det1631 det2216
mxx (8.5, 0) (8.5, 0.5)       @noisy det1725 det2439
mzz (8.5, 1) (9, 1)           @noisy det746 det2853
mxx (8.5, 2.5) (8.5, 2)       @noisy det1345 det2308
mzz (8.5, 3) (9, 3)           @noisy det76 det2051
mxx (8.5, 4.5) (8.5, 4)       @noisy det1807 det2238
mzz (9, 5) (8.5, 5)           @noisy det809 det1442
mxx (8.5, 6) (8.5, 6.5)       @noisy det35 det1167
mzz (8.5, 7) (9, 7)           @noisy det1373 det1377
mxx (8.5, 8.5) (8.5, 8)       @noisy det1661 det2499
mzz (8.5, 9) (9, 9)           @noisy det472 det2482
mzz (9.5, 0) (10, 0)          @noisy det766 det1588
mxx (9.5, 1.5) (9.5, 1)       @noisy det195 det1110
mzz (9.5, 2) (10, 2)          @noisy det1568 det2021
mxx (9.5, 3.5) (9.5, 3)       @noisy det473 det596
mzz (9.5, 4) (10, 4)          @noisy det2375 det2481
mxx (9.5, 5) (9.5, 5.5)       @noisy det1798 det2852
mzz (9.5, 6) (10, 6)          @noisy det1073 det1742
mxx (9.5, 7) (9.5, 7.5)       @noisy det731 det2915
mzz (9.5, 8) (10, 8)          @noisy det67 det2272
mxx (9.5, 9.5) (9.5, 9)       @noisy det281 det1261
mzz (9.5, 10) (10, 10)        @noisy det2005 det2605

--------         18
mz (0, 0.5)                   @noisy det944 det1881
mxx (0, 1.5) (0, 2)           @noisy det1921 det2053
mx (0.5, 1.5)                 @noisy det1023 det2053
mz (1, 1.5)                   @noisy det1881 det2004 det2084 det2598
mz (0, 2.5)                   @noisy det212 det2598
mxx (0, 3.5) (0, 4)           @noisy det1342 det2047
mx (0.5, 3.5)                 @noisy det1151 det1342
mz (1, 3.5)                   @noisy det212 det757 det1249 det1484
mz (0, 4.5)                   @noisy det362 det1249
mxx (0, 5.5) (0, 6)           @noisy det480 det2117
mx (0.5, 5.5)                 @noisy det480 det1075
mz (1, 5.5)                   @noisy det33 det362 det987 det2401
mz (0, 6.5)                   @noisy det738 det2401
mxx (0, 7.5) (0, 8)           @noisy det1185 det2824
mx (0.5, 7.5)                 @noisy det1035 det1185
mz (1, 7.5)                   @noisy det738 det1266 det2559 det2622
mz (0, 8.5)                   @noisy det70 det1266
mxx (0, 9.5) (0, 10)          @noisy det882 det2442
mx (0.5, 9.5)                 @noisy det945 det2442
mz (1, 9.5)                   @noisy det70 det1307 det1518 det2247
mxx (1, 0.5) (1, 1)           @noisy det181 det1924
mx (1.5, 0.5)                 @noisy det181 det1006
mz (2, 0.5)                   @noisy det1032 det1295 det2084 det2794
mxx (1, 2.5) (1, 3)           @noisy det570 det1956
mx (1.5, 2.5)                 @noisy det1003 det1956
mz (2, 2.5)                   @noisy det404 det1484 det2004 det2569
mxx (1, 4.5) (1, 5)           @noisy det677 det2334
mx (1.5, 4.5)                 @noisy det677 det1010
mz (2, 4.5)                   @noisy det555 det757 det962 det987
mxx (1, 6.5) (1, 7)           @noisy det1444 det1871
mx (1.5, 6.5)                 @noisy det1087 det1444
mz (2, 6.5)                   @noisy det33 det94 det2184 det2559
mxx (1, 8.5) (1, 9)           @noisy det1739 det2231
mx (1.5, 8.5)                 @noisy det1103 det1739
mz (2, 8.5)                   @noisy det922 det1265 det2247 det2622
mxx (2, 1.5) (2, 2)           @noisy det880 det2459
mx (2.5, 1.5)                 @noisy det1106 det2459
mz (3, 1.5)                   @noisy det404 det1295 det1340 det1766
mxx (2, 3.5) (2, 4)           @noisy det2592 det2825
mx (2.5, 3.5)                 @noisy det1034 det2592
mz (3, 3.5)                   @noisy det58 det962 det2142 det2569
mxx (2, 5.5) (2, 6)           @noisy det534 det2429
mx (2.5, 5.5)                 @noisy det1119 det2429
mz (3, 5.5)                   @noisy det555 det1412 det2184 det2372
mxx (2, 7.5) (2, 8)           @noisy det1730 det2111
mx (2.5, 7.5)                 @noisy det1128 det2111
mz (3, 7.5)                   @noisy det94 det1265 det1303 det2034
mxx (2, 9.5) (2, 10)          @noisy det1152 det2660
mx (2.5, 9.5)                 @noisy det1111 det1152
mz (3, 9.5)                   @noisy det214 det922 det1319 det2335
mxx (3, 1) (3, 0.5)           @noisy det858 det2322
mx (3.5, 0.5)                 @noisy det969 det2322
mz (4, 0.5)                   @noisy det1296 det1340 det1839 det2408
mxx (3, 2.5) (3, 3)           @noisy det1170 det1865
mx (3.5, 2.5)                 @noisy det1124 det1170
mz (4, 2.5)                   @noisy det58 det605 det1766 det1885
mxx (3, 4.5) (3, 5)           @noisy det1220 det1366
mx (3.5, 4.5)                 @noisy det1048 det1366
mz (4, 4.5)                   @noisy det59 det1304 det1412 det2142
mxx (3, 7) (3, 6.5)           @noisy det185 det2514
mx (3.5, 6.5)                 @noisy det1117 det2514
mz (4, 6.5)                   @noisy det1303 det1894 det2198 det2372
mxx (3, 8.5) (3, 9)           @noisy det48 det2056
mx (3.5, 8.5)                 @noisy det48 det1133
mz (4, 8.5)                   @noisy det214 det728 det1811 det2034
mxx (4, 1.5) (4, 2)           @noisy det241 det1719
mx (4.5, 1.5)                 @noisy det241 det951
mz (5, 1.5)                   @noisy det126 det1885 det2371 det2408
mxx (4, 4) (4, 3.5)           @noisy det2423 det2432
mx (4.5, 3.5)                 @noisy det1108 det2423
mz (5, 3.5)                   @noisy det605 det1292 det1304 det1560
mxx (4, 5.5) (4, 6)           @noisy det142 det172
mx (4.5, 5.5)                 @noisy det172 det1157
mz (5, 5.5)                   @noisy det59 det807 det1779 det2198
mxx (4, 7.5) (4, 8)           @noisy det266 det1542
mx (4.5, 7.5)                 @noisy det956 det1542
mz (5, 7.5)                   @noisy det1740 det1811 det1894 det2538
mxx (4, 9.5) (4, 10)          @noisy det125 det2788
mx (4.5, 9.5)                 @noisy det1045 det2788
mz (5, 9.5)                   @noisy det178 det237 det728 det2248
mxx (5, 0.5) (5, 1)           @noisy det402 det1868
mx (5.5, 0.5)                 @noisy det402 det1127
mz (6, 0.5)                   @noisy det304 det708 det2371 det2862
mxx (5, 3) (5, 2.5)           @noisy det210 det1218
mx (5.5, 2.5)                 @noisy det1094 det1218
mz (6, 2.5)                   @noisy det126 det967 det1560 det2345
mxx (5, 4.5) (5, 5)           @noisy det595 det1748
mx (5.5, 4.5)                 @noisy det1007 det1748
mz (6, 4.5)                   @noisy det672 det1292 det1779 det2189
mxx (5, 6.5) (5, 7)           @noisy det803 det2386
mx (5.5, 6.5)                 @noisy det1102 det2386
mz (6, 6.5)                   @noisy det807 det1639 det2048 det2538
mxx (5, 9) (5, 8.5)           @noisy det1687 det2576
mx (5.5, 8.5)                 @noisy det1137 det2576
mz (6, 8.5)                   @noisy det237 det1190 det1740 det2136
mxx (6, 1.5) (6, 2)           @noisy det1822 det2749
mx (6.5, 1.5)                 @noisy det1095 det2749
mz (7, 1.5)                   @noisy det967 det1177 det2234 det2862
mxx (6, 3.5) (6, 4)           @noisy det1636 det1792
mx (6.5, 3.5)                 @noisy det1122 det1636
mz (7, 3.5)                   @noisy det511 det1479 det2189 det2345
mxx (6, 6) (6, 5.5)           @noisy det1953 det2328
mx (6.5, 5.5)                 @noisy det1072 det1953
mz (7, 5.5)                   @noisy det672 det2048 det2148 det2344
mxx (6, 7.5) (6, 8)           @noisy det2320 det2787
mx (6.5, 7.5)                 @noisy det1123 det2320
mz (7, 7.5)                   @noisy det290 det1190 det1639 det1801
mxx (6, 9.5) (6, 10)          @noisy det2361 det2912
mx (6.5, 9.5)                 @noisy det1134 det2912
mz (7, 9.5)                   @noisy det1631 det2136 det2216 det2349
mxx (7, 0.5) (7, 1)           @noisy det1725 det1791
mx (7.5, 0.5)                 @noisy det1041 det1791
mz (8, 0.5)                   @noisy det746 det2234 det2350 det2853
mxx (7, 2.5) (7, 3)           @noisy det845 det1345
mx (7.5, 2.5)                 @noisy det845 det1165
mz (8, 2.5)                   @noisy det76 det1177 det1479 det2051
mxx (7, 4.5) (7, 5)           @noisy det2238 det2549
mx (7.5, 4.5)                 @noisy det1135 det2549
mz (8, 4.5)                   @noisy det511 det809 det1442 det2148
mxx (7, 6.5) (7, 7)           @noisy det35 det1777
mx (7.5, 6.5)                 @noisy det1054 det1777
mz (8, 6.5)                   @noisy det290 det1373 det1377 det2344
mxx (7, 9) (7, 8.5)           @noisy det2124 det2499
mx (7.5, 8.5)                 @noisy det953 det2124
mz (8, 8.5)                   @noisy det472 det1631 det1801 det2482
mxx (8, 2) (8, 1.5)           @noisy det195 det1025
mx (8.5, 1.5)                 @noisy det1025 det1083
mz (9, 1.5)                   @noisy det746 det1568 det2021 det2051
mxx (8, 3.5) (8, 4)           @noisy det596 det1294
mx (8.5, 3.5)                 @noisy det1149 det1294
mz (9, 3.5)                   @noisy det76 det809 det2375 det2481
mxx (8, 5.5) (8, 6)           @noisy det411 det1798
mx (8.5, 5.5)                 @noisy det411 det1026
mz (9, 5.5)                   @noisy det1073 det1377 det1442 det1742
mxx (8, 7.5) (8, 8)           @noisy det334 det731
mx (8.5, 7.5)                 @noisy det334 det1031
mz (9, 7.5)                   @noisy det67 det472 det1373 det2272
mxx (8, 9.5) (8, 10)          @noisy det281 det2469
mx (8.5, 9.5)                 @noisy det965 det2469
mz (9, 9.5)                   @noisy det1452 det2005 det2482 det2605
mxx (9, 0.5) (9, 1)           @noisy det1770 det2439
mx (9.5, 0.5)                 @noisy det1086 det1770
mz (10, 0.5)                  @noisy det1588 det2021
mxx (10, 1.5) (10, 2)         @noisy det144 det1110
mxx (9, 2.5) (9, 3)           @noisy det2308 det2353
mx (9.5, 2.5)                 @noisy det1018 det2353
mz (10, 2.5)                  @noisy det1568 det2375
mxx (10, 4) (10, 3.5)         @noisy det473 det2422
mxx (9, 5) (9, 4.5)           @noisy det403 det1807
mx (9.5, 4.5)                 @noisy det403 det961
mz (10, 4.5)                  @noisy det1742 det2481
mxx (10, 5.5) (10, 6)         @noisy det1252 det2852
mxx (9, 6.5) (9, 7)           @noisy det1167 det1618
mx (9.5, 6.5)                 @noisy det1113 det1618
mz (10, 6.5)                  @noisy det67 det1073
mxx (10, 7.5) (10, 8)         @noisy det501 det2915
mxx (9, 8.5) (9, 9)           @noisy det1661 det2252
mx (9.5, 8.5)                 @noisy det1058 det2252
mz (10, 8.5)                  @noisy det2272 det2605
mxx (10, 9.5) (10, 10)        @noisy det1261 det2338
mxx (0.5, 0.5) (0.5, 1)       @noisy det1247 det1924
mzz (1, 0) (0.5, 0)           @noisy det944 det1881
mxx (0.5, 2.5) (0.5, 3)       @noisy det482 det570
mzz (1, 2) (0.5, 2)           @noisy det212 det2598
mxx (0.5, 5) (0.5, 4.5)       @noisy det1517 det2334
mzz (1, 4) (0.5, 4)           @noisy det362 det1249
mxx (0.5, 6.5) (0.5, 7)       @noisy det692 det1871
mzz (0.5, 6) (1, 6)           @noisy det738 det2401
mxx (0.5, 8.5) (0.5, 9)       @noisy det804 det2231
mzz (1, 8) (0.5, 8)           @noisy det70 det1266
mzz (1, 10) (0.5, 10)         @noisy det259 det1307
mxx (1.5, 1.5) (1.5, 2)       @noisy det880 det1921
mzz (1.5, 1) (2, 1)           @noisy det2004 det2084
mxx (1.5, 4) (1.5, 3.5)       @noisy det2047 det2825
mzz (2, 3) (1.5, 3)           @noisy det757 det1484
mxx (1.5, 5.5) (1.5, 6)       @noisy det534 det2117
mzz (1.5, 5) (2, 5)           @noisy det33 det987
mxx (1.5, 7.5) (1.5, 8)       @noisy det1730 det2824
mzz (1.5, 7) (2, 7)           @noisy det2559 det2622
mxx (1.5, 10) (1.5, 9.5)      @noisy det882 det2660
mzz (2, 9) (1.5, 9)           @noisy det1518 det2247
mxx (2.5, 0.5) (2.5, 1)       @noisy det858 det1924
mzz (2.5, 0) (3, 0)           @noisy det1032 det1295
mxx (2.5, 2.5) (2.5, 3)       @noisy det570 det1865
mzz (2.5, 2) (3, 2)           @noisy det404 det2569
mxx (2.5, 4.5) (2.5, 5)       @noisy det1220 det2334
mzz (2.5, 4) (3, 4)           @noisy det555 det962
mxx (2.5, 7) (2.5, 6.5)       @noisy det185 det1871
mzz (3, 6) (2.5, 6)           @noisy det94 det2184
mxx (2.5, 8.5) (2.5, 9)       @noisy det2056 det2231
mzz (2.5, 8) (3, 8)           @noisy det922 det1265
mzz (2.5, 10) (3, 10)         @noisy det1319 det2155
mxx (3.5, 1.5) (3.5, 2)       @noisy det880 det1719
mzz (3.5, 1) (4, 1)           @noisy det1340 det1766
mxx (3.5, 3.5) (3.5, 4)       @noisy det2432 det2825
mzz (3.5, 3) (4, 3)           @noisy det58 det2142
mxx (3.5, 5.5) (3.5, 6)       @noisy det142 det534
mzz (3.5, 5) (4, 5)           @noisy det1412 det2372
mxx (3.5, 7.5) (3.5, 8)       @noisy det266 det1730
mzz (3.5, 7) (4, 7)           @noisy det1303 det2034
mxx (3.5, 9.5) (3.5, 10)      @noisy det125 det2660
mzz (4, 9) (3.5, 9)           @noisy det214 det2335
mxx (4.5, 0.5) (4.5, 1)       @noisy det858 det1868
mzz (5, 0) (4.5, 0)           @noisy det1296 det2408
mxx (4.5, 2.5) (4.5, 3)       @noisy det210 det1865
mzz (4.5, 2) (5, 2)           @noisy det605 det1885
mxx (4.5, 4.5) (4.5, 5)       @noisy det595 det1220
mzz (5, 4) (4.5, 4)           @noisy det59 det1304
mxx (4.5, 6.5) (4.5, 7)       @noisy det185 det803
mzz (5, 6) (4.5, 6)           @noisy det1894 det2198
mxx (4.5, 8.5) (4.5, 9)       @noisy det1687 det2056
mzz (4.5, 8) (5, 8)           @noisy det728 det1811
mzz (5, 10) (4.5, 10)         @noisy det1654 det2248
mxx (5.5, 1.5) (5.5, 2)       @noisy det1719 det1822
mzz (5.5, 1) (6, 1)           @noisy det126 det2371
mxx (5.5, 3.5) (5.5, 4)       @noisy det1792 det2432
mzz (5.5, 3) (6, 3)           @noisy det1292 det1560
mxx (5.5, 5.5) (5.5, 6)       @noisy det142 det2328
mzz (5.5, 5) (6, 5)           @noisy det807 det1779
mxx (5.5, 7.5) (5.5, 8)       @noisy det266 det2787
mzz (5.5, 7) (6, 7)           @noisy det1740 det2538
mxx (5.5, 9.5) (5.5, 10)      @noisy det125 det2361
mzz (5.5, 9) (6, 9)           @noisy det178 det237
mxx (6.5, 0.5) (6.5, 1)       @noisy det1725 det1868
mzz (6.5, 0) (7, 0)           @noisy det708 det2862
mxx (6.5, 2.5) (6.5, 3)       @noisy det210 det1345
mzz (6.5, 2) (7, 2)           @noisy det967 det2345
mxx (6.5, 5) (6.5, 4.5)       @noisy det595 det2238
mzz (7, 4) (6.5, 4)           @noisy det672 det2189
mxx (6.5, 6.5) (6.5, 7)       @noisy det35 det803
mzz (6.5, 6) (7, 6)           @noisy det1639 det2048
mxx (6.5, 8.5) (6.5, 9)       @noisy det1687 det2499
mzz (6.5, 8) (7, 8)           @noisy det1190 det2136
mzz (7, 10) (6.5, 10)         @noisy det2159 det2349
mxx (7.5, 2) (7.5, 1.5)       @noisy det195 det1822
mzz (7.5, 1) (8, 1)           @noisy det1177 det2234
mxx (7.5, 3.5) (7.5, 4)       @noisy det596 det1792
mzz (7.5, 3) (8, 3)           @noisy det511 det1479
mxx (7.5, 5.5) (7.5, 6)       @noisy det1798 det2328
mzz (7.5, 5) (8, 5)           @noisy det2148 det2344
mxx (7.5, 8) (7.5, 7.5)       @noisy det731 det2787
mzz (8, 7) (7.5, 7)           @noisy det290 det1801
mxx (7.5, 9.5) (7.5, 10)      @noisy det281 det2361
mzz (7.5, 9) (8, 9)           @noisy det1631 det2216
mxx (8.5, 0.5) (8.5, 1)       @noisy det1725 det2439
mzz (8.5, 0) (9, 0)           @noisy det746 det2853
mxx (8.5, 2.5) (8.5, 3)       @noisy det1345 det2308
mzz (8.5, 2) (9, 2)           @noisy det76 det2051
mxx (8.5, 4.5) (8.5, 5)       @noisy det1807 det2238
mzz (8.5, 4) (9, 4)           @noisy det809 det1442
mxx (8.5, 6.5) (8.5, 7)       @noisy det35 det1167
mzz (8.5, 6) (9, 6)           @noisy det1373 det1377
mxx (8.5, 8.5) (8.5, 9)       @noisy det1661 det2499
mzz (8.5, 8) (9, 8)           @noisy det472 det2482
mzz (9, 10) (8.5, 10)         @noisy det1452 det1980
mxx (9.5, 1.5) (9.5, 2)       @noisy det195 det1110
mzz (10, 1) (9.5, 1)          @noisy det1568 det2021
mxx (9.5, 4) (9.5, 3.5)       @noisy det473 det596
mzz (9.5, 3) (10, 3)          @noisy det2375 det2481
mxx (9.5, 5.5) (9.5, 6)       @noisy det1798 det2852
mzz (9.5, 5) (10, 5)          @noisy det1073 det1742
mxx (9.5, 7.5) (9.5, 8)       @noisy det731 det2915
mzz (9.5, 7) (10, 7)          @noisy det67 det2272
mxx (9.5, 10) (9.5, 9.5)      @noisy det281 det1261
mzz (10, 9) (9.5, 9)          @noisy det2005 det2605

--------         19
mxx (0, 0.5) (0, 0)           @noisy det1164 det1247
mzz (0, 1.5) (0.5, 1.5)       @noisy det212 det1881
mxx (1, 1) (1, 1.5)           @noisy det1921 det2053
mxx (0, 2) (0, 2.5)           @noisy det225 det482
mzz (0, 3.5) (0.5, 3.5)       @noisy det212 det362
mxx (1, 3) (1, 3.5)           @noisy det1342 det2047
mxx (0, 4) (0, 4.5)           @noisy det1517 det1755
mzz (0.5, 5.5) (0, 5.5)       @noisy det362 det738
mxx (1, 5) (1, 5.5)           @noisy det480 det2117
mxx (0, 6.5) (0, 6)           @noisy det692 det1579
mzz (0, 7.5) (0.5, 7.5)       @noisy det70 det738
mxx (1, 7.5) (1, 7)           @noisy det1185 det2824
mxx (0, 8) (0, 8.5)           @noisy det804 det2498
mzz (0, 9.5) (0.5, 9.5)       @noisy det70 det259
mxx (1, 9) (1, 9.5)           @noisy det882 det2442
mzz (1, 0.5) (1.5, 0.5)       @noisy det2004 det2794
mxx (2, 0) (2, 0.5)           @noisy det181 det1924
mzz (1, 2.5) (1.5, 2.5)       @noisy det757 det2004
mxx (2, 2) (2, 2.5)           @noisy det570 det1956
mzz (1.5, 4.5) (1, 4.5)       @noisy det33 det757
mxx (2, 4.5) (2, 4)           @noisy det677 det2334
mzz (1, 6.5) (1.5, 6.5)       @noisy det33 det2622
mxx (2, 6.5) (2, 6)           @noisy det1444 det1871
mzz (1, 8.5) (1.5, 8.5)       @noisy det1518 det2622
mxx (2, 8) (2, 8.5)           @noisy det1739 det2231
mzz (2, 1.5) (2.5, 1.5)       @noisy det1295 det2569
mxx (3, 1.5) (3, 1)           @noisy det880 det2459
mzz (2, 3.5) (2.5, 3.5)       @noisy det555 det2569
mxx (3, 3.5) (3, 3)           @noisy det2592 det2825
mzz (2, 5.5) (2.5, 5.5)       @noisy det94 det555
mxx (3, 5) (3, 5.5)           @noisy det534 det2429
mzz (2.5, 7.5) (2, 7.5)       @noisy det94 det922
mxx (3, 7.5) (3, 7)           @noisy det1730 det2111
mzz (2, 9.5) (2.5, 9.5)       @noisy det922 det2155
mxx (3, 9.5) (3, 9)           @noisy det1152 det2660
mzz (3.5, 0.5) (3, 0.5)       @noisy det1766 det1839
mxx (4, 0) (4, 0.5)           @noisy det858 det2322
mzz (3, 2.5) (3.5, 2.5)       @noisy det1766 det2142
mxx (4, 2) (4, 2.5)           @noisy det1170 det1865
mzz (3, 4.5) (3.5, 4.5)       @noisy det2142 det2372
mxx (4, 4.5) (4, 4)           @noisy det1220 det1366
mzz (3.5, 6.5) (3, 6.5)       @noisy det2034 det2372
mxx (4, 6) (4, 6.5)           @noisy det185 det2514
mzz (3, 8.5) (3.5, 8.5)       @noisy det2034 det2335
mxx (4, 8) (4, 8.5)           @noisy det48 det2056
mzz (4, 1.5) (4.5, 1.5)       @noisy det605 det2408
mxx (5, 1) (5, 1.5)           @noisy det241 det1719
mzz (4.5, 3.5) (4, 3.5)       @noisy det59 det605
mxx (5, 3.5) (5, 3)           @noisy det2423 det2432
mzz (4, 5.5) (4.5, 5.5)       @noisy det59 det1894
mxx (5, 5.5) (5, 5)           @noisy det142 det172
mzz (4, 7.5) (4.5, 7.5)       @noisy det728 det1894
mxx (5, 7) (5, 7.5)           @noisy det266 det1542
mzz (4, 9.5) (4.5, 9.5)       @noisy det728 det1654
mxx (5, 9.5) (5, 9)           @noisy det125 det2788
mzz (5, 0.5) (5.5, 0.5)       @noisy det126 det304
mxx (6, 0) (6, 0.5)           @noisy det402 det1868
mzz (5.5, 2.5) (5, 2.5)       @noisy det126 det1292
mxx (6, 2.5) (6, 2)           @noisy det210 det1218
mzz (5, 4.5) (5.5, 4.5)       @noisy det807 det1292
mxx (6, 4) (6, 4.5)           @noisy det595 det1748
mzz (5, 6.5) (5.5, 6.5)       @noisy det807 det1740
mxx (6, 6.5) (6, 6)           @noisy det803 det2386
mzz (5.5, 8.5) (5, 8.5)       @noisy det178 det1740
mxx (6, 8.5) (6, 8)           @noisy det1687 det2576
mzz (6, 1.5) (6.5, 1.5)       @noisy det2345 det2862
mxx (7, 1.5) (7, 1)           @noisy det1822 det2749
mzz (6, 3.5) (6.5, 3.5)       @noisy det672 det2345
mxx (7, 3) (7, 3.5)           @noisy det1636 det1792
mzz (6.5, 5.5) (6, 5.5)       @noisy det672 det1639
mxx (7, 5.5) (7, 5)           @noisy det1953 det2328
mzz (6, 7.5) (6.5, 7.5)       @noisy det1639 det2136
mxx (7, 7.5) (7, 7)           @noisy det2320 det2787
mzz (6, 9.5) (6.5, 9.5)       @noisy det2136 det2159
mxx (7, 9.5) (7, 9)           @noisy det2361 det2912
mzz (7, 0.5) (7.5, 0.5)       @noisy det1177 det2350
mxx (8, 0.5) (8, 0)           @noisy det1725 det1791
mzz (7.5, 2.5) (7, 2.5)       @noisy det511 det1177
mxx (8, 2.5) (8, 2)           @noisy det845 det1345
mzz (7, 4.5) (7.5, 4.5)       @noisy det511 det2344
mxx (8, 4) (8, 4.5)           @noisy det2238 det2549
mzz (7, 6.5) (7.5, 6.5)       @noisy det1801 det2344
mxx (8, 6.5) (8, 6)           @noisy det35 det1777
mzz (7.5, 8.5) (7, 8.5)       @noisy det1801 det2216
mxx (8, 8) (8, 8.5)           @noisy det2124 det2499
mzz (8.5, 1.5) (8, 1.5)       @noisy det76 det746
mxx (9, 1) (9, 1.5)           @noisy det195 det1025
mzz (8, 3.5) (8.5, 3.5)       @noisy det76 det1442
mxx (9, 3) (9, 3.5)           @noisy det596 det1294
mzz (8, 5.5) (8.5, 5.5)       @noisy det1373 det1442
mxx (9, 5.5) (9, 5)           @noisy det411 det1798
mzz (8, 7.5) (8.5, 7.5)       @noisy det1373 det2482
mxx (9, 7) (9, 7.5)           @noisy det334 det731
mzz (8, 9.5) (8.5, 9.5)       @noisy det1980 det2482
mxx (9, 9) (9, 9.5)           @noisy det281 det2469
mzz (9, 0.5) (9.5, 0.5)       @noisy det1568 det1588
mxx (10, 0.5) (10, 0)         @noisy det1770 det2439
mzz (9.5, 2.5) (9, 2.5)       @noisy det1568 det2481
mxx (10, 2) (10, 2.5)         @noisy det2308 det2353
mzz (9.5, 4.5) (9, 4.5)       @noisy det1073 det2481
mxx (10, 4.5) (10, 4)         @noisy det403 det1807
mzz (9, 6.5) (9.5, 6.5)       @noisy det1073 det2272
mxx (10, 6.5) (10, 6)         @noisy det1167 det1618
mzz (9.5, 8.5) (9, 8.5)       @noisy det2005 det2272
mxx (10, 8) (10, 8.5)         @noisy det1661 det2252
mzz (0, 1) (0.5, 1)           @noisy det944 det1881
mz (0.5, 0.5)                 @noisy det944 det1581
mx (0.5, 0)                   @noisy det1164 det1924
mzz (0, 3) (0.5, 3)           @noisy det212 det2598
mz (0.5, 2.5)                 @noisy det1672 det2598
mx (0.5, 2)                   @noisy det225 det570 det1921 det2053
mzz (0.5, 5) (0, 5)           @noisy det362 det1249
mz (0.5, 4.5)                 @noisy det1249 det1679
mx (0.5, 4)                   @noisy det1342 det1755 det2047 det2334
mzz (0, 7) (0.5, 7)           @noisy det738 det2401
mz (0.5, 6.5)                 @noisy det1630 det2401
mx (0.5, 6)                   @noisy det480 det1579 det1871 det2117
mzz (0, 9) (0.5, 9)           @noisy det70 det1266
mz (0.5, 8.5)                 @noisy det1266 det1570
mx (0.5, 8)                   @noisy det1185 det2231 det2498 det2824
mx (0.5, 10)                  @noisy det882 det2442
mzz (1, 0) (1.5, 0)           @noisy det1812 det2794
mzz (1, 2) (1.5, 2)           @noisy det2004 det2084
mz (1.5, 1.5)                 @noisy det1653 det2084
mx (1.5, 1)                   @noisy det181 det880 det1924 det2053
mzz (1.5, 4) (1, 4)           @noisy det757 det1484
mz (1.5, 3.5)                 @noisy det1484 det1562
mx (1.5, 3)                   @noisy det570 det1342 det1956 det2825
mzz (1, 6) (1.5, 6)           @noisy det33 det987
mz (1.5, 5.5)                 @noisy det987 det1516
mx (1.5, 5)                   @noisy det480 det534 det677 det2334
mzz (1, 8) (1.5, 8)           @noisy det2559 det2622
mz (1.5, 7.5)                 @noisy det1660 det2559
mx (1.5, 7)                   @noisy det1185 det1444 det1730 det1871
mzz (1.5, 10) (1, 10)         @noisy det1518 det2247
mz (1.5, 9.5)                 @noisy det1710 det2247
mx (1.5, 9)                   @noisy det1739 det2231 det2442 det2660
mzz (2, 1) (2.5, 1)           @noisy det1032 det1295
mz (2.5, 0.5)                 @noisy det1032 det1698
mx (2.5, 0)                   @noisy det181 det858
mzz (2, 3) (2.5, 3)           @noisy det404 det2569
mz (2.5, 2.5)                 @noisy det404 det1627
mx (2.5, 2)                   @noisy det880 det1865 det1956 det2459
mzz (2, 5) (2.5, 5)           @noisy det555 det962
mz (2.5, 4.5)                 @noisy det962 det1678
mx (2.5, 4)                   @noisy det677 det1220 det2592 det2825
mzz (2.5, 7) (2, 7)           @noisy det94 det2184
mz (2.5, 6.5)                 @noisy det1707 det2184
mx (2.5, 6)                   @noisy det185 det534 det1444 det2429
mzz (2, 9) (2.5, 9)           @noisy det922 det1265
mz (2.5, 8.5)                 @noisy det1265 det1717
mx (2.5, 8)                   @noisy det1730 det1739 det2056 det2111
mx (2.5, 10)                  @noisy det1152 det2660
mzz (3.5, 0) (3, 0)           @noisy det723 det1839
mzz (3, 2) (3.5, 2)           @noisy det1340 det1766
mz (3.5, 1.5)                 @noisy det1340 det1683
mx (3.5, 1)                   @noisy det858 det1719 det2322 det2459
mzz (3, 4) (3.5, 4)           @noisy det58 det2142
mz (3.5, 3.5)                 @noisy det58 det1622
mx (3.5, 3)                   @noisy det1170 det1865 det2432 det2592
mzz (3.5, 6) (3, 6)           @noisy det1412 det2372
mz (3.5, 5.5)                 @noisy det1412 det1595
mx (3.5, 5)                   @noisy det142 det1220 det1366 det2429
mzz (3, 8) (3.5, 8)           @noisy det1303 det2034
mz (3.5, 7.5)                 @noisy det1303 det1694
mx (3.5, 7)                   @noisy det185 det266 det2111 det2514
mzz (3, 10) (3.5, 10)         @noisy det214 det2335
mz (3.5, 9.5)                 @noisy det214 det1701
mx (3.5, 9)                   @noisy det48 det125 det1152 det2056
mzz (4, 1) (4.5, 1)           @noisy det1296 det2408
mz (4.5, 0.5)                 @noisy det1296 det1578
mx (4.5, 0)                   @noisy det1868 det2322
mzz (4.5, 3) (4, 3)           @noisy det605 det1885
mz (4.5, 2.5)                 @noisy det1671 det1885
mx (4.5, 2)                   @noisy det210 det241 det1170 det1719
mzz (4, 5) (4.5, 5)           @noisy det59 det1304
mz (4.5, 4.5)                 @noisy det1304 det1677
mx (4.5, 4)                   @noisy det595 det1366 det2423 det2432
mzz (4, 7) (4.5, 7)           @noisy det1894 det2198
mz (4.5, 6.5)                 @noisy det1597 det2198
mx (4.5, 6)                   @noisy det142 det172 det803 det2514
mzz (4, 9) (4.5, 9)           @noisy det728 det1811
mz (4.5, 8.5)                 @noisy det1635 det1811
mx (4.5, 8)                   @noisy det48 det266 det1542 det1687
mx (4.5, 10)                  @noisy det125 det2788
mzz (5, 0) (5.5, 0)           @noisy det304 det1854
mzz (5.5, 2) (5, 2)           @noisy det126 det2371
mz (5.5, 1.5)                 @noisy det1651 det2371
mx (5.5, 1)                   @noisy det241 det402 det1822 det1868
mzz (5, 4) (5.5, 4)           @noisy det1292 det1560
mz (5.5, 3.5)                 @noisy det1560 det1715
mx (5.5, 3)                   @noisy det210 det1218 det1792 det2423
mzz (5, 6) (5.5, 6)           @noisy det807 det1779
mz (5.5, 5.5)                 @noisy det1566 det1779
mx (5.5, 5)                   @noisy det172 det595 det1748 det2328
mzz (5.5, 8) (5, 8)           @noisy det1740 det2538
mz (5.5, 7.5)                 @noisy det1693 det2538
mx (5.5, 7)                   @noisy det803 det1542 det2386 det2787
mzz (5, 10) (5.5, 10)         @noisy det178 det237
mz (5.5, 9.5)                 @noisy det237 det1642
mx (5.5, 9)                   @noisy det1687 det2361 det2576 det2788
mzz (6, 1) (6.5, 1)           @noisy det708 det2862
mz (6.5, 0.5)                 @noisy det708 det1666
mx (6.5, 0)                   @noisy det402 det1725
mzz (6, 3) (6.5, 3)           @noisy det967 det2345
mz (6.5, 2.5)                 @noisy det967 det1688
mx (6.5, 2)                   @noisy det1218 det1345 det1822 det2749
mzz (6.5, 5) (6, 5)           @noisy det672 det2189
mz (6.5, 4.5)                 @noisy det1659 det2189
mx (6.5, 4)                   @noisy det1636 det1748 det1792 det2238
mzz (6, 7) (6.5, 7)           @noisy det1639 det2048
mz (6.5, 6.5)                 @noisy det1569 det2048
mx (6.5, 6)                   @noisy det35 det1953 det2328 det2386
mzz (6, 9) (6.5, 9)           @noisy det1190 det2136
mz (6.5, 8.5)                 @noisy det1190 det1519
mx (6.5, 8)                   @noisy det2320 det2499 det2576 det2787
mx (6.5, 10)                  @noisy det2361 det2912
mzz (7, 0) (7.5, 0)           @noisy det1819 det2350
mzz (7.5, 2) (7, 2)           @noisy det1177 det2234
mz (7.5, 1.5)                 @noisy det1714 det2234
mx (7.5, 1)                   @noisy det195 det1725 det1791 det2749
mzz (7, 4) (7.5, 4)           @noisy det511 det1479
mz (7.5, 3.5)                 @noisy det1479 det1589
mx (7.5, 3)                   @noisy det596 det845 det1345 det1636
mzz (7, 6) (7.5, 6)           @noisy det2148 det2344
mz (7.5, 5.5)                 @noisy det1593 det2148
mx (7.5, 5)                   @noisy det1798 det1953 det2238 det2549
mzz (7.5, 8) (7, 8)           @noisy det290 det1801
mz (7.5, 7.5)                 @noisy det290 det1691
mx (7.5, 7)                   @noisy det35 det731 det1777 det2320
mzz (7, 10) (7.5, 10)         @noisy det1631 det2216
mz (7.5, 9.5)                 @noisy det1540 det1631
mx (7.5, 9)                   @noisy det281 det2124 det2499 det2912
mzz (8.5, 1) (8, 1)           @noisy det746 det2853
mz (8.5, 0.5)                 @noisy det1547 det2853
mx (8.5, 0)                   @noisy det1791 det2439
mzz (8, 3) (8.5, 3)           @noisy det76 det2051
mz (8.5, 2.5)                 @noisy det1599 det2051
mx (8.5, 2)                   @noisy det195 det845 det1025 det2308
mzz (8, 5) (8.5, 5)           @noisy det809 det1442
mz (8.5, 4.5)                 @noisy det809 det1624
mx (8.5, 4)                   @noisy det596 det1294 det1807 det2549
mzz (8, 7) (8.5, 7)           @noisy det1373 det1377
mz (8.5, 6.5)                 @noisy det1377 det1704
mx (8.5, 6)                   @noisy det411 det1167 det1777 det1798
mzz (8, 9) (8.5, 9)           @noisy det472 det2482
mz (8.5, 8.5)                 @noisy det472 det1573
mx (8.5, 8)                   @noisy det334 det731 det1661 det2124
mx (8.5, 10)                  @noisy det281 det2469
mzz (9, 0) (9.5, 0)           @noisy det766 det1588
mzz (9, 2) (9.5, 2)           @noisy det1568 det2021
mz (9.5, 1.5)                 @noisy det1649 det2021
mx (9.5, 1)                   @noisy det1025 det1110 det1770 det2439
mzz (9.5, 4) (9, 4)           @noisy det2375 det2481
mz (9.5, 3.5)                 @noisy det1657 det2375
mx (9.5, 3)                   @noisy det473 det1294 det2308 det2353
mzz (9, 6) (9.5, 6)           @noisy det1073 det1742
mz (9.5, 5.5)                 @noisy det1495 det1742
mx (9.5, 5)                   @noisy det403 det411 det1807 det2852
mzz (9, 8) (9.5, 8)           @noisy det67 det2272
mz (9.5, 7.5)                 @noisy det67 det1648
mx (9.5, 7)                   @noisy det334 det1167 det1618 det2915
mzz (9.5, 10) (9, 10)         @noisy det2005 det2605
mz (9.5, 9.5)                 @noisy det1699 det2605
mx (9.5, 9)                   @noisy det1261 det1661 det2252 det2469

--------         20
mzz (1, 1.5) (0.5, 1.5)       @noisy det212 det1881
mxx (0, 1.5) (0, 1)           @noisy det1921 det2053
mzz (1, 3.5) (0.5, 3.5)       @noisy det212 det362
mxx (0, 3.5) (0, 3)           @noisy det1342 det2047
mzz (0.5, 5.5) (1, 5.5)       @noisy det362 det738
mxx (0, 5.5) (0, 5)           @noisy det480 det2117
mzz (1, 7.5) (0.5, 7.5)       @noisy det70 det738
mxx (0, 7) (0, 7.5)           @noisy det1185 det2824
mzz (1, 9.5) (0.5, 9.5)       @noisy det70 det259
mxx (0, 9) (0, 9.5)           @noisy det882 det2442
mzz (1.5, 0.5) (2, 0.5)       @noisy det2004 det2794
mxx (1, 0.5) (1, 0)           @noisy det181 det1924
mzz (1.5, 2.5) (2, 2.5)       @noisy det757 det2004
mxx (1, 2) (1, 2.5)           @noisy det570 det1956
mzz (1.5, 4.5) (2, 4.5)       @noisy det33 det757
mxx (1, 4) (1, 4.5)           @noisy det677 det2334
mzz (1.5, 6.5) (2, 6.5)       @noisy det33 det2622
mxx (1, 6.5) (1, 6)           @noisy det1444 det1871
mzz (1.5, 8.5) (2, 8.5)       @noisy det1518 det2622
mxx (1, 8) (1, 8.5)           @noisy det1739 det2231
mzz (3, 1.5) (2.5, 1.5)       @noisy det1295 det2569
mxx (2, 1) (2, 1.5)           @noisy det880 det2459
mzz (2.5, 3.5) (3, 3.5)       @noisy det555 det2569
mxx (2, 3.5) (2, 3)           @noisy det2592 det2825
mzz (2.5, 5.5) (3, 5.5)       @noisy det94 det555
mxx (2, 5.5) (2, 5)           @noisy det534 det2429
mzz (2.5, 7.5) (3, 7.5)       @noisy det94 det922
mxx (2, 7) (2, 7.5)           @noisy det1730 det2111
mzz (2.5, 9.5) (3, 9.5)       @noisy det922 det2155
mxx (2, 9.5) (2, 9)           @noisy det1152 det2660
mzz (3.5, 0.5) (4, 0.5)       @noisy det1766 det1839
mxx (3, 0) (3, 0.5)           @noisy det858 det2322
mzz (3.5, 2.5) (4, 2.5)       @noisy det1766 det2142
mxx (3, 2.5) (3, 2)           @noisy det1170 det1865
mzz (4, 4.5) (3.5, 4.5)       @noisy det2142 det2372
mxx (3, 4.5) (3, 4)           @noisy det1220 det1366
mzz (3.5, 6.5) (4, 6.5)       @noisy det2034 det2372
mxx (3, 6) (3, 6.5)           @noisy det185 det2514
mzz (3.5, 8.5) (4, 8.5)       @noisy det2034 det2335
mxx (3, 8.5) (3, 8)           @noisy det48 det2056
mzz (5, 1.5) (4.5, 1.5)       @noisy det605 det2408
mxx (4, 1.5) (4, 1)           @noisy det241 det1719
mzz (5, 3.5) (4.5, 3.5)       @noisy det59 det605
mxx (4, 3) (4, 3.5)           @noisy det2423 det2432
mzz (5, 5.5) (4.5, 5.5)       @noisy det59 det1894
mxx (4, 5) (4, 5.5)           @noisy det142 det172
mzz (5, 7.5) (4.5, 7.5)       @noisy det728 det1894
mxx (4, 7) (4, 7.5)           @noisy det266 det1542
mzz (5, 9.5) (4.5, 9.5)       @noisy det728 det1654
mxx (4, 9.5) (4, 9)           @noisy det125 det2788
mzz (5.5, 0.5) (6, 0.5)       @noisy det126 det304
mxx (5, 0) (5, 0.5)           @noisy det402 det1868
mzz (5.5, 2.5) (6, 2.5)       @noisy det126 det1292
mxx (5, 2) (5, 2.5)           @noisy det210 det1218
mzz (5.5, 4.5) (6, 4.5)       @noisy det807 det1292
mxx (5, 4.5) (5, 4)           @noisy det595 det1748
mzz (6, 6.5) (5.5, 6.5)       @noisy det807 det1740
mxx (5, 6) (5, 6.5)           @noisy det803 det2386
mzz (5.5, 8.5) (6, 8.5)       @noisy det178 det1740
mxx (5, 8) (5, 8.5)           @noisy det1687 det2576
mzz (6.5, 1.5) (7, 1.5)       @noisy det2345 det2862
mxx (6, 1.5) (6, 1)           @noisy det1822 det2749
mzz (6.5, 3.5) (7, 3.5)       @noisy det672 det2345
mxx (6, 3.5) (6, 3)           @noisy det1636 det1792
mzz (6.5, 5.5) (7, 5.5)       @noisy det672 det1639
mxx (6, 5) (6, 5.5)           @noisy det1953 det2328
mzz (6.5, 7.5) (7, 7.5)       @noisy det1639 det2136
mxx (6, 7.5) (6, 7)           @noisy det2320 det2787
mzz (7, 9.5) (6.5, 9.5)       @noisy det2136 det2159
mxx (6, 9.5) (6, 9)           @noisy det2361 det2912
mzz (7.5, 0.5) (8, 0.5)       @noisy det1177 det2350
mxx (7, 0.5) (7, 0)           @noisy det1725 det1791
mzz (7.5, 2.5) (8, 2.5)       @noisy det511 det1177
mxx (7, 2) (7, 2.5)           @noisy det845 det1345
mzz (7.5, 4.5) (8, 4.5)       @noisy det511 det2344
mxx (7, 4.5) (7, 4)           @noisy det2238 det2549
mzz (7.5, 6.5) (8, 6.5)       @noisy det1801 det2344
mxx (7, 6.5) (7, 6)           @noisy det35 det1777
mzz (7.5, 8.5) (8, 8.5)       @noisy det1801 det2216
mxx (7, 8) (7, 8.5)           @noisy det2124 det2499
mzz (8.5, 1.5) (9, 1.5)       @noisy det76 det746
mxx (8, 1) (8, 1.5)           @noisy det195 det1025
mzz (8.5, 3.5) (9, 3.5)       @noisy det76 det1442
mxx (8, 3.5) (8, 3)           @noisy det596 det1294
mzz (9, 5.5) (8.5, 5.5)       @noisy det1373 det1442
mxx (8, 5.5) (8, 5)           @noisy det411 det1798
mzz (8.5, 7.5) (9, 7.5)       @noisy det1373 det2482
mxx (8, 7.5) (8, 7)           @noisy det334 det731
mzz (8.5, 9.5) (9, 9.5)       @noisy det1980 det2482
mxx (8, 9) (8, 9.5)           @noisy det281 det2469
mzz (9.5, 0.5) (10, 0.5)      @noisy det1568 det1588
mxx (9, 0) (9, 0.5)           @noisy det1770 det2439
mxx (10, 1.5) (10, 1)         @noisy det144 det1110
mzz (9.5, 2.5) (10, 2.5)      @noisy det1568 det2481
mxx (9, 2) (9, 2.5)           @noisy det2308 det2353
mxx (10, 3.5) (10, 3)         @noisy det473 det2422
mzz (9.5, 4.5) (10, 4.5)      @noisy det1073 det2481
mxx (9, 4) (9, 4.5)           @noisy det403 det1807
mxx (10, 5) (10, 5.5)         @noisy det1252 det2852
mzz (9.5, 6.5) (10, 6.5)      @noisy det1073 det2272
mxx (9, 6.5) (9, 6)           @noisy det1167 det1618
mxx (10, 7.5) (10, 7)         @noisy det501 det2915
mzz (9.5, 8.5) (10, 8.5)      @noisy det2005 det2272
mxx (9, 8) (9, 8.5)           @noisy det1661 det2252
mxx (10, 9) (10, 9.5)         @noisy det1261 det2338
mzz (0.5, 0) (0, 0)           @noisy det209 det1881
mz (0.5, 0.5)                 @noisy det209 det1581
mx (0.5, 1)                   @noisy det181 det1247 det1921 det2053
mzz (0, 2) (0.5, 2)           @noisy det212 det2512
mz (0.5, 2.5)                 @noisy det1672 det2512
mx (0.5, 3)                   @noisy det482 det1342 det1956 det2047
mzz (0, 4) (0.5, 4)           @noisy det362 det1759
mz (0.5, 4.5)                 @noisy det1679 det1759
mx (0.5, 5)                   @noisy det480 det677 det1517 det2117
mzz (0.5, 6) (0, 6)           @noisy det738 det2729
mz (0.5, 6.5)                 @noisy det1630 det2729
mx (0.5, 7)                   @noisy det692 det1185 det1444 det2824
mzz (0, 8) (0.5, 8)           @noisy det70 det2062
mz (0.5, 8.5)                 @noisy det1570 det2062
mx (0.5, 9)                   @noisy det804 det882 det1739 det2442
mzz (0, 10) (0.5, 10)         @noisy det259 det2803
mx (1.5, 0)                   @noisy det181 det1924
mzz (1, 1) (1.5, 1)           @noisy det1310 det2004
mz (1.5, 1.5)                 @noisy det1310 det1653
mx (1.5, 2)                   @noisy det570 det1921 det1956 det2459
mzz (1, 3) (1.5, 3)           @noisy det757 det1237
mz (1.5, 3.5)                 @noisy det1237 det1562
mx (1.5, 4)                   @noisy det677 det2047 det2334 det2592
mzz (1.5, 5) (1, 5)           @noisy det33 det1832
mz (1.5, 5.5)                 @noisy det1516 det1832
mx (1.5, 6)                   @noisy det1444 det1871 det2117 det2429
mzz (1, 7) (1.5, 7)           @noisy det2471 det2622
mz (1.5, 7.5)                 @noisy det1660 det2471
mx (1.5, 8)                   @noisy det1739 det2111 det2231 det2824
mzz (1, 9) (1.5, 9)           @noisy det1518 det2504
mz (1.5, 9.5)                 @noisy det1710 det2504
mx (1.5, 10)                  @noisy det882 det1152
mzz (2, 0) (2.5, 0)           @noisy det1295 det1803
mz (2.5, 0.5)                 @noisy det1698 det1803
mx (2.5, 1)                   @noisy det880 det1924 det2322 det2459
mzz (2.5, 2) (2, 2)           @noisy det197 det2569
mz (2.5, 2.5)                 @noisy det197 det1627
mx (2.5, 3)                   @noisy det570 det1170 det2592 det2825
mzz (2, 4) (2.5, 4)           @noisy det555 det891
mz (2.5, 4.5)                 @noisy det891 det1678
mx (2.5, 5)                   @noisy det534 det1366 det2334 det2429
mzz (2, 6) (2.5, 6)           @noisy det94 det2402
mz (2.5, 6.5)                 @noisy det1707 det2402
mx (2.5, 7)                   @noisy det1730 det1871 det2111 det2514
mzz (2.5, 8) (2, 8)           @noisy det922 det1794
mz (2.5, 8.5)                 @noisy det1717 det1794
mx (2.5, 9)                   @noisy det48 det1152 det2231 det2660
mzz (2, 10) (2.5, 10)         @noisy det2155 det2626
mx (3.5, 0)                   @noisy det858 det2322
mzz (3, 1) (3.5, 1)           @noisy det1766 det2786
mz (3.5, 1.5)                 @noisy det1683 det2786
mx (3.5, 2)                   @noisy det241 det880 det1170 det1865
mzz (3, 3) (3.5, 3)           @noisy det1592 det2142
mz (3.5, 3.5)                 @noisy det1592 det1622
mx (3.5, 4)                   @noisy det1220 det1366 det2423 det2825
mzz (3.5, 5) (3, 5)           @noisy det2372 det2580
mz (3.5, 5.5)                 @noisy det1595 det2580
mx (3.5, 6)                   @noisy det172 det185 det534 det2514
mzz (3, 7) (3.5, 7)           @noisy det1617 det2034
mz (3.5, 7.5)                 @noisy det1617 det1694
mx (3.5, 8)                   @noisy det48 det1542 det1730 det2056
mzz (3, 9) (3.5, 9)           @noisy det783 det2335
mz (3.5, 9.5)                 @noisy det783 det1701
mx (3.5, 10)                  @noisy det2660 det2788
mzz (4, 0) (4.5, 0)           @noisy det2016 det2408
mz (4.5, 0.5)                 @noisy det1578 det2016
mx (4.5, 1)                   @noisy det241 det402 det858 det1719
mzz (4.5, 2) (4, 2)           @noisy det605 det1288
mz (4.5, 2.5)                 @noisy det1288 det1671
mx (4.5, 3)                   @noisy det1218 det1865 det2423 det2432
mzz (4, 4) (4.5, 4)           @noisy det59 det1414
mz (4.5, 4.5)                 @noisy det1414 det1677
mx (4.5, 5)                   @noisy det142 det172 det1220 det1748
mzz (4, 6) (4.5, 6)           @noisy det893 det1894
mz (4.5, 6.5)                 @noisy det893 det1597
mx (4.5, 7)                   @noisy det185 det266 det1542 det2386
mzz (4.5, 8) (4, 8)           @noisy det728 det1750
mz (4.5, 8.5)                 @noisy det1635 det1750
mx (4.5, 9)                   @noisy det125 det2056 det2576 det2788
mzz (4, 10) (4.5, 10)         @noisy det1654 det2376
mx (5.5, 0)                   @noisy det402 det1868
mzz (5.5, 1) (5, 1)           @noisy det126 det2631
mz (5.5, 1.5)                 @noisy det1651 det2631
mx (5.5, 2)                   @noisy det210 det1218 det1719 det2749
mzz (5, 3) (5.5, 3)           @noisy det1292 det1626
mz (5.5, 3.5)                 @noisy det1626 det1715
mx (5.5, 4)                   @noisy det595 det1636 det1748 det2432
mzz (5, 5) (5.5, 5)           @noisy det807 det1219
mz (5.5, 5.5)                 @noisy det1219 det1566
mx (5.5, 6)                   @noisy det142 det803 det1953 det2386
mzz (5.5, 7) (5, 7)           @noisy det1740 det2329
mz (5.5, 7.5)                 @noisy det1693 det2329
mx (5.5, 8)                   @noisy det266 det1687 det2320 det2576
mzz (5, 9) (5.5, 9)           @noisy det178 det661
mz (5.5, 9.5)                 @noisy det661 det1642
mx (5.5, 10)                  @noisy det125 det2912
mzz (6.5, 0) (6, 0)           @noisy det1439 det2862
mz (6.5, 0.5)                 @noisy det1439 det1666
mx (6.5, 1)                   @noisy det1791 det1822 det1868 det2749
mzz (6, 2) (6.5, 2)           @noisy det2050 det2345
mz (6.5, 2.5)                 @noisy det1688 det2050
mx (6.5, 3)                   @noisy det210 det845 det1636 det1792
mzz (6, 4) (6.5, 4)           @noisy det672 det750
mz (6.5, 4.5)                 @noisy det750 det1659
mx (6.5, 5)                   @noisy det595 det1953 det2328 det2549
mzz (6, 6) (6.5, 6)           @noisy det1200 det1639
mz (6.5, 6.5)                 @noisy det1200 det1569
mx (6.5, 7)                   @noisy det803 det1777 det2320 det2787
mzz (6, 8) (6.5, 8)           @noisy det2136 det2817
mz (6.5, 8.5)                 @noisy det1519 det2817
mx (6.5, 9)                   @noisy det1687 det2124 det2361 det2912
mzz (6, 10) (6.5, 10)         @noisy det1931 det2159
mx (7.5, 0)                   @noisy det1725 det1791
mzz (7, 1) (7.5, 1)           @noisy det1177 det2681
mz (7.5, 1.5)                 @noisy det1714 det2681
mx (7.5, 2)                   @noisy det845 det1025 det1345 det1822
mzz (7.5, 3) (7, 3)           @noisy det511 det2282
mz (7.5, 3.5)                 @noisy det1589 det2282
mx (7.5, 4)                   @noisy det1294 det1792 det2238 det2549
mzz (7, 5) (7.5, 5)           @noisy det2180 det2344
mz (7.5, 5.5)                 @noisy det1593 det2180
mx (7.5, 6)                   @noisy det35 det411 det1777 det2328
mzz (7, 7) (7.5, 7)           @noisy det1801 det2199
mz (7.5, 7.5)                 @noisy det1691 det2199
mx (7.5, 8)                   @noisy det334 det2124 det2499 det2787
mzz (7, 9) (7.5, 9)           @noisy det1804 det2216
mz (7.5, 9.5)                 @noisy det1540 det1804
mx (7.5, 10)                  @noisy det2361 det2469
mzz (8.5, 0) (8, 0)           @noisy det376 det746
mz (8.5, 0.5)                 @noisy det376 det1547
mx (8.5, 1)                   @noisy det195 det1025 det1725 det1770
mzz (8, 2) (8.5, 2)           @noisy det76 det974
mz (8.5, 2.5)                 @noisy det974 det1599
mx (8.5, 3)                   @noisy det596 det1294 det1345 det2353
mzz (8, 4) (8.5, 4)           @noisy det644 det1442
mz (8.5, 4.5)                 @noisy det644 det1624
mx (8.5, 5)                   @noisy det403 det411 det1798 det2238
mzz (8.5, 6) (8, 6)           @noisy det1211 det1373
mz (8.5, 6.5)                 @noisy det1211 det1704
mx (8.5, 7)                   @noisy det35 det334 det731 det1618
mzz (8, 8) (8.5, 8)           @noisy det675 det2482
mz (8.5, 8.5)                 @noisy det675 det1573
mx (8.5, 9)                   @noisy det281 det2252 det2469 det2499
mzz (8, 10) (8.5, 10)         @noisy det378 det1980
mx (9.5, 0)                   @noisy det1770 det2439
mzz (9, 1) (9.5, 1)           @noisy det1568 det2139
mz (9.5, 1.5)                 @noisy det1649 det2139
mx (9.5, 2)                   @noisy det144 det195 det2308 det2353
mzz (9, 3) (9.5, 3)           @noisy det1686 det2481
mz (9.5, 3.5)                 @noisy det1657 det1686
mx (9.5, 4)                   @noisy det403 det596 det1807 det2422
mzz (9.5, 5) (9, 5)           @noisy det1073 det2374
mz (9.5, 5.5)                 @noisy det1495 det2374
mx (9.5, 6)                   @noisy det1167 det1252 det1618 det1798
mzz (9, 7) (9.5, 7)           @noisy det1936 det2272
mz (9.5, 7.5)                 @noisy det1648 det1936
mx (9.5, 8)                   @noisy det501 det731 det1661 det2252
mzz (9, 9) (9.5, 9)           @noisy det2005 det2030
mz (9.5, 9.5)                 @noisy det1699 det2030
mx (9.5, 10)                  @noisy det281 det2338

--------         21
mxx (0, 1) (0, 0.5)           @noisy det1164 det1247
mxx (1, 1.5) (1, 2)           @noisy det1921 det2053
mx (0.5, 1.5)                 @noisy det1921 det2129
mz (0, 1.5)                   @noisy det1881 det2512
mxx (0, 2.5) (0, 3)           @noisy det225 det482
mxx (1, 3.5) (1, 4)           @noisy det1342 det2047
mx (0.5, 3.5)                 @noisy det2047 det2138
mz (0, 3.5)                   @noisy det212 det1759
mxx (0, 4.5) (0, 5)           @noisy det1517 det1755
mxx (1, 6) (1, 5.5)           @noisy det480 det2117
mx (0.5, 5.5)                 @noisy det2117 det2210
mz (0, 5.5)                   @noisy det362 det2729
mxx (0, 7) (0, 6.5)           @noisy det692 det1579
mxx (1, 7.5) (1, 8)           @noisy det1185 det2824
mx (0.5, 7.5)                 @noisy det2225 det2824
mz (0, 7.5)                   @noisy det738 det2062
mxx (0, 8.5) (0, 9)           @noisy det804 det2498
mxx (1, 9.5) (1, 10)          @noisy det882 det2442
mx (0.5, 9.5)                 @noisy det882 det2186
mz (0, 9.5)                   @noisy det70 det2803
mxx (2, 0.5) (2, 1)           @noisy det181 det1924
mx (1.5, 0.5)                 @noisy det1924 det2203
mz (1, 0.5)                   @noisy det209 det1310 det1881 det2794
mxx (2, 3) (2, 2.5)           @noisy det570 det1956
mx (1.5, 2.5)                 @noisy det570 det2195
mz (1, 2.5)                   @noisy det212 det1237 det2004 det2512
mxx (2, 4.5) (2, 5)           @noisy det677 det2334
mx (1.5, 4.5)                 @noisy det2205 det2334
mz (1, 4.5)                   @noisy det362 det757 det1759 det1832
mxx (2, 6.5) (2, 7)           @noisy det1444 det1871
mx (1.5, 6.5)                 @noisy det1871 det2065
mz (1, 6.5)                   @noisy det33 det738 det2471 det2729
mxx (2, 9) (2, 8.5)           @noisy det1739 det2231
mx (1.5, 8.5)                 @noisy det2082 det2231
mz (1, 8.5)                   @noisy det70 det2062 det2504 det2622
mxx (3, 1.5) (3, 2)           @noisy det880 det2459
mx (2.5, 1.5)                 @noisy det880 det2295
mz (2, 1.5)                   @noisy det197 det1295 det1310 det2004
mxx (3, 3.5) (3, 4)           @noisy det2592 det2825
mx (2.5, 3.5)                 @noisy det2267 det2825
mz (2, 3.5)                   @noisy det757 det891 det1237 det2569
mxx (3, 5.5) (3, 6)           @noisy det534 det2429
mx (2.5, 5.5)                 @noisy det534 det2152
mz (2, 5.5)                   @noisy det33 det555 det1832 det2402
mxx (3, 7.5) (3, 8)           @noisy det1730 det2111
mx (2.5, 7.5)                 @noisy det1730 det2110
mz (2, 7.5)                   @noisy det94 det1794 det2471 det2622
mxx (3, 9.5) (3, 10)          @noisy det1152 det2660
mx (2.5, 9.5)                 @noisy det2300 det2660
mz (2, 9.5)                   @noisy det922 det1518 det2504 det2626
mxx (4, 0.5) (4, 1)           @noisy det858 det2322
mx (3.5, 0.5)                 @noisy det858 det2174
mz (3, 0.5)                   @noisy det1295 det1803 det1839 det2786
mxx (4, 2.5) (4, 3)           @noisy det1170 det1865
mx (3.5, 2.5)                 @noisy det1865 det2108
mz (3, 2.5)                   @noisy det197 det1592 det1766 det2569
mxx (4, 4.5) (4, 5)           @noisy det1220 det1366
mx (3.5, 4.5)                 @noisy det1220 det2185
mz (3, 4.5)                   @noisy det555 det891 det2142 det2580
mxx (4, 6.5) (4, 7)           @noisy det185 det2514
mx (3.5, 6.5)                 @noisy det185 det2102
mz (3, 6.5)                   @noisy det94 det1617 det2372 det2402
mxx (4, 9) (4, 8.5)           @noisy det48 det2056
mx (3.5, 8.5)                 @noisy det2056 det2116
mz (3, 8.5)                   @noisy det783 det922 det1794 det2034
mxx (5, 1.5) (5, 2)           @noisy det241 det1719
mx (4.5, 1.5)                 @noisy det1719 det2143
mz (4, 1.5)                   @noisy det1288 det1766 det2408 det2786
mxx (5, 3.5) (5, 4)           @noisy det2423 det2432
mx (4.5, 3.5)                 @noisy det2133 det2432
mz (4, 3.5)                   @noisy det605 det1414 det1592 det2142
mxx (5, 5.5) (5, 6)           @noisy det142 det172
mx (4.5, 5.5)                 @noisy det142 det2141
mz (4, 5.5)                   @noisy det59 det893 det2372 det2580
mxx (5, 7.5) (5, 8)           @noisy det266 det1542
mx (4.5, 7.5)                 @noisy det266 det2200
mz (4, 7.5)                   @noisy det1617 det1750 det1894 det2034
mxx (5, 9.5) (5, 10)          @noisy det125 det2788
mx (4.5, 9.5)                 @noisy det125 det2233
mz (4, 9.5)                   @noisy det728 det783 det2335 det2376
mxx (6, 1) (6, 0.5)           @noisy det402 det1868
mx (5.5, 0.5)                 @noisy det1868 det2112
mz (5, 0.5)                   @noisy det304 det2016 det2408 det2631
mxx (6, 2.5) (6, 3)           @noisy det210 det1218
mx (5.5, 2.5)                 @noisy det210 det2281
mz (5, 2.5)                   @noisy det126 det605 det1288 det1626
mxx (6, 4.5) (6, 5)           @noisy det595 det1748
mx (5.5, 4.5)                 @noisy det595 det2202
mz (5, 4.5)                   @noisy det59 det1219 det1292 det1414
mxx (6, 6.5) (6, 7)           @noisy det803 det2386
mx (5.5, 6.5)                 @noisy det803 det2079
mz (5, 6.5)                   @noisy det807 det893 det1894 det2329
mxx (6, 8.5) (6, 9)           @noisy det1687 det2576
mx (5.5, 8.5)                 @noisy det1687 det2054
mz (5, 8.5)                   @noisy det661 det728 det1740 det1750
mxx (7, 1.5) (7, 2)           @noisy det1822 det2749
mx (6.5, 1.5)                 @noisy det1822 det2075
mz (6, 1.5)                   @noisy det126 det2050 det2631 det2862
mxx (7, 4) (7, 3.5)           @noisy det1636 det1792
mx (6.5, 3.5)                 @noisy det1792 det2107
mz (6, 3.5)                   @noisy det750 det1292 det1626 det2345
mxx (7, 5.5) (7, 6)           @noisy det1953 det2328
mx (6.5, 5.5)                 @noisy det2253 det2328
mz (6, 5.5)                   @noisy det672 det807 det1200 det1219
mxx (7, 7.5) (7, 8)           @noisy det2320 det2787
mx (6.5, 7.5)                 @noisy det2109 det2787
mz (6, 7.5)                   @noisy det1639 det1740 det2329 det2817
mxx (7, 9.5) (7, 10)          @noisy det2361 det2912
mx (6.5, 9.5)                 @noisy det2118 det2361
mz (6, 9.5)                   @noisy det178 det661 det1931 det2136
mxx (8, 0.5) (8, 1)           @noisy det1725 det1791
mx (7.5, 0.5)                 @noisy det1725 det2229
mz (7, 0.5)                   @noisy det1439 det2350 det2681 det2862
mxx (8, 2.5) (8, 3)           @noisy det845 det1345
mx (7.5, 2.5)                 @noisy det1345 det2154
mz (7, 2.5)                   @noisy det1177 det2050 det2282 det2345
mxx (8, 4.5) (8, 5)           @noisy det2238 det2549
mx (7.5, 4.5)                 @noisy det2120 det2238
mz (7, 4.5)                   @noisy det511 det672 det750 det2180
mxx (8, 7) (8, 6.5)           @noisy det35 det1777
mx (7.5, 6.5)                 @noisy det35 det2237
mz (7, 6.5)                   @noisy det1200 det1639 det2199 det2344
mxx (8, 8.5) (8, 9)           @noisy det2124 det2499
mx (7.5, 8.5)                 @noisy det2146 det2499
mz (7, 8.5)                   @noisy det1801 det1804 det2136 det2817
mxx (9, 1.5) (9, 2)           @noisy det195 det1025
mx (8.5, 1.5)                 @noisy det195 det2059
mz (8, 1.5)                   @noisy det746 det974 det1177 det2681
mxx (9, 3.5) (9, 4)           @noisy det596 det1294
mx (8.5, 3.5)                 @noisy det596 det2066
mz (8, 3.5)                   @noisy det76 det511 det644 det2282
mxx (9, 5.5) (9, 6)           @noisy det411 det1798
mx (8.5, 5.5)                 @noisy det1798 det2258
mz (8, 5.5)                   @noisy det1211 det1442 det2180 det2344
mxx (9, 7.5) (9, 8)           @noisy det334 det731
mx (8.5, 7.5)                 @noisy det731 det2262
mz (8, 7.5)                   @noisy det675 det1373 det1801 det2199
mxx (9, 10) (9, 9.5)          @noisy det281 det2469
mx (8.5, 9.5)                 @noisy det281 det2166
mz (8, 9.5)                   @noisy det378 det1804 det2216 det2482
mxx (10, 0.5) (10, 1)         @noisy det1770 det2439
mx (9.5, 0.5)                 @noisy det2220 det2439
mz (9, 0.5)                   @noisy det376 det746 det1588 det2139
mz (10, 1.5)                  @noisy det1568 det2139
mxx (10, 2.5) (10, 3)         @noisy det2308 det2353
mx (9.5, 2.5)                 @noisy det2214 det2308
mz (9, 2.5)                   @noisy det76 det974 det1568 det1686
mz (10, 3.5)                  @noisy det1686 det2481
mxx (10, 4.5) (10, 5)         @noisy det403 det1807
mx (9.5, 4.5)                 @noisy det1807 det2207
mz (9, 4.5)                   @noisy det644 det1442 det2374 det2481
mz (10, 5.5)                  @noisy det1073 det2374
mxx (10, 6.5) (10, 7)         @noisy det1167 det1618
mx (9.5, 6.5)                 @noisy det1167 det2095
mz (9, 6.5)                   @noisy det1073 det1211 det1373 det1936
mz (10, 7.5)                  @noisy det1936 det2272
mxx (10, 9) (10, 8.5)         @noisy det1661 det2252
mx (9.5, 8.5)                 @noisy det1661 det2187
mz (9, 8.5)                   @noisy det675 det2030 det2272 det2482
mz (10, 9.5)                  @noisy det2005 det2030
mxx (0.5, 0.5) (0.5, 0)       @noisy det181 det1164
mzz (1, 1) (0.5, 1)           @noisy det209 det1881
mxx (0.5, 2.5) (0.5, 2)       @noisy det225 det1956
mzz (1, 3) (0.5, 3)           @noisy det212 det2512
mxx (0.5, 4.5) (0.5, 4)       @noisy det677 det1755
mzz (0.5, 5) (1, 5)           @noisy det362 det1759
mxx (0.5, 6.5) (0.5, 6)       @noisy det1444 det1579
mzz (1, 7) (0.5, 7)           @noisy det738 det2729
mxx (0.5, 8.5) (0.5, 8)       @noisy det1739 det2498
mzz (1, 9) (0.5, 9)           @noisy det70 det2062
mzz (1.5, 0) (2, 0)           @noisy det846 det2794
mxx (1.5, 1.5) (1.5, 1)       @noisy det2053 det2459
mzz (1.5, 2) (2, 2)           @noisy det1310 det2004
mxx (1.5, 3.5) (1.5, 3)       @noisy det1342 det2592
mzz (1.5, 4) (2, 4)           @noisy det757 det1237
mxx (1.5, 5) (1.5, 5.5)       @noisy det480 det2429
mzz (1.5, 6) (2, 6)           @noisy det33 det1832
mxx (1.5, 7.5) (1.5, 7)       @noisy det1185 det2111
mzz (1.5, 8) (2, 8)           @noisy det2471 det2622
mxx (1.5, 9.5) (1.5, 9)       @noisy det1152 det2442
mzz (1.5, 10) (2, 10)         @noisy det1518 det2504
mxx (2.5, 0.5) (2.5, 0)       @noisy det181 det2322
mzz (3, 1) (2.5, 1)           @noisy det1295 det1803
mxx (2.5, 2) (2.5, 2.5)       @noisy det1170 det1956
mzz (2.5, 3) (3, 3)           @noisy det197 det2569
mxx (2.5, 4) (2.5, 4.5)       @noisy det677 det1366
mzz (2.5, 5) (3, 5)           @noisy det555 det891
mxx (2.5, 6.5) (2.5, 6)       @noisy det1444 det2514
mzz (2.5, 7) (3, 7)           @noisy det94 det2402
mxx (2.5, 8) (2.5, 8.5)       @noisy det48 det1739
mzz (2.5, 9) (3, 9)           @noisy det922 det1794
mzz (3.5, 0) (4, 0)           @noisy det168 det1839
mxx (3.5, 1) (3.5, 1.5)       @noisy det241 det2459
mzz (3.5, 2) (4, 2)           @noisy det1766 det2786
mxx (3.5, 3) (3.5, 3.5)       @noisy det2423 det2592
mzz (4, 4) (3.5, 4)           @noisy det1592 det2142
mxx (3.5, 5) (3.5, 5.5)       @noisy det172 det2429
mzz (3.5, 6) (4, 6)           @noisy det2372 det2580
mxx (3.5, 7) (3.5, 7.5)       @noisy det1542 det2111
mzz (3.5, 8) (4, 8)           @noisy det1617 det2034
mxx (3.5, 9) (3.5, 9.5)       @noisy det1152 det2788
mzz (4, 10) (3.5, 10)         @noisy det783 det2335
mxx (4.5, 0.5) (4.5, 0)       @noisy det402 det2322
mzz (5, 1) (4.5, 1)           @noisy det2016 det2408
mxx (4.5, 2) (4.5, 2.5)       @noisy det1170 det1218
mzz (5, 3) (4.5, 3)           @noisy det605 det1288
mxx (4.5, 4.5) (4.5, 4)       @noisy det1366 det1748
mzz (5, 5) (4.5, 5)           @noisy det59 det1414
mxx (4.5, 6.5) (4.5, 6)       @noisy det2386 det2514
mzz (5, 7) (4.5, 7)           @noisy det893 det1894
mxx (4.5, 8) (4.5, 8.5)       @noisy det48 det2576
mzz (5, 9) (4.5, 9)           @noisy det728 det1750
mzz (5.5, 0) (6, 0)           @noisy det304 det710
mxx (5.5, 1) (5.5, 1.5)       @noisy det241 det2749
mzz (5.5, 2) (6, 2)           @noisy det126 det2631
mxx (5.5, 3) (5.5, 3.5)       @noisy det1636 det2423
mzz (5.5, 4) (6, 4)           @noisy det1292 det1626
mxx (5.5, 5.5) (5.5, 5)       @noisy det172 det1953
mzz (6, 6) (5.5, 6)           @noisy det807 det1219
mxx (5.5, 7) (5.5, 7.5)       @noisy det1542 det2320
mzz (5.5, 8) (6, 8)           @noisy det1740 det2329
mxx (5.5, 9) (5.5, 9.5)       @noisy det2788 det2912
mzz (5.5, 10) (6, 10)         @noisy det178 det661
mxx (6.5, 0) (6.5, 0.5)       @noisy det402 det1791
mzz (6.5, 1) (7, 1)           @noisy det1439 det2862
mxx (6.5, 2.5) (6.5, 2)       @noisy det845 det1218
mzz (6.5, 3) (7, 3)           @noisy det2050 det2345
mxx (6.5, 4.5) (6.5, 4)       @noisy det1748 det2549
mzz (6.5, 5) (7, 5)           @noisy det672 det750
mxx (6.5, 6) (6.5, 6.5)       @noisy det1777 det2386
mzz (6.5, 7) (7, 7)           @noisy det1200 det1639
mxx (6.5, 8.5) (6.5, 8)       @noisy det2124 det2576
mzz (7, 9) (6.5, 9)           @noisy det2136 det2817
mzz (7.5, 0) (8, 0)           @noisy det1144 det2350
mxx (7.5, 1.5) (7.5, 1)       @noisy det1025 det2749
mzz (7.5, 2) (8, 2)           @noisy det1177 det2681
mxx (7.5, 3) (7.5, 3.5)       @noisy det1294 det1636
mzz (7.5, 4) (8, 4)           @noisy det511 det2282
mxx (7.5, 5) (7.5, 5.5)       @noisy det411 det1953
mzz (7.5, 6) (8, 6)           @noisy det2180 det2344
mxx (7.5, 7.5) (7.5, 7)       @noisy det334 det2320
mzz (7.5, 8) (8, 8)           @noisy det1801 det2199
mxx (7.5, 9.5) (7.5, 9)       @noisy det2469 det2912
mzz (7.5, 10) (8, 10)         @noisy det1804 det2216
mxx (8.5, 0) (8.5, 0.5)       @noisy det1770 det1791
mzz (8.5, 1) (9, 1)           @noisy det376 det746
mxx (8.5, 2.5) (8.5, 2)       @noisy det845 det2353
mzz (8.5, 3) (9, 3)           @noisy det76 det974
mxx (8.5, 4.5) (8.5, 4)       @noisy det403 det2549
mzz (9, 5) (8.5, 5)           @noisy det644 det1442
mxx (8.5, 6) (8.5, 6.5)       @noisy det1618 det1777
mzz (8.5, 7) (9, 7)           @noisy det1211 det1373
mxx (8.5, 8.5) (8.5, 8)       @noisy det2124 det2252
mzz (8.5, 9) (9, 9)           @noisy det675 det2482
mzz (9.5, 0) (10, 0)          @noisy det388 det1588
mxx (9.5, 1.5) (9.5, 1)       @noisy det144 det1025
mzz (9.5, 2) (10, 2)          @noisy det1568 det2139
mxx (9.5, 3.5) (9.5, 3)       @noisy det1294 det2422
mzz (9.5, 4) (10, 4)          @noisy det1686 det2481
mxx (9.5, 5) (9.5, 5.5)       @noisy det411 det1252
mzz (9.5, 6) (10, 6)          @noisy det1073 det2374
mxx (9.5, 7) (9.5, 7.5)       @noisy det334 det501
mzz (9.5, 8) (10, 8)          @noisy det1936 det2272
mxx (9.5, 9.5) (9.5, 9)       @noisy det2338 det2469
mzz (9.5, 10) (10, 10)        @noisy det2005 det2030

--------         22
mz (0, 0.5)                   @noisy det209 det1881
mxx (0, 1.5) (0, 2)           @noisy det2053 det2913
mx (0.5, 1.5)                 @noisy det2129 det2913
mz (1, 1.5)                   @noisy det209 det212 det1310 det2004
mz (0, 2.5)                   @noisy det212 det2512
mxx (0, 3.5) (0, 4)           @noisy det1022 det1342
mx (0.5, 3.5)                 @noisy det1022 det2138
mz (1, 3.5)                   @noisy det362 det757 det1237 det2512
mz (0, 4.5)                   @noisy det362 det1759
mxx (0, 5.5) (0, 6)           @noisy det480 det1214
mx (0.5, 5.5)                 @noisy det1214 det2210
mz (1, 5.5)                   @noisy det33 det738 det1759 det1832
mz (0, 6.5)                   @noisy det738 det2729
mxx (0, 7.5) (0, 8)           @noisy det479 det1185
mx (0.5, 7.5)                 @noisy det479 det2225
mz (1, 7.5)                   @noisy det70 det2471 det2622 det2729
mz (0, 8.5)                   @noisy det70 det2062
mxx (0, 9.5) (0, 10)          @noisy det2134 det2442
mx (0.5, 9.5)                 @noisy det2134 det2186
mz (1, 9.5)                   @noisy det259 det1518 det2062 det2504
mxx (1, 0.5) (1, 1)           @noisy det181 det1558
mx (1.5, 0.5)                 @noisy det1558 det2203
mz (2, 0.5)                   @noisy det846 det1295 det1803 det2004
mxx (1, 2.5) (1, 3)           @noisy det1753 det1956
mx (1.5, 2.5)                 @noisy det1753 det2195
mz (2, 2.5)                   @noisy det197 det757 det1310 det2569
mxx (1, 4.5) (1, 5)           @noisy det677 det2625
mx (1.5, 4.5)                 @noisy det2205 det2625
mz (2, 4.5)                   @noisy det33 det555 det891 det1237
mxx (1, 6.5) (1, 7)           @noisy det1444 det2003
mx (1.5, 6.5)                 @noisy det2003 det2065
mz (2, 6.5)                   @noisy det94 det1832 det2402 det2622
mxx (1, 8.5) (1, 9)           @noisy det876 det1739
mx (1.5, 8.5)                 @noisy det876 det2082
mz (2, 8.5)                   @noisy det922 det1518 det1794 det2471
mxx (2, 1.5) (2, 2)           @noisy det146 det2459
mx (2.5, 1.5)                 @noisy det146 det2295
mz (3, 1.5)                   @noisy det1766 det1803 det2569 det2786
mxx (2, 3.5) (2, 4)           @noisy det2592 det2910
mx (2.5, 3.5)                 @noisy det2267 det2910
mz (3, 3.5)                   @noisy det197 det555 det1592 det2142
mxx (2, 5.5) (2, 6)           @noisy det1586 det2429
mx (2.5, 5.5)                 @noisy det1586 det2152
mz (3, 5.5)                   @noisy det94 det891 det2372 det2580
mxx (2, 7.5) (2, 8)           @noisy det1335 det2111
mx (2.5, 7.5)                 @noisy det1335 det2110
mz (3, 7.5)                   @noisy det922 det1617 det2034 det2402
mxx (2, 9.5) (2, 10)          @noisy det1152 det2515
mx (2.5, 9.5)                 @noisy det2300 det2515
mz (3, 9.5)                   @noisy det783 det1794 det2155 det2335
mxx (3, 1) (3, 0.5)           @noisy det1346 det2322
mx (3.5, 0.5)                 @noisy det1346 det2174
mz (4, 0.5)                   @noisy det168 det1766 det2016 det2408
mxx (3, 2.5) (3, 3)           @noisy det1170 det2358
mx (3.5, 2.5)                 @noisy det2108 det2358
mz (4, 2.5)                   @noisy det605 det1288 det2142 det2786
mxx (3, 4.5) (3, 5)           @noisy det1201 det1366
mx (3.5, 4.5)                 @noisy det1201 det2185
mz (4, 4.5)                   @noisy det59 det1414 det1592 det2372
mxx (3, 7) (3, 6.5)           @noisy det879 det2514
mx (3.5, 6.5)                 @noisy det879 det2102
mz (4, 6.5)                   @noisy det893 det1894 det2034 det2580
mxx (3, 8.5) (3, 9)           @noisy det48 det2313
mx (3.5, 8.5)                 @noisy det2116 det2313
mz (4, 8.5)                   @noisy det728 det1617 det1750 det2335
mxx (4, 1.5) (4, 2)           @noisy det241 det1322
mx (4.5, 1.5)                 @noisy det1322 det2143
mz (5, 1.5)                   @noisy det126 det605 det2016 det2631
mxx (4, 4) (4, 3.5)           @noisy det726 det2423
mx (4.5, 3.5)                 @noisy det726 det2133
mz (5, 3.5)                   @noisy det59 det1288 det1292 det1626
mxx (4, 5.5) (4, 6)           @noisy det172 det1863
mx (4.5, 5.5)                 @noisy det1863 det2141
mz (5, 5.5)                   @noisy det807 det1219 det1414 det1894
mxx (4, 7.5) (4, 8)           @noisy det1491 det1542
mx (4.5, 7.5)                 @noisy det1491 det2200
mz (5, 7.5)                   @noisy det728 det893 det1740 det2329
mxx (4, 9.5) (4, 10)          @noisy det106 det2788
mx (4.5, 9.5)                 @noisy det106 det2233
mz (5, 9.5)                   @noisy det178 det661 det1654 det1750
mxx (5, 0.5) (5, 1)           @noisy det402 det1475
mx (5.5, 0.5)                 @noisy det1475 det2112
mz (6, 0.5)                   @noisy det126 det710 det1439 det2862
mxx (5, 3) (5, 2.5)           @noisy det610 det1218
mx (5.5, 2.5)                 @noisy det610 det2281
mz (6, 2.5)                   @noisy det1292 det2050 det2345 det2631
mxx (5, 4.5) (5, 5)           @noisy det818 det1748
mx (5.5, 4.5)                 @noisy det818 det2202
mz (6, 4.5)                   @noisy det672 det750 det807 det1626
mxx (5, 6.5) (5, 7)           @noisy det52 det2386
mx (5.5, 6.5)                 @noisy det52 det2079
mz (6, 6.5)                   @noisy det1200 det1219 det1639 det1740
mxx (5, 9) (5, 8.5)           @noisy det1984 det2576
mx (5.5, 8.5)                 @noisy det1984 det2054
mz (6, 8.5)                   @noisy det178 det2136 det2329 det2817
mxx (6, 1.5) (6, 2)           @noisy det335 det2749
mx (6.5, 1.5)                 @noisy det335 det2075
mz (7, 1.5)                   @noisy det1177 det1439 det2345 det2681
mxx (6, 3.5) (6, 4)           @noisy det1636 det2457
mx (6.5, 3.5)                 @noisy det2107 det2457
mz (7, 3.5)                   @noisy det511 det672 det2050 det2282
mxx (6, 6) (6, 5.5)           @noisy det1953 det2886
mx (6.5, 5.5)                 @noisy det2253 det2886
mz (7, 5.5)                   @noisy det750 det1639 det2180 det2344
mxx (6, 7.5) (6, 8)           @noisy det2043 det2320
mx (6.5, 7.5)                 @noisy det2043 det2109
mz (7, 7.5)                   @noisy det1200 det1801 det2136 det2199
mxx (6, 9.5) (6, 10)          @noisy det1940 det2912
mx (6.5, 9.5)                 @noisy det1940 det2118
mz (7, 9.5)                   @noisy det1804 det2159 det2216 det2817
mxx (7, 0.5) (7, 1)           @noisy det1791 det2868
mx (7.5, 0.5)                 @noisy det2229 det2868
mz (8, 0.5)                   @noisy det376 det746 det1144 det1177
mxx (7, 2.5) (7, 3)           @noisy det84 det845
mx (7.5, 2.5)                 @noisy det84 det2154
mz (8, 2.5)                   @noisy det76 det511 det974 det2681
mxx (7, 4.5) (7, 5)           @noisy det288 det2549
mx (7.5, 4.5)                 @noisy det288 det2120
mz (8, 4.5)                   @noisy det644 det1442 det2282 det2344
mxx (7, 6.5) (7, 7)           @noisy det691 det1777
mx (7.5, 6.5)                 @noisy det691 det2237
mz (8, 6.5)                   @noisy det1211 det1373 det1801 det2180
mxx (7, 9) (7, 8.5)           @noisy det2124 det2367
mx (7.5, 8.5)                 @noisy det2146 det2367
mz (8, 8.5)                   @noisy det675 det2199 det2216 det2482
mxx (8, 2) (8, 1.5)           @noisy det599 det1025
mx (8.5, 1.5)                 @noisy det599 det2059
mz (9, 1.5)                   @noisy det76 det376 det1568 det2139
mxx (8, 3.5) (8, 4)           @noisy det1294 det2934
mx (8.5, 3.5)                 @noisy det2066 det2934
mz (9, 3.5)                   @noisy det974 det1442 det1686 det2481
mxx (8, 5.5) (8, 6)           @noisy det411 det2646
mx (8.5, 5.5)                 @noisy det2258 det2646
mz (9, 5.5)                   @noisy det644 det1073 det1373 det2374
mxx (8, 7.5) (8, 8)           @noisy det334 det2294
mx (8.5, 7.5)                 @noisy det2262 det2294
mz (9, 7.5)                   @noisy det1211 det1936 det2272 det2482
mxx (8, 9.5) (8, 10)          @noisy det153 det2469
mx (8.5, 9.5)                 @noisy det153 det2166
mz (9, 9.5)                   @noisy det675 det1980 det2005 det2030
mxx (9, 0.5) (9, 1)           @noisy det1770 det2017
mx (9.5, 0.5)                 @noisy det2017 det2220
mz (10, 0.5)                  @noisy det388 det1568
mxx (10, 1.5) (10, 2)         @noisy det144 det2286
mxx (9, 2.5) (9, 3)           @noisy det1943 det2353
mx (9.5, 2.5)                 @noisy det1943 det2214
mz (10, 2.5)                  @noisy det2139 det2481
mxx (10, 4) (10, 3.5)         @noisy det1040 det2422
mxx (9, 5) (9, 4.5)           @noisy det403 det1289
mx (9.5, 4.5)                 @noisy det1289 det2207
mz (10, 4.5)                  @noisy det1073 det1686
mxx (10, 5.5) (10, 6)         @noisy det1252 det1700
mxx (9, 6.5) (9, 7)           @noisy det1618 det2456
mx (9.5, 6.5)                 @noisy det2095 det2456
mz (10, 6.5)                  @noisy det2272 det2374
mxx (10, 7.5) (10, 8)         @noisy det501 det2763
mxx (9, 8.5) (9, 9)           @noisy det2252 det2275
mx (9.5, 8.5)                 @noisy det2187 det2275
mz (10, 8.5)                  @noisy det1936 det2005
mxx (10, 9.5) (10, 10)        @noisy det584 det2338
mxx (0.5, 0.5) (0.5, 1)       @noisy det181 det1164
mzz (1, 0) (0.5, 0)           @noisy det209 det1881
mxx (0.5, 2.5) (0.5, 3)       @noisy det225 det1956
mzz (1, 2) (0.5, 2)           @noisy det212 det2512
mxx (0.5, 5) (0.5, 4.5)       @noisy det677 det1755
mzz (1, 4) (0.5, 4)           @noisy det362 det1759
mxx (0.5, 6.5) (0.5, 7)       @noisy det1444 det1579
mzz (0.5, 6) (1, 6)           @noisy det738 det2729
mxx (0.5, 8.5) (0.5, 9)       @noisy det1739 det2498
mzz (1, 8) (0.5, 8)           @noisy det70 det2062
mzz (1, 10) (0.5, 10)         @noisy det259 det2803
mxx (1.5, 1.5) (1.5, 2)       @noisy det2053 det2459
mzz (1.5, 1) (2, 1)           @noisy det1310 det2004
mxx (1.5, 4) (1.5, 3.5)       @noisy det1342 det2592
mzz (2, 3) (1.5, 3)           @noisy det757 det1237
mxx (1.5, 5.5) (1.5, 6)       @noisy det480 det2429
mzz (1.5, 5) (2, 5)           @noisy det33 det1832
mxx (1.5, 7.5) (1.5, 8)       @noisy det1185 det2111
mzz (1.5, 7) (2, 7)           @noisy det2471 det2622
mxx (1.5, 10) (1.5, 9.5)      @noisy det1152 det2442
mzz (2, 9) (1.5, 9)           @noisy det1518 det2504
mxx (2.5, 0.5) (2.5, 1)       @noisy det181 det2322
mzz (2.5, 0) (3, 0)           @noisy det1295 det1803
mxx (2.5, 2.5) (2.5, 3)       @noisy det1170 det1956
mzz (2.5, 2) (3, 2)           @noisy det197 det2569
mxx (2.5, 4.5) (2.5, 5)       @noisy det677 det1366
mzz (2.5, 4) (3, 4)           @noisy det555 det891
mxx (2.5, 7) (2.5, 6.5)       @noisy det1444 det2514
mzz (3, 6) (2.5, 6)           @noisy det94 det2402
mxx (2.5, 8.5) (2.5, 9)       @noisy det48 det1739
mzz (2.5, 8) (3, 8)           @noisy det922 det1794
mzz (2.5, 10) (3, 10)         @noisy det2155 det2626
mxx (3.5, 1.5) (3.5, 2)       @noisy det241 det2459
mzz (3.5, 1) (4, 1)           @noisy det1766 det2786
mxx (3.5, 3.5) (3.5, 4)       @noisy det2423 det2592
mzz (3.5, 3) (4, 3)           @noisy det1592 det2142
mxx (3.5, 5.5) (3.5, 6)       @noisy det172 det2429
mzz (3.5, 5) (4, 5)           @noisy det2372 det2580
mxx (3.5, 7.5) (3.5, 8)       @noisy det1542 det2111
mzz (3.5, 7) (4, 7)           @noisy det1617 det2034
mxx (3.5, 9.5) (3.5, 10)      @noisy det1152 det2788
mzz (4, 9) (3.5, 9)           @noisy det783 det2335
mxx (4.5, 0.5) (4.5, 1)       @noisy det402 det2322
mzz (5, 0) (4.5, 0)           @noisy det2016 det2408
mxx (4.5, 2.5) (4.5, 3)       @noisy det1170 det1218
mzz (4.5, 2) (5, 2)           @noisy det605 det1288
mxx (4.5, 4.5) (4.5, 5)       @noisy det1366 det1748
mzz (5, 4) (4.5, 4)           @noisy det59 det1414
mxx (4.5, 6.5) (4.5, 7)       @noisy det2386 det2514
mzz (5, 6) (4.5, 6)           @noisy det893 det1894
mxx (4.5, 8.5) (4.5, 9)       @noisy det48 det2576
mzz (4.5, 8) (5, 8)           @noisy det728 det1750
mzz (5, 10) (4.5, 10)         @noisy det1654 det2376
mxx (5.5, 1.5) (5.5, 2)       @noisy det241 det2749
mzz (5.5, 1) (6, 1)           @noisy det126 det2631
mxx (5.5, 3.5) (5.5, 4)       @noisy det1636 det2423
mzz (5.5, 3) (6, 3)           @noisy det1292 det1626
mxx (5.5, 5.5) (5.5, 6)       @noisy det172 det1953
mzz (5.5, 5) (6, 5)           @noisy det807 det1219
mxx (5.5, 7.5) (5.5, 8)       @noisy det1542 det2320
mzz (5.5, 7) (6, 7)           @noisy det1740 det2329
mxx (5.5, 9.5) (5.5, 10)      @noisy det2788 det2912
mzz (5.5, 9) (6, 9)           @noisy det178 det661
mxx (6.5, 0.5) (6.5, 1)       @noisy det402 det1791
mzz (6.5, 0) (7, 0)           @noisy det1439 det2862
mxx (6.5, 2.5) (6.5, 3)       @noisy det845 det1218
mzz (6.5, 2) (7, 2)           @noisy det2050 det2345
mxx (6.5, 5) (6.5, 4.5)       @noisy det1748 det2549
mzz (7, 4) (6.5, 4)           @noisy det672 det750
mxx (6.5, 6.5) (6.5, 7)       @noisy det1777 det2386
mzz (6.5, 6) (7, 6)           @noisy det1200 det1639
mxx (6.5, 8.5) (6.5, 9)       @noisy det2124 det2576
mzz (6.5, 8) (7, 8)           @noisy det2136 det2817
mzz (7, 10) (6.5, 10)         @noisy det1931 det2159
mxx (7.5, 2) (7.5, 1.5)       @noisy det1025 det2749
mzz (7.5, 1) (8, 1)           @noisy det1177 det2681
mxx (7.5, 3.5) (7.5, 4)       @noisy det1294 det1636
mzz (7.5, 3) (8, 3)           @noisy det511 det2282
mxx (7.5, 5.5) (7.5, 6)       @noisy det411 det1953
mzz (7.5, 5) (8, 5)           @noisy det2180 det2344
mxx (7.5, 8) (7.5, 7.5)       @noisy det334 det2320
mzz (8, 7) (7.5, 7)           @noisy det1801 det2199
mxx (7.5, 9.5) (7.5, 10)      @noisy det2469 det2912
mzz (7.5, 9) (8, 9)           @noisy det1804 det2216
mxx (8.5, 0.5) (8.5, 1)       @noisy det1770 det1791
mzz (8.5, 0) (9, 0)           @noisy det376 det746
mxx (8.5, 2.5) (8.5, 3)       @noisy det845 det2353
mzz (8.5, 2) (9, 2)           @noisy det76 det974
mxx (8.5, 4.5) (8.5, 5)       @noisy det403 det2549
mzz (8.5, 4) (9, 4)           @noisy det644 det1442
mxx (8.5, 6.5) (8.5, 7)       @noisy det1618 det1777
mzz (8.5, 6) (9, 6)           @noisy det1211 det1373
mxx (8.5, 8.5) (8.5, 9)       @noisy det2124 det2252
mzz (8.5, 8) (9, 8)           @noisy det675 det2482
mzz (9, 10) (8.5, 10)         @noisy det378 det1980
mxx (9.5, 1.5) (9.5, 2)       @noisy det144 det1025
mzz (10, 1) (9.5, 1)          @noisy det1568 det2139
mxx (9.5, 4) (9.5, 3.5)       @noisy det1294 det2422
mzz (9.5, 3) (10, 3)          @noisy det1686 det2481
mxx (9.5, 5.5) (9.5, 6)       @noisy det411 det1252
mzz (9.5, 5) (10, 5)          @noisy det1073 det2374
mxx (9.5, 7.5) (9.5, 8)       @noisy det334 det501
mzz (9.5, 7) (10, 7)          @noisy det1936 det2272
mxx (9.5, 10) (9.5, 9.5)      @noisy det2338 det2469
mzz (10, 9) (9.5, 9)          @noisy det2005 det2030

--------         23
mxx (0, 0.5) (0, 0)           @noisy det514 det1164
mzz (0, 1.5) (0.5, 1.5)       @noisy det209 det2512
mxx (1, 1) (1, 1.5)           @noisy det2053 det2913
mxx (0, 2) (0, 2.5)           @noisy det225 det2104
mzz (0, 3.5) (0.5, 3.5)       @noisy det1759 det2512
mxx (1, 3) (1, 3.5)           @noisy det1022 det1342
mxx (0, 4) (0, 4.5)           @noisy det1097 det1755
mzz (0.5, 5.5) (0, 5.5)       @noisy det1759 det2729
mxx (1, 5) (1, 5.5)           @noisy det480 det1214
mxx (0, 6.5) (0, 6)           @noisy det49 det1579
mzz (0, 7.5) (0.5, 7.5)       @noisy det2062 det2729
mxx (1, 7.5) (1, 7)           @noisy det479 det1185
mxx (0, 8) (0, 8.5)           @noisy det1269 det2498
mzz (0, 9.5) (0.5, 9.5)       @noisy det2062 det2803
mxx (1, 9) (1, 9.5)           @noisy det2134 det2442
mzz (1, 0.5) (1.5, 0.5)       @noisy det846 det1310
mxx (2, 0) (2, 0.5)           @noisy det181 det1558
mzz (1, 2.5) (1.5, 2.5)       @noisy det1237 det1310
mxx (2, 2) (2, 2.5)           @noisy det1753 det1956
mzz (1.5, 4.5) (1, 4.5)       @noisy det1237 det1832
mxx (2, 4.5) (2, 4)           @noisy det677 det2625
mzz (1, 6.5) (1.5, 6.5)       @noisy det1832 det2471
mxx (2, 6.5) (2, 6)           @noisy det1444 det2003
mzz (1, 8.5) (1.5, 8.5)       @noisy det2471 det2504
mxx (2, 8) (2, 8.5)           @noisy det876 det1739
mzz (2, 1.5) (2.5, 1.5)       @noisy det197 det1803
mxx (3, 1.5) (3, 1)           @noisy det146 det2459
mzz (2, 3.5) (2.5, 3.5)       @noisy det197 det891
mxx (3, 3.5) (3, 3)           @noisy det2592 det2910
mzz (2, 5.5) (2.5, 5.5)       @noisy det891 det2402
mxx (3, 5) (3, 5.5)           @noisy det1586 det2429
mzz (2.5, 7.5) (2, 7.5)       @noisy det1794 det2402
mxx (3, 7.5) (3, 7)           @noisy det1335 det2111
mzz (2, 9.5) (2.5, 9.5)       @noisy det1794 det2626
mxx (3, 9.5) (3, 9)           @noisy det1152 det2515
mzz (3.5, 0.5) (3, 0.5)       @noisy det168 det2786
mxx (4, 0) (4, 0.5)           @noisy det1346 det2322
mzz (3, 2.5) (3.5, 2.5)       @noisy det1592 det2786
mxx (4, 2) (4, 2.5)           @noisy det1170 det2358
mzz (3, 4.5) (3.5, 4.5)       @noisy det1592 det2580
mxx (4, 4.5) (4, 4)           @noisy det1201 det1366
mzz (3.5, 6.5) (3, 6.5)       @noisy det1617 det2580
mxx (4, 6) (4, 6.5)           @noisy det879 det2514
mzz (3, 8.5) (3.5, 8.5)       @noisy det783 det1617
mxx (4, 8) (4, 8.5)           @noisy det48 det2313
mzz (4, 1.5) (4.5, 1.5)       @noisy det1288 det2016
mxx (5, 1) (5, 1.5)           @noisy det241 det1322
mzz (4.5, 3.5) (4, 3.5)       @noisy det1288 det1414
mxx (5, 3.5) (5, 3)           @noisy det726 det2423
mzz (4, 5.5) (4.5, 5.5)       @noisy det893 det1414
mxx (5, 5.5) (5, 5)           @noisy det172 det1863
mzz (4, 7.5) (4.5, 7.5)       @noisy det893 det1750
mxx (5, 7) (5, 7.5)           @noisy det1491 det1542
mzz (4, 9.5) (4.5, 9.5)       @noisy det1750 det2376
mxx (5, 9.5) (5, 9)           @noisy det106 det2788
mzz (5, 0.5) (5.5, 0.5)       @noisy det710 det2631
mxx (6, 0) (6, 0.5)           @noisy det402 det1475
mzz (5.5, 2.5) (5, 2.5)       @noisy det1626 det2631
mxx (6, 2.5) (6, 2)           @noisy det610 det1218
mzz (5, 4.5) (5.5, 4.5)       @noisy det1219 det1626
mxx (6, 4) (6, 4.5)           @noisy det818 det1748
mzz (5, 6.5) (5.5, 6.5)       @noisy det1219 det2329
mxx (6, 6.5) (6, 6)           @noisy det52 det2386
mzz (5.5, 8.5) (5, 8.5)       @noisy det661 det2329
mxx (6, 8.5) (6, 8)           @noisy det1984 det2576
mzz (6, 1.5) (6.5, 1.5)       @noisy det1439 det2050
mxx (7, 1.5) (7, 1)           @noisy det335 det2749
mzz (6, 3.5) (6.5, 3.5)       @noisy det750 det2050
mxx (7, 3) (7, 3.5)           @noisy det1636 det2457
mzz (6.5, 5.5) (6, 5.5)       @noisy det750 det1200
mxx (7, 5.5) (7, 5)           @noisy det1953 det2886
mzz (6, 7.5) (6.5, 7.5)       @noisy det1200 det2817
mxx (7, 7.5) (7, 7)           @noisy det2043 det2320
mzz (6, 9.5) (6.5, 9.5)       @noisy det1931 det2817
mxx (7, 9.5) (7, 9)           @noisy det1940 det2912
mzz (7, 0.5) (7.5, 0.5)       @noisy det1144 det2681
mxx (8, 0.5) (8, 0)           @noisy det1791 det2868
mzz (7.5, 2.5) (7, 2.5)       @noisy det2282 det2681
mxx (8, 2.5) (8, 2)           @noisy det84 det845
mzz (7, 4.5) (7.5, 4.5)       @noisy det2180 det2282
mxx (8, 4) (8, 4.5)           @noisy det288 det2549
mzz (7, 6.5) (7.5, 6.5)       @noisy det2180 det2199
mxx (8, 6.5) (8, 6)           @noisy det691 det1777
mzz (7.5, 8.5) (7, 8.5)       @noisy det1804 det2199
mxx (8, 8) (8, 8.5)           @noisy det2124 det2367
mzz (8.5, 1.5) (8, 1.5)       @noisy det376 det974
mxx (9, 1) (9, 1.5)           @noisy det599 det1025
mzz (8, 3.5) (8.5, 3.5)       @noisy det644 det974
mxx (9, 3) (9, 3.5)           @noisy det1294 det2934
mzz (8, 5.5) (8.5, 5.5)       @noisy det644 det1211
mxx (9, 5.5) (9, 5)           @noisy det411 det2646
mzz (8, 7.5) (8.5, 7.5)       @noisy det675 det1211
mxx (9, 7) (9, 7.5)           @noisy det334 det2294
mzz (8, 9.5) (8.5, 9.5)       @noisy det378 det675
mxx (9, 9) (9, 9.5)           @noisy det153 det2469
mzz (9, 0.5) (9.5, 0.5)       @noisy det388 det2139
mxx (10, 0.5) (10, 0)         @noisy det1770 det2017
mzz (9.5, 2.5) (9, 2.5)       @noisy det1686 det2139
mxx (10, 2) (10, 2.5)         @noisy det1943 det2353
mzz (9.5, 4.5) (9, 4.5)       @noisy det1686 det2374
mxx (10, 4.5) (10, 4)         @noisy det403 det1289
mzz (9, 6.5) (9.5, 6.5)       @noisy det1936 det2374
mxx (10, 6.5) (10, 6)         @noisy det1618 det2456
mzz (9.5, 8.5) (9, 8.5)       @noisy det1936 det2030
mxx (10, 8) (10, 8.5)         @noisy det2252 det2275
mzz (0, 1) (0.5, 1)           @noisy det209 det1881
mz (0.5, 0.5)                 @noisy det1881 det2811
mx (0.5, 0)                   @noisy det181 det514
mzz (0, 3) (0.5, 3)           @noisy det212 det2512
mz (0.5, 2.5)                 @noisy det212 det2690
mx (0.5, 2)                   @noisy det1956 det2053 det2104 det2913
mzz (0.5, 5) (0, 5)           @noisy det362 det1759
mz (0.5, 4.5)                 @noisy det362 det2697
mx (0.5, 4)                   @noisy det677 det1022 det1097 det1342
mzz (0, 7) (0.5, 7)           @noisy det738 det2729
mz (0.5, 6.5)                 @noisy det738 det2755
mx (0.5, 6)                   @noisy det49 det480 det1214 det1444
mzz (0, 9) (0.5, 9)           @noisy det70 det2062
mz (0.5, 8.5)                 @noisy det70 det2800
mx (0.5, 8)                   @noisy det479 det1185 det1269 det1739
mx (0.5, 10)                  @noisy det2134 det2442
mzz (1, 0) (1.5, 0)           @noisy det846 det2794
mzz (1, 2) (1.5, 2)           @noisy det1310 det2004
mz (1.5, 1.5)                 @noisy det2004 det2778
mx (1.5, 1)                   @noisy det181 det1558 det2459 det2913
mzz (1.5, 4) (1, 4)           @noisy det757 det1237
mz (1.5, 3.5)                 @noisy det757 det2793
mx (1.5, 3)                   @noisy det1022 det1753 det1956 det2592
mzz (1, 6) (1.5, 6)           @noisy det33 det1832
mz (1.5, 5.5)                 @noisy det33 det2750
mx (1.5, 5)                   @noisy det677 det1214 det2429 det2625
mzz (1, 8) (1.5, 8)           @noisy det2471 det2622
mz (1.5, 7.5)                 @noisy det2622 det2671
mx (1.5, 7)                   @noisy det479 det1444 det2003 det2111
mzz (1.5, 10) (1, 10)         @noisy det1518 det2504
mz (1.5, 9.5)                 @noisy det1518 det2629
mx (1.5, 9)                   @noisy det876 det1152 det1739 det2134
mzz (2, 1) (2.5, 1)           @noisy det1295 det1803
mz (2.5, 0.5)                 @noisy det1295 det2721
mx (2.5, 0)                   @noisy det1558 det2322
mzz (2, 3) (2.5, 3)           @noisy det197 det2569
mz (2.5, 2.5)                 @noisy det2569 det2752
mx (2.5, 2)                   @noisy det146 det1170 det1753 det2459
mzz (2, 5) (2.5, 5)           @noisy det555 det891
mz (2.5, 4.5)                 @noisy det555 det2808
mx (2.5, 4)                   @noisy det1366 det2592 det2625 det2910
mzz (2.5, 7) (2, 7)           @noisy det94 det2402
mz (2.5, 6.5)                 @noisy det94 det2732
mx (2.5, 6)                   @noisy det1586 det2003 det2429 det2514
mzz (2, 9) (2.5, 9)           @noisy det922 det1794
mz (2.5, 8.5)                 @noisy det922 det2636
mx (2.5, 8)                   @noisy det48 det876 det1335 det2111
mx (2.5, 10)                  @noisy det1152 det2515
mzz (3.5, 0) (3, 0)           @noisy det168 det1839
mzz (3, 2) (3.5, 2)           @noisy det1766 det2786
mz (3.5, 1.5)                 @noisy det1766 det2705
mx (3.5, 1)                   @noisy det146 det241 det1346 det2322
mzz (3, 4) (3.5, 4)           @noisy det1592 det2142
mz (3.5, 3.5)                 @noisy det2142 det2756
mx (3.5, 3)                   @noisy det1170 det2358 det2423 det2910
mzz (3.5, 6) (3, 6)           @noisy det2372 det2580
mz (3.5, 5.5)                 @noisy det2372 det2720
mx (3.5, 5)                   @noisy det172 det1201 det1366 det1586
mzz (3, 8) (3.5, 8)           @noisy det1617 det2034
mz (3.5, 7.5)                 @noisy det2034 det2716
mx (3.5, 7)                   @noisy det879 det1335 det1542 det2514
mzz (3, 10) (3.5, 10)         @noisy det783 det2335
mz (3.5, 9.5)                 @noisy det2335 det2724
mx (3.5, 9)                   @noisy det48 det2313 det2515 det2788
mzz (4, 1) (4.5, 1)           @noisy det2016 det2408
mz (4.5, 0.5)                 @noisy det2408 det2809
mx (4.5, 0)                   @noisy det402 det1346
mzz (4.5, 3) (4, 3)           @noisy det605 det1288
mz (4.5, 2.5)                 @noisy det605 det2689
mx (4.5, 2)                   @noisy det241 det1218 det1322 det2358
mzz (4, 5) (4.5, 5)           @noisy det59 det1414
mz (4.5, 4.5)                 @noisy det59 det2695
mx (4.5, 4)                   @noisy det726 det1201 det1748 det2423
mzz (4, 7) (4.5, 7)           @noisy det893 det1894
mz (4.5, 6.5)                 @noisy det1894 det2784
mx (4.5, 6)                   @noisy det172 det879 det1863 det2386
mzz (4, 9) (4.5, 9)           @noisy det728 det1750
mz (4.5, 8.5)                 @noisy det728 det2759
mx (4.5, 8)                   @noisy det1491 det1542 det2313 det2576
mx (4.5, 10)                  @noisy det106 det2788
mzz (5, 0) (5.5, 0)           @noisy det304 det710
mzz (5.5, 2) (5, 2)           @noisy det126 det2631
mz (5.5, 1.5)                 @noisy det126 det2776
mx (5.5, 1)                   @noisy det402 det1322 det1475 det2749
mzz (5, 4) (5.5, 4)           @noisy det1292 det1626
mz (5.5, 3.5)                 @noisy det1292 det2734
mx (5.5, 3)                   @noisy det610 det726 det1218 det1636
mzz (5, 6) (5.5, 6)           @noisy det807 det1219
mz (5.5, 5.5)                 @noisy det807 det2714
mx (5.5, 5)                   @noisy det818 det1748 det1863 det1953
mzz (5.5, 8) (5, 8)           @noisy det1740 det2329
mz (5.5, 7.5)                 @noisy det1740 det2616
mx (5.5, 7)                   @noisy det52 det1491 det2320 det2386
mzz (5, 10) (5.5, 10)         @noisy det178 det661
mz (5.5, 9.5)                 @noisy det178 det2765
mx (5.5, 9)                   @noisy det106 det1984 det2576 det2912
mzz (6, 1) (6.5, 1)           @noisy det1439 det2862
mz (6.5, 0.5)                 @noisy det2678 det2862
mx (6.5, 0)                   @noisy det1475 det1791
mzz (6, 3) (6.5, 3)           @noisy det2050 det2345
mz (6.5, 2.5)                 @noisy det2345 det2608
mx (6.5, 2)                   @noisy det335 det610 det845 det2749
mzz (6.5, 5) (6, 5)           @noisy det672 det750
mz (6.5, 4.5)                 @noisy det672 det2783
mx (6.5, 4)                   @noisy det818 det1636 det2457 det2549
mzz (6, 7) (6.5, 7)           @noisy det1200 det1639
mz (6.5, 6.5)                 @noisy det1639 det2799
mx (6.5, 6)                   @noisy det52 det1777 det1953 det2886
mzz (6, 9) (6.5, 9)           @noisy det2136 det2817
mz (6.5, 8.5)                 @noisy det2136 det2753
mx (6.5, 8)                   @noisy det1984 det2043 det2124 det2320
mx (6.5, 10)                  @noisy det1940 det2912
mzz (7, 0) (7.5, 0)           @noisy det1144 det2350
mzz (7.5, 2) (7, 2)           @noisy det1177 det2681
mz (7.5, 1.5)                 @noisy det1177 det2634
mx (7.5, 1)                   @noisy det335 det1025 det1791 det2868
mzz (7, 4) (7.5, 4)           @noisy det511 det2282
mz (7.5, 3.5)                 @noisy det511 det2816
mx (7.5, 3)                   @noisy det84 det845 det1294 det2457
mzz (7, 6) (7.5, 6)           @noisy det2180 det2344
mz (7.5, 5.5)                 @noisy det2344 det2818
mx (7.5, 5)                   @noisy det288 det411 det2549 det2886
mzz (7.5, 8) (7, 8)           @noisy det1801 det2199
mz (7.5, 7.5)                 @noisy det1801 det2715
mx (7.5, 7)                   @noisy det334 det691 det1777 det2043
mzz (7, 10) (7.5, 10)         @noisy det1804 det2216
mz (7.5, 9.5)                 @noisy det2216 det2772
mx (7.5, 9)                   @noisy det1940 det2124 det2367 det2469
mzz (8.5, 1) (8, 1)           @noisy det376 det746
mz (8.5, 0.5)                 @noisy det746 det2780
mx (8.5, 0)                   @noisy det1770 det2868
mzz (8, 3) (8.5, 3)           @noisy det76 det974
mz (8.5, 2.5)                 @noisy det76 det2725
mx (8.5, 2)                   @noisy det84 det599 det1025 det2353
mzz (8, 5) (8.5, 5)           @noisy det644 det1442
mz (8.5, 4.5)                 @noisy det1442 det2644
mx (8.5, 4)                   @noisy det288 det403 det1294 det2934
mzz (8, 7) (8.5, 7)           @noisy det1211 det1373
mz (8.5, 6.5)                 @noisy det1373 det2728
mx (8.5, 6)                   @noisy det411 det691 det1618 det2646
mzz (8, 9) (8.5, 9)           @noisy det675 det2482
mz (8.5, 8.5)                 @noisy det2482 det2804
mx (8.5, 8)                   @noisy det334 det2252 det2294 det2367
mx (8.5, 10)                  @noisy det153 det2469
mzz (9, 0) (9.5, 0)           @noisy det388 det1588
mzz (9, 2) (9.5, 2)           @noisy det1568 det2139
mz (9.5, 1.5)                 @noisy det1568 det2774
mx (9.5, 1)                   @noisy det144 det599 det1770 det2017
mzz (9.5, 4) (9, 4)           @noisy det1686 det2481
mz (9.5, 3.5)                 @noisy det2481 det2667
mx (9.5, 3)                   @noisy det1943 det2353 det2422 det2934
mzz (9, 6) (9.5, 6)           @noisy det1073 det2374
mz (9.5, 5.5)                 @noisy det1073 det2738
mx (9.5, 5)                   @noisy det403 det1252 det1289 det2646
mzz (9, 8) (9.5, 8)           @noisy det1936 det2272
mz (9.5, 7.5)                 @noisy det2272 det2792
mx (9.5, 7)                   @noisy det501 det1618 det2294 det2456
mzz (9.5, 10) (9, 10)         @noisy det2005 det2030
mz (9.5, 9.5)                 @noisy det2005 det2618
mx (9.5, 9)                   @noisy det153 det2252 det2275 det2338

--------         24
mzz (1, 1.5) (0.5, 1.5)       @noisy det209 det2512
mxx (0, 1.5) (0, 1)           @noisy det2053 det2913
mzz (1, 3.5) (0.5, 3.5)       @noisy det1759 det2512
mxx (0, 3.5) (0, 3)           @noisy det1022 det1342
mzz (0.5, 5.5) (1, 5.5)       @noisy det1759 det2729
mxx (0, 5.5) (0, 5)           @noisy det480 det1214
mzz (1, 7.5) (0.5, 7.5)       @noisy det2062 det2729
mxx (0, 7) (0, 7.5)           @noisy det479 det1185
mzz (1, 9.5) (0.5, 9.5)       @noisy det2062 det2803
mxx (0, 9) (0, 9.5)           @noisy det2134 det2442
mzz (1.5, 0.5) (2, 0.5)       @noisy det846 det1310
mxx (1, 0.5) (1, 0)           @noisy det181 det1558
mzz (1.5, 2.5) (2, 2.5)       @noisy det1237 det1310
mxx (1, 2) (1, 2.5)           @noisy det1753 det1956
mzz (1.5, 4.5) (2, 4.5)       @noisy det1237 det1832
mxx (1, 4) (1, 4.5)           @noisy det677 det2625
mzz (1.5, 6.5) (2, 6.5)       @noisy det1832 det2471
mxx (1, 6.5) (1, 6)           @noisy det1444 det2003
mzz (1.5, 8.5) (2, 8.5)       @noisy det2471 det2504
mxx (1, 8) (1, 8.5)           @noisy det876 det1739
mzz (3, 1.5) (2.5, 1.5)       @noisy det197 det1803
mxx (2, 1) (2, 1.5)           @noisy det146 det2459
mzz (2.5, 3.5) (3, 3.5)       @noisy det197 det891
mxx (2, 3.5) (2, 3)           @noisy det2592 det2910
mzz (2.5, 5.5) (3, 5.5)       @noisy det891 det2402
mxx (2, 5.5) (2, 5)           @noisy det1586 det2429
mzz (2.5, 7.5) (3, 7.5)       @noisy det1794 det2402
mxx (2, 7) (2, 7.5)           @noisy det1335 det2111
mzz (2.5, 9.5) (3, 9.5)       @noisy det1794 det2626
mxx (2, 9.5) (2, 9)           @noisy det1152 det2515
mzz (3.5, 0.5) (4, 0.5)       @noisy det168 det2786
mxx (3, 0) (3, 0.5)           @noisy det1346 det2322
mzz (3.5, 2.5) (4, 2.5)       @noisy det1592 det2786
mxx (3, 2.5) (3, 2)           @noisy det1170 det2358
mzz (4, 4.5) (3.5, 4.5)       @noisy det1592 det2580
mxx (3, 4.5) (3, 4)           @noisy det1201 det1366
mzz (3.5, 6.5) (4, 6.5)       @noisy det1617 det2580
mxx (3, 6) (3, 6.5)           @noisy det879 det2514
mzz (3.5, 8.5) (4, 8.5)       @noisy det783 det1617
mxx (3, 8.5) (3, 8)           @noisy det48 det2313
mzz (5, 1.5) (4.5, 1.5)       @noisy det1288 det2016
mxx (4, 1.5) (4, 1)           @noisy det241 det1322
mzz (5, 3.5) (4.5, 3.5)       @noisy det1288 det1414
mxx (4, 3) (4, 3.5)           @noisy det726 det2423
mzz (5, 5.5) (4.5, 5.5)       @noisy det893 det1414
mxx (4, 5) (4, 5.5)           @noisy det172 det1863
mzz (5, 7.5) (4.5, 7.5)       @noisy det893 det1750
mxx (4, 7) (4, 7.5)           @noisy det1491 det1542
mzz (5, 9.5) (4.5, 9.5)       @noisy det1750 det2376
mxx (4, 9.5) (4, 9)           @noisy det106 det2788
mzz (5.5, 0.5) (6, 0.5)       @noisy det710 det2631
mxx (5, 0) (5, 0.5)           @noisy det402 det1475
mzz (5.5, 2.5) (6, 2.5)       @noisy det1626 det2631
mxx (5, 2) (5, 2.5)           @noisy det610 det1218
mzz (5.5, 4.5) (6, 4.5)       @noisy det1219 det1626
mxx (5, 4.5) (5, 4)           @noisy det818 det1748
mzz (6, 6.5) (5.5, 6.5)       @noisy det1219 det2329
mxx (5, 6) (5, 6.5)           @noisy det52 det2386
mzz (5.5, 8.5) (6, 8.5)       @noisy det661 det2329
mxx (5, 8) (5, 8.5)           @noisy det1984 det2576
mzz (6.5, 1.5) (7, 1.5)       @noisy det1439 det2050
mxx (6, 1.5) (6, 1)           @noisy det335 det2749
mzz (6.5, 3.5) (7, 3.5)       @noisy det750 det2050
mxx (6, 3.5) (6, 3)           @noisy det1636 det2457
mzz (6.5, 5.5) (7, 5.5)       @noisy det750 det1200
mxx (6, 5) (6, 5.5)           @noisy det1953 det2886
mzz (6.5, 7.5) (7, 7.5)       @noisy det1200 det2817
mxx (6, 7.5) (6, 7)           @noisy det2043 det2320
mzz (7, 9.5) (6.5, 9.5)       @noisy det1931 det2817
mxx (6, 9.5) (6, 9)           @noisy det1940 det2912
mzz (7.5, 0.5) (8, 0.5)       @noisy det1144 det2681
mxx (7, 0.5) (7, 0)           @noisy det1791 det2868
mzz (7.5, 2.5) (8, 2.5)       @noisy det2282 det2681
mxx (7, 2) (7, 2.5)           @noisy det84 det845
mzz (7.5, 4.5) (8, 4.5)       @noisy det2180 det2282
mxx (7, 4.5) (7, 4)           @noisy det288 det2549
mzz (7.5, 6.5) (8, 6.5)       @noisy det2180 det2199
mxx (7, 6.5) (7, 6)           @noisy det691 det1777
mzz (7.5, 8.5) (8, 8.5)       @noisy det1804 det2199
mxx (7, 8) (7, 8.5)           @noisy det2124 det2367
mzz (8.5, 1.5) (9, 1.5)       @noisy det376 det974
mxx (8, 1) (8, 1.5)           @noisy det599 det1025
mzz (8.5, 3.5) (9, 3.5)       @noisy det644 det974
mxx (8, 3.5) (8, 3)           @noisy det1294 det2934
mzz (9, 5.5) (8.5, 5.5)       @noisy det644 det1211
mxx (8, 5.5) (8, 5)           @noisy det411 det2646
mzz (8.5, 7.5) (9, 7.5)       @noisy det675 det1211
mxx (8, 7.5) (8, 7)           @noisy det334 det2294
mzz (8.5, 9.5) (9, 9.5)       @noisy det378 det675
mxx (8, 9) (8, 9.5)           @noisy det153 det2469
mzz (9.5, 0.5) (10, 0.5)      @noisy det388 det2139
mxx (9, 0) (9, 0.5)           @noisy det1770 det2017
mxx (10, 1.5) (10, 1)         @noisy det144 det2286
mzz (9.5, 2.5) (10, 2.5)      @noisy det1686 det2139
mxx (9, 2) (9, 2.5)           @noisy det1943 det2353
mxx (10, 3.5) (10, 3)         @noisy det1040 det2422
mzz (9.5, 4.5) (10, 4.5)      @noisy det1686 det2374
mxx (9, 4) (9, 4.5)           @noisy det403 det1289
mxx (10, 5) (10, 5.5)         @noisy det1252 det1700
mzz (9.5, 6.5) (10, 6.5)      @noisy det1936 det2374
mxx (9, 6.5) (9, 6)           @noisy det1618 det2456
mxx (10, 7.5) (10, 7)         @noisy det501 det2763
mzz (9.5, 8.5) (10, 8.5)      @noisy det1936 det2030
mxx (9, 8) (9, 8.5)           @noisy det2252 det2275
mxx (10, 9) (10, 9.5)         @noisy det584 det2338
mzz (0.5, 0) (0, 0)           @noisy det209 det2392
mz (0.5, 0.5)                 @noisy det2392 det2811
mx (0.5, 1)                   @noisy det1164 det1558 det2053 det2913
mzz (0, 2) (0.5, 2)           @noisy det2196 det2512
mz (0.5, 2.5)                 @noisy det2196 det2690
mx (0.5, 3)                   @noisy det225 det1022 det1342 det1753
mzz (0, 4) (0.5, 4)           @noisy det1759 det2557
mz (0.5, 4.5)                 @noisy det2557 det2697
mx (0.5, 5)                   @noisy det480 det1214 det1755 det2625
mzz (0.5, 6) (0, 6)           @noisy det2729 det2798
mz (0.5, 6.5)                 @noisy det2755 det2798
mx (0.5, 7)                   @noisy det479 det1185 det1579 det2003
mzz (0, 8) (0.5, 8)           @noisy det1922 det2062
mz (0.5, 8.5)                 @noisy det1922 det2800
mx (0.5, 9)                   @noisy det876 det2134 det2442 det2498
mzz (0, 10) (0.5, 10)         @noisy det1508 det2803
mx (1.5, 0)                   @noisy det181 det1558
mzz (1, 1) (1.5, 1)           @noisy det1310 det2226
mz (1.5, 1.5)                 @noisy det2226 det2778
mx (1.5, 2)                   @noisy det146 det1753 det1956 det2053
mzz (1, 3) (1.5, 3)           @noisy det767 det1237
mz (1.5, 3.5)                 @noisy det767 det2793
mx (1.5, 4)                   @noisy det677 det1342 det2625 det2910
mzz (1.5, 5) (1, 5)           @noisy det1473 det1832
mz (1.5, 5.5)                 @noisy det1473 det2750
mx (1.5, 6)                   @noisy det480 det1444 det1586 det2003
mzz (1, 7) (1.5, 7)           @noisy det1187 det2471
mz (1.5, 7.5)                 @noisy det1187 det2671
mx (1.5, 8)                   @noisy det876 det1185 det1335 det1739
mzz (1, 9) (1.5, 9)           @noisy det2504 det2611
mz (1.5, 9.5)                 @noisy det2611 det2629
mx (1.5, 10)                  @noisy det2442 det2515
mzz (2, 0) (2.5, 0)           @noisy det1416 det1803
mz (2.5, 0.5)                 @noisy det1416 det2721
mx (2.5, 1)                   @noisy det146 det181 det1346 det2459
mzz (2.5, 2) (2, 2)           @noisy det197 det256
mz (2.5, 2.5)                 @noisy det256 det2752
mx (2.5, 3)                   @noisy det1956 det2358 det2592 det2910
mzz (2, 4) (2.5, 4)           @noisy det891 det2743
mz (2.5, 4.5)                 @noisy det2743 det2808
mx (2.5, 5)                   @noisy det677 det1201 det1586 det2429
mzz (2, 6) (2.5, 6)           @noisy det982 det2402
mz (2.5, 6.5)                 @noisy det982 det2732
mx (2.5, 7)                   @noisy det879 det1335 det1444 det2111
mzz (2.5, 8) (2, 8)           @noisy det1590 det1794
mz (2.5, 8.5)                 @noisy det1590 det2636
mx (2.5, 9)                   @noisy det1152 det1739 det2313 det2515
mzz (2, 10) (2.5, 10)         @noisy det1771 det2626
mx (3.5, 0)                   @noisy det1346 det2322
mzz (3, 1) (3.5, 1)           @noisy det835 det2786
mz (3.5, 1.5)                 @noisy det835 det2705
mx (3.5, 2)                   @noisy det1170 det1322 det2358 det2459
mzz (3, 3) (3.5, 3)           @noisy det813 det1592
mz (3.5, 3.5)                 @noisy det813 det2756
mx (3.5, 4)                   @noisy det726 det1201 det1366 det2592
mzz (3.5, 5) (3, 5)           @noisy det6 det2580
mz (3.5, 5.5)                 @noisy det6 det2720
mx (3.5, 6)                   @noisy det879 det1863 det2429 det2514
mzz (3, 7) (3.5, 7)           @noisy det4 det1617
mz (3.5, 7.5)                 @noisy det4 det2716
mx (3.5, 8)                   @noisy det48 det1491 det2111 det2313
mzz (3, 9) (3.5, 9)           @noisy det783 det2403
mz (3.5, 9.5)                 @noisy det2403 det2724
mx (3.5, 10)                  @noisy det106 det1152
mzz (4, 0) (4.5, 0)           @noisy det2016 det2409
mz (4.5, 0.5)                 @noisy det2409 det2809
mx (4.5, 1)                   @noisy det241 det1322 det1475 det2322
mzz (4.5, 2) (4, 2)           @noisy det566 det1288
mz (4.5, 2.5)                 @noisy det566 det2689
mx (4.5, 3)                   @noisy det610 det726 det1170 det2423
mzz (4, 4) (4.5, 4)           @noisy det1414 det2632
mz (4.5, 4.5)                 @noisy det2632 det2695
mx (4.5, 5)                   @noisy det172 det818 det1366 det1863
mzz (4, 6) (4.5, 6)           @noisy det9 det893
mz (4.5, 6.5)                 @noisy det9 det2784
mx (4.5, 7)                   @noisy det52 det1491 det1542 det2514
mzz (4.5, 8) (4, 8)           @noisy det1750 det1893
mz (4.5, 8.5)                 @noisy det1893 det2759
mx (4.5, 9)                   @noisy det48 det106 det1984 det2788
mzz (4, 10) (4.5, 10)         @noisy det1718 det2376
mx (5.5, 0)                   @noisy det402 det1475
mzz (5.5, 1) (5, 1)           @noisy det2255 det2631
mz (5.5, 1.5)                 @noisy det2255 det2776
mx (5.5, 2)                   @noisy det241 det335 det610 det1218
mzz (5, 3) (5.5, 3)           @noisy det1626 det1664
mz (5.5, 3.5)                 @noisy det1664 det2734
mx (5.5, 4)                   @noisy det818 det1748 det2423 det2457
mzz (5, 5) (5.5, 5)           @noisy det1219 det1396
mz (5.5, 5.5)                 @noisy det1396 det2714
mx (5.5, 6)                   @noisy det52 det172 det2386 det2886
mzz (5.5, 7) (5, 7)           @noisy det811 det2329
mz (5.5, 7.5)                 @noisy det811 det2616
mx (5.5, 8)                   @noisy det1542 det1984 det2043 det2576
mzz (5, 9) (5.5, 9)           @noisy det586 det661
mz (5.5, 9.5)                 @noisy det586 det2765
mx (5.5, 10)                  @noisy det1940 det2788
mzz (6.5, 0) (6, 0)           @noisy det1439 det2223
mz (6.5, 0.5)                 @noisy det2223 det2678
mx (6.5, 1)                   @noisy det335 det402 det2749 det2868
mzz (6, 2) (6.5, 2)           @noisy det1784 det2050
mz (6.5, 2.5)                 @noisy det1784 det2608
mx (6.5, 3)                   @noisy det84 det1218 det1636 det2457
mzz (6, 4) (6.5, 4)           @noisy det750 det774
mz (6.5, 4.5)                 @noisy det774 det2783
mx (6.5, 5)                   @noisy det288 det1748 det1953 det2886
mzz (6, 6) (6.5, 6)           @noisy det812 det1200
mz (6.5, 6.5)                 @noisy det812 det2799
mx (6.5, 7)                   @noisy det691 det2043 det2320 det2386
mzz (6, 8) (6.5, 8)           @noisy det2552 det2817
mz (6.5, 8.5)                 @noisy det2552 det2753
mx (6.5, 9)                   @noisy det1940 det2367 det2576 det2912
mzz (6, 10) (6.5, 10)         @noisy det1469 det1931
mx (7.5, 0)                   @noisy det1791 det2868
mzz (7, 1) (7.5, 1)           @noisy det1982 det2681
mz (7.5, 1.5)                 @noisy det1982 det2634
mx (7.5, 2)                   @noisy det84 det599 det845 det2749
mzz (7.5, 3) (7, 3)           @noisy det926 det2282
mz (7.5, 3.5)                 @noisy det926 det2816
mx (7.5, 4)                   @noisy det288 det1636 det2549 det2934
mzz (7, 5) (7.5, 5)           @noisy det1997 det2180
mz (7.5, 5.5)                 @noisy det1997 det2818
mx (7.5, 6)                   @noisy det691 det1777 det1953 det2646
mzz (7, 7) (7.5, 7)           @noisy det1856 det2199
mz (7.5, 7.5)                 @noisy det1856 det2715
mx (7.5, 8)                   @noisy det2124 det2294 det2320 det2367
mzz (7, 9) (7.5, 9)           @noisy det1308 det1804
mz (7.5, 9.5)                 @noisy det1308 det2772
mx (7.5, 10)                  @noisy det153 det2912
mzz (8.5, 0) (8, 0)           @noisy det376 det827
mz (8.5, 0.5)                 @noisy det827 det2780
mx (8.5, 1)                   @noisy det599 det1025 det1791 det2017
mzz (8, 2) (8.5, 2)           @noisy det213 det974
mz (8.5, 2.5)                 @noisy det213 det2725
mx (8.5, 3)                   @noisy det845 det1294 det1943 det2934
mzz (8, 4) (8.5, 4)           @noisy det644 det2337
mz (8.5, 4.5)                 @noisy det2337 det2644
mx (8.5, 5)                   @noisy det411 det1289 det2549 det2646
mzz (8.5, 6) (8, 6)           @noisy det1211 det2360
mz (8.5, 6.5)                 @noisy det2360 det2728
mx (8.5, 7)                   @noisy det334 det1777 det2294 det2456
mzz (8, 8) (8.5, 8)           @noisy det675 det1785
mz (8.5, 8.5)                 @noisy det1785 det2804
mx (8.5, 9)                   @noisy det153 det2124 det2275 det2469
mzz (8, 10) (8.5, 10)         @noisy det378 det671
mx (9.5, 0)                   @noisy det1770 det2017
mzz (9, 1) (9.5, 1)           @noisy det474 det2139
mz (9.5, 1.5)                 @noisy det474 det2774
mx (9.5, 2)                   @noisy det1025 det1943 det2286 det2353
mzz (9, 3) (9.5, 3)           @noisy det1231 det1686
mz (9.5, 3.5)                 @noisy det1231 det2667
mx (9.5, 4)                   @noisy det403 det1040 det1289 det1294
mzz (9.5, 5) (9, 5)           @noisy det1800 det2374
mz (9.5, 5.5)                 @noisy det1800 det2738
mx (9.5, 6)                   @noisy det411 det1618 det1700 det2456
mzz (9, 7) (9.5, 7)           @noisy det646 det1936
mz (9.5, 7.5)                 @noisy det646 det2792
mx (9.5, 8)                   @noisy det334 det2252 det2275 det2763
mzz (9, 9) (9.5, 9)           @noisy det1745 det2030
mz (9.5, 9.5)                 @noisy det1745 det2618
mx (9.5, 10)                  @noisy det584 det2469

--------         25
mxx (0, 1) (0, 0.5)           @noisy det514 det1164
mxx (1, 1.5) (1, 2)           @noisy det2053 det2913
mx (0.5, 1.5)                 @noisy det439 det2053
mz (0, 1.5)                   @noisy det209 det2196
mxx (0, 2.5) (0, 3)           @noisy det225 det2104
mxx (1, 3.5) (1, 4)           @noisy det1022 det1342
mx (0.5, 3.5)                 @noisy det341 det1342
mz (0, 3.5)                   @noisy det2512 det2557
mxx (0, 4.5) (0, 5)           @noisy det1097 det1755
mxx (1, 6) (1, 5.5)           @noisy det480 det1214
mx (0.5, 5.5)                 @noisy det307 det480
mz (0, 5.5)                   @noisy det1759 det2798
mxx (0, 7) (0, 6.5)           @noisy det49 det1579
mxx (1, 7.5) (1, 8)           @noisy det479 det1185
mx (0.5, 7.5)                 @noisy det333 det1185
mz (0, 7.5)                   @noisy det1922 det2729
mxx (0, 8.5) (0, 9)           @noisy det1269 det2498
mxx (1, 9.5) (1, 10)          @noisy det2134 det2442
mx (0.5, 9.5)                 @noisy det447 det2442
mz (0, 9.5)                   @noisy det1508 det2062
mxx (2, 0.5) (2, 1)           @noisy det181 det1558
mx (1.5, 0.5)                 @noisy det181 det298
mz (1, 0.5)                   @noisy det209 det846 det2226 det2392
mxx (2, 3) (2, 2.5)           @noisy det1753 det1956
mx (1.5, 2.5)                 @noisy det297 det1956
mz (1, 2.5)                   @noisy det767 det1310 det2196 det2512
mxx (2, 4.5) (2, 5)           @noisy det677 det2625
mx (1.5, 4.5)                 @noisy det309 det677
mz (1, 4.5)                   @noisy det1237 det1473 det1759 det2557
mxx (2, 6.5) (2, 7)           @noisy det1444 det2003
mx (1.5, 6.5)                 @noisy det372 det1444
mz (1, 6.5)                   @noisy det1187 det1832 det2729 det2798
mxx (2, 9) (2, 8.5)           @noisy det876 det1739
mx (1.5, 8.5)                 @noisy det387 det1739
mz (1, 8.5)                   @noisy det1922 det2062 det2471 det2611
mxx (3, 1.5) (3, 2)           @noisy det146 det2459
mx (2.5, 1.5)                 @noisy det295 det2459
mz (2, 1.5)                   @noisy det256 det1310 det1803 det2226
mxx (3, 3.5) (3, 4)           @noisy det2592 det2910
mx (2.5, 3.5)                 @noisy det330 det2592
mz (2, 3.5)                   @noisy det197 det767 det1237 det2743
mxx (3, 5.5) (3, 6)           @noisy det1586 det2429
mx (2.5, 5.5)                 @noisy det406 det2429
mz (2, 5.5)                   @noisy det891 det982 det1473 det1832
mxx (3, 7.5) (3, 8)           @noisy det1335 det2111
mx (2.5, 7.5)                 @noisy det412 det2111
mz (2, 7.5)                   @noisy det1187 det1590 det2402 det2471
mxx (3, 9.5) (3, 10)          @noisy det1152 det2515
mx (2.5, 9.5)                 @noisy det302 det1152
mz (2, 9.5)                   @noisy det1771 det1794 det2504 det2611
mxx (4, 0.5) (4, 1)           @noisy det1346 det2322
mx (3.5, 0.5)                 @noisy det478 det2322
mz (3, 0.5)                   @noisy det168 det835 det1416 det1803
mxx (4, 2.5) (4, 3)           @noisy det1170 det2358
mx (3.5, 2.5)                 @noisy det408 det1170
mz (3, 2.5)                   @noisy det197 det256 det813 det2786
mxx (4, 4.5) (4, 5)           @noisy det1201 det1366
mx (3.5, 4.5)                 @noisy det279 det1366
mz (3, 4.5)                   @noisy det6 det891 det1592 det2743
mxx (4, 6.5) (4, 7)           @noisy det879 det2514
mx (3.5, 6.5)                 @noisy det312 det2514
mz (3, 6.5)                   @noisy det4 det982 det2402 det2580
mxx (4, 9) (4, 8.5)           @noisy det48 det2313
mx (3.5, 8.5)                 @noisy det48 det418
mz (3, 8.5)                   @noisy det1590 det1617 det1794 det2403
mxx (5, 1.5) (5, 2)           @noisy det241 det1322
mx (4.5, 1.5)                 @noisy det241 det459
mz (4, 1.5)                   @noisy det566 det835 det2016 det2786
mxx (5, 3.5) (5, 4)           @noisy det726 det2423
mx (4.5, 3.5)                 @noisy det393 det2423
mz (4, 3.5)                   @noisy det813 det1288 det1592 det2632
mxx (5, 5.5) (5, 6)           @noisy det172 det1863
mx (4.5, 5.5)                 @noisy det172 det346
mz (4, 5.5)                   @noisy det6 det9 det1414 det2580
mxx (5, 7.5) (5, 8)           @noisy det1491 det1542
mx (4.5, 7.5)                 @noisy det398 det1542
mz (4, 7.5)                   @noisy det4 det893 det1617 det1893
mxx (5, 9.5) (5, 10)          @noisy det106 det2788
mx (4.5, 9.5)                 @noisy det340 det2788
mz (4, 9.5)                   @noisy det783 det1718 det1750 det2403
mxx (6, 1) (6, 0.5)           @noisy det402 det1475
mx (5.5, 0.5)                 @noisy det315 det402
mz (5, 0.5)                   @noisy det710 det2016 det2255 det2409
mxx (6, 2.5) (6, 3)           @noisy det610 det1218
mx (5.5, 2.5)                 @noisy det395 det1218
mz (5, 2.5)                   @noisy det566 det1288 det1664 det2631
mxx (6, 4.5) (6, 5)           @noisy det818 det1748
mx (5.5, 4.5)                 @noisy det305 det1748
mz (5, 4.5)                   @noisy det1396 det1414 det1626 det2632
mxx (6, 6.5) (6, 7)           @noisy det52 det2386
mx (5.5, 6.5)                 @noisy det385 det2386
mz (5, 6.5)                   @noisy det9 det811 det893 det1219
mxx (6, 8.5) (6, 9)           @noisy det1984 det2576
mx (5.5, 8.5)                 @noisy det361 det2576
mz (5, 8.5)                   @noisy det586 det1750 det1893 det2329
mxx (7, 1.5) (7, 2)           @noisy det335 det2749
mx (6.5, 1.5)                 @noisy det379 det2749
mz (6, 1.5)                   @noisy det1439 det1784 det2255 det2631
mxx (7, 4) (7, 3.5)           @noisy det1636 det2457
mx (6.5, 3.5)                 @noisy det215 det1636
mz (6, 3.5)                   @noisy det774 det1626 det1664 det2050
mxx (7, 5.5) (7, 6)           @noisy det1953 det2886
mx (6.5, 5.5)                 @noisy det253 det1953
mz (6, 5.5)                   @noisy det750 det812 det1219 det1396
mxx (7, 7.5) (7, 8)           @noisy det2043 det2320
mx (6.5, 7.5)                 @noisy det410 det2320
mz (6, 7.5)                   @noisy det811 det1200 det2329 det2552
mxx (7, 9.5) (7, 10)          @noisy det1940 det2912
mx (6.5, 9.5)                 @noisy det321 det2912
mz (6, 9.5)                   @noisy det586 det661 det1469 det2817
mxx (8, 0.5) (8, 1)           @noisy det1791 det2868
mx (7.5, 0.5)                 @noisy det338 det1791
mz (7, 0.5)                   @noisy det1144 det1439 det1982 det2223
mxx (8, 2.5) (8, 3)           @noisy det84 det845
mx (7.5, 2.5)                 @noisy det352 det845
mz (7, 2.5)                   @noisy det926 det1784 det2050 det2681
mxx (8, 4.5) (8, 5)           @noisy det288 det2549
mx (7.5, 4.5)                 @noisy det345 det2549
mz (7, 4.5)                   @noisy det750 det774 det1997 det2282
mxx (8, 7) (8, 6.5)           @noisy det691 det1777
mx (7.5, 6.5)                 @noisy det234 det1777
mz (7, 6.5)                   @noisy det812 det1200 det1856 det2180
mxx (8, 8.5) (8, 9)           @noisy det2124 det2367
mx (7.5, 8.5)                 @noisy det461 det2124
mz (7, 8.5)                   @noisy det1308 det2199 det2552 det2817
mxx (9, 1.5) (9, 2)           @noisy det599 det1025
mx (8.5, 1.5)                 @noisy det370 det1025
mz (8, 1.5)                   @noisy det213 det376 det1982 det2681
mxx (9, 3.5) (9, 4)           @noisy det1294 det2934
mx (8.5, 3.5)                 @noisy det374 det1294
mz (8, 3.5)                   @noisy det926 det974 det2282 det2337
mxx (9, 5.5) (9, 6)           @noisy det411 det2646
mx (8.5, 5.5)                 @noisy det260 det411
mz (8, 5.5)                   @noisy det644 det1997 det2180 det2360
mxx (9, 7.5) (9, 8)           @noisy det334 det2294
mx (8.5, 7.5)                 @noisy det327 det334
mz (8, 7.5)                   @noisy det1211 det1785 det1856 det2199
mxx (9, 10) (9, 9.5)          @noisy det153 det2469
mx (8.5, 9.5)                 @noisy det471 det2469
mz (8, 9.5)                   @noisy det671 det675 det1308 det1804
mxx (10, 0.5) (10, 1)         @noisy det1770 det2017
mx (9.5, 0.5)                 @noisy det319 det1770
mz (9, 0.5)                   @noisy det376 det388 det474 det827
mz (10, 1.5)                  @noisy det474 det2139
mxx (10, 2.5) (10, 3)         @noisy det1943 det2353
mx (9.5, 2.5)                 @noisy det316 det2353
mz (9, 2.5)                   @noisy det213 det974 det1231 det2139
mz (10, 3.5)                  @noisy det1231 det1686
mxx (10, 4.5) (10, 5)         @noisy det403 det1289
mx (9.5, 4.5)                 @noisy det401 det403
mz (9, 4.5)                   @noisy det644 det1686 det1800 det2337
mz (10, 5.5)                  @noisy det1800 det2374
mxx (10, 6.5) (10, 7)         @noisy det1618 det2456
mx (9.5, 6.5)                 @noisy det400 det1618
mz (9, 6.5)                   @noisy det646 det1211 det2360 det2374
mz (10, 7.5)                  @noisy det646 det1936
mxx (10, 9) (10, 8.5)         @noisy det2252 det2275
mx (9.5, 8.5)                 @noisy det285 det2252
mz (9, 8.5)                   @noisy det675 det1745 det1785 det1936
mz (10, 9.5)                  @noisy det1745 det2030
mxx (0.5, 0.5) (0.5, 0)       @noisy det514 det1558
mzz (1, 1) (0.5, 1)           @noisy det209 det2392
mxx (0.5, 2.5) (0.5, 2)       @noisy det1753 det2104
mzz (1, 3) (0.5, 3)           @noisy det2196 det2512
mxx (0.5, 4.5) (0.5, 4)       @noisy det1097 det2625
mzz (0.5, 5) (1, 5)           @noisy det1759 det2557
mxx (0.5, 6.5) (0.5, 6)       @noisy det49 det2003
mzz (1, 7) (0.5, 7)           @noisy det2729 det2798
mxx (0.5, 8.5) (0.5, 8)       @noisy det876 det1269
mzz (1, 9) (0.5, 9)           @noisy det1922 det2062
mzz (1.5, 0) (2, 0)           @noisy det846 det855
mxx (1.5, 1.5) (1.5, 1)       @noisy det146 det2913
mzz (1.5, 2) (2, 2)           @noisy det1310 det2226
mxx (1.5, 3.5) (1.5, 3)       @noisy det1022 det2910
mzz (1.5, 4) (2, 4)           @noisy det767 det1237
mxx (1.5, 5) (1.5, 5.5)       @noisy det1214 det1586
mzz (1.5, 6) (2, 6)           @noisy det1473 det1832
mxx (1.5, 7.5) (1.5, 7)       @noisy det479 det1335
mzz (1.5, 8) (2, 8)           @noisy det1187 det2471
mxx (1.5, 9.5) (1.5, 9)       @noisy det2134 det2515
mzz (1.5, 10) (2, 10)         @noisy det2504 det2611
mxx (2.5, 0.5) (2.5, 0)       @noisy det1346 det1558
mzz (3, 1) (2.5, 1)           @noisy det1416 det1803
mxx (2.5, 2) (2.5, 2.5)       @noisy det1753 det2358
mzz (2.5, 3) (3, 3)           @noisy det197 det256
mxx (2.5, 4) (2.5, 4.5)       @noisy det1201 det2625
mzz (2.5, 5) (3, 5)           @noisy det891 det2743
mxx (2.5, 6.5) (2.5, 6)       @noisy det879 det2003
mzz (2.5, 7) (3, 7)           @noisy det982 det2402
mxx (2.5, 8) (2.5, 8.5)       @noisy det876 det2313
mzz (2.5, 9) (3, 9)           @noisy det1590 det1794
mzz (3.5, 0) (4, 0)           @noisy det168 det1467
mxx (3.5, 1) (3.5, 1.5)       @noisy det146 det1322
mzz (3.5, 2) (4, 2)           @noisy det835 det2786
mxx (3.5, 3) (3.5, 3.5)       @noisy det726 det2910
mzz (4, 4) (3.5, 4)           @noisy det813 det1592
mxx (3.5, 5) (3.5, 5.5)       @noisy det1586 det1863
mzz (3.5, 6) (4, 6)           @noisy det6 det2580
mxx (3.5, 7) (3.5, 7.5)       @noisy det1335 det1491
mzz (3.5, 8) (4, 8)           @noisy det4 det1617
mxx (3.5, 9) (3.5, 9.5)       @noisy det106 det2515
mzz (4, 10) (3.5, 10)         @noisy det783 det2403
mxx (4.5, 0.5) (4.5, 0)       @noisy det1346 det1475
mzz (5, 1) (4.5, 1)           @noisy det2016 det2409
mxx (4.5, 2) (4.5, 2.5)       @noisy det610 det2358
mzz (5, 3) (4.5, 3)           @noisy det566 det1288
mxx (4.5, 4.5) (4.5, 4)       @noisy det818 det1201
mzz (5, 5) (4.5, 5)           @noisy det1414 det2632
mxx (4.5, 6.5) (4.5, 6)       @noisy det52 det879
mzz (5, 7) (4.5, 7)           @noisy det9 det893
mxx (4.5, 8) (4.5, 8.5)       @noisy det1984 det2313
mzz (5, 9) (4.5, 9)           @noisy det1750 det1893
mzz (5.5, 0) (6, 0)           @noisy det710 det2415
mxx (5.5, 1) (5.5, 1.5)       @noisy det335 det1322
mzz (5.5, 2) (6, 2)           @noisy det2255 det2631
mxx (5.5, 3) (5.5, 3.5)       @noisy det726 det2457
mzz (5.5, 4) (6, 4)           @noisy det1626 det1664
mxx (5.5, 5.5) (5.5, 5)       @noisy det1863 det2886
mzz (6, 6) (5.5, 6)           @noisy det1219 det1396
mxx (5.5, 7) (5.5, 7.5)       @noisy det1491 det2043
mzz (5.5, 8) (6, 8)           @noisy det811 det2329
mxx (5.5, 9) (5.5, 9.5)       @noisy det106 det1940
mzz (5.5, 10) (6, 10)         @noisy det586 det661
mxx (6.5, 0) (6.5, 0.5)       @noisy det1475 det2868
mzz (6.5, 1) (7, 1)           @noisy det1439 det2223
mxx (6.5, 2.5) (6.5, 2)       @noisy det84 det610
mzz (6.5, 3) (7, 3)           @noisy det1784 det2050
mxx (6.5, 4.5) (6.5, 4)       @noisy det288 det818
mzz (6.5, 5) (7, 5)           @noisy det750 det774
mxx (6.5, 6) (6.5, 6.5)       @noisy det52 det691
mzz (6.5, 7) (7, 7)           @noisy det812 det1200
mxx (6.5, 8.5) (6.5, 8)       @noisy det1984 det2367
mzz (7, 9) (6.5, 9)           @noisy det2552 det2817
mzz (7.5, 0) (8, 0)           @noisy det1100 det1144
mxx (7.5, 1.5) (7.5, 1)       @noisy det335 det599
mzz (7.5, 2) (8, 2)           @noisy det1982 det2681
mxx (7.5, 3) (7.5, 3.5)       @noisy det2457 det2934
mzz (7.5, 4) (8, 4)           @noisy det926 det2282
mxx (7.5, 5) (7.5, 5.5)       @noisy det2646 det2886
mzz (7.5, 6) (8, 6)           @noisy det1997 det2180
mxx (7.5, 7.5) (7.5, 7)       @noisy det2043 det2294
mzz (7.5, 8) (8, 8)           @noisy det1856 det2199
mxx (7.5, 9.5) (7.5, 9)       @noisy det153 det1940
mzz (7.5, 10) (8, 10)         @noisy det1308 det1804
mxx (8.5, 0) (8.5, 0.5)       @noisy det2017 det2868
mzz (8.5, 1) (9, 1)           @noisy det376 det827
mxx (8.5, 2.5) (8.5, 2)       @noisy det84 det1943
mzz (8.5, 3) (9, 3)           @noisy det213 det974
mxx (8.5, 4.5) (8.5, 4)       @noisy det288 det1289
mzz (9, 5) (8.5, 5)           @noisy det644 det2337
mxx (8.5, 6) (8.5, 6.5)       @noisy det691 det2456
mzz (8.5, 7) (9, 7)           @noisy det1211 det2360
mxx (8.5, 8.5) (8.5, 8)       @noisy det2275 det2367
mzz (8.5, 9) (9, 9)           @noisy det675 det1785
mzz (9.5, 0) (10, 0)          @noisy det388 det1020
mxx (9.5, 1.5) (9.5, 1)       @noisy det599 det2286
mzz (9.5, 2) (10, 2)          @noisy det474 det2139
mxx (9.5, 3.5) (9.5, 3)       @noisy det1040 det2934
mzz (9.5, 4) (10, 4)          @noisy det1231 det1686
mxx (9.5, 5) (9.5, 5.5)       @noisy det1700 det2646
mzz (9.5, 6) (10, 6)          @noisy det1800 det2374
mxx (9.5, 7) (9.5, 7.5)       @noisy det2294 det2763
mzz (9.5, 8) (10, 8)          @noisy det646 det1936
mxx (9.5, 9.5) (9.5, 9)       @noisy det153 det584
mzz (9.5, 10) (10, 10)        @noisy det1745 det2030

--------         26
mz (0, 0.5)                   @noisy det209 det2392
mxx (0, 1.5) (0, 2)           @noisy det1445 det2913
mx (0.5, 1.5)                 @noisy det439 det1445
mz (1, 1.5)                   @noisy det1310 det2226 det2392 det2512
mz (0, 2.5)                   @noisy det2196 det2512
mxx (0, 3.5) (0, 4)           @noisy det39 det1022
mx (0.5, 3.5)                 @noisy det39 det341
mz (1, 3.5)                   @noisy det767 det1237 det1759 det2196
mz (0, 4.5)                   @noisy det1759 det2557
mxx (0, 5.5) (0, 6)           @noisy det715 det1214
mx (0.5, 5.5)                 @noisy det307 det715
mz (1, 5.5)                   @noisy det1473 det1832 det2557 det2729
mz (0, 6.5)                   @noisy det2729 det2798
mxx (0, 7.5) (0, 8)           @noisy det479 det2813
mx (0.5, 7.5)                 @noisy det333 det2813
mz (1, 7.5)                   @noisy det1187 det2062 det2471 det2798
mz (0, 8.5)                   @noisy det1922 det2062
mxx (0, 9.5) (0, 10)          @noisy det1 det2134
mx (0.5, 9.5)                 @noisy det1 det447
mz (1, 9.5)                   @noisy det1922 det2504 det2611 det2803
mxx (1, 0.5) (1, 1)           @noisy det1558 det1836
mx (1.5, 0.5)                 @noisy det298 det1836
mz (2, 0.5)                   @noisy det855 det1310 det1416 det1803
mxx (1, 2.5) (1, 3)           @noisy det699 det1753
mx (1.5, 2.5)                 @noisy det297 det699
mz (2, 2.5)                   @noisy det197 det256 det1237 det2226
mxx (1, 4.5) (1, 5)           @noisy det1066 det2625
mx (1.5, 4.5)                 @noisy det309 det1066
mz (2, 4.5)                   @noisy det767 det891 det1832 det2743
mxx (1, 6.5) (1, 7)           @noisy det2003 det2121
mx (1.5, 6.5)                 @noisy det372 det2121
mz (2, 6.5)                   @noisy det982 det1473 det2402 det2471
mxx (1, 8.5) (1, 9)           @noisy det876 det2568
mx (1.5, 8.5)                 @noisy det387 det2568
mz (2, 8.5)                   @noisy det1187 det1590 det1794 det2504
mxx (2, 1.5) (2, 2)           @noisy det146 det1208
mx (2.5, 1.5)                 @noisy det295 det1208
mz (3, 1.5)                   @noisy det197 det835 det1416 det2786
mxx (2, 3.5) (2, 4)           @noisy det92 det2910
mx (2.5, 3.5)                 @noisy det92 det330
mz (3, 3.5)                   @noisy det256 det813 det891 det1592
mxx (2, 5.5) (2, 6)           @noisy det1507 det1586
mx (2.5, 5.5)                 @noisy det406 det1507
mz (3, 5.5)                   @noisy det6 det2402 det2580 det2743
mxx (2, 7.5) (2, 8)           @noisy det1335 det1958
mx (2.5, 7.5)                 @noisy det412 det1958
mz (3, 7.5)                   @noisy det4 det982 det1617 det1794
mxx (2, 9.5) (2, 10)          @noisy det1362 det2515
mx (2.5, 9.5)                 @noisy det302 det1362
mz (3, 9.5)                   @noisy det783 det1590 det2403 det2626
mxx (3, 1) (3, 0.5)           @noisy det440 det1346
mx (3.5, 0.5)                 @noisy det440 det478
mz (4, 0.5)                   @noisy det1467 det2016 det2409 det2786
mxx (3, 2.5) (3, 3)           @noisy det1567 det2358
mx (3.5, 2.5)                 @noisy det408 det1567
mz (4, 2.5)                   @noisy det566 det835 det1288 det1592
mxx (3, 4.5) (3, 5)           @noisy det1201 det1841
mx (3.5, 4.5)                 @noisy det279 det1841
mz (4, 4.5)                   @noisy det813 det1414 det2580 det2632
mxx (3, 7) (3, 6.5)           @noisy det443 det879
mx (3.5, 6.5)                 @noisy det312 det443
mz (4, 6.5)                   @noisy det6 det9 det893 det1617
mxx (3, 8.5) (3, 9)           @noisy det1989 det2313
mx (3.5, 8.5)                 @noisy det418 det1989
mz (4, 8.5)                   @noisy det4 det783 det1750 det1893
mxx (4, 1.5) (4, 2)           @noisy det1322 det1934
mx (4.5, 1.5)                 @noisy det459 det1934
mz (5, 1.5)                   @noisy det1288 det2255 det2409 det2631
mxx (4, 4) (4, 3.5)           @noisy det726 det2444
mx (4.5, 3.5)                 @noisy det393 det2444
mz (5, 3.5)                   @noisy det566 det1414 det1626 det1664
mxx (4, 5.5) (4, 6)           @noisy det1863 det2822
mx (4.5, 5.5)                 @noisy det346 det2822
mz (5, 5.5)                   @noisy det893 det1219 det1396 det2632
mxx (4, 7.5) (4, 8)           @noisy det1491 det1915
mx (4.5, 7.5)                 @noisy det398 det1915
mz (5, 7.5)                   @noisy det9 det811 det1750 det2329
mxx (4, 9.5) (4, 10)          @noisy det106 det1142
mx (4.5, 9.5)                 @noisy det340 det1142
mz (5, 9.5)                   @noisy det586 det661 det1893 det2376
mxx (5, 0.5) (5, 1)           @noisy det1262 det1475
mx (5.5, 0.5)                 @noisy det315 det1262
mz (6, 0.5)                   @noisy det1439 det2223 det2415 det2631
mxx (5, 3) (5, 2.5)           @noisy det610 det2835
mx (5.5, 2.5)                 @noisy det395 det2835
mz (6, 2.5)                   @noisy det1626 det1784 det2050 det2255
mxx (5, 4.5) (5, 5)           @noisy det818 det2010
mx (5.5, 4.5)                 @noisy det305 det2010
mz (6, 4.5)                   @noisy det750 det774 det1219 det1664
mxx (5, 6.5) (5, 7)           @noisy det52 det1941
mx (5.5, 6.5)                 @noisy det385 det1941
mz (6, 6.5)                   @noisy det812 det1200 det1396 det2329
mxx (5, 9) (5, 8.5)           @noisy det1984 det2510
mx (5.5, 8.5)                 @noisy det361 det2510
mz (6, 8.5)                   @noisy det661 det811 det2552 det2817
mxx (6, 1.5) (6, 2)           @noisy det335 det1205
mx (6.5, 1.5)                 @noisy det379 det1205
mz (7, 1.5)                   @noisy det1982 det2050 det2223 det2681
mxx (6, 3.5) (6, 4)           @noisy det2244 det2457
mx (6.5, 3.5)                 @noisy det215 det2244
mz (7, 3.5)                   @noisy det750 det926 det1784 det2282
mxx (6, 6) (6, 5.5)           @noisy det1126 det2886
mx (6.5, 5.5)                 @noisy det253 det1126
mz (7, 5.5)                   @noisy det774 det1200 det1997 det2180
mxx (6, 7.5) (6, 8)           @noisy det2043 det2905
mx (6.5, 7.5)                 @noisy det410 det2905
mz (7, 7.5)                   @noisy det812 det1856 det2199 det2817
mxx (6, 9.5) (6, 10)          @noisy det1940 det2099
mx (6.5, 9.5)                 @noisy det321 det2099
mz (7, 9.5)                   @noisy det1308 det1804 det1931 det2552
mxx (7, 0.5) (7, 1)           @noisy det833 det2868
mx (7.5, 0.5)                 @noisy det338 det833
mz (8, 0.5)                   @noisy det376 det827 det1100 det2681
mxx (7, 2.5) (7, 3)           @noisy det84 det1646
mx (7.5, 2.5)                 @noisy det352 det1646
mz (8, 2.5)                   @noisy det213 det974 det1982 det2282
mxx (7, 4.5) (7, 5)           @noisy det288 det687
mx (7.5, 4.5)                 @noisy det345 det687
mz (8, 4.5)                   @noisy det644 det926 det2180 det2337
mxx (7, 6.5) (7, 7)           @noisy det691 det1815
mx (7.5, 6.5)                 @noisy det234 det1815
mz (8, 6.5)                   @noisy det1211 det1997 det2199 det2360
mxx (7, 9) (7, 8.5)           @noisy det968 det2367
mx (7.5, 8.5)                 @noisy det461 det968
mz (8, 8.5)                   @noisy det675 det1785 det1804 det1856
mxx (8, 2) (8, 1.5)           @noisy det326 det599
mx (8.5, 1.5)                 @noisy det326 det370
mz (9, 1.5)                   @noisy det474 det827 det974 det2139
mxx (8, 3.5) (8, 4)           @noisy det765 det2934
mx (8.5, 3.5)                 @noisy det374 det765
mz (9, 3.5)                   @noisy det213 det644 det1231 det1686
mxx (8, 5.5) (8, 6)           @noisy det1851 det2646
mx (8.5, 5.5)                 @noisy det260 det1851
mz (9, 5.5)                   @noisy det1211 det1800 det2337 det2374
mxx (8, 7.5) (8, 8)           @noisy det719 det2294
mx (8.5, 7.5)                 @noisy det327 det719
mz (9, 7.5)                   @noisy det646 det675 det1936 det2360
mxx (8, 9.5) (8, 10)          @noisy det153 det1120
mx (8.5, 9.5)                 @noisy det471 det1120
mz (9, 9.5)                   @noisy det378 det1745 det1785 det2030
mxx (9, 0.5) (9, 1)           @noisy det204 det2017
mx (9.5, 0.5)                 @noisy det204 det319
mz (10, 0.5)                  @noisy det1020 det2139
mxx (10, 1.5) (10, 2)         @noisy det2038 det2286
mxx (9, 2.5) (9, 3)           @noisy det1943 det2478
mx (9.5, 2.5)                 @noisy det316 det2478
mz (10, 2.5)                  @noisy det474 det1686
mxx (10, 4) (10, 3.5)         @noisy det1040 det2008
mxx (9, 5) (9, 4.5)           @noisy det1289 det1530
mx (9.5, 4.5)                 @noisy det401 det1530
mz (10, 4.5)                  @noisy det1231 det2374
mxx (10, 5.5) (10, 6)         @noisy det1042 det1700
mxx (9, 6.5) (9, 7)           @noisy det2179 det2456
mx (9.5, 6.5)                 @noisy det400 det2179
mz (10, 6.5)                  @noisy det1800 det1936
mxx (10, 7.5) (10, 8)         @noisy det1253 det2763
mxx (9, 8.5) (9, 9)           @noisy det2275 det2527
mx (9.5, 8.5)                 @noisy det285 det2527
mz (10, 8.5)                  @noisy det646 det2030
mxx (10, 9.5) (10, 10)        @noisy det584 det2620
mxx (0.5, 0.5) (0.5, 1)       @noisy det514 det1558
mzz (1, 0) (0.5, 0)           @noisy det209 det2392
mxx (0.5, 2.5) (0.5, 3)       @noisy det1753 det2104
mzz (1, 2) (0.5, 2)           @noisy det2196 det2512
mxx (0.5, 5) (0.5, 4.5)       @noisy det1097 det2625
mzz (1, 4) (0.5, 4)           @noisy det1759 det2557
mxx (0.5, 6.5) (0.5, 7)       @noisy det49 det2003
mzz (0.5, 6) (1, 6)           @noisy det2729 det2798
mxx (0.5, 8.5) (0.5, 9)       @noisy det876 det1269
mzz (1, 8) (0.5, 8)           @noisy det1922 det2062
mzz (1, 10) (0.5, 10)         @noisy det1508 det2803
mxx (1.5, 1.5) (1.5, 2)       @noisy det146 det2913
mzz (1.5, 1) (2, 1)           @noisy det1310 det2226
mxx (1.5, 4) (1.5, 3.5)       @noisy det1022 det2910
mzz (2, 3) (1.5, 3)           @noisy det767 det1237
mxx (1.5, 5.5) (1.5, 6)       @noisy det1214 det1586
mzz (1.5, 5) (2, 5)           @noisy det1473 det1832
mxx (1.5, 7.5) (1.5, 8)       @noisy det479 det1335
mzz (1.5, 7) (2, 7)           @noisy det1187 det2471
mxx (1.5, 10) (1.5, 9.5)      @noisy det2134 det2515
mzz (2, 9) (1.5, 9)           @noisy det2504 det2611
mxx (2.5, 0.5) (2.5, 1)       @noisy det1346 det1558
mzz (2.5, 0) (3, 0)           @noisy det1416 det1803
mxx (2.5, 2.5) (2.5, 3)       @noisy det1753 det2358
mzz (2.5, 2) (3, 2)           @noisy det197 det256
mxx (2.5, 4.5) (2.5, 5)       @noisy det1201 det2625
mzz (2.5, 4) (3, 4)           @noisy det891 det2743
mxx (2.5, 7) (2.5, 6.5)       @noisy det879 det2003
mzz (3, 6) (2.5, 6)           @noisy det982 det2402
mxx (2.5, 8.5) (2.5, 9)       @noisy det876 det2313
mzz (2.5, 8) (3, 8)           @noisy det1590 det1794
mzz (2.5, 10) (3, 10)         @noisy det1771 det2626
mxx (3.5, 1.5) (3.5, 2)       @noisy det146 det1322
mzz (3.5, 1) (4, 1)           @noisy det835 det2786
mxx (3.5, 3.5) (3.5, 4)       @noisy det726 det2910
mzz (3.5, 3) (4, 3)           @noisy det813 det1592
mxx (3.5, 5.5) (3.5, 6)       @noisy det1586 det1863
mzz (3.5, 5) (4, 5)           @noisy det6 det2580
mxx (3.5, 7.5) (3.5, 8)       @noisy det1335 det1491
mzz (3.5, 7) (4, 7)           @noisy det4 det1617
mxx (3.5, 9.5) (3.5, 10)      @noisy det106 det2515
mzz (4, 9) (3.5, 9)           @noisy det783 det2403
mxx (4.5, 0.5) (4.5, 1)       @noisy det1346 det1475
mzz (5, 0) (4.5, 0)           @noisy det2016 det2409
mxx (4.5, 2.5) (4.5, 3)       @noisy det610 det2358
mzz (4.5, 2) (5, 2)           @noisy det566 det1288
mxx (4.5, 4.5) (4.5, 5)       @noisy det818 det1201
mzz (5, 4) (4.5, 4)           @noisy det1414 det2632
mxx (4.5, 6.5) (4.5, 7)       @noisy det52 det879
mzz (5, 6) (4.5, 6)           @noisy det9 det893
mxx (4.5, 8.5) (4.5, 9)       @noisy det1984 det2313
mzz (4.5, 8) (5, 8)           @noisy det1750 det1893
mzz (5, 10) (4.5, 10)         @noisy det1718 det2376
mxx (5.5, 1.5) (5.5, 2)       @noisy det335 det1322
mzz (5.5, 1) (6, 1)           @noisy det2255 det2631
mxx (5.5, 3.5) (5.5, 4)       @noisy det726 det2457
mzz (5.5, 3) (6, 3)           @noisy det1626 det1664
mxx (5.5, 5.5) (5.5, 6)       @noisy det1863 det2886
mzz (5.5, 5) (6, 5)           @noisy det1219 det1396
mxx (5.5, 7.5) (5.5, 8)       @noisy det1491 det2043
mzz (5.5, 7) (6, 7)           @noisy det811 det2329
mxx (5.5, 9.5) (5.5, 10)      @noisy det106 det1940
mzz (5.5, 9) (6, 9)           @noisy det586 det661
mxx (6.5, 0.5) (6.5, 1)       @noisy det1475 det2868
mzz (6.5, 0) (7, 0)           @noisy det1439 det2223
mxx (6.5, 2.5) (6.5, 3)       @noisy det84 det610
mzz (6.5, 2) (7, 2)           @noisy det1784 det2050
mxx (6.5, 5) (6.5, 4.5)       @noisy det288 det818
mzz (7, 4) (6.5, 4)           @noisy det750 det774
mxx (6.5, 6.5) (6.5, 7)       @noisy det52 det691
mzz (6.5, 6) (7, 6)           @noisy det812 det1200
mxx (6.5, 8.5) (6.5, 9)       @noisy det1984 det2367
mzz (6.5, 8) (7, 8)           @noisy det2552 det2817
mzz (7, 10) (6.5, 10)         @noisy det1469 det1931
mxx (7.5, 2) (7.5, 1.5)       @noisy det335 det599
mzz (7.5, 1) (8, 1)           @noisy det1982 det2681
mxx (7.5, 3.5) (7.5, 4)       @noisy det2457 det2934
mzz (7.5, 3) (8, 3)           @noisy det926 det2282
mxx (7.5, 5.5) (7.5, 6)       @noisy det2646 det2886
mzz (7.5, 5) (8, 5)           @noisy det1997 det2180
mxx (7.5, 8) (7.5, 7.5)       @noisy det2043 det2294
mzz (8, 7) (7.5, 7)           @noisy det1856 det2199
mxx (7.5, 9.5) (7.5, 10)      @noisy det153 det1940
mzz (7.5, 9) (8, 9)           @noisy det1308 det1804
mxx (8.5, 0.5) (8.5, 1)       @noisy det2017 det2868
mzz (8.5, 0) (9, 0)           @noisy det376 det827
mxx (8.5, 2.5) (8.5, 3)       @noisy det84 det1943
mzz (8.5, 2) (9, 2)           @noisy det213 det974
mxx (8.5, 4.5) (8.5, 5)       @noisy det288 det1289
mzz (8.5, 4) (9, 4)           @noisy det644 det2337
mxx (8.5, 6.5) (8.5, 7)       @noisy det691 det2456
mzz (8.5, 6) (9, 6)           @noisy det1211 det2360
mxx (8.5, 8.5) (8.5, 9)       @noisy det2275 det2367
mzz (8.5, 8) (9, 8)           @noisy det675 det1785
mzz (9, 10) (8.5, 10)         @noisy det378 det671
mxx (9.5, 1.5) (9.5, 2)       @noisy det599 det2286
mzz (10, 1) (9.5, 1)          @noisy det474 det2139
mxx (9.5, 4) (9.5, 3.5)       @noisy det1040 det2934
mzz (9.5, 3) (10, 3)          @noisy det1231 det1686
mxx (9.5, 5.5) (9.5, 6)       @noisy det1700 det2646
mzz (9.5, 5) (10, 5)          @noisy det1800 det2374
mxx (9.5, 7.5) (9.5, 8)       @noisy det2294 det2763
mzz (9.5, 7) (10, 7)          @noisy det646 det1936
mxx (9.5, 10) (9.5, 9.5)      @noisy det153 det584
mzz (10, 9) (9.5, 9)          @noisy det1745 det2030

--------         27
mxx (0, 0.5) (0, 0)           @noisy det514 det637
mzz (0, 1.5) (0.5, 1.5)       @noisy det2196 det2392
mxx (1, 1) (1, 1.5)           @noisy det1445 det2913
mxx (0, 2) (0, 2.5)           @noisy det638 det2104
mzz (0, 3.5) (0.5, 3.5)       @noisy det2196 det2557
mxx (1, 3) (1, 3.5)           @noisy det39 det1022
mxx (0, 4) (0, 4.5)           @noisy det943 det1097
mzz (0.5, 5.5) (0, 5.5)       @noisy det2557 det2798
mxx (1, 5) (1, 5.5)           @noisy det715 det1214
mxx (0, 6.5) (0, 6)           @noisy det49 det118
mzz (0, 7.5) (0.5, 7.5)       @noisy det1922 det2798
mxx (1, 7.5) (1, 7)           @noisy det479 det2813
mxx (0, 8) (0, 8.5)           @noisy det243 det1269
mzz (0, 9.5) (0.5, 9.5)       @noisy det1508 det1922
mxx (1, 9) (1, 9.5)           @noisy det1 det2134
mzz (1, 0.5) (1.5, 0.5)       @noisy det855 det2226
mxx (2, 0) (2, 0.5)           @noisy det1558 det1836
mzz (1, 2.5) (1.5, 2.5)       @noisy det767 det2226
mxx (2, 2) (2, 2.5)           @noisy det699 det1753
mzz (1.5, 4.5) (1, 4.5)       @noisy det767 det1473
mxx (2, 4.5) (2, 4)           @noisy det1066 det2625
mzz (1, 6.5) (1.5, 6.5)       @noisy det1187 det1473
mxx (2, 6.5) (2, 6)           @noisy det2003 det2121
mzz (1, 8.5) (1.5, 8.5)       @noisy det1187 det2611
mxx (2, 8) (2, 8.5)           @noisy det876 det2568
mzz (2, 1.5) (2.5, 1.5)       @noisy det256 det1416
mxx (3, 1.5) (3, 1)           @noisy det146 det1208
mzz (2, 3.5) (2.5, 3.5)       @noisy det256 det2743
mxx (3, 3.5) (3, 3)           @noisy det92 det2910
mzz (2, 5.5) (2.5, 5.5)       @noisy det982 det2743
mxx (3, 5) (3, 5.5)           @noisy det1507 det1586
mzz (2.5, 7.5) (2, 7.5)       @noisy det982 det1590
mxx (3, 7.5) (3, 7)           @noisy det1335 det1958
mzz (2, 9.5) (2.5, 9.5)       @noisy det1590 det1771
mxx (3, 9.5) (3, 9)           @noisy det1362 det2515
mzz (3.5, 0.5) (3, 0.5)       @noisy det835 det1467
mxx (4, 0) (4, 0.5)           @noisy det440 det1346
mzz (3, 2.5) (3.5, 2.5)       @noisy det813 det835
mxx (4, 2) (4, 2.5)           @noisy det1567 det2358
mzz (3, 4.5) (3.5, 4.5)       @noisy det6 det813
mxx (4, 4.5) (4, 4)           @noisy det1201 det1841
mzz (3.5, 6.5) (3, 6.5)       @noisy det4 det6
mxx (4, 6) (4, 6.5)           @noisy det443 det879
mzz (3, 8.5) (3.5, 8.5)       @noisy det4 det2403
mxx (4, 8) (4, 8.5)           @noisy det1989 det2313
mzz (4, 1.5) (4.5, 1.5)       @noisy det566 det2409
mxx (5, 1) (5, 1.5)           @noisy det1322 det1934
mzz (4.5, 3.5) (4, 3.5)       @noisy det566 det2632
mxx (5, 3.5) (5, 3)           @noisy det726 det2444
mzz (4, 5.5) (4.5, 5.5)       @noisy det9 det2632
mxx (5, 5.5) (5, 5)           @noisy det1863 det2822
mzz (4, 7.5) (4.5, 7.5)       @noisy det9 det1893
mxx (5, 7) (5, 7.5)           @noisy det1491 det1915
mzz (4, 9.5) (4.5, 9.5)       @noisy det1718 det1893
mxx (5, 9.5) (5, 9)           @noisy det106 det1142
mzz (5, 0.5) (5.5, 0.5)       @noisy det2255 det2415
mxx (6, 0) (6, 0.5)           @noisy det1262 det1475
mzz (5.5, 2.5) (5, 2.5)       @noisy det1664 det2255
mxx (6, 2.5) (6, 2)           @noisy det610 det2835
mzz (5, 4.5) (5.5, 4.5)       @noisy det1396 det1664
mxx (6, 4) (6, 4.5)           @noisy det818 det2010
mzz (5, 6.5) (5.5, 6.5)       @noisy det811 det1396
mxx (6, 6.5) (6, 6)           @noisy det52 det1941
mzz (5.5, 8.5) (5, 8.5)       @noisy det586 det811
mxx (6, 8.5) (6, 8)           @noisy det1984 det2510
mzz (6, 1.5) (6.5, 1.5)       @noisy det1784 det2223
mxx (7, 1.5) (7, 1)           @noisy det335 det1205
mzz (6, 3.5) (6.5, 3.5)       @noisy det774 det1784
mxx (7, 3) (7, 3.5)           @noisy det2244 det2457
mzz (6.5, 5.5) (6, 5.5)       @noisy det774 det812
mxx (7, 5.5) (7, 5)           @noisy det1126 det2886
mzz (6, 7.5) (6.5, 7.5)       @noisy det812 det2552
mxx (7, 7.5) (7, 7)           @noisy det2043 det2905
mzz (6, 9.5) (6.5, 9.5)       @noisy det1469 det2552
mxx (7, 9.5) (7, 9)           @noisy det1940 det2099
mzz (7, 0.5) (7.5, 0.5)       @noisy det1100 det1982
mxx (8, 0.5) (8, 0)           @noisy det833 det2868
mzz (7.5, 2.5) (7, 2.5)       @noisy det926 det1982
mxx (8, 2.5) (8, 2)           @noisy det84 det1646
mzz (7, 4.5) (7.5, 4.5)       @noisy det926 det1997
mxx (8, 4) (8, 4.5)           @noisy det288 det687
mzz (7, 6.5) (7.5, 6.5)       @noisy det1856 det1997
mxx (8, 6.5) (8, 6)           @noisy det691 det1815
mzz (7.5, 8.5) (7, 8.5)       @noisy det1308 det1856
mxx (8, 8) (8, 8.5)           @noisy det968 det2367
mzz (8.5, 1.5) (8, 1.5)       @noisy det213 det827
mxx (9, 1) (9, 1.5)           @noisy det326 det599
mzz (8, 3.5) (8.5, 3.5)       @noisy det213 det2337
mxx (9, 3) (9, 3.5)           @noisy det765 det2934
mzz (8, 5.5) (8.5, 5.5)       @noisy det2337 det2360
mxx (9, 5.5) (9, 5)           @noisy det1851 det2646
mzz (8, 7.5) (8.5, 7.5)       @noisy det1785 det2360
mxx (9, 7) (9, 7.5)           @noisy det719 det2294
mzz (8, 9.5) (8.5, 9.5)       @noisy det671 det1785
mxx (9, 9) (9, 9.5)           @noisy det153 det1120
mzz (9, 0.5) (9.5, 0.5)       @noisy det474 det1020
mxx (10, 0.5) (10, 0)         @noisy det204 det2017
mzz (9.5, 2.5) (9, 2.5)       @noisy det474 det1231
mxx (10, 2) (10, 2.5)         @noisy det1943 det2478
mzz (9.5, 4.5) (9, 4.5)       @noisy det1231 det1800
mxx (10, 4.5) (10, 4)         @noisy det1289 det1530
mzz (9, 6.5) (9.5, 6.5)       @noisy det646 det1800
mxx (10, 6.5) (10, 6)         @noisy det2179 det2456
mzz (9.5, 8.5) (9, 8.5)       @noisy det646 det1745
mxx (10, 8) (10, 8.5)         @noisy det2275 det2527
mzz (0, 1) (0.5, 1)           @noisy det209 det2392
mz (0.5, 0.5)                 @noisy det209 det998
mx (0.5, 0)                   @noisy det637 det1558
mzz (0, 3) (0.5, 3)           @noisy det2196 det2512
mz (0.5, 2.5)                 @noisy det988 det2512
mx (0.5, 2)                   @noisy det638 det1445 det1753 det2913
mzz (0.5, 5) (0, 5)           @noisy det1759 det2557
mz (0.5, 4.5)                 @noisy det995 det1759
mx (0.5, 4)                   @noisy det39 det943 det1022 det2625
mzz (0, 7) (0.5, 7)           @noisy det2729 det2798
mz (0.5, 6.5)                 @noisy det1047 det2729
mx (0.5, 6)                   @noisy det118 det715 det1214 det2003
mzz (0, 9) (0.5, 9)           @noisy det1922 det2062
mz (0.5, 8.5)                 @noisy det868 det2062
mx (0.5, 8)                   @noisy det243 det479 det876 det2813
mx (0.5, 10)                  @noisy det1 det2134
mzz (1, 0) (1.5, 0)           @noisy det846 det855
mzz (1, 2) (1.5, 2)           @noisy det1310 det2226
mz (1.5, 1.5)                 @noisy det947 det1310
mx (1.5, 1)                   @noisy det146 det1445 det1558 det1836
mzz (1.5, 4) (1, 4)           @noisy det767 det1237
mz (1.5, 3.5)                 @noisy det976 det1237
mx (1.5, 3)                   @noisy det39 det699 det1753 det2910
mzz (1, 6) (1.5, 6)           @noisy det1473 det1832
mz (1.5, 5.5)                 @noisy det936 det1832
mx (1.5, 5)                   @noisy det715 det1066 det1586 det2625
mzz (1, 8) (1.5, 8)           @noisy det1187 det2471
mz (1.5, 7.5)                 @noisy det966 det2471
mx (1.5, 7)                   @noisy det1335 det2003 det2121 det2813
mzz (1.5, 10) (1, 10)         @noisy det2504 det2611
mz (1.5, 9.5)                 @noisy det914 det2504
mx (1.5, 9)                   @noisy det1 det876 det2515 det2568
mzz (2, 1) (2.5, 1)           @noisy det1416 det1803
mz (2.5, 0.5)                 @noisy det905 det1803
mx (2.5, 0)                   @noisy det1346 det1836
mzz (2, 3) (2.5, 3)           @noisy det197 det256
mz (2.5, 2.5)                 @noisy det197 det1044
mx (2.5, 2)                   @noisy det146 det699 det1208 det2358
mzz (2, 5) (2.5, 5)           @noisy det891 det2743
mz (2.5, 4.5)                 @noisy det886 det891
mx (2.5, 4)                   @noisy det92 det1066 det1201 det2910
mzz (2.5, 7) (2, 7)           @noisy det982 det2402
mz (2.5, 6.5)                 @noisy det915 det2402
mx (2.5, 6)                   @noisy det879 det1507 det1586 det2121
mzz (2, 9) (2.5, 9)           @noisy det1590 det1794
mz (2.5, 8.5)                 @noisy det918 det1794
mx (2.5, 8)                   @noisy det1335 det1958 det2313 det2568
mx (2.5, 10)                  @noisy det1362 det2515
mzz (3.5, 0) (3, 0)           @noisy det168 det1467
mzz (3, 2) (3.5, 2)           @noisy det835 det2786
mz (3.5, 1.5)                 @noisy det1000 det2786
mx (3.5, 1)                   @noisy det440 det1208 det1322 det1346
mzz (3, 4) (3.5, 4)           @noisy det813 det1592
mz (3.5, 3.5)                 @noisy det892 det1592
mx (3.5, 3)                   @noisy det92 det726 det1567 det2358
mzz (3.5, 6) (3, 6)           @noisy det6 det2580
mz (3.5, 5.5)                 @noisy det895 det2580
mx (3.5, 5)                   @noisy det1201 det1507 det1841 det1863
mzz (3, 8) (3.5, 8)           @noisy det4 det1617
mz (3.5, 7.5)                 @noisy det984 det1617
mx (3.5, 7)                   @noisy det443 det879 det1491 det1958
mzz (3, 10) (3.5, 10)         @noisy det783 det2403
mz (3.5, 9.5)                 @noisy det783 det989
mx (3.5, 9)                   @noisy det106 det1362 det1989 det2313
mzz (4, 1) (4.5, 1)           @noisy det2016 det2409
mz (4.5, 0.5)                 @noisy det997 det2016
mx (4.5, 0)                   @noisy det440 det1475
mzz (4.5, 3) (4, 3)           @noisy det566 det1288
mz (4.5, 2.5)                 @noisy det986 det1288
mx (4.5, 2)                   @noisy det610 det1322 det1567 det1934
mzz (4, 5) (4.5, 5)           @noisy det1414 det2632
mz (4.5, 4.5)                 @noisy det992 det1414
mx (4.5, 4)                   @noisy det726 det818 det1841 det2444
mzz (4, 7) (4.5, 7)           @noisy det9 det893
mz (4.5, 6.5)                 @noisy det849 det893
mx (4.5, 6)                   @noisy det52 det443 det1863 det2822
mzz (4, 9) (4.5, 9)           @noisy det1750 det1893
mz (4.5, 8.5)                 @noisy det1053 det1750
mx (4.5, 8)                   @noisy det1491 det1915 det1984 det1989
mx (4.5, 10)                  @noisy det106 det1142
mzz (5, 0) (5.5, 0)           @noisy det710 det2415
mzz (5.5, 2) (5, 2)           @noisy det2255 det2631
mz (5.5, 1.5)                 @noisy det1065 det2631
mx (5.5, 1)                   @noisy det335 det1262 det1475 det1934
mzz (5, 4) (5.5, 4)           @noisy det1626 det1664
mz (5.5, 3.5)                 @noisy det921 det1626
mx (5.5, 3)                   @noisy det610 det2444 det2457 det2835
mzz (5, 6) (5.5, 6)           @noisy det1219 det1396
mz (5.5, 5.5)                 @noisy det1039 det1219
mx (5.5, 5)                   @noisy det818 det2010 det2822 det2886
mzz (5.5, 8) (5, 8)           @noisy det811 det2329
mz (5.5, 7.5)                 @noisy det897 det2329
mx (5.5, 7)                   @noisy det52 det1915 det1941 det2043
mzz (5, 10) (5.5, 10)         @noisy det586 det661
mz (5.5, 9.5)                 @noisy det661 det930
mx (5.5, 9)                   @noisy det1142 det1940 det1984 det2510
mzz (6, 1) (6.5, 1)           @noisy det1439 det2223
mz (6.5, 0.5)                 @noisy det973 det1439
mx (6.5, 0)                   @noisy det1262 det2868
mzz (6, 3) (6.5, 3)           @noisy det1784 det2050
mz (6.5, 2.5)                 @noisy det894 det2050
mx (6.5, 2)                   @noisy det84 det335 det1205 det2835
mzz (6.5, 5) (6, 5)           @noisy det750 det774
mz (6.5, 4.5)                 @noisy det750 det1077
mx (6.5, 4)                   @noisy det288 det2010 det2244 det2457
mzz (6, 7) (6.5, 7)           @noisy det812 det1200
mz (6.5, 6.5)                 @noisy det983 det1200
mx (6.5, 6)                   @noisy det691 det1126 det1941 det2886
mzz (6, 9) (6.5, 9)           @noisy det2552 det2817
mz (6.5, 8.5)                 @noisy det938 det2817
mx (6.5, 8)                   @noisy det2043 det2367 det2510 det2905
mx (6.5, 10)                  @noisy det1940 det2099
mzz (7, 0) (7.5, 0)           @noisy det1100 det1144
mzz (7.5, 2) (7, 2)           @noisy det1982 det2681
mz (7.5, 1.5)                 @noisy det1014 det2681
mx (7.5, 1)                   @noisy det599 det833 det1205 det2868
mzz (7, 4) (7.5, 4)           @noisy det926 det2282
mz (7.5, 3.5)                 @noisy det890 det2282
mx (7.5, 3)                   @noisy det84 det1646 det2244 det2934
mzz (7, 6) (7.5, 6)           @noisy det1997 det2180
mz (7.5, 5.5)                 @noisy det1013 det2180
mx (7.5, 5)                   @noisy det288 det687 det1126 det2646
mzz (7.5, 8) (7, 8)           @noisy det1856 det2199
mz (7.5, 7.5)                 @noisy det898 det2199
mx (7.5, 7)                   @noisy det691 det1815 det2294 det2905
mzz (7, 10) (7.5, 10)         @noisy det1308 det1804
mz (7.5, 9.5)                 @noisy det960 det1804
mx (7.5, 9)                   @noisy det153 det968 det2099 det2367
mzz (8.5, 1) (8, 1)           @noisy det376 det827
mz (8.5, 0.5)                 @noisy det376 det964
mx (8.5, 0)                   @noisy det833 det2017
mzz (8, 3) (8.5, 3)           @noisy det213 det974
mz (8.5, 2.5)                 @noisy det974 det1016
mx (8.5, 2)                   @noisy det326 det599 det1646 det1943
mzz (8, 5) (8.5, 5)           @noisy det644 det2337
mz (8.5, 4.5)                 @noisy det644 det1017
mx (8.5, 4)                   @noisy det687 det765 det1289 det2934
mzz (8, 7) (8.5, 7)           @noisy det1211 det2360
mz (8.5, 6.5)                 @noisy det910 det1211
mx (8.5, 6)                   @noisy det1815 det1851 det2456 det2646
mzz (8, 9) (8.5, 9)           @noisy det675 det1785
mz (8.5, 8.5)                 @noisy det675 det991
mx (8.5, 8)                   @noisy det719 det968 det2275 det2294
mx (8.5, 10)                  @noisy det153 det1120
mzz (9, 0) (9.5, 0)           @noisy det388 det1020
mzz (9, 2) (9.5, 2)           @noisy det474 det2139
mz (9.5, 1.5)                 @noisy det1064 det2139
mx (9.5, 1)                   @noisy det204 det326 det2017 det2286
mzz (9.5, 4) (9, 4)           @noisy det1231 det1686
mz (9.5, 3.5)                 @noisy det963 det1686
mx (9.5, 3)                   @noisy det765 det1040 det1943 det2478
mzz (9, 6) (9.5, 6)           @noisy det1800 det2374
mz (9.5, 5.5)                 @noisy det923 det2374
mx (9.5, 5)                   @noisy det1289 det1530 det1700 det1851
mzz (9, 8) (9.5, 8)           @noisy det646 det1936
mz (9.5, 7.5)                 @noisy det912 det1936
mx (9.5, 7)                   @noisy det719 det2179 det2456 det2763
mzz (9.5, 10) (9, 10)         @noisy det1745 det2030
mz (9.5, 9.5)                 @noisy det903 det2030
mx (9.5, 9)                   @noisy det584 det1120 det2275 det2527

--------         28
mzz (1, 1.5) (0.5, 1.5)       @noisy det2196 det2392
mxx (0, 1.5) (0, 1)           @noisy det1445 det2913
mzz (1, 3.5) (0.5, 3.5)       @noisy det2196 det2557
mxx (0, 3.5) (0, 3)           @noisy det39 det1022
mzz (0.5, 5.5) (1, 5.5)       @noisy det2557 det2798
mxx (0, 5.5) (0, 5)           @noisy det715 det1214
mzz (1, 7.5) (0.5, 7.5)       @noisy det1922 det2798
mxx (0, 7) (0, 7.5)           @noisy det479 det2813
mzz (1, 9.5) (0.5, 9.5)       @noisy det1508 det1922
mxx (0, 9) (0, 9.5)           @noisy det1 det2134
mzz (1.5, 0.5) (2, 0.5)       @noisy det855 det2226
mxx (1, 0.5) (1, 0)           @noisy det1558 det1836
mzz (1.5, 2.5) (2, 2.5)       @noisy det767 det2226
mxx (1, 2) (1, 2.5)           @noisy det699 det1753
mzz (1.5, 4.5) (2, 4.5)       @noisy det767 det1473
mxx (1, 4) (1, 4.5)           @noisy det1066 det2625
mzz (1.5, 6.5) (2, 6.5)       @noisy det1187 det1473
mxx (1, 6.5) (1, 6)           @noisy det2003 det2121
mzz (1.5, 8.5) (2, 8.5)       @noisy det1187 det2611
mxx (1, 8) (1, 8.5)           @noisy det876 det2568
mzz (3, 1.5) (2.5, 1.5)       @noisy det256 det1416
mxx (2, 1) (2, 1.5)           @noisy det146 det1208
mzz (2.5, 3.5) (3, 3.5)       @noisy det256 det2743
mxx (2, 3.5) (2, 3)           @noisy det92 det2910
mzz (2.5, 5.5) (3, 5.5)       @noisy det982 det2743
mxx (2, 5.5) (2, 5)           @noisy det1507 det1586
mzz (2.5, 7.5) (3, 7.5)       @noisy det982 det1590
mxx (2, 7) (2, 7.5)           @noisy det1335 det1958
mzz (2.5, 9.5) (3, 9.5)       @noisy det1590 det1771
mxx (2, 9.5) (2, 9)           @noisy det1362 det2515
mzz (3.5, 0.5) (4, 0.5)       @noisy det835 det1467
mxx (3, 0) (3, 0.5)           @noisy det440 det1346
mzz (3.5, 2.5) (4, 2.5)       @noisy det813 det835
mxx (3, 2.5) (3, 2)           @noisy det1567 det2358
mzz (4, 4.5) (3.5, 4.5)       @noisy det6 det813
mxx (3, 4.5) (3, 4)           @noisy det1201 det1841
mzz (3.5, 6.5) (4, 6.5)       @noisy det4 det6
mxx (3, 6) (3, 6.5)           @noisy det443 det879
mzz (3.5, 8.5) (4, 8.5)       @noisy det4 det2403
mxx (3, 8.5) (3, 8)           @noisy det1989 det2313
mzz (5, 1.5) (4.5, 1.5)       @noisy det566 det2409
mxx (4, 1.5) (4, 1)           @noisy det1322 det1934
mzz (5, 3.5) (4.5, 3.5)       @noisy det566 det2632
mxx (4, 3) (4, 3.5)           @noisy det726 det2444
mzz (5, 5.5) (4.5, 5.5)       @noisy det9 det2632
mxx (4, 5) (4, 5.5)           @noisy det1863 det2822
mzz (5, 7.5) (4.5, 7.5)       @noisy det9 det1893
mxx (4, 7) (4, 7.5)           @noisy det1491 det1915
mzz (5, 9.5) (4.5, 9.5)       @noisy det1718 det1893
mxx (4, 9.5) (4, 9)           @noisy det106 det1142
mzz (5.5, 0.5) (6, 0.5)       @noisy det2255 det2415
mxx (5, 0) (5, 0.5)           @noisy det1262 det1475
mzz (5.5, 2.5) (6, 2.5)       @noisy det1664 det2255
mxx (5, 2) (5, 2.5)           @noisy det610 det2835
mzz (5.5, 4.5) (6, 4.5)       @noisy det1396 det1664
mxx (5, 4.5) (5, 4)           @noisy det818 det2010
mzz (6, 6.5) (5.5, 6.5)       @noisy det811 det1396
mxx (5, 6) (5, 6.5)           @noisy det52 det1941
mzz (5.5, 8.5) (6, 8.5)       @noisy det586 det811
mxx (5, 8) (5, 8.5)           @noisy det1984 det2510
mzz (6.5, 1.5) (7, 1.5)       @noisy det1784 det2223
mxx (6, 1.5) (6, 1)           @noisy det335 det1205
mzz (6.5, 3.5) (7, 3.5)       @noisy det774 det1784
mxx (6, 3.5) (6, 3)           @noisy det2244 det2457
mzz (6.5, 5.5) (7, 5.5)       @noisy det774 det812
mxx (6, 5) (6, 5.5)           @noisy det1126 det2886
mzz (6.5, 7.5) (7, 7.5)       @noisy det812 det2552
mxx (6, 7.5) (6, 7)           @noisy det2043 det2905
mzz (7, 9.5) (6.5, 9.5)       @noisy det1469 det2552
mxx (6, 9.5) (6, 9)           @noisy det1940 det2099
mzz (7.5, 0.5) (8, 0.5)       @noisy det1100 det1982
mxx (7, 0.5) (7, 0)           @noisy det833 det2868
mzz (7.5, 2.5) (8, 2.5)       @noisy det926 det1982
mxx (7, 2) (7, 2.5)           @noisy det84 det1646
mzz (7.5, 4.5) (8, 4.5)       @noisy det926 det1997
mxx (7, 4.5) (7, 4)           @noisy det288 det687
mzz (7.5, 6.5) (8, 6.5)       @noisy det1856 det1997
mxx (7, 6.5) (7, 6)           @noisy det691 det1815
mzz (7.5, 8.5) (8, 8.5)       @noisy det1308 det1856
mxx (7, 8) (7, 8.5)           @noisy det968 det2367
mzz (8.5, 1.5) (9, 1.5)       @noisy det213 det827
mxx (8, 1) (8, 1.5)           @noisy det326 det599
mzz (8.5, 3.5) (9, 3.5)       @noisy det213 det2337
mxx (8, 3.5) (8, 3)           @noisy det765 det2934
mzz (9, 5.5) (8.5, 5.5)       @noisy det2337 det2360
mxx (8, 5.5) (8, 5)           @noisy det1851 det2646
mzz (8.5, 7.5) (9, 7.5)       @noisy det1785 det2360
mxx (8, 7.5) (8, 7)           @noisy det719 det2294
mzz (8.5, 9.5) (9, 9.5)       @noisy det671 det1785
mxx (8, 9) (8, 9.5)           @noisy det153 det1120
mzz (9.5, 0.5) (10, 0.5)      @noisy det474 det1020
mxx (9, 0) (9, 0.5)           @noisy det204 det2017
mxx (10, 1.5) (10, 1)         @noisy det2038 det2286
mzz (9.5, 2.5) (10, 2.5)      @noisy det474 det1231
mxx (9, 2) (9, 2.5)           @noisy det1943 det2478
mxx (10, 3.5) (10, 3)         @noisy det1040 det2008
mzz (9.5, 4.5) (10, 4.5)      @noisy det1231 det1800
mxx (9, 4) (9, 4.5)           @noisy det1289 det1530
mxx (10, 5) (10, 5.5)         @noisy det1042 det1700
mzz (9.5, 6.5) (10, 6.5)      @noisy det646 det1800
mxx (9, 6.5) (9, 6)           @noisy det2179 det2456
mxx (10, 7.5) (10, 7)         @noisy det1253 det2763
mzz (9.5, 8.5) (10, 8.5)      @noisy det646 det1745
mxx (9, 8) (9, 8.5)           @noisy det2275 det2527
mxx (10, 9) (10, 9.5)         @noisy det584 det2620
mzz (0.5, 0) (0, 0)           @noisy det1889 det2392
mz (0.5, 0.5)                 @noisy det998 det1889
mx (0.5, 1)                   @noisy det514 det1445 det1836 det2913
mzz (0, 2) (0.5, 2)           @noisy det2196 det2348
mz (0.5, 2.5)                 @noisy det988 det2348
mx (0.5, 3)                   @noisy det39 det699 det1022 det2104
mzz (0, 4) (0.5, 4)           @noisy det736 det2557
mz (0.5, 4.5)                 @noisy det736 det995
mx (0.5, 5)                   @noisy det715 det1066 det1097 det1214
mzz (0.5, 6) (0, 6)           @noisy det2769 det2798
mz (0.5, 6.5)                 @noisy det1047 det2769
mx (0.5, 7)                   @noisy det49 det479 det2121 det2813
mzz (0, 8) (0.5, 8)           @noisy det158 det1922
mz (0.5, 8.5)                 @noisy det158 det868
mx (0.5, 9)                   @noisy det1 det1269 det2134 det2568
mzz (0, 10) (0.5, 10)         @noisy det1173 det1508
mx (1.5, 0)                   @noisy det1558 det1836
mzz (1, 1) (1.5, 1)           @noisy det2226 det2331
mz (1.5, 1.5)                 @noisy det947 det2331
mx (1.5, 2)                   @noisy det699 det1208 det1753 det2913
mzz (1, 3) (1.5, 3)           @noisy det767 det1282
mz (1.5, 3.5)                 @noisy det976 det1282
mx (1.5, 4)                   @noisy det92 det1022 det1066 det2625
mzz (1.5, 5) (1, 5)           @noisy det1473 det2461
mz (1.5, 5.5)                 @noisy det936 det2461
mx (1.5, 6)                   @noisy det1214 det1507 det2003 det2121
mzz (1, 7) (1.5, 7)           @noisy det901 det1187
mz (1.5, 7.5)                 @noisy det901 det966
mx (1.5, 8)                   @noisy det479 det876 det1958 det2568
mzz (1, 9) (1.5, 9)           @noisy det2278 det2611
mz (1.5, 9.5)                 @noisy det914 det2278
mx (1.5, 10)                  @noisy det1362 det2134
mzz (2, 0) (2.5, 0)           @noisy det1416 det2438
mz (2.5, 0.5)                 @noisy det905 det2438
mx (2.5, 1)                   @noisy det146 det440 det1208 det1558
mzz (2.5, 2) (2, 2)           @noisy det171 det256
mz (2.5, 2.5)                 @noisy det171 det1044
mx (2.5, 3)                   @noisy det92 det1567 det1753 det2910
mzz (2, 4) (2.5, 4)           @noisy det2463 det2743
mz (2.5, 4.5)                 @noisy det886 det2463
mx (2.5, 5)                   @noisy det1507 det1586 det1841 det2625
mzz (2, 6) (2.5, 6)           @noisy det419 det982
mz (2.5, 6.5)                 @noisy det419 det915
mx (2.5, 7)                   @noisy det443 det1335 det1958 det2003
mzz (2.5, 8) (2, 8)           @noisy det489 det1590
mz (2.5, 8.5)                 @noisy det489 det918
mx (2.5, 9)                   @noisy det876 det1362 det1989 det2515
mzz (2, 10) (2.5, 10)         @noisy det1131 det1771
mx (3.5, 0)                   @noisy det440 det1346
mzz (3, 1) (3.5, 1)           @noisy det835 det1681
mz (3.5, 1.5)                 @noisy det1000 det1681
mx (3.5, 2)                   @noisy det146 det1567 det1934 det2358
mzz (3, 3) (3.5, 3)           @noisy det813 det1551
mz (3.5, 3.5)                 @noisy det892 det1551
mx (3.5, 4)                   @noisy det1201 det1841 det2444 det2910
mzz (3.5, 5) (3, 5)           @noisy det6 det349
mz (3.5, 5.5)                 @noisy det349 det895
mx (3.5, 6)                   @noisy det443 det879 det1586 det2822
mzz (3, 7) (3.5, 7)           @noisy det4 det1349
mz (3.5, 7.5)                 @noisy det984 det1349
mx (3.5, 8)                   @noisy det1335 det1915 det1989 det2313
mzz (3, 9) (3.5, 9)           @noisy det1504 det2403
mz (3.5, 9.5)                 @noisy det989 det1504
mx (3.5, 10)                  @noisy det1142 det2515
mzz (4, 0) (4.5, 0)           @noisy det1248 det2409
mz (4.5, 0.5)                 @noisy det997 det1248
mx (4.5, 1)                   @noisy det1262 det1322 det1346 det1934
mzz (4.5, 2) (4, 2)           @noisy det566 det1616
mz (4.5, 2.5)                 @noisy det986 det1616
mx (4.5, 3)                   @noisy det726 det2358 det2444 det2835
mzz (4, 4) (4.5, 4)           @noisy det1223 det2632
mz (4.5, 4.5)                 @noisy det992 det1223
mx (4.5, 5)                   @noisy det1201 det1863 det2010 det2822
mzz (4, 6) (4.5, 6)           @noisy det9 det1235
mz (4.5, 6.5)                 @noisy det849 det1235
mx (4.5, 7)                   @noisy det879 det1491 det1915 det1941
mzz (4.5, 8) (4, 8)           @noisy det1893 det2323
mz (4.5, 8.5)                 @noisy det1053 det2323
mx (4.5, 9)                   @noisy det106 det1142 det2313 det2510
mzz (4, 10) (4.5, 10)         @noisy det1718 det1928
mx (5.5, 0)                   @noisy det1262 det1475
mzz (5.5, 1) (5, 1)           @noisy det837 det2255
mz (5.5, 1.5)                 @noisy det837 det1065
mx (5.5, 2)                   @noisy det610 det1205 det1322 det2835
mzz (5, 3) (5.5, 3)           @noisy det1664 det1816
mz (5.5, 3.5)                 @noisy det921 det1816
mx (5.5, 4)                   @noisy det726 det818 det2010 det2244
mzz (5, 5) (5.5, 5)           @noisy det1347 det1396
mz (5.5, 5.5)                 @noisy det1039 det1347
mx (5.5, 6)                   @noisy det52 det1126 det1863 det1941
mzz (5.5, 7) (5, 7)           @noisy det811 det1500
mz (5.5, 7.5)                 @noisy det897 det1500
mx (5.5, 8)                   @noisy det1491 det1984 det2510 det2905
mzz (5, 9) (5.5, 9)           @noisy det586 det859
mz (5.5, 9.5)                 @noisy det859 det930
mx (5.5, 10)                  @noisy det106 det2099
mzz (6.5, 0) (6, 0)           @noisy det2223 det2470
mz (6.5, 0.5)                 @noisy det973 det2470
mx (6.5, 1)                   @noisy det335 det833 det1205 det1475
mzz (6, 2) (6.5, 2)           @noisy det907 det1784
mz (6.5, 2.5)                 @noisy det894 det907
mx (6.5, 3)                   @noisy det610 det1646 det2244 det2457
mzz (6, 4) (6.5, 4)           @noisy det342 det774
mz (6.5, 4.5)                 @noisy det342 det1077
mx (6.5, 5)                   @noisy det687 det818 det1126 det2886
mzz (6, 6) (6.5, 6)           @noisy det812 det2518
mz (6.5, 6.5)                 @noisy det983 det2518
mx (6.5, 7)                   @noisy det52 det1815 det2043 det2905
mzz (6, 8) (6.5, 8)           @noisy det666 det2552
mz (6.5, 8.5)                 @noisy det666 det938
mx (6.5, 9)                   @noisy det968 det1940 det1984 det2099
mzz (6, 10) (6.5, 10)         @noisy det1469 det2472
mx (7.5, 0)                   @noisy det833 det2868
mzz (7, 1) (7.5, 1)           @noisy det1982 det2594
mz (7.5, 1.5)                 @noisy det1014 det2594
mx (7.5, 2)                   @noisy det84 det326 det335 det1646
mzz (7.5, 3) (7, 3)           @noisy det926 det2306
mz (7.5, 3.5)                 @noisy det890 det2306
mx (7.5, 4)                   @noisy det288 det687 det765 det2457
mzz (7, 5) (7.5, 5)           @noisy det1997 det2380
mz (7.5, 5.5)                 @noisy det1013 det2380
mx (7.5, 6)                   @noisy det691 det1815 det1851 det2886
mzz (7, 7) (7.5, 7)           @noisy det1856 det2497
mz (7.5, 7.5)                 @noisy det898 det2497
mx (7.5, 8)                   @noisy det719 det968 det2043 det2367
mzz (7, 9) (7.5, 9)           @noisy det1015 det1308
mz (7.5, 9.5)                 @noisy det960 det1015
mx (7.5, 10)                  @noisy det1120 det1940
mzz (8.5, 0) (8, 0)           @noisy det258 det827
mz (8.5, 0.5)                 @noisy det258 det964
mx (8.5, 1)                   @noisy det204 det326 det599 det2868
mzz (8, 2) (8.5, 2)           @noisy det213 det1620
mz (8.5, 2.5)                 @noisy det1016 det1620
mx (8.5, 3)                   @noisy det84 det765 det2478 det2934
mzz (8, 4) (8.5, 4)           @noisy det2337 det2870
mz (8.5, 4.5)                 @noisy det1017 det2870
mx (8.5, 5)                   @noisy det288 det1530 det1851 det2646
mzz (8.5, 6) (8, 6)           @noisy det527 det2360
mz (8.5, 6.5)                 @noisy det527 det910
mx (8.5, 7)                   @noisy det691 det719 det2179 det2294
mzz (8, 8) (8.5, 8)           @noisy det1629 det1785
mz (8.5, 8.5)                 @noisy det991 det1629
mx (8.5, 9)                   @noisy det153 det1120 det2367 det2527
mzz (8, 10) (8.5, 10)         @noisy det671 det703
mx (9.5, 0)                   @noisy det204 det2017
mzz (9, 1) (9.5, 1)           @noisy det474 det735
mz (9.5, 1.5)                 @noisy det735 det1064
mx (9.5, 2)                   @noisy det599 det1943 det2038 det2478
mzz (9, 3) (9.5, 3)           @noisy det182 det1231
mz (9.5, 3.5)                 @noisy det182 det963
mx (9.5, 4)                   @noisy det1289 det1530 det2008 det2934
mzz (9.5, 5) (9, 5)           @noisy det1800 det2022
mz (9.5, 5.5)                 @noisy det923 det2022
mx (9.5, 6)                   @noisy det1042 det2179 det2456 det2646
mzz (9, 7) (9.5, 7)           @noisy det646 det2693
mz (9.5, 7.5)                 @noisy det912 det2693
mx (9.5, 8)                   @noisy det1253 det2275 det2294 det2527
mzz (9, 9) (9.5, 9)           @noisy det1745 det2948
mz (9.5, 9.5)                 @noisy det903 det2948
mx (9.5, 10)                  @noisy det153 det2620

--------         29
mxx (0, 1) (0, 0.5)           @noisy det514 det637
mxx (1, 1.5) (1, 2)           @noisy det1445 det2913
mx (0.5, 1.5)                 @noisy det1443 det2913
mz (0, 1.5)                   @noisy det2348 det2392
mxx (0, 2.5) (0, 3)           @noisy det638 det2104
mxx (1, 3.5) (1, 4)           @noisy det39 det1022
mx (0.5, 3.5)                 @noisy det1022 det1574
mz (0, 3.5)                   @noisy det736 det2196
mxx (0, 4.5) (0, 5)           @noisy det943 det1097
mxx (1, 6) (1, 5.5)           @noisy det715 det1214
mx (0.5, 5.5)                 @noisy det1214 det1535
mz (0, 5.5)                   @noisy det2557 det2769
mxx (0, 7) (0, 6.5)           @noisy det49 det118
mxx (1, 7.5) (1, 8)           @noisy det479 det2813
mx (0.5, 7.5)                 @noisy det479 det1454
mz (0, 7.5)                   @noisy det158 det2798
mxx (0, 8.5) (0, 9)           @noisy det243 det1269
mxx (1, 9.5) (1, 10)          @noisy det1 det2134
mx (0.5, 9.5)                 @noisy det1576 det2134
mz (0, 9.5)                   @noisy det1173 det1922
mxx (2, 0.5) (2, 1)           @noisy det1558 det1836
mx (1.5, 0.5)                 @noisy det1558 det1609
mz (1, 0.5)                   @noisy det855 det1889 det2331 det2392
mxx (2, 3) (2, 2.5)           @noisy det699 det1753
mx (1.5, 2.5)                 @noisy det1418 det1753
mz (1, 2.5)                   @noisy det1282 det2196 det2226 det2348
mxx (2, 4.5) (2, 5)           @noisy det1066 det2625
mx (1.5, 4.5)                 @noisy det1427 det2625
mz (1, 4.5)                   @noisy det736 det767 det2461 det2557
mxx (2, 6.5) (2, 7)           @noisy det2003 det2121
mx (1.5, 6.5)                 @noisy det1615 det2003
mz (1, 6.5)                   @noisy det901 det1473 det2769 det2798
mxx (2, 9) (2, 8.5)           @noisy det876 det2568
mx (1.5, 8.5)                 @noisy det876 det1628
mz (1, 8.5)                   @noisy det158 det1187 det1922 det2278
mxx (3, 1.5) (3, 2)           @noisy det146 det1208
mx (2.5, 1.5)                 @noisy det146 det1525
mz (2, 1.5)                   @noisy det171 det1416 det2226 det2331
mxx (3, 3.5) (3, 4)           @noisy det92 det2910
mx (2.5, 3.5)                 @noisy det1451 det2910
mz (2, 3.5)                   @noisy det256 det767 det1282 det2463
mxx (3, 5.5) (3, 6)           @noisy det1507 det1586
mx (2.5, 5.5)                 @noisy det1544 det1586
mz (2, 5.5)                   @noisy det419 det1473 det2461 det2743
mxx (3, 7.5) (3, 8)           @noisy det1335 det1958
mx (2.5, 7.5)                 @noisy det1335 det1549
mz (2, 7.5)                   @noisy det489 det901 det982 det1187
mxx (3, 9.5) (3, 10)          @noisy det1362 det2515
mx (2.5, 9.5)                 @noisy det1531 det2515
mz (2, 9.5)                   @noisy det1131 det1590 det2278 det2611
mxx (4, 0.5) (4, 1)           @noisy det440 det1346
mx (3.5, 0.5)                 @noisy det1346 det1392
mz (3, 0.5)                   @noisy det1416 det1467 det1681 det2438
mxx (4, 2.5) (4, 3)           @noisy det1567 det2358
mx (3.5, 2.5)                 @noisy det1546 det2358
mz (3, 2.5)                   @noisy det171 det256 det835 det1551
mxx (4, 4.5) (4, 5)           @noisy det1201 det1841
mx (3.5, 4.5)                 @noisy det1201 det1505
mz (3, 4.5)                   @noisy det349 det813 det2463 det2743
mxx (4, 6.5) (4, 7)           @noisy det443 det879
mx (3.5, 6.5)                 @noisy det879 det1539
mz (3, 6.5)                   @noisy det6 det419 det982 det1349
mxx (4, 9) (4, 8.5)           @noisy det1989 det2313
mx (3.5, 8.5)                 @noisy det1553 det2313
mz (3, 8.5)                   @noisy det4 det489 det1504 det1590
mxx (5, 1.5) (5, 2)           @noisy det1322 det1934
mx (4.5, 1.5)                 @noisy det1322 det1583
mz (4, 1.5)                   @noisy det835 det1616 det1681 det2409
mxx (5, 3.5) (5, 4)           @noisy det726 det2444
mx (4.5, 3.5)                 @noisy det726 det1637
mz (4, 3.5)                   @noisy det566 det813 det1223 det1551
mxx (5, 5.5) (5, 6)           @noisy det1863 det2822
mx (4.5, 5.5)                 @noisy det1580 det1863
mz (4, 5.5)                   @noisy det6 det349 det1235 det2632
mxx (5, 7.5) (5, 8)           @noisy det1491 det1915
mx (4.5, 7.5)                 @noisy det1491 det1514
mz (4, 7.5)                   @noisy det4 det9 det1349 det2323
mxx (5, 9.5) (5, 10)          @noisy det106 det1142
mx (4.5, 9.5)                 @noisy det106 det1461
mz (4, 9.5)                   @noisy det1504 det1893 det1928 det2403
mxx (6, 1) (6, 0.5)           @noisy det1262 det1475
mx (5.5, 0.5)                 @noisy det1475 det1548
mz (5, 0.5)                   @noisy det837 det1248 det2409 det2415
mxx (6, 2.5) (6, 3)           @noisy det610 det2835
mx (5.5, 2.5)                 @noisy det610 det1506
mz (5, 2.5)                   @noisy det566 det1616 det1816 det2255
mxx (6, 4.5) (6, 5)           @noisy det818 det2010
mx (5.5, 4.5)                 @noisy det818 det1423
mz (5, 4.5)                   @noisy det1223 det1347 det1664 det2632
mxx (6, 6.5) (6, 7)           @noisy det52 det1941
mx (5.5, 6.5)                 @noisy det52 det1604
mz (5, 6.5)                   @noisy det9 det1235 det1396 det1500
mxx (6, 8.5) (6, 9)           @noisy det1984 det2510
mx (5.5, 8.5)                 @noisy det1563 det1984
mz (5, 8.5)                   @noisy det811 det859 det1893 det2323
mxx (7, 1.5) (7, 2)           @noisy det335 det1205
mx (6.5, 1.5)                 @noisy det335 det1625
mz (6, 1.5)                   @noisy det837 det907 det2223 det2255
mxx (7, 4) (7, 3.5)           @noisy det2244 det2457
mx (6.5, 3.5)                 @noisy det1545 det2457
mz (6, 3.5)                   @noisy det342 det1664 det1784 det1816
mxx (7, 5.5) (7, 6)           @noisy det1126 det2886
mx (6.5, 5.5)                 @noisy det1483 det2886
mz (6, 5.5)                   @noisy det774 det1347 det1396 det2518
mxx (7, 7.5) (7, 8)           @noisy det2043 det2905
mx (6.5, 7.5)                 @noisy det1420 det2043
mz (6, 7.5)                   @noisy det666 det811 det812 det1500
mxx (7, 9.5) (7, 10)          @noisy det1940 det2099
mx (6.5, 9.5)                 @noisy det1556 det1940
mz (6, 9.5)                   @noisy det586 det859 det2472 det2552
mxx (8, 0.5) (8, 1)           @noisy det833 det2868
mx (7.5, 0.5)                 @noisy det1459 det2868
mz (7, 0.5)                   @noisy det1100 det2223 det2470 det2594
mxx (8, 2.5) (8, 3)           @noisy det84 det1646
mx (7.5, 2.5)                 @noisy det84 det1587
mz (7, 2.5)                   @noisy det907 det1784 det1982 det2306
mxx (8, 4.5) (8, 5)           @noisy det288 det687
mx (7.5, 4.5)                 @noisy det288 det1557
mz (7, 4.5)                   @noisy det342 det774 det926 det2380
mxx (8, 7) (8, 6.5)           @noisy det691 det1815
mx (7.5, 6.5)                 @noisy det691 det1468
mz (7, 6.5)                   @noisy det812 det1997 det2497 det2518
mxx (8, 8.5) (8, 9)           @noisy det968 det2367
mx (7.5, 8.5)                 @noisy det1585 det2367
mz (7, 8.5)                   @noisy det666 det1015 det1856 det2552
mxx (9, 1.5) (9, 2)           @noisy det326 det599
mx (8.5, 1.5)                 @noisy det599 det1591
mz (8, 1.5)                   @noisy det827 det1620 det1982 det2594
mxx (9, 3.5) (9, 4)           @noisy det765 det2934
mx (8.5, 3.5)                 @noisy det1503 det2934
mz (8, 3.5)                   @noisy det213 det926 det2306 det2870
mxx (9, 5.5) (9, 6)           @noisy det1851 det2646
mx (8.5, 5.5)                 @noisy det1486 det2646
mz (8, 5.5)                   @noisy det527 det1997 det2337 det2380
mxx (9, 7.5) (9, 8)           @noisy det719 det2294
mx (8.5, 7.5)                 @noisy det1448 det2294
mz (8, 7.5)                   @noisy det1629 det1856 det2360 det2497
mxx (9, 10) (9, 9.5)          @noisy det153 det1120
mx (8.5, 9.5)                 @noisy det153 det1603
mz (8, 9.5)                   @noisy det703 det1015 det1308 det1785
mxx (10, 0.5) (10, 1)         @noisy det204 det2017
mx (9.5, 0.5)                 @noisy det1550 det2017
mz (9, 0.5)                   @noisy det258 det735 det827 det1020
mz (10, 1.5)                  @noisy det474 det735
mxx (10, 2.5) (10, 3)         @noisy det1943 det2478
mx (9.5, 2.5)                 @noisy det1437 det1943
mz (9, 2.5)                   @noisy det182 det213 det474 det1620
mz (10, 3.5)                  @noisy det182 det1231
mxx (10, 4.5) (10, 5)         @noisy det1289 det1530
mx (9.5, 4.5)                 @noisy det1289 det1596
mz (9, 4.5)                   @noisy det1231 det2022 det2337 det2870
mz (10, 5.5)                  @noisy det1800 det2022
mxx (10, 6.5) (10, 7)         @noisy det2179 det2456
mx (9.5, 6.5)                 @noisy det1644 det2456
mz (9, 6.5)                   @noisy det527 det1800 det2360 det2693
mz (10, 7.5)                  @noisy det646 det2693
mxx (10, 9) (10, 8.5)         @noisy det2275 det2527
mx (9.5, 8.5)                 @noisy det1515 det2275
mz (9, 8.5)                   @noisy det646 det1629 det1785 det2948
mz (10, 9.5)                  @noisy det1745 det2948
mxx (0.5, 0.5) (0.5, 0)       @noisy det637 det1836
mzz (1, 1) (0.5, 1)           @noisy det1889 det2392
mxx (0.5, 2.5) (0.5, 2)       @noisy det638 det699
mzz (1, 3) (0.5, 3)           @noisy det2196 det2348
mxx (0.5, 4.5) (0.5, 4)       @noisy det943 det1066
mzz (0.5, 5) (1, 5)           @noisy det736 det2557
mxx (0.5, 6.5) (0.5, 6)       @noisy det118 det2121
mzz (1, 7) (0.5, 7)           @noisy det2769 det2798
mxx (0.5, 8.5) (0.5, 8)       @noisy det243 det2568
mzz (1, 9) (0.5, 9)           @noisy det158 det1922
mzz (1.5, 0) (2, 0)           @noisy det855 det2655
mxx (1.5, 1.5) (1.5, 1)       @noisy det1208 det1445
mzz (1.5, 2) (2, 2)           @noisy det2226 det2331
mxx (1.5, 3.5) (1.5, 3)       @noisy det39 det92
mzz (1.5, 4) (2, 4)           @noisy det767 det1282
mxx (1.5, 5) (1.5, 5.5)       @noisy det715 det1507
mzz (1.5, 6) (2, 6)           @noisy det1473 det2461
mxx (1.5, 7.5) (1.5, 7)       @noisy det1958 det2813
mzz (1.5, 8) (2, 8)           @noisy det901 det1187
mxx (1.5, 9.5) (1.5, 9)       @noisy det1 det1362
mzz (1.5, 10) (2, 10)         @noisy det2278 det2611
mxx (2.5, 0.5) (2.5, 0)       @noisy det440 det1836
mzz (3, 1) (2.5, 1)           @noisy det1416 det2438
mxx (2.5, 2) (2.5, 2.5)       @noisy det699 det1567
mzz (2.5, 3) (3, 3)           @noisy det171 det256
mxx (2.5, 4) (2.5, 4.5)       @noisy det1066 det1841
mzz (2.5, 5) (3, 5)           @noisy det2463 det2743
mxx (2.5, 6.5) (2.5, 6)       @noisy det443 det2121
mzz (2.5, 7) (3, 7)           @noisy det419 det982
mxx (2.5, 8) (2.5, 8.5)       @noisy det1989 det2568
mzz (2.5, 9) (3, 9)           @noisy det489 det1590
mzz (3.5, 0) (4, 0)           @noisy det1467 det2241
mxx (3.5, 1) (3.5, 1.5)       @noisy det1208 det1934
mzz (3.5, 2) (4, 2)           @noisy det835 det1681
mxx (3.5, 3) (3.5, 3.5)       @noisy det92 det2444
mzz (4, 4) (3.5, 4)           @noisy det813 det1551
mxx (3.5, 5) (3.5, 5.5)       @noisy det1507 det2822
mzz (3.5, 6) (4, 6)           @noisy det6 det349
mxx (3.5, 7) (3.5, 7.5)       @noisy det1915 det1958
mzz (3.5, 8) (4, 8)           @noisy det4 det1349
mxx (3.5, 9) (3.5, 9.5)       @noisy det1142 det1362
mzz (4, 10) (3.5, 10)         @noisy det1504 det2403
mxx (4.5, 0.5) (4.5, 0)       @noisy det440 det1262
mzz (5, 1) (4.5, 1)           @noisy det1248 det2409
mxx (4.5, 2) (4.5, 2.5)       @noisy det1567 det2835
mzz (5, 3) (4.5, 3)           @noisy det566 det1616
mxx (4.5, 4.5) (4.5, 4)       @noisy det1841 det2010
mzz (5, 5) (4.5, 5)           @noisy det1223 det2632
mxx (4.5, 6.5) (4.5, 6)       @noisy det443 det1941
mzz (5, 7) (4.5, 7)           @noisy det9 det1235
mxx (4.5, 8) (4.5, 8.5)       @noisy det1989 det2510
mzz (5, 9) (4.5, 9)           @noisy det1893 det2323
mzz (5.5, 0) (6, 0)           @noisy det1575 det2415
mxx (5.5, 1) (5.5, 1.5)       @noisy det1205 det1934
mzz (5.5, 2) (6, 2)           @noisy det837 det2255
mxx (5.5, 3) (5.5, 3.5)       @noisy det2244 det2444
mzz (5.5, 4) (6, 4)           @noisy det1664 det1816
mxx (5.5, 5.5) (5.5, 5)       @noisy det1126 det2822
mzz (6, 6) (5.5, 6)           @noisy det1347 det1396
mxx (5.5, 7) (5.5, 7.5)       @noisy det1915 det2905
mzz (5.5, 8) (6, 8)           @noisy det811 det1500
mxx (5.5, 9) (5.5, 9.5)       @noisy det1142 det2099
mzz (5.5, 10) (6, 10)         @noisy det586 det859
mxx (6.5, 0) (6.5, 0.5)       @noisy det833 det1262
mzz (6.5, 1) (7, 1)           @noisy det2223 det2470
mxx (6.5, 2.5) (6.5, 2)       @noisy det1646 det2835
mzz (6.5, 3) (7, 3)           @noisy det907 det1784
mxx (6.5, 4.5) (6.5, 4)       @noisy det687 det2010
mzz (6.5, 5) (7, 5)           @noisy det342 det774
mxx (6.5, 6) (6.5, 6.5)       @noisy det1815 det1941
mzz (6.5, 7) (7, 7)           @noisy det812 det2518
mxx (6.5, 8.5) (6.5, 8)       @noisy det968 det2510
mzz (7, 9) (6.5, 9)           @noisy det666 det2552
mzz (7.5, 0) (8, 0)           @noisy det1100 det1374
mxx (7.5, 1.5) (7.5, 1)       @noisy det326 det1205
mzz (7.5, 2) (8, 2)           @noisy det1982 det2594
mxx (7.5, 3) (7.5, 3.5)       @noisy det765 det2244
mzz (7.5, 4) (8, 4)           @noisy det926 det2306
mxx (7.5, 5) (7.5, 5.5)       @noisy det1126 det1851
mzz (7.5, 6) (8, 6)           @noisy det1997 det2380
mxx (7.5, 7.5) (7.5, 7)       @noisy det719 det2905
mzz (7.5, 8) (8, 8)           @noisy det1856 det2497
mxx (7.5, 9.5) (7.5, 9)       @noisy det1120 det2099
mzz (7.5, 10) (8, 10)         @noisy det1015 det1308
mxx (8.5, 0) (8.5, 0.5)       @noisy det204 det833
mzz (8.5, 1) (9, 1)           @noisy det258 det827
mxx (8.5, 2.5) (8.5, 2)       @noisy det1646 det2478
mzz (8.5, 3) (9, 3)           @noisy det213 det1620
mxx (8.5, 4.5) (8.5, 4)       @noisy det687 det1530
mzz (9, 5) (8.5, 5)           @noisy det2337 det2870
mxx (8.5, 6) (8.5, 6.5)       @noisy det1815 det2179
mzz (8.5, 7) (9, 7)           @noisy det527 det2360
mxx (8.5, 8.5) (8.5, 8)       @noisy det968 det2527
mzz (8.5, 9) (9, 9)           @noisy det1629 det1785
mzz (9.5, 0) (10, 0)          @noisy det776 det1020
mxx (9.5, 1.5) (9.5, 1)       @noisy det326 det2038
mzz (9.5, 2) (10, 2)          @noisy det474 det735
mxx (9.5, 3.5) (9.5, 3)       @noisy det765 det2008
mzz (9.5, 4) (10, 4)          @noisy det182 det1231
mxx (9.5, 5) (9.5, 5.5)       @noisy det1042 det1851
mzz (9.5, 6) (10, 6)          @noisy det1800 det2022
mxx (9.5, 7) (9.5, 7.5)       @noisy det719 det1253
mzz (9.5, 8) (10, 8)          @noisy det646 det2693
mxx (9.5, 9.5) (9.5, 9)       @noisy det1120 det2620
mzz (9.5, 10) (10, 10)        @noisy det1745 det2948

--------         30
mz (0, 0.5)                   @noisy det1889 det2392
mxx (0, 1.5) (0, 2)           @noisy det1445 det2926
mx (0.5, 1.5)                 @noisy det1443 det2926
mz (1, 1.5)                   @noisy det1889 det2196 det2226 det2331
mz (0, 2.5)                   @noisy det2196 det2348
mxx (0, 3.5) (0, 4)           @noisy det39 det396
mx (0.5, 3.5)                 @noisy det396 det1574
mz (1, 3.5)                   @noisy det767 det1282 det2348 det2557
mz (0, 4.5)                   @noisy det736 det2557
mxx (0, 5.5) (0, 6)           @noisy det715 det1790
mx (0.5, 5.5)                 @noisy det1535 det1790
mz (1, 5.5)                   @noisy det736 det1473 det2461 det2798
mz (0, 6.5)                   @noisy det2769 det2798
mxx (0, 7.5) (0, 8)           @noisy det1855 det2813
mx (0.5, 7.5)                 @noisy det1454 det1855
mz (1, 7.5)                   @noisy det901 det1187 det1922 det2769
mz (0, 8.5)                   @noisy det158 det1922
mxx (0, 9.5) (0, 10)          @noisy det1 det2071
mx (0.5, 9.5)                 @noisy det1576 det2071
mz (1, 9.5)                   @noisy det158 det1508 det2278 det2611
mxx (1, 0.5) (1, 1)           @noisy det787 det1836
mx (1.5, 0.5)                 @noisy det787 det1609
mz (2, 0.5)                   @noisy det1416 det2226 det2438 det2655
mxx (1, 2.5) (1, 3)           @noisy det277 det699
mx (1.5, 2.5)                 @noisy det277 det1418
mz (2, 2.5)                   @noisy det171 det256 det767 det2331
mxx (1, 4.5) (1, 5)           @noisy det462 det1066
mx (1.5, 4.5)                 @noisy det462 det1427
mz (2, 4.5)                   @noisy det1282 det1473 det2463 det2743
mxx (1, 6.5) (1, 7)           @noisy det242 det2121
mx (1.5, 6.5)                 @noisy det242 det1615
mz (2, 6.5)                   @noisy det419 det982 det1187 det2461
mxx (1, 8.5) (1, 9)           @noisy det1096 det2568
mx (1.5, 8.5)                 @noisy det1096 det1628
mz (2, 8.5)                   @noisy det489 det901 det1590 det2611
mxx (2, 1.5) (2, 2)           @noisy det1208 det2807
mx (2.5, 1.5)                 @noisy det1525 det2807
mz (3, 1.5)                   @noisy det256 det835 det1681 det2438
mxx (2, 3.5) (2, 4)           @noisy det92 det303
mx (2.5, 3.5)                 @noisy det303 det1451
mz (3, 3.5)                   @noisy det171 det813 det1551 det2743
mxx (2, 5.5) (2, 6)           @noisy det1507 det2523
mx (2.5, 5.5)                 @noisy det1544 det2523
mz (3, 5.5)                   @noisy det6 det349 det982 det2463
mxx (2, 7.5) (2, 8)           @noisy det1844 det1958
mx (2.5, 7.5)                 @noisy det1549 det1844
mz (3, 7.5)                   @noisy det4 det419 det1349 det1590
mxx (2, 9.5) (2, 10)          @noisy det1339 det1362
mx (2.5, 9.5)                 @noisy det1339 det1531
mz (3, 9.5)                   @noisy det489 det1504 det1771 det2403
mxx (3, 1) (3, 0.5)           @noisy det440 det1594
mx (3.5, 0.5)                 @noisy det1392 det1594
mz (4, 0.5)                   @noisy det835 det1248 det2241 det2409
mxx (3, 2.5) (3, 3)           @noisy det722 det1567
mx (3.5, 2.5)                 @noisy det722 det1546
mz (4, 2.5)                   @noisy det566 det813 det1616 det1681
mxx (3, 4.5) (3, 5)           @noisy det1841 det2144
mx (3.5, 4.5)                 @noisy det1505 det2144
mz (4, 4.5)                   @noisy det6 det1223 det1551 det2632
mxx (3, 7) (3, 6.5)           @noisy det443 det1521
mx (3.5, 6.5)                 @noisy det1521 det1539
mz (4, 6.5)                   @noisy det4 det9 det349 det1235
mxx (3, 8.5) (3, 9)           @noisy det621 det1989
mx (3.5, 8.5)                 @noisy det621 det1553
mz (4, 8.5)                   @noisy det1349 det1893 det2323 det2403
mxx (4, 1.5) (4, 2)           @noisy det557 det1934
mx (4.5, 1.5)                 @noisy det557 det1583
mz (5, 1.5)                   @noisy det566 det837 det1248 det2255
mxx (4, 4) (4, 3.5)           @noisy det585 det2444
mx (4.5, 3.5)                 @noisy det585 det1637
mz (5, 3.5)                   @noisy det1616 det1664 det1816 det2632
mxx (4, 5.5) (4, 6)           @noisy det510 det2822
mx (4.5, 5.5)                 @noisy det510 det1580
mz (5, 5.5)                   @noisy det9 det1223 det1347 det1396
mxx (4, 7.5) (4, 8)           @noisy det293 det1915
mx (4.5, 7.5)                 @noisy det293 det1514
mz (5, 7.5)                   @noisy det811 det1235 det1500 det1893
mxx (4, 9.5) (4, 10)          @noisy det1142 det1290
mx (4.5, 9.5)                 @noisy det1290 det1461
mz (5, 9.5)                   @noisy det586 det859 det1718 det2323
mxx (5, 0.5) (5, 1)           @noisy det1217 det1262
mx (5.5, 0.5)                 @noisy det1217 det1548
mz (6, 0.5)                   @noisy det1575 det2223 det2255 det2470
mxx (5, 3) (5, 2.5)           @noisy det492 det2835
mx (5.5, 2.5)                 @noisy det492 det1506
mz (6, 2.5)                   @noisy det837 det907 det1664 det1784
mxx (5, 4.5) (5, 5)           @noisy det2010 det2256
mx (5.5, 4.5)                 @noisy det1423 det2256
mz (6, 4.5)                   @noisy det342 det774 det1396 det1816
mxx (5, 6.5) (5, 7)           @noisy det1941 det2815
mx (5.5, 6.5)                 @noisy det1604 det2815
mz (6, 6.5)                   @noisy det811 det812 det1347 det2518
mxx (5, 9) (5, 8.5)           @noisy det981 det2510
mx (5.5, 8.5)                 @noisy det981 det1563
mz (6, 8.5)                   @noisy det586 det666 det1500 det2552
mxx (6, 1.5) (6, 2)           @noisy det1205 det1937
mx (6.5, 1.5)                 @noisy det1625 det1937
mz (7, 1.5)                   @noisy det1784 det1982 det2470 det2594
mxx (6, 3.5) (6, 4)           @noisy det1601 det2244
mx (6.5, 3.5)                 @noisy det1545 det1601
mz (7, 3.5)                   @noisy det774 det907 det926 det2306
mxx (6, 6) (6, 5.5)           @noisy det1126 det1632
mx (6.5, 5.5)                 @noisy det1483 det1632
mz (7, 5.5)                   @noisy det342 det812 det1997 det2380
mxx (6, 7.5) (6, 8)           @noisy det2211 det2905
mx (6.5, 7.5)                 @noisy det1420 det2211
mz (7, 7.5)                   @noisy det1856 det2497 det2518 det2552
mxx (6, 9.5) (6, 10)          @noisy det136 det2099
mx (6.5, 9.5)                 @noisy det136 det1556
mz (7, 9.5)                   @noisy det666 det1015 det1308 det1469
mxx (7, 0.5) (7, 1)           @noisy det833 det2766
mx (7.5, 0.5)                 @noisy det1459 det2766
mz (8, 0.5)                   @noisy det258 det827 det1374 det1982
mxx (7, 2.5) (7, 3)           @noisy det113 det1646
mx (7.5, 2.5)                 @noisy det113 det1587
mz (8, 2.5)                   @noisy det213 det926 det1620 det2594
mxx (7, 4.5) (7, 5)           @noisy det687 det1805
mx (7.5, 4.5)                 @noisy det1557 det1805
mz (8, 4.5)                   @noisy det1997 det2306 det2337 det2870
mxx (7, 6.5) (7, 7)           @noisy det262 det1815
mx (7.5, 6.5)                 @noisy det262 det1468
mz (8, 6.5)                   @noisy det527 det1856 det2360 det2380
mxx (7, 9) (7, 8.5)           @noisy det968 det2382
mx (7.5, 8.5)                 @noisy det1585 det2382
mz (8, 8.5)                   @noisy det1308 det1629 det1785 det2497
mxx (8, 2) (8, 1.5)           @noisy det326 det2583
mx (8.5, 1.5)                 @noisy det1591 det2583
mz (9, 1.5)                   @noisy det213 det258 det474 det735
mxx (8, 3.5) (8, 4)           @noisy det765 det1652
mx (8.5, 3.5)                 @noisy det1503 det1652
mz (9, 3.5)                   @noisy det182 det1231 det1620 det2337
mxx (8, 5.5) (8, 6)           @noisy det729 det1851
mx (8.5, 5.5)                 @noisy det729 det1486
mz (9, 5.5)                   @noisy det1800 det2022 det2360 det2870
mxx (8, 7.5) (8, 8)           @noisy det719 det1667
mx (8.5, 7.5)                 @noisy det1448 det1667
mz (9, 7.5)                   @noisy det527 det646 det1785 det2693
mxx (8, 9.5) (8, 10)          @noisy det483 det1120
mx (8.5, 9.5)                 @noisy det483 det1603
mz (9, 9.5)                   @noisy det671 det1629 det1745 det2948
mxx (9, 0.5) (9, 1)           @noisy det204 det2343
mx (9.5, 0.5)                 @noisy det1550 det2343
mz (10, 0.5)                  @noisy det474 det776
mxx (10, 1.5) (10, 2)         @noisy det244 det2038
mxx (9, 2.5) (9, 3)           @noisy det1060 det2478
mx (9.5, 2.5)                 @noisy det1060 det1437
mz (10, 2.5)                  @noisy det735 det1231
mxx (10, 4) (10, 3.5)         @noisy det329 det2008
mxx (9, 5) (9, 4.5)           @noisy det1019 det1530
mx (9.5, 4.5)                 @noisy det1019 det1596
mz (10, 4.5)                  @noisy det182 det1800
mxx (10, 5.5) (10, 6)         @noisy det219 det1042
mxx (9, 6.5) (9, 7)           @noisy det1829 det2179
mx (9.5, 6.5)                 @noisy det1644 det1829
mz (10, 6.5)                  @noisy det646 det2022
mxx (10, 7.5) (10, 8)         @noisy det1253 det2379
mxx (9, 8.5) (9, 9)           @noisy det2127 det2527
mx (9.5, 8.5)                 @noisy det1515 det2127
mz (10, 8.5)                  @noisy det1745 det2693
mxx (10, 9.5) (10, 10)        @noisy det1331 det2620
mxx (0.5, 0.5) (0.5, 1)       @noisy det637 det1836
mzz (1, 0) (0.5, 0)           @noisy det1889 det2392
mxx (0.5, 2.5) (0.5, 3)       @noisy det638 det699
mzz (1, 2) (0.5, 2)           @noisy det2196 det2348
mxx (0.5, 5) (0.5, 4.5)       @noisy det943 det1066
mzz (1, 4) (0.5, 4)           @noisy det736 det2557
mxx (0.5, 6.5) (0.5, 7)       @noisy det118 det2121
mzz (0.5, 6) (1, 6)           @noisy det2769 det2798
mxx (0.5, 8.5) (0.5, 9)       @noisy det243 det2568
mzz (1, 8) (0.5, 8)           @noisy det158 det1922
mzz (1, 10) (0.5, 10)         @noisy det1173 det1508
mxx (1.5, 1.5) (1.5, 2)       @noisy det1208 det1445
mzz (1.5, 1) (2, 1)           @noisy det2226 det2331
mxx (1.5, 4) (1.5, 3.5)       @noisy det39 det92
mzz (2, 3) (1.5, 3)           @noisy det767 det1282
mxx (1.5, 5.5) (1.5, 6)       @noisy det715 det1507
mzz (1.5, 5) (2, 5)           @noisy det1473 det2461
mxx (1.5, 7.5) (1.5, 8)       @noisy det1958 det2813
mzz (1.5, 7) (2, 7)           @noisy det901 det1187
mxx (1.5, 10) (1.5, 9.5)      @noisy det1 det1362
mzz (2, 9) (1.5, 9)           @noisy det2278 det2611
mxx (2.5, 0.5) (2.5, 1)       @noisy det440 det1836
mzz (2.5, 0) (3, 0)           @noisy det1416 det2438
mxx (2.5, 2.5) (2.5, 3)       @noisy det699 det1567
mzz (2.5, 2) (3, 2)           @noisy det171 det256
mxx (2.5, 4.5) (2.5, 5)       @noisy det1066 det1841
mzz (2.5, 4) (3, 4)           @noisy det2463 det2743
mxx (2.5, 7) (2.5, 6.5)       @noisy det443 det2121
mzz (3, 6) (2.5, 6)           @noisy det419 det982
mxx (2.5, 8.5) (2.5, 9)       @noisy det1989 det2568
mzz (2.5, 8) (3, 8)           @noisy det489 det1590
mzz (2.5, 10) (3, 10)         @noisy det1131 det1771
mxx (3.5, 1.5) (3.5, 2)       @noisy det1208 det1934
mzz (3.5, 1) (4, 1)           @noisy det835 det1681
mxx (3.5, 3.5) (3.5, 4)       @noisy det92 det2444
mzz (3.5, 3) (4, 3)           @noisy det813 det1551
mxx (3.5, 5.5) (3.5, 6)       @noisy det1507 det2822
mzz (3.5, 5) (4, 5)           @noisy det6 det349
mxx (3.5, 7.5) (3.5, 8)       @noisy det1915 det1958
mzz (3.5, 7) (4, 7)           @noisy det4 det1349
mxx (3.5, 9.5) (3.5, 10)      @noisy det1142 det1362
mzz (4, 9) (3.5, 9)           @noisy det1504 det2403
mxx (4.5, 0.5) (4.5, 1)       @noisy det440 det1262
mzz (5, 0) (4.5, 0)           @noisy det1248 det2409
mxx (4.5, 2.5) (4.5, 3)       @noisy det1567 det2835
mzz (4.5, 2) (5, 2)           @noisy det566 det1616
mxx (4.5, 4.5) (4.5, 5)       @noisy det1841 det2010
mzz (5, 4) (4.5, 4)           @noisy det1223 det2632
mxx (4.5, 6.5) (4.5, 7)       @noisy det443 det1941
mzz (5, 6) (4.5, 6)           @noisy det9 det1235
mxx (4.5, 8.5) (4.5, 9)       @noisy det1989 det2510
mzz (4.5, 8) (5, 8)           @noisy det1893 det2323
mzz (5, 10) (4.5, 10)         @noisy det1718 det1928
mxx (5.5, 1.5) (5.5, 2)       @noisy det1205 det1934
mzz (5.5, 1) (6, 1)           @noisy det837 det2255
mxx (5.5, 3.5) (5.5, 4)       @noisy det2244 det2444
mzz (5.5, 3) (6, 3)           @noisy det1664 det1816
mxx (5.5, 5.5) (5.5, 6)       @noisy det1126 det2822
mzz (5.5, 5) (6, 5)           @noisy det1347 det1396
mxx (5.5, 7.5) (5.5, 8)       @noisy det1915 det2905
mzz (5.5, 7) (6, 7)           @noisy det811 det1500
mxx (5.5, 9.5) (5.5, 10)      @noisy det1142 det2099
mzz (5.5, 9) (6, 9)           @noisy det586 det859
mxx (6.5, 0.5) (6.5, 1)       @noisy det833 det1262
mzz (6.5, 0) (7, 0)           @noisy det2223 det2470
mxx (6.5, 2.5) (6.5, 3)       @noisy det1646 det2835
mzz (6.5, 2) (7, 2)           @noisy det907 det1784
mxx (6.5, 5) (6.5, 4.5)       @noisy det687 det2010
mzz (7, 4) (6.5, 4)           @noisy det342 det774
mxx (6.5, 6.5) (6.5, 7)       @noisy det1815 det1941
mzz (6.5, 6) (7, 6)           @noisy det812 det2518
mxx (6.5, 8.5) (6.5, 9)       @noisy det968 det2510
mzz (6.5, 8) (7, 8)           @noisy det666 det2552
mzz (7, 10) (6.5, 10)         @noisy det1469 det2472
mxx (7.5, 2) (7.5, 1.5)       @noisy det326 det1205
mzz (7.5, 1) (8, 1)           @noisy det1982 det2594
mxx (7.5, 3.5) (7.5, 4)       @noisy det765 det2244
mzz (7.5, 3) (8, 3)           @noisy det926 det2306
mxx (7.5, 5.5) (7.5, 6)       @noisy det1126 det1851
mzz (7.5, 5) (8, 5)           @noisy det1997 det2380
mxx (7.5, 8) (7.5, 7.5)       @noisy det719 det2905
mzz (8, 7) (7.5, 7)           @noisy det1856 det2497
mxx (7.5, 9.5) (7.5, 10)      @noisy det1120 det2099
mzz (7.5, 9) (8, 9)           @noisy det1015 det1308
mxx (8.5, 0.5) (8.5, 1)       @noisy det204 det833
mzz (8.5, 0) (9, 0)           @noisy det258 det827
mxx (8.5, 2.5) (8.5, 3)       @noisy det1646 det2478
mzz (8.5, 2) (9, 2)           @noisy det213 det1620
mxx (8.5, 4.5) (8.5, 5)       @noisy det687 det1530
mzz (8.5, 4) (9, 4)           @noisy det2337 det2870
mxx (8.5, 6.5) (8.5, 7)       @noisy det1815 det2179
mzz (8.5, 6) (9, 6)           @noisy det527 det2360
mxx (8.5, 8.5) (8.5, 9)       @noisy det968 det2527
mzz (8.5, 8) (9, 8)           @noisy det1629 det1785
mzz (9, 10) (8.5, 10)         @noisy det671 det703
mxx (9.5, 1.5) (9.5, 2)       @noisy det326 det2038
mzz (10, 1) (9.5, 1)          @noisy det474 det735
mxx (9.5, 4) (9.5, 3.5)       @noisy det765 det2008
mzz (9.5, 3) (10, 3)          @noisy det182 det1231
mxx (9.5, 5.5) (9.5, 6)       @noisy det1042 det1851
mzz (9.5, 5) (10, 5)          @noisy det1800 det2022
mxx (9.5, 7.5) (9.5, 8)       @noisy det719 det1253
mzz (9.5, 7) (10, 7)          @noisy det646 det2693
mxx (9.5, 10) (9.5, 9.5)      @noisy det1120 det2620
mzz (10, 9) (9.5, 9)          @noisy det1745 det2948

--------         31
mxx (0, 0.5) (0, 0)           @noisy det249 det637
mzz (0, 1.5) (0.5, 1.5)       @noisy det1889 det2348
mxx (1, 1) (1, 1.5)           @noisy det1445 det2926
mxx (0, 2) (0, 2.5)           @noisy det499 det638
mzz (0, 3.5) (0.5, 3.5)       @noisy det736 det2348
mxx (1, 3) (1, 3.5)           @noisy det39 det396
mxx (0, 4) (0, 4.5)           @noisy det943 det1068
mzz (0.5, 5.5) (0, 5.5)       @noisy det736 det2769
mxx (1, 5) (1, 5.5)           @noisy det715 det1790
mxx (0, 6.5) (0, 6)           @noisy det118 det1038
mzz (0, 7.5) (0.5, 7.5)       @noisy det158 det2769
mxx (1, 7.5) (1, 7)           @noisy det1855 det2813
mxx (0, 8) (0, 8.5)           @noisy det243 det873
mzz (0, 9.5) (0.5, 9.5)       @noisy det158 det1173
mxx (1, 9) (1, 9.5)           @noisy det1 det2071
mzz (1, 0.5) (1.5, 0.5)       @noisy det2331 det2655
mxx (2, 0) (2, 0.5)           @noisy det787 det1836
mzz (1, 2.5) (1.5, 2.5)       @noisy det1282 det2331
mxx (2, 2) (2, 2.5)           @noisy det277 det699
mzz (1.5, 4.5) (1, 4.5)       @noisy det1282 det2461
mxx (2, 4.5) (2, 4)           @noisy det462 det1066
mzz (1, 6.5) (1.5, 6.5)       @noisy det901 det2461
mxx (2, 6.5) (2, 6)           @noisy det242 det2121
mzz (1, 8.5) (1.5, 8.5)       @noisy det901 det2278
mxx (2, 8) (2, 8.5)           @noisy det1096 det2568
mzz (2, 1.5) (2.5, 1.5)       @noisy det171 det2438
mxx (3, 1.5) (3, 1)           @noisy det1208 det2807
mzz (2, 3.5) (2.5, 3.5)       @noisy det171 det2463
mxx (3, 3.5) (3, 3)           @noisy det92 det303
mzz (2, 5.5) (2.5, 5.5)       @noisy det419 det2463
mxx (3, 5) (3, 5.5)           @noisy det1507 det2523
mzz (2.5, 7.5) (2, 7.5)       @noisy det419 det489
mxx (3, 7.5) (3, 7)           @noisy det1844 det1958
mzz (2, 9.5) (2.5, 9.5)       @noisy det489 det1131
mxx (3, 9.5) (3, 9)           @noisy det1339 det1362
mzz (3.5, 0.5) (3, 0.5)       @noisy det1681 det2241
mxx (4, 0) (4, 0.5)           @noisy det440 det1594
mzz (3, 2.5) (3.5, 2.5)       @noisy det1551 det1681
mxx (4, 2) (4, 2.5)           @noisy det722 det1567
mzz (3, 4.5) (3.5, 4.5)       @noisy det349 det1551
mxx (4, 4.5) (4, 4)           @noisy det1841 det2144
mzz (3.5, 6.5) (3, 6.5)       @noisy det349 det1349
mxx (4, 6) (4, 6.5)           @noisy det443 det1521
mzz (3, 8.5) (3.5, 8.5)       @noisy det1349 det1504
mxx (4, 8) (4, 8.5)           @noisy det621 det1989
mzz (4, 1.5) (4.5, 1.5)       @noisy det1248 det1616
mxx (5, 1) (5, 1.5)           @noisy det557 det1934
mzz (4.5, 3.5) (4, 3.5)       @noisy det1223 det1616
mxx (5, 3.5) (5, 3)           @noisy det585 det2444
mzz (4, 5.5) (4.5, 5.5)       @noisy det1223 det1235
mxx (5, 5.5) (5, 5)           @noisy det510 det2822
mzz (4, 7.5) (4.5, 7.5)       @noisy det1235 det2323
mxx (5, 7) (5, 7.5)           @noisy det293 det1915
mzz (4, 9.5) (4.5, 9.5)       @noisy det1928 det2323
mxx (5, 9.5) (5, 9)           @noisy det1142 det1290
mzz (5, 0.5) (5.5, 0.5)       @noisy det837 det1575
mxx (6, 0) (6, 0.5)           @noisy det1217 det1262
mzz (5.5, 2.5) (5, 2.5)       @noisy det837 det1816
mxx (6, 2.5) (6, 2)           @noisy det492 det2835
mzz (5, 4.5) (5.5, 4.5)       @noisy det1347 det1816
mxx (6, 4) (6, 4.5)           @noisy det2010 det2256
mzz (5, 6.5) (5.5, 6.5)       @noisy det1347 det1500
mxx (6, 6.5) (6, 6)           @noisy det1941 det2815
mzz (5.5, 8.5) (5, 8.5)       @noisy det859 det1500
mxx (6, 8.5) (6, 8)           @noisy det981 det2510
mzz (6, 1.5) (6.5, 1.5)       @noisy det907 det2470
mxx (7, 1.5) (7, 1)           @noisy det1205 det1937
mzz (6, 3.5) (6.5, 3.5)       @noisy det342 det907
mxx (7, 3) (7, 3.5)           @noisy det1601 det2244
mzz (6.5, 5.5) (6, 5.5)       @noisy det342 det2518
mxx (7, 5.5) (7, 5)           @noisy det1126 det1632
mzz (6, 7.5) (6.5, 7.5)       @noisy det666 det2518
mxx (7, 7.5) (7, 7)           @noisy det2211 det2905
mzz (6, 9.5) (6.5, 9.5)       @noisy det666 det2472
mxx (7, 9.5) (7, 9)           @noisy det136 det2099
mzz (7, 0.5) (7.5, 0.5)       @noisy det1374 det2594
mxx (8, 0.5) (8, 0)           @noisy det833 det2766
mzz (7.5, 2.5) (7, 2.5)       @noisy det2306 det2594
mxx (8, 2.5) (8, 2)           @noisy det113 det1646
mzz (7, 4.5) (7.5, 4.5)       @noisy det2306 det2380
mxx (8, 4) (8, 4.5)           @noisy det687 det1805
mzz (7, 6.5) (7.5, 6.5)       @noisy det2380 det2497
mxx (8, 6.5) (8, 6)           @noisy det262 det1815
mzz (7.5, 8.5) (7, 8.5)       @noisy det1015 det2497
mxx (8, 8) (8, 8.5)           @noisy det968 det2382
mzz (8.5, 1.5) (8, 1.5)       @noisy det258 det1620
mxx (9, 1) (9, 1.5)           @noisy det326 det2583
mzz (8, 3.5) (8.5, 3.5)       @noisy det1620 det2870
mxx (9, 3) (9, 3.5)           @noisy det765 det1652
mzz (8, 5.5) (8.5, 5.5)       @noisy det527 det2870
mxx (9, 5.5) (9, 5)           @noisy det729 det1851
mzz (8, 7.5) (8.5, 7.5)       @noisy det527 det1629
mxx (9, 7) (9, 7.5)           @noisy det719 det1667
mzz (8, 9.5) (8.5, 9.5)       @noisy det703 det1629
mxx (9, 9) (9, 9.5)           @noisy det483 det1120
mzz (9, 0.5) (9.5, 0.5)       @noisy det735 det776
mxx (10, 0.5) (10, 0)         @noisy det204 det2343
mzz (9.5, 2.5) (9, 2.5)       @noisy det182 det735
mxx (10, 2) (10, 2.5)         @noisy det1060 det2478
mzz (9.5, 4.5) (9, 4.5)       @noisy det182 det2022
mxx (10, 4.5) (10, 4)         @noisy det1019 det1530
mzz (9, 6.5) (9.5, 6.5)       @noisy det2022 det2693
mxx (10, 6.5) (10, 6)         @noisy det1829 det2179
mzz (9.5, 8.5) (9, 8.5)       @noisy det2693 det2948
mxx (10, 8) (10, 8.5)         @noisy det2127 det2527
mzz (0, 1) (0.5, 1)           @noisy det1889 det2392
mz (0.5, 0.5)                 @noisy det1974 det2392
mx (0.5, 0)                   @noisy det249 det1836
mzz (0, 3) (0.5, 3)           @noisy det2196 det2348
mz (0.5, 2.5)                 @noisy det2070 det2196
mx (0.5, 2)                   @noisy det499 det699 det1445 det2926
mzz (0.5, 5) (0, 5)           @noisy det736 det2557
mz (0.5, 4.5)                 @noisy det2078 det2557
mx (0.5, 4)                   @noisy det39 det396 det1066 det1068
mzz (0, 7) (0.5, 7)           @noisy det2769 det2798
mz (0.5, 6.5)                 @noisy det2025 det2798
mx (0.5, 6)                   @noisy det715 det1038 det1790 det2121
mzz (0, 9) (0.5, 9)           @noisy det158 det1922
mz (0.5, 8.5)                 @noisy det1922 det2013
mx (0.5, 8)                   @noisy det873 det1855 det2568 det2813
mx (0.5, 10)                  @noisy det1 det2071
mzz (1, 0) (1.5, 0)           @noisy det855 det2655
mzz (1, 2) (1.5, 2)           @noisy det2226 det2331
mz (1.5, 1.5)                 @noisy det1985 det2226
mx (1.5, 1)                   @noisy det787 det1208 det1836 det2926
mzz (1.5, 4) (1, 4)           @noisy det767 det1282
mz (1.5, 3.5)                 @noisy det767 det1951
mx (1.5, 3)                   @noisy det92 det277 det396 det699
mzz (1, 6) (1.5, 6)           @noisy det1473 det2461
mz (1.5, 5.5)                 @noisy det1473 det2130
mx (1.5, 5)                   @noisy det462 det1066 det1507 det1790
mzz (1, 8) (1.5, 8)           @noisy det901 det1187
mz (1.5, 7.5)                 @noisy det1187 det2167
mx (1.5, 7)                   @noisy det242 det1855 det1958 det2121
mzz (1.5, 10) (1, 10)         @noisy det2278 det2611
mz (1.5, 9.5)                 @noisy det2115 det2611
mx (1.5, 9)                   @noisy det1096 det1362 det2071 det2568
mzz (2, 1) (2.5, 1)           @noisy det1416 det2438
mz (2.5, 0.5)                 @noisy det1416 det2098
mx (2.5, 0)                   @noisy det440 det787
mzz (2, 3) (2.5, 3)           @noisy det171 det256
mz (2.5, 2.5)                 @noisy det256 det2024
mx (2.5, 2)                   @noisy det277 det1208 det1567 det2807
mzz (2, 5) (2.5, 5)           @noisy det2463 det2743
mz (2.5, 4.5)                 @noisy det2076 det2743
mx (2.5, 4)                   @noisy det92 det303 det462 det1841
mzz (2.5, 7) (2, 7)           @noisy det419 det982
mz (2.5, 6.5)                 @noisy det982 det2113
mx (2.5, 6)                   @noisy det242 det443 det1507 det2523
mzz (2, 9) (2.5, 9)           @noisy det489 det1590
mz (2.5, 8.5)                 @noisy det1590 det2123
mx (2.5, 8)                   @noisy det1096 det1844 det1958 det1989
mx (2.5, 10)                  @noisy det1339 det1362
mzz (3.5, 0) (3, 0)           @noisy det1467 det2241
mzz (3, 2) (3.5, 2)           @noisy det835 det1681
mz (3.5, 1.5)                 @noisy det835 det2083
mx (3.5, 1)                   @noisy det440 det1594 det1934 det2807
mzz (3, 4) (3.5, 4)           @noisy det813 det1551
mz (3.5, 3.5)                 @noisy det813 det2128
mx (3.5, 3)                   @noisy det303 det722 det1567 det2444
mzz (3.5, 6) (3, 6)           @noisy det6 det349
mz (3.5, 5.5)                 @noisy det6 det2131
mx (3.5, 5)                   @noisy det1841 det2144 det2523 det2822
mzz (3, 8) (3.5, 8)           @noisy det4 det1349
mz (3.5, 7.5)                 @noisy det4 det2011
mx (3.5, 7)                   @noisy det443 det1521 det1844 det1915
mzz (3, 10) (3.5, 10)         @noisy det1504 det2403
mz (3.5, 9.5)                 @noisy det2101 det2403
mx (3.5, 9)                   @noisy det621 det1142 det1339 det1989
mzz (4, 1) (4.5, 1)           @noisy det1248 det2409
mz (4.5, 0.5)                 @noisy det1973 det2409
mx (4.5, 0)                   @noisy det1262 det1594
mzz (4.5, 3) (4, 3)           @noisy det566 det1616
mz (4.5, 2.5)                 @noisy det566 det2068
mx (4.5, 2)                   @noisy det557 det722 det1934 det2835
mzz (4, 5) (4.5, 5)           @noisy det1223 det2632
mz (4.5, 4.5)                 @noisy det2074 det2632
mx (4.5, 4)                   @noisy det585 det2010 det2144 det2444
mzz (4, 7) (4.5, 7)           @noisy det9 det1235
mz (4.5, 6.5)                 @noisy det9 det2088
mx (4.5, 6)                   @noisy det510 det1521 det1941 det2822
mzz (4, 9) (4.5, 9)           @noisy det1893 det2323
mz (4.5, 8.5)                 @noisy det1893 det2032
mx (4.5, 8)                   @noisy det293 det621 det1915 det2510
mx (4.5, 10)                  @noisy det1142 det1290
mzz (5, 0) (5.5, 0)           @noisy det1575 det2415
mzz (5.5, 2) (5, 2)           @noisy det837 det2255
mz (5.5, 1.5)                 @noisy det2045 det2255
mx (5.5, 1)                   @noisy det557 det1205 det1217 det1262
mzz (5, 4) (5.5, 4)           @noisy det1664 det1816
mz (5.5, 3.5)                 @noisy det1664 det2119
mx (5.5, 3)                   @noisy det492 det585 det2244 det2835
mzz (5, 6) (5.5, 6)           @noisy det1347 det1396
mz (5.5, 5.5)                 @noisy det1396 det1959
mx (5.5, 5)                   @noisy det510 det1126 det2010 det2256
mzz (5.5, 8) (5, 8)           @noisy det811 det1500
mz (5.5, 7.5)                 @noisy det811 det2094
mx (5.5, 7)                   @noisy det293 det1941 det2815 det2905
mzz (5, 10) (5.5, 10)         @noisy det586 det859
mz (5.5, 9.5)                 @noisy det586 det2171
mx (5.5, 9)                   @noisy det981 det1290 det2099 det2510
mzz (6, 1) (6.5, 1)           @noisy det2223 det2470
mz (6.5, 0.5)                 @noisy det2178 det2223
mx (6.5, 0)                   @noisy det833 det1217
mzz (6, 3) (6.5, 3)           @noisy det907 det1784
mz (6.5, 2.5)                 @noisy det1784 det2086
mx (6.5, 2)                   @noisy det492 det1205 det1646 det1937
mzz (6.5, 5) (6, 5)           @noisy det342 det774
mz (6.5, 4.5)                 @noisy det774 det2055
mx (6.5, 4)                   @noisy det687 det1601 det2244 det2256
mzz (6, 7) (6.5, 7)           @noisy det812 det2518
mz (6.5, 6.5)                 @noisy det812 det1965
mx (6.5, 6)                   @noisy det1126 det1632 det1815 det2815
mzz (6, 9) (6.5, 9)           @noisy det666 det2552
mz (6.5, 8.5)                 @noisy det2132 det2552
mx (6.5, 8)                   @noisy det968 det981 det2211 det2905
mx (6.5, 10)                  @noisy det136 det2099
mzz (7, 0) (7.5, 0)           @noisy det1100 det1374
mzz (7.5, 2) (7, 2)           @noisy det1982 det2594
mz (7.5, 1.5)                 @noisy det1982 det2049
mx (7.5, 1)                   @noisy det326 det833 det1937 det2766
mzz (7, 4) (7.5, 4)           @noisy det926 det2306
mz (7.5, 3.5)                 @noisy det926 det2029
mx (7.5, 3)                   @noisy det113 det765 det1601 det1646
mzz (7, 6) (7.5, 6)           @noisy det1997 det2380
mz (7.5, 5.5)                 @noisy det1994 det1997
mx (7.5, 5)                   @noisy det687 det1632 det1805 det1851
mzz (7.5, 8) (7, 8)           @noisy det1856 det2497
mz (7.5, 7.5)                 @noisy det1856 det2090
mx (7.5, 7)                   @noisy det262 det719 det1815 det2211
mzz (7, 10) (7.5, 10)         @noisy det1015 det1308
mz (7.5, 9.5)                 @noisy det1308 det2160
mx (7.5, 9)                   @noisy det136 det968 det1120 det2382
mzz (8.5, 1) (8, 1)           @noisy det258 det827
mz (8.5, 0.5)                 @noisy det827 det2164
mx (8.5, 0)                   @noisy det204 det2766
mzz (8, 3) (8.5, 3)           @noisy det213 det1620
mz (8.5, 2.5)                 @noisy det213 det2001
mx (8.5, 2)                   @noisy det113 det326 det2478 det2583
mzz (8, 5) (8.5, 5)           @noisy det2337 det2870
mz (8.5, 4.5)                 @noisy det2158 det2337
mx (8.5, 4)                   @noisy det765 det1530 det1652 det1805
mzz (8, 7) (8.5, 7)           @noisy det527 det2360
mz (8.5, 6.5)                 @noisy det2105 det2360
mx (8.5, 6)                   @noisy det262 det729 det1851 det2179
mzz (8, 9) (8.5, 9)           @noisy det1629 det1785
mz (8.5, 8.5)                 @noisy det1785 det1969
mx (8.5, 8)                   @noisy det719 det1667 det2382 det2527
mx (8.5, 10)                  @noisy det483 det1120
mzz (9, 0) (9.5, 0)           @noisy det776 det1020
mzz (9, 2) (9.5, 2)           @noisy det474 det735
mz (9.5, 1.5)                 @noisy det474 det2044
mx (9.5, 1)                   @noisy det204 det2038 det2343 det2583
mzz (9.5, 4) (9, 4)           @noisy det182 det1231
mz (9.5, 3.5)                 @noisy det1231 det2163
mx (9.5, 3)                   @noisy det1060 det1652 det2008 det2478
mzz (9, 6) (9.5, 6)           @noisy det1800 det2022
mz (9.5, 5.5)                 @noisy det1800 det2122
mx (9.5, 5)                   @noisy det729 det1019 det1042 det1530
mzz (9, 8) (9.5, 8)           @noisy det646 det2693
mz (9.5, 7.5)                 @noisy det646 det2157
mx (9.5, 7)                   @noisy det1253 det1667 det1829 det2179
mzz (9.5, 10) (9, 10)         @noisy det1745 det2948
mz (9.5, 9.5)                 @noisy det1745 det2103
mx (9.5, 9)                   @noisy det483 det2127 det2527 det2620

--------         32
mzz (1, 1.5) (0.5, 1.5)       @noisy det1889 det2348
mxx (0, 1.5) (0, 1)           @noisy det1445 det2926
mzz (1, 3.5) (0.5, 3.5)       @noisy det736 det2348
mxx (0, 3.5) (0, 3)           @noisy det39 det396
mzz (0.5, 5.5) (1, 5.5)       @noisy det736 det2769
mxx (0, 5.5) (0, 5)           @noisy det715 det1790
mzz (1, 7.5) (0.5, 7.5)       @noisy det158 det2769
mxx (0, 7) (0, 7.5)           @noisy det1855 det2813
mzz (1, 9.5) (0.5, 9.5)       @noisy det158 det1173
mxx (0, 9) (0, 9.5)           @noisy det1 det2071
mzz (1.5, 0.5) (2, 0.5)       @noisy det2331 det2655
mxx (1, 0.5) (1, 0)           @noisy det787 det1836
mzz (1.5, 2.5) (2, 2.5)       @noisy det1282 det2331
mxx (1, 2) (1, 2.5)           @noisy det277 det699
mzz (1.5, 4.5) (2, 4.5)       @noisy det1282 det2461
mxx (1, 4) (1, 4.5)           @noisy det462 det1066
mzz (1.5, 6.5) (2, 6.5)       @noisy det901 det2461
mxx (1, 6.5) (1, 6)           @noisy det242 det2121
mzz (1.5, 8.5) (2, 8.5)       @noisy det901 det2278
mxx (1, 8) (1, 8.5)           @noisy det1096 det2568
mzz (3, 1.5) (2.5, 1.5)       @noisy det171 det2438
mxx (2, 1) (2, 1.5)           @noisy det1208 det2807
mzz (2.5, 3.5) (3, 3.5)       @noisy det171 det2463
mxx (2, 3.5) (2, 3)           @noisy det92 det303
mzz (2.5, 5.5) (3, 5.5)       @noisy det419 det2463
mxx (2, 5.5) (2, 5)           @noisy det1507 det2523
mzz (2.5, 7.5) (3, 7.5)       @noisy det419 det489
mxx (2, 7) (2, 7.5)           @noisy det1844 det1958
mzz (2.5, 9.5) (3, 9.5)       @noisy det489 det1131
mxx (2, 9.5) (2, 9)           @noisy det1339 det1362
mzz (3.5, 0.5) (4, 0.5)       @noisy det1681 det2241
mxx (3, 0) (3, 0.5)           @noisy det440 det1594
mzz (3.5, 2.5) (4, 2.5)       @noisy det1551 det1681
mxx (3, 2.5) (3, 2)           @noisy det722 det1567
mzz (4, 4.5) (3.5, 4.5)       @noisy det349 det1551
mxx (3, 4.5) (3, 4)           @noisy det1841 det2144
mzz (3.5, 6.5) (4, 6.5)       @noisy det349 det1349
mxx (3, 6) (3, 6.5)           @noisy det443 det1521
mzz (3.5, 8.5) (4, 8.5)       @noisy det1349 det1504
mxx (3, 8.5) (3, 8)           @noisy det621 det1989
mzz (5, 1.5) (4.5, 1.5)       @noisy det1248 det1616
mxx (4, 1.5) (4, 1)           @noisy det557 det1934
mzz (5, 3.5) (4.5, 3.5)       @noisy det1223 det1616
mxx (4, 3) (4, 3.5)           @noisy det585 det2444
mzz (5, 5.5) (4.5, 5.5)       @noisy det1223 det1235
mxx (4, 5) (4, 5.5)           @noisy det510 det2822
mzz (5, 7.5) (4.5, 7.5)       @noisy det1235 det2323
mxx (4, 7) (4, 7.5)           @noisy det293 det1915
mzz (5, 9.5) (4.5, 9.5)       @noisy det1928 det2323
mxx (4, 9.5) (4, 9)           @noisy det1142 det1290
mzz (5.5, 0.5) (6, 0.5)       @noisy det837 det1575
mxx (5, 0) (5, 0.5)           @noisy det1217 det1262
mzz (5.5, 2.5) (6, 2.5)       @noisy det837 det1816
mxx (5, 2) (5, 2.5)           @noisy det492 det2835
mzz (5.5, 4.5) (6, 4.5)       @noisy det1347 det1816
mxx (5, 4.5) (5, 4)           @noisy det2010 det2256
mzz (6, 6.5) (5.5, 6.5)       @noisy det1347 det1500
mxx (5, 6) (5, 6.5)           @noisy det1941 det2815
mzz (5.5, 8.5) (6, 8.5)       @noisy det859 det1500
mxx (5, 8) (5, 8.5)           @noisy det981 det2510
mzz (6.5, 1.5) (7, 1.5)       @noisy det907 det2470
mxx (6, 1.5) (6, 1)           @noisy det1205 det1937
mzz (6.5, 3.5) (7, 3.5)       @noisy det342 det907
mxx (6, 3.5) (6, 3)           @noisy det1601 det2244
mzz (6.5, 5.5) (7, 5.5)       @noisy det342 det2518
mxx (6, 5) (6, 5.5)           @noisy det1126 det1632
mzz (6.5, 7.5) (7, 7.5)       @noisy det666 det2518
mxx (6, 7.5) (6, 7)           @noisy det2211 det2905
mzz (7, 9.5) (6.5, 9.5)       @noisy det666 det2472
mxx (6, 9.5) (6, 9)           @noisy det136 det2099
mzz (7.5, 0.5) (8, 0.5)       @noisy det1374 det2594
mxx (7, 0.5) (7, 0)           @noisy det833 det2766
mzz (7.5, 2.5) (8, 2.5)       @noisy det2306 det2594
mxx (7, 2) (7, 2.5)           @noisy det113 det1646
mzz (7.5, 4.5) (8, 4.5)       @noisy det2306 det2380
mxx (7, 4.5) (7, 4)           @noisy det687 det1805
mzz (7.5, 6.5) (8, 6.5)       @noisy det2380 det2497
mxx (7, 6.5) (7, 6)           @noisy det262 det1815
mzz (7.5, 8.5) (8, 8.5)       @noisy det1015 det2497
mxx (7, 8) (7, 8.5)           @noisy det968 det2382
mzz (8.5, 1.5) (9, 1.5)       @noisy det258 det1620
mxx (8, 1) (8, 1.5)           @noisy det326 det2583
mzz (8.5, 3.5) (9, 3.5)       @noisy det1620 det2870
mxx (8, 3.5) (8, 3)           @noisy det765 det1652
mzz (9, 5.5) (8.5, 5.5)       @noisy det527 det2870
mxx (8, 5.5) (8, 5)           @noisy det729 det1851
mzz (8.5, 7.5) (9, 7.5)       @noisy det527 det1629
mxx (8, 7.5) (8, 7)           @noisy det719 det1667
mzz (8.5, 9.5) (9, 9.5)       @noisy det703 det1629
mxx (8, 9) (8, 9.5)           @noisy det483 det1120
mzz (9.5, 0.5) (10, 0.5)      @noisy det735 det776
mxx (9, 0) (9, 0.5)           @noisy det204 det2343
mxx (10, 1.5) (10, 1)         @noisy det244 det2038
mzz (9.5, 2.5) (10, 2.5)      @noisy det182 det735
mxx (9, 2) (9, 2.5)           @noisy det1060 det2478
mxx (10, 3.5) (10, 3)         @noisy det329 det2008
mzz (9.5, 4.5) (10, 4.5)      @noisy det182 det2022
mxx (9, 4) (9, 4.5)           @noisy det1019 det1530
mxx (10, 5) (10, 5.5)         @noisy det219 det1042
mzz (9.5, 6.5) (10, 6.5)      @noisy det2022 det2693
mxx (9, 6.5) (9, 6)           @noisy det1829 det2179
mxx (10, 7.5) (10, 7)         @noisy det1253 det2379
mzz (9.5, 8.5) (10, 8.5)      @noisy det2693 det2948
mxx (9, 8) (9, 8.5)           @noisy det2127 det2527
mxx (10, 9) (10, 9.5)         @noisy det1331 det2620
mzz (0.5, 0) (0, 0)           @noisy det1889 det2173
mz (0.5, 0.5)                 @noisy det1974 det2173
mx (0.5, 1)                   @noisy det637 det787 det1445 det2926
mzz (0, 2) (0.5, 2)           @noisy det324 det2348
mz (0.5, 2.5)                 @noisy det324 det2070
mx (0.5, 3)                   @noisy det39 det277 det396 det638
mzz (0, 4) (0.5, 4)           @noisy det617 det736
mz (0.5, 4.5)                 @noisy det617 det2078
mx (0.5, 5)                   @noisy det462 det715 det943 det1790
mzz (0.5, 6) (0, 6)           @noisy det800 det2769
mz (0.5, 6.5)                 @noisy det800 det2025
mx (0.5, 7)                   @noisy det118 det242 det1855 det2813
mzz (0, 8) (0.5, 8)           @noisy det158 det1178
mz (0.5, 8.5)                 @noisy det1178 det2013
mx (0.5, 9)                   @noisy det1 det243 det1096 det2071
mzz (0, 10) (0.5, 10)         @noisy det866 det1173
mx (1.5, 0)                   @noisy det787 det1836
mzz (1, 1) (1.5, 1)           @noisy det1436 det2331
mz (1.5, 1.5)                 @noisy det1436 det1985
mx (1.5, 2)                   @noisy det277 det699 det1445 det2807
mzz (1, 3) (1.5, 3)           @noisy det756 det1282
mz (1.5, 3.5)                 @noisy det756 det1951
mx (1.5, 4)                   @noisy det39 det303 det462 det1066
mzz (1.5, 5) (1, 5)           @noisy det1166 det2461
mz (1.5, 5.5)                 @noisy det1166 det2130
mx (1.5, 6)                   @noisy det242 det715 det2121 det2523
mzz (1, 7) (1.5, 7)           @noisy det901 det1323
mz (1.5, 7.5)                 @noisy det1323 det2167
mx (1.5, 8)                   @noisy det1096 det1844 det2568 det2813
mzz (1, 9) (1.5, 9)           @noisy det1762 det2278
mz (1.5, 9.5)                 @noisy det1762 det2115
mx (1.5, 10)                  @noisy det1 det1339
mzz (2, 0) (2.5, 0)           @noisy det1513 det2438
mz (2.5, 0.5)                 @noisy det1513 det2098
mx (2.5, 1)                   @noisy det1208 det1594 det1836 det2807
mzz (2.5, 2) (2, 2)           @noisy det171 det598
mz (2.5, 2.5)                 @noisy det598 det2024
mx (2.5, 3)                   @noisy det92 det303 det699 det722
mzz (2, 4) (2.5, 4)           @noisy det565 det2463
mz (2.5, 4.5)                 @noisy det565 det2076
mx (2.5, 5)                   @noisy det1066 det1507 det2144 det2523
mzz (2, 6) (2.5, 6)           @noisy det419 det2770
mz (2.5, 6.5)                 @noisy det2113 det2770
mx (2.5, 7)                   @noisy det1521 det1844 det1958 det2121
mzz (2.5, 8) (2, 8)           @noisy det489 det2844
mz (2.5, 8.5)                 @noisy det2123 det2844
mx (2.5, 9)                   @noisy det621 det1339 det1362 det2568
mzz (2, 10) (2.5, 10)         @noisy det1131 det2805
mx (3.5, 0)                   @noisy det440 det1594
mzz (3, 1) (3.5, 1)           @noisy det1681 det1845
mz (3.5, 1.5)                 @noisy det1845 det2083
mx (3.5, 2)                   @noisy det557 det722 det1208 det1567
mzz (3, 3) (3.5, 3)           @noisy det1140 det1551
mz (3.5, 3.5)                 @noisy det1140 det2128
mx (3.5, 4)                   @noisy det92 det585 det1841 det2144
mzz (3.5, 5) (3, 5)           @noisy det349 det619
mz (3.5, 5.5)                 @noisy det619 det2131
mx (3.5, 6)                   @noisy det443 det510 det1507 det1521
mzz (3, 7) (3.5, 7)           @noisy det1349 det2097
mz (3.5, 7.5)                 @noisy det2011 det2097
mx (3.5, 8)                   @noisy det293 det621 det1958 det1989
mzz (3, 9) (3.5, 9)           @noisy det1504 det2627
mz (3.5, 9.5)                 @noisy det2101 det2627
mx (3.5, 10)                  @noisy det1290 det1362
mzz (4, 0) (4.5, 0)           @noisy det806 det1248
mz (4.5, 0.5)                 @noisy det806 det1973
mx (4.5, 1)                   @noisy det440 det557 det1217 det1934
mzz (4.5, 2) (4, 2)           @noisy det1616 det1713
mz (4.5, 2.5)                 @noisy det1713 det2068
mx (4.5, 3)                   @noisy det492 det585 det1567 det2444
mzz (4, 4) (4.5, 4)           @noisy det1223 det1370
mz (4.5, 4.5)                 @noisy det1370 det2074
mx (4.5, 5)                   @noisy det510 det1841 det2256 det2822
mzz (4, 6) (4.5, 6)           @noisy det463 det1235
mz (4.5, 6.5)                 @noisy det463 det2088
mx (4.5, 7)                   @noisy det293 det443 det1915 det2815
mzz (4.5, 8) (4, 8)           @noisy det2035 det2323
mz (4.5, 8.5)                 @noisy det2032 det2035
mx (4.5, 9)                   @noisy det981 det1142 det1290 det1989
mzz (4, 10) (4.5, 10)         @noisy det1928 det2430
mx (5.5, 0)                   @noisy det1217 det1262
mzz (5.5, 1) (5, 1)           @noisy det368 det837
mz (5.5, 1.5)                 @noisy det368 det2045
mx (5.5, 2)                   @noisy det492 det1934 det1937 det2835
mzz (5, 3) (5.5, 3)           @noisy det1263 det1816
mz (5.5, 3.5)                 @noisy det1263 det2119
mx (5.5, 4)                   @noisy det1601 det2010 det2256 det2444
mzz (5, 5) (5.5, 5)           @noisy det1347 det2222
mz (5.5, 5.5)                 @noisy det1959 det2222
mx (5.5, 6)                   @noisy det1632 det1941 det2815 det2822
mzz (5.5, 7) (5, 7)           @noisy det1391 det1500
mz (5.5, 7.5)                 @noisy det1391 det2094
mx (5.5, 8)                   @noisy det981 det1915 det2211 det2510
mzz (5, 9) (5.5, 9)           @noisy det859 det2562
mz (5.5, 9.5)                 @noisy det2171 det2562
mx (5.5, 10)                  @noisy det136 det1142
mzz (6.5, 0) (6, 0)           @noisy det2470 det2864
mz (6.5, 0.5)                 @noisy det2178 det2864
mx (6.5, 1)                   @noisy det1205 det1262 det1937 det2766
mzz (6, 2) (6.5, 2)           @noisy det907 det1055
mz (6.5, 2.5)                 @noisy det1055 det2086
mx (6.5, 3)                   @noisy det113 det1601 det2244 det2835
mzz (6, 4) (6.5, 4)           @noisy det342 det1754
mz (6.5, 4.5)                 @noisy det1754 det2055
mx (6.5, 5)                   @noisy det1126 det1632 det1805 det2010
mzz (6, 6) (6.5, 6)           @noisy det899 det2518
mz (6.5, 6.5)                 @noisy det899 det1965
mx (6.5, 7)                   @noisy det262 det1941 det2211 det2905
mzz (6, 8) (6.5, 8)           @noisy det666 det1577
mz (6.5, 8.5)                 @noisy det1577 det2132
mx (6.5, 9)                   @noisy det136 det2099 det2382 det2510
mzz (6, 10) (6.5, 10)         @noisy det2145 det2472
mx (7.5, 0)                   @noisy det833 det2766
mzz (7, 1) (7.5, 1)           @noisy det1572 det2594
mz (7.5, 1.5)                 @noisy det1572 det2049
mx (7.5, 2)                   @noisy det113 det1205 det1646 det2583
mzz (7.5, 3) (7, 3)           @noisy det207 det2306
mz (7.5, 3.5)                 @noisy det207 det2029
mx (7.5, 4)                   @noisy det687 det1652 det1805 det2244
mzz (7, 5) (7.5, 5)           @noisy det1692 det2380
mz (7.5, 5.5)                 @noisy det1692 det1994
mx (7.5, 6)                   @noisy det262 det729 det1126 det1815
mzz (7, 7) (7.5, 7)           @noisy det1850 det2497
mz (7.5, 7.5)                 @noisy det1850 det2090
mx (7.5, 8)                   @noisy det968 det1667 det2382 det2905
mzz (7, 9) (7.5, 9)           @noisy det365 det1015
mz (7.5, 9.5)                 @noisy det365 det2160
mx (7.5, 10)                  @noisy det483 det2099
mzz (8.5, 0) (8, 0)           @noisy det258 det2735
mz (8.5, 0.5)                 @noisy det2164 det2735
mx (8.5, 1)                   @noisy det326 det833 det2343 det2583
mzz (8, 2) (8.5, 2)           @noisy det1620 det2746
mz (8.5, 2.5)                 @noisy det2001 det2746
mx (8.5, 3)                   @noisy det765 det1060 det1646 det1652
mzz (8, 4) (8.5, 4)           @noisy det2870 det2897
mz (8.5, 4.5)                 @noisy det2158 det2897
mx (8.5, 5)                   @noisy det687 det729 det1019 det1851
mzz (8.5, 6) (8, 6)           @noisy det527 det593
mz (8.5, 6.5)                 @noisy det593 det2105
mx (8.5, 7)                   @noisy det719 det1667 det1815 det1829
mzz (8, 8) (8.5, 8)           @noisy det1629 det2893
mz (8.5, 8.5)                 @noisy det1969 det2893
mx (8.5, 9)                   @noisy det483 det968 det1120 det2127
mzz (8, 10) (8.5, 10)         @noisy det154 det703
mx (9.5, 0)                   @noisy det204 det2343
mzz (9, 1) (9.5, 1)           @noisy det735 det2659
mz (9.5, 1.5)                 @noisy det2044 det2659
mx (9.5, 2)                   @noisy det244 det326 det1060 det2478
mzz (9, 3) (9.5, 3)           @noisy det182 det1737
mz (9.5, 3.5)                 @noisy det1737 det2163
mx (9.5, 4)                   @noisy det329 det765 det1019 det1530
mzz (9.5, 5) (9, 5)           @noisy det1529 det2022
mz (9.5, 5.5)                 @noisy det1529 det2122
mx (9.5, 6)                   @noisy det219 det1829 det1851 det2179
mzz (9, 7) (9.5, 7)           @noisy det1917 det2693
mz (9.5, 7.5)                 @noisy det1917 det2157
mx (9.5, 8)                   @noisy det719 det2127 det2379 det2527
mzz (9, 9) (9.5, 9)           @noisy det488 det2948
mz (9.5, 9.5)                 @noisy det488 det2103
mx (9.5, 10)                  @noisy det1120 det1331

--------         33
mxx (0, 1) (0, 0.5)           @noisy det249 det637
mxx (1, 1.5) (1, 2)           @noisy det1445 det2926
mx (0.5, 1.5)                 @noisy det1445 det2668
mz (0, 1.5)                   @noisy det324 det1889
mxx (0, 2.5) (0, 3)           @noisy det499 det638
mxx (1, 3.5) (1, 4)           @noisy det39 det396
mx (0.5, 3.5)                 @noisy det39 det2694
mz (0, 3.5)                   @noisy det617 det2348
mxx (0, 4.5) (0, 5)           @noisy det943 det1068
mxx (1, 6) (1, 5.5)           @noisy det715 det1790
mx (0.5, 5.5)                 @noisy det715 det2719
mz (0, 5.5)                   @noisy det736 det800
mxx (0, 7) (0, 6.5)           @noisy det118 det1038
mxx (1, 7.5) (1, 8)           @noisy det1855 det2813
mx (0.5, 7.5)                 @noisy det2680 det2813
mz (0, 7.5)                   @noisy det1178 det2769
mxx (0, 8.5) (0, 9)           @noisy det243 det873
mxx (1, 9.5) (1, 10)          @noisy det1 det2071
mx (0.5, 9.5)                 @noisy det1 det2595
mz (0, 9.5)                   @noisy det158 det866
mxx (2, 0.5) (2, 1)           @noisy det787 det1836
mx (1.5, 0.5)                 @noisy det1836 det2524
mz (1, 0.5)                   @noisy det1436 det1889 det2173 det2655
mxx (2, 3) (2, 2.5)           @noisy det277 det699
mx (1.5, 2.5)                 @noisy det699 det2645
mz (1, 2.5)                   @noisy det324 det756 det2331 det2348
mxx (2, 4.5) (2, 5)           @noisy det462 det1066
mx (1.5, 4.5)                 @noisy det1066 det2650
mz (1, 4.5)                   @noisy det617 det736 det1166 det1282
mxx (2, 6.5) (2, 7)           @noisy det242 det2121
mx (1.5, 6.5)                 @noisy det2121 det2530
mz (1, 6.5)                   @noisy det800 det1323 det2461 det2769
mxx (2, 9) (2, 8.5)           @noisy det1096 det2568
mx (1.5, 8.5)                 @noisy det2544 det2568
mz (1, 8.5)                   @noisy det158 det901 det1178 det1762
mxx (3, 1.5) (3, 2)           @noisy det1208 det2807
mx (2.5, 1.5)                 @noisy det1208 det2647
mz (2, 1.5)                   @noisy det598 det1436 det2331 det2438
mxx (3, 3.5) (3, 4)           @noisy det92 det303
mx (2.5, 3.5)                 @noisy det92 det2679
mz (2, 3.5)                   @noisy det171 det565 det756 det1282
mxx (3, 5.5) (3, 6)           @noisy det1507 det2523
mx (2.5, 5.5)                 @noisy det1507 det2570
mz (2, 5.5)                   @noisy det1166 det2461 det2463 det2770
mxx (3, 7.5) (3, 8)           @noisy det1844 det1958
mx (2.5, 7.5)                 @noisy det1958 det2575
mz (2, 7.5)                   @noisy det419 det901 det1323 det2844
mxx (3, 9.5) (3, 10)          @noisy det1339 det1362
mx (2.5, 9.5)                 @noisy det1362 det2653
mz (2, 9.5)                   @noisy det489 det1762 det2278 det2805
mxx (4, 0.5) (4, 1)           @noisy det440 det1594
mx (3.5, 0.5)                 @noisy det440 det2623
mz (3, 0.5)                   @noisy det1513 det1845 det2241 det2438
mxx (4, 2.5) (4, 3)           @noisy det722 det1567
mx (3.5, 2.5)                 @noisy det1567 det2574
mz (3, 2.5)                   @noisy det171 det598 det1140 det1681
mxx (4, 4.5) (4, 5)           @noisy det1841 det2144
mx (3.5, 4.5)                 @noisy det1841 det2692
mz (3, 4.5)                   @noisy det565 det619 det1551 det2463
mxx (4, 6.5) (4, 7)           @noisy det443 det1521
mx (3.5, 6.5)                 @noisy det443 det2658
mz (3, 6.5)                   @noisy det349 det419 det2097 det2770
mxx (4, 9) (4, 8.5)           @noisy det621 det1989
mx (3.5, 8.5)                 @noisy det1989 det2579
mz (3, 8.5)                   @noisy det489 det1349 det2627 det2844
mxx (5, 1.5) (5, 2)           @noisy det557 det1934
mx (4.5, 1.5)                 @noisy det1934 det2602
mz (4, 1.5)                   @noisy det1248 det1681 det1713 det1845
mxx (5, 3.5) (5, 4)           @noisy det585 det2444
mx (4.5, 3.5)                 @noisy det2444 det2551
mz (4, 3.5)                   @noisy det1140 det1370 det1551 det1616
mxx (5, 5.5) (5, 6)           @noisy det510 det2822
mx (4.5, 5.5)                 @noisy det2700 det2822
mz (4, 5.5)                   @noisy det349 det463 det619 det1223
mxx (5, 7.5) (5, 8)           @noisy det293 det1915
mx (4.5, 7.5)                 @noisy det1915 det2558
mz (4, 7.5)                   @noisy det1235 det1349 det2035 det2097
mxx (5, 9.5) (5, 10)          @noisy det1142 det1290
mx (4.5, 9.5)                 @noisy det1142 det2687
mz (4, 9.5)                   @noisy det1504 det2323 det2430 det2627
mxx (6, 1) (6, 0.5)           @noisy det1217 det1262
mx (5.5, 0.5)                 @noisy det1262 det2664
mz (5, 0.5)                   @noisy det368 det806 det1248 det1575
mxx (6, 2.5) (6, 3)           @noisy det492 det2835
mx (5.5, 2.5)                 @noisy det2641 det2835
mz (5, 2.5)                   @noisy det837 det1263 det1616 det1713
mxx (6, 4.5) (6, 5)           @noisy det2010 det2256
mx (5.5, 4.5)                 @noisy det2010 det2649
mz (5, 4.5)                   @noisy det1223 det1370 det1816 det2222
mxx (6, 6.5) (6, 7)           @noisy det1941 det2815
mx (5.5, 6.5)                 @noisy det1941 det2621
mz (5, 6.5)                   @noisy det463 det1235 det1347 det1391
mxx (6, 8.5) (6, 9)           @noisy det981 det2510
mx (5.5, 8.5)                 @noisy det2510 det2676
mz (5, 8.5)                   @noisy det1500 det2035 det2323 det2562
mxx (7, 1.5) (7, 2)           @noisy det1205 det1937
mx (6.5, 1.5)                 @noisy det1205 det2539
mz (6, 1.5)                   @noisy det368 det837 det1055 det2470
mxx (7, 4) (7, 3.5)           @noisy det1601 det2244
mx (6.5, 3.5)                 @noisy det2244 det2662
mz (6, 3.5)                   @noisy det907 det1263 det1754 det1816
mxx (7, 5.5) (7, 6)           @noisy det1126 det1632
mx (6.5, 5.5)                 @noisy det1126 det2717
mz (6, 5.5)                   @noisy det342 det899 det1347 det2222
mxx (7, 7.5) (7, 8)           @noisy det2211 det2905
mx (6.5, 7.5)                 @noisy det2648 det2905
mz (6, 7.5)                   @noisy det1391 det1500 det1577 det2518
mxx (7, 9.5) (7, 10)          @noisy det136 det2099
mx (6.5, 9.5)                 @noisy det2099 det2672
mz (6, 9.5)                   @noisy det666 det859 det2145 det2562
mxx (8, 0.5) (8, 1)           @noisy det833 det2766
mx (7.5, 0.5)                 @noisy det833 det2684
mz (7, 0.5)                   @noisy det1374 det1572 det2470 det2864
mxx (8, 2.5) (8, 3)           @noisy det113 det1646
mx (7.5, 2.5)                 @noisy det1646 det2710
mz (7, 2.5)                   @noisy det207 det907 det1055 det2594
mxx (8, 4.5) (8, 5)           @noisy det687 det1805
mx (7.5, 4.5)                 @noisy det687 det2581
mz (7, 4.5)                   @noisy det342 det1692 det1754 det2306
mxx (8, 7) (8, 6.5)           @noisy det262 det1815
mx (7.5, 6.5)                 @noisy det1815 det2696
mz (7, 6.5)                   @noisy det899 det1850 det2380 det2518
mxx (8, 8.5) (8, 9)           @noisy det968 det2382
mx (7.5, 8.5)                 @noisy det968 det2604
mz (7, 8.5)                   @noisy det365 det666 det1577 det2497
mxx (9, 1.5) (9, 2)           @noisy det326 det2583
mx (8.5, 1.5)                 @noisy det326 det2610
mz (8, 1.5)                   @noisy det258 det1572 det2594 det2746
mxx (9, 3.5) (9, 4)           @noisy det765 det1652
mx (8.5, 3.5)                 @noisy det765 det2691
mz (8, 3.5)                   @noisy det207 det1620 det2306 det2897
mxx (9, 5.5) (9, 6)           @noisy det729 det1851
mx (8.5, 5.5)                 @noisy det1851 det2670
mz (8, 5.5)                   @noisy det593 det1692 det2380 det2870
mxx (9, 7.5) (9, 8)           @noisy det719 det1667
mx (8.5, 7.5)                 @noisy det719 det2677
mz (8, 7.5)                   @noisy det527 det1850 det2497 det2893
mxx (9, 10) (9, 9.5)          @noisy det483 det1120
mx (8.5, 9.5)                 @noisy det1120 det2619
mz (8, 9.5)                   @noisy det154 det365 det1015 det1629
mxx (10, 0.5) (10, 1)         @noisy det204 det2343
mx (9.5, 0.5)                 @noisy det204 det2630
mz (9, 0.5)                   @noisy det258 det776 det2659 det2735
mz (10, 1.5)                  @noisy det735 det2659
mxx (10, 2.5) (10, 3)         @noisy det1060 det2478
mx (9.5, 2.5)                 @noisy det2478 det2661
mz (9, 2.5)                   @noisy det735 det1620 det1737 det2746
mz (10, 3.5)                  @noisy det182 det1737
mxx (10, 4.5) (10, 5)         @noisy det1019 det1530
mx (9.5, 4.5)                 @noisy det1530 det2613
mz (9, 4.5)                   @noisy det182 det1529 det2870 det2897
mz (10, 5.5)                  @noisy det1529 det2022
mxx (10, 6.5) (10, 7)         @noisy det1829 det2179
mx (9.5, 6.5)                 @noisy det2179 det2561
mz (9, 6.5)                   @noisy det527 det593 det1917 det2022
mz (10, 7.5)                  @noisy det1917 det2693
mxx (10, 9) (10, 8.5)         @noisy det2127 det2527
mx (9.5, 8.5)                 @noisy det2527 det2701
mz (9, 8.5)                   @noisy det488 det1629 det2693 det2893
mz (10, 9.5)                  @noisy det488 det2948
mxx (0.5, 0.5) (0.5, 0)       @noisy det249 det787
mzz (1, 1) (0.5, 1)           @noisy det1889 det2173
mxx (0.5, 2.5) (0.5, 2)       @noisy det277 det499
mzz (1, 3) (0.5, 3)           @noisy det324 det2348
mxx (0.5, 4.5) (0.5, 4)       @noisy det462 det1068
mzz (0.5, 5) (1, 5)           @noisy det617 det736
mxx (0.5, 6.5) (0.5, 6)       @noisy det242 det1038
mzz (1, 7) (0.5, 7)           @noisy det800 det2769
mxx (0.5, 8.5) (0.5, 8)       @noisy det873 det1096
mzz (1, 9) (0.5, 9)           @noisy det158 det1178
mzz (1.5, 0) (2, 0)           @noisy det2333 det2655
mxx (1.5, 1.5) (1.5, 1)       @noisy det2807 det2926
mzz (1.5, 2) (2, 2)           @noisy det1436 det2331
mxx (1.5, 3.5) (1.5, 3)       @noisy det303 det396
mzz (1.5, 4) (2, 4)           @noisy det756 det1282
mxx (1.5, 5) (1.5, 5.5)       @noisy det1790 det2523
mzz (1.5, 6) (2, 6)           @noisy det1166 det2461
mxx (1.5, 7.5) (1.5, 7)       @noisy det1844 det1855
mzz (1.5, 8) (2, 8)           @noisy det901 det1323
mxx (1.5, 9.5) (1.5, 9)       @noisy det1339 det2071
mzz (1.5, 10) (2, 10)         @noisy det1762 det2278
mxx (2.5, 0.5) (2.5, 0)       @noisy det787 det1594
mzz (3, 1) (2.5, 1)           @noisy det1513 det2438
mxx (2.5, 2) (2.5, 2.5)       @noisy det277 det722
mzz (2.5, 3) (3, 3)           @noisy det171 det598
mxx (2.5, 4) (2.5, 4.5)       @noisy det462 det2144
mzz (2.5, 5) (3, 5)           @noisy det565 det2463
mxx (2.5, 6.5) (2.5, 6)       @noisy det242 det1521
mzz (2.5, 7) (3, 7)           @noisy det419 det2770
mxx (2.5, 8) (2.5, 8.5)       @noisy det621 det1096
mzz (2.5, 9) (3, 9)           @noisy det489 det2844
mzz (3.5, 0) (4, 0)           @noisy det1799 det2241
mxx (3.5, 1) (3.5, 1.5)       @noisy det557 det2807
mzz (3.5, 2) (4, 2)           @noisy det1681 det1845
mxx (3.5, 3) (3.5, 3.5)       @noisy det303 det585
mzz (4, 4) (3.5, 4)           @noisy det1140 det1551
mxx (3.5, 5) (3.5, 5.5)       @noisy det510 det2523
mzz (3.5, 6) (4, 6)           @noisy det349 det619
mxx (3.5, 7) (3.5, 7.5)       @noisy det293 det1844
mzz (3.5, 8) (4, 8)           @noisy det1349 det2097
mxx (3.5, 9) (3.5, 9.5)       @noisy det1290 det1339
mzz (4, 10) (3.5, 10)         @noisy det1504 det2627
mxx (4.5, 0.5) (4.5, 0)       @noisy det1217 det1594
mzz (5, 1) (4.5, 1)           @noisy det806 det1248
mxx (4.5, 2) (4.5, 2.5)       @noisy det492 det722
mzz (5, 3) (4.5, 3)           @noisy det1616 det1713
mxx (4.5, 4.5) (4.5, 4)       @noisy det2144 det2256
mzz (5, 5) (4.5, 5)           @noisy det1223 det1370
mxx (4.5, 6.5) (4.5, 6)       @noisy det1521 det2815
mzz (5, 7) (4.5, 7)           @noisy det463 det1235
mxx (4.5, 8) (4.5, 8.5)       @noisy det621 det981
mzz (5, 9) (4.5, 9)           @noisy det2035 det2323
mzz (5.5, 0) (6, 0)           @noisy det238 det1575
mxx (5.5, 1) (5.5, 1.5)       @noisy det557 det1937
mzz (5.5, 2) (6, 2)           @noisy det368 det837
mxx (5.5, 3) (5.5, 3.5)       @noisy det585 det1601
mzz (5.5, 4) (6, 4)           @noisy det1263 det1816
mxx (5.5, 5.5) (5.5, 5)       @noisy det510 det1632
mzz (6, 6) (5.5, 6)           @noisy det1347 det2222
mxx (5.5, 7) (5.5, 7.5)       @noisy det293 det2211
mzz (5.5, 8) (6, 8)           @noisy det1391 det1500
mxx (5.5, 9) (5.5, 9.5)       @noisy det136 det1290
mzz (5.5, 10) (6, 10)         @noisy det859 det2562
mxx (6.5, 0) (6.5, 0.5)       @noisy det1217 det2766
mzz (6.5, 1) (7, 1)           @noisy det2470 det2864
mxx (6.5, 2.5) (6.5, 2)       @noisy det113 det492
mzz (6.5, 3) (7, 3)           @noisy det907 det1055
mxx (6.5, 4.5) (6.5, 4)       @noisy det1805 det2256
mzz (6.5, 5) (7, 5)           @noisy det342 det1754
mxx (6.5, 6) (6.5, 6.5)       @noisy det262 det2815
mzz (6.5, 7) (7, 7)           @noisy det899 det2518
mxx (6.5, 8.5) (6.5, 8)       @noisy det981 det2382
mzz (7, 9) (6.5, 9)           @noisy det666 det1577
mzz (7.5, 0) (8, 0)           @noisy det1374 det2170
mxx (7.5, 1.5) (7.5, 1)       @noisy det1937 det2583
mzz (7.5, 2) (8, 2)           @noisy det1572 det2594
mxx (7.5, 3) (7.5, 3.5)       @noisy det1601 det1652
mzz (7.5, 4) (8, 4)           @noisy det207 det2306
mxx (7.5, 5) (7.5, 5.5)       @noisy det729 det1632
mzz (7.5, 6) (8, 6)           @noisy det1692 det2380
mxx (7.5, 7.5) (7.5, 7)       @noisy det1667 det2211
mzz (7.5, 8) (8, 8)           @noisy det1850 det2497
mxx (7.5, 9.5) (7.5, 9)       @noisy det136 det483
mzz (7.5, 10) (8, 10)         @noisy det365 det1015
mxx (8.5, 0) (8.5, 0.5)       @noisy det2343 det2766
mzz (8.5, 1) (9, 1)           @noisy det258 det2735
mxx (8.5, 2.5) (8.5, 2)       @noisy det113 det1060
mzz (8.5, 3) (9, 3)           @noisy det1620 det2746
mxx (8.5, 4.5) (8.5, 4)       @noisy det1019 det1805
mzz (9, 5) (8.5, 5)           @noisy det2870 det2897
mxx (8.5, 6) (8.5, 6.5)       @noisy det262 det1829
mzz (8.5, 7) (9, 7)           @noisy det527 det593
mxx (8.5, 8.5) (8.5, 8)       @noisy det2127 det2382
mzz (8.5, 9) (9, 9)           @noisy det1629 det2893
mzz (9.5, 0) (10, 0)          @noisy det776 det1824
mxx (9.5, 1.5) (9.5, 1)       @noisy det244 det2583
mzz (9.5, 2) (10, 2)          @noisy det735 det2659
mxx (9.5, 3.5) (9.5, 3)       @noisy det329 det1652
mzz (9.5, 4) (10, 4)          @noisy det182 det1737
mxx (9.5, 5) (9.5, 5.5)       @noisy det219 det729
mzz (9.5, 6) (10, 6)          @noisy det1529 det2022
mxx (9.5, 7) (9.5, 7.5)       @noisy det1667 det2379
mzz (9.5, 8) (10, 8)          @noisy det1917 det2693
mxx (9.5, 9.5) (9.5, 9)       @noisy det483 det1331
mzz (9.5, 10) (10, 10)        @noisy det488 det2948

--------         34
mz (0, 0.5)                   @noisy det1889 det2173
mxx (0, 1.5) (0, 2)           @noisy det1139 det2926
mx (0.5, 1.5)                 @noisy det1139 det2668
mz (1, 1.5)                   @noisy det1436 det2173 det2331 det2348
mz (0, 2.5)                   @noisy det324 det2348
mxx (0, 3.5) (0, 4)           @noisy det396 det1802
mx (0.5, 3.5)                 @noisy det1802 det2694
mz (1, 3.5)                   @noisy det324 det736 det756 det1282
mz (0, 4.5)                   @noisy det617 det736
mxx (0, 5.5) (0, 6)           @noisy det1790 det2767
mx (0.5, 5.5)                 @noisy det2719 det2767
mz (1, 5.5)                   @noisy det617 det1166 det2461 det2769
mz (0, 6.5)                   @noisy det800 det2769
mxx (0, 7.5) (0, 8)           @noisy det990 det1855
mx (0.5, 7.5)                 @noisy det990 det2680
mz (1, 7.5)                   @noisy det158 det800 det901 det1323
mz (0, 8.5)                   @noisy det158 det1178
mxx (0, 9.5) (0, 10)          @noisy det1695 det2071
mx (0.5, 9.5)                 @noisy det1695 det2595
mz (1, 9.5)                   @noisy det1173 det1178 det1762 det2278
mxx (1, 0.5) (1, 1)           @noisy det787 det1062
mx (1.5, 0.5)                 @noisy det1062 det2524
mz (2, 0.5)                   @noisy det1513 det2331 det2333 det2438
mxx (1, 2.5) (1, 3)           @noisy det277 det768
mx (1.5, 2.5)                 @noisy det768 det2645
mz (2, 2.5)                   @noisy det171 det598 det1282 det1436
mxx (1, 4.5) (1, 5)           @noisy det323 det462
mx (1.5, 4.5)                 @noisy det323 det2650
mz (2, 4.5)                   @noisy det565 det756 det2461 det2463
mxx (1, 6.5) (1, 7)           @noisy det242 det623
mx (1.5, 6.5)                 @noisy det623 det2530
mz (2, 6.5)                   @noisy det419 det901 det1166 det2770
mxx (1, 8.5) (1, 9)           @noisy det1096 det1614
mx (1.5, 8.5)                 @noisy det1614 det2544
mz (2, 8.5)                   @noisy det489 det1323 det2278 det2844
mxx (2, 1.5) (2, 2)           @noisy det583 det2807
mx (2.5, 1.5)                 @noisy det583 det2647
mz (3, 1.5)                   @noisy det171 det1513 det1681 det1845
mxx (2, 3.5) (2, 4)           @noisy det303 det2846
mx (2.5, 3.5)                 @noisy det2679 det2846
mz (3, 3.5)                   @noisy det598 det1140 det1551 det2463
mxx (2, 5.5) (2, 6)           @noisy det1774 det2523
mx (2.5, 5.5)                 @noisy det1774 det2570
mz (3, 5.5)                   @noisy det349 det419 det565 det619
mxx (2, 7.5) (2, 8)           @noisy det476 det1844
mx (2.5, 7.5)                 @noisy det476 det2575
mz (3, 7.5)                   @noisy det489 det1349 det2097 det2770
mxx (2, 9.5) (2, 10)          @noisy det432 det1339
mx (2.5, 9.5)                 @noisy det432 det2653
mz (3, 9.5)                   @noisy det1131 det1504 det2627 det2844
mxx (3, 1) (3, 0.5)           @noisy det1594 det1950
mx (3.5, 0.5)                 @noisy det1950 det2623
mz (4, 0.5)                   @noisy det806 det1248 det1681 det1799
mxx (3, 2.5) (3, 3)           @noisy det73 det722
mx (3.5, 2.5)                 @noisy det73 det2574
mz (4, 2.5)                   @noisy det1551 det1616 det1713 det1845
mxx (3, 4.5) (3, 5)           @noisy det730 det2144
mx (3.5, 4.5)                 @noisy det730 det2692
mz (4, 4.5)                   @noisy det349 det1140 det1223 det1370
mxx (3, 7) (3, 6.5)           @noisy det1521 det1859
mx (3.5, 6.5)                 @noisy det1859 det2658
mz (4, 6.5)                   @noisy det463 det619 det1235 det1349
mxx (3, 8.5) (3, 9)           @noisy det531 det621
mx (3.5, 8.5)                 @noisy det531 det2579
mz (4, 8.5)                   @noisy det1504 det2035 det2097 det2323
mxx (4, 1.5) (4, 2)           @noisy det332 det557
mx (4.5, 1.5)                 @noisy det332 det2602
mz (5, 1.5)                   @noisy det368 det806 det837 det1616
mxx (4, 4) (4, 3.5)           @noisy det585 det1242
mx (4.5, 3.5)                 @noisy det1242 det2551
mz (5, 3.5)                   @noisy det1223 det1263 det1713 det1816
mxx (4, 5.5) (4, 6)           @noisy det510 det2064
mx (4.5, 5.5)                 @noisy det2064 det2700
mz (5, 5.5)                   @noisy det1235 det1347 det1370 det2222
mxx (4, 7.5) (4, 8)           @noisy det293 det1971
mx (4.5, 7.5)                 @noisy det1971 det2558
mz (5, 7.5)                   @noisy det463 det1391 det1500 det2323
mxx (4, 9.5) (4, 10)          @noisy det498 det1290
mx (4.5, 9.5)                 @noisy det498 det2687
mz (5, 9.5)                   @noisy det859 det1928 det2035 det2562
mxx (5, 0.5) (5, 1)           @noisy det1217 det1267
mx (5.5, 0.5)                 @noisy det1267 det2664
mz (6, 0.5)                   @noisy det238 det837 det2470 det2864
mxx (5, 3) (5, 2.5)           @noisy det492 det521
mx (5.5, 2.5)                 @noisy det521 det2641
mz (6, 2.5)                   @noisy det368 det907 det1055 det1816
mxx (5, 4.5) (5, 5)           @noisy det999 det2256
mx (5.5, 4.5)                 @noisy det999 det2649
mz (6, 4.5)                   @noisy det342 det1263 det1347 det1754
mxx (5, 6.5) (5, 7)           @noisy det2815 det2898
mx (5.5, 6.5)                 @noisy det2621 det2898
mz (6, 6.5)                   @noisy det899 det1500 det2222 det2518
mxx (5, 9) (5, 8.5)           @noisy det981 det1752
mx (5.5, 8.5)                 @noisy det1752 det2676
mz (6, 8.5)                   @noisy det666 det859 det1391 det1577
mxx (6, 1.5) (6, 2)           @noisy det21 det1937
mx (6.5, 1.5)                 @noisy det21 det2539
mz (7, 1.5)                   @noisy det907 det1572 det2594 det2864
mxx (6, 3.5) (6, 4)           @noisy det1601 det2290
mx (6.5, 3.5)                 @noisy det2290 det2662
mz (7, 3.5)                   @noisy det207 det342 det1055 det2306
mxx (6, 6) (6, 5.5)           @noisy det143 det1632
mx (6.5, 5.5)                 @noisy det143 det2717
mz (7, 5.5)                   @noisy det1692 det1754 det2380 det2518
mxx (6, 7.5) (6, 8)           @noisy det1101 det2211
mx (6.5, 7.5)                 @noisy det1101 det2648
mz (7, 7.5)                   @noisy det666 det899 det1850 det2497
mxx (6, 9.5) (6, 10)          @noisy det136 det1224
mx (6.5, 9.5)                 @noisy det1224 det2672
mz (7, 9.5)                   @noisy det365 det1015 det1577 det2472
mxx (7, 0.5) (7, 1)           @noisy det996 det2766
mx (7.5, 0.5)                 @noisy det996 det2684
mz (8, 0.5)                   @noisy det258 det2170 det2594 det2735
mxx (7, 2.5) (7, 3)           @noisy det113 det1904
mx (7.5, 2.5)                 @noisy det1904 det2710
mz (8, 2.5)                   @noisy det1572 det1620 det2306 det2746
mxx (7, 4.5) (7, 5)           @noisy det1805 det2000
mx (7.5, 4.5)                 @noisy det2000 det2581
mz (8, 4.5)                   @noisy det207 det2380 det2870 det2897
mxx (7, 6.5) (7, 7)           @noisy det262 det2061
mx (7.5, 6.5)                 @noisy det2061 det2696
mz (8, 6.5)                   @noisy det527 det593 det1692 det2497
mxx (7, 9) (7, 8.5)           @noisy det978 det2382
mx (7.5, 8.5)                 @noisy det978 det2604
mz (8, 8.5)                   @noisy det1015 det1629 det1850 det2893
mxx (8, 2) (8, 1.5)           @noisy det2583 det2718
mx (8.5, 1.5)                 @noisy det2610 det2718
mz (9, 1.5)                   @noisy det735 det1620 det2659 det2735
mxx (8, 3.5) (8, 4)           @noisy det14 det1652
mx (8.5, 3.5)                 @noisy det14 det2691
mz (9, 3.5)                   @noisy det182 det1737 det2746 det2870
mxx (8, 5.5) (8, 6)           @noisy det729 det2712
mx (8.5, 5.5)                 @noisy det2670 det2712
mz (9, 5.5)                   @noisy det527 det1529 det2022 det2897
mxx (8, 7.5) (8, 8)           @noisy det1667 det2833
mx (8.5, 7.5)                 @noisy det2677 det2833
mz (9, 7.5)                   @noisy det593 det1629 det1917 det2693
mxx (8, 9.5) (8, 10)          @noisy det483 det1276
mx (8.5, 9.5)                 @noisy det1276 det2619
mz (9, 9.5)                   @noisy det488 det703 det2893 det2948
mxx (9, 0.5) (9, 1)           @noisy det1731 det2343
mx (9.5, 0.5)                 @noisy det1731 det2630
mz (10, 0.5)                  @noisy det735 det1824
mxx (10, 1.5) (10, 2)         @noisy det244 det1682
mxx (9, 2.5) (9, 3)           @noisy det1060 det2491
mx (9.5, 2.5)                 @noisy det2491 det2661
mz (10, 2.5)                  @noisy det182 det2659
mxx (10, 4) (10, 3.5)         @noisy det329 det469
mxx (9, 5) (9, 4.5)           @noisy det931 det1019
mx (9.5, 4.5)                 @noisy det931 det2613
mz (10, 4.5)                  @noisy det1737 det2022
mxx (10, 5.5) (10, 6)         @noisy det219 det1084
mxx (9, 6.5) (9, 7)           @noisy det864 det1829
mx (9.5, 6.5)                 @noisy det864 det2561
mz (10, 6.5)                  @noisy det1529 det2693
mxx (10, 7.5) (10, 8)         @noisy det870 det2379
mxx (9, 8.5) (9, 9)           @noisy det2127 det2245
mx (9.5, 8.5)                 @noisy det2245 det2701
mz (10, 8.5)                  @noisy det1917 det2948
mxx (10, 9.5) (10, 10)        @noisy det1331 det1735
mxx (0.5, 0.5) (0.5, 1)       @noisy det249 det787
mzz (1, 0) (0.5, 0)           @noisy det1889 det2173
mxx (0.5, 2.5) (0.5, 3)       @noisy det277 det499
mzz (1, 2) (0.5, 2)           @noisy det324 det2348
mxx (0.5, 5) (0.5, 4.5)       @noisy det462 det1068
mzz (1, 4) (0.5, 4)           @noisy det617 det736
mxx (0.5, 6.5) (0.5, 7)       @noisy det242 det1038
mzz (0.5, 6) (1, 6)           @noisy det800 det2769
mxx (0.5, 8.5) (0.5, 9)       @noisy det873 det1096
mzz (1, 8) (0.5, 8)           @noisy det158 det1178
mzz (1, 10) (0.5, 10)         @noisy det866 det1173
mxx (1.5, 1.5) (1.5, 2)       @noisy det2807 det2926
mzz (1.5, 1) (2, 1)           @noisy det1436 det2331
mxx (1.5, 4) (1.5, 3.5)       @noisy det303 det396
mzz (2, 3) (1.5, 3)           @noisy det756 det1282
mxx (1.5, 5.5) (1.5, 6)       @noisy det1790 det2523
mzz (1.5, 5) (2, 5)           @noisy det1166 det2461
mxx (1.5, 7.5) (1.5, 8)       @noisy det1844 det1855
mzz (1.5, 7) (2, 7)           @noisy det901 det1323
mxx (1.5, 10) (1.5, 9.5)      @noisy det1339 det2071
mzz (2, 9) (1.5, 9)           @noisy det1762 det2278
mxx (2.5, 0.5) (2.5, 1)       @noisy det787 det1594
mzz (2.5, 0) (3, 0)           @noisy det1513 det2438
mxx (2.5, 2.5) (2.5, 3)       @noisy det277 det722
mzz (2.5, 2) (3, 2)           @noisy det171 det598
mxx (2.5, 4.5) (2.5, 5)       @noisy det462 det2144
mzz (2.5, 4) (3, 4)           @noisy det565 det2463
mxx (2.5, 7) (2.5, 6.5)       @noisy det242 det1521
mzz (3, 6) (2.5, 6)           @noisy det419 det2770
mxx (2.5, 8.5) (2.5, 9)       @noisy det621 det1096
mzz (2.5, 8) (3, 8)           @noisy det489 det2844
mzz (2.5, 10) (3, 10)         @noisy det1131 det2805
mxx (3.5, 1.5) (3.5, 2)       @noisy det557 det2807
mzz (3.5, 1) (4, 1)           @noisy det1681 det1845
mxx (3.5, 3.5) (3.5, 4)       @noisy det303 det585
mzz (3.5, 3) (4, 3)           @noisy det1140 det1551
mxx (3.5, 5.5) (3.5, 6)       @noisy det510 det2523
mzz (3.5, 5) (4, 5)           @noisy det349 det619
mxx (3.5, 7.5) (3.5, 8)       @noisy det293 det1844
mzz (3.5, 7) (4, 7)           @noisy det1349 det2097
mxx (3.5, 9.5) (3.5, 10)      @noisy det1290 det1339
mzz (4, 9) (3.5, 9)           @noisy det1504 det2627
mxx (4.5, 0.5) (4.5, 1)       @noisy det1217 det1594
mzz (5, 0) (4.5, 0)           @noisy det806 det1248
mxx (4.5, 2.5) (4.5, 3)       @noisy det492 det722
mzz (4.5, 2) (5, 2)           @noisy det1616 det1713
mxx (4.5, 4.5) (4.5, 5)       @noisy det2144 det2256
mzz (5, 4) (4.5, 4)           @noisy det1223 det1370
mxx (4.5, 6.5) (4.5, 7)       @noisy det1521 det2815
mzz (5, 6) (4.5, 6)           @noisy det463 det1235
mxx (4.5, 8.5) (4.5, 9)       @noisy det621 det981
mzz (4.5, 8) (5, 8)           @noisy det2035 det2323
mzz (5, 10) (4.5, 10)         @noisy det1928 det2430
mxx (5.5, 1.5) (5.5, 2)       @noisy det557 det1937
mzz (5.5, 1) (6, 1)           @noisy det368 det837
mxx (5.5, 3.5) (5.5, 4)       @noisy det585 det1601
mzz (5.5, 3) (6, 3)           @noisy det1263 det1816
mxx (5.5, 5.5) (5.5, 6)       @noisy det510 det1632
mzz (5.5, 5) (6, 5)           @noisy det1347 det2222
mxx (5.5, 7.5) (5.5, 8)       @noisy det293 det2211
mzz (5.5, 7) (6, 7)           @noisy det1391 det1500
mxx (5.5, 9.5) (5.5, 10)      @noisy det136 det1290
mzz (5.5, 9) (6, 9)           @noisy det859 det2562
mxx (6.5, 0.5) (6.5, 1)       @noisy det1217 det2766
mzz (6.5, 0) (7, 0)           @noisy det2470 det2864
mxx (6.5, 2.5) (6.5, 3)       @noisy det113 det492
mzz (6.5, 2) (7, 2)           @noisy det907 det1055
mxx (6.5, 5) (6.5, 4.5)       @noisy det1805 det2256
mzz (7, 4) (6.5, 4)           @noisy det342 det1754
mxx (6.5, 6.5) (6.5, 7)       @noisy det262 det2815
mzz (6.5, 6) (7, 6)           @noisy det899 det2518
mxx (6.5, 8.5) (6.5, 9)       @noisy det981 det2382
mzz (6.5, 8) (7, 8)           @noisy det666 det1577
mzz (7, 10) (6.5, 10)         @noisy det2145 det2472
mxx (7.5, 2) (7.5, 1.5)       @noisy det1937 det2583
mzz (7.5, 1) (8, 1)           @noisy det1572 det2594
mxx (7.5, 3.5) (7.5, 4)       @noisy det1601 det1652
mzz (7.5, 3) (8, 3)           @noisy det207 det2306
mxx (7.5, 5.5) (7.5, 6)       @noisy det729 det1632
mzz (7.5, 5) (8, 5)           @noisy det1692 det2380
mxx (7.5, 8) (7.5, 7.5)       @noisy det1667 det2211
mzz (8, 7) (7.5, 7)           @noisy det1850 det2497
mxx (7.5, 9.5) (7.5, 10)      @noisy det136 det483
mzz (7.5, 9) (8, 9)           @noisy det365 det1015
mxx (8.5, 0.5) (8.5, 1)       @noisy det2343 det2766
mzz (8.5, 0) (9, 0)           @noisy det258 det2735
mxx (8.5, 2.5) (8.5, 3)       @noisy det113 det1060
mzz (8.5, 2) (9, 2)           @noisy det1620 det2746
mxx (8.5, 4.5) (8.5, 5)       @noisy det1019 det1805
mzz (8.5, 4) (9, 4)           @noisy det2870 det2897
mxx (8.5, 6.5) (8.5, 7)       @noisy det262 det1829
mzz (8.5, 6) (9, 6)           @noisy det527 det593
mxx (8.5, 8.5) (8.5, 9)       @noisy det2127 det2382
mzz (8.5, 8) (9, 8)           @noisy det1629 det2893
mzz (9, 10) (8.5, 10)         @noisy det154 det703
mxx (9.5, 1.5) (9.5, 2)       @noisy det244 det2583
mzz (10, 1) (9.5, 1)          @noisy det735 det2659
mxx (9.5, 4) (9.5, 3.5)       @noisy det329 det1652
mzz (9.5, 3) (10, 3)          @noisy det182 det1737
mxx (9.5, 5.5) (9.5, 6)       @noisy det219 det729
mzz (9.5, 5) (10, 5)          @noisy det1529 det2022
mxx (9.5, 7.5) (9.5, 8)       @noisy det1667 det2379
mzz (9.5, 7) (10, 7)          @noisy det1917 det2693
mxx (9.5, 10) (9.5, 9.5)      @noisy det483 det1331
mzz (10, 9) (9.5, 9)          @noisy det488 det2948

--------         35
mxx (0, 0.5) (0, 0)           @noisy det249 det2387
mzz (0, 1.5) (0.5, 1.5)       @noisy det324 det2173
mxx (1, 1) (1, 1.5)           @noisy det1139 det2926
mxx (0, 2) (0, 2.5)           @noisy det435 det499
mzz (0, 3.5) (0.5, 3.5)       @noisy det324 det617
mxx (1, 3) (1, 3.5)           @noisy det396 det1802
mxx (0, 4) (0, 4.5)           @noisy det1068 det1371
mzz (0.5, 5.5) (0, 5.5)       @noisy det617 det800
mxx (1, 5) (1, 5.5)           @noisy det1790 det2767
mxx (0, 6.5) (0, 6)           @noisy det1038 det1284
mzz (0, 7.5) (0.5, 7.5)       @noisy det800 det1178
mxx (1, 7.5) (1, 7)           @noisy det990 det1855
mxx (0, 8) (0, 8.5)           @noisy det450 det873
mzz (0, 9.5) (0.5, 9.5)       @noisy det866 det1178
mxx (1, 9) (1, 9.5)           @noisy det1695 det2071
mzz (1, 0.5) (1.5, 0.5)       @noisy det1436 det2333
mxx (2, 0) (2, 0.5)           @noisy det787 det1062
mzz (1, 2.5) (1.5, 2.5)       @noisy det756 det1436
mxx (2, 2) (2, 2.5)           @noisy det277 det768
mzz (1.5, 4.5) (1, 4.5)       @noisy det756 det1166
mxx (2, 4.5) (2, 4)           @noisy det323 det462
mzz (1, 6.5) (1.5, 6.5)       @noisy det1166 det1323
mxx (2, 6.5) (2, 6)           @noisy det242 det623
mzz (1, 8.5) (1.5, 8.5)       @noisy det1323 det1762
mxx (2, 8) (2, 8.5)           @noisy det1096 det1614
mzz (2, 1.5) (2.5, 1.5)       @noisy det598 det1513
mxx (3, 1.5) (3, 1)           @noisy det583 det2807
mzz (2, 3.5) (2.5, 3.5)       @noisy det565 det598
mxx (3, 3.5) (3, 3)           @noisy det303 det2846
mzz (2, 5.5) (2.5, 5.5)       @noisy det565 det2770
mxx (3, 5) (3, 5.5)           @noisy det1774 det2523
mzz (2.5, 7.5) (2, 7.5)       @noisy det2770 det2844
mxx (3, 7.5) (3, 7)           @noisy det476 det1844
mzz (2, 9.5) (2.5, 9.5)       @noisy det2805 det2844
mxx (3, 9.5) (3, 9)           @noisy det432 det1339
mzz (3.5, 0.5) (3, 0.5)       @noisy det1799 det1845
mxx (4, 0) (4, 0.5)           @noisy det1594 det1950
mzz (3, 2.5) (3.5, 2.5)       @noisy det1140 det1845
mxx (4, 2) (4, 2.5)           @noisy det73 det722
mzz (3, 4.5) (3.5, 4.5)       @noisy det619 det1140
mxx (4, 4.5) (4, 4)           @noisy det730 det2144
mzz (3.5, 6.5) (3, 6.5)       @noisy det619 det2097
mxx (4, 6) (4, 6.5)           @noisy det1521 det1859
mzz (3, 8.5) (3.5, 8.5)       @noisy det2097 det2627
mxx (4, 8) (4, 8.5)           @noisy det531 det621
mzz (4, 1.5) (4.5, 1.5)       @noisy det806 det1713
mxx (5, 1) (5, 1.5)           @noisy det332 det557
mzz (4.5, 3.5) (4, 3.5)       @noisy det1370 det1713
mxx (5, 3.5) (5, 3)           @noisy det585 det1242
mzz (4, 5.5) (4.5, 5.5)       @noisy det463 det1370
mxx (5, 5.5) (5, 5)           @noisy det510 det2064
mzz (4, 7.5) (4.5, 7.5)       @noisy det463 det2035
mxx (5, 7) (5, 7.5)           @noisy det293 det1971
mzz (4, 9.5) (4.5, 9.5)       @noisy det2035 det2430
mxx (5, 9.5) (5, 9)           @noisy det498 det1290
mzz (5, 0.5) (5.5, 0.5)       @noisy det238 det368
mxx (6, 0) (6, 0.5)           @noisy det1217 det1267
mzz (5.5, 2.5) (5, 2.5)       @noisy det368 det1263
mxx (6, 2.5) (6, 2)           @noisy det492 det521
mzz (5, 4.5) (5.5, 4.5)       @noisy det1263 det2222
mxx (6, 4) (6, 4.5)           @noisy det999 det2256
mzz (5, 6.5) (5.5, 6.5)       @noisy det1391 det2222
mxx (6, 6.5) (6, 6)           @noisy det2815 det2898
mzz (5.5, 8.5) (5, 8.5)       @noisy det1391 det2562
mxx (6, 8.5) (6, 8)           @noisy det981 det1752
mzz (6, 1.5) (6.5, 1.5)       @noisy det1055 det2864
mxx (7, 1.5) (7, 1)           @noisy det21 det1937
mzz (6, 3.5) (6.5, 3.5)       @noisy det1055 det1754
mxx (7, 3) (7, 3.5)           @noisy det1601 det2290
mzz (6.5, 5.5) (6, 5.5)       @noisy det899 det1754
mxx (7, 5.5) (7, 5)           @noisy det143 det1632
mzz (6, 7.5) (6.5, 7.5)       @noisy det899 det1577
mxx (7, 7.5) (7, 7)           @noisy det1101 det2211
mzz (6, 9.5) (6.5, 9.5)       @noisy det1577 det2145
mxx (7, 9.5) (7, 9)           @noisy det136 det1224
mzz (7, 0.5) (7.5, 0.5)       @noisy det1572 det2170
mxx (8, 0.5) (8, 0)           @noisy det996 det2766
mzz (7.5, 2.5) (7, 2.5)       @noisy det207 det1572
mxx (8, 2.5) (8, 2)           @noisy det113 det1904
mzz (7, 4.5) (7.5, 4.5)       @noisy det207 det1692
mxx (8, 4) (8, 4.5)           @noisy det1805 det2000
mzz (7, 6.5) (7.5, 6.5)       @noisy det1692 det1850
mxx (8, 6.5) (8, 6)           @noisy det262 det2061
mzz (7.5, 8.5) (7, 8.5)       @noisy det365 det1850
mxx (8, 8) (8, 8.5)           @noisy det978 det2382
mzz (8.5, 1.5) (8, 1.5)       @noisy det2735 det2746
mxx (9, 1) (9, 1.5)           @noisy det2583 det2718
mzz (8, 3.5) (8.5, 3.5)       @noisy det2746 det2897
mxx (9, 3) (9, 3.5)           @noisy det14 det1652
mzz (8, 5.5) (8.5, 5.5)       @noisy det593 det2897
mxx (9, 5.5) (9, 5)           @noisy det729 det2712
mzz (8, 7.5) (8.5, 7.5)       @noisy det593 det2893
mxx (9, 7) (9, 7.5)           @noisy det1667 det2833
mzz (8, 9.5) (8.5, 9.5)       @noisy det154 det2893
mxx (9, 9) (9, 9.5)           @noisy det483 det1276
mzz (9, 0.5) (9.5, 0.5)       @noisy det1824 det2659
mxx (10, 0.5) (10, 0)         @noisy det1731 det2343
mzz (9.5, 2.5) (9, 2.5)       @noisy det1737 det2659
mxx (10, 2) (10, 2.5)         @noisy det1060 det2491
mzz (9.5, 4.5) (9, 4.5)       @noisy det1529 det1737
mxx (10, 4.5) (10, 4)         @noisy det931 det1019
mzz (9, 6.5) (9.5, 6.5)       @noisy det1529 det1917
mxx (10, 6.5) (10, 6)         @noisy det864 det1829
mzz (9.5, 8.5) (9, 8.5)       @noisy det488 det1917
mxx (10, 8) (10, 8.5)         @noisy det2127 det2245
mzz (0, 1) (0.5, 1)           @noisy det1889 det2173
mz (0.5, 0.5)                 @noisy det287 det1889
mx (0.5, 0)                   @noisy det787 det2387
mzz (0, 3) (0.5, 3)           @noisy det324 det2348
mz (0.5, 2.5)                 @noisy det159 det2348
mx (0.5, 2)                   @noisy det277 det435 det1139 det2926
mzz (0.5, 5) (0, 5)           @noisy det617 det736
mz (0.5, 4.5)                 @noisy det169 det736
mx (0.5, 4)                   @noisy det396 det462 det1371 det1802
mzz (0, 7) (0.5, 7)           @noisy det800 det2769
mz (0.5, 6.5)                 @noisy det339 det2769
mx (0.5, 6)                   @noisy det242 det1284 det1790 det2767
mzz (0, 9) (0.5, 9)           @noisy det158 det1178
mz (0.5, 8.5)                 @noisy det158 det273
mx (0.5, 8)                   @noisy det450 det990 det1096 det1855
mx (0.5, 10)                  @noisy det1695 det2071
mzz (1, 0) (1.5, 0)           @noisy det2333 det2655
mzz (1, 2) (1.5, 2)           @noisy det1436 det2331
mz (1.5, 1.5)                 @noisy det357 det2331
mx (1.5, 1)                   @noisy det787 det1062 det1139 det2807
mzz (1.5, 4) (1, 4)           @noisy det756 det1282
mz (1.5, 3.5)                 @noisy det264 det1282
mx (1.5, 3)                   @noisy det277 det303 det768 det1802
mzz (1, 6) (1.5, 6)           @noisy det1166 det2461
mz (1.5, 5.5)                 @noisy det217 det2461
mx (1.5, 5)                   @noisy det323 det462 det2523 det2767
mzz (1, 8) (1.5, 8)           @noisy det901 det1323
mz (1.5, 7.5)                 @noisy det141 det901
mx (1.5, 7)                   @noisy det242 det623 det990 det1844
mzz (1.5, 10) (1, 10)         @noisy det1762 det2278
mz (1.5, 9.5)                 @noisy det317 det2278
mx (1.5, 9)                   @noisy det1096 det1339 det1614 det1695
mzz (2, 1) (2.5, 1)           @noisy det1513 det2438
mz (2.5, 0.5)                 @noisy det192 det2438
mx (2.5, 0)                   @noisy det1062 det1594
mzz (2, 3) (2.5, 3)           @noisy det171 det598
mz (2.5, 2.5)                 @noisy det171 det336
mx (2.5, 2)                   @noisy det583 det722 det768 det2807
mzz (2, 5) (2.5, 5)           @noisy det565 det2463
mz (2.5, 4.5)                 @noisy det283 det2463
mx (2.5, 4)                   @noisy det303 det323 det2144 det2846
mzz (2.5, 7) (2, 7)           @noisy det419 det2770
mz (2.5, 6.5)                 @noisy det199 det419
mx (2.5, 6)                   @noisy det623 det1521 det1774 det2523
mzz (2, 9) (2.5, 9)           @noisy det489 det2844
mz (2.5, 8.5)                 @noisy det322 det489
mx (2.5, 8)                   @noisy det476 det621 det1614 det1844
mx (2.5, 10)                  @noisy det432 det1339
mzz (3.5, 0) (3, 0)           @noisy det1799 det2241
mzz (3, 2) (3.5, 2)           @noisy det1681 det1845
mz (3.5, 1.5)                 @noisy det176 det1681
mx (3.5, 1)                   @noisy det557 det583 det1594 det1950
mzz (3, 4) (3.5, 4)           @noisy det1140 det1551
mz (3.5, 3.5)                 @noisy det325 det1551
mx (3.5, 3)                   @noisy det73 det585 det722 det2846
mzz (3.5, 6) (3, 6)           @noisy det349 det619
mz (3.5, 5.5)                 @noisy det235 det349
mx (3.5, 5)                   @noisy det510 det730 det1774 det2144
mzz (3, 8) (3.5, 8)           @noisy det1349 det2097
mz (3.5, 7.5)                 @noisy det229 det1349
mx (3.5, 7)                   @noisy det293 det476 det1521 det1859
mzz (3, 10) (3.5, 10)         @noisy det1504 det2627
mz (3.5, 9.5)                 @noisy det193 det1504
mx (3.5, 9)                   @noisy det432 det531 det621 det1290
mzz (4, 1) (4.5, 1)           @noisy det806 det1248
mz (4.5, 0.5)                 @noisy det286 det1248
mx (4.5, 0)                   @noisy det1217 det1950
mzz (4.5, 3) (4, 3)           @noisy det1616 det1713
mz (4.5, 2.5)                 @noisy det157 det1616
mx (4.5, 2)                   @noisy det73 det332 det492 det557
mzz (4, 5) (4.5, 5)           @noisy det1223 det1370
mz (4.5, 4.5)                 @noisy det164 det1223
mx (4.5, 4)                   @noisy det585 det730 det1242 det2256
mzz (4, 7) (4.5, 7)           @noisy det463 det1235
mz (4.5, 6.5)                 @noisy det294 det1235
mx (4.5, 6)                   @noisy det510 det1859 det2064 det2815
mzz (4, 9) (4.5, 9)           @noisy det2035 det2323
mz (4.5, 8.5)                 @noisy det343 det2323
mx (4.5, 8)                   @noisy det293 det531 det981 det1971
mx (4.5, 10)                  @noisy det498 det1290
mzz (5, 0) (5.5, 0)           @noisy det238 det1575
mzz (5.5, 2) (5, 2)           @noisy det368 det837
mz (5.5, 1.5)                 @noisy det355 det837
mx (5.5, 1)                   @noisy det332 det1217 det1267 det1937
mzz (5, 4) (5.5, 4)           @noisy det1263 det1816
mz (5.5, 3.5)                 @noisy det205 det1816
mx (5.5, 3)                   @noisy det492 det521 det1242 det1601
mzz (5, 6) (5.5, 6)           @noisy det1347 det2222
mz (5.5, 5.5)                 @noisy det270 det1347
mx (5.5, 5)                   @noisy det999 det1632 det2064 det2256
mzz (5.5, 8) (5, 8)           @noisy det1391 det1500
mz (5.5, 7.5)                 @noisy det301 det1500
mx (5.5, 7)                   @noisy det1971 det2211 det2815 det2898
mzz (5, 10) (5.5, 10)         @noisy det859 det2562
mz (5.5, 9.5)                 @noisy det282 det859
mx (5.5, 9)                   @noisy det136 det498 det981 det1752
mzz (6, 1) (6.5, 1)           @noisy det2470 det2864
mz (6.5, 0.5)                 @noisy det148 det2470
mx (6.5, 0)                   @noisy det1267 det2766
mzz (6, 3) (6.5, 3)           @noisy det907 det1055
mz (6.5, 2.5)                 @noisy det292 det907
mx (6.5, 2)                   @noisy det21 det113 det521 det1937
mzz (6.5, 5) (6, 5)           @noisy det342 det1754
mz (6.5, 4.5)                 @noisy det257 det342
mx (6.5, 4)                   @noisy det999 det1601 det1805 det2290
mzz (6, 7) (6.5, 7)           @noisy det899 det2518
mz (6.5, 6.5)                 @noisy det272 det2518
mx (6.5, 6)                   @noisy det143 det262 det1632 det2898
mzz (6, 9) (6.5, 9)           @noisy det666 det1577
mz (6.5, 8.5)                 @noisy det220 det666
mx (6.5, 8)                   @noisy det1101 det1752 det2211 det2382
mx (6.5, 10)                  @noisy det136 det1224
mzz (7, 0) (7.5, 0)           @noisy det1374 det2170
mzz (7.5, 2) (7, 2)           @noisy det1572 det2594
mz (7.5, 1.5)                 @noisy det320 det2594
mx (7.5, 1)                   @noisy det21 det996 det2583 det2766
mzz (7, 4) (7.5, 4)           @noisy det207 det2306
mz (7.5, 3.5)                 @noisy det299 det2306
mx (7.5, 3)                   @noisy det113 det1652 det1904 det2290
mzz (7, 6) (7.5, 6)           @noisy det1692 det2380
mz (7.5, 5.5)                 @noisy det306 det2380
mx (7.5, 5)                   @noisy det143 det729 det1805 det2000
mzz (7.5, 8) (7, 8)           @noisy det1850 det2497
mz (7.5, 7.5)                 @noisy det184 det2497
mx (7.5, 7)                   @noisy det262 det1101 det1667 det2061
mzz (7, 10) (7.5, 10)         @noisy det365 det1015
mz (7.5, 9.5)                 @noisy det245 det1015
mx (7.5, 9)                   @noisy det483 det978 det1224 det2382
mzz (8.5, 1) (8, 1)           @noisy det258 det2735
mz (8.5, 0.5)                 @noisy det252 det258
mx (8.5, 0)                   @noisy det996 det2343
mzz (8, 3) (8.5, 3)           @noisy det1620 det2746
mz (8.5, 2.5)                 @noisy det314 det1620
mx (8.5, 2)                   @noisy det1060 det1904 det2583 det2718
mzz (8, 5) (8.5, 5)           @noisy det2870 det2897
mz (8.5, 4.5)                 @noisy det367 det2870
mx (8.5, 4)                   @noisy det14 det1019 det1652 det2000
mzz (8, 7) (8.5, 7)           @noisy det527 det593
mz (8.5, 6.5)                 @noisy det196 det527
mx (8.5, 6)                   @noisy det729 det1829 det2061 det2712
mzz (8, 9) (8.5, 9)           @noisy det1629 det2893
mz (8.5, 8.5)                 @noisy det280 det1629
mx (8.5, 8)                   @noisy det978 det1667 det2127 det2833
mx (8.5, 10)                  @noisy det483 det1276
mzz (9, 0) (9.5, 0)           @noisy det776 det1824
mzz (9, 2) (9.5, 2)           @noisy det735 det2659
mz (9.5, 1.5)                 @noisy det354 det735
mx (9.5, 1)                   @noisy det244 det1731 det2343 det2718
mzz (9.5, 4) (9, 4)           @noisy det182 det1737
mz (9.5, 3.5)                 @noisy det138 det182
mx (9.5, 3)                   @noisy det14 det329 det1060 det2491
mzz (9, 6) (9.5, 6)           @noisy det1529 det2022
mz (9.5, 5.5)                 @noisy det206 det2022
mx (9.5, 5)                   @noisy det219 det931 det1019 det2712
mzz (9, 8) (9.5, 8)           @noisy det1917 det2693
mz (9.5, 7.5)                 @noisy det131 det2693
mx (9.5, 7)                   @noisy det864 det1829 det2379 det2833
mzz (9.5, 10) (9, 10)         @noisy det488 det2948
mz (9.5, 9.5)                 @noisy det310 det2948
mx (9.5, 9)                   @noisy det1276 det1331 det2127 det2245

--------         36
mzz (1, 1.5) (0.5, 1.5)       @noisy det324 det2173
mxx (0, 1.5) (0, 1)           @noisy det1139 det2926
mzz (1, 3.5) (0.5, 3.5)       @noisy det324 det617
mxx (0, 3.5) (0, 3)           @noisy det396 det1802
mzz (0.5, 5.5) (1, 5.5)       @noisy det617 det800
mxx (0, 5.5) (0, 5)           @noisy det1790 det2767
mzz (1, 7.5) (0.5, 7.5)       @noisy det800 det1178
mxx (0, 7) (0, 7.5)           @noisy det990 det1855
mzz (1, 9.5) (0.5, 9.5)       @noisy det866 det1178
mxx (0, 9) (0, 9.5)           @noisy det1695 det2071
mzz (1.5, 0.5) (2, 0.5)       @noisy det1436 det2333
mxx (1, 0.5) (1, 0)           @noisy det787 det1062
mzz (1.5, 2.5) (2, 2.5)       @noisy det756 det1436
mxx (1, 2) (1, 2.5)           @noisy det277 det768
mzz (1.5, 4.5) (2, 4.5)       @noisy det756 det1166
mxx (1, 4) (1, 4.5)           @noisy det323 det462
mzz (1.5, 6.5) (2, 6.5)       @noisy det1166 det1323
mxx (1, 6.5) (1, 6)           @noisy det242 det623
mzz (1.5, 8.5) (2, 8.5)       @noisy det1323 det1762
mxx (1, 8) (1, 8.5)           @noisy det1096 det1614
mzz (3, 1.5) (2.5, 1.5)       @noisy det598 det1513
mxx (2, 1) (2, 1.5)           @noisy det583 det2807
mzz (2.5, 3.5) (3, 3.5)       @noisy det565 det598
mxx (2, 3.5) (2, 3)           @noisy det303 det2846
mzz (2.5, 5.5) (3, 5.5)       @noisy det565 det2770
mxx (2, 5.5) (2, 5)           @noisy det1774 det2523
mzz (2.5, 7.5) (3, 7.5)       @noisy det2770 det2844
mxx (2, 7) (2, 7.5)           @noisy det476 det1844
mzz (2.5, 9.5) (3, 9.5)       @noisy det2805 det2844
mxx (2, 9.5) (2, 9)           @noisy det432 det1339
mzz (3.5, 0.5) (4, 0.5)       @noisy det1799 det1845
mxx (3, 0) (3, 0.5)           @noisy det1594 det1950
mzz (3.5, 2.5) (4, 2.5)       @noisy det1140 det1845
mxx (3, 2.5) (3, 2)           @noisy det73 det722
mzz (4, 4.5) (3.5, 4.5)       @noisy det619 det1140
mxx (3, 4.5) (3, 4)           @noisy det730 det2144
mzz (3.5, 6.5) (4, 6.5)       @noisy det619 det2097
mxx (3, 6) (3, 6.5)           @noisy det1521 det1859
mzz (3.5, 8.5) (4, 8.5)       @noisy det2097 det2627
mxx (3, 8.5) (3, 8)           @noisy det531 det621
mzz (5, 1.5) (4.5, 1.5)       @noisy det806 det1713
mxx (4, 1.5) (4, 1)           @noisy det332 det557
mzz (5, 3.5) (4.5, 3.5)       @noisy det1370 det1713
mxx (4, 3) (4, 3.5)           @noisy det585 det1242
mzz (5, 5.5) (4.5, 5.5)       @noisy det463 det1370
mxx (4, 5) (4, 5.5)           @noisy det510 det2064
mzz (5, 7.5) (4.5, 7.5)       @noisy det463 det2035
mxx (4, 7) (4, 7.5)           @noisy det293 det1971
mzz (5, 9.5) (4.5, 9.5)       @noisy det2035 det2430
mxx (4, 9.5) (4, 9)           @noisy det498 det1290
mzz (5.5, 0.5) (6, 0.5)       @noisy det238 det368
mxx (5, 0) (5, 0.5)           @noisy det1217 det1267
mzz (5.5, 2.5) (6, 2.5)       @noisy det368 det1263
mxx (5, 2) (5, 2.5)           @noisy det492 det521
mzz (5.5, 4.5) (6, 4.5)       @noisy det1263 det2222
mxx (5, 4.5) (5, 4)           @noisy det999 det2256
mzz (6, 6.5) (5.5, 6.5)       @noisy det1391 det2222
mxx (5, 6) (5, 6.5)           @noisy det2815 det2898
mzz (5.5, 8.5) (6, 8.5)       @noisy det1391 det2562
mxx (5, 8) (5, 8.5)           @noisy det981 det1752
mzz (6.5, 1.5) (7, 1.5)       @noisy det1055 det2864
mxx (6, 1.5) (6, 1)           @noisy det21 det1937
mzz (6.5, 3.5) (7, 3.5)       @noisy det1055 det1754
mxx (6, 3.5) (6, 3)           @noisy det1601 det2290
mzz (6.5, 5.5) (7, 5.5)       @noisy det899 det1754
mxx (6, 5) (6, 5.5)           @noisy det143 det1632
mzz (6.5, 7.5) (7, 7.5)       @noisy det899 det1577
mxx (6, 7.5) (6, 7)           @noisy det1101 det2211
mzz (7, 9.5) (6.5, 9.5)       @noisy det1577 det2145
mxx (6, 9.5) (6, 9)           @noisy det136 det1224
mzz (7.5, 0.5) (8, 0.5)       @noisy det1572 det2170
mxx (7, 0.5) (7, 0)           @noisy det996 det2766
mzz (7.5, 2.5) (8, 2.5)       @noisy det207 det1572
mxx (7, 2) (7, 2.5)           @noisy det113 det1904
mzz (7.5, 4.5) (8, 4.5)       @noisy det207 det1692
mxx (7, 4.5) (7, 4)           @noisy det1805 det2000
mzz (7.5, 6.5) (8, 6.5)       @noisy det1692 det1850
mxx (7, 6.5) (7, 6)           @noisy det262 det2061
mzz (7.5, 8.5) (8, 8.5)       @noisy det365 det1850
mxx (7, 8) (7, 8.5)           @noisy det978 det2382
mzz (8.5, 1.5) (9, 1.5)       @noisy det2735 det2746
mxx (8, 1) (8, 1.5)           @noisy det2583 det2718
mzz (8.5, 3.5) (9, 3.5)       @noisy det2746 det2897
mxx (8, 3.5) (8, 3)           @noisy det14 det1652
mzz (9, 5.5) (8.5, 5.5)       @noisy det593 det2897
mxx (8, 5.5) (8, 5)           @noisy det729 det2712
mzz (8.5, 7.5) (9, 7.5)       @noisy det593 det2893
mxx (8, 7.5) (8, 7)           @noisy det1667 det2833
mzz (8.5, 9.5) (9, 9.5)       @noisy det154 det2893
mxx (8, 9) (8, 9.5)           @noisy det483 det1276
mzz (9.5, 0.5) (10, 0.5)      @noisy det1824 det2659
mxx (9, 0) (9, 0.5)           @noisy det1731 det2343
mxx (10, 1.5) (10, 1)         @noisy det244 det1682
mzz (9.5, 2.5) (10, 2.5)      @noisy det1737 det2659
mxx (9, 2) (9, 2.5)           @noisy det1060 det2491
mxx (10, 3.5) (10, 3)         @noisy det329 det469
mzz (9.5, 4.5) (10, 4.5)      @noisy det1529 det1737
mxx (9, 4) (9, 4.5)           @noisy det931 det1019
mxx (10, 5) (10, 5.5)         @noisy det219 det1084
mzz (9.5, 6.5) (10, 6.5)      @noisy det1529 det1917
mxx (9, 6.5) (9, 6)           @noisy det864 det1829
mxx (10, 7.5) (10, 7)         @noisy det870 det2379
mzz (9.5, 8.5) (10, 8.5)      @noisy det488 det1917
mxx (9, 8) (9, 8.5)           @noisy det2127 det2245
mxx (10, 9) (10, 9.5)         @noisy det1331 det1735
mzz (0.5, 0) (0, 0)           @noisy det350 det2173
mz (0.5, 0.5)                 @noisy det287 det350
mx (0.5, 1)                   @noisy det249 det1062 det1139 det2926
mzz (0, 2) (0.5, 2)           @noisy det91 det324
mz (0.5, 2.5)                 @noisy det91 det159
mx (0.5, 3)                   @noisy det396 det499 det768 det1802
mzz (0, 4) (0.5, 4)           @noisy det617 det2052
mz (0.5, 4.5)                 @noisy det169 det2052
mx (0.5, 5)                   @noisy det323 det1068 det1790 det2767
mzz (0.5, 6) (0, 6)           @noisy det800 det2291
mz (0.5, 6.5)                 @noisy det339 det2291
mx (0.5, 7)                   @noisy det623 det990 det1038 det1855
mzz (0, 8) (0.5, 8)           @noisy det119 det1178
mz (0.5, 8.5)                 @noisy det119 det273
mx (0.5, 9)                   @noisy det873 det1614 det1695 det2071
mzz (0, 10) (0.5, 10)         @noisy det83 det866
mx (1.5, 0)                   @noisy det787 det1062
mzz (1, 1) (1.5, 1)           @noisy det1436 det2168
mz (1.5, 1.5)                 @noisy det357 det2168
mx (1.5, 2)                   @noisy det277 det583 det768 det2926
mzz (1, 3) (1.5, 3)           @noisy det756 det2927
mz (1.5, 3.5)                 @noisy det264 det2927
mx (1.5, 4)                   @noisy det323 det396 det462 det2846
mzz (1.5, 5) (1, 5)           @noisy det560 det1166
mz (1.5, 5.5)                 @noisy det217 det560
mx (1.5, 6)                   @noisy det242 det623 det1774 det1790
mzz (1, 7) (1.5, 7)           @noisy det1323 det1533
mz (1.5, 7.5)                 @noisy det141 det1533
mx (1.5, 8)                   @noisy det476 det1096 det1614 det1855
mzz (1, 9) (1.5, 9)           @noisy det348 det1762
mz (1.5, 9.5)                 @noisy det317 det348
mx (1.5, 10)                  @noisy det432 det2071
mzz (2, 0) (2.5, 0)           @noisy det1511 det1513
mz (2.5, 0.5)                 @noisy det192 det1511
mx (2.5, 1)                   @noisy det583 det787 det1950 det2807
mzz (2.5, 2) (2, 2)           @noisy det56 det598
mz (2.5, 2.5)                 @noisy det56 det336
mx (2.5, 3)                   @noisy det73 det277 det303 det2846
mzz (2, 4) (2.5, 4)           @noisy det565 det1076
mz (2.5, 4.5)                 @noisy det283 det1076
mx (2.5, 5)                   @noisy det462 det730 det1774 det2523
mzz (2, 6) (2.5, 6)           @noisy det170 det2770
mz (2.5, 6.5)                 @noisy det170 det199
mx (2.5, 7)                   @noisy det242 det476 det1844 det1859
mzz (2.5, 8) (2, 8)           @noisy det2352 det2844
mz (2.5, 8.5)                 @noisy det322 det2352
mx (2.5, 9)                   @noisy det432 det531 det1096 det1339
mzz (2, 10) (2.5, 10)         @noisy det2254 det2805
mx (3.5, 0)                   @noisy det1594 det1950
mzz (3, 1) (3.5, 1)           @noisy det1105 det1845
mz (3.5, 1.5)                 @noisy det176 det1105
mx (3.5, 2)                   @noisy det73 det332 det722 det2807
mzz (3, 3) (3.5, 3)           @noisy det1043 det1140
mz (3.5, 3.5)                 @noisy det325 det1043
mx (3.5, 4)                   @noisy det303 det730 det1242 det2144
mzz (3.5, 5) (3, 5)           @noisy det619 det2666
mz (3.5, 5.5)                 @noisy det235 det2666
mx (3.5, 6)                   @noisy det1521 det1859 det2064 det2523
mzz (3, 7) (3.5, 7)           @noisy det737 det2097
mz (3.5, 7.5)                 @noisy det229 det737
mx (3.5, 8)                   @noisy det531 det621 det1844 det1971
mzz (3, 9) (3.5, 9)           @noisy det2627 det2657
mz (3.5, 9.5)                 @noisy det193 det2657
mx (3.5, 10)                  @noisy det498 det1339
mzz (4, 0) (4.5, 0)           @noisy det806 det2228
mz (4.5, 0.5)                 @noisy det286 det2228
mx (4.5, 1)                   @noisy det332 det557 det1267 det1594
mzz (4.5, 2) (4, 2)           @noisy det1191 det1713
mz (4.5, 2.5)                 @noisy det157 det1191
mx (4.5, 3)                   @noisy det521 det585 det722 det1242
mzz (4, 4) (4.5, 4)           @noisy det1370 det2317
mz (4.5, 4.5)                 @noisy det164 det2317
mx (4.5, 5)                   @noisy det510 det999 det2064 det2144
mzz (4, 6) (4.5, 6)           @noisy det463 det1611
mz (4.5, 6.5)                 @noisy det294 det1611
mx (4.5, 7)                   @noisy det293 det1521 det1971 det2898
mzz (4.5, 8) (4, 8)           @noisy det928 det2035
mz (4.5, 8.5)                 @noisy det343 det928
mx (4.5, 9)                   @noisy det498 det621 det1290 det1752
mzz (4, 10) (4.5, 10)         @noisy det1778 det2430
mx (5.5, 0)                   @noisy det1217 det1267
mzz (5.5, 1) (5, 1)           @noisy det368 det763
mz (5.5, 1.5)                 @noisy det355 det763
mx (5.5, 2)                   @noisy det21 det492 det521 det557
mzz (5, 3) (5.5, 3)           @noisy det977 det1263
mz (5.5, 3.5)                 @noisy det205 det977
mx (5.5, 4)                   @noisy det585 det999 det2256 det2290
mzz (5, 5) (5.5, 5)           @noisy det27 det2222
mz (5.5, 5.5)                 @noisy det27 det270
mx (5.5, 6)                   @noisy det143 det510 det2815 det2898
mzz (5.5, 7) (5, 7)           @noisy det1115 det1391
mz (5.5, 7.5)                 @noisy det301 det1115
mx (5.5, 8)                   @noisy det293 det981 det1101 det1752
mzz (5, 9) (5.5, 9)           @noisy det1623 det2562
mz (5.5, 9.5)                 @noisy det282 det1623
mx (5.5, 10)                  @noisy det1224 det1290
mzz (6.5, 0) (6, 0)           @noisy det2864 det2944
mz (6.5, 0.5)                 @noisy det148 det2944
mx (6.5, 1)                   @noisy det21 det996 det1217 det1937
mzz (6, 2) (6.5, 2)           @noisy det390 det1055
mz (6.5, 2.5)                 @noisy det292 det390
mx (6.5, 3)                   @noisy det492 det1601 det1904 det2290
mzz (6, 4) (6.5, 4)           @noisy det1754 det1853
mz (6.5, 4.5)                 @noisy det257 det1853
mx (6.5, 5)                   @noisy det143 det1632 det2000 det2256
mzz (6, 6) (6.5, 6)           @noisy det899 det2373
mz (6.5, 6.5)                 @noisy det272 det2373
mx (6.5, 7)                   @noisy det1101 det2061 det2211 det2815
mzz (6, 8) (6.5, 8)           @noisy det1577 det1775
mz (6.5, 8.5)                 @noisy det220 det1775
mx (6.5, 9)                   @noisy det136 det978 det981 det1224
mzz (6, 10) (6.5, 10)         @noisy det1776 det2145
mx (7.5, 0)                   @noisy det996 det2766
mzz (7, 1) (7.5, 1)           @noisy det1572 det2914
mz (7.5, 1.5)                 @noisy det320 det2914
mx (7.5, 2)                   @noisy det113 det1904 det1937 det2718
mzz (7.5, 3) (7, 3)           @noisy det207 det2208
mz (7.5, 3.5)                 @noisy det299 det2208
mx (7.5, 4)                   @noisy det14 det1601 det1805 det2000
mzz (7, 5) (7.5, 5)           @noisy det1692 det2887
mz (7.5, 5.5)                 @noisy det306 det2887
mx (7.5, 6)                   @noisy det262 det1632 det2061 det2712
mzz (7, 7) (7.5, 7)           @noisy det1080 det1850
mz (7.5, 7.5)                 @noisy det184 det1080
mx (7.5, 8)                   @noisy det978 det2211 det2382 det2833
mzz (7, 9) (7.5, 9)           @noisy det365 det591
mz (7.5, 9.5)                 @noisy det245 det591
mx (7.5, 10)                  @noisy det136 det1276
mzz (8.5, 0) (8, 0)           @noisy det2093 det2735
mz (8.5, 0.5)                 @noisy det252 det2093
mx (8.5, 1)                   @noisy det1731 det2583 det2718 det2766
mzz (8, 2) (8.5, 2)           @noisy det2449 det2746
mz (8.5, 2.5)                 @noisy det314 det2449
mx (8.5, 3)                   @noisy det14 det113 det1652 det2491
mzz (8, 4) (8.5, 4)           @noisy det1571 det2897
mz (8.5, 4.5)                 @noisy det367 det1571
mx (8.5, 5)                   @noisy det729 det931 det1805 det2712
mzz (8.5, 6) (8, 6)           @noisy det593 det2270
mz (8.5, 6.5)                 @noisy det196 det2270
mx (8.5, 7)                   @noisy det262 det864 det1667 det2833
mzz (8, 8) (8.5, 8)           @noisy det2820 det2893
mz (8.5, 8.5)                 @noisy det280 det2820
mx (8.5, 9)                   @noisy det483 det1276 det2245 det2382
mzz (8, 10) (8.5, 10)         @noisy det154 det1886
mx (9.5, 0)                   @noisy det1731 det2343
mzz (9, 1) (9.5, 1)           @noisy det1961 det2659
mz (9.5, 1.5)                 @noisy det354 det1961
mx (9.5, 2)                   @noisy det1060 det1682 det2491 det2583
mzz (9, 3) (9.5, 3)           @noisy det1737 det2264
mz (9.5, 3.5)                 @noisy det138 det2264
mx (9.5, 4)                   @noisy det469 det931 det1019 det1652
mzz (9.5, 5) (9, 5)           @noisy det1529 det2236
mz (9.5, 5.5)                 @noisy det206 det2236
mx (9.5, 6)                   @noisy det729 det864 det1084 det1829
mzz (9, 7) (9.5, 7)           @noisy det1917 det1919
mz (9.5, 7.5)                 @noisy det131 det1919
mx (9.5, 8)                   @noisy det870 det1667 det2127 det2245
mzz (9, 9) (9.5, 9)           @noisy det488 det1024
mz (9.5, 9.5)                 @noisy det310 det1024
mx (9.5, 10)                  @noisy det483 det1735

--------         37
mxx (0, 1) (0, 0.5)           @noisy det249 det2387
mxx (1, 1.5) (1, 2)           @noisy det1139 det2926
mx (0.5, 1.5)                 @noisy det937 det2926
mz (0, 1.5)                   @noisy det91 det2173
mxx (0, 2.5) (0, 3)           @noisy det435 det499
mxx (1, 3.5) (1, 4)           @noisy det396 det1802
mx (0.5, 3.5)                 @noisy det396 det856
mz (0, 3.5)                   @noisy det324 det2052
mxx (0, 4.5) (0, 5)           @noisy det1068 det1371
mxx (1, 6) (1, 5.5)           @noisy det1790 det2767
mx (0.5, 5.5)                 @noisy det779 det1790
mz (0, 5.5)                   @noisy det617 det2291
mxx (0, 7) (0, 6.5)           @noisy det1038 det1284
mxx (1, 7.5) (1, 8)           @noisy det990 det1855
mx (0.5, 7.5)                 @noisy det949 det1855
mz (0, 7.5)                   @noisy det119 det800
mxx (0, 8.5) (0, 9)           @noisy det450 det873
mxx (1, 9.5) (1, 10)          @noisy det1695 det2071
mx (0.5, 9.5)                 @noisy det959 det2071
mz (0, 9.5)                   @noisy det83 det1178
mxx (2, 0.5) (2, 1)           @noisy det787 det1062
mx (1.5, 0.5)                 @noisy det787 det814
mz (1, 0.5)                   @noisy det350 det2168 det2173 det2333
mxx (2, 3) (2, 2.5)           @noisy det277 det768
mx (1.5, 2.5)                 @noisy det277 det909
mz (1, 2.5)                   @noisy det91 det324 det1436 det2927
mxx (2, 4.5) (2, 5)           @noisy det323 det462
mx (1.5, 4.5)                 @noisy det462 det917
mz (1, 4.5)                   @noisy det560 det617 det756 det2052
mxx (2, 6.5) (2, 7)           @noisy det242 det623
mx (1.5, 6.5)                 @noisy det242 det896
mz (1, 6.5)                   @noisy det800 det1166 det1533 det2291
mxx (2, 9) (2, 8.5)           @noisy det1096 det1614
mx (1.5, 8.5)                 @noisy det906 det1096
mz (1, 8.5)                   @noisy det119 det348 det1178 det1323
mxx (3, 1.5) (3, 2)           @noisy det583 det2807
mx (2.5, 1.5)                 @noisy det810 det2807
mz (2, 1.5)                   @noisy det56 det1436 det1513 det2168
mxx (3, 3.5) (3, 4)           @noisy det303 det2846
mx (2.5, 3.5)                 @noisy det303 det948
mz (2, 3.5)                   @noisy det598 det756 det1076 det2927
mxx (3, 5.5) (3, 6)           @noisy det1774 det2523
mx (2.5, 5.5)                 @noisy det927 det2523
mz (2, 5.5)                   @noisy det170 det560 det565 det1166
mxx (3, 7.5) (3, 8)           @noisy det476 det1844
mx (2.5, 7.5)                 @noisy det934 det1844
mz (2, 7.5)                   @noisy det1323 det1533 det2352 det2770
mxx (3, 9.5) (3, 10)          @noisy det432 det1339
mx (2.5, 9.5)                 @noisy det819 det1339
mz (2, 9.5)                   @noisy det348 det1762 det2254 det2844
mxx (4, 0.5) (4, 1)           @noisy det1594 det1950
mx (3.5, 0.5)                 @noisy det887 det1594
mz (3, 0.5)                   @noisy det1105 det1511 det1513 det1799
mxx (4, 2.5) (4, 3)           @noisy det73 det722
mx (3.5, 2.5)                 @noisy det722 det933
mz (3, 2.5)                   @noisy det56 det598 det1043 det1845
mxx (4, 4.5) (4, 5)           @noisy det730 det2144
mx (3.5, 4.5)                 @noisy det758 det2144
mz (3, 4.5)                   @noisy det565 det1076 det1140 det2666
mxx (4, 6.5) (4, 7)           @noisy det1521 det1859
mx (3.5, 6.5)                 @noisy det823 det1521
mz (3, 6.5)                   @noisy det170 det619 det737 det2770
mxx (4, 9) (4, 8.5)           @noisy det531 det621
mx (3.5, 8.5)                 @noisy det621 det940
mz (3, 8.5)                   @noisy det2097 det2352 det2657 det2844
mxx (5, 1.5) (5, 2)           @noisy det332 det557
mx (4.5, 1.5)                 @noisy det557 det862
mz (4, 1.5)                   @noisy det806 det1105 det1191 det1845
mxx (5, 3.5) (5, 4)           @noisy det585 det1242
mx (4.5, 3.5)                 @noisy det585 det913
mz (4, 3.5)                   @noisy det1043 det1140 det1713 det2317
mxx (5, 5.5) (5, 6)           @noisy det510 det2064
mx (4.5, 5.5)                 @noisy det510 det860
mz (4, 5.5)                   @noisy det619 det1370 det1611 det2666
mxx (5, 7.5) (5, 8)           @noisy det293 det1971
mx (4.5, 7.5)                 @noisy det293 det877
mz (4, 7.5)                   @noisy det463 det737 det928 det2097
mxx (5, 9.5) (5, 10)          @noisy det498 det1290
mx (4.5, 9.5)                 @noisy det752 det1290
mz (4, 9.5)                   @noisy det1778 det2035 det2627 det2657
mxx (6, 1) (6, 0.5)           @noisy det1217 det1267
mx (5.5, 0.5)                 @noisy det831 det1217
mz (5, 0.5)                   @noisy det238 det763 det806 det2228
mxx (6, 2.5) (6, 3)           @noisy det492 det521
mx (5.5, 2.5)                 @noisy det492 det801
mz (5, 2.5)                   @noisy det368 det977 det1191 det1713
mxx (6, 4.5) (6, 5)           @noisy det999 det2256
mx (5.5, 4.5)                 @noisy det916 det2256
mz (5, 4.5)                   @noisy det27 det1263 det1370 det2317
mxx (6, 6.5) (6, 7)           @noisy det2815 det2898
mx (5.5, 6.5)                 @noisy det867 det2815
mz (5, 6.5)                   @noisy det463 det1115 det1611 det2222
mxx (6, 8.5) (6, 9)           @noisy det981 det1752
mx (5.5, 8.5)                 @noisy det838 det981
mz (5, 8.5)                   @noisy det928 det1391 det1623 det2035
mxx (7, 1.5) (7, 2)           @noisy det21 det1937
mx (6.5, 1.5)                 @noisy det902 det1937
mz (6, 1.5)                   @noisy det368 det390 det763 det2864
mxx (7, 4) (7, 3.5)           @noisy det1601 det2290
mx (6.5, 3.5)                 @noisy det829 det1601
mz (6, 3.5)                   @noisy det977 det1055 det1263 det1853
mxx (7, 5.5) (7, 6)           @noisy det143 det1632
mx (6.5, 5.5)                 @noisy det777 det1632
mz (6, 5.5)                   @noisy det27 det1754 det2222 det2373
mxx (7, 7.5) (7, 8)           @noisy det1101 det2211
mx (6.5, 7.5)                 @noisy det826 det2211
mz (6, 7.5)                   @noisy det899 det1115 det1391 det1775
mxx (7, 9.5) (7, 10)          @noisy det136 det1224
mx (6.5, 9.5)                 @noisy det136 det836
mz (6, 9.5)                   @noisy det1577 det1623 det1776 det2562
mxx (8, 0.5) (8, 1)           @noisy det996 det2766
mx (7.5, 0.5)                 @noisy det955 det2766
mz (7, 0.5)                   @noisy det2170 det2864 det2914 det2944
mxx (8, 2.5) (8, 3)           @noisy det113 det1904
mx (7.5, 2.5)                 @noisy det113 det875
mz (7, 2.5)                   @noisy det390 det1055 det1572 det2208
mxx (8, 4.5) (8, 5)           @noisy det1805 det2000
mx (7.5, 4.5)                 @noisy det942 det1805
mz (7, 4.5)                   @noisy det207 det1754 det1853 det2887
mxx (8, 7) (8, 6.5)           @noisy det262 det2061
mx (7.5, 6.5)                 @noisy det262 det759
mz (7, 6.5)                   @noisy det899 det1080 det1692 det2373
mxx (8, 8.5) (8, 9)           @noisy det978 det2382
mx (7.5, 8.5)                 @noisy det865 det2382
mz (7, 8.5)                   @noisy det591 det1577 det1775 det1850
mxx (9, 1.5) (9, 2)           @noisy det2583 det2718
mx (8.5, 1.5)                 @noisy det792 det2583
mz (8, 1.5)                   @noisy det1572 det2449 det2735 det2914
mxx (9, 3.5) (9, 4)           @noisy det14 det1652
mx (8.5, 3.5)                 @noisy det852 det1652
mz (8, 3.5)                   @noisy det207 det1571 det2208 det2746
mxx (9, 5.5) (9, 6)           @noisy det729 det2712
mx (8.5, 5.5)                 @noisy det729 det941
mz (8, 5.5)                   @noisy det1692 det2270 det2887 det2897
mxx (9, 7.5) (9, 8)           @noisy det1667 det2833
mx (8.5, 7.5)                 @noisy det946 det1667
mz (8, 7.5)                   @noisy det593 det1080 det1850 det2820
mxx (9, 10) (9, 9.5)          @noisy det483 det1276
mx (8.5, 9.5)                 @noisy det483 det884
mz (8, 9.5)                   @noisy det365 det591 det1886 det2893
mxx (10, 0.5) (10, 1)         @noisy det1731 det2343
mx (9.5, 0.5)                 @noisy det793 det2343
mz (9, 0.5)                   @noisy det1824 det1961 det2093 det2735
mz (10, 1.5)                  @noisy det1961 det2659
mxx (10, 2.5) (10, 3)         @noisy det1060 det2491
mx (9.5, 2.5)                 @noisy det929 det1060
mz (9, 2.5)                   @noisy det2264 det2449 det2659 det2746
mz (10, 3.5)                  @noisy det1737 det2264
mxx (10, 4.5) (10, 5)         @noisy det931 det1019
mx (9.5, 4.5)                 @noisy det881 det1019
mz (9, 4.5)                   @noisy det1571 det1737 det2236 det2897
mz (10, 5.5)                  @noisy det1529 det2236
mxx (10, 6.5) (10, 7)         @noisy det864 det1829
mx (9.5, 6.5)                 @noisy det919 det1829
mz (9, 6.5)                   @noisy det593 det1529 det1919 det2270
mz (10, 7.5)                  @noisy det1917 det1919
mxx (10, 9) (10, 8.5)         @noisy det2127 det2245
mx (9.5, 8.5)                 @noisy det761 det2127
mz (9, 8.5)                   @noisy det1024 det1917 det2820 det2893
mz (10, 9.5)                  @noisy det488 det1024
mxx (0.5, 0.5) (0.5, 0)       @noisy det1062 det2387
mzz (1, 1) (0.5, 1)           @noisy det350 det2173
mxx (0.5, 2.5) (0.5, 2)       @noisy det435 det768
mzz (1, 3) (0.5, 3)           @noisy det91 det324
mxx (0.5, 4.5) (0.5, 4)       @noisy det323 det1371
mzz (0.5, 5) (1, 5)           @noisy det617 det2052
mxx (0.5, 6.5) (0.5, 6)       @noisy det623 det1284
mzz (1, 7) (0.5, 7)           @noisy det800 det2291
mxx (0.5, 8.5) (0.5, 8)       @noisy det450 det1614
mzz (1, 9) (0.5, 9)           @noisy det119 det1178
mzz (1.5, 0) (2, 0)           @noisy det863 det2333
mxx (1.5, 1.5) (1.5, 1)       @noisy det583 det1139
mzz (1.5, 2) (2, 2)           @noisy det1436 det2168
mxx (1.5, 3.5) (1.5, 3)       @noisy det1802 det2846
mzz (1.5, 4) (2, 4)           @noisy det756 det2927
mxx (1.5, 5) (1.5, 5.5)       @noisy det1774 det2767
mzz (1.5, 6) (2, 6)           @noisy det560 det1166
mxx (1.5, 7.5) (1.5, 7)       @noisy det476 det990
mzz (1.5, 8) (2, 8)           @noisy det1323 det1533
mxx (1.5, 9.5) (1.5, 9)       @noisy det432 det1695
mzz (1.5, 10) (2, 10)         @noisy det348 det1762
mxx (2.5, 0.5) (2.5, 0)       @noisy det1062 det1950
mzz (3, 1) (2.5, 1)           @noisy det1511 det1513
mxx (2.5, 2) (2.5, 2.5)       @noisy det73 det768
mzz (2.5, 3) (3, 3)           @noisy det56 det598
mxx (2.5, 4) (2.5, 4.5)       @noisy det323 det730
mzz (2.5, 5) (3, 5)           @noisy det565 det1076
mxx (2.5, 6.5) (2.5, 6)       @noisy det623 det1859
mzz (2.5, 7) (3, 7)           @noisy det170 det2770
mxx (2.5, 8) (2.5, 8.5)       @noisy det531 det1614
mzz (2.5, 9) (3, 9)           @noisy det2352 det2844
mzz (3.5, 0) (4, 0)           @noisy det1799 det2028
mxx (3.5, 1) (3.5, 1.5)       @noisy det332 det583
mzz (3.5, 2) (4, 2)           @noisy det1105 det1845
mxx (3.5, 3) (3.5, 3.5)       @noisy det1242 det2846
mzz (4, 4) (3.5, 4)           @noisy det1043 det1140
mxx (3.5, 5) (3.5, 5.5)       @noisy det1774 det2064
mzz (3.5, 6) (4, 6)           @noisy det619 det2666
mxx (3.5, 7) (3.5, 7.5)       @noisy det476 det1971
mzz (3.5, 8) (4, 8)           @noisy det737 det2097
mxx (3.5, 9) (3.5, 9.5)       @noisy det432 det498
mzz (4, 10) (3.5, 10)         @noisy det2627 det2657
mxx (4.5, 0.5) (4.5, 0)       @noisy det1267 det1950
mzz (5, 1) (4.5, 1)           @noisy det806 det2228
mxx (4.5, 2) (4.5, 2.5)       @noisy det73 det521
mzz (5, 3) (4.5, 3)           @noisy det1191 det1713
mxx (4.5, 4.5) (4.5, 4)       @noisy det730 det999
mzz (5, 5) (4.5, 5)           @noisy det1370 det2317
mxx (4.5, 6.5) (4.5, 6)       @noisy det1859 det2898
mzz (5, 7) (4.5, 7)           @noisy det463 det1611
mxx (4.5, 8) (4.5, 8.5)       @noisy det531 det1752
mzz (5, 9) (4.5, 9)           @noisy det928 det2035
mzz (5.5, 0) (6, 0)           @noisy det238 det382
mxx (5.5, 1) (5.5, 1.5)       @noisy det21 det332
mzz (5.5, 2) (6, 2)           @noisy det368 det763
mxx (5.5, 3) (5.5, 3.5)       @noisy det1242 det2290
mzz (5.5, 4) (6, 4)           @noisy det977 det1263
mxx (5.5, 5.5) (5.5, 5)       @noisy det143 det2064
mzz (6, 6) (5.5, 6)           @noisy det27 det2222
mxx (5.5, 7) (5.5, 7.5)       @noisy det1101 det1971
mzz (5.5, 8) (6, 8)           @noisy det1115 det1391
mxx (5.5, 9) (5.5, 9.5)       @noisy det498 det1224
mzz (5.5, 10) (6, 10)         @noisy det1623 det2562
mxx (6.5, 0) (6.5, 0.5)       @noisy det996 det1267
mzz (6.5, 1) (7, 1)           @noisy det2864 det2944
mxx (6.5, 2.5) (6.5, 2)       @noisy det521 det1904
mzz (6.5, 3) (7, 3)           @noisy det390 det1055
mxx (6.5, 4.5) (6.5, 4)       @noisy det999 det2000
mzz (6.5, 5) (7, 5)           @noisy det1754 det1853
mxx (6.5, 6) (6.5, 6.5)       @noisy det2061 det2898
mzz (6.5, 7) (7, 7)           @noisy det899 det2373
mxx (6.5, 8.5) (6.5, 8)       @noisy det978 det1752
mzz (7, 9) (6.5, 9)           @noisy det1577 det1775
mzz (7.5, 0) (8, 0)           @noisy det496 det2170
mxx (7.5, 1.5) (7.5, 1)       @noisy det21 det2718
mzz (7.5, 2) (8, 2)           @noisy det1572 det2914
mxx (7.5, 3) (7.5, 3.5)       @noisy det14 det2290
mzz (7.5, 4) (8, 4)           @noisy det207 det2208
mxx (7.5, 5) (7.5, 5.5)       @noisy det143 det2712
mzz (7.5, 6) (8, 6)           @noisy det1692 det2887
mxx (7.5, 7.5) (7.5, 7)       @noisy det1101 det2833
mzz (7.5, 8) (8, 8)           @noisy det1080 det1850
mxx (7.5, 9.5) (7.5, 9)       @noisy det1224 det1276
mzz (7.5, 10) (8, 10)         @noisy det365 det591
mxx (8.5, 0) (8.5, 0.5)       @noisy det996 det1731
mzz (8.5, 1) (9, 1)           @noisy det2093 det2735
mxx (8.5, 2.5) (8.5, 2)       @noisy det1904 det2491
mzz (8.5, 3) (9, 3)           @noisy det2449 det2746
mxx (8.5, 4.5) (8.5, 4)       @noisy det931 det2000
mzz (9, 5) (8.5, 5)           @noisy det1571 det2897
mxx (8.5, 6) (8.5, 6.5)       @noisy det864 det2061
mzz (8.5, 7) (9, 7)           @noisy det593 det2270
mxx (8.5, 8.5) (8.5, 8)       @noisy det978 det2245
mzz (8.5, 9) (9, 9)           @noisy det2820 det2893
mzz (9.5, 0) (10, 0)          @noisy det571 det1824
mxx (9.5, 1.5) (9.5, 1)       @noisy det1682 det2718
mzz (9.5, 2) (10, 2)          @noisy det1961 det2659
mxx (9.5, 3.5) (9.5, 3)       @noisy det14 det469
mzz (9.5, 4) (10, 4)          @noisy det1737 det2264
mxx (9.5, 5) (9.5, 5.5)       @noisy det1084 det2712
mzz (9.5, 6) (10, 6)          @noisy det1529 det2236
mxx (9.5, 7) (9.5, 7.5)       @noisy det870 det2833
mzz (9.5, 8) (10, 8)          @noisy det1917 det1919
mxx (9.5, 9.5) (9.5, 9)       @noisy det1276 det1735
mzz (9.5, 10) (10, 10)        @noisy det488 det1024

--------         38
mz (0, 0.5)                   @noisy det350 det2173
mxx (0, 1.5) (0, 2)           @noisy det740 det1139
mx (0.5, 1.5)                 @noisy det740 det937
mz (1, 1.5)                   @noisy det324 det350 det1436 det2168
mz (0, 2.5)                   @noisy det91 det324
mxx (0, 3.5) (0, 4)           @noisy det888 det1802
mx (0.5, 3.5)                 @noisy det856 det888
mz (1, 3.5)                   @noisy det91 det617 det756 det2927
mz (0, 4.5)                   @noisy det617 det2052
mxx (0, 5.5) (0, 6)           @noisy det1037 det2767
mx (0.5, 5.5)                 @noisy det779 det1037
mz (1, 5.5)                   @noisy det560 det800 det1166 det2052
mz (0, 6.5)                   @noisy det800 det2291
mxx (0, 7.5) (0, 8)           @noisy det990 det2682
mx (0.5, 7.5)                 @noisy det949 det2682
mz (1, 7.5)                   @noisy det1178 det1323 det1533 det2291
mz (0, 8.5)                   @noisy det119 det1178
mxx (0, 9.5) (0, 10)          @noisy det518 det1695
mx (0.5, 9.5)                 @noisy det518 det959
mz (1, 9.5)                   @noisy det119 det348 det866 det1762
mxx (1, 0.5) (1, 1)           @noisy det1062 det1431
mx (1.5, 0.5)                 @noisy det814 det1431
mz (2, 0.5)                   @noisy det863 det1436 det1511 det1513
mxx (1, 2.5) (1, 3)           @noisy det768 det2458
mx (1.5, 2.5)                 @noisy det909 det2458
mz (2, 2.5)                   @noisy det56 det598 det756 det2168
mxx (1, 4.5) (1, 5)           @noisy det323 det1067
mx (1.5, 4.5)                 @noisy det917 det1067
mz (2, 4.5)                   @noisy det565 det1076 det1166 det2927
mxx (1, 6.5) (1, 7)           @noisy det623 det2033
mx (1.5, 6.5)                 @noisy det896 det2033
mz (2, 6.5)                   @noisy det170 det560 det1323 det2770
mxx (1, 8.5) (1, 9)           @noisy det1614 det1806
mx (1.5, 8.5)                 @noisy det906 det1806
mz (2, 8.5)                   @noisy det1533 det1762 det2352 det2844
mxx (2, 1.5) (2, 2)           @noisy det583 det1207
mx (2.5, 1.5)                 @noisy det810 det1207
mz (3, 1.5)                   @noisy det598 det1105 det1511 det1845
mxx (2, 3.5) (2, 4)           @noisy det2135 det2846
mx (2.5, 3.5)                 @noisy det948 det2135
mz (3, 3.5)                   @noisy det56 det565 det1043 det1140
mxx (2, 5.5) (2, 6)           @noisy det1774 det2475
mx (2.5, 5.5)                 @noisy det927 det2475
mz (3, 5.5)                   @noisy det619 det1076 det2666 det2770
mxx (2, 7.5) (2, 8)           @noisy det476 det2607
mx (2.5, 7.5)                 @noisy det934 det2607
mz (3, 7.5)                   @noisy det170 det737 det2097 det2844
mxx (2, 9.5) (2, 10)          @noisy det432 det1470
mx (2.5, 9.5)                 @noisy det819 det1470
mz (3, 9.5)                   @noisy det2352 det2627 det2657 det2805
mxx (3, 1) (3, 0.5)           @noisy det1950 det2603
mx (3.5, 0.5)                 @noisy det887 det2603
mz (4, 0.5)                   @noisy det806 det1845 det2028 det2228
mxx (3, 2.5) (3, 3)           @noisy det73 det2156
mx (3.5, 2.5)                 @noisy det933 det2156
mz (4, 2.5)                   @noisy det1105 det1140 det1191 det1713
mxx (3, 4.5) (3, 5)           @noisy det730 det1552
mx (3.5, 4.5)                 @noisy det758 det1552
mz (4, 4.5)                   @noisy det619 det1043 det1370 det2317
mxx (3, 7) (3, 6.5)           @noisy det1859 det2699
mx (3.5, 6.5)                 @noisy det823 det2699
mz (4, 6.5)                   @noisy det463 det1611 det2097 det2666
mxx (3, 8.5) (3, 9)           @noisy det531 det732
mx (3.5, 8.5)                 @noisy det732 det940
mz (4, 8.5)                   @noisy det737 det928 det2035 det2627
mxx (4, 1.5) (4, 2)           @noisy det332 det1768
mx (4.5, 1.5)                 @noisy det862 det1768
mz (5, 1.5)                   @noisy det368 det763 det1713 det2228
mxx (4, 4) (4, 3.5)           @noisy det1242 det1325
mx (4.5, 3.5)                 @noisy det913 det1325
mz (5, 3.5)                   @noisy det977 det1191 det1263 det1370
mxx (4, 5.5) (4, 6)           @noisy det1840 det2064
mx (4.5, 5.5)                 @noisy det860 det1840
mz (5, 5.5)                   @noisy det27 det463 det2222 det2317
mxx (4, 7.5) (4, 8)           @noisy det1971 det2963
mx (4.5, 7.5)                 @noisy det877 det2963
mz (5, 7.5)                   @noisy det1115 det1391 det1611 det2035
mxx (4, 9.5) (4, 10)          @noisy det498 det2829
mx (4.5, 9.5)                 @noisy det752 det2829
mz (5, 9.5)                   @noisy det928 det1623 det2430 det2562
mxx (5, 0.5) (5, 1)           @noisy det493 det1267
mx (5.5, 0.5)                 @noisy det493 det831
mz (6, 0.5)                   @noisy det368 det382 det2864 det2944
mxx (5, 3) (5, 2.5)           @noisy det521 det1186
mx (5.5, 2.5)                 @noisy det801 det1186
mz (6, 2.5)                   @noisy det390 det763 det1055 det1263
mxx (5, 4.5) (5, 5)           @noisy det999 det2924
mx (5.5, 4.5)                 @noisy det916 det2924
mz (6, 4.5)                   @noisy det977 det1754 det1853 det2222
mxx (5, 6.5) (5, 7)           @noisy det124 det2898
mx (5.5, 6.5)                 @noisy det124 det867
mz (6, 6.5)                   @noisy det27 det899 det1391 det2373
mxx (5, 9) (5, 8.5)           @noisy det1337 det1752
mx (5.5, 8.5)                 @noisy det838 det1337
mz (6, 8.5)                   @noisy det1115 det1577 det1775 det2562
mxx (6, 1.5) (6, 2)           @noisy det21 det1957
mx (6.5, 1.5)                 @noisy det902 det1957
mz (7, 1.5)                   @noisy det1055 det1572 det2914 det2944
mxx (6, 3.5) (6, 4)           @noisy det2040 det2290
mx (6.5, 3.5)                 @noisy det829 det2040
mz (7, 3.5)                   @noisy det207 det390 det1754 det2208
mxx (6, 6) (6, 5.5)           @noisy det143 det1324
mx (6.5, 5.5)                 @noisy det777 det1324
mz (7, 5.5)                   @noisy det899 det1692 det1853 det2887
mxx (6, 7.5) (6, 8)           @noisy det1101 det2150
mx (6.5, 7.5)                 @noisy det826 det2150
mz (7, 7.5)                   @noisy det1080 det1577 det1850 det2373
mxx (6, 9.5) (6, 10)          @noisy det311 det1224
mx (6.5, 9.5)                 @noisy det311 det836
mz (7, 9.5)                   @noisy det365 det591 det1775 det2145
mxx (7, 0.5) (7, 1)           @noisy det271 det996
mx (7.5, 0.5)                 @noisy det271 det955
mz (8, 0.5)                   @noisy det496 det1572 det2093 det2735
mxx (7, 2.5) (7, 3)           @noisy det1904 det2385
mx (7.5, 2.5)                 @noisy det875 det2385
mz (8, 2.5)                   @noisy det207 det2449 det2746 det2914
mxx (7, 4.5) (7, 5)           @noisy det2000 det2606
mx (7.5, 4.5)                 @noisy det942 det2606
mz (8, 4.5)                   @noisy det1571 det1692 det2208 det2897
mxx (7, 6.5) (7, 7)           @noisy det2061 det2427
mx (7.5, 6.5)                 @noisy det759 det2427
mz (8, 6.5)                   @noisy det593 det1850 det2270 det2887
mxx (7, 9) (7, 8.5)           @noisy det428 det978
mx (7.5, 8.5)                 @noisy det428 det865
mz (8, 8.5)                   @noisy det365 det1080 det2820 det2893
mxx (8, 2) (8, 1.5)           @noisy det2718 det2771
mx (8.5, 1.5)                 @noisy det792 det2771
mz (9, 1.5)                   @noisy det1961 det2093 det2659 det2746
mxx (8, 3.5) (8, 4)           @noisy det14 det871
mx (8.5, 3.5)                 @noisy det852 det871
mz (9, 3.5)                   @noisy det1737 det2264 det2449 det2897
mxx (8, 5.5) (8, 6)           @noisy det150 det2712
mx (8.5, 5.5)                 @noisy det150 det941
mz (9, 5.5)                   @noisy det593 det1529 det1571 det2236
mxx (8, 7.5) (8, 8)           @noisy det394 det2833
mx (8.5, 7.5)                 @noisy det394 det946
mz (9, 7.5)                   @noisy det1917 det1919 det2270 det2893
mxx (8, 9.5) (8, 10)          @noisy det539 det1276
mx (8.5, 9.5)                 @noisy det539 det884
mz (9, 9.5)                   @noisy det154 det488 det1024 det2820
mxx (9, 0.5) (9, 1)           @noisy det1434 det1731
mx (9.5, 0.5)                 @noisy det793 det1434
mz (10, 0.5)                  @noisy det571 det2659
mxx (10, 1.5) (10, 2)         @noisy det1450 det1682
mxx (9, 2.5) (9, 3)           @noisy det2318 det2491
mx (9.5, 2.5)                 @noisy det929 det2318
mz (10, 2.5)                  @noisy det1737 det1961
mxx (10, 4) (10, 3.5)         @noisy det469 det716
mxx (9, 5) (9, 4.5)           @noisy det931 det2073
mx (9.5, 4.5)                 @noisy det881 det2073
mz (10, 4.5)                  @noisy det1529 det2264
mxx (10, 5.5) (10, 6)         @noisy det1084 det2709
mxx (9, 6.5) (9, 7)           @noisy det864 det1221
mx (9.5, 6.5)                 @noisy det919 det1221
mz (10, 6.5)                  @noisy det1917 det2236
mxx (10, 7.5) (10, 8)         @noisy det870 det1565
mxx (9, 8.5) (9, 9)           @noisy det1705 det2245
mx (9.5, 8.5)                 @noisy det761 det1705
mz (10, 8.5)                  @noisy det488 det1919
mxx (10, 9.5) (10, 10)        @noisy det1670 det1735
mxx (0.5, 0.5) (0.5, 1)       @noisy det1062 det2387
mzz (1, 0) (0.5, 0)           @noisy det350 det2173
mxx (0.5, 2.5) (0.5, 3)       @noisy det435 det768
mzz (1, 2) (0.5, 2)           @noisy det91 det324
mxx (0.5, 5) (0.5, 4.5)       @noisy det323 det1371
mzz (1, 4) (0.5, 4)           @noisy det617 det2052
mxx (0.5, 6.5) (0.5, 7)       @noisy det623 det1284
mzz (0.5, 6) (1, 6)           @noisy det800 det2291
mxx (0.5, 8.5) (0.5, 9)       @noisy det450 det1614
mzz (1, 8) (0.5, 8)           @noisy det119 det1178
mzz (1, 10) (0.5, 10)         @noisy det83 det866
mxx (1.5, 1.5) (1.5, 2)       @noisy det583 det1139
mzz (1.5, 1) (2, 1)           @noisy det1436 det2168
mxx (1.5, 4) (1.5, 3.5)       @noisy det1802 det2846
mzz (2, 3) (1.5, 3)           @noisy det756 det2927
mxx (1.5, 5.5) (1.5, 6)       @noisy det1774 det2767
mzz (1.5, 5) (2, 5)           @noisy det560 det1166
mxx (1.5, 7.5) (1.5, 8)       @noisy det476 det990
mzz (1.5, 7) (2, 7)           @noisy det1323 det1533
mxx (1.5, 10) (1.5, 9.5)      @noisy det432 det1695
mzz (2, 9) (1.5, 9)           @noisy det348 det1762
mxx (2.5, 0.5) (2.5, 1)       @noisy det1062 det1950
mzz (2.5, 0) (3, 0)           @noisy det1511 det1513
mxx (2.5, 2.5) (2.5, 3)       @noisy det73 det768
mzz (2.5, 2) (3, 2)           @noisy det56 det598
mxx (2.5, 4.5) (2.5, 5)       @noisy det323 det730
mzz (2.5, 4) (3, 4)           @noisy det565 det1076
mxx (2.5, 7) (2.5, 6.5)       @noisy det623 det1859
mzz (3, 6) (2.5, 6)           @noisy det170 det2770
mxx (2.5, 8.5) (2.5, 9)       @noisy det531 det1614
mzz (2.5, 8) (3, 8)           @noisy det2352 det2844
mzz (2.5, 10) (3, 10)         @noisy det2254 det2805
mxx (3.5, 1.5) (3.5, 2)       @noisy det332 det583
mzz (3.5, 1) (4, 1)           @noisy det1105 det1845
mxx (3.5, 3.5) (3.5, 4)       @noisy det1242 det2846
mzz (3.5, 3) (4, 3)           @noisy det1043 det1140
mxx (3.5, 5.5) (3.5, 6)       @noisy det1774 det2064
mzz (3.5, 5) (4, 5)           @noisy det619 det2666
mxx (3.5, 7.5) (3.5, 8)       @noisy det476 det1971
mzz (3.5, 7) (4, 7)           @noisy det737 det2097
mxx (3.5, 9.5) (3.5, 10)      @noisy det432 det498
mzz (4, 9) (3.5, 9)           @noisy det2627 det2657
mxx (4.5, 0.5) (4.5, 1)       @noisy det1267 det1950
mzz (5, 0) (4.5, 0)           @noisy det806 det2228
mxx (4.5, 2.5) (4.5, 3)       @noisy det73 det521
mzz (4.5, 2) (5, 2)           @noisy det1191 det1713
mxx (4.5, 4.5) (4.5, 5)       @noisy det730 det999
mzz (5, 4) (4.5, 4)           @noisy det1370 det2317
mxx (4.5, 6.5) (4.5, 7)       @noisy det1859 det2898
mzz (5, 6) (4.5, 6)           @noisy det463 det1611
mxx (4.5, 8.5) (4.5, 9)       @noisy det531 det1752
mzz (4.5, 8) (5, 8)           @noisy det928 det2035
mzz (5, 10) (4.5, 10)         @noisy det1778 det2430
mxx (5.5, 1.5) (5.5, 2)       @noisy det21 det332
mzz (5.5, 1) (6, 1)           @noisy det368 det763
mxx (5.5, 3.5) (5.5, 4)       @noisy det1242 det2290
mzz (5.5, 3) (6, 3)           @noisy det977 det1263
mxx (5.5, 5.5) (5.5, 6)       @noisy det143 det2064
mzz (5.5, 5) (6, 5)           @noisy det27 det2222
mxx (5.5, 7.5) (5.5, 8)       @noisy det1101 det1971
mzz (5.5, 7) (6, 7)           @noisy det1115 det1391
mxx (5.5, 9.5) (5.5, 10)      @noisy det498 det1224
mzz (5.5, 9) (6, 9)           @noisy det1623 det2562
mxx (6.5, 0.5) (6.5, 1)       @noisy det996 det1267
mzz (6.5, 0) (7, 0)           @noisy det2864 det2944
mxx (6.5, 2.5) (6.5, 3)       @noisy det521 det1904
mzz (6.5, 2) (7, 2)           @noisy det390 det1055
mxx (6.5, 5) (6.5, 4.5)       @noisy det999 det2000
mzz (7, 4) (6.5, 4)           @noisy det1754 det1853
mxx (6.5, 6.5) (6.5, 7)       @noisy det2061 det2898
mzz (6.5, 6) (7, 6)           @noisy det899 det2373
mxx (6.5, 8.5) (6.5, 9)       @noisy det978 det1752
mzz (6.5, 8) (7, 8)           @noisy det1577 det1775
mzz (7, 10) (6.5, 10)         @noisy det1776 det2145
mxx (7.5, 2) (7.5, 1.5)       @noisy det21 det2718
mzz (7.5, 1) (8, 1)           @noisy det1572 det2914
mxx (7.5, 3.5) (7.5, 4)       @noisy det14 det2290
mzz (7.5, 3) (8, 3)           @noisy det207 det2208
mxx (7.5, 5.5) (7.5, 6)       @noisy det143 det2712
mzz (7.5, 5) (8, 5)           @noisy det1692 det2887
mxx (7.5, 8) (7.5, 7.5)       @noisy det1101 det2833
mzz (8, 7) (7.5, 7)           @noisy det1080 det1850
mxx (7.5, 9.5) (7.5, 10)      @noisy det1224 det1276
mzz (7.5, 9) (8, 9)           @noisy det365 det591
mxx (8.5, 0.5) (8.5, 1)       @noisy det996 det1731
mzz (8.5, 0) (9, 0)           @noisy det2093 det2735
mxx (8.5, 2.5) (8.5, 3)       @noisy det1904 det2491
mzz (8.5, 2) (9, 2)           @noisy det2449 det2746
mxx (8.5, 4.5) (8.5, 5)       @noisy det931 det2000
mzz (8.5, 4) (9, 4)           @noisy det1571 det2897
mxx (8.5, 6.5) (8.5, 7)       @noisy det864 det2061
mzz (8.5, 6) (9, 6)           @noisy det593 det2270
mxx (8.5, 8.5) (8.5, 9)       @noisy det978 det2245
mzz (8.5, 8) (9, 8)           @noisy det2820 det2893
mzz (9, 10) (8.5, 10)         @noisy det154 det1886
mxx (9.5, 1.5) (9.5, 2)       @noisy det1682 det2718
mzz (10, 1) (9.5, 1)          @noisy det1961 det2659
mxx (9.5, 4) (9.5, 3.5)       @noisy det14 det469
mzz (9.5, 3) (10, 3)          @noisy det1737 det2264
mxx (9.5, 5.5) (9.5, 6)       @noisy det1084 det2712
mzz (9.5, 5) (10, 5)          @noisy det1529 det2236
mxx (9.5, 7.5) (9.5, 8)       @noisy det870 det2833
mzz (9.5, 7) (10, 7)          @noisy det1917 det1919
mxx (9.5, 10) (9.5, 9.5)      @noisy det1276 det1735
mzz (10, 9) (9.5, 9)          @noisy det488 det1024

--------         39
mxx (0, 0.5) (0, 0)           @noisy det2387 det2431
mzz (0, 1.5) (0.5, 1.5)       @noisy det91 det350
mxx (1, 1) (1, 1.5)           @noisy det740 det1139
mxx (0, 2) (0, 2.5)           @noisy det435 det590
mzz (0, 3.5) (0.5, 3.5)       @noisy det91 det2052
mxx (1, 3) (1, 3.5)           @noisy det888 det1802
mxx (0, 4) (0, 4.5)           @noisy det1371 det2404
mzz (0.5, 5.5) (0, 5.5)       @noisy det2052 det2291
mxx (1, 5) (1, 5.5)           @noisy det1037 det2767
mxx (0, 6.5) (0, 6)           @noisy det1284 det1464
mzz (0, 7.5) (0.5, 7.5)       @noisy det119 det2291
mxx (1, 7.5) (1, 7)           @noisy det990 det2682
mxx (0, 8) (0, 8.5)           @noisy det450 det1184
mzz (0, 9.5) (0.5, 9.5)       @noisy det83 det119
mxx (1, 9) (1, 9.5)           @noisy det518 det1695
mzz (1, 0.5) (1.5, 0.5)       @noisy det863 det2168
mxx (2, 0) (2, 0.5)           @noisy det1062 det1431
mzz (1, 2.5) (1.5, 2.5)       @noisy det2168 det2927
mxx (2, 2) (2, 2.5)           @noisy det768 det2458
mzz (1.5, 4.5) (1, 4.5)       @noisy det560 det2927
mxx (2, 4.5) (2, 4)           @noisy det323 det1067
mzz (1, 6.5) (1.5, 6.5)       @noisy det560 det1533
mxx (2, 6.5) (2, 6)           @noisy det623 det2033
mzz (1, 8.5) (1.5, 8.5)       @noisy det348 det1533
mxx (2, 8) (2, 8.5)           @noisy det1614 det1806
mzz (2, 1.5) (2.5, 1.5)       @noisy det56 det1511
mxx (3, 1.5) (3, 1)           @noisy det583 det1207
mzz (2, 3.5) (2.5, 3.5)       @noisy det56 det1076
mxx (3, 3.5) (3, 3)           @noisy det2135 det2846
mzz (2, 5.5) (2.5, 5.5)       @noisy det170 det1076
mxx (3, 5) (3, 5.5)           @noisy det1774 det2475
mzz (2.5, 7.5) (2, 7.5)       @noisy det170 det2352
mxx (3, 7.5) (3, 7)           @noisy det476 det2607
mzz (2, 9.5) (2.5, 9.5)       @noisy det2254 det2352
mxx (3, 9.5) (3, 9)           @noisy det432 det1470
mzz (3.5, 0.5) (3, 0.5)       @noisy det1105 det2028
mxx (4, 0) (4, 0.5)           @noisy det1950 det2603
mzz (3, 2.5) (3.5, 2.5)       @noisy det1043 det1105
mxx (4, 2) (4, 2.5)           @noisy det73 det2156
mzz (3, 4.5) (3.5, 4.5)       @noisy det1043 det2666
mxx (4, 4.5) (4, 4)           @noisy det730 det1552
mzz (3.5, 6.5) (3, 6.5)       @noisy det737 det2666
mxx (4, 6) (4, 6.5)           @noisy det1859 det2699
mzz (3, 8.5) (3.5, 8.5)       @noisy det737 det2657
mxx (4, 8) (4, 8.5)           @noisy det531 det732
mzz (4, 1.5) (4.5, 1.5)       @noisy det1191 det2228
mxx (5, 1) (5, 1.5)           @noisy det332 det1768
mzz (4.5, 3.5) (4, 3.5)       @noisy det1191 det2317
mxx (5, 3.5) (5, 3)           @noisy det1242 det1325
mzz (4, 5.5) (4.5, 5.5)       @noisy det1611 det2317
mxx (5, 5.5) (5, 5)           @noisy det1840 det2064
mzz (4, 7.5) (4.5, 7.5)       @noisy det928 det1611
mxx (5, 7) (5, 7.5)           @noisy det1971 det2963
mzz (4, 9.5) (4.5, 9.5)       @noisy det928 det1778
mxx (5, 9.5) (5, 9)           @noisy det498 det2829
mzz (5, 0.5) (5.5, 0.5)       @noisy det382 det763
mxx (6, 0) (6, 0.5)           @noisy det493 det1267
mzz (5.5, 2.5) (5, 2.5)       @noisy det763 det977
mxx (6, 2.5) (6, 2)           @noisy det521 det1186
mzz (5, 4.5) (5.5, 4.5)       @noisy det27 det977
mxx (6, 4) (6, 4.5)           @noisy det999 det2924
mzz (5, 6.5) (5.5, 6.5)       @noisy det27 det1115
mxx (6, 6.5) (6, 6)           @noisy det124 det2898
mzz (5.5, 8.5) (5, 8.5)       @noisy det1115 det1623
mxx (6, 8.5) (6, 8)           @noisy det1337 det1752
mzz (6, 1.5) (6.5, 1.5)       @noisy det390 det2944
mxx (7, 1.5) (7, 1)           @noisy det21 det1957
mzz (6, 3.5) (6.5, 3.5)       @noisy det390 det1853
mxx (7, 3) (7, 3.5)           @noisy det2040 det2290
mzz (6.5, 5.5) (6, 5.5)       @noisy det1853 det2373
mxx (7, 5.5) (7, 5)           @noisy det143 det1324
mzz (6, 7.5) (6.5, 7.5)       @noisy det1775 det2373
mxx (7, 7.5) (7, 7)           @noisy det1101 det2150
mzz (6, 9.5) (6.5, 9.5)       @noisy det1775 det1776
mxx (7, 9.5) (7, 9)           @noisy det311 det1224
mzz (7, 0.5) (7.5, 0.5)       @noisy det496 det2914
mxx (8, 0.5) (8, 0)           @noisy det271 det996
mzz (7.5, 2.5) (7, 2.5)       @noisy det2208 det2914
mxx (8, 2.5) (8, 2)           @noisy det1904 det2385
mzz (7, 4.5) (7.5, 4.5)       @noisy det2208 det2887
mxx (8, 4) (8, 4.5)           @noisy det2000 det2606
mzz (7, 6.5) (7.5, 6.5)       @noisy det1080 det2887
mxx (8, 6.5) (8, 6)           @noisy det2061 det2427
mzz (7.5, 8.5) (7, 8.5)       @noisy det591 det1080
mxx (8, 8) (8, 8.5)           @noisy det428 det978
mzz (8.5, 1.5) (8, 1.5)       @noisy det2093 det2449
mxx (9, 1) (9, 1.5)           @noisy det2718 det2771
mzz (8, 3.5) (8.5, 3.5)       @noisy det1571 det2449
mxx (9, 3) (9, 3.5)           @noisy det14 det871
mzz (8, 5.5) (8.5, 5.5)       @noisy det1571 det2270
mxx (9, 5.5) (9, 5)           @noisy det150 det2712
mzz (8, 7.5) (8.5, 7.5)       @noisy det2270 det2820
mxx (9, 7) (9, 7.5)           @noisy det394 det2833
mzz (8, 9.5) (8.5, 9.5)       @noisy det1886 det2820
mxx (9, 9) (9, 9.5)           @noisy det539 det1276
mzz (9, 0.5) (9.5, 0.5)       @noisy det571 det1961
mxx (10, 0.5) (10, 0)         @noisy det1434 det1731
mzz (9.5, 2.5) (9, 2.5)       @noisy det1961 det2264
mxx (10, 2) (10, 2.5)         @noisy det2318 det2491
mzz (9.5, 4.5) (9, 4.5)       @noisy det2236 det2264
mxx (10, 4.5) (10, 4)         @noisy det931 det2073
mzz (9, 6.5) (9.5, 6.5)       @noisy det1919 det2236
mxx (10, 6.5) (10, 6)         @noisy det864 det1221
mzz (9.5, 8.5) (9, 8.5)       @noisy det1024 det1919
mxx (10, 8) (10, 8.5)         @noisy det1705 det2245
mzz (0, 1) (0.5, 1)           @noisy det350 det2173
mz (0.5, 0.5)                 @noisy det1409 det2173
mx (0.5, 0)                   @noisy det1062 det2431
mzz (0, 3) (0.5, 3)           @noisy det91 det324
mz (0.5, 2.5)                 @noisy det324 det1398
mx (0.5, 2)                   @noisy det590 det740 det768 det1139
mzz (0.5, 5) (0, 5)           @noisy det617 det2052
mz (0.5, 4.5)                 @noisy det617 det1405
mx (0.5, 4)                   @noisy det323 det888 det1802 det2404
mzz (0, 7) (0.5, 7)           @noisy det800 det2291
mz (0.5, 6.5)                 @noisy det800 det1456
mx (0.5, 6)                   @noisy det623 det1037 det1464 det2767
mzz (0, 9) (0.5, 9)           @noisy det119 det1178
mz (0.5, 8.5)                 @noisy det1178 det1481
mx (0.5, 8)                   @noisy det990 det1184 det1614 det2682
mx (0.5, 10)                  @noisy det518 det1695
mzz (1, 0) (1.5, 0)           @noisy det863 det2333
mzz (1, 2) (1.5, 2)           @noisy det1436 det2168
mz (1.5, 1.5)                 @noisy det1358 det1436
mx (1.5, 1)                   @noisy det583 det740 det1062 det1431
mzz (1.5, 4) (1, 4)           @noisy det756 det2927
mz (1.5, 3.5)                 @noisy det756 det1386
mx (1.5, 3)                   @noisy det768 det888 det2458 det2846
mzz (1, 6) (1.5, 6)           @noisy det560 det1166
mz (1.5, 5.5)                 @noisy det1166 det1447
mx (1.5, 5)                   @noisy det323 det1037 det1067 det1774
mzz (1, 8) (1.5, 8)           @noisy det1323 det1533
mz (1.5, 7.5)                 @noisy det1323 det1378
mx (1.5, 7)                   @noisy det476 det623 det2033 det2682
mzz (1.5, 10) (1, 10)         @noisy det348 det1762
mz (1.5, 9.5)                 @noisy det1536 det1762
mx (1.5, 9)                   @noisy det432 det518 det1614 det1806
mzz (2, 1) (2.5, 1)           @noisy det1511 det1513
mz (2.5, 0.5)                 @noisy det1419 det1513
mx (2.5, 0)                   @noisy det1431 det1950
mzz (2, 3) (2.5, 3)           @noisy det56 det598
mz (2.5, 2.5)                 @noisy det598 det1453
mx (2.5, 2)                   @noisy det73 det583 det1207 det2458
mzz (2, 5) (2.5, 5)           @noisy det565 det1076
mz (2.5, 4.5)                 @noisy det565 det1497
mx (2.5, 4)                   @noisy det730 det1067 det2135 det2846
mzz (2.5, 7) (2, 7)           @noisy det170 det2770
mz (2.5, 6.5)                 @noisy det1510 det2770
mx (2.5, 6)                   @noisy det1774 det1859 det2033 det2475
mzz (2, 9) (2.5, 9)           @noisy det2352 det2844
mz (2.5, 8.5)                 @noisy det1543 det2844
mx (2.5, 8)                   @noisy det476 det531 det1806 det2607
mx (2.5, 10)                  @noisy det432 det1470
mzz (3.5, 0) (3, 0)           @noisy det1799 det2028
mzz (3, 2) (3.5, 2)           @noisy det1105 det1845
mz (3.5, 1.5)                 @noisy det1410 det1845
mx (3.5, 1)                   @noisy det332 det1207 det1950 det2603
mzz (3, 4) (3.5, 4)           @noisy det1043 det1140
mz (3.5, 3.5)                 @noisy det1140 det1554
mx (3.5, 3)                   @noisy det73 det1242 det2135 det2156
mzz (3.5, 6) (3, 6)           @noisy det619 det2666
mz (3.5, 5.5)                 @noisy det619 det1313
mx (3.5, 5)                   @noisy det730 det1552 det2064 det2475
mzz (3, 8) (3.5, 8)           @noisy det737 det2097
mz (3.5, 7.5)                 @noisy det1489 det2097
mx (3.5, 7)                   @noisy det1859 det1971 det2607 det2699
mzz (3, 10) (3.5, 10)         @noisy det2627 det2657
mz (3.5, 9.5)                 @noisy det1496 det2627
mx (3.5, 9)                   @noisy det498 det531 det732 det1470
mzz (4, 1) (4.5, 1)           @noisy det806 det2228
mz (4.5, 0.5)                 @noisy det806 det1406
mx (4.5, 0)                   @noisy det1267 det2603
mzz (4.5, 3) (4, 3)           @noisy det1191 det1713
mz (4.5, 2.5)                 @noisy det1397 det1713
mx (4.5, 2)                   @noisy det332 det521 det1768 det2156
mzz (4, 5) (4.5, 5)           @noisy det1370 det2317
mz (4.5, 4.5)                 @noisy det1370 det1401
mx (4.5, 4)                   @noisy det999 det1242 det1325 det1552
mzz (4, 7) (4.5, 7)           @noisy det463 det1611
mz (4.5, 6.5)                 @noisy det463 det1512
mx (4.5, 6)                   @noisy det1840 det2064 det2699 det2898
mzz (4, 9) (4.5, 9)           @noisy det928 det2035
mz (4.5, 8.5)                 @noisy det1460 det2035
mx (4.5, 8)                   @noisy det732 det1752 det1971 det2963
mx (4.5, 10)                  @noisy det498 det2829
mzz (5, 0) (5.5, 0)           @noisy det238 det382
mzz (5.5, 2) (5, 2)           @noisy det368 det763
mz (5.5, 1.5)                 @noisy det368 det1474
mx (5.5, 1)                   @noisy det21 det493 det1267 det1768
mzz (5, 4) (5.5, 4)           @noisy det977 det1263
mz (5.5, 3.5)                 @noisy det1263 det1435
mx (5.5, 3)                   @noisy det521 det1186 det1325 det2290
mzz (5, 6) (5.5, 6)           @noisy det27 det2222
mz (5.5, 5.5)                 @noisy det1388 det2222
mx (5.5, 5)                   @noisy det143 det999 det1840 det2924
mzz (5.5, 8) (5, 8)           @noisy det1115 det1391
mz (5.5, 7.5)                 @noisy det1391 det1524
mx (5.5, 7)                   @noisy det124 det1101 det2898 det2963
mzz (5, 10) (5.5, 10)         @noisy det1623 det2562
mz (5.5, 9.5)                 @noisy det1341 det2562
mx (5.5, 9)                   @noisy det1224 det1337 det1752 det2829
mzz (6, 1) (6.5, 1)           @noisy det2864 det2944
mz (6.5, 0.5)                 @noisy det1385 det2864
mx (6.5, 0)                   @noisy det493 det996
mzz (6, 3) (6.5, 3)           @noisy det390 det1055
mz (6.5, 2.5)                 @noisy det1055 det1509
mx (6.5, 2)                   @noisy det21 det1186 det1904 det1957
mzz (6.5, 5) (6, 5)           @noisy det1754 det1853
mz (6.5, 4.5)                 @noisy det1476 det1754
mx (6.5, 4)                   @noisy det2000 det2040 det2290 det2924
mzz (6, 7) (6.5, 7)           @noisy det899 det2373
mz (6.5, 6.5)                 @noisy det899 det1394
mx (6.5, 6)                   @noisy det124 det143 det1324 det2061
mzz (6, 9) (6.5, 9)           @noisy det1577 det1775
mz (6.5, 8.5)                 @noisy det1449 det1577
mx (6.5, 8)                   @noisy det978 det1101 det1337 det2150
mx (6.5, 10)                  @noisy det311 det1224
mzz (7, 0) (7.5, 0)           @noisy det496 det2170
mzz (7.5, 2) (7, 2)           @noisy det1572 det2914
mz (7.5, 1.5)                 @noisy det1421 det1572
mx (7.5, 1)                   @noisy det271 det996 det1957 det2718
mzz (7, 4) (7.5, 4)           @noisy det207 det2208
mz (7.5, 3.5)                 @noisy det207 det1501
mx (7.5, 3)                   @noisy det14 det1904 det2040 det2385
mzz (7, 6) (7.5, 6)           @noisy det1692 det2887
mz (7.5, 5.5)                 @noisy det1311 det1692
mx (7.5, 5)                   @noisy det1324 det2000 det2606 det2712
mzz (7.5, 8) (7, 8)           @noisy det1080 det1850
mz (7.5, 7.5)                 @noisy det1487 det1850
mx (7.5, 7)                   @noisy det2061 det2150 det2427 det2833
mzz (7, 10) (7.5, 10)         @noisy det365 det591
mz (7.5, 9.5)                 @noisy det365 det1369
mx (7.5, 9)                   @noisy det311 det428 det978 det1276
mzz (8.5, 1) (8, 1)           @noisy det2093 det2735
mz (8.5, 0.5)                 @noisy det1375 det2735
mx (8.5, 0)                   @noisy det271 det1731
mzz (8, 3) (8.5, 3)           @noisy det2449 det2746
mz (8.5, 2.5)                 @noisy det1425 det2746
mx (8.5, 2)                   @noisy det2385 det2491 det2718 det2771
mzz (8, 5) (8.5, 5)           @noisy det1571 det2897
mz (8.5, 4.5)                 @noisy det1429 det2897
mx (8.5, 4)                   @noisy det14 det871 det931 det2606
mzz (8, 7) (8.5, 7)           @noisy det593 det2270
mz (8.5, 6.5)                 @noisy det593 det1426
mx (8.5, 6)                   @noisy det150 det864 det2427 det2712
mzz (8, 9) (8.5, 9)           @noisy det2820 det2893
mz (8.5, 8.5)                 @noisy det1402 det2893
mx (8.5, 8)                   @noisy det394 det428 det2245 det2833
mx (8.5, 10)                  @noisy det539 det1276
mzz (9, 0) (9.5, 0)           @noisy det571 det1824
mzz (9, 2) (9.5, 2)           @noisy det1961 det2659
mz (9.5, 1.5)                 @noisy det1471 det2659
mx (9.5, 1)                   @noisy det1434 det1682 det1731 det2771
mzz (9.5, 4) (9, 4)           @noisy det1737 det2264
mz (9.5, 3.5)                 @noisy det1455 det1737
mx (9.5, 3)                   @noisy det469 det871 det2318 det2491
mzz (9, 6) (9.5, 6)           @noisy det1529 det2236
mz (9.5, 5.5)                 @noisy det1440 det1529
mx (9.5, 5)                   @noisy det150 det931 det1084 det2073
mzz (9, 8) (9.5, 8)           @noisy det1917 det1919
mz (9.5, 7.5)                 @noisy det1365 det1917
mx (9.5, 7)                   @noisy det394 det864 det870 det1221
mzz (9.5, 10) (9, 10)         @noisy det488 det1024
mz (9.5, 9.5)                 @noisy det488 det1526
mx (9.5, 9)                   @noisy det539 det1705 det1735 det2245

--------         40
mzz (1, 1.5) (0.5, 1.5)       @noisy det91 det350
mxx (0, 1.5) (0, 1)           @noisy det740 det1139
mzz (1, 3.5) (0.5, 3.5)       @noisy det91 det2052
mxx (0, 3.5) (0, 3)           @noisy det888 det1802
mzz (0.5, 5.5) (1, 5.5)       @noisy det2052 det2291
mxx (0, 5.5) (0, 5)           @noisy det1037 det2767
mzz (1, 7.5) (0.5, 7.5)       @noisy det119 det2291
mxx (0, 7) (0, 7.5)           @noisy det990 det2682
mzz (1, 9.5) (0.5, 9.5)       @noisy det83 det119
mxx (0, 9) (0, 9.5)           @noisy det518 det1695
mzz (1.5, 0.5) (2, 0.5)       @noisy det863 det2168
mxx (1, 0.5) (1, 0)           @noisy det1062 det1431
mzz (1.5, 2.5) (2, 2.5)       @noisy det2168 det2927
mxx (1, 2) (1, 2.5)           @noisy det768 det2458
mzz (1.5, 4.5) (2, 4.5)       @noisy det560 det2927
mxx (1, 4) (1, 4.5)           @noisy det323 det1067
mzz (1.5, 6.5) (2, 6.5)       @noisy det560 det1533
mxx (1, 6.5) (1, 6)           @noisy det623 det2033
mzz (1.5, 8.5) (2, 8.5)       @noisy det348 det1533
mxx (1, 8) (1, 8.5)           @noisy det1614 det1806
mzz (3, 1.5) (2.5, 1.5)       @noisy det56 det1511
mxx (2, 1) (2, 1.5)           @noisy det583 det1207
mzz (2.5, 3.5) (3, 3.5)       @noisy det56 det1076
mxx (2, 3.5) (2, 3)           @noisy det2135 det2846
mzz (2.5, 5.5) (3, 5.5)       @noisy det170 det1076
mxx (2, 5.5) (2, 5)           @noisy det1774 det2475
mzz (2.5, 7.5) (3, 7.5)       @noisy det170 det2352
mxx (2, 7) (2, 7.5)           @noisy det476 det2607
mzz (2.5, 9.5) (3, 9.5)       @noisy det2254 det2352
mxx (2, 9.5) (2, 9)           @noisy det432 det1470
mzz (3.5, 0.5) (4, 0.5)       @noisy det1105 det2028
mxx (3, 0) (3, 0.5)           @noisy det1950 det2603
mzz (3.5, 2.5) (4, 2.5)       @noisy det1043 det1105
mxx (3, 2.5) (3, 2)           @noisy det73 det2156
mzz (4, 4.5) (3.5, 4.5)       @noisy det1043 det2666
mxx (3, 4.5) (3, 4)           @noisy det730 det1552
mzz (3.5, 6.5) (4, 6.5)       @noisy det737 det2666
mxx (3, 6) (3, 6.5)           @noisy det1859 det2699
mzz (3.5, 8.5) (4, 8.5)       @noisy det737 det2657
mxx (3, 8.5) (3, 8)           @noisy det531 det732
mzz (5, 1.5) (4.5, 1.5)       @noisy det1191 det2228
mxx (4, 1.5) (4, 1)           @noisy det332 det1768
mzz (5, 3.5) (4.5, 3.5)       @noisy det1191 det2317
mxx (4, 3) (4, 3.5)           @noisy det1242 det1325
mzz (5, 5.5) (4.5, 5.5)       @noisy det1611 det2317
mxx (4, 5) (4, 5.5)           @noisy det1840 det2064
mzz (5, 7.5) (4.5, 7.5)       @noisy det928 det1611
mxx (4, 7) (4, 7.5)           @noisy det1971 det2963
mzz (5, 9.5) (4.5, 9.5)       @noisy det928 det1778
mxx (4, 9.5) (4, 9)           @noisy det498 det2829
mzz (5.5, 0.5) (6, 0.5)       @noisy det382 det763
mxx (5, 0) (5, 0.5)           @noisy det493 det1267
mzz (5.5, 2.5) (6, 2.5)       @noisy det763 det977
mxx (5, 2) (5, 2.5)           @noisy det521 det1186
mzz (5.5, 4.5) (6, 4.5)       @noisy det27 det977
mxx (5, 4.5) (5, 4)           @noisy det999 det2924
mzz (6, 6.5) (5.5, 6.5)       @noisy det27 det1115
mxx (5, 6) (5, 6.5)           @noisy det124 det2898
mzz (5.5, 8.5) (6, 8.5)       @noisy det1115 det1623
mxx (5, 8) (5, 8.5)           @noisy det1337 det1752
mzz (6.5, 1.5) (7, 1.5)       @noisy det390 det2944
mxx (6, 1.5) (6, 1)           @noisy det21 det1957
mzz (6.5, 3.5) (7, 3.5)       @noisy det390 det1853
mxx (6, 3.5) (6, 3)           @noisy det2040 det2290
mzz (6.5, 5.5) (7, 5.5)       @noisy det1853 det2373
mxx (6, 5) (6, 5.5)           @noisy det143 det1324
mzz (6.5, 7.5) (7, 7.5)       @noisy det1775 det2373
mxx (6, 7.5) (6, 7)           @noisy det1101 det2150
mzz (7, 9.5) (6.5, 9.5)       @noisy det1775 det1776
mxx (6, 9.5) (6, 9)           @noisy det311 det1224
mzz (7.5, 0.5) (8, 0.5)       @noisy det496 det2914
mxx (7, 0.5) (7, 0)           @noisy det271 det996
mzz (7.5, 2.5) (8, 2.5)       @noisy det2208 det2914
mxx (7, 2) (7, 2.5)           @noisy det1904 det2385
mzz (7.5, 4.5) (8, 4.5)       @noisy det2208 det2887
mxx (7, 4.5) (7, 4)           @noisy det2000 det2606
mzz (7.5, 6.5) (8, 6.5)       @noisy det1080 det2887
mxx (7, 6.5) (7, 6)           @noisy det2061 det2427
mzz (7.5, 8.5) (8, 8.5)       @noisy det591 det1080
mxx (7, 8) (7, 8.5)           @noisy det428 det978
mzz (8.5, 1.5) (9, 1.5)       @noisy det2093 det2449
mxx (8, 1) (8, 1.5)           @noisy det2718 det2771
mzz (8.5, 3.5) (9, 3.5)       @noisy det1571 det2449
mxx (8, 3.5) (8, 3)           @noisy det14 det871
mzz (9, 5.5) (8.5, 5.5)       @noisy det1571 det2270
mxx (8, 5.5) (8, 5)           @noisy det150 det2712
mzz (8.5, 7.5) (9, 7.5)       @noisy det2270 det2820
mxx (8, 7.5) (8, 7)           @noisy det394 det2833
mzz (8.5, 9.5) (9, 9.5)       @noisy det1886 det2820
mxx (8, 9) (8, 9.5)           @noisy det539 det1276
mzz (9.5, 0.5) (10, 0.5)      @noisy det571 det1961
mxx (9, 0) (9, 0.5)           @noisy det1434 det1731
mxx (10, 1.5) (10, 1)         @noisy det1450 det1682
mzz (9.5, 2.5) (10, 2.5)      @noisy det1961 det2264
mxx (9, 2) (9, 2.5)           @noisy det2318 det2491
mxx (10, 3.5) (10, 3)         @noisy det469 det716
mzz (9.5, 4.5) (10, 4.5)      @noisy det2236 det2264
mxx (9, 4) (9, 4.5)           @noisy det931 det2073
mxx (10, 5) (10, 5.5)         @noisy det1084 det2709
mzz (9.5, 6.5) (10, 6.5)      @noisy det1919 det2236
mxx (9, 6.5) (9, 6)           @noisy det864 det1221
mxx (10, 7.5) (10, 7)         @noisy det870 det1565
mzz (9.5, 8.5) (10, 8.5)      @noisy det1024 det1919
mxx (9, 8) (9, 8.5)           @noisy det1705 det2245
mxx (10, 9) (10, 9.5)         @noisy det1670 det1735
mzz (0.5, 0) (0, 0)           @noisy det350 det604
mz (0.5, 0.5)                 @noisy det604 det1409
mx (0.5, 1)                   @noisy det740 det1139 det1431 det2387
mzz (0, 2) (0.5, 2)           @noisy det91 det1384
mz (0.5, 2.5)                 @noisy det1384 det1398
mx (0.5, 3)                   @noisy det435 det888 det1802 det2458
mzz (0, 4) (0.5, 4)           @noisy det601 det2052
mz (0.5, 4.5)                 @noisy det601 det1405
mx (0.5, 5)                   @noisy det1037 det1067 det1371 det2767
mzz (0.5, 6) (0, 6)           @noisy det2291 det2894
mz (0.5, 6.5)                 @noisy det1456 det2894
mx (0.5, 7)                   @noisy det990 det1284 det2033 det2682
mzz (0, 8) (0.5, 8)           @noisy det119 det2177
mz (0.5, 8.5)                 @noisy det1481 det2177
mx (0.5, 9)                   @noisy det450 det518 det1695 det1806
mzz (0, 10) (0.5, 10)         @noisy det83 det296
mx (1.5, 0)                   @noisy det1062 det1431
mzz (1, 1) (1.5, 1)           @noisy det516 det2168
mz (1.5, 1.5)                 @noisy det516 det1358
mx (1.5, 2)                   @noisy det768 det1139 det1207 det2458
mzz (1, 3) (1.5, 3)           @noisy det1153 det2927
mz (1.5, 3.5)                 @noisy det1153 det1386
mx (1.5, 4)                   @noisy det323 det1067 det1802 det2135
mzz (1.5, 5) (1, 5)           @noisy det560 det970
mz (1.5, 5.5)                 @noisy det970 det1447
mx (1.5, 6)                   @noisy det623 det2033 det2475 det2767
mzz (1, 7) (1.5, 7)           @noisy det1533 det2652
mz (1.5, 7.5)                 @noisy det1378 det2652
mx (1.5, 8)                   @noisy det990 det1614 det1806 det2607
mzz (1, 9) (1.5, 9)           @noisy det348 det2274
mz (1.5, 9.5)                 @noisy det1536 det2274
mx (1.5, 10)                  @noisy det1470 det1695
mzz (2, 0) (2.5, 0)           @noisy det1511 det2836
mz (2.5, 0.5)                 @noisy det1419 det2836
mx (2.5, 1)                   @noisy det583 det1062 det1207 det2603
mzz (2.5, 2) (2, 2)           @noisy det56 det1161
mz (2.5, 2.5)                 @noisy det1161 det1453
mx (2.5, 3)                   @noisy det768 det2135 det2156 det2846
mzz (2, 4) (2.5, 4)           @noisy det1076 det2414
mz (2.5, 4.5)                 @noisy det1497 det2414
mx (2.5, 5)                   @noisy det323 det1552 det1774 det2475
mzz (2, 6) (2.5, 6)           @noisy det170 det2540
mz (2.5, 6.5)                 @noisy det1510 det2540
mx (2.5, 7)                   @noisy det476 det623 det2607 det2699
mzz (2.5, 8) (2, 8)           @noisy det289 det2352
mz (2.5, 8.5)                 @noisy det289 det1543
mx (2.5, 9)                   @noisy det432 det732 det1470 det1614
mzz (2, 10) (2.5, 10)         @noisy det857 det2254
mx (3.5, 0)                   @noisy det1950 det2603
mzz (3, 1) (3.5, 1)           @noisy det1105 det2831
mz (3.5, 1.5)                 @noisy det1410 det2831
mx (3.5, 2)                   @noisy det73 det583 det1768 det2156
mzz (3, 3) (3.5, 3)           @noisy det1043 det2476
mz (3.5, 3.5)                 @noisy det1554 det2476
mx (3.5, 4)                   @noisy det730 det1325 det1552 det2846
mzz (3.5, 5) (3, 5)           @noisy det648 det2666
mz (3.5, 5.5)                 @noisy det648 det1313
mx (3.5, 6)                   @noisy det1774 det1840 det1859 det2699
mzz (3, 7) (3.5, 7)           @noisy det737 det2936
mz (3.5, 7.5)                 @noisy det1489 det2936
mx (3.5, 8)                   @noisy det476 det531 det732 det2963
mzz (3, 9) (3.5, 9)           @noisy det1099 det2657
mz (3.5, 9.5)                 @noisy det1099 det1496
mx (3.5, 10)                  @noisy det432 det2829
mzz (4, 0) (4.5, 0)           @noisy det2228 det2665
mz (4.5, 0.5)                 @noisy det1406 det2665
mx (4.5, 1)                   @noisy det332 det493 det1768 det1950
mzz (4.5, 2) (4, 2)           @noisy det1191 det1833
mz (4.5, 2.5)                 @noisy det1397 det1833
mx (4.5, 3)                   @noisy det73 det1186 det1242 det1325
mzz (4, 4) (4.5, 4)           @noisy det1490 det2317
mz (4.5, 4.5)                 @noisy det1401 det1490
mx (4.5, 5)                   @noisy det730 det1840 det2064 det2924
mzz (4, 6) (4.5, 6)           @noisy det1611 det2585
mz (4.5, 6.5)                 @noisy det1512 det2585
mx (4.5, 7)                   @noisy det124 det1859 det1971 det2963
mzz (4.5, 8) (4, 8)           @noisy det928 det1159
mz (4.5, 8.5)                 @noisy det1159 det1460
mx (4.5, 9)                   @noisy det498 det531 det1337 det2829
mzz (4, 10) (4.5, 10)         @noisy det1778 det2309
mx (5.5, 0)                   @noisy det493 det1267
mzz (5.5, 1) (5, 1)           @noisy det763 det1523
mz (5.5, 1.5)                 @noisy det1474 det1523
mx (5.5, 2)                   @noisy det332 det521 det1186 det1957
mzz (5, 3) (5.5, 3)           @noisy det977 det2324
mz (5.5, 3.5)                 @noisy det1435 det2324
mx (5.5, 4)                   @noisy det999 det1242 det2040 det2924
mzz (5, 5) (5.5, 5)           @noisy det27 det2702
mz (5.5, 5.5)                 @noisy det1388 det2702
mx (5.5, 6)                   @noisy det124 det1324 det2064 det2898
mzz (5.5, 7) (5, 7)           @noisy det1115 det2046
mz (5.5, 7.5)                 @noisy det1524 det2046
mx (5.5, 8)                   @noisy det1337 det1752 det1971 det2150
mzz (5, 9) (5.5, 9)           @noisy det451 det1623
mz (5.5, 9.5)                 @noisy det451 det1341
mx (5.5, 10)                  @noisy det311 det498
mzz (6.5, 0) (6, 0)           @noisy det904 det2944
mz (6.5, 0.5)                 @noisy det904 det1385
mx (6.5, 1)                   @noisy det21 det271 det1267 det1957
mzz (6, 2) (6.5, 2)           @noisy det390 det2015
mz (6.5, 2.5)                 @noisy det1509 det2015
mx (6.5, 3)                   @noisy det521 det2040 det2290 det2385
mzz (6, 4) (6.5, 4)           @noisy det1853 det2731
mz (6.5, 4.5)                 @noisy det1476 det2731
mx (6.5, 5)                   @noisy det143 det999 det1324 det2606
mzz (6, 6) (6.5, 6)           @noisy det786 det2373
mz (6.5, 6.5)                 @noisy det786 det1394
mx (6.5, 7)                   @noisy det1101 det2150 det2427 det2898
mzz (6, 8) (6.5, 8)           @noisy det1245 det1775
mz (6.5, 8.5)                 @noisy det1245 det1449
mx (6.5, 9)                   @noisy det311 det428 det1224 det1752
mzz (6, 10) (6.5, 10)         @noisy det1776 det2879
mx (7.5, 0)                   @noisy det271 det996
mzz (7, 1) (7.5, 1)           @noisy det1847 det2914
mz (7.5, 1.5)                 @noisy det1421 det1847
mx (7.5, 2)                   @noisy det21 det1904 det2385 det2771
mzz (7.5, 3) (7, 3)           @noisy det79 det2208
mz (7.5, 3.5)                 @noisy det79 det1501
mx (7.5, 4)                   @noisy det871 det2000 det2290 det2606
mzz (7, 5) (7.5, 5)           @noisy det1297 det2887
mz (7.5, 5.5)                 @noisy det1297 det1311
mx (7.5, 6)                   @noisy det143 det150 det2061 det2427
mzz (7, 7) (7.5, 7)           @noisy det1080 det2642
mz (7.5, 7.5)                 @noisy det1487 det2642
mx (7.5, 8)                   @noisy det394 det428 det978 det1101
mzz (7, 9) (7.5, 9)           @noisy det591 det2191
mz (7.5, 9.5)                 @noisy det1369 det2191
mx (7.5, 10)                  @noisy det539 det1224
mzz (8.5, 0) (8, 0)           @noisy det588 det2093
mz (8.5, 0.5)                 @noisy det588 det1375
mx (8.5, 1)                   @noisy det996 det1434 det2718 det2771
mzz (8, 2) (8.5, 2)           @noisy det1602 det2449
mz (8.5, 2.5)                 @noisy det1425 det1602
mx (8.5, 3)                   @noisy det14 det871 det1904 det2318
mzz (8, 4) (8.5, 4)           @noisy det1571 det2087
mz (8.5, 4.5)                 @noisy det1429 det2087
mx (8.5, 5)                   @noisy det150 det2000 det2073 det2712
mzz (8.5, 6) (8, 6)           @noisy det635 det2270
mz (8.5, 6.5)                 @noisy det635 det1426
mx (8.5, 7)                   @noisy det394 det1221 det2061 det2833
mzz (8, 8) (8.5, 8)           @noisy det689 det2820
mz (8.5, 8.5)                 @noisy det689 det1402
mx (8.5, 9)                   @noisy det539 det978 det1276 det1705
mzz (8, 10) (8.5, 10)         @noisy det1204 det1886
mx (9.5, 0)                   @noisy det1434 det1731
mzz (9, 1) (9.5, 1)           @noisy det1400 det1961
mz (9.5, 1.5)                 @noisy det1400 det1471
mx (9.5, 2)                   @noisy det1450 det2318 det2491 det2718
mzz (9, 3) (9.5, 3)           @noisy det2264 det2573
mz (9.5, 3.5)                 @noisy det1455 det2573
mx (9.5, 4)                   @noisy det14 det716 det931 det2073
mzz (9.5, 5) (9, 5)           @noisy det2096 det2236
mz (9.5, 5.5)                 @noisy det1440 det2096
mx (9.5, 6)                   @noisy det864 det1221 det2709 det2712
mzz (9, 7) (9.5, 7)           @noisy det1919 det2969
mz (9.5, 7.5)                 @noisy det1365 det2969
mx (9.5, 8)                   @noisy det1565 det1705 det2245 det2833
mzz (9, 9) (9.5, 9)           @noisy det1024 det2192
mz (9.5, 9.5)                 @noisy det1526 det2192
mx (9.5, 10)                  @noisy det1276 det1670

--------         41
mxx (0, 1) (0, 0.5)           @noisy det2387 det2431
mxx (1, 1.5) (1, 2)           @noisy det740 det1139
mx (0.5, 1.5)                 @noisy det1139 det2091
mz (0, 1.5)                   @noisy det350 det1384
mxx (0, 2.5) (0, 3)           @noisy det435 det590
mxx (1, 3.5) (1, 4)           @noisy det888 det1802
mx (0.5, 3.5)                 @noisy det1802 det1900
mz (0, 3.5)                   @noisy det91 det601
mxx (0, 4.5) (0, 5)           @noisy det1371 det2404
mxx (1, 6) (1, 5.5)           @noisy det1037 det2767
mx (0.5, 5.5)                 @noisy det1998 det2767
mz (0, 5.5)                   @noisy det2052 det2894
mxx (0, 7) (0, 6.5)           @noisy det1284 det1464
mxx (1, 7.5) (1, 8)           @noisy det990 det2682
mx (0.5, 7.5)                 @noisy det990 det1896
mz (0, 7.5)                   @noisy det2177 det2291
mxx (0, 8.5) (0, 9)           @noisy det450 det1184
mxx (1, 9.5) (1, 10)          @noisy det518 det1695
mx (0.5, 9.5)                 @noisy det1695 det2014
mz (0, 9.5)                   @noisy det119 det296
mxx (2, 0.5) (2, 1)           @noisy det1062 det1431
mx (1.5, 0.5)                 @noisy det1062 det1996
mz (1, 0.5)                   @noisy det350 det516 det604 det863
mxx (2, 3) (2, 2.5)           @noisy det768 det2458
mx (1.5, 2.5)                 @noisy det768 det2060
mz (1, 2.5)                   @noisy det91 det1153 det1384 det2168
mxx (2, 4.5) (2, 5)           @noisy det323 det1067
mx (1.5, 4.5)                 @noisy det323 det2069
mz (1, 4.5)                   @noisy det601 det970 det2052 det2927
mxx (2, 6.5) (2, 7)           @noisy det623 det2033
mx (1.5, 6.5)                 @noisy det623 det1938
mz (1, 6.5)                   @noisy det560 det2291 det2652 det2894
mxx (2, 9) (2, 8.5)           @noisy det1614 det1806
mx (1.5, 8.5)                 @noisy det1614 det1948
mz (1, 8.5)                   @noisy det119 det1533 det2177 det2274
mxx (3, 1.5) (3, 2)           @noisy det583 det1207
mx (2.5, 1.5)                 @noisy det583 det1949
mz (2, 1.5)                   @noisy det516 det1161 det1511 det2168
mxx (3, 3.5) (3, 4)           @noisy det2135 det2846
mx (2.5, 3.5)                 @noisy det1892 det2846
mz (2, 3.5)                   @noisy det56 det1153 det2414 det2927
mxx (3, 5.5) (3, 6)           @noisy det1774 det2475
mx (2.5, 5.5)                 @noisy det1774 det1975
mz (2, 5.5)                   @noisy det560 det970 det1076 det2540
mxx (3, 7.5) (3, 8)           @noisy det476 det2607
mx (2.5, 7.5)                 @noisy det476 det1986
mz (2, 7.5)                   @noisy det170 det289 det1533 det2652
mxx (3, 9.5) (3, 10)          @noisy det432 det1470
mx (2.5, 9.5)                 @noisy det432 det1963
mz (2, 9.5)                   @noisy det348 det857 det2274 det2352
mxx (4, 0.5) (4, 1)           @noisy det1950 det2603
mx (3.5, 0.5)                 @noisy det1950 det2042
mz (3, 0.5)                   @noisy det1511 det2028 det2831 det2836
mxx (4, 2.5) (4, 3)           @noisy det73 det2156
mx (3.5, 2.5)                 @noisy det73 det1981
mz (3, 2.5)                   @noisy det56 det1105 det1161 det2476
mxx (4, 4.5) (4, 5)           @noisy det730 det1552
mx (3.5, 4.5)                 @noisy det730 det1977
mz (3, 4.5)                   @noisy det648 det1043 det1076 det2414
mxx (4, 6.5) (4, 7)           @noisy det1859 det2699
mx (3.5, 6.5)                 @noisy det1859 det1970
mz (3, 6.5)                   @noisy det170 det2540 det2666 det2936
mxx (4, 9) (4, 8.5)           @noisy det531 det732
mx (3.5, 8.5)                 @noisy det531 det1991
mz (3, 8.5)                   @noisy det289 det737 det1099 det2352
mxx (5, 1.5) (5, 2)           @noisy det332 det1768
mx (4.5, 1.5)                 @noisy det332 det2018
mz (4, 1.5)                   @noisy det1105 det1833 det2228 det2831
mxx (5, 3.5) (5, 4)           @noisy det1242 det1325
mx (4.5, 3.5)                 @noisy det1242 det1960
mz (4, 3.5)                   @noisy det1043 det1191 det1490 det2476
mxx (5, 5.5) (5, 6)           @noisy det1840 det2064
mx (4.5, 5.5)                 @noisy det1907 det2064
mz (4, 5.5)                   @noisy det648 det2317 det2585 det2666
mxx (5, 7.5) (5, 8)           @noisy det1971 det2963
mx (4.5, 7.5)                 @noisy det1908 det1971
mz (4, 7.5)                   @noisy det737 det1159 det1611 det2936
mxx (5, 9.5) (5, 10)          @noisy det498 det2829
mx (4.5, 9.5)                 @noisy det498 det1906
mz (4, 9.5)                   @noisy det928 det1099 det2309 det2657
mxx (6, 1) (6, 0.5)           @noisy det493 det1267
mx (5.5, 0.5)                 @noisy det1267 det1976
mz (5, 0.5)                   @noisy det382 det1523 det2228 det2665
mxx (6, 2.5) (6, 3)           @noisy det521 det1186
mx (5.5, 2.5)                 @noisy det521 det1945
mz (5, 2.5)                   @noisy det763 det1191 det1833 det2324
mxx (6, 4.5) (6, 5)           @noisy det999 det2924
mx (5.5, 4.5)                 @noisy det999 det2067
mz (5, 4.5)                   @noisy det977 det1490 det2317 det2702
mxx (6, 6.5) (6, 7)           @noisy det124 det2898
mx (5.5, 6.5)                 @noisy det1999 det2898
mz (5, 6.5)                   @noisy det27 det1611 det2046 det2585
mxx (6, 8.5) (6, 9)           @noisy det1337 det1752
mx (5.5, 8.5)                 @noisy det1752 det2072
mz (5, 8.5)                   @noisy det451 det928 det1115 det1159
mxx (7, 1.5) (7, 2)           @noisy det21 det1957
mx (6.5, 1.5)                 @noisy det21 det1946
mz (6, 1.5)                   @noisy det763 det1523 det2015 det2944
mxx (7, 4) (7, 3.5)           @noisy det2040 det2290
mx (6.5, 3.5)                 @noisy det1972 det2290
mz (6, 3.5)                   @noisy det390 det977 det2324 det2731
mxx (7, 5.5) (7, 6)           @noisy det143 det1324
mx (6.5, 5.5)                 @noisy det143 det1923
mz (6, 5.5)                   @noisy det27 det786 det1853 det2702
mxx (7, 7.5) (7, 8)           @noisy det1101 det2150
mx (6.5, 7.5)                 @noisy det1101 det2026
mz (6, 7.5)                   @noisy det1115 det1245 det2046 det2373
mxx (7, 9.5) (7, 10)          @noisy det311 det1224
mx (6.5, 9.5)                 @noisy det1224 det1988
mz (6, 9.5)                   @noisy det451 det1623 det1775 det2879
mxx (8, 0.5) (8, 1)           @noisy det271 det996
mx (7.5, 0.5)                 @noisy det996 det1901
mz (7, 0.5)                   @noisy det496 det904 det1847 det2944
mxx (8, 2.5) (8, 3)           @noisy det1904 det2385
mx (7.5, 2.5)                 @noisy det1904 det1916
mz (7, 2.5)                   @noisy det79 det390 det2015 det2914
mxx (8, 4.5) (8, 5)           @noisy det2000 det2606
mx (7.5, 4.5)                 @noisy det1993 det2000
mz (7, 4.5)                   @noisy det1297 det1853 det2208 det2731
mxx (8, 7) (8, 6.5)           @noisy det2061 det2427
mx (7.5, 6.5)                 @noisy det1910 det2061
mz (7, 6.5)                   @noisy det786 det2373 det2642 det2887
mxx (8, 8.5) (8, 9)           @noisy det428 det978
mx (7.5, 8.5)                 @noisy det978 det2020
mz (7, 8.5)                   @noisy det1080 det1245 det1775 det2191
mxx (9, 1.5) (9, 2)           @noisy det2718 det2771
mx (8.5, 1.5)                 @noisy det1979 det2718
mz (8, 1.5)                   @noisy det1602 det1847 det2093 det2914
mxx (9, 3.5) (9, 4)           @noisy det14 det871
mx (8.5, 3.5)                 @noisy det14 det1990
mz (8, 3.5)                   @noisy det79 det2087 det2208 det2449
mxx (9, 5.5) (9, 6)           @noisy det150 det2712
mx (8.5, 5.5)                 @noisy det1966 det2712
mz (8, 5.5)                   @noisy det635 det1297 det1571 det2887
mxx (9, 7.5) (9, 8)           @noisy det394 det2833
mx (8.5, 7.5)                 @noisy det1890 det2833
mz (8, 7.5)                   @noisy det689 det1080 det2270 det2642
mxx (9, 10) (9, 9.5)          @noisy det539 det1276
mx (8.5, 9.5)                 @noisy det1276 det2037
mz (8, 9.5)                   @noisy det591 det1204 det2191 det2820
mxx (10, 0.5) (10, 1)         @noisy det1434 det1731
mx (9.5, 0.5)                 @noisy det1731 det2019
mz (9, 0.5)                   @noisy det571 det588 det1400 det2093
mz (10, 1.5)                  @noisy det1400 det1961
mxx (10, 2.5) (10, 3)         @noisy det2318 det2491
mx (9.5, 2.5)                 @noisy det2085 det2491
mz (9, 2.5)                   @noisy det1602 det1961 det2449 det2573
mz (10, 3.5)                  @noisy det2264 det2573
mxx (10, 4.5) (10, 5)         @noisy det931 det2073
mx (9.5, 4.5)                 @noisy det931 det2027
mz (9, 4.5)                   @noisy det1571 det2087 det2096 det2264
mz (10, 5.5)                  @noisy det2096 det2236
mxx (10, 6.5) (10, 7)         @noisy det864 det1221
mx (9.5, 6.5)                 @noisy det864 det1967
mz (9, 6.5)                   @noisy det635 det2236 det2270 det2969
mz (10, 7.5)                  @noisy det1919 det2969
mxx (10, 9) (10, 8.5)         @noisy det1705 det2245
mx (9.5, 8.5)                 @noisy det1987 det2245
mz (9, 8.5)                   @noisy det689 det1919 det2192 det2820
mz (10, 9.5)                  @noisy det1024 det2192
mxx (0.5, 0.5) (0.5, 0)       @noisy det1431 det2431
mzz (1, 1) (0.5, 1)           @noisy det350 det604
mxx (0.5, 2.5) (0.5, 2)       @noisy det590 det2458
mzz (1, 3) (0.5, 3)           @noisy det91 det1384
mxx (0.5, 4.5) (0.5, 4)       @noisy det1067 det2404
mzz (0.5, 5) (1, 5)           @noisy det601 det2052
mxx (0.5, 6.5) (0.5, 6)       @noisy det1464 det2033
mzz (1, 7) (0.5, 7)           @noisy det2291 det2894
mxx (0.5, 8.5) (0.5, 8)       @noisy det1184 det1806
mzz (1, 9) (0.5, 9)           @noisy det119 det2177
mzz (1.5, 0) (2, 0)           @noisy det547 det863
mxx (1.5, 1.5) (1.5, 1)       @noisy det740 det1207
mzz (1.5, 2) (2, 2)           @noisy det516 det2168
mxx (1.5, 3.5) (1.5, 3)       @noisy det888 det2135
mzz (1.5, 4) (2, 4)           @noisy det1153 det2927
mxx (1.5, 5) (1.5, 5.5)       @noisy det1037 det2475
mzz (1.5, 6) (2, 6)           @noisy det560 det970
mxx (1.5, 7.5) (1.5, 7)       @noisy det2607 det2682
mzz (1.5, 8) (2, 8)           @noisy det1533 det2652
mxx (1.5, 9.5) (1.5, 9)       @noisy det518 det1470
mzz (1.5, 10) (2, 10)         @noisy det348 det2274
mxx (2.5, 0.5) (2.5, 0)       @noisy det1431 det2603
mzz (3, 1) (2.5, 1)           @noisy det1511 det2836
mxx (2.5, 2) (2.5, 2.5)       @noisy det2156 det2458
mzz (2.5, 3) (3, 3)           @noisy det56 det1161
mxx (2.5, 4) (2.5, 4.5)       @noisy det1067 det1552
mzz (2.5, 5) (3, 5)           @noisy det1076 det2414
mxx (2.5, 6.5) (2.5, 6)       @noisy det2033 det2699
mzz (2.5, 7) (3, 7)           @noisy det170 det2540
mxx (2.5, 8) (2.5, 8.5)       @noisy det732 det1806
mzz (2.5, 9) (3, 9)           @noisy det289 det2352
mzz (3.5, 0) (4, 0)           @noisy det2028 det2204
mxx (3.5, 1) (3.5, 1.5)       @noisy det1207 det1768
mzz (3.5, 2) (4, 2)           @noisy det1105 det2831
mxx (3.5, 3) (3.5, 3.5)       @noisy det1325 det2135
mzz (4, 4) (3.5, 4)           @noisy det1043 det2476
mxx (3.5, 5) (3.5, 5.5)       @noisy det1840 det2475
mzz (3.5, 6) (4, 6)           @noisy det648 det2666
mxx (3.5, 7) (3.5, 7.5)       @noisy det2607 det2963
mzz (3.5, 8) (4, 8)           @noisy det737 det2936
mxx (3.5, 9) (3.5, 9.5)       @noisy det1470 det2829
mzz (4, 10) (3.5, 10)         @noisy det1099 det2657
mxx (4.5, 0.5) (4.5, 0)       @noisy det493 det2603
mzz (5, 1) (4.5, 1)           @noisy det2228 det2665
mxx (4.5, 2) (4.5, 2.5)       @noisy det1186 det2156
mzz (5, 3) (4.5, 3)           @noisy det1191 det1833
mxx (4.5, 4.5) (4.5, 4)       @noisy det1552 det2924
mzz (5, 5) (4.5, 5)           @noisy det1490 det2317
mxx (4.5, 6.5) (4.5, 6)       @noisy det124 det2699
mzz (5, 7) (4.5, 7)           @noisy det1611 det2585
mxx (4.5, 8) (4.5, 8.5)       @noisy det732 det1337
mzz (5, 9) (4.5, 9)           @noisy det928 det1159
mzz (5.5, 0) (6, 0)           @noisy det382 det1874
mxx (5.5, 1) (5.5, 1.5)       @noisy det1768 det1957
mzz (5.5, 2) (6, 2)           @noisy det763 det1523
mxx (5.5, 3) (5.5, 3.5)       @noisy det1325 det2040
mzz (5.5, 4) (6, 4)           @noisy det977 det2324
mxx (5.5, 5.5) (5.5, 5)       @noisy det1324 det1840
mzz (6, 6) (5.5, 6)           @noisy det27 det2702
mxx (5.5, 7) (5.5, 7.5)       @noisy det2150 det2963
mzz (5.5, 8) (6, 8)           @noisy det1115 det2046
mxx (5.5, 9) (5.5, 9.5)       @noisy det311 det2829
mzz (5.5, 10) (6, 10)         @noisy det451 det1623
mxx (6.5, 0) (6.5, 0.5)       @noisy det271 det493
mzz (6.5, 1) (7, 1)           @noisy det904 det2944
mxx (6.5, 2.5) (6.5, 2)       @noisy det1186 det2385
mzz (6.5, 3) (7, 3)           @noisy det390 det2015
mxx (6.5, 4.5) (6.5, 4)       @noisy det2606 det2924
mzz (6.5, 5) (7, 5)           @noisy det1853 det2731
mxx (6.5, 6) (6.5, 6.5)       @noisy det124 det2427
mzz (6.5, 7) (7, 7)           @noisy det786 det2373
mxx (6.5, 8.5) (6.5, 8)       @noisy det428 det1337
mzz (7, 9) (6.5, 9)           @noisy det1245 det1775
mzz (7.5, 0) (8, 0)           @noisy det496 det1428
mxx (7.5, 1.5) (7.5, 1)       @noisy det1957 det2771
mzz (7.5, 2) (8, 2)           @noisy det1847 det2914
mxx (7.5, 3) (7.5, 3.5)       @noisy det871 det2040
mzz (7.5, 4) (8, 4)           @noisy det79 det2208
mxx (7.5, 5) (7.5, 5.5)       @noisy det150 det1324
mzz (7.5, 6) (8, 6)           @noisy det1297 det2887
mxx (7.5, 7.5) (7.5, 7)       @noisy det394 det2150
mzz (7.5, 8) (8, 8)           @noisy det1080 det2642
mxx (7.5, 9.5) (7.5, 9)       @noisy det311 det539
mzz (7.5, 10) (8, 10)         @noisy det591 det2191
mxx (8.5, 0) (8.5, 0.5)       @noisy det271 det1434
mzz (8.5, 1) (9, 1)           @noisy det588 det2093
mxx (8.5, 2.5) (8.5, 2)       @noisy det2318 det2385
mzz (8.5, 3) (9, 3)           @noisy det1602 det2449
mxx (8.5, 4.5) (8.5, 4)       @noisy det2073 det2606
mzz (9, 5) (8.5, 5)           @noisy det1571 det2087
mxx (8.5, 6) (8.5, 6.5)       @noisy det1221 det2427
mzz (8.5, 7) (9, 7)           @noisy det635 det2270
mxx (8.5, 8.5) (8.5, 8)       @noisy det428 det1705
mzz (8.5, 9) (9, 9)           @noisy det689 det2820
mzz (9.5, 0) (10, 0)          @noisy det571 det2416
mxx (9.5, 1.5) (9.5, 1)       @noisy det1450 det2771
mzz (9.5, 2) (10, 2)          @noisy det1400 det1961
mxx (9.5, 3.5) (9.5, 3)       @noisy det716 det871
mzz (9.5, 4) (10, 4)          @noisy det2264 det2573
mxx (9.5, 5) (9.5, 5.5)       @noisy det150 det2709
mzz (9.5, 6) (10, 6)          @noisy det2096 det2236
mxx (9.5, 7) (9.5, 7.5)       @noisy det394 det1565
mzz (9.5, 8) (10, 8)          @noisy det1919 det2969
mxx (9.5, 9.5) (9.5, 9)       @noisy det539 det1670
mzz (9.5, 10) (10, 10)        @noisy det1024 det2192

--------         42
mz (0, 0.5)                   @noisy det350 det604
mxx (0, 1.5) (0, 2)           @noisy det740 det2325
mx (0.5, 1.5)                 @noisy det2091 det2325
mz (1, 1.5)                   @noisy det91 det516 det604 det2168
mz (0, 2.5)                   @noisy det91 det1384
mxx (0, 3.5) (0, 4)           @noisy det224 det888
mx (0.5, 3.5)                 @noisy det224 det1900
mz (1, 3.5)                   @noisy det1153 det1384 det2052 det2927
mz (0, 4.5)                   @noisy det601 det2052
mxx (0, 5.5) (0, 6)           @noisy det1037 det2882
mx (0.5, 5.5)                 @noisy det1998 det2882
mz (1, 5.5)                   @noisy det560 det601 det970 det2291
mz (0, 6.5)                   @noisy det2291 det2894
mxx (0, 7.5) (0, 8)           @noisy det221 det2682
mx (0.5, 7.5)                 @noisy det221 det1896
mz (1, 7.5)                   @noisy det119 det1533 det2652 det2894
mz (0, 8.5)                   @noisy det119 det2177
mxx (0, 9.5) (0, 10)          @noisy det518 det1028
mx (0.5, 9.5)                 @noisy det1028 det2014
mz (1, 9.5)                   @noisy det83 det348 det2177 det2274
mxx (1, 0.5) (1, 1)           @noisy det1049 det1431
mx (1.5, 0.5)                 @noisy det1049 det1996
mz (2, 0.5)                   @noisy det547 det1511 det2168 det2836
mxx (1, 2.5) (1, 3)           @noisy det824 det2458
mx (1.5, 2.5)                 @noisy det824 det2060
mz (2, 2.5)                   @noisy det56 det516 det1161 det2927
mxx (1, 4.5) (1, 5)           @noisy det1067 det1619
mx (1.5, 4.5)                 @noisy det1619 det2069
mz (2, 4.5)                   @noisy det560 det1076 det1153 det2414
mxx (1, 6.5) (1, 7)           @noisy det1368 det2033
mx (1.5, 6.5)                 @noisy det1368 det1938
mz (2, 6.5)                   @noisy det170 det970 det1533 det2540
mxx (1, 8.5) (1, 9)           @noisy det1112 det1806
mx (1.5, 8.5)                 @noisy det1112 det1948
mz (2, 8.5)                   @noisy det289 det348 det2352 det2652
mxx (2, 1.5) (2, 2)           @noisy det1207 det2582
mx (2.5, 1.5)                 @noisy det1949 det2582
mz (3, 1.5)                   @noisy det56 det1105 det2831 det2836
mxx (2, 3.5) (2, 4)           @noisy det958 det2135
mx (2.5, 3.5)                 @noisy det958 det1892
mz (3, 3.5)                   @noisy det1043 det1076 det1161 det2476
mxx (2, 5.5) (2, 6)           @noisy det1538 det2475
mx (2.5, 5.5)                 @noisy det1538 det1975
mz (3, 5.5)                   @noisy det170 det648 det2414 det2666
mxx (2, 7.5) (2, 8)           @noisy det147 det2607
mx (2.5, 7.5)                 @noisy det147 det1986
mz (3, 7.5)                   @noisy det737 det2352 det2540 det2936
mxx (2, 9.5) (2, 10)          @noisy det1470 det1493
mx (2.5, 9.5)                 @noisy det1493 det1963
mz (3, 9.5)                   @noisy det289 det1099 det2254 det2657
mxx (3, 1) (3, 0.5)           @noisy det1114 det2603
mx (3.5, 0.5)                 @noisy det1114 det2042
mz (4, 0.5)                   @noisy det1105 det2204 det2228 det2665
mxx (3, 2.5) (3, 3)           @noisy det248 det2156
mx (3.5, 2.5)                 @noisy det248 det1981
mz (4, 2.5)                   @noisy det1043 det1191 det1833 det2831
mxx (3, 4.5) (3, 5)           @noisy det985 det1552
mx (3.5, 4.5)                 @noisy det985 det1977
mz (4, 4.5)                   @noisy det1490 det2317 det2476 det2666
mxx (3, 7) (3, 6.5)           @noisy det707 det2699
mx (3.5, 6.5)                 @noisy det707 det1970
mz (4, 6.5)                   @noisy det648 det737 det1611 det2585
mxx (3, 8.5) (3, 9)           @noisy det732 det2058
mx (3.5, 8.5)                 @noisy det1991 det2058
mz (4, 8.5)                   @noisy det928 det1159 det2657 det2936
mxx (4, 1.5) (4, 2)           @noisy det1768 det2638
mx (4.5, 1.5)                 @noisy det2018 det2638
mz (5, 1.5)                   @noisy det763 det1191 det1523 det2665
mxx (4, 4) (4, 3.5)           @noisy det1325 det1665
mx (4.5, 3.5)                 @noisy det1665 det1960
mz (5, 3.5)                   @noisy det977 det1833 det2317 det2324
mxx (4, 5.5) (4, 6)           @noisy det1840 det2007
mx (4.5, 5.5)                 @noisy det1907 det2007
mz (5, 5.5)                   @noisy det27 det1490 det1611 det2702
mxx (4, 7.5) (4, 8)           @noisy det149 det2963
mx (4.5, 7.5)                 @noisy det149 det1908
mz (5, 7.5)                   @noisy det928 det1115 det2046 det2585
mxx (4, 9.5) (4, 10)          @noisy det821 det2829
mx (4.5, 9.5)                 @noisy det821 det1906
mz (5, 9.5)                   @noisy det451 det1159 det1623 det1778
mxx (5, 0.5) (5, 1)           @noisy det23 det493
mx (5.5, 0.5)                 @noisy det23 det1976
mz (6, 0.5)                   @noisy det763 det904 det1874 det2944
mxx (5, 3) (5, 2.5)           @noisy det1186 det2235
mx (5.5, 2.5)                 @noisy det1945 det2235
mz (6, 2.5)                   @noisy det390 det977 det1523 det2015
mxx (5, 4.5) (5, 5)           @noisy det748 det2924
mx (5.5, 4.5)                 @noisy det748 det2067
mz (6, 4.5)                   @noisy det27 det1853 det2324 det2731
mxx (5, 6.5) (5, 7)           @noisy det100 det124
mx (5.5, 6.5)                 @noisy det100 det1999
mz (6, 6.5)                   @noisy det786 det1115 det2373 det2702
mxx (5, 9) (5, 8.5)           @noisy det1337 det1610
mx (5.5, 8.5)                 @noisy det1610 det2072
mz (6, 8.5)                   @noisy det1245 det1623 det1775 det2046
mxx (6, 1.5) (6, 2)           @noisy det538 det1957
mx (6.5, 1.5)                 @noisy det538 det1946
mz (7, 1.5)                   @noisy det390 det904 det1847 det2914
mxx (6, 3.5) (6, 4)           @noisy det1004 det2040
mx (6.5, 3.5)                 @noisy det1004 det1972
mz (7, 3.5)                   @noisy det79 det1853 det2015 det2208
mxx (6, 6) (6, 5.5)           @noisy det265 det1324
mx (6.5, 5.5)                 @noisy det265 det1923
mz (7, 5.5)                   @noisy det1297 det2373 det2731 det2887
mxx (6, 7.5) (6, 8)           @noisy det784 det2150
mx (6.5, 7.5)                 @noisy det784 det2026
mz (7, 7.5)                   @noisy det786 det1080 det1775 det2642
mxx (6, 9.5) (6, 10)          @noisy det311 det2591
mx (6.5, 9.5)                 @noisy det1988 det2591
mz (7, 9.5)                   @noisy det591 det1245 det1776 det2191
mxx (7, 0.5) (7, 1)           @noisy det271 det979
mx (7.5, 0.5)                 @noisy det979 det1901
mz (8, 0.5)                   @noisy det588 det1428 det2093 det2914
mxx (7, 2.5) (7, 3)           @noisy det120 det2385
mx (7.5, 2.5)                 @noisy det120 det1916
mz (8, 2.5)                   @noisy det1602 det1847 det2208 det2449
mxx (7, 4.5) (7, 5)           @noisy det2606 det2739
mx (7.5, 4.5)                 @noisy det1993 det2739
mz (8, 4.5)                   @noisy det79 det1571 det2087 det2887
mxx (7, 6.5) (7, 7)           @noisy det1721 det2427
mx (7.5, 6.5)                 @noisy det1721 det1910
mz (8, 6.5)                   @noisy det635 det1080 det1297 det2270
mxx (7, 9) (7, 8.5)           @noisy det276 det428
mx (7.5, 8.5)                 @noisy det276 det2020
mz (8, 8.5)                   @noisy det591 det689 det2642 det2820
mxx (8, 2) (8, 1.5)           @noisy det1199 det2771
mx (8.5, 1.5)                 @noisy det1199 det1979
mz (9, 1.5)                   @noisy det588 det1400 det1961 det2449
mxx (8, 3.5) (8, 4)           @noisy det495 det871
mx (8.5, 3.5)                 @noisy det495 det1990
mz (9, 3.5)                   @noisy det1571 det1602 det2264 det2573
mxx (8, 5.5) (8, 6)           @noisy det150 det1765
mx (8.5, 5.5)                 @noisy det1765 det1966
mz (9, 5.5)                   @noisy det2087 det2096 det2236 det2270
mxx (8, 7.5) (8, 8)           @noisy det394 det2782
mx (8.5, 7.5)                 @noisy det1890 det2782
mz (9, 7.5)                   @noisy det635 det1919 det2820 det2969
mxx (8, 9.5) (8, 10)          @noisy det539 det1757
mx (8.5, 9.5)                 @noisy det1757 det2037
mz (9, 9.5)                   @noisy det689 det1024 det1886 det2192
mxx (9, 0.5) (9, 1)           @noisy det481 det1434
mx (9.5, 0.5)                 @noisy det481 det2019
mz (10, 0.5)                  @noisy det1961 det2416
mxx (10, 1.5) (10, 2)         @noisy det717 det1450
mxx (9, 2.5) (9, 3)           @noisy det337 det2318
mx (9.5, 2.5)                 @noisy det337 det2085
mz (10, 2.5)                  @noisy det1400 det2264
mxx (10, 4) (10, 3.5)         @noisy det716 det952
mxx (9, 5) (9, 4.5)           @noisy det2073 det2635
mx (9.5, 4.5)                 @noisy det2027 det2635
mz (10, 4.5)                  @noisy det2236 det2573
mxx (10, 5.5) (10, 6)         @noisy det1831 det2709
mxx (9, 6.5) (9, 7)           @noisy det1221 det1317
mx (9.5, 6.5)                 @noisy det1317 det1967
mz (10, 6.5)                  @noisy det1919 det2096
mxx (10, 7.5) (10, 8)         @noisy det1532 det1565
mxx (9, 8.5) (9, 9)           @noisy det1705 det2827
mx (9.5, 8.5)                 @noisy det1987 det2827
mz (10, 8.5)                  @noisy det1024 det2969
mxx (10, 9.5) (10, 10)        @noisy det1206 det1670
mxx (0.5, 0.5) (0.5, 1)       @noisy det1431 det2431
mzz (1, 0) (0.5, 0)           @noisy det350 det604
mxx (0.5, 2.5) (0.5, 3)       @noisy det590 det2458
mzz (1, 2) (0.5, 2)           @noisy det91 det1384
mxx (0.5, 5) (0.5, 4.5)       @noisy det1067 det2404
mzz (1, 4) (0.5, 4)           @noisy det601 det2052
mxx (0.5, 6.5) (0.5, 7)       @noisy det1464 det2033
mzz (0.5, 6) (1, 6)           @noisy det2291 det2894
mxx (0.5, 8.5) (0.5, 9)       @noisy det1184 det1806
mzz (1, 8) (0.5, 8)           @noisy det119 det2177
mzz (1, 10) (0.5, 10)         @noisy det83 det296
mxx (1.5, 1.5) (1.5, 2)       @noisy det740 det1207
mzz (1.5, 1) (2, 1)           @noisy det516 det2168
mxx (1.5, 4) (1.5, 3.5)       @noisy det888 det2135
mzz (2, 3) (1.5, 3)           @noisy det1153 det2927
mxx (1.5, 5.5) (1.5, 6)       @noisy det1037 det2475
mzz (1.5, 5) (2, 5)           @noisy det560 det970
mxx (1.5, 7.5) (1.5, 8)       @noisy det2607 det2682
mzz (1.5, 7) (2, 7)           @noisy det1533 det2652
mxx (1.5, 10) (1.5, 9.5)      @noisy det518 det1470
mzz (2, 9) (1.5, 9)           @noisy det348 det2274
mxx (2.5, 0.5) (2.5, 1)       @noisy det1431 det2603
mzz (2.5, 0) (3, 0)           @noisy det1511 det2836
mxx (2.5, 2.5) (2.5, 3)       @noisy det2156 det2458
mzz (2.5, 2) (3, 2)           @noisy det56 det1161
mxx (2.5, 4.5) (2.5, 5)       @noisy det1067 det1552
mzz (2.5, 4) (3, 4)           @noisy det1076 det2414
mxx (2.5, 7) (2.5, 6.5)       @noisy det2033 det2699
mzz (3, 6) (2.5, 6)           @noisy det170 det2540
mxx (2.5, 8.5) (2.5, 9)       @noisy det732 det1806
mzz (2.5, 8) (3, 8)           @noisy det289 det2352
mzz (2.5, 10) (3, 10)         @noisy det857 det2254
mxx (3.5, 1.5) (3.5, 2)       @noisy det1207 det1768
mzz (3.5, 1) (4, 1)           @noisy det1105 det2831
mxx (3.5, 3.5) (3.5, 4)       @noisy det1325 det2135
mzz (3.5, 3) (4, 3)           @noisy det1043 det2476
mxx (3.5, 5.5) (3.5, 6)       @noisy det1840 det2475
mzz (3.5, 5) (4, 5)           @noisy det648 det2666
mxx (3.5, 7.5) (3.5, 8)       @noisy det2607 det2963
mzz (3.5, 7) (4, 7)           @noisy det737 det2936
mxx (3.5, 9.5) (3.5, 10)      @noisy det1470 det2829
mzz (4, 9) (3.5, 9)           @noisy det1099 det2657
mxx (4.5, 0.5) (4.5, 1)       @noisy det493 det2603
mzz (5, 0) (4.5, 0)           @noisy det2228 det2665
mxx (4.5, 2.5) (4.5, 3)       @noisy det1186 det2156
mzz (4.5, 2) (5, 2)           @noisy det1191 det1833
mxx (4.5, 4.5) (4.5, 5)       @noisy det1552 det2924
mzz (5, 4) (4.5, 4)           @noisy det1490 det2317
mxx (4.5, 6.5) (4.5, 7)       @noisy det124 det2699
mzz (5, 6) (4.5, 6)           @noisy det1611 det2585
mxx (4.5, 8.5) (4.5, 9)       @noisy det732 det1337
mzz (4.5, 8) (5, 8)           @noisy det928 det1159
mzz (5, 10) (4.5, 10)         @noisy det1778 det2309
mxx (5.5, 1.5) (5.5, 2)       @noisy det1768 det1957
mzz (5.5, 1) (6, 1)           @noisy det763 det1523
mxx (5.5, 3.5) (5.5, 4)       @noisy det1325 det2040
mzz (5.5, 3) (6, 3)           @noisy det977 det2324
mxx (5.5, 5.5) (5.5, 6)       @noisy det1324 det1840
mzz (5.5, 5) (6, 5)           @noisy det27 det2702
mxx (5.5, 7.5) (5.5, 8)       @noisy det2150 det2963
mzz (5.5, 7) (6, 7)           @noisy det1115 det2046
mxx (5.5, 9.5) (5.5, 10)      @noisy det311 det2829
mzz (5.5, 9) (6, 9)           @noisy det451 det1623
mxx (6.5, 0.5) (6.5, 1)       @noisy det271 det493
mzz (6.5, 0) (7, 0)           @noisy det904 det2944
mxx (6.5, 2.5) (6.5, 3)       @noisy det1186 det2385
mzz (6.5, 2) (7, 2)           @noisy det390 det2015
mxx (6.5, 5) (6.5, 4.5)       @noisy det2606 det2924
mzz (7, 4) (6.5, 4)           @noisy det1853 det2731
mxx (6.5, 6.5) (6.5, 7)       @noisy det124 det2427
mzz (6.5, 6) (7, 6)           @noisy det786 det2373
mxx (6.5, 8.5) (6.5, 9)       @noisy det428 det1337
mzz (6.5, 8) (7, 8)           @noisy det1245 det1775
mzz (7, 10) (6.5, 10)         @noisy det1776 det2879
mxx (7.5, 2) (7.5, 1.5)       @noisy det1957 det2771
mzz (7.5, 1) (8, 1)           @noisy det1847 det2914
mxx (7.5, 3.5) (7.5, 4)       @noisy det871 det2040
mzz (7.5, 3) (8, 3)           @noisy det79 det2208
mxx (7.5, 5.5) (7.5, 6)       @noisy det150 det1324
mzz (7.5, 5) (8, 5)           @noisy det1297 det2887
mxx (7.5, 8) (7.5, 7.5)       @noisy det394 det2150
mzz (8, 7) (7.5, 7)           @noisy det1080 det2642
mxx (7.5, 9.5) (7.5, 10)      @noisy det311 det539
mzz (7.5, 9) (8, 9)           @noisy det591 det2191
mxx (8.5, 0.5) (8.5, 1)       @noisy det271 det1434
mzz (8.5, 0) (9, 0)           @noisy det588 det2093
mxx (8.5, 2.5) (8.5, 3)       @noisy det2318 det2385
mzz (8.5, 2) (9, 2)           @noisy det1602 det2449
mxx (8.5, 4.5) (8.5, 5)       @noisy det2073 det2606
mzz (8.5, 4) (9, 4)           @noisy det1571 det2087
mxx (8.5, 6.5) (8.5, 7)       @noisy det1221 det2427
mzz (8.5, 6) (9, 6)           @noisy det635 det2270
mxx (8.5, 8.5) (8.5, 9)       @noisy det428 det1705
mzz (8.5, 8) (9, 8)           @noisy det689 det2820
mzz (9, 10) (8.5, 10)         @noisy det1204 det1886
mxx (9.5, 1.5) (9.5, 2)       @noisy det1450 det2771
mzz (10, 1) (9.5, 1)          @noisy det1400 det1961
mxx (9.5, 4) (9.5, 3.5)       @noisy det716 det871
mzz (9.5, 3) (10, 3)          @noisy det2264 det2573
mxx (9.5, 5.5) (9.5, 6)       @noisy det150 det2709
mzz (9.5, 5) (10, 5)          @noisy det2096 det2236
mxx (9.5, 7.5) (9.5, 8)       @noisy det394 det1565
mzz (9.5, 7) (10, 7)          @noisy det1919 det2969
mxx (9.5, 10) (9.5, 9.5)      @noisy det539 det1670
mzz (10, 9) (9.5, 9)          @noisy det1024 det2192

--------         43
mxx (0, 0.5) (0, 0)           @noisy det2370 det2431
mzz (0, 1.5) (0.5, 1.5)       @noisy det604 det1384
mxx (1, 1) (1, 1.5)           @noisy det740 det2325
mxx (0, 2) (0, 2.5)           @noisy det590 det2790
mzz (0, 3.5) (0.5, 3.5)       @noisy det601 det1384
mxx (1, 3) (1, 3.5)           @noisy det224 det888
mxx (0, 4) (0, 4.5)           @noisy det1329 det2404
mzz (0.5, 5.5) (0, 5.5)       @noisy det601 det2894
mxx (1, 5) (1, 5.5)           @noisy det1037 det2882
mxx (0, 6.5) (0, 6)           @noisy det1464 det1584
mzz (0, 7.5) (0.5, 7.5)       @noisy det2177 det2894
mxx (1, 7.5) (1, 7)           @noisy det221 det2682
mxx (0, 8) (0, 8.5)           @noisy det1184 det2218
mzz (0, 9.5) (0.5, 9.5)       @noisy det296 det2177
mxx (1, 9) (1, 9.5)           @noisy det518 det1028
mzz (1, 0.5) (1.5, 0.5)       @noisy det516 det547
mxx (2, 0) (2, 0.5)           @noisy det1049 det1431
mzz (1, 2.5) (1.5, 2.5)       @noisy det516 det1153
mxx (2, 2) (2, 2.5)           @noisy det824 det2458
mzz (1.5, 4.5) (1, 4.5)       @noisy det970 det1153
mxx (2, 4.5) (2, 4)           @noisy det1067 det1619
mzz (1, 6.5) (1.5, 6.5)       @noisy det970 det2652
mxx (2, 6.5) (2, 6)           @noisy det1368 det2033
mzz (1, 8.5) (1.5, 8.5)       @noisy det2274 det2652
mxx (2, 8) (2, 8.5)           @noisy det1112 det1806
mzz (2, 1.5) (2.5, 1.5)       @noisy det1161 det2836
mxx (3, 1.5) (3, 1)           @noisy det1207 det2582
mzz (2, 3.5) (2.5, 3.5)       @noisy det1161 det2414
mxx (3, 3.5) (3, 3)           @noisy det958 det2135
mzz (2, 5.5) (2.5, 5.5)       @noisy det2414 det2540
mxx (3, 5) (3, 5.5)           @noisy det1538 det2475
mzz (2.5, 7.5) (2, 7.5)       @noisy det289 det2540
mxx (3, 7.5) (3, 7)           @noisy det147 det2607
mzz (2, 9.5) (2.5, 9.5)       @noisy det289 det857
mxx (3, 9.5) (3, 9)           @noisy det1470 det1493
mzz (3.5, 0.5) (3, 0.5)       @noisy det2204 det2831
mxx (4, 0) (4, 0.5)           @noisy det1114 det2603
mzz (3, 2.5) (3.5, 2.5)       @noisy det2476 det2831
mxx (4, 2) (4, 2.5)           @noisy det248 det2156
mzz (3, 4.5) (3.5, 4.5)       @noisy det648 det2476
mxx (4, 4.5) (4, 4)           @noisy det985 det1552
mzz (3.5, 6.5) (3, 6.5)       @noisy det648 det2936
mxx (4, 6) (4, 6.5)           @noisy det707 det2699
mzz (3, 8.5) (3.5, 8.5)       @noisy det1099 det2936
mxx (4, 8) (4, 8.5)           @noisy det732 det2058
mzz (4, 1.5) (4.5, 1.5)       @noisy det1833 det2665
mxx (5, 1) (5, 1.5)           @noisy det1768 det2638
mzz (4.5, 3.5) (4, 3.5)       @noisy det1490 det1833
mxx (5, 3.5) (5, 3)           @noisy det1325 det1665
mzz (4, 5.5) (4.5, 5.5)       @noisy det1490 det2585
mxx (5, 5.5) (5, 5)           @noisy det1840 det2007
mzz (4, 7.5) (4.5, 7.5)       @noisy det1159 det2585
mxx (5, 7) (5, 7.5)           @noisy det149 det2963
mzz (4, 9.5) (4.5, 9.5)       @noisy det1159 det2309
mxx (5, 9.5) (5, 9)           @noisy det821 det2829
mzz (5, 0.5) (5.5, 0.5)       @noisy det1523 det1874
mxx (6, 0) (6, 0.5)           @noisy det23 det493
mzz (5.5, 2.5) (5, 2.5)       @noisy det1523 det2324
mxx (6, 2.5) (6, 2)           @noisy det1186 det2235
mzz (5, 4.5) (5.5, 4.5)       @noisy det2324 det2702
mxx (6, 4) (6, 4.5)           @noisy det748 det2924
mzz (5, 6.5) (5.5, 6.5)       @noisy det2046 det2702
mxx (6, 6.5) (6, 6)           @noisy det100 det124
mzz (5.5, 8.5) (5, 8.5)       @noisy det451 det2046
mxx (6, 8.5) (6, 8)           @noisy det1337 det1610
mzz (6, 1.5) (6.5, 1.5)       @noisy det904 det2015
mxx (7, 1.5) (7, 1)           @noisy det538 det1957
mzz (6, 3.5) (6.5, 3.5)       @noisy det2015 det2731
mxx (7, 3) (7, 3.5)           @noisy det1004 det2040
mzz (6.5, 5.5) (6, 5.5)       @noisy det786 det2731
mxx (7, 5.5) (7, 5)           @noisy det265 det1324
mzz (6, 7.5) (6.5, 7.5)       @noisy det786 det1245
mxx (7, 7.5) (7, 7)           @noisy det784 det2150
mzz (6, 9.5) (6.5, 9.5)       @noisy det1245 det2879
mxx (7, 9.5) (7, 9)           @noisy det311 det2591
mzz (7, 0.5) (7.5, 0.5)       @noisy det1428 det1847
mxx (8, 0.5) (8, 0)           @noisy det271 det979
mzz (7.5, 2.5) (7, 2.5)       @noisy det79 det1847
mxx (8, 2.5) (8, 2)           @noisy det120 det2385
mzz (7, 4.5) (7.5, 4.5)       @noisy det79 det1297
mxx (8, 4) (8, 4.5)           @noisy det2606 det2739
mzz (7, 6.5) (7.5, 6.5)       @noisy det1297 det2642
mxx (8, 6.5) (8, 6)           @noisy det1721 det2427
mzz (7.5, 8.5) (7, 8.5)       @noisy det2191 det2642
mxx (8, 8) (8, 8.5)           @noisy det276 det428
mzz (8.5, 1.5) (8, 1.5)       @noisy det588 det1602
mxx (9, 1) (9, 1.5)           @noisy det1199 det2771
mzz (8, 3.5) (8.5, 3.5)       @noisy det1602 det2087
mxx (9, 3) (9, 3.5)           @noisy det495 det871
mzz (8, 5.5) (8.5, 5.5)       @noisy det635 det2087
mxx (9, 5.5) (9, 5)           @noisy det150 det1765
mzz (8, 7.5) (8.5, 7.5)       @noisy det635 det689
mxx (9, 7) (9, 7.5)           @noisy det394 det2782
mzz (8, 9.5) (8.5, 9.5)       @noisy det689 det1204
mxx (9, 9) (9, 9.5)           @noisy det539 det1757
mzz (9, 0.5) (9.5, 0.5)       @noisy det1400 det2416
mxx (10, 0.5) (10, 0)         @noisy det481 det1434
mzz (9.5, 2.5) (9, 2.5)       @noisy det1400 det2573
mxx (10, 2) (10, 2.5)         @noisy det337 det2318
mzz (9.5, 4.5) (9, 4.5)       @noisy det2096 det2573
mxx (10, 4.5) (10, 4)         @noisy det2073 det2635
mzz (9, 6.5) (9.5, 6.5)       @noisy det2096 det2969
mxx (10, 6.5) (10, 6)         @noisy det1221 det1317
mzz (9.5, 8.5) (9, 8.5)       @noisy det2192 det2969
mxx (10, 8) (10, 8.5)         @noisy det1705 det2827
mzz (0, 1) (0.5, 1)           @noisy det350 det604
mz (0.5, 0.5)                 @noisy det350 det2643
mx (0.5, 0)                   @noisy det1431 det2370
mzz (0, 3) (0.5, 3)           @noisy det91 det1384
mz (0.5, 2.5)                 @noisy det91 det2532
mx (0.5, 2)                   @noisy det740 det2325 det2458 det2790
mzz (0.5, 5) (0, 5)           @noisy det601 det2052
mz (0.5, 4.5)                 @noisy det2052 det2541
mx (0.5, 4)                   @noisy det224 det888 det1067 det1329
mzz (0, 7) (0.5, 7)           @noisy det2291 det2894
mz (0.5, 6.5)                 @noisy det2291 det2483
mx (0.5, 6)                   @noisy det1037 det1584 det2033 det2882
mzz (0, 9) (0.5, 9)           @noisy det119 det2177
mz (0.5, 8.5)                 @noisy det119 det2520
mx (0.5, 8)                   @noisy det221 det1806 det2218 det2682
mx (0.5, 10)                  @noisy det518 det1028
mzz (1, 0) (1.5, 0)           @noisy det547 det863
mzz (1, 2) (1.5, 2)           @noisy det516 det2168
mz (1.5, 1.5)                 @noisy det2168 det2596
mx (1.5, 1)                   @noisy det1049 det1207 det1431 det2325
mzz (1.5, 4) (1, 4)           @noisy det1153 det2927
mz (1.5, 3.5)                 @noisy det2624 det2927
mx (1.5, 3)                   @noisy det224 det824 det2135 det2458
mzz (1, 6) (1.5, 6)           @noisy det560 det970
mz (1.5, 5.5)                 @noisy det560 det2587
mx (1.5, 5)                   @noisy det1067 det1619 det2475 det2882
mzz (1, 8) (1.5, 8)           @noisy det1533 det2652
mz (1.5, 7.5)                 @noisy det1533 det2517
mx (1.5, 7)                   @noisy det221 det1368 det2033 det2607
mzz (1.5, 10) (1, 10)         @noisy det348 det2274
mz (1.5, 9.5)                 @noisy det348 det2571
mx (1.5, 9)                   @noisy det1028 det1112 det1470 det1806
mzz (2, 1) (2.5, 1)           @noisy det1511 det2836
mz (2.5, 0.5)                 @noisy det1511 det2564
mx (2.5, 0)                   @noisy det1049 det2603
mzz (2, 3) (2.5, 3)           @noisy det56 det1161
mz (2.5, 2.5)                 @noisy det56 det2479
mx (2.5, 2)                   @noisy det824 det1207 det2156 det2582
mzz (2, 5) (2.5, 5)           @noisy det1076 det2414
mz (2.5, 4.5)                 @noisy det1076 det2534
mx (2.5, 4)                   @noisy det958 det1552 det1619 det2135
mzz (2.5, 7) (2, 7)           @noisy det170 det2540
mz (2.5, 6.5)                 @noisy det170 det2443
mx (2.5, 6)                   @noisy det1368 det1538 det2475 det2699
mzz (2, 9) (2.5, 9)           @noisy det289 det2352
mz (2.5, 8.5)                 @noisy det2352 det2467
mx (2.5, 8)                   @noisy det147 det732 det1112 det2607
mx (2.5, 10)                  @noisy det1470 det1493
mzz (3.5, 0) (3, 0)           @noisy det2028 det2204
mzz (3, 2) (3.5, 2)           @noisy det1105 det2831
mz (3.5, 1.5)                 @noisy det1105 det2545
mx (3.5, 1)                   @noisy det1114 det1768 det2582 det2603
mzz (3, 4) (3.5, 4)           @noisy det1043 det2476
mz (3.5, 3.5)                 @noisy det1043 det2473
mx (3.5, 3)                   @noisy det248 det958 det1325 det2156
mzz (3.5, 6) (3, 6)           @noisy det648 det2666
mz (3.5, 5.5)                 @noisy det2548 det2666
mx (3.5, 5)                   @noisy det985 det1538 det1552 det1840
mzz (3, 8) (3.5, 8)           @noisy det737 det2936
mz (3.5, 7.5)                 @noisy det737 det2434
mx (3.5, 7)                   @noisy det147 det707 det2699 det2963
mzz (3, 10) (3.5, 10)         @noisy det1099 det2657
mz (3.5, 9.5)                 @noisy det2437 det2657
mx (3.5, 9)                   @noisy det732 det1493 det2058 det2829
mzz (4, 1) (4.5, 1)           @noisy det2228 det2665
mz (4.5, 0.5)                 @noisy det2228 det2640
mx (4.5, 0)                   @noisy det493 det1114
mzz (4.5, 3) (4, 3)           @noisy det1191 det1833
mz (4.5, 2.5)                 @noisy det1191 det2531
mx (4.5, 2)                   @noisy det248 det1186 det1768 det2638
mzz (4, 5) (4.5, 5)           @noisy det1490 det2317
mz (4.5, 4.5)                 @noisy det2317 det2536
mx (4.5, 4)                   @noisy det985 det1325 det1665 det2924
mzz (4, 7) (4.5, 7)           @noisy det1611 det2585
mz (4.5, 6.5)                 @noisy det1611 det2501
mx (4.5, 6)                   @noisy det124 det707 det1840 det2007
mzz (4, 9) (4.5, 9)           @noisy det928 det1159
mz (4.5, 8.5)                 @noisy det928 det2485
mx (4.5, 8)                   @noisy det149 det1337 det2058 det2963
mx (4.5, 10)                  @noisy det821 det2829
mzz (5, 0) (5.5, 0)           @noisy det382 det1874
mzz (5.5, 2) (5, 2)           @noisy det763 det1523
mz (5.5, 1.5)                 @noisy det763 det2506
mx (5.5, 1)                   @noisy det23 det493 det1957 det2638
mzz (5, 4) (5.5, 4)           @noisy det977 det2324
mz (5.5, 3.5)                 @noisy det977 det2577
mx (5.5, 3)                   @noisy det1186 det1665 det2040 det2235
mzz (5, 6) (5.5, 6)           @noisy det27 det2702
mz (5.5, 5.5)                 @noisy det27 det2586
mx (5.5, 5)                   @noisy det748 det1324 det2007 det2924
mzz (5.5, 8) (5, 8)           @noisy det1115 det2046
mz (5.5, 7.5)                 @noisy det1115 det2554
mx (5.5, 7)                   @noisy det100 det124 det149 det2150
mzz (5, 10) (5.5, 10)         @noisy det451 det1623
mz (5.5, 9.5)                 @noisy det1623 det2584
mx (5.5, 9)                   @noisy det311 det821 det1337 det1610
mzz (6, 1) (6.5, 1)           @noisy det904 det2944
mz (6.5, 0.5)                 @noisy det2522 det2944
mx (6.5, 0)                   @noisy det23 det271
mzz (6, 3) (6.5, 3)           @noisy det390 det2015
mz (6.5, 2.5)                 @noisy det390 det2547
mx (6.5, 2)                   @noisy det538 det1957 det2235 det2385
mzz (6.5, 5) (6, 5)           @noisy det1853 det2731
mz (6.5, 4.5)                 @noisy det1853 det2516
mx (6.5, 4)                   @noisy det748 det1004 det2040 det2606
mzz (6, 7) (6.5, 7)           @noisy det786 det2373
mz (6.5, 6.5)                 @noisy det2373 det2628
mx (6.5, 6)                   @noisy det100 det265 det1324 det2427
mzz (6, 9) (6.5, 9)           @noisy det1245 det1775
mz (6.5, 8.5)                 @noisy det1775 det2590
mx (6.5, 8)                   @noisy det428 det784 det1610 det2150
mx (6.5, 10)                  @noisy det311 det2591
mzz (7, 0) (7.5, 0)           @noisy det496 det1428
mzz (7.5, 2) (7, 2)           @noisy det1847 det2914
mz (7.5, 1.5)                 @noisy det2563 det2914
mx (7.5, 1)                   @noisy det271 det538 det979 det2771
mzz (7, 4) (7.5, 4)           @noisy det79 det2208
mz (7.5, 3.5)                 @noisy det2208 det2537
mx (7.5, 3)                   @noisy det120 det871 det1004 det2385
mzz (7, 6) (7.5, 6)           @noisy det1297 det2887
mz (7.5, 5.5)                 @noisy det2651 det2887
mx (7.5, 5)                   @noisy det150 det265 det2606 det2739
mzz (7.5, 8) (7, 8)           @noisy det1080 det2642
mz (7.5, 7.5)                 @noisy det1080 det2553
mx (7.5, 7)                   @noisy det394 det784 det1721 det2427
mzz (7, 10) (7.5, 10)         @noisy det591 det2191
mz (7.5, 9.5)                 @noisy det591 det2609
mx (7.5, 9)                   @noisy det276 det428 det539 det2591
mzz (8.5, 1) (8, 1)           @noisy det588 det2093
mz (8.5, 0.5)                 @noisy det2093 det2615
mx (8.5, 0)                   @noisy det979 det1434
mzz (8, 3) (8.5, 3)           @noisy det1602 det2449
mz (8.5, 2.5)                 @noisy det2449 det2455
mx (8.5, 2)                   @noisy det120 det1199 det2318 det2771
mzz (8, 5) (8.5, 5)           @noisy det1571 det2087
mz (8.5, 4.5)                 @noisy det1571 det2566
mx (8.5, 4)                   @noisy det495 det871 det2073 det2739
mzz (8, 7) (8.5, 7)           @noisy det635 det2270
mz (8.5, 6.5)                 @noisy det2270 det2567
mx (8.5, 6)                   @noisy det150 det1221 det1721 det1765
mzz (8, 9) (8.5, 9)           @noisy det689 det2820
mz (8.5, 8.5)                 @noisy det2637 det2820
mx (8.5, 8)                   @noisy det276 det394 det1705 det2782
mx (8.5, 10)                  @noisy det539 det1757
mzz (9, 0) (9.5, 0)           @noisy det571 det2416
mzz (9, 2) (9.5, 2)           @noisy det1400 det1961
mz (9.5, 1.5)                 @noisy det1961 det2503
mx (9.5, 1)                   @noisy det481 det1199 det1434 det1450
mzz (9.5, 4) (9, 4)           @noisy det2264 det2573
mz (9.5, 3.5)                 @noisy det2264 det2513
mx (9.5, 3)                   @noisy det337 det495 det716 det2318
mzz (9, 6) (9.5, 6)           @noisy det2096 det2236
mz (9.5, 5.5)                 @noisy det2236 det2578
mx (9.5, 5)                   @noisy det1765 det2073 det2635 det2709
mzz (9, 8) (9.5, 8)           @noisy det1919 det2969
mz (9.5, 7.5)                 @noisy det1919 det2507
mx (9.5, 7)                   @noisy det1221 det1317 det1565 det2782
mzz (9.5, 10) (9, 10)         @noisy det1024 det2192
mz (9.5, 9.5)                 @noisy det1024 det2560
mx (9.5, 9)                   @noisy det1670 det1705 det1757 det2827

--------         44
mzz (1, 1.5) (0.5, 1.5)       @noisy det604 det1384
mxx (0, 1.5) (0, 1)           @noisy det740 det2325
mzz (1, 3.5) (0.5, 3.5)       @noisy det601 det1384
mxx (0, 3.5) (0, 3)           @noisy det224 det888
mzz (0.5, 5.5) (1, 5.5)       @noisy det601 det2894
mxx (0, 5.5) (0, 5)           @noisy det1037 det2882
mzz (1, 7.5) (0.5, 7.5)       @noisy det2177 det2894
mxx (0, 7) (0, 7.5)           @noisy det221 det2682
mzz (1, 9.5) (0.5, 9.5)       @noisy det296 det2177
mxx (0, 9) (0, 9.5)           @noisy det518 det1028
mzz (1.5, 0.5) (2, 0.5)       @noisy det516 det547
mxx (1, 0.5) (1, 0)           @noisy det1049 det1431
mzz (1.5, 2.5) (2, 2.5)       @noisy det516 det1153
mxx (1, 2) (1, 2.5)           @noisy det824 det2458
mzz (1.5, 4.5) (2, 4.5)       @noisy det970 det1153
mxx (1, 4) (1, 4.5)           @noisy det1067 det1619
mzz (1.5, 6.5) (2, 6.5)       @noisy det970 det2652
mxx (1, 6.5) (1, 6)           @noisy det1368 det2033
mzz (1.5, 8.5) (2, 8.5)       @noisy det2274 det2652
mxx (1, 8) (1, 8.5)           @noisy det1112 det1806
mzz (3, 1.5) (2.5, 1.5)       @noisy det1161 det2836
mxx (2, 1) (2, 1.5)           @noisy det1207 det2582
mzz (2.5, 3.5) (3, 3.5)       @noisy det1161 det2414
mxx (2, 3.5) (2, 3)           @noisy det958 det2135
mzz (2.5, 5.5) (3, 5.5)       @noisy det2414 det2540
mxx (2, 5.5) (2, 5)           @noisy det1538 det2475
mzz (2.5, 7.5) (3, 7.5)       @noisy det289 det2540
mxx (2, 7) (2, 7.5)           @noisy det147 det2607
mzz (2.5, 9.5) (3, 9.5)       @noisy det289 det857
mxx (2, 9.5) (2, 9)           @noisy det1470 det1493
mzz (3.5, 0.5) (4, 0.5)       @noisy det2204 det2831
mxx (3, 0) (3, 0.5)           @noisy det1114 det2603
mzz (3.5, 2.5) (4, 2.5)       @noisy det2476 det2831
mxx (3, 2.5) (3, 2)           @noisy det248 det2156
mzz (4, 4.5) (3.5, 4.5)       @noisy det648 det2476
mxx (3, 4.5) (3, 4)           @noisy det985 det1552
mzz (3.5, 6.5) (4, 6.5)       @noisy det648 det2936
mxx (3, 6) (3, 6.5)           @noisy det707 det2699
mzz (3.5, 8.5) (4, 8.5)       @noisy det1099 det2936
mxx (3, 8.5) (3, 8)           @noisy det732 det2058
mzz (5, 1.5) (4.5, 1.5)       @noisy det1833 det2665
mxx (4, 1.5) (4, 1)           @noisy det1768 det2638
mzz (5, 3.5) (4.5, 3.5)       @noisy det1490 det1833
mxx (4, 3) (4, 3.5)           @noisy det1325 det1665
mzz (5, 5.5) (4.5, 5.5)       @noisy det1490 det2585
mxx (4, 5) (4, 5.5)           @noisy det1840 det2007
mzz (5, 7.5) (4.5, 7.5)       @noisy det1159 det2585
mxx (4, 7) (4, 7.5)           @noisy det149 det2963
mzz (5, 9.5) (4.5, 9.5)       @noisy det1159 det2309
mxx (4, 9.5) (4, 9)           @noisy det821 det2829
mzz (5.5, 0.5) (6, 0.5)       @noisy det1523 det1874
mxx (5, 0) (5, 0.5)           @noisy det23 det493
mzz (5.5, 2.5) (6, 2.5)       @noisy det1523 det2324
mxx (5, 2) (5, 2.5)           @noisy det1186 det2235
mzz (5.5, 4.5) (6, 4.5)       @noisy det2324 det2702
mxx (5, 4.5) (5, 4)           @noisy det748 det2924
mzz (6, 6.5) (5.5, 6.5)       @noisy det2046 det2702
mxx (5, 6) (5, 6.5)           @noisy det100 det124
mzz (5.5, 8.5) (6, 8.5)       @noisy det451 det2046
mxx (5, 8) (5, 8.5)           @noisy det1337 det1610
mzz (6.5, 1.5) (7, 1.5)       @noisy det904 det2015
mxx (6, 1.5) (6, 1)           @noisy det538 det1957
mzz (6.5, 3.5) (7, 3.5)       @noisy det2015 det2731
mxx (6, 3.5) (6, 3)           @noisy det1004 det2040
mzz (6.5, 5.5) (7, 5.5)       @noisy det786 det2731
mxx (6, 5) (6, 5.5)           @noisy det265 det1324
mzz (6.5, 7.5) (7, 7.5)       @noisy det786 det1245
mxx (6, 7.5) (6, 7)           @noisy det784 det2150
mzz (7, 9.5) (6.5, 9.5)       @noisy det1245 det2879
mxx (6, 9.5) (6, 9)           @noisy det311 det2591
mzz (7.5, 0.5) (8, 0.5)       @noisy det1428 det1847
mxx (7, 0.5) (7, 0)           @noisy det271 det979
mzz (7.5, 2.5) (8, 2.5)       @noisy det79 det1847
mxx (7, 2) (7, 2.5)           @noisy det120 det2385
mzz (7.5, 4.5) (8, 4.5)       @noisy det79 det1297
mxx (7, 4.5) (7, 4)           @noisy det2606 det2739
mzz (7.5, 6.5) (8, 6.5)       @noisy det1297 det2642
mxx (7, 6.5) (7, 6)           @noisy det1721 det2427
mzz (7.5, 8.5) (8, 8.5)       @noisy det2191 det2642
mxx (7, 8) (7, 8.5)           @noisy det276 det428
mzz (8.5, 1.5) (9, 1.5)       @noisy det588 det1602
mxx (8, 1) (8, 1.5)           @noisy det1199 det2771
mzz (8.5, 3.5) (9, 3.5)       @noisy det1602 det2087
mxx (8, 3.5) (8, 3)           @noisy det495 det871
mzz (9, 5.5) (8.5, 5.5)       @noisy det635 det2087
mxx (8, 5.5) (8, 5)           @noisy det150 det1765
mzz (8.5, 7.5) (9, 7.5)       @noisy det635 det689
mxx (8, 7.5) (8, 7)           @noisy det394 det2782
mzz (8.5, 9.5) (9, 9.5)       @noisy det689 det1204
mxx (8, 9) (8, 9.5)           @noisy det539 det1757
mzz (9.5, 0.5) (10, 0.5)      @noisy det1400 det2416
mxx (9, 0) (9, 0.5)           @noisy det481 det1434
mxx (10, 1.5) (10, 1)         @noisy det717 det1450
mzz (9.5, 2.5) (10, 2.5)      @noisy det1400 det2573
mxx (9, 2) (9, 2.5)           @noisy det337 det2318
mxx (10, 3.5) (10, 3)         @noisy det716 det952
mzz (9.5, 4.5) (10, 4.5)      @noisy det2096 det2573
mxx (9, 4) (9, 4.5)           @noisy det2073 det2635
mxx (10, 5) (10, 5.5)         @noisy det1831 det2709
mzz (9.5, 6.5) (10, 6.5)      @noisy det2096 det2969
mxx (9, 6.5) (9, 6)           @noisy det1221 det1317
mxx (10, 7.5) (10, 7)         @noisy det1532 det1565
mzz (9.5, 8.5) (10, 8.5)      @noisy det2192 det2969
mxx (9, 8) (9, 8.5)           @noisy det1705 det2827
mxx (10, 9) (10, 9.5)         @noisy det1206 det1670
mzz (0.5, 0) (0, 0)           @noisy det604 det685
mz (0.5, 0.5)                 @noisy det685 det2643
mx (0.5, 1)                   @noisy det740 det1049 det2325 det2431
mzz (0, 2) (0.5, 2)           @noisy det123 det1384
mz (0.5, 2.5)                 @noisy det123 det2532
mx (0.5, 3)                   @noisy det224 det590 det824 det888
mzz (0, 4) (0.5, 4)           @noisy det601 det1333
mz (0.5, 4.5)                 @noisy det1333 det2541
mx (0.5, 5)                   @noisy det1037 det1619 det2404 det2882
mzz (0.5, 6) (0, 6)           @noisy det1244 det2894
mz (0.5, 6.5)                 @noisy det1244 det2483
mx (0.5, 7)                   @noisy det221 det1368 det1464 det2682
mzz (0, 8) (0.5, 8)           @noisy det2177 det2240
mz (0.5, 8.5)                 @noisy det2240 det2520
mx (0.5, 9)                   @noisy det518 det1028 det1112 det1184
mzz (0, 10) (0.5, 10)         @noisy det296 det1494
mx (1.5, 0)                   @noisy det1049 det1431
mzz (1, 1) (1.5, 1)           @noisy det516 det1302
mz (1.5, 1.5)                 @noisy det1302 det2596
mx (1.5, 2)                   @noisy det740 det824 det2458 det2582
mzz (1, 3) (1.5, 3)           @noisy det935 det1153
mz (1.5, 3.5)                 @noisy det935 det2624
mx (1.5, 4)                   @noisy det888 det958 det1067 det1619
mzz (1.5, 5) (1, 5)           @noisy det970 det2901
mz (1.5, 5.5)                 @noisy det2587 det2901
mx (1.5, 6)                   @noisy det1037 det1368 det1538 det2033
mzz (1, 7) (1.5, 7)           @noisy det2381 det2652
mz (1.5, 7.5)                 @noisy det2381 det2517
mx (1.5, 8)                   @noisy det147 det1112 det1806 det2682
mzz (1, 9) (1.5, 9)           @noisy det2274 det2830
mz (1.5, 9.5)                 @noisy det2571 det2830
mx (1.5, 10)                  @noisy det518 det1493
mzz (2, 0) (2.5, 0)           @noisy det1605 det2836
mz (2.5, 0.5)                 @noisy det1605 det2564
mx (2.5, 1)                   @noisy det1114 det1207 det1431 det2582
mzz (2.5, 2) (2, 2)           @noisy det627 det1161
mz (2.5, 2.5)                 @noisy det627 det2479
mx (2.5, 3)                   @noisy det248 det958 det2135 det2458
mzz (2, 4) (2.5, 4)           @noisy det2414 det2947
mz (2.5, 4.5)                 @noisy det2534 det2947
mx (2.5, 5)                   @noisy det985 det1067 det1538 det2475
mzz (2, 6) (2.5, 6)           @noisy det2540 det2955
mz (2.5, 6.5)                 @noisy det2443 det2955
mx (2.5, 7)                   @noisy det147 det707 det2033 det2607
mzz (2.5, 8) (2, 8)           @noisy det289 det1194
mz (2.5, 8.5)                 @noisy det1194 det2467
mx (2.5, 9)                   @noisy det1470 det1493 det1806 det2058
mzz (2, 10) (2.5, 10)         @noisy det344 det857
mx (3.5, 0)                   @noisy det1114 det2603
mzz (3, 1) (3.5, 1)           @noisy det954 det2831
mz (3.5, 1.5)                 @noisy det954 det2545
mx (3.5, 2)                   @noisy det248 det1207 det2156 det2638
mzz (3, 3) (3.5, 3)           @noisy det2466 det2476
mz (3.5, 3.5)                 @noisy det2466 det2473
mx (3.5, 4)                   @noisy det985 det1552 det1665 det2135
mzz (3.5, 5) (3, 5)           @noisy det648 det1430
mz (3.5, 5.5)                 @noisy det1430 det2548
mx (3.5, 6)                   @noisy det707 det2007 det2475 det2699
mzz (3, 7) (3.5, 7)           @noisy det2213 det2936
mz (3.5, 7.5)                 @noisy det2213 det2434
mx (3.5, 8)                   @noisy det149 det732 det2058 det2607
mzz (3, 9) (3.5, 9)           @noisy det1099 det1734
mz (3.5, 9.5)                 @noisy det1734 det2437
mx (3.5, 10)                  @noisy det821 det1470
mzz (4, 0) (4.5, 0)           @noisy det1005 det2665
mz (4.5, 0.5)                 @noisy det1005 det2640
mx (4.5, 1)                   @noisy det23 det1768 det2603 det2638
mzz (4.5, 2) (4, 2)           @noisy det1121 det1833
mz (4.5, 2.5)                 @noisy det1121 det2531
mx (4.5, 3)                   @noisy det1325 det1665 det2156 det2235
mzz (4, 4) (4.5, 4)           @noisy det1490 det1633
mz (4.5, 4.5)                 @noisy det1633 det2536
mx (4.5, 5)                   @noisy det748 det1552 det1840 det2007
mzz (4, 6) (4.5, 6)           @noisy det2106 det2585
mz (4.5, 6.5)                 @noisy det2106 det2501
mx (4.5, 7)                   @noisy det100 det149 det2699 det2963
mzz (4.5, 8) (4, 8)           @noisy det427 det1159
mz (4.5, 8.5)                 @noisy det427 det2485
mx (4.5, 9)                   @noisy det732 det821 det1610 det2829
mzz (4, 10) (4.5, 10)         @noisy det551 det2309
mx (5.5, 0)                   @noisy det23 det493
mzz (5.5, 1) (5, 1)           @noisy det535 det1523
mz (5.5, 1.5)                 @noisy det535 det2506
mx (5.5, 2)                   @noisy det538 det1186 det1768 det2235
mzz (5, 3) (5.5, 3)           @noisy det1867 det2324
mz (5.5, 3.5)                 @noisy det1867 det2577
mx (5.5, 4)                   @noisy det748 det1004 det1325 det2924
mzz (5, 5) (5.5, 5)           @noisy det2212 det2702
mz (5.5, 5.5)                 @noisy det2212 det2586
mx (5.5, 6)                   @noisy det100 det124 det265 det1840
mzz (5.5, 7) (5, 7)           @noisy det1216 det2046
mz (5.5, 7.5)                 @noisy det1216 det2554
mx (5.5, 8)                   @noisy det784 det1337 det1610 det2963
mzz (5, 9) (5.5, 9)           @noisy det122 det451
mz (5.5, 9.5)                 @noisy det122 det2584
mx (5.5, 10)                  @noisy det2591 det2829
mzz (6.5, 0) (6, 0)           @noisy det904 det975
mz (6.5, 0.5)                 @noisy det975 det2522
mx (6.5, 1)                   @noisy det493 det538 det979 det1957
mzz (6, 2) (6.5, 2)           @noisy det1902 det2015
mz (6.5, 2.5)                 @noisy det1902 det2547
mx (6.5, 3)                   @noisy det120 det1004 det1186 det2040
mzz (6, 4) (6.5, 4)           @noisy det1860 det2731
mz (6.5, 4.5)                 @noisy det1860 det2516
mx (6.5, 5)                   @noisy det265 det1324 det2739 det2924
mzz (6, 6) (6.5, 6)           @noisy det391 det786
mz (6.5, 6.5)                 @noisy det391 det2628
mx (6.5, 7)                   @noisy det124 det784 det1721 det2150
mzz (6, 8) (6.5, 8)           @noisy det1245 det2421
mz (6.5, 8.5)                 @noisy det2421 det2590
mx (6.5, 9)                   @noisy det276 det311 det1337 det2591
mzz (6, 10) (6.5, 10)         @noisy det1061 det2879
mx (7.5, 0)                   @noisy det271 det979
mzz (7, 1) (7.5, 1)           @noisy det1847 det2395
mz (7.5, 1.5)                 @noisy det2395 det2563
mx (7.5, 2)                   @noisy det120 det1199 det1957 det2385
mzz (7.5, 3) (7, 3)           @noisy det79 det2468
mz (7.5, 3.5)                 @noisy det2468 det2537
mx (7.5, 4)                   @noisy det495 det2040 det2606 det2739
mzz (7, 5) (7.5, 5)           @noisy det1297 det2751
mz (7.5, 5.5)                 @noisy det2651 det2751
mx (7.5, 6)                   @noisy det1324 det1721 det1765 det2427
mzz (7, 7) (7.5, 7)           @noisy det788 det2642
mz (7.5, 7.5)                 @noisy det788 det2553
mx (7.5, 8)                   @noisy det276 det428 det2150 det2782
mzz (7, 9) (7.5, 9)           @noisy det1668 det2191
mz (7.5, 9.5)                 @noisy det1668 det2609
mx (7.5, 10)                  @noisy det311 det1757
mzz (8.5, 0) (8, 0)           @noisy det588 det2363
mz (8.5, 0.5)                 @noisy det2363 det2615
mx (8.5, 1)                   @noisy det271 det481 det1199 det2771
mzz (8, 2) (8.5, 2)           @noisy det1466 det1602
mz (8.5, 2.5)                 @noisy det1466 det2455
mx (8.5, 3)                   @noisy det337 det495 det871 det2385
mzz (8, 4) (8.5, 4)           @noisy det1033 det2087
mz (8.5, 4.5)                 @noisy det1033 det2566
mx (8.5, 5)                   @noisy det150 det1765 det2606 det2635
mzz (8.5, 6) (8, 6)           @noisy det635 det1744
mz (8.5, 6.5)                 @noisy det1744 det2567
mx (8.5, 7)                   @noisy det394 det1317 det2427 det2782
mzz (8, 8) (8.5, 8)           @noisy det689 det2685
mz (8.5, 8.5)                 @noisy det2637 det2685
mx (8.5, 9)                   @noisy det428 det539 det1757 det2827
mzz (8, 10) (8.5, 10)         @noisy det773 det1204
mx (9.5, 0)                   @noisy det481 det1434
mzz (9, 1) (9.5, 1)           @noisy det1400 det2277
mz (9.5, 1.5)                 @noisy det2277 det2503
mx (9.5, 2)                   @noisy det337 det717 det2318 det2771
mzz (9, 3) (9.5, 3)           @noisy det798 det2573
mz (9.5, 3.5)                 @noisy det798 det2513
mx (9.5, 4)                   @noisy det871 det952 det2073 det2635
mzz (9.5, 5) (9, 5)           @noisy det460 det2096
mz (9.5, 5.5)                 @noisy det460 det2578
mx (9.5, 6)                   @noisy det150 det1221 det1317 det1831
mzz (9, 7) (9.5, 7)           @noisy det1641 det2969
mz (9.5, 7.5)                 @noisy det1641 det2507
mx (9.5, 8)                   @noisy det394 det1532 det1705 det2827
mzz (9, 9) (9.5, 9)           @noisy det872 det2192
mz (9.5, 9.5)                 @noisy det872 det2560
mx (9.5, 10)                  @noisy det539 det1206

--------         45
mxx (0, 1) (0, 0.5)           @noisy det2370 det2431
mxx (1, 1.5) (1, 2)           @noisy det740 det2325
mx (0.5, 1.5)                 @noisy det151 det740
mz (0, 1.5)                   @noisy det123 det604
mxx (0, 2.5) (0, 3)           @noisy det590 det2790
mxx (1, 3.5) (1, 4)           @noisy det224 det888
mx (0.5, 3.5)                 @noisy det175 det888
mz (0, 3.5)                   @noisy det1333 det1384
mxx (0, 4.5) (0, 5)           @noisy det1329 det2404
mxx (1, 6) (1, 5.5)           @noisy det1037 det2882
mx (0.5, 5.5)                 @noisy det211 det1037
mz (0, 5.5)                   @noisy det601 det1244
mxx (0, 7) (0, 6.5)           @noisy det1464 det1584
mxx (1, 7.5) (1, 8)           @noisy det221 det2682
mx (0.5, 7.5)                 @noisy det167 det2682
mz (0, 7.5)                   @noisy det2240 det2894
mxx (0, 8.5) (0, 9)           @noisy det1184 det2218
mxx (1, 9.5) (1, 10)          @noisy det518 det1028
mx (0.5, 9.5)                 @noisy det85 det518
mz (0, 9.5)                   @noisy det1494 det2177
mxx (2, 0.5) (2, 1)           @noisy det1049 det1431
mx (1.5, 0.5)                 @noisy det208 det1431
mz (1, 0.5)                   @noisy det547 det604 det685 det1302
mxx (2, 3) (2, 2.5)           @noisy det824 det2458
mx (1.5, 2.5)                 @noisy det129 det2458
mz (1, 2.5)                   @noisy det123 det516 det935 det1384
mxx (2, 4.5) (2, 5)           @noisy det1067 det1619
mx (1.5, 4.5)                 @noisy det137 det1067
mz (1, 4.5)                   @noisy det601 det1153 det1333 det2901
mxx (2, 6.5) (2, 7)           @noisy det1368 det2033
mx (1.5, 6.5)                 @noisy det216 det2033
mz (1, 6.5)                   @noisy det970 det1244 det2381 det2894
mxx (2, 9) (2, 8.5)           @noisy det1112 det1806
mx (1.5, 8.5)                 @noisy det230 det1806
mz (1, 8.5)                   @noisy det2177 det2240 det2652 det2830
mxx (3, 1.5) (3, 2)           @noisy det1207 det2582
mx (2.5, 1.5)                 @noisy det233 det1207
mz (2, 1.5)                   @noisy det516 det627 det1302 det2836
mxx (3, 3.5) (3, 4)           @noisy det958 det2135
mx (2.5, 3.5)                 @noisy det163 det2135
mz (2, 3.5)                   @noisy det935 det1153 det1161 det2947
mxx (3, 5.5) (3, 6)           @noisy det1538 det2475
mx (2.5, 5.5)                 @noisy det47 det2475
mz (2, 5.5)                   @noisy det970 det2414 det2901 det2955
mxx (3, 7.5) (3, 8)           @noisy det147 det2607
mx (2.5, 7.5)                 @noisy det55 det2607
mz (2, 7.5)                   @noisy det1194 det2381 det2540 det2652
mxx (3, 9.5) (3, 10)          @noisy det1470 det1493
mx (2.5, 9.5)                 @noisy det240 det1470
mz (2, 9.5)                   @noisy det289 det344 det2274 det2830
mxx (4, 0.5) (4, 1)           @noisy det1114 det2603
mx (3.5, 0.5)                 @noisy det109 det2603
mz (3, 0.5)                   @noisy det954 det1605 det2204 det2836
mxx (4, 2.5) (4, 3)           @noisy det248 det2156
mx (3.5, 2.5)                 @noisy det51 det2156
mz (3, 2.5)                   @noisy det627 det1161 det2466 det2831
mxx (4, 4.5) (4, 5)           @noisy det985 det1552
mx (3.5, 4.5)                 @noisy det198 det1552
mz (3, 4.5)                   @noisy det1430 det2414 det2476 det2947
mxx (4, 6.5) (4, 7)           @noisy det707 det2699
mx (3.5, 6.5)                 @noisy det251 det2699
mz (3, 6.5)                   @noisy det648 det2213 det2540 det2955
mxx (4, 9) (4, 8.5)           @noisy det732 det2058
mx (3.5, 8.5)                 @noisy det63 det732
mz (3, 8.5)                   @noisy det289 det1194 det1734 det2936
mxx (5, 1.5) (5, 2)           @noisy det1768 det2638
mx (4.5, 1.5)                 @noisy det88 det1768
mz (4, 1.5)                   @noisy det954 det1121 det2665 det2831
mxx (5, 3.5) (5, 4)           @noisy det1325 det1665
mx (4.5, 3.5)                 @noisy det239 det1325
mz (4, 3.5)                   @noisy det1633 det1833 det2466 det2476
mxx (5, 5.5) (5, 6)           @noisy det1840 det2007
mx (4.5, 5.5)                 @noisy det180 det1840
mz (4, 5.5)                   @noisy det648 det1430 det1490 det2106
mxx (5, 7.5) (5, 8)           @noisy det149 det2963
mx (4.5, 7.5)                 @noisy det228 det2963
mz (4, 7.5)                   @noisy det427 det2213 det2585 det2936
mxx (5, 9.5) (5, 10)          @noisy det821 det2829
mx (4.5, 9.5)                 @noisy det179 det2829
mz (4, 9.5)                   @noisy det551 det1099 det1159 det1734
mxx (6, 1) (6, 0.5)           @noisy det23 det493
mx (5.5, 0.5)                 @noisy det261 det493
mz (5, 0.5)                   @noisy det535 det1005 det1874 det2665
mxx (6, 2.5) (6, 3)           @noisy det1186 det2235
mx (5.5, 2.5)                 @noisy det222 det1186
mz (5, 2.5)                   @noisy det1121 det1523 det1833 det1867
mxx (6, 4.5) (6, 5)           @noisy det748 det2924
mx (5.5, 4.5)                 @noisy det135 det2924
mz (5, 4.5)                   @noisy det1490 det1633 det2212 det2324
mxx (6, 6.5) (6, 7)           @noisy det100 det124
mx (5.5, 6.5)                 @noisy det107 det124
mz (5, 6.5)                   @noisy det1216 det2106 det2585 det2702
mxx (6, 8.5) (6, 9)           @noisy det1337 det1610
mx (5.5, 8.5)                 @noisy det155 det1337
mz (5, 8.5)                   @noisy det122 det427 det1159 det2046
mxx (7, 1.5) (7, 2)           @noisy det538 det1957
mx (6.5, 1.5)                 @noisy det227 det1957
mz (6, 1.5)                   @noisy det535 det904 det1523 det1902
mxx (7, 4) (7, 3.5)           @noisy det1004 det2040
mx (6.5, 3.5)                 @noisy det255 det2040
mz (6, 3.5)                   @noisy det1860 det1867 det2015 det2324
mxx (7, 5.5) (7, 6)           @noisy det265 det1324
mx (6.5, 5.5)                 @noisy det202 det1324
mz (6, 5.5)                   @noisy det391 det2212 det2702 det2731
mxx (7, 7.5) (7, 8)           @noisy det784 det2150
mx (6.5, 7.5)                 @noisy det133 det2150
mz (6, 7.5)                   @noisy det786 det1216 det2046 det2421
mxx (7, 9.5) (7, 10)          @noisy det311 det2591
mx (6.5, 9.5)                 @noisy det267 det311
mz (6, 9.5)                   @noisy det122 det451 det1061 det1245
mxx (8, 0.5) (8, 1)           @noisy det271 det979
mx (7.5, 0.5)                 @noisy det177 det271
mz (7, 0.5)                   @noisy det904 det975 det1428 det2395
mxx (8, 2.5) (8, 3)           @noisy det120 det2385
mx (7.5, 2.5)                 @noisy det190 det2385
mz (7, 2.5)                   @noisy det1847 det1902 det2015 det2468
mxx (8, 4.5) (8, 5)           @noisy det2606 det2739
mx (7.5, 4.5)                 @noisy det68 det2606
mz (7, 4.5)                   @noisy det79 det1860 det2731 det2751
mxx (8, 7) (8, 6.5)           @noisy det1721 det2427
mx (7.5, 6.5)                 @noisy det187 det2427
mz (7, 6.5)                   @noisy det391 det786 det788 det1297
mxx (8, 8.5) (8, 9)           @noisy det276 det428
mx (7.5, 8.5)                 @noisy det89 det428
mz (7, 8.5)                   @noisy det1245 det1668 det2421 det2642
mxx (9, 1.5) (9, 2)           @noisy det1199 det2771
mx (8.5, 1.5)                 @noisy det93 det2771
mz (8, 1.5)                   @noisy det588 det1466 det1847 det2395
mxx (9, 3.5) (9, 4)           @noisy det495 det871
mx (8.5, 3.5)                 @noisy det98 det871
mz (8, 3.5)                   @noisy det79 det1033 det1602 det2468
mxx (9, 5.5) (9, 6)           @noisy det150 det1765
mx (8.5, 5.5)                 @noisy det150 det189
mz (8, 5.5)                   @noisy det1297 det1744 det2087 det2751
mxx (9, 7.5) (9, 8)           @noisy det394 det2782
mx (8.5, 7.5)                 @noisy det160 det394
mz (8, 7.5)                   @noisy det635 det788 det2642 det2685
mxx (9, 10) (9, 9.5)          @noisy det539 det1757
mx (8.5, 9.5)                 @noisy det104 det539
mz (8, 9.5)                   @noisy det689 det773 det1668 det2191
mxx (10, 0.5) (10, 1)         @noisy det481 det1434
mx (9.5, 0.5)                 @noisy det236 det1434
mz (9, 0.5)                   @noisy det588 det2277 det2363 det2416
mz (10, 1.5)                  @noisy det1400 det2277
mxx (10, 2.5) (10, 3)         @noisy det337 det2318
mx (9.5, 2.5)                 @noisy det145 det2318
mz (9, 2.5)                   @noisy det798 det1400 det1466 det1602
mz (10, 3.5)                  @noisy det798 det2573
mxx (10, 4.5) (10, 5)         @noisy det2073 det2635
mx (9.5, 4.5)                 @noisy det96 det2073
mz (9, 4.5)                   @noisy det460 det1033 det2087 det2573
mz (10, 5.5)                  @noisy det460 det2096
mxx (10, 6.5) (10, 7)         @noisy det1221 det1317
mx (9.5, 6.5)                 @noisy det34 det1221
mz (9, 6.5)                   @noisy det635 det1641 det1744 det2096
mz (10, 7.5)                  @noisy det1641 det2969
mxx (10, 9) (10, 8.5)         @noisy det1705 det2827
mx (9.5, 8.5)                 @noisy det203 det1705
mz (9, 8.5)                   @noisy det689 det872 det2685 det2969
mz (10, 9.5)                  @noisy det872 det2192
mxx (0.5, 0.5) (0.5, 0)       @noisy det1049 det2370
mzz (1, 1) (0.5, 1)           @noisy det604 det685
mxx (0.5, 2.5) (0.5, 2)       @noisy det824 det2790
mzz (1, 3) (0.5, 3)           @noisy det123 det1384
mxx (0.5, 4.5) (0.5, 4)       @noisy det1329 det1619
mzz (0.5, 5) (1, 5)           @noisy det601 det1333
mxx (0.5, 6.5) (0.5, 6)       @noisy det1368 det1584
mzz (1, 7) (0.5, 7)           @noisy det1244 det2894
mxx (0.5, 8.5) (0.5, 8)       @noisy det1112 det2218
mzz (1, 9) (0.5, 9)           @noisy det2177 det2240
mzz (1.5, 0) (2, 0)           @noisy det547 det2366
mxx (1.5, 1.5) (1.5, 1)       @noisy det2325 det2582
mzz (1.5, 2) (2, 2)           @noisy det516 det1302
mxx (1.5, 3.5) (1.5, 3)       @noisy det224 det958
mzz (1.5, 4) (2, 4)           @noisy det935 det1153
mxx (1.5, 5) (1.5, 5.5)       @noisy det1538 det2882
mzz (1.5, 6) (2, 6)           @noisy det970 det2901
mxx (1.5, 7.5) (1.5, 7)       @noisy det147 det221
mzz (1.5, 8) (2, 8)           @noisy det2381 det2652
mxx (1.5, 9.5) (1.5, 9)       @noisy det1028 det1493
mzz (1.5, 10) (2, 10)         @noisy det2274 det2830
mxx (2.5, 0.5) (2.5, 0)       @noisy det1049 det1114
mzz (3, 1) (2.5, 1)           @noisy det1605 det2836
mxx (2.5, 2) (2.5, 2.5)       @noisy det248 det824
mzz (2.5, 3) (3, 3)           @noisy det627 det1161
mxx (2.5, 4) (2.5, 4.5)       @noisy det985 det1619
mzz (2.5, 5) (3, 5)           @noisy det2414 det2947
mxx (2.5, 6.5) (2.5, 6)       @noisy det707 det1368
mzz (2.5, 7) (3, 7)           @noisy det2540 det2955
mxx (2.5, 8) (2.5, 8.5)       @noisy det1112 det2058
mzz (2.5, 9) (3, 9)           @noisy det289 det1194
mzz (3.5, 0) (4, 0)           @noisy det1634 det2204
mxx (3.5, 1) (3.5, 1.5)       @noisy det2582 det2638
mzz (3.5, 2) (4, 2)           @noisy det954 det2831
mxx (3.5, 3) (3.5, 3.5)       @noisy det958 det1665
mzz (4, 4) (3.5, 4)           @noisy det2466 det2476
mxx (3.5, 5) (3.5, 5.5)       @noisy det1538 det2007
mzz (3.5, 6) (4, 6)           @noisy det648 det1430
mxx (3.5, 7) (3.5, 7.5)       @noisy det147 det149
mzz (3.5, 8) (4, 8)           @noisy det2213 det2936
mxx (3.5, 9) (3.5, 9.5)       @noisy det821 det1493
mzz (4, 10) (3.5, 10)         @noisy det1099 det1734
mxx (4.5, 0.5) (4.5, 0)       @noisy det23 det1114
mzz (5, 1) (4.5, 1)           @noisy det1005 det2665
mxx (4.5, 2) (4.5, 2.5)       @noisy det248 det2235
mzz (5, 3) (4.5, 3)           @noisy det1121 det1833
mxx (4.5, 4.5) (4.5, 4)       @noisy det748 det985
mzz (5, 5) (4.5, 5)           @noisy det1490 det1633
mxx (4.5, 6.5) (4.5, 6)       @noisy det100 det707
mzz (5, 7) (4.5, 7)           @noisy det2106 det2585
mxx (4.5, 8) (4.5, 8.5)       @noisy det1610 det2058
mzz (5, 9) (4.5, 9)           @noisy det427 det1159
mzz (5.5, 0) (6, 0)           @noisy det1874 det2744
mxx (5.5, 1) (5.5, 1.5)       @noisy det538 det2638
mzz (5.5, 2) (6, 2)           @noisy det535 det1523
mxx (5.5, 3) (5.5, 3.5)       @noisy det1004 det1665
mzz (5.5, 4) (6, 4)           @noisy det1867 det2324
mxx (5.5, 5.5) (5.5, 5)       @noisy det265 det2007
mzz (6, 6) (5.5, 6)           @noisy det2212 det2702
mxx (5.5, 7) (5.5, 7.5)       @noisy det149 det784
mzz (5.5, 8) (6, 8)           @noisy det1216 det2046
mxx (5.5, 9) (5.5, 9.5)       @noisy det821 det2591
mzz (5.5, 10) (6, 10)         @noisy det122 det451
mxx (6.5, 0) (6.5, 0.5)       @noisy det23 det979
mzz (6.5, 1) (7, 1)           @noisy det904 det975
mxx (6.5, 2.5) (6.5, 2)       @noisy det120 det2235
mzz (6.5, 3) (7, 3)           @noisy det1902 det2015
mxx (6.5, 4.5) (6.5, 4)       @noisy det748 det2739
mzz (6.5, 5) (7, 5)           @noisy det1860 det2731
mxx (6.5, 6) (6.5, 6.5)       @noisy det100 det1721
mzz (6.5, 7) (7, 7)           @noisy det391 det786
mxx (6.5, 8.5) (6.5, 8)       @noisy det276 det1610
mzz (7, 9) (6.5, 9)           @noisy det1245 det2421
mzz (7.5, 0) (8, 0)           @noisy det1428 det1433
mxx (7.5, 1.5) (7.5, 1)       @noisy det538 det1199
mzz (7.5, 2) (8, 2)           @noisy det1847 det2395
mxx (7.5, 3) (7.5, 3.5)       @noisy det495 det1004
mzz (7.5, 4) (8, 4)           @noisy det79 det2468
mxx (7.5, 5) (7.5, 5.5)       @noisy det265 det1765
mzz (7.5, 6) (8, 6)           @noisy det1297 det2751
mxx (7.5, 7.5) (7.5, 7)       @noisy det784 det2782
mzz (7.5, 8) (8, 8)           @noisy det788 det2642
mxx (7.5, 9.5) (7.5, 9)       @noisy det1757 det2591
mzz (7.5, 10) (8, 10)         @noisy det1668 det2191
mxx (8.5, 0) (8.5, 0.5)       @noisy det481 det979
mzz (8.5, 1) (9, 1)           @noisy det588 det2363
mxx (8.5, 2.5) (8.5, 2)       @noisy det120 det337
mzz (8.5, 3) (9, 3)           @noisy det1466 det1602
mxx (8.5, 4.5) (8.5, 4)       @noisy det2635 det2739
mzz (9, 5) (8.5, 5)           @noisy det1033 det2087
mxx (8.5, 6) (8.5, 6.5)       @noisy det1317 det1721
mzz (8.5, 7) (9, 7)           @noisy det635 det1744
mxx (8.5, 8.5) (8.5, 8)       @noisy det276 det2827
mzz (8.5, 9) (9, 9)           @noisy det689 det2685
mzz (9.5, 0) (10, 0)          @noisy det36 det2416
mxx (9.5, 1.5) (9.5, 1)       @noisy det717 det1199
mzz (9.5, 2) (10, 2)          @noisy det1400 det2277
mxx (9.5, 3.5) (9.5, 3)       @noisy det495 det952
mzz (9.5, 4) (10, 4)          @noisy det798 det2573
mxx (9.5, 5) (9.5, 5.5)       @noisy det1765 det1831
mzz (9.5, 6) (10, 6)          @noisy det460 det2096
mxx (9.5, 7) (9.5, 7.5)       @noisy det1532 det2782
mzz (9.5, 8) (10, 8)          @noisy det1641 det2969
mxx (9.5, 9.5) (9.5, 9)       @noisy det1206 det1757
mzz (9.5, 10) (10, 10)        @noisy det872 det2192

--------         46
mz (0, 0.5)                   @noisy det604 det685
mxx (0, 1.5) (0, 2)           @noisy det186 det2325
mx (0.5, 1.5)                 @noisy det151 det186
mz (1, 1.5)                   @noisy det516 det685 det1302 det1384
mz (0, 2.5)                   @noisy det123 det1384
mxx (0, 3.5) (0, 4)           @noisy det152 det224
mx (0.5, 3.5)                 @noisy det152 det175
mz (1, 3.5)                   @noisy det123 det601 det935 det1153
mz (0, 4.5)                   @noisy det601 det1333
mxx (0, 5.5) (0, 6)           @noisy det2663 det2882
mx (0.5, 5.5)                 @noisy det211 det2663
mz (1, 5.5)                   @noisy det970 det1333 det2894 det2901
mz (0, 6.5)                   @noisy det1244 det2894
mxx (0, 7.5) (0, 8)           @noisy det221 det1046
mx (0.5, 7.5)                 @noisy det167 det1046
mz (1, 7.5)                   @noisy det1244 det2177 det2381 det2652
mz (0, 8.5)                   @noisy det2177 det2240
mxx (0, 9.5) (0, 10)          @noisy det1028 det1250
mx (0.5, 9.5)                 @noisy det85 det1250
mz (1, 9.5)                   @noisy det296 det2240 det2274 det2830
mxx (1, 0.5) (1, 1)           @noisy det1049 det2525
mx (1.5, 0.5)                 @noisy det208 det2525
mz (2, 0.5)                   @noisy det516 det1605 det2366 det2836
mxx (1, 2.5) (1, 3)           @noisy det505 det824
mx (1.5, 2.5)                 @noisy det129 det505
mz (2, 2.5)                   @noisy det627 det1153 det1161 det1302
mxx (1, 4.5) (1, 5)           @noisy det1619 det2588
mx (1.5, 4.5)                 @noisy det137 det2588
mz (2, 4.5)                   @noisy det935 det970 det2414 det2947
mxx (1, 6.5) (1, 7)           @noisy det747 det1368
mx (1.5, 6.5)                 @noisy det216 det747
mz (2, 6.5)                   @noisy det2540 det2652 det2901 det2955
mxx (1, 8.5) (1, 9)           @noisy det1112 det2389
mx (1.5, 8.5)                 @noisy det230 det2389
mz (2, 8.5)                   @noisy det289 det1194 det2274 det2381
mxx (2, 1.5) (2, 2)           @noisy det533 det2582
mx (2.5, 1.5)                 @noisy det233 det533
mz (3, 1.5)                   @noisy det954 det1161 det1605 det2831
mxx (2, 3.5) (2, 4)           @noisy det958 det2890
mx (2.5, 3.5)                 @noisy det163 det2890
mz (3, 3.5)                   @noisy det627 det2414 det2466 det2476
mxx (2, 5.5) (2, 6)           @noisy det1538 det2812
mx (2.5, 5.5)                 @noisy det47 det2812
mz (3, 5.5)                   @noisy det648 det1430 det2540 det2947
mxx (2, 7.5) (2, 8)           @noisy det147 det2500
mx (2.5, 7.5)                 @noisy det55 det2500
mz (3, 7.5)                   @noisy det289 det2213 det2936 det2955
mxx (2, 9.5) (2, 10)          @noisy det771 det1493
mx (2.5, 9.5)                 @noisy det240 det771
mz (3, 9.5)                   @noisy det857 det1099 det1194 det1734
mxx (3, 1) (3, 0.5)           @noisy det1114 det1192
mx (3.5, 0.5)                 @noisy det109 det1192
mz (4, 0.5)                   @noisy det1005 det1634 det2665 det2831
mxx (3, 2.5) (3, 3)           @noisy det248 det2433
mx (3.5, 2.5)                 @noisy det51 det2433
mz (4, 2.5)                   @noisy det954 det1121 det1833 det2476
mxx (3, 4.5) (3, 5)           @noisy det985 det1773
mx (3.5, 4.5)                 @noisy det198 det1773
mz (4, 4.5)                   @noisy det648 det1490 det1633 det2466
mxx (3, 7) (3, 6.5)           @noisy det194 det707
mx (3.5, 6.5)                 @noisy det194 det251
mz (4, 6.5)                   @noisy det1430 det2106 det2585 det2936
mxx (3, 8.5) (3, 9)           @noisy det2058 det2368
mx (3.5, 8.5)                 @noisy det63 det2368
mz (4, 8.5)                   @noisy det427 det1099 det1159 det2213
mxx (4, 1.5) (4, 2)           @noisy det2230 det2638
mx (4.5, 1.5)                 @noisy det88 det2230
mz (5, 1.5)                   @noisy det535 det1005 det1523 det1833
mxx (4, 4) (4, 3.5)           @noisy det642 det1665
mx (4.5, 3.5)                 @noisy det239 det642
mz (5, 3.5)                   @noisy det1121 det1490 det1867 det2324
mxx (4, 5.5) (4, 6)           @noisy det351 det2007
mx (4.5, 5.5)                 @noisy det180 det351
mz (5, 5.5)                   @noisy det1633 det2212 det2585 det2702
mxx (4, 7.5) (4, 8)           @noisy det28 det149
mx (4.5, 7.5)                 @noisy det28 det228
mz (5, 7.5)                   @noisy det1159 det1216 det2046 det2106
mxx (4, 9.5) (4, 10)          @noisy det821 det1647
mx (4.5, 9.5)                 @noisy det179 det1647
mz (5, 9.5)                   @noisy det122 det427 det451 det2309
mxx (5, 0.5) (5, 1)           @noisy det23 det920
mx (5.5, 0.5)                 @noisy det261 det920
mz (6, 0.5)                   @noisy det904 det975 det1523 det2744
mxx (5, 3) (5, 2.5)           @noisy det1703 det2235
mx (5.5, 2.5)                 @noisy det222 det1703
mz (6, 2.5)                   @noisy det535 det1902 det2015 det2324
mxx (5, 4.5) (5, 5)           @noisy det748 det1226
mx (5.5, 4.5)                 @noisy det135 det1226
mz (6, 4.5)                   @noisy det1860 det1867 det2702 det2731
mxx (5, 6.5) (5, 7)           @noisy det100 det2012
mx (5.5, 6.5)                 @noisy det107 det2012
mz (6, 6.5)                   @noisy det391 det786 det2046 det2212
mxx (5, 9) (5, 8.5)           @noisy det1610 det2601
mx (5.5, 8.5)                 @noisy det155 det2601
mz (6, 8.5)                   @noisy det451 det1216 det1245 det2421
mxx (6, 1.5) (6, 2)           @noisy det538 det1658
mx (6.5, 1.5)                 @noisy det227 det1658
mz (7, 1.5)                   @noisy det975 det1847 det2015 det2395
mxx (6, 3.5) (6, 4)           @noisy det574 det1004
mx (6.5, 3.5)                 @noisy det255 det574
mz (7, 3.5)                   @noisy det79 det1902 det2468 det2731
mxx (6, 6) (6, 5.5)           @noisy det265 det1093
mx (6.5, 5.5)                 @noisy det202 det1093
mz (7, 5.5)                   @noisy det786 det1297 det1860 det2751
mxx (6, 7.5) (6, 8)           @noisy det446 det784
mx (6.5, 7.5)                 @noisy det133 det446
mz (7, 7.5)                   @noisy det391 det788 det1245 det2642
mxx (6, 9.5) (6, 10)          @noisy det2036 det2591
mx (6.5, 9.5)                 @noisy det267 det2036
mz (7, 9.5)                   @noisy det1668 det2191 det2421 det2879
mxx (7, 0.5) (7, 1)           @noisy det979 det2400
mx (7.5, 0.5)                 @noisy det177 det2400
mz (8, 0.5)                   @noisy det588 det1433 det1847 det2363
mxx (7, 2.5) (7, 3)           @noisy det120 det1463
mx (7.5, 2.5)                 @noisy det190 det1463
mz (8, 2.5)                   @noisy det79 det1466 det1602 det2395
mxx (7, 4.5) (7, 5)           @noisy det552 det2739
mx (7.5, 4.5)                 @noisy det68 det552
mz (8, 4.5)                   @noisy det1033 det1297 det2087 det2468
mxx (7, 6.5) (7, 7)           @noisy det1721 det2801
mx (7.5, 6.5)                 @noisy det187 det2801
mz (8, 6.5)                   @noisy det635 det1744 det2642 det2751
mxx (7, 9) (7, 8.5)           @noisy det276 det1534
mx (7.5, 8.5)                 @noisy det89 det1534
mz (8, 8.5)                   @noisy det689 det788 det2191 det2685
mxx (8, 2) (8, 1.5)           @noisy det1199 det2819
mx (8.5, 1.5)                 @noisy det93 det2819
mz (9, 1.5)                   @noisy det1400 det1602 det2277 det2363
mxx (8, 3.5) (8, 4)           @noisy det495 det2555
mx (8.5, 3.5)                 @noisy det98 det2555
mz (9, 3.5)                   @noisy det798 det1466 det2087 det2573
mxx (8, 5.5) (8, 6)           @noisy det486 det1765
mx (8.5, 5.5)                 @noisy det189 det486
mz (9, 5.5)                   @noisy det460 det635 det1033 det2096
mxx (8, 7.5) (8, 8)           @noisy det1175 det2782
mx (8.5, 7.5)                 @noisy det160 det1175
mz (9, 7.5)                   @noisy det689 det1641 det1744 det2969
mxx (8, 9.5) (8, 10)          @noisy det464 det1757
mx (8.5, 9.5)                 @noisy det104 det464
mz (9, 9.5)                   @noisy det872 det1204 det2192 det2685
mxx (9, 0.5) (9, 1)           @noisy det481 det2933
mx (9.5, 0.5)                 @noisy det236 det2933
mz (10, 0.5)                  @noisy det36 det1400
mxx (10, 1.5) (10, 2)         @noisy det717 det760
mxx (9, 2.5) (9, 3)           @noisy det337 det1559
mx (9.5, 2.5)                 @noisy det145 det1559
mz (10, 2.5)                  @noisy det2277 det2573
mxx (10, 4) (10, 3.5)         @noisy det952 det1241
mxx (9, 5) (9, 4.5)           @noisy det561 det2635
mx (9.5, 4.5)                 @noisy det96 det561
mz (10, 4.5)                  @noisy det798 det2096
mxx (10, 5.5) (10, 6)         @noisy det1390 det1831
mxx (9, 6.5) (9, 7)           @noisy det269 det1317
mx (9.5, 6.5)                 @noisy det34 det269
mz (10, 6.5)                  @noisy det460 det2969
mxx (10, 7.5) (10, 8)         @noisy det1532 det2906
mxx (9, 8.5) (9, 9)           @noisy det2761 det2827
mx (9.5, 8.5)                 @noisy det203 det2761
mz (10, 8.5)                  @noisy det1641 det2192
mxx (10, 9.5) (10, 10)        @noisy det1206 det2445
mxx (0.5, 0.5) (0.5, 1)       @noisy det1049 det2370
mzz (1, 0) (0.5, 0)           @noisy det604 det685
mxx (0.5, 2.5) (0.5, 3)       @noisy det824 det2790
mzz (1, 2) (0.5, 2)           @noisy det123 det1384
mxx (0.5, 5) (0.5, 4.5)       @noisy det1329 det1619
mzz (1, 4) (0.5, 4)           @noisy det601 det1333
mxx (0.5, 6.5) (0.5, 7)       @noisy det1368 det1584
mzz (0.5, 6) (1, 6)           @noisy det1244 det2894
mxx (0.5, 8.5) (0.5, 9)       @noisy det1112 det2218
mzz (1, 8) (0.5, 8)           @noisy det2177 det2240
mzz (1, 10) (0.5, 10)         @noisy det296 det1494
mxx (1.5, 1.5) (1.5, 2)       @noisy det2325 det2582
mzz (1.5, 1) (2, 1)           @noisy det516 det1302
mxx (1.5, 4) (1.5, 3.5)       @noisy det224 det958
mzz (2, 3) (1.5, 3)           @noisy det935 det1153
mxx (1.5, 5.5) (1.5, 6)       @noisy det1538 det2882
mzz (1.5, 5) (2, 5)           @noisy det970 det2901
mxx (1.5, 7.5) (1.5, 8)       @noisy det147 det221
mzz (1.5, 7) (2, 7)           @noisy det2381 det2652
mxx (1.5, 10) (1.5, 9.5)      @noisy det1028 det1493
mzz (2, 9) (1.5, 9)           @noisy det2274 det2830
mxx (2.5, 0.5) (2.5, 1)       @noisy det1049 det1114
mzz (2.5, 0) (3, 0)           @noisy det1605 det2836
mxx (2.5, 2.5) (2.5, 3)       @noisy det248 det824
mzz (2.5, 2) (3, 2)           @noisy det627 det1161
mxx (2.5, 4.5) (2.5, 5)       @noisy det985 det1619
mzz (2.5, 4) (3, 4)           @noisy det2414 det2947
mxx (2.5, 7) (2.5, 6.5)       @noisy det707 det1368
mzz (3, 6) (2.5, 6)           @noisy det2540 det2955
mxx (2.5, 8.5) (2.5, 9)       @noisy det1112 det2058
mzz (2.5, 8) (3, 8)           @noisy det289 det1194
mzz (2.5, 10) (3, 10)         @noisy det344 det857
mxx (3.5, 1.5) (3.5, 2)       @noisy det2582 det2638
mzz (3.5, 1) (4, 1)           @noisy det954 det2831
mxx (3.5, 3.5) (3.5, 4)       @noisy det958 det1665
mzz (3.5, 3) (4, 3)           @noisy det2466 det2476
mxx (3.5, 5.5) (3.5, 6)       @noisy det1538 det2007
mzz (3.5, 5) (4, 5)           @noisy det648 det1430
mxx (3.5, 7.5) (3.5, 8)       @noisy det147 det149
mzz (3.5, 7) (4, 7)           @noisy det2213 det2936
mxx (3.5, 9.5) (3.5, 10)      @noisy det821 det1493
mzz (4, 9) (3.5, 9)           @noisy det1099 det1734
mxx (4.5, 0.5) (4.5, 1)       @noisy det23 det1114
mzz (5, 0) (4.5, 0)           @noisy det1005 det2665
mxx (4.5, 2.5) (4.5, 3)       @noisy det248 det2235
mzz (4.5, 2) (5, 2)           @noisy det1121 det1833
mxx (4.5, 4.5) (4.5, 5)       @noisy det748 det985
mzz (5, 4) (4.5, 4)           @noisy det1490 det1633
mxx (4.5, 6.5) (4.5, 7)       @noisy det100 det707
mzz (5, 6) (4.5, 6)           @noisy det2106 det2585
mxx (4.5, 8.5) (4.5, 9)       @noisy det1610 det2058
mzz (4.5, 8) (5, 8)           @noisy det427 det1159
mzz (5, 10) (4.5, 10)         @noisy det551 det2309
mxx (5.5, 1.5) (5.5, 2)       @noisy det538 det2638
mzz (5.5, 1) (6, 1)           @noisy det535 det1523
mxx (5.5, 3.5) (5.5, 4)       @noisy det1004 det1665
mzz (5.5, 3) (6, 3)           @noisy det1867 det2324
mxx (5.5, 5.5) (5.5, 6)       @noisy det265 det2007
mzz (5.5, 5) (6, 5)           @noisy det2212 det2702
mxx (5.5, 7.5) (5.5, 8)       @noisy det149 det784
mzz (5.5, 7) (6, 7)           @noisy det1216 det2046
mxx (5.5, 9.5) (5.5, 10)      @noisy det821 det2591
mzz (5.5, 9) (6, 9)           @noisy det122 det451
mxx (6.5, 0.5) (6.5, 1)       @noisy det23 det979
mzz (6.5, 0) (7, 0)           @noisy det904 det975
mxx (6.5, 2.5) (6.5, 3)       @noisy det120 det2235
mzz (6.5, 2) (7, 2)           @noisy det1902 det2015
mxx (6.5, 5) (6.5, 4.5)       @noisy det748 det2739
mzz (7, 4) (6.5, 4)           @noisy det1860 det2731
mxx (6.5, 6.5) (6.5, 7)       @noisy det100 det1721
mzz (6.5, 6) (7, 6)           @noisy det391 det786
mxx (6.5, 8.5) (6.5, 9)       @noisy det276 det1610
mzz (6.5, 8) (7, 8)           @noisy det1245 det2421
mzz (7, 10) (6.5, 10)         @noisy det1061 det2879
mxx (7.5, 2) (7.5, 1.5)       @noisy det538 det1199
mzz (7.5, 1) (8, 1)           @noisy det1847 det2395
mxx (7.5, 3.5) (7.5, 4)       @noisy det495 det1004
mzz (7.5, 3) (8, 3)           @noisy det79 det2468
mxx (7.5, 5.5) (7.5, 6)       @noisy det265 det1765
mzz (7.5, 5) (8, 5)           @noisy det1297 det2751
mxx (7.5, 8) (7.5, 7.5)       @noisy det784 det2782
mzz (8, 7) (7.5, 7)           @noisy det788 det2642
mxx (7.5, 9.5) (7.5, 10)      @noisy det1757 det2591
mzz (7.5, 9) (8, 9)           @noisy det1668 det2191
mxx (8.5, 0.5) (8.5, 1)       @noisy det481 det979
mzz (8.5, 0) (9, 0)           @noisy det588 det2363
mxx (8.5, 2.5) (8.5, 3)       @noisy det120 det337
mzz (8.5, 2) (9, 2)           @noisy det1466 det1602
mxx (8.5, 4.5) (8.5, 5)       @noisy det2635 det2739
mzz (8.5, 4) (9, 4)           @noisy det1033 det2087
mxx (8.5, 6.5) (8.5, 7)       @noisy det1317 det1721
mzz (8.5, 6) (9, 6)           @noisy det635 det1744
mxx (8.5, 8.5) (8.5, 9)       @noisy det276 det2827
mzz (8.5, 8) (9, 8)           @noisy det689 det2685
mzz (9, 10) (8.5, 10)         @noisy det773 det1204
mxx (9.5, 1.5) (9.5, 2)       @noisy det717 det1199
mzz (10, 1) (9.5, 1)          @noisy det1400 det2277
mxx (9.5, 4) (9.5, 3.5)       @noisy det495 det952
mzz (9.5, 3) (10, 3)          @noisy det798 det2573
mxx (9.5, 5.5) (9.5, 6)       @noisy det1765 det1831
mzz (9.5, 5) (10, 5)          @noisy det460 det2096
mxx (9.5, 7.5) (9.5, 8)       @noisy det1532 det2782
mzz (9.5, 7) (10, 7)          @noisy det1641 det2969
mxx (9.5, 10) (9.5, 9.5)      @noisy det1206 det1757
mzz (10, 9) (9.5, 9)          @noisy det872 det2192

--------         47
mxx (0, 0.5) (0, 0)           @noisy det932 det2370
mzz (0, 1.5) (0.5, 1.5)       @noisy det123 det685
mxx (1, 1) (1, 1.5)           @noisy det186 det2325
mxx (0, 2) (0, 2.5)           @noisy det1458 det2790
mzz (0, 3.5) (0.5, 3.5)       @noisy det123 det1333
mxx (1, 3) (1, 3.5)           @noisy det152 det224
mxx (0, 4) (0, 4.5)           @noisy det653 det1329
mzz (0.5, 5.5) (0, 5.5)       @noisy det1244 det1333
mxx (1, 5) (1, 5.5)           @noisy det2663 det2882
mxx (0, 6.5) (0, 6)           @noisy det246 det1584
mzz (0, 7.5) (0.5, 7.5)       @noisy det1244 det2240
mxx (1, 7.5) (1, 7)           @noisy det221 det1046
mxx (0, 8) (0, 8.5)           @noisy det2218 det2617
mzz (0, 9.5) (0.5, 9.5)       @noisy det1494 det2240
mxx (1, 9) (1, 9.5)           @noisy det1028 det1250
mzz (1, 0.5) (1.5, 0.5)       @noisy det1302 det2366
mxx (2, 0) (2, 0.5)           @noisy det1049 det2525
mzz (1, 2.5) (1.5, 2.5)       @noisy det935 det1302
mxx (2, 2) (2, 2.5)           @noisy det505 det824
mzz (1.5, 4.5) (1, 4.5)       @noisy det935 det2901
mxx (2, 4.5) (2, 4)           @noisy det1619 det2588
mzz (1, 6.5) (1.5, 6.5)       @noisy det2381 det2901
mxx (2, 6.5) (2, 6)           @noisy det747 det1368
mzz (1, 8.5) (1.5, 8.5)       @noisy det2381 det2830
mxx (2, 8) (2, 8.5)           @noisy det1112 det2389
mzz (2, 1.5) (2.5, 1.5)       @noisy det627 det1605
mxx (3, 1.5) (3, 1)           @noisy det533 det2582
mzz (2, 3.5) (2.5, 3.5)       @noisy det627 det2947
mxx (3, 3.5) (3, 3)           @noisy det958 det2890
mzz (2, 5.5) (2.5, 5.5)       @noisy det2947 det2955
mxx (3, 5) (3, 5.5)           @noisy det1538 det2812
mzz (2.5, 7.5) (2, 7.5)       @noisy det1194 det2955
mxx (3, 7.5) (3, 7)           @noisy det147 det2500
mzz (2, 9.5) (2.5, 9.5)       @noisy det344 det1194
mxx (3, 9.5) (3, 9)           @noisy det771 det1493
mzz (3.5, 0.5) (3, 0.5)       @noisy det954 det1634
mxx (4, 0) (4, 0.5)           @noisy det1114 det1192
mzz (3, 2.5) (3.5, 2.5)       @noisy det954 det2466
mxx (4, 2) (4, 2.5)           @noisy det248 det2433
mzz (3, 4.5) (3.5, 4.5)       @noisy det1430 det2466
mxx (4, 4.5) (4, 4)           @noisy det985 det1773
mzz (3.5, 6.5) (3, 6.5)       @noisy det1430 det2213
mxx (4, 6) (4, 6.5)           @noisy det194 det707
mzz (3, 8.5) (3.5, 8.5)       @noisy det1734 det2213
mxx (4, 8) (4, 8.5)           @noisy det2058 det2368
mzz (4, 1.5) (4.5, 1.5)       @noisy det1005 det1121
mxx (5, 1) (5, 1.5)           @noisy det2230 det2638
mzz (4.5, 3.5) (4, 3.5)       @noisy det1121 det1633
mxx (5, 3.5) (5, 3)           @noisy det642 det1665
mzz (4, 5.5) (4.5, 5.5)       @noisy det1633 det2106
mxx (5, 5.5) (5, 5)           @noisy det351 det2007
mzz (4, 7.5) (4.5, 7.5)       @noisy det427 det2106
mxx (5, 7) (5, 7.5)           @noisy det28 det149
mzz (4, 9.5) (4.5, 9.5)       @noisy det427 det551
mxx (5, 9.5) (5, 9)           @noisy det821 det1647
mzz (5, 0.5) (5.5, 0.5)       @noisy det535 det2744
mxx (6, 0) (6, 0.5)           @noisy det23 det920
mzz (5.5, 2.5) (5, 2.5)       @noisy det535 det1867
mxx (6, 2.5) (6, 2)           @noisy det1703 det2235
mzz (5, 4.5) (5.5, 4.5)       @noisy det1867 det2212
mxx (6, 4) (6, 4.5)           @noisy det748 det1226
mzz (5, 6.5) (5.5, 6.5)       @noisy det1216 det2212
mxx (6, 6.5) (6, 6)           @noisy det100 det2012
mzz (5.5, 8.5) (5, 8.5)       @noisy det122 det1216
mxx (6, 8.5) (6, 8)           @noisy det1610 det2601
mzz (6, 1.5) (6.5, 1.5)       @noisy det975 det1902
mxx (7, 1.5) (7, 1)           @noisy det538 det1658
mzz (6, 3.5) (6.5, 3.5)       @noisy det1860 det1902
mxx (7, 3) (7, 3.5)           @noisy det574 det1004
mzz (6.5, 5.5) (6, 5.5)       @noisy det391 det1860
mxx (7, 5.5) (7, 5)           @noisy det265 det1093
mzz (6, 7.5) (6.5, 7.5)       @noisy det391 det2421
mxx (7, 7.5) (7, 7)           @noisy det446 det784
mzz (6, 9.5) (6.5, 9.5)       @noisy det1061 det2421
mxx (7, 9.5) (7, 9)           @noisy det2036 det2591
mzz (7, 0.5) (7.5, 0.5)       @noisy det1433 det2395
mxx (8, 0.5) (8, 0)           @noisy det979 det2400
mzz (7.5, 2.5) (7, 2.5)       @noisy det2395 det2468
mxx (8, 2.5) (8, 2)           @noisy det120 det1463
mzz (7, 4.5) (7.5, 4.5)       @noisy det2468 det2751
mxx (8, 4) (8, 4.5)           @noisy det552 det2739
mzz (7, 6.5) (7.5, 6.5)       @noisy det788 det2751
mxx (8, 6.5) (8, 6)           @noisy det1721 det2801
mzz (7.5, 8.5) (7, 8.5)       @noisy det788 det1668
mxx (8, 8) (8, 8.5)           @noisy det276 det1534
mzz (8.5, 1.5) (8, 1.5)       @noisy det1466 det2363
mxx (9, 1) (9, 1.5)           @noisy det1199 det2819
mzz (8, 3.5) (8.5, 3.5)       @noisy det1033 det1466
mxx (9, 3) (9, 3.5)           @noisy det495 det2555
mzz (8, 5.5) (8.5, 5.5)       @noisy det1033 det1744
mxx (9, 5.5) (9, 5)           @noisy det486 det1765
mzz (8, 7.5) (8.5, 7.5)       @noisy det1744 det2685
mxx (9, 7) (9, 7.5)           @noisy det1175 det2782
mzz (8, 9.5) (8.5, 9.5)       @noisy det773 det2685
mxx (9, 9) (9, 9.5)           @noisy det464 det1757
mzz (9, 0.5) (9.5, 0.5)       @noisy det36 det2277
mxx (10, 0.5) (10, 0)         @noisy det481 det2933
mzz (9.5, 2.5) (9, 2.5)       @noisy det798 det2277
mxx (10, 2) (10, 2.5)         @noisy det337 det1559
mzz (9.5, 4.5) (9, 4.5)       @noisy det460 det798
mxx (10, 4.5) (10, 4)         @noisy det561 det2635
mzz (9, 6.5) (9.5, 6.5)       @noisy det460 det1641
mxx (10, 6.5) (10, 6)         @noisy det269 det1317
mzz (9.5, 8.5) (9, 8.5)       @noisy det872 det1641
mxx (10, 8) (10, 8.5)         @noisy det2761 det2827
mzz (0, 1) (0.5, 1)           @noisy det604 det685
mz (0.5, 0.5)                 @noisy det604 det755
mx (0.5, 0)                   @noisy det932 det1049
mzz (0, 3) (0.5, 3)           @noisy det123 det1384
mz (0.5, 2.5)                 @noisy det841 det1384
mx (0.5, 2)                   @noisy det186 det824 det1458 det2325
mzz (0.5, 5) (0, 5)           @noisy det601 det1333
mz (0.5, 4.5)                 @noisy det601 det848
mx (0.5, 4)                   @noisy det152 det224 det653 det1619
mzz (0, 7) (0.5, 7)           @noisy det1244 det2894
mz (0.5, 6.5)                 @noisy det802 det2894
mx (0.5, 6)                   @noisy det246 det1368 det2663 det2882
mzz (0, 9) (0.5, 9)           @noisy det2177 det2240
mz (0.5, 8.5)                 @noisy det775 det2177
mx (0.5, 8)                   @noisy det221 det1046 det1112 det2617
mx (0.5, 10)                  @noisy det1028 det1250
mzz (1, 0) (1.5, 0)           @noisy det547 det2366
mzz (1, 2) (1.5, 2)           @noisy det516 det1302
mz (1.5, 1.5)                 @noisy det516 det843
mx (1.5, 1)                   @noisy det186 det1049 det2525 det2582
mzz (1.5, 4) (1, 4)           @noisy det935 det1153
mz (1.5, 3.5)                 @noisy det739 det1153
mx (1.5, 3)                   @noisy det152 det505 det824 det958
mzz (1, 6) (1.5, 6)           @noisy det970 det2901
mz (1.5, 5.5)                 @noisy det700 det970
mx (1.5, 5)                   @noisy det1538 det1619 det2588 det2663
mzz (1, 8) (1.5, 8)           @noisy det2381 det2652
mz (1.5, 7.5)                 @noisy det828 det2652
mx (1.5, 7)                   @noisy det147 det747 det1046 det1368
mzz (1.5, 10) (1, 10)         @noisy det2274 det2830
mz (1.5, 9.5)                 @noisy det778 det2274
mx (1.5, 9)                   @noisy det1112 det1250 det1493 det2389
mzz (2, 1) (2.5, 1)           @noisy det1605 det2836
mz (2.5, 0.5)                 @noisy det668 det2836
mx (2.5, 0)                   @noisy det1114 det2525
mzz (2, 3) (2.5, 3)           @noisy det627 det1161
mz (2.5, 2.5)                 @noisy det799 det1161
mx (2.5, 2)                   @noisy det248 det505 det533 det2582
mzz (2, 5) (2.5, 5)           @noisy det2414 det2947
mz (2.5, 4.5)                 @noisy det844 det2414
mx (2.5, 4)                   @noisy det958 det985 det2588 det2890
mzz (2.5, 7) (2, 7)           @noisy det2540 det2955
mz (2.5, 6.5)                 @noisy det676 det2540
mx (2.5, 6)                   @noisy det707 det747 det1538 det2812
mzz (2, 9) (2.5, 9)           @noisy det289 det1194
mz (2.5, 8.5)                 @noisy det289 det782
mx (2.5, 8)                   @noisy det147 det2058 det2389 det2500
mx (2.5, 10)                  @noisy det771 det1493
mzz (3.5, 0) (3, 0)           @noisy det1634 det2204
mzz (3, 2) (3.5, 2)           @noisy det954 det2831
mz (3.5, 1.5)                 @noisy det850 det2831
mx (3.5, 1)                   @noisy det533 det1114 det1192 det2638
mzz (3, 4) (3.5, 4)           @noisy det2466 det2476
mz (3.5, 3.5)                 @noisy det794 det2476
mx (3.5, 3)                   @noisy det248 det1665 det2433 det2890
mzz (3.5, 6) (3, 6)           @noisy det648 det1430
mz (3.5, 5.5)                 @noisy det648 det796
mx (3.5, 5)                   @noisy det985 det1773 det2007 det2812
mzz (3, 8) (3.5, 8)           @noisy det2213 det2936
mz (3.5, 7.5)                 @noisy det781 det2936
mx (3.5, 7)                   @noisy det149 det194 det707 det2500
mzz (3, 10) (3.5, 10)         @noisy det1099 det1734
mz (3.5, 9.5)                 @noisy det711 det1099
mx (3.5, 9)                   @noisy det771 det821 det2058 det2368
mzz (4, 1) (4.5, 1)           @noisy det1005 det2665
mz (4.5, 0.5)                 @noisy det751 det2665
mx (4.5, 0)                   @noisy det23 det1192
mzz (4.5, 3) (4, 3)           @noisy det1121 det1833
mz (4.5, 2.5)                 @noisy det839 det1833
mx (4.5, 2)                   @noisy det2230 det2235 det2433 det2638
mzz (4, 5) (4.5, 5)           @noisy det1490 det1633
mz (4.5, 4.5)                 @noisy det847 det1490
mx (4.5, 4)                   @noisy det642 det748 det1665 det1773
mzz (4, 7) (4.5, 7)           @noisy det2106 det2585
mz (4.5, 6.5)                 @noisy det854 det2585
mx (4.5, 6)                   @noisy det100 det194 det351 det2007
mzz (4, 9) (4.5, 9)           @noisy det427 det1159
mz (4.5, 8.5)                 @noisy det805 det1159
mx (4.5, 8)                   @noisy det28 det149 det1610 det2368
mx (4.5, 10)                  @noisy det821 det1647
mzz (5, 0) (5.5, 0)           @noisy det1874 det2744
mzz (5.5, 2) (5, 2)           @noisy det535 det1523
mz (5.5, 1.5)                 @noisy det820 det1523
mx (5.5, 1)                   @noisy det23 det538 det920 det2230
mzz (5, 4) (5.5, 4)           @noisy det1867 det2324
mz (5.5, 3.5)                 @noisy det682 det2324
mx (5.5, 3)                   @noisy det642 det1004 det1703 det2235
mzz (5, 6) (5.5, 6)           @noisy det2212 det2702
mz (5.5, 5.5)                 @noisy det741 det2702
mx (5.5, 5)                   @noisy det265 det351 det748 det1226
mzz (5.5, 8) (5, 8)           @noisy det1216 det2046
mz (5.5, 7.5)                 @noisy det861 det2046
mx (5.5, 7)                   @noisy det28 det100 det784 det2012
mzz (5, 10) (5.5, 10)         @noisy det122 det451
mz (5.5, 9.5)                 @noisy det451 det830
mx (5.5, 9)                   @noisy det1610 det1647 det2591 det2601
mzz (6, 1) (6.5, 1)           @noisy det904 det975
mz (6.5, 0.5)                 @noisy det834 det904
mx (6.5, 0)                   @noisy det920 det979
mzz (6, 3) (6.5, 3)           @noisy det1902 det2015
mz (6.5, 2.5)                 @noisy det851 det2015
mx (6.5, 2)                   @noisy det120 det538 det1658 det1703
mzz (6.5, 5) (6, 5)           @noisy det1860 det2731
mz (6.5, 4.5)                 @noisy det825 det2731
mx (6.5, 4)                   @noisy det574 det1004 det1226 det2739
mzz (6, 7) (6.5, 7)           @noisy det391 det786
mz (6.5, 6.5)                 @noisy det744 det786
mx (6.5, 6)                   @noisy det265 det1093 det1721 det2012
mzz (6, 9) (6.5, 9)           @noisy det1245 det2421
mz (6.5, 8.5)                 @noisy det702 det1245
mx (6.5, 8)                   @noisy det276 det446 det784 det2601
mx (6.5, 10)                  @noisy det2036 det2591
mzz (7, 0) (7.5, 0)           @noisy det1428 det1433
mzz (7.5, 2) (7, 2)           @noisy det1847 det2395
mz (7.5, 1.5)                 @noisy det713 det1847
mx (7.5, 1)                   @noisy det979 det1199 det1658 det2400
mzz (7, 4) (7.5, 4)           @noisy det79 det2468
mz (7.5, 3.5)                 @noisy det79 det790
mx (7.5, 3)                   @noisy det120 det495 det574 det1463
mzz (7, 6) (7.5, 6)           @noisy det1297 det2751
mz (7.5, 5.5)                 @noisy det764 det1297
mx (7.5, 5)                   @noisy det552 det1093 det1765 det2739
mzz (7.5, 8) (7, 8)           @noisy det788 det2642
mz (7.5, 7.5)                 @noisy det662 det2642
mx (7.5, 7)                   @noisy det446 det1721 det2782 det2801
mzz (7, 10) (7.5, 10)         @noisy det1668 det2191
mz (7.5, 9.5)                 @noisy det720 det2191
mx (7.5, 9)                   @noisy det276 det1534 det1757 det2036
mzz (8.5, 1) (8, 1)           @noisy det588 det2363
mz (8.5, 0.5)                 @noisy det588 det727
mx (8.5, 0)                   @noisy det481 det2400
mzz (8, 3) (8.5, 3)           @noisy det1466 det1602
mz (8.5, 2.5)                 @noisy det772 det1602
mx (8.5, 2)                   @noisy det337 det1199 det1463 det2819
mzz (8, 5) (8.5, 5)           @noisy det1033 det2087
mz (8.5, 4.5)                 @noisy det718 det2087
mx (8.5, 4)                   @noisy det495 det552 det2555 det2635
mzz (8, 7) (8.5, 7)           @noisy det635 det1744
mz (8.5, 6.5)                 @noisy det635 det673
mx (8.5, 6)                   @noisy det486 det1317 det1765 det2801
mzz (8, 9) (8.5, 9)           @noisy det689 det2685
mz (8.5, 8.5)                 @noisy det689 det745
mx (8.5, 8)                   @noisy det1175 det1534 det2782 det2827
mx (8.5, 10)                  @noisy det464 det1757
mzz (9, 0) (9.5, 0)           @noisy det36 det2416
mzz (9, 2) (9.5, 2)           @noisy det1400 det2277
mz (9.5, 1.5)                 @noisy det816 det1400
mx (9.5, 1)                   @noisy det481 det717 det2819 det2933
mzz (9.5, 4) (9, 4)           @noisy det798 det2573
mz (9.5, 3.5)                 @noisy det822 det2573
mx (9.5, 3)                   @noisy det337 det952 det1559 det2555
mzz (9, 6) (9.5, 6)           @noisy det460 det2096
mz (9.5, 5.5)                 @noisy det684 det2096
mx (9.5, 5)                   @noisy det486 det561 det1831 det2635
mzz (9, 8) (9.5, 8)           @noisy det1641 det2969
mz (9.5, 7.5)                 @noisy det817 det2969
mx (9.5, 7)                   @noisy det269 det1175 det1317 det1532
mzz (9.5, 10) (9, 10)         @noisy det872 det2192
mz (9.5, 9.5)                 @noisy det869 det2192
mx (9.5, 9)                   @noisy det464 det1206 det2761 det2827

--------         48
mzz (1, 1.5) (0.5, 1.5)       @noisy det123 det685
mxx (0, 1.5) (0, 1)           @noisy det186 det2325
mzz (1, 3.5) (0.5, 3.5)       @noisy det123 det1333
mxx (0, 3.5) (0, 3)           @noisy det152 det224
mzz (0.5, 5.5) (1, 5.5)       @noisy det1244 det1333
mxx (0, 5.5) (0, 5)           @noisy det2663 det2882
mzz (1, 7.5) (0.5, 7.5)       @noisy det1244 det2240
mxx (0, 7) (0, 7.5)           @noisy det221 det1046
mzz (1, 9.5) (0.5, 9.5)       @noisy det1494 det2240
mxx (0, 9) (0, 9.5)           @noisy det1028 det1250
mzz (1.5, 0.5) (2, 0.5)       @noisy det1302 det2366
mxx (1, 0.5) (1, 0)           @noisy det1049 det2525
mzz (1.5, 2.5) (2, 2.5)       @noisy det935 det1302
mxx (1, 2) (1, 2.5)           @noisy det505 det824
mzz (1.5, 4.5) (2, 4.5)       @noisy det935 det2901
mxx (1, 4) (1, 4.5)           @noisy det1619 det2588
mzz (1.5, 6.5) (2, 6.5)       @noisy det2381 det2901
mxx (1, 6.5) (1, 6)           @noisy det747 det1368
mzz (1.5, 8.5) (2, 8.5)       @noisy det2381 det2830
mxx (1, 8) (1, 8.5)           @noisy det1112 det2389
mzz (3, 1.5) (2.5, 1.5)       @noisy det627 det1605
mxx (2, 1) (2, 1.5)           @noisy det533 det2582
mzz (2.5, 3.5) (3, 3.5)       @noisy det627 det2947
mxx (2, 3.5) (2, 3)           @noisy det958 det2890
mzz (2.5, 5.5) (3, 5.5)       @noisy det2947 det2955
mxx (2, 5.5) (2, 5)           @noisy det1538 det2812
mzz (2.5, 7.5) (3, 7.5)       @noisy det1194 det2955
mxx (2, 7) (2, 7.5)           @noisy det147 det2500
mzz (2.5, 9.5) (3, 9.5)       @noisy det344 det1194
mxx (2, 9.5) (2, 9)           @noisy det771 det1493
mzz (3.5, 0.5) (4, 0.5)       @noisy det954 det1634
mxx (3, 0) (3, 0.5)           @noisy det1114 det1192
mzz (3.5, 2.5) (4, 2.5)       @noisy det954 det2466
mxx (3, 2.5) (3, 2)           @noisy det248 det2433
mzz (4, 4.5) (3.5, 4.5)       @noisy det1430 det2466
mxx (3, 4.5) (3, 4)           @noisy det985 det1773
mzz (3.5, 6.5) (4, 6.5)       @noisy det1430 det2213
mxx (3, 6) (3, 6.5)           @noisy det194 det707
mzz (3.5, 8.5) (4, 8.5)       @noisy det1734 det2213
mxx (3, 8.5) (3, 8)           @noisy det2058 det2368
mzz (5, 1.5) (4.5, 1.5)       @noisy det1005 det1121
mxx (4, 1.5) (4, 1)           @noisy det2230 det2638
mzz (5, 3.5) (4.5, 3.5)       @noisy det1121 det1633
mxx (4, 3) (4, 3.5)           @noisy det642 det1665
mzz (5, 5.5) (4.5, 5.5)       @noisy det1633 det2106
mxx (4, 5) (4, 5.5)           @noisy det351 det2007
mzz (5, 7.5) (4.5, 7.5)       @noisy det427 det2106
mxx (4, 7) (4, 7.5)           @noisy det28 det149
mzz (5, 9.5) (4.5, 9.5)       @noisy det427 det551
mxx (4, 9.5) (4, 9)           @noisy det821 det1647
mzz (5.5, 0.5) (6, 0.5)       @noisy det535 det2744
mxx (5, 0) (5, 0.5)           @noisy det23 det920
mzz (5.5, 2.5) (6, 2.5)       @noisy det535 det1867
mxx (5, 2) (5, 2.5)           @noisy det1703 det2235
mzz (5.5, 4.5) (6, 4.5)       @noisy det1867 det2212
mxx (5, 4.5) (5, 4)           @noisy det748 det1226
mzz (6, 6.5) (5.5, 6.5)       @noisy det1216 det2212
mxx (5, 6) (5, 6.5)           @noisy det100 det2012
mzz (5.5, 8.5) (6, 8.5)       @noisy det122 det1216
mxx (5, 8) (5, 8.5)           @noisy det1610 det2601
mzz (6.5, 1.5) (7, 1.5)       @noisy det975 det1902
mxx (6, 1.5) (6, 1)           @noisy det538 det1658
mzz (6.5, 3.5) (7, 3.5)       @noisy det1860 det1902
mxx (6, 3.5) (6, 3)           @noisy det574 det1004
mzz (6.5, 5.5) (7, 5.5)       @noisy det391 det1860
mxx (6, 5) (6, 5.5)           @noisy det265 det1093
mzz (6.5, 7.5) (7, 7.5)       @noisy det391 det2421
mxx (6, 7.5) (6, 7)           @noisy det446 det784
mzz (7, 9.5) (6.5, 9.5)       @noisy det1061 det2421
mxx (6, 9.5) (6, 9)           @noisy det2036 det2591
mzz (7.5, 0.5) (8, 0.5)       @noisy det1433 det2395
mxx (7, 0.5) (7, 0)           @noisy det979 det2400
mzz (7.5, 2.5) (8, 2.5)       @noisy det2395 det2468
mxx (7, 2) (7, 2.5)           @noisy det120 det1463
mzz (7.5, 4.5) (8, 4.5)       @noisy det2468 det2751
mxx (7, 4.5) (7, 4)           @noisy det552 det2739
mzz (7.5, 6.5) (8, 6.5)       @noisy det788 det2751
mxx (7, 6.5) (7, 6)           @noisy det1721 det2801
mzz (7.5, 8.5) (8, 8.5)       @noisy det788 det1668
mxx (7, 8) (7, 8.5)           @noisy det276 det1534
mzz (8.5, 1.5) (9, 1.5)       @noisy det1466 det2363
mxx (8, 1) (8, 1.5)           @noisy det1199 det2819
mzz (8.5, 3.5) (9, 3.5)       @noisy det1033 det1466
mxx (8, 3.5) (8, 3)           @noisy det495 det2555
mzz (9, 5.5) (8.5, 5.5)       @noisy det1033 det1744
mxx (8, 5.5) (8, 5)           @noisy det486 det1765
mzz (8.5, 7.5) (9, 7.5)       @noisy det1744 det2685
mxx (8, 7.5) (8, 7)           @noisy det1175 det2782
mzz (8.5, 9.5) (9, 9.5)       @noisy det773 det2685
mxx (8, 9) (8, 9.5)           @noisy det464 det1757
mzz (9.5, 0.5) (10, 0.5)      @noisy det36 det2277
mxx (9, 0) (9, 0.5)           @noisy det481 det2933
mxx (10, 1.5) (10, 1)         @noisy det717 det760
mzz (9.5, 2.5) (10, 2.5)      @noisy det798 det2277
mxx (9, 2) (9, 2.5)           @noisy det337 det1559
mxx (10, 3.5) (10, 3)         @noisy det952 det1241
mzz (9.5, 4.5) (10, 4.5)      @noisy det460 det798
mxx (9, 4) (9, 4.5)           @noisy det561 det2635
mxx (10, 5) (10, 5.5)         @noisy det1390 det1831
mzz (9.5, 6.5) (10, 6.5)      @noisy det460 det1641
mxx (9, 6.5) (9, 6)           @noisy det269 det1317
mxx (10, 7.5) (10, 7)         @noisy det1532 det2906
mzz (9.5, 8.5) (10, 8.5)      @noisy det872 det1641
mxx (9, 8) (9, 8.5)           @noisy det2761 det2827
mxx (10, 9) (10, 9.5)         @noisy det1206 det2445
mzz (0.5, 0) (0, 0)           @noisy det685 det2365
mz (0.5, 0.5)                 @noisy det755 det2365
mx (0.5, 1)                   @noisy det186 det2325 det2370 det2525
mzz (0, 2) (0.5, 2)           @noisy det123 det359
mz (0.5, 2.5)                 @noisy det359 det841
mx (0.5, 3)                   @noisy det152 det224 det505 det2790
mzz (0, 4) (0.5, 4)           @noisy det1333 det1674
mz (0.5, 4.5)                 @noisy det848 det1674
mx (0.5, 5)                   @noisy det1329 det2588 det2663 det2882
mzz (0.5, 6) (0, 6)           @noisy det1244 det2954
mz (0.5, 6.5)                 @noisy det802 det2954
mx (0.5, 7)                   @noisy det221 det747 det1046 det1584
mzz (0, 8) (0.5, 8)           @noisy det456 det2240
mz (0.5, 8.5)                 @noisy det456 det775
mx (0.5, 9)                   @noisy det1028 det1250 det2218 det2389
mzz (0, 10) (0.5, 10)         @noisy det1494 det2393
mx (1.5, 0)                   @noisy det1049 det2525
mzz (1, 1) (1.5, 1)           @noisy det1302 det2900
mz (1.5, 1.5)                 @noisy det843 det2900
mx (1.5, 2)                   @noisy det505 det533 det824 det2325
mzz (1, 3) (1.5, 3)           @noisy det797 det935
mz (1.5, 3.5)                 @noisy det739 det797
mx (1.5, 4)                   @noisy det224 det1619 det2588 det2890
mzz (1.5, 5) (1, 5)           @noisy det2153 det2901
mz (1.5, 5.5)                 @noisy det700 det2153
mx (1.5, 6)                   @noisy det747 det1368 det2812 det2882
mzz (1, 7) (1.5, 7)           @noisy det1306 det2381
mz (1.5, 7.5)                 @noisy det828 det1306
mx (1.5, 8)                   @noisy det221 det1112 det2389 det2500
mzz (1, 9) (1.5, 9)           @noisy det2411 det2830
mz (1.5, 9.5)                 @noisy det778 det2411
mx (1.5, 10)                  @noisy det771 det1028
mzz (2, 0) (2.5, 0)           @noisy det1605 det2209
mz (2.5, 0.5)                 @noisy det668 det2209
mx (2.5, 1)                   @noisy det533 det1049 det1192 det2582
mzz (2.5, 2) (2, 2)           @noisy det627 det2899
mz (2.5, 2.5)                 @noisy det799 det2899
mx (2.5, 3)                   @noisy det824 det958 det2433 det2890
mzz (2, 4) (2.5, 4)           @noisy det2283 det2947
mz (2.5, 4.5)                 @noisy det844 det2283
mx (2.5, 5)                   @noisy det1538 det1619 det1773 det2812
mzz (2, 6) (2.5, 6)           @noisy det1001 det2955
mz (2.5, 6.5)                 @noisy det676 det1001
mx (2.5, 7)                   @noisy det147 det194 det1368 det2500
mzz (2.5, 8) (2, 8)           @noisy det399 det1194
mz (2.5, 8.5)                 @noisy det399 det782
mx (2.5, 9)                   @noisy det771 det1112 det1493 det2368
mzz (2, 10) (2.5, 10)         @noisy det174 det344
mx (3.5, 0)                   @noisy det1114 det1192
mzz (3, 1) (3.5, 1)           @noisy det667 det954
mz (3.5, 1.5)                 @noisy det667 det850
mx (3.5, 2)                   @noisy det248 det2230 det2433 det2582
mzz (3, 3) (3.5, 3)           @noisy det1817 det2466
mz (3.5, 3.5)                 @noisy det794 det1817
mx (3.5, 4)                   @noisy det642 det958 det985 det1773
mzz (3.5, 5) (3, 5)           @noisy det1021 det1430
mz (3.5, 5.5)                 @noisy det796 det1021
mx (3.5, 6)                   @noisy det194 det351 det707 det1538
mzz (3, 7) (3.5, 7)           @noisy det815 det2213
mz (3.5, 7.5)                 @noisy det781 det815
mx (3.5, 8)                   @noisy det28 det147 det2058 det2368
mzz (3, 9) (3.5, 9)           @noisy det99 det1734
mz (3.5, 9.5)                 @noisy det99 det711
mx (3.5, 10)                  @noisy det1493 det1647
mzz (4, 0) (4.5, 0)           @noisy det1005 det1482
mz (4.5, 0.5)                 @noisy det751 det1482
mx (4.5, 1)                   @noisy det920 det1114 det2230 det2638
mzz (4.5, 2) (4, 2)           @noisy det1121 det2125
mz (4.5, 2.5)                 @noisy det839 det2125
mx (4.5, 3)                   @noisy det248 det642 det1665 det1703
mzz (4, 4) (4.5, 4)           @noisy det1633 det1663
mz (4.5, 4.5)                 @noisy det847 det1663
mx (4.5, 5)                   @noisy det351 det985 det1226 det2007
mzz (4, 6) (4.5, 6)           @noisy det1169 det2106
mz (4.5, 6.5)                 @noisy det854 det1169
mx (4.5, 7)                   @noisy det28 det149 det707 det2012
mzz (4.5, 8) (4, 8)           @noisy det427 det690
mz (4.5, 8.5)                 @noisy det690 det805
mx (4.5, 9)                   @noisy det821 det1647 det2058 det2601
mzz (4, 10) (4.5, 10)         @noisy det551 det753
mx (5.5, 0)                   @noisy det23 det920
mzz (5.5, 1) (5, 1)           @noisy det535 det2341
mz (5.5, 1.5)                 @noisy det820 det2341
mx (5.5, 2)                   @noisy det1658 det1703 det2235 det2638
mzz (5, 3) (5.5, 3)           @noisy det1867 det2194
mz (5.5, 3.5)                 @noisy det682 det2194
mx (5.5, 4)                   @noisy det574 det748 det1226 det1665
mzz (5, 5) (5.5, 5)           @noisy det1877 det2212
mz (5.5, 5.5)                 @noisy det741 det1877
mx (5.5, 6)                   @noisy det100 det1093 det2007 det2012
mzz (5.5, 7) (5, 7)           @noisy det1216 det1675
mz (5.5, 7.5)                 @noisy det861 det1675
mx (5.5, 8)                   @noisy det149 det446 det1610 det2601
mzz (5, 9) (5.5, 9)           @noisy det122 det2039
mz (5.5, 9.5)                 @noisy det830 det2039
mx (5.5, 10)                  @noisy det821 det2036
mzz (6.5, 0) (6, 0)           @noisy det975 det2089
mz (6.5, 0.5)                 @noisy det834 det2089
mx (6.5, 1)                   @noisy det23 det538 det1658 det2400
mzz (6, 2) (6.5, 2)           @noisy det1902 det2556
mz (6.5, 2.5)                 @noisy det851 det2556
mx (6.5, 3)                   @noisy det574 det1004 det1463 det2235
mzz (6, 4) (6.5, 4)           @noisy det1860 det1962
mz (6.5, 4.5)                 @noisy det825 det1962
mx (6.5, 5)                   @noisy det265 det552 det748 det1093
mzz (6, 6) (6.5, 6)           @noisy det391 det1809
mz (6.5, 6.5)                 @noisy det744 det1809
mx (6.5, 7)                   @noisy det100 det446 det784 det2801
mzz (6, 8) (6.5, 8)           @noisy det2315 det2421
mz (6.5, 8.5)                 @noisy det702 det2315
mx (6.5, 9)                   @noisy det1534 det1610 det2036 det2591
mzz (6, 10) (6.5, 10)         @noisy det1061 det1143
mx (7.5, 0)                   @noisy det979 det2400
mzz (7, 1) (7.5, 1)           @noisy det2395 det2760
mz (7.5, 1.5)                 @noisy det713 det2760
mx (7.5, 2)                   @noisy det120 det538 det1463 det2819
mzz (7.5, 3) (7, 3)           @noisy det1300 det2468
mz (7.5, 3.5)                 @noisy det790 det1300
mx (7.5, 4)                   @noisy det552 det1004 det2555 det2739
mzz (7, 5) (7.5, 5)           @noisy det1156 det2751
mz (7.5, 5.5)                 @noisy det764 det1156
mx (7.5, 6)                   @noisy det265 det486 det1721 det2801
mzz (7, 7) (7.5, 7)           @noisy det788 det2928
mz (7.5, 7.5)                 @noisy det662 det2928
mx (7.5, 8)                   @noisy det276 det784 det1175 det1534
mzz (7, 9) (7.5, 9)           @noisy det431 det1668
mz (7.5, 9.5)                 @noisy det431 det720
mx (7.5, 10)                  @noisy det464 det2591
mzz (8.5, 0) (8, 0)           @noisy det2363 det2781
mz (8.5, 0.5)                 @noisy det727 det2781
mx (8.5, 1)                   @noisy det979 det1199 det2819 det2933
mzz (8, 2) (8.5, 2)           @noisy det1090 det1466
mz (8.5, 2.5)                 @noisy det772 det1090
mx (8.5, 3)                   @noisy det120 det495 det1559 det2555
mzz (8, 4) (8.5, 4)           @noisy det1033 det2722
mz (8.5, 4.5)                 @noisy det718 det2722
mx (8.5, 5)                   @noisy det486 det561 det1765 det2739
mzz (8.5, 6) (8, 6)           @noisy det1655 det1744
mz (8.5, 6.5)                 @noisy det673 det1655
mx (8.5, 7)                   @noisy det269 det1175 det1721 det2782
mzz (8, 8) (8.5, 8)           @noisy det1239 det2685
mz (8.5, 8.5)                 @noisy det745 det1239
mx (8.5, 9)                   @noisy det276 det464 det1757 det2761
mzz (8, 10) (8.5, 10)         @noisy det773 det1478
mx (9.5, 0)                   @noisy det481 det2933
mzz (9, 1) (9.5, 1)           @noisy det1213 det2277
mz (9.5, 1.5)                 @noisy det816 det1213
mx (9.5, 2)                   @noisy det337 det760 det1199 det1559
mzz (9, 3) (9.5, 3)           @noisy det331 det798
mz (9.5, 3.5)                 @noisy det331 det822
mx (9.5, 4)                   @noisy det495 det561 det1241 det2635
mzz (9.5, 5) (9, 5)           @noisy det460 det885
mz (9.5, 5.5)                 @noisy det684 det885
mx (9.5, 6)                   @noisy det269 det1317 det1390 det1765
mzz (9, 7) (9.5, 7)           @noisy det1641 det2777
mz (9.5, 7.5)                 @noisy det817 det2777
mx (9.5, 8)                   @noisy det2761 det2782 det2827 det2906
mzz (9, 9) (9.5, 9)           @noisy det872 det1312
mz (9.5, 9.5)                 @noisy det869 det1312
mx (9.5, 10)                  @noisy det1757 det2445

--------         49
mxx (0, 1) (0, 0.5)           @noisy det932 det2370
mxx (1, 1.5) (1, 2)           @noisy det186 det2325
mx (0.5, 1.5)                 @noisy det1357 det2325
mz (0, 1.5)                   @noisy det359 det685
mxx (0, 2.5) (0, 3)           @noisy det1458 det2790
mxx (1, 3.5) (1, 4)           @noisy det152 det224
mx (0.5, 3.5)                 @noisy det224 det1299
mz (0, 3.5)                   @noisy det123 det1674
mxx (0, 4.5) (0, 5)           @noisy det653 det1329
mxx (1, 6) (1, 5.5)           @noisy det2663 det2882
mx (0.5, 5.5)                 @noisy det1446 det2882
mz (0, 5.5)                   @noisy det1333 det2954
mxx (0, 7) (0, 6.5)           @noisy det246 det1584
mxx (1, 7.5) (1, 8)           @noisy det221 det1046
mx (0.5, 7.5)                 @noisy det221 det1367
mz (0, 7.5)                   @noisy det456 det1244
mxx (0, 8.5) (0, 9)           @noisy det2218 det2617
mxx (1, 9.5) (1, 10)          @noisy det1028 det1250
mx (0.5, 9.5)                 @noisy det1028 det1382
mz (0, 9.5)                   @noisy det2240 det2393
mxx (2, 0.5) (2, 1)           @noisy det1049 det2525
mx (1.5, 0.5)                 @noisy det1049 det1316
mz (1, 0.5)                   @noisy det685 det2365 det2366 det2900
mxx (2, 3) (2, 2.5)           @noisy det505 det824
mx (1.5, 2.5)                 @noisy det824 det1438
mz (1, 2.5)                   @noisy det123 det359 det797 det1302
mxx (2, 4.5) (2, 5)           @noisy det1619 det2588
mx (1.5, 4.5)                 @noisy det1338 det1619
mz (1, 4.5)                   @noisy det935 det1333 det1674 det2153
mxx (2, 6.5) (2, 7)           @noisy det747 det1368
mx (1.5, 6.5)                 @noisy det1320 det1368
mz (1, 6.5)                   @noisy det1244 det1306 det2901 det2954
mxx (2, 9) (2, 8.5)           @noisy det1112 det2389
mx (1.5, 8.5)                 @noisy det1112 det1327
mz (1, 8.5)                   @noisy det456 det2240 det2381 det2411
mxx (3, 1.5) (3, 2)           @noisy det533 det2582
mx (2.5, 1.5)                 @noisy det1264 det2582
mz (2, 1.5)                   @noisy det1302 det1605 det2899 det2900
mxx (3, 3.5) (3, 4)           @noisy det958 det2890
mx (2.5, 3.5)                 @noisy det958 det1364
mz (2, 3.5)                   @noisy det627 det797 det935 det2283
mxx (3, 5.5) (3, 6)           @noisy det1538 det2812
mx (2.5, 5.5)                 @noisy det1352 det1538
mz (2, 5.5)                   @noisy det1001 det2153 det2901 det2947
mxx (3, 7.5) (3, 8)           @noisy det147 det2500
mx (2.5, 7.5)                 @noisy det147 det1355
mz (2, 7.5)                   @noisy det399 det1306 det2381 det2955
mxx (3, 9.5) (3, 10)          @noisy det771 det1493
mx (2.5, 9.5)                 @noisy det1268 det1493
mz (2, 9.5)                   @noisy det174 det1194 det2411 det2830
mxx (4, 0.5) (4, 1)           @noisy det1114 det1192
mx (3.5, 0.5)                 @noisy det1114 det1415
mz (3, 0.5)                   @noisy det667 det1605 det1634 det2209
mxx (4, 2.5) (4, 3)           @noisy det248 det2433
mx (3.5, 2.5)                 @noisy det248 det1354
mz (3, 2.5)                   @noisy det627 det954 det1817 det2899
mxx (4, 4.5) (4, 5)           @noisy det985 det1773
mx (3.5, 4.5)                 @noisy det985 det1422
mz (3, 4.5)                   @noisy det1021 det2283 det2466 det2947
mxx (4, 6.5) (4, 7)           @noisy det194 det707
mx (3.5, 6.5)                 @noisy det707 det1273
mz (3, 6.5)                   @noisy det815 det1001 det1430 det2955
mxx (4, 9) (4, 8.5)           @noisy det2058 det2368
mx (3.5, 8.5)                 @noisy det1359 det2058
mz (3, 8.5)                   @noisy det99 det399 det1194 det2213
mxx (5, 1.5) (5, 2)           @noisy det2230 det2638
mx (4.5, 1.5)                 @noisy det1387 det2638
mz (4, 1.5)                   @noisy det667 det954 det1005 det2125
mxx (5, 3.5) (5, 4)           @noisy det642 det1665
mx (4.5, 3.5)                 @noisy det1332 det1665
mz (4, 3.5)                   @noisy det1121 det1663 det1817 det2466
mxx (5, 5.5) (5, 6)           @noisy det351 det2007
mx (4.5, 5.5)                 @noisy det1301 det2007
mz (4, 5.5)                   @noisy det1021 det1169 det1430 det1633
mxx (5, 7.5) (5, 8)           @noisy det28 det149
mx (4.5, 7.5)                 @noisy det149 det1260
mz (4, 7.5)                   @noisy det690 det815 det2106 det2213
mxx (5, 9.5) (5, 10)          @noisy det821 det1647
mx (4.5, 9.5)                 @noisy det821 det1376
mz (4, 9.5)                   @noisy det99 det427 det753 det1734
mxx (6, 1) (6, 0.5)           @noisy det23 det920
mx (5.5, 0.5)                 @noisy det23 det1280
mz (5, 0.5)                   @noisy det1005 det1482 det2341 det2744
mxx (6, 2.5) (6, 3)           @noisy det1703 det2235
mx (5.5, 2.5)                 @noisy det1257 det2235
mz (5, 2.5)                   @noisy det535 det1121 det2125 det2194
mxx (6, 4.5) (6, 5)           @noisy det748 det1226
mx (5.5, 4.5)                 @noisy det748 det1336
mz (5, 4.5)                   @noisy det1633 det1663 det1867 det1877
mxx (6, 6.5) (6, 7)           @noisy det100 det2012
mx (5.5, 6.5)                 @noisy det100 det1413
mz (5, 6.5)                   @noisy det1169 det1675 det2106 det2212
mxx (6, 8.5) (6, 9)           @noisy det1610 det2601
mx (5.5, 8.5)                 @noisy det1291 det1610
mz (5, 8.5)                   @noisy det427 det690 det1216 det2039
mxx (7, 1.5) (7, 2)           @noisy det538 det1658
mx (6.5, 1.5)                 @noisy det538 det1326
mz (6, 1.5)                   @noisy det535 det975 det2341 det2556
mxx (7, 4) (7, 3.5)           @noisy det574 det1004
mx (6.5, 3.5)                 @noisy det1004 det1278
mz (6, 3.5)                   @noisy det1867 det1902 det1962 det2194
mxx (7, 5.5) (7, 6)           @noisy det265 det1093
mx (6.5, 5.5)                 @noisy det265 det1404
mz (6, 5.5)                   @noisy det1809 det1860 det1877 det2212
mxx (7, 7.5) (7, 8)           @noisy det446 det784
mx (6.5, 7.5)                 @noisy det784 det1334
mz (6, 7.5)                   @noisy det391 det1216 det1675 det2315
mxx (7, 9.5) (7, 10)          @noisy det2036 det2591
mx (6.5, 9.5)                 @noisy det1285 det2591
mz (6, 9.5)                   @noisy det122 det1143 det2039 det2421
mxx (8, 0.5) (8, 1)           @noisy det979 det2400
mx (7.5, 0.5)                 @noisy det979 det1372
mz (7, 0.5)                   @noisy det975 det1433 det2089 det2760
mxx (8, 2.5) (8, 3)           @noisy det120 det1463
mx (7.5, 2.5)                 @noisy det120 det1305
mz (7, 2.5)                   @noisy det1300 det1902 det2395 det2556
mxx (8, 4.5) (8, 5)           @noisy det552 det2739
mx (7.5, 4.5)                 @noisy det1360 det2739
mz (7, 4.5)                   @noisy det1156 det1860 det1962 det2468
mxx (8, 7) (8, 6.5)           @noisy det1721 det2801
mx (7.5, 6.5)                 @noisy det1381 det1721
mz (7, 6.5)                   @noisy det391 det1809 det2751 det2928
mxx (8, 8.5) (8, 9)           @noisy det276 det1534
mx (7.5, 8.5)                 @noisy det276 det1389
mz (7, 8.5)                   @noisy det431 det788 det2315 det2421
mxx (9, 1.5) (9, 2)           @noisy det1199 det2819
mx (8.5, 1.5)                 @noisy det1199 det1399
mz (8, 1.5)                   @noisy det1090 det2363 det2395 det2760
mxx (9, 3.5) (9, 4)           @noisy det495 det2555
mx (8.5, 3.5)                 @noisy det495 det1298
mz (8, 3.5)                   @noisy det1300 det1466 det2468 det2722
mxx (9, 5.5) (9, 6)           @noisy det486 det1765
mx (8.5, 5.5)                 @noisy det1407 det1765
mz (8, 5.5)                   @noisy det1033 det1156 det1655 det2751
mxx (9, 7.5) (9, 8)           @noisy det1175 det2782
mx (8.5, 7.5)                 @noisy det1361 det2782
mz (8, 7.5)                   @noisy det788 det1239 det1744 det2928
mxx (9, 10) (9, 9.5)          @noisy det464 det1757
mx (8.5, 9.5)                 @noisy det1411 det1757
mz (8, 9.5)                   @noisy det431 det1478 det1668 det2685
mxx (10, 0.5) (10, 1)         @noisy det481 det2933
mx (9.5, 0.5)                 @noisy det481 det1457
mz (9, 0.5)                   @noisy det36 det1213 det2363 det2781
mz (10, 1.5)                  @noisy det1213 det2277
mxx (10, 2.5) (10, 3)         @noisy det337 det1559
mx (9.5, 2.5)                 @noisy det337 det1350
mz (9, 2.5)                   @noisy det331 det1090 det1466 det2277
mz (10, 3.5)                  @noisy det331 det798
mxx (10, 4.5) (10, 5)         @noisy det561 det2635
mx (9.5, 4.5)                 @noisy det1403 det2635
mz (9, 4.5)                   @noisy det798 det885 det1033 det2722
mz (10, 5.5)                  @noisy det460 det885
mxx (10, 6.5) (10, 7)         @noisy det269 det1317
mx (9.5, 6.5)                 @noisy det1317 det1343
mz (9, 6.5)                   @noisy det460 det1655 det1744 det2777
mz (10, 7.5)                  @noisy det1641 det2777
mxx (10, 9) (10, 8.5)         @noisy det2761 det2827
mx (9.5, 8.5)                 @noisy det1432 det2827
mz (9, 8.5)                   @noisy det1239 det1312 det1641 det2685
mz (10, 9.5)                  @noisy det872 det1312
mxx (0.5, 0.5) (0.5, 0)       @noisy det932 det2525
mzz (1, 1) (0.5, 1)           @noisy det685 det2365
mxx (0.5, 2.5) (0.5, 2)       @noisy det505 det1458
mzz (1, 3) (0.5, 3)           @noisy det123 det359
mxx (0.5, 4.5) (0.5, 4)       @noisy det653 det2588
mzz (0.5, 5) (1, 5)           @noisy det1333 det1674
mxx (0.5, 6.5) (0.5, 6)       @noisy det246 det747
mzz (1, 7) (0.5, 7)           @noisy det1244 det2954
mxx (0.5, 8.5) (0.5, 8)       @noisy det2389 det2617
mzz (1, 9) (0.5, 9)           @noisy det456 det2240
mzz (1.5, 0) (2, 0)           @noisy det41 det2366
mxx (1.5, 1.5) (1.5, 1)       @noisy det186 det533
mzz (1.5, 2) (2, 2)           @noisy det1302 det2900
mxx (1.5, 3.5) (1.5, 3)       @noisy det152 det2890
mzz (1.5, 4) (2, 4)           @noisy det797 det935
mxx (1.5, 5) (1.5, 5.5)       @noisy det2663 det2812
mzz (1.5, 6) (2, 6)           @noisy det2153 det2901
mxx (1.5, 7.5) (1.5, 7)       @noisy det1046 det2500
mzz (1.5, 8) (2, 8)           @noisy det1306 det2381
mxx (1.5, 9.5) (1.5, 9)       @noisy det771 det1250
mzz (1.5, 10) (2, 10)         @noisy det2411 det2830
mxx (2.5, 0.5) (2.5, 0)       @noisy det1192 det2525
mzz (3, 1) (2.5, 1)           @noisy det1605 det2209
mxx (2.5, 2) (2.5, 2.5)       @noisy det505 det2433
mzz (2.5, 3) (3, 3)           @noisy det627 det2899
mxx (2.5, 4) (2.5, 4.5)       @noisy det1773 det2588
mzz (2.5, 5) (3, 5)           @noisy det2283 det2947
mxx (2.5, 6.5) (2.5, 6)       @noisy det194 det747
mzz (2.5, 7) (3, 7)           @noisy det1001 det2955
mxx (2.5, 8) (2.5, 8.5)       @noisy det2368 det2389
mzz (2.5, 9) (3, 9)           @noisy det399 det1194
mzz (3.5, 0) (4, 0)           @noisy det1240 det1634
mxx (3.5, 1) (3.5, 1.5)       @noisy det533 det2230
mzz (3.5, 2) (4, 2)           @noisy det667 det954
mxx (3.5, 3) (3.5, 3.5)       @noisy det642 det2890
mzz (4, 4) (3.5, 4)           @noisy det1817 det2466
mxx (3.5, 5) (3.5, 5.5)       @noisy det351 det2812
mzz (3.5, 6) (4, 6)           @noisy det1021 det1430
mxx (3.5, 7) (3.5, 7.5)       @noisy det28 det2500
mzz (3.5, 8) (4, 8)           @noisy det815 det2213
mxx (3.5, 9) (3.5, 9.5)       @noisy det771 det1647
mzz (4, 10) (3.5, 10)         @noisy det99 det1734
mxx (4.5, 0.5) (4.5, 0)       @noisy det920 det1192
mzz (5, 1) (4.5, 1)           @noisy det1005 det1482
mxx (4.5, 2) (4.5, 2.5)       @noisy det1703 det2433
mzz (5, 3) (4.5, 3)           @noisy det1121 det2125
mxx (4.5, 4.5) (4.5, 4)       @noisy det1226 det1773
mzz (5, 5) (4.5, 5)           @noisy det1633 det1663
mxx (4.5, 6.5) (4.5, 6)       @noisy det194 det2012
mzz (5, 7) (4.5, 7)           @noisy det1169 det2106
mxx (4.5, 8) (4.5, 8.5)       @noisy det2368 det2601
mzz (5, 9) (4.5, 9)           @noisy det427 det690
mzz (5.5, 0) (6, 0)           @noisy det2165 det2744
mxx (5.5, 1) (5.5, 1.5)       @noisy det1658 det2230
mzz (5.5, 2) (6, 2)           @noisy det535 det2341
mxx (5.5, 3) (5.5, 3.5)       @noisy det574 det642
mzz (5.5, 4) (6, 4)           @noisy det1867 det2194
mxx (5.5, 5.5) (5.5, 5)       @noisy det351 det1093
mzz (6, 6) (5.5, 6)           @noisy det1877 det2212
mxx (5.5, 7) (5.5, 7.5)       @noisy det28 det446
mzz (5.5, 8) (6, 8)           @noisy det1216 det1675
mxx (5.5, 9) (5.5, 9.5)       @noisy det1647 det2036
mzz (5.5, 10) (6, 10)         @noisy det122 det2039
mxx (6.5, 0) (6.5, 0.5)       @noisy det920 det2400
mzz (6.5, 1) (7, 1)           @noisy det975 det2089
mxx (6.5, 2.5) (6.5, 2)       @noisy det1463 det1703
mzz (6.5, 3) (7, 3)           @noisy det1902 det2556
mxx (6.5, 4.5) (6.5, 4)       @noisy det552 det1226
mzz (6.5, 5) (7, 5)           @noisy det1860 det1962
mxx (6.5, 6) (6.5, 6.5)       @noisy det2012 det2801
mzz (6.5, 7) (7, 7)           @noisy det391 det1809
mxx (6.5, 8.5) (6.5, 8)       @noisy det1534 det2601
mzz (7, 9) (6.5, 9)           @noisy det2315 det2421
mzz (7.5, 0) (8, 0)           @noisy det1433 det2633
mxx (7.5, 1.5) (7.5, 1)       @noisy det1658 det2819
mzz (7.5, 2) (8, 2)           @noisy det2395 det2760
mxx (7.5, 3) (7.5, 3.5)       @noisy det574 det2555
mzz (7.5, 4) (8, 4)           @noisy det1300 det2468
mxx (7.5, 5) (7.5, 5.5)       @noisy det486 det1093
mzz (7.5, 6) (8, 6)           @noisy det1156 det2751
mxx (7.5, 7.5) (7.5, 7)       @noisy det446 det1175
mzz (7.5, 8) (8, 8)           @noisy det788 det2928
mxx (7.5, 9.5) (7.5, 9)       @noisy det464 det2036
mzz (7.5, 10) (8, 10)         @noisy det431 det1668
mxx (8.5, 0) (8.5, 0.5)       @noisy det2400 det2933
mzz (8.5, 1) (9, 1)           @noisy det2363 det2781
mxx (8.5, 2.5) (8.5, 2)       @noisy det1463 det1559
mzz (8.5, 3) (9, 3)           @noisy det1090 det1466
mxx (8.5, 4.5) (8.5, 4)       @noisy det552 det561
mzz (9, 5) (8.5, 5)           @noisy det1033 det2722
mxx (8.5, 6) (8.5, 6.5)       @noisy det269 det2801
mzz (8.5, 7) (9, 7)           @noisy det1655 det1744
mxx (8.5, 8.5) (8.5, 8)       @noisy det1534 det2761
mzz (8.5, 9) (9, 9)           @noisy det1239 det2685
mzz (9.5, 0) (10, 0)          @noisy det36 det1154
mxx (9.5, 1.5) (9.5, 1)       @noisy det760 det2819
mzz (9.5, 2) (10, 2)          @noisy det1213 det2277
mxx (9.5, 3.5) (9.5, 3)       @noisy det1241 det2555
mzz (9.5, 4) (10, 4)          @noisy det331 det798
mxx (9.5, 5) (9.5, 5.5)       @noisy det486 det1390
mzz (9.5, 6) (10, 6)          @noisy det460 det885
mxx (9.5, 7) (9.5, 7.5)       @noisy det1175 det2906
mzz (9.5, 8) (10, 8)          @noisy det1641 det2777
mxx (9.5, 9.5) (9.5, 9)       @noisy det464 det2445
mzz (9.5, 10) (10, 10)        @noisy det872 det1312

--------         50
mz (0, 0.5)                   @noisy det685 det2365
mxx (0, 1.5) (0, 2)           @noisy det186 det1502
mx (0.5, 1.5)                 @noisy det1357 det1502
mz (1, 1.5)                   @noisy det123 det1302 det2365 det2900
mz (0, 2.5)                   @noisy det123 det359
mxx (0, 3.5) (0, 4)           @noisy det152 det1251
mx (0.5, 3.5)                 @noisy det1251 det1299
mz (1, 3.5)                   @noisy det359 det797 det935 det1333
mz (0, 4.5)                   @noisy det1333 det1674
mxx (0, 5.5) (0, 6)           @noisy det2663 det2686
mx (0.5, 5.5)                 @noisy det1446 det2686
mz (1, 5.5)                   @noisy det1244 det1674 det2153 det2901
mz (0, 6.5)                   @noisy det1244 det2954
mxx (0, 7.5) (0, 8)           @noisy det313 det1046
mx (0.5, 7.5)                 @noisy det313 det1367
mz (1, 7.5)                   @noisy det1306 det2240 det2381 det2954
mz (0, 8.5)                   @noisy det456 det2240
mxx (0, 9.5) (0, 10)          @noisy det1250 det1258
mx (0.5, 9.5)                 @noisy det1258 det1382
mz (1, 9.5)                   @noisy det456 det1494 det2411 det2830
mxx (1, 0.5) (1, 1)           @noisy det939 det2525
mx (1.5, 0.5)                 @noisy det939 det1316
mz (2, 0.5)                   @noisy det41 det1302 det1605 det2209
mxx (1, 2.5) (1, 3)           @noisy det505 det1070
mx (1.5, 2.5)                 @noisy det1070 det1438
mz (2, 2.5)                   @noisy det627 det935 det2899 det2900
mxx (1, 4.5) (1, 5)           @noisy det2588 det2593
mx (1.5, 4.5)                 @noisy det1338 det2593
mz (2, 4.5)                   @noisy det797 det2283 det2901 det2947
mxx (1, 6.5) (1, 7)           @noisy det747 det2656
mx (1.5, 6.5)                 @noisy det1320 det2656
mz (2, 6.5)                   @noisy det1001 det2153 det2381 det2955
mxx (1, 8.5) (1, 9)           @noisy det1150 det2389
mx (1.5, 8.5)                 @noisy det1150 det1327
mz (2, 8.5)                   @noisy det399 det1194 det1306 det2830
mxx (2, 1.5) (2, 2)           @noisy det533 det911
mx (2.5, 1.5)                 @noisy det911 det1264
mz (3, 1.5)                   @noisy det627 det667 det954 det2209
mxx (2, 3.5) (2, 4)           @noisy det415 det2890
mx (2.5, 3.5)                 @noisy det415 det1364
mz (3, 3.5)                   @noisy det1817 det2466 det2899 det2947
mxx (2, 5.5) (2, 6)           @noisy det1315 det2812
mx (2.5, 5.5)                 @noisy det1315 det1352
mz (3, 5.5)                   @noisy det1021 det1430 det2283 det2955
mxx (2, 7.5) (2, 8)           @noisy det2500 det2708
mx (2.5, 7.5)                 @noisy det1355 det2708
mz (3, 7.5)                   @noisy det815 det1001 det1194 det2213
mxx (2, 9.5) (2, 10)          @noisy det771 det1720
mx (2.5, 9.5)                 @noisy det1268 det1720
mz (3, 9.5)                   @noisy det99 det344 det399 det1734
mxx (3, 1) (3, 0.5)           @noisy det1192 det2747
mx (3.5, 0.5)                 @noisy det1415 det2747
mz (4, 0.5)                   @noisy det954 det1005 det1240 det1482
mxx (3, 2.5) (3, 3)           @noisy det785 det2433
mx (3.5, 2.5)                 @noisy det785 det1354
mz (4, 2.5)                   @noisy det667 det1121 det2125 det2466
mxx (3, 4.5) (3, 5)           @noisy det360 det1773
mx (3.5, 4.5)                 @noisy det360 det1422
mz (4, 4.5)                   @noisy det1430 det1633 det1663 det1817
mxx (3, 7) (3, 6.5)           @noisy det194 det1477
mx (3.5, 6.5)                 @noisy det1273 det1477
mz (4, 6.5)                   @noisy det1021 det1169 det2106 det2213
mxx (3, 8.5) (3, 9)           @noisy det2368 det2399
mx (3.5, 8.5)                 @noisy det1359 det2399
mz (4, 8.5)                   @noisy det427 det690 det815 det1734
mxx (4, 1.5) (4, 2)           @noisy det1903 det2230
mx (4.5, 1.5)                 @noisy det1387 det1903
mz (5, 1.5)                   @noisy det535 det1121 det1482 det2341
mxx (4, 4) (4, 3.5)           @noisy det642 det1462
mx (4.5, 3.5)                 @noisy det1332 det1462
mz (5, 3.5)                   @noisy det1633 det1867 det2125 det2194
mxx (4, 5.5) (4, 6)           @noisy det351 det733
mx (4.5, 5.5)                 @noisy det733 det1301
mz (5, 5.5)                   @noisy det1663 det1877 det2106 det2212
mxx (4, 7.5) (4, 8)           @noisy det28 det2881
mx (4.5, 7.5)                 @noisy det1260 det2881
mz (5, 7.5)                   @noisy det427 det1169 det1216 det1675
mxx (4, 9.5) (4, 10)          @noisy det698 det1647
mx (4.5, 9.5)                 @noisy det698 det1376
mz (5, 9.5)                   @noisy det122 det551 det690 det2039
mxx (5, 0.5) (5, 1)           @noisy det652 det920
mx (5.5, 0.5)                 @noisy det652 det1280
mz (6, 0.5)                   @noisy det535 det975 det2089 det2165
mxx (5, 3) (5, 2.5)           @noisy det1703 det2711
mx (5.5, 2.5)                 @noisy det1257 det2711
mz (6, 2.5)                   @noisy det1867 det1902 det2341 det2556
mxx (5, 4.5) (5, 5)           @noisy det1226 det1528
mx (5.5, 4.5)                 @noisy det1336 det1528
mz (6, 4.5)                   @noisy det1860 det1962 det2194 det2212
mxx (5, 6.5) (5, 7)           @noisy det1146 det2012
mx (5.5, 6.5)                 @noisy det1146 det1413
mz (6, 6.5)                   @noisy det391 det1216 det1809 det1877
mxx (5, 9) (5, 8.5)           @noisy det980 det2601
mx (5.5, 8.5)                 @noisy det980 det1291
mz (6, 8.5)                   @noisy det122 det1675 det2315 det2421
mxx (6, 1.5) (6, 2)           @noisy det742 det1658
mx (6.5, 1.5)                 @noisy det742 det1326
mz (7, 1.5)                   @noisy det1902 det2089 det2395 det2760
mxx (6, 3.5) (6, 4)           @noisy det574 det633
mx (6.5, 3.5)                 @noisy det633 det1278
mz (7, 3.5)                   @noisy det1300 det1860 det2468 det2556
mxx (6, 6) (6, 5.5)           @noisy det78 det1093
mx (6.5, 5.5)                 @noisy det78 det1404
mz (7, 5.5)                   @noisy det391 det1156 det1962 det2751
mxx (6, 7.5) (6, 8)           @noisy det446 det2742
mx (6.5, 7.5)                 @noisy det1334 det2742
mz (7, 7.5)                   @noisy det788 det1809 det2421 det2928
mxx (6, 9.5) (6, 10)          @noisy det2036 det2543
mx (6.5, 9.5)                 @noisy det1285 det2543
mz (7, 9.5)                   @noisy det431 det1061 det1668 det2315
mxx (7, 0.5) (7, 1)           @noisy det853 det2400
mx (7.5, 0.5)                 @noisy det853 det1372
mz (8, 0.5)                   @noisy det2363 det2395 det2633 det2781
mxx (7, 2.5) (7, 3)           @noisy det1463 det2904
mx (7.5, 2.5)                 @noisy det1305 det2904
mz (8, 2.5)                   @noisy det1090 det1466 det2468 det2760
mxx (7, 4.5) (7, 5)           @noisy det552 det2364
mx (7.5, 4.5)                 @noisy det1360 det2364
mz (8, 4.5)                   @noisy det1033 det1300 det2722 det2751
mxx (7, 6.5) (7, 7)           @noisy det1935 det2801
mx (7.5, 6.5)                 @noisy det1381 det1935
mz (8, 6.5)                   @noisy det788 det1156 det1655 det1744
mxx (7, 9) (7, 8.5)           @noisy det1255 det1534
mx (7.5, 8.5)                 @noisy det1255 det1389
mz (8, 8.5)                   @noisy det1239 det1668 det2685 det2928
mxx (8, 2) (8, 1.5)           @noisy det284 det2819
mx (8.5, 1.5)                 @noisy det284 det1399
mz (9, 1.5)                   @noisy det1213 det1466 det2277 det2781
mxx (8, 3.5) (8, 4)           @noisy det925 det2555
mx (8.5, 3.5)                 @noisy det925 det1298
mz (9, 3.5)                   @noisy det331 det798 det1033 det1090
mxx (8, 5.5) (8, 6)           @noisy det486 det2874
mx (8.5, 5.5)                 @noisy det1407 det2874
mz (9, 5.5)                   @noisy det460 det885 det1744 det2722
mxx (8, 7.5) (8, 8)           @noisy det1175 det1275
mx (8.5, 7.5)                 @noisy det1275 det1361
mz (9, 7.5)                   @noisy det1641 det1655 det2685 det2777
mxx (8, 9.5) (8, 10)          @noisy det464 det1729
mx (8.5, 9.5)                 @noisy det1411 det1729
mz (9, 9.5)                   @noisy det773 det872 det1239 det1312
mxx (9, 0.5) (9, 1)           @noisy det543 det2933
mx (9.5, 0.5)                 @noisy det543 det1457
mz (10, 0.5)                  @noisy det1154 det2277
mxx (10, 1.5) (10, 2)         @noisy det61 det760
mxx (9, 2.5) (9, 3)           @noisy det1559 det2723
mx (9.5, 2.5)                 @noisy det1350 det2723
mz (10, 2.5)                  @noisy det798 det1213
mxx (10, 4) (10, 3.5)         @noisy det1241 det2599
mxx (9, 5) (9, 4.5)           @noisy det561 det1129
mx (9.5, 4.5)                 @noisy det1129 det1403
mz (10, 4.5)                  @noisy det331 det460
mxx (10, 5.5) (10, 6)         @noisy det1181 det1390
mxx (9, 6.5) (9, 7)           @noisy det269 det2356
mx (9.5, 6.5)                 @noisy det1343 det2356
mz (10, 6.5)                  @noisy det885 det1641
mxx (10, 7.5) (10, 8)         @noisy det840 det2906
mxx (9, 8.5) (9, 9)           @noisy det2169 det2761
mx (9.5, 8.5)                 @noisy det1432 det2169
mz (10, 8.5)                  @noisy det872 det2777
mxx (10, 9.5) (10, 10)        @noisy det1318 det2445
mxx (0.5, 0.5) (0.5, 1)       @noisy det932 det2525
mzz (1, 0) (0.5, 0)           @noisy det685 det2365
mxx (0.5, 2.5) (0.5, 3)       @noisy det505 det1458
mzz (1, 2) (0.5, 2)           @noisy det123 det359
mxx (0.5, 5) (0.5, 4.5)       @noisy det653 det2588
mzz (1, 4) (0.5, 4)           @noisy det1333 det1674
mxx (0.5, 6.5) (0.5, 7)       @noisy det246 det747
mzz (0.5, 6) (1, 6)           @noisy det1244 det2954
mxx (0.5, 8.5) (0.5, 9)       @noisy det2389 det2617
mzz (1, 8) (0.5, 8)           @noisy det456 det2240
mzz (1, 10) (0.5, 10)         @noisy det1494 det2393
mxx (1.5, 1.5) (1.5, 2)       @noisy det186 det533
mzz (1.5, 1) (2, 1)           @noisy det1302 det2900
mxx (1.5, 4) (1.5, 3.5)       @noisy det152 det2890
mzz (2, 3) (1.5, 3)           @noisy det797 det935
mxx (1.5, 5.5) (1.5, 6)       @noisy det2663 det2812
mzz (1.5, 5) (2, 5)           @noisy det2153 det2901
mxx (1.5, 7.5) (1.5, 8)       @noisy det1046 det2500
mzz (1.5, 7) (2, 7)           @noisy det1306 det2381
mxx (1.5, 10) (1.5, 9.5)      @noisy det771 det1250
mzz (2, 9) (1.5, 9)           @noisy det2411 det2830
mxx (2.5, 0.5) (2.5, 1)       @noisy det1192 det2525
mzz (2.5, 0) (3, 0)           @noisy det1605 det2209
mxx (2.5, 2.5) (2.5, 3)       @noisy det505 det2433
mzz (2.5, 2) (3, 2)           @noisy det627 det2899
mxx (2.5, 4.5) (2.5, 5)       @noisy det1773 det2588
mzz (2.5, 4) (3, 4)           @noisy det2283 det2947
mxx (2.5, 7) (2.5, 6.5)       @noisy det194 det747
mzz (3, 6) (2.5, 6)           @noisy det1001 det2955
mxx (2.5, 8.5) (2.5, 9)       @noisy det2368 det2389
mzz (2.5, 8) (3, 8)           @noisy det399 det1194
mzz (2.5, 10) (3, 10)         @noisy det174 det344
mxx (3.5, 1.5) (3.5, 2)       @noisy det533 det2230
mzz (3.5, 1) (4, 1)           @noisy det667 det954
mxx (3.5, 3.5) (3.5, 4)       @noisy det642 det2890
mzz (3.5, 3) (4, 3)           @noisy det1817 det2466
mxx (3.5, 5.5) (3.5, 6)       @noisy det351 det2812
mzz (3.5, 5) (4, 5)           @noisy det1021 det1430
mxx (3.5, 7.5) (3.5, 8)       @noisy det28 det2500
mzz (3.5, 7) (4, 7)           @noisy det815 det2213
mxx (3.5, 9.5) (3.5, 10)      @noisy det771 det1647
mzz (4, 9) (3.5, 9)           @noisy det99 det1734
mxx (4.5, 0.5) (4.5, 1)       @noisy det920 det1192
mzz (5, 0) (4.5, 0)           @noisy det1005 det1482
mxx (4.5, 2.5) (4.5, 3)       @noisy det1703 det2433
mzz (4.5, 2) (5, 2)           @noisy det1121 det2125
mxx (4.5, 4.5) (4.5, 5)       @noisy det1226 det1773
mzz (5, 4) (4.5, 4)           @noisy det1633 det1663
mxx (4.5, 6.5) (4.5, 7)       @noisy det194 det2012
mzz (5, 6) (4.5, 6)           @noisy det1169 det2106
mxx (4.5, 8.5) (4.5, 9)       @noisy det2368 det2601
mzz (4.5, 8) (5, 8)           @noisy det427 det690
mzz (5, 10) (4.5, 10)         @noisy det551 det753
mxx (5.5, 1.5) (5.5, 2)       @noisy det1658 det2230
mzz (5.5, 1) (6, 1)           @noisy det535 det2341
mxx (5.5, 3.5) (5.5, 4)       @noisy det574 det642
mzz (5.5, 3) (6, 3)           @noisy det1867 det2194
mxx (5.5, 5.5) (5.5, 6)       @noisy det351 det1093
mzz (5.5, 5) (6, 5)           @noisy det1877 det2212
mxx (5.5, 7.5) (5.5, 8)       @noisy det28 det446
mzz (5.5, 7) (6, 7)           @noisy det1216 det1675
mxx (5.5, 9.5) (5.5, 10)      @noisy det1647 det2036
mzz (5.5, 9) (6, 9)           @noisy det122 det2039
mxx (6.5, 0.5) (6.5, 1)       @noisy det920 det2400
mzz (6.5, 0) (7, 0)           @noisy det975 det2089
mxx (6.5, 2.5) (6.5, 3)       @noisy det1463 det1703
mzz (6.5, 2) (7, 2)           @noisy det1902 det2556
mxx (6.5, 5) (6.5, 4.5)       @noisy det552 det1226
mzz (7, 4) (6.5, 4)           @noisy det1860 det1962
mxx (6.5, 6.5) (6.5, 7)       @noisy det2012 det2801
mzz (6.5, 6) (7, 6)           @noisy det391 det1809
mxx (6.5, 8.5) (6.5, 9)       @noisy det1534 det2601
mzz (6.5, 8) (7, 8)           @noisy det2315 det2421
mzz (7, 10) (6.5, 10)         @noisy det1061 det1143
mxx (7.5, 2) (7.5, 1.5)       @noisy det1658 det2819
mzz (7.5, 1) (8, 1)           @noisy det2395 det2760
mxx (7.5, 3.5) (7.5, 4)       @noisy det574 det2555
mzz (7.5, 3) (8, 3)           @noisy det1300 det2468
mxx (7.5, 5.5) (7.5, 6)       @noisy det486 det1093
mzz (7.5, 5) (8, 5)           @noisy det1156 det2751
mxx (7.5, 8) (7.5, 7.5)       @noisy det446 det1175
mzz (8, 7) (7.5, 7)           @noisy det788 det2928
mxx (7.5, 9.5) (7.5, 10)      @noisy det464 det2036
mzz (7.5, 9) (8, 9)           @noisy det431 det1668
mxx (8.5, 0.5) (8.5, 1)       @noisy det2400 det2933
mzz (8.5, 0) (9, 0)           @noisy det2363 det2781
mxx (8.5, 2.5) (8.5, 3)       @noisy det1463 det1559
mzz (8.5, 2) (9, 2)           @noisy det1090 det1466
mxx (8.5, 4.5) (8.5, 5)       @noisy det552 det561
mzz (8.5, 4) (9, 4)           @noisy det1033 det2722
mxx (8.5, 6.5) (8.5, 7)       @noisy det269 det2801
mzz (8.5, 6) (9, 6)           @noisy det1655 det1744
mxx (8.5, 8.5) (8.5, 9)       @noisy det1534 det2761
mzz (8.5, 8) (9, 8)           @noisy det1239 det2685
mzz (9, 10) (8.5, 10)         @noisy det773 det1478
mxx (9.5, 1.5) (9.5, 2)       @noisy det760 det2819
mzz (10, 1) (9.5, 1)          @noisy det1213 det2277
mxx (9.5, 4) (9.5, 3.5)       @noisy det1241 det2555
mzz (9.5, 3) (10, 3)          @noisy det331 det798
mxx (9.5, 5.5) (9.5, 6)       @noisy det486 det1390
mzz (9.5, 5) (10, 5)          @noisy det460 det885
mxx (9.5, 7.5) (9.5, 8)       @noisy det1175 det2906
mzz (9.5, 7) (10, 7)          @noisy det1641 det2777
mxx (9.5, 10) (9.5, 9.5)      @noisy det464 det2445
mzz (10, 9) (9.5, 9)          @noisy det872 det1312

--------         51
mxx (0, 0.5) (0, 0)           @noisy det932 det2340
mzz (0, 1.5) (0.5, 1.5)       @noisy det359 det2365
mxx (1, 1) (1, 1.5)           @noisy det186 det1502
mxx (0, 2) (0, 2.5)           @noisy det1363 det1458
mzz (0, 3.5) (0.5, 3.5)       @noisy det359 det1674
mxx (1, 3) (1, 3.5)           @noisy det152 det1251
mxx (0, 4) (0, 4.5)           @noisy det358 det653
mzz (0.5, 5.5) (0, 5.5)       @noisy det1674 det2954
mxx (1, 5) (1, 5.5)           @noisy det2663 det2686
mxx (0, 6.5) (0, 6)           @noisy det246 det889
mzz (0, 7.5) (0.5, 7.5)       @noisy det456 det2954
mxx (1, 7.5) (1, 7)           @noisy det313 det1046
mxx (0, 8) (0, 8.5)           @noisy det545 det2617
mzz (0, 9.5) (0.5, 9.5)       @noisy det456 det2393
mxx (1, 9) (1, 9.5)           @noisy det1250 det1258
mzz (1, 0.5) (1.5, 0.5)       @noisy det41 det2900
mxx (2, 0) (2, 0.5)           @noisy det939 det2525
mzz (1, 2.5) (1.5, 2.5)       @noisy det797 det2900
mxx (2, 2) (2, 2.5)           @noisy det505 det1070
mzz (1.5, 4.5) (1, 4.5)       @noisy det797 det2153
mxx (2, 4.5) (2, 4)           @noisy det2588 det2593
mzz (1, 6.5) (1.5, 6.5)       @noisy det1306 det2153
mxx (2, 6.5) (2, 6)           @noisy det747 det2656
mzz (1, 8.5) (1.5, 8.5)       @noisy det1306 det2411
mxx (2, 8) (2, 8.5)           @noisy det1150 det2389
mzz (2, 1.5) (2.5, 1.5)       @noisy det2209 det2899
mxx (3, 1.5) (3, 1)           @noisy det533 det911
mzz (2, 3.5) (2.5, 3.5)       @noisy det2283 det2899
mxx (3, 3.5) (3, 3)           @noisy det415 det2890
mzz (2, 5.5) (2.5, 5.5)       @noisy det1001 det2283
mxx (3, 5) (3, 5.5)           @noisy det1315 det2812
mzz (2.5, 7.5) (2, 7.5)       @noisy det399 det1001
mxx (3, 7.5) (3, 7)           @noisy det2500 det2708
mzz (2, 9.5) (2.5, 9.5)       @noisy det174 det399
mxx (3, 9.5) (3, 9)           @noisy det771 det1720
mzz (3.5, 0.5) (3, 0.5)       @noisy det667 det1240
mxx (4, 0) (4, 0.5)           @noisy det1192 det2747
mzz (3, 2.5) (3.5, 2.5)       @noisy det667 det1817
mxx (4, 2) (4, 2.5)           @noisy det785 det2433
mzz (3, 4.5) (3.5, 4.5)       @noisy det1021 det1817
mxx (4, 4.5) (4, 4)           @noisy det360 det1773
mzz (3.5, 6.5) (3, 6.5)       @noisy det815 det1021
mxx (4, 6) (4, 6.5)           @noisy det194 det1477
mzz (3, 8.5) (3.5, 8.5)       @noisy det99 det815
mxx (4, 8) (4, 8.5)           @noisy det2368 det2399
mzz (4, 1.5) (4.5, 1.5)       @noisy det1482 det2125
mxx (5, 1) (5, 1.5)           @noisy det1903 det2230
mzz (4.5, 3.5) (4, 3.5)       @noisy det1663 det2125
mxx (5, 3.5) (5, 3)           @noisy det642 det1462
mzz (4, 5.5) (4.5, 5.5)       @noisy det1169 det1663
mxx (5, 5.5) (5, 5)           @noisy det351 det733
mzz (4, 7.5) (4.5, 7.5)       @noisy det690 det1169
mxx (5, 7) (5, 7.5)           @noisy det28 det2881
mzz (4, 9.5) (4.5, 9.5)       @noisy det690 det753
mxx (5, 9.5) (5, 9)           @noisy det698 det1647
mzz (5, 0.5) (5.5, 0.5)       @noisy det2165 det2341
mxx (6, 0) (6, 0.5)           @noisy det652 det920
mzz (5.5, 2.5) (5, 2.5)       @noisy det2194 det2341
mxx (6, 2.5) (6, 2)           @noisy det1703 det2711
mzz (5, 4.5) (5.5, 4.5)       @noisy det1877 det2194
mxx (6, 4) (6, 4.5)           @noisy det1226 det1528
mzz (5, 6.5) (5.5, 6.5)       @noisy det1675 det1877
mxx (6, 6.5) (6, 6)           @noisy det1146 det2012
mzz (5.5, 8.5) (5, 8.5)       @noisy det1675 det2039
mxx (6, 8.5) (6, 8)           @noisy det980 det2601
mzz (6, 1.5) (6.5, 1.5)       @noisy det2089 det2556
mxx (7, 1.5) (7, 1)           @noisy det742 det1658
mzz (6, 3.5) (6.5, 3.5)       @noisy det1962 det2556
mxx (7, 3) (7, 3.5)           @noisy det574 det633
mzz (6.5, 5.5) (6, 5.5)       @noisy det1809 det1962
mxx (7, 5.5) (7, 5)           @noisy det78 det1093
mzz (6, 7.5) (6.5, 7.5)       @noisy det1809 det2315
mxx (7, 7.5) (7, 7)           @noisy det446 det2742
mzz (6, 9.5) (6.5, 9.5)       @noisy det1143 det2315
mxx (7, 9.5) (7, 9)           @noisy det2036 det2543
mzz (7, 0.5) (7.5, 0.5)       @noisy det2633 det2760
mxx (8, 0.5) (8, 0)           @noisy det853 det2400
mzz (7.5, 2.5) (7, 2.5)       @noisy det1300 det2760
mxx (8, 2.5) (8, 2)           @noisy det1463 det2904
mzz (7, 4.5) (7.5, 4.5)       @noisy det1156 det1300
mxx (8, 4) (8, 4.5)           @noisy det552 det2364
mzz (7, 6.5) (7.5, 6.5)       @noisy det1156 det2928
mxx (8, 6.5) (8, 6)           @noisy det1935 det2801
mzz (7.5, 8.5) (7, 8.5)       @noisy det431 det2928
mxx (8, 8) (8, 8.5)           @noisy det1255 det1534
mzz (8.5, 1.5) (8, 1.5)       @noisy det1090 det2781
mxx (9, 1) (9, 1.5)           @noisy det284 det2819
mzz (8, 3.5) (8.5, 3.5)       @noisy det1090 det2722
mxx (9, 3) (9, 3.5)           @noisy det925 det2555
mzz (8, 5.5) (8.5, 5.5)       @noisy det1655 det2722
mxx (9, 5.5) (9, 5)           @noisy det486 det2874
mzz (8, 7.5) (8.5, 7.5)       @noisy det1239 det1655
mxx (9, 7) (9, 7.5)           @noisy det1175 det1275
mzz (8, 9.5) (8.5, 9.5)       @noisy det1239 det1478
mxx (9, 9) (9, 9.5)           @noisy det464 det1729
mzz (9, 0.5) (9.5, 0.5)       @noisy det1154 det1213
mxx (10, 0.5) (10, 0)         @noisy det543 det2933
mzz (9.5, 2.5) (9, 2.5)       @noisy det331 det1213
mxx (10, 2) (10, 2.5)         @noisy det1559 det2723
mzz (9.5, 4.5) (9, 4.5)       @noisy det331 det885
mxx (10, 4.5) (10, 4)         @noisy det561 det1129
mzz (9, 6.5) (9.5, 6.5)       @noisy det885 det2777
mxx (10, 6.5) (10, 6)         @noisy det269 det2356
mzz (9.5, 8.5) (9, 8.5)       @noisy det1312 det2777
mxx (10, 8) (10, 8.5)         @noisy det2169 det2761
mzz (0, 1) (0.5, 1)           @noisy det685 det2365
mz (0.5, 0.5)                 @noisy det685 det1888
mx (0.5, 0)                   @noisy det2340 det2525
mzz (0, 3) (0.5, 3)           @noisy det123 det359
mz (0.5, 2.5)                 @noisy det123 det1882
mx (0.5, 2)                   @noisy det186 det505 det1363 det1502
mzz (0.5, 5) (0, 5)           @noisy det1333 det1674
mz (0.5, 4.5)                 @noisy det1333 det1818
mx (0.5, 4)                   @noisy det152 det358 det1251 det2588
mzz (0, 7) (0.5, 7)           @noisy det1244 det2954
mz (0.5, 6.5)                 @noisy det1244 det1866
mx (0.5, 6)                   @noisy det747 det889 det2663 det2686
mzz (0, 9) (0.5, 9)           @noisy det456 det2240
mz (0.5, 8.5)                 @noisy det1926 det2240
mx (0.5, 8)                   @noisy det313 det545 det1046 det2389
mx (0.5, 10)                  @noisy det1250 det1258
mzz (1, 0) (1.5, 0)           @noisy det41 det2366
mzz (1, 2) (1.5, 2)           @noisy det1302 det2900
mz (1.5, 1.5)                 @noisy det1302 det1813
mx (1.5, 1)                   @noisy det533 det939 det1502 det2525
mzz (1.5, 4) (1, 4)           @noisy det797 det935
mz (1.5, 3.5)                 @noisy det935 det1891
mx (1.5, 3)                   @noisy det505 det1070 det1251 det2890
mzz (1, 6) (1.5, 6)           @noisy det2153 det2901
mz (1.5, 5.5)                 @noisy det1857 det2901
mx (1.5, 5)                   @noisy det2588 det2593 det2686 det2812
mzz (1, 8) (1.5, 8)           @noisy det1306 det2381
mz (1.5, 7.5)                 @noisy det1978 det2381
mx (1.5, 7)                   @noisy det313 det747 det2500 det2656
mzz (1.5, 10) (1, 10)         @noisy det2411 det2830
mz (1.5, 9.5)                 @noisy det1927 det2830
mx (1.5, 9)                   @noisy det771 det1150 det1258 det2389
mzz (2, 1) (2.5, 1)           @noisy det1605 det2209
mz (2.5, 0.5)                 @noisy det1605 det1834
mx (2.5, 0)                   @noisy det939 det1192
mzz (2, 3) (2.5, 3)           @noisy det627 det2899
mz (2.5, 2.5)                 @noisy det627 det1862
mx (2.5, 2)                   @noisy det533 det911 det1070 det2433
mzz (2, 5) (2.5, 5)           @noisy det2283 det2947
mz (2.5, 4.5)                 @noisy det1899 det2947
mx (2.5, 4)                   @noisy det415 det1773 det2593 det2890
mzz (2.5, 7) (2, 7)           @noisy det1001 det2955
mz (2.5, 6.5)                 @noisy det1914 det2955
mx (2.5, 6)                   @noisy det194 det1315 det2656 det2812
mzz (2, 9) (2.5, 9)           @noisy det399 det1194
mz (2.5, 8.5)                 @noisy det1194 det1930
mx (2.5, 8)                   @noisy det1150 det2368 det2500 det2708
mx (2.5, 10)                  @noisy det771 det1720
mzz (3.5, 0) (3, 0)           @noisy det1240 det1634
mzz (3, 2) (3.5, 2)           @noisy det667 det954
mz (3.5, 1.5)                 @noisy det954 det1821
mx (3.5, 1)                   @noisy det911 det1192 det2230 det2747
mzz (3, 4) (3.5, 4)           @noisy det1817 det2466
mz (3.5, 3.5)                 @noisy det1944 det2466
mx (3.5, 3)                   @noisy det415 det642 det785 det2433
mzz (3.5, 6) (3, 6)           @noisy det1021 det1430
mz (3.5, 5.5)                 @noisy det1430 det1947
mx (3.5, 5)                   @noisy det351 det360 det1315 det1773
mzz (3, 8) (3.5, 8)           @noisy det815 det2213
mz (3.5, 7.5)                 @noisy det1849 det2213
mx (3.5, 7)                   @noisy det28 det194 det1477 det2708
mzz (3, 10) (3.5, 10)         @noisy det99 det1734
mz (3.5, 9.5)                 @noisy det1734 det1905
mx (3.5, 9)                   @noisy det1647 det1720 det2368 det2399
mzz (4, 1) (4.5, 1)           @noisy det1005 det1482
mz (4.5, 0.5)                 @noisy det1005 det1826
mx (4.5, 0)                   @noisy det920 det2747
mzz (4.5, 3) (4, 3)           @noisy det1121 det2125
mz (4.5, 2.5)                 @noisy det1121 det1810
mx (4.5, 2)                   @noisy det785 det1703 det1903 det2230
mzz (4, 5) (4.5, 5)           @noisy det1633 det1663
mz (4.5, 4.5)                 @noisy det1633 det1814
mx (4.5, 4)                   @noisy det360 det642 det1226 det1462
mzz (4, 7) (4.5, 7)           @noisy det1169 det2106
mz (4.5, 6.5)                 @noisy det1913 det2106
mx (4.5, 6)                   @noisy det351 det733 det1477 det2012
mzz (4, 9) (4.5, 9)           @noisy det427 det690
mz (4.5, 8.5)                 @noisy det427 det1870
mx (4.5, 8)                   @noisy det28 det2399 det2601 det2881
mx (4.5, 10)                  @noisy det698 det1647
mzz (5, 0) (5.5, 0)           @noisy det2165 det2744
mzz (5.5, 2) (5, 2)           @noisy det535 det2341
mz (5.5, 1.5)                 @noisy det535 det1787
mx (5.5, 1)                   @noisy det652 det920 det1658 det1903
mzz (5, 4) (5.5, 4)           @noisy det1867 det2194
mz (5.5, 3.5)                 @noisy det1846 det1867
mx (5.5, 3)                   @noisy det574 det1462 det1703 det2711
mzz (5, 6) (5.5, 6)           @noisy det1877 det2212
mz (5.5, 5.5)                 @noisy det1897 det2212
mx (5.5, 5)                   @noisy det733 det1093 det1226 det1528
mzz (5.5, 8) (5, 8)           @noisy det1216 det1675
mz (5.5, 7.5)                 @noisy det1216 det1918
mx (5.5, 7)                   @noisy det446 det1146 det2012 det2881
mzz (5, 10) (5.5, 10)         @noisy det122 det2039
mz (5.5, 9.5)                 @noisy det122 det1983
mx (5.5, 9)                   @noisy det698 det980 det2036 det2601
mzz (6, 1) (6.5, 1)           @noisy det975 det2089
mz (6.5, 0.5)                 @noisy det975 det1992
mx (6.5, 0)                   @noisy det652 det2400
mzz (6, 3) (6.5, 3)           @noisy det1902 det2556
mz (6.5, 2.5)                 @noisy det1902 det1911
mx (6.5, 2)                   @noisy det742 det1463 det1658 det2711
mzz (6.5, 5) (6, 5)           @noisy det1860 det1962
mz (6.5, 4.5)                 @noisy det1860 det1884
mx (6.5, 4)                   @noisy det552 det574 det633 det1528
mzz (6, 7) (6.5, 7)           @noisy det391 det1809
mz (6.5, 6.5)                 @noisy det391 det1898
mx (6.5, 6)                   @noisy det78 det1093 det1146 det2801
mzz (6, 9) (6.5, 9)           @noisy det2315 det2421
mz (6.5, 8.5)                 @noisy det1858 det2421
mx (6.5, 8)                   @noisy det446 det980 det1534 det2742
mx (6.5, 10)                  @noisy det2036 det2543
mzz (7, 0) (7.5, 0)           @noisy det1433 det2633
mzz (7.5, 2) (7, 2)           @noisy det2395 det2760
mz (7.5, 1.5)                 @noisy det1872 det2395
mx (7.5, 1)                   @noisy det742 det853 det2400 det2819
mzz (7, 4) (7.5, 4)           @noisy det1300 det2468
mz (7.5, 3.5)                 @noisy det1939 det2468
mx (7.5, 3)                   @noisy det633 det1463 det2555 det2904
mzz (7, 6) (7.5, 6)           @noisy det1156 det2751
mz (7.5, 5.5)                 @noisy det1909 det2751
mx (7.5, 5)                   @noisy det78 det486 det552 det2364
mzz (7.5, 8) (7, 8)           @noisy det788 det2928
mz (7.5, 7.5)                 @noisy det788 det1895
mx (7.5, 7)                   @noisy det1175 det1935 det2742 det2801
mzz (7, 10) (7.5, 10)         @noisy det431 det1668
mz (7.5, 9.5)                 @noisy det1668 det1880
mx (7.5, 9)                   @noisy det464 det1255 det1534 det2543
mzz (8.5, 1) (8, 1)           @noisy det2363 det2781
mz (8.5, 0.5)                 @noisy det1952 det2363
mx (8.5, 0)                   @noisy det853 det2933
mzz (8, 3) (8.5, 3)           @noisy det1090 det1466
mz (8.5, 2.5)                 @noisy det1466 det1838
mx (8.5, 2)                   @noisy det284 det1559 det2819 det2904
mzz (8, 5) (8.5, 5)           @noisy det1033 det2722
mz (8.5, 4.5)                 @noisy det1033 det1876
mx (8.5, 4)                   @noisy det561 det925 det2364 det2555
mzz (8, 7) (8.5, 7)           @noisy det1655 det1744
mz (8.5, 6.5)                 @noisy det1744 det1835
mx (8.5, 6)                   @noisy det269 det486 det1935 det2874
mzz (8, 9) (8.5, 9)           @noisy det1239 det2685
mz (8.5, 8.5)                 @noisy det1820 det2685
mx (8.5, 8)                   @noisy det1175 det1255 det1275 det2761
mx (8.5, 10)                  @noisy det464 det1729
mzz (9, 0) (9.5, 0)           @noisy det36 det1154
mzz (9, 2) (9.5, 2)           @noisy det1213 det2277
mz (9.5, 1.5)                 @noisy det1875 det2277
mx (9.5, 1)                   @noisy det284 det543 det760 det2933
mzz (9.5, 4) (9, 4)           @noisy det331 det798
mz (9.5, 3.5)                 @noisy det798 det1843
mx (9.5, 3)                   @noisy det925 det1241 det1559 det2723
mzz (9, 6) (9.5, 6)           @noisy det460 det885
mz (9.5, 5.5)                 @noisy det460 det1848
mx (9.5, 5)                   @noisy det561 det1129 det1390 det2874
mzz (9, 8) (9.5, 8)           @noisy det1641 det2777
mz (9.5, 7.5)                 @noisy det1641 det1968
mx (9.5, 7)                   @noisy det269 det1275 det2356 det2906
mzz (9.5, 10) (9, 10)         @noisy det872 det1312
mz (9.5, 9.5)                 @noisy det872 det1920
mx (9.5, 9)                   @noisy det1729 det2169 det2445 det2761

--------         52
mzz (1, 1.5) (0.5, 1.5)       @noisy det359 det2365
mxx (0, 1.5) (0, 1)           @noisy det186 det1502
mzz (1, 3.5) (0.5, 3.5)       @noisy det359 det1674
mxx (0, 3.5) (0, 3)           @noisy det152 det1251
mzz (0.5, 5.5) (1, 5.5)       @noisy det1674 det2954
mxx (0, 5.5) (0, 5)           @noisy det2663 det2686
mzz (1, 7.5) (0.5, 7.5)       @noisy det456 det2954
mxx (0, 7) (0, 7.5)           @noisy det313 det1046
mzz (1, 9.5) (0.5, 9.5)       @noisy det456 det2393
mxx (0, 9) (0, 9.5)           @noisy det1250 det1258
mzz (1.5, 0.5) (2, 0.5)       @noisy det41 det2900
mxx (1, 0.5) (1, 0)           @noisy det939 det2525
mzz (1.5, 2.5) (2, 2.5)       @noisy det797 det2900
mxx (1, 2) (1, 2.5)           @noisy det505 det1070
mzz (1.5, 4.5) (2, 4.5)       @noisy det797 det2153
mxx (1, 4) (1, 4.5)           @noisy det2588 det2593
mzz (1.5, 6.5) (2, 6.5)       @noisy det1306 det2153
mxx (1, 6.5) (1, 6)           @noisy det747 det2656
mzz (1.5, 8.5) (2, 8.5)       @noisy det1306 det2411
mxx (1, 8) (1, 8.5)           @noisy det1150 det2389
mzz (3, 1.5) (2.5, 1.5)       @noisy det2209 det2899
mxx (2, 1) (2, 1.5)           @noisy det533 det911
mzz (2.5, 3.5) (3, 3.5)       @noisy det2283 det2899
mxx (2, 3.5) (2, 3)           @noisy det415 det2890
mzz (2.5, 5.5) (3, 5.5)       @noisy det1001 det2283
mxx (2, 5.5) (2, 5)           @noisy det1315 det2812
mzz (2.5, 7.5) (3, 7.5)       @noisy det399 det1001
mxx (2, 7) (2, 7.5)           @noisy det2500 det2708
mzz (2.5, 9.5) (3, 9.5)       @noisy det174 det399
mxx (2, 9.5) (2, 9)           @noisy det771 det1720
mzz (3.5, 0.5) (4, 0.5)       @noisy det667 det1240
mxx (3, 0) (3, 0.5)           @noisy det1192 det2747
mzz (3.5, 2.5) (4, 2.5)       @noisy det667 det1817
mxx (3, 2.5) (3, 2)           @noisy det785 det2433
mzz (4, 4.5) (3.5, 4.5)       @noisy det1021 det1817
mxx (3, 4.5) (3, 4)           @noisy det360 det1773
mzz (3.5, 6.5) (4, 6.5)       @noisy det815 det1021
mxx (3, 6) (3, 6.5)           @noisy det194 det1477
mzz (3.5, 8.5) (4, 8.5)       @noisy det99 det815
mxx (3, 8.5) (3, 8)           @noisy det2368 det2399
mzz (5, 1.5) (4.5, 1.5)       @noisy det1482 det2125
mxx (4, 1.5) (4, 1)           @noisy det1903 det2230
mzz (5, 3.5) (4.5, 3.5)       @noisy det1663 det2125
mxx (4, 3) (4, 3.5)           @noisy det642 det1462
mzz (5, 5.5) (4.5, 5.5)       @noisy det1169 det1663
mxx (4, 5) (4, 5.5)           @noisy det351 det733
mzz (5, 7.5) (4.5, 7.5)       @noisy det690 det1169
mxx (4, 7) (4, 7.5)           @noisy det28 det2881
mzz (5, 9.5) (4.5, 9.5)       @noisy det690 det753
mxx (4, 9.5) (4, 9)           @noisy det698 det1647
mzz (5.5, 0.5) (6, 0.5)       @noisy det2165 det2341
mxx (5, 0) (5, 0.5)           @noisy det652 det920
mzz (5.5, 2.5) (6, 2.5)       @noisy det2194 det2341
mxx (5, 2) (5, 2.5)           @noisy det1703 det2711
mzz (5.5, 4.5) (6, 4.5)       @noisy det1877 det2194
mxx (5, 4.5) (5, 4)           @noisy det1226 det1528
mzz (6, 6.5) (5.5, 6.5)       @noisy det1675 det1877
mxx (5, 6) (5, 6.5)           @noisy det1146 det2012
mzz (5.5, 8.5) (6, 8.5)       @noisy det1675 det2039
mxx (5, 8) (5, 8.5)           @noisy det980 det2601
mzz (6.5, 1.5) (7, 1.5)       @noisy det2089 det2556
mxx (6, 1.5) (6, 1)           @noisy det742 det1658
mzz (6.5, 3.5) (7, 3.5)       @noisy det1962 det2556
mxx (6, 3.5) (6, 3)           @noisy det574 det633
mzz (6.5, 5.5) (7, 5.5)       @noisy det1809 det1962
mxx (6, 5) (6, 5.5)           @noisy det78 det1093
mzz (6.5, 7.5) (7, 7.5)       @noisy det1809 det2315
mxx (6, 7.5) (6, 7)           @noisy det446 det2742
mzz (7, 9.5) (6.5, 9.5)       @noisy det1143 det2315
mxx (6, 9.5) (6, 9)           @noisy det2036 det2543
mzz (7.5, 0.5) (8, 0.5)       @noisy det2633 det2760
mxx (7, 0.5) (7, 0)           @noisy det853 det2400
mzz (7.5, 2.5) (8, 2.5)       @noisy det1300 det2760
mxx (7, 2) (7, 2.5)           @noisy det1463 det2904
mzz (7.5, 4.5) (8, 4.5)       @noisy det1156 det1300
mxx (7, 4.5) (7, 4)           @noisy det552 det2364
mzz (7.5, 6.5) (8, 6.5)       @noisy det1156 det2928
mxx (7, 6.5) (7, 6)           @noisy det1935 det2801
mzz (7.5, 8.5) (8, 8.5)       @noisy det431 det2928
mxx (7, 8) (7, 8.5)           @noisy det1255 det1534
mzz (8.5, 1.5) (9, 1.5)       @noisy det1090 det2781
mxx (8, 1) (8, 1.5)           @noisy det284 det2819
mzz (8.5, 3.5) (9, 3.5)       @noisy det1090 det2722
mxx (8, 3.5) (8, 3)           @noisy det925 det2555
mzz (9, 5.5) (8.5, 5.5)       @noisy det1655 det2722
mxx (8, 5.5) (8, 5)           @noisy det486 det2874
mzz (8.5, 7.5) (9, 7.5)       @noisy det1239 det1655
mxx (8, 7.5) (8, 7)           @noisy det1175 det1275
mzz (8.5, 9.5) (9, 9.5)       @noisy det1239 det1478
mxx (8, 9) (8, 9.5)           @noisy det464 det1729
mzz (9.5, 0.5) (10, 0.5)      @noisy det1154 det1213
mxx (9, 0) (9, 0.5)           @noisy det543 det2933
mxx (10, 1.5) (10, 1)         @noisy det61 det760
mzz (9.5, 2.5) (10, 2.5)      @noisy det331 det1213
mxx (9, 2) (9, 2.5)           @noisy det1559 det2723
mxx (10, 3.5) (10, 3)         @noisy det1241 det2599
mzz (9.5, 4.5) (10, 4.5)      @noisy det331 det885
mxx (9, 4) (9, 4.5)           @noisy det561 det1129
mxx (10, 5) (10, 5.5)         @noisy det1181 det1390
mzz (9.5, 6.5) (10, 6.5)      @noisy det885 det2777
mxx (9, 6.5) (9, 6)           @noisy det269 det2356
mxx (10, 7.5) (10, 7)         @noisy det840 det2906
mzz (9.5, 8.5) (10, 8.5)      @noisy det1312 det2777
mxx (9, 8) (9, 8.5)           @noisy det2169 det2761
mxx (10, 9) (10, 9.5)         @noisy det1318 det2445
mzz (0.5, 0) (0, 0)           @det250 det2365
mz (0.5, 0.5)                 @det250 det1888
mx (0.5, 1)                   @det186 det932 det939 det1502
mzz (0, 2) (0.5, 2)           @det359 det2896
mz (0.5, 2.5)                 @det1882 det2896
mx (0.5, 3)                   @det152 det1070 det1251 det1458
mzz (0, 4) (0.5, 4)           @det218 det1674
mz (0.5, 4.5)                 @det218 det1818
mx (0.5, 5)                   @det653 det2593 det2663 det2686
mzz (0.5, 6) (0, 6)           @det377 det2954
mz (0.5, 6.5)                 @det377 det1866
mx (0.5, 7)                   @det246 det313 det1046 det2656
mzz (0, 8) (0.5, 8)           @det456 det2480
mz (0.5, 8.5)                 @det1926 det2480
mx (0.5, 9)                   @det1150 det1250 det1258 det2617
mzz (0, 10) (0.5, 10)         @det1827 det2393
mx (1.5, 0)                   @det939 det2525
mzz (1, 1) (1.5, 1)           @det2451 det2900
mz (1.5, 1.5)                 @det1813 det2451
mx (1.5, 2)                   @det186 det505 det911 det1070
mzz (1, 3) (1.5, 3)           @det797 det2140
mz (1.5, 3.5)                 @det1891 det2140
mx (1.5, 4)                   @det152 det415 det2588 det2593
mzz (1.5, 5) (1, 5)           @det1933 det2153
mz (1.5, 5.5)                 @det1857 det1933
mx (1.5, 6)                   @det747 det1315 det2656 det2663
mzz (1, 7) (1.5, 7)           @det1306 det1344
mz (1.5, 7.5)                 @det1344 det1978
mx (1.5, 8)                   @det1046 det1150 det2389 det2708
mzz (1, 9) (1.5, 9)           @det2227 det2411
mz (1.5, 9.5)                 @det1927 det2227
mx (1.5, 10)                  @det1250 det1720
mzz (2, 0) (2.5, 0)           @det1029 det2209
mz (2.5, 0.5)                 @det1029 det1834
mx (2.5, 1)                   @det533 det911 det2525 det2747
mzz (2.5, 2) (2, 2)           @det254 det2899
mz (2.5, 2.5)                 @det254 det1862
mx (2.5, 3)                   @det415 det505 det785 det2890
mzz (2, 4) (2.5, 4)           @det2239 det2283
mz (2.5, 4.5)                 @det1899 det2239
mx (2.5, 5)                   @det360 det1315 det2588 det2812
mzz (2, 6) (2.5, 6)           @det657 det1001
mz (2.5, 6.5)                 @det657 det1914
mx (2.5, 7)                   @det747 det1477 det2500 det2708
mzz (2.5, 8) (2, 8)           @det399 det1246
mz (2.5, 8.5)                 @det1246 det1930
mx (2.5, 9)                   @det771 det1720 det2389 det2399
mzz (2, 10) (2.5, 10)         @det174 det874
mx (3.5, 0)                   @det1192 det2747
mzz (3, 1) (3.5, 1)           @det667 det2675
mz (3.5, 1.5)                 @det1821 det2675
mx (3.5, 2)                   @det533 det785 det1903 det2433
mzz (3, 3) (3.5, 3)           @det1817 det2740
mz (3.5, 3.5)                 @det1944 det2740
mx (3.5, 4)                   @det360 det1462 det1773 det2890
mzz (3.5, 5) (3, 5)           @det1021 det1271
mz (3.5, 5.5)                 @det1271 det1947
mx (3.5, 6)                   @det194 det733 det1477 det2812
mzz (3, 7) (3.5, 7)           @det815 det2181
mz (3.5, 7.5)                 @det1849 det2181
mx (3.5, 8)                   @det2368 det2399 det2500 det2881
mzz (3, 9) (3.5, 9)           @det99 det1472
mz (3.5, 9.5)                 @det1472 det1905
mx (3.5, 10)                  @det698 det771
mzz (4, 0) (4.5, 0)           @det592 det1482
mz (4.5, 0.5)                 @det592 det1826
mx (4.5, 1)                   @det652 det1192 det1903 det2230
mzz (4.5, 2) (4, 2)           @det2125 det2779
mz (4.5, 2.5)                 @det1810 det2779
mx (4.5, 3)                   @det642 det1462 det2433 det2711
mzz (4, 4) (4.5, 4)           @det424 det1663
mz (4.5, 4.5)                 @det424 det1814
mx (4.5, 5)                   @det351 det733 det1528 det1773
mzz (4, 6) (4.5, 6)           @det1169 det1424
mz (4.5, 6.5)                 @det1424 det1913
mx (4.5, 7)                   @det28 det194 det1146 det2881
mzz (4.5, 8) (4, 8)           @det690 det2310
mz (4.5, 8.5)                 @det1870 det2310
mx (4.5, 9)                   @det698 det980 det1647 det2368
mzz (4, 10) (4.5, 10)         @det753 det1082
mx (5.5, 0)                   @det652 det920
mzz (5.5, 1) (5, 1)           @det353 det2341
mz (5.5, 1.5)                 @det353 det1787
mx (5.5, 2)                   @det742 det1703 det2230 det2711
mzz (5, 3) (5.5, 3)           @det191 det2194
mz (5.5, 3.5)                 @det191 det1846
mx (5.5, 4)                   @det633 det642 det1226 det1528
mzz (5, 5) (5.5, 5)           @det1209 det1877
mz (5.5, 5.5)                 @det1209 det1897
mx (5.5, 6)                   @det78 det351 det1146 det2012
mzz (5.5, 7) (5, 7)           @det1675 det2023
mz (5.5, 7.5)                 @det1918 det2023
mx (5.5, 8)                   @det28 det980 det2601 det2742
mzz (5, 9) (5.5, 9)           @det1864 det2039
mz (5.5, 9.5)                 @det1864 det1983
mx (5.5, 10)                  @det1647 det2543
mzz (6.5, 0) (6, 0)           @det1498 det2089
mz (6.5, 0.5)                 @det1498 det1992
mx (6.5, 1)                   @det742 det853 det920 det1658
mzz (6, 2) (6.5, 2)           @det1287 det2556
mz (6.5, 2.5)                 @det1287 det1911
mx (6.5, 3)                   @det574 det633 det1703 det2904
mzz (6, 4) (6.5, 4)           @det1962 det2484
mz (6.5, 4.5)                 @det1884 det2484
mx (6.5, 5)                   @det78 det1093 det1226 det2364
mzz (6, 6) (6.5, 6)           @det1809 det1964
mz (6.5, 6.5)                 @det1898 det1964
mx (6.5, 7)                   @det446 det1935 det2012 det2742
mzz (6, 8) (6.5, 8)           @det2315 det2505
mz (6.5, 8.5)                 @det1858 det2505
mx (6.5, 9)                   @det1255 det2036 det2543 det2601
mzz (6, 10) (6.5, 10)         @det1143 det1954
mx (7.5, 0)                   @det853 det2400
mzz (7, 1) (7.5, 1)           @det2760 det2922
mz (7.5, 1.5)                 @det1872 det2922
mx (7.5, 2)                   @det284 det1463 det1658 det2904
mzz (7.5, 3) (7, 3)           @det1300 det2347
mz (7.5, 3.5)                 @det1939 det2347
mx (7.5, 4)                   @det552 det574 det925 det2364
mzz (7, 5) (7.5, 5)           @det1156 det1842
mz (7.5, 5.5)                 @det1842 det1909
mx (7.5, 6)                   @det1093 det1935 det2801 det2874
mzz (7, 7) (7.5, 7)           @det971 det2928
mz (7.5, 7.5)                 @det971 det1895
mx (7.5, 8)                   @det446 det1255 det1275 det1534
mzz (7, 9) (7.5, 9)           @det431 det2733
mz (7.5, 9.5)                 @det1880 det2733
mx (7.5, 10)                  @det1729 det2036
mzz (8.5, 0) (8, 0)           @det1328 det2781
mz (8.5, 0.5)                 @det1328 det1952
mx (8.5, 1)                   @det284 det543 det2400 det2819
mzz (8, 2) (8.5, 2)           @det754 det1090
mz (8.5, 2.5)                 @det754 det1838
mx (8.5, 3)                   @det925 det1463 det2555 det2723
mzz (8, 4) (8.5, 4)           @det2397 det2722
mz (8.5, 4.5)                 @det1876 det2397
mx (8.5, 5)                   @det486 det552 det1129 det2874
mzz (8.5, 6) (8, 6)           @det1520 det1655
mz (8.5, 6.5)                 @det1520 det1835
mx (8.5, 7)                   @det1175 det1275 det2356 det2801
mzz (8, 8) (8.5, 8)           @det1239 det2304
mz (8.5, 8.5)                 @det1820 det2304
mx (8.5, 9)                   @det464 det1534 det1729 det2169
mzz (8, 10) (8.5, 10)         @det721 det1478
mx (9.5, 0)                   @det543 det2933
mzz (9, 1) (9.5, 1)           @det173 det1213
mz (9.5, 1.5)                 @det173 det1875
mx (9.5, 2)                   @det61 det1559 det2723 det2819
mzz (9, 3) (9.5, 3)           @det331 det2597
mz (9.5, 3.5)                 @det1843 det2597
mx (9.5, 4)                   @det561 det1129 det2555 det2599
mzz (9.5, 5) (9, 5)           @det885 det2077
mz (9.5, 5.5)                 @det1848 det2077
mx (9.5, 6)                   @det269 det486 det1181 det2356
mzz (9, 7) (9.5, 7)           @det1606 det2777
mz (9.5, 7.5)                 @det1606 det1968
mx (9.5, 8)                   @det840 det1175 det2169 det2761
mzz (9, 9) (9.5, 9)           @det1312 det1781
mz (9.5, 9.5)                 @det1781 det1920
mx (9.5, 10)                  @det464 det1318

--------         53
mxx (0, 1) (0, 0.5)           @noisy det932 det2340
mxx (1, 1.5) (1, 2)           @noisy det186 det1502
mx (0.5, 1.5)                 @noisy det186 det2519
mz (0, 1.5)                   @noisy det2365 det2896
mxx (0, 2.5) (0, 3)           @noisy det1363 det1458
mxx (1, 3.5) (1, 4)           @noisy det152 det1251
mx (0.5, 3.5)                 @noisy det152 det2436
mz (0, 3.5)                   @noisy det218 det359
mxx (0, 4.5) (0, 5)           @noisy det358 det653
mxx (1, 6) (1, 5.5)           @noisy det2663 det2686
mx (0.5, 5.5)                 @noisy det2435 det2663
mz (0, 5.5)                   @noisy det377 det1674
mxx (0, 7) (0, 6.5)           @noisy det246 det889
mxx (1, 7.5) (1, 8)           @noisy det313 det1046
mx (0.5, 7.5)                 @noisy det1046 det2528
mz (0, 7.5)                   @noisy det2480 det2954
mxx (0, 8.5) (0, 9)           @noisy det545 det2617
mxx (1, 9.5) (1, 10)          @noisy det1250 det1258
mx (0.5, 9.5)                 @noisy det1250 det2351
mz (0, 9.5)                   @noisy det456 det1827
mxx (2, 0.5) (2, 1)           @noisy det939 det2525
mx (1.5, 0.5)                 @noisy det2378 det2525
mz (1, 0.5)                   @noisy det41 det250 det2365 det2451
mxx (2, 3) (2, 2.5)           @noisy det505 det1070
mx (1.5, 2.5)                 @noisy det505 det2487
mz (1, 2.5)                   @noisy det359 det2140 det2896 det2900
mxx (2, 4.5) (2, 5)           @noisy det2588 det2593
mx (1.5, 4.5)                 @noisy det2496 det2588
mz (1, 4.5)                   @noisy det218 det797 det1674 det1933
mxx (2, 6.5) (2, 7)           @noisy det747 det2656
mx (1.5, 6.5)                 @noisy det747 det2383
mz (1, 6.5)                   @noisy det377 det1344 det2153 det2954
mxx (2, 9) (2, 8.5)           @noisy det1150 det2389
mx (1.5, 8.5)                 @noisy det2389 det2396
mz (1, 8.5)                   @noisy det456 det1306 det2227 det2480
mxx (3, 1.5) (3, 2)           @noisy det533 det911
mx (2.5, 1.5)                 @noisy det533 det2398
mz (2, 1.5)                   @noisy det254 det2209 det2451 det2900
mxx (3, 3.5) (3, 4)           @noisy det415 det2890
mx (2.5, 3.5)                 @noisy det2412 det2890
mz (2, 3.5)                   @noisy det797 det2140 det2239 det2899
mxx (3, 5.5) (3, 6)           @noisy det1315 det2812
mx (2.5, 5.5)                 @noisy det2495 det2812
mz (2, 5.5)                   @noisy det657 det1933 det2153 det2283
mxx (3, 7.5) (3, 8)           @noisy det2500 det2708
mx (2.5, 7.5)                 @noisy det2420 det2500
mz (2, 7.5)                   @noisy det1001 det1246 det1306 det1344
mxx (3, 9.5) (3, 10)          @noisy det771 det1720
mx (2.5, 9.5)                 @noisy det771 det2405
mz (2, 9.5)                   @noisy det399 det874 det2227 det2411
mxx (4, 0.5) (4, 1)           @noisy det1192 det2747
mx (3.5, 0.5)                 @noisy det1192 det2465
mz (3, 0.5)                   @noisy det1029 det1240 det2209 det2675
mxx (4, 2.5) (4, 3)           @noisy det785 det2433
mx (3.5, 2.5)                 @noisy det2418 det2433
mz (3, 2.5)                   @noisy det254 det667 det2740 det2899
mxx (4, 4.5) (4, 5)           @noisy det360 det1773
mx (3.5, 4.5)                 @noisy det1773 det2419
mz (3, 4.5)                   @noisy det1271 det1817 det2239 det2283
mxx (4, 6.5) (4, 7)           @noisy det194 det1477
mx (3.5, 6.5)                 @noisy det194 det2362
mz (3, 6.5)                   @noisy det657 det1001 det1021 det2181
mxx (4, 9) (4, 8.5)           @noisy det2368 det2399
mx (3.5, 8.5)                 @noisy det2368 det2425
mz (3, 8.5)                   @noisy det399 det815 det1246 det1472
mxx (5, 1.5) (5, 2)           @noisy det1903 det2230
mx (4.5, 1.5)                 @noisy det2230 det2447
mz (4, 1.5)                   @noisy det667 det1482 det2675 det2779
mxx (5, 3.5) (5, 4)           @noisy det642 det1462
mx (4.5, 3.5)                 @noisy det642 det2477
mz (4, 3.5)                   @noisy det424 det1817 det2125 det2740
mxx (5, 5.5) (5, 6)           @noisy det351 det733
mx (4.5, 5.5)                 @noisy det351 det2440
mz (4, 5.5)                   @noisy det1021 det1271 det1424 det1663
mxx (5, 7.5) (5, 8)           @noisy det28 det2881
mx (4.5, 7.5)                 @noisy det28 det2390
mz (4, 7.5)                   @noisy det815 det1169 det2181 det2310
mxx (5, 9.5) (5, 10)          @noisy det698 det1647
mx (4.5, 9.5)                 @noisy det1647 det2535
mz (4, 9.5)                   @noisy det99 det690 det1082 det1472
mxx (6, 1) (6, 0.5)           @noisy det652 det920
mx (5.5, 0.5)                 @noisy det920 det2417
mz (5, 0.5)                   @noisy det353 det592 det1482 det2165
mxx (6, 2.5) (6, 3)           @noisy det1703 det2711
mx (5.5, 2.5)                 @noisy det1703 det2384
mz (5, 2.5)                   @noisy det191 det2125 det2341 det2779
mxx (6, 4.5) (6, 5)           @noisy det1226 det1528
mx (5.5, 4.5)                 @noisy det1226 det2494
mz (5, 4.5)                   @noisy det424 det1209 det1663 det2194
mxx (6, 6.5) (6, 7)           @noisy det1146 det2012
mx (5.5, 6.5)                 @noisy det2012 det2462
mz (5, 6.5)                   @noisy det1169 det1424 det1877 det2023
mxx (6, 8.5) (6, 9)           @noisy det980 det2601
mx (5.5, 8.5)                 @noisy det2502 det2601
mz (5, 8.5)                   @noisy det690 det1675 det1864 det2310
mxx (7, 1.5) (7, 2)           @noisy det742 det1658
mx (6.5, 1.5)                 @noisy det1658 det2394
mz (6, 1.5)                   @noisy det353 det1287 det2089 det2341
mxx (7, 4) (7, 3.5)           @noisy det574 det633
mx (6.5, 3.5)                 @noisy det574 det2413
mz (6, 3.5)                   @noisy det191 det2194 det2484 det2556
mxx (7, 5.5) (7, 6)           @noisy det78 det1093
mx (6.5, 5.5)                 @noisy det1093 det2565
mz (6, 5.5)                   @noisy det1209 det1877 det1962 det1964
mxx (7, 7.5) (7, 8)           @noisy det446 det2742
mx (6.5, 7.5)                 @noisy det446 det2492
mz (6, 7.5)                   @noisy det1675 det1809 det2023 det2505
mxx (7, 9.5) (7, 10)          @noisy det2036 det2543
mx (6.5, 9.5)                 @noisy det2036 det2424
mz (6, 9.5)                   @noisy det1864 det1954 det2039 det2315
mxx (8, 0.5) (8, 1)           @noisy det853 det2400
mx (7.5, 0.5)                 @noisy det2400 det2533
mz (7, 0.5)                   @noisy det1498 det2089 det2633 det2922
mxx (8, 2.5) (8, 3)           @noisy det1463 det2904
mx (7.5, 2.5)                 @noisy det1463 det2529
mz (7, 2.5)                   @noisy det1287 det2347 det2556 det2760
mxx (8, 4.5) (8, 5)           @noisy det552 det2364
mx (7.5, 4.5)                 @noisy det552 det2428
mz (7, 4.5)                   @noisy det1300 det1842 det1962 det2484
mxx (8, 7) (8, 6.5)           @noisy det1935 det2801
mx (7.5, 6.5)                 @noisy det2546 det2801
mz (7, 6.5)                   @noisy det971 det1156 det1809 det1964
mxx (8, 8.5) (8, 9)           @noisy det1255 det1534
mx (7.5, 8.5)                 @noisy det1534 det2450
mz (7, 8.5)                   @noisy det2315 det2505 det2733 det2928
mxx (9, 1.5) (9, 2)           @noisy det284 det2819
mx (8.5, 1.5)                 @noisy det2453 det2819
mz (8, 1.5)                   @noisy det754 det2760 det2781 det2922
mxx (9, 3.5) (9, 4)           @noisy det925 det2555
mx (8.5, 3.5)                 @noisy det2521 det2555
mz (8, 3.5)                   @noisy det1090 det1300 det2347 det2397
mxx (9, 5.5) (9, 6)           @noisy det486 det2874
mx (8.5, 5.5)                 @noisy det486 det2407
mz (8, 5.5)                   @noisy det1156 det1520 det1842 det2722
mxx (9, 7.5) (9, 8)           @noisy det1175 det1275
mx (8.5, 7.5)                 @noisy det1175 det2410
mz (8, 7.5)                   @noisy det971 det1655 det2304 det2928
mxx (9, 10) (9, 9.5)          @noisy det464 det1729
mx (8.5, 9.5)                 @noisy det464 det2460
mz (8, 9.5)                   @noisy det431 det721 det1239 det2733
mxx (10, 0.5) (10, 1)         @noisy det543 det2933
mx (9.5, 0.5)                 @noisy det2452 det2933
mz (9, 0.5)                   @noisy det173 det1154 det1328 det2781
mz (10, 1.5)                  @noisy det173 det1213
mxx (10, 2.5) (10, 3)         @noisy det1559 det2723
mx (9.5, 2.5)                 @noisy det1559 det2511
mz (9, 2.5)                   @noisy det754 det1090 det1213 det2597
mz (10, 3.5)                  @noisy det331 det2597
mxx (10, 4.5) (10, 5)         @noisy det561 det1129
mx (9.5, 4.5)                 @noisy det561 det2359
mz (9, 4.5)                   @noisy det331 det2077 det2397 det2722
mz (10, 5.5)                  @noisy det885 det2077
mxx (10, 6.5) (10, 7)         @noisy det269 det2356
mx (9.5, 6.5)                 @noisy det269 det2406
mz (9, 6.5)                   @noisy det885 det1520 det1606 det1655
mz (10, 7.5)                  @noisy det1606 det2777
mxx (10, 9) (10, 8.5)         @noisy det2169 det2761
mx (9.5, 8.5)                 @noisy det2426 det2761
mz (9, 8.5)                   @noisy det1239 det1781 det2304 det2777
mz (10, 9.5)                  @noisy det1312 det1781
mxx (0.5, 0.5) (0.5, 0)       @det939 det2340
mzz (1, 1) (0.5, 1)           @det250 det2365
mxx (0.5, 2.5) (0.5, 2)       @det1070 det1363
mzz (1, 3) (0.5, 3)           @det359 det2896
mxx (0.5, 4.5) (0.5, 4)       @det358 det2593
mzz (0.5, 5) (1, 5)           @det218 det1674
mxx (0.5, 6.5) (0.5, 6)       @det889 det2656
mzz (1, 7) (0.5, 7)           @det377 det2954
mxx (0.5, 8.5) (0.5, 8)       @det545 det1150
mzz (1, 9) (0.5, 9)           @det456 det2480
mzz (1.5, 0) (2, 0)           @det41 det2673
mxx (1.5, 1.5) (1.5, 1)       @det911 det1502
mzz (1.5, 2) (2, 2)           @det2451 det2900
mxx (1.5, 3.5) (1.5, 3)       @det415 det1251
mzz (1.5, 4) (2, 4)           @det797 det2140
mxx (1.5, 5) (1.5, 5.5)       @det1315 det2686
mzz (1.5, 6) (2, 6)           @det1933 det2153
mxx (1.5, 7.5) (1.5, 7)       @det313 det2708
mzz (1.5, 8) (2, 8)           @det1306 det1344
mxx (1.5, 9.5) (1.5, 9)       @det1258 det1720
mzz (1.5, 10) (2, 10)         @det2227 det2411
mxx (2.5, 0.5) (2.5, 0)       @det939 det2747
mzz (3, 1) (2.5, 1)           @det1029 det2209
mxx (2.5, 2) (2.5, 2.5)       @det785 det1070
mzz (2.5, 3) (3, 3)           @det254 det2899
mxx (2.5, 4) (2.5, 4.5)       @det360 det2593
mzz (2.5, 5) (3, 5)           @det2239 det2283
mxx (2.5, 6.5) (2.5, 6)       @det1477 det2656
mzz (2.5, 7) (3, 7)           @det657 det1001
mxx (2.5, 8) (2.5, 8.5)       @det1150 det2399
mzz (2.5, 9) (3, 9)           @det399 det1246
mzz (3.5, 0) (4, 0)           @det1240 det2885
mxx (3.5, 1) (3.5, 1.5)       @det911 det1903
mzz (3.5, 2) (4, 2)           @det667 det2675
mxx (3.5, 3) (3.5, 3.5)       @det415 det1462
mzz (4, 4) (3.5, 4)           @det1817 det2740
mxx (3.5, 5) (3.5, 5.5)       @det733 det1315
mzz (3.5, 6) (4, 6)           @det1021 det1271
mxx (3.5, 7) (3.5, 7.5)       @det2708 det2881
mzz (3.5, 8) (4, 8)           @det815 det2181
mxx (3.5, 9) (3.5, 9.5)       @det698 det1720
mzz (4, 10) (3.5, 10)         @det99 det1472
mxx (4.5, 0.5) (4.5, 0)       @det652 det2747
mzz (5, 1) (4.5, 1)           @det592 det1482
mxx (4.5, 2) (4.5, 2.5)       @det785 det2711
mzz (5, 3) (4.5, 3)           @det2125 det2779
mxx (4.5, 4.5) (4.5, 4)       @det360 det1528
mzz (5, 5) (4.5, 5)           @det424 det1663
mxx (4.5, 6.5) (4.5, 6)       @det1146 det1477
mzz (5, 7) (4.5, 7)           @det1169 det1424
mxx (4.5, 8) (4.5, 8.5)       @det980 det2399
mzz (5, 9) (4.5, 9)           @det690 det2310
mzz (5.5, 0) (6, 0)           @det2165 det2758
mxx (5.5, 1) (5.5, 1.5)       @det742 det1903
mzz (5.5, 2) (6, 2)           @det353 det2341
mxx (5.5, 3) (5.5, 3.5)       @det633 det1462
mzz (5.5, 4) (6, 4)           @det191 det2194
mxx (5.5, 5.5) (5.5, 5)       @det78 det733
mzz (6, 6) (5.5, 6)           @det1209 det1877
mxx (5.5, 7) (5.5, 7.5)       @det2742 det2881
mzz (5.5, 8) (6, 8)           @det1675 det2023
mxx (5.5, 9) (5.5, 9.5)       @det698 det2543
mzz (5.5, 10) (6, 10)         @det1864 det2039
mxx (6.5, 0) (6.5, 0.5)       @det652 det853
mzz (6.5, 1) (7, 1)           @det1498 det2089
mxx (6.5, 2.5) (6.5, 2)       @det2711 det2904
mzz (6.5, 3) (7, 3)           @det1287 det2556
mxx (6.5, 4.5) (6.5, 4)       @det1528 det2364
mzz (6.5, 5) (7, 5)           @det1962 det2484
mxx (6.5, 6) (6.5, 6.5)       @det1146 det1935
mzz (6.5, 7) (7, 7)           @det1809 det1964
mxx (6.5, 8.5) (6.5, 8)       @det980 det1255
mzz (7, 9) (6.5, 9)           @det2315 det2505
mzz (7.5, 0) (8, 0)           @det900 det2633
mxx (7.5, 1.5) (7.5, 1)       @det284 det742
mzz (7.5, 2) (8, 2)           @det2760 det2922
mxx (7.5, 3) (7.5, 3.5)       @det633 det925
mzz (7.5, 4) (8, 4)           @det1300 det2347
mxx (7.5, 5) (7.5, 5.5)       @det78 det2874
mzz (7.5, 6) (8, 6)           @det1156 det1842
mxx (7.5, 7.5) (7.5, 7)       @det1275 det2742
mzz (7.5, 8) (8, 8)           @det971 det2928
mxx (7.5, 9.5) (7.5, 9)       @det1729 det2543
mzz (7.5, 10) (8, 10)         @det431 det2733
mxx (8.5, 0) (8.5, 0.5)       @det543 det853
mzz (8.5, 1) (9, 1)           @det1328 det2781
mxx (8.5, 2.5) (8.5, 2)       @det2723 det2904
mzz (8.5, 3) (9, 3)           @det754 det1090
mxx (8.5, 4.5) (8.5, 4)       @det1129 det2364
mzz (9, 5) (8.5, 5)           @det2397 det2722
mxx (8.5, 6) (8.5, 6.5)       @det1935 det2356
mzz (8.5, 7) (9, 7)           @det1520 det1655
mxx (8.5, 8.5) (8.5, 8)       @det1255 det2169
mzz (8.5, 9) (9, 9)           @det1239 det2304
mzz (9.5, 0) (10, 0)          @det1012 det1154
mxx (9.5, 1.5) (9.5, 1)       @det61 det284
mzz (9.5, 2) (10, 2)          @det173 det1213
mxx (9.5, 3.5) (9.5, 3)       @det925 det2599
mzz (9.5, 4) (10, 4)          @det331 det2597
mxx (9.5, 5) (9.5, 5.5)       @det1181 det2874
mzz (9.5, 6) (10, 6)          @det885 det2077
mxx (9.5, 7) (9.5, 7.5)       @det840 det1275
mzz (9.5, 8) (10, 8)          @det1606 det2777
mxx (9.5, 9.5) (9.5, 9)       @det1318 det1729
mzz (9.5, 10) (10, 10)        @det1312 det1781

--------         54
mz (0, 0.5)                   @det250 det2365
mxx (0, 1.5) (0, 2)           @det1502
mx (0.5, 1.5)                 @det2519
mz (1, 1.5)                   @det250 det359 det2451 det2900
mz (0, 2.5)                   @det359 det2896
mxx (0, 3.5) (0, 4)           @det1251
mx (0.5, 3.5)                 @det2436
mz (1, 3.5)                   @det797 det1674 det2140 det2896
mz (0, 4.5)                   @det218 det1674
mxx (0, 5.5) (0, 6)           @det2686
mx (0.5, 5.5)                 @det2435
mz (1, 5.5)                   @det218 det1933 det2153 det2954
mz (0, 6.5)                   @det377 det2954
mxx (0, 7.5) (0, 8)           @det313
mx (0.5, 7.5)                 @det2528
mz (1, 7.5)                   @det377 det456 det1306 det1344
mz (0, 8.5)                   @det456 det2480
mxx (0, 9.5) (0, 10)          @det1258
mx (0.5, 9.5)                 @det2351
mz (1, 9.5)                   @det2227 det2393 det2411 det2480
mxx (1, 0.5) (1, 1)           @det939
mx (1.5, 0.5)                 @det2378
mz (2, 0.5)                   @det1029 det2209 det2673 det2900
mxx (1, 2.5) (1, 3)           @det1070
mx (1.5, 2.5)                 @det2487
mz (2, 2.5)                   @det254 det797 det2451 det2899
mxx (1, 4.5) (1, 5)           @det2593
mx (1.5, 4.5)                 @det2496
mz (2, 4.5)                   @det2140 det2153 det2239 det2283
mxx (1, 6.5) (1, 7)           @det2656
mx (1.5, 6.5)                 @det2383
mz (2, 6.5)                   @det657 det1001 det1306 det1933
mxx (1, 8.5) (1, 9)           @det1150
mx (1.5, 8.5)                 @det2396
mz (2, 8.5)                   @det399 det1246 det1344 det2411
mxx (2, 1.5) (2, 2)           @det911
mx (2.5, 1.5)                 @det2398
mz (3, 1.5)                   @det667 det1029 det2675 det2899
mxx (2, 3.5) (2, 4)           @det415
mx (2.5, 3.5)                 @det2412
mz (3, 3.5)                   @det254 det1817 det2283 det2740
mxx (2, 5.5) (2, 6)           @det1315
mx (2.5, 5.5)                 @det2495
mz (3, 5.5)                   @det1001 det1021 det1271 det2239
mxx (2, 7.5) (2, 8)           @det2708
mx (2.5, 7.5)                 @det2420
mz (3, 7.5)                   @det399 det657 det815 det2181
mxx (2, 9.5) (2, 10)          @det1720
mx (2.5, 9.5)                 @det2405
mz (3, 9.5)                   @det99 det174 det1246 det1472
mxx (3, 1) (3, 0.5)           @det2747
mx (3.5, 0.5)                 @det2465
mz (4, 0.5)                   @det592 det667 det1482 det2885
mxx (3, 2.5) (3, 3)           @det785
mx (3.5, 2.5)                 @det2418
mz (4, 2.5)                   @det1817 det2125 det2675 det2779
mxx (3, 4.5) (3, 5)           @det360
mx (3.5, 4.5)                 @det2419
mz (4, 4.5)                   @det424 det1021 det1663 det2740
mxx (3, 7) (3, 6.5)           @det1477
mx (3.5, 6.5)                 @det2362
mz (4, 6.5)                   @det815 det1169 det1271 det1424
mxx (3, 8.5) (3, 9)           @det2399
mx (3.5, 8.5)                 @det2425
mz (4, 8.5)                   @det99 det690 det2181 det2310
mxx (4, 1.5) (4, 2)           @det1903
mx (4.5, 1.5)                 @det2447
mz (5, 1.5)                   @det353 det592 det2125 det2341
mxx (4, 4) (4, 3.5)           @det1462
mx (4.5, 3.5)                 @det2477
mz (5, 3.5)                   @det191 det1663 det2194 det2779
mxx (4, 5.5) (4, 6)           @det733
mx (4.5, 5.5)                 @det2440
mz (5, 5.5)                   @det424 det1169 det1209 det1877
mxx (4, 7.5) (4, 8)           @det2881
mx (4.5, 7.5)                 @det2390
mz (5, 7.5)                   @det690 det1424 det1675 det2023
mxx (4, 9.5) (4, 10)          @det698
mx (4.5, 9.5)                 @det2535
mz (5, 9.5)                   @det753 det1864 det2039 det2310
mxx (5, 0.5) (5, 1)           @det652
mx (5.5, 0.5)                 @det2417
mz (6, 0.5)                   @det1498 det2089 det2341 det2758
mxx (5, 3) (5, 2.5)           @det2711
mx (5.5, 2.5)                 @det2384
mz (6, 2.5)                   @det353 det1287 det2194 det2556
mxx (5, 4.5) (5, 5)           @det1528
mx (5.5, 4.5)                 @det2494
mz (6, 4.5)                   @det191 det1877 det1962 det2484
mxx (5, 6.5) (5, 7)           @det1146
mx (5.5, 6.5)                 @det2462
mz (6, 6.5)                   @det1209 det1675 det1809 det1964
mxx (5, 9) (5, 8.5)           @det980
mx (5.5, 8.5)                 @det2502
mz (6, 8.5)                   @det2023 det2039 det2315 det2505
mxx (6, 1.5) (6, 2)           @det742
mx (6.5, 1.5)                 @det2394
mz (7, 1.5)                   @det1498 det2556 det2760 det2922
mxx (6, 3.5) (6, 4)           @det633
mx (6.5, 3.5)                 @det2413
mz (7, 3.5)                   @det1287 det1300 det1962 det2347
mxx (6, 6) (6, 5.5)           @det78
mx (6.5, 5.5)                 @det2565
mz (7, 5.5)                   @det1156 det1809 det1842 det2484
mxx (6, 7.5) (6, 8)           @det2742
mx (6.5, 7.5)                 @det2492
mz (7, 7.5)                   @det971 det1964 det2315 det2928
mxx (6, 9.5) (6, 10)          @det2543
mx (6.5, 9.5)                 @det2424
mz (7, 9.5)                   @det431 det1143 det2505 det2733
mxx (7, 0.5) (7, 1)           @det853
mx (7.5, 0.5)                 @det2533
mz (8, 0.5)                   @det900 det1328 det2760 det2781
mxx (7, 2.5) (7, 3)           @det2904
mx (7.5, 2.5)                 @det2529
mz (8, 2.5)                   @det754 det1090 det1300 det2922
mxx (7, 4.5) (7, 5)           @det2364
mx (7.5, 4.5)                 @det2428
mz (8, 4.5)                   @det1156 det2347 det2397 det2722
mxx (7, 6.5) (7, 7)           @det1935
mx (7.5, 6.5)                 @det2546
mz (8, 6.5)                   @det1520 det1655 det1842 det2928
mxx (7, 9) (7, 8.5)           @det1255
mx (7.5, 8.5)                 @det2450
mz (8, 8.5)                   @det431 det971 det1239 det2304
mxx (8, 2) (8, 1.5)           @det284
mx (8.5, 1.5)                 @det2453
mz (9, 1.5)                   @det173 det1090 det1213 det1328
mxx (8, 3.5) (8, 4)           @det925
mx (8.5, 3.5)                 @det2521
mz (9, 3.5)                   @det331 det754 det2597 det2722
mxx (8, 5.5) (8, 6)           @det2874
mx (8.5, 5.5)                 @det2407
mz (9, 5.5)                   @det885 det1655 det2077 det2397
mxx (8, 7.5) (8, 8)           @det1275
mx (8.5, 7.5)                 @det2410
mz (9, 7.5)                   @det1239 det1520 det1606 det2777
mxx (8, 9.5) (8, 10)          @det1729
mx (8.5, 9.5)                 @det2460
mz (9, 9.5)                   @det1312 det1478 det1781 det2304
mxx (9, 0.5) (9, 1)           @det543
mx (9.5, 0.5)                 @det2452
mz (10, 0.5)                  @det1012 det1213
mxx (10, 1.5) (10, 2)         @det61 det734
mxx (9, 2.5) (9, 3)           @det2723
mx (9.5, 2.5)                 @det2511
mz (10, 2.5)                  @det173 det331
mxx (10, 4) (10, 3.5)         @det924 det2599
mxx (9, 5) (9, 4.5)           @det1129
mx (9.5, 4.5)                 @det2359
mz (10, 4.5)                  @det885 det2597
mxx (10, 5.5) (10, 6)         @det1181 det1789
mxx (9, 6.5) (9, 7)           @det2356
mx (9.5, 6.5)                 @det2406
mz (10, 6.5)                  @det2077 det2777
mxx (10, 7.5) (10, 8)         @det840 det1797
mxx (9, 8.5) (9, 9)           @det2169
mx (9.5, 8.5)                 @det2426
mz (10, 8.5)                  @det1312 det1606
mxx (10, 9.5) (10, 10)        @det1116 det1318
mxx (0.5, 0.5) (0.5, 1)       @det939 det2340
mzz (1, 0) (0.5, 0)           @det250 det2365
mxx (0.5, 2.5) (0.5, 3)       @det1070 det1363
mzz (1, 2) (0.5, 2)           @det359 det2896
mxx (0.5, 5) (0.5, 4.5)       @det358 det2593
mzz (1, 4) (0.5, 4)           @det218 det1674
mxx (0.5, 6.5) (0.5, 7)       @det889 det2656
mzz (0.5, 6) (1, 6)           @det377 det2954
mxx (0.5, 8.5) (0.5, 9)       @det545 det1150
mzz (1, 8) (0.5, 8)           @det456 det2480
mzz (1, 10) (0.5, 10)         @det1827 det2393
mxx (1.5, 1.5) (1.5, 2)       @det911 det1502
mzz (1.5, 1) (2, 1)           @det2451 det2900
mxx (1.5, 4) (1.5, 3.5)       @det415 det1251
mzz (2, 3) (1.5, 3)           @det797 det2140
mxx (1.5, 5.5) (1.5, 6)       @det1315 det2686
mzz (1.5, 5) (2, 5)           @det1933 det2153
mxx (1.5, 7.5) (1.5, 8)       @det313 det2708
mzz (1.5, 7) (2, 7)           @det1306 det1344
mxx (1.5, 10) (1.5, 9.5)      @det1258 det1720
mzz (2, 9) (1.5, 9)           @det2227 det2411
mxx (2.5, 0.5) (2.5, 1)       @det939 det2747
mzz (2.5, 0) (3, 0)           @det1029 det2209
mxx (2.5, 2.5) (2.5, 3)       @det785 det1070
mzz (2.5, 2) (3, 2)           @det254 det2899
mxx (2.5, 4.5) (2.5, 5)       @det360 det2593
mzz (2.5, 4) (3, 4)           @det2239 det2283
mxx (2.5, 7) (2.5, 6.5)       @det1477 det2656
mzz (3, 6) (2.5, 6)           @det657 det1001
mxx (2.5, 8.5) (2.5, 9)       @det1150 det2399
mzz (2.5, 8) (3, 8)           @det399 det1246
mzz (2.5, 10) (3, 10)         @det174 det874
mxx (3.5, 1.5) (3.5, 2)       @det911 det1903
mzz (3.5, 1) (4, 1)           @det667 det2675
mxx (3.5, 3.5) (3.5, 4)       @det415 det1462
mzz (3.5, 3) (4, 3)           @det1817 det2740
mxx (3.5, 5.5) (3.5, 6)       @det733 det1315
mzz (3.5, 5) (4, 5)           @det1021 det1271
mxx (3.5, 7.5) (3.5, 8)       @det2708 det2881
mzz (3.5, 7) (4, 7)           @det815 det2181
mxx (3.5, 9.5) (3.5, 10)      @det698 det1720
mzz (4, 9) (3.5, 9)           @det99 det1472
mxx (4.5, 0.5) (4.5, 1)       @det652 det2747
mzz (5, 0) (4.5, 0)           @det592 det1482
mxx (4.5, 2.5) (4.5, 3)       @det785 det2711
mzz (4.5, 2) (5, 2)           @det2125 det2779
mxx (4.5, 4.5) (4.5, 5)       @det360 det1528
mzz (5, 4) (4.5, 4)           @det424 det1663
mxx (4.5, 6.5) (4.5, 7)       @det1146 det1477
mzz (5, 6) (4.5, 6)           @det1169 det1424
mxx (4.5, 8.5) (4.5, 9)       @det980 det2399
mzz (4.5, 8) (5, 8)           @det690 det2310
mzz (5, 10) (4.5, 10)         @det753 det1082
mxx (5.5, 1.5) (5.5, 2)       @det742 det1903
mzz (5.5, 1) (6, 1)           @det353 det2341
mxx (5.5, 3.5) (5.5, 4)       @det633 det1462
mzz (5.5, 3) (6, 3)           @det191 det2194
mxx (5.5, 5.5) (5.5, 6)       @det78 det733
mzz (5.5, 5) (6, 5)           @det1209 det1877
mxx (5.5, 7.5) (5.5, 8)       @det2742 det2881
mzz (5.5, 7) (6, 7)           @det1675 det2023
mxx (5.5, 9.5) (5.5, 10)      @det698 det2543
mzz (5.5, 9) (6, 9)           @det1864 det2039
mxx (6.5, 0.5) (6.5, 1)       @det652 det853
mzz (6.5, 0) (7, 0)           @det1498 det2089
mxx (6.5, 2.5) (6.5, 3)       @det2711 det2904
mzz (6.5, 2) (7, 2)           @det1287 det2556
mxx (6.5, 5) (6.5, 4.5)       @det1528 det2364
mzz (7, 4) (6.5, 4)           @det1962 det2484
mxx (6.5, 6.5) (6.5, 7)       @det1146 det1935
mzz (6.5, 6) (7, 6)           @det1809 det1964
mxx (6.5, 8.5) (6.5, 9)       @det980 det1255
mzz (6.5, 8) (7, 8)           @det2315 det2505
mzz (7, 10) (6.5, 10)         @det1143 det1954
mxx (7.5, 2) (7.5, 1.5)       @det284 det742
mzz (7.5, 1) (8, 1)           @det2760 det2922
mxx (7.5, 3.5) (7.5, 4)       @det633 det925
mzz (7.5, 3) (8, 3)           @det1300 det2347
mxx (7.5, 5.5) (7.5, 6)       @det78 det2874
mzz (7.5, 5) (8, 5)           @det1156 det1842
mxx (7.5, 8) (7.5, 7.5)       @det1275 det2742
mzz (8, 7) (7.5, 7)           @det971 det2928
mxx (7.5, 9.5) (7.5, 10)      @det1729 det2543
mzz (7.5, 9) (8, 9)           @det431 det2733
mxx (8.5, 0.5) (8.5, 1)       @det543 det853
mzz (8.5, 0) (9, 0)           @det1328 det2781
mxx (8.5, 2.5) (8.5, 3)       @det2723 det2904
mzz (8.5, 2) (9, 2)           @det754 det1090
mxx (8.5, 4.5) (8.5, 5)       @det1129 det2364
mzz (8.5, 4) (9, 4)           @det2397 det2722
mxx (8.5, 6.5) (8.5, 7)       @det1935 det2356
mzz (8.5, 6) (9, 6)           @det1520 det1655
mxx (8.5, 8.5) (8.5, 9)       @det1255 det2169
mzz (8.5, 8) (9, 8)           @det1239 det2304
mzz (9, 10) (8.5, 10)         @det721 det1478
mxx (9.5, 1.5) (9.5, 2)       @det61 det284
mzz (10, 1) (9.5, 1)          @det173 det1213
mxx (9.5, 4) (9.5, 3.5)       @det925 det2599
mzz (9.5, 3) (10, 3)          @det331 det2597
mxx (9.5, 5.5) (9.5, 6)       @det1181 det2874
mzz (9.5, 5) (10, 5)          @det885 det2077
mxx (9.5, 7.5) (9.5, 8)       @det840 det1275
mzz (9.5, 7) (10, 7)          @det1606 det2777
mxx (9.5, 10) (9.5, 9.5)      @det1318 det1729
mzz (10, 9) (9.5, 9)          @det1312 det1781

--------         55
mxx (0, 0.5) (0, 0)           @det2340
mzz (0, 1.5) (0.5, 1.5)       @det250 det2896
mxx (1, 1) (1, 1.5)           @det1502
mxx (0, 2) (0, 2.5)           @det1363
mzz (0, 3.5) (0.5, 3.5)       @det218 det2896
mxx (1, 3) (1, 3.5)           @det1251
mxx (0, 4) (0, 4.5)           @det358
mzz (0.5, 5.5) (0, 5.5)       @det218 det377
mxx (1, 5) (1, 5.5)           @det2686
mxx (0, 6.5) (0, 6)           @det889
mzz (0, 7.5) (0.5, 7.5)       @det377 det2480
mxx (1, 7.5) (1, 7)           @det313
mxx (0, 8) (0, 8.5)           @det545
mzz (0, 9.5) (0.5, 9.5)       @det1827 det2480
mxx (1, 9) (1, 9.5)           @det1258
mzz (1, 0.5) (1.5, 0.5)       @det2451 det2673
mxx (2, 0) (2, 0.5)           @det939
mzz (1, 2.5) (1.5, 2.5)       @det2140 det2451
mxx (2, 2) (2, 2.5)           @det1070
mzz (1.5, 4.5) (1, 4.5)       @det1933 det2140
mxx (2, 4.5) (2, 4)           @det2593
mzz (1, 6.5) (1.5, 6.5)       @det1344 det1933
mxx (2, 6.5) (2, 6)           @det2656
mzz (1, 8.5) (1.5, 8.5)       @det1344 det2227
mxx (2, 8) (2, 8.5)           @det1150
mzz (2, 1.5) (2.5, 1.5)       @det254 det1029
mxx (3, 1.5) (3, 1)           @det911
mzz (2, 3.5) (2.5, 3.5)       @det254 det2239
mxx (3, 3.5) (3, 3)           @det415
mzz (2, 5.5) (2.5, 5.5)       @det657 det2239
mxx (3, 5) (3, 5.5)           @det1315
mzz (2.5, 7.5) (2, 7.5)       @det657 det1246
mxx (3, 7.5) (3, 7)           @det2708
mzz (2, 9.5) (2.5, 9.5)       @det874 det1246
mxx (3, 9.5) (3, 9)           @det1720
mzz (3.5, 0.5) (3, 0.5)       @det2675 det2885
mxx (4, 0) (4, 0.5)           @det2747
mzz (3, 2.5) (3.5, 2.5)       @det2675 det2740
mxx (4, 2) (4, 2.5)           @det785
mzz (3, 4.5) (3.5, 4.5)       @det1271 det2740
mxx (4, 4.5) (4, 4)           @det360
mzz (3.5, 6.5) (3, 6.5)       @det1271 det2181
mxx (4, 6) (4, 6.5)           @det1477
mzz (3, 8.5) (3.5, 8.5)       @det1472 det2181
mxx (4, 8) (4, 8.5)           @det2399
mzz (4, 1.5) (4.5, 1.5)       @det592 det2779
mxx (5, 1) (5, 1.5)           @det1903
mzz (4.5, 3.5) (4, 3.5)       @det424 det2779
mxx (5, 3.5) (5, 3)           @det1462
mzz (4, 5.5) (4.5, 5.5)       @det424 det1424
mxx (5, 5.5) (5, 5)           @det733
mzz (4, 7.5) (4.5, 7.5)       @det1424 det2310
mxx (5, 7) (5, 7.5)           @det2881
mzz (4, 9.5) (4.5, 9.5)       @det1082 det2310
mxx (5, 9.5) (5, 9)           @det698
mzz (5, 0.5) (5.5, 0.5)       @det353 det2758
mxx (6, 0) (6, 0.5)           @det652
mzz (5.5, 2.5) (5, 2.5)       @det191 det353
mxx (6, 2.5) (6, 2)           @det2711
mzz (5, 4.5) (5.5, 4.5)       @det191 det1209
mxx (6, 4) (6, 4.5)           @det1528
mzz (5, 6.5) (5.5, 6.5)       @det1209 det2023
mxx (6, 6.5) (6, 6)           @det1146
mzz (5.5, 8.5) (5, 8.5)       @det1864 det2023
mxx (6, 8.5) (6, 8)           @det980
mzz (6, 1.5) (6.5, 1.5)       @det1287 det1498
mxx (7, 1.5) (7, 1)           @det742
mzz (6, 3.5) (6.5, 3.5)       @det1287 det2484
mxx (7, 3) (7, 3.5)           @det633
mzz (6.5, 5.5) (6, 5.5)       @det1964 det2484
mxx (7, 5.5) (7, 5)           @det78
mzz (6, 7.5) (6.5, 7.5)       @det1964 det2505
mxx (7, 7.5) (7, 7)           @det2742
mzz (6, 9.5) (6.5, 9.5)       @det1954 det2505
mxx (7, 9.5) (7, 9)           @det2543
mzz (7, 0.5) (7.5, 0.5)       @det900 det2922
mxx (8, 0.5) (8, 0)           @det853
mzz (7.5, 2.5) (7, 2.5)       @det2347 det2922
mxx (8, 2.5) (8, 2)           @det2904
mzz (7, 4.5) (7.5, 4.5)       @det1842 det2347
mxx (8, 4) (8, 4.5)           @det2364
mzz (7, 6.5) (7.5, 6.5)       @det971 det1842
mxx (8, 6.5) (8, 6)           @det1935
mzz (7.5, 8.5) (7, 8.5)       @det971 det2733
mxx (8, 8) (8, 8.5)           @det1255
mzz (8.5, 1.5) (8, 1.5)       @det754 det1328
mxx (9, 1) (9, 1.5)           @det284
mzz (8, 3.5) (8.5, 3.5)       @det754 det2397
mxx (9, 3) (9, 3.5)           @det925
mzz (8, 5.5) (8.5, 5.5)       @det1520 det2397
mxx (9, 5.5) (9, 5)           @det2874
mzz (8, 7.5) (8.5, 7.5)       @det1520 det2304
mxx (9, 7) (9, 7.5)           @det1275
mzz (8, 9.5) (8.5, 9.5)       @det721 det2304
mxx (9, 9) (9, 9.5)           @det1729
mzz (9, 0.5) (9.5, 0.5)       @det173 det1012
mxx (10, 0.5) (10, 0)         @det543
mzz (9.5, 2.5) (9, 2.5)       @det173 det2597
mxx (10, 2) (10, 2.5)         @det2723
mzz (9.5, 4.5) (9, 4.5)       @det2077 det2597
mxx (10, 4.5) (10, 4)         @det1129
mzz (9, 6.5) (9.5, 6.5)       @det1606 det2077
mxx (10, 6.5) (10, 6)         @det2356
mzz (9.5, 8.5) (9, 8.5)       @det1606 det1781
mxx (10, 8) (10, 8.5)         @det2169
mzz (0, 1) (0.5, 1)           @det250 det2365
mz (0.5, 0.5)                 @det114 det2365
mx (0.5, 0)                   @det939
mzz (0, 3) (0.5, 3)           @det359 det2896
mz (0.5, 2.5)                 @det359 det2964
mx (0.5, 2)                   @det1070 det1502
mzz (0.5, 5) (0, 5)           @det218 det1674
mz (0.5, 4.5)                 @det3 det1674
mx (0.5, 4)                   @det1251 det2593
mzz (0, 7) (0.5, 7)           @det377 det2954
mz (0.5, 6.5)                 @det161 det2954
mx (0.5, 6)                   @det2656 det2686
mzz (0, 9) (0.5, 9)           @det456 det2480
mz (0.5, 8.5)                 @det456 det2945
mx (0.5, 8)                   @det313 det1150
mx (0.5, 10)                  @det1258
mzz (1, 0) (1.5, 0)           @det41 det2673
mzz (1, 2) (1.5, 2)           @det2451 det2900
mz (1.5, 1.5)                 @det75 det2900
mx (1.5, 1)                   @det911 det939
mzz (1.5, 4) (1, 4)           @det797 det2140
mz (1.5, 3.5)                 @det97 det797
mx (1.5, 3)                   @det415 det1070
mzz (1, 6) (1.5, 6)           @det1933 det2153
mz (1.5, 5.5)                 @det62 det2153
mx (1.5, 5)                   @det1315 det2593
mzz (1, 8) (1.5, 8)           @det1306 det1344
mz (1.5, 7.5)                 @det1306 det2942
mx (1.5, 7)                   @det2656 det2708
mzz (1.5, 10) (1, 10)         @det2227 det2411
mz (1.5, 9.5)                 @det32 det2411
mx (1.5, 9)                   @det1150 det1720
mzz (2, 1) (2.5, 1)           @det1029 det2209
mz (2.5, 0.5)                 @det26 det2209
mx (2.5, 0)                   @det2747
mzz (2, 3) (2.5, 3)           @det254 det2899
mz (2.5, 2.5)                 @det156 det2899
mx (2.5, 2)                   @det785 det911
mzz (2, 5) (2.5, 5)           @det2239 det2283
mz (2.5, 4.5)                 @det2283 det2966
mx (2.5, 4)                   @det360 det415
mzz (2.5, 7) (2, 7)           @det657 det1001
mz (2.5, 6.5)                 @det117 det1001
mx (2.5, 6)                   @det1315 det1477
mzz (2, 9) (2.5, 9)           @det399 det1246
mz (2.5, 8.5)                 @det37 det399
mx (2.5, 8)                   @det2399 det2708
mx (2.5, 10)                  @det1720
mzz (3.5, 0) (3, 0)           @det1240 det2885
mzz (3, 2) (3.5, 2)           @det667 det2675
mz (3.5, 1.5)                 @det8 det667
mx (3.5, 1)                   @det1903 det2747
mzz (3, 4) (3.5, 4)           @det1817 det2740
mz (3.5, 3.5)                 @det53 det1817
mx (3.5, 3)                   @det785 det1462
mzz (3.5, 6) (3, 6)           @det1021 det1271
mz (3.5, 5.5)                 @det64 det1021
mx (3.5, 5)                   @det360 det733
mzz (3, 8) (3.5, 8)           @det815 det2181
mz (3.5, 7.5)                 @det140 det815
mx (3.5, 7)                   @det1477 det2881
mzz (3, 10) (3.5, 10)         @det99 det1472
mz (3.5, 9.5)                 @det99 det108
mx (3.5, 9)                   @det698 det2399
mzz (4, 1) (4.5, 1)           @det592 det1482
mz (4.5, 0.5)                 @det112 det1482
mx (4.5, 0)                   @det652
mzz (4.5, 3) (4, 3)           @det2125 det2779
mz (4.5, 2.5)                 @det2125 det2962
mx (4.5, 2)                   @det1903 det2711
mzz (4, 5) (4.5, 5)           @det424 det1663
mz (4.5, 4.5)                 @det0 det1663
mx (4.5, 4)                   @det1462 det1528
mzz (4, 7) (4.5, 7)           @det1169 det1424
mz (4.5, 6.5)                 @det12 det1169
mx (4.5, 6)                   @det733 det1146
mzz (4, 9) (4.5, 9)           @det690 det2310
mz (4.5, 8.5)                 @det166 det690
mx (4.5, 8)                   @det980 det2881
mx (4.5, 10)                  @det698
mzz (5, 0) (5.5, 0)           @det2165 det2758
mzz (5.5, 2) (5, 2)           @det353 det2341
mz (5.5, 1.5)                 @det72 det2341
mx (5.5, 1)                   @det652 det742
mzz (5, 4) (5.5, 4)           @det191 det2194
mz (5.5, 3.5)                 @det40 det2194
mx (5.5, 3)                   @det633 det2711
mzz (5, 6) (5.5, 6)           @det1209 det1877
mz (5.5, 5.5)                 @det101 det1877
mx (5.5, 5)                   @det78 det1528
mzz (5.5, 8) (5, 8)           @det1675 det2023
mz (5.5, 7.5)                 @det19 det1675
mx (5.5, 7)                   @det1146 det2742
mzz (5, 10) (5.5, 10)         @det1864 det2039
mz (5.5, 9.5)                 @det54 det2039
mx (5.5, 9)                   @det980 det2543
mzz (6, 1) (6.5, 1)           @det1498 det2089
mz (6.5, 0.5)                 @det2089 det2952
mx (6.5, 0)                   @det853
mzz (6, 3) (6.5, 3)           @det1287 det2556
mz (6.5, 2.5)                 @det11 det2556
mx (6.5, 2)                   @det742 det2904
mzz (6.5, 5) (6, 5)           @det1962 det2484
mz (6.5, 4.5)                 @det1962 det2939
mx (6.5, 4)                   @det633 det2364
mzz (6, 7) (6.5, 7)           @det1809 det1964
mz (6.5, 6.5)                 @det103 det1809
mx (6.5, 6)                   @det78 det1935
mzz (6, 9) (6.5, 9)           @det2315 det2505
mz (6.5, 8.5)                 @det65 det2315
mx (6.5, 8)                   @det1255 det2742
mx (6.5, 10)                  @det2543
mzz (7, 0) (7.5, 0)           @det900 det2633
mzz (7.5, 2) (7, 2)           @det2760 det2922
mz (7.5, 1.5)                 @det127 det2760
mx (7.5, 1)                   @det284 det853
mzz (7, 4) (7.5, 4)           @det1300 det2347
mz (7.5, 3.5)                 @det1300 det2968
mx (7.5, 3)                   @det925 det2904
mzz (7, 6) (7.5, 6)           @det1156 det1842
mz (7.5, 5.5)                 @det7 det1156
mx (7.5, 5)                   @det2364 det2874
mzz (7.5, 8) (7, 8)           @det971 det2928
mz (7.5, 7.5)                 @det102 det2928
mx (7.5, 7)                   @det1275 det1935
mzz (7, 10) (7.5, 10)         @det431 det2733
mz (7.5, 9.5)                 @det86 det431
mx (7.5, 9)                   @det1255 det1729
mzz (8.5, 1) (8, 1)           @det1328 det2781
mz (8.5, 0.5)                 @det87 det2781
mx (8.5, 0)                   @det543
mzz (8, 3) (8.5, 3)           @det754 det1090
mz (8.5, 2.5)                 @det130 det1090
mx (8.5, 2)                   @det284 det2723
mzz (8, 5) (8.5, 5)           @det2397 det2722
mz (8.5, 4.5)                 @det132 det2722
mx (8.5, 4)                   @det925 det1129
mzz (8, 7) (8.5, 7)           @det1520 det1655
mz (8.5, 6.5)                 @det30 det1655
mx (8.5, 6)                   @det2356 det2874
mzz (8, 9) (8.5, 9)           @det1239 det2304
mz (8.5, 8.5)                 @det110 det1239
mx (8.5, 8)                   @det1275 det2169
mx (8.5, 10)                  @det1729
mzz (9, 0) (9.5, 0)           @det1012 det1154
mzz (9, 2) (9.5, 2)           @det173 det1213
mz (9.5, 1.5)                 @det183 det1213
mx (9.5, 1)                   @det61 det543
mzz (9.5, 4) (9, 4)           @det331 det2597
mz (9.5, 3.5)                 @det162 det331
mx (9.5, 3)                   @det2599 det2723
mzz (9, 6) (9.5, 6)           @det885 det2077
mz (9.5, 5.5)                 @det43 det885
mx (9.5, 5)                   @det1129 det1181
mzz (9, 8) (9.5, 8)           @det1606 det2777
mz (9.5, 7.5)                 @det81 det2777
mx (9.5, 7)                   @det840 det2356
mzz (9.5, 10) (9, 10)         @det1312 det1781
mz (9.5, 9.5)                 @det24 det1312
mx (9.5, 9)                   @det1318 det2169

--------         56
mzz (1, 1.5) (0.5, 1.5)       @det250 det2896
mxx (0, 1.5) (0, 1)           @det1502
mzz (1, 3.5) (0.5, 3.5)       @det218 det2896
mxx (0, 3.5) (0, 3)           @det1251
mzz (0.5, 5.5) (1, 5.5)       @det218 det377
mxx (0, 5.5) (0, 5)           @det2686
mzz (1, 7.5) (0.5, 7.5)       @det377 det2480
mxx (0, 7) (0, 7.5)           @det313
mzz (1, 9.5) (0.5, 9.5)       @det1827 det2480
mxx (0, 9) (0, 9.5)           @det1258
mzz (1.5, 0.5) (2, 0.5)       @det2451 det2673
mxx (1, 0.5) (1, 0)           @det939
mzz (1.5, 2.5) (2, 2.5)       @det2140 det2451
mxx (1, 2) (1, 2.5)           @det1070
mzz (1.5, 4.5) (2, 4.5)       @det1933 det2140
mxx (1, 4) (1, 4.5)           @det2593
mzz (1.5, 6.5) (2, 6.5)       @det1344 det1933
mxx (1, 6.5) (1, 6)           @det2656
mzz (1.5, 8.5) (2, 8.5)       @det1344 det2227
mxx (1, 8) (1, 8.5)           @det1150
mzz (3, 1.5) (2.5, 1.5)       @det254 det1029
mxx (2, 1) (2, 1.5)           @det911
mzz (2.5, 3.5) (3, 3.5)       @det254 det2239
mxx (2, 3.5) (2, 3)           @det415
mzz (2.5, 5.5) (3, 5.5)       @det657 det2239
mxx (2, 5.5) (2, 5)           @det1315
mzz (2.5, 7.5) (3, 7.5)       @det657 det1246
mxx (2, 7) (2, 7.5)           @det2708
mzz (2.5, 9.5) (3, 9.5)       @det874 det1246
mxx (2, 9.5) (2, 9)           @det1720
mzz (3.5, 0.5) (4, 0.5)       @det2675 det2885
mxx (3, 0) (3, 0.5)           @det2747
mzz (3.5, 2.5) (4, 2.5)       @det2675 det2740
mxx (3, 2.5) (3, 2)           @det785
mzz (4, 4.5) (3.5, 4.5)       @det1271 det2740
mxx (3, 4.5) (3, 4)           @det360
mzz (3.5, 6.5) (4, 6.5)       @det1271 det2181
mxx (3, 6) (3, 6.5)           @det1477
mzz (3.5, 8.5) (4, 8.5)       @det1472 det2181
mxx (3, 8.5) (3, 8)           @det2399
mzz (5, 1.5) (4.5, 1.5)       @det592 det2779
mxx (4, 1.5) (4, 1)           @det1903
mzz (5, 3.5) (4.5, 3.5)       @det424 det2779
mxx (4, 3) (4, 3.5)           @det1462
mzz (5, 5.5) (4.5, 5.5)       @det424 det1424
mxx (4, 5) (4, 5.5)           @det733
mzz (5, 7.5) (4.5, 7.5)       @det1424 det2310
mxx (4, 7) (4, 7.5)           @det2881
mzz (5, 9.5) (4.5, 9.5)       @det1082 det2310
mxx (4, 9.5) (4, 9)           @det698
mzz (5.5, 0.5) (6, 0.5)       @det353 det2758
mxx (5, 0) (5, 0.5)           @det652
mzz (5.5, 2.5) (6, 2.5)       @det191 det353
mxx (5, 2) (5, 2.5)           @det2711
mzz (5.5, 4.5) (6, 4.5)       @det191 det1209
mxx (5, 4.5) (5, 4)           @det1528
mzz (6, 6.5) (5.5, 6.5)       @det1209 det2023
mxx (5, 6) (5, 6.5)           @det1146
mzz (5.5, 8.5) (6, 8.5)       @det1864 det2023
mxx (5, 8) (5, 8.5)           @det980
mzz (6.5, 1.5) (7, 1.5)       @det1287 det1498
mxx (6, 1.5) (6, 1)           @det742
mzz (6.5, 3.5) (7, 3.5)       @det1287 det2484
mxx (6, 3.5) (6, 3)           @det633
mzz (6.5, 5.5) (7, 5.5)       @det1964 det2484
mxx (6, 5) (6, 5.5)           @det78
mzz (6.5, 7.5) (7, 7.5)       @det1964 det2505
mxx (6, 7.5) (6, 7)           @det2742
mzz (7, 9.5) (6.5, 9.5)       @det1954 det2505
mxx (6, 9.5) (6, 9)           @det2543
mzz (7.5, 0.5) (8, 0.5)       @det900 det2922
mxx (7, 0.5) (7, 0)           @det853
mzz (7.5, 2.5) (8, 2.5)       @det2347 det2922
mxx (7, 2) (7, 2.5)           @det2904
mzz (7.5, 4.5) (8, 4.5)       @det1842 det2347
mxx (7, 4.5) (7, 4)           @det2364
mzz (7.5, 6.5) (8, 6.5)       @det971 det1842
mxx (7, 6.5) (7, 6)           @det1935
mzz (7.5, 8.5) (8, 8.5)       @det971 det2733
mxx (7, 8) (7, 8.5)           @det1255
mzz (8.5, 1.5) (9, 1.5)       @det754 det1328
mxx (8, 1) (8, 1.5)           @det284
mzz (8.5, 3.5) (9, 3.5)       @det754 det2397
mxx (8, 3.5) (8, 3)           @det925
mzz (9, 5.5) (8.5, 5.5)       @det1520 det2397
mxx (8, 5.5) (8, 5)           @det2874
mzz (8.5, 7.5) (9, 7.5)       @det1520 det2304
mxx (8, 7.5) (8, 7)           @det1275
mzz (8.5, 9.5) (9, 9.5)       @det721 det2304
mxx (8, 9) (8, 9.5)           @det1729
mzz (9.5, 0.5) (10, 0.5)      @det173 det1012
mxx (9, 0) (9, 0.5)           @det543
mxx (10, 1.5) (10, 1)         @det61 det734
mzz (9.5, 2.5) (10, 2.5)      @det173 det2597
mxx (9, 2) (9, 2.5)           @det2723
mxx (10, 3.5) (10, 3)         @det924 det2599
mzz (9.5, 4.5) (10, 4.5)      @det2077 det2597
mxx (9, 4) (9, 4.5)           @det1129
mxx (10, 5) (10, 5.5)         @det1181 det1789
mzz (9.5, 6.5) (10, 6.5)      @det1606 det2077
mxx (9, 6.5) (9, 6)           @det2356
mxx (10, 7.5) (10, 7)         @det840 det1797
mzz (9.5, 8.5) (10, 8.5)      @det1606 det1781
mxx (9, 8) (9, 8.5)           @det2169
mxx (10, 9) (10, 9.5)         @det1116 det1318
mzz (0.5, 0) (0, 0)           @det250
mz (0.5, 0.5)                 @det114
mx (0.5, 1)                   @det1502 det2340
mzz (0, 2) (0.5, 2)           @det2896
mz (0.5, 2.5)                 @det2964
mx (0.5, 3)                   @det1251 det1363
mzz (0, 4) (0.5, 4)           @det218
mz (0.5, 4.5)                 @det3
mx (0.5, 5)                   @det358 det2686
mzz (0.5, 6) (0, 6)           @det377
mz (0.5, 6.5)                 @det161
mx (0.5, 7)                   @det313 det889
mzz (0, 8) (0.5, 8)           @det2480
mz (0.5, 8.5)                 @det2945
mx (0.5, 9)                   @det545 det1258
mzz (0, 10) (0.5, 10)         @det1827
mx (1.5, 0)                   @det939
mzz (1, 1) (1.5, 1)           @det2451
mz (1.5, 1.5)                 @det75
mx (1.5, 2)                   @det1070 det1502
mzz (1, 3) (1.5, 3)           @det2140
mz (1.5, 3.5)                 @det97
mx (1.5, 4)                   @det1251 det2593
mzz (1.5, 5) (1, 5)           @det1933
mz (1.5, 5.5)                 @det62
mx (1.5, 6)                   @det2656 det2686
mzz (1, 7) (1.5, 7)           @det1344
mz (1.5, 7.5)                 @det2942
mx (1.5, 8)                   @det313 det1150
mzz (1, 9) (1.5, 9)           @det2227
mz (1.5, 9.5)                 @det32
mx (1.5, 10)                  @det1258
mzz (2, 0) (2.5, 0)           @det1029
mz (2.5, 0.5)                 @det26
mx (2.5, 1)                   @det911 det939
mzz (2.5, 2) (2, 2)           @det254
mz (2.5, 2.5)                 @det156
mx (2.5, 3)                   @det415 det1070
mzz (2, 4) (2.5, 4)           @det2239
mz (2.5, 4.5)                 @det2966
mx (2.5, 5)                   @det1315 det2593
mzz (2, 6) (2.5, 6)           @det657
mz (2.5, 6.5)                 @det117
mx (2.5, 7)                   @det2656 det2708
mzz (2.5, 8) (2, 8)           @det1246
mz (2.5, 8.5)                 @det37
mx (2.5, 9)                   @det1150 det1720
mzz (2, 10) (2.5, 10)         @det874
mx (3.5, 0)                   @det2747
mzz (3, 1) (3.5, 1)           @det2675
mz (3.5, 1.5)                 @det8
mx (3.5, 2)                   @det785 det911
mzz (3, 3) (3.5, 3)           @det2740
mz (3.5, 3.5)                 @det53
mx (3.5, 4)                   @det360 det415
mzz (3.5, 5) (3, 5)           @det1271
mz (3.5, 5.5)                 @det64
mx (3.5, 6)                   @det1315 det1477
mzz (3, 7) (3.5, 7)           @det2181
mz (3.5, 7.5)                 @det140
mx (3.5, 8)                   @det2399 det2708
mzz (3, 9) (3.5, 9)           @det1472
mz (3.5, 9.5)                 @det108
mx (3.5, 10)                  @det1720
mzz (4, 0) (4.5, 0)           @det592
mz (4.5, 0.5)                 @det112
mx (4.5, 1)                   @det1903 det2747
mzz (4.5, 2) (4, 2)           @det2779
mz (4.5, 2.5)                 @det2962
mx (4.5, 3)                   @det785 det1462
mzz (4, 4) (4.5, 4)           @det424
mz (4.5, 4.5)                 @det0
mx (4.5, 5)                   @det360 det733
mzz (4, 6) (4.5, 6)           @det1424
mz (4.5, 6.5)                 @det12
mx (4.5, 7)                   @det1477 det2881
mzz (4.5, 8) (4, 8)           @det2310
mz (4.5, 8.5)                 @det166
mx (4.5, 9)                   @det698 det2399
mzz (4, 10) (4.5, 10)         @det1082
mx (5.5, 0)                   @det652
mzz (5.5, 1) (5, 1)           @det353
mz (5.5, 1.5)                 @det72
mx (5.5, 2)                   @det1903 det2711
mzz (5, 3) (5.5, 3)           @det191
mz (5.5, 3.5)                 @det40
mx (5.5, 4)                   @det1462 det1528
mzz (5, 5) (5.5, 5)           @det1209
mz (5.5, 5.5)                 @det101
mx (5.5, 6)                   @det733 det1146
mzz (5.5, 7) (5, 7)           @det2023
mz (5.5, 7.5)                 @det19
mx (5.5, 8)                   @det980 det2881
mzz (5, 9) (5.5, 9)           @det1864
mz (5.5, 9.5)                 @det54
mx (5.5, 10)                  @det698
mzz (6.5, 0) (6, 0)           @det1498
mz (6.5, 0.5)                 @det2952
mx (6.5, 1)                   @det652 det742
mzz (6, 2) (6.5, 2)           @det1287
mz (6.5, 2.5)                 @det11
mx (6.5, 3)                   @det633 det2711
mzz (6, 4) (6.5, 4)           @det2484
mz (6.5, 4.5)                 @det2939
mx (6.5, 5)                   @det78 det1528
mzz (6, 6) (6.5, 6)           @det1964
mz (6.5, 6.5)                 @det103
mx (6.5, 7)                   @det1146 det2742
mzz (6, 8) (6.5, 8)           @det2505
mz (6.5, 8.5)                 @det65
mx (6.5, 9)                   @det980 det2543
mzz (6, 10) (6.5, 10)         @det1954
mx (7.5, 0)                   @det853
mzz (7, 1) (7.5, 1)           @det2922
mz (7.5, 1.5)                 @det127
mx (7.5, 2)                   @det742 det2904
mzz (7.5, 3) (7, 3)           @det2347
mz (7.5, 3.5)                 @det2968
mx (7.5, 4)                   @det633 det2364
mzz (7, 5) (7.5, 5)           @det1842
mz (7.5, 5.5)                 @det7
mx (7.5, 6)                   @det78 det1935
mzz (7, 7) (7.5, 7)           @det971
mz (7.5, 7.5)                 @det102
mx (7.5, 8)                   @det1255 det2742
mzz (7, 9) (7.5, 9)           @det2733
mz (7.5, 9.5)                 @det86
mx (7.5, 10)                  @det2543
mzz (8.5, 0) (8, 0)           @det1328
mz (8.5, 0.5)                 @det87
mx (8.5, 1)                   @det284 det853
mzz (8, 2) (8.5, 2)           @det754
mz (8.5, 2.5)                 @det130
mx (8.5, 3)                   @det925 det2904
mzz (8, 4) (8.5, 4)           @det2397
mz (8.5, 4.5)                 @det132
mx (8.5, 5)                   @det2364 det2874
mzz (8.5, 6) (8, 6)           @det1520
mz (8.5, 6.5)                 @det30
mx (8.5, 7)                   @det1275 det1935
mzz (8, 8) (8.5, 8)           @det2304
mz (8.5, 8.5)                 @det110
mx (8.5, 9)                   @det1255 det1729
mzz (8, 10) (8.5, 10)         @det721
mx (9.5, 0)                   @det543
mzz (9, 1) (9.5, 1)           @det173
mz (9.5, 1.5)                 @det183
mx (9.5, 2)                   @det284 det734 det2723
mzz (9, 3) (9.5, 3)           @det2597
mz (9.5, 3.5)                 @det162
mx (9.5, 4)                   @det924 det925 det1129
mzz (9.5, 5) (9, 5)           @det2077
mz (9.5, 5.5)                 @det43
mx (9.5, 6)                   @det1789 det2356 det2874
mzz (9, 7) (9.5, 7)           @det1606
mz (9.5, 7.5)                 @det81
mx (9.5, 8)                   @det1275 det1797 det2169
mzz (9, 9) (9.5, 9)           @det1781
mz (9.5, 9.5)                 @det24
mx (9.5, 10)                  @det1116 det1729

--------         57
mxx (0, 1) (0, 0.5)           @det2340
mxx (1, 1.5) (1, 2)           @det1502
mx (0.5, 1.5)                 @det594 det1502
mz (0, 1.5)                   @det250
mxx (0, 2.5) (0, 3)           @det1363
mxx (1, 3.5) (1, 4)           @det1251
mx (0.5, 3.5)                 @det680 det1251
mz (0, 3.5)                   @det2896
mxx (0, 4.5) (0, 5)           @det358
mxx (1, 6) (1, 5.5)           @det2686
mx (0.5, 5.5)                 @det641 det2686
mz (0, 5.5)                   @det218
mxx (0, 7) (0, 6.5)           @det889
mxx (1, 7.5) (1, 8)           @det313
mx (0.5, 7.5)                 @det313 det602
mz (0, 7.5)                   @det377
mxx (0, 8.5) (0, 9)           @det545
mxx (1, 9.5) (1, 10)          @det1258
mx (0.5, 9.5)                 @det631 det1258
mz (0, 9.5)                   @det2480
mxx (2, 0.5) (2, 1)           @det939
mx (1.5, 0.5)                 @det636 det939
mz (1, 0.5)                   @det250 det2673
mxx (2, 3) (2, 2.5)           @det1070
mx (1.5, 2.5)                 @det569 det1070
mz (1, 2.5)                   @det2451 det2896
mxx (2, 4.5) (2, 5)           @det2593
mx (1.5, 4.5)                 @det578 det2593
mz (1, 4.5)                   @det218 det2140
mxx (2, 6.5) (2, 7)           @det2656
mx (1.5, 6.5)                 @det649 det2656
mz (1, 6.5)                   @det377 det1933
mxx (2, 9) (2, 8.5)           @det1150
mx (1.5, 8.5)                 @det659 det1150
mz (1, 8.5)                   @det1344 det2480
mxx (3, 1.5) (3, 2)           @det911
mx (2.5, 1.5)                 @det651 det911
mz (2, 1.5)                   @det1029 det2451
mxx (3, 3.5) (3, 4)           @det415
mx (2.5, 3.5)                 @det415 det629
mz (2, 3.5)                   @det254 det2140
mxx (3, 5.5) (3, 6)           @det1315
mx (2.5, 5.5)                 @det709 det1315
mz (2, 5.5)                   @det1933 det2239
mxx (3, 7.5) (3, 8)           @det2708
mx (2.5, 7.5)                 @det681 det2708
mz (2, 7.5)                   @det657 det1344
mxx (3, 9.5) (3, 10)          @det1720
mx (2.5, 9.5)                 @det656 det1720
mz (2, 9.5)                   @det1246 det2227
mxx (4, 0.5) (4, 1)           @det2747
mx (3.5, 0.5)                 @det553 det2747
mz (3, 0.5)                   @det1029 det2885
mxx (4, 2.5) (4, 3)           @det785
mx (3.5, 2.5)                 @det678 det785
mz (3, 2.5)                   @det254 det2675
mxx (4, 4.5) (4, 5)           @det360
mx (3.5, 4.5)                 @det360 det701
mz (3, 4.5)                   @det2239 det2740
mxx (4, 6.5) (4, 7)           @det1477
mx (3.5, 6.5)                 @det660 det1477
mz (3, 6.5)                   @det657 det1271
mxx (4, 9) (4, 8.5)           @det2399
mx (3.5, 8.5)                 @det686 det2399
mz (3, 8.5)                   @det1246 det2181
mxx (5, 1.5) (5, 2)           @det1903
mx (4.5, 1.5)                 @det529 det1903
mz (4, 1.5)                   @det592 det2675
mxx (5, 3.5) (5, 4)           @det1462
mx (4.5, 3.5)                 @det696 det1462
mz (4, 3.5)                   @det2740 det2779
mxx (5, 5.5) (5, 6)           @det733
mx (4.5, 5.5)                 @det683 det733
mz (4, 5.5)                   @det424 det1271
mxx (5, 7.5) (5, 8)           @det2881
mx (4.5, 7.5)                 @det640 det2881
mz (4, 7.5)                   @det1424 det2181
mxx (5, 9.5) (5, 10)          @det698
mx (4.5, 9.5)                 @det611 det698
mz (4, 9.5)                   @det1472 det2310
mxx (6, 1) (6, 0.5)           @det652
mx (5.5, 0.5)                 @det652 det665
mz (5, 0.5)                   @det592 det2758
mxx (6, 2.5) (6, 3)           @det2711
mx (5.5, 2.5)                 @det634 det2711
mz (5, 2.5)                   @det353 det2779
mxx (6, 4.5) (6, 5)           @det1528
mx (5.5, 4.5)                 @det577 det1528
mz (5, 4.5)                   @det191 det424
mxx (6, 6.5) (6, 7)           @det1146
mx (5.5, 6.5)                 @det549 det1146
mz (5, 6.5)                   @det1209 det1424
mxx (6, 8.5) (6, 9)           @det980
mx (5.5, 8.5)                 @det706 det980
mz (5, 8.5)                   @det2023 det2310
mxx (7, 1.5) (7, 2)           @det742
mx (6.5, 1.5)                 @det655 det742
mz (6, 1.5)                   @det353 det1498
mxx (7, 4) (7, 3.5)           @det633
mx (6.5, 3.5)                 @det633 det663
mz (6, 3.5)                   @det191 det1287
mxx (7, 5.5) (7, 6)           @det78
mx (6.5, 5.5)                 @det78 det625
mz (6, 5.5)                   @det1209 det2484
mxx (7, 7.5) (7, 8)           @det2742
mx (6.5, 7.5)                 @det573 det2742
mz (6, 7.5)                   @det1964 det2023
mxx (7, 9.5) (7, 10)          @det2543
mx (6.5, 9.5)                 @det670 det2543
mz (6, 9.5)                   @det1864 det2505
mxx (8, 0.5) (8, 1)           @det853
mx (7.5, 0.5)                 @det608 det853
mz (7, 0.5)                   @det900 det1498
mxx (8, 2.5) (8, 3)           @det2904
mx (7.5, 2.5)                 @det654 det2904
mz (7, 2.5)                   @det1287 det2922
mxx (8, 4.5) (8, 5)           @det2364
mx (7.5, 4.5)                 @det688 det2364
mz (7, 4.5)                   @det2347 det2484
mxx (8, 7) (8, 6.5)           @det1935
mx (7.5, 6.5)                 @det614 det1935
mz (7, 6.5)                   @det1842 det1964
mxx (8, 8.5) (8, 9)           @det1255
mx (7.5, 8.5)                 @det530 det1255
mz (7, 8.5)                   @det971 det2505
mxx (9, 1.5) (9, 2)           @det284
mx (8.5, 1.5)                 @det284 det536
mz (8, 1.5)                   @det1328 det2922
mxx (9, 3.5) (9, 4)           @det925
mx (8.5, 3.5)                 @det541 det925
mz (8, 3.5)                   @det754 det2347
mxx (9, 5.5) (9, 6)           @det2874
mx (8.5, 5.5)                 @det694 det2874
mz (8, 5.5)                   @det1842 det2397
mxx (9, 7.5) (9, 8)           @det1275
mx (8.5, 7.5)                 @det697 det1275
mz (8, 7.5)                   @det971 det1520
mxx (9, 10) (9, 9.5)          @det1729
mx (8.5, 9.5)                 @det548 det1729
mz (8, 9.5)                   @det2304 det2733
mxx (10, 0.5) (10, 1)         @det543
mx (9.5, 0.5)                 @det543 det664
mz (9, 0.5)                   @det1012 det1328
mz (10, 1.5)                  @det173
mxx (10, 2.5) (10, 3)         @det2723
mx (9.5, 2.5)                 @det589 det2723
mz (9, 2.5)                   @det173 det754
mz (10, 3.5)                  @det2597
mxx (10, 4.5) (10, 5)         @det1129
mx (9.5, 4.5)                 @det643 det1129
mz (9, 4.5)                   @det2397 det2597
mz (10, 5.5)                  @det2077
mxx (10, 6.5) (10, 7)         @det2356
mx (9.5, 6.5)                 @det669 det2356
mz (9, 6.5)                   @det1520 det2077
mz (10, 7.5)                  @det1606
mxx (10, 9) (10, 8.5)         @det2169
mx (9.5, 8.5)                 @det704 det2169
mz (9, 8.5)                   @det1606 det2304
mz (10, 9.5)                  @det1781
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)           @det250
mxx (0.5, 2.5) (0.5, 2)
mzz (1, 3) (0.5, 3)           @det2896
mxx (0.5, 4.5) (0.5, 4)
mzz (0.5, 5) (1, 5)           @det218
mxx (0.5, 6.5) (0.5, 6)
mzz (1, 7) (0.5, 7)           @det377
mxx (0.5, 8.5) (0.5, 8)
mzz (1, 9) (0.5, 9)           @det2480
mzz (1.5, 0) (2, 0)           @det2673
mxx (1.5, 1.5) (1.5, 1)
mzz (1.5, 2) (2, 2)           @det2451
mxx (1.5, 3.5) (1.5, 3)
mzz (1.5, 4) (2, 4)           @det2140
mxx (1.5, 5) (1.5, 5.5)
mzz (1.5, 6) (2, 6)           @det1933
mxx (1.5, 7.5) (1.5, 7)
mzz (1.5, 8) (2, 8)           @det1344
mxx (1.5, 9.5) (1.5, 9)
mzz (1.5, 10) (2, 10)         @det2227
mxx (2.5, 0.5) (2.5, 0)
mzz (3, 1) (2.5, 1)           @det1029
mxx (2.5, 2) (2.5, 2.5)
mzz (2.5, 3) (3, 3)           @det254
mxx (2.5, 4) (2.5, 4.5)
mzz (2.5, 5) (3, 5)           @det2239
mxx (2.5, 6.5) (2.5, 6)
mzz (2.5, 7) (3, 7)           @det657
mxx (2.5, 8) (2.5, 8.5)
mzz (2.5, 9) (3, 9)           @det1246
mzz (3.5, 0) (4, 0)           @det2885
mxx (3.5, 1) (3.5, 1.5)
mzz (3.5, 2) (4, 2)           @det2675
mxx (3.5, 3) (3.5, 3.5)
mzz (4, 4) (3.5, 4)           @det2740
mxx (3.5, 5) (3.5, 5.5)
mzz (3.5, 6) (4, 6)           @det1271
mxx (3.5, 7) (3.5, 7.5)
mzz (3.5, 8) (4, 8)           @det2181
mxx (3.5, 9) (3.5, 9.5)
mzz (4, 10) (3.5, 10)         @det1472
mxx (4.5, 0.5) (4.5, 0)
mzz (5, 1) (4.5, 1)           @det592
mxx (4.5, 2) (4.5, 2.5)
mzz (5, 3) (4.5, 3)           @det2779
mxx (4.5, 4.5) (4.5, 4)
mzz (5, 5) (4.5, 5)           @det424
mxx (4.5, 6.5) (4.5, 6)
mzz (5, 7) (4.5, 7)           @det1424
mxx (4.5, 8) (4.5, 8.5)
mzz (5, 9) (4.5, 9)           @det2310
mzz (5.5, 0) (6, 0)           @det2758
mxx (5.5, 1) (5.5, 1.5)
mzz (5.5, 2) (6, 2)           @det353
mxx (5.5, 3) (5.5, 3.5)
mzz (5.5, 4) (6, 4)           @det191
mxx (5.5, 5.5) (5.5, 5)
mzz (6, 6) (5.5, 6)           @det1209
mxx (5.5, 7) (5.5, 7.5)
mzz (5.5, 8) (6, 8)           @det2023
mxx (5.5, 9) (5.5, 9.5)
mzz (5.5, 10) (6, 10)         @det1864
mxx (6.5, 0) (6.5, 0.5)
mzz (6.5, 1) (7, 1)           @det1498
mxx (6.5, 2.5) (6.5, 2)
mzz (6.5, 3) (7, 3)           @det1287
mxx (6.5, 4.5) (6.5, 4)
mzz (6.5, 5) (7, 5)           @det2484
mxx (6.5, 6) (6.5, 6.5)
mzz (6.5, 7) (7, 7)           @det1964
mxx (6.5, 8.5) (6.5, 8)
mzz (7, 9) (6.5, 9)           @det2505
mzz (7.5, 0) (8, 0)           @det900
mxx (7.5, 1.5) (7.5, 1)
mzz (7.5, 2) (8, 2)           @det2922
mxx (7.5, 3) (7.5, 3.5)
mzz (7.5, 4) (8, 4)           @det2347
mxx (7.5, 5) (7.5, 5.5)
mzz (7.5, 6) (8, 6)           @det1842
mxx (7.5, 7.5) (7.5, 7)
mzz (7.5, 8) (8, 8)           @det971
mxx (7.5, 9.5) (7.5, 9)
mzz (7.5, 10) (8, 10)         @det2733
mxx (8.5, 0) (8.5, 0.5)
mzz (8.5, 1) (9, 1)           @det1328
mxx (8.5, 2.5) (8.5, 2)
mzz (8.5, 3) (9, 3)           @det754
mxx (8.5, 4.5) (8.5, 4)
mzz (9, 5) (8.5, 5)           @det2397
mxx (8.5, 6) (8.5, 6.5)
mzz (8.5, 7) (9, 7)           @det1520
mxx (8.5, 8.5) (8.5, 8)
mzz (8.5, 9) (9, 9)           @det2304
mzz (9.5, 0) (10, 0)          @det1012
mxx (9.5, 1.5) (9.5, 1)       @det734
mzz (9.5, 2) (10, 2)          @det173
mxx (9.5, 3.5) (9.5, 3)       @det924
mzz (9.5, 4) (10, 4)          @det2597
mxx (9.5, 5) (9.5, 5.5)       @det1789
mzz (9.5, 6) (10, 6)          @det2077
mxx (9.5, 7) (9.5, 7.5)       @det1797
mzz (9.5, 8) (10, 8)          @det1606
mxx (9.5, 9.5) (9.5, 9)       @det1116
mzz (9.5, 10) (10, 10)        @det1781

--------         58
mz (0, 0.5)                   @det250
mxx (0, 1.5) (0, 2)
mx (0.5, 1.5)                 @det594
mz (1, 1.5)                   @det2451 det2896
mz (0, 2.5)                   @det2896
mxx (0, 3.5) (0, 4)
mx (0.5, 3.5)                 @det680
mz (1, 3.5)                   @det218 det2140
mz (0, 4.5)                   @det218
mxx (0, 5.5) (0, 6)
mx (0.5, 5.5)                 @det641
mz (1, 5.5)                   @det377 det1933
mz (0, 6.5)                   @det377
mxx (0, 7.5) (0, 8)
mx (0.5, 7.5)                 @det602
mz (1, 7.5)                   @det1344 det2480
mz (0, 8.5)                   @det2480
mxx (0, 9.5) (0, 10)
mx (0.5, 9.5)                 @det631
mz (1, 9.5)                   @det1827 det2227
mxx (1, 0.5) (1, 1)
mx (1.5, 0.5)                 @det636
mz (2, 0.5)                   @det1029 det2451
mxx (1, 2.5) (1, 3)
mx (1.5, 2.5)                 @det569
mz (2, 2.5)                   @det254 det2140
mxx (1, 4.5) (1, 5)
mx (1.5, 4.5)                 @det578
mz (2, 4.5)                   @det1933 det2239
mxx (1, 6.5) (1, 7)
mx (1.5, 6.5)                 @det649
mz (2, 6.5)                   @det657 det1344
mxx (1, 8.5) (1, 9)
mx (1.5, 8.5)                 @det659
mz (2, 8.5)                   @det1246 det2227
mxx (2, 1.5) (2, 2)
mx (2.5, 1.5)                 @det651
mz (3, 1.5)                   @det254 det2675
mxx (2, 3.5) (2, 4)
mx (2.5, 3.5)                 @det629
mz (3, 3.5)                   @det2239 det2740
mxx (2, 5.5) (2, 6)
mx (2.5, 5.5)                 @det709
mz (3, 5.5)                   @det657 det1271
mxx (2, 7.5) (2, 8)
mx (2.5, 7.5)                 @det681
mz (3, 7.5)                   @det1246 det2181
mxx (2, 9.5) (2, 10)
mx (2.5, 9.5)                 @det656
mz (3, 9.5)                   @det874 det1472
mxx (3, 1) (3, 0.5)
mx (3.5, 0.5)                 @det553
mz (4, 0.5)                   @det592 det2675
mxx (3, 2.5) (3, 3)
mx (3.5, 2.5)                 @det678
mz (4, 2.5)                   @det2740 det2779
mxx (3, 4.5) (3, 5)
mx (3.5, 4.5)                 @det701
mz (4, 4.5)                   @det424 det1271
mxx (3, 7) (3, 6.5)
mx (3.5, 6.5)                 @det660
mz (4, 6.5)                   @det1424 det2181
mxx (3, 8.5) (3, 9)
mx (3.5, 8.5)                 @det686
mz (4, 8.5)                   @det1472 det2310
mxx (4, 1.5) (4, 2)
mx (4.5, 1.5)                 @det529
mz (5, 1.5)                   @det353 det2779
mxx (4, 4) (4, 3.5)
mx (4.5, 3.5)                 @det696
mz (5, 3.5)                   @det191 det424
mxx (4, 5.5) (4, 6)
mx (4.5, 5.5)                 @det683
mz (5, 5.5)                   @det1209 det1424
mxx (4, 7.5) (4, 8)
mx (4.5, 7.5)                 @det640
mz (5, 7.5)                   @det2023 det2310
mxx (4, 9.5) (4, 10)
mx (4.5, 9.5)                 @det611
mz (5, 9.5)                   @det1082 det1864
mxx (5, 0.5) (5, 1)
mx (5.5, 0.5)                 @det665
mz (6, 0.5)                   @det353 det1498
mxx (5, 3) (5, 2.5)
mx (5.5, 2.5)                 @det634
mz (6, 2.5)                   @det191 det1287
mxx (5, 4.5) (5, 5)
mx (5.5, 4.5)                 @det577
mz (6, 4.5)                   @det1209 det2484
mxx (5, 6.5) (5, 7)
mx (5.5, 6.5)                 @det549
mz (6, 6.5)                   @det1964 det2023
mxx (5, 9) (5, 8.5)
mx (5.5, 8.5)                 @det706
mz (6, 8.5)                   @det1864 det2505
mxx (6, 1.5) (6, 2)
mx (6.5, 1.5)                 @det655
mz (7, 1.5)                   @det1287 det2922
mxx (6, 3.5) (6, 4)
mx (6.5, 3.5)                 @det663
mz (7, 3.5)                   @det2347 det2484
mxx (6, 6) (6, 5.5)
mx (6.5, 5.5)                 @det625
mz (7, 5.5)                   @det1842 det1964
mxx (6, 7.5) (6, 8)
mx (6.5, 7.5)                 @det573
mz (7, 7.5)                   @det971 det2505
mxx (6, 9.5) (6, 10)
mx (6.5, 9.5)                 @det670
mz (7, 9.5)                   @det1954 det2733
mxx (7, 0.5) (7, 1)
mx (7.5, 0.5)                 @det608
mz (8, 0.5)                   @det1328 det2922
mxx (7, 2.5) (7, 3)
mx (7.5, 2.5)                 @det654
mz (8, 2.5)                   @det754 det2347
mxx (7, 4.5) (7, 5)
mx (7.5, 4.5)                 @det688
mz (8, 4.5)                   @det1842 det2397
mxx (7, 6.5) (7, 7)
mx (7.5, 6.5)                 @det614
mz (8, 6.5)                   @det971 det1520
mxx (7, 9) (7, 8.5)
mx (7.5, 8.5)                 @det530
mz (8, 8.5)                   @det2304 det2733
mxx (8, 2) (8, 1.5)
mx (8.5, 1.5)                 @det536
mz (9, 1.5)                   @det173 det754
mxx (8, 3.5) (8, 4)
mx (8.5, 3.5)                 @det541
mz (9, 3.5)                   @det2397 det2597
mxx (8, 5.5) (8, 6)
mx (8.5, 5.5)                 @det694
mz (9, 5.5)                   @det1520 det2077
mxx (8, 7.5) (8, 8)
mx (8.5, 7.5)                 @det697
mz (9, 7.5)                   @det1606 det2304
mxx (8, 9.5) (8, 10)
mx (8.5, 9.5)                 @det548
mz (9, 9.5)                   @det721 det1781
mxx (9, 0.5) (9, 1)
mx (9.5, 0.5)                 @det664
mz (10, 0.5)                  @det173
mxx (10, 1.5) (10, 2)         @det734
mxx (9, 2.5) (9, 3)
mx (9.5, 2.5)                 @det589
mz (10, 2.5)                  @det2597
mxx (10, 4) (10, 3.5)         @det924
mxx (9, 5) (9, 4.5)
mx (9.5, 4.5)                 @det643
mz (10, 4.5)                  @det2077
mxx (10, 5.5) (10, 6)         @det1789
mxx (9, 6.5) (9, 7)
mx (9.5, 6.5)                 @det669
mz (10, 6.5)                  @det1606
mxx (10, 7.5) (10, 8)         @det1797
mxx (9, 8.5) (9, 9)
mx (9.5, 8.5)                 @det704
mz (10, 8.5)                  @det1781
mxx (10, 9.5) (10, 10)        @det1116
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)           @det250
mxx (0.5, 2.5) (0.5, 3)
mzz (1, 2) (0.5, 2)           @det2896
mxx (0.5, 5) (0.5, 4.5)
mzz (1, 4) (0.5, 4)           @det218
mxx (0.5, 6.5) (0.5, 7)
mzz (0.5, 6) (1, 6)           @det377
mxx (0.5, 8.5) (0.5, 9)
mzz (1, 8) (0.5, 8)           @det2480
mzz (1, 10) (0.5, 10)         @det1827
mxx (1.5, 1.5) (1.5, 2)
mzz (1.5, 1) (2, 1)           @det2451
mxx (1.5, 4) (1.5, 3.5)
mzz (2, 3) (1.5, 3)           @det2140
mxx (1.5, 5.5) (1.5, 6)
mzz (1.5, 5) (2, 5)           @det1933
mxx (1.5, 7.5) (1.5, 8)
mzz (1.5, 7) (2, 7)           @det1344
mxx (1.5, 10) (1.5, 9.5)
mzz (2, 9) (1.5, 9)           @det2227
mxx (2.5, 0.5) (2.5, 1)
mzz (2.5, 0) (3, 0)           @det1029
mxx (2.5, 2.5) (2.5, 3)
mzz (2.5, 2) (3, 2)           @det254
mxx (2.5, 4.5) (2.5, 5)
mzz (2.5, 4) (3, 4)           @det2239
mxx (2.5, 7) (2.5, 6.5)
mzz (3, 6) (2.5, 6)           @det657
mxx (2.5, 8.5) (2.5, 9)
mzz (2.5, 8) (3, 8)           @det1246
mzz (2.5, 10) (3, 10)         @det874
mxx (3.5, 1.5) (3.5, 2)
mzz (3.5, 1) (4, 1)           @det2675
mxx (3.5, 3.5) (3.5, 4)
mzz (3.5, 3) (4, 3)           @det2740
mxx (3.5, 5.5) (3.5, 6)
mzz (3.5, 5) (4, 5)           @det1271
mxx (3.5, 7.5) (3.5, 8)
mzz (3.5, 7) (4, 7)           @det2181
mxx (3.5, 9.5) (3.5, 10)
mzz (4, 9) (3.5, 9)           @det1472
mxx (4.5, 0.5) (4.5, 1)
mzz (5, 0) (4.5, 0)           @det592
mxx (4.5, 2.5) (4.5, 3)
mzz (4.5, 2) (5, 2)           @det2779
mxx (4.5, 4.5) (4.5, 5)
mzz (5, 4) (4.5, 4)           @det424
mxx (4.5, 6.5) (4.5, 7)
mzz (5, 6) (4.5, 6)           @det1424
mxx (4.5, 8.5) (4.5, 9)
mzz (4.5, 8) (5, 8)           @det2310
mzz (5, 10) (4.5, 10)         @det1082
mxx (5.5, 1.5) (5.5, 2)
mzz (5.5, 1) (6, 1)           @det353
mxx (5.5, 3.5) (5.5, 4)
mzz (5.5, 3) (6, 3)           @det191
mxx (5.5, 5.5) (5.5, 6)
mzz (5.5, 5) (6, 5)           @det1209
mxx (5.5, 7.5) (5.5, 8)
mzz (5.5, 7) (6, 7)           @det2023
mxx (5.5, 9.5) (5.5, 10)
mzz (5.5, 9) (6, 9)           @det1864
mxx (6.5, 0.5) (6.5, 1)
mzz (6.5, 0) (7, 0)           @det1498
mxx (6.5, 2.5) (6.5, 3)
mzz (6.5, 2) (7, 2)           @det1287
mxx (6.5, 5) (6.5, 4.5)
mzz (7, 4) (6.5, 4)           @det2484
mxx (6.5, 6.5) (6.5, 7)
mzz (6.5, 6) (7, 6)           @det1964
mxx (6.5, 8.5) (6.5, 9)
mzz (6.5, 8) (7, 8)           @det2505
mzz (7, 10) (6.5, 10)         @det1954
mxx (7.5, 2) (7.5, 1.5)
mzz (7.5, 1) (8, 1)           @det2922
mxx (7.5, 3.5) (7.5, 4)
mzz (7.5, 3) (8, 3)           @det2347
mxx (7.5, 5.5) (7.5, 6)
mzz (7.5, 5) (8, 5)           @det1842
mxx (7.5, 8) (7.5, 7.5)
mzz (8, 7) (7.5, 7)           @det971
mxx (7.5, 9.5) (7.5, 10)
mzz (7.5, 9) (8, 9)           @det2733
mxx (8.5, 0.5) (8.5, 1)
mzz (8.5, 0) (9, 0)           @det1328
mxx (8.5, 2.5) (8.5, 3)
mzz (8.5, 2) (9, 2)           @det754
mxx (8.5, 4.5) (8.5, 5)
mzz (8.5, 4) (9, 4)           @det2397
mxx (8.5, 6.5) (8.5, 7)
mzz (8.5, 6) (9, 6)           @det1520
mxx (8.5, 8.5) (8.5, 9)
mzz (8.5, 8) (9, 8)           @det2304
mzz (9, 10) (8.5, 10)         @det721
mxx (9.5, 1.5) (9.5, 2)       @det734
mzz (10, 1) (9.5, 1)          @det173
mxx (9.5, 4) (9.5, 3.5)       @det924
mzz (9.5, 3) (10, 3)          @det2597
mxx (9.5, 5.5) (9.5, 6)       @det1789
mzz (9.5, 5) (10, 5)          @det2077
mxx (9.5, 7.5) (9.5, 8)       @det1797
mzz (9.5, 7) (10, 7)          @det1606
mxx (9.5, 10) (9.5, 9.5)      @det1116
mzz (10, 9) (9.5, 9)          @det1781

--------         59
mxx (0, 0.5) (0, 0)
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)
mxx (0, 2) (0, 2.5)
mzz (0, 3.5) (0.5, 3.5)
mxx (1, 3) (1, 3.5)
mxx (0, 4) (0, 4.5)
mzz (0.5, 5.5) (0, 5.5)
mxx (1, 5) (1, 5.5)
mxx (0, 6.5) (0, 6)
mzz (0, 7.5) (0.5, 7.5)
mxx (1, 7.5) (1, 7)
mxx (0, 8) (0, 8.5)
mzz (0, 9.5) (0.5, 9.5)
mxx (1, 9) (1, 9.5)
mzz (1, 0.5) (1.5, 0.5)
mxx (2, 0) (2, 0.5)
mzz (1, 2.5) (1.5, 2.5)
mxx (2, 2) (2, 2.5)
mzz (1.5, 4.5) (1, 4.5)
mxx (2, 4.5) (2, 4)
mzz (1, 6.5) (1.5, 6.5)
mxx (2, 6.5) (2, 6)
mzz (1, 8.5) (1.5, 8.5)
mxx (2, 8) (2, 8.5)
mzz (2, 1.5) (2.5, 1.5)
mxx (3, 1.5) (3, 1)
mzz (2, 3.5) (2.5, 3.5)
mxx (3, 3.5) (3, 3)
mzz (2, 5.5) (2.5, 5.5)
mxx (3, 5) (3, 5.5)
mzz (2.5, 7.5) (2, 7.5)
mxx (3, 7.5) (3, 7)
mzz (2, 9.5) (2.5, 9.5)
mxx (3, 9.5) (3, 9)
mzz (3.5, 0.5) (3, 0.5)
mxx (4, 0) (4, 0.5)
mzz (3, 2.5) (3.5, 2.5)
mxx (4, 2) (4, 2.5)
mzz (3, 4.5) (3.5, 4.5)
mxx (4, 4.5) (4, 4)
mzz (3.5, 6.5) (3, 6.5)
mxx (4, 6) (4, 6.5)
mzz (3, 8.5) (3.5, 8.5)
mxx (4, 8) (4, 8.5)
mzz (4, 1.5) (4.5, 1.5)
mxx (5, 1) (5, 1.5)
mzz (4.5, 3.5) (4, 3.5)
mxx (5, 3.5) (5, 3)
mzz (4, 5.5) (4.5, 5.5)
mxx (5, 5.5) (5, 5)
mzz (4, 7.5) (4.5, 7.5)
mxx (5, 7) (5, 7.5)
mzz (4, 9.5) (4.5, 9.5)
mxx (5, 9.5) (5, 9)
mzz (5, 0.5) (5.5, 0.5)
mxx (6, 0) (6, 0.5)
mzz (5.5, 2.5) (5, 2.5)
mxx (6, 2.5) (6, 2)
mzz (5, 4.5) (5.5, 4.5)
mxx (6, 4) (6, 4.5)
mzz (5, 6.5) (5.5, 6.5)
mxx (6, 6.5) (6, 6)
mzz (5.5, 8.5) (5, 8.5)
mxx (6, 8.5) (6, 8)
mzz (6, 1.5) (6.5, 1.5)
mxx (7, 1.5) (7, 1)
mzz (6, 3.5) (6.5, 3.5)
mxx (7, 3) (7, 3.5)
mzz (6.5, 5.5) (6, 5.5)
mxx (7, 5.5) (7, 5)
mzz (6, 7.5) (6.5, 7.5)
mxx (7, 7.5) (7, 7)
mzz (6, 9.5) (6.5, 9.5)
mxx (7, 9.5) (7, 9)
mzz (7, 0.5) (7.5, 0.5)
mxx (8, 0.5) (8, 0)
mzz (7.5, 2.5) (7, 2.5)
mxx (8, 2.5) (8, 2)
mzz (7, 4.5) (7.5, 4.5)
mxx (8, 4) (8, 4.5)
mzz (7, 6.5) (7.5, 6.5)
mxx (8, 6.5) (8, 6)
mzz (7.5, 8.5) (7, 8.5)
mxx (8, 8) (8, 8.5)
mzz (8.5, 1.5) (8, 1.5)
mxx (9, 1) (9, 1.5)
mzz (8, 3.5) (8.5, 3.5)
mxx (9, 3) (9, 3.5)
mzz (8, 5.5) (8.5, 5.5)
mxx (9, 5.5) (9, 5)
mzz (8, 7.5) (8.5, 7.5)
mxx (9, 7) (9, 7.5)
mzz (8, 9.5) (8.5, 9.5)
mxx (9, 9) (9, 9.5)
mzz (9, 0.5) (9.5, 0.5)
mxx (10, 0.5) (10, 0)
mzz (9.5, 2.5) (9, 2.5)
mxx (10, 2) (10, 2.5)
mzz (9.5, 4.5) (9, 4.5)
mxx (10, 4.5) (10, 4)
mzz (9, 6.5) (9.5, 6.5)
mxx (10, 6.5) (10, 6)
mzz (9.5, 8.5) (9, 8.5)
mxx (10, 8) (10, 8.5)
mzz (0, 1) (0.5, 1)           @det250
mz (0.5, 0.5)                 @det250
mx (0.5, 0)
mzz (0, 3) (0.5, 3)           @det2896
mz (0.5, 2.5)                 @det2896
mx (0.5, 2)
mzz (0.5, 5) (0, 5)           @det218
mz (0.5, 4.5)                 @det218
mx (0.5, 4)
mzz (0, 7) (0.5, 7)           @det377
mz (0.5, 6.5)                 @det377
mx (0.5, 6)
mzz (0, 9) (0.5, 9)           @det2480
mz (0.5, 8.5)                 @det2480
mx (0.5, 8)
mx (0.5, 10)
mzz (1, 0) (1.5, 0)           @det2673
mzz (1, 2) (1.5, 2)           @det2451
mz (1.5, 1.5)                 @det2451
mx (1.5, 1)
mzz (1.5, 4) (1, 4)           @det2140
mz (1.5, 3.5)                 @det2140
mx (1.5, 3)
mzz (1, 6) (1.5, 6)           @det1933
mz (1.5, 5.5)                 @det1933
mx (1.5, 5)
mzz (1, 8) (1.5, 8)           @det1344
mz (1.5, 7.5)                 @det1344
mx (1.5, 7)
mzz (1.5, 10) (1, 10)         @det2227
mz (1.5, 9.5)                 @det2227
mx (1.5, 9)
mzz (2, 1) (2.5, 1)           @det1029
mz (2.5, 0.5)                 @det1029
mx (2.5, 0)
mzz (2, 3) (2.5, 3)           @det254
mz (2.5, 2.5)                 @det254
mx (2.5, 2)
mzz (2, 5) (2.5, 5)           @det2239
mz (2.5, 4.5)                 @det2239
mx (2.5, 4)
mzz (2.5, 7) (2, 7)           @det657
mz (2.5, 6.5)                 @det657
mx (2.5, 6)
mzz (2, 9) (2.5, 9)           @det1246
mz (2.5, 8.5)                 @det1246
mx (2.5, 8)
mx (2.5, 10)
mzz (3.5, 0) (3, 0)           @det2885
mzz (3, 2) (3.5, 2)           @det2675
mz (3.5, 1.5)                 @det2675
mx (3.5, 1)
mzz (3, 4) (3.5, 4)           @det2740
mz (3.5, 3.5)                 @det2740
mx (3.5, 3)
mzz (3.5, 6) (3, 6)           @det1271
mz (3.5, 5.5)                 @det1271
mx (3.5, 5)
mzz (3, 8) (3.5, 8)           @det2181
mz (3.5, 7.5)                 @det2181
mx (3.5, 7)
mzz (3, 10) (3.5, 10)         @det1472
mz (3.5, 9.5)                 @det1472
mx (3.5, 9)
mzz (4, 1) (4.5, 1)           @det592
mz (4.5, 0.5)                 @det592
mx (4.5, 0)
mzz (4.5, 3) (4, 3)           @det2779
mz (4.5, 2.5)                 @det2779
mx (4.5, 2)
mzz (4, 5) (4.5, 5)           @det424
mz (4.5, 4.5)                 @det424
mx (4.5, 4)
mzz (4, 7) (4.5, 7)           @det1424
mz (4.5, 6.5)                 @det1424
mx (4.5, 6)
mzz (4, 9) (4.5, 9)           @det2310
mz (4.5, 8.5)                 @det2310
mx (4.5, 8)
mx (4.5, 10)
mzz (5, 0) (5.5, 0)           @det2758
mzz (5.5, 2) (5, 2)           @det353
mz (5.5, 1.5)                 @det353
mx (5.5, 1)
mzz (5, 4) (5.5, 4)           @det191
mz (5.5, 3.5)                 @det191
mx (5.5, 3)
mzz (5, 6) (5.5, 6)           @det1209
mz (5.5, 5.5)                 @det1209
mx (5.5, 5)
mzz (5.5, 8) (5, 8)           @det2023
mz (5.5, 7.5)                 @det2023
mx (5.5, 7)
mzz (5, 10) (5.5, 10)         @det1864
mz (5.5, 9.5)                 @det1864
mx (5.5, 9)
mzz (6, 1) (6.5, 1)           @det1498
mz (6.5, 0.5)                 @det1498
mx (6.5, 0)
mzz (6, 3) (6.5, 3)           @det1287
mz (6.5, 2.5)                 @det1287
mx (6.5, 2)
mzz (6.5, 5) (6, 5)           @det2484
mz (6.5, 4.5)                 @det2484
mx (6.5, 4)
mzz (6, 7) (6.5, 7)           @det1964
mz (6.5, 6.5)                 @det1964
mx (6.5, 6)
mzz (6, 9) (6.5, 9)           @det2505
mz (6.5, 8.5)                 @det2505
mx (6.5, 8)
mx (6.5, 10)
mzz (7, 0) (7.5, 0)           @det900
mzz (7.5, 2) (7, 2)           @det2922
mz (7.5, 1.5)                 @det2922
mx (7.5, 1)
mzz (7, 4) (7.5, 4)           @det2347
mz (7.5, 3.5)                 @det2347
mx (7.5, 3)
mzz (7, 6) (7.5, 6)           @det1842
mz (7.5, 5.5)                 @det1842
mx (7.5, 5)
mzz (7.5, 8) (7, 8)           @det971
mz (7.5, 7.5)                 @det971
mx (7.5, 7)
mzz (7, 10) (7.5, 10)         @det2733
mz (7.5, 9.5)                 @det2733
mx (7.5, 9)
mzz (8.5, 1) (8, 1)           @det1328
mz (8.5, 0.5)                 @det1328
mx (8.5, 0)
mzz (8, 3) (8.5, 3)           @det754
mz (8.5, 2.5)                 @det754
mx (8.5, 2)
mzz (8, 5) (8.5, 5)           @det2397
mz (8.5, 4.5)                 @det2397
mx (8.5, 4)
mzz (8, 7) (8.5, 7)           @det1520
mz (8.5, 6.5)                 @det1520
mx (8.5, 6)
mzz (8, 9) (8.5, 9)           @det2304
mz (8.5, 8.5)                 @det2304
mx (8.5, 8)
mx (8.5, 10)
mzz (9, 0) (9.5, 0)           @det1012
mzz (9, 2) (9.5, 2)           @det173
mz (9.5, 1.5)                 @det173
mx (9.5, 1)                   @det734
mzz (9.5, 4) (9, 4)           @det2597
mz (9.5, 3.5)                 @det2597
mx (9.5, 3)                   @det924
mzz (9, 6) (9.5, 6)           @det2077
mz (9.5, 5.5)                 @det2077
mx (9.5, 5)                   @det1789
mzz (9, 8) (9.5, 8)           @det1606
mz (9.5, 7.5)                 @det1606
mx (9.5, 7)                   @det1797
mzz (9.5, 10) (9, 10)         @det1781
mz (9.5, 9.5)                 @det1781
mx (9.5, 9)                   @det1116

--------         60
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)
mzz (1, 3.5) (0.5, 3.5)
mxx (0, 3.5) (0, 3)
mzz (0.5, 5.5) (1, 5.5)
mxx (0, 5.5) (0, 5)
mzz (1, 7.5) (0.5, 7.5)
mxx (0, 7) (0, 7.5)
mzz (1, 9.5) (0.5, 9.5)
mxx (0, 9) (0, 9.5)
mzz (1.5, 0.5) (2, 0.5)
mxx (1, 0.5) (1, 0)
mzz (1.5, 2.5) (2, 2.5)
mxx (1, 2) (1, 2.5)
mzz (1.5, 4.5) (2, 4.5)
mxx (1, 4) (1, 4.5)
mzz (1.5, 6.5) (2, 6.5)
mxx (1, 6.5) (1, 6)
mzz (1.5, 8.5) (2, 8.5)
mxx (1, 8) (1, 8.5)
mzz (3, 1.5) (2.5, 1.5)
mxx (2, 1) (2, 1.5)
mzz (2.5, 3.5) (3, 3.5)
mxx (2, 3.5) (2, 3)
mzz (2.5, 5.5) (3, 5.5)
mxx (2, 5.5) (2, 5)
mzz (2.5, 7.5) (3, 7.5)
mxx (2, 7) (2, 7.5)
mzz (2.5, 9.5) (3, 9.5)
mxx (2, 9.5) (2, 9)
mzz (3.5, 0.5) (4, 0.5)
mxx (3, 0) (3, 0.5)
mzz (3.5, 2.5) (4, 2.5)
mxx (3, 2.5) (3, 2)
mzz (4, 4.5) (3.5, 4.5)
mxx (3, 4.5) (3, 4)
mzz (3.5, 6.5) (4, 6.5)
mxx (3, 6) (3, 6.5)
mzz (3.5, 8.5) (4, 8.5)
mxx (3, 8.5) (3, 8)
mzz (5, 1.5) (4.5, 1.5)
mxx (4, 1.5) (4, 1)
mzz (5, 3.5) (4.5, 3.5)
mxx (4, 3) (4, 3.5)
mzz (5, 5.5) (4.5, 5.5)
mxx (4, 5) (4, 5.5)
mzz (5, 7.5) (4.5, 7.5)
mxx (4, 7) (4, 7.5)
mzz (5, 9.5) (4.5, 9.5)
mxx (4, 9.5) (4, 9)
mzz (5.5, 0.5) (6, 0.5)
mxx (5, 0) (5, 0.5)
mzz (5.5, 2.5) (6, 2.5)
mxx (5, 2) (5, 2.5)
mzz (5.5, 4.5) (6, 4.5)
mxx (5, 4.5) (5, 4)
mzz (6, 6.5) (5.5, 6.5)
mxx (5, 6) (5, 6.5)
mzz (5.5, 8.5) (6, 8.5)
mxx (5, 8) (5, 8.5)
mzz (6.5, 1.5) (7, 1.5)
mxx (6, 1.5) (6, 1)
mzz (6.5, 3.5) (7, 3.5)
mxx (6, 3.5) (6, 3)
mzz (6.5, 5.5) (7, 5.5)
mxx (6, 5) (6, 5.5)
mzz (6.5, 7.5) (7, 7.5)
mxx (6, 7.5) (6, 7)
mzz (7, 9.5) (6.5, 9.5)
mxx (6, 9.5) (6, 9)
mzz (7.5, 0.5) (8, 0.5)
mxx (7, 0.5) (7, 0)
mzz (7.5, 2.5) (8, 2.5)
mxx (7, 2) (7, 2.5)
mzz (7.5, 4.5) (8, 4.5)
mxx (7, 4.5) (7, 4)
mzz (7.5, 6.5) (8, 6.5)
mxx (7, 6.5) (7, 6)
mzz (7.5, 8.5) (8, 8.5)
mxx (7, 8) (7, 8.5)
mzz (8.5, 1.5) (9, 1.5)
mxx (8, 1) (8, 1.5)
mzz (8.5, 3.5) (9, 3.5)
mxx (8, 3.5) (8, 3)
mzz (9, 5.5) (8.5, 5.5)
mxx (8, 5.5) (8, 5)
mzz (8.5, 7.5) (9, 7.5)
mxx (8, 7.5) (8, 7)
mzz (8.5, 9.5) (9, 9.5)
mxx (8, 9) (8, 9.5)
mzz (9.5, 0.5) (10, 0.5)
mxx (9, 0) (9, 0.5)
mxx (10, 1.5) (10, 1)         @det734
mzz (9.5, 2.5) (10, 2.5)
mxx (9, 2) (9, 2.5)
mxx (10, 3.5) (10, 3)         @det924
mzz (9.5, 4.5) (10, 4.5)
mxx (9, 4) (9, 4.5)
mxx (10, 5) (10, 5.5)         @det1789
mzz (9.5, 6.5) (10, 6.5)
mxx (9, 6.5) (9, 6)
mxx (10, 7.5) (10, 7)         @det1797
mzz (9.5, 8.5) (10, 8.5)
mxx (9, 8) (9, 8.5)
mxx (10, 9) (10, 9.5)         @det1116

--------         61
mxx (0, 1) (0, 0.5)
mxx (1, 1.5) (1, 2)
mx (0.5, 1.5)
mz (0, 1.5)
mxx (0, 2.5) (0, 3)
mxx (1, 3.5) (1, 4)
mx (0.5, 3.5)
mz (0, 3.5)
mxx (0, 4.5) (0, 5)
mxx (1, 6) (1, 5.5)
mx (0.5, 5.5)
mz (0, 5.5)
mxx (0, 7) (0, 6.5)
mxx (1, 7.5) (1, 8)
mx (0.5, 7.5)
mz (0, 7.5)
mxx (0, 8.5) (0, 9)
mxx (1, 9.5) (1, 10)
mx (0.5, 9.5)
mz (0, 9.5)
mxx (2, 0.5) (2, 1)
mx (1.5, 0.5)
mz (1, 0.5)
mxx (2, 3) (2, 2.5)
mx (1.5, 2.5)
mz (1, 2.5)
mxx (2, 4.5) (2, 5)
mx (1.5, 4.5)
mz (1, 4.5)
mxx (2, 6.5) (2, 7)
mx (1.5, 6.5)
mz (1, 6.5)
mxx (2, 9) (2, 8.5)
mx (1.5, 8.5)
mz (1, 8.5)
mxx (3, 1.5) (3, 2)
mx (2.5, 1.5)
mz (2, 1.5)
mxx (3, 3.5) (3, 4)
mx (2.5, 3.5)
mz (2, 3.5)
mxx (3, 5.5) (3, 6)
mx (2.5, 5.5)
mz (2, 5.5)
mxx (3, 7.5) (3, 8)
mx (2.5, 7.5)
mz (2, 7.5)
mxx (3, 9.5) (3, 10)
mx (2.5, 9.5)
mz (2, 9.5)
mxx (4, 0.5) (4, 1)
mx (3.5, 0.5)
mz (3, 0.5)
mxx (4, 2.5) (4, 3)
mx (3.5, 2.5)
mz (3, 2.5)
mxx (4, 4.5) (4, 5)
mx (3.5, 4.5)
mz (3, 4.5)
mxx (4, 6.5) (4, 7)
mx (3.5, 6.5)
mz (3, 6.5)
mxx (4, 9) (4, 8.5)
mx (3.5, 8.5)
mz (3, 8.5)
mxx (5, 1.5) (5, 2)
mx (4.5, 1.5)
mz (4, 1.5)
mxx (5, 3.5) (5, 4)
mx (4.5, 3.5)
mz (4, 3.5)
mxx (5, 5.5) (5, 6)
mx (4.5, 5.5)
mz (4, 5.5)
mxx (5, 7.5) (5, 8)
mx (4.5, 7.5)
mz (4, 7.5)
mxx (5, 9.5) (5, 10)
mx (4.5, 9.5)
mz (4, 9.5)
mxx (6, 1) (6, 0.5)
mx (5.5, 0.5)
mz (5, 0.5)
mxx (6, 2.5) (6, 3)
mx (5.5, 2.5)
mz (5, 2.5)
mxx (6, 4.5) (6, 5)
mx (5.5, 4.5)
mz (5, 4.5)
mxx (6, 6.5) (6, 7)
mx (5.5, 6.5)
mz (5, 6.5)
mxx (6, 8.5) (6, 9)
mx (5.5, 8.5)
mz (5, 8.5)
mxx (7, 1.5) (7, 2)
mx (6.5, 1.5)
mz (6, 1.5)
mxx (7, 4) (7, 3.5)
mx (6.5, 3.5)
mz (6, 3.5)
mxx (7, 5.5) (7, 6)
mx (6.5, 5.5)
mz (6, 5.5)
mxx (7, 7.5) (7, 8)
mx (6.5, 7.5)
mz (6, 7.5)
mxx (7, 9.5) (7, 10)
mx (6.5, 9.5)
mz (6, 9.5)
mxx (8, 0.5) (8, 1)
mx (7.5, 0.5)
mz (7, 0.5)
mxx (8, 2.5) (8, 3)
mx (7.5, 2.5)
mz (7, 2.5)
mxx (8, 4.5) (8, 5)
mx (7.5, 4.5)
mz (7, 4.5)
mxx (8, 7) (8, 6.5)
mx (7.5, 6.5)
mz (7, 6.5)
mxx (8, 8.5) (8, 9)
mx (7.5, 8.5)
mz (7, 8.5)
mxx (9, 1.5) (9, 2)
mx (8.5, 1.5)
mz (8, 1.5)
mxx (9, 3.5) (9, 4)
mx (8.5, 3.5)
mz (8, 3.5)
mxx (9, 5.5) (9, 6)
mx (8.5, 5.5)
mz (8, 5.5)
mxx (9, 7.5) (9, 8)
mx (8.5, 7.5)
mz (8, 7.5)
mxx (9, 10) (9, 9.5)
mx (8.5, 9.5)
mz (8, 9.5)
mxx (10, 0.5) (10, 1)
mx (9.5, 0.5)
mz (9, 0.5)
mz (10, 1.5)
mxx (10, 2.5) (10, 3)
mx (9.5, 2.5)
mz (9, 2.5)
mz (10, 3.5)
mxx (10, 4.5) (10, 5)
mx (9.5, 4.5)
mz (9, 4.5)
mz (10, 5.5)
mxx (10, 6.5) (10, 7)
mx (9.5, 6.5)
mz (9, 6.5)
mz (10, 7.5)
mxx (10, 9) (10, 8.5)
mx (9.5, 8.5)
mz (9, 8.5)
mz (10, 9.5)



==> anc/Fig21_left/d_3.txt <==
--------          0
mzz (0.5, 0) (0, 0)
mz (0.5, 0.5)
mx (0.5, 1)
mzz (0, 2) (0.5, 2)
mx (1.5, 0)
mzz (1, 1) (1.5, 1)
mz (1.5, 1.5)
mx (1.5, 2)

--------          1
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)
mzz (1.5, 0) (2, 0)           @det37
mxx (1.5, 1.5) (1.5, 1)
mzz (1.5, 2) (2, 2)

--------          2
mz (0, 0.5)
mxx (0, 1.5) (0, 2)           @det57
mx (0.5, 1.5)                 @det57
mz (1, 1.5)
mxx (1, 0.5) (1, 1)           @det10
mx (1.5, 0.5)                 @det10
mz (2, 0.5)                   @det37
mxx (2, 1.5) (2, 2)           @det2
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)
mzz (1, 2) (0.5, 2)
mxx (1.5, 1.5) (1.5, 2)
mzz (1.5, 1) (2, 1)

--------          3
mxx (0, 0.5) (0, 0)           @det40
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)           @det57
mzz (1, 0.5) (1.5, 0.5)       @det37
mxx (2, 0) (2, 0.5)           @det10
mzz (0, 1) (0.5, 1)
mz (0.5, 0.5)                 @det60
mx (0.5, 0)                   @det40
mx (0.5, 2)                   @det57
mzz (1, 0) (1.5, 0)           @det37
mzz (1, 2) (1.5, 2)
mz (1.5, 1.5)                 @det56
mx (1.5, 1)                   @det10 det57

--------          4
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)           @det57
mzz (1.5, 0.5) (2, 0.5)       @det37
mxx (1, 0.5) (1, 0)           @det10
mxx (2, 1.5) (2, 1)           @det2
mzz (0.5, 0) (0, 0)           @det8
mz (0.5, 0.5)                 @det8 det60
mx (0.5, 1)                   @det10 det57
mzz (0, 2) (0.5, 2)           @det5
mx (1.5, 0)                   @det10
mzz (1, 1) (1.5, 1)           @det31
mz (1.5, 1.5)                 @det31 det56
mx (1.5, 2)                   @det2

--------          5
mxx (0, 1) (0, 0.5)           @det40
mxx (1, 1.5) (1, 2)           @det57
mx (0.5, 1.5)                 @det33
mz (0, 1.5)                   @det5
mxx (2, 0.5) (2, 1)           @det10
mx (1.5, 0.5)                 @det29
mz (1, 0.5)                   @det8 det31 det37
mz (2, 1.5)                   @det31
mxx (0.5, 0.5) (0.5, 0)       @det10 det40
mzz (1, 1) (0.5, 1)           @det8
mzz (1.5, 0) (2, 0)           @det28 det37
mxx (1.5, 1.5) (1.5, 1)       @det2 det57
mzz (1.5, 2) (2, 2)           @det31

--------          6
mz (0, 0.5)                   @det8
mxx (0, 1.5) (0, 2)           @det41 det57
mx (0.5, 1.5)                 @det33 det41
mz (1, 1.5)                   @det8 det31
mxx (1, 0.5) (1, 1)           @det10 det39
mx (1.5, 0.5)                 @det29 det39
mz (2, 0.5)                   @det28
mxx (2, 1.5) (2, 2)           @det2 det43
mxx (0.5, 0.5) (0.5, 1)       @det10 det40
mzz (1, 0) (0.5, 0)           @det8
mzz (1, 2) (0.5, 2)           @det5
mxx (1.5, 1.5) (1.5, 2)       @det2 det57
mzz (1.5, 1) (2, 1)           @det31

--------          7
mxx (0, 0.5) (0, 0)           @det9 det40
mzz (0, 1.5) (0.5, 1.5)       @det5 det8
mxx (1, 1) (1, 1.5)           @det41 det57
mzz (1, 0.5) (1.5, 0.5)       @det28 det31
mxx (2, 0) (2, 0.5)           @det10 det39
mzz (0, 1) (0.5, 1)           @det8
mz (0.5, 0.5)                 @det65
mx (0.5, 0)                   @det9 det10
mx (0.5, 2)                   @det41 det57
mzz (1, 0) (1.5, 0)           @det28 det37
mzz (1, 2) (1.5, 2)           @det31
mz (1.5, 1.5)                 @det6
mx (1.5, 1)                   @det2 det10 det39 det41

--------          8
mzz (1, 1.5) (0.5, 1.5)       @det5 det8
mxx (0, 1.5) (0, 1)           @det41 det57
mzz (1.5, 0.5) (2, 0.5)       @det28 det31
mxx (1, 0.5) (1, 0)           @det10 det39
mxx (2, 1.5) (2, 1)           @det2 det43
mzz (0.5, 0) (0, 0)           @noisy det0 det8
mz (0.5, 0.5)                 @noisy det0 det65
mx (0.5, 1)                   @noisy det39 det40 det41 det57
mzz (0, 2) (0.5, 2)           @noisy det5 det55
mx (1.5, 0)                   @noisy det10 det39
mzz (1, 1) (1.5, 1)           @noisy det15 det31
mz (1.5, 1.5)                 @noisy det6 det15
mx (1.5, 2)                   @noisy det43 det57

--------          9
mxx (0, 1) (0, 0.5)           @det9 det40
mxx (1, 1.5) (1, 2)           @det41 det57
mx (0.5, 1.5)                 @det47 det57
mz (0, 1.5)                   @det8 det55
mxx (2, 0.5) (2, 1)           @det10 det39
mx (1.5, 0.5)                 @det10 det44
mz (1, 0.5)                   @det0 det8 det15 det28
mz (2, 1.5)                   @det15 det31
mxx (0.5, 0.5) (0.5, 0)       @noisy det9 det39
mzz (1, 1) (0.5, 1)           @noisy det0 det8
mzz (1.5, 0) (2, 0)           @noisy det28 det45
mxx (1.5, 1.5) (1.5, 1)       @noisy det41 det43
mzz (1.5, 2) (2, 2)           @noisy det15 det31

--------         10
mz (0, 0.5)                   @noisy det0 det8
mxx (0, 1.5) (0, 2)           @noisy det17 det41
mx (0.5, 1.5)                 @noisy det17 det47
mz (1, 1.5)                   @noisy det0 det5 det15 det31
mxx (1, 0.5) (1, 1)           @noisy det38 det39
mx (1.5, 0.5)                 @noisy det38 det44
mz (2, 0.5)                   @noisy det31 det45
mxx (2, 1.5) (2, 2)           @noisy det3 det43
mxx (0.5, 0.5) (0.5, 1)       @noisy det9 det39
mzz (1, 0) (0.5, 0)           @noisy det0 det8
mzz (1, 2) (0.5, 2)           @noisy det5 det55
mxx (1.5, 1.5) (1.5, 2)       @noisy det41 det43
mzz (1.5, 1) (2, 1)           @noisy det15 det31

--------         11
mxx (0, 0.5) (0, 0)           @noisy det9 det24
mzz (0, 1.5) (0.5, 1.5)       @noisy det0 det55
mxx (1, 1) (1, 1.5)           @noisy det17 det41
mzz (1, 0.5) (1.5, 0.5)       @noisy det15 det45
mxx (2, 0) (2, 0.5)           @noisy det38 det39
mzz (0, 1) (0.5, 1)           @noisy det0 det8
mz (0.5, 0.5)                 @noisy det8 det18
mx (0.5, 0)                   @noisy det24 det39
mx (0.5, 2)                   @noisy det17 det41
mzz (1, 0) (1.5, 0)           @noisy det28 det45
mzz (1, 2) (1.5, 2)           @noisy det15 det31
mz (1.5, 1.5)                 @noisy det14 det31
mx (1.5, 1)                   @noisy det17 det38 det39 det43

--------         12
mzz (1, 1.5) (0.5, 1.5)       @noisy det0 det55
mxx (0, 1.5) (0, 1)           @noisy det17 det41
mzz (1.5, 0.5) (2, 0.5)       @noisy det15 det45
mxx (1, 0.5) (1, 0)           @noisy det38 det39
mxx (2, 1.5) (2, 1)           @noisy det3 det43
mzz (0.5, 0) (0, 0)           @noisy det0 det30
mz (0.5, 0.5)                 @noisy det18 det30
mx (0.5, 1)                   @noisy det9 det17 det38 det41
mzz (0, 2) (0.5, 2)           @noisy det4 det55
mx (1.5, 0)                   @noisy det38 det39
mzz (1, 1) (1.5, 1)           @noisy det15 det42
mz (1.5, 1.5)                 @noisy det14 det42
mx (1.5, 2)                   @noisy det3 det41

--------         13
mxx (0, 1) (0, 0.5)           @noisy det9 det24
mxx (1, 1.5) (1, 2)           @noisy det17 det41
mx (0.5, 1.5)                 @noisy det41 det62
mz (0, 1.5)                   @noisy det0 det4
mxx (2, 0.5) (2, 1)           @noisy det38 det39
mx (1.5, 0.5)                 @noisy det39 det59
mz (1, 0.5)                   @noisy det0 det30 det42 det45
mz (2, 1.5)                   @noisy det15 det42
mxx (0.5, 0.5) (0.5, 0)       @noisy det24 det38
mzz (1, 1) (0.5, 1)           @noisy det0 det30
mzz (1.5, 0) (2, 0)           @noisy det35 det45
mxx (1.5, 1.5) (1.5, 1)       @noisy det3 det17
mzz (1.5, 2) (2, 2)           @noisy det15 det42

--------         14
mz (0, 0.5)                   @noisy det0 det30
mxx (0, 1.5) (0, 2)           @noisy det17 det49
mx (0.5, 1.5)                 @noisy det49 det62
mz (1, 1.5)                   @noisy det15 det30 det42 det55
mxx (1, 0.5) (1, 1)           @noisy det38 det50
mx (1.5, 0.5)                 @noisy det50 det59
mz (2, 0.5)                   @noisy det15 det35
mxx (2, 1.5) (2, 2)           @noisy det3 det12
mxx (0.5, 0.5) (0.5, 1)       @noisy det24 det38
mzz (1, 0) (0.5, 0)           @noisy det0 det30
mzz (1, 2) (0.5, 2)           @noisy det4 det55
mxx (1.5, 1.5) (1.5, 2)       @noisy det3 det17
mzz (1.5, 1) (2, 1)           @noisy det15 det42

--------         15
mxx (0, 0.5) (0, 0)           @noisy det20 det24
mzz (0, 1.5) (0.5, 1.5)       @noisy det4 det30
mxx (1, 1) (1, 1.5)           @noisy det17 det49
mzz (1, 0.5) (1.5, 0.5)       @noisy det35 det42
mxx (2, 0) (2, 0.5)           @noisy det38 det50
mzz (0, 1) (0.5, 1)           @noisy det0 det30
mz (0.5, 0.5)                 @noisy det0 det26
mx (0.5, 0)                   @noisy det20 det38
mx (0.5, 2)                   @noisy det17 det49
mzz (1, 0) (1.5, 0)           @noisy det35 det45
mzz (1, 2) (1.5, 2)           @noisy det15 det42
mz (1.5, 1.5)                 @noisy det15 det27
mx (1.5, 1)                   @noisy det3 det38 det49 det50

--------         16
mzz (1, 1.5) (0.5, 1.5)       @noisy det4 det30
mxx (0, 1.5) (0, 1)           @noisy det17 det49
mzz (1.5, 0.5) (2, 0.5)       @noisy det35 det42
mxx (1, 0.5) (1, 0)           @noisy det38 det50
mxx (2, 1.5) (2, 1)           @noisy det3 det12
mzz (0.5, 0) (0, 0)           @noisy det30 det53
mz (0.5, 0.5)                 @noisy det26 det53
mx (0.5, 1)                   @noisy det17 det24 det49 det50
mzz (0, 2) (0.5, 2)           @noisy det4 det48
mx (1.5, 0)                   @noisy det38 det50
mzz (1, 1) (1.5, 1)           @noisy det34 det42
mz (1.5, 1.5)                 @noisy det27 det34
mx (1.5, 2)                   @noisy det12 det17

--------         17
mxx (0, 1) (0, 0.5)           @noisy det20 det24
mxx (1, 1.5) (1, 2)           @noisy det17 det49
mx (0.5, 1.5)                 @noisy det11 det17
mz (0, 1.5)                   @noisy det30 det48
mxx (2, 0.5) (2, 1)           @noisy det38 det50
mx (1.5, 0.5)                 @noisy det7 det38
mz (1, 0.5)                   @noisy det30 det34 det35 det53
mz (2, 1.5)                   @noisy det34 det42
mxx (0.5, 0.5) (0.5, 0)       @noisy det20 det50
mzz (1, 1) (0.5, 1)           @noisy det30 det53
mzz (1.5, 0) (2, 0)           @noisy det35 det64
mxx (1.5, 1.5) (1.5, 1)       @noisy det12 det49
mzz (1.5, 2) (2, 2)           @noisy det34 det42

--------         18
mz (0, 0.5)                   @noisy det30 det53
mxx (0, 1.5) (0, 2)           @noisy det46 det49
mx (0.5, 1.5)                 @noisy det11 det46
mz (1, 1.5)                   @noisy det4 det34 det42 det53
mxx (1, 0.5) (1, 1)           @noisy det1 det50
mx (1.5, 0.5)                 @noisy det1 det7
mz (2, 0.5)                   @noisy det42 det64
mxx (2, 1.5) (2, 2)           @noisy det12 det61
mxx (0.5, 0.5) (0.5, 1)       @noisy det20 det50
mzz (1, 0) (0.5, 0)           @noisy det30 det53
mzz (1, 2) (0.5, 2)           @noisy det4 det48
mxx (1.5, 1.5) (1.5, 2)       @noisy det12 det49
mzz (1.5, 1) (2, 1)           @noisy det34 det42

--------         19
mxx (0, 0.5) (0, 0)           @noisy det20 det58
mzz (0, 1.5) (0.5, 1.5)       @noisy det48 det53
mxx (1, 1) (1, 1.5)           @noisy det46 det49
mzz (1, 0.5) (1.5, 0.5)       @noisy det34 det64
mxx (2, 0) (2, 0.5)           @noisy det1 det50
mzz (0, 1) (0.5, 1)           @noisy det30 det53
mz (0.5, 0.5)                 @noisy det30 det52
mx (0.5, 0)                   @noisy det50 det58
mx (0.5, 2)                   @noisy det46 det49
mzz (1, 0) (1.5, 0)           @noisy det35 det64
mzz (1, 2) (1.5, 2)           @noisy det34 det42
mz (1.5, 1.5)                 @noisy det42 det51
mx (1.5, 1)                   @noisy det1 det12 det46 det50

--------         20
mzz (1, 1.5) (0.5, 1.5)       @noisy det48 det53
mxx (0, 1.5) (0, 1)           @noisy det46 det49
mzz (1.5, 0.5) (2, 0.5)       @noisy det34 det64
mxx (1, 0.5) (1, 0)           @noisy det1 det50
mxx (2, 1.5) (2, 1)           @noisy det12 det61
mzz (0.5, 0) (0, 0)           @det21 det53
mz (0.5, 0.5)                 @det21 det52
mx (0.5, 1)                   @det1 det20 det46 det49
mzz (0, 2) (0.5, 2)           @det19 det48
mx (1.5, 0)                   @det1 det50
mzz (1, 1) (1.5, 1)           @det23 det34
mz (1.5, 1.5)                 @det23 det51
mx (1.5, 2)                   @det49 det61

--------         21
mxx (0, 1) (0, 0.5)           @noisy det20 det58
mxx (1, 1.5) (1, 2)           @noisy det46 det49
mx (0.5, 1.5)                 @noisy det16 det49
mz (0, 1.5)                   @noisy det19 det53
mxx (2, 0.5) (2, 1)           @noisy det1 det50
mx (1.5, 0.5)                 @noisy det13 det50
mz (1, 0.5)                   @noisy det21 det23 det53 det64
mz (2, 1.5)                   @noisy det23 det34
mxx (0.5, 0.5) (0.5, 0)       @det1 det58
mzz (1, 1) (0.5, 1)           @det21 det53
mzz (1.5, 0) (2, 0)           @det22 det64
mxx (1.5, 1.5) (1.5, 1)       @det46 det61
mzz (1.5, 2) (2, 2)           @det23 det34

--------         22
mz (0, 0.5)                   @det21 det53
mxx (0, 1.5) (0, 2)           @det46
mx (0.5, 1.5)                 @det16
mz (1, 1.5)                   @det21 det23 det34 det48
mxx (1, 0.5) (1, 1)           @det1
mx (1.5, 0.5)                 @det13
mz (2, 0.5)                   @det22 det34
mxx (2, 1.5) (2, 2)           @det25 det61
mxx (0.5, 0.5) (0.5, 1)       @det1 det58
mzz (1, 0) (0.5, 0)           @det21 det53
mzz (1, 2) (0.5, 2)           @det19 det48
mxx (1.5, 1.5) (1.5, 2)       @det46 det61
mzz (1.5, 1) (2, 1)           @det23 det34

--------         23
mxx (0, 0.5) (0, 0)           @det58
mzz (0, 1.5) (0.5, 1.5)       @det19 det21
mxx (1, 1) (1, 1.5)           @det46
mzz (1, 0.5) (1.5, 0.5)       @det22 det23
mxx (2, 0) (2, 0.5)           @det1
mzz (0, 1) (0.5, 1)           @det21 det53
mz (0.5, 0.5)                 @det53 det54
mx (0.5, 0)                   @det1
mx (0.5, 2)                   @det46
mzz (1, 0) (1.5, 0)           @det22 det64
mzz (1, 2) (1.5, 2)           @det23 det34
mz (1.5, 1.5)                 @det34 det63
mx (1.5, 1)                   @det1 det61

--------         24
mzz (1, 1.5) (0.5, 1.5)       @det19 det21
mxx (0, 1.5) (0, 1)           @det46
mzz (1.5, 0.5) (2, 0.5)       @det22 det23
mxx (1, 0.5) (1, 0)           @det1
mxx (2, 1.5) (2, 1)           @det25 det61
mzz (0.5, 0) (0, 0)           @det21
mz (0.5, 0.5)                 @det54
mx (0.5, 1)                   @det46 det58
mzz (0, 2) (0.5, 2)           @det19
mx (1.5, 0)                   @det1
mzz (1, 1) (1.5, 1)           @det23
mz (1.5, 1.5)                 @det63
mx (1.5, 2)                   @det25 det46

--------         25
mxx (0, 1) (0, 0.5)           @det58
mxx (1, 1.5) (1, 2)           @det46
mx (0.5, 1.5)                 @det36 det46
mz (0, 1.5)                   @det21
mxx (2, 0.5) (2, 1)           @det1
mx (1.5, 0.5)                 @det1 det32
mz (1, 0.5)                   @det21 det22
mz (2, 1.5)                   @det23
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)           @det21
mzz (1.5, 0) (2, 0)           @det22
mxx (1.5, 1.5) (1.5, 1)       @det25
mzz (1.5, 2) (2, 2)           @det23

--------         26
mz (0, 0.5)                   @det21
mxx (0, 1.5) (0, 2)
mx (0.5, 1.5)                 @det36
mz (1, 1.5)                   @det19 det23
mxx (1, 0.5) (1, 1)
mx (1.5, 0.5)                 @det32
mz (2, 0.5)                   @det23
mxx (2, 1.5) (2, 2)           @det25
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)           @det21
mzz (1, 2) (0.5, 2)           @det19
mxx (1.5, 1.5) (1.5, 2)       @det25
mzz (1.5, 1) (2, 1)           @det23

--------         27
mxx (0, 0.5) (0, 0)
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)
mzz (1, 0.5) (1.5, 0.5)
mxx (2, 0) (2, 0.5)
mzz (0, 1) (0.5, 1)           @det21
mz (0.5, 0.5)                 @det21
mx (0.5, 0)
mx (0.5, 2)
mzz (1, 0) (1.5, 0)           @det22
mzz (1, 2) (1.5, 2)           @det23
mz (1.5, 1.5)                 @det23
mx (1.5, 1)                   @det25

--------         28
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)
mzz (1.5, 0.5) (2, 0.5)
mxx (1, 0.5) (1, 0)
mxx (2, 1.5) (2, 1)           @det25

--------         29
mxx (0, 1) (0, 0.5)
mxx (1, 1.5) (1, 2)
mx (0.5, 1.5)
mz (0, 1.5)
mxx (2, 0.5) (2, 1)
mx (1.5, 0.5)
mz (1, 0.5)
mz (2, 1.5)



==> anc/Fig21_left/d_5.txt <==
--------          0
mzz (0.5, 0) (0, 0)
mz (0.5, 0.5)
mx (0.5, 1)
mzz (0, 2) (0.5, 2)
mz (0.5, 2.5)
mx (0.5, 3)
mzz (0, 4) (0.5, 4)
mx (1.5, 0)
mzz (1, 1) (1.5, 1)
mz (1.5, 1.5)
mx (1.5, 2)
mzz (1, 3) (1.5, 3)
mz (1.5, 3.5)
mx (1.5, 4)
mzz (2, 0) (2.5, 0)
mz (2.5, 0.5)
mx (2.5, 1)
mzz (2.5, 2) (2, 2)
mz (2.5, 2.5)
mx (2.5, 3)
mzz (2, 4) (2.5, 4)
mx (3.5, 0)
mzz (3, 1) (3.5, 1)
mz (3.5, 1.5)
mx (3.5, 2)
mzz (3, 3) (3.5, 3)
mz (3.5, 3.5)
mx (3.5, 4)

--------          1
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)
mxx (0.5, 2.5) (0.5, 2)
mzz (1, 3) (0.5, 3)
mzz (1.5, 0) (2, 0)           @det217
mxx (1.5, 1.5) (1.5, 1)
mzz (1.5, 2) (2, 2)
mxx (1.5, 3.5) (1.5, 3)
mzz (1.5, 4) (2, 4)
mxx (2.5, 0.5) (2.5, 0)
mzz (3, 1) (2.5, 1)
mxx (2.5, 2) (2.5, 2.5)
mzz (2.5, 3) (3, 3)
mzz (3.5, 0) (4, 0)           @det228
mxx (3.5, 1) (3.5, 1.5)
mzz (3.5, 2) (4, 2)
mxx (3.5, 3) (3.5, 3.5)
mzz (4, 4) (3.5, 4)

--------          2
mz (0, 0.5)
mxx (0, 1.5) (0, 2)           @det153
mx (0.5, 1.5)                 @det153
mz (1, 1.5)
mz (0, 2.5)
mxx (0, 3.5) (0, 4)           @det240
mx (0.5, 3.5)                 @det240
mz (1, 3.5)
mxx (1, 0.5) (1, 1)           @det22
mx (1.5, 0.5)                 @det22
mz (2, 0.5)                   @det217
mxx (1, 2.5) (1, 3)           @det141
mx (1.5, 2.5)                 @det141
mz (2, 2.5)
mxx (2, 1.5) (2, 2)           @det185
mx (2.5, 1.5)                 @det185
mz (3, 1.5)
mxx (2, 3.5) (2, 4)           @det258
mx (2.5, 3.5)                 @det258
mz (3, 3.5)
mxx (3, 1) (3, 0.5)           @det257
mx (3.5, 0.5)                 @det257
mz (4, 0.5)                   @det228
mxx (4, 1.5) (4, 2)           @det3
mxx (3, 2.5) (3, 3)           @det52
mx (3.5, 2.5)                 @det52
mz (4, 2.5)
mxx (4, 4) (4, 3.5)           @det277
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)
mxx (0.5, 2.5) (0.5, 3)
mzz (1, 2) (0.5, 2)
mzz (1, 4) (0.5, 4)
mxx (1.5, 1.5) (1.5, 2)
mzz (1.5, 1) (2, 1)
mxx (1.5, 4) (1.5, 3.5)
mzz (2, 3) (1.5, 3)
mxx (2.5, 0.5) (2.5, 1)
mzz (2.5, 0) (3, 0)
mxx (2.5, 2.5) (2.5, 3)
mzz (2.5, 2) (3, 2)
mzz (2.5, 4) (3, 4)
mxx (3.5, 1.5) (3.5, 2)
mzz (3.5, 1) (4, 1)
mxx (3.5, 3.5) (3.5, 4)
mzz (3.5, 3) (4, 3)

--------          3
mxx (0, 0.5) (0, 0)           @det127
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)           @det153
mxx (0, 2) (0, 2.5)           @det126
mzz (0, 3.5) (0.5, 3.5)
mxx (1, 3) (1, 3.5)           @det240
mzz (1, 0.5) (1.5, 0.5)       @det217
mxx (2, 0) (2, 0.5)           @det22
mzz (1, 2.5) (1.5, 2.5)
mxx (2, 2) (2, 2.5)           @det141
mzz (2, 1.5) (2.5, 1.5)
mxx (3, 1.5) (3, 1)           @det185
mzz (2, 3.5) (2.5, 3.5)
mxx (3, 3.5) (3, 3)           @det258
mzz (3.5, 0.5) (3, 0.5)       @det228
mxx (4, 0) (4, 0.5)           @det257
mzz (3, 2.5) (3.5, 2.5)
mxx (4, 2) (4, 2.5)           @det52
mzz (0, 1) (0.5, 1)
mz (0.5, 0.5)                 @det200
mx (0.5, 0)                   @det127
mzz (0, 3) (0.5, 3)
mz (0.5, 2.5)                 @det231
mx (0.5, 2)                   @det126 det153
mx (0.5, 4)                   @det240
mzz (1, 0) (1.5, 0)           @det217
mzz (1, 2) (1.5, 2)
mz (1.5, 1.5)                 @det195
mx (1.5, 1)                   @det22 det153
mzz (1.5, 4) (1, 4)
mz (1.5, 3.5)                 @det174
mx (1.5, 3)                   @det141 det240
mzz (2, 1) (2.5, 1)
mz (2.5, 0.5)                 @det188
mx (2.5, 0)                   @det22
mzz (2, 3) (2.5, 3)
mz (2.5, 2.5)                 @det211
mx (2.5, 2)                   @det141 det185
mx (2.5, 4)                   @det258
mzz (3.5, 0) (3, 0)           @det228
mzz (3, 2) (3.5, 2)
mz (3.5, 1.5)                 @det214
mx (3.5, 1)                   @det185 det257
mzz (3, 4) (3.5, 4)
mz (3.5, 3.5)                 @det209
mx (3.5, 3)                   @det52 det258

--------          4
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)           @det153
mzz (1, 3.5) (0.5, 3.5)
mxx (0, 3.5) (0, 3)           @det240
mzz (1.5, 0.5) (2, 0.5)       @det217
mxx (1, 0.5) (1, 0)           @det22
mzz (1.5, 2.5) (2, 2.5)
mxx (1, 2) (1, 2.5)           @det141
mzz (3, 1.5) (2.5, 1.5)
mxx (2, 1) (2, 1.5)           @det185
mzz (2.5, 3.5) (3, 3.5)
mxx (2, 3.5) (2, 3)           @det258
mzz (3.5, 0.5) (4, 0.5)       @det228
mxx (3, 0) (3, 0.5)           @det257
mxx (4, 1) (4, 1.5)           @det3
mzz (3.5, 2.5) (4, 2.5)
mxx (3, 2.5) (3, 2)           @det52
mxx (4, 3.5) (4, 3)           @det277
mzz (0.5, 0) (0, 0)           @det162
mz (0.5, 0.5)                 @det162 det200
mx (0.5, 1)                   @det22 det153
mzz (0, 2) (0.5, 2)           @det91
mz (0.5, 2.5)                 @det91 det231
mx (0.5, 3)                   @det141 det240
mzz (0, 4) (0.5, 4)           @det77
mx (1.5, 0)                   @det22
mzz (1, 1) (1.5, 1)           @det100
mz (1.5, 1.5)                 @det100 det195
mx (1.5, 2)                   @det141 det185
mzz (1, 3) (1.5, 3)           @det251
mz (1.5, 3.5)                 @det174 det251
mx (1.5, 4)                   @det258
mzz (2, 0) (2.5, 0)           @det295
mz (2.5, 0.5)                 @det188 det295
mx (2.5, 1)                   @det185 det257
mzz (2.5, 2) (2, 2)           @det243
mz (2.5, 2.5)                 @det211 det243
mx (2.5, 3)                   @det52 det258
mzz (2, 4) (2.5, 4)           @det115
mx (3.5, 0)                   @det257
mzz (3, 1) (3.5, 1)           @det118
mz (3.5, 1.5)                 @det118 det214
mx (3.5, 2)                   @det3 det52
mzz (3, 3) (3.5, 3)           @det140
mz (3.5, 3.5)                 @det140 det209
mx (3.5, 4)                   @det277

--------          5
mxx (0, 1) (0, 0.5)           @det127
mxx (1, 1.5) (1, 2)           @det153
mx (0.5, 1.5)                 @det33
mz (0, 1.5)                   @det91
mxx (0, 2.5) (0, 3)           @det126
mxx (1, 3.5) (1, 4)           @det240
mx (0.5, 3.5)                 @det8
mz (0, 3.5)                   @det77
mxx (2, 0.5) (2, 1)           @det22
mx (1.5, 0.5)                 @det70
mz (1, 0.5)                   @det100 det162 det217
mxx (2, 3) (2, 2.5)           @det141
mx (1.5, 2.5)                 @det40
mz (1, 2.5)                   @det91 det251
mxx (3, 1.5) (3, 2)           @det185
mx (2.5, 1.5)                 @det75
mz (2, 1.5)                   @det100 det243
mxx (3, 3.5) (3, 4)           @det258
mx (2.5, 3.5)                 @det45
mz (2, 3.5)                   @det115 det251
mxx (4, 0.5) (4, 1)           @det257
mx (3.5, 0.5)                 @det16
mz (3, 0.5)                   @det118 det228 det295
mz (4, 1.5)                   @det118
mxx (4, 2.5) (4, 3)           @det52
mx (3.5, 2.5)                 @det43
mz (3, 2.5)                   @det140 det243
mz (4, 3.5)                   @det140
mxx (0.5, 0.5) (0.5, 0)       @det22 det127
mzz (1, 1) (0.5, 1)           @det162
mxx (0.5, 2.5) (0.5, 2)       @det126 det141
mzz (1, 3) (0.5, 3)           @det91
mzz (1.5, 0) (2, 0)           @det213 det217
mxx (1.5, 1.5) (1.5, 1)       @det153 det185
mzz (1.5, 2) (2, 2)           @det100
mxx (1.5, 3.5) (1.5, 3)       @det240 det258
mzz (1.5, 4) (2, 4)           @det251
mxx (2.5, 0.5) (2.5, 0)       @det22 det257
mzz (3, 1) (2.5, 1)           @det295
mxx (2.5, 2) (2.5, 2.5)       @det52 det141
mzz (2.5, 3) (3, 3)           @det243
mzz (3.5, 0) (4, 0)           @det38 det228
mxx (3.5, 1) (3.5, 1.5)       @det3 det185
mzz (3.5, 2) (4, 2)           @det118
mxx (3.5, 3) (3.5, 3.5)       @det258 det277
mzz (4, 4) (3.5, 4)           @det140

--------          6
mz (0, 0.5)                   @det162
mxx (0, 1.5) (0, 2)           @det153 det179
mx (0.5, 1.5)                 @det33 det179
mz (1, 1.5)                   @det100 det162
mz (0, 2.5)                   @det91
mxx (0, 3.5) (0, 4)           @det208 det240
mx (0.5, 3.5)                 @det8 det208
mz (1, 3.5)                   @det91 det251
mxx (1, 0.5) (1, 1)           @det22 det103
mx (1.5, 0.5)                 @det70 det103
mz (2, 0.5)                   @det213 det295
mxx (1, 2.5) (1, 3)           @det141 det201
mx (1.5, 2.5)                 @det40 det201
mz (2, 2.5)                   @det100 det243
mxx (2, 1.5) (2, 2)           @det31 det185
mx (2.5, 1.5)                 @det31 det75
mz (3, 1.5)                   @det118 det295
mxx (2, 3.5) (2, 4)           @det106 det258
mx (2.5, 3.5)                 @det45 det106
mz (3, 3.5)                   @det140 det243
mxx (3, 1) (3, 0.5)           @det255 det257
mx (3.5, 0.5)                 @det16 det255
mz (4, 0.5)                   @det38
mxx (4, 1.5) (4, 2)           @det3 det276
mxx (3, 2.5) (3, 3)           @det52 det259
mx (3.5, 2.5)                 @det43 det259
mz (4, 2.5)                   @det118
mxx (4, 4) (4, 3.5)           @det277 det278
mxx (0.5, 0.5) (0.5, 1)       @det22 det127
mzz (1, 0) (0.5, 0)           @det162
mxx (0.5, 2.5) (0.5, 3)       @det126 det141
mzz (1, 2) (0.5, 2)           @det91
mzz (1, 4) (0.5, 4)           @det77
mxx (1.5, 1.5) (1.5, 2)       @det153 det185
mzz (1.5, 1) (2, 1)           @det100
mxx (1.5, 4) (1.5, 3.5)       @det240 det258
mzz (2, 3) (1.5, 3)           @det251
mxx (2.5, 0.5) (2.5, 1)       @det22 det257
mzz (2.5, 0) (3, 0)           @det295
mxx (2.5, 2.5) (2.5, 3)       @det52 det141
mzz (2.5, 2) (3, 2)           @det243
mzz (2.5, 4) (3, 4)           @det115
mxx (3.5, 1.5) (3.5, 2)       @det3 det185
mzz (3.5, 1) (4, 1)           @det118
mxx (3.5, 3.5) (3.5, 4)       @det258 det277
mzz (3.5, 3) (4, 3)           @det140

--------          7
mxx (0, 0.5) (0, 0)           @det62 det127
mzz (0, 1.5) (0.5, 1.5)       @det91 det162
mxx (1, 1) (1, 1.5)           @det153 det179
mxx (0, 2) (0, 2.5)           @det126 det212
mzz (0, 3.5) (0.5, 3.5)       @det77 det91
mxx (1, 3) (1, 3.5)           @det208 det240
mzz (1, 0.5) (1.5, 0.5)       @det100 det213
mxx (2, 0) (2, 0.5)           @det22 det103
mzz (1, 2.5) (1.5, 2.5)       @det100 det251
mxx (2, 2) (2, 2.5)           @det141 det201
mzz (2, 1.5) (2.5, 1.5)       @det243 det295
mxx (3, 1.5) (3, 1)           @det31 det185
mzz (2, 3.5) (2.5, 3.5)       @det115 det243
mxx (3, 3.5) (3, 3)           @det106 det258
mzz (3.5, 0.5) (3, 0.5)       @det38 det118
mxx (4, 0) (4, 0.5)           @det255 det257
mzz (3, 2.5) (3.5, 2.5)       @det118 det140
mxx (4, 2) (4, 2.5)           @det52 det259
mzz (0, 1) (0.5, 1)           @det162
mz (0.5, 0.5)                 @det190
mx (0.5, 0)                   @det22 det62
mzz (0, 3) (0.5, 3)           @det91
mz (0.5, 2.5)                 @det215
mx (0.5, 2)                   @det141 det153 det179 det212
mx (0.5, 4)                   @det208 det240
mzz (1, 0) (1.5, 0)           @det213 det217
mzz (1, 2) (1.5, 2)           @det100
mz (1.5, 1.5)                 @det229
mx (1.5, 1)                   @det22 det103 det179 det185
mzz (1.5, 4) (1, 4)           @det251
mz (1.5, 3.5)                 @det154
mx (1.5, 3)                   @det141 det201 det208 det258
mzz (2, 1) (2.5, 1)           @det295
mz (2.5, 0.5)                 @det177
mx (2.5, 0)                   @det103 det257
mzz (2, 3) (2.5, 3)           @det243
mz (2.5, 2.5)                 @det205
mx (2.5, 2)                   @det31 det52 det185 det201
mx (2.5, 4)                   @det106 det258
mzz (3.5, 0) (3, 0)           @det38 det228
mzz (3, 2) (3.5, 2)           @det118
mz (3.5, 1.5)                 @det206
mx (3.5, 1)                   @det3 det31 det255 det257
mzz (3, 4) (3.5, 4)           @det140
mz (3.5, 3.5)                 @det198
mx (3.5, 3)                   @det52 det106 det259 det277

--------          8
mzz (1, 1.5) (0.5, 1.5)       @det91 det162
mxx (0, 1.5) (0, 1)           @det153 det179
mzz (1, 3.5) (0.5, 3.5)       @det77 det91
mxx (0, 3.5) (0, 3)           @det208 det240
mzz (1.5, 0.5) (2, 0.5)       @det100 det213
mxx (1, 0.5) (1, 0)           @det22 det103
mzz (1.5, 2.5) (2, 2.5)       @det100 det251
mxx (1, 2) (1, 2.5)           @det141 det201
mzz (3, 1.5) (2.5, 1.5)       @det243 det295
mxx (2, 1) (2, 1.5)           @det31 det185
mzz (2.5, 3.5) (3, 3.5)       @det115 det243
mxx (2, 3.5) (2, 3)           @det106 det258
mzz (3.5, 0.5) (4, 0.5)       @det38 det118
mxx (3, 0) (3, 0.5)           @det255 det257
mxx (4, 1) (4, 1.5)           @det3 det276
mzz (3.5, 2.5) (4, 2.5)       @det118 det140
mxx (3, 2.5) (3, 2)           @det52 det259
mxx (4, 3.5) (4, 3)           @det277 det278
mzz (0.5, 0) (0, 0)           @noisy det19 det162
mz (0.5, 0.5)                 @noisy det19 det190
mx (0.5, 1)                   @noisy det103 det127 det153 det179
mzz (0, 2) (0.5, 2)           @noisy det91 det265
mz (0.5, 2.5)                 @noisy det215 det265
mx (0.5, 3)                   @noisy det126 det201 det208 det240
mzz (0, 4) (0.5, 4)           @noisy det77 det163
mx (1.5, 0)                   @noisy det22 det103
mzz (1, 1) (1.5, 1)           @noisy det100 det264
mz (1.5, 1.5)                 @noisy det229 det264
mx (1.5, 2)                   @noisy det31 det141 det153 det201
mzz (1, 3) (1.5, 3)           @noisy det146 det251
mz (1.5, 3.5)                 @noisy det146 det154
mx (1.5, 4)                   @noisy det106 det240
mzz (2, 0) (2.5, 0)           @noisy det79 det295
mz (2.5, 0.5)                 @noisy det79 det177
mx (2.5, 1)                   @noisy det22 det31 det185 det255
mzz (2.5, 2) (2, 2)           @noisy det233 det243
mz (2.5, 2.5)                 @noisy det205 det233
mx (2.5, 3)                   @noisy det106 det141 det258 det259
mzz (2, 4) (2.5, 4)           @noisy det115 det271
mx (3.5, 0)                   @noisy det255 det257
mzz (3, 1) (3.5, 1)           @noisy det107 det118
mz (3.5, 1.5)                 @noisy det107 det206
mx (3.5, 2)                   @noisy det52 det185 det259 det276
mzz (3, 3) (3.5, 3)           @noisy det69 det140
mz (3.5, 3.5)                 @noisy det69 det198
mx (3.5, 4)                   @noisy det258 det278

--------          9
mxx (0, 1) (0, 0.5)           @det62 det127
mxx (1, 1.5) (1, 2)           @det153 det179
mx (0.5, 1.5)                 @det94 det153
mz (0, 1.5)                   @det162 det265
mxx (0, 2.5) (0, 3)           @det126 det212
mxx (1, 3.5) (1, 4)           @det208 det240
mx (0.5, 3.5)                 @det72 det240
mz (0, 3.5)                   @det91 det163
mxx (2, 0.5) (2, 1)           @det22 det103
mx (1.5, 0.5)                 @det22 det59
mz (1, 0.5)                   @det19 det162 det213 det264
mxx (2, 3) (2, 2.5)           @det141 det201
mx (1.5, 2.5)                 @det84 det141
mz (1, 2.5)                   @det91 det100 det146 det265
mxx (3, 1.5) (3, 2)           @det31 det185
mx (2.5, 1.5)                 @det53 det185
mz (2, 1.5)                   @det100 det233 det264 det295
mxx (3, 3.5) (3, 4)           @det106 det258
mx (2.5, 3.5)                 @det39 det258
mz (2, 3.5)                   @det146 det243 det251 det271
mxx (4, 0.5) (4, 1)           @det255 det257
mx (3.5, 0.5)                 @det76 det257
mz (3, 0.5)                   @det38 det79 det107 det295
mz (4, 1.5)                   @det107 det118
mxx (4, 2.5) (4, 3)           @det52 det259
mx (3.5, 2.5)                 @det52 det64
mz (3, 2.5)                   @det69 det118 det233 det243
mz (4, 3.5)                   @det69 det140
mxx (0.5, 0.5) (0.5, 0)       @noisy det62 det103
mzz (1, 1) (0.5, 1)           @noisy det19 det162
mxx (0.5, 2.5) (0.5, 2)       @noisy det201 det212
mzz (1, 3) (0.5, 3)           @noisy det91 det265
mzz (1.5, 0) (2, 0)           @noisy det150 det213
mxx (1.5, 1.5) (1.5, 1)       @noisy det31 det179
mzz (1.5, 2) (2, 2)           @noisy det100 det264
mxx (1.5, 3.5) (1.5, 3)       @noisy det106 det208
mzz (1.5, 4) (2, 4)           @noisy det146 det251
mxx (2.5, 0.5) (2.5, 0)       @noisy det103 det255
mzz (3, 1) (2.5, 1)           @noisy det79 det295
mxx (2.5, 2) (2.5, 2.5)       @noisy det201 det259
mzz (2.5, 3) (3, 3)           @noisy det233 det243
mzz (3.5, 0) (4, 0)           @noisy det38 det55
mxx (3.5, 1) (3.5, 1.5)       @noisy det31 det276
mzz (3.5, 2) (4, 2)           @noisy det107 det118
mxx (3.5, 3) (3.5, 3.5)       @noisy det106 det278
mzz (4, 4) (3.5, 4)           @noisy det69 det140

--------         10
mz (0, 0.5)                   @noisy det19 det162
mxx (0, 1.5) (0, 2)           @noisy det179 det238
mx (0.5, 1.5)                 @noisy det94 det238
mz (1, 1.5)                   @noisy det19 det91 det100 det264
mz (0, 2.5)                   @noisy det91 det265
mxx (0, 3.5) (0, 4)           @noisy det208 det232
mx (0.5, 3.5)                 @noisy det72 det232
mz (1, 3.5)                   @noisy det77 det146 det251 det265
mxx (1, 0.5) (1, 1)           @noisy det103 det113
mx (1.5, 0.5)                 @noisy det59 det113
mz (2, 0.5)                   @noisy det79 det100 det150 det295
mxx (1, 2.5) (1, 3)           @noisy det30 det201
mx (1.5, 2.5)                 @noisy det30 det84
mz (2, 2.5)                   @noisy det233 det243 det251 det264
mxx (2, 1.5) (2, 2)           @noisy det18 det31
mx (2.5, 1.5)                 @noisy det18 det53
mz (3, 1.5)                   @noisy det79 det107 det118 det243
mxx (2, 3.5) (2, 4)           @noisy det21 det106
mx (2.5, 3.5)                 @noisy det21 det39
mz (3, 3.5)                   @noisy det69 det115 det140 det233
mxx (3, 1) (3, 0.5)           @noisy det222 det255
mx (3.5, 0.5)                 @noisy det76 det222
mz (4, 0.5)                   @noisy det55 det118
mxx (4, 1.5) (4, 2)           @noisy det167 det276
mxx (3, 2.5) (3, 3)           @noisy det259 det275
mx (3.5, 2.5)                 @noisy det64 det275
mz (4, 2.5)                   @noisy det107 det140
mxx (4, 4) (4, 3.5)           @noisy det138 det278
mxx (0.5, 0.5) (0.5, 1)       @noisy det62 det103
mzz (1, 0) (0.5, 0)           @noisy det19 det162
mxx (0.5, 2.5) (0.5, 3)       @noisy det201 det212
mzz (1, 2) (0.5, 2)           @noisy det91 det265
mzz (1, 4) (0.5, 4)           @noisy det77 det163
mxx (1.5, 1.5) (1.5, 2)       @noisy det31 det179
mzz (1.5, 1) (2, 1)           @noisy det100 det264
mxx (1.5, 4) (1.5, 3.5)       @noisy det106 det208
mzz (2, 3) (1.5, 3)           @noisy det146 det251
mxx (2.5, 0.5) (2.5, 1)       @noisy det103 det255
mzz (2.5, 0) (3, 0)           @noisy det79 det295
mxx (2.5, 2.5) (2.5, 3)       @noisy det201 det259
mzz (2.5, 2) (3, 2)           @noisy det233 det243
mzz (2.5, 4) (3, 4)           @noisy det115 det271
mxx (3.5, 1.5) (3.5, 2)       @noisy det31 det276
mzz (3.5, 1) (4, 1)           @noisy det107 det118
mxx (3.5, 3.5) (3.5, 4)       @noisy det106 det278
mzz (3.5, 3) (4, 3)           @noisy det69 det140

--------         11
mxx (0, 0.5) (0, 0)           @noisy det54 det62
mzz (0, 1.5) (0.5, 1.5)       @noisy det19 det265
mxx (1, 1) (1, 1.5)           @noisy det179 det238
mxx (0, 2) (0, 2.5)           @noisy det87 det212
mzz (0, 3.5) (0.5, 3.5)       @noisy det163 det265
mxx (1, 3) (1, 3.5)           @noisy det208 det232
mzz (1, 0.5) (1.5, 0.5)       @noisy det150 det264
mxx (2, 0) (2, 0.5)           @noisy det103 det113
mzz (1, 2.5) (1.5, 2.5)       @noisy det146 det264
mxx (2, 2) (2, 2.5)           @noisy det30 det201
mzz (2, 1.5) (2.5, 1.5)       @noisy det79 det233
mxx (3, 1.5) (3, 1)           @noisy det18 det31
mzz (2, 3.5) (2.5, 3.5)       @noisy det233 det271
mxx (3, 3.5) (3, 3)           @noisy det21 det106
mzz (3.5, 0.5) (3, 0.5)       @noisy det55 det107
mxx (4, 0) (4, 0.5)           @noisy det222 det255
mzz (3, 2.5) (3.5, 2.5)       @noisy det69 det107
mxx (4, 2) (4, 2.5)           @noisy det259 det275
mzz (0, 1) (0.5, 1)           @noisy det19 det162
mz (0.5, 0.5)                 @noisy det162 det248
mx (0.5, 0)                   @noisy det54 det103
mzz (0, 3) (0.5, 3)           @noisy det91 det265
mz (0.5, 2.5)                 @noisy det91 det226
mx (0.5, 2)                   @noisy det87 det179 det201 det238
mx (0.5, 4)                   @noisy det208 det232
mzz (1, 0) (1.5, 0)           @noisy det150 det213
mzz (1, 2) (1.5, 2)           @noisy det100 det264
mz (1.5, 1.5)                 @noisy det100 det237
mx (1.5, 1)                   @noisy det31 det103 det113 det238
mzz (1.5, 4) (1, 4)           @noisy det146 det251
mz (1.5, 3.5)                 @noisy det249 det251
mx (1.5, 3)                   @noisy det30 det106 det201 det232
mzz (2, 1) (2.5, 1)           @noisy det79 det295
mz (2.5, 0.5)                 @noisy det262 det295
mx (2.5, 0)                   @noisy det113 det255
mzz (2, 3) (2.5, 3)           @noisy det233 det243
mz (2.5, 2.5)                 @noisy det196 det243
mx (2.5, 2)                   @noisy det18 det30 det31 det259
mx (2.5, 4)                   @noisy det21 det106
mzz (3.5, 0) (3, 0)           @noisy det38 det55
mzz (3, 2) (3.5, 2)           @noisy det107 det118
mz (3.5, 1.5)                 @noisy det118 det197
mx (3.5, 1)                   @noisy det18 det222 det255 det276
mzz (3, 4) (3.5, 4)           @noisy det69 det140
mz (3.5, 3.5)                 @noisy det140 det189
mx (3.5, 3)                   @noisy det21 det259 det275 det278

--------         12
mzz (1, 1.5) (0.5, 1.5)       @noisy det19 det265
mxx (0, 1.5) (0, 1)           @noisy det179 det238
mzz (1, 3.5) (0.5, 3.5)       @noisy det163 det265
mxx (0, 3.5) (0, 3)           @noisy det208 det232
mzz (1.5, 0.5) (2, 0.5)       @noisy det150 det264
mxx (1, 0.5) (1, 0)           @noisy det103 det113
mzz (1.5, 2.5) (2, 2.5)       @noisy det146 det264
mxx (1, 2) (1, 2.5)           @noisy det30 det201
mzz (3, 1.5) (2.5, 1.5)       @noisy det79 det233
mxx (2, 1) (2, 1.5)           @noisy det18 det31
mzz (2.5, 3.5) (3, 3.5)       @noisy det233 det271
mxx (2, 3.5) (2, 3)           @noisy det21 det106
mzz (3.5, 0.5) (4, 0.5)       @noisy det55 det107
mxx (3, 0) (3, 0.5)           @noisy det222 det255
mxx (4, 1) (4, 1.5)           @noisy det167 det276
mzz (3.5, 2.5) (4, 2.5)       @noisy det69 det107
mxx (3, 2.5) (3, 2)           @noisy det259 det275
mxx (4, 3.5) (4, 3)           @noisy det138 det278
mzz (0.5, 0) (0, 0)           @noisy det19 det155
mz (0.5, 0.5)                 @noisy det155 det248
mx (0.5, 1)                   @noisy det62 det113 det179 det238
mzz (0, 2) (0.5, 2)           @noisy det73 det265
mz (0.5, 2.5)                 @noisy det73 det226
mx (0.5, 3)                   @noisy det30 det208 det212 det232
mzz (0, 4) (0.5, 4)           @noisy det111 det163
mx (1.5, 0)                   @noisy det103 det113
mzz (1, 1) (1.5, 1)           @noisy det66 det264
mz (1.5, 1.5)                 @noisy det66 det237
mx (1.5, 2)                   @noisy det18 det30 det179 det201
mzz (1, 3) (1.5, 3)           @noisy det109 det146
mz (1.5, 3.5)                 @noisy det109 det249
mx (1.5, 4)                   @noisy det21 det208
mzz (2, 0) (2.5, 0)           @noisy det71 det79
mz (2.5, 0.5)                 @noisy det71 det262
mx (2.5, 1)                   @noisy det18 det31 det103 det222
mzz (2.5, 2) (2, 2)           @noisy det168 det233
mz (2.5, 2.5)                 @noisy det168 det196
mx (2.5, 3)                   @noisy det21 det106 det201 det275
mzz (2, 4) (2.5, 4)           @noisy det171 det271
mx (3.5, 0)                   @noisy det222 det255
mzz (3, 1) (3.5, 1)           @noisy det107 det134
mz (3.5, 1.5)                 @noisy det134 det197
mx (3.5, 2)                   @noisy det31 det167 det259 det275
mzz (3, 3) (3.5, 3)           @noisy det69 det97
mz (3.5, 3.5)                 @noisy det97 det189
mx (3.5, 4)                   @noisy det106 det138

--------         13
mxx (0, 1) (0, 0.5)           @noisy det54 det62
mxx (1, 1.5) (1, 2)           @noisy det179 det238
mx (0.5, 1.5)                 @noisy det92 det179
mz (0, 1.5)                   @noisy det19 det73
mxx (0, 2.5) (0, 3)           @noisy det87 det212
mxx (1, 3.5) (1, 4)           @noisy det208 det232
mx (0.5, 3.5)                 @noisy det82 det208
mz (0, 3.5)                   @noisy det111 det265
mxx (2, 0.5) (2, 1)           @noisy det103 det113
mx (1.5, 0.5)                 @noisy det60 det103
mz (1, 0.5)                   @noisy det19 det66 det150 det155
mxx (2, 3) (2, 2.5)           @noisy det30 det201
mx (1.5, 2.5)                 @noisy det98 det201
mz (1, 2.5)                   @noisy det73 det109 det264 det265
mxx (3, 1.5) (3, 2)           @noisy det18 det31
mx (2.5, 1.5)                 @noisy det31 det67
mz (2, 1.5)                   @noisy det66 det79 det168 det264
mxx (3, 3.5) (3, 4)           @noisy det21 det106
mx (2.5, 3.5)                 @noisy det104 det106
mz (2, 3.5)                   @noisy det109 det146 det171 det233
mxx (4, 0.5) (4, 1)           @noisy det222 det255
mx (3.5, 0.5)                 @noisy det86 det255
mz (3, 0.5)                   @noisy det55 det71 det79 det134
mz (4, 1.5)                   @noisy det107 det134
mxx (4, 2.5) (4, 3)           @noisy det259 det275
mx (3.5, 2.5)                 @noisy det101 det259
mz (3, 2.5)                   @noisy det97 det107 det168 det233
mz (4, 3.5)                   @noisy det69 det97
mxx (0.5, 0.5) (0.5, 0)       @noisy det54 det113
mzz (1, 1) (0.5, 1)           @noisy det19 det155
mxx (0.5, 2.5) (0.5, 2)       @noisy det30 det87
mzz (1, 3) (0.5, 3)           @noisy det73 det265
mzz (1.5, 0) (2, 0)           @noisy det150 det184
mxx (1.5, 1.5) (1.5, 1)       @noisy det18 det238
mzz (1.5, 2) (2, 2)           @noisy det66 det264
mxx (1.5, 3.5) (1.5, 3)       @noisy det21 det232
mzz (1.5, 4) (2, 4)           @noisy det109 det146
mxx (2.5, 0.5) (2.5, 0)       @noisy det113 det222
mzz (3, 1) (2.5, 1)           @noisy det71 det79
mxx (2.5, 2) (2.5, 2.5)       @noisy det30 det275
mzz (2.5, 3) (3, 3)           @noisy det168 det233
mzz (3.5, 0) (4, 0)           @noisy det55 det219
mxx (3.5, 1) (3.5, 1.5)       @noisy det18 det167
mzz (3.5, 2) (4, 2)           @noisy det107 det134
mxx (3.5, 3) (3.5, 3.5)       @noisy det21 det138
mzz (4, 4) (3.5, 4)           @noisy det69 det97

--------         14
mz (0, 0.5)                   @noisy det19 det155
mxx (0, 1.5) (0, 2)           @noisy det89 det238
mx (0.5, 1.5)                 @noisy det89 det92
mz (1, 1.5)                   @noisy det66 det155 det264 det265
mz (0, 2.5)                   @noisy det73 det265
mxx (0, 3.5) (0, 4)           @noisy det156 det232
mx (0.5, 3.5)                 @noisy det82 det156
mz (1, 3.5)                   @noisy det73 det109 det146 det163
mxx (1, 0.5) (1, 1)           @noisy det78 det113
mx (1.5, 0.5)                 @noisy det60 det78
mz (2, 0.5)                   @noisy det71 det79 det184 det264
mxx (1, 2.5) (1, 3)           @noisy det30 det182
mx (1.5, 2.5)                 @noisy det98 det182
mz (2, 2.5)                   @noisy det66 det146 det168 det233
mxx (2, 1.5) (2, 2)           @noisy det12 det18
mx (2.5, 1.5)                 @noisy det12 det67
mz (3, 1.5)                   @noisy det71 det107 det134 det233
mxx (2, 3.5) (2, 4)           @noisy det15 det21
mx (2.5, 3.5)                 @noisy det15 det104
mz (3, 3.5)                   @noisy det69 det97 det168 det271
mxx (3, 1) (3, 0.5)           @noisy det218 det222
mx (3.5, 0.5)                 @noisy det86 det218
mz (4, 0.5)                   @noisy det107 det219
mxx (4, 1.5) (4, 2)           @noisy det32 det167
mxx (3, 2.5) (3, 3)           @noisy det47 det275
mx (3.5, 2.5)                 @noisy det47 det101
mz (4, 2.5)                   @noisy det69 det134
mxx (4, 4) (4, 3.5)           @noisy det138 det273
mxx (0.5, 0.5) (0.5, 1)       @noisy det54 det113
mzz (1, 0) (0.5, 0)           @noisy det19 det155
mxx (0.5, 2.5) (0.5, 3)       @noisy det30 det87
mzz (1, 2) (0.5, 2)           @noisy det73 det265
mzz (1, 4) (0.5, 4)           @noisy det111 det163
mxx (1.5, 1.5) (1.5, 2)       @noisy det18 det238
mzz (1.5, 1) (2, 1)           @noisy det66 det264
mxx (1.5, 4) (1.5, 3.5)       @noisy det21 det232
mzz (2, 3) (1.5, 3)           @noisy det109 det146
mxx (2.5, 0.5) (2.5, 1)       @noisy det113 det222
mzz (2.5, 0) (3, 0)           @noisy det71 det79
mxx (2.5, 2.5) (2.5, 3)       @noisy det30 det275
mzz (2.5, 2) (3, 2)           @noisy det168 det233
mzz (2.5, 4) (3, 4)           @noisy det171 det271
mxx (3.5, 1.5) (3.5, 2)       @noisy det18 det167
mzz (3.5, 1) (4, 1)           @noisy det107 det134
mxx (3.5, 3.5) (3.5, 4)       @noisy det21 det138
mzz (3.5, 3) (4, 3)           @noisy det69 det97

--------         15
mxx (0, 0.5) (0, 0)           @noisy det54 det130
mzz (0, 1.5) (0.5, 1.5)       @noisy det73 det155
mxx (1, 1) (1, 1.5)           @noisy det89 det238
mxx (0, 2) (0, 2.5)           @noisy det29 det87
mzz (0, 3.5) (0.5, 3.5)       @noisy det73 det111
mxx (1, 3) (1, 3.5)           @noisy det156 det232
mzz (1, 0.5) (1.5, 0.5)       @noisy det66 det184
mxx (2, 0) (2, 0.5)           @noisy det78 det113
mzz (1, 2.5) (1.5, 2.5)       @noisy det66 det109
mxx (2, 2) (2, 2.5)           @noisy det30 det182
mzz (2, 1.5) (2.5, 1.5)       @noisy det71 det168
mxx (3, 1.5) (3, 1)           @noisy det12 det18
mzz (2, 3.5) (2.5, 3.5)       @noisy det168 det171
mxx (3, 3.5) (3, 3)           @noisy det15 det21
mzz (3.5, 0.5) (3, 0.5)       @noisy det134 det219
mxx (4, 0) (4, 0.5)           @noisy det218 det222
mzz (3, 2.5) (3.5, 2.5)       @noisy det97 det134
mxx (4, 2) (4, 2.5)           @noisy det47 det275
mzz (0, 1) (0.5, 1)           @noisy det19 det155
mz (0.5, 0.5)                 @noisy det19 det236
mx (0.5, 0)                   @noisy det113 det130
mzz (0, 3) (0.5, 3)           @noisy det73 det265
mz (0.5, 2.5)                 @noisy det235 det265
mx (0.5, 2)                   @noisy det29 det30 det89 det238
mx (0.5, 4)                   @noisy det156 det232
mzz (1, 0) (1.5, 0)           @noisy det150 det184
mzz (1, 2) (1.5, 2)           @noisy det66 det264
mz (1.5, 1.5)                 @noisy det250 det264
mx (1.5, 1)                   @noisy det18 det78 det89 det113
mzz (1.5, 4) (1, 4)           @noisy det109 det146
mz (1.5, 3.5)                 @noisy det146 det267
mx (1.5, 3)                   @noisy det21 det30 det156 det182
mzz (2, 1) (2.5, 1)           @noisy det71 det79
mz (2.5, 0.5)                 @noisy det79 det279
mx (2.5, 0)                   @noisy det78 det222
mzz (2, 3) (2.5, 3)           @noisy det168 det233
mz (2.5, 2.5)                 @noisy det233 det246
mx (2.5, 2)                   @noisy det12 det18 det182 det275
mx (2.5, 4)                   @noisy det15 det21
mzz (3.5, 0) (3, 0)           @noisy det55 det219
mzz (3, 2) (3.5, 2)           @noisy det107 det134
mz (3.5, 1.5)                 @noisy det107 det247
mx (3.5, 1)                   @noisy det12 det167 det218 det222
mzz (3, 4) (3.5, 4)           @noisy det69 det97
mz (3.5, 3.5)                 @noisy det69 det244
mx (3.5, 3)                   @noisy det15 det47 det138 det275

--------         16
mzz (1, 1.5) (0.5, 1.5)       @noisy det73 det155
mxx (0, 1.5) (0, 1)           @noisy det89 det238
mzz (1, 3.5) (0.5, 3.5)       @noisy det73 det111
mxx (0, 3.5) (0, 3)           @noisy det156 det232
mzz (1.5, 0.5) (2, 0.5)       @noisy det66 det184
mxx (1, 0.5) (1, 0)           @noisy det78 det113
mzz (1.5, 2.5) (2, 2.5)       @noisy det66 det109
mxx (1, 2) (1, 2.5)           @noisy det30 det182
mzz (3, 1.5) (2.5, 1.5)       @noisy det71 det168
mxx (2, 1) (2, 1.5)           @noisy det12 det18
mzz (2.5, 3.5) (3, 3.5)       @noisy det168 det171
mxx (2, 3.5) (2, 3)           @noisy det15 det21
mzz (3.5, 0.5) (4, 0.5)       @noisy det134 det219
mxx (3, 0) (3, 0.5)           @noisy det218 det222
mxx (4, 1) (4, 1.5)           @noisy det32 det167
mzz (3.5, 2.5) (4, 2.5)       @noisy det97 det134
mxx (3, 2.5) (3, 2)           @noisy det47 det275
mxx (4, 3.5) (4, 3)           @noisy det138 det273
mzz (0.5, 0) (0, 0)           @noisy det49 det155
mz (0.5, 0.5)                 @noisy det49 det236
mx (0.5, 1)                   @noisy det54 det78 det89 det238
mzz (0, 2) (0.5, 2)           @noisy det73 det285
mz (0.5, 2.5)                 @noisy det235 det285
mx (0.5, 3)                   @noisy det87 det156 det182 det232
mzz (0, 4) (0.5, 4)           @noisy det111 det239
mx (1.5, 0)                   @noisy det78 det113
mzz (1, 1) (1.5, 1)           @noisy det66 det81
mz (1.5, 1.5)                 @noisy det81 det250
mx (1.5, 2)                   @noisy det12 det30 det182 det238
mzz (1, 3) (1.5, 3)           @noisy det109 det119
mz (1.5, 3.5)                 @noisy det119 det267
mx (1.5, 4)                   @noisy det15 det232
mzz (2, 0) (2.5, 0)           @noisy det71 det242
mz (2.5, 0.5)                 @noisy det242 det279
mx (2.5, 1)                   @noisy det12 det18 det113 det218
mzz (2.5, 2) (2, 2)           @noisy det157 det168
mz (2.5, 2.5)                 @noisy det157 det246
mx (2.5, 3)                   @noisy det15 det21 det30 det47
mzz (2, 4) (2.5, 4)           @noisy det165 det171
mx (3.5, 0)                   @noisy det218 det222
mzz (3, 1) (3.5, 1)           @noisy det124 det134
mz (3.5, 1.5)                 @noisy det124 det247
mx (3.5, 2)                   @noisy det18 det32 det47 det275
mzz (3, 3) (3.5, 3)           @noisy det97 det210
mz (3.5, 3.5)                 @noisy det210 det244
mx (3.5, 4)                   @noisy det21 det273

--------         17
mxx (0, 1) (0, 0.5)           @noisy det54 det130
mxx (1, 1.5) (1, 2)           @noisy det89 det238
mx (0.5, 1.5)                 @noisy det110 det238
mz (0, 1.5)                   @noisy det155 det285
mxx (0, 2.5) (0, 3)           @noisy det29 det87
mxx (1, 3.5) (1, 4)           @noisy det156 det232
mx (0.5, 3.5)                 @noisy det99 det232
mz (0, 3.5)                   @noisy det73 det239
mxx (2, 0.5) (2, 1)           @noisy det78 det113
mx (1.5, 0.5)                 @noisy det90 det113
mz (1, 0.5)                   @noisy det49 det81 det155 det184
mxx (2, 3) (2, 2.5)           @noisy det30 det182
mx (1.5, 2.5)                 @noisy det30 det93
mz (1, 2.5)                   @noisy det66 det73 det119 det285
mxx (3, 1.5) (3, 2)           @noisy det12 det18
mx (2.5, 1.5)                 @noisy det18 det133
mz (2, 1.5)                   @noisy det66 det71 det81 det157
mxx (3, 3.5) (3, 4)           @noisy det15 det21
mx (2.5, 3.5)                 @noisy det21 det117
mz (2, 3.5)                   @noisy det109 det119 det165 det168
mxx (4, 0.5) (4, 1)           @noisy det218 det222
mx (3.5, 0.5)                 @noisy det83 det222
mz (3, 0.5)                   @noisy det71 det124 det219 det242
mz (4, 1.5)                   @noisy det124 det134
mxx (4, 2.5) (4, 3)           @noisy det47 det275
mx (3.5, 2.5)                 @noisy det95 det275
mz (3, 2.5)                   @noisy det134 det157 det168 det210
mz (4, 3.5)                   @noisy det97 det210
mxx (0.5, 0.5) (0.5, 0)       @noisy det78 det130
mzz (1, 1) (0.5, 1)           @noisy det49 det155
mxx (0.5, 2.5) (0.5, 2)       @noisy det29 det182
mzz (1, 3) (0.5, 3)           @noisy det73 det285
mzz (1.5, 0) (2, 0)           @noisy det136 det184
mxx (1.5, 1.5) (1.5, 1)       @noisy det12 det89
mzz (1.5, 2) (2, 2)           @noisy det66 det81
mxx (1.5, 3.5) (1.5, 3)       @noisy det15 det156
mzz (1.5, 4) (2, 4)           @noisy det109 det119
mxx (2.5, 0.5) (2.5, 0)       @noisy det78 det218
mzz (3, 1) (2.5, 1)           @noisy det71 det242
mxx (2.5, 2) (2.5, 2.5)       @noisy det47 det182
mzz (2.5, 3) (3, 3)           @noisy det157 det168
mzz (3.5, 0) (4, 0)           @noisy det0 det219
mxx (3.5, 1) (3.5, 1.5)       @noisy det12 det32
mzz (3.5, 2) (4, 2)           @noisy det124 det134
mxx (3.5, 3) (3.5, 3.5)       @noisy det15 det273
mzz (4, 4) (3.5, 4)           @noisy det97 det210

--------         18
mz (0, 0.5)                   @noisy det49 det155
mxx (0, 1.5) (0, 2)           @noisy det4 det89
mx (0.5, 1.5)                 @noisy det4 det110
mz (1, 1.5)                   @noisy det49 det66 det73 det81
mz (0, 2.5)                   @noisy det73 det285
mxx (0, 3.5) (0, 4)           @noisy det41 det156
mx (0.5, 3.5)                 @noisy det41 det99
mz (1, 3.5)                   @noisy det109 det111 det119 det285
mxx (1, 0.5) (1, 1)           @noisy det78 det108
mx (1.5, 0.5)                 @noisy det90 det108
mz (2, 0.5)                   @noisy det66 det71 det136 det242
mxx (1, 2.5) (1, 3)           @noisy det36 det182
mx (1.5, 2.5)                 @noisy det36 det93
mz (2, 2.5)                   @noisy det81 det109 det157 det168
mxx (2, 1.5) (2, 2)           @noisy det12 det44
mx (2.5, 1.5)                 @noisy det44 det133
mz (3, 1.5)                   @noisy det124 det134 det168 det242
mxx (2, 3.5) (2, 4)           @noisy det15 det125
mx (2.5, 3.5)                 @noisy det117 det125
mz (3, 3.5)                   @noisy det97 det157 det171 det210
mxx (3, 1) (3, 0.5)           @noisy det132 det218
mx (3.5, 0.5)                 @noisy det83 det132
mz (4, 0.5)                   @noisy det0 det134
mxx (4, 1.5) (4, 2)           @noisy det32 det116
mxx (3, 2.5) (3, 3)           @noisy det47 det176
mx (3.5, 2.5)                 @noisy det95 det176
mz (4, 2.5)                   @noisy det97 det124
mxx (4, 4) (4, 3.5)           @noisy det256 det273
mxx (0.5, 0.5) (0.5, 1)       @noisy det78 det130
mzz (1, 0) (0.5, 0)           @noisy det49 det155
mxx (0.5, 2.5) (0.5, 3)       @noisy det29 det182
mzz (1, 2) (0.5, 2)           @noisy det73 det285
mzz (1, 4) (0.5, 4)           @noisy det111 det239
mxx (1.5, 1.5) (1.5, 2)       @noisy det12 det89
mzz (1.5, 1) (2, 1)           @noisy det66 det81
mxx (1.5, 4) (1.5, 3.5)       @noisy det15 det156
mzz (2, 3) (1.5, 3)           @noisy det109 det119
mxx (2.5, 0.5) (2.5, 1)       @noisy det78 det218
mzz (2.5, 0) (3, 0)           @noisy det71 det242
mxx (2.5, 2.5) (2.5, 3)       @noisy det47 det182
mzz (2.5, 2) (3, 2)           @noisy det157 det168
mzz (2.5, 4) (3, 4)           @noisy det165 det171
mxx (3.5, 1.5) (3.5, 2)       @noisy det12 det32
mzz (3.5, 1) (4, 1)           @noisy det124 det134
mxx (3.5, 3.5) (3.5, 4)       @noisy det15 det273
mzz (3.5, 3) (4, 3)           @noisy det97 det210

--------         19
mxx (0, 0.5) (0, 0)           @noisy det130 det202
mzz (0, 1.5) (0.5, 1.5)       @noisy det49 det285
mxx (1, 1) (1, 1.5)           @noisy det4 det89
mxx (0, 2) (0, 2.5)           @noisy det6 det29
mzz (0, 3.5) (0.5, 3.5)       @noisy det239 det285
mxx (1, 3) (1, 3.5)           @noisy det41 det156
mzz (1, 0.5) (1.5, 0.5)       @noisy det81 det136
mxx (2, 0) (2, 0.5)           @noisy det78 det108
mzz (1, 2.5) (1.5, 2.5)       @noisy det81 det119
mxx (2, 2) (2, 2.5)           @noisy det36 det182
mzz (2, 1.5) (2.5, 1.5)       @noisy det157 det242
mxx (3, 1.5) (3, 1)           @noisy det12 det44
mzz (2, 3.5) (2.5, 3.5)       @noisy det157 det165
mxx (3, 3.5) (3, 3)           @noisy det15 det125
mzz (3.5, 0.5) (3, 0.5)       @noisy det0 det124
mxx (4, 0) (4, 0.5)           @noisy det132 det218
mzz (3, 2.5) (3.5, 2.5)       @noisy det124 det210
mxx (4, 2) (4, 2.5)           @noisy det47 det176
mzz (0, 1) (0.5, 1)           @noisy det49 det155
mz (0.5, 0.5)                 @noisy det155 det290
mx (0.5, 0)                   @noisy det78 det202
mzz (0, 3) (0.5, 3)           @noisy det73 det285
mz (0.5, 2.5)                 @noisy det9 det73
mx (0.5, 2)                   @noisy det4 det6 det89 det182
mx (0.5, 4)                   @noisy det41 det156
mzz (1, 0) (1.5, 0)           @noisy det136 det184
mzz (1, 2) (1.5, 2)           @noisy det66 det81
mz (1.5, 1.5)                 @noisy det66 det293
mx (1.5, 1)                   @noisy det4 det12 det78 det108
mzz (1.5, 4) (1, 4)           @noisy det109 det119
mz (1.5, 3.5)                 @noisy det109 det272
mx (1.5, 3)                   @noisy det15 det36 det41 det182
mzz (2, 1) (2.5, 1)           @noisy det71 det242
mz (2.5, 0.5)                 @noisy det71 det283
mx (2.5, 0)                   @noisy det108 det218
mzz (2, 3) (2.5, 3)           @noisy det157 det168
mz (2.5, 2.5)                 @noisy det168 det296
mx (2.5, 2)                   @noisy det12 det36 det44 det47
mx (2.5, 4)                   @noisy det15 det125
mzz (3.5, 0) (3, 0)           @noisy det0 det219
mzz (3, 2) (3.5, 2)           @noisy det124 det134
mz (3.5, 1.5)                 @noisy det134 det299
mx (3.5, 1)                   @noisy det32 det44 det132 det218
mzz (3, 4) (3.5, 4)           @noisy det97 det210
mz (3.5, 3.5)                 @noisy det97 det294
mx (3.5, 3)                   @noisy det47 det125 det176 det273

--------         20
mzz (1, 1.5) (0.5, 1.5)       @noisy det49 det285
mxx (0, 1.5) (0, 1)           @noisy det4 det89
mzz (1, 3.5) (0.5, 3.5)       @noisy det239 det285
mxx (0, 3.5) (0, 3)           @noisy det41 det156
mzz (1.5, 0.5) (2, 0.5)       @noisy det81 det136
mxx (1, 0.5) (1, 0)           @noisy det78 det108
mzz (1.5, 2.5) (2, 2.5)       @noisy det81 det119
mxx (1, 2) (1, 2.5)           @noisy det36 det182
mzz (3, 1.5) (2.5, 1.5)       @noisy det157 det242
mxx (2, 1) (2, 1.5)           @noisy det12 det44
mzz (2.5, 3.5) (3, 3.5)       @noisy det157 det165
mxx (2, 3.5) (2, 3)           @noisy det15 det125
mzz (3.5, 0.5) (4, 0.5)       @noisy det0 det124
mxx (3, 0) (3, 0.5)           @noisy det132 det218
mxx (4, 1) (4, 1.5)           @noisy det32 det116
mzz (3.5, 2.5) (4, 2.5)       @noisy det124 det210
mxx (3, 2.5) (3, 2)           @noisy det47 det176
mxx (4, 3.5) (4, 3)           @noisy det256 det273
mzz (0.5, 0) (0, 0)           @noisy det49 det252
mz (0.5, 0.5)                 @noisy det252 det290
mx (0.5, 1)                   @noisy det4 det89 det108 det130
mzz (0, 2) (0.5, 2)           @noisy det268 det285
mz (0.5, 2.5)                 @noisy det9 det268
mx (0.5, 3)                   @noisy det29 det36 det41 det156
mzz (0, 4) (0.5, 4)           @noisy det13 det239
mx (1.5, 0)                   @noisy det78 det108
mzz (1, 1) (1.5, 1)           @noisy det81 det254
mz (1.5, 1.5)                 @noisy det254 det293
mx (1.5, 2)                   @noisy det36 det44 det89 det182
mzz (1, 3) (1.5, 3)           @noisy det119 det234
mz (1.5, 3.5)                 @noisy det234 det272
mx (1.5, 4)                   @noisy det125 det156
mzz (2, 0) (2.5, 0)           @noisy det242 det298
mz (2.5, 0.5)                 @noisy det283 det298
mx (2.5, 1)                   @noisy det12 det44 det78 det132
mzz (2.5, 2) (2, 2)           @noisy det157 det269
mz (2.5, 2.5)                 @noisy det269 det296
mx (2.5, 3)                   @noisy det15 det125 det176 det182
mzz (2, 4) (2.5, 4)           @noisy det165 det292
mx (3.5, 0)                   @noisy det132 det218
mzz (3, 1) (3.5, 1)           @noisy det124 det287
mz (3.5, 1.5)                 @noisy det287 det299
mx (3.5, 2)                   @noisy det12 det47 det116 det176
mzz (3, 3) (3.5, 3)           @noisy det183 det210
mz (3.5, 3.5)                 @noisy det183 det294
mx (3.5, 4)                   @noisy det15 det256

--------         21
mxx (0, 1) (0, 0.5)           @noisy det130 det202
mxx (1, 1.5) (1, 2)           @noisy det4 det89
mx (0.5, 1.5)                 @noisy det89 det112
mz (0, 1.5)                   @noisy det49 det268
mxx (0, 2.5) (0, 3)           @noisy det6 det29
mxx (1, 3.5) (1, 4)           @noisy det41 det156
mx (0.5, 3.5)                 @noisy det128 det156
mz (0, 3.5)                   @noisy det13 det285
mxx (2, 0.5) (2, 1)           @noisy det78 det108
mx (1.5, 0.5)                 @noisy det78 det143
mz (1, 0.5)                   @noisy det49 det136 det252 det254
mxx (2, 3) (2, 2.5)           @noisy det36 det182
mx (1.5, 2.5)                 @noisy det144 det182
mz (1, 2.5)                   @noisy det81 det234 det268 det285
mxx (3, 1.5) (3, 2)           @noisy det12 det44
mx (2.5, 1.5)                 @noisy det12 det135
mz (2, 1.5)                   @noisy det81 det242 det254 det269
mxx (3, 3.5) (3, 4)           @noisy det15 det125
mx (2.5, 3.5)                 @noisy det15 det120
mz (2, 3.5)                   @noisy det119 det157 det234 det292
mxx (4, 0.5) (4, 1)           @noisy det132 det218
mx (3.5, 0.5)                 @noisy det147 det218
mz (3, 0.5)                   @noisy det0 det242 det287 det298
mz (4, 1.5)                   @noisy det124 det287
mxx (4, 2.5) (4, 3)           @noisy det47 det176
mx (3.5, 2.5)                 @noisy det47 det96
mz (3, 2.5)                   @noisy det124 det157 det183 det269
mz (4, 3.5)                   @noisy det183 det210
mxx (0.5, 0.5) (0.5, 0)       @noisy det108 det202
mzz (1, 1) (0.5, 1)           @noisy det49 det252
mxx (0.5, 2.5) (0.5, 2)       @noisy det6 det36
mzz (1, 3) (0.5, 3)           @noisy det268 det285
mzz (1.5, 0) (2, 0)           @noisy det48 det136
mxx (1.5, 1.5) (1.5, 1)       @noisy det4 det44
mzz (1.5, 2) (2, 2)           @noisy det81 det254
mxx (1.5, 3.5) (1.5, 3)       @noisy det41 det125
mzz (1.5, 4) (2, 4)           @noisy det119 det234
mxx (2.5, 0.5) (2.5, 0)       @noisy det108 det132
mzz (3, 1) (2.5, 1)           @noisy det242 det298
mxx (2.5, 2) (2.5, 2.5)       @noisy det36 det176
mzz (2.5, 3) (3, 3)           @noisy det157 det269
mzz (3.5, 0) (4, 0)           @noisy det0 det245
mxx (3.5, 1) (3.5, 1.5)       @noisy det44 det116
mzz (3.5, 2) (4, 2)           @noisy det124 det287
mxx (3.5, 3) (3.5, 3.5)       @noisy det125 det256
mzz (4, 4) (3.5, 4)           @noisy det183 det210

--------         22
mz (0, 0.5)                   @noisy det49 det252
mxx (0, 1.5) (0, 2)           @noisy det4 det297
mx (0.5, 1.5)                 @noisy det112 det297
mz (1, 1.5)                   @noisy det81 det252 det254 det285
mz (0, 2.5)                   @noisy det268 det285
mxx (0, 3.5) (0, 4)           @noisy det41 det181
mx (0.5, 3.5)                 @noisy det128 det181
mz (1, 3.5)                   @noisy det119 det234 det239 det268
mxx (1, 0.5) (1, 1)           @noisy det28 det108
mx (1.5, 0.5)                 @noisy det28 det143
mz (2, 0.5)                   @noisy det48 det81 det242 det298
mxx (1, 2.5) (1, 3)           @noisy det36 det289
mx (1.5, 2.5)                 @noisy det144 det289
mz (2, 2.5)                   @noisy det119 det157 det254 det269
mxx (2, 1.5) (2, 2)           @noisy det44 det65
mx (2.5, 1.5)                 @noisy det65 det135
mz (3, 1.5)                   @noisy det124 det157 det287 det298
mxx (2, 3.5) (2, 4)           @noisy det123 det125
mx (2.5, 3.5)                 @noisy det120 det123
mz (3, 3.5)                   @noisy det165 det183 det210 det269
mxx (3, 1) (3, 0.5)           @noisy det114 det132
mx (3.5, 0.5)                 @noisy det114 det147
mz (4, 0.5)                   @noisy det124 det245
mxx (4, 1.5) (4, 2)           @noisy det85 det116
mxx (3, 2.5) (3, 3)           @noisy det176 det221
mx (3.5, 2.5)                 @noisy det96 det221
mz (4, 2.5)                   @noisy det210 det287
mxx (4, 4) (4, 3.5)           @noisy det122 det256
mxx (0.5, 0.5) (0.5, 1)       @noisy det108 det202
mzz (1, 0) (0.5, 0)           @noisy det49 det252
mxx (0.5, 2.5) (0.5, 3)       @noisy det6 det36
mzz (1, 2) (0.5, 2)           @noisy det268 det285
mzz (1, 4) (0.5, 4)           @noisy det13 det239
mxx (1.5, 1.5) (1.5, 2)       @noisy det4 det44
mzz (1.5, 1) (2, 1)           @noisy det81 det254
mxx (1.5, 4) (1.5, 3.5)       @noisy det41 det125
mzz (2, 3) (1.5, 3)           @noisy det119 det234
mxx (2.5, 0.5) (2.5, 1)       @noisy det108 det132
mzz (2.5, 0) (3, 0)           @noisy det242 det298
mxx (2.5, 2.5) (2.5, 3)       @noisy det36 det176
mzz (2.5, 2) (3, 2)           @noisy det157 det269
mzz (2.5, 4) (3, 4)           @noisy det165 det292
mxx (3.5, 1.5) (3.5, 2)       @noisy det44 det116
mzz (3.5, 1) (4, 1)           @noisy det124 det287
mxx (3.5, 3.5) (3.5, 4)       @noisy det125 det256
mzz (3.5, 3) (4, 3)           @noisy det183 det210

--------         23
mxx (0, 0.5) (0, 0)           @noisy det137 det202
mzz (0, 1.5) (0.5, 1.5)       @noisy det252 det268
mxx (1, 1) (1, 1.5)           @noisy det4 det297
mxx (0, 2) (0, 2.5)           @noisy det6 det225
mzz (0, 3.5) (0.5, 3.5)       @noisy det13 det268
mxx (1, 3) (1, 3.5)           @noisy det41 det181
mzz (1, 0.5) (1.5, 0.5)       @noisy det48 det254
mxx (2, 0) (2, 0.5)           @noisy det28 det108
mzz (1, 2.5) (1.5, 2.5)       @noisy det234 det254
mxx (2, 2) (2, 2.5)           @noisy det36 det289
mzz (2, 1.5) (2.5, 1.5)       @noisy det269 det298
mxx (3, 1.5) (3, 1)           @noisy det44 det65
mzz (2, 3.5) (2.5, 3.5)       @noisy det269 det292
mxx (3, 3.5) (3, 3)           @noisy det123 det125
mzz (3.5, 0.5) (3, 0.5)       @noisy det245 det287
mxx (4, 0) (4, 0.5)           @noisy det114 det132
mzz (3, 2.5) (3.5, 2.5)       @noisy det183 det287
mxx (4, 2) (4, 2.5)           @noisy det176 det221
mzz (0, 1) (0.5, 1)           @noisy det49 det252
mz (0.5, 0.5)                 @noisy det49 det281
mx (0.5, 0)                   @noisy det108 det137
mzz (0, 3) (0.5, 3)           @noisy det268 det285
mz (0.5, 2.5)                 @noisy det230 det285
mx (0.5, 2)                   @noisy det4 det36 det225 det297
mx (0.5, 4)                   @noisy det41 det181
mzz (1, 0) (1.5, 0)           @noisy det48 det136
mzz (1, 2) (1.5, 2)           @noisy det81 det254
mz (1.5, 1.5)                 @noisy det17 det81
mx (1.5, 1)                   @noisy det28 det44 det108 det297
mzz (1.5, 4) (1, 4)           @noisy det119 det234
mz (1.5, 3.5)                 @noisy det119 det263
mx (1.5, 3)                   @noisy det36 det125 det181 det289
mzz (2, 1) (2.5, 1)           @noisy det242 det298
mz (2.5, 0.5)                 @noisy det242 det274
mx (2.5, 0)                   @noisy det28 det132
mzz (2, 3) (2.5, 3)           @noisy det157 det269
mz (2.5, 2.5)                 @noisy det157 det286
mx (2.5, 2)                   @noisy det44 det65 det176 det289
mx (2.5, 4)                   @noisy det123 det125
mzz (3.5, 0) (3, 0)           @noisy det0 det245
mzz (3, 2) (3.5, 2)           @noisy det124 det287
mz (3.5, 1.5)                 @noisy det124 det288
mx (3.5, 1)                   @noisy det65 det114 det116 det132
mzz (3, 4) (3.5, 4)           @noisy det183 det210
mz (3.5, 3.5)                 @noisy det210 det284
mx (3.5, 3)                   @noisy det123 det176 det221 det256

--------         24
mzz (1, 1.5) (0.5, 1.5)       @noisy det252 det268
mxx (0, 1.5) (0, 1)           @noisy det4 det297
mzz (1, 3.5) (0.5, 3.5)       @noisy det13 det268
mxx (0, 3.5) (0, 3)           @noisy det41 det181
mzz (1.5, 0.5) (2, 0.5)       @noisy det48 det254
mxx (1, 0.5) (1, 0)           @noisy det28 det108
mzz (1.5, 2.5) (2, 2.5)       @noisy det234 det254
mxx (1, 2) (1, 2.5)           @noisy det36 det289
mzz (3, 1.5) (2.5, 1.5)       @noisy det269 det298
mxx (2, 1) (2, 1.5)           @noisy det44 det65
mzz (2.5, 3.5) (3, 3.5)       @noisy det269 det292
mxx (2, 3.5) (2, 3)           @noisy det123 det125
mzz (3.5, 0.5) (4, 0.5)       @noisy det245 det287
mxx (3, 0) (3, 0.5)           @noisy det114 det132
mxx (4, 1) (4, 1.5)           @noisy det85 det116
mzz (3.5, 2.5) (4, 2.5)       @noisy det183 det287
mxx (3, 2.5) (3, 2)           @noisy det176 det221
mxx (4, 3.5) (4, 3)           @noisy det122 det256
mzz (0.5, 0) (0, 0)           @noisy det20 det252
mz (0.5, 0.5)                 @noisy det20 det281
mx (0.5, 1)                   @noisy det4 det28 det202 det297
mzz (0, 2) (0.5, 2)           @noisy det1 det268
mz (0.5, 2.5)                 @noisy det1 det230
mx (0.5, 3)                   @noisy det6 det41 det181 det289
mzz (0, 4) (0.5, 4)           @noisy det13 det149
mx (1.5, 0)                   @noisy det28 det108
mzz (1, 1) (1.5, 1)           @noisy det56 det254
mz (1.5, 1.5)                 @noisy det17 det56
mx (1.5, 2)                   @noisy det4 det36 det65 det289
mzz (1, 3) (1.5, 3)           @noisy det187 det234
mz (1.5, 3.5)                 @noisy det187 det263
mx (1.5, 4)                   @noisy det41 det123
mzz (2, 0) (2.5, 0)           @noisy det164 det298
mz (2.5, 0.5)                 @noisy det164 det274
mx (2.5, 1)                   @noisy det44 det65 det108 det114
mzz (2.5, 2) (2, 2)           @noisy det131 det269
mz (2.5, 2.5)                 @noisy det131 det286
mx (2.5, 3)                   @noisy det36 det123 det125 det221
mzz (2, 4) (2.5, 4)           @noisy det159 det292
mx (3.5, 0)                   @noisy det114 det132
mzz (3, 1) (3.5, 1)           @noisy det282 det287
mz (3.5, 1.5)                 @noisy det282 det288
mx (3.5, 2)                   @noisy det44 det85 det176 det221
mzz (3, 3) (3.5, 3)           @noisy det180 det183
mz (3.5, 3.5)                 @noisy det180 det284
mx (3.5, 4)                   @noisy det122 det125

--------         25
mxx (0, 1) (0, 0.5)           @noisy det137 det202
mxx (1, 1.5) (1, 2)           @noisy det4 det297
mx (0.5, 1.5)                 @noisy det4 det194
mz (0, 1.5)                   @noisy det1 det252
mxx (0, 2.5) (0, 3)           @noisy det6 det225
mxx (1, 3.5) (1, 4)           @noisy det41 det181
mx (0.5, 3.5)                 @noisy det41 det145
mz (0, 3.5)                   @noisy det149 det268
mxx (2, 0.5) (2, 1)           @noisy det28 det108
mx (1.5, 0.5)                 @noisy det108 det139
mz (1, 0.5)                   @noisy det20 det48 det56 det252
mxx (2, 3) (2, 2.5)           @noisy det36 det289
mx (1.5, 2.5)                 @noisy det36 det170
mz (1, 2.5)                   @noisy det1 det187 det254 det268
mxx (3, 1.5) (3, 2)           @noisy det44 det65
mx (2.5, 1.5)                 @noisy det44 det129
mz (2, 1.5)                   @noisy det56 det131 det254 det298
mxx (3, 3.5) (3, 4)           @noisy det123 det125
mx (2.5, 3.5)                 @noisy det125 det204
mz (2, 3.5)                   @noisy det159 det187 det234 det269
mxx (4, 0.5) (4, 1)           @noisy det114 det132
mx (3.5, 0.5)                 @noisy det132 det148
mz (3, 0.5)                   @noisy det164 det245 det282 det298
mz (4, 1.5)                   @noisy det282 det287
mxx (4, 2.5) (4, 3)           @noisy det176 det221
mx (3.5, 2.5)                 @noisy det172 det176
mz (3, 2.5)                   @noisy det131 det180 det269 det287
mz (4, 3.5)                   @noisy det180 det183
mxx (0.5, 0.5) (0.5, 0)       @noisy det28 det137
mzz (1, 1) (0.5, 1)           @noisy det20 det252
mxx (0.5, 2.5) (0.5, 2)       @noisy det225 det289
mzz (1, 3) (0.5, 3)           @noisy det1 det268
mzz (1.5, 0) (2, 0)           @noisy det48 det102
mxx (1.5, 1.5) (1.5, 1)       @noisy det65 det297
mzz (1.5, 2) (2, 2)           @noisy det56 det254
mxx (1.5, 3.5) (1.5, 3)       @noisy det123 det181
mzz (1.5, 4) (2, 4)           @noisy det187 det234
mxx (2.5, 0.5) (2.5, 0)       @noisy det28 det114
mzz (3, 1) (2.5, 1)           @noisy det164 det298
mxx (2.5, 2) (2.5, 2.5)       @noisy det221 det289
mzz (2.5, 3) (3, 3)           @noisy det131 det269
mzz (3.5, 0) (4, 0)           @noisy det37 det245
mxx (3.5, 1) (3.5, 1.5)       @noisy det65 det85
mzz (3.5, 2) (4, 2)           @noisy det282 det287
mxx (3.5, 3) (3.5, 3.5)       @noisy det122 det123
mzz (4, 4) (3.5, 4)           @noisy det180 det183

--------         26
mz (0, 0.5)                   @noisy det20 det252
mxx (0, 1.5) (0, 2)           @noisy det241 det297
mx (0.5, 1.5)                 @noisy det194 det241
mz (1, 1.5)                   @noisy det20 det56 det254 det268
mz (0, 2.5)                   @noisy det1 det268
mxx (0, 3.5) (0, 4)           @noisy det14 det181
mx (0.5, 3.5)                 @noisy det14 det145
mz (1, 3.5)                   @noisy det1 det13 det187 det234
mxx (1, 0.5) (1, 1)           @noisy det28 det224
mx (1.5, 0.5)                 @noisy det139 det224
mz (2, 0.5)                   @noisy det102 det164 det254 det298
mxx (1, 2.5) (1, 3)           @noisy det80 det289
mx (1.5, 2.5)                 @noisy det80 det170
mz (2, 2.5)                   @noisy det56 det131 det234 det269
mxx (2, 1.5) (2, 2)           @noisy det23 det65
mx (2.5, 1.5)                 @noisy det23 det129
mz (3, 1.5)                   @noisy det164 det269 det282 det287
mxx (2, 3.5) (2, 4)           @noisy det58 det123
mx (2.5, 3.5)                 @noisy det58 det204
mz (3, 3.5)                   @noisy det131 det180 det183 det292
mxx (3, 1) (3, 0.5)           @noisy det68 det114
mx (3.5, 0.5)                 @noisy det68 det148
mz (4, 0.5)                   @noisy det37 det287
mxx (4, 1.5) (4, 2)           @noisy det50 det85
mxx (3, 2.5) (3, 3)           @noisy det158 det221
mx (3.5, 2.5)                 @noisy det158 det172
mz (4, 2.5)                   @noisy det183 det282
mxx (4, 4) (4, 3.5)           @noisy det122 det260
mxx (0.5, 0.5) (0.5, 1)       @noisy det28 det137
mzz (1, 0) (0.5, 0)           @noisy det20 det252
mxx (0.5, 2.5) (0.5, 3)       @noisy det225 det289
mzz (1, 2) (0.5, 2)           @noisy det1 det268
mzz (1, 4) (0.5, 4)           @noisy det13 det149
mxx (1.5, 1.5) (1.5, 2)       @noisy det65 det297
mzz (1.5, 1) (2, 1)           @noisy det56 det254
mxx (1.5, 4) (1.5, 3.5)       @noisy det123 det181
mzz (2, 3) (1.5, 3)           @noisy det187 det234
mxx (2.5, 0.5) (2.5, 1)       @noisy det28 det114
mzz (2.5, 0) (3, 0)           @noisy det164 det298
mxx (2.5, 2.5) (2.5, 3)       @noisy det221 det289
mzz (2.5, 2) (3, 2)           @noisy det131 det269
mzz (2.5, 4) (3, 4)           @noisy det159 det292
mxx (3.5, 1.5) (3.5, 2)       @noisy det65 det85
mzz (3.5, 1) (4, 1)           @noisy det282 det287
mxx (3.5, 3.5) (3.5, 4)       @noisy det122 det123
mzz (3.5, 3) (4, 3)           @noisy det180 det183

--------         27
mxx (0, 0.5) (0, 0)           @noisy det137 det280
mzz (0, 1.5) (0.5, 1.5)       @noisy det1 det20
mxx (1, 1) (1, 1.5)           @noisy det241 det297
mxx (0, 2) (0, 2.5)           @noisy det173 det225
mzz (0, 3.5) (0.5, 3.5)       @noisy det1 det149
mxx (1, 3) (1, 3.5)           @noisy det14 det181
mzz (1, 0.5) (1.5, 0.5)       @noisy det56 det102
mxx (2, 0) (2, 0.5)           @noisy det28 det224
mzz (1, 2.5) (1.5, 2.5)       @noisy det56 det187
mxx (2, 2) (2, 2.5)           @noisy det80 det289
mzz (2, 1.5) (2.5, 1.5)       @noisy det131 det164
mxx (3, 1.5) (3, 1)           @noisy det23 det65
mzz (2, 3.5) (2.5, 3.5)       @noisy det131 det159
mxx (3, 3.5) (3, 3)           @noisy det58 det123
mzz (3.5, 0.5) (3, 0.5)       @noisy det37 det282
mxx (4, 0) (4, 0.5)           @noisy det68 det114
mzz (3, 2.5) (3.5, 2.5)       @noisy det180 det282
mxx (4, 2) (4, 2.5)           @noisy det158 det221
mzz (0, 1) (0.5, 1)           @noisy det20 det252
mz (0.5, 0.5)                 @noisy det34 det252
mx (0.5, 0)                   @noisy det28 det280
mzz (0, 3) (0.5, 3)           @noisy det1 det268
mz (0.5, 2.5)                 @noisy det24 det268
mx (0.5, 2)                   @noisy det173 det241 det289 det297
mx (0.5, 4)                   @noisy det14 det181
mzz (1, 0) (1.5, 0)           @noisy det48 det102
mzz (1, 2) (1.5, 2)           @noisy det56 det254
mz (1.5, 1.5)                 @noisy det42 det254
mx (1.5, 1)                   @noisy det28 det65 det224 det241
mzz (1.5, 4) (1, 4)           @noisy det187 det234
mz (1.5, 3.5)                 @noisy det7 det234
mx (1.5, 3)                   @noisy det14 det80 det123 det289
mzz (2, 1) (2.5, 1)           @noisy det164 det298
mz (2.5, 0.5)                 @noisy det26 det298
mx (2.5, 0)                   @noisy det114 det224
mzz (2, 3) (2.5, 3)           @noisy det131 det269
mz (2.5, 2.5)                 @noisy det10 det269
mx (2.5, 2)                   @noisy det23 det65 det80 det221
mx (2.5, 4)                   @noisy det58 det123
mzz (3.5, 0) (3, 0)           @noisy det37 det245
mzz (3, 2) (3.5, 2)           @noisy det282 det287
mz (3.5, 1.5)                 @noisy det11 det287
mx (3.5, 1)                   @noisy det23 det68 det85 det114
mzz (3, 4) (3.5, 4)           @noisy det180 det183
mz (3.5, 3.5)                 @noisy det183 det291
mx (3.5, 3)                   @noisy det58 det122 det158 det221

--------         28
mzz (1, 1.5) (0.5, 1.5)       @noisy det1 det20
mxx (0, 1.5) (0, 1)           @noisy det241 det297
mzz (1, 3.5) (0.5, 3.5)       @noisy det1 det149
mxx (0, 3.5) (0, 3)           @noisy det14 det181
mzz (1.5, 0.5) (2, 0.5)       @noisy det56 det102
mxx (1, 0.5) (1, 0)           @noisy det28 det224
mzz (1.5, 2.5) (2, 2.5)       @noisy det56 det187
mxx (1, 2) (1, 2.5)           @noisy det80 det289
mzz (3, 1.5) (2.5, 1.5)       @noisy det131 det164
mxx (2, 1) (2, 1.5)           @noisy det23 det65
mzz (2.5, 3.5) (3, 3.5)       @noisy det131 det159
mxx (2, 3.5) (2, 3)           @noisy det58 det123
mzz (3.5, 0.5) (4, 0.5)       @noisy det37 det282
mxx (3, 0) (3, 0.5)           @noisy det68 det114
mxx (4, 1) (4, 1.5)           @noisy det50 det85
mzz (3.5, 2.5) (4, 2.5)       @noisy det180 det282
mxx (3, 2.5) (3, 2)           @noisy det158 det221
mxx (4, 3.5) (4, 3)           @noisy det122 det260
mzz (0.5, 0) (0, 0)           @det20 det216
mz (0.5, 0.5)                 @det34 det216
mx (0.5, 1)                   @det137 det224 det241 det297
mzz (0, 2) (0.5, 2)           @det1 det61
mz (0.5, 2.5)                 @det24 det61
mx (0.5, 3)                   @det14 det80 det181 det225
mzz (0, 4) (0.5, 4)           @det149 det270
mx (1.5, 0)                   @det28 det224
mzz (1, 1) (1.5, 1)           @det56 det253
mz (1.5, 1.5)                 @det42 det253
mx (1.5, 2)                   @det23 det80 det289 det297
mzz (1, 3) (1.5, 3)           @det187 det266
mz (1.5, 3.5)                 @det7 det266
mx (1.5, 4)                   @det58 det181
mzz (2, 0) (2.5, 0)           @det164 det223
mz (2.5, 0.5)                 @det26 det223
mx (2.5, 1)                   @det23 det28 det65 det68
mzz (2.5, 2) (2, 2)           @det2 det131
mz (2.5, 2.5)                 @det2 det10
mx (2.5, 3)                   @det58 det123 det158 det289
mzz (2, 4) (2.5, 4)           @det5 det159
mx (3.5, 0)                   @det68 det114
mzz (3, 1) (3.5, 1)           @det151 det282
mz (3.5, 1.5)                 @det11 det151
mx (3.5, 2)                   @det50 det65 det158 det221
mzz (3, 3) (3.5, 3)           @det105 det180
mz (3.5, 3.5)                 @det105 det291
mx (3.5, 4)                   @det123 det260

--------         29
mxx (0, 1) (0, 0.5)           @noisy det137 det280
mxx (1, 1.5) (1, 2)           @noisy det241 det297
mx (0.5, 1.5)                 @noisy det193 det297
mz (0, 1.5)                   @noisy det20 det61
mxx (0, 2.5) (0, 3)           @noisy det173 det225
mxx (1, 3.5) (1, 4)           @noisy det14 det181
mx (0.5, 3.5)                 @noisy det161 det181
mz (0, 3.5)                   @noisy det1 det270
mxx (2, 0.5) (2, 1)           @noisy det28 det224
mx (1.5, 0.5)                 @noisy det28 det166
mz (1, 0.5)                   @noisy det20 det102 det216 det253
mxx (2, 3) (2, 2.5)           @noisy det80 det289
mx (1.5, 2.5)                 @noisy det199 det289
mz (1, 2.5)                   @noisy det1 det56 det61 det266
mxx (3, 1.5) (3, 2)           @noisy det23 det65
mx (2.5, 1.5)                 @noisy det65 det142
mz (2, 1.5)                   @noisy det2 det56 det164 det253
mxx (3, 3.5) (3, 4)           @noisy det58 det123
mx (2.5, 3.5)                 @noisy det123 det207
mz (2, 3.5)                   @noisy det5 det131 det187 det266
mxx (4, 0.5) (4, 1)           @noisy det68 det114
mx (3.5, 0.5)                 @noisy det114 det169
mz (3, 0.5)                   @noisy det37 det151 det164 det223
mz (4, 1.5)                   @noisy det151 det282
mxx (4, 2.5) (4, 3)           @noisy det158 det221
mx (3.5, 2.5)                 @noisy det203 det221
mz (3, 2.5)                   @noisy det2 det105 det131 det282
mz (4, 3.5)                   @noisy det105 det180
mxx (0.5, 0.5) (0.5, 0)       @det224 det280
mzz (1, 1) (0.5, 1)           @det20 det216
mxx (0.5, 2.5) (0.5, 2)       @det80 det173
mzz (1, 3) (0.5, 3)           @det1 det61
mzz (1.5, 0) (2, 0)           @det88 det102
mxx (1.5, 1.5) (1.5, 1)       @det23 det241
mzz (1.5, 2) (2, 2)           @det56 det253
mxx (1.5, 3.5) (1.5, 3)       @det14 det58
mzz (1.5, 4) (2, 4)           @det187 det266
mxx (2.5, 0.5) (2.5, 0)       @det68 det224
mzz (3, 1) (2.5, 1)           @det164 det223
mxx (2.5, 2) (2.5, 2.5)       @det80 det158
mzz (2.5, 3) (3, 3)           @det2 det131
mzz (3.5, 0) (4, 0)           @det37 det175
mxx (3.5, 1) (3.5, 1.5)       @det23 det50
mzz (3.5, 2) (4, 2)           @det151 det282
mxx (3.5, 3) (3.5, 3.5)       @det58 det260
mzz (4, 4) (3.5, 4)           @det105 det180

--------         30
mz (0, 0.5)                   @det20 det216
mxx (0, 1.5) (0, 2)           @det241
mx (0.5, 1.5)                 @det193
mz (1, 1.5)                   @det1 det56 det216 det253
mz (0, 2.5)                   @det1 det61
mxx (0, 3.5) (0, 4)           @det14
mx (0.5, 3.5)                 @det161
mz (1, 3.5)                   @det61 det149 det187 det266
mxx (1, 0.5) (1, 1)           @det224
mx (1.5, 0.5)                 @det166
mz (2, 0.5)                   @det56 det88 det164 det223
mxx (1, 2.5) (1, 3)           @det80
mx (1.5, 2.5)                 @det199
mz (2, 2.5)                   @det2 det131 det187 det253
mxx (2, 1.5) (2, 2)           @det23
mx (2.5, 1.5)                 @det142
mz (3, 1.5)                   @det131 det151 det223 det282
mxx (2, 3.5) (2, 4)           @det58
mx (2.5, 3.5)                 @det207
mz (3, 3.5)                   @det2 det105 det159 det180
mxx (3, 1) (3, 0.5)           @det68
mx (3.5, 0.5)                 @det169
mz (4, 0.5)                   @det175 det282
mxx (4, 1.5) (4, 2)           @det50 det121
mxx (3, 2.5) (3, 3)           @det158
mx (3.5, 2.5)                 @det203
mz (4, 2.5)                   @det151 det180
mxx (4, 4) (4, 3.5)           @det260 det261
mxx (0.5, 0.5) (0.5, 1)       @det224 det280
mzz (1, 0) (0.5, 0)           @det20 det216
mxx (0.5, 2.5) (0.5, 3)       @det80 det173
mzz (1, 2) (0.5, 2)           @det1 det61
mzz (1, 4) (0.5, 4)           @det149 det270
mxx (1.5, 1.5) (1.5, 2)       @det23 det241
mzz (1.5, 1) (2, 1)           @det56 det253
mxx (1.5, 4) (1.5, 3.5)       @det14 det58
mzz (2, 3) (1.5, 3)           @det187 det266
mxx (2.5, 0.5) (2.5, 1)       @det68 det224
mzz (2.5, 0) (3, 0)           @det164 det223
mxx (2.5, 2.5) (2.5, 3)       @det80 det158
mzz (2.5, 2) (3, 2)           @det2 det131
mzz (2.5, 4) (3, 4)           @det5 det159
mxx (3.5, 1.5) (3.5, 2)       @det23 det50
mzz (3.5, 1) (4, 1)           @det151 det282
mxx (3.5, 3.5) (3.5, 4)       @det58 det260
mzz (3.5, 3) (4, 3)           @det105 det180

--------         31
mxx (0, 0.5) (0, 0)           @det280
mzz (0, 1.5) (0.5, 1.5)       @det61 det216
mxx (1, 1) (1, 1.5)           @det241
mxx (0, 2) (0, 2.5)           @det173
mzz (0, 3.5) (0.5, 3.5)       @det61 det270
mxx (1, 3) (1, 3.5)           @det14
mzz (1, 0.5) (1.5, 0.5)       @det88 det253
mxx (2, 0) (2, 0.5)           @det224
mzz (1, 2.5) (1.5, 2.5)       @det253 det266
mxx (2, 2) (2, 2.5)           @det80
mzz (2, 1.5) (2.5, 1.5)       @det2 det223
mxx (3, 1.5) (3, 1)           @det23
mzz (2, 3.5) (2.5, 3.5)       @det2 det5
mxx (3, 3.5) (3, 3)           @det58
mzz (3.5, 0.5) (3, 0.5)       @det151 det175
mxx (4, 0) (4, 0.5)           @det68
mzz (3, 2.5) (3.5, 2.5)       @det105 det151
mxx (4, 2) (4, 2.5)           @det158
mzz (0, 1) (0.5, 1)           @det20 det216
mz (0.5, 0.5)                 @det20 det63
mx (0.5, 0)                   @det224
mzz (0, 3) (0.5, 3)           @det1 det61
mz (0.5, 2.5)                 @det1 det35
mx (0.5, 2)                   @det80 det241
mx (0.5, 4)                   @det14
mzz (1, 0) (1.5, 0)           @det88 det102
mzz (1, 2) (1.5, 2)           @det56 det253
mz (1.5, 1.5)                 @det51 det56
mx (1.5, 1)                   @det23 det224
mzz (1.5, 4) (1, 4)           @det187 det266
mz (1.5, 3.5)                 @det74 det187
mx (1.5, 3)                   @det58 det80
mzz (2, 1) (2.5, 1)           @det164 det223
mz (2.5, 0.5)                 @det57 det164
mx (2.5, 0)                   @det68
mzz (2, 3) (2.5, 3)           @det2 det131
mz (2.5, 2.5)                 @det25 det131
mx (2.5, 2)                   @det23 det158
mx (2.5, 4)                   @det58
mzz (3.5, 0) (3, 0)           @det37 det175
mzz (3, 2) (3.5, 2)           @det151 det282
mz (3.5, 1.5)                 @det27 det282
mx (3.5, 1)                   @det50 det68
mzz (3, 4) (3.5, 4)           @det105 det180
mz (3.5, 3.5)                 @det46 det180
mx (3.5, 3)                   @det158 det260

--------         32
mzz (1, 1.5) (0.5, 1.5)       @det61 det216
mxx (0, 1.5) (0, 1)           @det241
mzz (1, 3.5) (0.5, 3.5)       @det61 det270
mxx (0, 3.5) (0, 3)           @det14
mzz (1.5, 0.5) (2, 0.5)       @det88 det253
mxx (1, 0.5) (1, 0)           @det224
mzz (1.5, 2.5) (2, 2.5)       @det253 det266
mxx (1, 2) (1, 2.5)           @det80
mzz (3, 1.5) (2.5, 1.5)       @det2 det223
mxx (2, 1) (2, 1.5)           @det23
mzz (2.5, 3.5) (3, 3.5)       @det2 det5
mxx (2, 3.5) (2, 3)           @det58
mzz (3.5, 0.5) (4, 0.5)       @det151 det175
mxx (3, 0) (3, 0.5)           @det68
mxx (4, 1) (4, 1.5)           @det50 det121
mzz (3.5, 2.5) (4, 2.5)       @det105 det151
mxx (3, 2.5) (3, 2)           @det158
mxx (4, 3.5) (4, 3)           @det260 det261
mzz (0.5, 0) (0, 0)           @det216
mz (0.5, 0.5)                 @det63
mx (0.5, 1)                   @det241 det280
mzz (0, 2) (0.5, 2)           @det61
mz (0.5, 2.5)                 @det35
mx (0.5, 3)                   @det14 det173
mzz (0, 4) (0.5, 4)           @det270
mx (1.5, 0)                   @det224
mzz (1, 1) (1.5, 1)           @det253
mz (1.5, 1.5)                 @det51
mx (1.5, 2)                   @det80 det241
mzz (1, 3) (1.5, 3)           @det266
mz (1.5, 3.5)                 @det74
mx (1.5, 4)                   @det14
mzz (2, 0) (2.5, 0)           @det223
mz (2.5, 0.5)                 @det57
mx (2.5, 1)                   @det23 det224
mzz (2.5, 2) (2, 2)           @det2
mz (2.5, 2.5)                 @det25
mx (2.5, 3)                   @det58 det80
mzz (2, 4) (2.5, 4)           @det5
mx (3.5, 0)                   @det68
mzz (3, 1) (3.5, 1)           @det151
mz (3.5, 1.5)                 @det27
mx (3.5, 2)                   @det23 det121 det158
mzz (3, 3) (3.5, 3)           @det105
mz (3.5, 3.5)                 @det46
mx (3.5, 4)                   @det58 det261

--------         33
mxx (0, 1) (0, 0.5)           @det280
mxx (1, 1.5) (1, 2)           @det241
mx (0.5, 1.5)                 @det178 det241
mz (0, 1.5)                   @det216
mxx (0, 2.5) (0, 3)           @det173
mxx (1, 3.5) (1, 4)           @det14
mx (0.5, 3.5)                 @det14 det152
mz (0, 3.5)                   @det61
mxx (2, 0.5) (2, 1)           @det224
mx (1.5, 0.5)                 @det220 det224
mz (1, 0.5)                   @det88 det216
mxx (2, 3) (2, 2.5)           @det80
mx (1.5, 2.5)                 @det80 det186
mz (1, 2.5)                   @det61 det253
mxx (3, 1.5) (3, 2)           @det23
mx (2.5, 1.5)                 @det23 det227
mz (2, 1.5)                   @det223 det253
mxx (3, 3.5) (3, 4)           @det58
mx (2.5, 3.5)                 @det58 det192
mz (2, 3.5)                   @det2 det266
mxx (4, 0.5) (4, 1)           @det68
mx (3.5, 0.5)                 @det68 det160
mz (3, 0.5)                   @det175 det223
mz (4, 1.5)                   @det151
mxx (4, 2.5) (4, 3)           @det158
mx (3.5, 2.5)                 @det158 det191
mz (3, 2.5)                   @det2 det151
mz (4, 3.5)                   @det105
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)           @det216
mxx (0.5, 2.5) (0.5, 2)
mzz (1, 3) (0.5, 3)           @det61
mzz (1.5, 0) (2, 0)           @det88
mxx (1.5, 1.5) (1.5, 1)
mzz (1.5, 2) (2, 2)           @det253
mxx (1.5, 3.5) (1.5, 3)
mzz (1.5, 4) (2, 4)           @det266
mxx (2.5, 0.5) (2.5, 0)
mzz (3, 1) (2.5, 1)           @det223
mxx (2.5, 2) (2.5, 2.5)
mzz (2.5, 3) (3, 3)           @det2
mzz (3.5, 0) (4, 0)           @det175
mxx (3.5, 1) (3.5, 1.5)       @det121
mzz (3.5, 2) (4, 2)           @det151
mxx (3.5, 3) (3.5, 3.5)       @det261
mzz (4, 4) (3.5, 4)           @det105

--------         34
mz (0, 0.5)                   @det216
mxx (0, 1.5) (0, 2)
mx (0.5, 1.5)                 @det178
mz (1, 1.5)                   @det61 det253
mz (0, 2.5)                   @det61
mxx (0, 3.5) (0, 4)
mx (0.5, 3.5)                 @det152
mz (1, 3.5)                   @det266 det270
mxx (1, 0.5) (1, 1)
mx (1.5, 0.5)                 @det220
mz (2, 0.5)                   @det223 det253
mxx (1, 2.5) (1, 3)
mx (1.5, 2.5)                 @det186
mz (2, 2.5)                   @det2 det266
mxx (2, 1.5) (2, 2)
mx (2.5, 1.5)                 @det227
mz (3, 1.5)                   @det2 det151
mxx (2, 3.5) (2, 4)
mx (2.5, 3.5)                 @det192
mz (3, 3.5)                   @det5 det105
mxx (3, 1) (3, 0.5)
mx (3.5, 0.5)                 @det160
mz (4, 0.5)                   @det151
mxx (4, 1.5) (4, 2)           @det121
mxx (3, 2.5) (3, 3)
mx (3.5, 2.5)                 @det191
mz (4, 2.5)                   @det105
mxx (4, 4) (4, 3.5)           @det261
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)           @det216
mxx (0.5, 2.5) (0.5, 3)
mzz (1, 2) (0.5, 2)           @det61
mzz (1, 4) (0.5, 4)           @det270
mxx (1.5, 1.5) (1.5, 2)
mzz (1.5, 1) (2, 1)           @det253
mxx (1.5, 4) (1.5, 3.5)
mzz (2, 3) (1.5, 3)           @det266
mxx (2.5, 0.5) (2.5, 1)
mzz (2.5, 0) (3, 0)           @det223
mxx (2.5, 2.5) (2.5, 3)
mzz (2.5, 2) (3, 2)           @det2
mzz (2.5, 4) (3, 4)           @det5
mxx (3.5, 1.5) (3.5, 2)       @det121
mzz (3.5, 1) (4, 1)           @det151
mxx (3.5, 3.5) (3.5, 4)       @det261
mzz (3.5, 3) (4, 3)           @det105

--------         35
mxx (0, 0.5) (0, 0)
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)
mxx (0, 2) (0, 2.5)
mzz (0, 3.5) (0.5, 3.5)
mxx (1, 3) (1, 3.5)
mzz (1, 0.5) (1.5, 0.5)
mxx (2, 0) (2, 0.5)
mzz (1, 2.5) (1.5, 2.5)
mxx (2, 2) (2, 2.5)
mzz (2, 1.5) (2.5, 1.5)
mxx (3, 1.5) (3, 1)
mzz (2, 3.5) (2.5, 3.5)
mxx (3, 3.5) (3, 3)
mzz (3.5, 0.5) (3, 0.5)
mxx (4, 0) (4, 0.5)
mzz (3, 2.5) (3.5, 2.5)
mxx (4, 2) (4, 2.5)
mzz (0, 1) (0.5, 1)           @det216
mz (0.5, 0.5)                 @det216
mx (0.5, 0)
mzz (0, 3) (0.5, 3)           @det61
mz (0.5, 2.5)                 @det61
mx (0.5, 2)
mx (0.5, 4)
mzz (1, 0) (1.5, 0)           @det88
mzz (1, 2) (1.5, 2)           @det253
mz (1.5, 1.5)                 @det253
mx (1.5, 1)
mzz (1.5, 4) (1, 4)           @det266
mz (1.5, 3.5)                 @det266
mx (1.5, 3)
mzz (2, 1) (2.5, 1)           @det223
mz (2.5, 0.5)                 @det223
mx (2.5, 0)
mzz (2, 3) (2.5, 3)           @det2
mz (2.5, 2.5)                 @det2
mx (2.5, 2)
mx (2.5, 4)
mzz (3.5, 0) (3, 0)           @det175
mzz (3, 2) (3.5, 2)           @det151
mz (3.5, 1.5)                 @det151
mx (3.5, 1)                   @det121
mzz (3, 4) (3.5, 4)           @det105
mz (3.5, 3.5)                 @det105
mx (3.5, 3)                   @det261

--------         36
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)
mzz (1, 3.5) (0.5, 3.5)
mxx (0, 3.5) (0, 3)
mzz (1.5, 0.5) (2, 0.5)
mxx (1, 0.5) (1, 0)
mzz (1.5, 2.5) (2, 2.5)
mxx (1, 2) (1, 2.5)
mzz (3, 1.5) (2.5, 1.5)
mxx (2, 1) (2, 1.5)
mzz (2.5, 3.5) (3, 3.5)
mxx (2, 3.5) (2, 3)
mzz (3.5, 0.5) (4, 0.5)
mxx (3, 0) (3, 0.5)
mxx (4, 1) (4, 1.5)           @det121
mzz (3.5, 2.5) (4, 2.5)
mxx (3, 2.5) (3, 2)
mxx (4, 3.5) (4, 3)           @det261

--------         37
mxx (0, 1) (0, 0.5)
mxx (1, 1.5) (1, 2)
mx (0.5, 1.5)
mz (0, 1.5)
mxx (0, 2.5) (0, 3)
mxx (1, 3.5) (1, 4)
mx (0.5, 3.5)
mz (0, 3.5)
mxx (2, 0.5) (2, 1)
mx (1.5, 0.5)
mz (1, 0.5)
mxx (2, 3) (2, 2.5)
mx (1.5, 2.5)
mz (1, 2.5)
mxx (3, 1.5) (3, 2)
mx (2.5, 1.5)
mz (2, 1.5)
mxx (3, 3.5) (3, 4)
mx (2.5, 3.5)
mz (2, 3.5)
mxx (4, 0.5) (4, 1)
mx (3.5, 0.5)
mz (3, 0.5)
mz (4, 1.5)
mxx (4, 2.5) (4, 3)
mx (3.5, 2.5)
mz (3, 2.5)
mz (4, 3.5)



==> anc/Fig21_left/d_7.txt <==
--------          0
mzz (0.5, 0) (0, 0)
mz (0.5, 0.5)
mx (0.5, 1)
mzz (0, 2) (0.5, 2)
mz (0.5, 2.5)
mx (0.5, 3)
mzz (0, 4) (0.5, 4)
mz (0.5, 4.5)
mx (0.5, 5)
mzz (0.5, 6) (0, 6)
mx (1.5, 0)
mzz (1, 1) (1.5, 1)
mz (1.5, 1.5)
mx (1.5, 2)
mzz (1, 3) (1.5, 3)
mz (1.5, 3.5)
mx (1.5, 4)
mzz (1.5, 5) (1, 5)
mz (1.5, 5.5)
mx (1.5, 6)
mzz (2, 0) (2.5, 0)
mz (2.5, 0.5)
mx (2.5, 1)
mzz (2.5, 2) (2, 2)
mz (2.5, 2.5)
mx (2.5, 3)
mzz (2, 4) (2.5, 4)
mz (2.5, 4.5)
mx (2.5, 5)
mzz (2, 6) (2.5, 6)
mx (3.5, 0)
mzz (3, 1) (3.5, 1)
mz (3.5, 1.5)
mx (3.5, 2)
mzz (3, 3) (3.5, 3)
mz (3.5, 3.5)
mx (3.5, 4)
mzz (3.5, 5) (3, 5)
mz (3.5, 5.5)
mx (3.5, 6)
mzz (4, 0) (4.5, 0)
mz (4.5, 0.5)
mx (4.5, 1)
mzz (4.5, 2) (4, 2)
mz (4.5, 2.5)
mx (4.5, 3)
mzz (4, 4) (4.5, 4)
mz (4.5, 4.5)
mx (4.5, 5)
mzz (4, 6) (4.5, 6)
mx (5.5, 0)
mzz (5.5, 1) (5, 1)
mz (5.5, 1.5)
mx (5.5, 2)
mzz (5, 3) (5.5, 3)
mz (5.5, 3.5)
mx (5.5, 4)
mzz (5, 5) (5.5, 5)
mz (5.5, 5.5)
mx (5.5, 6)

--------          1
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)
mxx (0.5, 2.5) (0.5, 2)
mzz (1, 3) (0.5, 3)
mxx (0.5, 4.5) (0.5, 4)
mzz (0.5, 5) (1, 5)
mzz (1.5, 0) (2, 0)           @det394
mxx (1.5, 1.5) (1.5, 1)
mzz (1.5, 2) (2, 2)
mxx (1.5, 3.5) (1.5, 3)
mzz (1.5, 4) (2, 4)
mxx (1.5, 5) (1.5, 5.5)
mzz (1.5, 6) (2, 6)
mxx (2.5, 0.5) (2.5, 0)
mzz (3, 1) (2.5, 1)
mxx (2.5, 2) (2.5, 2.5)
mzz (2.5, 3) (3, 3)
mxx (2.5, 4) (2.5, 4.5)
mzz (2.5, 5) (3, 5)
mzz (3.5, 0) (4, 0)           @det416
mxx (3.5, 1) (3.5, 1.5)
mzz (3.5, 2) (4, 2)
mxx (3.5, 3) (3.5, 3.5)
mzz (4, 4) (3.5, 4)
mxx (3.5, 5) (3.5, 5.5)
mzz (3.5, 6) (4, 6)
mxx (4.5, 0.5) (4.5, 0)
mzz (5, 1) (4.5, 1)
mxx (4.5, 2) (4.5, 2.5)
mzz (5, 3) (4.5, 3)
mxx (4.5, 4.5) (4.5, 4)
mzz (5, 5) (4.5, 5)
mzz (5.5, 0) (6, 0)           @det34
mxx (5.5, 1) (5.5, 1.5)
mzz (5.5, 2) (6, 2)
mxx (5.5, 3) (5.5, 3.5)
mzz (5.5, 4) (6, 4)
mxx (5.5, 5.5) (5.5, 5)
mzz (6, 6) (5.5, 6)

--------          2
mz (0, 0.5)
mxx (0, 1.5) (0, 2)           @det438
mx (0.5, 1.5)                 @det438
mz (1, 1.5)
mz (0, 2.5)
mxx (0, 3.5) (0, 4)           @det528
mx (0.5, 3.5)                 @det528
mz (1, 3.5)
mz (0, 4.5)
mxx (0, 5.5) (0, 6)           @det430
mx (0.5, 5.5)                 @det430
mz (1, 5.5)
mxx (1, 0.5) (1, 1)           @det229
mx (1.5, 0.5)                 @det229
mz (2, 0.5)                   @det394
mxx (1, 2.5) (1, 3)           @det142
mx (1.5, 2.5)                 @det142
mz (2, 2.5)
mxx (1, 4.5) (1, 5)           @det616
mx (1.5, 4.5)                 @det616
mz (2, 4.5)
mxx (2, 1.5) (2, 2)           @det40
mx (2.5, 1.5)                 @det40
mz (3, 1.5)
mxx (2, 3.5) (2, 4)           @det43
mx (2.5, 3.5)                 @det43
mz (3, 3.5)
mxx (2, 5.5) (2, 6)           @det147
mx (2.5, 5.5)                 @det147
mz (3, 5.5)
mxx (3, 1) (3, 0.5)           @det625
mx (3.5, 0.5)                 @det625
mz (4, 0.5)                   @det416
mxx (3, 2.5) (3, 3)           @det254
mx (3.5, 2.5)                 @det254
mz (4, 2.5)
mxx (3, 4.5) (3, 5)           @det340
mx (3.5, 4.5)                 @det340
mz (4, 4.5)
mxx (4, 1.5) (4, 2)           @det595
mx (4.5, 1.5)                 @det595
mz (5, 1.5)
mxx (4, 4) (4, 3.5)           @det11
mx (4.5, 3.5)                 @det11
mz (5, 3.5)
mxx (4, 5.5) (4, 6)           @det530
mx (4.5, 5.5)                 @det530
mz (5, 5.5)
mxx (5, 0.5) (5, 1)           @det76
mx (5.5, 0.5)                 @det76
mz (6, 0.5)                   @det34
mxx (6, 1.5) (6, 2)           @det648
mxx (5, 3) (5, 2.5)           @det21
mx (5.5, 2.5)                 @det21
mz (6, 2.5)
mxx (6, 3.5) (6, 4)           @det369
mxx (5, 4.5) (5, 5)           @det557
mx (5.5, 4.5)                 @det557
mz (6, 4.5)
mxx (6, 6) (6, 5.5)           @det731
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)
mxx (0.5, 2.5) (0.5, 3)
mzz (1, 2) (0.5, 2)
mxx (0.5, 5) (0.5, 4.5)
mzz (1, 4) (0.5, 4)
mzz (0.5, 6) (1, 6)
mxx (1.5, 1.5) (1.5, 2)
mzz (1.5, 1) (2, 1)
mxx (1.5, 4) (1.5, 3.5)
mzz (2, 3) (1.5, 3)
mxx (1.5, 5.5) (1.5, 6)
mzz (1.5, 5) (2, 5)
mxx (2.5, 0.5) (2.5, 1)
mzz (2.5, 0) (3, 0)
mxx (2.5, 2.5) (2.5, 3)
mzz (2.5, 2) (3, 2)
mxx (2.5, 4.5) (2.5, 5)
mzz (2.5, 4) (3, 4)
mzz (2.5, 6) (3, 6)
mxx (3.5, 1.5) (3.5, 2)
mzz (3.5, 1) (4, 1)
mxx (3.5, 3.5) (3.5, 4)
mzz (3.5, 3) (4, 3)
mxx (3.5, 5.5) (3.5, 6)
mzz (3.5, 5) (4, 5)
mxx (4.5, 0.5) (4.5, 1)
mzz (5, 0) (4.5, 0)
mxx (4.5, 2.5) (4.5, 3)
mzz (4.5, 2) (5, 2)
mxx (4.5, 4.5) (4.5, 5)
mzz (5, 4) (4.5, 4)
mzz (4.5, 6) (5, 6)
mxx (5.5, 1.5) (5.5, 2)
mzz (5.5, 1) (6, 1)
mxx (5.5, 3.5) (5.5, 4)
mzz (5.5, 3) (6, 3)
mxx (5.5, 5.5) (5.5, 6)
mzz (5.5, 5) (6, 5)

--------          3
mxx (0, 0.5) (0, 0)           @det539
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)           @det438
mxx (0, 2) (0, 2.5)           @det189
mzz (0, 3.5) (0.5, 3.5)
mxx (1, 3) (1, 3.5)           @det528
mxx (0, 4) (0, 4.5)           @det19
mzz (0.5, 5.5) (0, 5.5)
mxx (1, 5) (1, 5.5)           @det430
mzz (1, 0.5) (1.5, 0.5)       @det394
mxx (2, 0) (2, 0.5)           @det229
mzz (1, 2.5) (1.5, 2.5)
mxx (2, 2) (2, 2.5)           @det142
mzz (1.5, 4.5) (1, 4.5)
mxx (2, 4.5) (2, 4)           @det616
mzz (2, 1.5) (2.5, 1.5)
mxx (3, 1.5) (3, 1)           @det40
mzz (2, 3.5) (2.5, 3.5)
mxx (3, 3.5) (3, 3)           @det43
mzz (2, 5.5) (2.5, 5.5)
mxx (3, 5) (3, 5.5)           @det147
mzz (3.5, 0.5) (3, 0.5)       @det416
mxx (4, 0) (4, 0.5)           @det625
mzz (3, 2.5) (3.5, 2.5)
mxx (4, 2) (4, 2.5)           @det254
mzz (3, 4.5) (3.5, 4.5)
mxx (4, 4.5) (4, 4)           @det340
mzz (4, 1.5) (4.5, 1.5)
mxx (5, 1) (5, 1.5)           @det595
mzz (4.5, 3.5) (4, 3.5)
mxx (5, 3.5) (5, 3)           @det11
mzz (4, 5.5) (4.5, 5.5)
mxx (5, 5.5) (5, 5)           @det530
mzz (5, 0.5) (5.5, 0.5)       @det34
mxx (6, 0) (6, 0.5)           @det76
mzz (5.5, 2.5) (5, 2.5)
mxx (6, 2.5) (6, 2)           @det21
mzz (5, 4.5) (5.5, 4.5)
mxx (6, 4) (6, 4.5)           @det557
mzz (0, 1) (0.5, 1)
mz (0.5, 0.5)                 @det794
mx (0.5, 0)                   @det539
mzz (0, 3) (0.5, 3)
mz (0.5, 2.5)                 @det32
mx (0.5, 2)                   @det189 det438
mzz (0.5, 5) (0, 5)
mz (0.5, 4.5)                 @det787
mx (0.5, 4)                   @det19 det528
mx (0.5, 6)                   @det430
mzz (1, 0) (1.5, 0)           @det394
mzz (1, 2) (1.5, 2)
mz (1.5, 1.5)                 @det785
mx (1.5, 1)                   @det229 det438
mzz (1.5, 4) (1, 4)
mz (1.5, 3.5)                 @det766
mx (1.5, 3)                   @det142 det528
mzz (1, 6) (1.5, 6)
mz (1.5, 5.5)                 @det786
mx (1.5, 5)                   @det430 det616
mzz (2, 1) (2.5, 1)
mz (2.5, 0.5)                 @det781
mx (2.5, 0)                   @det229
mzz (2, 3) (2.5, 3)
mz (2.5, 2.5)                 @det14
mx (2.5, 2)                   @det40 det142
mzz (2, 5) (2.5, 5)
mz (2.5, 4.5)                 @det18
mx (2.5, 4)                   @det43 det616
mx (2.5, 6)                   @det147
mzz (3.5, 0) (3, 0)           @det416
mzz (3, 2) (3.5, 2)
mz (3.5, 1.5)                 @det15
mx (3.5, 1)                   @det40 det625
mzz (3, 4) (3.5, 4)
mz (3.5, 3.5)                 @det9
mx (3.5, 3)                   @det43 det254
mzz (3.5, 6) (3, 6)
mz (3.5, 5.5)                 @det775
mx (3.5, 5)                   @det147 det340
mzz (4, 1) (4.5, 1)
mz (4.5, 0.5)                 @det3
mx (4.5, 0)                   @det625
mzz (4.5, 3) (4, 3)
mz (4.5, 2.5)                 @det770
mx (4.5, 2)                   @det254 det595
mzz (4, 5) (4.5, 5)
mz (4.5, 4.5)                 @det795
mx (4.5, 4)                   @det11 det340
mx (4.5, 6)                   @det530
mzz (5, 0) (5.5, 0)           @det34
mzz (5.5, 2) (5, 2)
mz (5.5, 1.5)                 @det777
mx (5.5, 1)                   @det76 det595
mzz (5, 4) (5.5, 4)
mz (5.5, 3.5)                 @det779
mx (5.5, 3)                   @det11 det21
mzz (5, 6) (5.5, 6)
mz (5.5, 5.5)                 @det784
mx (5.5, 5)                   @det530 det557

--------          4
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)           @det438
mzz (1, 3.5) (0.5, 3.5)
mxx (0, 3.5) (0, 3)           @det528
mzz (0.5, 5.5) (1, 5.5)
mxx (0, 5.5) (0, 5)           @det430
mzz (1.5, 0.5) (2, 0.5)       @det394
mxx (1, 0.5) (1, 0)           @det229
mzz (1.5, 2.5) (2, 2.5)
mxx (1, 2) (1, 2.5)           @det142
mzz (1.5, 4.5) (2, 4.5)
mxx (1, 4) (1, 4.5)           @det616
mzz (3, 1.5) (2.5, 1.5)
mxx (2, 1) (2, 1.5)           @det40
mzz (2.5, 3.5) (3, 3.5)
mxx (2, 3.5) (2, 3)           @det43
mzz (2.5, 5.5) (3, 5.5)
mxx (2, 5.5) (2, 5)           @det147
mzz (3.5, 0.5) (4, 0.5)       @det416
mxx (3, 0) (3, 0.5)           @det625
mzz (3.5, 2.5) (4, 2.5)
mxx (3, 2.5) (3, 2)           @det254
mzz (4, 4.5) (3.5, 4.5)
mxx (3, 4.5) (3, 4)           @det340
mzz (5, 1.5) (4.5, 1.5)
mxx (4, 1.5) (4, 1)           @det595
mzz (5, 3.5) (4.5, 3.5)
mxx (4, 3) (4, 3.5)           @det11
mzz (5, 5.5) (4.5, 5.5)
mxx (4, 5) (4, 5.5)           @det530
mzz (5.5, 0.5) (6, 0.5)       @det34
mxx (5, 0) (5, 0.5)           @det76
mxx (6, 1) (6, 1.5)           @det648
mzz (5.5, 2.5) (6, 2.5)
mxx (5, 2) (5, 2.5)           @det21
mxx (6, 3) (6, 3.5)           @det369
mzz (5.5, 4.5) (6, 4.5)
mxx (5, 4.5) (5, 4)           @det557
mxx (6, 5.5) (6, 5)           @det731
mzz (0.5, 0) (0, 0)           @det22
mz (0.5, 0.5)                 @det22 det794
mx (0.5, 1)                   @det229 det438
mzz (0, 2) (0.5, 2)           @det514
mz (0.5, 2.5)                 @det32 det514
mx (0.5, 3)                   @det142 det528
mzz (0, 4) (0.5, 4)           @det347
mz (0.5, 4.5)                 @det347 det787
mx (0.5, 5)                   @det430 det616
mzz (0.5, 6) (0, 6)           @det289
mx (1.5, 0)                   @det229
mzz (1, 1) (1.5, 1)           @det303
mz (1.5, 1.5)                 @det303 det785
mx (1.5, 2)                   @det40 det142
mzz (1, 3) (1.5, 3)           @det747
mz (1.5, 3.5)                 @det747 det766
mx (1.5, 4)                   @det43 det616
mzz (1.5, 5) (1, 5)           @det690
mz (1.5, 5.5)                 @det690 det786
mx (1.5, 6)                   @det147
mzz (2, 0) (2.5, 0)           @det115
mz (2.5, 0.5)                 @det115 det781
mx (2.5, 1)                   @det40 det625
mzz (2.5, 2) (2, 2)           @det202
mz (2.5, 2.5)                 @det14 det202
mx (2.5, 3)                   @det43 det254
mzz (2, 4) (2.5, 4)           @det465
mz (2.5, 4.5)                 @det18 det465
mx (2.5, 5)                   @det147 det340
mzz (2, 6) (2.5, 6)           @det665
mx (3.5, 0)                   @det625
mzz (3, 1) (3.5, 1)           @det283
mz (3.5, 1.5)                 @det15 det283
mx (3.5, 2)                   @det254 det595
mzz (3, 3) (3.5, 3)           @det503
mz (3.5, 3.5)                 @det9 det503
mx (3.5, 4)                   @det11 det340
mzz (3.5, 5) (3, 5)           @det727
mz (3.5, 5.5)                 @det727 det775
mx (3.5, 6)                   @det530
mzz (4, 0) (4.5, 0)           @det57
mz (4.5, 0.5)                 @det3 det57
mx (4.5, 1)                   @det76 det595
mzz (4.5, 2) (4, 2)           @det534
mz (4.5, 2.5)                 @det534 det770
mx (4.5, 3)                   @det11 det21
mzz (4, 4) (4.5, 4)           @det26
mz (4.5, 4.5)                 @det26 det795
mx (4.5, 5)                   @det530 det557
mzz (4, 6) (4.5, 6)           @det583
mx (5.5, 0)                   @det76
mzz (5.5, 1) (5, 1)           @det159
mz (5.5, 1.5)                 @det159 det777
mx (5.5, 2)                   @det21 det648
mzz (5, 3) (5.5, 3)           @det199
mz (5.5, 3.5)                 @det199 det779
mx (5.5, 4)                   @det369 det557
mzz (5, 5) (5.5, 5)           @det25
mz (5.5, 5.5)                 @det25 det784
mx (5.5, 6)                   @det731

--------          5
mxx (0, 1) (0, 0.5)           @det539
mxx (1, 1.5) (1, 2)           @det438
mx (0.5, 1.5)                 @det168
mz (0, 1.5)                   @det514
mxx (0, 2.5) (0, 3)           @det189
mxx (1, 3.5) (1, 4)           @det528
mx (0.5, 3.5)                 @det154
mz (0, 3.5)                   @det347
mxx (0, 4.5) (0, 5)           @det19
mxx (1, 6) (1, 5.5)           @det430
mx (0.5, 5.5)                 @det236
mz (0, 5.5)                   @det289
mxx (2, 0.5) (2, 1)           @det229
mx (1.5, 0.5)                 @det230
mz (1, 0.5)                   @det22 det303 det394
mxx (2, 3) (2, 2.5)           @det142
mx (1.5, 2.5)                 @det176
mz (1, 2.5)                   @det514 det747
mxx (2, 4.5) (2, 5)           @det616
mx (1.5, 4.5)                 @det171
mz (1, 4.5)                   @det347 det690
mxx (3, 1.5) (3, 2)           @det40
mx (2.5, 1.5)                 @det240
mz (2, 1.5)                   @det202 det303
mxx (3, 3.5) (3, 4)           @det43
mx (2.5, 3.5)                 @det187
mz (2, 3.5)                   @det465 det747
mxx (3, 5.5) (3, 6)           @det147
mx (2.5, 5.5)                 @det179
mz (2, 5.5)                   @det665 det690
mxx (4, 0.5) (4, 1)           @det625
mx (3.5, 0.5)                 @det157
mz (3, 0.5)                   @det115 det283 det416
mxx (4, 2.5) (4, 3)           @det254
mx (3.5, 2.5)                 @det183
mz (3, 2.5)                   @det202 det503
mxx (4, 4.5) (4, 5)           @det340
mx (3.5, 4.5)                 @det243
mz (3, 4.5)                   @det465 det727
mxx (5, 1.5) (5, 2)           @det595
mx (4.5, 1.5)                 @det215
mz (4, 1.5)                   @det283 det534
mxx (5, 3.5) (5, 4)           @det11
mx (4.5, 3.5)                 @det218
mz (4, 3.5)                   @det26 det503
mxx (5, 5.5) (5, 6)           @det530
mx (4.5, 5.5)                 @det253
mz (4, 5.5)                   @det583 det727
mxx (6, 1) (6, 0.5)           @det76
mx (5.5, 0.5)                 @det249
mz (5, 0.5)                   @det34 det57 det159
mz (6, 1.5)                   @det159
mxx (6, 2.5) (6, 3)           @det21
mx (5.5, 2.5)                 @det151
mz (5, 2.5)                   @det199 det534
mz (6, 3.5)                   @det199
mxx (6, 4.5) (6, 5)           @det557
mx (5.5, 4.5)                 @det184
mz (5, 4.5)                   @det25 det26
mz (6, 5.5)                   @det25
mxx (0.5, 0.5) (0.5, 0)       @det229 det539
mzz (1, 1) (0.5, 1)           @det22
mxx (0.5, 2.5) (0.5, 2)       @det142 det189
mzz (1, 3) (0.5, 3)           @det514
mxx (0.5, 4.5) (0.5, 4)       @det19 det616
mzz (0.5, 5) (1, 5)           @det347
mzz (1.5, 0) (2, 0)           @det394 det737
mxx (1.5, 1.5) (1.5, 1)       @det40 det438
mzz (1.5, 2) (2, 2)           @det303
mxx (1.5, 3.5) (1.5, 3)       @det43 det528
mzz (1.5, 4) (2, 4)           @det747
mxx (1.5, 5) (1.5, 5.5)       @det147 det430
mzz (1.5, 6) (2, 6)           @det690
mxx (2.5, 0.5) (2.5, 0)       @det229 det625
mzz (3, 1) (2.5, 1)           @det115
mxx (2.5, 2) (2.5, 2.5)       @det142 det254
mzz (2.5, 3) (3, 3)           @det202
mxx (2.5, 4) (2.5, 4.5)       @det340 det616
mzz (2.5, 5) (3, 5)           @det465
mzz (3.5, 0) (4, 0)           @det416 det655
mxx (3.5, 1) (3.5, 1.5)       @det40 det595
mzz (3.5, 2) (4, 2)           @det283
mxx (3.5, 3) (3.5, 3.5)       @det11 det43
mzz (4, 4) (3.5, 4)           @det503
mxx (3.5, 5) (3.5, 5.5)       @det147 det530
mzz (3.5, 6) (4, 6)           @det727
mxx (4.5, 0.5) (4.5, 0)       @det76 det625
mzz (5, 1) (4.5, 1)           @det57
mxx (4.5, 2) (4.5, 2.5)       @det21 det254
mzz (5, 3) (4.5, 3)           @det534
mxx (4.5, 4.5) (4.5, 4)       @det340 det557
mzz (5, 5) (4.5, 5)           @det26
mzz (5.5, 0) (6, 0)           @det34 det210
mxx (5.5, 1) (5.5, 1.5)       @det595 det648
mzz (5.5, 2) (6, 2)           @det159
mxx (5.5, 3) (5.5, 3.5)       @det11 det369
mzz (5.5, 4) (6, 4)           @det199
mxx (5.5, 5.5) (5.5, 5)       @det530 det731
mzz (6, 6) (5.5, 6)           @det25

--------          6
mz (0, 0.5)                   @det22
mxx (0, 1.5) (0, 2)           @det220 det438
mx (0.5, 1.5)                 @det168 det220
mz (1, 1.5)                   @det22 det303
mz (0, 2.5)                   @det514
mxx (0, 3.5) (0, 4)           @det139 det528
mx (0.5, 3.5)                 @det139 det154
mz (1, 3.5)                   @det514 det747
mz (0, 4.5)                   @det347
mxx (0, 5.5) (0, 6)           @det430 det532
mx (0.5, 5.5)                 @det236 det532
mz (1, 5.5)                   @det347 det690
mxx (1, 0.5) (1, 1)           @det229 det612
mx (1.5, 0.5)                 @det230 det612
mz (2, 0.5)                   @det115 det737
mxx (1, 2.5) (1, 3)           @det55 det142
mx (1.5, 2.5)                 @det55 det176
mz (2, 2.5)                   @det202 det303
mxx (1, 4.5) (1, 5)           @det42 det616
mx (1.5, 4.5)                 @det42 det171
mz (2, 4.5)                   @det465 det747
mxx (2, 1.5) (2, 2)           @det40 det58
mx (2.5, 1.5)                 @det58 det240
mz (3, 1.5)                   @det115 det283
mxx (2, 3.5) (2, 4)           @det43 det256
mx (2.5, 3.5)                 @det187 det256
mz (3, 3.5)                   @det202 det503
mxx (2, 5.5) (2, 6)           @det135 det147
mx (2.5, 5.5)                 @det135 det179
mz (3, 5.5)                   @det465 det727
mxx (3, 1) (3, 0.5)           @det625 det627
mx (3.5, 0.5)                 @det157 det627
mz (4, 0.5)                   @det57 det655
mxx (3, 2.5) (3, 3)           @det71 det254
mx (3.5, 2.5)                 @det71 det183
mz (4, 2.5)                   @det283 det534
mxx (3, 4.5) (3, 5)           @det291 det340
mx (3.5, 4.5)                 @det243 det291
mz (4, 4.5)                   @det26 det503
mxx (4, 1.5) (4, 2)           @det156 det595
mx (4.5, 1.5)                 @det156 det215
mz (5, 1.5)                   @det57 det159
mxx (4, 4) (4, 3.5)           @det11 det90
mx (4.5, 3.5)                 @det90 det218
mz (5, 3.5)                   @det199 det534
mxx (4, 5.5) (4, 6)           @det319 det530
mx (4.5, 5.5)                 @det253 det319
mz (5, 5.5)                   @det25 det26
mxx (5, 0.5) (5, 1)           @det12 det76
mx (5.5, 0.5)                 @det12 det249
mz (6, 0.5)                   @det210
mxx (6, 1.5) (6, 2)           @det85 det648
mxx (5, 3) (5, 2.5)           @det21 det490
mx (5.5, 2.5)                 @det151 det490
mz (6, 2.5)                   @det159
mxx (6, 3.5) (6, 4)           @det129 det369
mxx (5, 4.5) (5, 5)           @det193 det557
mx (5.5, 4.5)                 @det184 det193
mz (6, 4.5)                   @det199
mxx (6, 6) (6, 5.5)           @det589 det731
mxx (0.5, 0.5) (0.5, 1)       @det229 det539
mzz (1, 0) (0.5, 0)           @det22
mxx (0.5, 2.5) (0.5, 3)       @det142 det189
mzz (1, 2) (0.5, 2)           @det514
mxx (0.5, 5) (0.5, 4.5)       @det19 det616
mzz (1, 4) (0.5, 4)           @det347
mzz (0.5, 6) (1, 6)           @det289
mxx (1.5, 1.5) (1.5, 2)       @det40 det438
mzz (1.5, 1) (2, 1)           @det303
mxx (1.5, 4) (1.5, 3.5)       @det43 det528
mzz (2, 3) (1.5, 3)           @det747
mxx (1.5, 5.5) (1.5, 6)       @det147 det430
mzz (1.5, 5) (2, 5)           @det690
mxx (2.5, 0.5) (2.5, 1)       @det229 det625
mzz (2.5, 0) (3, 0)           @det115
mxx (2.5, 2.5) (2.5, 3)       @det142 det254
mzz (2.5, 2) (3, 2)           @det202
mxx (2.5, 4.5) (2.5, 5)       @det340 det616
mzz (2.5, 4) (3, 4)           @det465
mzz (2.5, 6) (3, 6)           @det665
mxx (3.5, 1.5) (3.5, 2)       @det40 det595
mzz (3.5, 1) (4, 1)           @det283
mxx (3.5, 3.5) (3.5, 4)       @det11 det43
mzz (3.5, 3) (4, 3)           @det503
mxx (3.5, 5.5) (3.5, 6)       @det147 det530
mzz (3.5, 5) (4, 5)           @det727
mxx (4.5, 0.5) (4.5, 1)       @det76 det625
mzz (5, 0) (4.5, 0)           @det57
mxx (4.5, 2.5) (4.5, 3)       @det21 det254
mzz (4.5, 2) (5, 2)           @det534
mxx (4.5, 4.5) (4.5, 5)       @det340 det557
mzz (5, 4) (4.5, 4)           @det26
mzz (4.5, 6) (5, 6)           @det583
mxx (5.5, 1.5) (5.5, 2)       @det595 det648
mzz (5.5, 1) (6, 1)           @det159
mxx (5.5, 3.5) (5.5, 4)       @det11 det369
mzz (5.5, 3) (6, 3)           @det199
mxx (5.5, 5.5) (5.5, 6)       @det530 det731
mzz (5.5, 5) (6, 5)           @det25

--------          7
mxx (0, 0.5) (0, 0)           @det38 det539
mzz (0, 1.5) (0.5, 1.5)       @det22 det514
mxx (1, 1) (1, 1.5)           @det220 det438
mxx (0, 2) (0, 2.5)           @det189 det654
mzz (0, 3.5) (0.5, 3.5)       @det347 det514
mxx (1, 3) (1, 3.5)           @det139 det528
mxx (0, 4) (0, 4.5)           @det19 det393
mzz (0.5, 5.5) (0, 5.5)       @det289 det347
mxx (1, 5) (1, 5.5)           @det430 det532
mzz (1, 0.5) (1.5, 0.5)       @det303 det737
mxx (2, 0) (2, 0.5)           @det229 det612
mzz (1, 2.5) (1.5, 2.5)       @det303 det747
mxx (2, 2) (2, 2.5)           @det55 det142
mzz (1.5, 4.5) (1, 4.5)       @det690 det747
mxx (2, 4.5) (2, 4)           @det42 det616
mzz (2, 1.5) (2.5, 1.5)       @det115 det202
mxx (3, 1.5) (3, 1)           @det40 det58
mzz (2, 3.5) (2.5, 3.5)       @det202 det465
mxx (3, 3.5) (3, 3)           @det43 det256
mzz (2, 5.5) (2.5, 5.5)       @det465 det665
mxx (3, 5) (3, 5.5)           @det135 det147
mzz (3.5, 0.5) (3, 0.5)       @det283 det655
mxx (4, 0) (4, 0.5)           @det625 det627
mzz (3, 2.5) (3.5, 2.5)       @det283 det503
mxx (4, 2) (4, 2.5)           @det71 det254
mzz (3, 4.5) (3.5, 4.5)       @det503 det727
mxx (4, 4.5) (4, 4)           @det291 det340
mzz (4, 1.5) (4.5, 1.5)       @det57 det534
mxx (5, 1) (5, 1.5)           @det156 det595
mzz (4.5, 3.5) (4, 3.5)       @det26 det534
mxx (5, 3.5) (5, 3)           @det11 det90
mzz (4, 5.5) (4.5, 5.5)       @det26 det583
mxx (5, 5.5) (5, 5)           @det319 det530
mzz (5, 0.5) (5.5, 0.5)       @det159 det210
mxx (6, 0) (6, 0.5)           @det12 det76
mzz (5.5, 2.5) (5, 2.5)       @det159 det199
mxx (6, 2.5) (6, 2)           @det21 det490
mzz (5, 4.5) (5.5, 4.5)       @det25 det199
mxx (6, 4) (6, 4.5)           @det193 det557
mzz (0, 1) (0.5, 1)           @det22
mz (0.5, 0.5)                 @det434
mx (0.5, 0)                   @det38 det229
mzz (0, 3) (0.5, 3)           @det514
mz (0.5, 2.5)                 @det454
mx (0.5, 2)                   @det142 det220 det438 det654
mzz (0.5, 5) (0, 5)           @det347
mz (0.5, 4.5)                 @det492
mx (0.5, 4)                   @det139 det393 det528 det616
mx (0.5, 6)                   @det430 det532
mzz (1, 0) (1.5, 0)           @det394 det737
mzz (1, 2) (1.5, 2)           @det303
mz (1.5, 1.5)                 @det472
mx (1.5, 1)                   @det40 det220 det229 det612
mzz (1.5, 4) (1, 4)           @det747
mz (1.5, 3.5)                 @det401
mx (1.5, 3)                   @det43 det55 det139 det142
mzz (1, 6) (1.5, 6)           @det690
mz (1.5, 5.5)                 @det409
mx (1.5, 5)                   @det42 det147 det532 det616
mzz (2, 1) (2.5, 1)           @det115
mz (2.5, 0.5)                 @det420
mx (2.5, 0)                   @det612 det625
mzz (2, 3) (2.5, 3)           @det202
mz (2.5, 2.5)                 @det446
mx (2.5, 2)                   @det40 det55 det58 det254
mzz (2, 5) (2.5, 5)           @det465
mz (2.5, 4.5)                 @det452
mx (2.5, 4)                   @det42 det43 det256 det340
mx (2.5, 6)                   @det135 det147
mzz (3.5, 0) (3, 0)           @det416 det655
mzz (3, 2) (3.5, 2)           @det283
mz (3.5, 1.5)                 @det448
mx (3.5, 1)                   @det58 det595 det625 det627
mzz (3, 4) (3.5, 4)           @det503
mz (3.5, 3.5)                 @det444
mx (3.5, 3)                   @det11 det71 det254 det256
mzz (3.5, 6) (3, 6)           @det727
mz (3.5, 5.5)                 @det398
mx (3.5, 5)                   @det135 det291 det340 det530
mzz (4, 1) (4.5, 1)           @det57
mz (4.5, 0.5)                 @det441
mx (4.5, 0)                   @det76 det627
mzz (4.5, 3) (4, 3)           @det534
mz (4.5, 2.5)                 @det467
mx (4.5, 2)                   @det21 det71 det156 det595
mzz (4, 5) (4.5, 5)           @det26
mz (4.5, 4.5)                 @det459
mx (4.5, 4)                   @det11 det90 det291 det557
mx (4.5, 6)                   @det319 det530
mzz (5, 0) (5.5, 0)           @det34 det210
mzz (5.5, 2) (5, 2)           @det159
mz (5.5, 1.5)                 @det413
mx (5.5, 1)                   @det12 det76 det156 det648
mzz (5, 4) (5.5, 4)           @det199
mz (5.5, 3.5)                 @det400
mx (5.5, 3)                   @det21 det90 det369 det490
mzz (5, 6) (5.5, 6)           @det25
mz (5.5, 5.5)                 @det433
mx (5.5, 5)                   @det193 det319 det557 det731

--------          8
mzz (1, 1.5) (0.5, 1.5)       @det22 det514
mxx (0, 1.5) (0, 1)           @det220 det438
mzz (1, 3.5) (0.5, 3.5)       @det347 det514
mxx (0, 3.5) (0, 3)           @det139 det528
mzz (0.5, 5.5) (1, 5.5)       @det289 det347
mxx (0, 5.5) (0, 5)           @det430 det532
mzz (1.5, 0.5) (2, 0.5)       @det303 det737
mxx (1, 0.5) (1, 0)           @det229 det612
mzz (1.5, 2.5) (2, 2.5)       @det303 det747
mxx (1, 2) (1, 2.5)           @det55 det142
mzz (1.5, 4.5) (2, 4.5)       @det690 det747
mxx (1, 4) (1, 4.5)           @det42 det616
mzz (3, 1.5) (2.5, 1.5)       @det115 det202
mxx (2, 1) (2, 1.5)           @det40 det58
mzz (2.5, 3.5) (3, 3.5)       @det202 det465
mxx (2, 3.5) (2, 3)           @det43 det256
mzz (2.5, 5.5) (3, 5.5)       @det465 det665
mxx (2, 5.5) (2, 5)           @det135 det147
mzz (3.5, 0.5) (4, 0.5)       @det283 det655
mxx (3, 0) (3, 0.5)           @det625 det627
mzz (3.5, 2.5) (4, 2.5)       @det283 det503
mxx (3, 2.5) (3, 2)           @det71 det254
mzz (4, 4.5) (3.5, 4.5)       @det503 det727
mxx (3, 4.5) (3, 4)           @det291 det340
mzz (5, 1.5) (4.5, 1.5)       @det57 det534
mxx (4, 1.5) (4, 1)           @det156 det595
mzz (5, 3.5) (4.5, 3.5)       @det26 det534
mxx (4, 3) (4, 3.5)           @det11 det90
mzz (5, 5.5) (4.5, 5.5)       @det26 det583
mxx (4, 5) (4, 5.5)           @det319 det530
mzz (5.5, 0.5) (6, 0.5)       @det159 det210
mxx (5, 0) (5, 0.5)           @det12 det76
mxx (6, 1) (6, 1.5)           @det85 det648
mzz (5.5, 2.5) (6, 2.5)       @det159 det199
mxx (5, 2) (5, 2.5)           @det21 det490
mxx (6, 3) (6, 3.5)           @det129 det369
mzz (5.5, 4.5) (6, 4.5)       @det25 det199
mxx (5, 4.5) (5, 4)           @det193 det557
mxx (6, 5.5) (6, 5)           @det589 det731
mzz (0.5, 0) (0, 0)           @noisy det22 det788
mz (0.5, 0.5)                 @noisy det434 det788
mx (0.5, 1)                   @noisy det220 det438 det539 det612
mzz (0, 2) (0.5, 2)           @noisy det497 det514
mz (0.5, 2.5)                 @noisy det454 det497
mx (0.5, 3)                   @noisy det55 det139 det189 det528
mzz (0, 4) (0.5, 4)           @noisy det347 det451
mz (0.5, 4.5)                 @noisy det451 det492
mx (0.5, 5)                   @noisy det19 det42 det430 det532
mzz (0.5, 6) (0, 6)           @noisy det289 det307
mx (1.5, 0)                   @noisy det229 det612
mzz (1, 1) (1.5, 1)           @noisy det303 det711
mz (1.5, 1.5)                 @noisy det472 det711
mx (1.5, 2)                   @noisy det55 det58 det142 det438
mzz (1, 3) (1.5, 3)           @noisy det408 det747
mz (1.5, 3.5)                 @noisy det401 det408
mx (1.5, 4)                   @noisy det42 det256 det528 det616
mzz (1.5, 5) (1, 5)           @noisy det652 det690
mz (1.5, 5.5)                 @noisy det409 det652
mx (1.5, 6)                   @noisy det135 det430
mzz (2, 0) (2.5, 0)           @noisy det115 det125
mz (2.5, 0.5)                 @noisy det125 det420
mx (2.5, 1)                   @noisy det40 det58 det229 det627
mzz (2.5, 2) (2, 2)           @noisy det202 det476
mz (2.5, 2.5)                 @noisy det446 det476
mx (2.5, 3)                   @noisy det43 det71 det142 det256
mzz (2, 4) (2.5, 4)           @noisy det465 det646
mz (2.5, 4.5)                 @noisy det452 det646
mx (2.5, 5)                   @noisy det135 det147 det291 det616
mzz (2, 6) (2.5, 6)           @noisy det35 det665
mx (3.5, 0)                   @noisy det625 det627
mzz (3, 1) (3.5, 1)           @noisy det283 det462
mz (3.5, 1.5)                 @noisy det448 det462
mx (3.5, 2)                   @noisy det40 det71 det156 det254
mzz (3, 3) (3.5, 3)           @noisy det503 det618
mz (3.5, 3.5)                 @noisy det444 det618
mx (3.5, 4)                   @noisy det43 det90 det291 det340
mzz (3.5, 5) (3, 5)           @noisy det727 det738
mz (3.5, 5.5)                 @noisy det398 det738
mx (3.5, 6)                   @noisy det147 det319
mzz (4, 0) (4.5, 0)           @noisy det57 det227
mz (4.5, 0.5)                 @noisy det227 det441
mx (4.5, 1)                   @noisy det12 det156 det595 det625
mzz (4.5, 2) (4, 2)           @noisy det529 det534
mz (4.5, 2.5)                 @noisy det467 det529
mx (4.5, 3)                   @noisy det11 det90 det254 det490
mzz (4, 4) (4.5, 4)           @noisy det4 det26
mz (4.5, 4.5)                 @noisy det4 det459
mx (4.5, 5)                   @noisy det193 det319 det340 det530
mzz (4, 6) (4.5, 6)           @noisy det583 det587
mx (5.5, 0)                   @noisy det12 det76
mzz (5.5, 1) (5, 1)           @noisy det126 det159
mz (5.5, 1.5)                 @noisy det126 det413
mx (5.5, 2)                   @noisy det21 det85 det490 det595
mzz (5, 3) (5.5, 3)           @noisy det199 det688
mz (5.5, 3.5)                 @noisy det400 det688
mx (5.5, 4)                   @noisy det11 det129 det193 det557
mzz (5, 5) (5.5, 5)           @noisy det25 det118
mz (5.5, 5.5)                 @noisy det118 det433
mx (5.5, 6)                   @noisy det530 det589

--------          9
mxx (0, 1) (0, 0.5)           @det38 det539
mxx (1, 1.5) (1, 2)           @det220 det438
mx (0.5, 1.5)                 @det438 det701
mz (0, 1.5)                   @det22 det497
mxx (0, 2.5) (0, 3)           @det189 det654
mxx (1, 3.5) (1, 4)           @det139 det528
mx (0.5, 3.5)                 @det528 det653
mz (0, 3.5)                   @det451 det514
mxx (0, 4.5) (0, 5)           @det19 det393
mxx (1, 6) (1, 5.5)           @det430 det532
mx (0.5, 5.5)                 @det430 det643
mz (0, 5.5)                   @det307 det347
mxx (2, 0.5) (2, 1)           @det229 det612
mx (1.5, 0.5)                 @det229 det637
mz (1, 0.5)                   @det22 det711 det737 det788
mxx (2, 3) (2, 2.5)           @det55 det142
mx (1.5, 2.5)                 @det142 det683
mz (1, 2.5)                   @det303 det408 det497 det514
mxx (2, 4.5) (2, 5)           @det42 det616
mx (1.5, 4.5)                 @det616 det706
mz (1, 4.5)                   @det347 det451 det652 det747
mxx (3, 1.5) (3, 2)           @det40 det58
mx (2.5, 1.5)                 @det40 det620
mz (2, 1.5)                   @det115 det303 det476 det711
mxx (3, 3.5) (3, 4)           @det43 det256
mx (2.5, 3.5)                 @det43 det607
mz (2, 3.5)                   @det202 det408 det646 det747
mxx (3, 5.5) (3, 6)           @det135 det147
mx (2.5, 5.5)                 @det147 det682
mz (2, 5.5)                   @det35 det465 det652 det690
mxx (4, 0.5) (4, 1)           @det625 det627
mx (3.5, 0.5)                 @det625 det658
mz (3, 0.5)                   @det115 det125 det462 det655
mxx (4, 2.5) (4, 3)           @det71 det254
mx (3.5, 2.5)                 @det254 det641
mz (3, 2.5)                   @det202 det283 det476 det618
mxx (4, 4.5) (4, 5)           @det291 det340
mx (3.5, 4.5)                 @det340 det622
mz (3, 4.5)                   @det465 det503 det646 det738
mxx (5, 1.5) (5, 2)           @det156 det595
mx (4.5, 1.5)                 @det595 det623
mz (4, 1.5)                   @det57 det283 det462 det529
mxx (5, 3.5) (5, 4)           @det11 det90
mx (4.5, 3.5)                 @det11 det676
mz (4, 3.5)                   @det4 det503 det534 det618
mxx (5, 5.5) (5, 6)           @det319 det530
mx (4.5, 5.5)                 @det530 det633
mz (4, 5.5)                   @det26 det587 det727 det738
mxx (6, 1) (6, 0.5)           @det12 det76
mx (5.5, 0.5)                 @det76 det628
mz (5, 0.5)                   @det57 det126 det210 det227
mz (6, 1.5)                   @det126 det159
mxx (6, 2.5) (6, 3)           @det21 det490
mx (5.5, 2.5)                 @det21 det668
mz (5, 2.5)                   @det159 det529 det534 det688
mz (6, 3.5)                   @det199 det688
mxx (6, 4.5) (6, 5)           @det193 det557
mx (5.5, 4.5)                 @det557 det645
mz (5, 4.5)                   @det4 det26 det118 det199
mz (6, 5.5)                   @det25 det118
mxx (0.5, 0.5) (0.5, 0)       @noisy det38 det612
mzz (1, 1) (0.5, 1)           @noisy det22 det788
mxx (0.5, 2.5) (0.5, 2)       @noisy det55 det654
mzz (1, 3) (0.5, 3)           @noisy det497 det514
mxx (0.5, 4.5) (0.5, 4)       @noisy det42 det393
mzz (0.5, 5) (1, 5)           @noisy det347 det451
mzz (1.5, 0) (2, 0)           @noisy det419 det737
mxx (1.5, 1.5) (1.5, 1)       @noisy det58 det220
mzz (1.5, 2) (2, 2)           @noisy det303 det711
mxx (1.5, 3.5) (1.5, 3)       @noisy det139 det256
mzz (1.5, 4) (2, 4)           @noisy det408 det747
mxx (1.5, 5) (1.5, 5.5)       @noisy det135 det532
mzz (1.5, 6) (2, 6)           @noisy det652 det690
mxx (2.5, 0.5) (2.5, 0)       @noisy det612 det627
mzz (3, 1) (2.5, 1)           @noisy det115 det125
mxx (2.5, 2) (2.5, 2.5)       @noisy det55 det71
mzz (2.5, 3) (3, 3)           @noisy det202 det476
mxx (2.5, 4) (2.5, 4.5)       @noisy det42 det291
mzz (2.5, 5) (3, 5)           @noisy det465 det646
mzz (3.5, 0) (4, 0)           @noisy det651 det655
mxx (3.5, 1) (3.5, 1.5)       @noisy det58 det156
mzz (3.5, 2) (4, 2)           @noisy det283 det462
mxx (3.5, 3) (3.5, 3.5)       @noisy det90 det256
mzz (4, 4) (3.5, 4)           @noisy det503 det618
mxx (3.5, 5) (3.5, 5.5)       @noisy det135 det319
mzz (3.5, 6) (4, 6)           @noisy det727 det738
mxx (4.5, 0.5) (4.5, 0)       @noisy det12 det627
mzz (5, 1) (4.5, 1)           @noisy det57 det227
mxx (4.5, 2) (4.5, 2.5)       @noisy det71 det490
mzz (5, 3) (4.5, 3)           @noisy det529 det534
mxx (4.5, 4.5) (4.5, 4)       @noisy det193 det291
mzz (5, 5) (4.5, 5)           @noisy det4 det26
mzz (5.5, 0) (6, 0)           @noisy det210 det264
mxx (5.5, 1) (5.5, 1.5)       @noisy det85 det156
mzz (5.5, 2) (6, 2)           @noisy det126 det159
mxx (5.5, 3) (5.5, 3.5)       @noisy det90 det129
mzz (5.5, 4) (6, 4)           @noisy det199 det688
mxx (5.5, 5.5) (5.5, 5)       @noisy det319 det589
mzz (6, 6) (5.5, 6)           @noisy det25 det118

--------         10
mz (0, 0.5)                   @noisy det22 det788
mxx (0, 1.5) (0, 2)           @noisy det220 det332
mx (0.5, 1.5)                 @noisy det332 det701
mz (1, 1.5)                   @noisy det303 det514 det711 det788
mz (0, 2.5)                   @noisy det497 det514
mxx (0, 3.5) (0, 4)           @noisy det139 det478
mx (0.5, 3.5)                 @noisy det478 det653
mz (1, 3.5)                   @noisy det347 det408 det497 det747
mz (0, 4.5)                   @noisy det347 det451
mxx (0, 5.5) (0, 6)           @noisy det144 det532
mx (0.5, 5.5)                 @noisy det144 det643
mz (1, 5.5)                   @noisy det289 det451 det652 det690
mxx (1, 0.5) (1, 1)           @noisy det612 det760
mx (1.5, 0.5)                 @noisy det637 det760
mz (2, 0.5)                   @noisy det115 det125 det303 det419
mxx (1, 2.5) (1, 3)           @noisy det55 det97
mx (1.5, 2.5)                 @noisy det97 det683
mz (2, 2.5)                   @noisy det202 det476 det711 det747
mxx (1, 4.5) (1, 5)           @noisy det42 det213
mx (1.5, 4.5)                 @noisy det213 det706
mz (2, 4.5)                   @noisy det408 det465 det646 det690
mxx (2, 1.5) (2, 2)           @noisy det58 det423
mx (2.5, 1.5)                 @noisy det423 det620
mz (3, 1.5)                   @noisy det125 det202 det283 det462
mxx (2, 3.5) (2, 4)           @noisy det256 det729
mx (2.5, 3.5)                 @noisy det607 det729
mz (3, 3.5)                   @noisy det465 det476 det503 det618
mxx (2, 5.5) (2, 6)           @noisy det135 det297
mx (2.5, 5.5)                 @noisy det297 det682
mz (3, 5.5)                   @noisy det646 det665 det727 det738
mxx (3, 1) (3, 0.5)           @noisy det73 det627
mx (3.5, 0.5)                 @noisy det73 det658
mz (4, 0.5)                   @noisy det57 det227 det283 det651
mxx (3, 2.5) (3, 3)           @noisy det71 det306
mx (3.5, 2.5)                 @noisy det306 det641
mz (4, 2.5)                   @noisy det462 det503 det529 det534
mxx (3, 4.5) (3, 5)           @noisy det291 det421
mx (3.5, 4.5)                 @noisy det421 det622
mz (4, 4.5)                   @noisy det4 det26 det618 det727
mxx (4, 1.5) (4, 2)           @noisy det156 det173
mx (4.5, 1.5)                 @noisy det173 det623
mz (5, 1.5)                   @noisy det126 det159 det227 det534
mxx (4, 4) (4, 3.5)           @noisy det77 det90
mx (4.5, 3.5)                 @noisy det77 det676
mz (5, 3.5)                   @noisy det26 det199 det529 det688
mxx (4, 5.5) (4, 6)           @noisy det319 det540
mx (4.5, 5.5)                 @noisy det540 det633
mz (5, 5.5)                   @noisy det4 det25 det118 det583
mxx (5, 0.5) (5, 1)           @noisy det12 det153
mx (5.5, 0.5)                 @noisy det153 det628
mz (6, 0.5)                   @noisy det159 det264
mxx (6, 1.5) (6, 2)           @noisy det72 det85
mxx (5, 3) (5, 2.5)           @noisy det268 det490
mx (5.5, 2.5)                 @noisy det268 det668
mz (6, 2.5)                   @noisy det126 det199
mxx (6, 3.5) (6, 4)           @noisy det129 det471
mxx (5, 4.5) (5, 5)           @noisy det193 det197
mx (5.5, 4.5)                 @noisy det197 det645
mz (6, 4.5)                   @noisy det25 det688
mxx (6, 6) (6, 5.5)           @noisy det589 det639
mxx (0.5, 0.5) (0.5, 1)       @noisy det38 det612
mzz (1, 0) (0.5, 0)           @noisy det22 det788
mxx (0.5, 2.5) (0.5, 3)       @noisy det55 det654
mzz (1, 2) (0.5, 2)           @noisy det497 det514
mxx (0.5, 5) (0.5, 4.5)       @noisy det42 det393
mzz (1, 4) (0.5, 4)           @noisy det347 det451
mzz (0.5, 6) (1, 6)           @noisy det289 det307
mxx (1.5, 1.5) (1.5, 2)       @noisy det58 det220
mzz (1.5, 1) (2, 1)           @noisy det303 det711
mxx (1.5, 4) (1.5, 3.5)       @noisy det139 det256
mzz (2, 3) (1.5, 3)           @noisy det408 det747
mxx (1.5, 5.5) (1.5, 6)       @noisy det135 det532
mzz (1.5, 5) (2, 5)           @noisy det652 det690
mxx (2.5, 0.5) (2.5, 1)       @noisy det612 det627
mzz (2.5, 0) (3, 0)           @noisy det115 det125
mxx (2.5, 2.5) (2.5, 3)       @noisy det55 det71
mzz (2.5, 2) (3, 2)           @noisy det202 det476
mxx (2.5, 4.5) (2.5, 5)       @noisy det42 det291
mzz (2.5, 4) (3, 4)           @noisy det465 det646
mzz (2.5, 6) (3, 6)           @noisy det35 det665
mxx (3.5, 1.5) (3.5, 2)       @noisy det58 det156
mzz (3.5, 1) (4, 1)           @noisy det283 det462
mxx (3.5, 3.5) (3.5, 4)       @noisy det90 det256
mzz (3.5, 3) (4, 3)           @noisy det503 det618
mxx (3.5, 5.5) (3.5, 6)       @noisy det135 det319
mzz (3.5, 5) (4, 5)           @noisy det727 det738
mxx (4.5, 0.5) (4.5, 1)       @noisy det12 det627
mzz (5, 0) (4.5, 0)           @noisy det57 det227
mxx (4.5, 2.5) (4.5, 3)       @noisy det71 det490
mzz (4.5, 2) (5, 2)           @noisy det529 det534
mxx (4.5, 4.5) (4.5, 5)       @noisy det193 det291
mzz (5, 4) (4.5, 4)           @noisy det4 det26
mzz (4.5, 6) (5, 6)           @noisy det583 det587
mxx (5.5, 1.5) (5.5, 2)       @noisy det85 det156
mzz (5.5, 1) (6, 1)           @noisy det126 det159
mxx (5.5, 3.5) (5.5, 4)       @noisy det90 det129
mzz (5.5, 3) (6, 3)           @noisy det199 det688
mxx (5.5, 5.5) (5.5, 6)       @noisy det319 det589
mzz (5.5, 5) (6, 5)           @noisy det25 det118

--------         11
mxx (0, 0.5) (0, 0)           @noisy det38 det508
mzz (0, 1.5) (0.5, 1.5)       @noisy det497 det788
mxx (1, 1) (1, 1.5)           @noisy det220 det332
mxx (0, 2) (0, 2.5)           @noisy det48 det654
mzz (0, 3.5) (0.5, 3.5)       @noisy det451 det497
mxx (1, 3) (1, 3.5)           @noisy det139 det478
mxx (0, 4) (0, 4.5)           @noisy det393 det752
mzz (0.5, 5.5) (0, 5.5)       @noisy det307 det451
mxx (1, 5) (1, 5.5)           @noisy det144 det532
mzz (1, 0.5) (1.5, 0.5)       @noisy det419 det711
mxx (2, 0) (2, 0.5)           @noisy det612 det760
mzz (1, 2.5) (1.5, 2.5)       @noisy det408 det711
mxx (2, 2) (2, 2.5)           @noisy det55 det97
mzz (1.5, 4.5) (1, 4.5)       @noisy det408 det652
mxx (2, 4.5) (2, 4)           @noisy det42 det213
mzz (2, 1.5) (2.5, 1.5)       @noisy det125 det476
mxx (3, 1.5) (3, 1)           @noisy det58 det423
mzz (2, 3.5) (2.5, 3.5)       @noisy det476 det646
mxx (3, 3.5) (3, 3)           @noisy det256 det729
mzz (2, 5.5) (2.5, 5.5)       @noisy det35 det646
mxx (3, 5) (3, 5.5)           @noisy det135 det297
mzz (3.5, 0.5) (3, 0.5)       @noisy det462 det651
mxx (4, 0) (4, 0.5)           @noisy det73 det627
mzz (3, 2.5) (3.5, 2.5)       @noisy det462 det618
mxx (4, 2) (4, 2.5)           @noisy det71 det306
mzz (3, 4.5) (3.5, 4.5)       @noisy det618 det738
mxx (4, 4.5) (4, 4)           @noisy det291 det421
mzz (4, 1.5) (4.5, 1.5)       @noisy det227 det529
mxx (5, 1) (5, 1.5)           @noisy det156 det173
mzz (4.5, 3.5) (4, 3.5)       @noisy det4 det529
mxx (5, 3.5) (5, 3)           @noisy det77 det90
mzz (4, 5.5) (4.5, 5.5)       @noisy det4 det587
mxx (5, 5.5) (5, 5)           @noisy det319 det540
mzz (5, 0.5) (5.5, 0.5)       @noisy det126 det264
mxx (6, 0) (6, 0.5)           @noisy det12 det153
mzz (5.5, 2.5) (5, 2.5)       @noisy det126 det688
mxx (6, 2.5) (6, 2)           @noisy det268 det490
mzz (5, 4.5) (5.5, 4.5)       @noisy det118 det688
mxx (6, 4) (6, 4.5)           @noisy det193 det197
mzz (0, 1) (0.5, 1)           @noisy det22 det788
mz (0.5, 0.5)                 @noisy det22 det96
mx (0.5, 0)                   @noisy det508 det612
mzz (0, 3) (0.5, 3)           @noisy det497 det514
mz (0.5, 2.5)                 @noisy det81 det514
mx (0.5, 2)                   @noisy det48 det55 det220 det332
mzz (0.5, 5) (0, 5)           @noisy det347 det451
mz (0.5, 4.5)                 @noisy det87 det347
mx (0.5, 4)                   @noisy det42 det139 det478 det752
mx (0.5, 6)                   @noisy det144 det532
mzz (1, 0) (1.5, 0)           @noisy det419 det737
mzz (1, 2) (1.5, 2)           @noisy det303 det711
mz (1.5, 1.5)                 @noisy det89 det303
mx (1.5, 1)                   @noisy det58 det332 det612 det760
mzz (1.5, 4) (1, 4)           @noisy det408 det747
mz (1.5, 3.5)                 @noisy det106 det747
mx (1.5, 3)                   @noisy det55 det97 det256 det478
mzz (1, 6) (1.5, 6)           @noisy det652 det690
mz (1.5, 5.5)                 @noisy det117 det690
mx (1.5, 5)                   @noisy det42 det135 det144 det213
mzz (2, 1) (2.5, 1)           @noisy det115 det125
mz (2.5, 0.5)                 @noisy det115 det132
mx (2.5, 0)                   @noisy det627 det760
mzz (2, 3) (2.5, 3)           @noisy det202 det476
mz (2.5, 2.5)                 @noisy det50 det202
mx (2.5, 2)                   @noisy det58 det71 det97 det423
mzz (2, 5) (2.5, 5)           @noisy det465 det646
mz (2.5, 4.5)                 @noisy det63 det465
mx (2.5, 4)                   @noisy det213 det256 det291 det729
mx (2.5, 6)                   @noisy det135 det297
mzz (3.5, 0) (3, 0)           @noisy det651 det655
mzz (3, 2) (3.5, 2)           @noisy det283 det462
mz (3.5, 1.5)                 @noisy det54 det283
mx (3.5, 1)                   @noisy det73 det156 det423 det627
mzz (3, 4) (3.5, 4)           @noisy det503 det618
mz (3.5, 3.5)                 @noisy det46 det503
mx (3.5, 3)                   @noisy det71 det90 det306 det729
mzz (3.5, 6) (3, 6)           @noisy det727 det738
mz (3.5, 5.5)                 @noisy det100 det727
mx (3.5, 5)                   @noisy det291 det297 det319 det421
mzz (4, 1) (4.5, 1)           @noisy det57 det227
mz (4.5, 0.5)                 @noisy det57 det107
mx (4.5, 0)                   @noisy det12 det73
mzz (4.5, 3) (4, 3)           @noisy det529 det534
mz (4.5, 2.5)                 @noisy det69 det534
mx (4.5, 2)                   @noisy det156 det173 det306 det490
mzz (4, 5) (4.5, 5)           @noisy det4 det26
mz (4.5, 4.5)                 @noisy det26 det92
mx (4.5, 4)                   @noisy det77 det90 det193 det421
mx (4.5, 6)                   @noisy det319 det540
mzz (5, 0) (5.5, 0)           @noisy det210 det264
mzz (5.5, 2) (5, 2)           @noisy det126 det159
mz (5.5, 1.5)                 @noisy det122 det159
mx (5.5, 1)                   @noisy det12 det85 det153 det173
mzz (5, 4) (5.5, 4)           @noisy det199 det688
mz (5.5, 3.5)                 @noisy det101 det199
mx (5.5, 3)                   @noisy det77 det129 det268 det490
mzz (5, 6) (5.5, 6)           @noisy det25 det118
mz (5.5, 5.5)                 @noisy det25 det44
mx (5.5, 5)                   @noisy det193 det197 det540 det589

--------         12
mzz (1, 1.5) (0.5, 1.5)       @noisy det497 det788
mxx (0, 1.5) (0, 1)           @noisy det220 det332
mzz (1, 3.5) (0.5, 3.5)       @noisy det451 det497
mxx (0, 3.5) (0, 3)           @noisy det139 det478
mzz (0.5, 5.5) (1, 5.5)       @noisy det307 det451
mxx (0, 5.5) (0, 5)           @noisy det144 det532
mzz (1.5, 0.5) (2, 0.5)       @noisy det419 det711
mxx (1, 0.5) (1, 0)           @noisy det612 det760
mzz (1.5, 2.5) (2, 2.5)       @noisy det408 det711
mxx (1, 2) (1, 2.5)           @noisy det55 det97
mzz (1.5, 4.5) (2, 4.5)       @noisy det408 det652
mxx (1, 4) (1, 4.5)           @noisy det42 det213
mzz (3, 1.5) (2.5, 1.5)       @noisy det125 det476
mxx (2, 1) (2, 1.5)           @noisy det58 det423
mzz (2.5, 3.5) (3, 3.5)       @noisy det476 det646
mxx (2, 3.5) (2, 3)           @noisy det256 det729
mzz (2.5, 5.5) (3, 5.5)       @noisy det35 det646
mxx (2, 5.5) (2, 5)           @noisy det135 det297
mzz (3.5, 0.5) (4, 0.5)       @noisy det462 det651
mxx (3, 0) (3, 0.5)           @noisy det73 det627
mzz (3.5, 2.5) (4, 2.5)       @noisy det462 det618
mxx (3, 2.5) (3, 2)           @noisy det71 det306
mzz (4, 4.5) (3.5, 4.5)       @noisy det618 det738
mxx (3, 4.5) (3, 4)           @noisy det291 det421
mzz (5, 1.5) (4.5, 1.5)       @noisy det227 det529
mxx (4, 1.5) (4, 1)           @noisy det156 det173
mzz (5, 3.5) (4.5, 3.5)       @noisy det4 det529
mxx (4, 3) (4, 3.5)           @noisy det77 det90
mzz (5, 5.5) (4.5, 5.5)       @noisy det4 det587
mxx (4, 5) (4, 5.5)           @noisy det319 det540
mzz (5.5, 0.5) (6, 0.5)       @noisy det126 det264
mxx (5, 0) (5, 0.5)           @noisy det12 det153
mxx (6, 1) (6, 1.5)           @noisy det72 det85
mzz (5.5, 2.5) (6, 2.5)       @noisy det126 det688
mxx (5, 2) (5, 2.5)           @noisy det268 det490
mxx (6, 3) (6, 3.5)           @noisy det129 det471
mzz (5.5, 4.5) (6, 4.5)       @noisy det118 det688
mxx (5, 4.5) (5, 4)           @noisy det193 det197
mxx (6, 5.5) (6, 5)           @noisy det589 det639
mzz (0.5, 0) (0, 0)           @noisy det509 det788
mz (0.5, 0.5)                 @noisy det96 det509
mx (0.5, 1)                   @noisy det38 det220 det332 det760
mzz (0, 2) (0.5, 2)           @noisy det497 det697
mz (0.5, 2.5)                 @noisy det81 det697
mx (0.5, 3)                   @noisy det97 det139 det478 det654
mzz (0, 4) (0.5, 4)           @noisy det451 det516
mz (0.5, 4.5)                 @noisy det87 det516
mx (0.5, 5)                   @noisy det144 det213 det393 det532
mzz (0.5, 6) (0, 6)           @noisy det68 det307
mx (1.5, 0)                   @noisy det612 det760
mzz (1, 1) (1.5, 1)           @noisy det131 det711
mz (1.5, 1.5)                 @noisy det89 det131
mx (1.5, 2)                   @noisy det55 det97 det220 det423
mzz (1, 3) (1.5, 3)           @noisy det408 det792
mz (1.5, 3.5)                 @noisy det106 det792
mx (1.5, 4)                   @noisy det42 det139 det213 det729
mzz (1.5, 5) (1, 5)           @noisy det351 det652
mz (1.5, 5.5)                 @noisy det117 det351
mx (1.5, 6)                   @noisy det297 det532
mzz (2, 0) (2.5, 0)           @noisy det125 det466
mz (2.5, 0.5)                 @noisy det132 det466
mx (2.5, 1)                   @noisy det58 det73 det423 det612
mzz (2.5, 2) (2, 2)           @noisy det476 det571
mz (2.5, 2.5)                 @noisy det50 det571
mx (2.5, 3)                   @noisy det55 det256 det306 det729
mzz (2, 4) (2.5, 4)           @noisy det211 det646
mz (2.5, 4.5)                 @noisy det63 det211
mx (2.5, 5)                   @noisy det42 det135 det297 det421
mzz (2, 6) (2.5, 6)           @noisy det35 det301
mx (3.5, 0)                   @noisy det73 det627
mzz (3, 1) (3.5, 1)           @noisy det238 det462
mz (3.5, 1.5)                 @noisy det54 det238
mx (3.5, 2)                   @noisy det58 det71 det173 det306
mzz (3, 3) (3.5, 3)           @noisy det288 det618
mz (3.5, 3.5)                 @noisy det46 det288
mx (3.5, 4)                   @noisy det77 det256 det291 det421
mzz (3.5, 5) (3, 5)           @noisy det566 det738
mz (3.5, 5.5)                 @noisy det100 det566
mx (3.5, 6)                   @noisy det135 det540
mzz (4, 0) (4.5, 0)           @noisy det188 det227
mz (4.5, 0.5)                 @noisy det107 det188
mx (4.5, 1)                   @noisy det153 det156 det173 det627
mzz (4.5, 2) (4, 2)           @noisy det323 det529
mz (4.5, 2.5)                 @noisy det69 det323
mx (4.5, 3)                   @noisy det71 det77 det90 det268
mzz (4, 4) (4.5, 4)           @noisy det4 det255
mz (4.5, 4.5)                 @noisy det92 det255
mx (4.5, 5)                   @noisy det197 det291 det319 det540
mzz (4, 6) (4.5, 6)           @noisy det396 det587
mx (5.5, 0)                   @noisy det12 det153
mzz (5.5, 1) (5, 1)           @noisy det67 det126
mz (5.5, 1.5)                 @noisy det67 det122
mx (5.5, 2)                   @noisy det72 det156 det268 det490
mzz (5, 3) (5.5, 3)           @noisy det494 det688
mz (5.5, 3.5)                 @noisy det101 det494
mx (5.5, 4)                   @noisy det90 det193 det197 det471
mzz (5, 5) (5.5, 5)           @noisy det118 det663
mz (5.5, 5.5)                 @noisy det44 det663
mx (5.5, 6)                   @noisy det319 det639

--------         13
mxx (0, 1) (0, 0.5)           @noisy det38 det508
mxx (1, 1.5) (1, 2)           @noisy det220 det332
mx (0.5, 1.5)                 @noisy det220 det367
mz (0, 1.5)                   @noisy det697 det788
mxx (0, 2.5) (0, 3)           @noisy det48 det654
mxx (1, 3.5) (1, 4)           @noisy det139 det478
mx (0.5, 3.5)                 @noisy det139 det337
mz (0, 3.5)                   @noisy det497 det516
mxx (0, 4.5) (0, 5)           @noisy det393 det752
mxx (1, 6) (1, 5.5)           @noisy det144 det532
mx (0.5, 5.5)                 @noisy det344 det532
mz (0, 5.5)                   @noisy det68 det451
mxx (2, 0.5) (2, 1)           @noisy det612 det760
mx (1.5, 0.5)                 @noisy det296 det612
mz (1, 0.5)                   @noisy det131 det419 det509 det788
mxx (2, 3) (2, 2.5)           @noisy det55 det97
mx (1.5, 2.5)                 @noisy det55 det373
mz (1, 2.5)                   @noisy det497 det697 det711 det792
mxx (2, 4.5) (2, 5)           @noisy det42 det213
mx (1.5, 4.5)                 @noisy det42 det309
mz (1, 4.5)                   @noisy det351 det408 det451 det516
mxx (3, 1.5) (3, 2)           @noisy det58 det423
mx (2.5, 1.5)                 @noisy det58 det302
mz (2, 1.5)                   @noisy det125 det131 det571 det711
mxx (3, 3.5) (3, 4)           @noisy det256 det729
mx (2.5, 3.5)                 @noisy det256 det379
mz (2, 3.5)                   @noisy det211 det408 det476 det792
mxx (3, 5.5) (3, 6)           @noisy det135 det297
mx (2.5, 5.5)                 @noisy det135 det374
mz (2, 5.5)                   @noisy det301 det351 det646 det652
mxx (4, 0.5) (4, 1)           @noisy det73 det627
mx (3.5, 0.5)                 @noisy det345 det627
mz (3, 0.5)                   @noisy det125 det238 det466 det651
mxx (4, 2.5) (4, 3)           @noisy det71 det306
mx (3.5, 2.5)                 @noisy det71 det376
mz (3, 2.5)                   @noisy det288 det462 det476 det571
mxx (4, 4.5) (4, 5)           @noisy det291 det421
mx (3.5, 4.5)                 @noisy det291 det305
mz (3, 4.5)                   @noisy det211 det566 det618 det646
mxx (5, 1.5) (5, 2)           @noisy det156 det173
mx (4.5, 1.5)                 @noisy det156 det324
mz (4, 1.5)                   @noisy det227 det238 det323 det462
mxx (5, 3.5) (5, 4)           @noisy det77 det90
mx (4.5, 3.5)                 @noisy det90 det328
mz (4, 3.5)                   @noisy det255 det288 det529 det618
mxx (5, 5.5) (5, 6)           @noisy det319 det540
mx (4.5, 5.5)                 @noisy det316 det319
mz (4, 5.5)                   @noisy det4 det396 det566 det738
mxx (6, 1) (6, 0.5)           @noisy det12 det153
mx (5.5, 0.5)                 @noisy det12 det310
mz (5, 0.5)                   @noisy det67 det188 det227 det264
mz (6, 1.5)                   @noisy det67 det126
mxx (6, 2.5) (6, 3)           @noisy det268 det490
mx (5.5, 2.5)                 @noisy det336 det490
mz (5, 2.5)                   @noisy det126 det323 det494 det529
mz (6, 3.5)                   @noisy det494 det688
mxx (6, 4.5) (6, 5)           @noisy det193 det197
mx (5.5, 4.5)                 @noisy det193 det377
mz (5, 4.5)                   @noisy det4 det255 det663 det688
mz (6, 5.5)                   @noisy det118 det663
mxx (0.5, 0.5) (0.5, 0)       @noisy det508 det760
mzz (1, 1) (0.5, 1)           @noisy det509 det788
mxx (0.5, 2.5) (0.5, 2)       @noisy det48 det97
mzz (1, 3) (0.5, 3)           @noisy det497 det697
mxx (0.5, 4.5) (0.5, 4)       @noisy det213 det752
mzz (0.5, 5) (1, 5)           @noisy det451 det516
mzz (1.5, 0) (2, 0)           @noisy det314 det419
mxx (1.5, 1.5) (1.5, 1)       @noisy det332 det423
mzz (1.5, 2) (2, 2)           @noisy det131 det711
mxx (1.5, 3.5) (1.5, 3)       @noisy det478 det729
mzz (1.5, 4) (2, 4)           @noisy det408 det792
mxx (1.5, 5) (1.5, 5.5)       @noisy det144 det297
mzz (1.5, 6) (2, 6)           @noisy det351 det652
mxx (2.5, 0.5) (2.5, 0)       @noisy det73 det760
mzz (3, 1) (2.5, 1)           @noisy det125 det466
mxx (2.5, 2) (2.5, 2.5)       @noisy det97 det306
mzz (2.5, 3) (3, 3)           @noisy det476 det571
mxx (2.5, 4) (2.5, 4.5)       @noisy det213 det421
mzz (2.5, 5) (3, 5)           @noisy det211 det646
mzz (3.5, 0) (4, 0)           @noisy det651 det716
mxx (3.5, 1) (3.5, 1.5)       @noisy det173 det423
mzz (3.5, 2) (4, 2)           @noisy det238 det462
mxx (3.5, 3) (3.5, 3.5)       @noisy det77 det729
mzz (4, 4) (3.5, 4)           @noisy det288 det618
mxx (3.5, 5) (3.5, 5.5)       @noisy det297 det540
mzz (3.5, 6) (4, 6)           @noisy det566 det738
mxx (4.5, 0.5) (4.5, 0)       @noisy det73 det153
mzz (5, 1) (4.5, 1)           @noisy det188 det227
mxx (4.5, 2) (4.5, 2.5)       @noisy det268 det306
mzz (5, 3) (4.5, 3)           @noisy det323 det529
mxx (4.5, 4.5) (4.5, 4)       @noisy det197 det421
mzz (5, 5) (4.5, 5)           @noisy det4 det255
mzz (5.5, 0) (6, 0)           @noisy det177 det264
mxx (5.5, 1) (5.5, 1.5)       @noisy det72 det173
mzz (5.5, 2) (6, 2)           @noisy det67 det126
mxx (5.5, 3) (5.5, 3.5)       @noisy det77 det471
mzz (5.5, 4) (6, 4)           @noisy det494 det688
mxx (5.5, 5.5) (5.5, 5)       @noisy det540 det639
mzz (6, 6) (5.5, 6)           @noisy det118 det663

--------         14
mz (0, 0.5)                   @noisy det509 det788
mxx (0, 1.5) (0, 2)           @noisy det317 det332
mx (0.5, 1.5)                 @noisy det317 det367
mz (1, 1.5)                   @noisy det131 det497 det509 det711
mz (0, 2.5)                   @noisy det497 det697
mxx (0, 3.5) (0, 4)           @noisy det478 det593
mx (0.5, 3.5)                 @noisy det337 det593
mz (1, 3.5)                   @noisy det408 det451 det697 det792
mz (0, 4.5)                   @noisy det451 det516
mxx (0, 5.5) (0, 6)           @noisy det144 det235
mx (0.5, 5.5)                 @noisy det235 det344
mz (1, 5.5)                   @noisy det307 det351 det516 det652
mxx (1, 0.5) (1, 1)           @noisy det56 det760
mx (1.5, 0.5)                 @noisy det56 det296
mz (2, 0.5)                   @noisy det125 det314 det466 det711
mxx (1, 2.5) (1, 3)           @noisy det97 det689
mx (1.5, 2.5)                 @noisy det373 det689
mz (2, 2.5)                   @noisy det131 det408 det476 det571
mxx (1, 4.5) (1, 5)           @noisy det201 det213
mx (1.5, 4.5)                 @noisy det201 det309
mz (2, 4.5)                   @noisy det211 det646 det652 det792
mxx (2, 1.5) (2, 2)           @noisy det281 det423
mx (2.5, 1.5)                 @noisy det281 det302
mz (3, 1.5)                   @noisy det238 det462 det466 det476
mxx (2, 3.5) (2, 4)           @noisy det661 det729
mx (2.5, 3.5)                 @noisy det379 det661
mz (3, 3.5)                   @noisy det288 det571 det618 det646
mxx (2, 5.5) (2, 6)           @noisy det297 det397
mx (2.5, 5.5)                 @noisy det374 det397
mz (3, 5.5)                   @noisy det35 det211 det566 det738
mxx (3, 1) (3, 0.5)           @noisy det73 det624
mx (3.5, 0.5)                 @noisy det345 det624
mz (4, 0.5)                   @noisy det188 det227 det462 det716
mxx (3, 2.5) (3, 3)           @noisy det306 det442
mx (3.5, 2.5)                 @noisy det376 det442
mz (4, 2.5)                   @noisy det238 det323 det529 det618
mxx (3, 4.5) (3, 5)           @noisy det234 det421
mx (3.5, 4.5)                 @noisy det234 det305
mz (4, 4.5)                   @noisy det4 det255 det288 det738
mxx (4, 1.5) (4, 2)           @noisy det173 det266
mx (4.5, 1.5)                 @noisy det266 det324
mz (5, 1.5)                   @noisy det67 det126 det188 det529
mxx (4, 4) (4, 3.5)           @noisy det77 det512
mx (4.5, 3.5)                 @noisy det328 det512
mz (5, 3.5)                   @noisy det4 det323 det494 det688
mxx (4, 5.5) (4, 6)           @noisy det540 det709
mx (4.5, 5.5)                 @noisy det316 det709
mz (5, 5.5)                   @noisy det118 det255 det587 det663
mxx (5, 0.5) (5, 1)           @noisy det153 det680
mx (5.5, 0.5)                 @noisy det310 det680
mz (6, 0.5)                   @noisy det126 det177
mxx (6, 1.5) (6, 2)           @noisy det72 det735
mxx (5, 3) (5, 2.5)           @noisy det260 det268
mx (5.5, 2.5)                 @noisy det260 det336
mz (6, 2.5)                   @noisy det67 det688
mxx (6, 3.5) (6, 4)           @noisy det449 det471
mxx (5, 4.5) (5, 5)           @noisy det169 det197
mx (5.5, 4.5)                 @noisy det169 det377
mz (6, 4.5)                   @noisy det118 det494
mxx (6, 6) (6, 5.5)           @noisy det608 det639
mxx (0.5, 0.5) (0.5, 1)       @noisy det508 det760
mzz (1, 0) (0.5, 0)           @noisy det509 det788
mxx (0.5, 2.5) (0.5, 3)       @noisy det48 det97
mzz (1, 2) (0.5, 2)           @noisy det497 det697
mxx (0.5, 5) (0.5, 4.5)       @noisy det213 det752
mzz (1, 4) (0.5, 4)           @noisy det451 det516
mzz (0.5, 6) (1, 6)           @noisy det68 det307
mxx (1.5, 1.5) (1.5, 2)       @noisy det332 det423
mzz (1.5, 1) (2, 1)           @noisy det131 det711
mxx (1.5, 4) (1.5, 3.5)       @noisy det478 det729
mzz (2, 3) (1.5, 3)           @noisy det408 det792
mxx (1.5, 5.5) (1.5, 6)       @noisy det144 det297
mzz (1.5, 5) (2, 5)           @noisy det351 det652
mxx (2.5, 0.5) (2.5, 1)       @noisy det73 det760
mzz (2.5, 0) (3, 0)           @noisy det125 det466
mxx (2.5, 2.5) (2.5, 3)       @noisy det97 det306
mzz (2.5, 2) (3, 2)           @noisy det476 det571
mxx (2.5, 4.5) (2.5, 5)       @noisy det213 det421
mzz (2.5, 4) (3, 4)           @noisy det211 det646
mzz (2.5, 6) (3, 6)           @noisy det35 det301
mxx (3.5, 1.5) (3.5, 2)       @noisy det173 det423
mzz (3.5, 1) (4, 1)           @noisy det238 det462
mxx (3.5, 3.5) (3.5, 4)       @noisy det77 det729
mzz (3.5, 3) (4, 3)           @noisy det288 det618
mxx (3.5, 5.5) (3.5, 6)       @noisy det297 det540
mzz (3.5, 5) (4, 5)           @noisy det566 det738
mxx (4.5, 0.5) (4.5, 1)       @noisy det73 det153
mzz (5, 0) (4.5, 0)           @noisy det188 det227
mxx (4.5, 2.5) (4.5, 3)       @noisy det268 det306
mzz (4.5, 2) (5, 2)           @noisy det323 det529
mxx (4.5, 4.5) (4.5, 5)       @noisy det197 det421
mzz (5, 4) (4.5, 4)           @noisy det4 det255
mzz (4.5, 6) (5, 6)           @noisy det396 det587
mxx (5.5, 1.5) (5.5, 2)       @noisy det72 det173
mzz (5.5, 1) (6, 1)           @noisy det67 det126
mxx (5.5, 3.5) (5.5, 4)       @noisy det77 det471
mzz (5.5, 3) (6, 3)           @noisy det494 det688
mxx (5.5, 5.5) (5.5, 6)       @noisy det540 det639
mzz (5.5, 5) (6, 5)           @noisy det118 det663

--------         15
mxx (0, 0.5) (0, 0)           @noisy det437 det508
mzz (0, 1.5) (0.5, 1.5)       @noisy det509 det697
mxx (1, 1) (1, 1.5)           @noisy det317 det332
mxx (0, 2) (0, 2.5)           @noisy det48 det642
mzz (0, 3.5) (0.5, 3.5)       @noisy det516 det697
mxx (1, 3) (1, 3.5)           @noisy det478 det593
mxx (0, 4) (0, 4.5)           @noisy det752 det759
mzz (0.5, 5.5) (0, 5.5)       @noisy det68 det516
mxx (1, 5) (1, 5.5)           @noisy det144 det235
mzz (1, 0.5) (1.5, 0.5)       @noisy det131 det314
mxx (2, 0) (2, 0.5)           @noisy det56 det760
mzz (1, 2.5) (1.5, 2.5)       @noisy det131 det792
mxx (2, 2) (2, 2.5)           @noisy det97 det689
mzz (1.5, 4.5) (1, 4.5)       @noisy det351 det792
mxx (2, 4.5) (2, 4)           @noisy det201 det213
mzz (2, 1.5) (2.5, 1.5)       @noisy det466 det571
mxx (3, 1.5) (3, 1)           @noisy det281 det423
mzz (2, 3.5) (2.5, 3.5)       @noisy det211 det571
mxx (3, 3.5) (3, 3)           @noisy det661 det729
mzz (2, 5.5) (2.5, 5.5)       @noisy det211 det301
mxx (3, 5) (3, 5.5)           @noisy det297 det397
mzz (3.5, 0.5) (3, 0.5)       @noisy det238 det716
mxx (4, 0) (4, 0.5)           @noisy det73 det624
mzz (3, 2.5) (3.5, 2.5)       @noisy det238 det288
mxx (4, 2) (4, 2.5)           @noisy det306 det442
mzz (3, 4.5) (3.5, 4.5)       @noisy det288 det566
mxx (4, 4.5) (4, 4)           @noisy det234 det421
mzz (4, 1.5) (4.5, 1.5)       @noisy det188 det323
mxx (5, 1) (5, 1.5)           @noisy det173 det266
mzz (4.5, 3.5) (4, 3.5)       @noisy det255 det323
mxx (5, 3.5) (5, 3)           @noisy det77 det512
mzz (4, 5.5) (4.5, 5.5)       @noisy det255 det396
mxx (5, 5.5) (5, 5)           @noisy det540 det709
mzz (5, 0.5) (5.5, 0.5)       @noisy det67 det177
mxx (6, 0) (6, 0.5)           @noisy det153 det680
mzz (5.5, 2.5) (5, 2.5)       @noisy det67 det494
mxx (6, 2.5) (6, 2)           @noisy det260 det268
mzz (5, 4.5) (5.5, 4.5)       @noisy det494 det663
mxx (6, 4) (6, 4.5)           @noisy det169 det197
mzz (0, 1) (0.5, 1)           @noisy det509 det788
mz (0.5, 0.5)                 @noisy det535 det788
mx (0.5, 0)                   @noisy det437 det760
mzz (0, 3) (0.5, 3)           @noisy det497 det697
mz (0.5, 2.5)                 @noisy det497 det538
mx (0.5, 2)                   @noisy det97 det317 det332 det642
mzz (0.5, 5) (0, 5)           @noisy det451 det516
mz (0.5, 4.5)                 @noisy det451 det555
mx (0.5, 4)                   @noisy det213 det478 det593 det759
mx (0.5, 6)                   @noisy det144 det235
mzz (1, 0) (1.5, 0)           @noisy det314 det419
mzz (1, 2) (1.5, 2)           @noisy det131 det711
mz (1.5, 1.5)                 @noisy det546 det711
mx (1.5, 1)                   @noisy det56 det317 det423 det760
mzz (1.5, 4) (1, 4)           @noisy det408 det792
mz (1.5, 3.5)                 @noisy det408 det576
mx (1.5, 3)                   @noisy det97 det593 det689 det729
mzz (1, 6) (1.5, 6)           @noisy det351 det652
mz (1.5, 5.5)                 @noisy det582 det652
mx (1.5, 5)                   @noisy det201 det213 det235 det297
mzz (2, 1) (2.5, 1)           @noisy det125 det466
mz (2.5, 0.5)                 @noisy det125 det592
mx (2.5, 0)                   @noisy det56 det73
mzz (2, 3) (2.5, 3)           @noisy det476 det571
mz (2.5, 2.5)                 @noisy det476 det545
mx (2.5, 2)                   @noisy det281 det306 det423 det689
mzz (2, 5) (2.5, 5)           @noisy det211 det646
mz (2.5, 4.5)                 @noisy det556 det646
mx (2.5, 4)                   @noisy det201 det421 det661 det729
mx (2.5, 6)                   @noisy det297 det397
mzz (3.5, 0) (3, 0)           @noisy det651 det716
mzz (3, 2) (3.5, 2)           @noisy det238 det462
mz (3.5, 1.5)                 @noisy det462 det550
mx (3.5, 1)                   @noisy det73 det173 det281 det624
mzz (3, 4) (3.5, 4)           @noisy det288 det618
mz (3.5, 3.5)                 @noisy det542 det618
mx (3.5, 3)                   @noisy det77 det306 det442 det661
mzz (3.5, 6) (3, 6)           @noisy det566 det738
mz (3.5, 5.5)                 @noisy det572 det738
mx (3.5, 5)                   @noisy det234 det397 det421 det540
mzz (4, 1) (4.5, 1)           @noisy det188 det227
mz (4.5, 0.5)                 @noisy det227 det588
mx (4.5, 0)                   @noisy det153 det624
mzz (4.5, 3) (4, 3)           @noisy det323 det529
mz (4.5, 2.5)                 @noisy det529 det567
mx (4.5, 2)                   @noisy det173 det266 det268 det442
mzz (4, 5) (4.5, 5)           @noisy det4 det255
mz (4.5, 4.5)                 @noisy det4 det563
mx (4.5, 4)                   @noisy det77 det197 det234 det512
mx (4.5, 6)                   @noisy det540 det709
mzz (5, 0) (5.5, 0)           @noisy det177 det264
mzz (5.5, 2) (5, 2)           @noisy det67 det126
mz (5.5, 1.5)                 @noisy det126 det585
mx (5.5, 1)                   @noisy det72 det153 det266 det680
mzz (5, 4) (5.5, 4)           @noisy det494 det688
mz (5.5, 3.5)                 @noisy det574 det688
mx (5.5, 3)                   @noisy det260 det268 det471 det512
mzz (5, 6) (5.5, 6)           @noisy det118 det663
mz (5.5, 5.5)                 @noisy det118 det590
mx (5.5, 5)                   @noisy det169 det197 det639 det709

--------         16
mzz (1, 1.5) (0.5, 1.5)       @noisy det509 det697
mxx (0, 1.5) (0, 1)           @noisy det317 det332
mzz (1, 3.5) (0.5, 3.5)       @noisy det516 det697
mxx (0, 3.5) (0, 3)           @noisy det478 det593
mzz (0.5, 5.5) (1, 5.5)       @noisy det68 det516
mxx (0, 5.5) (0, 5)           @noisy det144 det235
mzz (1.5, 0.5) (2, 0.5)       @noisy det131 det314
mxx (1, 0.5) (1, 0)           @noisy det56 det760
mzz (1.5, 2.5) (2, 2.5)       @noisy det131 det792
mxx (1, 2) (1, 2.5)           @noisy det97 det689
mzz (1.5, 4.5) (2, 4.5)       @noisy det351 det792
mxx (1, 4) (1, 4.5)           @noisy det201 det213
mzz (3, 1.5) (2.5, 1.5)       @noisy det466 det571
mxx (2, 1) (2, 1.5)           @noisy det281 det423
mzz (2.5, 3.5) (3, 3.5)       @noisy det211 det571
mxx (2, 3.5) (2, 3)           @noisy det661 det729
mzz (2.5, 5.5) (3, 5.5)       @noisy det211 det301
mxx (2, 5.5) (2, 5)           @noisy det297 det397
mzz (3.5, 0.5) (4, 0.5)       @noisy det238 det716
mxx (3, 0) (3, 0.5)           @noisy det73 det624
mzz (3.5, 2.5) (4, 2.5)       @noisy det238 det288
mxx (3, 2.5) (3, 2)           @noisy det306 det442
mzz (4, 4.5) (3.5, 4.5)       @noisy det288 det566
mxx (3, 4.5) (3, 4)           @noisy det234 det421
mzz (5, 1.5) (4.5, 1.5)       @noisy det188 det323
mxx (4, 1.5) (4, 1)           @noisy det173 det266
mzz (5, 3.5) (4.5, 3.5)       @noisy det255 det323
mxx (4, 3) (4, 3.5)           @noisy det77 det512
mzz (5, 5.5) (4.5, 5.5)       @noisy det255 det396
mxx (4, 5) (4, 5.5)           @noisy det540 det709
mzz (5.5, 0.5) (6, 0.5)       @noisy det67 det177
mxx (5, 0) (5, 0.5)           @noisy det153 det680
mxx (6, 1) (6, 1.5)           @noisy det72 det735
mzz (5.5, 2.5) (6, 2.5)       @noisy det67 det494
mxx (5, 2) (5, 2.5)           @noisy det260 det268
mxx (6, 3) (6, 3.5)           @noisy det449 det471
mzz (5.5, 4.5) (6, 4.5)       @noisy det494 det663
mxx (5, 4.5) (5, 4)           @noisy det169 det197
mxx (6, 5.5) (6, 5)           @noisy det608 det639
mzz (0.5, 0) (0, 0)           @noisy det473 det509
mz (0.5, 0.5)                 @noisy det473 det535
mx (0.5, 1)                   @noisy det56 det317 det332 det508
mzz (0, 2) (0.5, 2)           @noisy det108 det697
mz (0.5, 2.5)                 @noisy det108 det538
mx (0.5, 3)                   @noisy det48 det478 det593 det689
mzz (0, 4) (0.5, 4)           @noisy det406 det516
mz (0.5, 4.5)                 @noisy det406 det555
mx (0.5, 5)                   @noisy det144 det201 det235 det752
mzz (0.5, 6) (0, 6)           @noisy det68 det74
mx (1.5, 0)                   @noisy det56 det760
mzz (1, 1) (1.5, 1)           @noisy det131 det294
mz (1.5, 1.5)                 @noisy det294 det546
mx (1.5, 2)                   @noisy det97 det281 det332 det689
mzz (1, 3) (1.5, 3)           @noisy det757 det792
mz (1.5, 3.5)                 @noisy det576 det757
mx (1.5, 4)                   @noisy det201 det213 det478 det661
mzz (1.5, 5) (1, 5)           @noisy det351 det522
mz (1.5, 5.5)                 @noisy det522 det582
mx (1.5, 6)                   @noisy det144 det397
mzz (2, 0) (2.5, 0)           @noisy det466 det603
mz (2.5, 0.5)                 @noisy det592 det603
mx (2.5, 1)                   @noisy det281 det423 det624 det760
mzz (2.5, 2) (2, 2)           @noisy det569 det571
mz (2.5, 2.5)                 @noisy det545 det569
mx (2.5, 3)                   @noisy det97 det442 det661 det729
mzz (2, 4) (2.5, 4)           @noisy det211 det290
mz (2.5, 4.5)                 @noisy det290 det556
mx (2.5, 5)                   @noisy det213 det234 det297 det397
mzz (2, 6) (2.5, 6)           @noisy det158 det301
mx (3.5, 0)                   @noisy det73 det624
mzz (3, 1) (3.5, 1)           @noisy det238 det751
mz (3.5, 1.5)                 @noisy det550 det751
mx (3.5, 2)                   @noisy det266 det306 det423 det442
mzz (3, 3) (3.5, 3)           @noisy det263 det288
mz (3.5, 3.5)                 @noisy det263 det542
mx (3.5, 4)                   @noisy det234 det421 det512 det729
mzz (3.5, 5) (3, 5)           @noisy det204 det566
mz (3.5, 5.5)                 @noisy det204 det572
mx (3.5, 6)                   @noisy det297 det709
mzz (4, 0) (4.5, 0)           @noisy det188 det686
mz (4.5, 0.5)                 @noisy det588 det686
mx (4.5, 1)                   @noisy det73 det173 det266 det680
mzz (4.5, 2) (4, 2)           @noisy det323 det693
mz (4.5, 2.5)                 @noisy det567 det693
mx (4.5, 3)                   @noisy det77 det260 det306 det512
mzz (4, 4) (4.5, 4)           @noisy det255 det360
mz (4.5, 4.5)                 @noisy det360 det563
mx (4.5, 5)                   @noisy det169 det421 det540 det709
mzz (4, 6) (4.5, 6)           @noisy det23 det396
mx (5.5, 0)                   @noisy det153 det680
mzz (5.5, 1) (5, 1)           @noisy det67 det104
mz (5.5, 1.5)                 @noisy det104 det585
mx (5.5, 2)                   @noisy det173 det260 det268 det735
mzz (5, 3) (5.5, 3)           @noisy det494 det558
mz (5.5, 3.5)                 @noisy det558 det574
mx (5.5, 4)                   @noisy det77 det169 det197 det449
mzz (5, 5) (5.5, 5)           @noisy det629 det663
mz (5.5, 5.5)                 @noisy det590 det629
mx (5.5, 6)                   @noisy det540 det608

--------         17
mxx (0, 1) (0, 0.5)           @noisy det437 det508
mxx (1, 1.5) (1, 2)           @noisy det317 det332
mx (0.5, 1.5)                 @noisy det332 det791
mz (0, 1.5)                   @noisy det108 det509
mxx (0, 2.5) (0, 3)           @noisy det48 det642
mxx (1, 3.5) (1, 4)           @noisy det478 det593
mx (0.5, 3.5)                 @noisy det478 det778
mz (0, 3.5)                   @noisy det406 det697
mxx (0, 4.5) (0, 5)           @noisy det752 det759
mxx (1, 6) (1, 5.5)           @noisy det144 det235
mx (0.5, 5.5)                 @noisy det144 det783
mz (0, 5.5)                   @noisy det74 det516
mxx (2, 0.5) (2, 1)           @noisy det56 det760
mx (1.5, 0.5)                 @noisy det760 det763
mz (1, 0.5)                   @noisy det294 det314 det473 det509
mxx (2, 3) (2, 2.5)           @noisy det97 det689
mx (1.5, 2.5)                 @noisy det97 det764
mz (1, 2.5)                   @noisy det108 det131 det697 det757
mxx (2, 4.5) (2, 5)           @noisy det201 det213
mx (1.5, 4.5)                 @noisy det10 det213
mz (1, 4.5)                   @noisy det406 det516 det522 det792
mxx (3, 1.5) (3, 2)           @noisy det281 det423
mx (2.5, 1.5)                 @noisy det29 det423
mz (2, 1.5)                   @noisy det131 det294 det466 det569
mxx (3, 3.5) (3, 4)           @noisy det661 det729
mx (2.5, 3.5)                 @noisy det8 det729
mz (2, 3.5)                   @noisy det290 det571 det757 det792
mxx (3, 5.5) (3, 6)           @noisy det297 det397
mx (2.5, 5.5)                 @noisy det297 det765
mz (2, 5.5)                   @noisy det158 det211 det351 det522
mxx (4, 0.5) (4, 1)           @noisy det73 det624
mx (3.5, 0.5)                 @noisy det73 det742
mz (3, 0.5)                   @noisy det466 det603 det716 det751
mxx (4, 2.5) (4, 3)           @noisy det306 det442
mx (3.5, 2.5)                 @noisy det306 det768
mz (3, 2.5)                   @noisy det238 det263 det569 det571
mxx (4, 4.5) (4, 5)           @noisy det234 det421
mx (3.5, 4.5)                 @noisy det31 det421
mz (3, 4.5)                   @noisy det204 det211 det288 det290
mxx (5, 1.5) (5, 2)           @noisy det173 det266
mx (4.5, 1.5)                 @noisy det7 det173
mz (4, 1.5)                   @noisy det188 det238 det693 det751
mxx (5, 3.5) (5, 4)           @noisy det77 det512
mx (4.5, 3.5)                 @noisy det17 det77
mz (4, 3.5)                   @noisy det263 det288 det323 det360
mxx (5, 5.5) (5, 6)           @noisy det540 det709
mx (4.5, 5.5)                 @noisy det37 det540
mz (4, 5.5)                   @noisy det23 det204 det255 det566
mxx (6, 1) (6, 0.5)           @noisy det153 det680
mx (5.5, 0.5)                 @noisy det33 det153
mz (5, 0.5)                   @noisy det104 det177 det188 det686
mz (6, 1.5)                   @noisy det67 det104
mxx (6, 2.5) (6, 3)           @noisy det260 det268
mx (5.5, 2.5)                 @noisy det268 det773
mz (5, 2.5)                   @noisy det67 det323 det558 det693
mz (6, 3.5)                   @noisy det494 det558
mxx (6, 4.5) (6, 5)           @noisy det169 det197
mx (5.5, 4.5)                 @noisy det197 det771
mz (5, 4.5)                   @noisy det255 det360 det494 det629
mz (6, 5.5)                   @noisy det629 det663
mxx (0.5, 0.5) (0.5, 0)       @noisy det56 det437
mzz (1, 1) (0.5, 1)           @noisy det473 det509
mxx (0.5, 2.5) (0.5, 2)       @noisy det642 det689
mzz (1, 3) (0.5, 3)           @noisy det108 det697
mxx (0.5, 4.5) (0.5, 4)       @noisy det201 det759
mzz (0.5, 5) (1, 5)           @noisy det406 det516
mzz (1.5, 0) (2, 0)           @noisy det314 det769
mxx (1.5, 1.5) (1.5, 1)       @noisy det281 det317
mzz (1.5, 2) (2, 2)           @noisy det131 det294
mxx (1.5, 3.5) (1.5, 3)       @noisy det593 det661
mzz (1.5, 4) (2, 4)           @noisy det757 det792
mxx (1.5, 5) (1.5, 5.5)       @noisy det235 det397
mzz (1.5, 6) (2, 6)           @noisy det351 det522
mxx (2.5, 0.5) (2.5, 0)       @noisy det56 det624
mzz (3, 1) (2.5, 1)           @noisy det466 det603
mxx (2.5, 2) (2.5, 2.5)       @noisy det442 det689
mzz (2.5, 3) (3, 3)           @noisy det569 det571
mxx (2.5, 4) (2.5, 4.5)       @noisy det201 det234
mzz (2.5, 5) (3, 5)           @noisy det211 det290
mzz (3.5, 0) (4, 0)           @noisy det65 det716
mxx (3.5, 1) (3.5, 1.5)       @noisy det266 det281
mzz (3.5, 2) (4, 2)           @noisy det238 det751
mxx (3.5, 3) (3.5, 3.5)       @noisy det512 det661
mzz (4, 4) (3.5, 4)           @noisy det263 det288
mxx (3.5, 5) (3.5, 5.5)       @noisy det397 det709
mzz (3.5, 6) (4, 6)           @noisy det204 det566
mxx (4.5, 0.5) (4.5, 0)       @noisy det624 det680
mzz (5, 1) (4.5, 1)           @noisy det188 det686
mxx (4.5, 2) (4.5, 2.5)       @noisy det260 det442
mzz (5, 3) (4.5, 3)           @noisy det323 det693
mxx (4.5, 4.5) (4.5, 4)       @noisy det169 det234
mzz (5, 5) (4.5, 5)           @noisy det255 det360
mzz (5.5, 0) (6, 0)           @noisy det177 det415
mxx (5.5, 1) (5.5, 1.5)       @noisy det266 det735
mzz (5.5, 2) (6, 2)           @noisy det67 det104
mxx (5.5, 3) (5.5, 3.5)       @noisy det449 det512
mzz (5.5, 4) (6, 4)           @noisy det494 det558
mxx (5.5, 5.5) (5.5, 5)       @noisy det608 det709
mzz (6, 6) (5.5, 6)           @noisy det629 det663

--------         18
mz (0, 0.5)                   @noisy det473 det509
mxx (0, 1.5) (0, 2)           @noisy det75 det317
mx (0.5, 1.5)                 @noisy det75 det791
mz (1, 1.5)                   @noisy det131 det294 det473 det697
mz (0, 2.5)                   @noisy det108 det697
mxx (0, 3.5) (0, 4)           @noisy det329 det593
mx (0.5, 3.5)                 @noisy det329 det778
mz (1, 3.5)                   @noisy det108 det516 det757 det792
mz (0, 4.5)                   @noisy det406 det516
mxx (0, 5.5) (0, 6)           @noisy det235 det580
mx (0.5, 5.5)                 @noisy det580 det783
mz (1, 5.5)                   @noisy det68 det351 det406 det522
mxx (1, 0.5) (1, 1)           @noisy det56 det749
mx (1.5, 0.5)                 @noisy det749 det763
mz (2, 0.5)                   @noisy det131 det466 det603 det769
mxx (1, 2.5) (1, 3)           @noisy det78 det689
mx (1.5, 2.5)                 @noisy det78 det764
mz (2, 2.5)                   @noisy det294 det569 det571 det792
mxx (1, 4.5) (1, 5)           @noisy det66 det201
mx (1.5, 4.5)                 @noisy det10 det66
mz (2, 4.5)                   @noisy det211 det290 det351 det757
mxx (2, 1.5) (2, 2)           @noisy det281 det577
mx (2.5, 1.5)                 @noisy det29 det577
mz (3, 1.5)                   @noisy det238 det571 det603 det751
mxx (2, 3.5) (2, 4)           @noisy det661 det755
mx (2.5, 3.5)                 @noisy det8 det755
mz (3, 3.5)                   @noisy det211 det263 det288 det569
mxx (2, 5.5) (2, 6)           @noisy det397 det754
mx (2.5, 5.5)                 @noisy det754 det765
mz (3, 5.5)                   @noisy det204 det290 det301 det566
mxx (3, 1) (3, 0.5)           @noisy det350 det624
mx (3.5, 0.5)                 @noisy det350 det742
mz (4, 0.5)                   @noisy det65 det188 det238 det686
mxx (3, 2.5) (3, 3)           @noisy det442 det699
mx (3.5, 2.5)                 @noisy det699 det768
mz (4, 2.5)                   @noisy det288 det323 det693 det751
mxx (3, 4.5) (3, 5)           @noisy det234 det600
mx (3.5, 4.5)                 @noisy det31 det600
mz (4, 4.5)                   @noisy det255 det263 det360 det566
mxx (4, 1.5) (4, 2)           @noisy det261 det266
mx (4.5, 1.5)                 @noisy det7 det261
mz (5, 1.5)                   @noisy det67 det104 det323 det686
mxx (4, 4) (4, 3.5)           @noisy det216 det512
mx (4.5, 3.5)                 @noisy det17 det216
mz (5, 3.5)                   @noisy det255 det494 det558 det693
mxx (4, 5.5) (4, 6)           @noisy det649 det709
mx (4.5, 5.5)                 @noisy det37 det649
mz (5, 5.5)                   @noisy det360 det396 det629 det663
mxx (5, 0.5) (5, 1)           @noisy det464 det680
mx (5.5, 0.5)                 @noisy det33 det464
mz (6, 0.5)                   @noisy det67 det415
mxx (6, 1.5) (6, 2)           @noisy det735 det797
mxx (5, 3) (5, 2.5)           @noisy det260 det318
mx (5.5, 2.5)                 @noisy det318 det773
mz (6, 2.5)                   @noisy det104 det494
mxx (6, 3.5) (6, 4)           @noisy det217 det449
mxx (5, 4.5) (5, 5)           @noisy det169 det300
mx (5.5, 4.5)                 @noisy det300 det771
mz (6, 4.5)                   @noisy det558 det663
mxx (6, 6) (6, 5.5)           @noisy det562 det608
mxx (0.5, 0.5) (0.5, 1)       @noisy det56 det437
mzz (1, 0) (0.5, 0)           @noisy det473 det509
mxx (0.5, 2.5) (0.5, 3)       @noisy det642 det689
mzz (1, 2) (0.5, 2)           @noisy det108 det697
mxx (0.5, 5) (0.5, 4.5)       @noisy det201 det759
mzz (1, 4) (0.5, 4)           @noisy det406 det516
mzz (0.5, 6) (1, 6)           @noisy det68 det74
mxx (1.5, 1.5) (1.5, 2)       @noisy det281 det317
mzz (1.5, 1) (2, 1)           @noisy det131 det294
mxx (1.5, 4) (1.5, 3.5)       @noisy det593 det661
mzz (2, 3) (1.5, 3)           @noisy det757 det792
mxx (1.5, 5.5) (1.5, 6)       @noisy det235 det397
mzz (1.5, 5) (2, 5)           @noisy det351 det522
mxx (2.5, 0.5) (2.5, 1)       @noisy det56 det624
mzz (2.5, 0) (3, 0)           @noisy det466 det603
mxx (2.5, 2.5) (2.5, 3)       @noisy det442 det689
mzz (2.5, 2) (3, 2)           @noisy det569 det571
mxx (2.5, 4.5) (2.5, 5)       @noisy det201 det234
mzz (2.5, 4) (3, 4)           @noisy det211 det290
mzz (2.5, 6) (3, 6)           @noisy det158 det301
mxx (3.5, 1.5) (3.5, 2)       @noisy det266 det281
mzz (3.5, 1) (4, 1)           @noisy det238 det751
mxx (3.5, 3.5) (3.5, 4)       @noisy det512 det661
mzz (3.5, 3) (4, 3)           @noisy det263 det288
mxx (3.5, 5.5) (3.5, 6)       @noisy det397 det709
mzz (3.5, 5) (4, 5)           @noisy det204 det566
mxx (4.5, 0.5) (4.5, 1)       @noisy det624 det680
mzz (5, 0) (4.5, 0)           @noisy det188 det686
mxx (4.5, 2.5) (4.5, 3)       @noisy det260 det442
mzz (4.5, 2) (5, 2)           @noisy det323 det693
mxx (4.5, 4.5) (4.5, 5)       @noisy det169 det234
mzz (5, 4) (4.5, 4)           @noisy det255 det360
mzz (4.5, 6) (5, 6)           @noisy det23 det396
mxx (5.5, 1.5) (5.5, 2)       @noisy det266 det735
mzz (5.5, 1) (6, 1)           @noisy det67 det104
mxx (5.5, 3.5) (5.5, 4)       @noisy det449 det512
mzz (5.5, 3) (6, 3)           @noisy det494 det558
mxx (5.5, 5.5) (5.5, 6)       @noisy det608 det709
mzz (5.5, 5) (6, 5)           @noisy det629 det663

--------         19
mxx (0, 0.5) (0, 0)           @noisy det195 det437
mzz (0, 1.5) (0.5, 1.5)       @noisy det108 det473
mxx (1, 1) (1, 1.5)           @noisy det75 det317
mxx (0, 2) (0, 2.5)           @noisy det99 det642
mzz (0, 3.5) (0.5, 3.5)       @noisy det108 det406
mxx (1, 3) (1, 3.5)           @noisy det329 det593
mxx (0, 4) (0, 4.5)           @noisy det474 det759
mzz (0.5, 5.5) (0, 5.5)       @noisy det74 det406
mxx (1, 5) (1, 5.5)           @noisy det235 det580
mzz (1, 0.5) (1.5, 0.5)       @noisy det294 det769
mxx (2, 0) (2, 0.5)           @noisy det56 det749
mzz (1, 2.5) (1.5, 2.5)       @noisy det294 det757
mxx (2, 2) (2, 2.5)           @noisy det78 det689
mzz (1.5, 4.5) (1, 4.5)       @noisy det522 det757
mxx (2, 4.5) (2, 4)           @noisy det66 det201
mzz (2, 1.5) (2.5, 1.5)       @noisy det569 det603
mxx (3, 1.5) (3, 1)           @noisy det281 det577
mzz (2, 3.5) (2.5, 3.5)       @noisy det290 det569
mxx (3, 3.5) (3, 3)           @noisy det661 det755
mzz (2, 5.5) (2.5, 5.5)       @noisy det158 det290
mxx (3, 5) (3, 5.5)           @noisy det397 det754
mzz (3.5, 0.5) (3, 0.5)       @noisy det65 det751
mxx (4, 0) (4, 0.5)           @noisy det350 det624
mzz (3, 2.5) (3.5, 2.5)       @noisy det263 det751
mxx (4, 2) (4, 2.5)           @noisy det442 det699
mzz (3, 4.5) (3.5, 4.5)       @noisy det204 det263
mxx (4, 4.5) (4, 4)           @noisy det234 det600
mzz (4, 1.5) (4.5, 1.5)       @noisy det686 det693
mxx (5, 1) (5, 1.5)           @noisy det261 det266
mzz (4.5, 3.5) (4, 3.5)       @noisy det360 det693
mxx (5, 3.5) (5, 3)           @noisy det216 det512
mzz (4, 5.5) (4.5, 5.5)       @noisy det23 det360
mxx (5, 5.5) (5, 5)           @noisy det649 det709
mzz (5, 0.5) (5.5, 0.5)       @noisy det104 det415
mxx (6, 0) (6, 0.5)           @noisy det464 det680
mzz (5.5, 2.5) (5, 2.5)       @noisy det104 det558
mxx (6, 2.5) (6, 2)           @noisy det260 det318
mzz (5, 4.5) (5.5, 4.5)       @noisy det558 det629
mxx (6, 4) (6, 4.5)           @noisy det169 det300
mzz (0, 1) (0.5, 1)           @noisy det473 det509
mz (0.5, 0.5)                 @noisy det248 det509
mx (0.5, 0)                   @noisy det56 det195
mzz (0, 3) (0.5, 3)           @noisy det108 det697
mz (0.5, 2.5)                 @noisy det282 det697
mx (0.5, 2)                   @noisy det75 det99 det317 det689
mzz (0.5, 5) (0, 5)           @noisy det406 det516
mz (0.5, 4.5)                 @noisy det190 det516
mx (0.5, 4)                   @noisy det201 det329 det474 det593
mx (0.5, 6)                   @noisy det235 det580
mzz (1, 0) (1.5, 0)           @noisy det314 det769
mzz (1, 2) (1.5, 2)           @noisy det131 det294
mz (1.5, 1.5)                 @noisy det131 det252
mx (1.5, 1)                   @noisy det56 det75 det281 det749
mzz (1.5, 4) (1, 4)           @noisy det757 det792
mz (1.5, 3.5)                 @noisy det212 det792
mx (1.5, 3)                   @noisy det78 det329 det661 det689
mzz (1, 6) (1.5, 6)           @noisy det351 det522
mz (1.5, 5.5)                 @noisy det221 det351
mx (1.5, 5)                   @noisy det66 det201 det397 det580
mzz (2, 1) (2.5, 1)           @noisy det466 det603
mz (2.5, 0.5)                 @noisy det231 det466
mx (2.5, 0)                   @noisy det624 det749
mzz (2, 3) (2.5, 3)           @noisy det569 det571
mz (2.5, 2.5)                 @noisy det265 det571
mx (2.5, 2)                   @noisy det78 det281 det442 det577
mzz (2, 5) (2.5, 5)           @noisy det211 det290
mz (2.5, 4.5)                 @noisy det211 det277
mx (2.5, 4)                   @noisy det66 det234 det661 det755
mx (2.5, 6)                   @noisy det397 det754
mzz (3.5, 0) (3, 0)           @noisy det65 det716
mzz (3, 2) (3.5, 2)           @noisy det238 det751
mz (3.5, 1.5)                 @noisy det238 det269
mx (3.5, 1)                   @noisy det266 det350 det577 det624
mzz (3, 4) (3.5, 4)           @noisy det263 det288
mz (3.5, 3.5)                 @noisy det259 det288
mx (3.5, 3)                   @noisy det442 det512 det699 det755
mzz (3.5, 6) (3, 6)           @noisy det204 det566
mz (3.5, 5.5)                 @noisy det206 det566
mx (3.5, 5)                   @noisy det234 det600 det709 det754
mzz (4, 1) (4.5, 1)           @noisy det188 det686
mz (4.5, 0.5)                 @noisy det188 det241
mx (4.5, 0)                   @noisy det350 det680
mzz (4.5, 3) (4, 3)           @noisy det323 det693
mz (4.5, 2.5)                 @noisy det244 det323
mx (4.5, 2)                   @noisy det260 det261 det266 det699
mzz (4, 5) (4.5, 5)           @noisy det255 det360
mz (4.5, 4.5)                 @noisy det198 det255
mx (4.5, 4)                   @noisy det169 det216 det512 det600
mx (4.5, 6)                   @noisy det649 det709
mzz (5, 0) (5.5, 0)           @noisy det177 det415
mzz (5.5, 2) (5, 2)           @noisy det67 det104
mz (5.5, 1.5)                 @noisy det67 det222
mx (5.5, 1)                   @noisy det261 det464 det680 det735
mzz (5, 4) (5.5, 4)           @noisy det494 det558
mz (5.5, 3.5)                 @noisy det208 det494
mx (5.5, 3)                   @noisy det216 det260 det318 det449
mzz (5, 6) (5.5, 6)           @noisy det629 det663
mz (5.5, 5.5)                 @noisy det219 det663
mx (5.5, 5)                   @noisy det169 det300 det608 det649

--------         20
mzz (1, 1.5) (0.5, 1.5)       @noisy det108 det473
mxx (0, 1.5) (0, 1)           @noisy det75 det317
mzz (1, 3.5) (0.5, 3.5)       @noisy det108 det406
mxx (0, 3.5) (0, 3)           @noisy det329 det593
mzz (0.5, 5.5) (1, 5.5)       @noisy det74 det406
mxx (0, 5.5) (0, 5)           @noisy det235 det580
mzz (1.5, 0.5) (2, 0.5)       @noisy det294 det769
mxx (1, 0.5) (1, 0)           @noisy det56 det749
mzz (1.5, 2.5) (2, 2.5)       @noisy det294 det757
mxx (1, 2) (1, 2.5)           @noisy det78 det689
mzz (1.5, 4.5) (2, 4.5)       @noisy det522 det757
mxx (1, 4) (1, 4.5)           @noisy det66 det201
mzz (3, 1.5) (2.5, 1.5)       @noisy det569 det603
mxx (2, 1) (2, 1.5)           @noisy det281 det577
mzz (2.5, 3.5) (3, 3.5)       @noisy det290 det569
mxx (2, 3.5) (2, 3)           @noisy det661 det755
mzz (2.5, 5.5) (3, 5.5)       @noisy det158 det290
mxx (2, 5.5) (2, 5)           @noisy det397 det754
mzz (3.5, 0.5) (4, 0.5)       @noisy det65 det751
mxx (3, 0) (3, 0.5)           @noisy det350 det624
mzz (3.5, 2.5) (4, 2.5)       @noisy det263 det751
mxx (3, 2.5) (3, 2)           @noisy det442 det699
mzz (4, 4.5) (3.5, 4.5)       @noisy det204 det263
mxx (3, 4.5) (3, 4)           @noisy det234 det600
mzz (5, 1.5) (4.5, 1.5)       @noisy det686 det693
mxx (4, 1.5) (4, 1)           @noisy det261 det266
mzz (5, 3.5) (4.5, 3.5)       @noisy det360 det693
mxx (4, 3) (4, 3.5)           @noisy det216 det512
mzz (5, 5.5) (4.5, 5.5)       @noisy det23 det360
mxx (4, 5) (4, 5.5)           @noisy det649 det709
mzz (5.5, 0.5) (6, 0.5)       @noisy det104 det415
mxx (5, 0) (5, 0.5)           @noisy det464 det680
mxx (6, 1) (6, 1.5)           @noisy det735 det797
mzz (5.5, 2.5) (6, 2.5)       @noisy det104 det558
mxx (5, 2) (5, 2.5)           @noisy det260 det318
mxx (6, 3) (6, 3.5)           @noisy det217 det449
mzz (5.5, 4.5) (6, 4.5)       @noisy det558 det629
mxx (5, 4.5) (5, 4)           @noisy det169 det300
mxx (6, 5.5) (6, 5)           @noisy det562 det608
mzz (0.5, 0) (0, 0)           @noisy det88 det473
mz (0.5, 0.5)                 @noisy det88 det248
mx (0.5, 1)                   @noisy det75 det317 det437 det749
mzz (0, 2) (0.5, 2)           @noisy det108 det335
mz (0.5, 2.5)                 @noisy det282 det335
mx (0.5, 3)                   @noisy det78 det329 det593 det642
mzz (0, 4) (0.5, 4)           @noisy det406 det718
mz (0.5, 4.5)                 @noisy det190 det718
mx (0.5, 5)                   @noisy det66 det235 det580 det759
mzz (0.5, 6) (0, 6)           @noisy det20 det74
mx (1.5, 0)                   @noisy det56 det749
mzz (1, 1) (1.5, 1)           @noisy det294 det685
mz (1.5, 1.5)                 @noisy det252 det685
mx (1.5, 2)                   @noisy det78 det317 det577 det689
mzz (1, 3) (1.5, 3)           @noisy det287 det757
mz (1.5, 3.5)                 @noisy det212 det287
mx (1.5, 4)                   @noisy det66 det201 det593 det755
mzz (1.5, 5) (1, 5)           @noisy det196 det522
mz (1.5, 5.5)                 @noisy det196 det221
mx (1.5, 6)                   @noisy det235 det754
mzz (2, 0) (2.5, 0)           @noisy det228 det603
mz (2.5, 0.5)                 @noisy det228 det231
mx (2.5, 1)                   @noisy det56 det281 det350 det577
mzz (2.5, 2) (2, 2)           @noisy det418 det569
mz (2.5, 2.5)                 @noisy det265 det418
mx (2.5, 3)                   @noisy det661 det689 det699 det755
mzz (2, 4) (2.5, 4)           @noisy det290 det526
mz (2.5, 4.5)                 @noisy det277 det526
mx (2.5, 5)                   @noisy det201 det397 det600 det754
mzz (2, 6) (2.5, 6)           @noisy det158 det272
mx (3.5, 0)                   @noisy det350 det624
mzz (3, 1) (3.5, 1)           @noisy det626 det751
mz (3.5, 1.5)                 @noisy det269 det626
mx (3.5, 2)                   @noisy det261 det281 det442 det699
mzz (3, 3) (3.5, 3)           @noisy det263 det298
mz (3.5, 3.5)                 @noisy det259 det298
mx (3.5, 4)                   @noisy det216 det234 det600 det661
mzz (3.5, 5) (3, 5)           @noisy det123 det204
mz (3.5, 5.5)                 @noisy det123 det206
mx (3.5, 6)                   @noisy det397 det649
mzz (4, 0) (4.5, 0)           @noisy det686 det756
mz (4.5, 0.5)                 @noisy det241 det756
mx (4.5, 1)                   @noisy det261 det266 det464 det624
mzz (4.5, 2) (4, 2)           @noisy det404 det693
mz (4.5, 2.5)                 @noisy det244 det404
mx (4.5, 3)                   @noisy det216 det318 det442 det512
mzz (4, 4) (4.5, 4)           @noisy det360 det407
mz (4.5, 4.5)                 @noisy det198 det407
mx (4.5, 5)                   @noisy det234 det300 det649 det709
mzz (4, 6) (4.5, 6)           @noisy det23 det739
mx (5.5, 0)                   @noisy det464 det680
mzz (5.5, 1) (5, 1)           @noisy det104 det148
mz (5.5, 1.5)                 @noisy det148 det222
mx (5.5, 2)                   @noisy det260 det266 det318 det797
mzz (5, 3) (5.5, 3)           @noisy det525 det558
mz (5.5, 3.5)                 @noisy det208 det525
mx (5.5, 4)                   @noisy det169 det217 det300 det512
mzz (5, 5) (5.5, 5)           @noisy det16 det629
mz (5.5, 5.5)                 @noisy det16 det219
mx (5.5, 6)                   @noisy det562 det709

--------         21
mxx (0, 1) (0, 0.5)           @noisy det195 det437
mxx (1, 1.5) (1, 2)           @noisy det75 det317
mx (0.5, 1.5)                 @noisy det317 det447
mz (0, 1.5)                   @noisy det335 det473
mxx (0, 2.5) (0, 3)           @noisy det99 det642
mxx (1, 3.5) (1, 4)           @noisy det329 det593
mx (0.5, 3.5)                 @noisy det475 det593
mz (0, 3.5)                   @noisy det108 det718
mxx (0, 4.5) (0, 5)           @noisy det474 det759
mxx (1, 6) (1, 5.5)           @noisy det235 det580
mx (0.5, 5.5)                 @noisy det235 det505
mz (0, 5.5)                   @noisy det20 det406
mxx (2, 0.5) (2, 1)           @noisy det56 det749
mx (1.5, 0.5)                 @noisy det56 det499
mz (1, 0.5)                   @noisy det88 det473 det685 det769
mxx (2, 3) (2, 2.5)           @noisy det78 det689
mx (1.5, 2.5)                 @noisy det501 det689
mz (1, 2.5)                   @noisy det108 det287 det294 det335
mxx (2, 4.5) (2, 5)           @noisy det66 det201
mx (1.5, 4.5)                 @noisy det201 det450
mz (1, 4.5)                   @noisy det196 det406 det718 det757
mxx (3, 1.5) (3, 2)           @noisy det281 det577
mx (2.5, 1.5)                 @noisy det281 det482
mz (2, 1.5)                   @noisy det294 det418 det603 det685
mxx (3, 3.5) (3, 4)           @noisy det661 det755
mx (2.5, 3.5)                 @noisy det458 det661
mz (2, 3.5)                   @noisy det287 det526 det569 det757
mxx (3, 5.5) (3, 6)           @noisy det397 det754
mx (2.5, 5.5)                 @noisy det397 det502
mz (2, 5.5)                   @noisy det196 det272 det290 det522
mxx (4, 0.5) (4, 1)           @noisy det350 det624
mx (3.5, 0.5)                 @noisy det506 det624
mz (3, 0.5)                   @noisy det65 det228 det603 det626
mxx (4, 2.5) (4, 3)           @noisy det442 det699
mx (3.5, 2.5)                 @noisy det435 det442
mz (3, 2.5)                   @noisy det298 det418 det569 det751
mxx (4, 4.5) (4, 5)           @noisy det234 det600
mx (3.5, 4.5)                 @noisy det234 det487
mz (3, 4.5)                   @noisy det123 det263 det290 det526
mxx (5, 1.5) (5, 2)           @noisy det261 det266
mx (4.5, 1.5)                 @noisy det266 det460
mz (4, 1.5)                   @noisy det404 det626 det686 det751
mxx (5, 3.5) (5, 4)           @noisy det216 det512
mx (4.5, 3.5)                 @noisy det463 det512
mz (4, 3.5)                   @noisy det263 det298 det407 det693
mxx (5, 5.5) (5, 6)           @noisy det649 det709
mx (4.5, 5.5)                 @noisy det493 det709
mz (4, 5.5)                   @noisy det123 det204 det360 det739
mxx (6, 1) (6, 0.5)           @noisy det464 det680
mx (5.5, 0.5)                 @noisy det489 det680
mz (5, 0.5)                   @noisy det148 det415 det686 det756
mz (6, 1.5)                   @noisy det104 det148
mxx (6, 2.5) (6, 3)           @noisy det260 det318
mx (5.5, 2.5)                 @noisy det260 det424
mz (5, 2.5)                   @noisy det104 det404 det525 det693
mz (6, 3.5)                   @noisy det525 det558
mxx (6, 4.5) (6, 5)           @noisy det169 det300
mx (5.5, 4.5)                 @noisy det169 det436
mz (5, 4.5)                   @noisy det16 det360 det407 det558
mz (6, 5.5)                   @noisy det16 det629
mxx (0.5, 0.5) (0.5, 0)       @noisy det195 det749
mzz (1, 1) (0.5, 1)           @noisy det88 det473
mxx (0.5, 2.5) (0.5, 2)       @noisy det78 det99
mzz (1, 3) (0.5, 3)           @noisy det108 det335
mxx (0.5, 4.5) (0.5, 4)       @noisy det66 det474
mzz (0.5, 5) (1, 5)           @noisy det406 det718
mzz (1.5, 0) (2, 0)           @noisy det186 det769
mxx (1.5, 1.5) (1.5, 1)       @noisy det75 det577
mzz (1.5, 2) (2, 2)           @noisy det294 det685
mxx (1.5, 3.5) (1.5, 3)       @noisy det329 det755
mzz (1.5, 4) (2, 4)           @noisy det287 det757
mxx (1.5, 5) (1.5, 5.5)       @noisy det580 det754
mzz (1.5, 6) (2, 6)           @noisy det196 det522
mxx (2.5, 0.5) (2.5, 0)       @noisy det350 det749
mzz (3, 1) (2.5, 1)           @noisy det228 det603
mxx (2.5, 2) (2.5, 2.5)       @noisy det78 det699
mzz (2.5, 3) (3, 3)           @noisy det418 det569
mxx (2.5, 4) (2.5, 4.5)       @noisy det66 det600
mzz (2.5, 5) (3, 5)           @noisy det290 det526
mzz (3.5, 0) (4, 0)           @noisy det65 det656
mxx (3.5, 1) (3.5, 1.5)       @noisy det261 det577
mzz (3.5, 2) (4, 2)           @noisy det626 det751
mxx (3.5, 3) (3.5, 3.5)       @noisy det216 det755
mzz (4, 4) (3.5, 4)           @noisy det263 det298
mxx (3.5, 5) (3.5, 5.5)       @noisy det649 det754
mzz (3.5, 6) (4, 6)           @noisy det123 det204
mxx (4.5, 0.5) (4.5, 0)       @noisy det350 det464
mzz (5, 1) (4.5, 1)           @noisy det686 det756
mxx (4.5, 2) (4.5, 2.5)       @noisy det318 det699
mzz (5, 3) (4.5, 3)           @noisy det404 det693
mxx (4.5, 4.5) (4.5, 4)       @noisy det300 det600
mzz (5, 5) (4.5, 5)           @noisy det360 det407
mzz (5.5, 0) (6, 0)           @noisy det271 det415
mxx (5.5, 1) (5.5, 1.5)       @noisy det261 det797
mzz (5.5, 2) (6, 2)           @noisy det104 det148
mxx (5.5, 3) (5.5, 3.5)       @noisy det216 det217
mzz (5.5, 4) (6, 4)           @noisy det525 det558
mxx (5.5, 5.5) (5.5, 5)       @noisy det562 det649
mzz (6, 6) (5.5, 6)           @noisy det16 det629

--------         22
mz (0, 0.5)                   @noisy det88 det473
mxx (0, 1.5) (0, 2)           @noisy det13 det75
mx (0.5, 1.5)                 @noisy det13 det447
mz (1, 1.5)                   @noisy det88 det108 det294 det685
mz (0, 2.5)                   @noisy det108 det335
mxx (0, 3.5) (0, 4)           @noisy det61 det329
mx (0.5, 3.5)                 @noisy det61 det475
mz (1, 3.5)                   @noisy det287 det335 det406 det757
mz (0, 4.5)                   @noisy det406 det718
mxx (0, 5.5) (0, 6)           @noisy det414 det580
mx (0.5, 5.5)                 @noisy det414 det505
mz (1, 5.5)                   @noisy det74 det196 det522 det718
mxx (1, 0.5) (1, 1)           @noisy det496 det749
mx (1.5, 0.5)                 @noisy det496 det499
mz (2, 0.5)                   @noisy det186 det228 det294 det603
mxx (1, 2.5) (1, 3)           @noisy det78 det533
mx (1.5, 2.5)                 @noisy det501 det533
mz (2, 2.5)                   @noisy det418 det569 det685 det757
mxx (1, 4.5) (1, 5)           @noisy det66 det428
mx (1.5, 4.5)                 @noisy det428 det450
mz (2, 4.5)                   @noisy det287 det290 det522 det526
mxx (2, 1.5) (2, 2)           @noisy det554 det577
mx (2.5, 1.5)                 @noisy det482 det554
mz (3, 1.5)                   @noisy det228 det569 det626 det751
mxx (2, 3.5) (2, 4)           @noisy det520 det755
mx (2.5, 3.5)                 @noisy det458 det520
mz (3, 3.5)                   @noisy det263 det290 det298 det418
mxx (2, 5.5) (2, 6)           @noisy det544 det754
mx (2.5, 5.5)                 @noisy det502 det544
mz (3, 5.5)                   @noisy det123 det158 det204 det526
mxx (3, 1) (3, 0.5)           @noisy det350 det440
mx (3.5, 0.5)                 @noisy det440 det506
mz (4, 0.5)                   @noisy det656 det686 det751 det756
mxx (3, 2.5) (3, 3)           @noisy det343 det699
mx (3.5, 2.5)                 @noisy det343 det435
mz (4, 2.5)                   @noisy det263 det404 det626 det693
mxx (3, 4.5) (3, 5)           @noisy det600 det762
mx (3.5, 4.5)                 @noisy det487 det762
mz (4, 4.5)                   @noisy det204 det298 det360 det407
mxx (4, 1.5) (4, 2)           @noisy det261 det275
mx (4.5, 1.5)                 @noisy det275 det460
mz (5, 1.5)                   @noisy det104 det148 det693 det756
mxx (4, 4) (4, 3.5)           @noisy det216 det611
mx (4.5, 3.5)                 @noisy det463 det611
mz (5, 3.5)                   @noisy det360 det404 det525 det558
mxx (4, 5.5) (4, 6)           @noisy det649 det789
mx (4.5, 5.5)                 @noisy det493 det789
mz (5, 5.5)                   @noisy det16 det23 det407 det629
mxx (5, 0.5) (5, 1)           @noisy det464 det736
mx (5.5, 0.5)                 @noisy det489 det736
mz (6, 0.5)                   @noisy det104 det271
mxx (6, 1.5) (6, 2)           @noisy det638 det797
mxx (5, 3) (5, 2.5)           @noisy det27 det318
mx (5.5, 2.5)                 @noisy det27 det424
mz (6, 2.5)                   @noisy det148 det558
mxx (6, 3.5) (6, 4)           @noisy det217 det678
mxx (5, 4.5) (5, 5)           @noisy det140 det300
mx (5.5, 4.5)                 @noisy det140 det436
mz (6, 4.5)                   @noisy det525 det629
mxx (6, 6) (6, 5.5)           @noisy det370 det562
mxx (0.5, 0.5) (0.5, 1)       @noisy det195 det749
mzz (1, 0) (0.5, 0)           @noisy det88 det473
mxx (0.5, 2.5) (0.5, 3)       @noisy det78 det99
mzz (1, 2) (0.5, 2)           @noisy det108 det335
mxx (0.5, 5) (0.5, 4.5)       @noisy det66 det474
mzz (1, 4) (0.5, 4)           @noisy det406 det718
mzz (0.5, 6) (1, 6)           @noisy det20 det74
mxx (1.5, 1.5) (1.5, 2)       @noisy det75 det577
mzz (1.5, 1) (2, 1)           @noisy det294 det685
mxx (1.5, 4) (1.5, 3.5)       @noisy det329 det755
mzz (2, 3) (1.5, 3)           @noisy det287 det757
mxx (1.5, 5.5) (1.5, 6)       @noisy det580 det754
mzz (1.5, 5) (2, 5)           @noisy det196 det522
mxx (2.5, 0.5) (2.5, 1)       @noisy det350 det749
mzz (2.5, 0) (3, 0)           @noisy det228 det603
mxx (2.5, 2.5) (2.5, 3)       @noisy det78 det699
mzz (2.5, 2) (3, 2)           @noisy det418 det569
mxx (2.5, 4.5) (2.5, 5)       @noisy det66 det600
mzz (2.5, 4) (3, 4)           @noisy det290 det526
mzz (2.5, 6) (3, 6)           @noisy det158 det272
mxx (3.5, 1.5) (3.5, 2)       @noisy det261 det577
mzz (3.5, 1) (4, 1)           @noisy det626 det751
mxx (3.5, 3.5) (3.5, 4)       @noisy det216 det755
mzz (3.5, 3) (4, 3)           @noisy det263 det298
mxx (3.5, 5.5) (3.5, 6)       @noisy det649 det754
mzz (3.5, 5) (4, 5)           @noisy det123 det204
mxx (4.5, 0.5) (4.5, 1)       @noisy det350 det464
mzz (5, 0) (4.5, 0)           @noisy det686 det756
mxx (4.5, 2.5) (4.5, 3)       @noisy det318 det699
mzz (4.5, 2) (5, 2)           @noisy det404 det693
mxx (4.5, 4.5) (4.5, 5)       @noisy det300 det600
mzz (5, 4) (4.5, 4)           @noisy det360 det407
mzz (4.5, 6) (5, 6)           @noisy det23 det739
mxx (5.5, 1.5) (5.5, 2)       @noisy det261 det797
mzz (5.5, 1) (6, 1)           @noisy det104 det148
mxx (5.5, 3.5) (5.5, 4)       @noisy det216 det217
mzz (5.5, 3) (6, 3)           @noisy det525 det558
mxx (5.5, 5.5) (5.5, 6)       @noisy det562 det649
mzz (5.5, 5) (6, 5)           @noisy det16 det629

--------         23
mxx (0, 0.5) (0, 0)           @noisy det195 det361
mzz (0, 1.5) (0.5, 1.5)       @noisy det88 det335
mxx (1, 1) (1, 1.5)           @noisy det13 det75
mxx (0, 2) (0, 2.5)           @noisy det99 det110
mzz (0, 3.5) (0.5, 3.5)       @noisy det335 det718
mxx (1, 3) (1, 3.5)           @noisy det61 det329
mxx (0, 4) (0, 4.5)           @noisy det41 det474
mzz (0.5, 5.5) (0, 5.5)       @noisy det20 det718
mxx (1, 5) (1, 5.5)           @noisy det414 det580
mzz (1, 0.5) (1.5, 0.5)       @noisy det186 det685
mxx (2, 0) (2, 0.5)           @noisy det496 det749
mzz (1, 2.5) (1.5, 2.5)       @noisy det287 det685
mxx (2, 2) (2, 2.5)           @noisy det78 det533
mzz (1.5, 4.5) (1, 4.5)       @noisy det196 det287
mxx (2, 4.5) (2, 4)           @noisy det66 det428
mzz (2, 1.5) (2.5, 1.5)       @noisy det228 det418
mxx (3, 1.5) (3, 1)           @noisy det554 det577
mzz (2, 3.5) (2.5, 3.5)       @noisy det418 det526
mxx (3, 3.5) (3, 3)           @noisy det520 det755
mzz (2, 5.5) (2.5, 5.5)       @noisy det272 det526
mxx (3, 5) (3, 5.5)           @noisy det544 det754
mzz (3.5, 0.5) (3, 0.5)       @noisy det626 det656
mxx (4, 0) (4, 0.5)           @noisy det350 det440
mzz (3, 2.5) (3.5, 2.5)       @noisy det298 det626
mxx (4, 2) (4, 2.5)           @noisy det343 det699
mzz (3, 4.5) (3.5, 4.5)       @noisy det123 det298
mxx (4, 4.5) (4, 4)           @noisy det600 det762
mzz (4, 1.5) (4.5, 1.5)       @noisy det404 det756
mxx (5, 1) (5, 1.5)           @noisy det261 det275
mzz (4.5, 3.5) (4, 3.5)       @noisy det404 det407
mxx (5, 3.5) (5, 3)           @noisy det216 det611
mzz (4, 5.5) (4.5, 5.5)       @noisy det407 det739
mxx (5, 5.5) (5, 5)           @noisy det649 det789
mzz (5, 0.5) (5.5, 0.5)       @noisy det148 det271
mxx (6, 0) (6, 0.5)           @noisy det464 det736
mzz (5.5, 2.5) (5, 2.5)       @noisy det148 det525
mxx (6, 2.5) (6, 2)           @noisy det27 det318
mzz (5, 4.5) (5.5, 4.5)       @noisy det16 det525
mxx (6, 4) (6, 4.5)           @noisy det140 det300
mzz (0, 1) (0.5, 1)           @noisy det88 det473
mz (0.5, 0.5)                 @noisy det473 det650
mx (0.5, 0)                   @noisy det361 det749
mzz (0, 3) (0.5, 3)           @noisy det108 det335
mz (0.5, 2.5)                 @noisy det108 det681
mx (0.5, 2)                   @noisy det13 det75 det78 det110
mzz (0.5, 5) (0, 5)           @noisy det406 det718
mz (0.5, 4.5)                 @noisy det406 det717
mx (0.5, 4)                   @noisy det41 det61 det66 det329
mx (0.5, 6)                   @noisy det414 det580
mzz (1, 0) (1.5, 0)           @noisy det186 det769
mzz (1, 2) (1.5, 2)           @noisy det294 det685
mz (1.5, 1.5)                 @noisy det294 det696
mx (1.5, 1)                   @noisy det13 det496 det577 det749
mzz (1.5, 4) (1, 4)           @noisy det287 det757
mz (1.5, 3.5)                 @noisy det621 det757
mx (1.5, 3)                   @noisy det61 det78 det533 det755
mzz (1, 6) (1.5, 6)           @noisy det196 det522
mz (1.5, 5.5)                 @noisy det522 det631
mx (1.5, 5)                   @noisy det66 det414 det428 det754
mzz (2, 1) (2.5, 1)           @noisy det228 det603
mz (2.5, 0.5)                 @noisy det603 det636
mx (2.5, 0)                   @noisy det350 det496
mzz (2, 3) (2.5, 3)           @noisy det418 det569
mz (2.5, 2.5)                 @noisy det569 det662
mx (2.5, 2)                   @noisy det533 det554 det577 det699
mzz (2, 5) (2.5, 5)           @noisy det290 det526
mz (2.5, 4.5)                 @noisy det290 det669
mx (2.5, 4)                   @noisy det428 det520 det600 det755
mx (2.5, 6)                   @noisy det544 det754
mzz (3.5, 0) (3, 0)           @noisy det65 det656
mzz (3, 2) (3.5, 2)           @noisy det626 det751
mz (3.5, 1.5)                 @noisy det666 det751
mx (3.5, 1)                   @noisy det261 det350 det440 det554
mzz (3, 4) (3.5, 4)           @noisy det263 det298
mz (3.5, 3.5)                 @noisy det263 det659
mx (3.5, 3)                   @noisy det216 det343 det520 det699
mzz (3.5, 6) (3, 6)           @noisy det123 det204
mz (3.5, 5.5)                 @noisy det204 det694
mx (3.5, 5)                   @noisy det544 det600 det649 det762
mzz (4, 1) (4.5, 1)           @noisy det686 det756
mz (4.5, 0.5)                 @noisy det657 det686
mx (4.5, 0)                   @noisy det440 det464
mzz (4.5, 3) (4, 3)           @noisy det404 det693
mz (4.5, 2.5)                 @noisy det691 det693
mx (4.5, 2)                   @noisy det261 det275 det318 det343
mzz (4, 5) (4.5, 5)           @noisy det360 det407
mz (4.5, 4.5)                 @noisy det360 det728
mx (4.5, 4)                   @noisy det216 det300 det611 det762
mx (4.5, 6)                   @noisy det649 det789
mzz (5, 0) (5.5, 0)           @noisy det271 det415
mzz (5.5, 2) (5, 2)           @noisy det104 det148
mz (5.5, 1.5)                 @noisy det104 det634
mx (5.5, 1)                   @noisy det275 det464 det736 det797
mzz (5, 4) (5.5, 4)           @noisy det525 det558
mz (5.5, 3.5)                 @noisy det558 det698
mx (5.5, 3)                   @noisy det27 det217 det318 det611
mzz (5, 6) (5.5, 6)           @noisy det16 det629
mz (5.5, 5.5)                 @noisy det629 det630
mx (5.5, 5)                   @noisy det140 det300 det562 det789

--------         24
mzz (1, 1.5) (0.5, 1.5)       @noisy det88 det335
mxx (0, 1.5) (0, 1)           @noisy det13 det75
mzz (1, 3.5) (0.5, 3.5)       @noisy det335 det718
mxx (0, 3.5) (0, 3)           @noisy det61 det329
mzz (0.5, 5.5) (1, 5.5)       @noisy det20 det718
mxx (0, 5.5) (0, 5)           @noisy det414 det580
mzz (1.5, 0.5) (2, 0.5)       @noisy det186 det685
mxx (1, 0.5) (1, 0)           @noisy det496 det749
mzz (1.5, 2.5) (2, 2.5)       @noisy det287 det685
mxx (1, 2) (1, 2.5)           @noisy det78 det533
mzz (1.5, 4.5) (2, 4.5)       @noisy det196 det287
mxx (1, 4) (1, 4.5)           @noisy det66 det428
mzz (3, 1.5) (2.5, 1.5)       @noisy det228 det418
mxx (2, 1) (2, 1.5)           @noisy det554 det577
mzz (2.5, 3.5) (3, 3.5)       @noisy det418 det526
mxx (2, 3.5) (2, 3)           @noisy det520 det755
mzz (2.5, 5.5) (3, 5.5)       @noisy det272 det526
mxx (2, 5.5) (2, 5)           @noisy det544 det754
mzz (3.5, 0.5) (4, 0.5)       @noisy det626 det656
mxx (3, 0) (3, 0.5)           @noisy det350 det440
mzz (3.5, 2.5) (4, 2.5)       @noisy det298 det626
mxx (3, 2.5) (3, 2)           @noisy det343 det699
mzz (4, 4.5) (3.5, 4.5)       @noisy det123 det298
mxx (3, 4.5) (3, 4)           @noisy det600 det762
mzz (5, 1.5) (4.5, 1.5)       @noisy det404 det756
mxx (4, 1.5) (4, 1)           @noisy det261 det275
mzz (5, 3.5) (4.5, 3.5)       @noisy det404 det407
mxx (4, 3) (4, 3.5)           @noisy det216 det611
mzz (5, 5.5) (4.5, 5.5)       @noisy det407 det739
mxx (4, 5) (4, 5.5)           @noisy det649 det789
mzz (5.5, 0.5) (6, 0.5)       @noisy det148 det271
mxx (5, 0) (5, 0.5)           @noisy det464 det736
mxx (6, 1) (6, 1.5)           @noisy det638 det797
mzz (5.5, 2.5) (6, 2.5)       @noisy det148 det525
mxx (5, 2) (5, 2.5)           @noisy det27 det318
mxx (6, 3) (6, 3.5)           @noisy det217 det678
mzz (5.5, 4.5) (6, 4.5)       @noisy det16 det525
mxx (5, 4.5) (5, 4)           @noisy det140 det300
mxx (6, 5.5) (6, 5)           @noisy det370 det562
mzz (0.5, 0) (0, 0)           @noisy det88 det796
mz (0.5, 0.5)                 @noisy det650 det796
mx (0.5, 1)                   @noisy det13 det75 det195 det496
mzz (0, 2) (0.5, 2)           @noisy det335 det581
mz (0.5, 2.5)                 @noisy det581 det681
mx (0.5, 3)                   @noisy det61 det99 det329 det533
mzz (0, 4) (0.5, 4)           @noisy det330 det718
mz (0.5, 4.5)                 @noisy det330 det717
mx (0.5, 5)                   @noisy det414 det428 det474 det580
mzz (0.5, 6) (0, 6)           @noisy det20 det348
mx (1.5, 0)                   @noisy det496 det749
mzz (1, 1) (1.5, 1)           @noisy det6 det685
mz (1.5, 1.5)                 @noisy det6 det696
mx (1.5, 2)                   @noisy det75 det78 det533 det554
mzz (1, 3) (1.5, 3)           @noisy det287 det431
mz (1.5, 3.5)                 @noisy det431 det621
mx (1.5, 4)                   @noisy det66 det329 det428 det520
mzz (1.5, 5) (1, 5)           @noisy det196 det559
mz (1.5, 5.5)                 @noisy det559 det631
mx (1.5, 6)                   @noisy det544 det580
mzz (2, 0) (2.5, 0)           @noisy det228 det331
mz (2.5, 0.5)                 @noisy det331 det636
mx (2.5, 1)                   @noisy det440 det554 det577 det749
mzz (2.5, 2) (2, 2)           @noisy det418 det548
mz (2.5, 2.5)                 @noisy det548 det662
mx (2.5, 3)                   @noisy det78 det343 det520 det755
mzz (2, 4) (2.5, 4)           @noisy det526 det726
mz (2.5, 4.5)                 @noisy det669 det726
mx (2.5, 5)                   @noisy det66 det544 det754 det762
mzz (2, 6) (2.5, 6)           @noisy det272 det280
mx (3.5, 0)                   @noisy det350 det440
mzz (3, 1) (3.5, 1)           @noisy det422 det626
mz (3.5, 1.5)                 @noisy det422 det666
mx (3.5, 2)                   @noisy det275 det343 det577 det699
mzz (3, 3) (3.5, 3)           @noisy det137 det298
mz (3.5, 3.5)                 @noisy det137 det659
mx (3.5, 4)                   @noisy det600 det611 det755 det762
mzz (3.5, 5) (3, 5)           @noisy det123 det518
mz (3.5, 5.5)                 @noisy det518 det694
mx (3.5, 6)                   @noisy det754 det789
mzz (4, 0) (4.5, 0)           @noisy det39 det756
mz (4.5, 0.5)                 @noisy det39 det657
mx (4.5, 1)                   @noisy det261 det275 det350 det736
mzz (4.5, 2) (4, 2)           @noisy det404 det674
mz (4.5, 2.5)                 @noisy det674 det691
mx (4.5, 3)                   @noisy det27 det216 det611 det699
mzz (4, 4) (4.5, 4)           @noisy det407 det617
mz (4.5, 4.5)                 @noisy det617 det728
mx (4.5, 5)                   @noisy det140 det600 det649 det789
mzz (4, 6) (4.5, 6)           @noisy det164 det739
mx (5.5, 0)                   @noisy det464 det736
mzz (5.5, 1) (5, 1)           @noisy det148 det704
mz (5.5, 1.5)                 @noisy det634 det704
mx (5.5, 2)                   @noisy det27 det261 det318 det638
mzz (5, 3) (5.5, 3)           @noisy det525 det667
mz (5.5, 3.5)                 @noisy det667 det698
mx (5.5, 4)                   @noisy det140 det216 det300 det678
mzz (5, 5) (5.5, 5)           @noisy det16 det246
mz (5.5, 5.5)                 @noisy det246 det630
mx (5.5, 6)                   @noisy det370 det649

--------         25
mxx (0, 1) (0, 0.5)           @noisy det195 det361
mxx (1, 1.5) (1, 2)           @noisy det13 det75
mx (0.5, 1.5)                 @noisy det75 det162
mz (0, 1.5)                   @noisy det88 det581
mxx (0, 2.5) (0, 3)           @noisy det99 det110
mxx (1, 3.5) (1, 4)           @noisy det61 det329
mx (0.5, 3.5)                 @noisy det103 det329
mz (0, 3.5)                   @noisy det330 det335
mxx (0, 4.5) (0, 5)           @noisy det41 det474
mxx (1, 6) (1, 5.5)           @noisy det414 det580
mx (0.5, 5.5)                 @noisy det95 det580
mz (0, 5.5)                   @noisy det348 det718
mxx (2, 0.5) (2, 1)           @noisy det496 det749
mx (1.5, 0.5)                 @noisy det93 det749
mz (1, 0.5)                   @noisy det6 det88 det186 det796
mxx (2, 3) (2, 2.5)           @noisy det78 det533
mx (1.5, 2.5)                 @noisy det78 det138
mz (1, 2.5)                   @noisy det335 det431 det581 det685
mxx (2, 4.5) (2, 5)           @noisy det66 det428
mx (1.5, 4.5)                 @noisy det66 det165
mz (1, 4.5)                   @noisy det287 det330 det559 det718
mxx (3, 1.5) (3, 2)           @noisy det554 det577
mx (2.5, 1.5)                 @noisy det79 det577
mz (2, 1.5)                   @noisy det6 det228 det548 det685
mxx (3, 3.5) (3, 4)           @noisy det520 det755
mx (2.5, 3.5)                 @noisy det174 det755
mz (2, 3.5)                   @noisy det287 det418 det431 det726
mxx (3, 5.5) (3, 6)           @noisy det544 det754
mx (2.5, 5.5)                 @noisy det141 det754
mz (2, 5.5)                   @noisy det196 det280 det526 det559
mxx (4, 0.5) (4, 1)           @noisy det350 det440
mx (3.5, 0.5)                 @noisy det114 det350
mz (3, 0.5)                   @noisy det228 det331 det422 det656
mxx (4, 2.5) (4, 3)           @noisy det343 det699
mx (3.5, 2.5)                 @noisy det146 det699
mz (3, 2.5)                   @noisy det137 det418 det548 det626
mxx (4, 4.5) (4, 5)           @noisy det600 det762
mx (3.5, 4.5)                 @noisy det82 det600
mz (3, 4.5)                   @noisy det298 det518 det526 det726
mxx (5, 1.5) (5, 2)           @noisy det261 det275
mx (4.5, 1.5)                 @noisy det83 det261
mz (4, 1.5)                   @noisy det422 det626 det674 det756
mxx (5, 3.5) (5, 4)           @noisy det216 det611
mx (4.5, 3.5)                 @noisy det143 det216
mz (4, 3.5)                   @noisy det137 det298 det404 det617
mxx (5, 5.5) (5, 6)           @noisy det649 det789
mx (4.5, 5.5)                 @noisy det86 det649
mz (4, 5.5)                   @noisy det123 det164 det407 det518
mxx (6, 1) (6, 0.5)           @noisy det464 det736
mx (5.5, 0.5)                 @noisy det84 det464
mz (5, 0.5)                   @noisy det39 det271 det704 det756
mz (6, 1.5)                   @noisy det148 det704
mxx (6, 2.5) (6, 3)           @noisy det27 det318
mx (5.5, 2.5)                 @noisy det130 det318
mz (5, 2.5)                   @noisy det148 det404 det667 det674
mz (6, 3.5)                   @noisy det525 det667
mxx (6, 4.5) (6, 5)           @noisy det140 det300
mx (5.5, 4.5)                 @noisy det149 det300
mz (5, 4.5)                   @noisy det246 det407 det525 det617
mz (6, 5.5)                   @noisy det16 det246
mxx (0.5, 0.5) (0.5, 0)       @noisy det361 det496
mzz (1, 1) (0.5, 1)           @noisy det88 det796
mxx (0.5, 2.5) (0.5, 2)       @noisy det110 det533
mzz (1, 3) (0.5, 3)           @noisy det335 det581
mxx (0.5, 4.5) (0.5, 4)       @noisy det41 det428
mzz (0.5, 5) (1, 5)           @noisy det330 det718
mzz (1.5, 0) (2, 0)           @noisy det175 det186
mxx (1.5, 1.5) (1.5, 1)       @noisy det13 det554
mzz (1.5, 2) (2, 2)           @noisy det6 det685
mxx (1.5, 3.5) (1.5, 3)       @noisy det61 det520
mzz (1.5, 4) (2, 4)           @noisy det287 det431
mxx (1.5, 5) (1.5, 5.5)       @noisy det414 det544
mzz (1.5, 6) (2, 6)           @noisy det196 det559
mxx (2.5, 0.5) (2.5, 0)       @noisy det440 det496
mzz (3, 1) (2.5, 1)           @noisy det228 det331
mxx (2.5, 2) (2.5, 2.5)       @noisy det343 det533
mzz (2.5, 3) (3, 3)           @noisy det418 det548
mxx (2.5, 4) (2.5, 4.5)       @noisy det428 det762
mzz (2.5, 5) (3, 5)           @noisy det526 det726
mzz (3.5, 0) (4, 0)           @noisy det594 det656
mxx (3.5, 1) (3.5, 1.5)       @noisy det275 det554
mzz (3.5, 2) (4, 2)           @noisy det422 det626
mxx (3.5, 3) (3.5, 3.5)       @noisy det520 det611
mzz (4, 4) (3.5, 4)           @noisy det137 det298
mxx (3.5, 5) (3.5, 5.5)       @noisy det544 det789
mzz (3.5, 6) (4, 6)           @noisy det123 det518
mxx (4.5, 0.5) (4.5, 0)       @noisy det440 det736
mzz (5, 1) (4.5, 1)           @noisy det39 det756
mxx (4.5, 2) (4.5, 2.5)       @noisy det27 det343
mzz (5, 3) (4.5, 3)           @noisy det404 det674
mxx (4.5, 4.5) (4.5, 4)       @noisy det140 det762
mzz (5, 5) (4.5, 5)           @noisy det407 det617
mzz (5.5, 0) (6, 0)           @noisy det47 det271
mxx (5.5, 1) (5.5, 1.5)       @noisy det275 det638
mzz (5.5, 2) (6, 2)           @noisy det148 det704
mxx (5.5, 3) (5.5, 3.5)       @noisy det611 det678
mzz (5.5, 4) (6, 4)           @noisy det525 det667
mxx (5.5, 5.5) (5.5, 5)       @noisy det370 det789
mzz (6, 6) (5.5, 6)           @noisy det16 det246

--------         26
mz (0, 0.5)                   @noisy det88 det796
mxx (0, 1.5) (0, 2)           @noisy det13 det468
mx (0.5, 1.5)                 @noisy det162 det468
mz (1, 1.5)                   @noisy det6 det335 det685 det796
mz (0, 2.5)                   @noisy det335 det581
mxx (0, 3.5) (0, 4)           @noisy det61 det740
mx (0.5, 3.5)                 @noisy det103 det740
mz (1, 3.5)                   @noisy det287 det431 det581 det718
mz (0, 4.5)                   @noisy det330 det718
mxx (0, 5.5) (0, 6)           @noisy det414 det445
mx (0.5, 5.5)                 @noisy det95 det445
mz (1, 5.5)                   @noisy det20 det196 det330 det559
mxx (1, 0.5) (1, 1)           @noisy det453 det496
mx (1.5, 0.5)                 @noisy det93 det453
mz (2, 0.5)                   @noisy det175 det228 det331 det685
mxx (1, 2.5) (1, 3)           @noisy det384 det533
mx (1.5, 2.5)                 @noisy det138 det384
mz (2, 2.5)                   @noisy det6 det287 det418 det548
mxx (1, 4.5) (1, 5)           @noisy det428 det700
mx (1.5, 4.5)                 @noisy det165 det700
mz (2, 4.5)                   @noisy det196 det431 det526 det726
mxx (2, 1.5) (2, 2)           @noisy det554 det761
mx (2.5, 1.5)                 @noisy det79 det761
mz (3, 1.5)                   @noisy det331 det418 det422 det626
mxx (2, 3.5) (2, 4)           @noisy det161 det520
mx (2.5, 3.5)                 @noisy det161 det174
mz (3, 3.5)                   @noisy det137 det298 det526 det548
mxx (2, 5.5) (2, 6)           @noisy det544 det719
mx (2.5, 5.5)                 @noisy det141 det719
mz (3, 5.5)                   @noisy det123 det272 det518 det726
mxx (3, 1) (3, 0.5)           @noisy det321 det440
mx (3.5, 0.5)                 @noisy det114 det321
mz (4, 0.5)                   @noisy det39 det594 det626 det756
mxx (3, 2.5) (3, 3)           @noisy det343 det714
mx (3.5, 2.5)                 @noisy det146 det714
mz (4, 2.5)                   @noisy det298 det404 det422 det674
mxx (3, 4.5) (3, 5)           @noisy det338 det762
mx (3.5, 4.5)                 @noisy det82 det338
mz (4, 4.5)                   @noisy det123 det137 det407 det617
mxx (4, 1.5) (4, 2)           @noisy det275 det439
mx (4.5, 1.5)                 @noisy det83 det439
mz (5, 1.5)                   @noisy det39 det148 det404 det704
mxx (4, 4) (4, 3.5)           @noisy det597 det611
mx (4.5, 3.5)                 @noisy det143 det597
mz (5, 3.5)                   @noisy det407 det525 det667 det674
mxx (4, 5.5) (4, 6)           @noisy det720 det789
mx (4.5, 5.5)                 @noisy det86 det720
mz (5, 5.5)                   @noisy det16 det246 det617 det739
mxx (5, 0.5) (5, 1)           @noisy det293 det736
mx (5.5, 0.5)                 @noisy det84 det293
mz (6, 0.5)                   @noisy det47 det148
mxx (6, 1.5) (6, 2)           @noisy det410 det638
mxx (5, 3) (5, 2.5)           @noisy det27 det730
mx (5.5, 2.5)                 @noisy det130 det730
mz (6, 2.5)                   @noisy det525 det704
mxx (6, 3.5) (6, 4)           @noisy det273 det678
mxx (5, 4.5) (5, 5)           @noisy det140 det584
mx (5.5, 4.5)                 @noisy det149 det584
mz (6, 4.5)                   @noisy det16 det667
mxx (6, 6) (6, 5.5)           @noisy det370 det417
mxx (0.5, 0.5) (0.5, 1)       @noisy det361 det496
mzz (1, 0) (0.5, 0)           @noisy det88 det796
mxx (0.5, 2.5) (0.5, 3)       @noisy det110 det533
mzz (1, 2) (0.5, 2)           @noisy det335 det581
mxx (0.5, 5) (0.5, 4.5)       @noisy det41 det428
mzz (1, 4) (0.5, 4)           @noisy det330 det718
mzz (0.5, 6) (1, 6)           @noisy det20 det348
mxx (1.5, 1.5) (1.5, 2)       @noisy det13 det554
mzz (1.5, 1) (2, 1)           @noisy det6 det685
mxx (1.5, 4) (1.5, 3.5)       @noisy det61 det520
mzz (2, 3) (1.5, 3)           @noisy det287 det431
mxx (1.5, 5.5) (1.5, 6)       @noisy det414 det544
mzz (1.5, 5) (2, 5)           @noisy det196 det559
mxx (2.5, 0.5) (2.5, 1)       @noisy det440 det496
mzz (2.5, 0) (3, 0)           @noisy det228 det331
mxx (2.5, 2.5) (2.5, 3)       @noisy det343 det533
mzz (2.5, 2) (3, 2)           @noisy det418 det548
mxx (2.5, 4.5) (2.5, 5)       @noisy det428 det762
mzz (2.5, 4) (3, 4)           @noisy det526 det726
mzz (2.5, 6) (3, 6)           @noisy det272 det280
mxx (3.5, 1.5) (3.5, 2)       @noisy det275 det554
mzz (3.5, 1) (4, 1)           @noisy det422 det626
mxx (3.5, 3.5) (3.5, 4)       @noisy det520 det611
mzz (3.5, 3) (4, 3)           @noisy det137 det298
mxx (3.5, 5.5) (3.5, 6)       @noisy det544 det789
mzz (3.5, 5) (4, 5)           @noisy det123 det518
mxx (4.5, 0.5) (4.5, 1)       @noisy det440 det736
mzz (5, 0) (4.5, 0)           @noisy det39 det756
mxx (4.5, 2.5) (4.5, 3)       @noisy det27 det343
mzz (4.5, 2) (5, 2)           @noisy det404 det674
mxx (4.5, 4.5) (4.5, 5)       @noisy det140 det762
mzz (5, 4) (4.5, 4)           @noisy det407 det617
mzz (4.5, 6) (5, 6)           @noisy det164 det739
mxx (5.5, 1.5) (5.5, 2)       @noisy det275 det638
mzz (5.5, 1) (6, 1)           @noisy det148 det704
mxx (5.5, 3.5) (5.5, 4)       @noisy det611 det678
mzz (5.5, 3) (6, 3)           @noisy det525 det667
mxx (5.5, 5.5) (5.5, 6)       @noisy det370 det789
mzz (5.5, 5) (6, 5)           @noisy det16 det246

--------         27
mxx (0, 0.5) (0, 0)           @noisy det361 det743
mzz (0, 1.5) (0.5, 1.5)       @noisy det581 det796
mxx (1, 1) (1, 1.5)           @noisy det13 det468
mxx (0, 2) (0, 2.5)           @noisy det110 det664
mzz (0, 3.5) (0.5, 3.5)       @noisy det330 det581
mxx (1, 3) (1, 3.5)           @noisy det61 det740
mxx (0, 4) (0, 4.5)           @noisy det41 det194
mzz (0.5, 5.5) (0, 5.5)       @noisy det330 det348
mxx (1, 5) (1, 5.5)           @noisy det414 det445
mzz (1, 0.5) (1.5, 0.5)       @noisy det6 det175
mxx (2, 0) (2, 0.5)           @noisy det453 det496
mzz (1, 2.5) (1.5, 2.5)       @noisy det6 det431
mxx (2, 2) (2, 2.5)           @noisy det384 det533
mzz (1.5, 4.5) (1, 4.5)       @noisy det431 det559
mxx (2, 4.5) (2, 4)           @noisy det428 det700
mzz (2, 1.5) (2.5, 1.5)       @noisy det331 det548
mxx (3, 1.5) (3, 1)           @noisy det554 det761
mzz (2, 3.5) (2.5, 3.5)       @noisy det548 det726
mxx (3, 3.5) (3, 3)           @noisy det161 det520
mzz (2, 5.5) (2.5, 5.5)       @noisy det280 det726
mxx (3, 5) (3, 5.5)           @noisy det544 det719
mzz (3.5, 0.5) (3, 0.5)       @noisy det422 det594
mxx (4, 0) (4, 0.5)           @noisy det321 det440
mzz (3, 2.5) (3.5, 2.5)       @noisy det137 det422
mxx (4, 2) (4, 2.5)           @noisy det343 det714
mzz (3, 4.5) (3.5, 4.5)       @noisy det137 det518
mxx (4, 4.5) (4, 4)           @noisy det338 det762
mzz (4, 1.5) (4.5, 1.5)       @noisy det39 det674
mxx (5, 1) (5, 1.5)           @noisy det275 det439
mzz (4.5, 3.5) (4, 3.5)       @noisy det617 det674
mxx (5, 3.5) (5, 3)           @noisy det597 det611
mzz (4, 5.5) (4.5, 5.5)       @noisy det164 det617
mxx (5, 5.5) (5, 5)           @noisy det720 det789
mzz (5, 0.5) (5.5, 0.5)       @noisy det47 det704
mxx (6, 0) (6, 0.5)           @noisy det293 det736
mzz (5.5, 2.5) (5, 2.5)       @noisy det667 det704
mxx (6, 2.5) (6, 2)           @noisy det27 det730
mzz (5, 4.5) (5.5, 4.5)       @noisy det246 det667
mxx (6, 4) (6, 4.5)           @noisy det140 det584
mzz (0, 1) (0.5, 1)           @noisy det88 det796
mz (0.5, 0.5)                 @noisy det88 det383
mx (0.5, 0)                   @noisy det496 det743
mzz (0, 3) (0.5, 3)           @noisy det335 det581
mz (0.5, 2.5)                 @noisy det335 det372
mx (0.5, 2)                   @noisy det13 det468 det533 det664
mzz (0.5, 5) (0, 5)           @noisy det330 det718
mz (0.5, 4.5)                 @noisy det405 det718
mx (0.5, 4)                   @noisy det61 det194 det428 det740
mx (0.5, 6)                   @noisy det414 det445
mzz (1, 0) (1.5, 0)           @noisy det175 det186
mzz (1, 2) (1.5, 2)           @noisy det6 det685
mz (1.5, 1.5)                 @noisy det390 det685
mx (1.5, 1)                   @noisy det453 det468 det496 det554
mzz (1.5, 4) (1, 4)           @noisy det287 det431
mz (1.5, 3.5)                 @noisy det287 det349
mx (1.5, 3)                   @noisy det384 det520 det533 det740
mzz (1, 6) (1.5, 6)           @noisy det196 det559
mz (1.5, 5.5)                 @noisy det196 det359
mx (1.5, 5)                   @noisy det428 det445 det544 det700
mzz (2, 1) (2.5, 1)           @noisy det228 det331
mz (2.5, 0.5)                 @noisy det228 det371
mx (2.5, 0)                   @noisy det440 det453
mzz (2, 3) (2.5, 3)           @noisy det418 det548
mz (2.5, 2.5)                 @noisy det358 det418
mx (2.5, 2)                   @noisy det343 det384 det554 det761
mzz (2, 5) (2.5, 5)           @noisy det526 det726
mz (2.5, 4.5)                 @noisy det368 det526
mx (2.5, 4)                   @noisy det161 det520 det700 det762
mx (2.5, 6)                   @noisy det544 det719
mzz (3.5, 0) (3, 0)           @noisy det594 det656
mzz (3, 2) (3.5, 2)           @noisy det422 det626
mz (3.5, 1.5)                 @noisy det362 det626
mx (3.5, 1)                   @noisy det275 det321 det440 det761
mzz (3, 4) (3.5, 4)           @noisy det137 det298
mz (3.5, 3.5)                 @noisy det298 det327
mx (3.5, 3)                   @noisy det161 det343 det611 det714
mzz (3.5, 6) (3, 6)           @noisy det123 det518
mz (3.5, 5.5)                 @noisy det123 det341
mx (3.5, 5)                   @noisy det338 det719 det762 det789
mzz (4, 1) (4.5, 1)           @noisy det39 det756
mz (4.5, 0.5)                 @noisy det320 det756
mx (4.5, 0)                   @noisy det321 det736
mzz (4.5, 3) (4, 3)           @noisy det404 det674
mz (4.5, 2.5)                 @noisy det382 det404
mx (4.5, 2)                   @noisy det27 det275 det439 det714
mzz (4, 5) (4.5, 5)           @noisy det407 det617
mz (4.5, 4.5)                 @noisy det395 det407
mx (4.5, 4)                   @noisy det140 det338 det597 det611
mx (4.5, 6)                   @noisy det720 det789
mzz (5, 0) (5.5, 0)           @noisy det47 det271
mzz (5.5, 2) (5, 2)           @noisy det148 det704
mz (5.5, 1.5)                 @noisy det148 det364
mx (5.5, 1)                   @noisy det293 det439 det638 det736
mzz (5, 4) (5.5, 4)           @noisy det525 det667
mz (5.5, 3.5)                 @noisy det346 det525
mx (5.5, 3)                   @noisy det27 det597 det678 det730
mzz (5, 6) (5.5, 6)           @noisy det16 det246
mz (5.5, 5.5)                 @noisy det16 det354
mx (5.5, 5)                   @noisy det140 det370 det584 det720

--------         28
mzz (1, 1.5) (0.5, 1.5)       @noisy det581 det796
mxx (0, 1.5) (0, 1)           @noisy det13 det468
mzz (1, 3.5) (0.5, 3.5)       @noisy det330 det581
mxx (0, 3.5) (0, 3)           @noisy det61 det740
mzz (0.5, 5.5) (1, 5.5)       @noisy det330 det348
mxx (0, 5.5) (0, 5)           @noisy det414 det445
mzz (1.5, 0.5) (2, 0.5)       @noisy det6 det175
mxx (1, 0.5) (1, 0)           @noisy det453 det496
mzz (1.5, 2.5) (2, 2.5)       @noisy det6 det431
mxx (1, 2) (1, 2.5)           @noisy det384 det533
mzz (1.5, 4.5) (2, 4.5)       @noisy det431 det559
mxx (1, 4) (1, 4.5)           @noisy det428 det700
mzz (3, 1.5) (2.5, 1.5)       @noisy det331 det548
mxx (2, 1) (2, 1.5)           @noisy det554 det761
mzz (2.5, 3.5) (3, 3.5)       @noisy det548 det726
mxx (2, 3.5) (2, 3)           @noisy det161 det520
mzz (2.5, 5.5) (3, 5.5)       @noisy det280 det726
mxx (2, 5.5) (2, 5)           @noisy det544 det719
mzz (3.5, 0.5) (4, 0.5)       @noisy det422 det594
mxx (3, 0) (3, 0.5)           @noisy det321 det440
mzz (3.5, 2.5) (4, 2.5)       @noisy det137 det422
mxx (3, 2.5) (3, 2)           @noisy det343 det714
mzz (4, 4.5) (3.5, 4.5)       @noisy det137 det518
mxx (3, 4.5) (3, 4)           @noisy det338 det762
mzz (5, 1.5) (4.5, 1.5)       @noisy det39 det674
mxx (4, 1.5) (4, 1)           @noisy det275 det439
mzz (5, 3.5) (4.5, 3.5)       @noisy det617 det674
mxx (4, 3) (4, 3.5)           @noisy det597 det611
mzz (5, 5.5) (4.5, 5.5)       @noisy det164 det617
mxx (4, 5) (4, 5.5)           @noisy det720 det789
mzz (5.5, 0.5) (6, 0.5)       @noisy det47 det704
mxx (5, 0) (5, 0.5)           @noisy det293 det736
mxx (6, 1) (6, 1.5)           @noisy det410 det638
mzz (5.5, 2.5) (6, 2.5)       @noisy det667 det704
mxx (5, 2) (5, 2.5)           @noisy det27 det730
mxx (6, 3) (6, 3.5)           @noisy det273 det678
mzz (5.5, 4.5) (6, 4.5)       @noisy det246 det667
mxx (5, 4.5) (5, 4)           @noisy det140 det584
mxx (6, 5.5) (6, 5)           @noisy det370 det417
mzz (0.5, 0) (0, 0)           @noisy det710 det796
mz (0.5, 0.5)                 @noisy det383 det710
mx (0.5, 1)                   @noisy det13 det361 det453 det468
mzz (0, 2) (0.5, 2)           @noisy det326 det581
mz (0.5, 2.5)                 @noisy det326 det372
mx (0.5, 3)                   @noisy det61 det110 det384 det740
mzz (0, 4) (0.5, 4)           @noisy det330 det403
mz (0.5, 4.5)                 @noisy det403 det405
mx (0.5, 5)                   @noisy det41 det414 det445 det700
mzz (0.5, 6) (0, 6)           @noisy det91 det348
mx (1.5, 0)                   @noisy det453 det496
mzz (1, 1) (1.5, 1)           @noisy det6 det391
mz (1.5, 1.5)                 @noisy det390 det391
mx (1.5, 2)                   @noisy det13 det384 det533 det761
mzz (1, 3) (1.5, 3)           @noisy det98 det431
mz (1.5, 3.5)                 @noisy det98 det349
mx (1.5, 4)                   @noisy det61 det161 det428 det700
mzz (1.5, 5) (1, 5)           @noisy det559 det753
mz (1.5, 5.5)                 @noisy det359 det753
mx (1.5, 6)                   @noisy det414 det719
mzz (2, 0) (2.5, 0)           @noisy det331 det412
mz (2.5, 0.5)                 @noisy det371 det412
mx (2.5, 1)                   @noisy det321 det496 det554 det761
mzz (2.5, 2) (2, 2)           @noisy det223 det548
mz (2.5, 2.5)                 @noisy det223 det358
mx (2.5, 3)                   @noisy det161 det520 det533 det714
mzz (2, 4) (2.5, 4)           @noisy det226 det726
mz (2.5, 4.5)                 @noisy det226 det368
mx (2.5, 5)                   @noisy det338 det428 det544 det719
mzz (2, 6) (2.5, 6)           @noisy det214 det280
mx (3.5, 0)                   @noisy det321 det440
mzz (3, 1) (3.5, 1)           @noisy det422 det425
mz (3.5, 1.5)                 @noisy det362 det425
mx (3.5, 2)                   @noisy det343 det439 det554 det714
mzz (3, 3) (3.5, 3)           @noisy det137 det339
mz (3.5, 3.5)                 @noisy det327 det339
mx (3.5, 4)                   @noisy det338 det520 det597 det762
mzz (3.5, 5) (3, 5)           @noisy det518 det596
mz (3.5, 5.5)                 @noisy det341 det596
mx (3.5, 6)                   @noisy det544 det720
mzz (4, 0) (4.5, 0)           @noisy det39 det695
mz (4.5, 0.5)                 @noisy det320 det695
mx (4.5, 1)                   @noisy det275 det293 det439 det440
mzz (4.5, 2) (4, 2)           @noisy det674 det750
mz (4.5, 2.5)                 @noisy det382 det750
mx (4.5, 3)                   @noisy det343 det597 det611 det730
mzz (4, 4) (4.5, 4)           @noisy det225 det617
mz (4.5, 4.5)                 @noisy det225 det395
mx (4.5, 5)                   @noisy det584 det720 det762 det789
mzz (4, 6) (4.5, 6)           @noisy det164 det285
mx (5.5, 0)                   @noisy det293 det736
mzz (5.5, 1) (5, 1)           @noisy det167 det704
mz (5.5, 1.5)                 @noisy det167 det364
mx (5.5, 2)                   @noisy det27 det275 det410 det730
mzz (5, 3) (5.5, 3)           @noisy det667 det748
mz (5.5, 3.5)                 @noisy det346 det748
mx (5.5, 4)                   @noisy det140 det273 det584 det611
mzz (5, 5) (5.5, 5)           @noisy det246 det568
mz (5.5, 5.5)                 @noisy det354 det568
mx (5.5, 6)                   @noisy det417 det789

--------         29
mxx (0, 1) (0, 0.5)           @noisy det361 det743
mxx (1, 1.5) (1, 2)           @noisy det13 det468
mx (0.5, 1.5)                 @noisy det13 det591
mz (0, 1.5)                   @noisy det326 det796
mxx (0, 2.5) (0, 3)           @noisy det110 det664
mxx (1, 3.5) (1, 4)           @noisy det61 det740
mx (0.5, 3.5)                 @noisy det61 det573
mz (0, 3.5)                   @noisy det403 det581
mxx (0, 4.5) (0, 5)           @noisy det41 det194
mxx (1, 6) (1, 5.5)           @noisy det414 det445
mx (0.5, 5.5)                 @noisy det414 det565
mz (0, 5.5)                   @noisy det91 det330
mxx (2, 0.5) (2, 1)           @noisy det453 det496
mx (1.5, 0.5)                 @noisy det496 det575
mz (1, 0.5)                   @noisy det175 det391 det710 det796
mxx (2, 3) (2, 2.5)           @noisy det384 det533
mx (1.5, 2.5)                 @noisy det533 det598
mz (1, 2.5)                   @noisy det6 det98 det326 det581
mxx (2, 4.5) (2, 5)           @noisy det428 det700
mx (1.5, 4.5)                 @noisy det428 det549
mz (1, 4.5)                   @noisy det330 det403 det431 det753
mxx (3, 1.5) (3, 2)           @noisy det554 det761
mx (2.5, 1.5)                 @noisy det541 det554
mz (2, 1.5)                   @noisy det6 det223 det331 det391
mxx (3, 3.5) (3, 4)           @noisy det161 det520
mx (2.5, 3.5)                 @noisy det520 det609
mz (2, 3.5)                   @noisy det98 det226 det431 det548
mxx (3, 5.5) (3, 6)           @noisy det544 det719
mx (2.5, 5.5)                 @noisy det544 det599
mz (2, 5.5)                   @noisy det214 det559 det726 det753
mxx (4, 0.5) (4, 1)           @noisy det321 det440
mx (3.5, 0.5)                 @noisy det440 det578
mz (3, 0.5)                   @noisy det331 det412 det425 det594
mxx (4, 2.5) (4, 3)           @noisy det343 det714
mx (3.5, 2.5)                 @noisy det343 det604
mz (3, 2.5)                   @noisy det223 det339 det422 det548
mxx (4, 4.5) (4, 5)           @noisy det338 det762
mx (3.5, 4.5)                 @noisy det543 det762
mz (3, 4.5)                   @noisy det137 det226 det596 det726
mxx (5, 1.5) (5, 2)           @noisy det275 det439
mx (4.5, 1.5)                 @noisy det275 det561
mz (4, 1.5)                   @noisy det39 det422 det425 det750
mxx (5, 3.5) (5, 4)           @noisy det597 det611
mx (4.5, 3.5)                 @noisy det564 det611
mz (4, 3.5)                   @noisy det137 det225 det339 det674
mxx (5, 5.5) (5, 6)           @noisy det720 det789
mx (4.5, 5.5)                 @noisy det552 det789
mz (4, 5.5)                   @noisy det285 det518 det596 det617
mxx (6, 1) (6, 0.5)           @noisy det293 det736
mx (5.5, 0.5)                 @noisy det547 det736
mz (5, 0.5)                   @noisy det39 det47 det167 det695
mz (6, 1.5)                   @noisy det167 det704
mxx (6, 2.5) (6, 3)           @noisy det27 det730
mx (5.5, 2.5)                 @noisy det27 det570
mz (5, 2.5)                   @noisy det674 det704 det748 det750
mz (6, 3.5)                   @noisy det667 det748
mxx (6, 4.5) (6, 5)           @noisy det140 det584
mx (5.5, 4.5)                 @noisy det140 det606
mz (5, 4.5)                   @noisy det225 det568 det617 det667
mz (6, 5.5)                   @noisy det246 det568
mxx (0.5, 0.5) (0.5, 0)       @noisy det453 det743
mzz (1, 1) (0.5, 1)           @noisy det710 det796
mxx (0.5, 2.5) (0.5, 2)       @noisy det384 det664
mzz (1, 3) (0.5, 3)           @noisy det326 det581
mxx (0.5, 4.5) (0.5, 4)       @noisy det194 det700
mzz (0.5, 5) (1, 5)           @noisy det330 det403
mzz (1.5, 0) (2, 0)           @noisy det175 det205
mxx (1.5, 1.5) (1.5, 1)       @noisy det468 det761
mzz (1.5, 2) (2, 2)           @noisy det6 det391
mxx (1.5, 3.5) (1.5, 3)       @noisy det161 det740
mzz (1.5, 4) (2, 4)           @noisy det98 det431
mxx (1.5, 5) (1.5, 5.5)       @noisy det445 det719
mzz (1.5, 6) (2, 6)           @noisy det559 det753
mxx (2.5, 0.5) (2.5, 0)       @noisy det321 det453
mzz (3, 1) (2.5, 1)           @noisy det331 det412
mxx (2.5, 2) (2.5, 2.5)       @noisy det384 det714
mzz (2.5, 3) (3, 3)           @noisy det223 det548
mxx (2.5, 4) (2.5, 4.5)       @noisy det338 det700
mzz (2.5, 5) (3, 5)           @noisy det226 det726
mzz (3.5, 0) (4, 0)           @noisy det594 det707
mxx (3.5, 1) (3.5, 1.5)       @noisy det439 det761
mzz (3.5, 2) (4, 2)           @noisy det422 det425
mxx (3.5, 3) (3.5, 3.5)       @noisy det161 det597
mzz (4, 4) (3.5, 4)           @noisy det137 det339
mxx (3.5, 5) (3.5, 5.5)       @noisy det719 det720
mzz (3.5, 6) (4, 6)           @noisy det518 det596
mxx (4.5, 0.5) (4.5, 0)       @noisy det293 det321
mzz (5, 1) (4.5, 1)           @noisy det39 det695
mxx (4.5, 2) (4.5, 2.5)       @noisy det714 det730
mzz (5, 3) (4.5, 3)           @noisy det674 det750
mxx (4.5, 4.5) (4.5, 4)       @noisy det338 det584
mzz (5, 5) (4.5, 5)           @noisy det225 det617
mzz (5.5, 0) (6, 0)           @noisy det47 det258
mxx (5.5, 1) (5.5, 1.5)       @noisy det410 det439
mzz (5.5, 2) (6, 2)           @noisy det167 det704
mxx (5.5, 3) (5.5, 3.5)       @noisy det273 det597
mzz (5.5, 4) (6, 4)           @noisy det667 det748
mxx (5.5, 5.5) (5.5, 5)       @noisy det417 det720
mzz (6, 6) (5.5, 6)           @noisy det246 det568

--------         30
mz (0, 0.5)                   @noisy det710 det796
mxx (0, 1.5) (0, 2)           @noisy det313 det468
mx (0.5, 1.5)                 @noisy det313 det591
mz (1, 1.5)                   @noisy det6 det391 det581 det710
mz (0, 2.5)                   @noisy det326 det581
mxx (0, 3.5) (0, 4)           @noisy det457 det740
mx (0.5, 3.5)                 @noisy det457 det573
mz (1, 3.5)                   @noisy det98 det326 det330 det431
mz (0, 4.5)                   @noisy det330 det403
mxx (0, 5.5) (0, 6)           @noisy det445 det605
mx (0.5, 5.5)                 @noisy det565 det605
mz (1, 5.5)                   @noisy det348 det403 det559 det753
mxx (1, 0.5) (1, 1)           @noisy det453 det455
mx (1.5, 0.5)                 @noisy det455 det575
mz (2, 0.5)                   @noisy det6 det205 det331 det412
mxx (1, 2.5) (1, 3)           @noisy det60 det384
mx (1.5, 2.5)                 @noisy det60 det598
mz (2, 2.5)                   @noisy det223 det391 det431 det548
mxx (1, 4.5) (1, 5)           @noisy det262 det700
mx (1.5, 4.5)                 @noisy det262 det549
mz (2, 4.5)                   @noisy det98 det226 det559 det726
mxx (2, 1.5) (2, 2)           @noisy det36 det761
mx (2.5, 1.5)                 @noisy det36 det541
mz (3, 1.5)                   @noisy det412 det422 det425 det548
mxx (2, 3.5) (2, 4)           @noisy det120 det161
mx (2.5, 3.5)                 @noisy det120 det609
mz (3, 3.5)                   @noisy det137 det223 det339 det726
mxx (2, 5.5) (2, 6)           @noisy det632 det719
mx (2.5, 5.5)                 @noisy det599 det632
mz (3, 5.5)                   @noisy det226 det280 det518 det596
mxx (3, 1) (3, 0.5)           @noisy det321 det732
mx (3.5, 0.5)                 @noisy det578 det732
mz (4, 0.5)                   @noisy det39 det422 det695 det707
mxx (3, 2.5) (3, 3)           @noisy det619 det714
mx (3.5, 2.5)                 @noisy det604 det619
mz (4, 2.5)                   @noisy det137 det425 det674 det750
mxx (3, 4.5) (3, 5)           @noisy det150 det338
mx (3.5, 4.5)                 @noisy det150 det543
mz (4, 4.5)                   @noisy det225 det339 det518 det617
mxx (4, 1.5) (4, 2)           @noisy det439 det746
mx (4.5, 1.5)                 @noisy det561 det746
mz (5, 1.5)                   @noisy det167 det674 det695 det704
mxx (4, 4) (4, 3.5)           @noisy det145 det597
mx (4.5, 3.5)                 @noisy det145 det564
mz (5, 3.5)                   @noisy det617 det667 det748 det750
mxx (4, 5.5) (4, 6)           @noisy det479 det720
mx (4.5, 5.5)                 @noisy det479 det552
mz (5, 5.5)                   @noisy det164 det225 det246 det568
mxx (5, 0.5) (5, 1)           @noisy det274 det293
mx (5.5, 0.5)                 @noisy det274 det547
mz (6, 0.5)                   @noisy det258 det704
mxx (6, 1.5) (6, 2)           @noisy det312 det410
mxx (5, 3) (5, 2.5)           @noisy det292 det730
mx (5.5, 2.5)                 @noisy det292 det570
mz (6, 2.5)                   @noisy det167 det667
mxx (6, 3.5) (6, 4)           @noisy det273 det536
mxx (5, 4.5) (5, 5)           @noisy det333 det584
mx (5.5, 4.5)                 @noisy det333 det606
mz (6, 4.5)                   @noisy det246 det748
mxx (6, 6) (6, 5.5)           @noisy det155 det417
mxx (0.5, 0.5) (0.5, 1)       @noisy det453 det743
mzz (1, 0) (0.5, 0)           @noisy det710 det796
mxx (0.5, 2.5) (0.5, 3)       @noisy det384 det664
mzz (1, 2) (0.5, 2)           @noisy det326 det581
mxx (0.5, 5) (0.5, 4.5)       @noisy det194 det700
mzz (1, 4) (0.5, 4)           @noisy det330 det403
mzz (0.5, 6) (1, 6)           @noisy det91 det348
mxx (1.5, 1.5) (1.5, 2)       @noisy det468 det761
mzz (1.5, 1) (2, 1)           @noisy det6 det391
mxx (1.5, 4) (1.5, 3.5)       @noisy det161 det740
mzz (2, 3) (1.5, 3)           @noisy det98 det431
mxx (1.5, 5.5) (1.5, 6)       @noisy det445 det719
mzz (1.5, 5) (2, 5)           @noisy det559 det753
mxx (2.5, 0.5) (2.5, 1)       @noisy det321 det453
mzz (2.5, 0) (3, 0)           @noisy det331 det412
mxx (2.5, 2.5) (2.5, 3)       @noisy det384 det714
mzz (2.5, 2) (3, 2)           @noisy det223 det548
mxx (2.5, 4.5) (2.5, 5)       @noisy det338 det700
mzz (2.5, 4) (3, 4)           @noisy det226 det726
mzz (2.5, 6) (3, 6)           @noisy det214 det280
mxx (3.5, 1.5) (3.5, 2)       @noisy det439 det761
mzz (3.5, 1) (4, 1)           @noisy det422 det425
mxx (3.5, 3.5) (3.5, 4)       @noisy det161 det597
mzz (3.5, 3) (4, 3)           @noisy det137 det339
mxx (3.5, 5.5) (3.5, 6)       @noisy det719 det720
mzz (3.5, 5) (4, 5)           @noisy det518 det596
mxx (4.5, 0.5) (4.5, 1)       @noisy det293 det321
mzz (5, 0) (4.5, 0)           @noisy det39 det695
mxx (4.5, 2.5) (4.5, 3)       @noisy det714 det730
mzz (4.5, 2) (5, 2)           @noisy det674 det750
mxx (4.5, 4.5) (4.5, 5)       @noisy det338 det584
mzz (5, 4) (4.5, 4)           @noisy det225 det617
mzz (4.5, 6) (5, 6)           @noisy det164 det285
mxx (5.5, 1.5) (5.5, 2)       @noisy det410 det439
mzz (5.5, 1) (6, 1)           @noisy det167 det704
mxx (5.5, 3.5) (5.5, 4)       @noisy det273 det597
mzz (5.5, 3) (6, 3)           @noisy det667 det748
mxx (5.5, 5.5) (5.5, 6)       @noisy det417 det720
mzz (5.5, 5) (6, 5)           @noisy det246 det568

--------         31
mxx (0, 0.5) (0, 0)           @noisy det178 det743
mzz (0, 1.5) (0.5, 1.5)       @noisy det326 det710
mxx (1, 1) (1, 1.5)           @noisy det313 det468
mxx (0, 2) (0, 2.5)           @noisy det182 det664
mzz (0, 3.5) (0.5, 3.5)       @noisy det326 det403
mxx (1, 3) (1, 3.5)           @noisy det457 det740
mxx (0, 4) (0, 4.5)           @noisy det194 det251
mzz (0.5, 5.5) (0, 5.5)       @noisy det91 det403
mxx (1, 5) (1, 5.5)           @noisy det445 det605
mzz (1, 0.5) (1.5, 0.5)       @noisy det205 det391
mxx (2, 0) (2, 0.5)           @noisy det453 det455
mzz (1, 2.5) (1.5, 2.5)       @noisy det98 det391
mxx (2, 2) (2, 2.5)           @noisy det60 det384
mzz (1.5, 4.5) (1, 4.5)       @noisy det98 det753
mxx (2, 4.5) (2, 4)           @noisy det262 det700
mzz (2, 1.5) (2.5, 1.5)       @noisy det223 det412
mxx (3, 1.5) (3, 1)           @noisy det36 det761
mzz (2, 3.5) (2.5, 3.5)       @noisy det223 det226
mxx (3, 3.5) (3, 3)           @noisy det120 det161
mzz (2, 5.5) (2.5, 5.5)       @noisy det214 det226
mxx (3, 5) (3, 5.5)           @noisy det632 det719
mzz (3.5, 0.5) (3, 0.5)       @noisy det425 det707
mxx (4, 0) (4, 0.5)           @noisy det321 det732
mzz (3, 2.5) (3.5, 2.5)       @noisy det339 det425
mxx (4, 2) (4, 2.5)           @noisy det619 det714
mzz (3, 4.5) (3.5, 4.5)       @noisy det339 det596
mxx (4, 4.5) (4, 4)           @noisy det150 det338
mzz (4, 1.5) (4.5, 1.5)       @noisy det695 det750
mxx (5, 1) (5, 1.5)           @noisy det439 det746
mzz (4.5, 3.5) (4, 3.5)       @noisy det225 det750
mxx (5, 3.5) (5, 3)           @noisy det145 det597
mzz (4, 5.5) (4.5, 5.5)       @noisy det225 det285
mxx (5, 5.5) (5, 5)           @noisy det479 det720
mzz (5, 0.5) (5.5, 0.5)       @noisy det167 det258
mxx (6, 0) (6, 0.5)           @noisy det274 det293
mzz (5.5, 2.5) (5, 2.5)       @noisy det167 det748
mxx (6, 2.5) (6, 2)           @noisy det292 det730
mzz (5, 4.5) (5.5, 4.5)       @noisy det568 det748
mxx (6, 4) (6, 4.5)           @noisy det333 det584
mzz (0, 1) (0.5, 1)           @noisy det710 det796
mz (0.5, 0.5)                 @noisy det1 det796
mx (0.5, 0)                   @noisy det178 det453
mzz (0, 3) (0.5, 3)           @noisy det326 det581
mz (0.5, 2.5)                 @noisy det581 det790
mx (0.5, 2)                   @noisy det182 det313 det384 det468
mzz (0.5, 5) (0, 5)           @noisy det330 det403
mz (0.5, 4.5)                 @noisy det28 det330
mx (0.5, 4)                   @noisy det251 det457 det700 det740
mx (0.5, 6)                   @noisy det445 det605
mzz (1, 0) (1.5, 0)           @noisy det175 det205
mzz (1, 2) (1.5, 2)           @noisy det6 det391
mz (1.5, 1.5)                 @noisy det5 det6
mx (1.5, 1)                   @noisy det313 det453 det455 det761
mzz (1.5, 4) (1, 4)           @noisy det98 det431
mz (1.5, 3.5)                 @noisy det52 det431
mx (1.5, 3)                   @noisy det60 det161 det384 det457
mzz (1, 6) (1.5, 6)           @noisy det559 det753
mz (1.5, 5.5)                 @noisy det62 det559
mx (1.5, 5)                   @noisy det262 det605 det700 det719
mzz (2, 1) (2.5, 1)           @noisy det331 det412
mz (2.5, 0.5)                 @noisy det30 det331
mx (2.5, 0)                   @noisy det321 det455
mzz (2, 3) (2.5, 3)           @noisy det223 det548
mz (2.5, 2.5)                 @noisy det548 det772
mx (2.5, 2)                   @noisy det36 det60 det714 det761
mzz (2, 5) (2.5, 5)           @noisy det226 det726
mz (2.5, 4.5)                 @noisy det726 det782
mx (2.5, 4)                   @noisy det120 det161 det262 det338
mx (2.5, 6)                   @noisy det632 det719
mzz (3.5, 0) (3, 0)           @noisy det594 det707
mzz (3, 2) (3.5, 2)           @noisy det422 det425
mz (3.5, 1.5)                 @noisy det422 det774
mx (3.5, 1)                   @noisy det36 det321 det439 det732
mzz (3, 4) (3.5, 4)           @noisy det137 det339
mz (3.5, 3.5)                 @noisy det2 det137
mx (3.5, 3)                   @noisy det120 det597 det619 det714
mzz (3.5, 6) (3, 6)           @noisy det518 det596
mz (3.5, 5.5)                 @noisy det45 det518
mx (3.5, 5)                   @noisy det150 det338 det632 det720
mzz (4, 1) (4.5, 1)           @noisy det39 det695
mz (4.5, 0.5)                 @noisy det39 det53
mx (4.5, 0)                   @noisy det293 det732
mzz (4.5, 3) (4, 3)           @noisy det674 det750
mz (4.5, 2.5)                 @noisy det0 det674
mx (4.5, 2)                   @noisy det439 det619 det730 det746
mzz (4, 5) (4.5, 5)           @noisy det225 det617
mz (4.5, 4.5)                 @noisy det24 det617
mx (4.5, 4)                   @noisy det145 det150 det584 det597
mx (4.5, 6)                   @noisy det479 det720
mzz (5, 0) (5.5, 0)           @noisy det47 det258
mzz (5.5, 2) (5, 2)           @noisy det167 det704
mz (5.5, 1.5)                 @noisy det64 det704
mx (5.5, 1)                   @noisy det274 det293 det410 det746
mzz (5, 4) (5.5, 4)           @noisy det667 det748
mz (5.5, 3.5)                 @noisy det49 det667
mx (5.5, 3)                   @noisy det145 det273 det292 det730
mzz (5, 6) (5.5, 6)           @noisy det246 det568
mz (5.5, 5.5)                 @noisy det59 det246
mx (5.5, 5)                   @noisy det333 det417 det479 det584

--------         32
mzz (1, 1.5) (0.5, 1.5)       @noisy det326 det710
mxx (0, 1.5) (0, 1)           @noisy det313 det468
mzz (1, 3.5) (0.5, 3.5)       @noisy det326 det403
mxx (0, 3.5) (0, 3)           @noisy det457 det740
mzz (0.5, 5.5) (1, 5.5)       @noisy det91 det403
mxx (0, 5.5) (0, 5)           @noisy det445 det605
mzz (1.5, 0.5) (2, 0.5)       @noisy det205 det391
mxx (1, 0.5) (1, 0)           @noisy det453 det455
mzz (1.5, 2.5) (2, 2.5)       @noisy det98 det391
mxx (1, 2) (1, 2.5)           @noisy det60 det384
mzz (1.5, 4.5) (2, 4.5)       @noisy det98 det753
mxx (1, 4) (1, 4.5)           @noisy det262 det700
mzz (3, 1.5) (2.5, 1.5)       @noisy det223 det412
mxx (2, 1) (2, 1.5)           @noisy det36 det761
mzz (2.5, 3.5) (3, 3.5)       @noisy det223 det226
mxx (2, 3.5) (2, 3)           @noisy det120 det161
mzz (2.5, 5.5) (3, 5.5)       @noisy det214 det226
mxx (2, 5.5) (2, 5)           @noisy det632 det719
mzz (3.5, 0.5) (4, 0.5)       @noisy det425 det707
mxx (3, 0) (3, 0.5)           @noisy det321 det732
mzz (3.5, 2.5) (4, 2.5)       @noisy det339 det425
mxx (3, 2.5) (3, 2)           @noisy det619 det714
mzz (4, 4.5) (3.5, 4.5)       @noisy det339 det596
mxx (3, 4.5) (3, 4)           @noisy det150 det338
mzz (5, 1.5) (4.5, 1.5)       @noisy det695 det750
mxx (4, 1.5) (4, 1)           @noisy det439 det746
mzz (5, 3.5) (4.5, 3.5)       @noisy det225 det750
mxx (4, 3) (4, 3.5)           @noisy det145 det597
mzz (5, 5.5) (4.5, 5.5)       @noisy det225 det285
mxx (4, 5) (4, 5.5)           @noisy det479 det720
mzz (5.5, 0.5) (6, 0.5)       @noisy det167 det258
mxx (5, 0) (5, 0.5)           @noisy det274 det293
mxx (6, 1) (6, 1.5)           @noisy det312 det410
mzz (5.5, 2.5) (6, 2.5)       @noisy det167 det748
mxx (5, 2) (5, 2.5)           @noisy det292 det730
mxx (6, 3) (6, 3.5)           @noisy det273 det536
mzz (5.5, 4.5) (6, 4.5)       @noisy det568 det748
mxx (5, 4.5) (5, 4)           @noisy det333 det584
mxx (6, 5.5) (6, 5)           @noisy det155 det417
mzz (0.5, 0) (0, 0)           @noisy det703 det710
mz (0.5, 0.5)                 @noisy det1 det703
mx (0.5, 1)                   @noisy det313 det455 det468 det743
mzz (0, 2) (0.5, 2)           @noisy det322 det326
mz (0.5, 2.5)                 @noisy det322 det790
mx (0.5, 3)                   @noisy det60 det457 det664 det740
mzz (0, 4) (0.5, 4)           @noisy det403 det483
mz (0.5, 4.5)                 @noisy det28 det483
mx (0.5, 5)                   @noisy det194 det262 det445 det605
mzz (0.5, 6) (0, 6)           @noisy det91 det237
mx (1.5, 0)                   @noisy det453 det455
mzz (1, 1) (1.5, 1)           @noisy det181 det391
mz (1.5, 1.5)                 @noisy det5 det181
mx (1.5, 2)                   @noisy det36 det60 det384 det468
mzz (1, 3) (1.5, 3)           @noisy det98 det498
mz (1.5, 3.5)                 @noisy det52 det498
mx (1.5, 4)                   @noisy det120 det262 det700 det740
mzz (1.5, 5) (1, 5)           @noisy det427 det753
mz (1.5, 5.5)                 @noisy det62 det427
mx (1.5, 6)                   @noisy det445 det632
mzz (2, 0) (2.5, 0)           @noisy det412 det519
mz (2.5, 0.5)                 @noisy det30 det519
mx (2.5, 1)                   @noisy det36 det453 det732 det761
mzz (2.5, 2) (2, 2)           @noisy det223 det758
mz (2.5, 2.5)                 @noisy det758 det772
mx (2.5, 3)                   @noisy det120 det161 det384 det619
mzz (2, 4) (2.5, 4)           @noisy det226 det507
mz (2.5, 4.5)                 @noisy det507 det782
mx (2.5, 5)                   @noisy det150 det632 det700 det719
mzz (2, 6) (2.5, 6)           @noisy det214 det334
mx (3.5, 0)                   @noisy det321 det732
mzz (3, 1) (3.5, 1)           @noisy det425 det485
mz (3.5, 1.5)                 @noisy det485 det774
mx (3.5, 2)                   @noisy det619 det714 det746 det761
mzz (3, 3) (3.5, 3)           @noisy det267 det339
mz (3.5, 3.5)                 @noisy det2 det267
mx (3.5, 4)                   @noisy det145 det150 det161 det338
mzz (3.5, 5) (3, 5)           @noisy det311 det596
mz (3.5, 5.5)                 @noisy det45 det311
mx (3.5, 6)                   @noisy det479 det719
mzz (4, 0) (4.5, 0)           @noisy det432 det695
mz (4.5, 0.5)                 @noisy det53 det432
mx (4.5, 1)                   @noisy det274 det321 det439 det746
mzz (4.5, 2) (4, 2)           @noisy det192 det750
mz (4.5, 2.5)                 @noisy det0 det192
mx (4.5, 3)                   @noisy det145 det292 det597 det714
mzz (4, 4) (4.5, 4)           @noisy det225 det276
mz (4.5, 4.5)                 @noisy det24 det276
mx (4.5, 5)                   @noisy det333 det338 det479 det720
mzz (4, 6) (4.5, 6)           @noisy det285 det660
mx (5.5, 0)                   @noisy det274 det293
mzz (5.5, 1) (5, 1)           @noisy det167 det325
mz (5.5, 1.5)                 @noisy det64 det325
mx (5.5, 2)                   @noisy det292 det312 det439 det730
mzz (5, 3) (5.5, 3)           @noisy det102 det748
mz (5.5, 3.5)                 @noisy det49 det102
mx (5.5, 4)                   @noisy det333 det536 det584 det597
mzz (5, 5) (5.5, 5)           @noisy det568 det780
mz (5.5, 5.5)                 @noisy det59 det780
mx (5.5, 6)                   @noisy det155 det720

--------         33
mxx (0, 1) (0, 0.5)           @noisy det178 det743
mxx (1, 1.5) (1, 2)           @noisy det313 det468
mx (0.5, 1.5)                 @noisy det224 det468
mz (0, 1.5)                   @noisy det322 det710
mxx (0, 2.5) (0, 3)           @noisy det182 det664
mxx (1, 3.5) (1, 4)           @noisy det457 det740
mx (0.5, 3.5)                 @noisy det203 det740
mz (0, 3.5)                   @noisy det326 det483
mxx (0, 4.5) (0, 5)           @noisy det194 det251
mxx (1, 6) (1, 5.5)           @noisy det445 det605
mx (0.5, 5.5)                 @noisy det207 det445
mz (0, 5.5)                   @noisy det237 det403
mxx (2, 0.5) (2, 1)           @noisy det453 det455
mx (1.5, 0.5)                 @noisy det295 det453
mz (1, 0.5)                   @noisy det181 det205 det703 det710
mxx (2, 3) (2, 2.5)           @noisy det60 det384
mx (1.5, 2.5)                 @noisy det232 det384
mz (1, 2.5)                   @noisy det322 det326 det391 det498
mxx (2, 4.5) (2, 5)           @noisy det262 det700
mx (1.5, 4.5)                 @noisy det279 det700
mz (1, 4.5)                   @noisy det98 det403 det427 det483
mxx (3, 1.5) (3, 2)           @noisy det36 det761
mx (2.5, 1.5)                 @noisy det299 det761
mz (2, 1.5)                   @noisy det181 det391 det412 det758
mxx (3, 3.5) (3, 4)           @noisy det120 det161
mx (2.5, 3.5)                 @noisy det161 det245
mz (2, 3.5)                   @noisy det98 det223 det498 det507
mxx (3, 5.5) (3, 6)           @noisy det632 det719
mx (2.5, 5.5)                 @noisy det233 det719
mz (2, 5.5)                   @noisy det226 det334 det427 det753
mxx (4, 0.5) (4, 1)           @noisy det321 det732
mx (3.5, 0.5)                 @noisy det209 det321
mz (3, 0.5)                   @noisy det412 det485 det519 det707
mxx (4, 2.5) (4, 3)           @noisy det619 det714
mx (3.5, 2.5)                 @noisy det239 det714
mz (3, 2.5)                   @noisy det223 det267 det425 det758
mxx (4, 4.5) (4, 5)           @noisy det150 det338
mx (3.5, 4.5)                 @noisy det304 det338
mz (3, 4.5)                   @noisy det226 det311 det339 det507
mxx (5, 1.5) (5, 2)           @noisy det439 det746
mx (4.5, 1.5)                 @noisy det278 det439
mz (4, 1.5)                   @noisy det192 det425 det485 det695
mxx (5, 3.5) (5, 4)           @noisy det145 det597
mx (4.5, 3.5)                 @noisy det284 det597
mz (4, 3.5)                   @noisy det267 det276 det339 det750
mxx (5, 5.5) (5, 6)           @noisy det479 det720
mx (4.5, 5.5)                 @noisy det270 det720
mz (4, 5.5)                   @noisy det225 det311 det596 det660
mxx (6, 1) (6, 0.5)           @noisy det274 det293
mx (5.5, 0.5)                 @noisy det293 det308
mz (5, 0.5)                   @noisy det258 det325 det432 det695
mz (6, 1.5)                   @noisy det167 det325
mxx (6, 2.5) (6, 3)           @noisy det292 det730
mx (5.5, 2.5)                 @noisy det200 det730
mz (5, 2.5)                   @noisy det102 det167 det192 det750
mz (6, 3.5)                   @noisy det102 det748
mxx (6, 4.5) (6, 5)           @noisy det333 det584
mx (5.5, 4.5)                 @noisy det242 det584
mz (5, 4.5)                   @noisy det225 det276 det748 det780
mz (6, 5.5)                   @noisy det568 det780
mxx (0.5, 0.5) (0.5, 0)       @noisy det178 det455
mzz (1, 1) (0.5, 1)           @noisy det703 det710
mxx (0.5, 2.5) (0.5, 2)       @noisy det60 det182
mzz (1, 3) (0.5, 3)           @noisy det322 det326
mxx (0.5, 4.5) (0.5, 4)       @noisy det251 det262
mzz (0.5, 5) (1, 5)           @noisy det403 det483
mzz (1.5, 0) (2, 0)           @noisy det205 det586
mxx (1.5, 1.5) (1.5, 1)       @noisy det36 det313
mzz (1.5, 2) (2, 2)           @noisy det181 det391
mxx (1.5, 3.5) (1.5, 3)       @noisy det120 det457
mzz (1.5, 4) (2, 4)           @noisy det98 det498
mxx (1.5, 5) (1.5, 5.5)       @noisy det605 det632
mzz (1.5, 6) (2, 6)           @noisy det427 det753
mxx (2.5, 0.5) (2.5, 0)       @noisy det455 det732
mzz (3, 1) (2.5, 1)           @noisy det412 det519
mxx (2.5, 2) (2.5, 2.5)       @noisy det60 det619
mzz (2.5, 3) (3, 3)           @noisy det223 det758
mxx (2.5, 4) (2.5, 4.5)       @noisy det150 det262
mzz (2.5, 5) (3, 5)           @noisy det226 det507
mzz (3.5, 0) (4, 0)           @noisy det635 det707
mxx (3.5, 1) (3.5, 1.5)       @noisy det36 det746
mzz (3.5, 2) (4, 2)           @noisy det425 det485
mxx (3.5, 3) (3.5, 3.5)       @noisy det120 det145
mzz (4, 4) (3.5, 4)           @noisy det267 det339
mxx (3.5, 5) (3.5, 5.5)       @noisy det479 det632
mzz (3.5, 6) (4, 6)           @noisy det311 det596
mxx (4.5, 0.5) (4.5, 0)       @noisy det274 det732
mzz (5, 1) (4.5, 1)           @noisy det432 det695
mxx (4.5, 2) (4.5, 2.5)       @noisy det292 det619
mzz (5, 3) (4.5, 3)           @noisy det192 det750
mxx (4.5, 4.5) (4.5, 4)       @noisy det150 det333
mzz (5, 5) (4.5, 5)           @noisy det225 det276
mzz (5.5, 0) (6, 0)           @noisy det109 det258
mxx (5.5, 1) (5.5, 1.5)       @noisy det312 det746
mzz (5.5, 2) (6, 2)           @noisy det167 det325
mxx (5.5, 3) (5.5, 3.5)       @noisy det145 det536
mzz (5.5, 4) (6, 4)           @noisy det102 det748
mxx (5.5, 5.5) (5.5, 5)       @noisy det155 det479
mzz (6, 6) (5.5, 6)           @noisy det568 det780

--------         34
mz (0, 0.5)                   @noisy det703 det710
mxx (0, 1.5) (0, 2)           @noisy det313 det614
mx (0.5, 1.5)                 @noisy det224 det614
mz (1, 1.5)                   @noisy det181 det326 det391 det703
mz (0, 2.5)                   @noisy det322 det326
mxx (0, 3.5) (0, 4)           @noisy det457 det601
mx (0.5, 3.5)                 @noisy det203 det601
mz (1, 3.5)                   @noisy det98 det322 det403 det498
mz (0, 4.5)                   @noisy det403 det483
mxx (0, 5.5) (0, 6)           @noisy det80 det605
mx (0.5, 5.5)                 @noisy det80 det207
mz (1, 5.5)                   @noisy det91 det427 det483 det753
mxx (1, 0.5) (1, 1)           @noisy det455 det722
mx (1.5, 0.5)                 @noisy det295 det722
mz (2, 0.5)                   @noisy det391 det412 det519 det586
mxx (1, 2.5) (1, 3)           @noisy det60 det613
mx (1.5, 2.5)                 @noisy det232 det613
mz (2, 2.5)                   @noisy det98 det181 det223 det758
mxx (1, 4.5) (1, 5)           @noisy det262 det725
mx (1.5, 4.5)                 @noisy det279 det725
mz (2, 4.5)                   @noisy det226 det498 det507 det753
mxx (2, 1.5) (2, 2)           @noisy det36 det247
mx (2.5, 1.5)                 @noisy det247 det299
mz (3, 1.5)                   @noisy det223 det425 det485 det519
mxx (2, 3.5) (2, 4)           @noisy det120 det692
mx (2.5, 3.5)                 @noisy det245 det692
mz (3, 3.5)                   @noisy det226 det267 det339 det758
mxx (2, 5.5) (2, 6)           @noisy det51 det632
mx (2.5, 5.5)                 @noisy det51 det233
mz (3, 5.5)                   @noisy det214 det311 det507 det596
mxx (3, 1) (3, 0.5)           @noisy det70 det732
mx (3.5, 0.5)                 @noisy det70 det209
mz (4, 0.5)                   @noisy det425 det432 det635 det695
mxx (3, 2.5) (3, 3)           @noisy det481 det619
mx (3.5, 2.5)                 @noisy det239 det481
mz (4, 2.5)                   @noisy det192 det339 det485 det750
mxx (3, 4.5) (3, 5)           @noisy det150 det504
mx (3.5, 4.5)                 @noisy det304 det504
mz (4, 4.5)                   @noisy det225 det267 det276 det596
mxx (4, 1.5) (4, 2)           @noisy det134 det746
mx (4.5, 1.5)                 @noisy det134 det278
mz (5, 1.5)                   @noisy det167 det325 det432 det750
mxx (4, 4) (4, 3.5)           @noisy det145 det745
mx (4.5, 3.5)                 @noisy det284 det745
mz (5, 3.5)                   @noisy det102 det192 det225 det748
mxx (4, 5.5) (4, 6)           @noisy det479 det640
mx (4.5, 5.5)                 @noisy det270 det640
mz (5, 5.5)                   @noisy det276 det285 det568 det780
mxx (5, 0.5) (5, 1)           @noisy det274 det375
mx (5.5, 0.5)                 @noisy det308 det375
mz (6, 0.5)                   @noisy det109 det167
mxx (6, 1.5) (6, 2)           @noisy det312 det610
mxx (5, 3) (5, 2.5)           @noisy det292 det687
mx (5.5, 2.5)                 @noisy det200 det687
mz (6, 2.5)                   @noisy det325 det748
mxx (6, 3.5) (6, 4)           @noisy det536 det553
mxx (5, 4.5) (5, 5)           @noisy det315 det333
mx (5.5, 4.5)                 @noisy det242 det315
mz (6, 4.5)                   @noisy det102 det568
mxx (6, 6) (6, 5.5)           @noisy det155 det250
mxx (0.5, 0.5) (0.5, 1)       @noisy det178 det455
mzz (1, 0) (0.5, 0)           @noisy det703 det710
mxx (0.5, 2.5) (0.5, 3)       @noisy det60 det182
mzz (1, 2) (0.5, 2)           @noisy det322 det326
mxx (0.5, 5) (0.5, 4.5)       @noisy det251 det262
mzz (1, 4) (0.5, 4)           @noisy det403 det483
mzz (0.5, 6) (1, 6)           @noisy det91 det237
mxx (1.5, 1.5) (1.5, 2)       @noisy det36 det313
mzz (1.5, 1) (2, 1)           @noisy det181 det391
mxx (1.5, 4) (1.5, 3.5)       @noisy det120 det457
mzz (2, 3) (1.5, 3)           @noisy det98 det498
mxx (1.5, 5.5) (1.5, 6)       @noisy det605 det632
mzz (1.5, 5) (2, 5)           @noisy det427 det753
mxx (2.5, 0.5) (2.5, 1)       @noisy det455 det732
mzz (2.5, 0) (3, 0)           @noisy det412 det519
mxx (2.5, 2.5) (2.5, 3)       @noisy det60 det619
mzz (2.5, 2) (3, 2)           @noisy det223 det758
mxx (2.5, 4.5) (2.5, 5)       @noisy det150 det262
mzz (2.5, 4) (3, 4)           @noisy det226 det507
mzz (2.5, 6) (3, 6)           @noisy det214 det334
mxx (3.5, 1.5) (3.5, 2)       @noisy det36 det746
mzz (3.5, 1) (4, 1)           @noisy det425 det485
mxx (3.5, 3.5) (3.5, 4)       @noisy det120 det145
mzz (3.5, 3) (4, 3)           @noisy det267 det339
mxx (3.5, 5.5) (3.5, 6)       @noisy det479 det632
mzz (3.5, 5) (4, 5)           @noisy det311 det596
mxx (4.5, 0.5) (4.5, 1)       @noisy det274 det732
mzz (5, 0) (4.5, 0)           @noisy det432 det695
mxx (4.5, 2.5) (4.5, 3)       @noisy det292 det619
mzz (4.5, 2) (5, 2)           @noisy det192 det750
mxx (4.5, 4.5) (4.5, 5)       @noisy det150 det333
mzz (5, 4) (4.5, 4)           @noisy det225 det276
mzz (4.5, 6) (5, 6)           @noisy det285 det660
mxx (5.5, 1.5) (5.5, 2)       @noisy det312 det746
mzz (5.5, 1) (6, 1)           @noisy det167 det325
mxx (5.5, 3.5) (5.5, 4)       @noisy det145 det536
mzz (5.5, 3) (6, 3)           @noisy det102 det748
mxx (5.5, 5.5) (5.5, 6)       @noisy det155 det479
mzz (5.5, 5) (6, 5)           @noisy det568 det780

--------         35
mxx (0, 0.5) (0, 0)           @noisy det178 det191
mzz (0, 1.5) (0.5, 1.5)       @noisy det322 det703
mxx (1, 1) (1, 1.5)           @noisy det313 det614
mxx (0, 2) (0, 2.5)           @noisy det163 det182
mzz (0, 3.5) (0.5, 3.5)       @noisy det322 det483
mxx (1, 3) (1, 3.5)           @noisy det457 det601
mxx (0, 4) (0, 4.5)           @noisy det251 det355
mzz (0.5, 5.5) (0, 5.5)       @noisy det237 det483
mxx (1, 5) (1, 5.5)           @noisy det80 det605
mzz (1, 0.5) (1.5, 0.5)       @noisy det181 det586
mxx (2, 0) (2, 0.5)           @noisy det455 det722
mzz (1, 2.5) (1.5, 2.5)       @noisy det181 det498
mxx (2, 2) (2, 2.5)           @noisy det60 det613
mzz (1.5, 4.5) (1, 4.5)       @noisy det427 det498
mxx (2, 4.5) (2, 4)           @noisy det262 det725
mzz (2, 1.5) (2.5, 1.5)       @noisy det519 det758
mxx (3, 1.5) (3, 1)           @noisy det36 det247
mzz (2, 3.5) (2.5, 3.5)       @noisy det507 det758
mxx (3, 3.5) (3, 3)           @noisy det120 det692
mzz (2, 5.5) (2.5, 5.5)       @noisy det334 det507
mxx (3, 5) (3, 5.5)           @noisy det51 det632
mzz (3.5, 0.5) (3, 0.5)       @noisy det485 det635
mxx (4, 0) (4, 0.5)           @noisy det70 det732
mzz (3, 2.5) (3.5, 2.5)       @noisy det267 det485
mxx (4, 2) (4, 2.5)           @noisy det481 det619
mzz (3, 4.5) (3.5, 4.5)       @noisy det267 det311
mxx (4, 4.5) (4, 4)           @noisy det150 det504
mzz (4, 1.5) (4.5, 1.5)       @noisy det192 det432
mxx (5, 1) (5, 1.5)           @noisy det134 det746
mzz (4.5, 3.5) (4, 3.5)       @noisy det192 det276
mxx (5, 3.5) (5, 3)           @noisy det145 det745
mzz (4, 5.5) (4.5, 5.5)       @noisy det276 det660
mxx (5, 5.5) (5, 5)           @noisy det479 det640
mzz (5, 0.5) (5.5, 0.5)       @noisy det109 det325
mxx (6, 0) (6, 0.5)           @noisy det274 det375
mzz (5.5, 2.5) (5, 2.5)       @noisy det102 det325
mxx (6, 2.5) (6, 2)           @noisy det292 det687
mzz (5, 4.5) (5.5, 4.5)       @noisy det102 det780
mxx (6, 4) (6, 4.5)           @noisy det315 det333
mzz (0, 1) (0.5, 1)           @noisy det703 det710
mz (0.5, 0.5)                 @noisy det511 det710
mx (0.5, 0)                   @noisy det191 det455
mzz (0, 3) (0.5, 3)           @noisy det322 det326
mz (0.5, 2.5)                 @noisy det326 det531
mx (0.5, 2)                   @noisy det60 det163 det313 det614
mzz (0.5, 5) (0, 5)           @noisy det403 det483
mz (0.5, 4.5)                 @noisy det403 det456
mx (0.5, 4)                   @noisy det262 det355 det457 det601
mx (0.5, 6)                   @noisy det80 det605
mzz (1, 0) (1.5, 0)           @noisy det205 det586
mzz (1, 2) (1.5, 2)           @noisy det181 det391
mz (1.5, 1.5)                 @noisy det391 det515
mx (1.5, 1)                   @noisy det36 det455 det614 det722
mzz (1.5, 4) (1, 4)           @noisy det98 det498
mz (1.5, 3.5)                 @noisy det98 det484
mx (1.5, 3)                   @noisy det60 det120 det601 det613
mzz (1, 6) (1.5, 6)           @noisy det427 det753
mz (1.5, 5.5)                 @noisy det491 det753
mx (1.5, 5)                   @noisy det80 det262 det632 det725
mzz (2, 1) (2.5, 1)           @noisy det412 det519
mz (2.5, 0.5)                 @noisy det412 det500
mx (2.5, 0)                   @noisy det722 det732
mzz (2, 3) (2.5, 3)           @noisy det223 det758
mz (2.5, 2.5)                 @noisy det223 det523
mx (2.5, 2)                   @noisy det36 det247 det613 det619
mzz (2, 5) (2.5, 5)           @noisy det226 det507
mz (2.5, 4.5)                 @noisy det226 det527
mx (2.5, 4)                   @noisy det120 det150 det692 det725
mx (2.5, 6)                   @noisy det51 det632
mzz (3.5, 0) (3, 0)           @noisy det635 det707
mzz (3, 2) (3.5, 2)           @noisy det425 det485
mz (3.5, 1.5)                 @noisy det425 det524
mx (3.5, 1)                   @noisy det70 det247 det732 det746
mzz (3, 4) (3.5, 4)           @noisy det267 det339
mz (3.5, 3.5)                 @noisy det339 det521
mx (3.5, 3)                   @noisy det145 det481 det619 det692
mzz (3.5, 6) (3, 6)           @noisy det311 det596
mz (3.5, 5.5)                 @noisy det477 det596
mx (3.5, 5)                   @noisy det51 det150 det479 det504
mzz (4, 1) (4.5, 1)           @noisy det432 det695
mz (4.5, 0.5)                 @noisy det486 det695
mx (4.5, 0)                   @noisy det70 det274
mzz (4.5, 3) (4, 3)           @noisy det192 det750
mz (4.5, 2.5)                 @noisy det510 det750
mx (4.5, 2)                   @noisy det134 det292 det481 det746
mzz (4, 5) (4.5, 5)           @noisy det225 det276
mz (4.5, 4.5)                 @noisy det225 det470
mx (4.5, 4)                   @noisy det145 det333 det504 det745
mx (4.5, 6)                   @noisy det479 det640
mzz (5, 0) (5.5, 0)           @noisy det109 det258
mzz (5.5, 2) (5, 2)           @noisy det167 det325
mz (5.5, 1.5)                 @noisy det167 det495
mx (5.5, 1)                   @noisy det134 det274 det312 det375
mzz (5, 4) (5.5, 4)           @noisy det102 det748
mz (5.5, 3.5)                 @noisy det480 det748
mx (5.5, 3)                   @noisy det292 det536 det687 det745
mzz (5, 6) (5.5, 6)           @noisy det568 det780
mz (5.5, 5.5)                 @noisy det488 det568
mx (5.5, 5)                   @noisy det155 det315 det333 det640

--------         36
mzz (1, 1.5) (0.5, 1.5)       @noisy det322 det703
mxx (0, 1.5) (0, 1)           @noisy det313 det614
mzz (1, 3.5) (0.5, 3.5)       @noisy det322 det483
mxx (0, 3.5) (0, 3)           @noisy det457 det601
mzz (0.5, 5.5) (1, 5.5)       @noisy det237 det483
mxx (0, 5.5) (0, 5)           @noisy det80 det605
mzz (1.5, 0.5) (2, 0.5)       @noisy det181 det586
mxx (1, 0.5) (1, 0)           @noisy det455 det722
mzz (1.5, 2.5) (2, 2.5)       @noisy det181 det498
mxx (1, 2) (1, 2.5)           @noisy det60 det613
mzz (1.5, 4.5) (2, 4.5)       @noisy det427 det498
mxx (1, 4) (1, 4.5)           @noisy det262 det725
mzz (3, 1.5) (2.5, 1.5)       @noisy det519 det758
mxx (2, 1) (2, 1.5)           @noisy det36 det247
mzz (2.5, 3.5) (3, 3.5)       @noisy det507 det758
mxx (2, 3.5) (2, 3)           @noisy det120 det692
mzz (2.5, 5.5) (3, 5.5)       @noisy det334 det507
mxx (2, 5.5) (2, 5)           @noisy det51 det632
mzz (3.5, 0.5) (4, 0.5)       @noisy det485 det635
mxx (3, 0) (3, 0.5)           @noisy det70 det732
mzz (3.5, 2.5) (4, 2.5)       @noisy det267 det485
mxx (3, 2.5) (3, 2)           @noisy det481 det619
mzz (4, 4.5) (3.5, 4.5)       @noisy det267 det311
mxx (3, 4.5) (3, 4)           @noisy det150 det504
mzz (5, 1.5) (4.5, 1.5)       @noisy det192 det432
mxx (4, 1.5) (4, 1)           @noisy det134 det746
mzz (5, 3.5) (4.5, 3.5)       @noisy det192 det276
mxx (4, 3) (4, 3.5)           @noisy det145 det745
mzz (5, 5.5) (4.5, 5.5)       @noisy det276 det660
mxx (4, 5) (4, 5.5)           @noisy det479 det640
mzz (5.5, 0.5) (6, 0.5)       @noisy det109 det325
mxx (5, 0) (5, 0.5)           @noisy det274 det375
mxx (6, 1) (6, 1.5)           @noisy det312 det610
mzz (5.5, 2.5) (6, 2.5)       @noisy det102 det325
mxx (5, 2) (5, 2.5)           @noisy det292 det687
mxx (6, 3) (6, 3.5)           @noisy det536 det553
mzz (5.5, 4.5) (6, 4.5)       @noisy det102 det780
mxx (5, 4.5) (5, 4)           @noisy det315 det333
mxx (6, 5.5) (6, 5)           @noisy det155 det250
mzz (0.5, 0) (0, 0)           @det560 det703
mz (0.5, 0.5)                 @det511 det560
mx (0.5, 1)                   @det178 det313 det614 det722
mzz (0, 2) (0.5, 2)           @det94 det322
mz (0.5, 2.5)                 @det94 det531
mx (0.5, 3)                   @det182 det457 det601 det613
mzz (0, 4) (0.5, 4)           @det483 det767
mz (0.5, 4.5)                 @det456 det767
mx (0.5, 5)                   @det80 det251 det605 det725
mzz (0.5, 6) (0, 6)           @det237 det672
mx (1.5, 0)                   @det455 det722
mzz (1, 1) (1.5, 1)           @det181 det537
mz (1.5, 1.5)                 @det515 det537
mx (1.5, 2)                   @det60 det247 det313 det613
mzz (1, 3) (1.5, 3)           @det498 det670
mz (1.5, 3.5)                 @det484 det670
mx (1.5, 4)                   @det262 det457 det692 det725
mzz (1.5, 5) (1, 5)           @det427 det733
mz (1.5, 5.5)                 @det491 det733
mx (1.5, 6)                   @det51 det605
mzz (2, 0) (2.5, 0)           @det517 det519
mz (2.5, 0.5)                 @det500 det517
mx (2.5, 1)                   @det36 det70 det247 det455
mzz (2.5, 2) (2, 2)           @det429 det758
mz (2.5, 2.5)                 @det429 det523
mx (2.5, 3)                   @det60 det120 det481 det692
mzz (2, 4) (2.5, 4)           @det507 det713
mz (2.5, 4.5)                 @det527 det713
mx (2.5, 5)                   @det51 det262 det504 det632
mzz (2, 6) (2.5, 6)           @det334 det602
mx (3.5, 0)                   @det70 det732
mzz (3, 1) (3.5, 1)           @det286 det485
mz (3.5, 1.5)                 @det286 det524
mx (3.5, 2)                   @det36 det134 det481 det619
mzz (3, 3) (3.5, 3)           @det267 det793
mz (3.5, 3.5)                 @det521 det793
mx (3.5, 4)                   @det120 det150 det504 det745
mzz (3.5, 5) (3, 5)           @det311 det443
mz (3.5, 5.5)                 @det443 det477
mx (3.5, 6)                   @det632 det640
mzz (4, 0) (4.5, 0)           @det432 det551
mz (4.5, 0.5)                 @det486 det551
mx (4.5, 1)                   @det134 det375 det732 det746
mzz (4.5, 2) (4, 2)           @det192 det388
mz (4.5, 2.5)                 @det388 det510
mx (4.5, 3)                   @det145 det619 det687 det745
mzz (4, 4) (4.5, 4)           @det276 det352
mz (4.5, 4.5)                 @det352 det470
mx (4.5, 5)                   @det150 det315 det479 det640
mzz (4, 6) (4.5, 6)           @det660 det776
mx (5.5, 0)                   @det274 det375
mzz (5.5, 1) (5, 1)           @det325 det513
mz (5.5, 1.5)                 @det495 det513
mx (5.5, 2)                   @det292 det610 det687 det746
mzz (5, 3) (5.5, 3)           @det102 det677
mz (5.5, 3.5)                 @det480 det677
mx (5.5, 4)                   @det145 det315 det333 det553
mzz (5, 5) (5.5, 5)           @det461 det780
mz (5.5, 5.5)                 @det461 det488
mx (5.5, 6)                   @det250 det479

--------         37
mxx (0, 1) (0, 0.5)           @noisy det178 det191
mxx (1, 1.5) (1, 2)           @noisy det313 det614
mx (0.5, 1.5)                 @noisy det313 det708
mz (0, 1.5)                   @noisy det94 det703
mxx (0, 2.5) (0, 3)           @noisy det163 det182
mxx (1, 3.5) (1, 4)           @noisy det457 det601
mx (0.5, 3.5)                 @noisy det457 det734
mz (0, 3.5)                   @noisy det322 det767
mxx (0, 4.5) (0, 5)           @noisy det251 det355
mxx (1, 6) (1, 5.5)           @noisy det80 det605
mx (0.5, 5.5)                 @noisy det605 det741
mz (0, 5.5)                   @noisy det483 det672
mxx (2, 0.5) (2, 1)           @noisy det455 det722
mx (1.5, 0.5)                 @noisy det455 det721
mz (1, 0.5)                   @noisy det537 det560 det586 det703
mxx (2, 3) (2, 2.5)           @noisy det60 det613
mx (1.5, 2.5)                 @noisy det60 det723
mz (1, 2.5)                   @noisy det94 det181 det322 det670
mxx (2, 4.5) (2, 5)           @noisy det262 det725
mx (1.5, 4.5)                 @noisy det262 det679
mz (1, 4.5)                   @noisy det483 det498 det733 det767
mxx (3, 1.5) (3, 2)           @noisy det36 det247
mx (2.5, 1.5)                 @noisy det36 det702
mz (2, 1.5)                   @noisy det181 det429 det519 det537
mxx (3, 3.5) (3, 4)           @noisy det120 det692
mx (2.5, 3.5)                 @noisy det120 det675
mz (2, 3.5)                   @noisy det498 det670 det713 det758
mxx (3, 5.5) (3, 6)           @noisy det51 det632
mx (2.5, 5.5)                 @noisy det632 det724
mz (2, 5.5)                   @noisy det427 det507 det602 det733
mxx (4, 0.5) (4, 1)           @noisy det70 det732
mx (3.5, 0.5)                 @noisy det732 det744
mz (3, 0.5)                   @noisy det286 det517 det519 det635
mxx (4, 2.5) (4, 3)           @noisy det481 det619
mx (3.5, 2.5)                 @noisy det619 det644
mz (3, 2.5)                   @noisy det429 det485 det758 det793
mxx (4, 4.5) (4, 5)           @noisy det150 det504
mx (3.5, 4.5)                 @noisy det150 det705
mz (3, 4.5)                   @noisy det267 det443 det507 det713
mxx (5, 1.5) (5, 2)           @noisy det134 det746
mx (4.5, 1.5)                 @noisy det673 det746
mz (4, 1.5)                   @noisy det286 det388 det432 det485
mxx (5, 3.5) (5, 4)           @noisy det145 det745
mx (4.5, 3.5)                 @noisy det145 det684
mz (4, 3.5)                   @noisy det192 det267 det352 det793
mxx (5, 5.5) (5, 6)           @noisy det479 det640
mx (4.5, 5.5)                 @noisy det479 det715
mz (4, 5.5)                   @noisy det276 det311 det443 det776
mxx (6, 1) (6, 0.5)           @noisy det274 det375
mx (5.5, 0.5)                 @noisy det274 det712
mz (5, 0.5)                   @noisy det109 det432 det513 det551
mz (6, 1.5)                   @noisy det325 det513
mxx (6, 2.5) (6, 3)           @noisy det292 det687
mx (5.5, 2.5)                 @noisy det292 det671
mz (5, 2.5)                   @noisy det192 det325 det388 det677
mz (6, 3.5)                   @noisy det102 det677
mxx (6, 4.5) (6, 5)           @noisy det315 det333
mx (5.5, 4.5)                 @noisy det333 det647
mz (5, 4.5)                   @noisy det102 det276 det352 det461
mz (6, 5.5)                   @noisy det461 det780
mxx (0.5, 0.5) (0.5, 0)       @det191 det722
mzz (1, 1) (0.5, 1)           @det560 det703
mxx (0.5, 2.5) (0.5, 2)       @det163 det613
mzz (1, 3) (0.5, 3)           @det94 det322
mxx (0.5, 4.5) (0.5, 4)       @det355 det725
mzz (0.5, 5) (1, 5)           @det483 det767
mzz (1.5, 0) (2, 0)           @det257 det586
mxx (1.5, 1.5) (1.5, 1)       @det247 det614
mzz (1.5, 2) (2, 2)           @det181 det537
mxx (1.5, 3.5) (1.5, 3)       @det601 det692
mzz (1.5, 4) (2, 4)           @det498 det670
mxx (1.5, 5) (1.5, 5.5)       @det51 det80
mzz (1.5, 6) (2, 6)           @det427 det733
mxx (2.5, 0.5) (2.5, 0)       @det70 det722
mzz (3, 1) (2.5, 1)           @det517 det519
mxx (2.5, 2) (2.5, 2.5)       @det481 det613
mzz (2.5, 3) (3, 3)           @det429 det758
mxx (2.5, 4) (2.5, 4.5)       @det504 det725
mzz (2.5, 5) (3, 5)           @det507 det713
mzz (3.5, 0) (4, 0)           @det579 det635
mxx (3.5, 1) (3.5, 1.5)       @det134 det247
mzz (3.5, 2) (4, 2)           @det286 det485
mxx (3.5, 3) (3.5, 3.5)       @det692 det745
mzz (4, 4) (3.5, 4)           @det267 det793
mxx (3.5, 5) (3.5, 5.5)       @det51 det640
mzz (3.5, 6) (4, 6)           @det311 det443
mxx (4.5, 0.5) (4.5, 0)       @det70 det375
mzz (5, 1) (4.5, 1)           @det432 det551
mxx (4.5, 2) (4.5, 2.5)       @det481 det687
mzz (5, 3) (4.5, 3)           @det192 det388
mxx (4.5, 4.5) (4.5, 4)       @det315 det504
mzz (5, 5) (4.5, 5)           @det276 det352
mzz (5.5, 0) (6, 0)           @det109 det426
mxx (5.5, 1) (5.5, 1.5)       @det134 det610
mzz (5.5, 2) (6, 2)           @det325 det513
mxx (5.5, 3) (5.5, 3.5)       @det553 det745
mzz (5.5, 4) (6, 4)           @det102 det677
mxx (5.5, 5.5) (5.5, 5)       @det250 det640
mzz (6, 6) (5.5, 6)           @det461 det780

--------         38
mz (0, 0.5)                   @det560 det703
mxx (0, 1.5) (0, 2)           @det614
mx (0.5, 1.5)                 @det708
mz (1, 1.5)                   @det181 det322 det537 det560
mz (0, 2.5)                   @det94 det322
mxx (0, 3.5) (0, 4)           @det601
mx (0.5, 3.5)                 @det734
mz (1, 3.5)                   @det94 det483 det498 det670
mz (0, 4.5)                   @det483 det767
mxx (0, 5.5) (0, 6)           @det80
mx (0.5, 5.5)                 @det741
mz (1, 5.5)                   @det237 det427 det733 det767
mxx (1, 0.5) (1, 1)           @det722
mx (1.5, 0.5)                 @det721
mz (2, 0.5)                   @det181 det257 det517 det519
mxx (1, 2.5) (1, 3)           @det613
mx (1.5, 2.5)                 @det723
mz (2, 2.5)                   @det429 det498 det537 det758
mxx (1, 4.5) (1, 5)           @det725
mx (1.5, 4.5)                 @det679
mz (2, 4.5)                   @det427 det507 det670 det713
mxx (2, 1.5) (2, 2)           @det247
mx (2.5, 1.5)                 @det702
mz (3, 1.5)                   @det286 det485 det517 det758
mxx (2, 3.5) (2, 4)           @det692
mx (2.5, 3.5)                 @det675
mz (3, 3.5)                   @det267 det429 det507 det793
mxx (2, 5.5) (2, 6)           @det51
mx (2.5, 5.5)                 @det724
mz (3, 5.5)                   @det311 det334 det443 det713
mxx (3, 1) (3, 0.5)           @det70
mx (3.5, 0.5)                 @det744
mz (4, 0.5)                   @det432 det485 det551 det579
mxx (3, 2.5) (3, 3)           @det481
mx (3.5, 2.5)                 @det644
mz (4, 2.5)                   @det192 det267 det286 det388
mxx (3, 4.5) (3, 5)           @det504
mx (3.5, 4.5)                 @det705
mz (4, 4.5)                   @det276 det311 det352 det793
mxx (4, 1.5) (4, 2)           @det134
mx (4.5, 1.5)                 @det673
mz (5, 1.5)                   @det192 det325 det513 det551
mxx (4, 4) (4, 3.5)           @det745
mx (4.5, 3.5)                 @det684
mz (5, 3.5)                   @det102 det276 det388 det677
mxx (4, 5.5) (4, 6)           @det640
mx (4.5, 5.5)                 @det715
mz (5, 5.5)                   @det352 det461 det660 det780
mxx (5, 0.5) (5, 1)           @det375
mx (5.5, 0.5)                 @det712
mz (6, 0.5)                   @det325 det426
mxx (6, 1.5) (6, 2)           @det610 det615
mxx (5, 3) (5, 2.5)           @det687
mx (5.5, 2.5)                 @det671
mz (6, 2.5)                   @det102 det513
mxx (6, 3.5) (6, 4)           @det469 det553
mxx (5, 4.5) (5, 5)           @det315
mx (5.5, 4.5)                 @det647
mz (6, 4.5)                   @det677 det780
mxx (6, 6) (6, 5.5)           @det166 det250
mxx (0.5, 0.5) (0.5, 1)       @det191 det722
mzz (1, 0) (0.5, 0)           @det560 det703
mxx (0.5, 2.5) (0.5, 3)       @det163 det613
mzz (1, 2) (0.5, 2)           @det94 det322
mxx (0.5, 5) (0.5, 4.5)       @det355 det725
mzz (1, 4) (0.5, 4)           @det483 det767
mzz (0.5, 6) (1, 6)           @det237 det672
mxx (1.5, 1.5) (1.5, 2)       @det247 det614
mzz (1.5, 1) (2, 1)           @det181 det537
mxx (1.5, 4) (1.5, 3.5)       @det601 det692
mzz (2, 3) (1.5, 3)           @det498 det670
mxx (1.5, 5.5) (1.5, 6)       @det51 det80
mzz (1.5, 5) (2, 5)           @det427 det733
mxx (2.5, 0.5) (2.5, 1)       @det70 det722
mzz (2.5, 0) (3, 0)           @det517 det519
mxx (2.5, 2.5) (2.5, 3)       @det481 det613
mzz (2.5, 2) (3, 2)           @det429 det758
mxx (2.5, 4.5) (2.5, 5)       @det504 det725
mzz (2.5, 4) (3, 4)           @det507 det713
mzz (2.5, 6) (3, 6)           @det334 det602
mxx (3.5, 1.5) (3.5, 2)       @det134 det247
mzz (3.5, 1) (4, 1)           @det286 det485
mxx (3.5, 3.5) (3.5, 4)       @det692 det745
mzz (3.5, 3) (4, 3)           @det267 det793
mxx (3.5, 5.5) (3.5, 6)       @det51 det640
mzz (3.5, 5) (4, 5)           @det311 det443
mxx (4.5, 0.5) (4.5, 1)       @det70 det375
mzz (5, 0) (4.5, 0)           @det432 det551
mxx (4.5, 2.5) (4.5, 3)       @det481 det687
mzz (4.5, 2) (5, 2)           @det192 det388
mxx (4.5, 4.5) (4.5, 5)       @det315 det504
mzz (5, 4) (4.5, 4)           @det276 det352
mzz (4.5, 6) (5, 6)           @det660 det776
mxx (5.5, 1.5) (5.5, 2)       @det134 det610
mzz (5.5, 1) (6, 1)           @det325 det513
mxx (5.5, 3.5) (5.5, 4)       @det553 det745
mzz (5.5, 3) (6, 3)           @det102 det677
mxx (5.5, 5.5) (5.5, 6)       @det250 det640
mzz (5.5, 5) (6, 5)           @det461 det780

--------         39
mxx (0, 0.5) (0, 0)           @det191
mzz (0, 1.5) (0.5, 1.5)       @det94 det560
mxx (1, 1) (1, 1.5)           @det614
mxx (0, 2) (0, 2.5)           @det163
mzz (0, 3.5) (0.5, 3.5)       @det94 det767
mxx (1, 3) (1, 3.5)           @det601
mxx (0, 4) (0, 4.5)           @det355
mzz (0.5, 5.5) (0, 5.5)       @det672 det767
mxx (1, 5) (1, 5.5)           @det80
mzz (1, 0.5) (1.5, 0.5)       @det257 det537
mxx (2, 0) (2, 0.5)           @det722
mzz (1, 2.5) (1.5, 2.5)       @det537 det670
mxx (2, 2) (2, 2.5)           @det613
mzz (1.5, 4.5) (1, 4.5)       @det670 det733
mxx (2, 4.5) (2, 4)           @det725
mzz (2, 1.5) (2.5, 1.5)       @det429 det517
mxx (3, 1.5) (3, 1)           @det247
mzz (2, 3.5) (2.5, 3.5)       @det429 det713
mxx (3, 3.5) (3, 3)           @det692
mzz (2, 5.5) (2.5, 5.5)       @det602 det713
mxx (3, 5) (3, 5.5)           @det51
mzz (3.5, 0.5) (3, 0.5)       @det286 det579
mxx (4, 0) (4, 0.5)           @det70
mzz (3, 2.5) (3.5, 2.5)       @det286 det793
mxx (4, 2) (4, 2.5)           @det481
mzz (3, 4.5) (3.5, 4.5)       @det443 det793
mxx (4, 4.5) (4, 4)           @det504
mzz (4, 1.5) (4.5, 1.5)       @det388 det551
mxx (5, 1) (5, 1.5)           @det134
mzz (4.5, 3.5) (4, 3.5)       @det352 det388
mxx (5, 3.5) (5, 3)           @det745
mzz (4, 5.5) (4.5, 5.5)       @det352 det776
mxx (5, 5.5) (5, 5)           @det640
mzz (5, 0.5) (5.5, 0.5)       @det426 det513
mxx (6, 0) (6, 0.5)           @det375
mzz (5.5, 2.5) (5, 2.5)       @det513 det677
mxx (6, 2.5) (6, 2)           @det687
mzz (5, 4.5) (5.5, 4.5)       @det461 det677
mxx (6, 4) (6, 4.5)           @det315
mzz (0, 1) (0.5, 1)           @det560 det703
mz (0.5, 0.5)                 @det160 det703
mx (0.5, 0)                   @det722
mzz (0, 3) (0.5, 3)           @det94 det322
mz (0.5, 2.5)                 @det185 det322
mx (0.5, 2)                   @det613 det614
mzz (0.5, 5) (0, 5)           @det483 det767
mz (0.5, 4.5)                 @det133 det483
mx (0.5, 4)                   @det601 det725
mx (0.5, 6)                   @det80
mzz (1, 0) (1.5, 0)           @det257 det586
mzz (1, 2) (1.5, 2)           @det181 det537
mz (1.5, 1.5)                 @det112 det181
mx (1.5, 1)                   @det247 det722
mzz (1.5, 4) (1, 4)           @det498 det670
mz (1.5, 3.5)                 @det119 det498
mx (1.5, 3)                   @det613 det692
mzz (1, 6) (1.5, 6)           @det427 det733
mz (1.5, 5.5)                 @det128 det427
mx (1.5, 5)                   @det51 det725
mzz (2, 1) (2.5, 1)           @det517 det519
mz (2.5, 0.5)                 @det113 det519
mx (2.5, 0)                   @det70
mzz (2, 3) (2.5, 3)           @det429 det758
mz (2.5, 2.5)                 @det170 det758
mx (2.5, 2)                   @det247 det481
mzz (2, 5) (2.5, 5)           @det507 det713
mz (2.5, 4.5)                 @det180 det507
mx (2.5, 4)                   @det504 det692
mx (2.5, 6)                   @det51
mzz (3.5, 0) (3, 0)           @det579 det635
mzz (3, 2) (3.5, 2)           @det286 det485
mz (3.5, 1.5)                 @det172 det485
mx (3.5, 1)                   @det70 det134
mzz (3, 4) (3.5, 4)           @det267 det793
mz (3.5, 3.5)                 @det152 det267
mx (3.5, 3)                   @det481 det745
mzz (3.5, 6) (3, 6)           @det311 det443
mz (3.5, 5.5)                 @det111 det311
mx (3.5, 5)                   @det504 det640
mzz (4, 1) (4.5, 1)           @det432 det551
mz (4.5, 0.5)                 @det124 det432
mx (4.5, 0)                   @det375
mzz (4.5, 3) (4, 3)           @det192 det388
mz (4.5, 2.5)                 @det105 det192
mx (4.5, 2)                   @det134 det687
mzz (4, 5) (4.5, 5)           @det276 det352
mz (4.5, 4.5)                 @det121 det276
mx (4.5, 4)                   @det315 det745
mx (4.5, 6)                   @det640
mzz (5, 0) (5.5, 0)           @det109 det426
mzz (5.5, 2) (5, 2)           @det325 det513
mz (5.5, 1.5)                 @det136 det325
mx (5.5, 1)                   @det375 det610
mzz (5, 4) (5.5, 4)           @det102 det677
mz (5.5, 3.5)                 @det102 det116
mx (5.5, 3)                   @det553 det687
mzz (5, 6) (5.5, 6)           @det461 det780
mz (5.5, 5.5)                 @det127 det780
mx (5.5, 5)                   @det250 det315

--------         40
mzz (1, 1.5) (0.5, 1.5)       @det94 det560
mxx (0, 1.5) (0, 1)           @det614
mzz (1, 3.5) (0.5, 3.5)       @det94 det767
mxx (0, 3.5) (0, 3)           @det601
mzz (0.5, 5.5) (1, 5.5)       @det672 det767
mxx (0, 5.5) (0, 5)           @det80
mzz (1.5, 0.5) (2, 0.5)       @det257 det537
mxx (1, 0.5) (1, 0)           @det722
mzz (1.5, 2.5) (2, 2.5)       @det537 det670
mxx (1, 2) (1, 2.5)           @det613
mzz (1.5, 4.5) (2, 4.5)       @det670 det733
mxx (1, 4) (1, 4.5)           @det725
mzz (3, 1.5) (2.5, 1.5)       @det429 det517
mxx (2, 1) (2, 1.5)           @det247
mzz (2.5, 3.5) (3, 3.5)       @det429 det713
mxx (2, 3.5) (2, 3)           @det692
mzz (2.5, 5.5) (3, 5.5)       @det602 det713
mxx (2, 5.5) (2, 5)           @det51
mzz (3.5, 0.5) (4, 0.5)       @det286 det579
mxx (3, 0) (3, 0.5)           @det70
mzz (3.5, 2.5) (4, 2.5)       @det286 det793
mxx (3, 2.5) (3, 2)           @det481
mzz (4, 4.5) (3.5, 4.5)       @det443 det793
mxx (3, 4.5) (3, 4)           @det504
mzz (5, 1.5) (4.5, 1.5)       @det388 det551
mxx (4, 1.5) (4, 1)           @det134
mzz (5, 3.5) (4.5, 3.5)       @det352 det388
mxx (4, 3) (4, 3.5)           @det745
mzz (5, 5.5) (4.5, 5.5)       @det352 det776
mxx (4, 5) (4, 5.5)           @det640
mzz (5.5, 0.5) (6, 0.5)       @det426 det513
mxx (5, 0) (5, 0.5)           @det375
mxx (6, 1) (6, 1.5)           @det610 det615
mzz (5.5, 2.5) (6, 2.5)       @det513 det677
mxx (5, 2) (5, 2.5)           @det687
mxx (6, 3) (6, 3.5)           @det469 det553
mzz (5.5, 4.5) (6, 4.5)       @det461 det677
mxx (5, 4.5) (5, 4)           @det315
mxx (6, 5.5) (6, 5)           @det166 det250
mzz (0.5, 0) (0, 0)           @det560
mz (0.5, 0.5)                 @det160
mx (0.5, 1)                   @det191 det614
mzz (0, 2) (0.5, 2)           @det94
mz (0.5, 2.5)                 @det185
mx (0.5, 3)                   @det163 det601
mzz (0, 4) (0.5, 4)           @det767
mz (0.5, 4.5)                 @det133
mx (0.5, 5)                   @det80 det355
mzz (0.5, 6) (0, 6)           @det672
mx (1.5, 0)                   @det722
mzz (1, 1) (1.5, 1)           @det537
mz (1.5, 1.5)                 @det112
mx (1.5, 2)                   @det613 det614
mzz (1, 3) (1.5, 3)           @det670
mz (1.5, 3.5)                 @det119
mx (1.5, 4)                   @det601 det725
mzz (1.5, 5) (1, 5)           @det733
mz (1.5, 5.5)                 @det128
mx (1.5, 6)                   @det80
mzz (2, 0) (2.5, 0)           @det517
mz (2.5, 0.5)                 @det113
mx (2.5, 1)                   @det247 det722
mzz (2.5, 2) (2, 2)           @det429
mz (2.5, 2.5)                 @det170
mx (2.5, 3)                   @det613 det692
mzz (2, 4) (2.5, 4)           @det713
mz (2.5, 4.5)                 @det180
mx (2.5, 5)                   @det51 det725
mzz (2, 6) (2.5, 6)           @det602
mx (3.5, 0)                   @det70
mzz (3, 1) (3.5, 1)           @det286
mz (3.5, 1.5)                 @det172
mx (3.5, 2)                   @det247 det481
mzz (3, 3) (3.5, 3)           @det793
mz (3.5, 3.5)                 @det152
mx (3.5, 4)                   @det504 det692
mzz (3.5, 5) (3, 5)           @det443
mz (3.5, 5.5)                 @det111
mx (3.5, 6)                   @det51
mzz (4, 0) (4.5, 0)           @det551
mz (4.5, 0.5)                 @det124
mx (4.5, 1)                   @det70 det134
mzz (4.5, 2) (4, 2)           @det388
mz (4.5, 2.5)                 @det105
mx (4.5, 3)                   @det481 det745
mzz (4, 4) (4.5, 4)           @det352
mz (4.5, 4.5)                 @det121
mx (4.5, 5)                   @det504 det640
mzz (4, 6) (4.5, 6)           @det776
mx (5.5, 0)                   @det375
mzz (5.5, 1) (5, 1)           @det513
mz (5.5, 1.5)                 @det136
mx (5.5, 2)                   @det134 det615 det687
mzz (5, 3) (5.5, 3)           @det677
mz (5.5, 3.5)                 @det116
mx (5.5, 4)                   @det315 det469 det745
mzz (5, 5) (5.5, 5)           @det461
mz (5.5, 5.5)                 @det127
mx (5.5, 6)                   @det166 det640

--------         41
mxx (0, 1) (0, 0.5)           @det191
mxx (1, 1.5) (1, 2)           @det614
mx (0.5, 1.5)                 @det356 det614
mz (0, 1.5)                   @det560
mxx (0, 2.5) (0, 3)           @det163
mxx (1, 3.5) (1, 4)           @det601
mx (0.5, 3.5)                 @det399 det601
mz (0, 3.5)                   @det94
mxx (0, 4.5) (0, 5)           @det355
mxx (1, 6) (1, 5.5)           @det80
mx (0.5, 5.5)                 @det80 det386
mz (0, 5.5)                   @det767
mxx (2, 0.5) (2, 1)           @det722
mx (1.5, 0.5)                 @det380 det722
mz (1, 0.5)                   @det257 det560
mxx (2, 3) (2, 2.5)           @det613
mx (1.5, 2.5)                 @det353 det613
mz (1, 2.5)                   @det94 det537
mxx (2, 4.5) (2, 5)           @det725
mx (1.5, 4.5)                 @det365 det725
mz (1, 4.5)                   @det670 det767
mxx (3, 1.5) (3, 2)           @det247
mx (2.5, 1.5)                 @det247 det378
mz (2, 1.5)                   @det517 det537
mxx (3, 3.5) (3, 4)           @det692
mx (2.5, 3.5)                 @det342 det692
mz (2, 3.5)                   @det429 det670
mxx (3, 5.5) (3, 6)           @det51
mx (2.5, 5.5)                 @det51 det357
mz (2, 5.5)                   @det713 det733
mxx (4, 0.5) (4, 1)           @det70
mx (3.5, 0.5)                 @det70 det402
mz (3, 0.5)                   @det517 det579
mxx (4, 2.5) (4, 3)           @det481
mx (3.5, 2.5)                 @det363 det481
mz (3, 2.5)                   @det286 det429
mxx (4, 4.5) (4, 5)           @det504
mx (3.5, 4.5)                 @det381 det504
mz (3, 4.5)                   @det713 det793
mxx (5, 1.5) (5, 2)           @det134
mx (4.5, 1.5)                 @det134 det385
mz (4, 1.5)                   @det286 det551
mxx (5, 3.5) (5, 4)           @det745
mx (4.5, 3.5)                 @det392 det745
mz (4, 3.5)                   @det388 det793
mxx (5, 5.5) (5, 6)           @det640
mx (4.5, 5.5)                 @det389 det640
mz (4, 5.5)                   @det352 det443
mxx (6, 1) (6, 0.5)           @det375
mx (5.5, 0.5)                 @det375 det387
mz (5, 0.5)                   @det426 det551
mz (6, 1.5)                   @det513
mxx (6, 2.5) (6, 3)           @det687
mx (5.5, 2.5)                 @det411 det687
mz (5, 2.5)                   @det388 det513
mz (6, 3.5)                   @det677
mxx (6, 4.5) (6, 5)           @det315
mx (5.5, 4.5)                 @det315 det366
mz (5, 4.5)                   @det352 det677
mz (6, 5.5)                   @det461
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)           @det560
mxx (0.5, 2.5) (0.5, 2)
mzz (1, 3) (0.5, 3)           @det94
mxx (0.5, 4.5) (0.5, 4)
mzz (0.5, 5) (1, 5)           @det767
mzz (1.5, 0) (2, 0)           @det257
mxx (1.5, 1.5) (1.5, 1)
mzz (1.5, 2) (2, 2)           @det537
mxx (1.5, 3.5) (1.5, 3)
mzz (1.5, 4) (2, 4)           @det670
mxx (1.5, 5) (1.5, 5.5)
mzz (1.5, 6) (2, 6)           @det733
mxx (2.5, 0.5) (2.5, 0)
mzz (3, 1) (2.5, 1)           @det517
mxx (2.5, 2) (2.5, 2.5)
mzz (2.5, 3) (3, 3)           @det429
mxx (2.5, 4) (2.5, 4.5)
mzz (2.5, 5) (3, 5)           @det713
mzz (3.5, 0) (4, 0)           @det579
mxx (3.5, 1) (3.5, 1.5)
mzz (3.5, 2) (4, 2)           @det286
mxx (3.5, 3) (3.5, 3.5)
mzz (4, 4) (3.5, 4)           @det793
mxx (3.5, 5) (3.5, 5.5)
mzz (3.5, 6) (4, 6)           @det443
mxx (4.5, 0.5) (4.5, 0)
mzz (5, 1) (4.5, 1)           @det551
mxx (4.5, 2) (4.5, 2.5)
mzz (5, 3) (4.5, 3)           @det388
mxx (4.5, 4.5) (4.5, 4)
mzz (5, 5) (4.5, 5)           @det352
mzz (5.5, 0) (6, 0)           @det426
mxx (5.5, 1) (5.5, 1.5)       @det615
mzz (5.5, 2) (6, 2)           @det513
mxx (5.5, 3) (5.5, 3.5)       @det469
mzz (5.5, 4) (6, 4)           @det677
mxx (5.5, 5.5) (5.5, 5)       @det166
mzz (6, 6) (5.5, 6)           @det461

--------         42
mz (0, 0.5)                   @det560
mxx (0, 1.5) (0, 2)
mx (0.5, 1.5)                 @det356
mz (1, 1.5)                   @det94 det537
mz (0, 2.5)                   @det94
mxx (0, 3.5) (0, 4)
mx (0.5, 3.5)                 @det399
mz (1, 3.5)                   @det670 det767
mz (0, 4.5)                   @det767
mxx (0, 5.5) (0, 6)
mx (0.5, 5.5)                 @det386
mz (1, 5.5)                   @det672 det733
mxx (1, 0.5) (1, 1)
mx (1.5, 0.5)                 @det380
mz (2, 0.5)                   @det517 det537
mxx (1, 2.5) (1, 3)
mx (1.5, 2.5)                 @det353
mz (2, 2.5)                   @det429 det670
mxx (1, 4.5) (1, 5)
mx (1.5, 4.5)                 @det365
mz (2, 4.5)                   @det713 det733
mxx (2, 1.5) (2, 2)
mx (2.5, 1.5)                 @det378
mz (3, 1.5)                   @det286 det429
mxx (2, 3.5) (2, 4)
mx (2.5, 3.5)                 @det342
mz (3, 3.5)                   @det713 det793
mxx (2, 5.5) (2, 6)
mx (2.5, 5.5)                 @det357
mz (3, 5.5)                   @det443 det602
mxx (3, 1) (3, 0.5)
mx (3.5, 0.5)                 @det402
mz (4, 0.5)                   @det286 det551
mxx (3, 2.5) (3, 3)
mx (3.5, 2.5)                 @det363
mz (4, 2.5)                   @det388 det793
mxx (3, 4.5) (3, 5)
mx (3.5, 4.5)                 @det381
mz (4, 4.5)                   @det352 det443
mxx (4, 1.5) (4, 2)
mx (4.5, 1.5)                 @det385
mz (5, 1.5)                   @det388 det513
mxx (4, 4) (4, 3.5)
mx (4.5, 3.5)                 @det392
mz (5, 3.5)                   @det352 det677
mxx (4, 5.5) (4, 6)
mx (4.5, 5.5)                 @det389
mz (5, 5.5)                   @det461 det776
mxx (5, 0.5) (5, 1)
mx (5.5, 0.5)                 @det387
mz (6, 0.5)                   @det513
mxx (6, 1.5) (6, 2)           @det615
mxx (5, 3) (5, 2.5)
mx (5.5, 2.5)                 @det411
mz (6, 2.5)                   @det677
mxx (6, 3.5) (6, 4)           @det469
mxx (5, 4.5) (5, 5)
mx (5.5, 4.5)                 @det366
mz (6, 4.5)                   @det461
mxx (6, 6) (6, 5.5)           @det166
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)           @det560
mxx (0.5, 2.5) (0.5, 3)
mzz (1, 2) (0.5, 2)           @det94
mxx (0.5, 5) (0.5, 4.5)
mzz (1, 4) (0.5, 4)           @det767
mzz (0.5, 6) (1, 6)           @det672
mxx (1.5, 1.5) (1.5, 2)
mzz (1.5, 1) (2, 1)           @det537
mxx (1.5, 4) (1.5, 3.5)
mzz (2, 3) (1.5, 3)           @det670
mxx (1.5, 5.5) (1.5, 6)
mzz (1.5, 5) (2, 5)           @det733
mxx (2.5, 0.5) (2.5, 1)
mzz (2.5, 0) (3, 0)           @det517
mxx (2.5, 2.5) (2.5, 3)
mzz (2.5, 2) (3, 2)           @det429
mxx (2.5, 4.5) (2.5, 5)
mzz (2.5, 4) (3, 4)           @det713
mzz (2.5, 6) (3, 6)           @det602
mxx (3.5, 1.5) (3.5, 2)
mzz (3.5, 1) (4, 1)           @det286
mxx (3.5, 3.5) (3.5, 4)
mzz (3.5, 3) (4, 3)           @det793
mxx (3.5, 5.5) (3.5, 6)
mzz (3.5, 5) (4, 5)           @det443
mxx (4.5, 0.5) (4.5, 1)
mzz (5, 0) (4.5, 0)           @det551
mxx (4.5, 2.5) (4.5, 3)
mzz (4.5, 2) (5, 2)           @det388
mxx (4.5, 4.5) (4.5, 5)
mzz (5, 4) (4.5, 4)           @det352
mzz (4.5, 6) (5, 6)           @det776
mxx (5.5, 1.5) (5.5, 2)       @det615
mzz (5.5, 1) (6, 1)           @det513
mxx (5.5, 3.5) (5.5, 4)       @det469
mzz (5.5, 3) (6, 3)           @det677
mxx (5.5, 5.5) (5.5, 6)       @det166
mzz (5.5, 5) (6, 5)           @det461

--------         43
mxx (0, 0.5) (0, 0)
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)
mxx (0, 2) (0, 2.5)
mzz (0, 3.5) (0.5, 3.5)
mxx (1, 3) (1, 3.5)
mxx (0, 4) (0, 4.5)
mzz (0.5, 5.5) (0, 5.5)
mxx (1, 5) (1, 5.5)
mzz (1, 0.5) (1.5, 0.5)
mxx (2, 0) (2, 0.5)
mzz (1, 2.5) (1.5, 2.5)
mxx (2, 2) (2, 2.5)
mzz (1.5, 4.5) (1, 4.5)
mxx (2, 4.5) (2, 4)
mzz (2, 1.5) (2.5, 1.5)
mxx (3, 1.5) (3, 1)
mzz (2, 3.5) (2.5, 3.5)
mxx (3, 3.5) (3, 3)
mzz (2, 5.5) (2.5, 5.5)
mxx (3, 5) (3, 5.5)
mzz (3.5, 0.5) (3, 0.5)
mxx (4, 0) (4, 0.5)
mzz (3, 2.5) (3.5, 2.5)
mxx (4, 2) (4, 2.5)
mzz (3, 4.5) (3.5, 4.5)
mxx (4, 4.5) (4, 4)
mzz (4, 1.5) (4.5, 1.5)
mxx (5, 1) (5, 1.5)
mzz (4.5, 3.5) (4, 3.5)
mxx (5, 3.5) (5, 3)
mzz (4, 5.5) (4.5, 5.5)
mxx (5, 5.5) (5, 5)
mzz (5, 0.5) (5.5, 0.5)
mxx (6, 0) (6, 0.5)
mzz (5.5, 2.5) (5, 2.5)
mxx (6, 2.5) (6, 2)
mzz (5, 4.5) (5.5, 4.5)
mxx (6, 4) (6, 4.5)
mzz (0, 1) (0.5, 1)           @det560
mz (0.5, 0.5)                 @det560
mx (0.5, 0)
mzz (0, 3) (0.5, 3)           @det94
mz (0.5, 2.5)                 @det94
mx (0.5, 2)
mzz (0.5, 5) (0, 5)           @det767
mz (0.5, 4.5)                 @det767
mx (0.5, 4)
mx (0.5, 6)
mzz (1, 0) (1.5, 0)           @det257
mzz (1, 2) (1.5, 2)           @det537
mz (1.5, 1.5)                 @det537
mx (1.5, 1)
mzz (1.5, 4) (1, 4)           @det670
mz (1.5, 3.5)                 @det670
mx (1.5, 3)
mzz (1, 6) (1.5, 6)           @det733
mz (1.5, 5.5)                 @det733
mx (1.5, 5)
mzz (2, 1) (2.5, 1)           @det517
mz (2.5, 0.5)                 @det517
mx (2.5, 0)
mzz (2, 3) (2.5, 3)           @det429
mz (2.5, 2.5)                 @det429
mx (2.5, 2)
mzz (2, 5) (2.5, 5)           @det713
mz (2.5, 4.5)                 @det713
mx (2.5, 4)
mx (2.5, 6)
mzz (3.5, 0) (3, 0)           @det579
mzz (3, 2) (3.5, 2)           @det286
mz (3.5, 1.5)                 @det286
mx (3.5, 1)
mzz (3, 4) (3.5, 4)           @det793
mz (3.5, 3.5)                 @det793
mx (3.5, 3)
mzz (3.5, 6) (3, 6)           @det443
mz (3.5, 5.5)                 @det443
mx (3.5, 5)
mzz (4, 1) (4.5, 1)           @det551
mz (4.5, 0.5)                 @det551
mx (4.5, 0)
mzz (4.5, 3) (4, 3)           @det388
mz (4.5, 2.5)                 @det388
mx (4.5, 2)
mzz (4, 5) (4.5, 5)           @det352
mz (4.5, 4.5)                 @det352
mx (4.5, 4)
mx (4.5, 6)
mzz (5, 0) (5.5, 0)           @det426
mzz (5.5, 2) (5, 2)           @det513
mz (5.5, 1.5)                 @det513
mx (5.5, 1)                   @det615
mzz (5, 4) (5.5, 4)           @det677
mz (5.5, 3.5)                 @det677
mx (5.5, 3)                   @det469
mzz (5, 6) (5.5, 6)           @det461
mz (5.5, 5.5)                 @det461
mx (5.5, 5)                   @det166

--------         44
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)
mzz (1, 3.5) (0.5, 3.5)
mxx (0, 3.5) (0, 3)
mzz (0.5, 5.5) (1, 5.5)
mxx (0, 5.5) (0, 5)
mzz (1.5, 0.5) (2, 0.5)
mxx (1, 0.5) (1, 0)
mzz (1.5, 2.5) (2, 2.5)
mxx (1, 2) (1, 2.5)
mzz (1.5, 4.5) (2, 4.5)
mxx (1, 4) (1, 4.5)
mzz (3, 1.5) (2.5, 1.5)
mxx (2, 1) (2, 1.5)
mzz (2.5, 3.5) (3, 3.5)
mxx (2, 3.5) (2, 3)
mzz (2.5, 5.5) (3, 5.5)
mxx (2, 5.5) (2, 5)
mzz (3.5, 0.5) (4, 0.5)
mxx (3, 0) (3, 0.5)
mzz (3.5, 2.5) (4, 2.5)
mxx (3, 2.5) (3, 2)
mzz (4, 4.5) (3.5, 4.5)
mxx (3, 4.5) (3, 4)
mzz (5, 1.5) (4.5, 1.5)
mxx (4, 1.5) (4, 1)
mzz (5, 3.5) (4.5, 3.5)
mxx (4, 3) (4, 3.5)
mzz (5, 5.5) (4.5, 5.5)
mxx (4, 5) (4, 5.5)
mzz (5.5, 0.5) (6, 0.5)
mxx (5, 0) (5, 0.5)
mxx (6, 1) (6, 1.5)           @det615
mzz (5.5, 2.5) (6, 2.5)
mxx (5, 2) (5, 2.5)
mxx (6, 3) (6, 3.5)           @det469
mzz (5.5, 4.5) (6, 4.5)
mxx (5, 4.5) (5, 4)
mxx (6, 5.5) (6, 5)           @det166

--------         45
mxx (0, 1) (0, 0.5)
mxx (1, 1.5) (1, 2)
mx (0.5, 1.5)
mz (0, 1.5)
mxx (0, 2.5) (0, 3)
mxx (1, 3.5) (1, 4)
mx (0.5, 3.5)
mz (0, 3.5)
mxx (0, 4.5) (0, 5)
mxx (1, 6) (1, 5.5)
mx (0.5, 5.5)
mz (0, 5.5)
mxx (2, 0.5) (2, 1)
mx (1.5, 0.5)
mz (1, 0.5)
mxx (2, 3) (2, 2.5)
mx (1.5, 2.5)
mz (1, 2.5)
mxx (2, 4.5) (2, 5)
mx (1.5, 4.5)
mz (1, 4.5)
mxx (3, 1.5) (3, 2)
mx (2.5, 1.5)
mz (2, 1.5)
mxx (3, 3.5) (3, 4)
mx (2.5, 3.5)
mz (2, 3.5)
mxx (3, 5.5) (3, 6)
mx (2.5, 5.5)
mz (2, 5.5)
mxx (4, 0.5) (4, 1)
mx (3.5, 0.5)
mz (3, 0.5)
mxx (4, 2.5) (4, 3)
mx (3.5, 2.5)
mz (3, 2.5)
mxx (4, 4.5) (4, 5)
mx (3.5, 4.5)
mz (3, 4.5)
mxx (5, 1.5) (5, 2)
mx (4.5, 1.5)
mz (4, 1.5)
mxx (5, 3.5) (5, 4)
mx (4.5, 3.5)
mz (4, 3.5)
mxx (5, 5.5) (5, 6)
mx (4.5, 5.5)
mz (4, 5.5)
mxx (6, 1) (6, 0.5)
mx (5.5, 0.5)
mz (5, 0.5)
mz (6, 1.5)
mxx (6, 2.5) (6, 3)
mx (5.5, 2.5)
mz (5, 2.5)
mz (6, 3.5)
mxx (6, 4.5) (6, 5)
mx (5.5, 4.5)
mz (5, 4.5)
mz (6, 5.5)



==> anc/Fig21_left/d_9.txt <==
--------          0
mzz (0.5, 0) (0, 0)
mz (0.5, 0.5)
mx (0.5, 1)
mzz (0, 2) (0.5, 2)
mz (0.5, 2.5)
mx (0.5, 3)
mzz (0, 4) (0.5, 4)
mz (0.5, 4.5)
mx (0.5, 5)
mzz (0.5, 6) (0, 6)
mz (0.5, 6.5)
mx (0.5, 7)
mzz (0, 8) (0.5, 8)
mx (1.5, 0)
mzz (1, 1) (1.5, 1)
mz (1.5, 1.5)
mx (1.5, 2)
mzz (1, 3) (1.5, 3)
mz (1.5, 3.5)
mx (1.5, 4)
mzz (1.5, 5) (1, 5)
mz (1.5, 5.5)
mx (1.5, 6)
mzz (1, 7) (1.5, 7)
mz (1.5, 7.5)
mx (1.5, 8)
mzz (2, 0) (2.5, 0)
mz (2.5, 0.5)
mx (2.5, 1)
mzz (2.5, 2) (2, 2)
mz (2.5, 2.5)
mx (2.5, 3)
mzz (2, 4) (2.5, 4)
mz (2.5, 4.5)
mx (2.5, 5)
mzz (2, 6) (2.5, 6)
mz (2.5, 6.5)
mx (2.5, 7)
mzz (2.5, 8) (2, 8)
mx (3.5, 0)
mzz (3, 1) (3.5, 1)
mz (3.5, 1.5)
mx (3.5, 2)
mzz (3, 3) (3.5, 3)
mz (3.5, 3.5)
mx (3.5, 4)
mzz (3.5, 5) (3, 5)
mz (3.5, 5.5)
mx (3.5, 6)
mzz (3, 7) (3.5, 7)
mz (3.5, 7.5)
mx (3.5, 8)
mzz (4, 0) (4.5, 0)
mz (4.5, 0.5)
mx (4.5, 1)
mzz (4.5, 2) (4, 2)
mz (4.5, 2.5)
mx (4.5, 3)
mzz (4, 4) (4.5, 4)
mz (4.5, 4.5)
mx (4.5, 5)
mzz (4, 6) (4.5, 6)
mz (4.5, 6.5)
mx (4.5, 7)
mzz (4.5, 8) (4, 8)
mx (5.5, 0)
mzz (5.5, 1) (5, 1)
mz (5.5, 1.5)
mx (5.5, 2)
mzz (5, 3) (5.5, 3)
mz (5.5, 3.5)
mx (5.5, 4)
mzz (5, 5) (5.5, 5)
mz (5.5, 5.5)
mx (5.5, 6)
mzz (5.5, 7) (5, 7)
mz (5.5, 7.5)
mx (5.5, 8)
mzz (6.5, 0) (6, 0)
mz (6.5, 0.5)
mx (6.5, 1)
mzz (6, 2) (6.5, 2)
mz (6.5, 2.5)
mx (6.5, 3)
mzz (6, 4) (6.5, 4)
mz (6.5, 4.5)
mx (6.5, 5)
mzz (6, 6) (6.5, 6)
mz (6.5, 6.5)
mx (6.5, 7)
mzz (6, 8) (6.5, 8)
mx (7.5, 0)
mzz (7, 1) (7.5, 1)
mz (7.5, 1.5)
mx (7.5, 2)
mzz (7.5, 3) (7, 3)
mz (7.5, 3.5)
mx (7.5, 4)
mzz (7, 5) (7.5, 5)
mz (7.5, 5.5)
mx (7.5, 6)
mzz (7, 7) (7.5, 7)
mz (7.5, 7.5)
mx (7.5, 8)

--------          1
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)
mxx (0.5, 2.5) (0.5, 2)
mzz (1, 3) (0.5, 3)
mxx (0.5, 4.5) (0.5, 4)
mzz (0.5, 5) (1, 5)
mxx (0.5, 6.5) (0.5, 6)
mzz (1, 7) (0.5, 7)
mzz (1.5, 0) (2, 0)           @det1544
mxx (1.5, 1.5) (1.5, 1)
mzz (1.5, 2) (2, 2)
mxx (1.5, 3.5) (1.5, 3)
mzz (1.5, 4) (2, 4)
mxx (1.5, 5) (1.5, 5.5)
mzz (1.5, 6) (2, 6)
mxx (1.5, 7.5) (1.5, 7)
mzz (1.5, 8) (2, 8)
mxx (2.5, 0.5) (2.5, 0)
mzz (3, 1) (2.5, 1)
mxx (2.5, 2) (2.5, 2.5)
mzz (2.5, 3) (3, 3)
mxx (2.5, 4) (2.5, 4.5)
mzz (2.5, 5) (3, 5)
mxx (2.5, 6.5) (2.5, 6)
mzz (2.5, 7) (3, 7)
mzz (3.5, 0) (4, 0)           @det788
mxx (3.5, 1) (3.5, 1.5)
mzz (3.5, 2) (4, 2)
mxx (3.5, 3) (3.5, 3.5)
mzz (4, 4) (3.5, 4)
mxx (3.5, 5) (3.5, 5.5)
mzz (3.5, 6) (4, 6)
mxx (3.5, 7) (3.5, 7.5)
mzz (3.5, 8) (4, 8)
mxx (4.5, 0.5) (4.5, 0)
mzz (5, 1) (4.5, 1)
mxx (4.5, 2) (4.5, 2.5)
mzz (5, 3) (4.5, 3)
mxx (4.5, 4.5) (4.5, 4)
mzz (5, 5) (4.5, 5)
mxx (4.5, 6.5) (4.5, 6)
mzz (5, 7) (4.5, 7)
mzz (5.5, 0) (6, 0)           @det473
mxx (5.5, 1) (5.5, 1.5)
mzz (5.5, 2) (6, 2)
mxx (5.5, 3) (5.5, 3.5)
mzz (5.5, 4) (6, 4)
mxx (5.5, 5.5) (5.5, 5)
mzz (6, 6) (5.5, 6)
mxx (5.5, 7) (5.5, 7.5)
mzz (5.5, 8) (6, 8)
mxx (6.5, 0) (6.5, 0.5)
mzz (6.5, 1) (7, 1)
mxx (6.5, 2.5) (6.5, 2)
mzz (6.5, 3) (7, 3)
mxx (6.5, 4.5) (6.5, 4)
mzz (6.5, 5) (7, 5)
mxx (6.5, 6) (6.5, 6.5)
mzz (6.5, 7) (7, 7)
mzz (7.5, 0) (8, 0)           @det889
mxx (7.5, 1.5) (7.5, 1)
mzz (7.5, 2) (8, 2)
mxx (7.5, 3) (7.5, 3.5)
mzz (7.5, 4) (8, 4)
mxx (7.5, 5) (7.5, 5.5)
mzz (7.5, 6) (8, 6)
mxx (7.5, 7.5) (7.5, 7)
mzz (7.5, 8) (8, 8)

--------          2
mz (0, 0.5)
mxx (0, 1.5) (0, 2)           @det597
mx (0.5, 1.5)                 @det597
mz (1, 1.5)
mz (0, 2.5)
mxx (0, 3.5) (0, 4)           @det953
mx (0.5, 3.5)                 @det953
mz (1, 3.5)
mz (0, 4.5)
mxx (0, 5.5) (0, 6)           @det1307
mx (0.5, 5.5)                 @det1307
mz (1, 5.5)
mz (0, 6.5)
mxx (0, 7.5) (0, 8)           @det1020
mx (0.5, 7.5)                 @det1020
mz (1, 7.5)
mxx (1, 0.5) (1, 1)           @det222
mx (1.5, 0.5)                 @det222
mz (2, 0.5)                   @det1544
mxx (1, 2.5) (1, 3)           @det258
mx (1.5, 2.5)                 @det258
mz (2, 2.5)
mxx (1, 4.5) (1, 5)           @det875
mx (1.5, 4.5)                 @det875
mz (2, 4.5)
mxx (1, 6.5) (1, 7)           @det780
mx (1.5, 6.5)                 @det780
mz (2, 6.5)
mxx (2, 1.5) (2, 2)           @det594
mx (2.5, 1.5)                 @det594
mz (3, 1.5)
mxx (2, 3.5) (2, 4)           @det800
mx (2.5, 3.5)                 @det800
mz (3, 3.5)
mxx (2, 5.5) (2, 6)           @det812
mx (2.5, 5.5)                 @det812
mz (3, 5.5)
mxx (2, 7.5) (2, 8)           @det14
mx (2.5, 7.5)                 @det14
mz (3, 7.5)
mxx (3, 1) (3, 0.5)           @det19
mx (3.5, 0.5)                 @det19
mz (4, 0.5)                   @det788
mxx (3, 2.5) (3, 3)           @det235
mx (3.5, 2.5)                 @det235
mz (4, 2.5)
mxx (3, 4.5) (3, 5)           @det1493
mx (3.5, 4.5)                 @det1493
mz (4, 4.5)
mxx (3, 7) (3, 6.5)           @det1098
mx (3.5, 6.5)                 @det1098
mz (4, 6.5)
mxx (4, 1.5) (4, 2)           @det482
mx (4.5, 1.5)                 @det482
mz (5, 1.5)
mxx (4, 4) (4, 3.5)           @det1502
mx (4.5, 3.5)                 @det1502
mz (5, 3.5)
mxx (4, 5.5) (4, 6)           @det629
mx (4.5, 5.5)                 @det629
mz (5, 5.5)
mxx (4, 7.5) (4, 8)           @det873
mx (4.5, 7.5)                 @det873
mz (5, 7.5)
mxx (5, 0.5) (5, 1)           @det526
mx (5.5, 0.5)                 @det526
mz (6, 0.5)                   @det473
mxx (5, 3) (5, 2.5)           @det1387
mx (5.5, 2.5)                 @det1387
mz (6, 2.5)
mxx (5, 4.5) (5, 5)           @det1447
mx (5.5, 4.5)                 @det1447
mz (6, 4.5)
mxx (5, 6.5) (5, 7)           @det1016
mx (5.5, 6.5)                 @det1016
mz (6, 6.5)
mxx (6, 1.5) (6, 2)           @det1305
mx (6.5, 1.5)                 @det1305
mz (7, 1.5)
mxx (6, 3.5) (6, 4)           @det656
mx (6.5, 3.5)                 @det656
mz (7, 3.5)
mxx (6, 6) (6, 5.5)           @det1063
mx (6.5, 5.5)                 @det1063
mz (7, 5.5)
mxx (6, 7.5) (6, 8)           @det1553
mx (6.5, 7.5)                 @det1553
mz (7, 7.5)
mxx (7, 0.5) (7, 1)           @det1290
mx (7.5, 0.5)                 @det1290
mz (8, 0.5)                   @det889
mxx (8, 2) (8, 1.5)           @det457
mxx (7, 2.5) (7, 3)           @det103
mx (7.5, 2.5)                 @det103
mz (8, 2.5)
mxx (8, 3.5) (8, 4)           @det1047
mxx (7, 4.5) (7, 5)           @det1041
mx (7.5, 4.5)                 @det1041
mz (8, 4.5)
mxx (8, 5.5) (8, 6)           @det227
mxx (7, 6.5) (7, 7)           @det1038
mx (7.5, 6.5)                 @det1038
mz (8, 6.5)
mxx (8, 7.5) (8, 8)           @det651
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)
mxx (0.5, 2.5) (0.5, 3)
mzz (1, 2) (0.5, 2)
mxx (0.5, 5) (0.5, 4.5)
mzz (1, 4) (0.5, 4)
mxx (0.5, 6.5) (0.5, 7)
mzz (0.5, 6) (1, 6)
mzz (1, 8) (0.5, 8)
mxx (1.5, 1.5) (1.5, 2)
mzz (1.5, 1) (2, 1)
mxx (1.5, 4) (1.5, 3.5)
mzz (2, 3) (1.5, 3)
mxx (1.5, 5.5) (1.5, 6)
mzz (1.5, 5) (2, 5)
mxx (1.5, 7.5) (1.5, 8)
mzz (1.5, 7) (2, 7)
mxx (2.5, 0.5) (2.5, 1)
mzz (2.5, 0) (3, 0)
mxx (2.5, 2.5) (2.5, 3)
mzz (2.5, 2) (3, 2)
mxx (2.5, 4.5) (2.5, 5)
mzz (2.5, 4) (3, 4)
mxx (2.5, 7) (2.5, 6.5)
mzz (3, 6) (2.5, 6)
mzz (2.5, 8) (3, 8)
mxx (3.5, 1.5) (3.5, 2)
mzz (3.5, 1) (4, 1)
mxx (3.5, 3.5) (3.5, 4)
mzz (3.5, 3) (4, 3)
mxx (3.5, 5.5) (3.5, 6)
mzz (3.5, 5) (4, 5)
mxx (3.5, 7.5) (3.5, 8)
mzz (3.5, 7) (4, 7)
mxx (4.5, 0.5) (4.5, 1)
mzz (5, 0) (4.5, 0)
mxx (4.5, 2.5) (4.5, 3)
mzz (4.5, 2) (5, 2)
mxx (4.5, 4.5) (4.5, 5)
mzz (5, 4) (4.5, 4)
mxx (4.5, 6.5) (4.5, 7)
mzz (5, 6) (4.5, 6)
mzz (4.5, 8) (5, 8)
mxx (5.5, 1.5) (5.5, 2)
mzz (5.5, 1) (6, 1)
mxx (5.5, 3.5) (5.5, 4)
mzz (5.5, 3) (6, 3)
mxx (5.5, 5.5) (5.5, 6)
mzz (5.5, 5) (6, 5)
mxx (5.5, 7.5) (5.5, 8)
mzz (5.5, 7) (6, 7)
mxx (6.5, 0.5) (6.5, 1)
mzz (6.5, 0) (7, 0)
mxx (6.5, 2.5) (6.5, 3)
mzz (6.5, 2) (7, 2)
mxx (6.5, 5) (6.5, 4.5)
mzz (7, 4) (6.5, 4)
mxx (6.5, 6.5) (6.5, 7)
mzz (6.5, 6) (7, 6)
mzz (6.5, 8) (7, 8)
mxx (7.5, 2) (7.5, 1.5)
mzz (7.5, 1) (8, 1)
mxx (7.5, 3.5) (7.5, 4)
mzz (7.5, 3) (8, 3)
mxx (7.5, 5.5) (7.5, 6)
mzz (7.5, 5) (8, 5)
mxx (7.5, 8) (7.5, 7.5)
mzz (8, 7) (7.5, 7)

--------          3
mxx (0, 0.5) (0, 0)           @det1228
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)           @det597
mxx (0, 2) (0, 2.5)           @det663
mzz (0, 3.5) (0.5, 3.5)
mxx (1, 3) (1, 3.5)           @det953
mxx (0, 4) (0, 4.5)           @det564
mzz (0.5, 5.5) (0, 5.5)
mxx (1, 5) (1, 5.5)           @det1307
mxx (0, 6.5) (0, 6)           @det262
mzz (0, 7.5) (0.5, 7.5)
mxx (1, 7.5) (1, 7)           @det1020
mzz (1, 0.5) (1.5, 0.5)       @det1544
mxx (2, 0) (2, 0.5)           @det222
mzz (1, 2.5) (1.5, 2.5)
mxx (2, 2) (2, 2.5)           @det258
mzz (1.5, 4.5) (1, 4.5)
mxx (2, 4.5) (2, 4)           @det875
mzz (1, 6.5) (1.5, 6.5)
mxx (2, 6.5) (2, 6)           @det780
mzz (2, 1.5) (2.5, 1.5)
mxx (3, 1.5) (3, 1)           @det594
mzz (2, 3.5) (2.5, 3.5)
mxx (3, 3.5) (3, 3)           @det800
mzz (2, 5.5) (2.5, 5.5)
mxx (3, 5) (3, 5.5)           @det812
mzz (2.5, 7.5) (2, 7.5)
mxx (3, 7.5) (3, 7)           @det14
mzz (3.5, 0.5) (3, 0.5)       @det788
mxx (4, 0) (4, 0.5)           @det19
mzz (3, 2.5) (3.5, 2.5)
mxx (4, 2) (4, 2.5)           @det235
mzz (3, 4.5) (3.5, 4.5)
mxx (4, 4.5) (4, 4)           @det1493
mzz (3.5, 6.5) (3, 6.5)
mxx (4, 6) (4, 6.5)           @det1098
mzz (4, 1.5) (4.5, 1.5)
mxx (5, 1) (5, 1.5)           @det482
mzz (4.5, 3.5) (4, 3.5)
mxx (5, 3.5) (5, 3)           @det1502
mzz (4, 5.5) (4.5, 5.5)
mxx (5, 5.5) (5, 5)           @det629
mzz (4, 7.5) (4.5, 7.5)
mxx (5, 7) (5, 7.5)           @det873
mzz (5, 0.5) (5.5, 0.5)       @det473
mxx (6, 0) (6, 0.5)           @det526
mzz (5.5, 2.5) (5, 2.5)
mxx (6, 2.5) (6, 2)           @det1387
mzz (5, 4.5) (5.5, 4.5)
mxx (6, 4) (6, 4.5)           @det1447
mzz (5, 6.5) (5.5, 6.5)
mxx (6, 6.5) (6, 6)           @det1016
mzz (6, 1.5) (6.5, 1.5)
mxx (7, 1.5) (7, 1)           @det1305
mzz (6, 3.5) (6.5, 3.5)
mxx (7, 3) (7, 3.5)           @det656
mzz (6.5, 5.5) (6, 5.5)
mxx (7, 5.5) (7, 5)           @det1063
mzz (6, 7.5) (6.5, 7.5)
mxx (7, 7.5) (7, 7)           @det1553
mzz (7, 0.5) (7.5, 0.5)       @det889
mxx (8, 0.5) (8, 0)           @det1290
mzz (7.5, 2.5) (7, 2.5)
mxx (8, 2.5) (8, 2)           @det103
mzz (7, 4.5) (7.5, 4.5)
mxx (8, 4) (8, 4.5)           @det1041
mzz (7, 6.5) (7.5, 6.5)
mxx (8, 6.5) (8, 6)           @det1038
mzz (0, 1) (0.5, 1)
mz (0.5, 0.5)                 @det1549
mx (0.5, 0)                   @det1228
mzz (0, 3) (0.5, 3)
mz (0.5, 2.5)                 @det1584
mx (0.5, 2)                   @det597 det663
mzz (0.5, 5) (0, 5)
mz (0.5, 4.5)                 @det1592
mx (0.5, 4)                   @det564 det953
mzz (0, 7) (0.5, 7)
mz (0.5, 6.5)                 @det1573
mx (0.5, 6)                   @det262 det1307
mx (0.5, 8)                   @det1020
mzz (1, 0) (1.5, 0)           @det1544
mzz (1, 2) (1.5, 2)
mz (1.5, 1.5)                 @det1583
mx (1.5, 1)                   @det222 det597
mzz (1.5, 4) (1, 4)
mz (1.5, 3.5)                 @det1639
mx (1.5, 3)                   @det258 det953
mzz (1, 6) (1.5, 6)
mz (1.5, 5.5)                 @det1624
mx (1.5, 5)                   @det875 det1307
mzz (1, 8) (1.5, 8)
mz (1.5, 7.5)                 @det1627
mx (1.5, 7)                   @det780 det1020
mzz (2, 1) (2.5, 1)
mz (2.5, 0.5)                 @det1603
mx (2.5, 0)                   @det222
mzz (2, 3) (2.5, 3)
mz (2.5, 2.5)                 @det1572
mx (2.5, 2)                   @det258 det594
mzz (2, 5) (2.5, 5)
mz (2.5, 4.5)                 @det1608
mx (2.5, 4)                   @det800 det875
mzz (2.5, 7) (2, 7)
mz (2.5, 6.5)                 @det1612
mx (2.5, 6)                   @det780 det812
mx (2.5, 8)                   @det14
mzz (3.5, 0) (3, 0)           @det788
mzz (3, 2) (3.5, 2)
mz (3.5, 1.5)                 @det1595
mx (3.5, 1)                   @det19 det594
mzz (3, 4) (3.5, 4)
mz (3.5, 3.5)                 @det1610
mx (3.5, 3)                   @det235 det800
mzz (3.5, 6) (3, 6)
mz (3.5, 5.5)                 @det1562
mx (3.5, 5)                   @det812 det1493
mzz (3, 8) (3.5, 8)
mz (3.5, 7.5)                 @det1600
mx (3.5, 7)                   @det14 det1098
mzz (4, 1) (4.5, 1)
mz (4.5, 0.5)                 @det1547
mx (4.5, 0)                   @det19
mzz (4.5, 3) (4, 3)
mz (4.5, 2.5)                 @det1581
mx (4.5, 2)                   @det235 det482
mzz (4, 5) (4.5, 5)
mz (4.5, 4.5)                 @det1588
mx (4.5, 4)                   @det1493 det1502
mzz (4, 7) (4.5, 7)
mz (4.5, 6.5)                 @det1636
mx (4.5, 6)                   @det629 det1098
mx (4.5, 8)                   @det873
mzz (5, 0) (5.5, 0)           @det473
mzz (5.5, 2) (5, 2)
mz (5.5, 1.5)                 @det1580
mx (5.5, 1)                   @det482 det526
mzz (5, 4) (5.5, 4)
mz (5.5, 3.5)                 @det1614
mx (5.5, 3)                   @det1387 det1502
mzz (5, 6) (5.5, 6)
mz (5.5, 5.5)                 @det1567
mx (5.5, 5)                   @det629 det1447
mzz (5.5, 8) (5, 8)
mz (5.5, 7.5)                 @det1545
mx (5.5, 7)                   @det873 det1016
mzz (6, 1) (6.5, 1)
mz (6.5, 0.5)                 @det1574
mx (6.5, 0)                   @det526
mzz (6, 3) (6.5, 3)
mz (6.5, 2.5)                 @det1540
mx (6.5, 2)                   @det1305 det1387
mzz (6.5, 5) (6, 5)
mz (6.5, 4.5)                 @det1561
mx (6.5, 4)                   @det656 det1447
mzz (6, 7) (6.5, 7)
mz (6.5, 6.5)                 @det1642
mx (6.5, 6)                   @det1016 det1063
mx (6.5, 8)                   @det1553
mzz (7, 0) (7.5, 0)           @det889
mzz (7.5, 2) (7, 2)
mz (7.5, 1.5)                 @det1551
mx (7.5, 1)                   @det1290 det1305
mzz (7, 4) (7.5, 4)
mz (7.5, 3.5)                 @det1557
mx (7.5, 3)                   @det103 det656
mzz (7, 6) (7.5, 6)
mz (7.5, 5.5)                 @det1560
mx (7.5, 5)                   @det1041 det1063
mzz (7.5, 8) (7, 8)
mz (7.5, 7.5)                 @det1598
mx (7.5, 7)                   @det1038 det1553

--------          4
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)           @det597
mzz (1, 3.5) (0.5, 3.5)
mxx (0, 3.5) (0, 3)           @det953
mzz (0.5, 5.5) (1, 5.5)
mxx (0, 5.5) (0, 5)           @det1307
mzz (1, 7.5) (0.5, 7.5)
mxx (0, 7) (0, 7.5)           @det1020
mzz (1.5, 0.5) (2, 0.5)       @det1544
mxx (1, 0.5) (1, 0)           @det222
mzz (1.5, 2.5) (2, 2.5)
mxx (1, 2) (1, 2.5)           @det258
mzz (1.5, 4.5) (2, 4.5)
mxx (1, 4) (1, 4.5)           @det875
mzz (1.5, 6.5) (2, 6.5)
mxx (1, 6.5) (1, 6)           @det780
mzz (3, 1.5) (2.5, 1.5)
mxx (2, 1) (2, 1.5)           @det594
mzz (2.5, 3.5) (3, 3.5)
mxx (2, 3.5) (2, 3)           @det800
mzz (2.5, 5.5) (3, 5.5)
mxx (2, 5.5) (2, 5)           @det812
mzz (2.5, 7.5) (3, 7.5)
mxx (2, 7) (2, 7.5)           @det14
mzz (3.5, 0.5) (4, 0.5)       @det788
mxx (3, 0) (3, 0.5)           @det19
mzz (3.5, 2.5) (4, 2.5)
mxx (3, 2.5) (3, 2)           @det235
mzz (4, 4.5) (3.5, 4.5)
mxx (3, 4.5) (3, 4)           @det1493
mzz (3.5, 6.5) (4, 6.5)
mxx (3, 6) (3, 6.5)           @det1098
mzz (5, 1.5) (4.5, 1.5)
mxx (4, 1.5) (4, 1)           @det482
mzz (5, 3.5) (4.5, 3.5)
mxx (4, 3) (4, 3.5)           @det1502
mzz (5, 5.5) (4.5, 5.5)
mxx (4, 5) (4, 5.5)           @det629
mzz (5, 7.5) (4.5, 7.5)
mxx (4, 7) (4, 7.5)           @det873
mzz (5.5, 0.5) (6, 0.5)       @det473
mxx (5, 0) (5, 0.5)           @det526
mzz (5.5, 2.5) (6, 2.5)
mxx (5, 2) (5, 2.5)           @det1387
mzz (5.5, 4.5) (6, 4.5)
mxx (5, 4.5) (5, 4)           @det1447
mzz (6, 6.5) (5.5, 6.5)
mxx (5, 6) (5, 6.5)           @det1016
mzz (6.5, 1.5) (7, 1.5)
mxx (6, 1.5) (6, 1)           @det1305
mzz (6.5, 3.5) (7, 3.5)
mxx (6, 3.5) (6, 3)           @det656
mzz (6.5, 5.5) (7, 5.5)
mxx (6, 5) (6, 5.5)           @det1063
mzz (6.5, 7.5) (7, 7.5)
mxx (6, 7.5) (6, 7)           @det1553
mzz (7.5, 0.5) (8, 0.5)       @det889
mxx (7, 0.5) (7, 0)           @det1290
mxx (8, 1.5) (8, 1)           @det457
mzz (7.5, 2.5) (8, 2.5)
mxx (7, 2) (7, 2.5)           @det103
mxx (8, 3) (8, 3.5)           @det1047
mzz (7.5, 4.5) (8, 4.5)
mxx (7, 4.5) (7, 4)           @det1041
mxx (8, 5) (8, 5.5)           @det227
mzz (7.5, 6.5) (8, 6.5)
mxx (7, 6.5) (7, 6)           @det1038
mxx (8, 7) (8, 7.5)           @det651
mzz (0.5, 0) (0, 0)           @det1253
mz (0.5, 0.5)                 @det1253 det1549
mx (0.5, 1)                   @det222 det597
mzz (0, 2) (0.5, 2)           @det1640
mz (0.5, 2.5)                 @det1584 det1640
mx (0.5, 3)                   @det258 det953
mzz (0, 4) (0.5, 4)           @det1102
mz (0.5, 4.5)                 @det1102 det1592
mx (0.5, 5)                   @det875 det1307
mzz (0.5, 6) (0, 6)           @det31
mz (0.5, 6.5)                 @det31 det1573
mx (0.5, 7)                   @det780 det1020
mzz (0, 8) (0.5, 8)           @det617
mx (1.5, 0)                   @det222
mzz (1, 1) (1.5, 1)           @det484
mz (1.5, 1.5)                 @det484 det1583
mx (1.5, 2)                   @det258 det594
mzz (1, 3) (1.5, 3)           @det446
mz (1.5, 3.5)                 @det446 det1639
mx (1.5, 4)                   @det800 det875
mzz (1.5, 5) (1, 5)           @det1318
mz (1.5, 5.5)                 @det1318 det1624
mx (1.5, 6)                   @det780 det812
mzz (1, 7) (1.5, 7)           @det1135
mz (1.5, 7.5)                 @det1135 det1627
mx (1.5, 8)                   @det14
mzz (2, 0) (2.5, 0)           @det291
mz (2.5, 0.5)                 @det291 det1603
mx (2.5, 1)                   @det19 det594
mzz (2.5, 2) (2, 2)           @det1263
mz (2.5, 2.5)                 @det1263 det1572
mx (2.5, 3)                   @det235 det800
mzz (2, 4) (2.5, 4)           @det684
mz (2.5, 4.5)                 @det684 det1608
mx (2.5, 5)                   @det812 det1493
mzz (2, 6) (2.5, 6)           @det1457
mz (2.5, 6.5)                 @det1457 det1612
mx (2.5, 7)                   @det14 det1098
mzz (2.5, 8) (2, 8)           @det67
mx (3.5, 0)                   @det19
mzz (3, 1) (3.5, 1)           @det1271
mz (3.5, 1.5)                 @det1271 det1595
mx (3.5, 2)                   @det235 det482
mzz (3, 3) (3.5, 3)           @det654
mz (3.5, 3.5)                 @det654 det1610
mx (3.5, 4)                   @det1493 det1502
mzz (3.5, 5) (3, 5)           @det46
mz (3.5, 5.5)                 @det46 det1562
mx (3.5, 6)                   @det629 det1098
mzz (3, 7) (3.5, 7)           @det1410
mz (3.5, 7.5)                 @det1410 det1600
mx (3.5, 8)                   @det873
mzz (4, 0) (4.5, 0)           @det1570
mz (4.5, 0.5)                 @det1547 det1570
mx (4.5, 1)                   @det482 det526
mzz (4.5, 2) (4, 2)           @det383
mz (4.5, 2.5)                 @det383 det1581
mx (4.5, 3)                   @det1387 det1502
mzz (4, 4) (4.5, 4)           @det1071
mz (4.5, 4.5)                 @det1071 det1588
mx (4.5, 5)                   @det629 det1447
mzz (4, 6) (4.5, 6)           @det1009
mz (4.5, 6.5)                 @det1009 det1636
mx (4.5, 7)                   @det873 det1016
mzz (4.5, 8) (4, 8)           @det1372
mx (5.5, 0)                   @det526
mzz (5.5, 1) (5, 1)           @det890
mz (5.5, 1.5)                 @det890 det1580
mx (5.5, 2)                   @det1305 det1387
mzz (5, 3) (5.5, 3)           @det28
mz (5.5, 3.5)                 @det28 det1614
mx (5.5, 4)                   @det656 det1447
mzz (5, 5) (5.5, 5)           @det872
mz (5.5, 5.5)                 @det872 det1567
mx (5.5, 6)                   @det1016 det1063
mzz (5.5, 7) (5, 7)           @det1359
mz (5.5, 7.5)                 @det1359 det1545
mx (5.5, 8)                   @det1553
mzz (6.5, 0) (6, 0)           @det1267
mz (6.5, 0.5)                 @det1267 det1574
mx (6.5, 1)                   @det1290 det1305
mzz (6, 2) (6.5, 2)           @det1459
mz (6.5, 2.5)                 @det1459 det1540
mx (6.5, 3)                   @det103 det656
mzz (6, 4) (6.5, 4)           @det1137
mz (6.5, 4.5)                 @det1137 det1561
mx (6.5, 5)                   @det1041 det1063
mzz (6, 6) (6.5, 6)           @det934
mz (6.5, 6.5)                 @det934 det1642
mx (6.5, 7)                   @det1038 det1553
mzz (6, 8) (6.5, 8)           @det292
mx (7.5, 0)                   @det1290
mzz (7, 1) (7.5, 1)           @det415
mz (7.5, 1.5)                 @det415 det1551
mx (7.5, 2)                   @det103 det457
mzz (7.5, 3) (7, 3)           @det1652
mz (7.5, 3.5)                 @det1557 det1652
mx (7.5, 4)                   @det1041 det1047
mzz (7, 5) (7.5, 5)           @det283
mz (7.5, 5.5)                 @det283 det1560
mx (7.5, 6)                   @det227 det1038
mzz (7, 7) (7.5, 7)           @det1475
mz (7.5, 7.5)                 @det1475 det1598
mx (7.5, 8)                   @det651

--------          5
mxx (0, 1) (0, 0.5)           @det1228
mxx (1, 1.5) (1, 2)           @det597
mx (0.5, 1.5)                 @det49
mz (0, 1.5)                   @det1640
mxx (0, 2.5) (0, 3)           @det663
mxx (1, 3.5) (1, 4)           @det953
mx (0.5, 3.5)                 @det105
mz (0, 3.5)                   @det1102
mxx (0, 4.5) (0, 5)           @det564
mxx (1, 6) (1, 5.5)           @det1307
mx (0.5, 5.5)                 @det131
mz (0, 5.5)                   @det31
mxx (0, 7) (0, 6.5)           @det262
mxx (1, 7.5) (1, 8)           @det1020
mx (0.5, 7.5)                 @det54
mz (0, 7.5)                   @det617
mxx (2, 0.5) (2, 1)           @det222
mx (1.5, 0.5)                 @det127
mz (1, 0.5)                   @det484 det1253 det1544
mxx (2, 3) (2, 2.5)           @det258
mx (1.5, 2.5)                 @det143
mz (1, 2.5)                   @det446 det1640
mxx (2, 4.5) (2, 5)           @det875
mx (1.5, 4.5)                 @det154
mz (1, 4.5)                   @det1102 det1318
mxx (2, 6.5) (2, 7)           @det780
mx (1.5, 6.5)                 @det135
mz (1, 6.5)                   @det31 det1135
mxx (3, 1.5) (3, 2)           @det594
mx (2.5, 1.5)                 @det81
mz (2, 1.5)                   @det484 det1263
mxx (3, 3.5) (3, 4)           @det800
mx (2.5, 3.5)                 @det53
mz (2, 3.5)                   @det446 det684
mxx (3, 5.5) (3, 6)           @det812
mx (2.5, 5.5)                 @det161
mz (2, 5.5)                   @det1318 det1457
mxx (3, 7.5) (3, 8)           @det14
mx (2.5, 7.5)                 @det164
mz (2, 7.5)                   @det67 det1135
mxx (4, 0.5) (4, 1)           @det19
mx (3.5, 0.5)                 @det130
mz (3, 0.5)                   @det291 det788 det1271
mxx (4, 2.5) (4, 3)           @det235
mx (3.5, 2.5)                 @det163
mz (3, 2.5)                   @det654 det1263
mxx (4, 4.5) (4, 5)           @det1493
mx (3.5, 4.5)                 @det119
mz (3, 4.5)                   @det46 det684
mxx (4, 6.5) (4, 7)           @det1098
mx (3.5, 6.5)                 @det87
mz (3, 6.5)                   @det1410 det1457
mxx (5, 1.5) (5, 2)           @det482
mx (4.5, 1.5)                 @det117
mz (4, 1.5)                   @det383 det1271
mxx (5, 3.5) (5, 4)           @det1502
mx (4.5, 3.5)                 @det144
mz (4, 3.5)                   @det654 det1071
mxx (5, 5.5) (5, 6)           @det629
mx (4.5, 5.5)                 @det107
mz (4, 5.5)                   @det46 det1009
mxx (5, 7.5) (5, 8)           @det873
mx (4.5, 7.5)                 @det78
mz (4, 7.5)                   @det1372 det1410
mxx (6, 1) (6, 0.5)           @det526
mx (5.5, 0.5)                 @det92
mz (5, 0.5)                   @det473 det890 det1570
mxx (6, 2.5) (6, 3)           @det1387
mx (5.5, 2.5)                 @det75
mz (5, 2.5)                   @det28 det383
mxx (6, 4.5) (6, 5)           @det1447
mx (5.5, 4.5)                 @det151
mz (5, 4.5)                   @det872 det1071
mxx (6, 6.5) (6, 7)           @det1016
mx (5.5, 6.5)                 @det128
mz (5, 6.5)                   @det1009 det1359
mxx (7, 1.5) (7, 2)           @det1305
mx (6.5, 1.5)                 @det138
mz (6, 1.5)                   @det890 det1459
mxx (7, 4) (7, 3.5)           @det656
mx (6.5, 3.5)                 @det88
mz (6, 3.5)                   @det28 det1137
mxx (7, 5.5) (7, 6)           @det1063
mx (6.5, 5.5)                 @det64
mz (6, 5.5)                   @det872 det934
mxx (7, 7.5) (7, 8)           @det1553
mx (6.5, 7.5)                 @det149
mz (6, 7.5)                   @det292 det1359
mxx (8, 0.5) (8, 1)           @det1290
mx (7.5, 0.5)                 @det56
mz (7, 0.5)                   @det415 det889 det1267
mz (8, 1.5)                   @det415
mxx (8, 2.5) (8, 3)           @det103
mx (7.5, 2.5)                 @det113
mz (7, 2.5)                   @det1459 det1652
mz (8, 3.5)                   @det1652
mxx (8, 4.5) (8, 5)           @det1041
mx (7.5, 4.5)                 @det168
mz (7, 4.5)                   @det283 det1137
mz (8, 5.5)                   @det283
mxx (8, 7) (8, 6.5)           @det1038
mx (7.5, 6.5)                 @det61
mz (7, 6.5)                   @det934 det1475
mz (8, 7.5)                   @det1475
mxx (0.5, 0.5) (0.5, 0)       @det222 det1228
mzz (1, 1) (0.5, 1)           @det1253
mxx (0.5, 2.5) (0.5, 2)       @det258 det663
mzz (1, 3) (0.5, 3)           @det1640
mxx (0.5, 4.5) (0.5, 4)       @det564 det875
mzz (0.5, 5) (1, 5)           @det1102
mxx (0.5, 6.5) (0.5, 6)       @det262 det780
mzz (1, 7) (0.5, 7)           @det31
mzz (1.5, 0) (2, 0)           @det930 det1544
mxx (1.5, 1.5) (1.5, 1)       @det594 det597
mzz (1.5, 2) (2, 2)           @det484
mxx (1.5, 3.5) (1.5, 3)       @det800 det953
mzz (1.5, 4) (2, 4)           @det446
mxx (1.5, 5) (1.5, 5.5)       @det812 det1307
mzz (1.5, 6) (2, 6)           @det1318
mxx (1.5, 7.5) (1.5, 7)       @det14 det1020
mzz (1.5, 8) (2, 8)           @det1135
mxx (2.5, 0.5) (2.5, 0)       @det19 det222
mzz (3, 1) (2.5, 1)           @det291
mxx (2.5, 2) (2.5, 2.5)       @det235 det258
mzz (2.5, 3) (3, 3)           @det1263
mxx (2.5, 4) (2.5, 4.5)       @det875 det1493
mzz (2.5, 5) (3, 5)           @det684
mxx (2.5, 6.5) (2.5, 6)       @det780 det1098
mzz (2.5, 7) (3, 7)           @det1457
mzz (3.5, 0) (4, 0)           @det676 det788
mxx (3.5, 1) (3.5, 1.5)       @det482 det594
mzz (3.5, 2) (4, 2)           @det1271
mxx (3.5, 3) (3.5, 3.5)       @det800 det1502
mzz (4, 4) (3.5, 4)           @det654
mxx (3.5, 5) (3.5, 5.5)       @det629 det812
mzz (3.5, 6) (4, 6)           @det46
mxx (3.5, 7) (3.5, 7.5)       @det14 det873
mzz (3.5, 8) (4, 8)           @det1410
mxx (4.5, 0.5) (4.5, 0)       @det19 det526
mzz (5, 1) (4.5, 1)           @det1570
mxx (4.5, 2) (4.5, 2.5)       @det235 det1387
mzz (5, 3) (4.5, 3)           @det383
mxx (4.5, 4.5) (4.5, 4)       @det1447 det1493
mzz (5, 5) (4.5, 5)           @det1071
mxx (4.5, 6.5) (4.5, 6)       @det1016 det1098
mzz (5, 7) (4.5, 7)           @det1009
mzz (5.5, 0) (6, 0)           @det473 det1048
mxx (5.5, 1) (5.5, 1.5)       @det482 det1305
mzz (5.5, 2) (6, 2)           @det890
mxx (5.5, 3) (5.5, 3.5)       @det656 det1502
mzz (5.5, 4) (6, 4)           @det28
mxx (5.5, 5.5) (5.5, 5)       @det629 det1063
mzz (6, 6) (5.5, 6)           @det872
mxx (5.5, 7) (5.5, 7.5)       @det873 det1553
mzz (5.5, 8) (6, 8)           @det1359
mxx (6.5, 0) (6.5, 0.5)       @det526 det1290
mzz (6.5, 1) (7, 1)           @det1267
mxx (6.5, 2.5) (6.5, 2)       @det103 det1387
mzz (6.5, 3) (7, 3)           @det1459
mxx (6.5, 4.5) (6.5, 4)       @det1041 det1447
mzz (6.5, 5) (7, 5)           @det1137
mxx (6.5, 6) (6.5, 6.5)       @det1016 det1038
mzz (6.5, 7) (7, 7)           @det934
mzz (7.5, 0) (8, 0)           @det403 det889
mxx (7.5, 1.5) (7.5, 1)       @det457 det1305
mzz (7.5, 2) (8, 2)           @det415
mxx (7.5, 3) (7.5, 3.5)       @det656 det1047
mzz (7.5, 4) (8, 4)           @det1652
mxx (7.5, 5) (7.5, 5.5)       @det227 det1063
mzz (7.5, 6) (8, 6)           @det283
mxx (7.5, 7.5) (7.5, 7)       @det651 det1553
mzz (7.5, 8) (8, 8)           @det1475

--------          6
mz (0, 0.5)                   @det1253
mxx (0, 1.5) (0, 2)           @det597 det1084
mx (0.5, 1.5)                 @det49 det1084
mz (1, 1.5)                   @det484 det1253
mz (0, 2.5)                   @det1640
mxx (0, 3.5) (0, 4)           @det237 det953
mx (0.5, 3.5)                 @det105 det237
mz (1, 3.5)                   @det446 det1640
mz (0, 4.5)                   @det1102
mxx (0, 5.5) (0, 6)           @det1185 det1307
mx (0.5, 5.5)                 @det131 det1185
mz (1, 5.5)                   @det1102 det1318
mz (0, 6.5)                   @det31
mxx (0, 7.5) (0, 8)           @det466 det1020
mx (0.5, 7.5)                 @det54 det466
mz (1, 7.5)                   @det31 det1135
mxx (1, 0.5) (1, 1)           @det24 det222
mx (1.5, 0.5)                 @det24 det127
mz (2, 0.5)                   @det291 det930
mxx (1, 2.5) (1, 3)           @det258 det1446
mx (1.5, 2.5)                 @det143 det1446
mz (2, 2.5)                   @det484 det1263
mxx (1, 4.5) (1, 5)           @det445 det875
mx (1.5, 4.5)                 @det154 det445
mz (2, 4.5)                   @det446 det684
mxx (1, 6.5) (1, 7)           @det780 det1462
mx (1.5, 6.5)                 @det135 det1462
mz (2, 6.5)                   @det1318 det1457
mxx (2, 1.5) (2, 2)           @det594 det1485
mx (2.5, 1.5)                 @det81 det1485
mz (3, 1.5)                   @det291 det1271
mxx (2, 3.5) (2, 4)           @det22 det800
mx (2.5, 3.5)                 @det22 det53
mz (3, 3.5)                   @det654 det1263
mxx (2, 5.5) (2, 6)           @det812 det1273
mx (2.5, 5.5)                 @det161 det1273
mz (3, 5.5)                   @det46 det684
mxx (2, 7.5) (2, 8)           @det14 det843
mx (2.5, 7.5)                 @det164 det843
mz (3, 7.5)                   @det1410 det1457
mxx (3, 1) (3, 0.5)           @det19 det335
mx (3.5, 0.5)                 @det130 det335
mz (4, 0.5)                   @det676 det1570
mxx (3, 2.5) (3, 3)           @det235 det805
mx (3.5, 2.5)                 @det163 det805
mz (4, 2.5)                   @det383 det1271
mxx (3, 4.5) (3, 5)           @det245 det1493
mx (3.5, 4.5)                 @det119 det245
mz (4, 4.5)                   @det654 det1071
mxx (3, 7) (3, 6.5)           @det1098 det1279
mx (3.5, 6.5)                 @det87 det1279
mz (4, 6.5)                   @det46 det1009
mxx (4, 1.5) (4, 2)           @det482 det834
mx (4.5, 1.5)                 @det117 det834
mz (5, 1.5)                   @det890 det1570
mxx (4, 4) (4, 3.5)           @det23 det1502
mx (4.5, 3.5)                 @det23 det144
mz (5, 3.5)                   @det28 det383
mxx (4, 5.5) (4, 6)           @det629 det689
mx (4.5, 5.5)                 @det107 det689
mz (5, 5.5)                   @det872 det1071
mxx (4, 7.5) (4, 8)           @det873 det1030
mx (4.5, 7.5)                 @det78 det1030
mz (5, 7.5)                   @det1009 det1359
mxx (5, 0.5) (5, 1)           @det526 det695
mx (5.5, 0.5)                 @det92 det695
mz (6, 0.5)                   @det1048 det1267
mxx (5, 3) (5, 2.5)           @det1366 det1387
mx (5.5, 2.5)                 @det75 det1366
mz (6, 2.5)                   @det890 det1459
mxx (5, 4.5) (5, 5)           @det10 det1447
mx (5.5, 4.5)                 @det10 det151
mz (6, 4.5)                   @det28 det1137
mxx (5, 6.5) (5, 7)           @det364 det1016
mx (5.5, 6.5)                 @det128 det364
mz (6, 6.5)                   @det872 det934
mxx (6, 1.5) (6, 2)           @det1216 det1305
mx (6.5, 1.5)                 @det138 det1216
mz (7, 1.5)                   @det415 det1267
mxx (6, 3.5) (6, 4)           @det423 det656
mx (6.5, 3.5)                 @det88 det423
mz (7, 3.5)                   @det1459 det1652
mxx (6, 6) (6, 5.5)           @det250 det1063
mx (6.5, 5.5)                 @det64 det250
mz (7, 5.5)                   @det283 det1137
mxx (6, 7.5) (6, 8)           @det1090 det1553
mx (6.5, 7.5)                 @det149 det1090
mz (7, 7.5)                   @det934 det1475
mxx (7, 0.5) (7, 1)           @det636 det1290
mx (7.5, 0.5)                 @det56 det636
mz (8, 0.5)                   @det403
mxx (8, 2) (8, 1.5)           @det457 det1483
mxx (7, 2.5) (7, 3)           @det103 det1495
mx (7.5, 2.5)                 @det113 det1495
mz (8, 2.5)                   @det415
mxx (8, 3.5) (8, 4)           @det1047 det1466
mxx (7, 4.5) (7, 5)           @det970 det1041
mx (7.5, 4.5)                 @det168 det970
mz (8, 4.5)                   @det1652
mxx (8, 5.5) (8, 6)           @det227 det410
mxx (7, 6.5) (7, 7)           @det1038 det1097
mx (7.5, 6.5)                 @det61 det1097
mz (8, 6.5)                   @det283
mxx (8, 7.5) (8, 8)           @det651 det1155
mxx (0.5, 0.5) (0.5, 1)       @det222 det1228
mzz (1, 0) (0.5, 0)           @det1253
mxx (0.5, 2.5) (0.5, 3)       @det258 det663
mzz (1, 2) (0.5, 2)           @det1640
mxx (0.5, 5) (0.5, 4.5)       @det564 det875
mzz (1, 4) (0.5, 4)           @det1102
mxx (0.5, 6.5) (0.5, 7)       @det262 det780
mzz (0.5, 6) (1, 6)           @det31
mzz (1, 8) (0.5, 8)           @det617
mxx (1.5, 1.5) (1.5, 2)       @det594 det597
mzz (1.5, 1) (2, 1)           @det484
mxx (1.5, 4) (1.5, 3.5)       @det800 det953
mzz (2, 3) (1.5, 3)           @det446
mxx (1.5, 5.5) (1.5, 6)       @det812 det1307
mzz (1.5, 5) (2, 5)           @det1318
mxx (1.5, 7.5) (1.5, 8)       @det14 det1020
mzz (1.5, 7) (2, 7)           @det1135
mxx (2.5, 0.5) (2.5, 1)       @det19 det222
mzz (2.5, 0) (3, 0)           @det291
mxx (2.5, 2.5) (2.5, 3)       @det235 det258
mzz (2.5, 2) (3, 2)           @det1263
mxx (2.5, 4.5) (2.5, 5)       @det875 det1493
mzz (2.5, 4) (3, 4)           @det684
mxx (2.5, 7) (2.5, 6.5)       @det780 det1098
mzz (3, 6) (2.5, 6)           @det1457
mzz (2.5, 8) (3, 8)           @det67
mxx (3.5, 1.5) (3.5, 2)       @det482 det594
mzz (3.5, 1) (4, 1)           @det1271
mxx (3.5, 3.5) (3.5, 4)       @det800 det1502
mzz (3.5, 3) (4, 3)           @det654
mxx (3.5, 5.5) (3.5, 6)       @det629 det812
mzz (3.5, 5) (4, 5)           @det46
mxx (3.5, 7.5) (3.5, 8)       @det14 det873
mzz (3.5, 7) (4, 7)           @det1410
mxx (4.5, 0.5) (4.5, 1)       @det19 det526
mzz (5, 0) (4.5, 0)           @det1570
mxx (4.5, 2.5) (4.5, 3)       @det235 det1387
mzz (4.5, 2) (5, 2)           @det383
mxx (4.5, 4.5) (4.5, 5)       @det1447 det1493
mzz (5, 4) (4.5, 4)           @det1071
mxx (4.5, 6.5) (4.5, 7)       @det1016 det1098
mzz (5, 6) (4.5, 6)           @det1009
mzz (4.5, 8) (5, 8)           @det1372
mxx (5.5, 1.5) (5.5, 2)       @det482 det1305
mzz (5.5, 1) (6, 1)           @det890
mxx (5.5, 3.5) (5.5, 4)       @det656 det1502
mzz (5.5, 3) (6, 3)           @det28
mxx (5.5, 5.5) (5.5, 6)       @det629 det1063
mzz (5.5, 5) (6, 5)           @det872
mxx (5.5, 7.5) (5.5, 8)       @det873 det1553
mzz (5.5, 7) (6, 7)           @det1359
mxx (6.5, 0.5) (6.5, 1)       @det526 det1290
mzz (6.5, 0) (7, 0)           @det1267
mxx (6.5, 2.5) (6.5, 3)       @det103 det1387
mzz (6.5, 2) (7, 2)           @det1459
mxx (6.5, 5) (6.5, 4.5)       @det1041 det1447
mzz (7, 4) (6.5, 4)           @det1137
mxx (6.5, 6.5) (6.5, 7)       @det1016 det1038
mzz (6.5, 6) (7, 6)           @det934
mzz (6.5, 8) (7, 8)           @det292
mxx (7.5, 2) (7.5, 1.5)       @det457 det1305
mzz (7.5, 1) (8, 1)           @det415
mxx (7.5, 3.5) (7.5, 4)       @det656 det1047
mzz (7.5, 3) (8, 3)           @det1652
mxx (7.5, 5.5) (7.5, 6)       @det227 det1063
mzz (7.5, 5) (8, 5)           @det283
mxx (7.5, 8) (7.5, 7.5)       @det651 det1553
mzz (8, 7) (7.5, 7)           @det1475

--------          7
mxx (0, 0.5) (0, 0)           @det18 det1228
mzz (0, 1.5) (0.5, 1.5)       @det1253 det1640
mxx (1, 1) (1, 1.5)           @det597 det1084
mxx (0, 2) (0, 2.5)           @det663 det1629
mzz (0, 3.5) (0.5, 3.5)       @det1102 det1640
mxx (1, 3) (1, 3.5)           @det237 det953
mxx (0, 4) (0, 4.5)           @det564 det1178
mzz (0.5, 5.5) (0, 5.5)       @det31 det1102
mxx (1, 5) (1, 5.5)           @det1185 det1307
mxx (0, 6.5) (0, 6)           @det262 det417
mzz (0, 7.5) (0.5, 7.5)       @det31 det617
mxx (1, 7.5) (1, 7)           @det466 det1020
mzz (1, 0.5) (1.5, 0.5)       @det484 det930
mxx (2, 0) (2, 0.5)           @det24 det222
mzz (1, 2.5) (1.5, 2.5)       @det446 det484
mxx (2, 2) (2, 2.5)           @det258 det1446
mzz (1.5, 4.5) (1, 4.5)       @det446 det1318
mxx (2, 4.5) (2, 4)           @det445 det875
mzz (1, 6.5) (1.5, 6.5)       @det1135 det1318
mxx (2, 6.5) (2, 6)           @det780 det1462
mzz (2, 1.5) (2.5, 1.5)       @det291 det1263
mxx (3, 1.5) (3, 1)           @det594 det1485
mzz (2, 3.5) (2.5, 3.5)       @det684 det1263
mxx (3, 3.5) (3, 3)           @det22 det800
mzz (2, 5.5) (2.5, 5.5)       @det684 det1457
mxx (3, 5) (3, 5.5)           @det812 det1273
mzz (2.5, 7.5) (2, 7.5)       @det67 det1457
mxx (3, 7.5) (3, 7)           @det14 det843
mzz (3.5, 0.5) (3, 0.5)       @det676 det1271
mxx (4, 0) (4, 0.5)           @det19 det335
mzz (3, 2.5) (3.5, 2.5)       @det654 det1271
mxx (4, 2) (4, 2.5)           @det235 det805
mzz (3, 4.5) (3.5, 4.5)       @det46 det654
mxx (4, 4.5) (4, 4)           @det245 det1493
mzz (3.5, 6.5) (3, 6.5)       @det46 det1410
mxx (4, 6) (4, 6.5)           @det1098 det1279
mzz (4, 1.5) (4.5, 1.5)       @det383 det1570
mxx (5, 1) (5, 1.5)           @det482 det834
mzz (4.5, 3.5) (4, 3.5)       @det383 det1071
mxx (5, 3.5) (5, 3)           @det23 det1502
mzz (4, 5.5) (4.5, 5.5)       @det1009 det1071
mxx (5, 5.5) (5, 5)           @det629 det689
mzz (4, 7.5) (4.5, 7.5)       @det1009 det1372
mxx (5, 7) (5, 7.5)           @det873 det1030
mzz (5, 0.5) (5.5, 0.5)       @det890 det1048
mxx (6, 0) (6, 0.5)           @det526 det695
mzz (5.5, 2.5) (5, 2.5)       @det28 det890
mxx (6, 2.5) (6, 2)           @det1366 det1387
mzz (5, 4.5) (5.5, 4.5)       @det28 det872
mxx (6, 4) (6, 4.5)           @det10 det1447
mzz (5, 6.5) (5.5, 6.5)       @det872 det1359
mxx (6, 6.5) (6, 6)           @det364 det1016
mzz (6, 1.5) (6.5, 1.5)       @det1267 det1459
mxx (7, 1.5) (7, 1)           @det1216 det1305
mzz (6, 3.5) (6.5, 3.5)       @det1137 det1459
mxx (7, 3) (7, 3.5)           @det423 det656
mzz (6.5, 5.5) (6, 5.5)       @det934 det1137
mxx (7, 5.5) (7, 5)           @det250 det1063
mzz (6, 7.5) (6.5, 7.5)       @det292 det934
mxx (7, 7.5) (7, 7)           @det1090 det1553
mzz (7, 0.5) (7.5, 0.5)       @det403 det415
mxx (8, 0.5) (8, 0)           @det636 det1290
mzz (7.5, 2.5) (7, 2.5)       @det415 det1652
mxx (8, 2.5) (8, 2)           @det103 det1495
mzz (7, 4.5) (7.5, 4.5)       @det283 det1652
mxx (8, 4) (8, 4.5)           @det970 det1041
mzz (7, 6.5) (7.5, 6.5)       @det283 det1475
mxx (8, 6.5) (8, 6)           @det1038 det1097
mzz (0, 1) (0.5, 1)           @det1253
mz (0.5, 0.5)                 @det318
mx (0.5, 0)                   @det18 det222
mzz (0, 3) (0.5, 3)           @det1640
mz (0.5, 2.5)                 @det273
mx (0.5, 2)                   @det258 det597 det1084 det1629
mzz (0.5, 5) (0, 5)           @det1102
mz (0.5, 4.5)                 @det277
mx (0.5, 4)                   @det237 det875 det953 det1178
mzz (0, 7) (0.5, 7)           @det31
mz (0.5, 6.5)                 @det356
mx (0.5, 6)                   @det417 det780 det1185 det1307
mx (0.5, 8)                   @det466 det1020
mzz (1, 0) (1.5, 0)           @det930 det1544
mzz (1, 2) (1.5, 2)           @det484
mz (1.5, 1.5)                 @det375
mx (1.5, 1)                   @det24 det222 det594 det1084
mzz (1.5, 4) (1, 4)           @det446
mz (1.5, 3.5)                 @det309
mx (1.5, 3)                   @det237 det258 det800 det1446
mzz (1, 6) (1.5, 6)           @det1318
mz (1.5, 5.5)                 @det296
mx (1.5, 5)                   @det445 det812 det875 det1185
mzz (1, 8) (1.5, 8)           @det1135
mz (1.5, 7.5)                 @det266
mx (1.5, 7)                   @det14 det466 det780 det1462
mzz (2, 1) (2.5, 1)           @det291
mz (2.5, 0.5)                 @det287
mx (2.5, 0)                   @det19 det24
mzz (2, 3) (2.5, 3)           @det1263
mz (2.5, 2.5)                 @det354
mx (2.5, 2)                   @det235 det594 det1446 det1485
mzz (2, 5) (2.5, 5)           @det684
mz (2.5, 4.5)                 @det320
mx (2.5, 4)                   @det22 det445 det800 det1493
mzz (2.5, 7) (2, 7)           @det1457
mz (2.5, 6.5)                 @det289
mx (2.5, 6)                   @det812 det1098 det1273 det1462
mx (2.5, 8)                   @det14 det843
mzz (3.5, 0) (3, 0)           @det676 det788
mzz (3, 2) (3.5, 2)           @det1271
mz (3.5, 1.5)                 @det279
mx (3.5, 1)                   @det19 det335 det482 det1485
mzz (3, 4) (3.5, 4)           @det654
mz (3.5, 3.5)                 @det299
mx (3.5, 3)                   @det22 det235 det805 det1502
mzz (3.5, 6) (3, 6)           @det46
mz (3.5, 5.5)                 @det331
mx (3.5, 5)                   @det245 det629 det1273 det1493
mzz (3, 8) (3.5, 8)           @det1410
mz (3.5, 7.5)                 @det285
mx (3.5, 7)                   @det843 det873 det1098 det1279
mzz (4, 1) (4.5, 1)           @det1570
mz (4.5, 0.5)                 @det316
mx (4.5, 0)                   @det335 det526
mzz (4.5, 3) (4, 3)           @det383
mz (4.5, 2.5)                 @det272
mx (4.5, 2)                   @det482 det805 det834 det1387
mzz (4, 5) (4.5, 5)           @det1071
mz (4.5, 4.5)                 @det274
mx (4.5, 4)                   @det23 det245 det1447 det1502
mzz (4, 7) (4.5, 7)           @det1009
mz (4.5, 6.5)                 @det304
mx (4.5, 6)                   @det629 det689 det1016 det1279
mx (4.5, 8)                   @det873 det1030
mzz (5, 0) (5.5, 0)           @det473 det1048
mzz (5.5, 2) (5, 2)           @det890
mz (5.5, 1.5)                 @det372
mx (5.5, 1)                   @det526 det695 det834 det1305
mzz (5, 4) (5.5, 4)           @det28
mz (5.5, 3.5)                 @det293
mx (5.5, 3)                   @det23 det656 det1366 det1387
mzz (5, 6) (5.5, 6)           @det872
mz (5.5, 5.5)                 @det369
mx (5.5, 5)                   @det10 det689 det1063 det1447
mzz (5.5, 8) (5, 8)           @det1359
mz (5.5, 7.5)                 @det333
mx (5.5, 7)                   @det364 det1016 det1030 det1553
mzz (6, 1) (6.5, 1)           @det1267
mz (6.5, 0.5)                 @det270
mx (6.5, 0)                   @det695 det1290
mzz (6, 3) (6.5, 3)           @det1459
mz (6.5, 2.5)                 @det325
mx (6.5, 2)                   @det103 det1216 det1305 det1366
mzz (6.5, 5) (6, 5)           @det1137
mz (6.5, 4.5)                 @det381
mx (6.5, 4)                   @det10 det423 det656 det1041
mzz (6, 7) (6.5, 7)           @det934
mz (6.5, 6.5)                 @det313
mx (6.5, 6)                   @det250 det364 det1038 det1063
mx (6.5, 8)                   @det1090 det1553
mzz (7, 0) (7.5, 0)           @det403 det889
mzz (7.5, 2) (7, 2)           @det415
mz (7.5, 1.5)                 @det351
mx (7.5, 1)                   @det457 det636 det1216 det1290
mzz (7, 4) (7.5, 4)           @det1652
mz (7.5, 3.5)                 @det324
mx (7.5, 3)                   @det103 det423 det1047 det1495
mzz (7, 6) (7.5, 6)           @det283
mz (7.5, 5.5)                 @det329
mx (7.5, 5)                   @det227 det250 det970 det1041
mzz (7.5, 8) (7, 8)           @det1475
mz (7.5, 7.5)                 @det282
mx (7.5, 7)                   @det651 det1038 det1090 det1097

--------          8
mzz (1, 1.5) (0.5, 1.5)       @det1253 det1640
mxx (0, 1.5) (0, 1)           @det597 det1084
mzz (1, 3.5) (0.5, 3.5)       @det1102 det1640
mxx (0, 3.5) (0, 3)           @det237 det953
mzz (0.5, 5.5) (1, 5.5)       @det31 det1102
mxx (0, 5.5) (0, 5)           @det1185 det1307
mzz (1, 7.5) (0.5, 7.5)       @det31 det617
mxx (0, 7) (0, 7.5)           @det466 det1020
mzz (1.5, 0.5) (2, 0.5)       @det484 det930
mxx (1, 0.5) (1, 0)           @det24 det222
mzz (1.5, 2.5) (2, 2.5)       @det446 det484
mxx (1, 2) (1, 2.5)           @det258 det1446
mzz (1.5, 4.5) (2, 4.5)       @det446 det1318
mxx (1, 4) (1, 4.5)           @det445 det875
mzz (1.5, 6.5) (2, 6.5)       @det1135 det1318
mxx (1, 6.5) (1, 6)           @det780 det1462
mzz (3, 1.5) (2.5, 1.5)       @det291 det1263
mxx (2, 1) (2, 1.5)           @det594 det1485
mzz (2.5, 3.5) (3, 3.5)       @det684 det1263
mxx (2, 3.5) (2, 3)           @det22 det800
mzz (2.5, 5.5) (3, 5.5)       @det684 det1457
mxx (2, 5.5) (2, 5)           @det812 det1273
mzz (2.5, 7.5) (3, 7.5)       @det67 det1457
mxx (2, 7) (2, 7.5)           @det14 det843
mzz (3.5, 0.5) (4, 0.5)       @det676 det1271
mxx (3, 0) (3, 0.5)           @det19 det335
mzz (3.5, 2.5) (4, 2.5)       @det654 det1271
mxx (3, 2.5) (3, 2)           @det235 det805
mzz (4, 4.5) (3.5, 4.5)       @det46 det654
mxx (3, 4.5) (3, 4)           @det245 det1493
mzz (3.5, 6.5) (4, 6.5)       @det46 det1410
mxx (3, 6) (3, 6.5)           @det1098 det1279
mzz (5, 1.5) (4.5, 1.5)       @det383 det1570
mxx (4, 1.5) (4, 1)           @det482 det834
mzz (5, 3.5) (4.5, 3.5)       @det383 det1071
mxx (4, 3) (4, 3.5)           @det23 det1502
mzz (5, 5.5) (4.5, 5.5)       @det1009 det1071
mxx (4, 5) (4, 5.5)           @det629 det689
mzz (5, 7.5) (4.5, 7.5)       @det1009 det1372
mxx (4, 7) (4, 7.5)           @det873 det1030
mzz (5.5, 0.5) (6, 0.5)       @det890 det1048
mxx (5, 0) (5, 0.5)           @det526 det695
mzz (5.5, 2.5) (6, 2.5)       @det28 det890
mxx (5, 2) (5, 2.5)           @det1366 det1387
mzz (5.5, 4.5) (6, 4.5)       @det28 det872
mxx (5, 4.5) (5, 4)           @det10 det1447
mzz (6, 6.5) (5.5, 6.5)       @det872 det1359
mxx (5, 6) (5, 6.5)           @det364 det1016
mzz (6.5, 1.5) (7, 1.5)       @det1267 det1459
mxx (6, 1.5) (6, 1)           @det1216 det1305
mzz (6.5, 3.5) (7, 3.5)       @det1137 det1459
mxx (6, 3.5) (6, 3)           @det423 det656
mzz (6.5, 5.5) (7, 5.5)       @det934 det1137
mxx (6, 5) (6, 5.5)           @det250 det1063
mzz (6.5, 7.5) (7, 7.5)       @det292 det934
mxx (6, 7.5) (6, 7)           @det1090 det1553
mzz (7.5, 0.5) (8, 0.5)       @det403 det415
mxx (7, 0.5) (7, 0)           @det636 det1290
mxx (8, 1.5) (8, 1)           @det457 det1483
mzz (7.5, 2.5) (8, 2.5)       @det415 det1652
mxx (7, 2) (7, 2.5)           @det103 det1495
mxx (8, 3) (8, 3.5)           @det1047 det1466
mzz (7.5, 4.5) (8, 4.5)       @det283 det1652
mxx (7, 4.5) (7, 4)           @det970 det1041
mxx (8, 5) (8, 5.5)           @det227 det410
mzz (7.5, 6.5) (8, 6.5)       @det283 det1475
mxx (7, 6.5) (7, 6)           @det1038 det1097
mxx (8, 7) (8, 7.5)           @det651 det1155
mzz (0.5, 0) (0, 0)           @noisy det1075 det1253
mz (0.5, 0.5)                 @noisy det318 det1075
mx (0.5, 1)                   @noisy det24 det597 det1084 det1228
mzz (0, 2) (0.5, 2)           @noisy det196 det1640
mz (0.5, 2.5)                 @noisy det196 det273
mx (0.5, 3)                   @noisy det237 det663 det953 det1446
mzz (0, 4) (0.5, 4)           @noisy det1102 det1513
mz (0.5, 4.5)                 @noisy det277 det1513
mx (0.5, 5)                   @noisy det445 det564 det1185 det1307
mzz (0.5, 6) (0, 6)           @noisy det31 det1068
mz (0.5, 6.5)                 @noisy det356 det1068
mx (0.5, 7)                   @noisy det262 det466 det1020 det1462
mzz (0, 8) (0.5, 8)           @noisy det377 det617
mx (1.5, 0)                   @noisy det24 det222
mzz (1, 1) (1.5, 1)           @noisy det484 det1500
mz (1.5, 1.5)                 @noisy det375 det1500
mx (1.5, 2)                   @noisy det258 det597 det1446 det1485
mzz (1, 3) (1.5, 3)           @noisy det62 det446
mz (1.5, 3.5)                 @noisy det62 det309
mx (1.5, 4)                   @noisy det22 det445 det875 det953
mzz (1.5, 5) (1, 5)           @noisy det980 det1318
mz (1.5, 5.5)                 @noisy det296 det980
mx (1.5, 6)                   @noisy det780 det1273 det1307 det1462
mzz (1, 7) (1.5, 7)           @noisy det490 det1135
mz (1.5, 7.5)                 @noisy det266 det490
mx (1.5, 8)                   @noisy det843 det1020
mzz (2, 0) (2.5, 0)           @noisy det291 det1014
mz (2.5, 0.5)                 @noisy det287 det1014
mx (2.5, 1)                   @noisy det222 det335 det594 det1485
mzz (2.5, 2) (2, 2)           @noisy det16 det1263
mz (2.5, 2.5)                 @noisy det16 det354
mx (2.5, 3)                   @noisy det22 det258 det800 det805
mzz (2, 4) (2.5, 4)           @noisy det684 det1180
mz (2.5, 4.5)                 @noisy det320 det1180
mx (2.5, 5)                   @noisy det245 det812 det875 det1273
mzz (2, 6) (2.5, 6)           @noisy det1277 det1457
mz (2.5, 6.5)                 @noisy det289 det1277
mx (2.5, 7)                   @noisy det14 det780 det843 det1279
mzz (2.5, 8) (2, 8)           @noisy det67 det638
mx (3.5, 0)                   @noisy det19 det335
mzz (3, 1) (3.5, 1)           @noisy det1271 det1552
mz (3.5, 1.5)                 @noisy det279 det1552
mx (3.5, 2)                   @noisy det235 det594 det805 det834
mzz (3, 3) (3.5, 3)           @noisy det654 det1252
mz (3.5, 3.5)                 @noisy det299 det1252
mx (3.5, 4)                   @noisy det23 det245 det800 det1493
mzz (3.5, 5) (3, 5)           @noisy det46 det1449
mz (3.5, 5.5)                 @noisy det331 det1449
mx (3.5, 6)                   @noisy det689 det812 det1098 det1279
mzz (3, 7) (3.5, 7)           @noisy det1138 det1410
mz (3.5, 7.5)                 @noisy det285 det1138
mx (3.5, 8)                   @noisy det14 det1030
mzz (4, 0) (4.5, 0)           @noisy det849 det1570
mz (4.5, 0.5)                 @noisy det316 det849
mx (4.5, 1)                   @noisy det19 det482 det695 det834
mzz (4.5, 2) (4, 2)           @noisy det383 det387
mz (4.5, 2.5)                 @noisy det272 det387
mx (4.5, 3)                   @noisy det23 det235 det1366 det1502
mzz (4, 4) (4.5, 4)           @noisy det891 det1071
mz (4.5, 4.5)                 @noisy det274 det891
mx (4.5, 5)                   @noisy det10 det629 det689 det1493
mzz (4, 6) (4.5, 6)           @noisy det1009 det1526
mz (4.5, 6.5)                 @noisy det304 det1526
mx (4.5, 7)                   @noisy det364 det873 det1030 det1098
mzz (4.5, 8) (4, 8)           @noisy det302 det1372
mx (5.5, 0)                   @noisy det526 det695
mzz (5.5, 1) (5, 1)           @noisy det836 det890
mz (5.5, 1.5)                 @noisy det372 det836
mx (5.5, 2)                   @noisy det482 det1216 det1366 det1387
mzz (5, 3) (5.5, 3)           @noisy det28 det643
mz (5.5, 3.5)                 @noisy det293 det643
mx (5.5, 4)                   @noisy det10 det423 det1447 det1502
mzz (5, 5) (5.5, 5)           @noisy det872 det893
mz (5.5, 5.5)                 @noisy det369 det893
mx (5.5, 6)                   @noisy det250 det364 det629 det1016
mzz (5.5, 7) (5, 7)           @noisy det1359 det1505
mz (5.5, 7.5)                 @noisy det333 det1505
mx (5.5, 8)                   @noisy det873 det1090
mzz (6.5, 0) (6, 0)           @noisy det175 det1267
mz (6.5, 0.5)                 @noisy det175 det270
mx (6.5, 1)                   @noisy det526 det636 det1216 det1305
mzz (6, 2) (6.5, 2)           @noisy det458 det1459
mz (6.5, 2.5)                 @noisy det325 det458
mx (6.5, 3)                   @noisy det423 det656 det1387 det1495
mzz (6, 4) (6.5, 4)           @noisy det352 det1137
mz (6.5, 4.5)                 @noisy det352 det381
mx (6.5, 5)                   @noisy det250 det970 det1063 det1447
mzz (6, 6) (6.5, 6)           @noisy det934 det1480
mz (6.5, 6.5)                 @noisy det313 det1480
mx (6.5, 7)                   @noisy det1016 det1090 det1097 det1553
mzz (6, 8) (6.5, 8)           @noisy det292 det1564
mx (7.5, 0)                   @noisy det636 det1290
mzz (7, 1) (7.5, 1)           @noisy det415 det1031
mz (7.5, 1.5)                 @noisy det351 det1031
mx (7.5, 2)                   @noisy det103 det1305 det1483 det1495
mzz (7.5, 3) (7, 3)           @noisy det1331 det1652
mz (7.5, 3.5)                 @noisy det324 det1331
mx (7.5, 4)                   @noisy det656 det970 det1041 det1466
mzz (7, 5) (7.5, 5)           @noisy det283 det1103
mz (7.5, 5.5)                 @noisy det329 det1103
mx (7.5, 6)                   @noisy det410 det1038 det1063 det1097
mzz (7, 7) (7.5, 7)           @noisy det1257 det1475
mz (7.5, 7.5)                 @noisy det282 det1257
mx (7.5, 8)                   @noisy det1155 det1553

--------          9
mxx (0, 1) (0, 0.5)           @det18 det1228
mxx (1, 1.5) (1, 2)           @det597 det1084
mx (0.5, 1.5)                 @det519 det597
mz (0, 1.5)                   @det196 det1253
mxx (0, 2.5) (0, 3)           @det663 det1629
mxx (1, 3.5) (1, 4)           @det237 det953
mx (0.5, 3.5)                 @det471 det953
mz (0, 3.5)                   @det1513 det1640
mxx (0, 4.5) (0, 5)           @det564 det1178
mxx (1, 6) (1, 5.5)           @det1185 det1307
mx (0.5, 5.5)                 @det462 det1307
mz (0, 5.5)                   @det1068 det1102
mxx (0, 7) (0, 6.5)           @det262 det417
mxx (1, 7.5) (1, 8)           @det466 det1020
mx (0.5, 7.5)                 @det577 det1020
mz (0, 7.5)                   @det31 det377
mxx (2, 0.5) (2, 1)           @det24 det222
mx (1.5, 0.5)                 @det222 det547
mz (1, 0.5)                   @det930 det1075 det1253 det1500
mxx (2, 3) (2, 2.5)           @det258 det1446
mx (1.5, 2.5)                 @det258 det550
mz (1, 2.5)                   @det62 det196 det484 det1640
mxx (2, 4.5) (2, 5)           @det445 det875
mx (1.5, 4.5)                 @det557 det875
mz (1, 4.5)                   @det446 det980 det1102 det1513
mxx (2, 6.5) (2, 7)           @det780 det1462
mx (1.5, 6.5)                 @det483 det780
mz (1, 6.5)                   @det31 det490 det1068 det1318
mxx (3, 1.5) (3, 2)           @det594 det1485
mx (2.5, 1.5)                 @det491 det594
mz (2, 1.5)                   @det16 det291 det484 det1500
mxx (3, 3.5) (3, 4)           @det22 det800
mx (2.5, 3.5)                 @det574 det800
mz (2, 3.5)                   @det62 det446 det1180 det1263
mxx (3, 5.5) (3, 6)           @det812 det1273
mx (2.5, 5.5)                 @det501 det812
mz (2, 5.5)                   @det684 det980 det1277 det1318
mxx (3, 7.5) (3, 8)           @det14 det843
mx (2.5, 7.5)                 @det14 det510
mz (2, 7.5)                   @det490 det638 det1135 det1457
mxx (4, 0.5) (4, 1)           @det19 det335
mx (3.5, 0.5)                 @det19 det536
mz (3, 0.5)                   @det291 det676 det1014 det1552
mxx (4, 2.5) (4, 3)           @det235 det805
mx (3.5, 2.5)                 @det235 det504
mz (3, 2.5)                   @det16 det1252 det1263 det1271
mxx (4, 4.5) (4, 5)           @det245 det1493
mx (3.5, 4.5)                 @det539 det1493
mz (3, 4.5)                   @det654 det684 det1180 det1449
mxx (4, 6.5) (4, 7)           @det1098 det1279
mx (3.5, 6.5)                 @det464 det1098
mz (3, 6.5)                   @det46 det1138 det1277 det1457
mxx (5, 1.5) (5, 2)           @det482 det834
mx (4.5, 1.5)                 @det482 det530
mz (4, 1.5)                   @det387 det1271 det1552 det1570
mxx (5, 3.5) (5, 4)           @det23 det1502
mx (4.5, 3.5)                 @det492 det1502
mz (4, 3.5)                   @det383 det654 det891 det1252
mxx (5, 5.5) (5, 6)           @det629 det689
mx (4.5, 5.5)                 @det475 det629
mz (4, 5.5)                   @det46 det1071 det1449 det1526
mxx (5, 7.5) (5, 8)           @det873 det1030
mx (4.5, 7.5)                 @det555 det873
mz (4, 7.5)                   @det302 det1009 det1138 det1410
mxx (6, 1) (6, 0.5)           @det526 det695
mx (5.5, 0.5)                 @det467 det526
mz (5, 0.5)                   @det836 det849 det1048 det1570
mxx (6, 2.5) (6, 3)           @det1366 det1387
mx (5.5, 2.5)                 @det549 det1387
mz (5, 2.5)                   @det383 det387 det643 det890
mxx (6, 4.5) (6, 5)           @det10 det1447
mx (5.5, 4.5)                 @det556 det1447
mz (5, 4.5)                   @det28 det891 det893 det1071
mxx (6, 6.5) (6, 7)           @det364 det1016
mx (5.5, 6.5)                 @det485 det1016
mz (5, 6.5)                   @det872 det1009 det1505 det1526
mxx (7, 1.5) (7, 2)           @det1216 det1305
mx (6.5, 1.5)                 @det488 det1305
mz (6, 1.5)                   @det458 det836 det890 det1267
mxx (7, 4) (7, 3.5)           @det423 det656
mx (6.5, 3.5)                 @det515 det656
mz (6, 3.5)                   @det28 det352 det643 det1459
mxx (7, 5.5) (7, 6)           @det250 det1063
mx (6.5, 5.5)                 @det479 det1063
mz (6, 5.5)                   @det872 det893 det1137 det1480
mxx (7, 7.5) (7, 8)           @det1090 det1553
mx (6.5, 7.5)                 @det500 det1553
mz (6, 7.5)                   @det934 det1359 det1505 det1564
mxx (8, 0.5) (8, 1)           @det636 det1290
mx (7.5, 0.5)                 @det579 det1290
mz (7, 0.5)                   @det175 det403 det1031 det1267
mz (8, 1.5)                   @det415 det1031
mxx (8, 2.5) (8, 3)           @det103 det1495
mx (7.5, 2.5)                 @det103 det477
mz (7, 2.5)                   @det415 det458 det1331 det1459
mz (8, 3.5)                   @det1331 det1652
mxx (8, 4.5) (8, 5)           @det970 det1041
mx (7.5, 4.5)                 @det474 det1041
mz (7, 4.5)                   @det352 det1103 det1137 det1652
mz (8, 5.5)                   @det283 det1103
mxx (8, 7) (8, 6.5)           @det1038 det1097
mx (7.5, 6.5)                 @det581 det1038
mz (7, 6.5)                   @det283 det934 det1257 det1480
mz (8, 7.5)                   @det1257 det1475
mxx (0.5, 0.5) (0.5, 0)       @noisy det18 det24
mzz (1, 1) (0.5, 1)           @noisy det1075 det1253
mxx (0.5, 2.5) (0.5, 2)       @noisy det1446 det1629
mzz (1, 3) (0.5, 3)           @noisy det196 det1640
mxx (0.5, 4.5) (0.5, 4)       @noisy det445 det1178
mzz (0.5, 5) (1, 5)           @noisy det1102 det1513
mxx (0.5, 6.5) (0.5, 6)       @noisy det417 det1462
mzz (1, 7) (0.5, 7)           @noisy det31 det1068
mzz (1.5, 0) (2, 0)           @noisy det930 det1050
mxx (1.5, 1.5) (1.5, 1)       @noisy det1084 det1485
mzz (1.5, 2) (2, 2)           @noisy det484 det1500
mxx (1.5, 3.5) (1.5, 3)       @noisy det22 det237
mzz (1.5, 4) (2, 4)           @noisy det62 det446
mxx (1.5, 5) (1.5, 5.5)       @noisy det1185 det1273
mzz (1.5, 6) (2, 6)           @noisy det980 det1318
mxx (1.5, 7.5) (1.5, 7)       @noisy det466 det843
mzz (1.5, 8) (2, 8)           @noisy det490 det1135
mxx (2.5, 0.5) (2.5, 0)       @noisy det24 det335
mzz (3, 1) (2.5, 1)           @noisy det291 det1014
mxx (2.5, 2) (2.5, 2.5)       @noisy det805 det1446
mzz (2.5, 3) (3, 3)           @noisy det16 det1263
mxx (2.5, 4) (2.5, 4.5)       @noisy det245 det445
mzz (2.5, 5) (3, 5)           @noisy det684 det1180
mxx (2.5, 6.5) (2.5, 6)       @noisy det1279 det1462
mzz (2.5, 7) (3, 7)           @noisy det1277 det1457
mzz (3.5, 0) (4, 0)           @noisy det244 det676
mxx (3.5, 1) (3.5, 1.5)       @noisy det834 det1485
mzz (3.5, 2) (4, 2)           @noisy det1271 det1552
mxx (3.5, 3) (3.5, 3.5)       @noisy det22 det23
mzz (4, 4) (3.5, 4)           @noisy det654 det1252
mxx (3.5, 5) (3.5, 5.5)       @noisy det689 det1273
mzz (3.5, 6) (4, 6)           @noisy det46 det1449
mxx (3.5, 7) (3.5, 7.5)       @noisy det843 det1030
mzz (3.5, 8) (4, 8)           @noisy det1138 det1410
mxx (4.5, 0.5) (4.5, 0)       @noisy det335 det695
mzz (5, 1) (4.5, 1)           @noisy det849 det1570
mxx (4.5, 2) (4.5, 2.5)       @noisy det805 det1366
mzz (5, 3) (4.5, 3)           @noisy det383 det387
mxx (4.5, 4.5) (4.5, 4)       @noisy det10 det245
mzz (5, 5) (4.5, 5)           @noisy det891 det1071
mxx (4.5, 6.5) (4.5, 6)       @noisy det364 det1279
mzz (5, 7) (4.5, 7)           @noisy det1009 det1526
mzz (5.5, 0) (6, 0)           @noisy det848 det1048
mxx (5.5, 1) (5.5, 1.5)       @noisy det834 det1216
mzz (5.5, 2) (6, 2)           @noisy det836 det890
mxx (5.5, 3) (5.5, 3.5)       @noisy det23 det423
mzz (5.5, 4) (6, 4)           @noisy det28 det643
mxx (5.5, 5.5) (5.5, 5)       @noisy det250 det689
mzz (6, 6) (5.5, 6)           @noisy det872 det893
mxx (5.5, 7) (5.5, 7.5)       @noisy det1030 det1090
mzz (5.5, 8) (6, 8)           @noisy det1359 det1505
mxx (6.5, 0) (6.5, 0.5)       @noisy det636 det695
mzz (6.5, 1) (7, 1)           @noisy det175 det1267
mxx (6.5, 2.5) (6.5, 2)       @noisy det1366 det1495
mzz (6.5, 3) (7, 3)           @noisy det458 det1459
mxx (6.5, 4.5) (6.5, 4)       @noisy det10 det970
mzz (6.5, 5) (7, 5)           @noisy det352 det1137
mxx (6.5, 6) (6.5, 6.5)       @noisy det364 det1097
mzz (6.5, 7) (7, 7)           @noisy det934 det1480
mzz (7.5, 0) (8, 0)           @noisy det218 det403
mxx (7.5, 1.5) (7.5, 1)       @noisy det1216 det1483
mzz (7.5, 2) (8, 2)           @noisy det415 det1031
mxx (7.5, 3) (7.5, 3.5)       @noisy det423 det1466
mzz (7.5, 4) (8, 4)           @noisy det1331 det1652
mxx (7.5, 5) (7.5, 5.5)       @noisy det250 det410
mzz (7.5, 6) (8, 6)           @noisy det283 det1103
mxx (7.5, 7.5) (7.5, 7)       @noisy det1090 det1155
mzz (7.5, 8) (8, 8)           @noisy det1257 det1475

--------         10
mz (0, 0.5)                   @noisy det1075 det1253
mxx (0, 1.5) (0, 2)           @noisy det421 det1084
mx (0.5, 1.5)                 @noisy det421 det519
mz (1, 1.5)                   @noisy det484 det1075 det1500 det1640
mz (0, 2.5)                   @noisy det196 det1640
mxx (0, 3.5) (0, 4)           @noisy det237 det1316
mx (0.5, 3.5)                 @noisy det471 det1316
mz (1, 3.5)                   @noisy det62 det196 det446 det1102
mz (0, 4.5)                   @noisy det1102 det1513
mxx (0, 5.5) (0, 6)           @noisy det447 det1185
mx (0.5, 5.5)                 @noisy det447 det462
mz (1, 5.5)                   @noisy det31 det980 det1318 det1513
mz (0, 6.5)                   @noisy det31 det1068
mxx (0, 7.5) (0, 8)           @noisy det466 det817
mx (0.5, 7.5)                 @noisy det577 det817
mz (1, 7.5)                   @noisy det490 det617 det1068 det1135
mxx (1, 0.5) (1, 1)           @noisy det24 det1238
mx (1.5, 0.5)                 @noisy det547 det1238
mz (2, 0.5)                   @noisy det291 det484 det1014 det1050
mxx (1, 2.5) (1, 3)           @noisy det257 det1446
mx (1.5, 2.5)                 @noisy det257 det550
mz (2, 2.5)                   @noisy det16 det446 det1263 det1500
mxx (1, 4.5) (1, 5)           @noisy det36 det445
mx (1.5, 4.5)                 @noisy det36 det557
mz (2, 4.5)                   @noisy det62 det684 det1180 det1318
mxx (1, 6.5) (1, 7)           @noisy det955 det1462
mx (1.5, 6.5)                 @noisy det483 det955
mz (2, 6.5)                   @noisy det980 det1135 det1277 det1457
mxx (2, 1.5) (2, 2)           @noisy det1339 det1485
mx (2.5, 1.5)                 @noisy det491 det1339
mz (3, 1.5)                   @noisy det1014 det1263 det1271 det1552
mxx (2, 3.5) (2, 4)           @noisy det22 det1514
mx (2.5, 3.5)                 @noisy det574 det1514
mz (3, 3.5)                   @noisy det16 det654 det684 det1252
mxx (2, 5.5) (2, 6)           @noisy det58 det1273
mx (2.5, 5.5)                 @noisy det58 det501
mz (3, 5.5)                   @noisy det46 det1180 det1449 det1457
mxx (2, 7.5) (2, 8)           @noisy det645 det843
mx (2.5, 7.5)                 @noisy det510 det645
mz (3, 7.5)                   @noisy det67 det1138 det1277 det1410
mxx (3, 1) (3, 0.5)           @noisy det213 det335
mx (3.5, 0.5)                 @noisy det213 det536
mz (4, 0.5)                   @noisy det244 det849 det1271 det1570
mxx (3, 2.5) (3, 3)           @noisy det670 det805
mx (3.5, 2.5)                 @noisy det504 det670
mz (4, 2.5)                   @noisy det383 det387 det654 det1552
mxx (3, 4.5) (3, 5)           @noisy det245 det1390
mx (3.5, 4.5)                 @noisy det539 det1390
mz (4, 4.5)                   @noisy det46 det891 det1071 det1252
mxx (3, 7) (3, 6.5)           @noisy det1279 det1602
mx (3.5, 6.5)                 @noisy det464 det1602
mz (4, 6.5)                   @noisy det1009 det1410 det1449 det1526
mxx (4, 1.5) (4, 2)           @noisy det834 det859
mx (4.5, 1.5)                 @noisy det530 det859
mz (5, 1.5)                   @noisy det383 det836 det849 det890
mxx (4, 4) (4, 3.5)           @noisy det21 det23
mx (4.5, 3.5)                 @noisy det21 det492
mz (5, 3.5)                   @noisy det28 det387 det643 det1071
mxx (4, 5.5) (4, 6)           @noisy det689 det1299
mx (4.5, 5.5)                 @noisy det475 det1299
mz (5, 5.5)                   @noisy det872 det891 det893 det1009
mxx (4, 7.5) (4, 8)           @noisy det224 det1030
mx (4.5, 7.5)                 @noisy det224 det555
mz (5, 7.5)                   @noisy det1359 det1372 det1505 det1526
mxx (5, 0.5) (5, 1)           @noisy det695 det1064
mx (5.5, 0.5)                 @noisy det467 det1064
mz (6, 0.5)                   @noisy det175 det848 det890 det1267
mxx (5, 3) (5, 2.5)           @noisy det1366 det1472
mx (5.5, 2.5)                 @noisy det549 det1472
mz (6, 2.5)                   @noisy det28 det458 det836 det1459
mxx (5, 4.5) (5, 5)           @noisy det10 det1004
mx (5.5, 4.5)                 @noisy det556 det1004
mz (6, 4.5)                   @noisy det352 det643 det872 det1137
mxx (5, 6.5) (5, 7)           @noisy det364 det393
mx (5.5, 6.5)                 @noisy det393 det485
mz (6, 6.5)                   @noisy det893 det934 det1359 det1480
mxx (6, 1.5) (6, 2)           @noisy det260 det1216
mx (6.5, 1.5)                 @noisy det260 det488
mz (7, 1.5)                   @noisy det175 det415 det1031 det1459
mxx (6, 3.5) (6, 4)           @noisy det423 det1460
mx (6.5, 3.5)                 @noisy det515 det1460
mz (7, 3.5)                   @noisy det458 det1137 det1331 det1652
mxx (6, 6) (6, 5.5)           @noisy det159 det250
mx (6.5, 5.5)                 @noisy det159 det479
mz (7, 5.5)                   @noisy det283 det352 det934 det1103
mxx (6, 7.5) (6, 8)           @noisy det1090 det1651
mx (6.5, 7.5)                 @noisy det500 det1651
mz (7, 7.5)                   @noisy det292 det1257 det1475 det1480
mxx (7, 0.5) (7, 1)           @noisy det636 det1045
mx (7.5, 0.5)                 @noisy det579 det1045
mz (8, 0.5)                   @noisy det218 det415
mxx (8, 2) (8, 1.5)           @noisy det673 det1483
mxx (7, 2.5) (7, 3)           @noisy det1495 det1575
mx (7.5, 2.5)                 @noisy det477 det1575
mz (8, 2.5)                   @noisy det1031 det1652
mxx (8, 3.5) (8, 4)           @noisy det29 det1466
mxx (7, 4.5) (7, 5)           @noisy det440 det970
mx (7.5, 4.5)                 @noisy det440 det474
mz (8, 4.5)                   @noisy det283 det1331
mxx (8, 5.5) (8, 6)           @noisy det410 det1450
mxx (7, 6.5) (7, 7)           @noisy det904 det1097
mx (7.5, 6.5)                 @noisy det581 det904
mz (8, 6.5)                   @noisy det1103 det1475
mxx (8, 7.5) (8, 8)           @noisy det233 det1155
mxx (0.5, 0.5) (0.5, 1)       @noisy det18 det24
mzz (1, 0) (0.5, 0)           @noisy det1075 det1253
mxx (0.5, 2.5) (0.5, 3)       @noisy det1446 det1629
mzz (1, 2) (0.5, 2)           @noisy det196 det1640
mxx (0.5, 5) (0.5, 4.5)       @noisy det445 det1178
mzz (1, 4) (0.5, 4)           @noisy det1102 det1513
mxx (0.5, 6.5) (0.5, 7)       @noisy det417 det1462
mzz (0.5, 6) (1, 6)           @noisy det31 det1068
mzz (1, 8) (0.5, 8)           @noisy det377 det617
mxx (1.5, 1.5) (1.5, 2)       @noisy det1084 det1485
mzz (1.5, 1) (2, 1)           @noisy det484 det1500
mxx (1.5, 4) (1.5, 3.5)       @noisy det22 det237
mzz (2, 3) (1.5, 3)           @noisy det62 det446
mxx (1.5, 5.5) (1.5, 6)       @noisy det1185 det1273
mzz (1.5, 5) (2, 5)           @noisy det980 det1318
mxx (1.5, 7.5) (1.5, 8)       @noisy det466 det843
mzz (1.5, 7) (2, 7)           @noisy det490 det1135
mxx (2.5, 0.5) (2.5, 1)       @noisy det24 det335
mzz (2.5, 0) (3, 0)           @noisy det291 det1014
mxx (2.5, 2.5) (2.5, 3)       @noisy det805 det1446
mzz (2.5, 2) (3, 2)           @noisy det16 det1263
mxx (2.5, 4.5) (2.5, 5)       @noisy det245 det445
mzz (2.5, 4) (3, 4)           @noisy det684 det1180
mxx (2.5, 7) (2.5, 6.5)       @noisy det1279 det1462
mzz (3, 6) (2.5, 6)           @noisy det1277 det1457
mzz (2.5, 8) (3, 8)           @noisy det67 det638
mxx (3.5, 1.5) (3.5, 2)       @noisy det834 det1485
mzz (3.5, 1) (4, 1)           @noisy det1271 det1552
mxx (3.5, 3.5) (3.5, 4)       @noisy det22 det23
mzz (3.5, 3) (4, 3)           @noisy det654 det1252
mxx (3.5, 5.5) (3.5, 6)       @noisy det689 det1273
mzz (3.5, 5) (4, 5)           @noisy det46 det1449
mxx (3.5, 7.5) (3.5, 8)       @noisy det843 det1030
mzz (3.5, 7) (4, 7)           @noisy det1138 det1410
mxx (4.5, 0.5) (4.5, 1)       @noisy det335 det695
mzz (5, 0) (4.5, 0)           @noisy det849 det1570
mxx (4.5, 2.5) (4.5, 3)       @noisy det805 det1366
mzz (4.5, 2) (5, 2)           @noisy det383 det387
mxx (4.5, 4.5) (4.5, 5)       @noisy det10 det245
mzz (5, 4) (4.5, 4)           @noisy det891 det1071
mxx (4.5, 6.5) (4.5, 7)       @noisy det364 det1279
mzz (5, 6) (4.5, 6)           @noisy det1009 det1526
mzz (4.5, 8) (5, 8)           @noisy det302 det1372
mxx (5.5, 1.5) (5.5, 2)       @noisy det834 det1216
mzz (5.5, 1) (6, 1)           @noisy det836 det890
mxx (5.5, 3.5) (5.5, 4)       @noisy det23 det423
mzz (5.5, 3) (6, 3)           @noisy det28 det643
mxx (5.5, 5.5) (5.5, 6)       @noisy det250 det689
mzz (5.5, 5) (6, 5)           @noisy det872 det893
mxx (5.5, 7.5) (5.5, 8)       @noisy det1030 det1090
mzz (5.5, 7) (6, 7)           @noisy det1359 det1505
mxx (6.5, 0.5) (6.5, 1)       @noisy det636 det695
mzz (6.5, 0) (7, 0)           @noisy det175 det1267
mxx (6.5, 2.5) (6.5, 3)       @noisy det1366 det1495
mzz (6.5, 2) (7, 2)           @noisy det458 det1459
mxx (6.5, 5) (6.5, 4.5)       @noisy det10 det970
mzz (7, 4) (6.5, 4)           @noisy det352 det1137
mxx (6.5, 6.5) (6.5, 7)       @noisy det364 det1097
mzz (6.5, 6) (7, 6)           @noisy det934 det1480
mzz (6.5, 8) (7, 8)           @noisy det292 det1564
mxx (7.5, 2) (7.5, 1.5)       @noisy det1216 det1483
mzz (7.5, 1) (8, 1)           @noisy det415 det1031
mxx (7.5, 3.5) (7.5, 4)       @noisy det423 det1466
mzz (7.5, 3) (8, 3)           @noisy det1331 det1652
mxx (7.5, 5.5) (7.5, 6)       @noisy det250 det410
mzz (7.5, 5) (8, 5)           @noisy det283 det1103
mxx (7.5, 8) (7.5, 7.5)       @noisy det1090 det1155
mzz (8, 7) (7.5, 7)           @noisy det1257 det1475

--------         11
mxx (0, 0.5) (0, 0)           @noisy det18 det678
mzz (0, 1.5) (0.5, 1.5)       @noisy det196 det1075
mxx (1, 1) (1, 1.5)           @noisy det421 det1084
mxx (0, 2) (0, 2.5)           @noisy det6 det1629
mzz (0, 3.5) (0.5, 3.5)       @noisy det196 det1513
mxx (1, 3) (1, 3.5)           @noisy det237 det1316
mxx (0, 4) (0, 4.5)           @noisy det1 det1178
mzz (0.5, 5.5) (0, 5.5)       @noisy det1068 det1513
mxx (1, 5) (1, 5.5)           @noisy det447 det1185
mxx (0, 6.5) (0, 6)           @noisy det199 det417
mzz (0, 7.5) (0.5, 7.5)       @noisy det377 det1068
mxx (1, 7.5) (1, 7)           @noisy det466 det817
mzz (1, 0.5) (1.5, 0.5)       @noisy det1050 det1500
mxx (2, 0) (2, 0.5)           @noisy det24 det1238
mzz (1, 2.5) (1.5, 2.5)       @noisy det62 det1500
mxx (2, 2) (2, 2.5)           @noisy det257 det1446
mzz (1.5, 4.5) (1, 4.5)       @noisy det62 det980
mxx (2, 4.5) (2, 4)           @noisy det36 det445
mzz (1, 6.5) (1.5, 6.5)       @noisy det490 det980
mxx (2, 6.5) (2, 6)           @noisy det955 det1462
mzz (2, 1.5) (2.5, 1.5)       @noisy det16 det1014
mxx (3, 1.5) (3, 1)           @noisy det1339 det1485
mzz (2, 3.5) (2.5, 3.5)       @noisy det16 det1180
mxx (3, 3.5) (3, 3)           @noisy det22 det1514
mzz (2, 5.5) (2.5, 5.5)       @noisy det1180 det1277
mxx (3, 5) (3, 5.5)           @noisy det58 det1273
mzz (2.5, 7.5) (2, 7.5)       @noisy det638 det1277
mxx (3, 7.5) (3, 7)           @noisy det645 det843
mzz (3.5, 0.5) (3, 0.5)       @noisy det244 det1552
mxx (4, 0) (4, 0.5)           @noisy det213 det335
mzz (3, 2.5) (3.5, 2.5)       @noisy det1252 det1552
mxx (4, 2) (4, 2.5)           @noisy det670 det805
mzz (3, 4.5) (3.5, 4.5)       @noisy det1252 det1449
mxx (4, 4.5) (4, 4)           @noisy det245 det1390
mzz (3.5, 6.5) (3, 6.5)       @noisy det1138 det1449
mxx (4, 6) (4, 6.5)           @noisy det1279 det1602
mzz (4, 1.5) (4.5, 1.5)       @noisy det387 det849
mxx (5, 1) (5, 1.5)           @noisy det834 det859
mzz (4.5, 3.5) (4, 3.5)       @noisy det387 det891
mxx (5, 3.5) (5, 3)           @noisy det21 det23
mzz (4, 5.5) (4.5, 5.5)       @noisy det891 det1526
mxx (5, 5.5) (5, 5)           @noisy det689 det1299
mzz (4, 7.5) (4.5, 7.5)       @noisy det302 det1526
mxx (5, 7) (5, 7.5)           @noisy det224 det1030
mzz (5, 0.5) (5.5, 0.5)       @noisy det836 det848
mxx (6, 0) (6, 0.5)           @noisy det695 det1064
mzz (5.5, 2.5) (5, 2.5)       @noisy det643 det836
mxx (6, 2.5) (6, 2)           @noisy det1366 det1472
mzz (5, 4.5) (5.5, 4.5)       @noisy det643 det893
mxx (6, 4) (6, 4.5)           @noisy det10 det1004
mzz (5, 6.5) (5.5, 6.5)       @noisy det893 det1505
mxx (6, 6.5) (6, 6)           @noisy det364 det393
mzz (6, 1.5) (6.5, 1.5)       @noisy det175 det458
mxx (7, 1.5) (7, 1)           @noisy det260 det1216
mzz (6, 3.5) (6.5, 3.5)       @noisy det352 det458
mxx (7, 3) (7, 3.5)           @noisy det423 det1460
mzz (6.5, 5.5) (6, 5.5)       @noisy det352 det1480
mxx (7, 5.5) (7, 5)           @noisy det159 det250
mzz (6, 7.5) (6.5, 7.5)       @noisy det1480 det1564
mxx (7, 7.5) (7, 7)           @noisy det1090 det1651
mzz (7, 0.5) (7.5, 0.5)       @noisy det218 det1031
mxx (8, 0.5) (8, 0)           @noisy det636 det1045
mzz (7.5, 2.5) (7, 2.5)       @noisy det1031 det1331
mxx (8, 2.5) (8, 2)           @noisy det1495 det1575
mzz (7, 4.5) (7.5, 4.5)       @noisy det1103 det1331
mxx (8, 4) (8, 4.5)           @noisy det440 det970
mzz (7, 6.5) (7.5, 6.5)       @noisy det1103 det1257
mxx (8, 6.5) (8, 6)           @noisy det904 det1097
mzz (0, 1) (0.5, 1)           @noisy det1075 det1253
mz (0.5, 0.5)                 @noisy det718 det1253
mx (0.5, 0)                   @noisy det24 det678
mzz (0, 3) (0.5, 3)           @noisy det196 det1640
mz (0.5, 2.5)                 @noisy det715 det1640
mx (0.5, 2)                   @noisy det6 det421 det1084 det1446
mzz (0.5, 5) (0, 5)           @noisy det1102 det1513
mz (0.5, 4.5)                 @noisy det720 det1102
mx (0.5, 4)                   @noisy det1 det237 det445 det1316
mzz (0, 7) (0.5, 7)           @noisy det31 det1068
mz (0.5, 6.5)                 @noisy det31 det762
mx (0.5, 6)                   @noisy det199 det447 det1185 det1462
mx (0.5, 8)                   @noisy det466 det817
mzz (1, 0) (1.5, 0)           @noisy det930 det1050
mzz (1, 2) (1.5, 2)           @noisy det484 det1500
mz (1.5, 1.5)                 @noisy det484 det661
mx (1.5, 1)                   @noisy det24 det421 det1238 det1485
mzz (1.5, 4) (1, 4)           @noisy det62 det446
mz (1.5, 3.5)                 @noisy det446 det706
mx (1.5, 3)                   @noisy det22 det257 det1316 det1446
mzz (1, 6) (1.5, 6)           @noisy det980 det1318
mz (1.5, 5.5)                 @noisy det757 det1318
mx (1.5, 5)                   @noisy det36 det445 det447 det1273
mzz (1, 8) (1.5, 8)           @noisy det490 det1135
mz (1.5, 7.5)                 @noisy det705 det1135
mx (1.5, 7)                   @noisy det817 det843 det955 det1462
mzz (2, 1) (2.5, 1)           @noisy det291 det1014
mz (2.5, 0.5)                 @noisy det291 det735
mx (2.5, 0)                   @noisy det335 det1238
mzz (2, 3) (2.5, 3)           @noisy det16 det1263
mz (2.5, 2.5)                 @noisy det760 det1263
mx (2.5, 2)                   @noisy det257 det805 det1339 det1485
mzz (2, 5) (2.5, 5)           @noisy det684 det1180
mz (2.5, 4.5)                 @noisy det671 det684
mx (2.5, 4)                   @noisy det22 det36 det245 det1514
mzz (2.5, 7) (2, 7)           @noisy det1277 det1457
mz (2.5, 6.5)                 @noisy det740 det1457
mx (2.5, 6)                   @noisy det58 det955 det1273 det1279
mx (2.5, 8)                   @noisy det645 det843
mzz (3.5, 0) (3, 0)           @noisy det244 det676
mzz (3, 2) (3.5, 2)           @noisy det1271 det1552
mz (3.5, 1.5)                 @noisy det724 det1271
mx (3.5, 1)                   @noisy det213 det335 det834 det1339
mzz (3, 4) (3.5, 4)           @noisy det654 det1252
mz (3.5, 3.5)                 @noisy det654 det729
mx (3.5, 3)                   @noisy det23 det670 det805 det1514
mzz (3.5, 6) (3, 6)           @noisy det46 det1449
mz (3.5, 5.5)                 @noisy det46 det734
mx (3.5, 5)                   @noisy det58 det245 det689 det1390
mzz (3, 8) (3.5, 8)           @noisy det1138 det1410
mz (3.5, 7.5)                 @noisy det732 det1410
mx (3.5, 7)                   @noisy det645 det1030 det1279 det1602
mzz (4, 1) (4.5, 1)           @noisy det849 det1570
mz (4.5, 0.5)                 @noisy det716 det1570
mx (4.5, 0)                   @noisy det213 det695
mzz (4.5, 3) (4, 3)           @noisy det383 det387
mz (4.5, 2.5)                 @noisy det383 det713
mx (4.5, 2)                   @noisy det670 det834 det859 det1366
mzz (4, 5) (4.5, 5)           @noisy det891 det1071
mz (4.5, 4.5)                 @noisy det717 det1071
mx (4.5, 4)                   @noisy det10 det21 det23 det1390
mzz (4, 7) (4.5, 7)           @noisy det1009 det1526
mz (4.5, 6.5)                 @noisy det703 det1009
mx (4.5, 6)                   @noisy det364 det689 det1299 det1602
mx (4.5, 8)                   @noisy det224 det1030
mzz (5, 0) (5.5, 0)           @noisy det848 det1048
mzz (5.5, 2) (5, 2)           @noisy det836 det890
mz (5.5, 1.5)                 @noisy det660 det890
mx (5.5, 1)                   @noisy det695 det859 det1064 det1216
mzz (5, 4) (5.5, 4)           @noisy det28 det643
mz (5.5, 3.5)                 @noisy det28 det746
mx (5.5, 3)                   @noisy det21 det423 det1366 det1472
mzz (5, 6) (5.5, 6)           @noisy det872 det893
mz (5.5, 5.5)                 @noisy det702 det872
mx (5.5, 5)                   @noisy det10 det250 det1004 det1299
mzz (5.5, 8) (5, 8)           @noisy det1359 det1505
mz (5.5, 7.5)                 @noisy det679 det1359
mx (5.5, 7)                   @noisy det224 det364 det393 det1090
mzz (6, 1) (6.5, 1)           @noisy det175 det1267
mz (6.5, 0.5)                 @noisy det708 det1267
mx (6.5, 0)                   @noisy det636 det1064
mzz (6, 3) (6.5, 3)           @noisy det458 det1459
mz (6.5, 2.5)                 @noisy det675 det1459
mx (6.5, 2)                   @noisy det260 det1216 det1472 det1495
mzz (6.5, 5) (6, 5)           @noisy det352 det1137
mz (6.5, 4.5)                 @noisy det666 det1137
mx (6.5, 4)                   @noisy det423 det970 det1004 det1460
mzz (6, 7) (6.5, 7)           @noisy det934 det1480
mz (6.5, 6.5)                 @noisy det710 det934
mx (6.5, 6)                   @noisy det159 det250 det393 det1097
mx (6.5, 8)                   @noisy det1090 det1651
mzz (7, 0) (7.5, 0)           @noisy det218 det403
mzz (7.5, 2) (7, 2)           @noisy det415 det1031
mz (7.5, 1.5)                 @noisy det415 det688
mx (7.5, 1)                   @noisy det260 det636 det1045 det1483
mzz (7, 4) (7.5, 4)           @noisy det1331 det1652
mz (7.5, 3.5)                 @noisy det726 det1652
mx (7.5, 3)                   @noisy det1460 det1466 det1495 det1575
mzz (7, 6) (7.5, 6)           @noisy det283 det1103
mz (7.5, 5.5)                 @noisy det283 det733
mx (7.5, 5)                   @noisy det159 det410 det440 det970
mzz (7.5, 8) (7, 8)           @noisy det1257 det1475
mz (7.5, 7.5)                 @noisy det730 det1475
mx (7.5, 7)                   @noisy det904 det1097 det1155 det1651

--------         12
mzz (1, 1.5) (0.5, 1.5)       @noisy det196 det1075
mxx (0, 1.5) (0, 1)           @noisy det421 det1084
mzz (1, 3.5) (0.5, 3.5)       @noisy det196 det1513
mxx (0, 3.5) (0, 3)           @noisy det237 det1316
mzz (0.5, 5.5) (1, 5.5)       @noisy det1068 det1513
mxx (0, 5.5) (0, 5)           @noisy det447 det1185
mzz (1, 7.5) (0.5, 7.5)       @noisy det377 det1068
mxx (0, 7) (0, 7.5)           @noisy det466 det817
mzz (1.5, 0.5) (2, 0.5)       @noisy det1050 det1500
mxx (1, 0.5) (1, 0)           @noisy det24 det1238
mzz (1.5, 2.5) (2, 2.5)       @noisy det62 det1500
mxx (1, 2) (1, 2.5)           @noisy det257 det1446
mzz (1.5, 4.5) (2, 4.5)       @noisy det62 det980
mxx (1, 4) (1, 4.5)           @noisy det36 det445
mzz (1.5, 6.5) (2, 6.5)       @noisy det490 det980
mxx (1, 6.5) (1, 6)           @noisy det955 det1462
mzz (3, 1.5) (2.5, 1.5)       @noisy det16 det1014
mxx (2, 1) (2, 1.5)           @noisy det1339 det1485
mzz (2.5, 3.5) (3, 3.5)       @noisy det16 det1180
mxx (2, 3.5) (2, 3)           @noisy det22 det1514
mzz (2.5, 5.5) (3, 5.5)       @noisy det1180 det1277
mxx (2, 5.5) (2, 5)           @noisy det58 det1273
mzz (2.5, 7.5) (3, 7.5)       @noisy det638 det1277
mxx (2, 7) (2, 7.5)           @noisy det645 det843
mzz (3.5, 0.5) (4, 0.5)       @noisy det244 det1552
mxx (3, 0) (3, 0.5)           @noisy det213 det335
mzz (3.5, 2.5) (4, 2.5)       @noisy det1252 det1552
mxx (3, 2.5) (3, 2)           @noisy det670 det805
mzz (4, 4.5) (3.5, 4.5)       @noisy det1252 det1449
mxx (3, 4.5) (3, 4)           @noisy det245 det1390
mzz (3.5, 6.5) (4, 6.5)       @noisy det1138 det1449
mxx (3, 6) (3, 6.5)           @noisy det1279 det1602
mzz (5, 1.5) (4.5, 1.5)       @noisy det387 det849
mxx (4, 1.5) (4, 1)           @noisy det834 det859
mzz (5, 3.5) (4.5, 3.5)       @noisy det387 det891
mxx (4, 3) (4, 3.5)           @noisy det21 det23
mzz (5, 5.5) (4.5, 5.5)       @noisy det891 det1526
mxx (4, 5) (4, 5.5)           @noisy det689 det1299
mzz (5, 7.5) (4.5, 7.5)       @noisy det302 det1526
mxx (4, 7) (4, 7.5)           @noisy det224 det1030
mzz (5.5, 0.5) (6, 0.5)       @noisy det836 det848
mxx (5, 0) (5, 0.5)           @noisy det695 det1064
mzz (5.5, 2.5) (6, 2.5)       @noisy det643 det836
mxx (5, 2) (5, 2.5)           @noisy det1366 det1472
mzz (5.5, 4.5) (6, 4.5)       @noisy det643 det893
mxx (5, 4.5) (5, 4)           @noisy det10 det1004
mzz (6, 6.5) (5.5, 6.5)       @noisy det893 det1505
mxx (5, 6) (5, 6.5)           @noisy det364 det393
mzz (6.5, 1.5) (7, 1.5)       @noisy det175 det458
mxx (6, 1.5) (6, 1)           @noisy det260 det1216
mzz (6.5, 3.5) (7, 3.5)       @noisy det352 det458
mxx (6, 3.5) (6, 3)           @noisy det423 det1460
mzz (6.5, 5.5) (7, 5.5)       @noisy det352 det1480
mxx (6, 5) (6, 5.5)           @noisy det159 det250
mzz (6.5, 7.5) (7, 7.5)       @noisy det1480 det1564
mxx (6, 7.5) (6, 7)           @noisy det1090 det1651
mzz (7.5, 0.5) (8, 0.5)       @noisy det218 det1031
mxx (7, 0.5) (7, 0)           @noisy det636 det1045
mxx (8, 1.5) (8, 1)           @noisy det673 det1483
mzz (7.5, 2.5) (8, 2.5)       @noisy det1031 det1331
mxx (7, 2) (7, 2.5)           @noisy det1495 det1575
mxx (8, 3) (8, 3.5)           @noisy det29 det1466
mzz (7.5, 4.5) (8, 4.5)       @noisy det1103 det1331
mxx (7, 4.5) (7, 4)           @noisy det440 det970
mxx (8, 5) (8, 5.5)           @noisy det410 det1450
mzz (7.5, 6.5) (8, 6.5)       @noisy det1103 det1257
mxx (7, 6.5) (7, 6)           @noisy det904 det1097
mxx (8, 7) (8, 7.5)           @noisy det233 det1155
mzz (0.5, 0) (0, 0)           @noisy det861 det1075
mz (0.5, 0.5)                 @noisy det718 det861
mx (0.5, 1)                   @noisy det18 det421 det1084 det1238
mzz (0, 2) (0.5, 2)           @noisy det196 det866
mz (0.5, 2.5)                 @noisy det715 det866
mx (0.5, 3)                   @noisy det237 det257 det1316 det1629
mzz (0, 4) (0.5, 4)           @noisy det825 det1513
mz (0.5, 4.5)                 @noisy det720 det825
mx (0.5, 5)                   @noisy det36 det447 det1178 det1185
mzz (0.5, 6) (0, 6)           @noisy det1051 det1068
mz (0.5, 6.5)                 @noisy det762 det1051
mx (0.5, 7)                   @noisy det417 det466 det817 det955
mzz (0, 8) (0.5, 8)           @noisy det201 det377
mx (1.5, 0)                   @noisy det24 det1238
mzz (1, 1) (1.5, 1)           @noisy det840 det1500
mz (1.5, 1.5)                 @noisy det661 det840
mx (1.5, 2)                   @noisy det257 det1084 det1339 det1446
mzz (1, 3) (1.5, 3)           @noisy det62 det1101
mz (1.5, 3.5)                 @noisy det706 det1101
mx (1.5, 4)                   @noisy det36 det237 det445 det1514
mzz (1.5, 5) (1, 5)           @noisy det980 det1081
mz (1.5, 5.5)                 @noisy det757 det1081
mx (1.5, 6)                   @noisy det58 det955 det1185 det1462
mzz (1, 7) (1.5, 7)           @noisy det465 det490
mz (1.5, 7.5)                 @noisy det465 det705
mx (1.5, 8)                   @noisy det466 det645
mzz (2, 0) (2.5, 0)           @noisy det86 det1014
mz (2.5, 0.5)                 @noisy det86 det735
mx (2.5, 1)                   @noisy det24 det213 det1339 det1485
mzz (2.5, 2) (2, 2)           @noisy det16 det481
mz (2.5, 2.5)                 @noisy det481 det760
mx (2.5, 3)                   @noisy det22 det670 det1446 det1514
mzz (2, 4) (2.5, 4)           @noisy det456 det1180
mz (2.5, 4.5)                 @noisy det456 det671
mx (2.5, 5)                   @noisy det58 det445 det1273 det1390
mzz (2, 6) (2.5, 6)           @noisy det1277 det1302
mz (2.5, 6.5)                 @noisy det740 det1302
mx (2.5, 7)                   @noisy det645 det843 det1462 det1602
mzz (2.5, 8) (2, 8)           @noisy det638 det831
mx (3.5, 0)                   @noisy det213 det335
mzz (3, 1) (3.5, 1)           @noisy det229 det1552
mz (3.5, 1.5)                 @noisy det229 det724
mx (3.5, 2)                   @noisy det670 det805 det859 det1485
mzz (3, 3) (3.5, 3)           @noisy det59 det1252
mz (3.5, 3.5)                 @noisy det59 det729
mx (3.5, 4)                   @noisy det21 det22 det245 det1390
mzz (3.5, 5) (3, 5)           @noisy det204 det1449
mz (3.5, 5.5)                 @noisy det204 det734
mx (3.5, 6)                   @noisy det1273 det1279 det1299 det1602
mzz (3, 7) (3.5, 7)           @noisy det459 det1138
mz (3.5, 7.5)                 @noisy det459 det732
mx (3.5, 8)                   @noisy det224 det843
mzz (4, 0) (4.5, 0)           @noisy det849 det920
mz (4.5, 0.5)                 @noisy det716 det920
mx (4.5, 1)                   @noisy det335 det834 det859 det1064
mzz (4.5, 2) (4, 2)           @noisy det387 det1046
mz (4.5, 2.5)                 @noisy det713 det1046
mx (4.5, 3)                   @noisy det21 det23 det805 det1472
mzz (4, 4) (4.5, 4)           @noisy det891 det1027
mz (4.5, 4.5)                 @noisy det717 det1027
mx (4.5, 5)                   @noisy det245 det689 det1004 det1299
mzz (4, 6) (4.5, 6)           @noisy det1333 det1526
mz (4.5, 6.5)                 @noisy det703 det1333
mx (4.5, 7)                   @noisy det224 det393 det1030 det1279
mzz (4.5, 8) (4, 8)           @noisy det302 det711
mx (5.5, 0)                   @noisy det695 det1064
mzz (5.5, 1) (5, 1)           @noisy det184 det836
mz (5.5, 1.5)                 @noisy det184 det660
mx (5.5, 2)                   @noisy det260 det834 det1366 det1472
mzz (5, 3) (5.5, 3)           @noisy det615 det643
mz (5.5, 3.5)                 @noisy det615 det746
mx (5.5, 4)                   @noisy det10 det23 det1004 det1460
mzz (5, 5) (5.5, 5)           @noisy det870 det893
mz (5.5, 5.5)                 @noisy det702 det870
mx (5.5, 6)                   @noisy det159 det364 det393 det689
mzz (5.5, 7) (5, 7)           @noisy det214 det1505
mz (5.5, 7.5)                 @noisy det214 det679
mx (5.5, 8)                   @noisy det1030 det1651
mzz (6.5, 0) (6, 0)           @noisy det175 det609
mz (6.5, 0.5)                 @noisy det609 det708
mx (6.5, 1)                   @noisy det260 det695 det1045 det1216
mzz (6, 2) (6.5, 2)           @noisy det458 det868
mz (6.5, 2.5)                 @noisy det675 det868
mx (6.5, 3)                   @noisy det423 det1366 det1460 det1575
mzz (6, 4) (6.5, 4)           @noisy det352 det435
mz (6.5, 4.5)                 @noisy det435 det666
mx (6.5, 5)                   @noisy det10 det159 det250 det440
mzz (6, 6) (6.5, 6)           @noisy det1480 det1482
mz (6.5, 6.5)                 @noisy det710 det1482
mx (6.5, 7)                   @noisy det364 det904 det1090 det1651
mzz (6, 8) (6.5, 8)           @noisy det867 det1564
mx (7.5, 0)                   @noisy det636 det1045
mzz (7, 1) (7.5, 1)           @noisy det907 det1031
mz (7.5, 1.5)                 @noisy det688 det907
mx (7.5, 2)                   @noisy det673 det1216 det1495 det1575
mzz (7.5, 3) (7, 3)           @noisy det1171 det1331
mz (7.5, 3.5)                 @noisy det726 det1171
mx (7.5, 4)                   @noisy det29 det423 det440 det970
mzz (7, 5) (7.5, 5)           @noisy det1103 det1649
mz (7.5, 5.5)                 @noisy det733 det1649
mx (7.5, 6)                   @noisy det250 det904 det1097 det1450
mzz (7, 7) (7.5, 7)           @noisy det1144 det1257
mz (7.5, 7.5)                 @noisy det730 det1144
mx (7.5, 8)                   @noisy det233 det1090

--------         13
mxx (0, 1) (0, 0.5)           @noisy det18 det678
mxx (1, 1.5) (1, 2)           @noisy det421 det1084
mx (0.5, 1.5)                 @noisy det958 det1084
mz (0, 1.5)                   @noisy det866 det1075
mxx (0, 2.5) (0, 3)           @noisy det6 det1629
mxx (1, 3.5) (1, 4)           @noisy det237 det1316
mx (0.5, 3.5)                 @noisy det237 det910
mz (0, 3.5)                   @noisy det196 det825
mxx (0, 4.5) (0, 5)           @noisy det1 det1178
mxx (1, 6) (1, 5.5)           @noisy det447 det1185
mx (0.5, 5.5)                 @noisy det877 det1185
mz (0, 5.5)                   @noisy det1051 det1513
mxx (0, 7) (0, 6.5)           @noisy det199 det417
mxx (1, 7.5) (1, 8)           @noisy det466 det817
mx (0.5, 7.5)                 @noisy det466 det972
mz (0, 7.5)                   @noisy det201 det1068
mxx (2, 0.5) (2, 1)           @noisy det24 det1238
mx (1.5, 0.5)                 @noisy det24 det928
mz (1, 0.5)                   @noisy det840 det861 det1050 det1075
mxx (2, 3) (2, 2.5)           @noisy det257 det1446
mx (1.5, 2.5)                 @noisy det939 det1446
mz (1, 2.5)                   @noisy det196 det866 det1101 det1500
mxx (2, 4.5) (2, 5)           @noisy det36 det445
mx (1.5, 4.5)                 @noisy det445 det951
mz (1, 4.5)                   @noisy det62 det825 det1081 det1513
mxx (2, 6.5) (2, 7)           @noisy det955 det1462
mx (1.5, 6.5)                 @noisy det929 det1462
mz (1, 6.5)                   @noisy det465 det980 det1051 det1068
mxx (3, 1.5) (3, 2)           @noisy det1339 det1485
mx (2.5, 1.5)                 @noisy det888 det1485
mz (2, 1.5)                   @noisy det481 det840 det1014 det1500
mxx (3, 3.5) (3, 4)           @noisy det22 det1514
mx (2.5, 3.5)                 @noisy det22 det968
mz (2, 3.5)                   @noisy det16 det62 det456 det1101
mxx (3, 5.5) (3, 6)           @noisy det58 det1273
mx (2.5, 5.5)                 @noisy det956 det1273
mz (2, 5.5)                   @noisy det980 det1081 det1180 det1302
mxx (3, 7.5) (3, 8)           @noisy det645 det843
mx (2.5, 7.5)                 @noisy det843 det962
mz (2, 7.5)                   @noisy det465 det490 det831 det1277
mxx (4, 0.5) (4, 1)           @noisy det213 det335
mx (3.5, 0.5)                 @noisy det335 det997
mz (3, 0.5)                   @noisy det86 det229 det244 det1014
mxx (4, 2.5) (4, 3)           @noisy det670 det805
mx (3.5, 2.5)                 @noisy det805 det960
mz (3, 2.5)                   @noisy det16 det59 det481 det1552
mxx (4, 4.5) (4, 5)           @noisy det245 det1390
mx (3.5, 4.5)                 @noisy det245 det978
mz (3, 4.5)                   @noisy det204 det456 det1180 det1252
mxx (4, 6.5) (4, 7)           @noisy det1279 det1602
mx (3.5, 6.5)                 @noisy det896 det1279
mz (3, 6.5)                   @noisy det459 det1277 det1302 det1449
mxx (5, 1.5) (5, 2)           @noisy det834 det859
mx (4.5, 1.5)                 @noisy det834 det986
mz (4, 1.5)                   @noisy det229 det849 det1046 det1552
mxx (5, 3.5) (5, 4)           @noisy det21 det23
mx (4.5, 3.5)                 @noisy det23 det941
mz (4, 3.5)                   @noisy det59 det387 det1027 det1252
mxx (5, 5.5) (5, 6)           @noisy det689 det1299
mx (4.5, 5.5)                 @noisy det689 det915
mz (4, 5.5)                   @noisy det204 det891 det1333 det1449
mxx (5, 7.5) (5, 8)           @noisy det224 det1030
mx (4.5, 7.5)                 @noisy det946 det1030
mz (4, 7.5)                   @noisy det459 det711 det1138 det1526
mxx (6, 1) (6, 0.5)           @noisy det695 det1064
mx (5.5, 0.5)                 @noisy det695 det902
mz (5, 0.5)                   @noisy det184 det848 det849 det920
mxx (6, 2.5) (6, 3)           @noisy det1366 det1472
mx (5.5, 2.5)                 @noisy det885 det1366
mz (5, 2.5)                   @noisy det387 det615 det836 det1046
mxx (6, 4.5) (6, 5)           @noisy det10 det1004
mx (5.5, 4.5)                 @noisy det10 det949
mz (5, 4.5)                   @noisy det643 det870 det891 det1027
mxx (6, 6.5) (6, 7)           @noisy det364 det393
mx (5.5, 6.5)                 @noisy det364 det995
mz (5, 6.5)                   @noisy det214 det893 det1333 det1526
mxx (7, 1.5) (7, 2)           @noisy det260 det1216
mx (6.5, 1.5)                 @noisy det933 det1216
mz (6, 1.5)                   @noisy det175 det184 det836 det868
mxx (7, 4) (7, 3.5)           @noisy det423 det1460
mx (6.5, 3.5)                 @noisy det423 det898
mz (6, 3.5)                   @noisy det435 det458 det615 det643
mxx (7, 5.5) (7, 6)           @noisy det159 det250
mx (6.5, 5.5)                 @noisy det250 det876
mz (6, 5.5)                   @noisy det352 det870 det893 det1482
mxx (7, 7.5) (7, 8)           @noisy det1090 det1651
mx (6.5, 7.5)                 @noisy det947 det1090
mz (6, 7.5)                   @noisy det214 det867 det1480 det1505
mxx (8, 0.5) (8, 1)           @noisy det636 det1045
mx (7.5, 0.5)                 @noisy det636 det974
mz (7, 0.5)                   @noisy det175 det218 det609 det907
mz (8, 1.5)                   @noisy det907 det1031
mxx (8, 2.5) (8, 3)           @noisy det1495 det1575
mx (7.5, 2.5)                 @noisy det921 det1495
mz (7, 2.5)                   @noisy det458 det868 det1031 det1171
mz (8, 3.5)                   @noisy det1171 det1331
mxx (8, 4.5) (8, 5)           @noisy det440 det970
mx (7.5, 4.5)                 @noisy det969 det970
mz (7, 4.5)                   @noisy det352 det435 det1331 det1649
mz (8, 5.5)                   @noisy det1103 det1649
mxx (8, 7) (8, 6.5)           @noisy det904 det1097
mx (7.5, 6.5)                 @noisy det981 det1097
mz (7, 6.5)                   @noisy det1103 det1144 det1480 det1482
mz (8, 7.5)                   @noisy det1144 det1257
mxx (0.5, 0.5) (0.5, 0)       @noisy det678 det1238
mzz (1, 1) (0.5, 1)           @noisy det861 det1075
mxx (0.5, 2.5) (0.5, 2)       @noisy det6 det257
mzz (1, 3) (0.5, 3)           @noisy det196 det866
mxx (0.5, 4.5) (0.5, 4)       @noisy det1 det36
mzz (0.5, 5) (1, 5)           @noisy det825 det1513
mxx (0.5, 6.5) (0.5, 6)       @noisy det199 det955
mzz (1, 7) (0.5, 7)           @noisy det1051 det1068
mzz (1.5, 0) (2, 0)           @noisy det1050 det1240
mxx (1.5, 1.5) (1.5, 1)       @noisy det421 det1339
mzz (1.5, 2) (2, 2)           @noisy det840 det1500
mxx (1.5, 3.5) (1.5, 3)       @noisy det1316 det1514
mzz (1.5, 4) (2, 4)           @noisy det62 det1101
mxx (1.5, 5) (1.5, 5.5)       @noisy det58 det447
mzz (1.5, 6) (2, 6)           @noisy det980 det1081
mxx (1.5, 7.5) (1.5, 7)       @noisy det645 det817
mzz (1.5, 8) (2, 8)           @noisy det465 det490
mxx (2.5, 0.5) (2.5, 0)       @noisy det213 det1238
mzz (3, 1) (2.5, 1)           @noisy det86 det1014
mxx (2.5, 2) (2.5, 2.5)       @noisy det257 det670
mzz (2.5, 3) (3, 3)           @noisy det16 det481
mxx (2.5, 4) (2.5, 4.5)       @noisy det36 det1390
mzz (2.5, 5) (3, 5)           @noisy det456 det1180
mxx (2.5, 6.5) (2.5, 6)       @noisy det955 det1602
mzz (2.5, 7) (3, 7)           @noisy det1277 det1302
mzz (3.5, 0) (4, 0)           @noisy det244 det862
mxx (3.5, 1) (3.5, 1.5)       @noisy det859 det1339
mzz (3.5, 2) (4, 2)           @noisy det229 det1552
mxx (3.5, 3) (3.5, 3.5)       @noisy det21 det1514
mzz (4, 4) (3.5, 4)           @noisy det59 det1252
mxx (3.5, 5) (3.5, 5.5)       @noisy det58 det1299
mzz (3.5, 6) (4, 6)           @noisy det204 det1449
mxx (3.5, 7) (3.5, 7.5)       @noisy det224 det645
mzz (3.5, 8) (4, 8)           @noisy det459 det1138
mxx (4.5, 0.5) (4.5, 0)       @noisy det213 det1064
mzz (5, 1) (4.5, 1)           @noisy det849 det920
mxx (4.5, 2) (4.5, 2.5)       @noisy det670 det1472
mzz (5, 3) (4.5, 3)           @noisy det387 det1046
mxx (4.5, 4.5) (4.5, 4)       @noisy det1004 det1390
mzz (5, 5) (4.5, 5)           @noisy det891 det1027
mxx (4.5, 6.5) (4.5, 6)       @noisy det393 det1602
mzz (5, 7) (4.5, 7)           @noisy det1333 det1526
mzz (5.5, 0) (6, 0)           @noisy det619 det848
mxx (5.5, 1) (5.5, 1.5)       @noisy det260 det859
mzz (5.5, 2) (6, 2)           @noisy det184 det836
mxx (5.5, 3) (5.5, 3.5)       @noisy det21 det1460
mzz (5.5, 4) (6, 4)           @noisy det615 det643
mxx (5.5, 5.5) (5.5, 5)       @noisy det159 det1299
mzz (6, 6) (5.5, 6)           @noisy det870 det893
mxx (5.5, 7) (5.5, 7.5)       @noisy det224 det1651
mzz (5.5, 8) (6, 8)           @noisy det214 det1505
mxx (6.5, 0) (6.5, 0.5)       @noisy det1045 det1064
mzz (6.5, 1) (7, 1)           @noisy det175 det609
mxx (6.5, 2.5) (6.5, 2)       @noisy det1472 det1575
mzz (6.5, 3) (7, 3)           @noisy det458 det868
mxx (6.5, 4.5) (6.5, 4)       @noisy det440 det1004
mzz (6.5, 5) (7, 5)           @noisy det352 det435
mxx (6.5, 6) (6.5, 6.5)       @noisy det393 det904
mzz (6.5, 7) (7, 7)           @noisy det1480 det1482
mzz (7.5, 0) (8, 0)           @noisy det218 det300
mxx (7.5, 1.5) (7.5, 1)       @noisy det260 det673
mzz (7.5, 2) (8, 2)           @noisy det907 det1031
mxx (7.5, 3) (7.5, 3.5)       @noisy det29 det1460
mzz (7.5, 4) (8, 4)           @noisy det1171 det1331
mxx (7.5, 5) (7.5, 5.5)       @noisy det159 det1450
mzz (7.5, 6) (8, 6)           @noisy det1103 det1649
mxx (7.5, 7.5) (7.5, 7)       @noisy det233 det1651
mzz (7.5, 8) (8, 8)           @noisy det1144 det1257

--------         14
mz (0, 0.5)                   @noisy det861 det1075
mxx (0, 1.5) (0, 2)           @noisy det132 det421
mx (0.5, 1.5)                 @noisy det132 det958
mz (1, 1.5)                   @noisy det196 det840 det861 det1500
mz (0, 2.5)                   @noisy det196 det866
mxx (0, 3.5) (0, 4)           @noisy det1099 det1316
mx (0.5, 3.5)                 @noisy det910 det1099
mz (1, 3.5)                   @noisy det62 det866 det1101 det1513
mz (0, 4.5)                   @noisy det825 det1513
mxx (0, 5.5) (0, 6)           @noisy det447 det502
mx (0.5, 5.5)                 @noisy det502 det877
mz (1, 5.5)                   @noisy det825 det980 det1068 det1081
mz (0, 6.5)                   @noisy det1051 det1068
mxx (0, 7.5) (0, 8)           @noisy det152 det817
mx (0.5, 7.5)                 @noisy det152 det972
mz (1, 7.5)                   @noisy det377 det465 det490 det1051
mxx (1, 0.5) (1, 1)           @noisy det171 det1238
mx (1.5, 0.5)                 @noisy det171 det928
mz (2, 0.5)                   @noisy det86 det1014 det1240 det1500
mxx (1, 2.5) (1, 3)           @noisy det257 det1501
mx (1.5, 2.5)                 @noisy det939 det1501
mz (2, 2.5)                   @noisy det16 det62 det481 det840
mxx (1, 4.5) (1, 5)           @noisy det36 det741
mx (1.5, 4.5)                 @noisy det741 det951
mz (2, 4.5)                   @noisy det456 det980 det1101 det1180
mxx (1, 6.5) (1, 7)           @noisy det434 det955
mx (1.5, 6.5)                 @noisy det434 det929
mz (2, 6.5)                   @noisy det490 det1081 det1277 det1302
mxx (2, 1.5) (2, 2)           @noisy det1276 det1339
mx (2.5, 1.5)                 @noisy det888 det1276
mz (3, 1.5)                   @noisy det16 det86 det229 det1552
mxx (2, 3.5) (2, 4)           @noisy det1074 det1514
mx (2.5, 3.5)                 @noisy det968 det1074
mz (3, 3.5)                   @noisy det59 det481 det1180 det1252
mxx (2, 5.5) (2, 6)           @noisy det58 det585
mx (2.5, 5.5)                 @noisy det585 det956
mz (3, 5.5)                   @noisy det204 det456 det1277 det1449
mxx (2, 7.5) (2, 8)           @noisy det645 det1522
mx (2.5, 7.5)                 @noisy det962 det1522
mz (3, 7.5)                   @noisy det459 det638 det1138 det1302
mxx (3, 1) (3, 0.5)           @noisy det213 det982
mx (3.5, 0.5)                 @noisy det982 det997
mz (4, 0.5)                   @noisy det849 det862 det920 det1552
mxx (3, 2.5) (3, 3)           @noisy det670 det884
mx (3.5, 2.5)                 @noisy det884 det960
mz (4, 2.5)                   @noisy det229 det387 det1046 det1252
mxx (3, 4.5) (3, 5)           @noisy det658 det1390
mx (3.5, 4.5)                 @noisy det658 det978
mz (4, 4.5)                   @noisy det59 det891 det1027 det1449
mxx (3, 7) (3, 6.5)           @noisy det210 det1602
mx (3.5, 6.5)                 @noisy det210 det896
mz (4, 6.5)                   @noisy det204 det1138 det1333 det1526
mxx (4, 1.5) (4, 2)           @noisy det371 det859
mx (4.5, 1.5)                 @noisy det371 det986
mz (5, 1.5)                   @noisy det184 det387 det836 det920
mxx (4, 4) (4, 3.5)           @noisy det21 det687
mx (4.5, 3.5)                 @noisy det687 det941
mz (5, 3.5)                   @noisy det615 det643 det891 det1046
mxx (4, 5.5) (4, 6)           @noisy det829 det1299
mx (4.5, 5.5)                 @noisy det829 det915
mz (5, 5.5)                   @noisy det870 det893 det1027 det1526
mxx (4, 7.5) (4, 8)           @noisy det224 det454
mx (4.5, 7.5)                 @noisy det454 det946
mz (5, 7.5)                   @noisy det214 det302 det1333 det1505
mxx (5, 0.5) (5, 1)           @noisy det27 det1064
mx (5.5, 0.5)                 @noisy det27 det902
mz (6, 0.5)                   @noisy det175 det609 det619 det836
mxx (5, 3) (5, 2.5)           @noisy det1175 det1472
mx (5.5, 2.5)                 @noisy det885 det1175
mz (6, 2.5)                   @noisy det184 det458 det643 det868
mxx (5, 4.5) (5, 5)           @noisy det106 det1004
mx (5.5, 4.5)                 @noisy det106 det949
mz (6, 4.5)                   @noisy det352 det435 det615 det893
mxx (5, 6.5) (5, 7)           @noisy det393 det1067
mx (5.5, 6.5)                 @noisy det995 det1067
mz (6, 6.5)                   @noisy det870 det1480 det1482 det1505
mxx (6, 1.5) (6, 2)           @noisy det260 det640
mx (6.5, 1.5)                 @noisy det640 det933
mz (7, 1.5)                   @noisy det458 det609 det907 det1031
mxx (6, 3.5) (6, 4)           @noisy det1128 det1460
mx (6.5, 3.5)                 @noisy det898 det1128
mz (7, 3.5)                   @noisy det352 det868 det1171 det1331
mxx (6, 6) (6, 5.5)           @noisy det159 det950
mx (6.5, 5.5)                 @noisy det876 det950
mz (7, 5.5)                   @noisy det435 det1103 det1480 det1649
mxx (6, 7.5) (6, 8)           @noisy det1235 det1651
mx (6.5, 7.5)                 @noisy det947 det1235
mz (7, 7.5)                   @noisy det1144 det1257 det1482 det1564
mxx (7, 0.5) (7, 1)           @noisy det57 det1045
mx (7.5, 0.5)                 @noisy det57 det974
mz (8, 0.5)                   @noisy det300 det1031
mxx (8, 2) (8, 1.5)           @noisy det673 det1289
mxx (7, 2.5) (7, 3)           @noisy det66 det1575
mx (7.5, 2.5)                 @noisy det66 det921
mz (8, 2.5)                   @noisy det907 det1331
mxx (8, 3.5) (8, 4)           @noisy det29 det1590
mxx (7, 4.5) (7, 5)           @noisy det440 det621
mx (7.5, 4.5)                 @noisy det621 det969
mz (8, 4.5)                   @noisy det1103 det1171
mxx (8, 5.5) (8, 6)           @noisy det1258 det1450
mxx (7, 6.5) (7, 7)           @noisy det904 det1085
mx (7.5, 6.5)                 @noisy det981 det1085
mz (8, 6.5)                   @noisy det1257 det1649
mxx (8, 7.5) (8, 8)           @noisy det233 det860
mxx (0.5, 0.5) (0.5, 1)       @noisy det678 det1238
mzz (1, 0) (0.5, 0)           @noisy det861 det1075
mxx (0.5, 2.5) (0.5, 3)       @noisy det6 det257
mzz (1, 2) (0.5, 2)           @noisy det196 det866
mxx (0.5, 5) (0.5, 4.5)       @noisy det1 det36
mzz (1, 4) (0.5, 4)           @noisy det825 det1513
mxx (0.5, 6.5) (0.5, 7)       @noisy det199 det955
mzz (0.5, 6) (1, 6)           @noisy det1051 det1068
mzz (1, 8) (0.5, 8)           @noisy det201 det377
mxx (1.5, 1.5) (1.5, 2)       @noisy det421 det1339
mzz (1.5, 1) (2, 1)           @noisy det840 det1500
mxx (1.5, 4) (1.5, 3.5)       @noisy det1316 det1514
mzz (2, 3) (1.5, 3)           @noisy det62 det1101
mxx (1.5, 5.5) (1.5, 6)       @noisy det58 det447
mzz (1.5, 5) (2, 5)           @noisy det980 det1081
mxx (1.5, 7.5) (1.5, 8)       @noisy det645 det817
mzz (1.5, 7) (2, 7)           @noisy det465 det490
mxx (2.5, 0.5) (2.5, 1)       @noisy det213 det1238
mzz (2.5, 0) (3, 0)           @noisy det86 det1014
mxx (2.5, 2.5) (2.5, 3)       @noisy det257 det670
mzz (2.5, 2) (3, 2)           @noisy det16 det481
mxx (2.5, 4.5) (2.5, 5)       @noisy det36 det1390
mzz (2.5, 4) (3, 4)           @noisy det456 det1180
mxx (2.5, 7) (2.5, 6.5)       @noisy det955 det1602
mzz (3, 6) (2.5, 6)           @noisy det1277 det1302
mzz (2.5, 8) (3, 8)           @noisy det638 det831
mxx (3.5, 1.5) (3.5, 2)       @noisy det859 det1339
mzz (3.5, 1) (4, 1)           @noisy det229 det1552
mxx (3.5, 3.5) (3.5, 4)       @noisy det21 det1514
mzz (3.5, 3) (4, 3)           @noisy det59 det1252
mxx (3.5, 5.5) (3.5, 6)       @noisy det58 det1299
mzz (3.5, 5) (4, 5)           @noisy det204 det1449
mxx (3.5, 7.5) (3.5, 8)       @noisy det224 det645
mzz (3.5, 7) (4, 7)           @noisy det459 det1138
mxx (4.5, 0.5) (4.5, 1)       @noisy det213 det1064
mzz (5, 0) (4.5, 0)           @noisy det849 det920
mxx (4.5, 2.5) (4.5, 3)       @noisy det670 det1472
mzz (4.5, 2) (5, 2)           @noisy det387 det1046
mxx (4.5, 4.5) (4.5, 5)       @noisy det1004 det1390
mzz (5, 4) (4.5, 4)           @noisy det891 det1027
mxx (4.5, 6.5) (4.5, 7)       @noisy det393 det1602
mzz (5, 6) (4.5, 6)           @noisy det1333 det1526
mzz (4.5, 8) (5, 8)           @noisy det302 det711
mxx (5.5, 1.5) (5.5, 2)       @noisy det260 det859
mzz (5.5, 1) (6, 1)           @noisy det184 det836
mxx (5.5, 3.5) (5.5, 4)       @noisy det21 det1460
mzz (5.5, 3) (6, 3)           @noisy det615 det643
mxx (5.5, 5.5) (5.5, 6)       @noisy det159 det1299
mzz (5.5, 5) (6, 5)           @noisy det870 det893
mxx (5.5, 7.5) (5.5, 8)       @noisy det224 det1651
mzz (5.5, 7) (6, 7)           @noisy det214 det1505
mxx (6.5, 0.5) (6.5, 1)       @noisy det1045 det1064
mzz (6.5, 0) (7, 0)           @noisy det175 det609
mxx (6.5, 2.5) (6.5, 3)       @noisy det1472 det1575
mzz (6.5, 2) (7, 2)           @noisy det458 det868
mxx (6.5, 5) (6.5, 4.5)       @noisy det440 det1004
mzz (7, 4) (6.5, 4)           @noisy det352 det435
mxx (6.5, 6.5) (6.5, 7)       @noisy det393 det904
mzz (6.5, 6) (7, 6)           @noisy det1480 det1482
mzz (6.5, 8) (7, 8)           @noisy det867 det1564
mxx (7.5, 2) (7.5, 1.5)       @noisy det260 det673
mzz (7.5, 1) (8, 1)           @noisy det907 det1031
mxx (7.5, 3.5) (7.5, 4)       @noisy det29 det1460
mzz (7.5, 3) (8, 3)           @noisy det1171 det1331
mxx (7.5, 5.5) (7.5, 6)       @noisy det159 det1450
mzz (7.5, 5) (8, 5)           @noisy det1103 det1649
mxx (7.5, 8) (7.5, 7.5)       @noisy det233 det1651
mzz (8, 7) (7.5, 7)           @noisy det1144 det1257

--------         15
mxx (0, 0.5) (0, 0)           @noisy det678 det1647
mzz (0, 1.5) (0.5, 1.5)       @noisy det861 det866
mxx (1, 1) (1, 1.5)           @noisy det132 det421
mxx (0, 2) (0, 2.5)           @noisy det6 det1451
mzz (0, 3.5) (0.5, 3.5)       @noisy det825 det866
mxx (1, 3) (1, 3.5)           @noisy det1099 det1316
mxx (0, 4) (0, 4.5)           @noisy det1 det50
mzz (0.5, 5.5) (0, 5.5)       @noisy det825 det1051
mxx (1, 5) (1, 5.5)           @noisy det447 det502
mxx (0, 6.5) (0, 6)           @noisy det98 det199
mzz (0, 7.5) (0.5, 7.5)       @noisy det201 det1051
mxx (1, 7.5) (1, 7)           @noisy det152 det817
mzz (1, 0.5) (1.5, 0.5)       @noisy det840 det1240
mxx (2, 0) (2, 0.5)           @noisy det171 det1238
mzz (1, 2.5) (1.5, 2.5)       @noisy det840 det1101
mxx (2, 2) (2, 2.5)           @noisy det257 det1501
mzz (1.5, 4.5) (1, 4.5)       @noisy det1081 det1101
mxx (2, 4.5) (2, 4)           @noisy det36 det741
mzz (1, 6.5) (1.5, 6.5)       @noisy det465 det1081
mxx (2, 6.5) (2, 6)           @noisy det434 det955
mzz (2, 1.5) (2.5, 1.5)       @noisy det86 det481
mxx (3, 1.5) (3, 1)           @noisy det1276 det1339
mzz (2, 3.5) (2.5, 3.5)       @noisy det456 det481
mxx (3, 3.5) (3, 3)           @noisy det1074 det1514
mzz (2, 5.5) (2.5, 5.5)       @noisy det456 det1302
mxx (3, 5) (3, 5.5)           @noisy det58 det585
mzz (2.5, 7.5) (2, 7.5)       @noisy det831 det1302
mxx (3, 7.5) (3, 7)           @noisy det645 det1522
mzz (3.5, 0.5) (3, 0.5)       @noisy det229 det862
mxx (4, 0) (4, 0.5)           @noisy det213 det982
mzz (3, 2.5) (3.5, 2.5)       @noisy det59 det229
mxx (4, 2) (4, 2.5)           @noisy det670 det884
mzz (3, 4.5) (3.5, 4.5)       @noisy det59 det204
mxx (4, 4.5) (4, 4)           @noisy det658 det1390
mzz (3.5, 6.5) (3, 6.5)       @noisy det204 det459
mxx (4, 6) (4, 6.5)           @noisy det210 det1602
mzz (4, 1.5) (4.5, 1.5)       @noisy det920 det1046
mxx (5, 1) (5, 1.5)           @noisy det371 det859
mzz (4.5, 3.5) (4, 3.5)       @noisy det1027 det1046
mxx (5, 3.5) (5, 3)           @noisy det21 det687
mzz (4, 5.5) (4.5, 5.5)       @noisy det1027 det1333
mxx (5, 5.5) (5, 5)           @noisy det829 det1299
mzz (4, 7.5) (4.5, 7.5)       @noisy det711 det1333
mxx (5, 7) (5, 7.5)           @noisy det224 det454
mzz (5, 0.5) (5.5, 0.5)       @noisy det184 det619
mxx (6, 0) (6, 0.5)           @noisy det27 det1064
mzz (5.5, 2.5) (5, 2.5)       @noisy det184 det615
mxx (6, 2.5) (6, 2)           @noisy det1175 det1472
mzz (5, 4.5) (5.5, 4.5)       @noisy det615 det870
mxx (6, 4) (6, 4.5)           @noisy det106 det1004
mzz (5, 6.5) (5.5, 6.5)       @noisy det214 det870
mxx (6, 6.5) (6, 6)           @noisy det393 det1067
mzz (6, 1.5) (6.5, 1.5)       @noisy det609 det868
mxx (7, 1.5) (7, 1)           @noisy det260 det640
mzz (6, 3.5) (6.5, 3.5)       @noisy det435 det868
mxx (7, 3) (7, 3.5)           @noisy det1128 det1460
mzz (6.5, 5.5) (6, 5.5)       @noisy det435 det1482
mxx (7, 5.5) (7, 5)           @noisy det159 det950
mzz (6, 7.5) (6.5, 7.5)       @noisy det867 det1482
mxx (7, 7.5) (7, 7)           @noisy det1235 det1651
mzz (7, 0.5) (7.5, 0.5)       @noisy det300 det907
mxx (8, 0.5) (8, 0)           @noisy det57 det1045
mzz (7.5, 2.5) (7, 2.5)       @noisy det907 det1171
mxx (8, 2.5) (8, 2)           @noisy det66 det1575
mzz (7, 4.5) (7.5, 4.5)       @noisy det1171 det1649
mxx (8, 4) (8, 4.5)           @noisy det440 det621
mzz (7, 6.5) (7.5, 6.5)       @noisy det1144 det1649
mxx (8, 6.5) (8, 6)           @noisy det904 det1085
mzz (0, 1) (0.5, 1)           @noisy det861 det1075
mz (0.5, 0.5)                 @noisy det1075 det1205
mx (0.5, 0)                   @noisy det1238 det1647
mzz (0, 3) (0.5, 3)           @noisy det196 det866
mz (0.5, 2.5)                 @noisy det196 det1129
mx (0.5, 2)                   @noisy det132 det257 det421 det1451
mzz (0.5, 5) (0, 5)           @noisy det825 det1513
mz (0.5, 4.5)                 @noisy det1134 det1513
mx (0.5, 4)                   @noisy det36 det50 det1099 det1316
mzz (0, 7) (0.5, 7)           @noisy det1051 det1068
mz (0.5, 6.5)                 @noisy det1068 det1105
mx (0.5, 6)                   @noisy det98 det447 det502 det955
mx (0.5, 8)                   @noisy det152 det817
mzz (1, 0) (1.5, 0)           @noisy det1050 det1240
mzz (1, 2) (1.5, 2)           @noisy det840 det1500
mz (1.5, 1.5)                 @noisy det1118 det1500
mx (1.5, 1)                   @noisy det132 det171 det1238 det1339
mzz (1.5, 4) (1, 4)           @noisy det62 det1101
mz (1.5, 3.5)                 @noisy det62 det1193
mx (1.5, 3)                   @noisy det257 det1099 det1501 det1514
mzz (1, 6) (1.5, 6)           @noisy det980 det1081
mz (1.5, 5.5)                 @noisy det980 det1170
mx (1.5, 5)                   @noisy det36 det58 det502 det741
mzz (1, 8) (1.5, 8)           @noisy det465 det490
mz (1.5, 7.5)                 @noisy det490 det1114
mx (1.5, 7)                   @noisy det152 det434 det645 det955
mzz (2, 1) (2.5, 1)           @noisy det86 det1014
mz (2.5, 0.5)                 @noisy det1014 det1153
mx (2.5, 0)                   @noisy det171 det213
mzz (2, 3) (2.5, 3)           @noisy det16 det481
mz (2.5, 2.5)                 @noisy det16 det1104
mx (2.5, 2)                   @noisy det670 det1276 det1339 det1501
mzz (2, 5) (2.5, 5)           @noisy det456 det1180
mz (2.5, 4.5)                 @noisy det1140 det1180
mx (2.5, 4)                   @noisy det741 det1074 det1390 det1514
mzz (2.5, 7) (2, 7)           @noisy det1277 det1302
mz (2.5, 6.5)                 @noisy det1157 det1277
mx (2.5, 6)                   @noisy det58 det434 det585 det1602
mx (2.5, 8)                   @noisy det645 det1522
mzz (3.5, 0) (3, 0)           @noisy det244 det862
mzz (3, 2) (3.5, 2)           @noisy det229 det1552
mz (3.5, 1.5)                 @noisy det1139 det1552
mx (3.5, 1)                   @noisy det213 det859 det982 det1276
mzz (3, 4) (3.5, 4)           @noisy det59 det1252
mz (3.5, 3.5)                 @noisy det1147 det1252
mx (3.5, 3)                   @noisy det21 det670 det884 det1074
mzz (3.5, 6) (3, 6)           @noisy det204 det1449
mz (3.5, 5.5)                 @noisy det1151 det1449
mx (3.5, 5)                   @noisy det585 det658 det1299 det1390
mzz (3, 8) (3.5, 8)           @noisy det459 det1138
mz (3.5, 7.5)                 @noisy det1138 det1201
mx (3.5, 7)                   @noisy det210 det224 det1522 det1602
mzz (4, 1) (4.5, 1)           @noisy det849 det920
mz (4.5, 0.5)                 @noisy det849 det1203
mx (4.5, 0)                   @noisy det982 det1064
mzz (4.5, 3) (4, 3)           @noisy det387 det1046
mz (4.5, 2.5)                 @noisy det387 det1127
mx (4.5, 2)                   @noisy det371 det859 det884 det1472
mzz (4, 5) (4.5, 5)           @noisy det891 det1027
mz (4.5, 4.5)                 @noisy det891 det1131
mx (4.5, 4)                   @noisy det21 det658 det687 det1004
mzz (4, 7) (4.5, 7)           @noisy det1333 det1526
mz (4.5, 6.5)                 @noisy det1112 det1526
mx (4.5, 6)                   @noisy det210 det393 det829 det1299
mx (4.5, 8)                   @noisy det224 det454
mzz (5, 0) (5.5, 0)           @noisy det619 det848
mzz (5.5, 2) (5, 2)           @noisy det184 det836
mz (5.5, 1.5)                 @noisy det836 det1115
mx (5.5, 1)                   @noisy det27 det260 det371 det1064
mzz (5, 4) (5.5, 4)           @noisy det615 det643
mz (5.5, 3.5)                 @noisy det643 det1159
mx (5.5, 3)                   @noisy det687 det1175 det1460 det1472
mzz (5, 6) (5.5, 6)           @noisy det870 det893
mz (5.5, 5.5)                 @noisy det893 det1169
mx (5.5, 5)                   @noisy det106 det159 det829 det1004
mzz (5.5, 8) (5, 8)           @noisy det214 det1505
mz (5.5, 7.5)                 @noisy det1156 det1505
mx (5.5, 7)                   @noisy det393 det454 det1067 det1651
mzz (6, 1) (6.5, 1)           @noisy det175 det609
mz (6.5, 0.5)                 @noisy det175 det1122
mx (6.5, 0)                   @noisy det27 det1045
mzz (6, 3) (6.5, 3)           @noisy det458 det868
mz (6.5, 2.5)                 @noisy det458 det1150
mx (6.5, 2)                   @noisy det260 det640 det1175 det1575
mzz (6.5, 5) (6, 5)           @noisy det352 det435
mz (6.5, 4.5)                 @noisy det352 det1123
mx (6.5, 4)                   @noisy det106 det440 det1128 det1460
mzz (6, 7) (6.5, 7)           @noisy det1480 det1482
mz (6.5, 6.5)                 @noisy det1197 det1480
mx (6.5, 6)                   @noisy det159 det904 det950 det1067
mx (6.5, 8)                   @noisy det1235 det1651
mzz (7, 0) (7.5, 0)           @noisy det218 det300
mzz (7.5, 2) (7, 2)           @noisy det907 det1031
mz (7.5, 1.5)                 @noisy det1031 det1167
mx (7.5, 1)                   @noisy det57 det640 det673 det1045
mzz (7, 4) (7.5, 4)           @noisy det1171 det1331
mz (7.5, 3.5)                 @noisy det1211 det1331
mx (7.5, 3)                   @noisy det29 det66 det1128 det1575
mzz (7, 6) (7.5, 6)           @noisy det1103 det1649
mz (7.5, 5.5)                 @noisy det1103 det1215
mx (7.5, 5)                   @noisy det440 det621 det950 det1450
mzz (7.5, 8) (7, 8)           @noisy det1144 det1257
mz (7.5, 7.5)                 @noisy det1145 det1257
mx (7.5, 7)                   @noisy det233 det904 det1085 det1235

--------         16
mzz (1, 1.5) (0.5, 1.5)       @noisy det861 det866
mxx (0, 1.5) (0, 1)           @noisy det132 det421
mzz (1, 3.5) (0.5, 3.5)       @noisy det825 det866
mxx (0, 3.5) (0, 3)           @noisy det1099 det1316
mzz (0.5, 5.5) (1, 5.5)       @noisy det825 det1051
mxx (0, 5.5) (0, 5)           @noisy det447 det502
mzz (1, 7.5) (0.5, 7.5)       @noisy det201 det1051
mxx (0, 7) (0, 7.5)           @noisy det152 det817
mzz (1.5, 0.5) (2, 0.5)       @noisy det840 det1240
mxx (1, 0.5) (1, 0)           @noisy det171 det1238
mzz (1.5, 2.5) (2, 2.5)       @noisy det840 det1101
mxx (1, 2) (1, 2.5)           @noisy det257 det1501
mzz (1.5, 4.5) (2, 4.5)       @noisy det1081 det1101
mxx (1, 4) (1, 4.5)           @noisy det36 det741
mzz (1.5, 6.5) (2, 6.5)       @noisy det465 det1081
mxx (1, 6.5) (1, 6)           @noisy det434 det955
mzz (3, 1.5) (2.5, 1.5)       @noisy det86 det481
mxx (2, 1) (2, 1.5)           @noisy det1276 det1339
mzz (2.5, 3.5) (3, 3.5)       @noisy det456 det481
mxx (2, 3.5) (2, 3)           @noisy det1074 det1514
mzz (2.5, 5.5) (3, 5.5)       @noisy det456 det1302
mxx (2, 5.5) (2, 5)           @noisy det58 det585
mzz (2.5, 7.5) (3, 7.5)       @noisy det831 det1302
mxx (2, 7) (2, 7.5)           @noisy det645 det1522
mzz (3.5, 0.5) (4, 0.5)       @noisy det229 det862
mxx (3, 0) (3, 0.5)           @noisy det213 det982
mzz (3.5, 2.5) (4, 2.5)       @noisy det59 det229
mxx (3, 2.5) (3, 2)           @noisy det670 det884
mzz (4, 4.5) (3.5, 4.5)       @noisy det59 det204
mxx (3, 4.5) (3, 4)           @noisy det658 det1390
mzz (3.5, 6.5) (4, 6.5)       @noisy det204 det459
mxx (3, 6) (3, 6.5)           @noisy det210 det1602
mzz (5, 1.5) (4.5, 1.5)       @noisy det920 det1046
mxx (4, 1.5) (4, 1)           @noisy det371 det859
mzz (5, 3.5) (4.5, 3.5)       @noisy det1027 det1046
mxx (4, 3) (4, 3.5)           @noisy det21 det687
mzz (5, 5.5) (4.5, 5.5)       @noisy det1027 det1333
mxx (4, 5) (4, 5.5)           @noisy det829 det1299
mzz (5, 7.5) (4.5, 7.5)       @noisy det711 det1333
mxx (4, 7) (4, 7.5)           @noisy det224 det454
mzz (5.5, 0.5) (6, 0.5)       @noisy det184 det619
mxx (5, 0) (5, 0.5)           @noisy det27 det1064
mzz (5.5, 2.5) (6, 2.5)       @noisy det184 det615
mxx (5, 2) (5, 2.5)           @noisy det1175 det1472
mzz (5.5, 4.5) (6, 4.5)       @noisy det615 det870
mxx (5, 4.5) (5, 4)           @noisy det106 det1004
mzz (6, 6.5) (5.5, 6.5)       @noisy det214 det870
mxx (5, 6) (5, 6.5)           @noisy det393 det1067
mzz (6.5, 1.5) (7, 1.5)       @noisy det609 det868
mxx (6, 1.5) (6, 1)           @noisy det260 det640
mzz (6.5, 3.5) (7, 3.5)       @noisy det435 det868
mxx (6, 3.5) (6, 3)           @noisy det1128 det1460
mzz (6.5, 5.5) (7, 5.5)       @noisy det435 det1482
mxx (6, 5) (6, 5.5)           @noisy det159 det950
mzz (6.5, 7.5) (7, 7.5)       @noisy det867 det1482
mxx (6, 7.5) (6, 7)           @noisy det1235 det1651
mzz (7.5, 0.5) (8, 0.5)       @noisy det300 det907
mxx (7, 0.5) (7, 0)           @noisy det57 det1045
mxx (8, 1.5) (8, 1)           @noisy det673 det1289
mzz (7.5, 2.5) (8, 2.5)       @noisy det907 det1171
mxx (7, 2) (7, 2.5)           @noisy det66 det1575
mxx (8, 3) (8, 3.5)           @noisy det29 det1590
mzz (7.5, 4.5) (8, 4.5)       @noisy det1171 det1649
mxx (7, 4.5) (7, 4)           @noisy det440 det621
mxx (8, 5) (8, 5.5)           @noisy det1258 det1450
mzz (7.5, 6.5) (8, 6.5)       @noisy det1144 det1649
mxx (7, 6.5) (7, 6)           @noisy det904 det1085
mxx (8, 7) (8, 7.5)           @noisy det233 det860
mzz (0.5, 0) (0, 0)           @noisy det614 det861
mz (0.5, 0.5)                 @noisy det614 det1205
mx (0.5, 1)                   @noisy det132 det171 det421 det678
mzz (0, 2) (0.5, 2)           @noisy det453 det866
mz (0.5, 2.5)                 @noisy det453 det1129
mx (0.5, 3)                   @noisy det6 det1099 det1316 det1501
mzz (0, 4) (0.5, 4)           @noisy det825 det908
mz (0.5, 4.5)                 @noisy det908 det1134
mx (0.5, 5)                   @noisy det1 det447 det502 det741
mzz (0.5, 6) (0, 6)           @noisy det835 det1051
mz (0.5, 6.5)                 @noisy det835 det1105
mx (0.5, 7)                   @noisy det152 det199 det434 det817
mzz (0, 8) (0.5, 8)           @noisy det201 det797
mx (1.5, 0)                   @noisy det171 det1238
mzz (1, 1) (1.5, 1)           @noisy det840 det897
mz (1.5, 1.5)                 @noisy det897 det1118
mx (1.5, 2)                   @noisy det257 det421 det1276 det1501
mzz (1, 3) (1.5, 3)           @noisy det424 det1101
mz (1.5, 3.5)                 @noisy det424 det1193
mx (1.5, 4)                   @noisy det36 det741 det1074 det1316
mzz (1.5, 5) (1, 5)           @noisy det1081 det1095
mz (1.5, 5.5)                 @noisy det1095 det1170
mx (1.5, 6)                   @noisy det434 det447 det585 det955
mzz (1, 7) (1.5, 7)           @noisy det465 det650
mz (1.5, 7.5)                 @noisy det650 det1114
mx (1.5, 8)                   @noisy det817 det1522
mzz (2, 0) (2.5, 0)           @noisy det86 det864
mz (2.5, 0.5)                 @noisy det864 det1153
mx (2.5, 1)                   @noisy det982 det1238 det1276 det1339
mzz (2.5, 2) (2, 2)           @noisy det481 det1049
mz (2.5, 2.5)                 @noisy det1049 det1104
mx (2.5, 3)                   @noisy det257 det884 det1074 det1514
mzz (2, 4) (2.5, 4)           @noisy det456 det1092
mz (2.5, 4.5)                 @noisy det1092 det1140
mx (2.5, 5)                   @noisy det36 det58 det585 det658
mzz (2, 6) (2.5, 6)           @noisy det1302 det1497
mz (2.5, 6.5)                 @noisy det1157 det1497
mx (2.5, 7)                   @noisy det210 det645 det955 det1522
mzz (2.5, 8) (2, 8)           @noisy det508 det831
mx (3.5, 0)                   @noisy det213 det982
mzz (3, 1) (3.5, 1)           @noisy det229 det1308
mz (3.5, 1.5)                 @noisy det1139 det1308
mx (3.5, 2)                   @noisy det371 det670 det884 det1339
mzz (3, 3) (3.5, 3)           @noisy det59 det1455
mz (3.5, 3.5)                 @noisy det1147 det1455
mx (3.5, 4)                   @noisy det658 det687 det1390 det1514
mzz (3.5, 5) (3, 5)           @noisy det204 det1275
mz (3.5, 5.5)                 @noisy det1151 det1275
mx (3.5, 6)                   @noisy det58 det210 det829 det1602
mzz (3, 7) (3.5, 7)           @noisy det400 det459
mz (3.5, 7.5)                 @noisy det400 det1201
mx (3.5, 8)                   @noisy det454 det645
mzz (4, 0) (4.5, 0)           @noisy det461 det920
mz (4.5, 0.5)                 @noisy det461 det1203
mx (4.5, 1)                   @noisy det27 det213 det371 det859
mzz (4.5, 2) (4, 2)           @noisy det39 det1046
mz (4.5, 2.5)                 @noisy det39 det1127
mx (4.5, 3)                   @noisy det21 det670 det687 det1175
mzz (4, 4) (4.5, 4)           @noisy det932 det1027
mz (4.5, 4.5)                 @noisy det932 det1131
mx (4.5, 5)                   @noisy det106 det829 det1299 det1390
mzz (4, 6) (4.5, 6)           @noisy det430 det1333
mz (4.5, 6.5)                 @noisy det430 det1112
mx (4.5, 7)                   @noisy det224 det454 det1067 det1602
mzz (4.5, 8) (4, 8)           @noisy det711 det1620
mx (5.5, 0)                   @noisy det27 det1064
mzz (5.5, 1) (5, 1)           @noisy det184 det1069
mz (5.5, 1.5)                 @noisy det1069 det1115
mx (5.5, 2)                   @noisy det640 det859 det1175 det1472
mzz (5, 3) (5.5, 3)           @noisy det615 det1381
mz (5.5, 3.5)                 @noisy det1159 det1381
mx (5.5, 4)                   @noisy det21 det106 det1004 det1128
mzz (5, 5) (5.5, 5)           @noisy det870 det1306
mz (5.5, 5.5)                 @noisy det1169 det1306
mx (5.5, 6)                   @noisy det393 det950 det1067 det1299
mzz (5.5, 7) (5, 7)           @noisy det214 det925
mz (5.5, 7.5)                 @noisy det925 det1156
mx (5.5, 8)                   @noisy det224 det1235
mzz (6.5, 0) (6, 0)           @noisy det609 det648
mz (6.5, 0.5)                 @noisy det648 det1122
mx (6.5, 1)                   @noisy det57 det260 det640 det1064
mzz (6, 2) (6.5, 2)           @noisy det271 det868
mz (6.5, 2.5)                 @noisy det271 det1150
mx (6.5, 3)                   @noisy det66 det1128 det1460 det1472
mzz (6, 4) (6.5, 4)           @noisy det435 det1294
mz (6.5, 4.5)                 @noisy det1123 det1294
mx (6.5, 5)                   @noisy det159 det621 det950 det1004
mzz (6, 6) (6.5, 6)           @noisy det1036 det1482
mz (6.5, 6.5)                 @noisy det1036 det1197
mx (6.5, 7)                   @noisy det393 det1085 det1235 det1651
mzz (6, 8) (6.5, 8)           @noisy det867 det1298
mx (7.5, 0)                   @noisy det57 det1045
mzz (7, 1) (7.5, 1)           @noisy det907 det1282
mz (7.5, 1.5)                 @noisy det1167 det1282
mx (7.5, 2)                   @noisy det66 det260 det1289 det1575
mzz (7.5, 3) (7, 3)           @noisy det1008 det1171
mz (7.5, 3.5)                 @noisy det1008 det1211
mx (7.5, 4)                   @noisy det440 det621 det1460 det1590
mzz (7, 5) (7.5, 5)           @noisy det544 det1649
mz (7.5, 5.5)                 @noisy det544 det1215
mx (7.5, 6)                   @noisy det159 det904 det1085 det1258
mzz (7, 7) (7.5, 7)           @noisy det307 det1144
mz (7.5, 7.5)                 @noisy det307 det1145
mx (7.5, 8)                   @noisy det860 det1651

--------         17
mxx (0, 1) (0, 0.5)           @noisy det678 det1647
mxx (1, 1.5) (1, 2)           @noisy det132 det421
mx (0.5, 1.5)                 @noisy det421 det1341
mz (0, 1.5)                   @noisy det453 det861
mxx (0, 2.5) (0, 3)           @noisy det6 det1451
mxx (1, 3.5) (1, 4)           @noisy det1099 det1316
mx (0.5, 3.5)                 @noisy det1316 det1425
mz (0, 3.5)                   @noisy det866 det908
mxx (0, 4.5) (0, 5)           @noisy det1 det50
mxx (1, 6) (1, 5.5)           @noisy det447 det502
mx (0.5, 5.5)                 @noisy det447 det1363
mz (0, 5.5)                   @noisy det825 det835
mxx (0, 7) (0, 6.5)           @noisy det98 det199
mxx (1, 7.5) (1, 8)           @noisy det152 det817
mx (0.5, 7.5)                 @noisy det817 det1346
mz (0, 7.5)                   @noisy det797 det1051
mxx (2, 0.5) (2, 1)           @noisy det171 det1238
mx (1.5, 0.5)                 @noisy det1238 det1326
mz (1, 0.5)                   @noisy det614 det861 det897 det1240
mxx (2, 3) (2, 2.5)           @noisy det257 det1501
mx (1.5, 2.5)                 @noisy det257 det1327
mz (1, 2.5)                   @noisy det424 det453 det840 det866
mxx (2, 4.5) (2, 5)           @noisy det36 det741
mx (1.5, 4.5)                 @noisy det36 det1335
mz (1, 4.5)                   @noisy det825 det908 det1095 det1101
mxx (2, 6.5) (2, 7)           @noisy det434 det955
mx (1.5, 6.5)                 @noisy det955 det1369
mz (1, 6.5)                   @noisy det650 det835 det1051 det1081
mxx (3, 1.5) (3, 2)           @noisy det1276 det1339
mx (2.5, 1.5)                 @noisy det1339 det1382
mz (2, 1.5)                   @noisy det86 det840 det897 det1049
mxx (3, 3.5) (3, 4)           @noisy det1074 det1514
mx (2.5, 3.5)                 @noisy det1345 det1514
mz (2, 3.5)                   @noisy det424 det481 det1092 det1101
mxx (3, 5.5) (3, 6)           @noisy det58 det585
mx (2.5, 5.5)                 @noisy det58 det1401
mz (2, 5.5)                   @noisy det456 det1081 det1095 det1497
mxx (3, 7.5) (3, 8)           @noisy det645 det1522
mx (2.5, 7.5)                 @noisy det645 det1408
mz (2, 7.5)                   @noisy det465 det508 det650 det1302
mxx (4, 0.5) (4, 1)           @noisy det213 det982
mx (3.5, 0.5)                 @noisy det213 det1314
mz (3, 0.5)                   @noisy det86 det862 det864 det1308
mxx (4, 2.5) (4, 3)           @noisy det670 det884
mx (3.5, 2.5)                 @noisy det670 det1406
mz (3, 2.5)                   @noisy det229 det481 det1049 det1455
mxx (4, 4.5) (4, 5)           @noisy det658 det1390
mx (3.5, 4.5)                 @noisy det1355 det1390
mz (3, 4.5)                   @noisy det59 det456 det1092 det1275
mxx (4, 6.5) (4, 7)           @noisy det210 det1602
mx (3.5, 6.5)                 @noisy det1396 det1602
mz (3, 6.5)                   @noisy det204 det400 det1302 det1497
mxx (5, 1.5) (5, 2)           @noisy det371 det859
mx (4.5, 1.5)                 @noisy det859 det1311
mz (4, 1.5)                   @noisy det39 det229 det920 det1308
mxx (5, 3.5) (5, 4)           @noisy det21 det687
mx (4.5, 3.5)                 @noisy det21 det1389
mz (4, 3.5)                   @noisy det59 det932 det1046 det1455
mxx (5, 5.5) (5, 6)           @noisy det829 det1299
mx (4.5, 5.5)                 @noisy det1299 det1428
mz (4, 5.5)                   @noisy det204 det430 det1027 det1275
mxx (5, 7.5) (5, 8)           @noisy det224 det454
mx (4.5, 7.5)                 @noisy det224 det1313
mz (4, 7.5)                   @noisy det400 det459 det1333 det1620
mxx (6, 1) (6, 0.5)           @noisy det27 det1064
mx (5.5, 0.5)                 @noisy det1064 det1404
mz (5, 0.5)                   @noisy det461 det619 det920 det1069
mxx (6, 2.5) (6, 3)           @noisy det1175 det1472
mx (5.5, 2.5)                 @noisy det1374 det1472
mz (5, 2.5)                   @noisy det39 det184 det1046 det1381
mxx (6, 4.5) (6, 5)           @noisy det106 det1004
mx (5.5, 4.5)                 @noisy det1004 det1334
mz (5, 4.5)                   @noisy det615 det932 det1027 det1306
mxx (6, 6.5) (6, 7)           @noisy det393 det1067
mx (5.5, 6.5)                 @noisy det393 det1375
mz (5, 6.5)                   @noisy det430 det870 det925 det1333
mxx (7, 1.5) (7, 2)           @noisy det260 det640
mx (6.5, 1.5)                 @noisy det260 det1376
mz (6, 1.5)                   @noisy det184 det271 det609 det1069
mxx (7, 4) (7, 3.5)           @noisy det1128 det1460
mx (6.5, 3.5)                 @noisy det1399 det1460
mz (6, 3.5)                   @noisy det615 det868 det1294 det1381
mxx (7, 5.5) (7, 6)           @noisy det159 det950
mx (6.5, 5.5)                 @noisy det159 det1362
mz (6, 5.5)                   @noisy det435 det870 det1036 det1306
mxx (7, 7.5) (7, 8)           @noisy det1235 det1651
mx (6.5, 7.5)                 @noisy det1398 det1651
mz (6, 7.5)                   @noisy det214 det925 det1298 det1482
mxx (8, 0.5) (8, 1)           @noisy det57 det1045
mx (7.5, 0.5)                 @noisy det1045 det1349
mz (7, 0.5)                   @noisy det300 det609 det648 det1282
mz (8, 1.5)                   @noisy det907 det1282
mxx (8, 2.5) (8, 3)           @noisy det66 det1575
mx (7.5, 2.5)                 @noisy det1433 det1575
mz (7, 2.5)                   @noisy det271 det868 det907 det1008
mz (8, 3.5)                   @noisy det1008 det1171
mxx (8, 4.5) (8, 5)           @noisy det440 det621
mx (7.5, 4.5)                 @noisy det440 det1414
mz (7, 4.5)                   @noisy det435 det544 det1171 det1294
mz (8, 5.5)                   @noisy det544 det1649
mxx (8, 7) (8, 6.5)           @noisy det904 det1085
mx (7.5, 6.5)                 @noisy det904 det1357
mz (7, 6.5)                   @noisy det307 det1036 det1482 det1649
mz (8, 7.5)                   @noisy det307 det1144
mxx (0.5, 0.5) (0.5, 0)       @noisy det171 det1647
mzz (1, 1) (0.5, 1)           @noisy det614 det861
mxx (0.5, 2.5) (0.5, 2)       @noisy det1451 det1501
mzz (1, 3) (0.5, 3)           @noisy det453 det866
mxx (0.5, 4.5) (0.5, 4)       @noisy det50 det741
mzz (0.5, 5) (1, 5)           @noisy det825 det908
mxx (0.5, 6.5) (0.5, 6)       @noisy det98 det434
mzz (1, 7) (0.5, 7)           @noisy det835 det1051
mzz (1.5, 0) (2, 0)           @noisy det1080 det1240
mxx (1.5, 1.5) (1.5, 1)       @noisy det132 det1276
mzz (1.5, 2) (2, 2)           @noisy det840 det897
mxx (1.5, 3.5) (1.5, 3)       @noisy det1074 det1099
mzz (1.5, 4) (2, 4)           @noisy det424 det1101
mxx (1.5, 5) (1.5, 5.5)       @noisy det502 det585
mzz (1.5, 6) (2, 6)           @noisy det1081 det1095
mxx (1.5, 7.5) (1.5, 7)       @noisy det152 det1522
mzz (1.5, 8) (2, 8)           @noisy det465 det650
mxx (2.5, 0.5) (2.5, 0)       @noisy det171 det982
mzz (3, 1) (2.5, 1)           @noisy det86 det864
mxx (2.5, 2) (2.5, 2.5)       @noisy det884 det1501
mzz (2.5, 3) (3, 3)           @noisy det481 det1049
mxx (2.5, 4) (2.5, 4.5)       @noisy det658 det741
mzz (2.5, 5) (3, 5)           @noisy det456 det1092
mxx (2.5, 6.5) (2.5, 6)       @noisy det210 det434
mzz (2.5, 7) (3, 7)           @noisy det1302 det1497
mzz (3.5, 0) (4, 0)           @noisy det261 det862
mxx (3.5, 1) (3.5, 1.5)       @noisy det371 det1276
mzz (3.5, 2) (4, 2)           @noisy det229 det1308
mxx (3.5, 3) (3.5, 3.5)       @noisy det687 det1074
mzz (4, 4) (3.5, 4)           @noisy det59 det1455
mxx (3.5, 5) (3.5, 5.5)       @noisy det585 det829
mzz (3.5, 6) (4, 6)           @noisy det204 det1275
mxx (3.5, 7) (3.5, 7.5)       @noisy det454 det1522
mzz (3.5, 8) (4, 8)           @noisy det400 det459
mxx (4.5, 0.5) (4.5, 0)       @noisy det27 det982
mzz (5, 1) (4.5, 1)           @noisy det461 det920
mxx (4.5, 2) (4.5, 2.5)       @noisy det884 det1175
mzz (5, 3) (4.5, 3)           @noisy det39 det1046
mxx (4.5, 4.5) (4.5, 4)       @noisy det106 det658
mzz (5, 5) (4.5, 5)           @noisy det932 det1027
mxx (4.5, 6.5) (4.5, 6)       @noisy det210 det1067
mzz (5, 7) (4.5, 7)           @noisy det430 det1333
mzz (5.5, 0) (6, 0)           @noisy det619 det1262
mxx (5.5, 1) (5.5, 1.5)       @noisy det371 det640
mzz (5.5, 2) (6, 2)           @noisy det184 det1069
mxx (5.5, 3) (5.5, 3.5)       @noisy det687 det1128
mzz (5.5, 4) (6, 4)           @noisy det615 det1381
mxx (5.5, 5.5) (5.5, 5)       @noisy det829 det950
mzz (6, 6) (5.5, 6)           @noisy det870 det1306
mxx (5.5, 7) (5.5, 7.5)       @noisy det454 det1235
mzz (5.5, 8) (6, 8)           @noisy det214 det925
mxx (6.5, 0) (6.5, 0.5)       @noisy det27 det57
mzz (6.5, 1) (7, 1)           @noisy det609 det648
mxx (6.5, 2.5) (6.5, 2)       @noisy det66 det1175
mzz (6.5, 3) (7, 3)           @noisy det271 det868
mxx (6.5, 4.5) (6.5, 4)       @noisy det106 det621
mzz (6.5, 5) (7, 5)           @noisy det435 det1294
mxx (6.5, 6) (6.5, 6.5)       @noisy det1067 det1085
mzz (6.5, 7) (7, 7)           @noisy det1036 det1482
mzz (7.5, 0) (8, 0)           @noisy det300 det1088
mxx (7.5, 1.5) (7.5, 1)       @noisy det640 det1289
mzz (7.5, 2) (8, 2)           @noisy det907 det1282
mxx (7.5, 3) (7.5, 3.5)       @noisy det1128 det1590
mzz (7.5, 4) (8, 4)           @noisy det1008 det1171
mxx (7.5, 5) (7.5, 5.5)       @noisy det950 det1258
mzz (7.5, 6) (8, 6)           @noisy det544 det1649
mxx (7.5, 7.5) (7.5, 7)       @noisy det860 det1235
mzz (7.5, 8) (8, 8)           @noisy det307 det1144

--------         18
mz (0, 0.5)                   @noisy det614 det861
mxx (0, 1.5) (0, 2)           @noisy det132 det1106
mx (0.5, 1.5)                 @noisy det1106 det1341
mz (1, 1.5)                   @noisy det614 det840 det866 det897
mz (0, 2.5)                   @noisy det453 det866
mxx (0, 3.5) (0, 4)           @noisy det251 det1099
mx (0.5, 3.5)                 @noisy det251 det1425
mz (1, 3.5)                   @noisy det424 det453 det825 det1101
mz (0, 4.5)                   @noisy det825 det908
mxx (0, 5.5) (0, 6)           @noisy det502 det584
mx (0.5, 5.5)                 @noisy det584 det1363
mz (1, 5.5)                   @noisy det908 det1051 det1081 det1095
mz (0, 6.5)                   @noisy det835 det1051
mxx (0, 7.5) (0, 8)           @noisy det152 det429
mx (0.5, 7.5)                 @noisy det429 det1346
mz (1, 7.5)                   @noisy det201 det465 det650 det835
mxx (1, 0.5) (1, 1)           @noisy det171 det646
mx (1.5, 0.5)                 @noisy det646 det1326
mz (2, 0.5)                   @noisy det86 det840 det864 det1080
mxx (1, 2.5) (1, 3)           @noisy det99 det1501
mx (1.5, 2.5)                 @noisy det99 det1327
mz (2, 2.5)                   @noisy det481 det897 det1049 det1101
mxx (1, 4.5) (1, 5)           @noisy det101 det741
mx (1.5, 4.5)                 @noisy det101 det1335
mz (2, 4.5)                   @noisy det424 det456 det1081 det1092
mxx (1, 6.5) (1, 7)           @noisy det361 det434
mx (1.5, 6.5)                 @noisy det361 det1369
mz (2, 6.5)                   @noisy det465 det1095 det1302 det1497
mxx (2, 1.5) (2, 2)           @noisy det672 det1276
mx (2.5, 1.5)                 @noisy det672 det1382
mz (3, 1.5)                   @noisy det229 det481 det864 det1308
mxx (2, 3.5) (2, 4)           @noisy det1074 det1141
mx (2.5, 3.5)                 @noisy det1141 det1345
mz (3, 3.5)                   @noisy det59 det456 det1049 det1455
mxx (2, 5.5) (2, 6)           @noisy det231 det585
mx (2.5, 5.5)                 @noisy det231 det1401
mz (3, 5.5)                   @noisy det204 det1092 det1275 det1302
mxx (2, 7.5) (2, 8)           @noisy det365 det1522
mx (2.5, 7.5)                 @noisy det365 det1408
mz (3, 7.5)                   @noisy det400 det459 det831 det1497
mxx (3, 1) (3, 0.5)           @noisy det441 det982
mx (3.5, 0.5)                 @noisy det441 det1314
mz (4, 0.5)                   @noisy det229 det261 det461 det920
mxx (3, 2.5) (3, 3)           @noisy det884 det1065
mx (3.5, 2.5)                 @noisy det1065 det1406
mz (4, 2.5)                   @noisy det39 det59 det1046 det1308
mxx (3, 4.5) (3, 5)           @noisy det384 det658
mx (3.5, 4.5)                 @noisy det384 det1355
mz (4, 4.5)                   @noisy det204 det932 det1027 det1455
mxx (3, 7) (3, 6.5)           @noisy det210 det1461
mx (3.5, 6.5)                 @noisy det1396 det1461
mz (4, 6.5)                   @noisy det430 det459 det1275 det1333
mxx (4, 1.5) (4, 2)           @noisy det371 det590
mx (4.5, 1.5)                 @noisy det590 det1311
mz (5, 1.5)                   @noisy det184 det461 det1046 det1069
mxx (4, 4) (4, 3.5)           @noisy det687 det1109
mx (4.5, 3.5)                 @noisy det1109 det1389
mz (5, 3.5)                   @noisy det39 det615 det1027 det1381
mxx (4, 5.5) (4, 6)           @noisy det611 det829
mx (4.5, 5.5)                 @noisy det611 det1428
mz (5, 5.5)                   @noisy det870 det932 det1306 det1333
mxx (4, 7.5) (4, 8)           @noisy det454 det1055
mx (4.5, 7.5)                 @noisy det1055 det1313
mz (5, 7.5)                   @noisy det214 det430 det711 det925
mxx (5, 0.5) (5, 1)           @noisy det27 det874
mx (5.5, 0.5)                 @noisy det874 det1404
mz (6, 0.5)                   @noisy det184 det609 det648 det1262
mxx (5, 3) (5, 2.5)           @noisy det1132 det1175
mx (5.5, 2.5)                 @noisy det1132 det1374
mz (6, 2.5)                   @noisy det271 det615 det868 det1069
mxx (5, 4.5) (5, 5)           @noisy det106 det1507
mx (5.5, 4.5)                 @noisy det1334 det1507
mz (6, 4.5)                   @noisy det435 det870 det1294 det1381
mxx (5, 6.5) (5, 7)           @noisy det1067 det1605
mx (5.5, 6.5)                 @noisy det1375 det1605
mz (6, 6.5)                   @noisy det214 det1036 det1306 det1482
mxx (6, 1.5) (6, 2)           @noisy det624 det640
mx (6.5, 1.5)                 @noisy det624 det1376
mz (7, 1.5)                   @noisy det648 det868 det907 det1282
mxx (6, 3.5) (6, 4)           @noisy det1128 det1633
mx (6.5, 3.5)                 @noisy det1399 det1633
mz (7, 3.5)                   @noisy det271 det435 det1008 det1171
mxx (6, 6) (6, 5.5)           @noisy det239 det950
mx (6.5, 5.5)                 @noisy det239 det1362
mz (7, 5.5)                   @noisy det544 det1294 det1482 det1649
mxx (6, 7.5) (6, 8)           @noisy det1154 det1235
mx (6.5, 7.5)                 @noisy det1154 det1398
mz (7, 7.5)                   @noisy det307 det867 det1036 det1144
mxx (7, 0.5) (7, 1)           @noisy det57 det1173
mx (7.5, 0.5)                 @noisy det1173 det1349
mz (8, 0.5)                   @noisy det907 det1088
mxx (8, 2) (8, 1.5)           @noisy det1289 det1520
mxx (7, 2.5) (7, 3)           @noisy det66 det1630
mx (7.5, 2.5)                 @noisy det1433 det1630
mz (8, 2.5)                   @noisy det1171 det1282
mxx (8, 3.5) (8, 4)           @noisy det470 det1590
mxx (7, 4.5) (7, 5)           @noisy det520 det621
mx (7.5, 4.5)                 @noisy det520 det1414
mz (8, 4.5)                   @noisy det1008 det1649
mxx (8, 5.5) (8, 6)           @noisy det1052 det1258
mxx (7, 6.5) (7, 7)           @noisy det202 det1085
mx (7.5, 6.5)                 @noisy det202 det1357
mz (8, 6.5)                   @noisy det544 det1144
mxx (8, 7.5) (8, 8)           @noisy det249 det860
mxx (0.5, 0.5) (0.5, 1)       @noisy det171 det1647
mzz (1, 0) (0.5, 0)           @noisy det614 det861
mxx (0.5, 2.5) (0.5, 3)       @noisy det1451 det1501
mzz (1, 2) (0.5, 2)           @noisy det453 det866
mxx (0.5, 5) (0.5, 4.5)       @noisy det50 det741
mzz (1, 4) (0.5, 4)           @noisy det825 det908
mxx (0.5, 6.5) (0.5, 7)       @noisy det98 det434
mzz (0.5, 6) (1, 6)           @noisy det835 det1051
mzz (1, 8) (0.5, 8)           @noisy det201 det797
mxx (1.5, 1.5) (1.5, 2)       @noisy det132 det1276
mzz (1.5, 1) (2, 1)           @noisy det840 det897
mxx (1.5, 4) (1.5, 3.5)       @noisy det1074 det1099
mzz (2, 3) (1.5, 3)           @noisy det424 det1101
mxx (1.5, 5.5) (1.5, 6)       @noisy det502 det585
mzz (1.5, 5) (2, 5)           @noisy det1081 det1095
mxx (1.5, 7.5) (1.5, 8)       @noisy det152 det1522
mzz (1.5, 7) (2, 7)           @noisy det465 det650
mxx (2.5, 0.5) (2.5, 1)       @noisy det171 det982
mzz (2.5, 0) (3, 0)           @noisy det86 det864
mxx (2.5, 2.5) (2.5, 3)       @noisy det884 det1501
mzz (2.5, 2) (3, 2)           @noisy det481 det1049
mxx (2.5, 4.5) (2.5, 5)       @noisy det658 det741
mzz (2.5, 4) (3, 4)           @noisy det456 det1092
mxx (2.5, 7) (2.5, 6.5)       @noisy det210 det434
mzz (3, 6) (2.5, 6)           @noisy det1302 det1497
mzz (2.5, 8) (3, 8)           @noisy det508 det831
mxx (3.5, 1.5) (3.5, 2)       @noisy det371 det1276
mzz (3.5, 1) (4, 1)           @noisy det229 det1308
mxx (3.5, 3.5) (3.5, 4)       @noisy det687 det1074
mzz (3.5, 3) (4, 3)           @noisy det59 det1455
mxx (3.5, 5.5) (3.5, 6)       @noisy det585 det829
mzz (3.5, 5) (4, 5)           @noisy det204 det1275
mxx (3.5, 7.5) (3.5, 8)       @noisy det454 det1522
mzz (3.5, 7) (4, 7)           @noisy det400 det459
mxx (4.5, 0.5) (4.5, 1)       @noisy det27 det982
mzz (5, 0) (4.5, 0)           @noisy det461 det920
mxx (4.5, 2.5) (4.5, 3)       @noisy det884 det1175
mzz (4.5, 2) (5, 2)           @noisy det39 det1046
mxx (4.5, 4.5) (4.5, 5)       @noisy det106 det658
mzz (5, 4) (4.5, 4)           @noisy det932 det1027
mxx (4.5, 6.5) (4.5, 7)       @noisy det210 det1067
mzz (5, 6) (4.5, 6)           @noisy det430 det1333
mzz (4.5, 8) (5, 8)           @noisy det711 det1620
mxx (5.5, 1.5) (5.5, 2)       @noisy det371 det640
mzz (5.5, 1) (6, 1)           @noisy det184 det1069
mxx (5.5, 3.5) (5.5, 4)       @noisy det687 det1128
mzz (5.5, 3) (6, 3)           @noisy det615 det1381
mxx (5.5, 5.5) (5.5, 6)       @noisy det829 det950
mzz (5.5, 5) (6, 5)           @noisy det870 det1306
mxx (5.5, 7.5) (5.5, 8)       @noisy det454 det1235
mzz (5.5, 7) (6, 7)           @noisy det214 det925
mxx (6.5, 0.5) (6.5, 1)       @noisy det27 det57
mzz (6.5, 0) (7, 0)           @noisy det609 det648
mxx (6.5, 2.5) (6.5, 3)       @noisy det66 det1175
mzz (6.5, 2) (7, 2)           @noisy det271 det868
mxx (6.5, 5) (6.5, 4.5)       @noisy det106 det621
mzz (7, 4) (6.5, 4)           @noisy det435 det1294
mxx (6.5, 6.5) (6.5, 7)       @noisy det1067 det1085
mzz (6.5, 6) (7, 6)           @noisy det1036 det1482
mzz (6.5, 8) (7, 8)           @noisy det867 det1298
mxx (7.5, 2) (7.5, 1.5)       @noisy det640 det1289
mzz (7.5, 1) (8, 1)           @noisy det907 det1282
mxx (7.5, 3.5) (7.5, 4)       @noisy det1128 det1590
mzz (7.5, 3) (8, 3)           @noisy det1008 det1171
mxx (7.5, 5.5) (7.5, 6)       @noisy det950 det1258
mzz (7.5, 5) (8, 5)           @noisy det544 det1649
mxx (7.5, 8) (7.5, 7.5)       @noisy det860 det1235
mzz (8, 7) (7.5, 7)           @noisy det307 det1144

--------         19
mxx (0, 0.5) (0, 0)           @noisy det1395 det1647
mzz (0, 1.5) (0.5, 1.5)       @noisy det453 det614
mxx (1, 1) (1, 1.5)           @noisy det132 det1106
mxx (0, 2) (0, 2.5)           @noisy det1059 det1451
mzz (0, 3.5) (0.5, 3.5)       @noisy det453 det908
mxx (1, 3) (1, 3.5)           @noisy det251 det1099
mxx (0, 4) (0, 4.5)           @noisy det50 det1542
mzz (0.5, 5.5) (0, 5.5)       @noisy det835 det908
mxx (1, 5) (1, 5.5)           @noisy det502 det584
mxx (0, 6.5) (0, 6)           @noisy det98 det913
mzz (0, 7.5) (0.5, 7.5)       @noisy det797 det835
mxx (1, 7.5) (1, 7)           @noisy det152 det429
mzz (1, 0.5) (1.5, 0.5)       @noisy det897 det1080
mxx (2, 0) (2, 0.5)           @noisy det171 det646
mzz (1, 2.5) (1.5, 2.5)       @noisy det424 det897
mxx (2, 2) (2, 2.5)           @noisy det99 det1501
mzz (1.5, 4.5) (1, 4.5)       @noisy det424 det1095
mxx (2, 4.5) (2, 4)           @noisy det101 det741
mzz (1, 6.5) (1.5, 6.5)       @noisy det650 det1095
mxx (2, 6.5) (2, 6)           @noisy det361 det434
mzz (2, 1.5) (2.5, 1.5)       @noisy det864 det1049
mxx (3, 1.5) (3, 1)           @noisy det672 det1276
mzz (2, 3.5) (2.5, 3.5)       @noisy det1049 det1092
mxx (3, 3.5) (3, 3)           @noisy det1074 det1141
mzz (2, 5.5) (2.5, 5.5)       @noisy det1092 det1497
mxx (3, 5) (3, 5.5)           @noisy det231 det585
mzz (2.5, 7.5) (2, 7.5)       @noisy det508 det1497
mxx (3, 7.5) (3, 7)           @noisy det365 det1522
mzz (3.5, 0.5) (3, 0.5)       @noisy det261 det1308
mxx (4, 0) (4, 0.5)           @noisy det441 det982
mzz (3, 2.5) (3.5, 2.5)       @noisy det1308 det1455
mxx (4, 2) (4, 2.5)           @noisy det884 det1065
mzz (3, 4.5) (3.5, 4.5)       @noisy det1275 det1455
mxx (4, 4.5) (4, 4)           @noisy det384 det658
mzz (3.5, 6.5) (3, 6.5)       @noisy det400 det1275
mxx (4, 6) (4, 6.5)           @noisy det210 det1461
mzz (4, 1.5) (4.5, 1.5)       @noisy det39 det461
mxx (5, 1) (5, 1.5)           @noisy det371 det590
mzz (4.5, 3.5) (4, 3.5)       @noisy det39 det932
mxx (5, 3.5) (5, 3)           @noisy det687 det1109
mzz (4, 5.5) (4.5, 5.5)       @noisy det430 det932
mxx (5, 5.5) (5, 5)           @noisy det611 det829
mzz (4, 7.5) (4.5, 7.5)       @noisy det430 det1620
mxx (5, 7) (5, 7.5)           @noisy det454 det1055
mzz (5, 0.5) (5.5, 0.5)       @noisy det1069 det1262
mxx (6, 0) (6, 0.5)           @noisy det27 det874
mzz (5.5, 2.5) (5, 2.5)       @noisy det1069 det1381
mxx (6, 2.5) (6, 2)           @noisy det1132 det1175
mzz (5, 4.5) (5.5, 4.5)       @noisy det1306 det1381
mxx (6, 4) (6, 4.5)           @noisy det106 det1507
mzz (5, 6.5) (5.5, 6.5)       @noisy det925 det1306
mxx (6, 6.5) (6, 6)           @noisy det1067 det1605
mzz (6, 1.5) (6.5, 1.5)       @noisy det271 det648
mxx (7, 1.5) (7, 1)           @noisy det624 det640
mzz (6, 3.5) (6.5, 3.5)       @noisy det271 det1294
mxx (7, 3) (7, 3.5)           @noisy det1128 det1633
mzz (6.5, 5.5) (6, 5.5)       @noisy det1036 det1294
mxx (7, 5.5) (7, 5)           @noisy det239 det950
mzz (6, 7.5) (6.5, 7.5)       @noisy det1036 det1298
mxx (7, 7.5) (7, 7)           @noisy det1154 det1235
mzz (7, 0.5) (7.5, 0.5)       @noisy det1088 det1282
mxx (8, 0.5) (8, 0)           @noisy det57 det1173
mzz (7.5, 2.5) (7, 2.5)       @noisy det1008 det1282
mxx (8, 2.5) (8, 2)           @noisy det66 det1630
mzz (7, 4.5) (7.5, 4.5)       @noisy det544 det1008
mxx (8, 4) (8, 4.5)           @noisy det520 det621
mzz (7, 6.5) (7.5, 6.5)       @noisy det307 det544
mxx (8, 6.5) (8, 6)           @noisy det202 det1085
mzz (0, 1) (0.5, 1)           @noisy det614 det861
mz (0.5, 0.5)                 @noisy det861 det1529
mx (0.5, 0)                   @noisy det171 det1395
mzz (0, 3) (0.5, 3)           @noisy det453 det866
mz (0.5, 2.5)                 @noisy det866 det1587
mx (0.5, 2)                   @noisy det132 det1059 det1106 det1501
mzz (0.5, 5) (0, 5)           @noisy det825 det908
mz (0.5, 4.5)                 @noisy det825 det1594
mx (0.5, 4)                   @noisy det251 det741 det1099 det1542
mzz (0, 7) (0.5, 7)           @noisy det835 det1051
mz (0.5, 6.5)                 @noisy det1051 det1559
mx (0.5, 6)                   @noisy det434 det502 det584 det913
mx (0.5, 8)                   @noisy det152 det429
mzz (1, 0) (1.5, 0)           @noisy det1080 det1240
mzz (1, 2) (1.5, 2)           @noisy det840 det897
mz (1.5, 1.5)                 @noisy det840 det1571
mx (1.5, 1)                   @noisy det171 det646 det1106 det1276
mzz (1.5, 4) (1, 4)           @noisy det424 det1101
mz (1.5, 3.5)                 @noisy det1101 det1517
mx (1.5, 3)                   @noisy det99 det251 det1074 det1501
mzz (1, 6) (1.5, 6)           @noisy det1081 det1095
mz (1.5, 5.5)                 @noisy det1081 det1509
mx (1.5, 5)                   @noisy det101 det584 det585 det741
mzz (1, 8) (1.5, 8)           @noisy det465 det650
mz (1.5, 7.5)                 @noisy det465 det1569
mx (1.5, 7)                   @noisy det361 det429 det434 det1522
mzz (2, 1) (2.5, 1)           @noisy det86 det864
mz (2.5, 0.5)                 @noisy det86 det1616
mx (2.5, 0)                   @noisy det646 det982
mzz (2, 3) (2.5, 3)           @noisy det481 det1049
mz (2.5, 2.5)                 @noisy det481 det1556
mx (2.5, 2)                   @noisy det99 det672 det884 det1276
mzz (2, 5) (2.5, 5)           @noisy det456 det1092
mz (2.5, 4.5)                 @noisy det456 det1597
mx (2.5, 4)                   @noisy det101 det658 det1074 det1141
mzz (2.5, 7) (2, 7)           @noisy det1302 det1497
mz (2.5, 6.5)                 @noisy det1302 det1622
mx (2.5, 6)                   @noisy det210 det231 det361 det585
mx (2.5, 8)                   @noisy det365 det1522
mzz (3.5, 0) (3, 0)           @noisy det261 det862
mzz (3, 2) (3.5, 2)           @noisy det229 det1308
mz (3.5, 1.5)                 @noisy det229 det1599
mx (3.5, 1)                   @noisy det371 det441 det672 det982
mzz (3, 4) (3.5, 4)           @noisy det59 det1455
mz (3.5, 3.5)                 @noisy det59 det1550
mx (3.5, 3)                   @noisy det687 det884 det1065 det1141
mzz (3.5, 6) (3, 6)           @noisy det204 det1275
mz (3.5, 5.5)                 @noisy det204 det1538
mx (3.5, 5)                   @noisy det231 det384 det658 det829
mzz (3, 8) (3.5, 8)           @noisy det400 det459
mz (3.5, 7.5)                 @noisy det459 det1613
mx (3.5, 7)                   @noisy det210 det365 det454 det1461
mzz (4, 1) (4.5, 1)           @noisy det461 det920
mz (4.5, 0.5)                 @noisy det920 det1527
mx (4.5, 0)                   @noisy det27 det441
mzz (4.5, 3) (4, 3)           @noisy det39 det1046
mz (4.5, 2.5)                 @noisy det1046 det1585
mx (4.5, 2)                   @noisy det371 det590 det1065 det1175
mzz (4, 5) (4.5, 5)           @noisy det932 det1027
mz (4.5, 4.5)                 @noisy det1027 det1591
mx (4.5, 4)                   @noisy det106 det384 det687 det1109
mzz (4, 7) (4.5, 7)           @noisy det430 det1333
mz (4.5, 6.5)                 @noisy det1333 det1536
mx (4.5, 6)                   @noisy det611 det829 det1067 det1461
mx (4.5, 8)                   @noisy det454 det1055
mzz (5, 0) (5.5, 0)           @noisy det619 det1262
mzz (5.5, 2) (5, 2)           @noisy det184 det1069
mz (5.5, 1.5)                 @noisy det184 det1568
mx (5.5, 1)                   @noisy det27 det590 det640 det874
mzz (5, 4) (5.5, 4)           @noisy det615 det1381
mz (5.5, 3.5)                 @noisy det615 det1628
mx (5.5, 3)                   @noisy det1109 det1128 det1132 det1175
mzz (5, 6) (5.5, 6)           @noisy det870 det1306
mz (5.5, 5.5)                 @noisy det870 det1518
mx (5.5, 5)                   @noisy det106 det611 det950 det1507
mzz (5.5, 8) (5, 8)           @noisy det214 det925
mz (5.5, 7.5)                 @noisy det214 det1619
mx (5.5, 7)                   @noisy det1055 det1067 det1235 det1605
mzz (6, 1) (6.5, 1)           @noisy det609 det648
mz (6.5, 0.5)                 @noisy det609 det1577
mx (6.5, 0)                   @noisy det57 det874
mzz (6, 3) (6.5, 3)           @noisy det271 det868
mz (6.5, 2.5)                 @noisy det868 det1607
mx (6.5, 2)                   @noisy det66 det624 det640 det1132
mzz (6.5, 5) (6, 5)           @noisy det435 det1294
mz (6.5, 4.5)                 @noisy det435 det1576
mx (6.5, 4)                   @noisy det621 det1128 det1507 det1633
mzz (6, 7) (6.5, 7)           @noisy det1036 det1482
mz (6.5, 6.5)                 @noisy det1482 det1521
mx (6.5, 6)                   @noisy det239 det950 det1085 det1605
mx (6.5, 8)                   @noisy det1154 det1235
mzz (7, 0) (7.5, 0)           @noisy det300 det1088
mzz (7.5, 2) (7, 2)           @noisy det907 det1282
mz (7.5, 1.5)                 @noisy det907 det1631
mx (7.5, 1)                   @noisy det57 det624 det1173 det1289
mzz (7, 4) (7.5, 4)           @noisy det1008 det1171
mz (7.5, 3.5)                 @noisy det1171 det1533
mx (7.5, 3)                   @noisy det66 det1590 det1630 det1633
mzz (7, 6) (7.5, 6)           @noisy det544 det1649
mz (7.5, 5.5)                 @noisy det1537 det1649
mx (7.5, 5)                   @noisy det239 det520 det621 det1258
mzz (7.5, 8) (7, 8)           @noisy det307 det1144
mz (7.5, 7.5)                 @noisy det1144 det1609
mx (7.5, 7)                   @noisy det202 det860 det1085 det1154

--------         20
mzz (1, 1.5) (0.5, 1.5)       @noisy det453 det614
mxx (0, 1.5) (0, 1)           @noisy det132 det1106
mzz (1, 3.5) (0.5, 3.5)       @noisy det453 det908
mxx (0, 3.5) (0, 3)           @noisy det251 det1099
mzz (0.5, 5.5) (1, 5.5)       @noisy det835 det908
mxx (0, 5.5) (0, 5)           @noisy det502 det584
mzz (1, 7.5) (0.5, 7.5)       @noisy det797 det835
mxx (0, 7) (0, 7.5)           @noisy det152 det429
mzz (1.5, 0.5) (2, 0.5)       @noisy det897 det1080
mxx (1, 0.5) (1, 0)           @noisy det171 det646
mzz (1.5, 2.5) (2, 2.5)       @noisy det424 det897
mxx (1, 2) (1, 2.5)           @noisy det99 det1501
mzz (1.5, 4.5) (2, 4.5)       @noisy det424 det1095
mxx (1, 4) (1, 4.5)           @noisy det101 det741
mzz (1.5, 6.5) (2, 6.5)       @noisy det650 det1095
mxx (1, 6.5) (1, 6)           @noisy det361 det434
mzz (3, 1.5) (2.5, 1.5)       @noisy det864 det1049
mxx (2, 1) (2, 1.5)           @noisy det672 det1276
mzz (2.5, 3.5) (3, 3.5)       @noisy det1049 det1092
mxx (2, 3.5) (2, 3)           @noisy det1074 det1141
mzz (2.5, 5.5) (3, 5.5)       @noisy det1092 det1497
mxx (2, 5.5) (2, 5)           @noisy det231 det585
mzz (2.5, 7.5) (3, 7.5)       @noisy det508 det1497
mxx (2, 7) (2, 7.5)           @noisy det365 det1522
mzz (3.5, 0.5) (4, 0.5)       @noisy det261 det1308
mxx (3, 0) (3, 0.5)           @noisy det441 det982
mzz (3.5, 2.5) (4, 2.5)       @noisy det1308 det1455
mxx (3, 2.5) (3, 2)           @noisy det884 det1065
mzz (4, 4.5) (3.5, 4.5)       @noisy det1275 det1455
mxx (3, 4.5) (3, 4)           @noisy det384 det658
mzz (3.5, 6.5) (4, 6.5)       @noisy det400 det1275
mxx (3, 6) (3, 6.5)           @noisy det210 det1461
mzz (5, 1.5) (4.5, 1.5)       @noisy det39 det461
mxx (4, 1.5) (4, 1)           @noisy det371 det590
mzz (5, 3.5) (4.5, 3.5)       @noisy det39 det932
mxx (4, 3) (4, 3.5)           @noisy det687 det1109
mzz (5, 5.5) (4.5, 5.5)       @noisy det430 det932
mxx (4, 5) (4, 5.5)           @noisy det611 det829
mzz (5, 7.5) (4.5, 7.5)       @noisy det430 det1620
mxx (4, 7) (4, 7.5)           @noisy det454 det1055
mzz (5.5, 0.5) (6, 0.5)       @noisy det1069 det1262
mxx (5, 0) (5, 0.5)           @noisy det27 det874
mzz (5.5, 2.5) (6, 2.5)       @noisy det1069 det1381
mxx (5, 2) (5, 2.5)           @noisy det1132 det1175
mzz (5.5, 4.5) (6, 4.5)       @noisy det1306 det1381
mxx (5, 4.5) (5, 4)           @noisy det106 det1507
mzz (6, 6.5) (5.5, 6.5)       @noisy det925 det1306
mxx (5, 6) (5, 6.5)           @noisy det1067 det1605
mzz (6.5, 1.5) (7, 1.5)       @noisy det271 det648
mxx (6, 1.5) (6, 1)           @noisy det624 det640
mzz (6.5, 3.5) (7, 3.5)       @noisy det271 det1294
mxx (6, 3.5) (6, 3)           @noisy det1128 det1633
mzz (6.5, 5.5) (7, 5.5)       @noisy det1036 det1294
mxx (6, 5) (6, 5.5)           @noisy det239 det950
mzz (6.5, 7.5) (7, 7.5)       @noisy det1036 det1298
mxx (6, 7.5) (6, 7)           @noisy det1154 det1235
mzz (7.5, 0.5) (8, 0.5)       @noisy det1088 det1282
mxx (7, 0.5) (7, 0)           @noisy det57 det1173
mxx (8, 1.5) (8, 1)           @noisy det1289 det1520
mzz (7.5, 2.5) (8, 2.5)       @noisy det1008 det1282
mxx (7, 2) (7, 2.5)           @noisy det66 det1630
mxx (8, 3) (8, 3.5)           @noisy det470 det1590
mzz (7.5, 4.5) (8, 4.5)       @noisy det544 det1008
mxx (7, 4.5) (7, 4)           @noisy det520 det621
mxx (8, 5) (8, 5.5)           @noisy det1052 det1258
mzz (7.5, 6.5) (8, 6.5)       @noisy det307 det544
mxx (7, 6.5) (7, 6)           @noisy det202 det1085
mxx (8, 7) (8, 7.5)           @noisy det249 det860
mzz (0.5, 0) (0, 0)           @noisy det422 det614
mz (0.5, 0.5)                 @noisy det422 det1529
mx (0.5, 1)                   @noisy det132 det646 det1106 det1647
mzz (0, 2) (0.5, 2)           @noisy det217 det453
mz (0.5, 2.5)                 @noisy det217 det1587
mx (0.5, 3)                   @noisy det99 det251 det1099 det1451
mzz (0, 4) (0.5, 4)           @noisy det833 det908
mz (0.5, 4.5)                 @noisy det833 det1594
mx (0.5, 5)                   @noisy det50 det101 det502 det584
mzz (0.5, 6) (0, 6)           @noisy det52 det835
mz (0.5, 6.5)                 @noisy det52 det1559
mx (0.5, 7)                   @noisy det98 det152 det361 det429
mzz (0, 8) (0.5, 8)           @noisy det455 det797
mx (1.5, 0)                   @noisy det171 det646
mzz (1, 1) (1.5, 1)           @noisy det838 det897
mz (1.5, 1.5)                 @noisy det838 det1571
mx (1.5, 2)                   @noisy det99 det132 det672 det1501
mzz (1, 3) (1.5, 3)           @noisy det424 det1448
mz (1.5, 3.5)                 @noisy det1448 det1517
mx (1.5, 4)                   @noisy det101 det741 det1099 det1141
mzz (1.5, 5) (1, 5)           @noisy det644 det1095
mz (1.5, 5.5)                 @noisy det644 det1509
mx (1.5, 6)                   @noisy det231 det361 det434 det502
mzz (1, 7) (1.5, 7)           @noisy det650 det655
mz (1.5, 7.5)                 @noisy det655 det1569
mx (1.5, 8)                   @noisy det152 det365
mzz (2, 0) (2.5, 0)           @noisy det659 det864
mz (2.5, 0.5)                 @noisy det659 det1616
mx (2.5, 1)                   @noisy det171 det441 det672 det1276
mzz (2.5, 2) (2, 2)           @noisy det667 det1049
mz (2.5, 2.5)                 @noisy det667 det1556
mx (2.5, 3)                   @noisy det1065 det1074 det1141 det1501
mzz (2, 4) (2.5, 4)           @noisy det1078 det1092
mz (2.5, 4.5)                 @noisy det1078 det1597
mx (2.5, 5)                   @noisy det231 det384 det585 det741
mzz (2, 6) (2.5, 6)           @noisy det460 det1497
mz (2.5, 6.5)                 @noisy det460 det1622
mx (2.5, 7)                   @noisy det365 det434 det1461 det1522
mzz (2.5, 8) (2, 8)           @noisy det508 det1456
mx (3.5, 0)                   @noisy det441 det982
mzz (3, 1) (3.5, 1)           @noisy det1308 det1506
mz (3.5, 1.5)                 @noisy det1506 det1599
mx (3.5, 2)                   @noisy det590 det884 det1065 det1276
mzz (3, 3) (3.5, 3)           @noisy det625 det1455
mz (3.5, 3.5)                 @noisy det625 det1550
mx (3.5, 4)                   @noisy det384 det658 det1074 det1109
mzz (3.5, 5) (3, 5)           @noisy det432 det1275
mz (3.5, 5.5)                 @noisy det432 det1538
mx (3.5, 6)                   @noisy det210 det585 det611 det1461
mzz (3, 7) (3.5, 7)           @noisy det400 det944
mz (3.5, 7.5)                 @noisy det944 det1613
mx (3.5, 8)                   @noisy det1055 det1522
mzz (4, 0) (4.5, 0)           @noisy det461 det775
mz (4.5, 0.5)                 @noisy det775 det1527
mx (4.5, 1)                   @noisy det371 det590 det874 det982
mzz (4.5, 2) (4, 2)           @noisy det39 det136
mz (4.5, 2.5)                 @noisy det136 det1585
mx (4.5, 3)                   @noisy det687 det884 det1109 det1132
mzz (4, 4) (4.5, 4)           @noisy det442 det932
mz (4.5, 4.5)                 @noisy det442 det1591
mx (4.5, 5)                   @noisy det611 det658 det829 det1507
mzz (4, 6) (4.5, 6)           @noisy det370 det430
mz (4.5, 6.5)                 @noisy det370 det1536
mx (4.5, 7)                   @noisy det210 det454 det1055 det1605
mzz (4.5, 8) (4, 8)           @noisy det301 det1620
mx (5.5, 0)                   @noisy det27 det874
mzz (5.5, 1) (5, 1)           @noisy det610 det1069
mz (5.5, 1.5)                 @noisy det610 det1568
mx (5.5, 2)                   @noisy det371 det624 det1132 det1175
mzz (5, 3) (5.5, 3)           @noisy det1044 det1381
mz (5.5, 3.5)                 @noisy det1044 det1628
mx (5.5, 4)                   @noisy det106 det687 det1507 det1633
mzz (5, 5) (5.5, 5)           @noisy det668 det1306
mz (5.5, 5.5)                 @noisy det668 det1518
mx (5.5, 6)                   @noisy det239 det829 det1067 det1605
mzz (5.5, 7) (5, 7)           @noisy det925 det1468
mz (5.5, 7.5)                 @noisy det1468 det1619
mx (5.5, 8)                   @noisy det454 det1154
mzz (6.5, 0) (6, 0)           @noisy det269 det648
mz (6.5, 0.5)                 @noisy det269 det1577
mx (6.5, 1)                   @noisy det27 det624 det640 det1173
mzz (6, 2) (6.5, 2)           @noisy det271 det696
mz (6.5, 2.5)                 @noisy det696 det1607
mx (6.5, 3)                   @noisy det1128 det1175 det1630 det1633
mzz (6, 4) (6.5, 4)           @noisy det264 det1294
mz (6.5, 4.5)                 @noisy det264 det1576
mx (6.5, 5)                   @noisy det106 det239 det520 det950
mzz (6, 6) (6.5, 6)           @noisy det1036 det1295
mz (6.5, 6.5)                 @noisy det1295 det1521
mx (6.5, 7)                   @noisy det202 det1067 det1154 det1235
mzz (6, 8) (6.5, 8)           @noisy det212 det1298
mx (7.5, 0)                   @noisy det57 det1173
mzz (7, 1) (7.5, 1)           @noisy det806 det1282
mz (7.5, 1.5)                 @noisy det806 det1631
mx (7.5, 2)                   @noisy det66 det640 det1520 det1630
mzz (7.5, 3) (7, 3)           @noisy det919 det1008
mz (7.5, 3.5)                 @noisy det919 det1533
mx (7.5, 4)                   @noisy det470 det520 det621 det1128
mzz (7, 5) (7.5, 5)           @noisy det544 det1280
mz (7.5, 5.5)                 @noisy det1280 det1537
mx (7.5, 6)                   @noisy det202 det950 det1052 det1085
mzz (7, 7) (7.5, 7)           @noisy det307 det616
mz (7.5, 7.5)                 @noisy det616 det1609
mx (7.5, 8)                   @noisy det249 det1235

--------         21
mxx (0, 1) (0, 0.5)           @noisy det1395 det1647
mxx (1, 1.5) (1, 2)           @noisy det132 det1106
mx (0.5, 1.5)                 @noisy det104 det132
mz (0, 1.5)                   @noisy det217 det614
mxx (0, 2.5) (0, 3)           @noisy det1059 det1451
mxx (1, 3.5) (1, 4)           @noisy det251 det1099
mx (0.5, 3.5)                 @noisy det112 det1099
mz (0, 3.5)                   @noisy det453 det833
mxx (0, 4.5) (0, 5)           @noisy det50 det1542
mxx (1, 6) (1, 5.5)           @noisy det502 det584
mx (0.5, 5.5)                 @noisy det150 det502
mz (0, 5.5)                   @noisy det52 det908
mxx (0, 7) (0, 6.5)           @noisy det98 det913
mxx (1, 7.5) (1, 8)           @noisy det152 det429
mx (0.5, 7.5)                 @noisy det152 det169
mz (0, 7.5)                   @noisy det455 det835
mxx (2, 0.5) (2, 1)           @noisy det171 det646
mx (1.5, 0.5)                 @noisy det142 det171
mz (1, 0.5)                   @noisy det422 det614 det838 det1080
mxx (2, 3) (2, 2.5)           @noisy det99 det1501
mx (1.5, 2.5)                 @noisy det145 det1501
mz (1, 2.5)                   @noisy det217 det453 det897 det1448
mxx (2, 4.5) (2, 5)           @noisy det101 det741
mx (1.5, 4.5)                 @noisy det156 det741
mz (1, 4.5)                   @noisy det424 det644 det833 det908
mxx (2, 6.5) (2, 7)           @noisy det361 det434
mx (1.5, 6.5)                 @noisy det77 det434
mz (1, 6.5)                   @noisy det52 det655 det835 det1095
mxx (3, 1.5) (3, 2)           @noisy det672 det1276
mx (2.5, 1.5)                 @noisy det205 det1276
mz (2, 1.5)                   @noisy det667 det838 det864 det897
mxx (3, 3.5) (3, 4)           @noisy det1074 det1141
mx (2.5, 3.5)                 @noisy det189 det1074
mz (2, 3.5)                   @noisy det424 det1049 det1078 det1448
mxx (3, 5.5) (3, 6)           @noisy det231 det585
mx (2.5, 5.5)                 @noisy det121 det585
mz (2, 5.5)                   @noisy det460 det644 det1092 det1095
mxx (3, 7.5) (3, 8)           @noisy det365 det1522
mx (2.5, 7.5)                 @noisy det100 det1522
mz (2, 7.5)                   @noisy det650 det655 det1456 det1497
mxx (4, 0.5) (4, 1)           @noisy det441 det982
mx (3.5, 0.5)                 @noisy det133 det982
mz (3, 0.5)                   @noisy det261 det659 det864 det1506
mxx (4, 2.5) (4, 3)           @noisy det884 det1065
mx (3.5, 2.5)                 @noisy det97 det884
mz (3, 2.5)                   @noisy det625 det667 det1049 det1308
mxx (4, 4.5) (4, 5)           @noisy det384 det658
mx (3.5, 4.5)                 @noisy det137 det658
mz (3, 4.5)                   @noisy det432 det1078 det1092 det1455
mxx (4, 6.5) (4, 7)           @noisy det210 det1461
mx (3.5, 6.5)                 @noisy det93 det210
mz (3, 6.5)                   @noisy det460 det944 det1275 det1497
mxx (5, 1.5) (5, 2)           @noisy det371 det590
mx (4.5, 1.5)                 @noisy det118 det371
mz (4, 1.5)                   @noisy det136 det461 det1308 det1506
mxx (5, 3.5) (5, 4)           @noisy det687 det1109
mx (4.5, 3.5)                 @noisy det109 det687
mz (4, 3.5)                   @noisy det39 det442 det625 det1455
mxx (5, 5.5) (5, 6)           @noisy det611 det829
mx (4.5, 5.5)                 @noisy det114 det829
mz (4, 5.5)                   @noisy det370 det432 det932 det1275
mxx (5, 7.5) (5, 8)           @noisy det454 det1055
mx (4.5, 7.5)                 @noisy det158 det454
mz (4, 7.5)                   @noisy det301 det400 det430 det944
mxx (6, 1) (6, 0.5)           @noisy det27 det874
mx (5.5, 0.5)                 @noisy det27 det96
mz (5, 0.5)                   @noisy det461 det610 det775 det1262
mxx (6, 2.5) (6, 3)           @noisy det1132 det1175
mx (5.5, 2.5)                 @noisy det200 det1175
mz (5, 2.5)                   @noisy det39 det136 det1044 det1069
mxx (6, 4.5) (6, 5)           @noisy det106 det1507
mx (5.5, 4.5)                 @noisy det106 det153
mz (5, 4.5)                   @noisy det442 det668 det932 det1381
mxx (6, 6.5) (6, 7)           @noisy det1067 det1605
mx (5.5, 6.5)                 @noisy det79 det1067
mz (5, 6.5)                   @noisy det370 det430 det1306 det1468
mxx (7, 1.5) (7, 2)           @noisy det624 det640
mx (6.5, 1.5)                 @noisy det82 det640
mz (6, 1.5)                   @noisy det610 det648 det696 det1069
mxx (7, 4) (7, 3.5)           @noisy det1128 det1633
mx (6.5, 3.5)                 @noisy det94 det1128
mz (6, 3.5)                   @noisy det264 det271 det1044 det1381
mxx (7, 5.5) (7, 6)           @noisy det239 det950
mx (6.5, 5.5)                 @noisy det183 det950
mz (6, 5.5)                   @noisy det668 det1294 det1295 det1306
mxx (7, 7.5) (7, 8)           @noisy det1154 det1235
mx (6.5, 7.5)                 @noisy det95 det1235
mz (6, 7.5)                   @noisy det212 det925 det1036 det1468
mxx (8, 0.5) (8, 1)           @noisy det57 det1173
mx (7.5, 0.5)                 @noisy det57 det170
mz (7, 0.5)                   @noisy det269 det648 det806 det1088
mz (8, 1.5)                   @noisy det806 det1282
mxx (8, 2.5) (8, 3)           @noisy det66 det1630
mx (7.5, 2.5)                 @noisy det66 det120
mz (7, 2.5)                   @noisy det271 det696 det919 det1282
mz (8, 3.5)                   @noisy det919 det1008
mxx (8, 4.5) (8, 5)           @noisy det520 det621
mx (7.5, 4.5)                 @noisy det102 det621
mz (7, 4.5)                   @noisy det264 det1008 det1280 det1294
mz (8, 5.5)                   @noisy det544 det1280
mxx (8, 7) (8, 6.5)           @noisy det202 det1085
mx (7.5, 6.5)                 @noisy det173 det1085
mz (7, 6.5)                   @noisy det544 det616 det1036 det1295
mz (8, 7.5)                   @noisy det307 det616
mxx (0.5, 0.5) (0.5, 0)       @noisy det646 det1395
mzz (1, 1) (0.5, 1)           @noisy det422 det614
mxx (0.5, 2.5) (0.5, 2)       @noisy det99 det1059
mzz (1, 3) (0.5, 3)           @noisy det217 det453
mxx (0.5, 4.5) (0.5, 4)       @noisy det101 det1542
mzz (0.5, 5) (1, 5)           @noisy det833 det908
mxx (0.5, 6.5) (0.5, 6)       @noisy det361 det913
mzz (1, 7) (0.5, 7)           @noisy det52 det835
mzz (1.5, 0) (2, 0)           @noisy det622 det1080
mxx (1.5, 1.5) (1.5, 1)       @noisy det672 det1106
mzz (1.5, 2) (2, 2)           @noisy det838 det897
mxx (1.5, 3.5) (1.5, 3)       @noisy det251 det1141
mzz (1.5, 4) (2, 4)           @noisy det424 det1448
mxx (1.5, 5) (1.5, 5.5)       @noisy det231 det584
mzz (1.5, 6) (2, 6)           @noisy det644 det1095
mxx (1.5, 7.5) (1.5, 7)       @noisy det365 det429
mzz (1.5, 8) (2, 8)           @noisy det650 det655
mxx (2.5, 0.5) (2.5, 0)       @noisy det441 det646
mzz (3, 1) (2.5, 1)           @noisy det659 det864
mxx (2.5, 2) (2.5, 2.5)       @noisy det99 det1065
mzz (2.5, 3) (3, 3)           @noisy det667 det1049
mxx (2.5, 4) (2.5, 4.5)       @noisy det101 det384
mzz (2.5, 5) (3, 5)           @noisy det1078 det1092
mxx (2.5, 6.5) (2.5, 6)       @noisy det361 det1461
mzz (2.5, 7) (3, 7)           @noisy det460 det1497
mzz (3.5, 0) (4, 0)           @noisy det238 det261
mxx (3.5, 1) (3.5, 1.5)       @noisy det590 det672
mzz (3.5, 2) (4, 2)           @noisy det1308 det1506
mxx (3.5, 3) (3.5, 3.5)       @noisy det1109 det1141
mzz (4, 4) (3.5, 4)           @noisy det625 det1455
mxx (3.5, 5) (3.5, 5.5)       @noisy det231 det611
mzz (3.5, 6) (4, 6)           @noisy det432 det1275
mxx (3.5, 7) (3.5, 7.5)       @noisy det365 det1055
mzz (3.5, 8) (4, 8)           @noisy det400 det944
mxx (4.5, 0.5) (4.5, 0)       @noisy det441 det874
mzz (5, 1) (4.5, 1)           @noisy det461 det775
mxx (4.5, 2) (4.5, 2.5)       @noisy det1065 det1132
mzz (5, 3) (4.5, 3)           @noisy det39 det136
mxx (4.5, 4.5) (4.5, 4)       @noisy det384 det1507
mzz (5, 5) (4.5, 5)           @noisy det442 det932
mxx (4.5, 6.5) (4.5, 6)       @noisy det1461 det1605
mzz (5, 7) (4.5, 7)           @noisy det370 det430
mzz (5.5, 0) (6, 0)           @noisy det1262 det1653
mxx (5.5, 1) (5.5, 1.5)       @noisy det590 det624
mzz (5.5, 2) (6, 2)           @noisy det610 det1069
mxx (5.5, 3) (5.5, 3.5)       @noisy det1109 det1633
mzz (5.5, 4) (6, 4)           @noisy det1044 det1381
mxx (5.5, 5.5) (5.5, 5)       @noisy det239 det611
mzz (6, 6) (5.5, 6)           @noisy det668 det1306
mxx (5.5, 7) (5.5, 7.5)       @noisy det1055 det1154
mzz (5.5, 8) (6, 8)           @noisy det925 det1468
mxx (6.5, 0) (6.5, 0.5)       @noisy det874 det1173
mzz (6.5, 1) (7, 1)           @noisy det269 det648
mxx (6.5, 2.5) (6.5, 2)       @noisy det1132 det1630
mzz (6.5, 3) (7, 3)           @noisy det271 det696
mxx (6.5, 4.5) (6.5, 4)       @noisy det520 det1507
mzz (6.5, 5) (7, 5)           @noisy det264 det1294
mxx (6.5, 6) (6.5, 6.5)       @noisy det202 det1605
mzz (6.5, 7) (7, 7)           @noisy det1036 det1295
mzz (7.5, 0) (8, 0)           @noisy det373 det1088
mxx (7.5, 1.5) (7.5, 1)       @noisy det624 det1520
mzz (7.5, 2) (8, 2)           @noisy det806 det1282
mxx (7.5, 3) (7.5, 3.5)       @noisy det470 det1633
mzz (7.5, 4) (8, 4)           @noisy det919 det1008
mxx (7.5, 5) (7.5, 5.5)       @noisy det239 det1052
mzz (7.5, 6) (8, 6)           @noisy det544 det1280
mxx (7.5, 7.5) (7.5, 7)       @noisy det249 det1154
mzz (7.5, 8) (8, 8)           @noisy det307 det616

--------         22
mz (0, 0.5)                   @noisy det422 det614
mxx (0, 1.5) (0, 2)           @noisy det463 det1106
mx (0.5, 1.5)                 @noisy det104 det463
mz (1, 1.5)                   @noisy det422 det453 det838 det897
mz (0, 2.5)                   @noisy det217 det453
mxx (0, 3.5) (0, 4)           @noisy det251 det571
mx (0.5, 3.5)                 @noisy det112 det571
mz (1, 3.5)                   @noisy det217 det424 det908 det1448
mz (0, 4.5)                   @noisy det833 det908
mxx (0, 5.5) (0, 6)           @noisy det584 det1043
mx (0.5, 5.5)                 @noisy det150 det1043
mz (1, 5.5)                   @noisy det644 det833 det835 det1095
mz (0, 6.5)                   @noisy det52 det835
mxx (0, 7.5) (0, 8)           @noisy det429 det850
mx (0.5, 7.5)                 @noisy det169 det850
mz (1, 7.5)                   @noisy det52 det650 det655 det797
mxx (1, 0.5) (1, 1)           @noisy det225 det646
mx (1.5, 0.5)                 @noisy det142 det225
mz (2, 0.5)                   @noisy det622 det659 det864 det897
mxx (1, 2.5) (1, 3)           @noisy det99 det820
mx (1.5, 2.5)                 @noisy det145 det820
mz (2, 2.5)                   @noisy det424 det667 det838 det1049
mxx (1, 4.5) (1, 5)           @noisy det101 det1260
mx (1.5, 4.5)                 @noisy det156 det1260
mz (2, 4.5)                   @noisy det1078 det1092 det1095 det1448
mxx (1, 6.5) (1, 7)           @noisy det361 det1091
mx (1.5, 6.5)                 @noisy det77 det1091
mz (2, 6.5)                   @noisy det460 det644 det650 det1497
mxx (2, 1.5) (2, 2)           @noisy det672 det1066
mx (2.5, 1.5)                 @noisy det205 det1066
mz (3, 1.5)                   @noisy det659 det1049 det1308 det1506
mxx (2, 3.5) (2, 4)           @noisy det1141 det1489
mx (2.5, 3.5)                 @noisy det189 det1489
mz (3, 3.5)                   @noisy det625 det667 det1092 det1455
mxx (2, 5.5) (2, 6)           @noisy det231 det1321
mx (2.5, 5.5)                 @noisy det121 det1321
mz (3, 5.5)                   @noisy det432 det1078 det1275 det1497
mxx (2, 7.5) (2, 8)           @noisy det365 det537
mx (2.5, 7.5)                 @noisy det100 det537
mz (3, 7.5)                   @noisy det400 det460 det508 det944
mxx (3, 1) (3, 0.5)           @noisy det441 det823
mx (3.5, 0.5)                 @noisy det133 det823
mz (4, 0.5)                   @noisy det238 det461 det775 det1308
mxx (3, 2.5) (3, 3)           @noisy det798 det1065
mx (3.5, 2.5)                 @noisy det97 det798
mz (4, 2.5)                   @noisy det39 det136 det1455 det1506
mxx (3, 4.5) (3, 5)           @noisy det384 det1301
mx (3.5, 4.5)                 @noisy det137 det1301
mz (4, 4.5)                   @noisy det442 det625 det932 det1275
mxx (3, 7) (3, 6.5)           @noisy det1272 det1461
mx (3.5, 6.5)                 @noisy det93 det1272
mz (4, 6.5)                   @noisy det370 det400 det430 det432
mxx (4, 1.5) (4, 2)           @noisy det590 det781
mx (4.5, 1.5)                 @noisy det118 det781
mz (5, 1.5)                   @noisy det39 det610 det775 det1069
mxx (4, 4) (4, 3.5)           @noisy det1109 det1453
mx (4.5, 3.5)                 @noisy det109 det1453
mz (5, 3.5)                   @noisy det136 det932 det1044 det1381
mxx (4, 5.5) (4, 6)           @noisy det611 det1231
mx (4.5, 5.5)                 @noisy det114 det1231
mz (5, 5.5)                   @noisy det430 det442 det668 det1306
mxx (4, 7.5) (4, 8)           @noisy det438 det1055
mx (4.5, 7.5)                 @noisy det158 det438
mz (5, 7.5)                   @noisy det370 det925 det1468 det1620
mxx (5, 0.5) (5, 1)           @noisy det265 det874
mx (5.5, 0.5)                 @noisy det96 det265
mz (6, 0.5)                   @noisy det269 det648 det1069 det1653
mxx (5, 3) (5, 2.5)           @noisy det1132 det1303
mx (5.5, 2.5)                 @noisy det200 det1303
mz (6, 2.5)                   @noisy det271 det610 det696 det1381
mxx (5, 4.5) (5, 5)           @noisy det110 det1507
mx (5.5, 4.5)                 @noisy det110 det153
mz (6, 4.5)                   @noisy det264 det1044 det1294 det1306
mxx (5, 6.5) (5, 7)           @noisy det1605 det1648
mx (5.5, 6.5)                 @noisy det79 det1648
mz (6, 6.5)                   @noisy det668 det925 det1036 det1295
mxx (6, 1.5) (6, 2)           @noisy det624 det1534
mx (6.5, 1.5)                 @noisy det82 det1534
mz (7, 1.5)                   @noisy det269 det271 det806 det1282
mxx (6, 3.5) (6, 4)           @noisy det943 det1633
mx (6.5, 3.5)                 @noisy det94 det943
mz (7, 3.5)                   @noisy det696 det919 det1008 det1294
mxx (6, 6) (6, 5.5)           @noisy det239 det1454
mx (6.5, 5.5)                 @noisy det183 det1454
mz (7, 5.5)                   @noisy det264 det544 det1036 det1280
mxx (6, 7.5) (6, 8)           @noisy det366 det1154
mx (6.5, 7.5)                 @noisy det95 det366
mz (7, 7.5)                   @noisy det307 det616 det1295 det1298
mxx (7, 0.5) (7, 1)           @noisy det1173 det1283
mx (7.5, 0.5)                 @noisy det170 det1283
mz (8, 0.5)                   @noisy det373 det1282
mxx (8, 2) (8, 1.5)           @noisy det85 det1520
mxx (7, 2.5) (7, 3)           @noisy det209 det1630
mx (7.5, 2.5)                 @noisy det120 det209
mz (8, 2.5)                   @noisy det806 det1008
mxx (8, 3.5) (8, 4)           @noisy det470 det906
mxx (7, 4.5) (7, 5)           @noisy det520 det1053
mx (7.5, 4.5)                 @noisy det102 det1053
mz (8, 4.5)                   @noisy det544 det919
mxx (8, 5.5) (8, 6)           @noisy det1052 det1464
mxx (7, 6.5) (7, 7)           @noisy det202 det999
mx (7.5, 6.5)                 @noisy det173 det999
mz (8, 6.5)                   @noisy det307 det1280
mxx (8, 7.5) (8, 8)           @noisy det249 det1037
mxx (0.5, 0.5) (0.5, 1)       @noisy det646 det1395
mzz (1, 0) (0.5, 0)           @noisy det422 det614
mxx (0.5, 2.5) (0.5, 3)       @noisy det99 det1059
mzz (1, 2) (0.5, 2)           @noisy det217 det453
mxx (0.5, 5) (0.5, 4.5)       @noisy det101 det1542
mzz (1, 4) (0.5, 4)           @noisy det833 det908
mxx (0.5, 6.5) (0.5, 7)       @noisy det361 det913
mzz (0.5, 6) (1, 6)           @noisy det52 det835
mzz (1, 8) (0.5, 8)           @noisy det455 det797
mxx (1.5, 1.5) (1.5, 2)       @noisy det672 det1106
mzz (1.5, 1) (2, 1)           @noisy det838 det897
mxx (1.5, 4) (1.5, 3.5)       @noisy det251 det1141
mzz (2, 3) (1.5, 3)           @noisy det424 det1448
mxx (1.5, 5.5) (1.5, 6)       @noisy det231 det584
mzz (1.5, 5) (2, 5)           @noisy det644 det1095
mxx (1.5, 7.5) (1.5, 8)       @noisy det365 det429
mzz (1.5, 7) (2, 7)           @noisy det650 det655
mxx (2.5, 0.5) (2.5, 1)       @noisy det441 det646
mzz (2.5, 0) (3, 0)           @noisy det659 det864
mxx (2.5, 2.5) (2.5, 3)       @noisy det99 det1065
mzz (2.5, 2) (3, 2)           @noisy det667 det1049
mxx (2.5, 4.5) (2.5, 5)       @noisy det101 det384
mzz (2.5, 4) (3, 4)           @noisy det1078 det1092
mxx (2.5, 7) (2.5, 6.5)       @noisy det361 det1461
mzz (3, 6) (2.5, 6)           @noisy det460 det1497
mzz (2.5, 8) (3, 8)           @noisy det508 det1456
mxx (3.5, 1.5) (3.5, 2)       @noisy det590 det672
mzz (3.5, 1) (4, 1)           @noisy det1308 det1506
mxx (3.5, 3.5) (3.5, 4)       @noisy det1109 det1141
mzz (3.5, 3) (4, 3)           @noisy det625 det1455
mxx (3.5, 5.5) (3.5, 6)       @noisy det231 det611
mzz (3.5, 5) (4, 5)           @noisy det432 det1275
mxx (3.5, 7.5) (3.5, 8)       @noisy det365 det1055
mzz (3.5, 7) (4, 7)           @noisy det400 det944
mxx (4.5, 0.5) (4.5, 1)       @noisy det441 det874
mzz (5, 0) (4.5, 0)           @noisy det461 det775
mxx (4.5, 2.5) (4.5, 3)       @noisy det1065 det1132
mzz (4.5, 2) (5, 2)           @noisy det39 det136
mxx (4.5, 4.5) (4.5, 5)       @noisy det384 det1507
mzz (5, 4) (4.5, 4)           @noisy det442 det932
mxx (4.5, 6.5) (4.5, 7)       @noisy det1461 det1605
mzz (5, 6) (4.5, 6)           @noisy det370 det430
mzz (4.5, 8) (5, 8)           @noisy det301 det1620
mxx (5.5, 1.5) (5.5, 2)       @noisy det590 det624
mzz (5.5, 1) (6, 1)           @noisy det610 det1069
mxx (5.5, 3.5) (5.5, 4)       @noisy det1109 det1633
mzz (5.5, 3) (6, 3)           @noisy det1044 det1381
mxx (5.5, 5.5) (5.5, 6)       @noisy det239 det611
mzz (5.5, 5) (6, 5)           @noisy det668 det1306
mxx (5.5, 7.5) (5.5, 8)       @noisy det1055 det1154
mzz (5.5, 7) (6, 7)           @noisy det925 det1468
mxx (6.5, 0.5) (6.5, 1)       @noisy det874 det1173
mzz (6.5, 0) (7, 0)           @noisy det269 det648
mxx (6.5, 2.5) (6.5, 3)       @noisy det1132 det1630
mzz (6.5, 2) (7, 2)           @noisy det271 det696
mxx (6.5, 5) (6.5, 4.5)       @noisy det520 det1507
mzz (7, 4) (6.5, 4)           @noisy det264 det1294
mxx (6.5, 6.5) (6.5, 7)       @noisy det202 det1605
mzz (6.5, 6) (7, 6)           @noisy det1036 det1295
mzz (6.5, 8) (7, 8)           @noisy det212 det1298
mxx (7.5, 2) (7.5, 1.5)       @noisy det624 det1520
mzz (7.5, 1) (8, 1)           @noisy det806 det1282
mxx (7.5, 3.5) (7.5, 4)       @noisy det470 det1633
mzz (7.5, 3) (8, 3)           @noisy det919 det1008
mxx (7.5, 5.5) (7.5, 6)       @noisy det239 det1052
mzz (7.5, 5) (8, 5)           @noisy det544 det1280
mxx (7.5, 8) (7.5, 7.5)       @noisy det249 det1154
mzz (8, 7) (7.5, 7)           @noisy det307 det616

--------         23
mxx (0, 0.5) (0, 0)           @noisy det45 det1395
mzz (0, 1.5) (0.5, 1.5)       @noisy det217 det422
mxx (1, 1) (1, 1.5)           @noisy det463 det1106
mxx (0, 2) (0, 2.5)           @noisy det1059 det1261
mzz (0, 3.5) (0.5, 3.5)       @noisy det217 det833
mxx (1, 3) (1, 3.5)           @noisy det251 det571
mxx (0, 4) (0, 4.5)           @noisy det246 det1542
mzz (0.5, 5.5) (0, 5.5)       @noisy det52 det833
mxx (1, 5) (1, 5.5)           @noisy det584 det1043
mxx (0, 6.5) (0, 6)           @noisy det240 det913
mzz (0, 7.5) (0.5, 7.5)       @noisy det52 det455
mxx (1, 7.5) (1, 7)           @noisy det429 det850
mzz (1, 0.5) (1.5, 0.5)       @noisy det622 det838
mxx (2, 0) (2, 0.5)           @noisy det225 det646
mzz (1, 2.5) (1.5, 2.5)       @noisy det838 det1448
mxx (2, 2) (2, 2.5)           @noisy det99 det820
mzz (1.5, 4.5) (1, 4.5)       @noisy det644 det1448
mxx (2, 4.5) (2, 4)           @noisy det101 det1260
mzz (1, 6.5) (1.5, 6.5)       @noisy det644 det655
mxx (2, 6.5) (2, 6)           @noisy det361 det1091
mzz (2, 1.5) (2.5, 1.5)       @noisy det659 det667
mxx (3, 1.5) (3, 1)           @noisy det672 det1066
mzz (2, 3.5) (2.5, 3.5)       @noisy det667 det1078
mxx (3, 3.5) (3, 3)           @noisy det1141 det1489
mzz (2, 5.5) (2.5, 5.5)       @noisy det460 det1078
mxx (3, 5) (3, 5.5)           @noisy det231 det1321
mzz (2.5, 7.5) (2, 7.5)       @noisy det460 det1456
mxx (3, 7.5) (3, 7)           @noisy det365 det537
mzz (3.5, 0.5) (3, 0.5)       @noisy det238 det1506
mxx (4, 0) (4, 0.5)           @noisy det441 det823
mzz (3, 2.5) (3.5, 2.5)       @noisy det625 det1506
mxx (4, 2) (4, 2.5)           @noisy det798 det1065
mzz (3, 4.5) (3.5, 4.5)       @noisy det432 det625
mxx (4, 4.5) (4, 4)           @noisy det384 det1301
mzz (3.5, 6.5) (3, 6.5)       @noisy det432 det944
mxx (4, 6) (4, 6.5)           @noisy det1272 det1461
mzz (4, 1.5) (4.5, 1.5)       @noisy det136 det775
mxx (5, 1) (5, 1.5)           @noisy det590 det781
mzz (4.5, 3.5) (4, 3.5)       @noisy det136 det442
mxx (5, 3.5) (5, 3)           @noisy det1109 det1453
mzz (4, 5.5) (4.5, 5.5)       @noisy det370 det442
mxx (5, 5.5) (5, 5)           @noisy det611 det1231
mzz (4, 7.5) (4.5, 7.5)       @noisy det301 det370
mxx (5, 7) (5, 7.5)           @noisy det438 det1055
mzz (5, 0.5) (5.5, 0.5)       @noisy det610 det1653
mxx (6, 0) (6, 0.5)           @noisy det265 det874
mzz (5.5, 2.5) (5, 2.5)       @noisy det610 det1044
mxx (6, 2.5) (6, 2)           @noisy det1132 det1303
mzz (5, 4.5) (5.5, 4.5)       @noisy det668 det1044
mxx (6, 4) (6, 4.5)           @noisy det110 det1507
mzz (5, 6.5) (5.5, 6.5)       @noisy det668 det1468
mxx (6, 6.5) (6, 6)           @noisy det1605 det1648
mzz (6, 1.5) (6.5, 1.5)       @noisy det269 det696
mxx (7, 1.5) (7, 1)           @noisy det624 det1534
mzz (6, 3.5) (6.5, 3.5)       @noisy det264 det696
mxx (7, 3) (7, 3.5)           @noisy det943 det1633
mzz (6.5, 5.5) (6, 5.5)       @noisy det264 det1295
mxx (7, 5.5) (7, 5)           @noisy det239 det1454
mzz (6, 7.5) (6.5, 7.5)       @noisy det212 det1295
mxx (7, 7.5) (7, 7)           @noisy det366 det1154
mzz (7, 0.5) (7.5, 0.5)       @noisy det373 det806
mxx (8, 0.5) (8, 0)           @noisy det1173 det1283
mzz (7.5, 2.5) (7, 2.5)       @noisy det806 det919
mxx (8, 2.5) (8, 2)           @noisy det209 det1630
mzz (7, 4.5) (7.5, 4.5)       @noisy det919 det1280
mxx (8, 4) (8, 4.5)           @noisy det520 det1053
mzz (7, 6.5) (7.5, 6.5)       @noisy det616 det1280
mxx (8, 6.5) (8, 6)           @noisy det202 det999
mzz (0, 1) (0.5, 1)           @noisy det422 det614
mz (0.5, 0.5)                 @noisy det397 det614
mx (0.5, 0)                   @noisy det45 det646
mzz (0, 3) (0.5, 3)           @noisy det217 det453
mz (0.5, 2.5)                 @noisy det315 det453
mx (0.5, 2)                   @noisy det99 det463 det1106 det1261
mzz (0.5, 5) (0, 5)           @noisy det833 det908
mz (0.5, 4.5)                 @noisy det319 det908
mx (0.5, 4)                   @noisy det101 det246 det251 det571
mzz (0, 7) (0.5, 7)           @noisy det52 det835
mz (0.5, 6.5)                 @noisy det362 det835
mx (0.5, 6)                   @noisy det240 det361 det584 det1043
mx (0.5, 8)                   @noisy det429 det850
mzz (1, 0) (1.5, 0)           @noisy det622 det1080
mzz (1, 2) (1.5, 2)           @noisy det838 det897
mz (1.5, 1.5)                 @noisy det379 det897
mx (1.5, 1)                   @noisy det225 det463 det646 det672
mzz (1.5, 4) (1, 4)           @noisy det424 det1448
mz (1.5, 3.5)                 @noisy det385 det424
mx (1.5, 3)                   @noisy det99 det571 det820 det1141
mzz (1, 6) (1.5, 6)           @noisy det644 det1095
mz (1.5, 5.5)                 @noisy det353 det1095
mx (1.5, 5)                   @noisy det101 det231 det1043 det1260
mzz (1, 8) (1.5, 8)           @noisy det650 det655
mz (1.5, 7.5)                 @noisy det306 det650
mx (1.5, 7)                   @noisy det361 det365 det850 det1091
mzz (2, 1) (2.5, 1)           @noisy det659 det864
mz (2.5, 0.5)                 @noisy det337 det864
mx (2.5, 0)                   @noisy det225 det441
mzz (2, 3) (2.5, 3)           @noisy det667 det1049
mz (2.5, 2.5)                 @noisy det359 det1049
mx (2.5, 2)                   @noisy det672 det820 det1065 det1066
mzz (2, 5) (2.5, 5)           @noisy det1078 det1092
mz (2.5, 4.5)                 @noisy det396 det1092
mx (2.5, 4)                   @noisy det384 det1141 det1260 det1489
mzz (2.5, 7) (2, 7)           @noisy det460 det1497
mz (2.5, 6.5)                 @noisy det344 det1497
mx (2.5, 6)                   @noisy det231 det1091 det1321 det1461
mx (2.5, 8)                   @noisy det365 det537
mzz (3.5, 0) (3, 0)           @noisy det238 det261
mzz (3, 2) (3.5, 2)           @noisy det1308 det1506
mz (3.5, 1.5)                 @noisy det322 det1308
mx (3.5, 1)                   @noisy det441 det590 det823 det1066
mzz (3, 4) (3.5, 4)           @noisy det625 det1455
mz (3.5, 3.5)                 @noisy det360 det1455
mx (3.5, 3)                   @noisy det798 det1065 det1109 det1489
mzz (3.5, 6) (3, 6)           @noisy det432 det1275
mz (3.5, 5.5)                 @noisy det339 det1275
mx (3.5, 5)                   @noisy det384 det611 det1301 det1321
mzz (3, 8) (3.5, 8)           @noisy det400 det944
mz (3.5, 7.5)                 @noisy det332 det400
mx (3.5, 7)                   @noisy det537 det1055 det1272 det1461
mzz (4, 1) (4.5, 1)           @noisy det461 det775
mz (4.5, 0.5)                 @noisy det394 det461
mx (4.5, 0)                   @noisy det823 det874
mzz (4.5, 3) (4, 3)           @noisy det39 det136
mz (4.5, 2.5)                 @noisy det39 det314
mx (4.5, 2)                   @noisy det590 det781 det798 det1132
mzz (4, 5) (4.5, 5)           @noisy det442 det932
mz (4.5, 4.5)                 @noisy det317 det932
mx (4.5, 4)                   @noisy det1109 det1301 det1453 det1507
mzz (4, 7) (4.5, 7)           @noisy det370 det430
mz (4.5, 6.5)                 @noisy det380 det430
mx (4.5, 6)                   @noisy det611 det1231 det1272 det1605
mx (4.5, 8)                   @noisy det438 det1055
mzz (5, 0) (5.5, 0)           @noisy det1262 det1653
mzz (5.5, 2) (5, 2)           @noisy det610 det1069
mz (5.5, 1.5)                 @noisy det376 det1069
mx (5.5, 1)                   @noisy det265 det624 det781 det874
mzz (5, 4) (5.5, 4)           @noisy det1044 det1381
mz (5.5, 3.5)                 @noisy det349 det1381
mx (5.5, 3)                   @noisy det1132 det1303 det1453 det1633
mzz (5, 6) (5.5, 6)           @noisy det668 det1306
mz (5.5, 5.5)                 @noisy det328 det1306
mx (5.5, 5)                   @noisy det110 det239 det1231 det1507
mzz (5.5, 8) (5, 8)           @noisy det925 det1468
mz (5.5, 7.5)                 @noisy det288 det925
mx (5.5, 7)                   @noisy det438 det1154 det1605 det1648
mzz (6, 1) (6.5, 1)           @noisy det269 det648
mz (6.5, 0.5)                 @noisy det311 det648
mx (6.5, 0)                   @noisy det265 det1173
mzz (6, 3) (6.5, 3)           @noisy det271 det696
mz (6.5, 2.5)                 @noisy det271 det286
mx (6.5, 2)                   @noisy det624 det1303 det1534 det1630
mzz (6.5, 5) (6, 5)           @noisy det264 det1294
mz (6.5, 4.5)                 @noisy det386 det1294
mx (6.5, 4)                   @noisy det110 det520 det943 det1633
mzz (6, 7) (6.5, 7)           @noisy det1036 det1295
mz (6.5, 6.5)                 @noisy det392 det1036
mx (6.5, 6)                   @noisy det202 det239 det1454 det1648
mx (6.5, 8)                   @noisy det366 det1154
mzz (7, 0) (7.5, 0)           @noisy det373 det1088
mzz (7.5, 2) (7, 2)           @noisy det806 det1282
mz (7.5, 1.5)                 @noisy det298 det1282
mx (7.5, 1)                   @noisy det1173 det1283 det1520 det1534
mzz (7, 4) (7.5, 4)           @noisy det919 det1008
mz (7.5, 3.5)                 @noisy det399 det1008
mx (7.5, 3)                   @noisy det209 det470 det943 det1630
mzz (7, 6) (7.5, 6)           @noisy det544 det1280
mz (7.5, 5.5)                 @noisy det401 det544
mx (7.5, 5)                   @noisy det520 det1052 det1053 det1454
mzz (7.5, 8) (7, 8)           @noisy det307 det616
mz (7.5, 7.5)                 @noisy det307 det327
mx (7.5, 7)                   @noisy det202 det249 det366 det999

--------         24
mzz (1, 1.5) (0.5, 1.5)       @noisy det217 det422
mxx (0, 1.5) (0, 1)           @noisy det463 det1106
mzz (1, 3.5) (0.5, 3.5)       @noisy det217 det833
mxx (0, 3.5) (0, 3)           @noisy det251 det571
mzz (0.5, 5.5) (1, 5.5)       @noisy det52 det833
mxx (0, 5.5) (0, 5)           @noisy det584 det1043
mzz (1, 7.5) (0.5, 7.5)       @noisy det52 det455
mxx (0, 7) (0, 7.5)           @noisy det429 det850
mzz (1.5, 0.5) (2, 0.5)       @noisy det622 det838
mxx (1, 0.5) (1, 0)           @noisy det225 det646
mzz (1.5, 2.5) (2, 2.5)       @noisy det838 det1448
mxx (1, 2) (1, 2.5)           @noisy det99 det820
mzz (1.5, 4.5) (2, 4.5)       @noisy det644 det1448
mxx (1, 4) (1, 4.5)           @noisy det101 det1260
mzz (1.5, 6.5) (2, 6.5)       @noisy det644 det655
mxx (1, 6.5) (1, 6)           @noisy det361 det1091
mzz (3, 1.5) (2.5, 1.5)       @noisy det659 det667
mxx (2, 1) (2, 1.5)           @noisy det672 det1066
mzz (2.5, 3.5) (3, 3.5)       @noisy det667 det1078
mxx (2, 3.5) (2, 3)           @noisy det1141 det1489
mzz (2.5, 5.5) (3, 5.5)       @noisy det460 det1078
mxx (2, 5.5) (2, 5)           @noisy det231 det1321
mzz (2.5, 7.5) (3, 7.5)       @noisy det460 det1456
mxx (2, 7) (2, 7.5)           @noisy det365 det537
mzz (3.5, 0.5) (4, 0.5)       @noisy det238 det1506
mxx (3, 0) (3, 0.5)           @noisy det441 det823
mzz (3.5, 2.5) (4, 2.5)       @noisy det625 det1506
mxx (3, 2.5) (3, 2)           @noisy det798 det1065
mzz (4, 4.5) (3.5, 4.5)       @noisy det432 det625
mxx (3, 4.5) (3, 4)           @noisy det384 det1301
mzz (3.5, 6.5) (4, 6.5)       @noisy det432 det944
mxx (3, 6) (3, 6.5)           @noisy det1272 det1461
mzz (5, 1.5) (4.5, 1.5)       @noisy det136 det775
mxx (4, 1.5) (4, 1)           @noisy det590 det781
mzz (5, 3.5) (4.5, 3.5)       @noisy det136 det442
mxx (4, 3) (4, 3.5)           @noisy det1109 det1453
mzz (5, 5.5) (4.5, 5.5)       @noisy det370 det442
mxx (4, 5) (4, 5.5)           @noisy det611 det1231
mzz (5, 7.5) (4.5, 7.5)       @noisy det301 det370
mxx (4, 7) (4, 7.5)           @noisy det438 det1055
mzz (5.5, 0.5) (6, 0.5)       @noisy det610 det1653
mxx (5, 0) (5, 0.5)           @noisy det265 det874
mzz (5.5, 2.5) (6, 2.5)       @noisy det610 det1044
mxx (5, 2) (5, 2.5)           @noisy det1132 det1303
mzz (5.5, 4.5) (6, 4.5)       @noisy det668 det1044
mxx (5, 4.5) (5, 4)           @noisy det110 det1507
mzz (6, 6.5) (5.5, 6.5)       @noisy det668 det1468
mxx (5, 6) (5, 6.5)           @noisy det1605 det1648
mzz (6.5, 1.5) (7, 1.5)       @noisy det269 det696
mxx (6, 1.5) (6, 1)           @noisy det624 det1534
mzz (6.5, 3.5) (7, 3.5)       @noisy det264 det696
mxx (6, 3.5) (6, 3)           @noisy det943 det1633
mzz (6.5, 5.5) (7, 5.5)       @noisy det264 det1295
mxx (6, 5) (6, 5.5)           @noisy det239 det1454
mzz (6.5, 7.5) (7, 7.5)       @noisy det212 det1295
mxx (6, 7.5) (6, 7)           @noisy det366 det1154
mzz (7.5, 0.5) (8, 0.5)       @noisy det373 det806
mxx (7, 0.5) (7, 0)           @noisy det1173 det1283
mxx (8, 1.5) (8, 1)           @noisy det85 det1520
mzz (7.5, 2.5) (8, 2.5)       @noisy det806 det919
mxx (7, 2) (7, 2.5)           @noisy det209 det1630
mxx (8, 3) (8, 3.5)           @noisy det470 det906
mzz (7.5, 4.5) (8, 4.5)       @noisy det919 det1280
mxx (7, 4.5) (7, 4)           @noisy det520 det1053
mxx (8, 5) (8, 5.5)           @noisy det1052 det1464
mzz (7.5, 6.5) (8, 6.5)       @noisy det616 det1280
mxx (7, 6.5) (7, 6)           @noisy det202 det999
mxx (8, 7) (8, 7.5)           @noisy det249 det1037
mzz (0.5, 0) (0, 0)           @noisy det422 det576
mz (0.5, 0.5)                 @noisy det397 det576
mx (0.5, 1)                   @noisy det225 det463 det1106 det1395
mzz (0, 2) (0.5, 2)           @noisy det217 det1124
mz (0.5, 2.5)                 @noisy det315 det1124
mx (0.5, 3)                   @noisy det251 det571 det820 det1059
mzz (0, 4) (0.5, 4)           @noisy det833 det1304
mz (0.5, 4.5)                 @noisy det319 det1304
mx (0.5, 5)                   @noisy det584 det1043 det1260 det1542
mzz (0.5, 6) (0, 6)           @noisy det52 det1054
mz (0.5, 6.5)                 @noisy det362 det1054
mx (0.5, 7)                   @noisy det429 det850 det913 det1091
mzz (0, 8) (0.5, 8)           @noisy det124 det455
mx (1.5, 0)                   @noisy det225 det646
mzz (1, 1) (1.5, 1)           @noisy det838 det1264
mz (1.5, 1.5)                 @noisy det379 det1264
mx (1.5, 2)                   @noisy det99 det820 det1066 det1106
mzz (1, 3) (1.5, 3)           @noisy det15 det1448
mz (1.5, 3.5)                 @noisy det15 det385
mx (1.5, 4)                   @noisy det101 det251 det1260 det1489
mzz (1.5, 5) (1, 5)           @noisy det176 det644
mz (1.5, 5.5)                 @noisy det176 det353
mx (1.5, 6)                   @noisy det361 det584 det1091 det1321
mzz (1, 7) (1.5, 7)           @noisy det655 det669
mz (1.5, 7.5)                 @noisy det306 det669
mx (1.5, 8)                   @noisy det429 det537
mzz (2, 0) (2.5, 0)           @noisy det659 det1039
mz (2.5, 0.5)                 @noisy det337 det1039
mx (2.5, 1)                   @noisy det646 det672 det823 det1066
mzz (2.5, 2) (2, 2)           @noisy det139 det667
mz (2.5, 2.5)                 @noisy det139 det359
mx (2.5, 3)                   @noisy det99 det798 det1141 det1489
mzz (2, 4) (2.5, 4)           @noisy det198 det1078
mz (2.5, 4.5)                 @noisy det198 det396
mx (2.5, 5)                   @noisy det101 det231 det1301 det1321
mzz (2, 6) (2.5, 6)           @noisy det460 det1061
mz (2.5, 6.5)                 @noisy det344 det1061
mx (2.5, 7)                   @noisy det361 det365 det537 det1272
mzz (2.5, 8) (2, 8)           @noisy det883 det1456
mx (3.5, 0)                   @noisy det441 det823
mzz (3, 1) (3.5, 1)           @noisy det618 det1506
mz (3.5, 1.5)                 @noisy det322 det618
mx (3.5, 2)                   @noisy det672 det781 det798 det1065
mzz (3, 3) (3.5, 3)           @noisy det625 det1254
mz (3.5, 3.5)                 @noisy det360 det1254
mx (3.5, 4)                   @noisy det384 det1141 det1301 det1453
mzz (3.5, 5) (3, 5)           @noisy det8 det432
mz (3.5, 5.5)                 @noisy det8 det339
mx (3.5, 6)                   @noisy det231 det1231 det1272 det1461
mzz (3, 7) (3.5, 7)           @noisy det808 det944
mz (3.5, 7.5)                 @noisy det332 det808
mx (3.5, 8)                   @noisy det365 det438
mzz (4, 0) (4.5, 0)           @noisy det775 det783
mz (4.5, 0.5)                 @noisy det394 det783
mx (4.5, 1)                   @noisy det265 det441 det590 det781
mzz (4.5, 2) (4, 2)           @noisy det136 det1096
mz (4.5, 2.5)                 @noisy det314 det1096
mx (4.5, 3)                   @noisy det1065 det1109 det1303 det1453
mzz (4, 4) (4.5, 4)           @noisy det442 det892
mz (4.5, 4.5)                 @noisy det317 det892
mx (4.5, 5)                   @noisy det110 det384 det611 det1231
mzz (4, 6) (4.5, 6)           @noisy det370 det1503
mz (4.5, 6.5)                 @noisy det380 det1503
mx (4.5, 7)                   @noisy det438 det1055 det1461 det1648
mzz (4.5, 8) (4, 8)           @noisy det301 det723
mx (5.5, 0)                   @noisy det265 det874
mzz (5.5, 1) (5, 1)           @noisy det610 det1319
mz (5.5, 1.5)                 @noisy det376 det1319
mx (5.5, 2)                   @noisy det590 det1132 det1303 det1534
mzz (5, 3) (5.5, 3)           @noisy det242 det1044
mz (5.5, 3.5)                 @noisy det242 det349
mx (5.5, 4)                   @noisy det110 det943 det1109 det1507
mzz (5, 5) (5.5, 5)           @noisy det668 det842
mz (5.5, 5.5)                 @noisy det328 det842
mx (5.5, 6)                   @noisy det611 det1454 det1605 det1648
mzz (5.5, 7) (5, 7)           @noisy det1288 det1468
mz (5.5, 7.5)                 @noisy det288 det1288
mx (5.5, 8)                   @noisy det366 det1055
mzz (6.5, 0) (6, 0)           @noisy det269 det469
mz (6.5, 0.5)                 @noisy det311 det469
mx (6.5, 1)                   @noisy det624 det874 det1283 det1534
mzz (6, 2) (6.5, 2)           @noisy det696 det1476
mz (6.5, 2.5)                 @noisy det286 det1476
mx (6.5, 3)                   @noisy det209 det943 det1132 det1633
mzz (6, 4) (6.5, 4)           @noisy det13 det264
mz (6.5, 4.5)                 @noisy det13 det386
mx (6.5, 5)                   @noisy det239 det1053 det1454 det1507
mzz (6, 6) (6.5, 6)           @noisy det378 det1295
mz (6.5, 6.5)                 @noisy det378 det392
mx (6.5, 7)                   @noisy det366 det999 det1154 det1605
mzz (6, 8) (6.5, 8)           @noisy det212 det1292
mx (7.5, 0)                   @noisy det1173 det1283
mzz (7, 1) (7.5, 1)           @noisy det294 det806
mz (7.5, 1.5)                 @noisy det294 det298
mx (7.5, 2)                   @noisy det85 det209 det624 det1630
mzz (7.5, 3) (7, 3)           @noisy det7 det919
mz (7.5, 3.5)                 @noisy det7 det399
mx (7.5, 4)                   @noisy det520 det906 det1053 det1633
mzz (7, 5) (7.5, 5)           @noisy det990 det1280
mz (7.5, 5.5)                 @noisy det401 det990
mx (7.5, 6)                   @noisy det202 det239 det999 det1464
mzz (7, 7) (7.5, 7)           @noisy det38 det616
mz (7.5, 7.5)                 @noisy det38 det327
mx (7.5, 8)                   @noisy det1037 det1154

--------         25
mxx (0, 1) (0, 0.5)           @noisy det45 det1395
mxx (1, 1.5) (1, 2)           @noisy det463 det1106
mx (0.5, 1.5)                 @noisy det583 det1106
mz (0, 1.5)                   @noisy det422 det1124
mxx (0, 2.5) (0, 3)           @noisy det1059 det1261
mxx (1, 3.5) (1, 4)           @noisy det251 det571
mx (0.5, 3.5)                 @noisy det251 det528
mz (0, 3.5)                   @noisy det217 det1304
mxx (0, 4.5) (0, 5)           @noisy det246 det1542
mxx (1, 6) (1, 5.5)           @noisy det584 det1043
mx (0.5, 5.5)                 @noisy det499 det584
mz (0, 5.5)                   @noisy det833 det1054
mxx (0, 7) (0, 6.5)           @noisy det240 det913
mxx (1, 7.5) (1, 8)           @noisy det429 det850
mx (0.5, 7.5)                 @noisy det429 det523
mz (0, 7.5)                   @noisy det52 det124
mxx (2, 0.5) (2, 1)           @noisy det225 det646
mx (1.5, 0.5)                 @noisy det493 det646
mz (1, 0.5)                   @noisy det422 det576 det622 det1264
mxx (2, 3) (2, 2.5)           @noisy det99 det820
mx (1.5, 2.5)                 @noisy det99 det498
mz (1, 2.5)                   @noisy det15 det217 det838 det1124
mxx (2, 4.5) (2, 5)           @noisy det101 det1260
mx (1.5, 4.5)                 @noisy det101 det506
mz (1, 4.5)                   @noisy det176 det833 det1304 det1448
mxx (2, 6.5) (2, 7)           @noisy det361 det1091
mx (1.5, 6.5)                 @noisy det361 det545
mz (1, 6.5)                   @noisy det52 det644 det669 det1054
mxx (3, 1.5) (3, 2)           @noisy det672 det1066
mx (2.5, 1.5)                 @noisy det495 det672
mz (2, 1.5)                   @noisy det139 det659 det838 det1264
mxx (3, 3.5) (3, 4)           @noisy det1141 det1489
mx (2.5, 3.5)                 @noisy det521 det1141
mz (2, 3.5)                   @noisy det15 det198 det667 det1448
mxx (3, 5.5) (3, 6)           @noisy det231 det1321
mx (2.5, 5.5)                 @noisy det231 det572
mz (2, 5.5)                   @noisy det176 det644 det1061 det1078
mxx (3, 7.5) (3, 8)           @noisy det365 det537
mx (2.5, 7.5)                 @noisy det365 det578
mz (2, 7.5)                   @noisy det460 det655 det669 det883
mxx (4, 0.5) (4, 1)           @noisy det441 det823
mx (3.5, 0.5)                 @noisy det441 det599
mz (3, 0.5)                   @noisy det238 det618 det659 det1039
mxx (4, 2.5) (4, 3)           @noisy det798 det1065
mx (3.5, 2.5)                 @noisy det575 det1065
mz (3, 2.5)                   @noisy det139 det667 det1254 det1506
mxx (4, 4.5) (4, 5)           @noisy det384 det1301
mx (3.5, 4.5)                 @noisy det384 det486
mz (3, 4.5)                   @noisy det8 det198 det625 det1078
mxx (4, 6.5) (4, 7)           @noisy det1272 det1461
mx (3.5, 6.5)                 @noisy det509 det1461
mz (3, 6.5)                   @noisy det432 det460 det808 det1061
mxx (5, 1.5) (5, 2)           @noisy det590 det781
mx (4.5, 1.5)                 @noisy det590 det593
mz (4, 1.5)                   @noisy det618 det775 det1096 det1506
mxx (5, 3.5) (5, 4)           @noisy det1109 det1453
mx (4.5, 3.5)                 @noisy det561 det1109
mz (4, 3.5)                   @noisy det136 det625 det892 det1254
mxx (5, 5.5) (5, 6)           @noisy det611 det1231
mx (4.5, 5.5)                 @noisy det532 det611
mz (4, 5.5)                   @noisy det8 det432 det442 det1503
mxx (5, 7.5) (5, 8)           @noisy det438 det1055
mx (4.5, 7.5)                 @noisy det565 det1055
mz (4, 7.5)                   @noisy det370 det723 det808 det944
mxx (6, 1) (6, 0.5)           @noisy det265 det874
mx (5.5, 0.5)                 @noisy det513 det874
mz (5, 0.5)                   @noisy det775 det783 det1319 det1653
mxx (6, 2.5) (6, 3)           @noisy det1132 det1303
mx (5.5, 2.5)                 @noisy det560 det1132
mz (5, 2.5)                   @noisy det136 det242 det610 det1096
mxx (6, 4.5) (6, 5)           @noisy det110 det1507
mx (5.5, 4.5)                 @noisy det503 det1507
mz (5, 4.5)                   @noisy det442 det842 det892 det1044
mxx (6, 6.5) (6, 7)           @noisy det1605 det1648
mx (5.5, 6.5)                 @noisy det548 det1605
mz (5, 6.5)                   @noisy det370 det668 det1288 det1503
mxx (7, 1.5) (7, 2)           @noisy det624 det1534
mx (6.5, 1.5)                 @noisy det552 det624
mz (6, 1.5)                   @noisy det269 det610 det1319 det1476
mxx (7, 4) (7, 3.5)           @noisy det943 det1633
mx (6.5, 3.5)                 @noisy det472 det1633
mz (6, 3.5)                   @noisy det13 det242 det696 det1044
mxx (7, 5.5) (7, 6)           @noisy det239 det1454
mx (6.5, 5.5)                 @noisy det239 det480
mz (6, 5.5)                   @noisy det264 det378 det668 det842
mxx (7, 7.5) (7, 8)           @noisy det366 det1154
mx (6.5, 7.5)                 @noisy det573 det1154
mz (6, 7.5)                   @noisy det1288 det1292 det1295 det1468
mxx (8, 0.5) (8, 1)           @noisy det1173 det1283
mx (7.5, 0.5)                 @noisy det525 det1173
mz (7, 0.5)                   @noisy det269 det294 det373 det469
mz (8, 1.5)                   @noisy det294 det806
mxx (8, 2.5) (8, 3)           @noisy det209 det1630
mx (7.5, 2.5)                 @noisy det533 det1630
mz (7, 2.5)                   @noisy det7 det696 det806 det1476
mz (8, 3.5)                   @noisy det7 det919
mxx (8, 4.5) (8, 5)           @noisy det520 det1053
mx (7.5, 4.5)                 @noisy det520 det529
mz (7, 4.5)                   @noisy det13 det264 det919 det990
mz (8, 5.5)                   @noisy det990 det1280
mxx (8, 7) (8, 6.5)           @noisy det202 det999
mx (7.5, 6.5)                 @noisy det202 det476
mz (7, 6.5)                   @noisy det38 det378 det1280 det1295
mz (8, 7.5)                   @noisy det38 det616
mxx (0.5, 0.5) (0.5, 0)       @noisy det45 det225
mzz (1, 1) (0.5, 1)           @noisy det422 det576
mxx (0.5, 2.5) (0.5, 2)       @noisy det820 det1261
mzz (1, 3) (0.5, 3)           @noisy det217 det1124
mxx (0.5, 4.5) (0.5, 4)       @noisy det246 det1260
mzz (0.5, 5) (1, 5)           @noisy det833 det1304
mxx (0.5, 6.5) (0.5, 6)       @noisy det240 det1091
mzz (1, 7) (0.5, 7)           @noisy det52 det1054
mzz (1.5, 0) (2, 0)           @noisy det622 det847
mxx (1.5, 1.5) (1.5, 1)       @noisy det463 det1066
mzz (1.5, 2) (2, 2)           @noisy det838 det1264
mxx (1.5, 3.5) (1.5, 3)       @noisy det571 det1489
mzz (1.5, 4) (2, 4)           @noisy det15 det1448
mxx (1.5, 5) (1.5, 5.5)       @noisy det1043 det1321
mzz (1.5, 6) (2, 6)           @noisy det176 det644
mxx (1.5, 7.5) (1.5, 7)       @noisy det537 det850
mzz (1.5, 8) (2, 8)           @noisy det655 det669
mxx (2.5, 0.5) (2.5, 0)       @noisy det225 det823
mzz (3, 1) (2.5, 1)           @noisy det659 det1039
mxx (2.5, 2) (2.5, 2.5)       @noisy det798 det820
mzz (2.5, 3) (3, 3)           @noisy det139 det667
mxx (2.5, 4) (2.5, 4.5)       @noisy det1260 det1301
mzz (2.5, 5) (3, 5)           @noisy det198 det1078
mxx (2.5, 6.5) (2.5, 6)       @noisy det1091 det1272
mzz (2.5, 7) (3, 7)           @noisy det460 det1061
mzz (3.5, 0) (4, 0)           @noisy det238 det900
mxx (3.5, 1) (3.5, 1.5)       @noisy det781 det1066
mzz (3.5, 2) (4, 2)           @noisy det618 det1506
mxx (3.5, 3) (3.5, 3.5)       @noisy det1453 det1489
mzz (4, 4) (3.5, 4)           @noisy det625 det1254
mxx (3.5, 5) (3.5, 5.5)       @noisy det1231 det1321
mzz (3.5, 6) (4, 6)           @noisy det8 det432
mxx (3.5, 7) (3.5, 7.5)       @noisy det438 det537
mzz (3.5, 8) (4, 8)           @noisy det808 det944
mxx (4.5, 0.5) (4.5, 0)       @noisy det265 det823
mzz (5, 1) (4.5, 1)           @noisy det775 det783
mxx (4.5, 2) (4.5, 2.5)       @noisy det798 det1303
mzz (5, 3) (4.5, 3)           @noisy det136 det1096
mxx (4.5, 4.5) (4.5, 4)       @noisy det110 det1301
mzz (5, 5) (4.5, 5)           @noisy det442 det892
mxx (4.5, 6.5) (4.5, 6)       @noisy det1272 det1648
mzz (5, 7) (4.5, 7)           @noisy det370 det1503
mzz (5.5, 0) (6, 0)           @noisy det1325 det1653
mxx (5.5, 1) (5.5, 1.5)       @noisy det781 det1534
mzz (5.5, 2) (6, 2)           @noisy det610 det1319
mxx (5.5, 3) (5.5, 3.5)       @noisy det943 det1453
mzz (5.5, 4) (6, 4)           @noisy det242 det1044
mxx (5.5, 5.5) (5.5, 5)       @noisy det1231 det1454
mzz (6, 6) (5.5, 6)           @noisy det668 det842
mxx (5.5, 7) (5.5, 7.5)       @noisy det366 det438
mzz (5.5, 8) (6, 8)           @noisy det1288 det1468
mxx (6.5, 0) (6.5, 0.5)       @noisy det265 det1283
mzz (6.5, 1) (7, 1)           @noisy det269 det469
mxx (6.5, 2.5) (6.5, 2)       @noisy det209 det1303
mzz (6.5, 3) (7, 3)           @noisy det696 det1476
mxx (6.5, 4.5) (6.5, 4)       @noisy det110 det1053
mzz (6.5, 5) (7, 5)           @noisy det13 det264
mxx (6.5, 6) (6.5, 6.5)       @noisy det999 det1648
mzz (6.5, 7) (7, 7)           @noisy det378 det1295
mzz (7.5, 0) (8, 0)           @noisy det373 det880
mxx (7.5, 1.5) (7.5, 1)       @noisy det85 det1534
mzz (7.5, 2) (8, 2)           @noisy det294 det806
mxx (7.5, 3) (7.5, 3.5)       @noisy det906 det943
mzz (7.5, 4) (8, 4)           @noisy det7 det919
mxx (7.5, 5) (7.5, 5.5)       @noisy det1454 det1464
mzz (7.5, 6) (8, 6)           @noisy det990 det1280
mxx (7.5, 7.5) (7.5, 7)       @noisy det366 det1037
mzz (7.5, 8) (8, 8)           @noisy det38 det616

--------         26
mz (0, 0.5)                   @noisy det422 det576
mxx (0, 1.5) (0, 2)           @noisy det463 det832
mx (0.5, 1.5)                 @noisy det583 det832
mz (1, 1.5)                   @noisy det217 det576 det838 det1264
mz (0, 2.5)                   @noisy det217 det1124
mxx (0, 3.5) (0, 4)           @noisy det215 det571
mx (0.5, 3.5)                 @noisy det215 det528
mz (1, 3.5)                   @noisy det15 det833 det1124 det1448
mz (0, 4.5)                   @noisy det833 det1304
mxx (0, 5.5) (0, 6)           @noisy det1043 det1486
mx (0.5, 5.5)                 @noisy det499 det1486
mz (1, 5.5)                   @noisy det52 det176 det644 det1304
mz (0, 6.5)                   @noisy det52 det1054
mxx (0, 7.5) (0, 8)           @noisy det631 det850
mx (0.5, 7.5)                 @noisy det523 det631
mz (1, 7.5)                   @noisy det455 det655 det669 det1054
mxx (1, 0.5) (1, 1)           @noisy det225 det605
mx (1.5, 0.5)                 @noisy det493 det605
mz (2, 0.5)                   @noisy det659 det838 det847 det1039
mxx (1, 2.5) (1, 3)           @noisy det63 det820
mx (1.5, 2.5)                 @noisy det63 det498
mz (2, 2.5)                   @noisy det139 det667 det1264 det1448
mxx (1, 4.5) (1, 5)           @noisy det1260 det1582
mx (1.5, 4.5)                 @noisy det506 det1582
mz (2, 4.5)                   @noisy det15 det198 det644 det1078
mxx (1, 6.5) (1, 7)           @noisy det449 det1091
mx (1.5, 6.5)                 @noisy det449 det545
mz (2, 6.5)                   @noisy det176 det460 det655 det1061
mxx (2, 1.5) (2, 2)           @noisy det426 det1066
mx (2.5, 1.5)                 @noisy det426 det495
mz (3, 1.5)                   @noisy det618 det667 det1039 det1506
mxx (2, 3.5) (2, 4)           @noisy det367 det1489
mx (2.5, 3.5)                 @noisy det367 det521
mz (3, 3.5)                   @noisy det139 det625 det1078 det1254
mxx (2, 5.5) (2, 6)           @noisy det1100 det1321
mx (2.5, 5.5)                 @noisy det572 det1100
mz (3, 5.5)                   @noisy det8 det198 det432 det460
mxx (2, 7.5) (2, 8)           @noisy det537 det1236
mx (2.5, 7.5)                 @noisy det578 det1236
mz (3, 7.5)                   @noisy det808 det944 det1061 det1456
mxx (3, 1) (3, 0.5)           @noisy det84 det823
mx (3.5, 0.5)                 @noisy det84 det599
mz (4, 0.5)                   @noisy det775 det783 det900 det1506
mxx (3, 2.5) (3, 3)           @noisy det798 det1555
mx (3.5, 2.5)                 @noisy det575 det1555
mz (4, 2.5)                   @noisy det136 det618 det625 det1096
mxx (3, 4.5) (3, 5)           @noisy det1301 det1644
mx (3.5, 4.5)                 @noisy det486 det1644
mz (4, 4.5)                   @noisy det432 det442 det892 det1254
mxx (3, 7) (3, 6.5)           @noisy det826 det1272
mx (3.5, 6.5)                 @noisy det509 det826
mz (4, 6.5)                   @noisy det8 det370 det944 det1503
mxx (4, 1.5) (4, 2)           @noisy det781 det824
mx (4.5, 1.5)                 @noisy det593 det824
mz (5, 1.5)                   @noisy det136 det610 det783 det1319
mxx (4, 4) (4, 3.5)           @noisy det1297 det1453
mx (4.5, 3.5)                 @noisy det561 det1297
mz (5, 3.5)                   @noisy det242 det442 det1044 det1096
mxx (4, 5.5) (4, 6)           @noisy det1000 det1231
mx (4.5, 5.5)                 @noisy det532 det1000
mz (5, 5.5)                   @noisy det370 det668 det842 det892
mxx (4, 7.5) (4, 8)           @noisy det438 det1504
mx (4.5, 7.5)                 @noisy det565 det1504
mz (5, 7.5)                   @noisy det301 det1288 det1468 det1503
mxx (5, 0.5) (5, 1)           @noisy det265 det305
mx (5.5, 0.5)                 @noisy det305 det513
mz (6, 0.5)                   @noisy det269 det469 det610 det1325
mxx (5, 3) (5, 2.5)           @noisy det281 det1303
mx (5.5, 2.5)                 @noisy det281 det560
mz (6, 2.5)                   @noisy det696 det1044 det1319 det1476
mxx (5, 4.5) (5, 5)           @noisy det110 det1415
mx (5.5, 4.5)                 @noisy det503 det1415
mz (6, 4.5)                   @noisy det13 det242 det264 det668
mxx (5, 6.5) (5, 7)           @noisy det1062 det1648
mx (5.5, 6.5)                 @noisy det548 det1062
mz (6, 6.5)                   @noisy det378 det842 det1295 det1468
mxx (6, 1.5) (6, 2)           @noisy det221 det1534
mx (6.5, 1.5)                 @noisy det221 det552
mz (7, 1.5)                   @noisy det294 det469 det696 det806
mxx (6, 3.5) (6, 4)           @noisy det91 det943
mx (6.5, 3.5)                 @noisy det91 det472
mz (7, 3.5)                   @noisy det7 det264 det919 det1476
mxx (6, 6) (6, 5.5)           @noisy det815 det1454
mx (6.5, 5.5)                 @noisy det480 det815
mz (7, 5.5)                   @noisy det13 det990 det1280 det1295
mxx (6, 7.5) (6, 8)           @noisy det71 det366
mx (6.5, 7.5)                 @noisy det71 det573
mz (7, 7.5)                   @noisy det38 det212 det378 det616
mxx (7, 0.5) (7, 1)           @noisy det185 det1283
mx (7.5, 0.5)                 @noisy det185 det525
mz (8, 0.5)                   @noisy det806 det880
mxx (8, 2) (8, 1.5)           @noisy det85 det1444
mxx (7, 2.5) (7, 3)           @noisy det209 det821
mx (7.5, 2.5)                 @noisy det533 det821
mz (8, 2.5)                   @noisy det294 det919
mxx (8, 3.5) (8, 4)           @noisy det389 det906
mxx (7, 4.5) (7, 5)           @noisy det1053 det1256
mx (7.5, 4.5)                 @noisy det529 det1256
mz (8, 4.5)                   @noisy det7 det1280
mxx (8, 5.5) (8, 6)           @noisy det478 det1464
mxx (7, 6.5) (7, 7)           @noisy det952 det999
mx (7.5, 6.5)                 @noisy det476 det952
mz (8, 6.5)                   @noisy det616 det990
mxx (8, 7.5) (8, 8)           @noisy det1037 det1269
mxx (0.5, 0.5) (0.5, 1)       @noisy det45 det225
mzz (1, 0) (0.5, 0)           @noisy det422 det576
mxx (0.5, 2.5) (0.5, 3)       @noisy det820 det1261
mzz (1, 2) (0.5, 2)           @noisy det217 det1124
mxx (0.5, 5) (0.5, 4.5)       @noisy det246 det1260
mzz (1, 4) (0.5, 4)           @noisy det833 det1304
mxx (0.5, 6.5) (0.5, 7)       @noisy det240 det1091
mzz (0.5, 6) (1, 6)           @noisy det52 det1054
mzz (1, 8) (0.5, 8)           @noisy det124 det455
mxx (1.5, 1.5) (1.5, 2)       @noisy det463 det1066
mzz (1.5, 1) (2, 1)           @noisy det838 det1264
mxx (1.5, 4) (1.5, 3.5)       @noisy det571 det1489
mzz (2, 3) (1.5, 3)           @noisy det15 det1448
mxx (1.5, 5.5) (1.5, 6)       @noisy det1043 det1321
mzz (1.5, 5) (2, 5)           @noisy det176 det644
mxx (1.5, 7.5) (1.5, 8)       @noisy det537 det850
mzz (1.5, 7) (2, 7)           @noisy det655 det669
mxx (2.5, 0.5) (2.5, 1)       @noisy det225 det823
mzz (2.5, 0) (3, 0)           @noisy det659 det1039
mxx (2.5, 2.5) (2.5, 3)       @noisy det798 det820
mzz (2.5, 2) (3, 2)           @noisy det139 det667
mxx (2.5, 4.5) (2.5, 5)       @noisy det1260 det1301
mzz (2.5, 4) (3, 4)           @noisy det198 det1078
mxx (2.5, 7) (2.5, 6.5)       @noisy det1091 det1272
mzz (3, 6) (2.5, 6)           @noisy det460 det1061
mzz (2.5, 8) (3, 8)           @noisy det883 det1456
mxx (3.5, 1.5) (3.5, 2)       @noisy det781 det1066
mzz (3.5, 1) (4, 1)           @noisy det618 det1506
mxx (3.5, 3.5) (3.5, 4)       @noisy det1453 det1489
mzz (3.5, 3) (4, 3)           @noisy det625 det1254
mxx (3.5, 5.5) (3.5, 6)       @noisy det1231 det1321
mzz (3.5, 5) (4, 5)           @noisy det8 det432
mxx (3.5, 7.5) (3.5, 8)       @noisy det438 det537
mzz (3.5, 7) (4, 7)           @noisy det808 det944
mxx (4.5, 0.5) (4.5, 1)       @noisy det265 det823
mzz (5, 0) (4.5, 0)           @noisy det775 det783
mxx (4.5, 2.5) (4.5, 3)       @noisy det798 det1303
mzz (4.5, 2) (5, 2)           @noisy det136 det1096
mxx (4.5, 4.5) (4.5, 5)       @noisy det110 det1301
mzz (5, 4) (4.5, 4)           @noisy det442 det892
mxx (4.5, 6.5) (4.5, 7)       @noisy det1272 det1648
mzz (5, 6) (4.5, 6)           @noisy det370 det1503
mzz (4.5, 8) (5, 8)           @noisy det301 det723
mxx (5.5, 1.5) (5.5, 2)       @noisy det781 det1534
mzz (5.5, 1) (6, 1)           @noisy det610 det1319
mxx (5.5, 3.5) (5.5, 4)       @noisy det943 det1453
mzz (5.5, 3) (6, 3)           @noisy det242 det1044
mxx (5.5, 5.5) (5.5, 6)       @noisy det1231 det1454
mzz (5.5, 5) (6, 5)           @noisy det668 det842
mxx (5.5, 7.5) (5.5, 8)       @noisy det366 det438
mzz (5.5, 7) (6, 7)           @noisy det1288 det1468
mxx (6.5, 0.5) (6.5, 1)       @noisy det265 det1283
mzz (6.5, 0) (7, 0)           @noisy det269 det469
mxx (6.5, 2.5) (6.5, 3)       @noisy det209 det1303
mzz (6.5, 2) (7, 2)           @noisy det696 det1476
mxx (6.5, 5) (6.5, 4.5)       @noisy det110 det1053
mzz (7, 4) (6.5, 4)           @noisy det13 det264
mxx (6.5, 6.5) (6.5, 7)       @noisy det999 det1648
mzz (6.5, 6) (7, 6)           @noisy det378 det1295
mzz (6.5, 8) (7, 8)           @noisy det212 det1292
mxx (7.5, 2) (7.5, 1.5)       @noisy det85 det1534
mzz (7.5, 1) (8, 1)           @noisy det294 det806
mxx (7.5, 3.5) (7.5, 4)       @noisy det906 det943
mzz (7.5, 3) (8, 3)           @noisy det7 det919
mxx (7.5, 5.5) (7.5, 6)       @noisy det1454 det1464
mzz (7.5, 5) (8, 5)           @noisy det990 det1280
mxx (7.5, 8) (7.5, 7.5)       @noisy det366 det1037
mzz (8, 7) (7.5, 7)           @noisy det38 det616

--------         27
mxx (0, 0.5) (0, 0)           @noisy det45 det792
mzz (0, 1.5) (0.5, 1.5)       @noisy det576 det1124
mxx (1, 1) (1, 1.5)           @noisy det463 det832
mxx (0, 2) (0, 2.5)           @noisy det827 det1261
mzz (0, 3.5) (0.5, 3.5)       @noisy det1124 det1304
mxx (1, 3) (1, 3.5)           @noisy det215 det571
mxx (0, 4) (0, 4.5)           @noisy det246 det852
mzz (0.5, 5.5) (0, 5.5)       @noisy det1054 det1304
mxx (1, 5) (1, 5.5)           @noisy det1043 det1486
mxx (0, 6.5) (0, 6)           @noisy det240 det452
mzz (0, 7.5) (0.5, 7.5)       @noisy det124 det1054
mxx (1, 7.5) (1, 7)           @noisy det631 det850
mzz (1, 0.5) (1.5, 0.5)       @noisy det847 det1264
mxx (2, 0) (2, 0.5)           @noisy det225 det605
mzz (1, 2.5) (1.5, 2.5)       @noisy det15 det1264
mxx (2, 2) (2, 2.5)           @noisy det63 det820
mzz (1.5, 4.5) (1, 4.5)       @noisy det15 det176
mxx (2, 4.5) (2, 4)           @noisy det1260 det1582
mzz (1, 6.5) (1.5, 6.5)       @noisy det176 det669
mxx (2, 6.5) (2, 6)           @noisy det449 det1091
mzz (2, 1.5) (2.5, 1.5)       @noisy det139 det1039
mxx (3, 1.5) (3, 1)           @noisy det426 det1066
mzz (2, 3.5) (2.5, 3.5)       @noisy det139 det198
mxx (3, 3.5) (3, 3)           @noisy det367 det1489
mzz (2, 5.5) (2.5, 5.5)       @noisy det198 det1061
mxx (3, 5) (3, 5.5)           @noisy det1100 det1321
mzz (2.5, 7.5) (2, 7.5)       @noisy det883 det1061
mxx (3, 7.5) (3, 7)           @noisy det537 det1236
mzz (3.5, 0.5) (3, 0.5)       @noisy det618 det900
mxx (4, 0) (4, 0.5)           @noisy det84 det823
mzz (3, 2.5) (3.5, 2.5)       @noisy det618 det1254
mxx (4, 2) (4, 2.5)           @noisy det798 det1555
mzz (3, 4.5) (3.5, 4.5)       @noisy det8 det1254
mxx (4, 4.5) (4, 4)           @noisy det1301 det1644
mzz (3.5, 6.5) (3, 6.5)       @noisy det8 det808
mxx (4, 6) (4, 6.5)           @noisy det826 det1272
mzz (4, 1.5) (4.5, 1.5)       @noisy det783 det1096
mxx (5, 1) (5, 1.5)           @noisy det781 det824
mzz (4.5, 3.5) (4, 3.5)       @noisy det892 det1096
mxx (5, 3.5) (5, 3)           @noisy det1297 det1453
mzz (4, 5.5) (4.5, 5.5)       @noisy det892 det1503
mxx (5, 5.5) (5, 5)           @noisy det1000 det1231
mzz (4, 7.5) (4.5, 7.5)       @noisy det723 det1503
mxx (5, 7) (5, 7.5)           @noisy det438 det1504
mzz (5, 0.5) (5.5, 0.5)       @noisy det1319 det1325
mxx (6, 0) (6, 0.5)           @noisy det265 det305
mzz (5.5, 2.5) (5, 2.5)       @noisy det242 det1319
mxx (6, 2.5) (6, 2)           @noisy det281 det1303
mzz (5, 4.5) (5.5, 4.5)       @noisy det242 det842
mxx (6, 4) (6, 4.5)           @noisy det110 det1415
mzz (5, 6.5) (5.5, 6.5)       @noisy det842 det1288
mxx (6, 6.5) (6, 6)           @noisy det1062 det1648
mzz (6, 1.5) (6.5, 1.5)       @noisy det469 det1476
mxx (7, 1.5) (7, 1)           @noisy det221 det1534
mzz (6, 3.5) (6.5, 3.5)       @noisy det13 det1476
mxx (7, 3) (7, 3.5)           @noisy det91 det943
mzz (6.5, 5.5) (6, 5.5)       @noisy det13 det378
mxx (7, 5.5) (7, 5)           @noisy det815 det1454
mzz (6, 7.5) (6.5, 7.5)       @noisy det378 det1292
mxx (7, 7.5) (7, 7)           @noisy det71 det366
mzz (7, 0.5) (7.5, 0.5)       @noisy det294 det880
mxx (8, 0.5) (8, 0)           @noisy det185 det1283
mzz (7.5, 2.5) (7, 2.5)       @noisy det7 det294
mxx (8, 2.5) (8, 2)           @noisy det209 det821
mzz (7, 4.5) (7.5, 4.5)       @noisy det7 det990
mxx (8, 4) (8, 4.5)           @noisy det1053 det1256
mzz (7, 6.5) (7.5, 6.5)       @noisy det38 det990
mxx (8, 6.5) (8, 6)           @noisy det952 det999
mzz (0, 1) (0.5, 1)           @noisy det422 det576
mz (0.5, 0.5)                 @noisy det422 det753
mx (0.5, 0)                   @noisy det225 det792
mzz (0, 3) (0.5, 3)           @noisy det217 det1124
mz (0.5, 2.5)                 @noisy det217 det745
mx (0.5, 2)                   @noisy det463 det820 det827 det832
mzz (0.5, 5) (0, 5)           @noisy det833 det1304
mz (0.5, 4.5)                 @noisy det752 det833
mx (0.5, 4)                   @noisy det215 det571 det852 det1260
mzz (0, 7) (0.5, 7)           @noisy det52 det1054
mz (0.5, 6.5)                 @noisy det52 det786
mx (0.5, 6)                   @noisy det452 det1043 det1091 det1486
mx (0.5, 8)                   @noisy det631 det850
mzz (1, 0) (1.5, 0)           @noisy det622 det847
mzz (1, 2) (1.5, 2)           @noisy det838 det1264
mz (1.5, 1.5)                 @noisy det712 det838
mx (1.5, 1)                   @noisy det225 det605 det832 det1066
mzz (1.5, 4) (1, 4)           @noisy det15 det1448
mz (1.5, 3.5)                 @noisy det737 det1448
mx (1.5, 3)                   @noisy det63 det215 det820 det1489
mzz (1, 6) (1.5, 6)           @noisy det176 det644
mz (1.5, 5.5)                 @noisy det644 det709
mx (1.5, 5)                   @noisy det1260 det1321 det1486 det1582
mzz (1, 8) (1.5, 8)           @noisy det655 det669
mz (1.5, 7.5)                 @noisy det655 det728
mx (1.5, 7)                   @noisy det449 det537 det631 det1091
mzz (2, 1) (2.5, 1)           @noisy det659 det1039
mz (2.5, 0.5)                 @noisy det659 det698
mx (2.5, 0)                   @noisy det605 det823
mzz (2, 3) (2.5, 3)           @noisy det139 det667
mz (2.5, 2.5)                 @noisy det667 det785
mx (2.5, 2)                   @noisy det63 det426 det798 det1066
mzz (2, 5) (2.5, 5)           @noisy det198 det1078
mz (2.5, 4.5)                 @noisy det683 det1078
mx (2.5, 4)                   @noisy det367 det1301 det1489 det1582
mzz (2.5, 7) (2, 7)           @noisy det460 det1061
mz (2.5, 6.5)                 @noisy det460 det701
mx (2.5, 6)                   @noisy det449 det1100 det1272 det1321
mx (2.5, 8)                   @noisy det537 det1236
mzz (3.5, 0) (3, 0)           @noisy det238 det900
mzz (3, 2) (3.5, 2)           @noisy det618 det1506
mz (3.5, 1.5)                 @noisy det755 det1506
mx (3.5, 1)                   @noisy det84 det426 det781 det823
mzz (3, 4) (3.5, 4)           @noisy det625 det1254
mz (3.5, 3.5)                 @noisy det625 det690
mx (3.5, 3)                   @noisy det367 det798 det1453 det1555
mzz (3.5, 6) (3, 6)           @noisy det8 det432
mz (3.5, 5.5)                 @noisy det432 det692
mx (3.5, 5)                   @noisy det1100 det1231 det1301 det1644
mzz (3, 8) (3.5, 8)           @noisy det808 det944
mz (3.5, 7.5)                 @noisy det748 det944
mx (3.5, 7)                   @noisy det438 det826 det1236 det1272
mzz (4, 1) (4.5, 1)           @noisy det775 det783
mz (4.5, 0.5)                 @noisy det749 det775
mx (4.5, 0)                   @noisy det84 det265
mzz (4.5, 3) (4, 3)           @noisy det136 det1096
mz (4.5, 2.5)                 @noisy det136 det743
mx (4.5, 2)                   @noisy det781 det824 det1303 det1555
mzz (4, 5) (4.5, 5)           @noisy det442 det892
mz (4.5, 4.5)                 @noisy det442 det747
mx (4.5, 4)                   @noisy det110 det1297 det1453 det1644
mzz (4, 7) (4.5, 7)           @noisy det370 det1503
mz (4.5, 6.5)                 @noisy det370 det674
mx (4.5, 6)                   @noisy det826 det1000 det1231 det1648
mx (4.5, 8)                   @noisy det438 det1504
mzz (5, 0) (5.5, 0)           @noisy det1325 det1653
mzz (5.5, 2) (5, 2)           @noisy det610 det1319
mz (5.5, 1.5)                 @noisy det610 det795
mx (5.5, 1)                   @noisy det265 det305 det824 det1534
mzz (5, 4) (5.5, 4)           @noisy det242 det1044
mz (5.5, 3.5)                 @noisy det704 det1044
mx (5.5, 3)                   @noisy det281 det943 det1297 det1303
mzz (5, 6) (5.5, 6)           @noisy det668 det842
mz (5.5, 5.5)                 @noisy det668 det782
mx (5.5, 5)                   @noisy det110 det1000 det1415 det1454
mzz (5.5, 8) (5, 8)           @noisy det1288 det1468
mz (5.5, 7.5)                 @noisy det697 det1468
mx (5.5, 7)                   @noisy det366 det1062 det1504 det1648
mzz (6, 1) (6.5, 1)           @noisy det269 det469
mz (6.5, 0.5)                 @noisy det269 det736
mx (6.5, 0)                   @noisy det305 det1283
mzz (6, 3) (6.5, 3)           @noisy det696 det1476
mz (6.5, 2.5)                 @noisy det691 det696
mx (6.5, 2)                   @noisy det209 det221 det281 det1534
mzz (6.5, 5) (6, 5)           @noisy det13 det264
mz (6.5, 4.5)                 @noisy det264 det799
mx (6.5, 4)                   @noisy det91 det943 det1053 det1415
mzz (6, 7) (6.5, 7)           @noisy det378 det1295
mz (6.5, 6.5)                 @noisy det742 det1295
mx (6.5, 6)                   @noisy det815 det999 det1062 det1454
mx (6.5, 8)                   @noisy det71 det366
mzz (7, 0) (7.5, 0)           @noisy det373 det880
mzz (7.5, 2) (7, 2)           @noisy det294 det806
mz (7.5, 1.5)                 @noisy det768 det806
mx (7.5, 1)                   @noisy det85 det185 det221 det1283
mzz (7, 4) (7.5, 4)           @noisy det7 det919
mz (7.5, 3.5)                 @noisy det686 det919
mx (7.5, 3)                   @noisy det91 det209 det821 det906
mzz (7, 6) (7.5, 6)           @noisy det990 det1280
mz (7.5, 5.5)                 @noisy det765 det1280
mx (7.5, 5)                   @noisy det815 det1053 det1256 det1464
mzz (7.5, 8) (7, 8)           @noisy det38 det616
mz (7.5, 7.5)                 @noisy det616 det693
mx (7.5, 7)                   @noisy det71 det952 det999 det1037

--------         28
mzz (1, 1.5) (0.5, 1.5)       @noisy det576 det1124
mxx (0, 1.5) (0, 1)           @noisy det463 det832
mzz (1, 3.5) (0.5, 3.5)       @noisy det1124 det1304
mxx (0, 3.5) (0, 3)           @noisy det215 det571
mzz (0.5, 5.5) (1, 5.5)       @noisy det1054 det1304
mxx (0, 5.5) (0, 5)           @noisy det1043 det1486
mzz (1, 7.5) (0.5, 7.5)       @noisy det124 det1054
mxx (0, 7) (0, 7.5)           @noisy det631 det850
mzz (1.5, 0.5) (2, 0.5)       @noisy det847 det1264
mxx (1, 0.5) (1, 0)           @noisy det225 det605
mzz (1.5, 2.5) (2, 2.5)       @noisy det15 det1264
mxx (1, 2) (1, 2.5)           @noisy det63 det820
mzz (1.5, 4.5) (2, 4.5)       @noisy det15 det176
mxx (1, 4) (1, 4.5)           @noisy det1260 det1582
mzz (1.5, 6.5) (2, 6.5)       @noisy det176 det669
mxx (1, 6.5) (1, 6)           @noisy det449 det1091
mzz (3, 1.5) (2.5, 1.5)       @noisy det139 det1039
mxx (2, 1) (2, 1.5)           @noisy det426 det1066
mzz (2.5, 3.5) (3, 3.5)       @noisy det139 det198
mxx (2, 3.5) (2, 3)           @noisy det367 det1489
mzz (2.5, 5.5) (3, 5.5)       @noisy det198 det1061
mxx (2, 5.5) (2, 5)           @noisy det1100 det1321
mzz (2.5, 7.5) (3, 7.5)       @noisy det883 det1061
mxx (2, 7) (2, 7.5)           @noisy det537 det1236
mzz (3.5, 0.5) (4, 0.5)       @noisy det618 det900
mxx (3, 0) (3, 0.5)           @noisy det84 det823
mzz (3.5, 2.5) (4, 2.5)       @noisy det618 det1254
mxx (3, 2.5) (3, 2)           @noisy det798 det1555
mzz (4, 4.5) (3.5, 4.5)       @noisy det8 det1254
mxx (3, 4.5) (3, 4)           @noisy det1301 det1644
mzz (3.5, 6.5) (4, 6.5)       @noisy det8 det808
mxx (3, 6) (3, 6.5)           @noisy det826 det1272
mzz (5, 1.5) (4.5, 1.5)       @noisy det783 det1096
mxx (4, 1.5) (4, 1)           @noisy det781 det824
mzz (5, 3.5) (4.5, 3.5)       @noisy det892 det1096
mxx (4, 3) (4, 3.5)           @noisy det1297 det1453
mzz (5, 5.5) (4.5, 5.5)       @noisy det892 det1503
mxx (4, 5) (4, 5.5)           @noisy det1000 det1231
mzz (5, 7.5) (4.5, 7.5)       @noisy det723 det1503
mxx (4, 7) (4, 7.5)           @noisy det438 det1504
mzz (5.5, 0.5) (6, 0.5)       @noisy det1319 det1325
mxx (5, 0) (5, 0.5)           @noisy det265 det305
mzz (5.5, 2.5) (6, 2.5)       @noisy det242 det1319
mxx (5, 2) (5, 2.5)           @noisy det281 det1303
mzz (5.5, 4.5) (6, 4.5)       @noisy det242 det842
mxx (5, 4.5) (5, 4)           @noisy det110 det1415
mzz (6, 6.5) (5.5, 6.5)       @noisy det842 det1288
mxx (5, 6) (5, 6.5)           @noisy det1062 det1648
mzz (6.5, 1.5) (7, 1.5)       @noisy det469 det1476
mxx (6, 1.5) (6, 1)           @noisy det221 det1534
mzz (6.5, 3.5) (7, 3.5)       @noisy det13 det1476
mxx (6, 3.5) (6, 3)           @noisy det91 det943
mzz (6.5, 5.5) (7, 5.5)       @noisy det13 det378
mxx (6, 5) (6, 5.5)           @noisy det815 det1454
mzz (6.5, 7.5) (7, 7.5)       @noisy det378 det1292
mxx (6, 7.5) (6, 7)           @noisy det71 det366
mzz (7.5, 0.5) (8, 0.5)       @noisy det294 det880
mxx (7, 0.5) (7, 0)           @noisy det185 det1283
mxx (8, 1.5) (8, 1)           @noisy det85 det1444
mzz (7.5, 2.5) (8, 2.5)       @noisy det7 det294
mxx (7, 2) (7, 2.5)           @noisy det209 det821
mxx (8, 3) (8, 3.5)           @noisy det389 det906
mzz (7.5, 4.5) (8, 4.5)       @noisy det7 det990
mxx (7, 4.5) (7, 4)           @noisy det1053 det1256
mxx (8, 5) (8, 5.5)           @noisy det478 det1464
mzz (7.5, 6.5) (8, 6.5)       @noisy det38 det990
mxx (7, 6.5) (7, 6)           @noisy det952 det999
mxx (8, 7) (8, 7.5)           @noisy det1037 det1269
mzz (0.5, 0) (0, 0)           @noisy det576 det1148
mz (0.5, 0.5)                 @noisy det753 det1148
mx (0.5, 1)                   @noisy det45 det463 det605 det832
mzz (0, 2) (0.5, 2)           @noisy det444 det1124
mz (0.5, 2.5)                 @noisy det444 det745
mx (0.5, 3)                   @noisy det63 det215 det571 det1261
mzz (0, 4) (0.5, 4)           @noisy det608 det1304
mz (0.5, 4.5)                 @noisy det608 det752
mx (0.5, 5)                   @noisy det246 det1043 det1486 det1582
mzz (0.5, 6) (0, 6)           @noisy det278 det1054
mz (0.5, 6.5)                 @noisy det278 det786
mx (0.5, 7)                   @noisy det240 det449 det631 det850
mzz (0, 8) (0.5, 8)           @noisy det124 det926
mx (1.5, 0)                   @noisy det225 det605
mzz (1, 1) (1.5, 1)           @noisy det639 det1264
mz (1.5, 1.5)                 @noisy det639 det712
mx (1.5, 2)                   @noisy det63 det426 det463 det820
mzz (1, 3) (1.5, 3)           @noisy det15 det647
mz (1.5, 3.5)                 @noisy det647 det737
mx (1.5, 4)                   @noisy det367 det571 det1260 det1582
mzz (1.5, 5) (1, 5)           @noisy det176 det871
mz (1.5, 5.5)                 @noisy det709 det871
mx (1.5, 6)                   @noisy det449 det1043 det1091 det1100
mzz (1, 7) (1.5, 7)           @noisy det255 det669
mz (1.5, 7.5)                 @noisy det255 det728
mx (1.5, 8)                   @noisy det850 det1236
mzz (2, 0) (2.5, 0)           @noisy det822 det1039
mz (2.5, 0.5)                 @noisy det698 det822
mx (2.5, 1)                   @noisy det84 det225 det426 det1066
mzz (2.5, 2) (2, 2)           @noisy det139 det1296
mz (2.5, 2.5)                 @noisy det785 det1296
mx (2.5, 3)                   @noisy det367 det820 det1489 det1555
mzz (2, 4) (2.5, 4)           @noisy det198 det1498
mz (2.5, 4.5)                 @noisy det683 det1498
mx (2.5, 5)                   @noisy det1100 det1260 det1321 det1644
mzz (2, 6) (2.5, 6)           @noisy det1061 det1174
mz (2.5, 6.5)                 @noisy det701 det1174
mx (2.5, 7)                   @noisy det537 det826 det1091 det1236
mzz (2.5, 8) (2, 8)           @noisy det652 det883
mx (3.5, 0)                   @noisy det84 det823
mzz (3, 1) (3.5, 1)           @noisy det606 det618
mz (3.5, 1.5)                 @noisy det606 det755
mx (3.5, 2)                   @noisy det798 det824 det1066 det1555
mzz (3, 3) (3.5, 3)           @noisy det595 det1254
mz (3.5, 3.5)                 @noisy det595 det690
mx (3.5, 4)                   @noisy det1297 det1301 det1489 det1644
mzz (3.5, 5) (3, 5)           @noisy det8 det374
mz (3.5, 5.5)                 @noisy det374 det692
mx (3.5, 6)                   @noisy det826 det1000 det1272 det1321
mzz (3, 7) (3.5, 7)           @noisy det808 det1310
mz (3.5, 7.5)                 @noisy det748 det1310
mx (3.5, 8)                   @noisy det537 det1504
mzz (4, 0) (4.5, 0)           @noisy det232 det783
mz (4.5, 0.5)                 @noisy det232 det749
mx (4.5, 1)                   @noisy det305 det781 det823 det824
mzz (4.5, 2) (4, 2)           @noisy det1096 det1484
mz (4.5, 2.5)                 @noisy det743 det1484
mx (4.5, 3)                   @noisy det281 det798 det1297 det1453
mzz (4, 4) (4.5, 4)           @noisy det892 det1516
mz (4.5, 4.5)                 @noisy det747 det1516
mx (4.5, 5)                   @noisy det1000 det1231 det1301 det1415
mzz (4, 6) (4.5, 6)           @noisy det51 det1503
mz (4.5, 6.5)                 @noisy det51 det674
mx (4.5, 7)                   @noisy det438 det1062 det1272 det1504
mzz (4.5, 8) (4, 8)           @noisy det723 det1072
mx (5.5, 0)                   @noisy det265 det305
mzz (5.5, 1) (5, 1)           @noisy det226 det1319
mz (5.5, 1.5)                 @noisy det226 det795
mx (5.5, 2)                   @noisy det221 det281 det781 det1303
mzz (5, 3) (5.5, 3)           @noisy det242 det1142
mz (5.5, 3.5)                 @noisy det704 det1142
mx (5.5, 4)                   @noisy det91 det110 det1415 det1453
mzz (5, 5) (5.5, 5)           @noisy det496 det842
mz (5.5, 5.5)                 @noisy det496 det782
mx (5.5, 6)                   @noisy det815 det1062 det1231 det1648
mzz (5.5, 7) (5, 7)           @noisy det869 det1288
mz (5.5, 7.5)                 @noisy det697 det869
mx (5.5, 8)                   @noisy det71 det438
mzz (6.5, 0) (6, 0)           @noisy det469 det853
mz (6.5, 0.5)                 @noisy det736 det853
mx (6.5, 1)                   @noisy det185 det221 det265 det1534
mzz (6, 2) (6.5, 2)           @noisy det60 det1476
mz (6.5, 2.5)                 @noisy det60 det691
mx (6.5, 3)                   @noisy det91 det821 det943 det1303
mzz (6, 4) (6.5, 4)           @noisy det13 det1286
mz (6.5, 4.5)                 @noisy det799 det1286
mx (6.5, 5)                   @noisy det110 det815 det1256 det1454
mzz (6, 6) (6.5, 6)           @noisy det378 det1596
mz (6.5, 6.5)                 @noisy det742 det1596
mx (6.5, 7)                   @noisy det71 det366 det952 det1648
mzz (6, 8) (6.5, 8)           @noisy det623 det1292
mx (7.5, 0)                   @noisy det185 det1283
mzz (7, 1) (7.5, 1)           @noisy det294 det803
mz (7.5, 1.5)                 @noisy det768 det803
mx (7.5, 2)                   @noisy det209 det821 det1444 det1534
mzz (7.5, 3) (7, 3)           @noisy det7 det1332
mz (7.5, 3.5)                 @noisy det686 det1332
mx (7.5, 4)                   @noisy det389 det943 det1053 det1256
mzz (7, 5) (7.5, 5)           @noisy det990 det1309
mz (7.5, 5.5)                 @noisy det765 det1309
mx (7.5, 6)                   @noisy det478 det952 det999 det1454
mzz (7, 7) (7.5, 7)           @noisy det12 det38
mz (7.5, 7.5)                 @noisy det12 det693
mx (7.5, 8)                   @noisy det366 det1269

--------         29
mxx (0, 1) (0, 0.5)           @noisy det45 det792
mxx (1, 1.5) (1, 2)           @noisy det463 det832
mx (0.5, 1.5)                 @noisy det463 det905
mz (0, 1.5)                   @noisy det444 det576
mxx (0, 2.5) (0, 3)           @noisy det827 det1261
mxx (1, 3.5) (1, 4)           @noisy det215 det571
mx (0.5, 3.5)                 @noisy det571 det984
mz (0, 3.5)                   @noisy det608 det1124
mxx (0, 4.5) (0, 5)           @noisy det246 det852
mxx (1, 6) (1, 5.5)           @noisy det1043 det1486
mx (0.5, 5.5)                 @noisy det954 det1043
mz (0, 5.5)                   @noisy det278 det1304
mxx (0, 7) (0, 6.5)           @noisy det240 det452
mxx (1, 7.5) (1, 8)           @noisy det631 det850
mx (0.5, 7.5)                 @noisy det850 det911
mz (0, 7.5)                   @noisy det926 det1054
mxx (2, 0.5) (2, 1)           @noisy det225 det605
mx (1.5, 0.5)                 @noisy det225 det1002
mz (1, 0.5)                   @noisy det576 det639 det847 det1148
mxx (2, 3) (2, 2.5)           @noisy det63 det820
mx (1.5, 2.5)                 @noisy det820 det894
mz (1, 2.5)                   @noisy det444 det647 det1124 det1264
mxx (2, 4.5) (2, 5)           @noisy det1260 det1582
mx (1.5, 4.5)                 @noisy det903 det1260
mz (1, 4.5)                   @noisy det15 det608 det871 det1304
mxx (2, 6.5) (2, 7)           @noisy det449 det1091
mx (1.5, 6.5)                 @noisy det1010 det1091
mz (1, 6.5)                   @noisy det176 det255 det278 det1054
mxx (3, 1.5) (3, 2)           @noisy det426 det1066
mx (2.5, 1.5)                 @noisy det948 det1066
mz (2, 1.5)                   @noisy det639 det1039 det1264 det1296
mxx (3, 3.5) (3, 4)           @noisy det367 det1489
mx (2.5, 3.5)                 @noisy det909 det1489
mz (2, 3.5)                   @noisy det15 det139 det647 det1498
mxx (3, 5.5) (3, 6)           @noisy det1100 det1321
mx (2.5, 5.5)                 @noisy det963 det1321
mz (2, 5.5)                   @noisy det176 det198 det871 det1174
mxx (3, 7.5) (3, 8)           @noisy det537 det1236
mx (2.5, 7.5)                 @noisy det537 det971
mz (2, 7.5)                   @noisy det255 det652 det669 det1061
mxx (4, 0.5) (4, 1)           @noisy det84 det823
mx (3.5, 0.5)                 @noisy det823 det882
mz (3, 0.5)                   @noisy det606 det822 det900 det1039
mxx (4, 2.5) (4, 3)           @noisy det798 det1555
mx (3.5, 2.5)                 @noisy det798 det967
mz (3, 2.5)                   @noisy det139 det595 det618 det1296
mxx (4, 4.5) (4, 5)           @noisy det1301 det1644
mx (3.5, 4.5)                 @noisy det935 det1301
mz (3, 4.5)                   @noisy det198 det374 det1254 det1498
mxx (4, 6.5) (4, 7)           @noisy det826 det1272
mx (3.5, 6.5)                 @noisy det959 det1272
mz (3, 6.5)                   @noisy det8 det1061 det1174 det1310
mxx (5, 1.5) (5, 2)           @noisy det781 det824
mx (4.5, 1.5)                 @noisy det781 det993
mz (4, 1.5)                   @noisy det606 det618 det783 det1484
mxx (5, 3.5) (5, 4)           @noisy det1297 det1453
mx (4.5, 3.5)                 @noisy det1018 det1453
mz (4, 3.5)                   @noisy det595 det1096 det1254 det1516
mxx (5, 5.5) (5, 6)           @noisy det1000 det1231
mx (4.5, 5.5)                 @noisy det985 det1231
mz (4, 5.5)                   @noisy det8 det51 det374 det892
mxx (5, 7.5) (5, 8)           @noisy det438 det1504
mx (4.5, 7.5)                 @noisy det438 det942
mz (4, 7.5)                   @noisy det808 det1072 det1310 det1503
mxx (6, 1) (6, 0.5)           @noisy det265 det305
mx (5.5, 0.5)                 @noisy det265 det964
mz (5, 0.5)                   @noisy det226 det232 det783 det1325
mxx (6, 2.5) (6, 3)           @noisy det281 det1303
mx (5.5, 2.5)                 @noisy det936 det1303
mz (5, 2.5)                   @noisy det1096 det1142 det1319 det1484
mxx (6, 4.5) (6, 5)           @noisy det110 det1415
mx (5.5, 4.5)                 @noisy det110 det901
mz (5, 4.5)                   @noisy det242 det496 det892 det1516
mxx (6, 6.5) (6, 7)           @noisy det1062 det1648
mx (5.5, 6.5)                 @noisy det1003 det1648
mz (5, 6.5)                   @noisy det51 det842 det869 det1503
mxx (7, 1.5) (7, 2)           @noisy det221 det1534
mx (6.5, 1.5)                 @noisy det1013 det1534
mz (6, 1.5)                   @noisy det60 det226 det469 det1319
mxx (7, 4) (7, 3.5)           @noisy det91 det943
mx (6.5, 3.5)                 @noisy det943 det961
mz (6, 3.5)                   @noisy det242 det1142 det1286 det1476
mxx (7, 5.5) (7, 6)           @noisy det815 det1454
mx (6.5, 5.5)                 @noisy det927 det1454
mz (6, 5.5)                   @noisy det13 det496 det842 det1596
mxx (7, 7.5) (7, 8)           @noisy det71 det366
mx (6.5, 7.5)                 @noisy det366 det899
mz (6, 7.5)                   @noisy det378 det623 det869 det1288
mxx (8, 0.5) (8, 1)           @noisy det185 det1283
mx (7.5, 0.5)                 @noisy det914 det1283
mz (7, 0.5)                   @noisy det469 det803 det853 det880
mz (8, 1.5)                   @noisy det294 det803
mxx (8, 2.5) (8, 3)           @noisy det209 det821
mx (7.5, 2.5)                 @noisy det209 det989
mz (7, 2.5)                   @noisy det60 det294 det1332 det1476
mz (8, 3.5)                   @noisy det7 det1332
mxx (8, 4.5) (8, 5)           @noisy det1053 det1256
mx (7.5, 4.5)                 @noisy det976 det1053
mz (7, 4.5)                   @noisy det7 det13 det1286 det1309
mz (8, 5.5)                   @noisy det990 det1309
mxx (8, 7) (8, 6.5)           @noisy det952 det999
mx (7.5, 6.5)                 @noisy det922 det999
mz (7, 6.5)                   @noisy det12 det378 det990 det1596
mz (8, 7.5)                   @noisy det12 det38
mxx (0.5, 0.5) (0.5, 0)       @noisy det605 det792
mzz (1, 1) (0.5, 1)           @noisy det576 det1148
mxx (0.5, 2.5) (0.5, 2)       @noisy det63 det827
mzz (1, 3) (0.5, 3)           @noisy det444 det1124
mxx (0.5, 4.5) (0.5, 4)       @noisy det852 det1582
mzz (0.5, 5) (1, 5)           @noisy det608 det1304
mxx (0.5, 6.5) (0.5, 6)       @noisy det449 det452
mzz (1, 7) (0.5, 7)           @noisy det278 det1054
mzz (1.5, 0) (2, 0)           @noisy det425 det847
mxx (1.5, 1.5) (1.5, 1)       @noisy det426 det832
mzz (1.5, 2) (2, 2)           @noisy det639 det1264
mxx (1.5, 3.5) (1.5, 3)       @noisy det215 det367
mzz (1.5, 4) (2, 4)           @noisy det15 det647
mxx (1.5, 5) (1.5, 5.5)       @noisy det1100 det1486
mzz (1.5, 6) (2, 6)           @noisy det176 det871
mxx (1.5, 7.5) (1.5, 7)       @noisy det631 det1236
mzz (1.5, 8) (2, 8)           @noisy det255 det669
mxx (2.5, 0.5) (2.5, 0)       @noisy det84 det605
mzz (3, 1) (2.5, 1)           @noisy det822 det1039
mxx (2.5, 2) (2.5, 2.5)       @noisy det63 det1555
mzz (2.5, 3) (3, 3)           @noisy det139 det1296
mxx (2.5, 4) (2.5, 4.5)       @noisy det1582 det1644
mzz (2.5, 5) (3, 5)           @noisy det198 det1498
mxx (2.5, 6.5) (2.5, 6)       @noisy det449 det826
mzz (2.5, 7) (3, 7)           @noisy det1061 det1174
mzz (3.5, 0) (4, 0)           @noisy det284 det900
mxx (3.5, 1) (3.5, 1.5)       @noisy det426 det824
mzz (3.5, 2) (4, 2)           @noisy det606 det618
mxx (3.5, 3) (3.5, 3.5)       @noisy det367 det1297
mzz (4, 4) (3.5, 4)           @noisy det595 det1254
mxx (3.5, 5) (3.5, 5.5)       @noisy det1000 det1100
mzz (3.5, 6) (4, 6)           @noisy det8 det374
mxx (3.5, 7) (3.5, 7.5)       @noisy det1236 det1504
mzz (3.5, 8) (4, 8)           @noisy det808 det1310
mxx (4.5, 0.5) (4.5, 0)       @noisy det84 det305
mzz (5, 1) (4.5, 1)           @noisy det232 det783
mxx (4.5, 2) (4.5, 2.5)       @noisy det281 det1555
mzz (5, 3) (4.5, 3)           @noisy det1096 det1484
mxx (4.5, 4.5) (4.5, 4)       @noisy det1415 det1644
mzz (5, 5) (4.5, 5)           @noisy det892 det1516
mxx (4.5, 6.5) (4.5, 6)       @noisy det826 det1062
mzz (5, 7) (4.5, 7)           @noisy det51 det1503
mzz (5.5, 0) (6, 0)           @noisy det1086 det1325
mxx (5.5, 1) (5.5, 1.5)       @noisy det221 det824
mzz (5.5, 2) (6, 2)           @noisy det226 det1319
mxx (5.5, 3) (5.5, 3.5)       @noisy det91 det1297
mzz (5.5, 4) (6, 4)           @noisy det242 det1142
mxx (5.5, 5.5) (5.5, 5)       @noisy det815 det1000
mzz (6, 6) (5.5, 6)           @noisy det496 det842
mxx (5.5, 7) (5.5, 7.5)       @noisy det71 det1504
mzz (5.5, 8) (6, 8)           @noisy det869 det1288
mxx (6.5, 0) (6.5, 0.5)       @noisy det185 det305
mzz (6.5, 1) (7, 1)           @noisy det469 det853
mxx (6.5, 2.5) (6.5, 2)       @noisy det281 det821
mzz (6.5, 3) (7, 3)           @noisy det60 det1476
mxx (6.5, 4.5) (6.5, 4)       @noisy det1256 det1415
mzz (6.5, 5) (7, 5)           @noisy det13 det1286
mxx (6.5, 6) (6.5, 6.5)       @noisy det952 det1062
mzz (6.5, 7) (7, 7)           @noisy det378 det1596
mzz (7.5, 0) (8, 0)           @noisy det65 det880
mxx (7.5, 1.5) (7.5, 1)       @noisy det221 det1444
mzz (7.5, 2) (8, 2)           @noisy det294 det803
mxx (7.5, 3) (7.5, 3.5)       @noisy det91 det389
mzz (7.5, 4) (8, 4)           @noisy det7 det1332
mxx (7.5, 5) (7.5, 5.5)       @noisy det478 det815
mzz (7.5, 6) (8, 6)           @noisy det990 det1309
mxx (7.5, 7.5) (7.5, 7)       @noisy det71 det1269
mzz (7.5, 8) (8, 8)           @noisy det12 det38

--------         30
mz (0, 0.5)                   @noisy det576 det1148
mxx (0, 1.5) (0, 2)           @noisy det633 det832
mx (0.5, 1.5)                 @noisy det633 det905
mz (1, 1.5)                   @noisy det639 det1124 det1148 det1264
mz (0, 2.5)                   @noisy det444 det1124
mxx (0, 3.5) (0, 4)           @noisy det215 det1076
mx (0.5, 3.5)                 @noisy det984 det1076
mz (1, 3.5)                   @noisy det15 det444 det647 det1304
mz (0, 4.5)                   @noisy det608 det1304
mxx (0, 5.5) (0, 6)           @noisy det1465 det1486
mx (0.5, 5.5)                 @noisy det954 det1465
mz (1, 5.5)                   @noisy det176 det608 det871 det1054
mz (0, 6.5)                   @noisy det278 det1054
mxx (0, 7.5) (0, 8)           @noisy det631 det1255
mx (0.5, 7.5)                 @noisy det911 det1255
mz (1, 7.5)                   @noisy det124 det255 det278 det669
mxx (1, 0.5) (1, 1)           @noisy det605 det727
mx (1.5, 0.5)                 @noisy det727 det1002
mz (2, 0.5)                   @noisy det425 det822 det1039 det1264
mxx (1, 2.5) (1, 3)           @noisy det63 det178
mx (1.5, 2.5)                 @noisy det178 det894
mz (2, 2.5)                   @noisy det15 det139 det639 det1296
mxx (1, 4.5) (1, 5)           @noisy det731 det1582
mx (1.5, 4.5)                 @noisy det731 det903
mz (2, 4.5)                   @noisy det176 det198 det647 det1498
mxx (1, 6.5) (1, 7)           @noisy det216 det449
mx (1.5, 6.5)                 @noisy det216 det1010
mz (2, 6.5)                   @noisy det669 det871 det1061 det1174
mxx (2, 1.5) (2, 2)           @noisy det303 det426
mx (2.5, 1.5)                 @noisy det303 det948
mz (3, 1.5)                   @noisy det139 det606 det618 det822
mxx (2, 3.5) (2, 4)           @noisy det367 det1492
mx (2.5, 3.5)                 @noisy det909 det1492
mz (3, 3.5)                   @noisy det198 det595 det1254 det1296
mxx (2, 5.5) (2, 6)           @noisy det1100 det1116
mx (2.5, 5.5)                 @noisy det963 det1116
mz (3, 5.5)                   @noisy det8 det374 det1061 det1498
mxx (2, 7.5) (2, 8)           @noisy det345 det1236
mx (2.5, 7.5)                 @noisy det345 det971
mz (3, 7.5)                   @noisy det808 det883 det1174 det1310
mxx (3, 1) (3, 0.5)           @noisy det84 det1371
mx (3.5, 0.5)                 @noisy det882 det1371
mz (4, 0.5)                   @noisy det232 det284 det618 det783
mxx (3, 2.5) (3, 3)           @noisy det1394 det1555
mx (3.5, 2.5)                 @noisy det967 det1394
mz (4, 2.5)                   @noisy det606 det1096 det1254 det1484
mxx (3, 4.5) (3, 5)           @noisy det363 det1644
mx (3.5, 4.5)                 @noisy det363 det935
mz (4, 4.5)                   @noisy det8 det595 det892 det1516
mxx (3, 7) (3, 6.5)           @noisy det826 det1315
mx (3.5, 6.5)                 @noisy det959 det1315
mz (4, 6.5)                   @noisy det51 det374 det808 det1503
mxx (4, 1.5) (4, 2)           @noisy det411 det824
mx (4.5, 1.5)                 @noisy det411 det993
mz (5, 1.5)                   @noisy det226 det232 det1096 det1319
mxx (4, 4) (4, 3.5)           @noisy det1297 det1491
mx (4.5, 3.5)                 @noisy det1018 det1491
mz (5, 3.5)                   @noisy det242 det892 det1142 det1484
mxx (4, 5.5) (4, 6)           @noisy det1000 det1487
mx (4.5, 5.5)                 @noisy det985 det1487
mz (5, 5.5)                   @noisy det496 det842 det1503 det1516
mxx (4, 7.5) (4, 8)           @noisy det1312 det1504
mx (4.5, 7.5)                 @noisy det942 det1312
mz (5, 7.5)                   @noisy det51 det723 det869 det1288
mxx (5, 0.5) (5, 1)           @noisy det207 det305
mx (5.5, 0.5)                 @noisy det207 det964
mz (6, 0.5)                   @noisy det469 det853 det1086 det1319
mxx (5, 3) (5, 2.5)           @noisy det281 det1386
mx (5.5, 2.5)                 @noisy det936 det1386
mz (6, 2.5)                   @noisy det60 det226 det242 det1476
mxx (5, 4.5) (5, 5)           @noisy det1415 det1511
mx (5.5, 4.5)                 @noisy det901 det1511
mz (6, 4.5)                   @noisy det13 det842 det1142 det1286
mxx (5, 6.5) (5, 7)           @noisy det47 det1062
mx (5.5, 6.5)                 @noisy det47 det1003
mz (6, 6.5)                   @noisy det378 det496 det1288 det1596
mxx (6, 1.5) (6, 2)           @noisy det221 det1478
mx (6.5, 1.5)                 @noisy det1013 det1478
mz (7, 1.5)                   @noisy det294 det803 det853 det1476
mxx (6, 3.5) (6, 4)           @noisy det91 det531
mx (6.5, 3.5)                 @noisy det531 det961
mz (7, 3.5)                   @noisy det7 det13 det60 det1332
mxx (6, 6) (6, 5.5)           @noisy det620 det815
mx (6.5, 5.5)                 @noisy det620 det927
mz (7, 5.5)                   @noisy det378 det990 det1286 det1309
mxx (6, 7.5) (6, 8)           @noisy det71 det612
mx (6.5, 7.5)                 @noisy det612 det899
mz (7, 7.5)                   @noisy det12 det38 det1292 det1596
mxx (7, 0.5) (7, 1)           @noisy det185 det310
mx (7.5, 0.5)                 @noisy det310 det914
mz (8, 0.5)                   @noisy det65 det294
mxx (8, 2) (8, 1.5)           @noisy det700 det1444
mxx (7, 2.5) (7, 3)           @noisy det821 det965
mx (7.5, 2.5)                 @noisy det965 det989
mz (8, 2.5)                   @noisy det7 det803
mxx (8, 3.5) (8, 4)           @noisy det389 det1024
mxx (7, 4.5) (7, 5)           @noisy det1093 det1256
mx (7.5, 4.5)                 @noisy det976 det1093
mz (8, 4.5)                   @noisy det990 det1332
mxx (8, 5.5) (8, 6)           @noisy det41 det478
mxx (7, 6.5) (7, 7)           @noisy det751 det952
mx (7.5, 6.5)                 @noisy det751 det922
mz (8, 6.5)                   @noisy det38 det1309
mxx (8, 7.5) (8, 8)           @noisy det1269 det1625
mxx (0.5, 0.5) (0.5, 1)       @noisy det605 det792
mzz (1, 0) (0.5, 0)           @noisy det576 det1148
mxx (0.5, 2.5) (0.5, 3)       @noisy det63 det827
mzz (1, 2) (0.5, 2)           @noisy det444 det1124
mxx (0.5, 5) (0.5, 4.5)       @noisy det852 det1582
mzz (1, 4) (0.5, 4)           @noisy det608 det1304
mxx (0.5, 6.5) (0.5, 7)       @noisy det449 det452
mzz (0.5, 6) (1, 6)           @noisy det278 det1054
mzz (1, 8) (0.5, 8)           @noisy det124 det926
mxx (1.5, 1.5) (1.5, 2)       @noisy det426 det832
mzz (1.5, 1) (2, 1)           @noisy det639 det1264
mxx (1.5, 4) (1.5, 3.5)       @noisy det215 det367
mzz (2, 3) (1.5, 3)           @noisy det15 det647
mxx (1.5, 5.5) (1.5, 6)       @noisy det1100 det1486
mzz (1.5, 5) (2, 5)           @noisy det176 det871
mxx (1.5, 7.5) (1.5, 8)       @noisy det631 det1236
mzz (1.5, 7) (2, 7)           @noisy det255 det669
mxx (2.5, 0.5) (2.5, 1)       @noisy det84 det605
mzz (2.5, 0) (3, 0)           @noisy det822 det1039
mxx (2.5, 2.5) (2.5, 3)       @noisy det63 det1555
mzz (2.5, 2) (3, 2)           @noisy det139 det1296
mxx (2.5, 4.5) (2.5, 5)       @noisy det1582 det1644
mzz (2.5, 4) (3, 4)           @noisy det198 det1498
mxx (2.5, 7) (2.5, 6.5)       @noisy det449 det826
mzz (3, 6) (2.5, 6)           @noisy det1061 det1174
mzz (2.5, 8) (3, 8)           @noisy det652 det883
mxx (3.5, 1.5) (3.5, 2)       @noisy det426 det824
mzz (3.5, 1) (4, 1)           @noisy det606 det618
mxx (3.5, 3.5) (3.5, 4)       @noisy det367 det1297
mzz (3.5, 3) (4, 3)           @noisy det595 det1254
mxx (3.5, 5.5) (3.5, 6)       @noisy det1000 det1100
mzz (3.5, 5) (4, 5)           @noisy det8 det374
mxx (3.5, 7.5) (3.5, 8)       @noisy det1236 det1504
mzz (3.5, 7) (4, 7)           @noisy det808 det1310
mxx (4.5, 0.5) (4.5, 1)       @noisy det84 det305
mzz (5, 0) (4.5, 0)           @noisy det232 det783
mxx (4.5, 2.5) (4.5, 3)       @noisy det281 det1555
mzz (4.5, 2) (5, 2)           @noisy det1096 det1484
mxx (4.5, 4.5) (4.5, 5)       @noisy det1415 det1644
mzz (5, 4) (4.5, 4)           @noisy det892 det1516
mxx (4.5, 6.5) (4.5, 7)       @noisy det826 det1062
mzz (5, 6) (4.5, 6)           @noisy det51 det1503
mzz (4.5, 8) (5, 8)           @noisy det723 det1072
mxx (5.5, 1.5) (5.5, 2)       @noisy det221 det824
mzz (5.5, 1) (6, 1)           @noisy det226 det1319
mxx (5.5, 3.5) (5.5, 4)       @noisy det91 det1297
mzz (5.5, 3) (6, 3)           @noisy det242 det1142
mxx (5.5, 5.5) (5.5, 6)       @noisy det815 det1000
mzz (5.5, 5) (6, 5)           @noisy det496 det842
mxx (5.5, 7.5) (5.5, 8)       @noisy det71 det1504
mzz (5.5, 7) (6, 7)           @noisy det869 det1288
mxx (6.5, 0.5) (6.5, 1)       @noisy det185 det305
mzz (6.5, 0) (7, 0)           @noisy det469 det853
mxx (6.5, 2.5) (6.5, 3)       @noisy det281 det821
mzz (6.5, 2) (7, 2)           @noisy det60 det1476
mxx (6.5, 5) (6.5, 4.5)       @noisy det1256 det1415
mzz (7, 4) (6.5, 4)           @noisy det13 det1286
mxx (6.5, 6.5) (6.5, 7)       @noisy det952 det1062
mzz (6.5, 6) (7, 6)           @noisy det378 det1596
mzz (6.5, 8) (7, 8)           @noisy det623 det1292
mxx (7.5, 2) (7.5, 1.5)       @noisy det221 det1444
mzz (7.5, 1) (8, 1)           @noisy det294 det803
mxx (7.5, 3.5) (7.5, 4)       @noisy det91 det389
mzz (7.5, 3) (8, 3)           @noisy det7 det1332
mxx (7.5, 5.5) (7.5, 6)       @noisy det478 det815
mzz (7.5, 5) (8, 5)           @noisy det990 det1309
mxx (7.5, 8) (7.5, 7.5)       @noisy det71 det1269
mzz (8, 7) (7.5, 7)           @noisy det12 det38

--------         31
mxx (0, 0.5) (0, 0)           @noisy det450 det792
mzz (0, 1.5) (0.5, 1.5)       @noisy det444 det1148
mxx (1, 1) (1, 1.5)           @noisy det633 det832
mxx (0, 2) (0, 2.5)           @noisy det17 det827
mzz (0, 3.5) (0.5, 3.5)       @noisy det444 det608
mxx (1, 3) (1, 3.5)           @noisy det215 det1076
mxx (0, 4) (0, 4.5)           @noisy det769 det852
mzz (0.5, 5.5) (0, 5.5)       @noisy det278 det608
mxx (1, 5) (1, 5.5)           @noisy det1465 det1486
mxx (0, 6.5) (0, 6)           @noisy det452 det1083
mzz (0, 7.5) (0.5, 7.5)       @noisy det278 det926
mxx (1, 7.5) (1, 7)           @noisy det631 det1255
mzz (1, 0.5) (1.5, 0.5)       @noisy det425 det639
mxx (2, 0) (2, 0.5)           @noisy det605 det727
mzz (1, 2.5) (1.5, 2.5)       @noisy det639 det647
mxx (2, 2) (2, 2.5)           @noisy det63 det178
mzz (1.5, 4.5) (1, 4.5)       @noisy det647 det871
mxx (2, 4.5) (2, 4)           @noisy det731 det1582
mzz (1, 6.5) (1.5, 6.5)       @noisy det255 det871
mxx (2, 6.5) (2, 6)           @noisy det216 det449
mzz (2, 1.5) (2.5, 1.5)       @noisy det822 det1296
mxx (3, 1.5) (3, 1)           @noisy det303 det426
mzz (2, 3.5) (2.5, 3.5)       @noisy det1296 det1498
mxx (3, 3.5) (3, 3)           @noisy det367 det1492
mzz (2, 5.5) (2.5, 5.5)       @noisy det1174 det1498
mxx (3, 5) (3, 5.5)           @noisy det1100 det1116
mzz (2.5, 7.5) (2, 7.5)       @noisy det652 det1174
mxx (3, 7.5) (3, 7)           @noisy det345 det1236
mzz (3.5, 0.5) (3, 0.5)       @noisy det284 det606
mxx (4, 0) (4, 0.5)           @noisy det84 det1371
mzz (3, 2.5) (3.5, 2.5)       @noisy det595 det606
mxx (4, 2) (4, 2.5)           @noisy det1394 det1555
mzz (3, 4.5) (3.5, 4.5)       @noisy det374 det595
mxx (4, 4.5) (4, 4)           @noisy det363 det1644
mzz (3.5, 6.5) (3, 6.5)       @noisy det374 det1310
mxx (4, 6) (4, 6.5)           @noisy det826 det1315
mzz (4, 1.5) (4.5, 1.5)       @noisy det232 det1484
mxx (5, 1) (5, 1.5)           @noisy det411 det824
mzz (4.5, 3.5) (4, 3.5)       @noisy det1484 det1516
mxx (5, 3.5) (5, 3)           @noisy det1297 det1491
mzz (4, 5.5) (4.5, 5.5)       @noisy det51 det1516
mxx (5, 5.5) (5, 5)           @noisy det1000 det1487
mzz (4, 7.5) (4.5, 7.5)       @noisy det51 det1072
mxx (5, 7) (5, 7.5)           @noisy det1312 det1504
mzz (5, 0.5) (5.5, 0.5)       @noisy det226 det1086
mxx (6, 0) (6, 0.5)           @noisy det207 det305
mzz (5.5, 2.5) (5, 2.5)       @noisy det226 det1142
mxx (6, 2.5) (6, 2)           @noisy det281 det1386
mzz (5, 4.5) (5.5, 4.5)       @noisy det496 det1142
mxx (6, 4) (6, 4.5)           @noisy det1415 det1511
mzz (5, 6.5) (5.5, 6.5)       @noisy det496 det869
mxx (6, 6.5) (6, 6)           @noisy det47 det1062
mzz (6, 1.5) (6.5, 1.5)       @noisy det60 det853
mxx (7, 1.5) (7, 1)           @noisy det221 det1478
mzz (6, 3.5) (6.5, 3.5)       @noisy det60 det1286
mxx (7, 3) (7, 3.5)           @noisy det91 det531
mzz (6.5, 5.5) (6, 5.5)       @noisy det1286 det1596
mxx (7, 5.5) (7, 5)           @noisy det620 det815
mzz (6, 7.5) (6.5, 7.5)       @noisy det623 det1596
mxx (7, 7.5) (7, 7)           @noisy det71 det612
mzz (7, 0.5) (7.5, 0.5)       @noisy det65 det803
mxx (8, 0.5) (8, 0)           @noisy det185 det310
mzz (7.5, 2.5) (7, 2.5)       @noisy det803 det1332
mxx (8, 2.5) (8, 2)           @noisy det821 det965
mzz (7, 4.5) (7.5, 4.5)       @noisy det1309 det1332
mxx (8, 4) (8, 4.5)           @noisy det1093 det1256
mzz (7, 6.5) (7.5, 6.5)       @noisy det12 det1309
mxx (8, 6.5) (8, 6)           @noisy det751 det952
mzz (0, 1) (0.5, 1)           @noisy det576 det1148
mz (0.5, 0.5)                 @noisy det576 det1121
mx (0.5, 0)                   @noisy det450 det605
mzz (0, 3) (0.5, 3)           @noisy det444 det1124
mz (0.5, 2.5)                 @noisy det1124 det1187
mx (0.5, 2)                   @noisy det17 det63 det633 det832
mzz (0.5, 5) (0, 5)           @noisy det608 det1304
mz (0.5, 4.5)                 @noisy det1192 det1304
mx (0.5, 4)                   @noisy det215 det769 det1076 det1582
mzz (0, 7) (0.5, 7)           @noisy det278 det1054
mz (0.5, 6.5)                 @noisy det1054 det1166
mx (0.5, 6)                   @noisy det449 det1083 det1465 det1486
mx (0.5, 8)                   @noisy det631 det1255
mzz (1, 0) (1.5, 0)           @noisy det425 det847
mzz (1, 2) (1.5, 2)           @noisy det639 det1264
mz (1.5, 1.5)                 @noisy det1130 det1264
mx (1.5, 1)                   @noisy det426 det605 det633 det727
mzz (1.5, 4) (1, 4)           @noisy det15 det647
mz (1.5, 3.5)                 @noisy det15 det1108
mx (1.5, 3)                   @noisy det63 det178 det367 det1076
mzz (1, 6) (1.5, 6)           @noisy det176 det871
mz (1.5, 5.5)                 @noisy det176 det1219
mx (1.5, 5)                   @noisy det731 det1100 det1465 det1582
mzz (1, 8) (1.5, 8)           @noisy det255 det669
mz (1.5, 7.5)                 @noisy det669 det1229
mx (1.5, 7)                   @noisy det216 det449 det1236 det1255
mzz (2, 1) (2.5, 1)           @noisy det822 det1039
mz (2.5, 0.5)                 @noisy det1039 det1204
mx (2.5, 0)                   @noisy det84 det727
mzz (2, 3) (2.5, 3)           @noisy det139 det1296
mz (2.5, 2.5)                 @noisy det139 det1165
mx (2.5, 2)                   @noisy det178 det303 det426 det1555
mzz (2, 5) (2.5, 5)           @noisy det198 det1498
mz (2.5, 4.5)                 @noisy det198 det1194
mx (2.5, 4)                   @noisy det367 det731 det1492 det1644
mzz (2.5, 7) (2, 7)           @noisy det1061 det1174
mz (2.5, 6.5)                 @noisy det1061 det1208
mx (2.5, 6)                   @noisy det216 det826 det1100 det1116
mx (2.5, 8)                   @noisy det345 det1236
mzz (3.5, 0) (3, 0)           @noisy det284 det900
mzz (3, 2) (3.5, 2)           @noisy det606 det618
mz (3.5, 1.5)                 @noisy det618 det1195
mx (3.5, 1)                   @noisy det84 det303 det824 det1371
mzz (3, 4) (3.5, 4)           @noisy det595 det1254
mz (3.5, 3.5)                 @noisy det1221 det1254
mx (3.5, 3)                   @noisy det1297 det1394 det1492 det1555
mzz (3.5, 6) (3, 6)           @noisy det8 det374
mz (3.5, 5.5)                 @noisy det8 det1224
mx (3.5, 5)                   @noisy det363 det1000 det1116 det1644
mzz (3, 8) (3.5, 8)           @noisy det808 det1310
mz (3.5, 7.5)                 @noisy det808 det1152
mx (3.5, 7)                   @noisy det345 det826 det1315 det1504
mzz (4, 1) (4.5, 1)           @noisy det232 det783
mz (4.5, 0.5)                 @noisy det783 det1120
mx (4.5, 0)                   @noisy det305 det1371
mzz (4.5, 3) (4, 3)           @noisy det1096 det1484
mz (4.5, 2.5)                 @noisy det1096 det1186
mx (4.5, 2)                   @noisy det281 det411 det824 det1394
mzz (4, 5) (4.5, 5)           @noisy det892 det1516
mz (4.5, 4.5)                 @noisy det892 det1188
mx (4.5, 4)                   @noisy det363 det1297 det1415 det1491
mzz (4, 7) (4.5, 7)           @noisy det51 det1503
mz (4.5, 6.5)                 @noisy det1202 det1503
mx (4.5, 6)                   @noisy det1000 det1062 det1315 det1487
mx (4.5, 8)                   @noisy det1312 det1504
mzz (5, 0) (5.5, 0)           @noisy det1086 det1325
mzz (5.5, 2) (5, 2)           @noisy det226 det1319
mz (5.5, 1.5)                 @noisy det1177 det1319
mx (5.5, 1)                   @noisy det207 det221 det305 det411
mzz (5, 4) (5.5, 4)           @noisy det242 det1142
mz (5.5, 3.5)                 @noisy det242 det1212
mx (5.5, 3)                   @noisy det91 det281 det1386 det1491
mzz (5, 6) (5.5, 6)           @noisy det496 det842
mz (5.5, 5.5)                 @noisy det842 det1110
mx (5.5, 5)                   @noisy det815 det1415 det1487 det1511
mzz (5.5, 8) (5, 8)           @noisy det869 det1288
mz (5.5, 7.5)                 @noisy det1206 det1288
mx (5.5, 7)                   @noisy det47 det71 det1062 det1312
mzz (6, 1) (6.5, 1)           @noisy det469 det853
mz (6.5, 0.5)                 @noisy det469 det1234
mx (6.5, 0)                   @noisy det185 det207
mzz (6, 3) (6.5, 3)           @noisy det60 det1476
mz (6.5, 2.5)                 @noisy det1199 det1476
mx (6.5, 2)                   @noisy det221 det821 det1386 det1478
mzz (6.5, 5) (6, 5)           @noisy det13 det1286
mz (6.5, 4.5)                 @noisy det13 det1182
mx (6.5, 4)                   @noisy det91 det531 det1256 det1511
mzz (6, 7) (6.5, 7)           @noisy det378 det1596
mz (6.5, 6.5)                 @noisy det378 det1111
mx (6.5, 6)                   @noisy det47 det620 det815 det952
mx (6.5, 8)                   @noisy det71 det612
mzz (7, 0) (7.5, 0)           @noisy det65 det880
mzz (7.5, 2) (7, 2)           @noisy det294 det803
mz (7.5, 1.5)                 @noisy det294 det1181
mx (7.5, 1)                   @noisy det185 det310 det1444 det1478
mzz (7, 4) (7.5, 4)           @noisy det7 det1332
mz (7.5, 3.5)                 @noisy det7 det1163
mx (7.5, 3)                   @noisy det389 det531 det821 det965
mzz (7, 6) (7.5, 6)           @noisy det990 det1309
mz (7.5, 5.5)                 @noisy det990 det1136
mx (7.5, 5)                   @noisy det478 det620 det1093 det1256
mzz (7.5, 8) (7, 8)           @noisy det12 det38
mz (7.5, 7.5)                 @noisy det38 det1198
mx (7.5, 7)                   @noisy det612 det751 det952 det1269

--------         32
mzz (1, 1.5) (0.5, 1.5)       @noisy det444 det1148
mxx (0, 1.5) (0, 1)           @noisy det633 det832
mzz (1, 3.5) (0.5, 3.5)       @noisy det444 det608
mxx (0, 3.5) (0, 3)           @noisy det215 det1076
mzz (0.5, 5.5) (1, 5.5)       @noisy det278 det608
mxx (0, 5.5) (0, 5)           @noisy det1465 det1486
mzz (1, 7.5) (0.5, 7.5)       @noisy det278 det926
mxx (0, 7) (0, 7.5)           @noisy det631 det1255
mzz (1.5, 0.5) (2, 0.5)       @noisy det425 det639
mxx (1, 0.5) (1, 0)           @noisy det605 det727
mzz (1.5, 2.5) (2, 2.5)       @noisy det639 det647
mxx (1, 2) (1, 2.5)           @noisy det63 det178
mzz (1.5, 4.5) (2, 4.5)       @noisy det647 det871
mxx (1, 4) (1, 4.5)           @noisy det731 det1582
mzz (1.5, 6.5) (2, 6.5)       @noisy det255 det871
mxx (1, 6.5) (1, 6)           @noisy det216 det449
mzz (3, 1.5) (2.5, 1.5)       @noisy det822 det1296
mxx (2, 1) (2, 1.5)           @noisy det303 det426
mzz (2.5, 3.5) (3, 3.5)       @noisy det1296 det1498
mxx (2, 3.5) (2, 3)           @noisy det367 det1492
mzz (2.5, 5.5) (3, 5.5)       @noisy det1174 det1498
mxx (2, 5.5) (2, 5)           @noisy det1100 det1116
mzz (2.5, 7.5) (3, 7.5)       @noisy det652 det1174
mxx (2, 7) (2, 7.5)           @noisy det345 det1236
mzz (3.5, 0.5) (4, 0.5)       @noisy det284 det606
mxx (3, 0) (3, 0.5)           @noisy det84 det1371
mzz (3.5, 2.5) (4, 2.5)       @noisy det595 det606
mxx (3, 2.5) (3, 2)           @noisy det1394 det1555
mzz (4, 4.5) (3.5, 4.5)       @noisy det374 det595
mxx (3, 4.5) (3, 4)           @noisy det363 det1644
mzz (3.5, 6.5) (4, 6.5)       @noisy det374 det1310
mxx (3, 6) (3, 6.5)           @noisy det826 det1315
mzz (5, 1.5) (4.5, 1.5)       @noisy det232 det1484
mxx (4, 1.5) (4, 1)           @noisy det411 det824
mzz (5, 3.5) (4.5, 3.5)       @noisy det1484 det1516
mxx (4, 3) (4, 3.5)           @noisy det1297 det1491
mzz (5, 5.5) (4.5, 5.5)       @noisy det51 det1516
mxx (4, 5) (4, 5.5)           @noisy det1000 det1487
mzz (5, 7.5) (4.5, 7.5)       @noisy det51 det1072
mxx (4, 7) (4, 7.5)           @noisy det1312 det1504
mzz (5.5, 0.5) (6, 0.5)       @noisy det226 det1086
mxx (5, 0) (5, 0.5)           @noisy det207 det305
mzz (5.5, 2.5) (6, 2.5)       @noisy det226 det1142
mxx (5, 2) (5, 2.5)           @noisy det281 det1386
mzz (5.5, 4.5) (6, 4.5)       @noisy det496 det1142
mxx (5, 4.5) (5, 4)           @noisy det1415 det1511
mzz (6, 6.5) (5.5, 6.5)       @noisy det496 det869
mxx (5, 6) (5, 6.5)           @noisy det47 det1062
mzz (6.5, 1.5) (7, 1.5)       @noisy det60 det853
mxx (6, 1.5) (6, 1)           @noisy det221 det1478
mzz (6.5, 3.5) (7, 3.5)       @noisy det60 det1286
mxx (6, 3.5) (6, 3)           @noisy det91 det531
mzz (6.5, 5.5) (7, 5.5)       @noisy det1286 det1596
mxx (6, 5) (6, 5.5)           @noisy det620 det815
mzz (6.5, 7.5) (7, 7.5)       @noisy det623 det1596
mxx (6, 7.5) (6, 7)           @noisy det71 det612
mzz (7.5, 0.5) (8, 0.5)       @noisy det65 det803
mxx (7, 0.5) (7, 0)           @noisy det185 det310
mxx (8, 1.5) (8, 1)           @noisy det700 det1444
mzz (7.5, 2.5) (8, 2.5)       @noisy det803 det1332
mxx (7, 2) (7, 2.5)           @noisy det821 det965
mxx (8, 3) (8, 3.5)           @noisy det389 det1024
mzz (7.5, 4.5) (8, 4.5)       @noisy det1309 det1332
mxx (7, 4.5) (7, 4)           @noisy det1093 det1256
mxx (8, 5) (8, 5.5)           @noisy det41 det478
mzz (7.5, 6.5) (8, 6.5)       @noisy det12 det1309
mxx (7, 6.5) (7, 6)           @noisy det751 det952
mxx (8, 7) (8, 7.5)           @noisy det1269 det1625
mzz (0.5, 0) (0, 0)           @noisy det1148 det1463
mz (0.5, 0.5)                 @noisy det1121 det1463
mx (0.5, 1)                   @noisy det633 det727 det792 det832
mzz (0, 2) (0.5, 2)           @noisy det444 det1426
mz (0.5, 2.5)                 @noisy det1187 det1426
mx (0.5, 3)                   @noisy det178 det215 det827 det1076
mzz (0, 4) (0.5, 4)           @noisy det608 det1042
mz (0.5, 4.5)                 @noisy det1042 det1192
mx (0.5, 5)                   @noisy det731 det852 det1465 det1486
mzz (0.5, 6) (0, 6)           @noisy det25 det278
mz (0.5, 6.5)                 @noisy det25 det1166
mx (0.5, 7)                   @noisy det216 det452 det631 det1255
mzz (0, 8) (0.5, 8)           @noisy det653 det926
mx (1.5, 0)                   @noisy det605 det727
mzz (1, 1) (1.5, 1)           @noisy det639 det1022
mz (1.5, 1.5)                 @noisy det1022 det1130
mx (1.5, 2)                   @noisy det63 det178 det303 det832
mzz (1, 3) (1.5, 3)           @noisy det647 det858
mz (1.5, 3.5)                 @noisy det858 det1108
mx (1.5, 4)                   @noisy det215 det731 det1492 det1582
mzz (1.5, 5) (1, 5)           @noisy det721 det871
mz (1.5, 5.5)                 @noisy det721 det1219
mx (1.5, 6)                   @noisy det216 det449 det1116 det1486
mzz (1, 7) (1.5, 7)           @noisy det255 det787
mz (1.5, 7.5)                 @noisy det787 det1229
mx (1.5, 8)                   @noisy det345 det631
mzz (2, 0) (2.5, 0)           @noisy det822 det916
mz (2.5, 0.5)                 @noisy det916 det1204
mx (2.5, 1)                   @noisy det303 det426 det605 det1371
mzz (2.5, 2) (2, 2)           @noisy det1172 det1296
mz (2.5, 2.5)                 @noisy det1165 det1172
mx (2.5, 3)                   @noisy det63 det367 det1394 det1492
mzz (2, 4) (2.5, 4)           @noisy det3 det1498
mz (2.5, 4.5)                 @noisy det3 det1194
mx (2.5, 5)                   @noisy det363 det1100 det1116 det1582
mzz (2, 6) (2.5, 6)           @noisy det1174 det1432
mz (2.5, 6.5)                 @noisy det1208 det1432
mx (2.5, 7)                   @noisy det345 det449 det1236 det1315
mzz (2.5, 8) (2, 8)           @noisy det652 det1274
mx (3.5, 0)                   @noisy det84 det1371
mzz (3, 1) (3.5, 1)           @noisy det606 det1494
mz (3.5, 1.5)                 @noisy det1195 det1494
mx (3.5, 2)                   @noisy det411 det426 det1394 det1555
mzz (3, 3) (3.5, 3)           @noisy det253 det595
mz (3.5, 3.5)                 @noisy det253 det1221
mx (3.5, 4)                   @noisy det363 det367 det1491 det1644
mzz (3.5, 5) (3, 5)           @noisy det374 det1508
mz (3.5, 5.5)                 @noisy det1224 det1508
mx (3.5, 6)                   @noisy det826 det1100 det1315 det1487
mzz (3, 7) (3.5, 7)           @noisy det637 det1310
mz (3.5, 7.5)                 @noisy det637 det1152
mx (3.5, 8)                   @noisy det1236 det1312
mzz (4, 0) (4.5, 0)           @noisy det232 det1176
mz (4.5, 0.5)                 @noisy det1120 det1176
mx (4.5, 1)                   @noisy det84 det207 det411 det824
mzz (4.5, 2) (4, 2)           @noisy det1477 det1484
mz (4.5, 2.5)                 @noisy det1186 det1477
mx (4.5, 3)                   @noisy det1297 det1386 det1491 det1555
mzz (4, 4) (4.5, 4)           @noisy det1439 det1516
mz (4.5, 4.5)                 @noisy det1188 det1439
mx (4.5, 5)                   @noisy det1000 det1487 det1511 det1644
mzz (4, 6) (4.5, 6)           @noisy det51 det1452
mz (4.5, 6.5)                 @noisy det1202 det1452
mx (4.5, 7)                   @noisy det47 det826 det1312 det1504
mzz (4.5, 8) (4, 8)           @noisy det1072 det1543
mx (5.5, 0)                   @noisy det207 det305
mzz (5.5, 1) (5, 1)           @noisy det226 det665
mz (5.5, 1.5)                 @noisy det665 det1177
mx (5.5, 2)                   @noisy det281 det824 det1386 det1478
mzz (5, 3) (5.5, 3)           @noisy det881 det1142
mz (5.5, 3.5)                 @noisy det881 det1212
mx (5.5, 4)                   @noisy det531 det1297 det1415 det1511
mzz (5, 5) (5.5, 5)           @noisy det334 det496
mz (5.5, 5.5)                 @noisy det334 det1110
mx (5.5, 6)                   @noisy det47 det620 det1000 det1062
mzz (5.5, 7) (5, 7)           @noisy det869 det1524
mz (5.5, 7.5)                 @noisy det1206 det1524
mx (5.5, 8)                   @noisy det612 det1504
mzz (6.5, 0) (6, 0)           @noisy det428 det853
mz (6.5, 0.5)                 @noisy det428 det1234
mx (6.5, 1)                   @noisy det221 det305 det310 det1478
mzz (6, 2) (6.5, 2)           @noisy det60 det1352
mz (6.5, 2.5)                 @noisy det1199 det1352
mx (6.5, 3)                   @noisy det91 det281 det531 det965
mzz (6, 4) (6.5, 4)           @noisy det664 det1286
mz (6.5, 4.5)                 @noisy det664 det1182
mx (6.5, 5)                   @noisy det620 det815 det1093 det1415
mzz (6, 6) (6.5, 6)           @noisy det851 det1596
mz (6.5, 6.5)                 @noisy det851 det1111
mx (6.5, 7)                   @noisy det71 det612 det751 det1062
mzz (6, 8) (6.5, 8)           @noisy det35 det623
mx (7.5, 0)                   @noisy det185 det310
mzz (7, 1) (7.5, 1)           @noisy det416 det803
mz (7.5, 1.5)                 @noisy det416 det1181
mx (7.5, 2)                   @noisy det221 det700 det821 det965
mzz (7.5, 3) (7, 3)           @noisy det887 det1332
mz (7.5, 3.5)                 @noisy det887 det1163
mx (7.5, 4)                   @noisy det91 det1024 det1093 det1256
mzz (7, 5) (7.5, 5)           @noisy det1287 det1309
mz (7.5, 5.5)                 @noisy det1136 det1287
mx (7.5, 6)                   @noisy det41 det751 det815 det952
mzz (7, 7) (7.5, 7)           @noisy det12 det256
mz (7.5, 7.5)                 @noisy det256 det1198
mx (7.5, 8)                   @noisy det71 det1625

--------         33
mxx (0, 1) (0, 0.5)           @noisy det450 det792
mxx (1, 1.5) (1, 2)           @noisy det633 det832
mx (0.5, 1.5)                 @noisy det832 det1422
mz (0, 1.5)                   @noisy det1148 det1426
mxx (0, 2.5) (0, 3)           @noisy det17 det827
mxx (1, 3.5) (1, 4)           @noisy det215 det1076
mx (0.5, 3.5)                 @noisy det215 det1436
mz (0, 3.5)                   @noisy det444 det1042
mxx (0, 4.5) (0, 5)           @noisy det769 det852
mxx (1, 6) (1, 5.5)           @noisy det1465 det1486
mx (0.5, 5.5)                 @noisy det1443 det1486
mz (0, 5.5)                   @noisy det25 det608
mxx (0, 7) (0, 6.5)           @noisy det452 det1083
mxx (1, 7.5) (1, 8)           @noisy det631 det1255
mx (0.5, 7.5)                 @noisy det631 det1429
mz (0, 7.5)                   @noisy det278 det653
mxx (2, 0.5) (2, 1)           @noisy det605 det727
mx (1.5, 0.5)                 @noisy det605 det1322
mz (1, 0.5)                   @noisy det425 det1022 det1148 det1463
mxx (2, 3) (2, 2.5)           @noisy det63 det178
mx (1.5, 2.5)                 @noisy det63 det1402
mz (1, 2.5)                   @noisy det444 det639 det858 det1426
mxx (2, 4.5) (2, 5)           @noisy det731 det1582
mx (1.5, 4.5)                 @noisy det1411 det1582
mz (1, 4.5)                   @noisy det608 det647 det721 det1042
mxx (2, 6.5) (2, 7)           @noisy det216 det449
mx (1.5, 6.5)                 @noisy det449 det1328
mz (1, 6.5)                   @noisy det25 det278 det787 det871
mxx (3, 1.5) (3, 2)           @noisy det303 det426
mx (2.5, 1.5)                 @noisy det426 det1403
mz (2, 1.5)                   @noisy det639 det822 det1022 det1172
mxx (3, 3.5) (3, 4)           @noisy det367 det1492
mx (2.5, 3.5)                 @noisy det367 det1427
mz (2, 3.5)                   @noisy det3 det647 det858 det1296
mxx (3, 5.5) (3, 6)           @noisy det1100 det1116
mx (2.5, 5.5)                 @noisy det1100 det1348
mz (2, 5.5)                   @noisy det721 det871 det1432 det1498
mxx (3, 7.5) (3, 8)           @noisy det345 det1236
mx (2.5, 7.5)                 @noisy det1236 det1354
mz (2, 7.5)                   @noisy det255 det787 det1174 det1274
mxx (4, 0.5) (4, 1)           @noisy det84 det1371
mx (3.5, 0.5)                 @noisy det84 det1373
mz (3, 0.5)                   @noisy det284 det822 det916 det1494
mxx (4, 2.5) (4, 3)           @noisy det1394 det1555
mx (3.5, 2.5)                 @noisy det1351 det1555
mz (3, 2.5)                   @noisy det253 det606 det1172 det1296
mxx (4, 4.5) (4, 5)           @noisy det363 det1644
mx (3.5, 4.5)                 @noisy det1435 det1644
mz (3, 4.5)                   @noisy det3 det595 det1498 det1508
mxx (4, 6.5) (4, 7)           @noisy det826 det1315
mx (3.5, 6.5)                 @noisy det826 det1417
mz (3, 6.5)                   @noisy det374 det637 det1174 det1432
mxx (5, 1.5) (5, 2)           @noisy det411 det824
mx (4.5, 1.5)                 @noisy det824 det1367
mz (4, 1.5)                   @noisy det232 det606 det1477 det1494
mxx (5, 3.5) (5, 4)           @noisy det1297 det1491
mx (4.5, 3.5)                 @noisy det1297 det1342
mz (4, 3.5)                   @noisy det253 det595 det1439 det1484
mxx (5, 5.5) (5, 6)           @noisy det1000 det1487
mx (4.5, 5.5)                 @noisy det1000 det1438
mz (4, 5.5)                   @noisy det374 det1452 det1508 det1516
mxx (5, 7.5) (5, 8)           @noisy det1312 det1504
mx (4.5, 7.5)                 @noisy det1343 det1504
mz (4, 7.5)                   @noisy det51 det637 det1310 det1543
mxx (6, 1) (6, 0.5)           @noisy det207 det305
mx (5.5, 0.5)                 @noisy det305 det1421
mz (5, 0.5)                   @noisy det232 det665 det1086 det1176
mxx (6, 2.5) (6, 3)           @noisy det281 det1386
mx (5.5, 2.5)                 @noisy det281 det1391
mz (5, 2.5)                   @noisy det226 det881 det1477 det1484
mxx (6, 4.5) (6, 5)           @noisy det1415 det1511
mx (5.5, 4.5)                 @noisy det1409 det1415
mz (5, 4.5)                   @noisy det334 det1142 det1439 det1516
mxx (6, 6.5) (6, 7)           @noisy det47 det1062
mx (5.5, 6.5)                 @noisy det1062 det1370
mz (5, 6.5)                   @noisy det51 det496 det1452 det1524
mxx (7, 1.5) (7, 2)           @noisy det221 det1478
mx (6.5, 1.5)                 @noisy det221 det1336
mz (6, 1.5)                   @noisy det226 det665 det853 det1352
mxx (7, 4) (7, 3.5)           @noisy det91 det531
mx (6.5, 3.5)                 @noisy det91 det1418
mz (6, 3.5)                   @noisy det60 det664 det881 det1142
mxx (7, 5.5) (7, 6)           @noisy det620 det815
mx (6.5, 5.5)                 @noisy det815 det1442
mz (6, 5.5)                   @noisy det334 det496 det851 det1286
mxx (7, 7.5) (7, 8)           @noisy det71 det612
mx (6.5, 7.5)                 @noisy det71 det1407
mz (6, 7.5)                   @noisy det35 det869 det1524 det1596
mxx (8, 0.5) (8, 1)           @noisy det185 det310
mx (7.5, 0.5)                 @noisy det185 det1431
mz (7, 0.5)                   @noisy det65 det416 det428 det853
mz (8, 1.5)                   @noisy det416 det803
mxx (8, 2.5) (8, 3)           @noisy det821 det965
mx (7.5, 2.5)                 @noisy det821 det1441
mz (7, 2.5)                   @noisy det60 det803 det887 det1352
mz (8, 3.5)                   @noisy det887 det1332
mxx (8, 4.5) (8, 5)           @noisy det1093 det1256
mx (7.5, 4.5)                 @noisy det1256 det1358
mz (7, 4.5)                   @noisy det664 det1286 det1287 det1332
mz (8, 5.5)                   @noisy det1287 det1309
mxx (8, 7) (8, 6.5)           @noisy det751 det952
mx (7.5, 6.5)                 @noisy det952 det1437
mz (7, 6.5)                   @noisy det256 det851 det1309 det1596
mz (8, 7.5)                   @noisy det12 det256
mxx (0.5, 0.5) (0.5, 0)       @noisy det450 det727
mzz (1, 1) (0.5, 1)           @noisy det1148 det1463
mxx (0.5, 2.5) (0.5, 2)       @noisy det17 det178
mzz (1, 3) (0.5, 3)           @noisy det444 det1426
mxx (0.5, 4.5) (0.5, 4)       @noisy det731 det769
mzz (0.5, 5) (1, 5)           @noisy det608 det1042
mxx (0.5, 6.5) (0.5, 6)       @noisy det216 det1083
mzz (1, 7) (0.5, 7)           @noisy det25 det278
mzz (1.5, 0) (2, 0)           @noisy det425 det865
mxx (1.5, 1.5) (1.5, 1)       @noisy det303 det633
mzz (1.5, 2) (2, 2)           @noisy det639 det1022
mxx (1.5, 3.5) (1.5, 3)       @noisy det1076 det1492
mzz (1.5, 4) (2, 4)           @noisy det647 det858
mxx (1.5, 5) (1.5, 5.5)       @noisy det1116 det1465
mzz (1.5, 6) (2, 6)           @noisy det721 det871
mxx (1.5, 7.5) (1.5, 7)       @noisy det345 det1255
mzz (1.5, 8) (2, 8)           @noisy det255 det787
mxx (2.5, 0.5) (2.5, 0)       @noisy det727 det1371
mzz (3, 1) (2.5, 1)           @noisy det822 det916
mxx (2.5, 2) (2.5, 2.5)       @noisy det178 det1394
mzz (2.5, 3) (3, 3)           @noisy det1172 det1296
mxx (2.5, 4) (2.5, 4.5)       @noisy det363 det731
mzz (2.5, 5) (3, 5)           @noisy det3 det1498
mxx (2.5, 6.5) (2.5, 6)       @noisy det216 det1315
mzz (2.5, 7) (3, 7)           @noisy det1174 det1432
mzz (3.5, 0) (4, 0)           @noisy det254 det284
mxx (3.5, 1) (3.5, 1.5)       @noisy det303 det411
mzz (3.5, 2) (4, 2)           @noisy det606 det1494
mxx (3.5, 3) (3.5, 3.5)       @noisy det1491 det1492
mzz (4, 4) (3.5, 4)           @noisy det253 det595
mxx (3.5, 5) (3.5, 5.5)       @noisy det1116 det1487
mzz (3.5, 6) (4, 6)           @noisy det374 det1508
mxx (3.5, 7) (3.5, 7.5)       @noisy det345 det1312
mzz (3.5, 8) (4, 8)           @noisy det637 det1310
mxx (4.5, 0.5) (4.5, 0)       @noisy det207 det1371
mzz (5, 1) (4.5, 1)           @noisy det232 det1176
mxx (4.5, 2) (4.5, 2.5)       @noisy det1386 det1394
mzz (5, 3) (4.5, 3)           @noisy det1477 det1484
mxx (4.5, 4.5) (4.5, 4)       @noisy det363 det1511
mzz (5, 5) (4.5, 5)           @noisy det1439 det1516
mxx (4.5, 6.5) (4.5, 6)       @noisy det47 det1315
mzz (5, 7) (4.5, 7)           @noisy det51 det1452
mzz (5.5, 0) (6, 0)           @noisy det677 det1086
mxx (5.5, 1) (5.5, 1.5)       @noisy det411 det1478
mzz (5.5, 2) (6, 2)           @noisy det226 det665
mxx (5.5, 3) (5.5, 3.5)       @noisy det531 det1491
mzz (5.5, 4) (6, 4)           @noisy det881 det1142
mxx (5.5, 5.5) (5.5, 5)       @noisy det620 det1487
mzz (6, 6) (5.5, 6)           @noisy det334 det496
mxx (5.5, 7) (5.5, 7.5)       @noisy det612 det1312
mzz (5.5, 8) (6, 8)           @noisy det869 det1524
mxx (6.5, 0) (6.5, 0.5)       @noisy det207 det310
mzz (6.5, 1) (7, 1)           @noisy det428 det853
mxx (6.5, 2.5) (6.5, 2)       @noisy det965 det1386
mzz (6.5, 3) (7, 3)           @noisy det60 det1352
mxx (6.5, 4.5) (6.5, 4)       @noisy det1093 det1511
mzz (6.5, 5) (7, 5)           @noisy det664 det1286
mxx (6.5, 6) (6.5, 6.5)       @noisy det47 det751
mzz (6.5, 7) (7, 7)           @noisy det851 det1596
mzz (7.5, 0) (8, 0)           @noisy det20 det65
mxx (7.5, 1.5) (7.5, 1)       @noisy det700 det1478
mzz (7.5, 2) (8, 2)           @noisy det416 det803
mxx (7.5, 3) (7.5, 3.5)       @noisy det531 det1024
mzz (7.5, 4) (8, 4)           @noisy det887 det1332
mxx (7.5, 5) (7.5, 5.5)       @noisy det41 det620
mzz (7.5, 6) (8, 6)           @noisy det1287 det1309
mxx (7.5, 7.5) (7.5, 7)       @noisy det612 det1625
mzz (7.5, 8) (8, 8)           @noisy det12 det256

--------         34
mz (0, 0.5)                   @noisy det1148 det1463
mxx (0, 1.5) (0, 2)           @noisy det633 det1623
mx (0.5, 1.5)                 @noisy det1422 det1623
mz (1, 1.5)                   @noisy det444 det639 det1022 det1463
mz (0, 2.5)                   @noisy det444 det1426
mxx (0, 3.5) (0, 4)           @noisy det1076 det1079
mx (0.5, 3.5)                 @noisy det1079 det1436
mz (1, 3.5)                   @noisy det608 det647 det858 det1426
mz (0, 4.5)                   @noisy det608 det1042
mxx (0, 5.5) (0, 6)           @noisy det443 det1465
mx (0.5, 5.5)                 @noisy det443 det1443
mz (1, 5.5)                   @noisy det278 det721 det871 det1042
mz (0, 6.5)                   @noisy det25 det278
mxx (0, 7.5) (0, 8)           @noisy det632 det1255
mx (0.5, 7.5)                 @noisy det632 det1429
mz (1, 7.5)                   @noisy det25 det255 det787 det926
mxx (1, 0.5) (1, 1)           @noisy det727 det791
mx (1.5, 0.5)                 @noisy det791 det1322
mz (2, 0.5)                   @noisy det639 det822 det865 det916
mxx (1, 2.5) (1, 3)           @noisy det178 det1634
mx (1.5, 2.5)                 @noisy det1402 det1634
mz (2, 2.5)                   @noisy det647 det1022 det1172 det1296
mxx (1, 4.5) (1, 5)           @noisy det448 det731
mx (1.5, 4.5)                 @noisy det448 det1411
mz (2, 4.5)                   @noisy det3 det858 det871 det1498
mxx (1, 6.5) (1, 7)           @noisy det216 det1330
mx (1.5, 6.5)                 @noisy det1328 det1330
mz (2, 6.5)                   @noisy det255 det721 det1174 det1432
mxx (2, 1.5) (2, 2)           @noisy det303 det796
mx (2.5, 1.5)                 @noisy det796 det1403
mz (3, 1.5)                   @noisy det606 det916 det1296 det1494
mxx (2, 3.5) (2, 4)           @noisy det830 det1492
mx (2.5, 3.5)                 @noisy det830 det1427
mz (3, 3.5)                   @noisy det253 det595 det1172 det1498
mxx (2, 5.5) (2, 6)           @noisy det1116 det1189
mx (2.5, 5.5)                 @noisy det1189 det1348
mz (3, 5.5)                   @noisy det3 det374 det1174 det1508
mxx (2, 7.5) (2, 8)           @noisy det345 det1650
mx (2.5, 7.5)                 @noisy det1354 det1650
mz (3, 7.5)                   @noisy det637 det652 det1310 det1432
mxx (3, 1) (3, 0.5)           @noisy det1371 det1378
mx (3.5, 0.5)                 @noisy det1373 det1378
mz (4, 0.5)                   @noisy det232 det254 det606 det1176
mxx (3, 2.5) (3, 3)           @noisy det323 det1394
mx (3.5, 2.5)                 @noisy det323 det1351
mz (4, 2.5)                   @noisy det595 det1477 det1484 det1494
mxx (3, 4.5) (3, 5)           @noisy det363 det801
mx (3.5, 4.5)                 @noisy det801 det1435
mz (4, 4.5)                   @noisy det253 det374 det1439 det1516
mxx (3, 7) (3, 6.5)           @noisy det69 det1315
mx (3.5, 6.5)                 @noisy det69 det1417
mz (4, 6.5)                   @noisy det51 det1310 det1452 det1508
mxx (4, 1.5) (4, 2)           @noisy det280 det411
mx (4.5, 1.5)                 @noisy det280 det1367
mz (5, 1.5)                   @noisy det226 det665 det1176 det1484
mxx (4, 4) (4, 3.5)           @noisy det1243 det1491
mx (4.5, 3.5)                 @noisy det1243 det1342
mz (5, 3.5)                   @noisy det881 det1142 det1477 det1516
mxx (4, 5.5) (4, 6)           @noisy det839 det1487
mx (4.5, 5.5)                 @noisy det839 det1438
mz (5, 5.5)                   @noisy det51 det334 det496 det1439
mxx (4, 7.5) (4, 8)           @noisy det1312 det1632
mx (4.5, 7.5)                 @noisy det1343 det1632
mz (5, 7.5)                   @noisy det869 det1072 det1452 det1524
mxx (5, 0.5) (5, 1)           @noisy det207 det290
mx (5.5, 0.5)                 @noisy det290 det1421
mz (6, 0.5)                   @noisy det226 det428 det677 det853
mxx (5, 3) (5, 2.5)           @noisy det1005 det1386
mx (5.5, 2.5)                 @noisy det1005 det1391
mz (6, 2.5)                   @noisy det60 det665 det1142 det1352
mxx (5, 4.5) (5, 5)           @noisy det1511 det1578
mx (5.5, 4.5)                 @noisy det1409 det1578
mz (6, 4.5)                   @noisy det496 det664 det881 det1286
mxx (5, 6.5) (5, 7)           @noisy det47 det1146
mx (5.5, 6.5)                 @noisy det1146 det1370
mz (6, 6.5)                   @noisy det334 det851 det869 det1596
mxx (6, 1.5) (6, 2)           @noisy det680 det1478
mx (6.5, 1.5)                 @noisy det680 det1336
mz (7, 1.5)                   @noisy det60 det416 det428 det803
mxx (6, 3.5) (6, 4)           @noisy det531 det1416
mx (6.5, 3.5)                 @noisy det1416 det1418
mz (7, 3.5)                   @noisy det887 det1286 det1332 det1352
mxx (6, 6) (6, 5.5)           @noisy det433 det620
mx (6.5, 5.5)                 @noisy det433 det1442
mz (7, 5.5)                   @noisy det664 det1287 det1309 det1596
mxx (6, 7.5) (6, 8)           @noisy det437 det612
mx (6.5, 7.5)                 @noisy det437 det1407
mz (7, 7.5)                   @noisy det12 det256 det623 det851
mxx (7, 0.5) (7, 1)           @noisy det310 det427
mx (7.5, 0.5)                 @noisy det427 det1431
mz (8, 0.5)                   @noisy det20 det803
mxx (8, 2) (8, 1.5)           @noisy det700 det1604
mxx (7, 2.5) (7, 3)           @noisy det72 det965
mx (7.5, 2.5)                 @noisy det72 det1441
mz (8, 2.5)                   @noisy det416 det1332
mxx (8, 3.5) (8, 4)           @noisy det854 det1024
mxx (7, 4.5) (7, 5)           @noisy det9 det1093
mx (7.5, 4.5)                 @noisy det9 det1358
mz (8, 4.5)                   @noisy det887 det1309
mxx (8, 5.5) (8, 6)           @noisy det41 det1481
mxx (7, 6.5) (7, 7)           @noisy det751 det1458
mx (7.5, 6.5)                 @noisy det1437 det1458
mz (8, 6.5)                   @noisy det12 det1287
mxx (8, 7.5) (8, 8)           @noisy det592 det1625
mxx (0.5, 0.5) (0.5, 1)       @noisy det450 det727
mzz (1, 0) (0.5, 0)           @noisy det1148 det1463
mxx (0.5, 2.5) (0.5, 3)       @noisy det17 det178
mzz (1, 2) (0.5, 2)           @noisy det444 det1426
mxx (0.5, 5) (0.5, 4.5)       @noisy det731 det769
mzz (1, 4) (0.5, 4)           @noisy det608 det1042
mxx (0.5, 6.5) (0.5, 7)       @noisy det216 det1083
mzz (0.5, 6) (1, 6)           @noisy det25 det278
mzz (1, 8) (0.5, 8)           @noisy det653 det926
mxx (1.5, 1.5) (1.5, 2)       @noisy det303 det633
mzz (1.5, 1) (2, 1)           @noisy det639 det1022
mxx (1.5, 4) (1.5, 3.5)       @noisy det1076 det1492
mzz (2, 3) (1.5, 3)           @noisy det647 det858
mxx (1.5, 5.5) (1.5, 6)       @noisy det1116 det1465
mzz (1.5, 5) (2, 5)           @noisy det721 det871
mxx (1.5, 7.5) (1.5, 8)       @noisy det345 det1255
mzz (1.5, 7) (2, 7)           @noisy det255 det787
mxx (2.5, 0.5) (2.5, 1)       @noisy det727 det1371
mzz (2.5, 0) (3, 0)           @noisy det822 det916
mxx (2.5, 2.5) (2.5, 3)       @noisy det178 det1394
mzz (2.5, 2) (3, 2)           @noisy det1172 det1296
mxx (2.5, 4.5) (2.5, 5)       @noisy det363 det731
mzz (2.5, 4) (3, 4)           @noisy det3 det1498
mxx (2.5, 7) (2.5, 6.5)       @noisy det216 det1315
mzz (3, 6) (2.5, 6)           @noisy det1174 det1432
mzz (2.5, 8) (3, 8)           @noisy det652 det1274
mxx (3.5, 1.5) (3.5, 2)       @noisy det303 det411
mzz (3.5, 1) (4, 1)           @noisy det606 det1494
mxx (3.5, 3.5) (3.5, 4)       @noisy det1491 det1492
mzz (3.5, 3) (4, 3)           @noisy det253 det595
mxx (3.5, 5.5) (3.5, 6)       @noisy det1116 det1487
mzz (3.5, 5) (4, 5)           @noisy det374 det1508
mxx (3.5, 7.5) (3.5, 8)       @noisy det345 det1312
mzz (3.5, 7) (4, 7)           @noisy det637 det1310
mxx (4.5, 0.5) (4.5, 1)       @noisy det207 det1371
mzz (5, 0) (4.5, 0)           @noisy det232 det1176
mxx (4.5, 2.5) (4.5, 3)       @noisy det1386 det1394
mzz (4.5, 2) (5, 2)           @noisy det1477 det1484
mxx (4.5, 4.5) (4.5, 5)       @noisy det363 det1511
mzz (5, 4) (4.5, 4)           @noisy det1439 det1516
mxx (4.5, 6.5) (4.5, 7)       @noisy det47 det1315
mzz (5, 6) (4.5, 6)           @noisy det51 det1452
mzz (4.5, 8) (5, 8)           @noisy det1072 det1543
mxx (5.5, 1.5) (5.5, 2)       @noisy det411 det1478
mzz (5.5, 1) (6, 1)           @noisy det226 det665
mxx (5.5, 3.5) (5.5, 4)       @noisy det531 det1491
mzz (5.5, 3) (6, 3)           @noisy det881 det1142
mxx (5.5, 5.5) (5.5, 6)       @noisy det620 det1487
mzz (5.5, 5) (6, 5)           @noisy det334 det496
mxx (5.5, 7.5) (5.5, 8)       @noisy det612 det1312
mzz (5.5, 7) (6, 7)           @noisy det869 det1524
mxx (6.5, 0.5) (6.5, 1)       @noisy det207 det310
mzz (6.5, 0) (7, 0)           @noisy det428 det853
mxx (6.5, 2.5) (6.5, 3)       @noisy det965 det1386
mzz (6.5, 2) (7, 2)           @noisy det60 det1352
mxx (6.5, 5) (6.5, 4.5)       @noisy det1093 det1511
mzz (7, 4) (6.5, 4)           @noisy det664 det1286
mxx (6.5, 6.5) (6.5, 7)       @noisy det47 det751
mzz (6.5, 6) (7, 6)           @noisy det851 det1596
mzz (6.5, 8) (7, 8)           @noisy det35 det623
mxx (7.5, 2) (7.5, 1.5)       @noisy det700 det1478
mzz (7.5, 1) (8, 1)           @noisy det416 det803
mxx (7.5, 3.5) (7.5, 4)       @noisy det531 det1024
mzz (7.5, 3) (8, 3)           @noisy det887 det1332
mxx (7.5, 5.5) (7.5, 6)       @noisy det41 det620
mzz (7.5, 5) (8, 5)           @noisy det1287 det1309
mxx (7.5, 8) (7.5, 7.5)       @noisy det612 det1625
mzz (8, 7) (7.5, 7)           @noisy det12 det256

--------         35
mxx (0, 0.5) (0, 0)           @noisy det450 det1060
mzz (0, 1.5) (0.5, 1.5)       @noisy det1426 det1463
mxx (1, 1) (1, 1.5)           @noisy det633 det1623
mxx (0, 2) (0, 2.5)           @noisy det17 det1474
mzz (0, 3.5) (0.5, 3.5)       @noisy det1042 det1426
mxx (1, 3) (1, 3.5)           @noisy det1076 det1079
mxx (0, 4) (0, 4.5)           @noisy det252 det769
mzz (0.5, 5.5) (0, 5.5)       @noisy det25 det1042
mxx (1, 5) (1, 5.5)           @noisy det443 det1465
mxx (0, 6.5) (0, 6)           @noisy det607 det1083
mzz (0, 7.5) (0.5, 7.5)       @noisy det25 det653
mxx (1, 7.5) (1, 7)           @noisy det632 det1255
mzz (1, 0.5) (1.5, 0.5)       @noisy det865 det1022
mxx (2, 0) (2, 0.5)           @noisy det727 det791
mzz (1, 2.5) (1.5, 2.5)       @noisy det858 det1022
mxx (2, 2) (2, 2.5)           @noisy det178 det1634
mzz (1.5, 4.5) (1, 4.5)       @noisy det721 det858
mxx (2, 4.5) (2, 4)           @noisy det448 det731
mzz (1, 6.5) (1.5, 6.5)       @noisy det721 det787
mxx (2, 6.5) (2, 6)           @noisy det216 det1330
mzz (2, 1.5) (2.5, 1.5)       @noisy det916 det1172
mxx (3, 1.5) (3, 1)           @noisy det303 det796
mzz (2, 3.5) (2.5, 3.5)       @noisy det3 det1172
mxx (3, 3.5) (3, 3)           @noisy det830 det1492
mzz (2, 5.5) (2.5, 5.5)       @noisy det3 det1432
mxx (3, 5) (3, 5.5)           @noisy det1116 det1189
mzz (2.5, 7.5) (2, 7.5)       @noisy det1274 det1432
mxx (3, 7.5) (3, 7)           @noisy det345 det1650
mzz (3.5, 0.5) (3, 0.5)       @noisy det254 det1494
mxx (4, 0) (4, 0.5)           @noisy det1371 det1378
mzz (3, 2.5) (3.5, 2.5)       @noisy det253 det1494
mxx (4, 2) (4, 2.5)           @noisy det323 det1394
mzz (3, 4.5) (3.5, 4.5)       @noisy det253 det1508
mxx (4, 4.5) (4, 4)           @noisy det363 det801
mzz (3.5, 6.5) (3, 6.5)       @noisy det637 det1508
mxx (4, 6) (4, 6.5)           @noisy det69 det1315
mzz (4, 1.5) (4.5, 1.5)       @noisy det1176 det1477
mxx (5, 1) (5, 1.5)           @noisy det280 det411
mzz (4.5, 3.5) (4, 3.5)       @noisy det1439 det1477
mxx (5, 3.5) (5, 3)           @noisy det1243 det1491
mzz (4, 5.5) (4.5, 5.5)       @noisy det1439 det1452
mxx (5, 5.5) (5, 5)           @noisy det839 det1487
mzz (4, 7.5) (4.5, 7.5)       @noisy det1452 det1543
mxx (5, 7) (5, 7.5)           @noisy det1312 det1632
mzz (5, 0.5) (5.5, 0.5)       @noisy det665 det677
mxx (6, 0) (6, 0.5)           @noisy det207 det290
mzz (5.5, 2.5) (5, 2.5)       @noisy det665 det881
mxx (6, 2.5) (6, 2)           @noisy det1005 det1386
mzz (5, 4.5) (5.5, 4.5)       @noisy det334 det881
mxx (6, 4) (6, 4.5)           @noisy det1511 det1578
mzz (5, 6.5) (5.5, 6.5)       @noisy det334 det1524
mxx (6, 6.5) (6, 6)           @noisy det47 det1146
mzz (6, 1.5) (6.5, 1.5)       @noisy det428 det1352
mxx (7, 1.5) (7, 1)           @noisy det680 det1478
mzz (6, 3.5) (6.5, 3.5)       @noisy det664 det1352
mxx (7, 3) (7, 3.5)           @noisy det531 det1416
mzz (6.5, 5.5) (6, 5.5)       @noisy det664 det851
mxx (7, 5.5) (7, 5)           @noisy det433 det620
mzz (6, 7.5) (6.5, 7.5)       @noisy det35 det851
mxx (7, 7.5) (7, 7)           @noisy det437 det612
mzz (7, 0.5) (7.5, 0.5)       @noisy det20 det416
mxx (8, 0.5) (8, 0)           @noisy det310 det427
mzz (7.5, 2.5) (7, 2.5)       @noisy det416 det887
mxx (8, 2.5) (8, 2)           @noisy det72 det965
mzz (7, 4.5) (7.5, 4.5)       @noisy det887 det1287
mxx (8, 4) (8, 4.5)           @noisy det9 det1093
mzz (7, 6.5) (7.5, 6.5)       @noisy det256 det1287
mxx (8, 6.5) (8, 6)           @noisy det751 det1458
mzz (0, 1) (0.5, 1)           @noisy det1148 det1463
mz (0.5, 0.5)                 @noisy det1148 det1611
mx (0.5, 0)                   @noisy det727 det1060
mzz (0, 3) (0.5, 3)           @noisy det444 det1426
mz (0.5, 2.5)                 @noisy det444 det1525
mx (0.5, 2)                   @noisy det178 det633 det1474 det1623
mzz (0.5, 5) (0, 5)           @noisy det608 det1042
mz (0.5, 4.5)                 @noisy det608 det1530
mx (0.5, 4)                   @noisy det252 det731 det1076 det1079
mzz (0, 7) (0.5, 7)           @noisy det25 det278
mz (0.5, 6.5)                 @noisy det278 det1641
mx (0.5, 6)                   @noisy det216 det443 det607 det1465
mx (0.5, 8)                   @noisy det632 det1255
mzz (1, 0) (1.5, 0)           @noisy det425 det865
mzz (1, 2) (1.5, 2)           @noisy det639 det1022
mz (1.5, 1.5)                 @noisy det639 det1645
mx (1.5, 1)                   @noisy det303 det727 det791 det1623
mzz (1.5, 4) (1, 4)           @noisy det647 det858
mz (1.5, 3.5)                 @noisy det647 det1579
mx (1.5, 3)                   @noisy det178 det1079 det1492 det1634
mzz (1, 6) (1.5, 6)           @noisy det721 det871
mz (1.5, 5.5)                 @noisy det871 det1554
mx (1.5, 5)                   @noisy det443 det448 det731 det1116
mzz (1, 8) (1.5, 8)           @noisy det255 det787
mz (1.5, 7.5)                 @noisy det255 det1515
mx (1.5, 7)                   @noisy det216 det345 det632 det1330
mzz (2, 1) (2.5, 1)           @noisy det822 det916
mz (2.5, 0.5)                 @noisy det822 det1539
mx (2.5, 0)                   @noisy det791 det1371
mzz (2, 3) (2.5, 3)           @noisy det1172 det1296
mz (2.5, 2.5)                 @noisy det1296 det1638
mx (2.5, 2)                   @noisy det303 det796 det1394 det1634
mzz (2, 5) (2.5, 5)           @noisy det3 det1498
mz (2.5, 4.5)                 @noisy det1498 det1606
mx (2.5, 4)                   @noisy det363 det448 det830 det1492
mzz (2.5, 7) (2, 7)           @noisy det1174 det1432
mz (2.5, 6.5)                 @noisy det1174 det1541
mx (2.5, 6)                   @noisy det1116 det1189 det1315 det1330
mx (2.5, 8)                   @noisy det345 det1650
mzz (3.5, 0) (3, 0)           @noisy det254 det284
mzz (3, 2) (3.5, 2)           @noisy det606 det1494
mz (3.5, 1.5)                 @noisy det606 det1531
mx (3.5, 1)                   @noisy det411 det796 det1371 det1378
mzz (3, 4) (3.5, 4)           @noisy det253 det595
mz (3.5, 3.5)                 @noisy det595 det1637
mx (3.5, 3)                   @noisy det323 det830 det1394 det1491
mzz (3.5, 6) (3, 6)           @noisy det374 det1508
mz (3.5, 5.5)                 @noisy det374 det1565
mx (3.5, 5)                   @noisy det363 det801 det1189 det1487
mzz (3, 8) (3.5, 8)           @noisy det637 det1310
mz (3.5, 7.5)                 @noisy det1310 det1558
mx (3.5, 7)                   @noisy det69 det1312 det1315 det1650
mzz (4, 1) (4.5, 1)           @noisy det232 det1176
mz (4.5, 0.5)                 @noisy det232 det1601
mx (4.5, 0)                   @noisy det207 det1378
mzz (4.5, 3) (4, 3)           @noisy det1477 det1484
mz (4.5, 2.5)                 @noisy det1484 det1523
mx (4.5, 2)                   @noisy det280 det323 det411 det1386
mzz (4, 5) (4.5, 5)           @noisy det1439 det1516
mz (4.5, 4.5)                 @noisy det1516 det1528
mx (4.5, 4)                   @noisy det801 det1243 det1491 det1511
mzz (4, 7) (4.5, 7)           @noisy det51 det1452
mz (4.5, 6.5)                 @noisy det51 det1618
mx (4.5, 6)                   @noisy det47 det69 det839 det1487
mx (4.5, 8)                   @noisy det1312 det1632
mzz (5, 0) (5.5, 0)           @noisy det677 det1086
mzz (5.5, 2) (5, 2)           @noisy det226 det665
mz (5.5, 1.5)                 @noisy det226 det1643
mx (5.5, 1)                   @noisy det207 det280 det290 det1478
mzz (5, 4) (5.5, 4)           @noisy det881 det1142
mz (5.5, 3.5)                 @noisy det1142 det1546
mx (5.5, 3)                   @noisy det531 det1005 det1243 det1386
mzz (5, 6) (5.5, 6)           @noisy det334 det496
mz (5.5, 5.5)                 @noisy det496 det1589
mx (5.5, 5)                   @noisy det620 det839 det1511 det1578
mzz (5.5, 8) (5, 8)           @noisy det869 det1524
mz (5.5, 7.5)                 @noisy det869 det1626
mx (5.5, 7)                   @noisy det47 det612 det1146 det1632
mzz (6, 1) (6.5, 1)           @noisy det428 det853
mz (6.5, 0.5)                 @noisy det853 det1519
mx (6.5, 0)                   @noisy det290 det310
mzz (6, 3) (6.5, 3)           @noisy det60 det1352
mz (6.5, 2.5)                 @noisy det60 det1615
mx (6.5, 2)                   @noisy det680 det965 det1005 det1478
mzz (6.5, 5) (6, 5)           @noisy det664 det1286
mz (6.5, 4.5)                 @noisy det1286 det1586
mx (6.5, 4)                   @noisy det531 det1093 det1416 det1578
mzz (6, 7) (6.5, 7)           @noisy det851 det1596
mz (6.5, 6.5)                 @noisy det1593 det1596
mx (6.5, 6)                   @noisy det433 det620 det751 det1146
mx (6.5, 8)                   @noisy det437 det612
mzz (7, 0) (7.5, 0)           @noisy det20 det65
mzz (7.5, 2) (7, 2)           @noisy det416 det803
mz (7.5, 1.5)                 @noisy det803 det1635
mx (7.5, 1)                   @noisy det310 det427 det680 det700
mzz (7, 4) (7.5, 4)           @noisy det887 det1332
mz (7.5, 3.5)                 @noisy det1332 det1617
mx (7.5, 3)                   @noisy det72 det965 det1024 det1416
mzz (7, 6) (7.5, 6)           @noisy det1287 det1309
mz (7.5, 5.5)                 @noisy det1309 det1621
mx (7.5, 5)                   @noisy det9 det41 det433 det1093
mzz (7.5, 8) (7, 8)           @noisy det12 det256
mz (7.5, 7.5)                 @noisy det12 det1535
mx (7.5, 7)                   @noisy det437 det751 det1458 det1625

--------         36
mzz (1, 1.5) (0.5, 1.5)       @noisy det1426 det1463
mxx (0, 1.5) (0, 1)           @noisy det633 det1623
mzz (1, 3.5) (0.5, 3.5)       @noisy det1042 det1426
mxx (0, 3.5) (0, 3)           @noisy det1076 det1079
mzz (0.5, 5.5) (1, 5.5)       @noisy det25 det1042
mxx (0, 5.5) (0, 5)           @noisy det443 det1465
mzz (1, 7.5) (0.5, 7.5)       @noisy det25 det653
mxx (0, 7) (0, 7.5)           @noisy det632 det1255
mzz (1.5, 0.5) (2, 0.5)       @noisy det865 det1022
mxx (1, 0.5) (1, 0)           @noisy det727 det791
mzz (1.5, 2.5) (2, 2.5)       @noisy det858 det1022
mxx (1, 2) (1, 2.5)           @noisy det178 det1634
mzz (1.5, 4.5) (2, 4.5)       @noisy det721 det858
mxx (1, 4) (1, 4.5)           @noisy det448 det731
mzz (1.5, 6.5) (2, 6.5)       @noisy det721 det787
mxx (1, 6.5) (1, 6)           @noisy det216 det1330
mzz (3, 1.5) (2.5, 1.5)       @noisy det916 det1172
mxx (2, 1) (2, 1.5)           @noisy det303 det796
mzz (2.5, 3.5) (3, 3.5)       @noisy det3 det1172
mxx (2, 3.5) (2, 3)           @noisy det830 det1492
mzz (2.5, 5.5) (3, 5.5)       @noisy det3 det1432
mxx (2, 5.5) (2, 5)           @noisy det1116 det1189
mzz (2.5, 7.5) (3, 7.5)       @noisy det1274 det1432
mxx (2, 7) (2, 7.5)           @noisy det345 det1650
mzz (3.5, 0.5) (4, 0.5)       @noisy det254 det1494
mxx (3, 0) (3, 0.5)           @noisy det1371 det1378
mzz (3.5, 2.5) (4, 2.5)       @noisy det253 det1494
mxx (3, 2.5) (3, 2)           @noisy det323 det1394
mzz (4, 4.5) (3.5, 4.5)       @noisy det253 det1508
mxx (3, 4.5) (3, 4)           @noisy det363 det801
mzz (3.5, 6.5) (4, 6.5)       @noisy det637 det1508
mxx (3, 6) (3, 6.5)           @noisy det69 det1315
mzz (5, 1.5) (4.5, 1.5)       @noisy det1176 det1477
mxx (4, 1.5) (4, 1)           @noisy det280 det411
mzz (5, 3.5) (4.5, 3.5)       @noisy det1439 det1477
mxx (4, 3) (4, 3.5)           @noisy det1243 det1491
mzz (5, 5.5) (4.5, 5.5)       @noisy det1439 det1452
mxx (4, 5) (4, 5.5)           @noisy det839 det1487
mzz (5, 7.5) (4.5, 7.5)       @noisy det1452 det1543
mxx (4, 7) (4, 7.5)           @noisy det1312 det1632
mzz (5.5, 0.5) (6, 0.5)       @noisy det665 det677
mxx (5, 0) (5, 0.5)           @noisy det207 det290
mzz (5.5, 2.5) (6, 2.5)       @noisy det665 det881
mxx (5, 2) (5, 2.5)           @noisy det1005 det1386
mzz (5.5, 4.5) (6, 4.5)       @noisy det334 det881
mxx (5, 4.5) (5, 4)           @noisy det1511 det1578
mzz (6, 6.5) (5.5, 6.5)       @noisy det334 det1524
mxx (5, 6) (5, 6.5)           @noisy det47 det1146
mzz (6.5, 1.5) (7, 1.5)       @noisy det428 det1352
mxx (6, 1.5) (6, 1)           @noisy det680 det1478
mzz (6.5, 3.5) (7, 3.5)       @noisy det664 det1352
mxx (6, 3.5) (6, 3)           @noisy det531 det1416
mzz (6.5, 5.5) (7, 5.5)       @noisy det664 det851
mxx (6, 5) (6, 5.5)           @noisy det433 det620
mzz (6.5, 7.5) (7, 7.5)       @noisy det35 det851
mxx (6, 7.5) (6, 7)           @noisy det437 det612
mzz (7.5, 0.5) (8, 0.5)       @noisy det20 det416
mxx (7, 0.5) (7, 0)           @noisy det310 det427
mxx (8, 1.5) (8, 1)           @noisy det700 det1604
mzz (7.5, 2.5) (8, 2.5)       @noisy det416 det887
mxx (7, 2) (7, 2.5)           @noisy det72 det965
mxx (8, 3) (8, 3.5)           @noisy det854 det1024
mzz (7.5, 4.5) (8, 4.5)       @noisy det887 det1287
mxx (7, 4.5) (7, 4)           @noisy det9 det1093
mxx (8, 5) (8, 5.5)           @noisy det41 det1481
mzz (7.5, 6.5) (8, 6.5)       @noisy det256 det1287
mxx (7, 6.5) (7, 6)           @noisy det751 det1458
mxx (8, 7) (8, 7.5)           @noisy det592 det1625
mzz (0.5, 0) (0, 0)           @noisy det167 det1463
mz (0.5, 0.5)                 @noisy det167 det1611
mx (0.5, 1)                   @noisy det450 det633 det791 det1623
mzz (0, 2) (0.5, 2)           @noisy det160 det1426
mz (0.5, 2.5)                 @noisy det160 det1525
mx (0.5, 3)                   @noisy det17 det1076 det1079 det1634
mzz (0, 4) (0.5, 4)           @noisy det627 det1042
mz (0.5, 4.5)                 @noisy det627 det1530
mx (0.5, 5)                   @noisy det443 det448 det769 det1465
mzz (0.5, 6) (0, 6)           @noisy det25 det1107
mz (0.5, 6.5)                 @noisy det1107 det1641
mx (0.5, 7)                   @noisy det632 det1083 det1255 det1330
mzz (0, 8) (0.5, 8)           @noisy det653 det1250
mx (1.5, 0)                   @noisy det727 det791
mzz (1, 1) (1.5, 1)           @noisy det589 det1022
mz (1.5, 1.5)                 @noisy det589 det1645
mx (1.5, 2)                   @noisy det178 det633 det796 det1634
mzz (1, 3) (1.5, 3)           @noisy det858 det938
mz (1.5, 3.5)                 @noisy det938 det1579
mx (1.5, 4)                   @noisy det448 det731 det830 det1076
mzz (1.5, 5) (1, 5)           @noisy det243 det721
mz (1.5, 5.5)                 @noisy det243 det1554
mx (1.5, 6)                   @noisy det216 det1189 det1330 det1465
mzz (1, 7) (1.5, 7)           @noisy det787 det1445
mz (1.5, 7.5)                 @noisy det1445 det1515
mx (1.5, 8)                   @noisy det1255 det1650
mzz (2, 0) (2.5, 0)           @noisy det468 det916
mz (2.5, 0.5)                 @noisy det468 det1539
mx (2.5, 1)                   @noisy det303 det727 det796 det1378
mzz (2.5, 2) (2, 2)           @noisy det1162 det1172
mz (2.5, 2.5)                 @noisy det1162 det1638
mx (2.5, 3)                   @noisy det178 det323 det830 det1492
mzz (2, 4) (2.5, 4)           @noisy det3 det846
mz (2.5, 4.5)                 @noisy det846 det1606
mx (2.5, 5)                   @noisy det731 det801 det1116 det1189
mzz (2, 6) (2.5, 6)           @noisy det856 det1432
mz (2.5, 6.5)                 @noisy det856 det1541
mx (2.5, 7)                   @noisy det69 det216 det345 det1650
mzz (2.5, 8) (2, 8)           @noisy det558 det1274
mx (3.5, 0)                   @noisy det1371 det1378
mzz (3, 1) (3.5, 1)           @noisy det979 det1494
mz (3.5, 1.5)                 @noisy det979 det1531
mx (3.5, 2)                   @noisy det280 det303 det323 det1394
mzz (3, 3) (3.5, 3)           @noisy det253 det945
mz (3.5, 3.5)                 @noisy det945 det1637
mx (3.5, 4)                   @noisy det363 det801 det1243 det1492
mzz (3.5, 5) (3, 5)           @noisy det1471 det1508
mz (3.5, 5.5)                 @noisy det1471 det1565
mx (3.5, 6)                   @noisy det69 det839 det1116 det1315
mzz (3, 7) (3.5, 7)           @noisy det637 det1073
mz (3.5, 7.5)                 @noisy det1073 det1558
mx (3.5, 8)                   @noisy det345 det1632
mzz (4, 0) (4.5, 0)           @noisy det819 det1176
mz (4.5, 0.5)                 @noisy det819 det1601
mx (4.5, 1)                   @noisy det280 det290 det411 det1371
mzz (4.5, 2) (4, 2)           @noisy det1291 det1477
mz (4.5, 2.5)                 @noisy det1291 det1523
mx (4.5, 3)                   @noisy det1005 det1243 det1394 det1491
mzz (4, 4) (4.5, 4)           @noisy det1439 det1499
mz (4.5, 4.5)                 @noisy det1499 det1528
mx (4.5, 5)                   @noisy det363 det839 det1487 det1578
mzz (4, 6) (4.5, 6)           @noisy det487 det1452
mz (4.5, 6.5)                 @noisy det487 det1618
mx (4.5, 7)                   @noisy det1146 det1312 det1315 det1632
mzz (4.5, 8) (4, 8)           @noisy det816 det1543
mx (5.5, 0)                   @noisy det207 det290
mzz (5.5, 1) (5, 1)           @noisy det74 det665
mz (5.5, 1.5)                 @noisy det74 det1643
mx (5.5, 2)                   @noisy det411 det680 det1005 det1386
mzz (5, 3) (5.5, 3)           @noisy det55 det881
mz (5.5, 3.5)                 @noisy det55 det1546
mx (5.5, 4)                   @noisy det1416 det1491 det1511 det1578
mzz (5, 5) (5.5, 5)           @noisy det219 det334
mz (5.5, 5.5)                 @noisy det219 det1589
mx (5.5, 6)                   @noisy det47 det433 det1146 det1487
mzz (5.5, 7) (5, 7)           @noisy det32 det1524
mz (5.5, 7.5)                 @noisy det32 det1626
mx (5.5, 8)                   @noisy det437 det1312
mzz (6.5, 0) (6, 0)           @noisy det428 det649
mz (6.5, 0.5)                 @noisy det649 det1519
mx (6.5, 1)                   @noisy det207 det427 det680 det1478
mzz (6, 2) (6.5, 2)           @noisy det630 det1352
mz (6.5, 2.5)                 @noisy det630 det1615
mx (6.5, 3)                   @noisy det72 det531 det1386 det1416
mzz (6, 4) (6.5, 4)           @noisy det234 det664
mz (6.5, 4.5)                 @noisy det234 det1586
mx (6.5, 5)                   @noisy det9 det433 det620 det1511
mzz (6, 6) (6.5, 6)           @noisy det342 det851
mz (6.5, 6.5)                 @noisy det342 det1593
mx (6.5, 7)                   @noisy det47 det437 det612 det1458
mzz (6, 8) (6.5, 8)           @noisy det35 det236
mx (7.5, 0)                   @noisy det310 det427
mzz (7, 1) (7.5, 1)           @noisy det416 det1225
mz (7.5, 1.5)                 @noisy det1225 det1635
mx (7.5, 2)                   @noisy det72 det965 det1478 det1604
mzz (7.5, 3) (7, 3)           @noisy det2 det887
mz (7.5, 3.5)                 @noisy det2 det1617
mx (7.5, 4)                   @noisy det9 det531 det854 det1093
mzz (7, 5) (7.5, 5)           @noisy det1094 det1287
mz (7.5, 5.5)                 @noisy det1094 det1621
mx (7.5, 6)                   @noisy det620 det751 det1458 det1481
mzz (7, 7) (7.5, 7)           @noisy det256 det794
mz (7.5, 7.5)                 @noisy det794 det1535
mx (7.5, 8)                   @noisy det592 det612

--------         37
mxx (0, 1) (0, 0.5)           @noisy det450 det1060
mxx (1, 1.5) (1, 2)           @noisy det633 det1623
mx (0.5, 1.5)                 @noisy det187 det633
mz (0, 1.5)                   @noisy det160 det1463
mxx (0, 2.5) (0, 3)           @noisy det17 det1474
mxx (1, 3.5) (1, 4)           @noisy det1076 det1079
mx (0.5, 3.5)                 @noisy det140 det1076
mz (0, 3.5)                   @noisy det627 det1426
mxx (0, 4.5) (0, 5)           @noisy det252 det769
mxx (1, 6) (1, 5.5)           @noisy det443 det1465
mx (0.5, 5.5)                 @noisy det90 det1465
mz (0, 5.5)                   @noisy det1042 det1107
mxx (0, 7) (0, 6.5)           @noisy det607 det1083
mxx (1, 7.5) (1, 8)           @noisy det632 det1255
mx (0.5, 7.5)                 @noisy det194 det1255
mz (0, 7.5)                   @noisy det25 det1250
mxx (2, 0.5) (2, 1)           @noisy det727 det791
mx (1.5, 0.5)                 @noisy det116 det727
mz (1, 0.5)                   @noisy det167 det589 det865 det1463
mxx (2, 3) (2, 2.5)           @noisy det178 det1634
mx (1.5, 2.5)                 @noisy det177 det178
mz (1, 2.5)                   @noisy det160 det938 det1022 det1426
mxx (2, 4.5) (2, 5)           @noisy det448 det731
mx (1.5, 4.5)                 @noisy det182 det731
mz (1, 4.5)                   @noisy det243 det627 det858 det1042
mxx (2, 6.5) (2, 7)           @noisy det216 det1330
mx (1.5, 6.5)                 @noisy det172 det216
mz (1, 6.5)                   @noisy det25 det721 det1107 det1445
mxx (3, 1.5) (3, 2)           @noisy det303 det796
mx (2.5, 1.5)                 @noisy det115 det303
mz (2, 1.5)                   @noisy det589 det916 det1022 det1162
mxx (3, 3.5) (3, 4)           @noisy det830 det1492
mx (2.5, 3.5)                 @noisy det193 det1492
mz (2, 3.5)                   @noisy det846 det858 det938 det1172
mxx (3, 5.5) (3, 6)           @noisy det1116 det1189
mx (2.5, 5.5)                 @noisy det186 det1116
mz (2, 5.5)                   @noisy det3 det243 det721 det856
mxx (3, 7.5) (3, 8)           @noisy det345 det1650
mx (2.5, 7.5)                 @noisy det191 det345
mz (2, 7.5)                   @noisy det558 det787 det1432 det1445
mxx (4, 0.5) (4, 1)           @noisy det1371 det1378
mx (3.5, 0.5)                 @noisy det165 det1371
mz (3, 0.5)                   @noisy det254 det468 det916 det979
mxx (4, 2.5) (4, 3)           @noisy det323 det1394
mx (3.5, 2.5)                 @noisy det188 det1394
mz (3, 2.5)                   @noisy det945 det1162 det1172 det1494
mxx (4, 4.5) (4, 5)           @noisy det363 det801
mx (3.5, 4.5)                 @noisy det80 det363
mz (3, 4.5)                   @noisy det3 det253 det846 det1471
mxx (4, 6.5) (4, 7)           @noisy det69 det1315
mx (3.5, 6.5)                 @noisy det123 det1315
mz (3, 6.5)                   @noisy det856 det1073 det1432 det1508
mxx (5, 1.5) (5, 2)           @noisy det280 det411
mx (4.5, 1.5)                 @noisy det155 det411
mz (4, 1.5)                   @noisy det979 det1176 det1291 det1494
mxx (5, 3.5) (5, 4)           @noisy det1243 det1491
mx (4.5, 3.5)                 @noisy det179 det1491
mz (4, 3.5)                   @noisy det253 det945 det1477 det1499
mxx (5, 5.5) (5, 6)           @noisy det839 det1487
mx (4.5, 5.5)                 @noisy det146 det1487
mz (4, 5.5)                   @noisy det487 det1439 det1471 det1508
mxx (5, 7.5) (5, 8)           @noisy det1312 det1632
mx (4.5, 7.5)                 @noisy det162 det1312
mz (4, 7.5)                   @noisy det637 det816 det1073 det1452
mxx (6, 1) (6, 0.5)           @noisy det207 det290
mx (5.5, 0.5)                 @noisy det129 det207
mz (5, 0.5)                   @noisy det74 det677 det819 det1176
mxx (6, 2.5) (6, 3)           @noisy det1005 det1386
mx (5.5, 2.5)                 @noisy det108 det1386
mz (5, 2.5)                   @noisy det55 det665 det1291 det1477
mxx (6, 4.5) (6, 5)           @noisy det1511 det1578
mx (5.5, 4.5)                 @noisy det181 det1511
mz (5, 4.5)                   @noisy det219 det881 det1439 det1499
mxx (6, 6.5) (6, 7)           @noisy det47 det1146
mx (5.5, 6.5)                 @noisy det47 det148
mz (5, 6.5)                   @noisy det32 det334 det487 det1452
mxx (7, 1.5) (7, 2)           @noisy det680 det1478
mx (6.5, 1.5)                 @noisy det174 det1478
mz (6, 1.5)                   @noisy det74 det428 det630 det665
mxx (7, 4) (7, 3.5)           @noisy det531 det1416
mx (6.5, 3.5)                 @noisy det126 det531
mz (6, 3.5)                   @noisy det55 det234 det881 det1352
mxx (7, 5.5) (7, 6)           @noisy det433 det620
mx (6.5, 5.5)                 @noisy det89 det620
mz (6, 5.5)                   @noisy det219 det334 det342 det664
mxx (7, 7.5) (7, 8)           @noisy det437 det612
mx (6.5, 7.5)                 @noisy det125 det612
mz (6, 7.5)                   @noisy det32 det236 det851 det1524
mxx (8, 0.5) (8, 1)           @noisy det310 det427
mx (7.5, 0.5)                 @noisy det197 det310
mz (7, 0.5)                   @noisy det20 det428 det649 det1225
mz (8, 1.5)                   @noisy det416 det1225
mxx (8, 2.5) (8, 3)           @noisy det72 det965
mx (7.5, 2.5)                 @noisy det157 det965
mz (7, 2.5)                   @noisy det2 det416 det630 det1352
mz (8, 3.5)                   @noisy det2 det887
mxx (8, 4.5) (8, 5)           @noisy det9 det1093
mx (7.5, 4.5)                 @noisy det195 det1093
mz (7, 4.5)                   @noisy det234 det664 det887 det1094
mz (8, 5.5)                   @noisy det1094 det1287
mxx (8, 7) (8, 6.5)           @noisy det751 det1458
mx (7.5, 6.5)                 @noisy det83 det751
mz (7, 6.5)                   @noisy det342 det794 det851 det1287
mz (8, 7.5)                   @noisy det256 det794
mxx (0.5, 0.5) (0.5, 0)       @noisy det791 det1060
mzz (1, 1) (0.5, 1)           @noisy det167 det1463
mxx (0.5, 2.5) (0.5, 2)       @noisy det1474 det1634
mzz (1, 3) (0.5, 3)           @noisy det160 det1426
mxx (0.5, 4.5) (0.5, 4)       @noisy det252 det448
mzz (0.5, 5) (1, 5)           @noisy det627 det1042
mxx (0.5, 6.5) (0.5, 6)       @noisy det607 det1330
mzz (1, 7) (0.5, 7)           @noisy det25 det1107
mzz (1.5, 0) (2, 0)           @noisy det865 det1070
mxx (1.5, 1.5) (1.5, 1)       @noisy det796 det1623
mzz (1.5, 2) (2, 2)           @noisy det589 det1022
mxx (1.5, 3.5) (1.5, 3)       @noisy det830 det1079
mzz (1.5, 4) (2, 4)           @noisy det858 det938
mxx (1.5, 5) (1.5, 5.5)       @noisy det443 det1189
mzz (1.5, 6) (2, 6)           @noisy det243 det721
mxx (1.5, 7.5) (1.5, 7)       @noisy det632 det1650
mzz (1.5, 8) (2, 8)           @noisy det787 det1445
mxx (2.5, 0.5) (2.5, 0)       @noisy det791 det1378
mzz (3, 1) (2.5, 1)           @noisy det468 det916
mxx (2.5, 2) (2.5, 2.5)       @noisy det323 det1634
mzz (2.5, 3) (3, 3)           @noisy det1162 det1172
mxx (2.5, 4) (2.5, 4.5)       @noisy det448 det801
mzz (2.5, 5) (3, 5)           @noisy det3 det846
mxx (2.5, 6.5) (2.5, 6)       @noisy det69 det1330
mzz (2.5, 7) (3, 7)           @noisy det856 det1432
mzz (3.5, 0) (4, 0)           @noisy det254 det451
mxx (3.5, 1) (3.5, 1.5)       @noisy det280 det796
mzz (3.5, 2) (4, 2)           @noisy det979 det1494
mxx (3.5, 3) (3.5, 3.5)       @noisy det830 det1243
mzz (4, 4) (3.5, 4)           @noisy det253 det945
mxx (3.5, 5) (3.5, 5.5)       @noisy det839 det1189
mzz (3.5, 6) (4, 6)           @noisy det1471 det1508
mxx (3.5, 7) (3.5, 7.5)       @noisy det1632 det1650
mzz (3.5, 8) (4, 8)           @noisy det637 det1073
mxx (4.5, 0.5) (4.5, 0)       @noisy det290 det1378
mzz (5, 1) (4.5, 1)           @noisy det819 det1176
mxx (4.5, 2) (4.5, 2.5)       @noisy det323 det1005
mzz (5, 3) (4.5, 3)           @noisy det1291 det1477
mxx (4.5, 4.5) (4.5, 4)       @noisy det801 det1578
mzz (5, 5) (4.5, 5)           @noisy det1439 det1499
mxx (4.5, 6.5) (4.5, 6)       @noisy det69 det1146
mzz (5, 7) (4.5, 7)           @noisy det487 det1452
mzz (5.5, 0) (6, 0)           @noisy det677 det895
mxx (5.5, 1) (5.5, 1.5)       @noisy det280 det680
mzz (5.5, 2) (6, 2)           @noisy det74 det665
mxx (5.5, 3) (5.5, 3.5)       @noisy det1243 det1416
mzz (5.5, 4) (6, 4)           @noisy det55 det881
mxx (5.5, 5.5) (5.5, 5)       @noisy det433 det839
mzz (6, 6) (5.5, 6)           @noisy det219 det334
mxx (5.5, 7) (5.5, 7.5)       @noisy det437 det1632
mzz (5.5, 8) (6, 8)           @noisy det32 det1524
mxx (6.5, 0) (6.5, 0.5)       @noisy det290 det427
mzz (6.5, 1) (7, 1)           @noisy det428 det649
mxx (6.5, 2.5) (6.5, 2)       @noisy det72 det1005
mzz (6.5, 3) (7, 3)           @noisy det630 det1352
mxx (6.5, 4.5) (6.5, 4)       @noisy det9 det1578
mzz (6.5, 5) (7, 5)           @noisy det234 det664
mxx (6.5, 6) (6.5, 6.5)       @noisy det1146 det1458
mzz (6.5, 7) (7, 7)           @noisy det342 det851
mzz (7.5, 0) (8, 0)           @noisy det20 det1655
mxx (7.5, 1.5) (7.5, 1)       @noisy det680 det1604
mzz (7.5, 2) (8, 2)           @noisy det416 det1225
mxx (7.5, 3) (7.5, 3.5)       @noisy det854 det1416
mzz (7.5, 4) (8, 4)           @noisy det2 det887
mxx (7.5, 5) (7.5, 5.5)       @noisy det433 det1481
mzz (7.5, 6) (8, 6)           @noisy det1094 det1287
mxx (7.5, 7.5) (7.5, 7)       @noisy det437 det592
mzz (7.5, 8) (8, 8)           @noisy det256 det794

--------         38
mz (0, 0.5)                   @noisy det167 det1463
mxx (0, 1.5) (0, 2)           @noisy det779 det1623
mx (0.5, 1.5)                 @noisy det187 det779
mz (1, 1.5)                   @noisy det167 det589 det1022 det1426
mz (0, 2.5)                   @noisy det160 det1426
mxx (0, 3.5) (0, 4)           @noisy det1079 det1210
mx (0.5, 3.5)                 @noisy det140 det1210
mz (1, 3.5)                   @noisy det160 det858 det938 det1042
mz (0, 4.5)                   @noisy det627 det1042
mxx (0, 5.5) (0, 6)           @noisy det443 det1270
mx (0.5, 5.5)                 @noisy det90 det1270
mz (1, 5.5)                   @noisy det25 det243 det627 det721
mz (0, 6.5)                   @noisy det25 det1107
mxx (0, 7.5) (0, 8)           @noisy det358 det632
mx (0.5, 7.5)                 @noisy det194 det358
mz (1, 7.5)                   @noisy det653 det787 det1107 det1445
mxx (1, 0.5) (1, 1)           @noisy det791 det1532
mx (1.5, 0.5)                 @noisy det116 det1532
mz (2, 0.5)                   @noisy det468 det916 det1022 det1070
mxx (1, 2.5) (1, 3)           @noisy det1113 det1634
mx (1.5, 2.5)                 @noisy det177 det1113
mz (2, 2.5)                   @noisy det589 det858 det1162 det1172
mxx (1, 4.5) (1, 5)           @noisy det4 det448
mx (1.5, 4.5)                 @noisy det4 det182
mz (2, 4.5)                   @noisy det3 det721 det846 det938
mxx (1, 6.5) (1, 7)           @noisy det0 det1330
mx (1.5, 6.5)                 @noisy det0 det172
mz (2, 6.5)                   @noisy det243 det787 det856 det1432
mxx (2, 1.5) (2, 2)           @noisy det796 det1268
mx (2.5, 1.5)                 @noisy det115 det1268
mz (3, 1.5)                   @noisy det468 det979 det1172 det1494
mxx (2, 3.5) (2, 4)           @noisy det830 det1496
mx (2.5, 3.5)                 @noisy det193 det1496
mz (3, 3.5)                   @noisy det3 det253 det945 det1162
mxx (2, 5.5) (2, 6)           @noisy det122 det1189
mx (2.5, 5.5)                 @noisy det122 det186
mz (3, 5.5)                   @noisy det846 det1432 det1471 det1508
mxx (2, 7.5) (2, 8)           @noisy det206 det1650
mx (2.5, 7.5)                 @noisy det191 det206
mz (3, 7.5)                   @noisy det637 det856 det1073 det1274
mxx (3, 1) (3, 0.5)           @noisy det1266 det1378
mx (3.5, 0.5)                 @noisy det165 det1266
mz (4, 0.5)                   @noisy det451 det819 det1176 det1494
mxx (3, 2.5) (3, 3)           @noisy det70 det323
mx (3.5, 2.5)                 @noisy det70 det188
mz (4, 2.5)                   @noisy det253 det979 det1291 det1477
mxx (3, 4.5) (3, 5)           @noisy det111 det801
mx (3.5, 4.5)                 @noisy det80 det111
mz (4, 4.5)                   @noisy det945 det1439 det1499 det1508
mxx (3, 7) (3, 6.5)           @noisy det69 det1654
mx (3.5, 6.5)                 @noisy det123 det1654
mz (4, 6.5)                   @noisy det487 det637 det1452 det1471
mxx (4, 1.5) (4, 2)           @noisy det280 det1125
mx (4.5, 1.5)                 @noisy det155 det1125
mz (5, 1.5)                   @noisy det74 det665 det819 det1477
mxx (4, 4) (4, 3.5)           @noisy det635 det1243
mx (4.5, 3.5)                 @noisy det179 det635
mz (5, 3.5)                   @noisy det55 det881 det1291 det1439
mxx (4, 5.5) (4, 6)           @noisy det180 det839
mx (4.5, 5.5)                 @noisy det146 det180
mz (5, 5.5)                   @noisy det219 det334 det1452 det1499
mxx (4, 7.5) (4, 8)           @noisy det1265 det1632
mx (4.5, 7.5)                 @noisy det162 det1265
mz (5, 7.5)                   @noisy det32 det487 det1524 det1543
mxx (5, 0.5) (5, 1)           @noisy det290 det707
mx (5.5, 0.5)                 @noisy det129 det707
mz (6, 0.5)                   @noisy det428 det649 det665 det895
mxx (5, 3) (5, 2.5)           @noisy det1005 det1470
mx (5.5, 2.5)                 @noisy det108 det1470
mz (6, 2.5)                   @noisy det74 det630 det881 det1352
mxx (5, 4.5) (5, 5)           @noisy det276 det1578
mx (5.5, 4.5)                 @noisy det181 det276
mz (6, 4.5)                   @noisy det55 det234 det334 det664
mxx (5, 6.5) (5, 7)           @noisy det1146 det1467
mx (5.5, 6.5)                 @noisy det148 det1467
mz (6, 6.5)                   @noisy det219 det342 det851 det1524
mxx (6, 1.5) (6, 2)           @noisy det613 det680
mx (6.5, 1.5)                 @noisy det174 det613
mz (7, 1.5)                   @noisy det416 det649 det1225 det1352
mxx (6, 3.5) (6, 4)           @noisy det30 det1416
mx (6.5, 3.5)                 @noisy det30 det126
mz (7, 3.5)                   @noisy det2 det630 det664 det887
mxx (6, 6) (6, 5.5)           @noisy det433 det1512
mx (6.5, 5.5)                 @noisy det89 det1512
mz (7, 5.5)                   @noisy det234 det851 det1094 det1287
mxx (6, 7.5) (6, 8)           @noisy det228 det437
mx (6.5, 7.5)                 @noisy det125 det228
mz (7, 7.5)                   @noisy det35 det256 det342 det794
mxx (7, 0.5) (7, 1)           @noisy det427 det1057
mx (7.5, 0.5)                 @noisy det197 det1057
mz (8, 0.5)                   @noisy det416 det1655
mxx (8, 2) (8, 1.5)           @noisy det657 det1604
mxx (7, 2.5) (7, 3)           @noisy det72 det1160
mx (7.5, 2.5)                 @noisy det157 det1160
mz (8, 2.5)                   @noisy det887 det1225
mxx (8, 3.5) (8, 4)           @noisy det854 det1469
mxx (7, 4.5) (7, 5)           @noisy det9 det845
mx (7.5, 4.5)                 @noisy det195 det845
mz (8, 4.5)                   @noisy det2 det1287
mxx (8, 5.5) (8, 6)           @noisy det419 det1481
mxx (7, 6.5) (7, 7)           @noisy det1032 det1458
mx (7.5, 6.5)                 @noisy det83 det1032
mz (8, 6.5)                   @noisy det256 det1094
mxx (8, 7.5) (8, 8)           @noisy det592 det811
mxx (0.5, 0.5) (0.5, 1)       @noisy det791 det1060
mzz (1, 0) (0.5, 0)           @noisy det167 det1463
mxx (0.5, 2.5) (0.5, 3)       @noisy det1474 det1634
mzz (1, 2) (0.5, 2)           @noisy det160 det1426
mxx (0.5, 5) (0.5, 4.5)       @noisy det252 det448
mzz (1, 4) (0.5, 4)           @noisy det627 det1042
mxx (0.5, 6.5) (0.5, 7)       @noisy det607 det1330
mzz (0.5, 6) (1, 6)           @noisy det25 det1107
mzz (1, 8) (0.5, 8)           @noisy det653 det1250
mxx (1.5, 1.5) (1.5, 2)       @noisy det796 det1623
mzz (1.5, 1) (2, 1)           @noisy det589 det1022
mxx (1.5, 4) (1.5, 3.5)       @noisy det830 det1079
mzz (2, 3) (1.5, 3)           @noisy det858 det938
mxx (1.5, 5.5) (1.5, 6)       @noisy det443 det1189
mzz (1.5, 5) (2, 5)           @noisy det243 det721
mxx (1.5, 7.5) (1.5, 8)       @noisy det632 det1650
mzz (1.5, 7) (2, 7)           @noisy det787 det1445
mxx (2.5, 0.5) (2.5, 1)       @noisy det791 det1378
mzz (2.5, 0) (3, 0)           @noisy det468 det916
mxx (2.5, 2.5) (2.5, 3)       @noisy det323 det1634
mzz (2.5, 2) (3, 2)           @noisy det1162 det1172
mxx (2.5, 4.5) (2.5, 5)       @noisy det448 det801
mzz (2.5, 4) (3, 4)           @noisy det3 det846
mxx (2.5, 7) (2.5, 6.5)       @noisy det69 det1330
mzz (3, 6) (2.5, 6)           @noisy det856 det1432
mzz (2.5, 8) (3, 8)           @noisy det558 det1274
mxx (3.5, 1.5) (3.5, 2)       @noisy det280 det796
mzz (3.5, 1) (4, 1)           @noisy det979 det1494
mxx (3.5, 3.5) (3.5, 4)       @noisy det830 det1243
mzz (3.5, 3) (4, 3)           @noisy det253 det945
mxx (3.5, 5.5) (3.5, 6)       @noisy det839 det1189
mzz (3.5, 5) (4, 5)           @noisy det1471 det1508
mxx (3.5, 7.5) (3.5, 8)       @noisy det1632 det1650
mzz (3.5, 7) (4, 7)           @noisy det637 det1073
mxx (4.5, 0.5) (4.5, 1)       @noisy det290 det1378
mzz (5, 0) (4.5, 0)           @noisy det819 det1176
mxx (4.5, 2.5) (4.5, 3)       @noisy det323 det1005
mzz (4.5, 2) (5, 2)           @noisy det1291 det1477
mxx (4.5, 4.5) (4.5, 5)       @noisy det801 det1578
mzz (5, 4) (4.5, 4)           @noisy det1439 det1499
mxx (4.5, 6.5) (4.5, 7)       @noisy det69 det1146
mzz (5, 6) (4.5, 6)           @noisy det487 det1452
mzz (4.5, 8) (5, 8)           @noisy det816 det1543
mxx (5.5, 1.5) (5.5, 2)       @noisy det280 det680
mzz (5.5, 1) (6, 1)           @noisy det74 det665
mxx (5.5, 3.5) (5.5, 4)       @noisy det1243 det1416
mzz (5.5, 3) (6, 3)           @noisy det55 det881
mxx (5.5, 5.5) (5.5, 6)       @noisy det433 det839
mzz (5.5, 5) (6, 5)           @noisy det219 det334
mxx (5.5, 7.5) (5.5, 8)       @noisy det437 det1632
mzz (5.5, 7) (6, 7)           @noisy det32 det1524
mxx (6.5, 0.5) (6.5, 1)       @noisy det290 det427
mzz (6.5, 0) (7, 0)           @noisy det428 det649
mxx (6.5, 2.5) (6.5, 3)       @noisy det72 det1005
mzz (6.5, 2) (7, 2)           @noisy det630 det1352
mxx (6.5, 5) (6.5, 4.5)       @noisy det9 det1578
mzz (7, 4) (6.5, 4)           @noisy det234 det664
mxx (6.5, 6.5) (6.5, 7)       @noisy det1146 det1458
mzz (6.5, 6) (7, 6)           @noisy det342 det851
mzz (6.5, 8) (7, 8)           @noisy det35 det236
mxx (7.5, 2) (7.5, 1.5)       @noisy det680 det1604
mzz (7.5, 1) (8, 1)           @noisy det416 det1225
mxx (7.5, 3.5) (7.5, 4)       @noisy det854 det1416
mzz (7.5, 3) (8, 3)           @noisy det2 det887
mxx (7.5, 5.5) (7.5, 6)       @noisy det433 det1481
mzz (7.5, 5) (8, 5)           @noisy det1094 det1287
mxx (7.5, 8) (7.5, 7.5)       @noisy det437 det592
mzz (8, 7) (7.5, 7)           @noisy det256 det794

--------         39
mxx (0, 0.5) (0, 0)           @noisy det1060 det1259
mzz (0, 1.5) (0.5, 1.5)       @noisy det160 det167
mxx (1, 1) (1, 1.5)           @noisy det779 det1623
mxx (0, 2) (0, 2.5)           @noisy det541 det1474
mzz (0, 3.5) (0.5, 3.5)       @noisy det160 det627
mxx (1, 3) (1, 3.5)           @noisy det1079 det1210
mxx (0, 4) (0, 4.5)           @noisy det252 det580
mzz (0.5, 5.5) (0, 5.5)       @noisy det627 det1107
mxx (1, 5) (1, 5.5)           @noisy det443 det1270
mxx (0, 6.5) (0, 6)           @noisy det607 det863
mzz (0, 7.5) (0.5, 7.5)       @noisy det1107 det1250
mxx (1, 7.5) (1, 7)           @noisy det358 det632
mzz (1, 0.5) (1.5, 0.5)       @noisy det589 det1070
mxx (2, 0) (2, 0.5)           @noisy det791 det1532
mzz (1, 2.5) (1.5, 2.5)       @noisy det589 det938
mxx (2, 2) (2, 2.5)           @noisy det1113 det1634
mzz (1.5, 4.5) (1, 4.5)       @noisy det243 det938
mxx (2, 4.5) (2, 4)           @noisy det4 det448
mzz (1, 6.5) (1.5, 6.5)       @noisy det243 det1445
mxx (2, 6.5) (2, 6)           @noisy det0 det1330
mzz (2, 1.5) (2.5, 1.5)       @noisy det468 det1162
mxx (3, 1.5) (3, 1)           @noisy det796 det1268
mzz (2, 3.5) (2.5, 3.5)       @noisy det846 det1162
mxx (3, 3.5) (3, 3)           @noisy det830 det1496
mzz (2, 5.5) (2.5, 5.5)       @noisy det846 det856
mxx (3, 5) (3, 5.5)           @noisy det122 det1189
mzz (2.5, 7.5) (2, 7.5)       @noisy det558 det856
mxx (3, 7.5) (3, 7)           @noisy det206 det1650
mzz (3.5, 0.5) (3, 0.5)       @noisy det451 det979
mxx (4, 0) (4, 0.5)           @noisy det1266 det1378
mzz (3, 2.5) (3.5, 2.5)       @noisy det945 det979
mxx (4, 2) (4, 2.5)           @noisy det70 det323
mzz (3, 4.5) (3.5, 4.5)       @noisy det945 det1471
mxx (4, 4.5) (4, 4)           @noisy det111 det801
mzz (3.5, 6.5) (3, 6.5)       @noisy det1073 det1471
mxx (4, 6) (4, 6.5)           @noisy det69 det1654
mzz (4, 1.5) (4.5, 1.5)       @noisy det819 det1291
mxx (5, 1) (5, 1.5)           @noisy det280 det1125
mzz (4.5, 3.5) (4, 3.5)       @noisy det1291 det1499
mxx (5, 3.5) (5, 3)           @noisy det635 det1243
mzz (4, 5.5) (4.5, 5.5)       @noisy det487 det1499
mxx (5, 5.5) (5, 5)           @noisy det180 det839
mzz (4, 7.5) (4.5, 7.5)       @noisy det487 det816
mxx (5, 7) (5, 7.5)           @noisy det1265 det1632
mzz (5, 0.5) (5.5, 0.5)       @noisy det74 det895
mxx (6, 0) (6, 0.5)           @noisy det290 det707
mzz (5.5, 2.5) (5, 2.5)       @noisy det55 det74
mxx (6, 2.5) (6, 2)           @noisy det1005 det1470
mzz (5, 4.5) (5.5, 4.5)       @noisy det55 det219
mxx (6, 4) (6, 4.5)           @noisy det276 det1578
mzz (5, 6.5) (5.5, 6.5)       @noisy det32 det219
mxx (6, 6.5) (6, 6)           @noisy det1146 det1467
mzz (6, 1.5) (6.5, 1.5)       @noisy det630 det649
mxx (7, 1.5) (7, 1)           @noisy det613 det680
mzz (6, 3.5) (6.5, 3.5)       @noisy det234 det630
mxx (7, 3) (7, 3.5)           @noisy det30 det1416
mzz (6.5, 5.5) (6, 5.5)       @noisy det234 det342
mxx (7, 5.5) (7, 5)           @noisy det433 det1512
mzz (6, 7.5) (6.5, 7.5)       @noisy det236 det342
mxx (7, 7.5) (7, 7)           @noisy det228 det437
mzz (7, 0.5) (7.5, 0.5)       @noisy det1225 det1655
mxx (8, 0.5) (8, 0)           @noisy det427 det1057
mzz (7.5, 2.5) (7, 2.5)       @noisy det2 det1225
mxx (8, 2.5) (8, 2)           @noisy det72 det1160
mzz (7, 4.5) (7.5, 4.5)       @noisy det2 det1094
mxx (8, 4) (8, 4.5)           @noisy det9 det845
mzz (7, 6.5) (7.5, 6.5)       @noisy det794 det1094
mxx (8, 6.5) (8, 6)           @noisy det1032 det1458
mzz (0, 1) (0.5, 1)           @noisy det167 det1463
mz (0.5, 0.5)                 @noisy det348 det1463
mx (0.5, 0)                   @noisy det791 det1259
mzz (0, 3) (0.5, 3)           @noisy det160 det1426
mz (0.5, 2.5)                 @noisy det340 det1426
mx (0.5, 2)                   @noisy det541 det779 det1623 det1634
mzz (0.5, 5) (0, 5)           @noisy det627 det1042
mz (0.5, 4.5)                 @noisy det347 det1042
mx (0.5, 4)                   @noisy det448 det580 det1079 det1210
mzz (0, 7) (0.5, 7)           @noisy det25 det1107
mz (0.5, 6.5)                 @noisy det25 det390
mx (0.5, 6)                   @noisy det443 det863 det1270 det1330
mx (0.5, 8)                   @noisy det358 det632
mzz (1, 0) (1.5, 0)           @noisy det865 det1070
mzz (1, 2) (1.5, 2)           @noisy det589 det1022
mz (1.5, 1.5)                 @noisy det312 det1022
mx (1.5, 1)                   @noisy det779 det791 det796 det1532
mzz (1.5, 4) (1, 4)           @noisy det858 det938
mz (1.5, 3.5)                 @noisy det330 det858
mx (1.5, 3)                   @noisy det830 det1113 det1210 det1634
mzz (1, 6) (1.5, 6)           @noisy det243 det721
mz (1.5, 5.5)                 @noisy det382 det721
mx (1.5, 5)                   @noisy det4 det448 det1189 det1270
mzz (1, 8) (1.5, 8)           @noisy det787 det1445
mz (1.5, 7.5)                 @noisy det321 det787
mx (1.5, 7)                   @noisy det0 det358 det1330 det1650
mzz (2, 1) (2.5, 1)           @noisy det468 det916
mz (2.5, 0.5)                 @noisy det357 det916
mx (2.5, 0)                   @noisy det1378 det1532
mzz (2, 3) (2.5, 3)           @noisy det1162 det1172
mz (2.5, 2.5)                 @noisy det388 det1172
mx (2.5, 2)                   @noisy det323 det796 det1113 det1268
mzz (2, 5) (2.5, 5)           @noisy det3 det846
mz (2.5, 4.5)                 @noisy det3 det405
mx (2.5, 4)                   @noisy det4 det801 det830 det1496
mzz (2.5, 7) (2, 7)           @noisy det856 det1432
mz (2.5, 6.5)                 @noisy det409 det1432
mx (2.5, 6)                   @noisy det0 det69 det122 det1189
mx (2.5, 8)                   @noisy det206 det1650
mzz (3.5, 0) (3, 0)           @noisy det254 det451
mzz (3, 2) (3.5, 2)           @noisy det979 det1494
mz (3.5, 1.5)                 @noisy det350 det1494
mx (3.5, 1)                   @noisy det280 det1266 det1268 det1378
mzz (3, 4) (3.5, 4)           @noisy det253 det945
mz (3.5, 3.5)                 @noisy det253 det418
mx (3.5, 3)                   @noisy det70 det323 det1243 det1496
mzz (3.5, 6) (3, 6)           @noisy det1471 det1508
mz (3.5, 5.5)                 @noisy det297 det1508
mx (3.5, 5)                   @noisy det111 det122 det801 det839
mzz (3, 8) (3.5, 8)           @noisy det637 det1073
mz (3.5, 7.5)                 @noisy det404 det637
mx (3.5, 7)                   @noisy det69 det206 det1632 det1654
mzz (4, 1) (4.5, 1)           @noisy det819 det1176
mz (4.5, 0.5)                 @noisy det346 det1176
mx (4.5, 0)                   @noisy det290 det1266
mzz (4.5, 3) (4, 3)           @noisy det1291 det1477
mz (4.5, 2.5)                 @noisy det338 det1477
mx (4.5, 2)                   @noisy det70 det280 det1005 det1125
mzz (4, 5) (4.5, 5)           @noisy det1439 det1499
mz (4.5, 4.5)                 @noisy det343 det1439
mx (4.5, 4)                   @noisy det111 det635 det1243 det1578
mzz (4, 7) (4.5, 7)           @noisy det487 det1452
mz (4.5, 6.5)                 @noisy det408 det1452
mx (4.5, 6)                   @noisy det180 det839 det1146 det1654
mx (4.5, 8)                   @noisy det1265 det1632
mzz (5, 0) (5.5, 0)           @noisy det677 det895
mzz (5.5, 2) (5, 2)           @noisy det74 det665
mz (5.5, 1.5)                 @noisy det395 det665
mx (5.5, 1)                   @noisy det290 det680 det707 det1125
mzz (5, 4) (5.5, 4)           @noisy det55 det881
mz (5.5, 3.5)                 @noisy det368 det881
mx (5.5, 3)                   @noisy det635 det1005 det1416 det1470
mzz (5, 6) (5.5, 6)           @noisy det219 det334
mz (5.5, 5.5)                 @noisy det334 det336
mx (5.5, 5)                   @noisy det180 det276 det433 det1578
mzz (5.5, 8) (5, 8)           @noisy det32 det1524
mz (5.5, 7.5)                 @noisy det412 det1524
mx (5.5, 7)                   @noisy det437 det1146 det1265 det1467
mzz (6, 1) (6.5, 1)           @noisy det428 det649
mz (6.5, 0.5)                 @noisy det326 det428
mx (6.5, 0)                   @noisy det427 det707
mzz (6, 3) (6.5, 3)           @noisy det630 det1352
mz (6.5, 2.5)                 @noisy det407 det1352
mx (6.5, 2)                   @noisy det72 det613 det680 det1470
mzz (6.5, 5) (6, 5)           @noisy det234 det664
mz (6.5, 4.5)                 @noisy det398 det664
mx (6.5, 4)                   @noisy det9 det30 det276 det1416
mzz (6, 7) (6.5, 7)           @noisy det342 det851
mz (6.5, 6.5)                 @noisy det341 det851
mx (6.5, 6)                   @noisy det433 det1458 det1467 det1512
mx (6.5, 8)                   @noisy det228 det437
mzz (7, 0) (7.5, 0)           @noisy det20 det1655
mzz (7.5, 2) (7, 2)           @noisy det416 det1225
mz (7.5, 1.5)                 @noisy det355 det416
mx (7.5, 1)                   @noisy det427 det613 det1057 det1604
mzz (7, 4) (7.5, 4)           @noisy det2 det887
mz (7.5, 3.5)                 @noisy det406 det887
mx (7.5, 3)                   @noisy det30 det72 det854 det1160
mzz (7, 6) (7.5, 6)           @noisy det1094 det1287
mz (7.5, 5.5)                 @noisy det295 det1287
mx (7.5, 5)                   @noisy det9 det845 det1481 det1512
mzz (7.5, 8) (7, 8)           @noisy det256 det794
mz (7.5, 7.5)                 @noisy det256 det402
mx (7.5, 7)                   @noisy det228 det592 det1032 det1458

--------         40
mzz (1, 1.5) (0.5, 1.5)       @noisy det160 det167
mxx (0, 1.5) (0, 1)           @noisy det779 det1623
mzz (1, 3.5) (0.5, 3.5)       @noisy det160 det627
mxx (0, 3.5) (0, 3)           @noisy det1079 det1210
mzz (0.5, 5.5) (1, 5.5)       @noisy det627 det1107
mxx (0, 5.5) (0, 5)           @noisy det443 det1270
mzz (1, 7.5) (0.5, 7.5)       @noisy det1107 det1250
mxx (0, 7) (0, 7.5)           @noisy det358 det632
mzz (1.5, 0.5) (2, 0.5)       @noisy det589 det1070
mxx (1, 0.5) (1, 0)           @noisy det791 det1532
mzz (1.5, 2.5) (2, 2.5)       @noisy det589 det938
mxx (1, 2) (1, 2.5)           @noisy det1113 det1634
mzz (1.5, 4.5) (2, 4.5)       @noisy det243 det938
mxx (1, 4) (1, 4.5)           @noisy det4 det448
mzz (1.5, 6.5) (2, 6.5)       @noisy det243 det1445
mxx (1, 6.5) (1, 6)           @noisy det0 det1330
mzz (3, 1.5) (2.5, 1.5)       @noisy det468 det1162
mxx (2, 1) (2, 1.5)           @noisy det796 det1268
mzz (2.5, 3.5) (3, 3.5)       @noisy det846 det1162
mxx (2, 3.5) (2, 3)           @noisy det830 det1496
mzz (2.5, 5.5) (3, 5.5)       @noisy det846 det856
mxx (2, 5.5) (2, 5)           @noisy det122 det1189
mzz (2.5, 7.5) (3, 7.5)       @noisy det558 det856
mxx (2, 7) (2, 7.5)           @noisy det206 det1650
mzz (3.5, 0.5) (4, 0.5)       @noisy det451 det979
mxx (3, 0) (3, 0.5)           @noisy det1266 det1378
mzz (3.5, 2.5) (4, 2.5)       @noisy det945 det979
mxx (3, 2.5) (3, 2)           @noisy det70 det323
mzz (4, 4.5) (3.5, 4.5)       @noisy det945 det1471
mxx (3, 4.5) (3, 4)           @noisy det111 det801
mzz (3.5, 6.5) (4, 6.5)       @noisy det1073 det1471
mxx (3, 6) (3, 6.5)           @noisy det69 det1654
mzz (5, 1.5) (4.5, 1.5)       @noisy det819 det1291
mxx (4, 1.5) (4, 1)           @noisy det280 det1125
mzz (5, 3.5) (4.5, 3.5)       @noisy det1291 det1499
mxx (4, 3) (4, 3.5)           @noisy det635 det1243
mzz (5, 5.5) (4.5, 5.5)       @noisy det487 det1499
mxx (4, 5) (4, 5.5)           @noisy det180 det839
mzz (5, 7.5) (4.5, 7.5)       @noisy det487 det816
mxx (4, 7) (4, 7.5)           @noisy det1265 det1632
mzz (5.5, 0.5) (6, 0.5)       @noisy det74 det895
mxx (5, 0) (5, 0.5)           @noisy det290 det707
mzz (5.5, 2.5) (6, 2.5)       @noisy det55 det74
mxx (5, 2) (5, 2.5)           @noisy det1005 det1470
mzz (5.5, 4.5) (6, 4.5)       @noisy det55 det219
mxx (5, 4.5) (5, 4)           @noisy det276 det1578
mzz (6, 6.5) (5.5, 6.5)       @noisy det32 det219
mxx (5, 6) (5, 6.5)           @noisy det1146 det1467
mzz (6.5, 1.5) (7, 1.5)       @noisy det630 det649
mxx (6, 1.5) (6, 1)           @noisy det613 det680
mzz (6.5, 3.5) (7, 3.5)       @noisy det234 det630
mxx (6, 3.5) (6, 3)           @noisy det30 det1416
mzz (6.5, 5.5) (7, 5.5)       @noisy det234 det342
mxx (6, 5) (6, 5.5)           @noisy det433 det1512
mzz (6.5, 7.5) (7, 7.5)       @noisy det236 det342
mxx (6, 7.5) (6, 7)           @noisy det228 det437
mzz (7.5, 0.5) (8, 0.5)       @noisy det1225 det1655
mxx (7, 0.5) (7, 0)           @noisy det427 det1057
mxx (8, 1.5) (8, 1)           @noisy det657 det1604
mzz (7.5, 2.5) (8, 2.5)       @noisy det2 det1225
mxx (7, 2) (7, 2.5)           @noisy det72 det1160
mxx (8, 3) (8, 3.5)           @noisy det854 det1469
mzz (7.5, 4.5) (8, 4.5)       @noisy det2 det1094
mxx (7, 4.5) (7, 4)           @noisy det9 det845
mxx (8, 5) (8, 5.5)           @noisy det419 det1481
mzz (7.5, 6.5) (8, 6.5)       @noisy det794 det1094
mxx (7, 6.5) (7, 6)           @noisy det1032 det1458
mxx (8, 7) (8, 7.5)           @noisy det592 det811
mzz (0.5, 0) (0, 0)           @noisy det167 det662
mz (0.5, 0.5)                 @noisy det348 det662
mx (0.5, 1)                   @noisy det779 det1060 det1532 det1623
mzz (0, 2) (0.5, 2)           @noisy det160 det1214
mz (0.5, 2.5)                 @noisy det340 det1214
mx (0.5, 3)                   @noisy det1079 det1113 det1210 det1474
mzz (0, 4) (0.5, 4)           @noisy det627 det996
mz (0.5, 4.5)                 @noisy det347 det996
mx (0.5, 5)                   @noisy det4 det252 det443 det1270
mzz (0.5, 6) (0, 6)           @noisy det414 det1107
mz (0.5, 6.5)                 @noisy det390 det414
mx (0.5, 7)                   @noisy det0 det358 det607 det632
mzz (0, 8) (0.5, 8)           @noisy det1250 det1490
mx (1.5, 0)                   @noisy det791 det1532
mzz (1, 1) (1.5, 1)           @noisy det439 det589
mz (1.5, 1.5)                 @noisy det312 det439
mx (1.5, 2)                   @noisy det1113 det1268 det1623 det1634
mzz (1, 3) (1.5, 3)           @noisy det938 det1300
mz (1.5, 3.5)                 @noisy det330 det1300
mx (1.5, 4)                   @noisy det4 det448 det1079 det1496
mzz (1.5, 5) (1, 5)           @noisy det11 det243
mz (1.5, 5.5)                 @noisy det11 det382
mx (1.5, 6)                   @noisy det0 det122 det443 det1330
mzz (1, 7) (1.5, 7)           @noisy det957 det1445
mz (1.5, 7.5)                 @noisy det321 det957
mx (1.5, 8)                   @noisy det206 det632
mzz (2, 0) (2.5, 0)           @noisy det468 det641
mz (2.5, 0.5)                 @noisy det357 det641
mx (2.5, 1)                   @noisy det791 det796 det1266 det1268
mzz (2.5, 2) (2, 2)           @noisy det596 det1162
mz (2.5, 2.5)                 @noisy det388 det596
mx (2.5, 3)                   @noisy det70 det830 det1496 det1634
mzz (2, 4) (2.5, 4)           @noisy det846 det1510
mz (2.5, 4.5)                 @noisy det405 det1510
mx (2.5, 5)                   @noisy det111 det122 det448 det1189
mzz (2, 6) (2.5, 6)           @noisy det856 det1233
mz (2.5, 6.5)                 @noisy det409 det1233
mx (2.5, 7)                   @noisy det206 det1330 det1650 det1654
mzz (2.5, 8) (2, 8)           @noisy det44 det558
mx (3.5, 0)                   @noisy det1266 det1378
mzz (3, 1) (3.5, 1)           @noisy det714 det979
mz (3.5, 1.5)                 @noisy det350 det714
mx (3.5, 2)                   @noisy det70 det323 det796 det1125
mzz (3, 3) (3.5, 3)           @noisy det945 det1117
mz (3.5, 3.5)                 @noisy det418 det1117
mx (3.5, 4)                   @noisy det111 det635 det801 det830
mzz (3.5, 5) (3, 5)           @noisy det857 det1471
mz (3.5, 5.5)                 @noisy det297 det857
mx (3.5, 6)                   @noisy det69 det180 det1189 det1654
mzz (3, 7) (3.5, 7)           @noisy det489 det1073
mz (3.5, 7.5)                 @noisy det404 det489
mx (3.5, 8)                   @noisy det1265 det1650
mzz (4, 0) (4.5, 0)           @noisy det819 det828
mz (4.5, 0.5)                 @noisy det346 det828
mx (4.5, 1)                   @noisy det280 det707 det1125 det1378
mzz (4.5, 2) (4, 2)           @noisy det841 det1291
mz (4.5, 2.5)                 @noisy det338 det841
mx (4.5, 3)                   @noisy det323 det635 det1243 det1470
mzz (4, 4) (4.5, 4)           @noisy det1029 det1499
mz (4.5, 4.5)                 @noisy det343 det1029
mx (4.5, 5)                   @noisy det180 det276 det801 det839
mzz (4, 6) (4.5, 6)           @noisy det68 det487
mz (4.5, 6.5)                 @noisy det68 det408
mx (4.5, 7)                   @noisy det69 det1265 det1467 det1632
mzz (4.5, 8) (4, 8)           @noisy det211 det816
mx (5.5, 0)                   @noisy det290 det707
mzz (5.5, 1) (5, 1)           @noisy det74 det1213
mz (5.5, 1.5)                 @noisy det395 det1213
mx (5.5, 2)                   @noisy det280 det613 det1005 det1470
mzz (5, 3) (5.5, 3)           @noisy det55 det268
mz (5.5, 3.5)                 @noisy det268 det368
mx (5.5, 4)                   @noisy det30 det276 det1243 det1578
mzz (5, 5) (5.5, 5)           @noisy det219 det681
mz (5.5, 5.5)                 @noisy det336 det681
mx (5.5, 6)                   @noisy det839 det1146 det1467 det1512
mzz (5.5, 7) (5, 7)           @noisy det32 det628
mz (5.5, 7.5)                 @noisy det412 det628
mx (5.5, 8)                   @noisy det228 det1632
mzz (6.5, 0) (6, 0)           @noisy det263 det649
mz (6.5, 0.5)                 @noisy det263 det326
mx (6.5, 1)                   @noisy det290 det613 det680 det1057
mzz (6, 2) (6.5, 2)           @noisy det630 det886
mz (6.5, 2.5)                 @noisy det407 det886
mx (6.5, 3)                   @noisy det30 det1005 det1160 det1416
mzz (6, 4) (6.5, 4)           @noisy det234 det514
mz (6.5, 4.5)                 @noisy det398 det514
mx (6.5, 5)                   @noisy det433 det845 det1512 det1578
mzz (6, 6) (6.5, 6)           @noisy det342 det759
mz (6.5, 6.5)                 @noisy det341 det759
mx (6.5, 7)                   @noisy det228 det437 det1032 det1146
mzz (6, 8) (6.5, 8)           @noisy det236 det241
mx (7.5, 0)                   @noisy det427 det1057
mzz (7, 1) (7.5, 1)           @noisy det767 det1225
mz (7.5, 1.5)                 @noisy det355 det767
mx (7.5, 2)                   @noisy det72 det657 det680 det1160
mzz (7.5, 3) (7, 3)           @noisy det2 det771
mz (7.5, 3.5)                 @noisy det406 det771
mx (7.5, 4)                   @noisy det9 det845 det1416 det1469
mzz (7, 5) (7.5, 5)           @noisy det48 det1094
mz (7.5, 5.5)                 @noisy det48 det295
mx (7.5, 6)                   @noisy det419 det433 det1032 det1458
mzz (7, 7) (7.5, 7)           @noisy det275 det794
mz (7.5, 7.5)                 @noisy det275 det402
mx (7.5, 8)                   @noisy det437 det811

--------         41
mxx (0, 1) (0, 0.5)           @noisy det1060 det1259
mxx (1, 1.5) (1, 2)           @noisy det779 det1623
mx (0.5, 1.5)                 @noisy det604 det1623
mz (0, 1.5)                   @noisy det167 det1214
mxx (0, 2.5) (0, 3)           @noisy det541 det1474
mxx (1, 3.5) (1, 4)           @noisy det1079 det1210
mx (0.5, 3.5)                 @noisy det512 det1079
mz (0, 3.5)                   @noisy det160 det996
mxx (0, 4.5) (0, 5)           @noisy det252 det580
mxx (1, 6) (1, 5.5)           @noisy det443 det1270
mx (0.5, 5.5)                 @noisy det443 det567
mz (0, 5.5)                   @noisy det414 det627
mxx (0, 7) (0, 6.5)           @noisy det607 det863
mxx (1, 7.5) (1, 8)           @noisy det358 det632
mx (0.5, 7.5)                 @noisy det507 det632
mz (0, 7.5)                   @noisy det1107 det1490
mxx (2, 0.5) (2, 1)           @noisy det791 det1532
mx (1.5, 0.5)                 @noisy det563 det791
mz (1, 0.5)                   @noisy det167 det439 det662 det1070
mxx (2, 3) (2, 2.5)           @noisy det1113 det1634
mx (1.5, 2.5)                 @noisy det600 det1634
mz (1, 2.5)                   @noisy det160 det589 det1214 det1300
mxx (2, 4.5) (2, 5)           @noisy det4 det448
mx (1.5, 4.5)                 @noisy det448 det603
mz (1, 4.5)                   @noisy det11 det627 det938 det996
mxx (2, 6.5) (2, 7)           @noisy det0 det1330
mx (1.5, 6.5)                 @noisy det534 det1330
mz (1, 6.5)                   @noisy det243 det414 det957 det1107
mxx (3, 1.5) (3, 2)           @noisy det796 det1268
mx (2.5, 1.5)                 @noisy det540 det796
mz (2, 1.5)                   @noisy det439 det468 det589 det596
mxx (3, 3.5) (3, 4)           @noisy det830 det1496
mx (2.5, 3.5)                 @noisy det505 det830
mz (2, 3.5)                   @noisy det938 det1162 det1300 det1510
mxx (3, 5.5) (3, 6)           @noisy det122 det1189
mx (2.5, 5.5)                 @noisy det559 det1189
mz (2, 5.5)                   @noisy det11 det243 det846 det1233
mxx (3, 7.5) (3, 8)           @noisy det206 det1650
mx (2.5, 7.5)                 @noisy det566 det1650
mz (2, 7.5)                   @noisy det44 det856 det957 det1445
mxx (4, 0.5) (4, 1)           @noisy det1266 det1378
mx (3.5, 0.5)                 @noisy det591 det1378
mz (3, 0.5)                   @noisy det451 det468 det641 det714
mxx (4, 2.5) (4, 3)           @noisy det70 det323
mx (3.5, 2.5)                 @noisy det323 det562
mz (3, 2.5)                   @noisy det596 det979 det1117 det1162
mxx (4, 4.5) (4, 5)           @noisy det111 det801
mx (3.5, 4.5)                 @noisy det553 det801
mz (3, 4.5)                   @noisy det846 det857 det945 det1510
mxx (4, 6.5) (4, 7)           @noisy det69 det1654
mx (3.5, 6.5)                 @noisy det69 det546
mz (3, 6.5)                   @noisy det489 det856 det1233 det1471
mxx (5, 1.5) (5, 2)           @noisy det280 det1125
mx (4.5, 1.5)                 @noisy det280 det582
mz (4, 1.5)                   @noisy det714 det819 det841 det979
mxx (5, 3.5) (5, 4)           @noisy det635 det1243
mx (4.5, 3.5)                 @noisy det543 det1243
mz (4, 3.5)                   @noisy det945 det1029 det1117 det1291
mxx (5, 5.5) (5, 6)           @noisy det180 det839
mx (4.5, 5.5)                 @noisy det517 det839
mz (4, 5.5)                   @noisy det68 det857 det1471 det1499
mxx (5, 7.5) (5, 8)           @noisy det1265 det1632
mx (4.5, 7.5)                 @noisy det522 det1632
mz (4, 7.5)                   @noisy det211 det487 det489 det1073
mxx (6, 1) (6, 0.5)           @noisy det290 det707
mx (5.5, 0.5)                 @noisy det290 det554
mz (5, 0.5)                   @noisy det819 det828 det895 det1213
mxx (6, 2.5) (6, 3)           @noisy det1005 det1470
mx (5.5, 2.5)                 @noisy det535 det1005
mz (5, 2.5)                   @noisy det74 det268 det841 det1291
mxx (6, 4.5) (6, 5)           @noisy det276 det1578
mx (5.5, 4.5)                 @noisy det602 det1578
mz (5, 4.5)                   @noisy det55 det681 det1029 det1499
mxx (6, 6.5) (6, 7)           @noisy det1146 det1467
mx (5.5, 6.5)                 @noisy det568 det1146
mz (5, 6.5)                   @noisy det68 det219 det487 det628
mxx (7, 1.5) (7, 2)           @noisy det613 det680
mx (6.5, 1.5)                 @noisy det538 det680
mz (6, 1.5)                   @noisy det74 det649 det886 det1213
mxx (7, 4) (7, 3.5)           @noisy det30 det1416
mx (6.5, 3.5)                 @noisy det551 det1416
mz (6, 3.5)                   @noisy det55 det268 det514 det630
mxx (7, 5.5) (7, 6)           @noisy det433 det1512
mx (6.5, 5.5)                 @noisy det433 det527
mz (6, 5.5)                   @noisy det219 det234 det681 det759
mxx (7, 7.5) (7, 8)           @noisy det228 det437
mx (6.5, 7.5)                 @noisy det437 det587
mz (6, 7.5)                   @noisy det32 det241 det342 det628
mxx (8, 0.5) (8, 1)           @noisy det427 det1057
mx (7.5, 0.5)                 @noisy det427 det511
mz (7, 0.5)                   @noisy det263 det649 det767 det1655
mz (8, 1.5)                   @noisy det767 det1225
mxx (8, 2.5) (8, 3)           @noisy det72 det1160
mx (7.5, 2.5)                 @noisy det72 det524
mz (7, 2.5)                   @noisy det630 det771 det886 det1225
mz (8, 3.5)                   @noisy det2 det771
mxx (8, 4.5) (8, 5)           @noisy det9 det845
mx (7.5, 4.5)                 @noisy det9 det570
mz (7, 4.5)                   @noisy det2 det48 det234 det514
mz (8, 5.5)                   @noisy det48 det1094
mxx (8, 7) (8, 6.5)           @noisy det1032 det1458
mx (7.5, 6.5)                 @noisy det518 det1458
mz (7, 6.5)                   @noisy det275 det342 det759 det1094
mz (8, 7.5)                   @noisy det275 det794
mxx (0.5, 0.5) (0.5, 0)       @noisy det1259 det1532
mzz (1, 1) (0.5, 1)           @noisy det167 det662
mxx (0.5, 2.5) (0.5, 2)       @noisy det541 det1113
mzz (1, 3) (0.5, 3)           @noisy det160 det1214
mxx (0.5, 4.5) (0.5, 4)       @noisy det4 det580
mzz (0.5, 5) (1, 5)           @noisy det627 det996
mxx (0.5, 6.5) (0.5, 6)       @noisy det0 det863
mzz (1, 7) (0.5, 7)           @noisy det414 det1107
mzz (1.5, 0) (2, 0)           @noisy det1070 det1161
mxx (1.5, 1.5) (1.5, 1)       @noisy det779 det1268
mzz (1.5, 2) (2, 2)           @noisy det439 det589
mxx (1.5, 3.5) (1.5, 3)       @noisy det1210 det1496
mzz (1.5, 4) (2, 4)           @noisy det938 det1300
mxx (1.5, 5) (1.5, 5.5)       @noisy det122 det1270
mzz (1.5, 6) (2, 6)           @noisy det11 det243
mxx (1.5, 7.5) (1.5, 7)       @noisy det206 det358
mzz (1.5, 8) (2, 8)           @noisy det957 det1445
mxx (2.5, 0.5) (2.5, 0)       @noisy det1266 det1532
mzz (3, 1) (2.5, 1)           @noisy det468 det641
mxx (2.5, 2) (2.5, 2.5)       @noisy det70 det1113
mzz (2.5, 3) (3, 3)           @noisy det596 det1162
mxx (2.5, 4) (2.5, 4.5)       @noisy det4 det111
mzz (2.5, 5) (3, 5)           @noisy det846 det1510
mxx (2.5, 6.5) (2.5, 6)       @noisy det0 det1654
mzz (2.5, 7) (3, 7)           @noisy det856 det1233
mzz (3.5, 0) (4, 0)           @noisy det247 det451
mxx (3.5, 1) (3.5, 1.5)       @noisy det1125 det1268
mzz (3.5, 2) (4, 2)           @noisy det714 det979
mxx (3.5, 3) (3.5, 3.5)       @noisy det635 det1496
mzz (4, 4) (3.5, 4)           @noisy det945 det1117
mxx (3.5, 5) (3.5, 5.5)       @noisy det122 det180
mzz (3.5, 6) (4, 6)           @noisy det857 det1471
mxx (3.5, 7) (3.5, 7.5)       @noisy det206 det1265
mzz (3.5, 8) (4, 8)           @noisy det489 det1073
mxx (4.5, 0.5) (4.5, 0)       @noisy det707 det1266
mzz (5, 1) (4.5, 1)           @noisy det819 det828
mxx (4.5, 2) (4.5, 2.5)       @noisy det70 det1470
mzz (5, 3) (4.5, 3)           @noisy det841 det1291
mxx (4.5, 4.5) (4.5, 4)       @noisy det111 det276
mzz (5, 5) (4.5, 5)           @noisy det1029 det1499
mxx (4.5, 6.5) (4.5, 6)       @noisy det1467 det1654
mzz (5, 7) (4.5, 7)           @noisy det68 det487
mzz (5.5, 0) (6, 0)           @noisy det5 det895
mxx (5.5, 1) (5.5, 1.5)       @noisy det613 det1125
mzz (5.5, 2) (6, 2)           @noisy det74 det1213
mxx (5.5, 3) (5.5, 3.5)       @noisy det30 det635
mzz (5.5, 4) (6, 4)           @noisy det55 det268
mxx (5.5, 5.5) (5.5, 5)       @noisy det180 det1512
mzz (6, 6) (5.5, 6)           @noisy det219 det681
mxx (5.5, 7) (5.5, 7.5)       @noisy det228 det1265
mzz (5.5, 8) (6, 8)           @noisy det32 det628
mxx (6.5, 0) (6.5, 0.5)       @noisy det707 det1057
mzz (6.5, 1) (7, 1)           @noisy det263 det649
mxx (6.5, 2.5) (6.5, 2)       @noisy det1160 det1470
mzz (6.5, 3) (7, 3)           @noisy det630 det886
mxx (6.5, 4.5) (6.5, 4)       @noisy det276 det845
mzz (6.5, 5) (7, 5)           @noisy det234 det514
mxx (6.5, 6) (6.5, 6.5)       @noisy det1032 det1467
mzz (6.5, 7) (7, 7)           @noisy det342 det759
mzz (7.5, 0) (8, 0)           @noisy det37 det1655
mxx (7.5, 1.5) (7.5, 1)       @noisy det613 det657
mzz (7.5, 2) (8, 2)           @noisy det767 det1225
mxx (7.5, 3) (7.5, 3.5)       @noisy det30 det1469
mzz (7.5, 4) (8, 4)           @noisy det2 det771
mxx (7.5, 5) (7.5, 5.5)       @noisy det419 det1512
mzz (7.5, 6) (8, 6)           @noisy det48 det1094
mxx (7.5, 7.5) (7.5, 7)       @noisy det228 det811
mzz (7.5, 8) (8, 8)           @noisy det275 det794

--------         42
mz (0, 0.5)                   @noisy det167 det662
mxx (0, 1.5) (0, 2)           @noisy det779 det1281
mx (0.5, 1.5)                 @noisy det604 det1281
mz (1, 1.5)                   @noisy det160 det439 det589 det662
mz (0, 2.5)                   @noisy det160 det1214
mxx (0, 3.5) (0, 4)           @noisy det1210 det1317
mx (0.5, 3.5)                 @noisy det512 det1317
mz (1, 3.5)                   @noisy det627 det938 det1214 det1300
mz (0, 4.5)                   @noisy det627 det996
mxx (0, 5.5) (0, 6)           @noisy det1270 det1278
mx (0.5, 5.5)                 @noisy det567 det1278
mz (1, 5.5)                   @noisy det11 det243 det996 det1107
mz (0, 6.5)                   @noisy det414 det1107
mxx (0, 7.5) (0, 8)           @noisy det248 det358
mx (0.5, 7.5)                 @noisy det248 det507
mz (1, 7.5)                   @noisy det414 det957 det1250 det1445
mxx (1, 0.5) (1, 1)           @noisy det1388 det1532
mx (1.5, 0.5)                 @noisy det563 det1388
mz (2, 0.5)                   @noisy det468 det589 det641 det1161
mxx (1, 2.5) (1, 3)           @noisy det1113 det1353
mx (1.5, 2.5)                 @noisy det600 det1353
mz (2, 2.5)                   @noisy det439 det596 det938 det1162
mxx (1, 4.5) (1, 5)           @noisy det4 det1077
mx (1.5, 4.5)                 @noisy det603 det1077
mz (2, 4.5)                   @noisy det243 det846 det1300 det1510
mxx (1, 6.5) (1, 7)           @noisy det0 det1419
mx (1.5, 6.5)                 @noisy det534 det1419
mz (2, 6.5)                   @noisy det11 det856 det1233 det1445
mxx (2, 1.5) (2, 2)           @noisy det844 det1268
mx (2.5, 1.5)                 @noisy det540 det844
mz (3, 1.5)                   @noisy det641 det714 det979 det1162
mxx (2, 3.5) (2, 4)           @noisy det413 det1496
mx (2.5, 3.5)                 @noisy det413 det505
mz (3, 3.5)                   @noisy det596 det846 det945 det1117
mxx (2, 5.5) (2, 6)           @noisy det34 det122
mx (2.5, 5.5)                 @noisy det34 det559
mz (3, 5.5)                   @noisy det856 det857 det1471 det1510
mxx (2, 7.5) (2, 8)           @noisy det206 det1025
mx (2.5, 7.5)                 @noisy det566 det1025
mz (3, 7.5)                   @noisy det489 det558 det1073 det1233
mxx (3, 1) (3, 0.5)           @noisy det230 det1266
mx (3.5, 0.5)                 @noisy det230 det591
mz (4, 0.5)                   @noisy det247 det819 det828 det979
mxx (3, 2.5) (3, 3)           @noisy det70 det1344
mx (3.5, 2.5)                 @noisy det562 det1344
mz (4, 2.5)                   @noisy det714 det841 det945 det1291
mxx (3, 4.5) (3, 5)           @noisy det111 det166
mx (3.5, 4.5)                 @noisy det166 det553
mz (4, 4.5)                   @noisy det1029 det1117 det1471 det1499
mxx (3, 7) (3, 6.5)           @noisy det818 det1654
mx (3.5, 6.5)                 @noisy det546 det818
mz (4, 6.5)                   @noisy det68 det487 det857 det1073
mxx (4, 1.5) (4, 2)           @noisy det40 det1125
mx (4.5, 1.5)                 @noisy det40 det582
mz (5, 1.5)                   @noisy det74 det828 det1213 det1291
mxx (4, 4) (4, 3.5)           @noisy det635 det1563
mx (4.5, 3.5)                 @noisy det543 det1563
mz (5, 3.5)                   @noisy det55 det268 det841 det1499
mxx (4, 5.5) (4, 6)           @noisy det180 det1488
mx (4.5, 5.5)                 @noisy det517 det1488
mz (5, 5.5)                   @noisy det219 det487 det681 det1029
mxx (4, 7.5) (4, 8)           @noisy det1265 det1360
mx (4.5, 7.5)                 @noisy det522 det1360
mz (5, 7.5)                   @noisy det32 det68 det628 det816
mxx (5, 0.5) (5, 1)           @noisy det707 det1011
mx (5.5, 0.5)                 @noisy det554 det1011
mz (6, 0.5)                   @noisy det5 det74 det263 det649
mxx (5, 3) (5, 2.5)           @noisy det598 det1470
mx (5.5, 2.5)                 @noisy det535 det598
mz (6, 2.5)                   @noisy det55 det630 det886 det1213
mxx (5, 4.5) (5, 5)           @noisy det223 det276
mx (5.5, 4.5)                 @noisy det223 det602
mz (6, 4.5)                   @noisy det219 det234 det268 det514
mxx (5, 6.5) (5, 7)           @noisy det813 det1467
mx (5.5, 6.5)                 @noisy det568 det813
mz (6, 6.5)                   @noisy det32 det342 det681 det759
mxx (6, 1.5) (6, 2)           @noisy det613 det1196
mx (6.5, 1.5)                 @noisy det538 det1196
mz (7, 1.5)                   @noisy det263 det630 det767 det1225
mxx (6, 3.5) (6, 4)           @noisy det30 det391
mx (6.5, 3.5)                 @noisy det391 det551
mz (7, 3.5)                   @noisy det2 det234 det771 det886
mxx (6, 6) (6, 5.5)           @noisy det1512 det1646
mx (6.5, 5.5)                 @noisy det527 det1646
mz (7, 5.5)                   @noisy det48 det342 det514 det1094
mxx (6, 7.5) (6, 8)           @noisy det228 det267
mx (6.5, 7.5)                 @noisy det267 det587
mz (7, 7.5)                   @noisy det236 det275 det759 det794
mxx (7, 0.5) (7, 1)           @noisy det682 det1057
mx (7.5, 0.5)                 @noisy det511 det682
mz (8, 0.5)                   @noisy det37 det1225
mxx (8, 2) (8, 1.5)           @noisy det588 det657
mxx (7, 2.5) (7, 3)           @noisy det259 det1160
mx (7.5, 2.5)                 @noisy det259 det524
mz (8, 2.5)                   @noisy det2 det767
mxx (8, 3.5) (8, 4)           @noisy det43 det1469
mxx (7, 4.5) (7, 5)           @noisy det626 det845
mx (7.5, 4.5)                 @noisy det570 det626
mz (8, 4.5)                   @noisy det771 det1094
mxx (8, 5.5) (8, 6)           @noisy det419 det1249
mxx (7, 6.5) (7, 7)           @noisy det141 det1032
mx (7.5, 6.5)                 @noisy det141 det518
mz (8, 6.5)                   @noisy det48 det794
mxx (8, 7.5) (8, 8)           @noisy det516 det811
mxx (0.5, 0.5) (0.5, 1)       @noisy det1259 det1532
mzz (1, 0) (0.5, 0)           @noisy det167 det662
mxx (0.5, 2.5) (0.5, 3)       @noisy det541 det1113
mzz (1, 2) (0.5, 2)           @noisy det160 det1214
mxx (0.5, 5) (0.5, 4.5)       @noisy det4 det580
mzz (1, 4) (0.5, 4)           @noisy det627 det996
mxx (0.5, 6.5) (0.5, 7)       @noisy det0 det863
mzz (0.5, 6) (1, 6)           @noisy det414 det1107
mzz (1, 8) (0.5, 8)           @noisy det1250 det1490
mxx (1.5, 1.5) (1.5, 2)       @noisy det779 det1268
mzz (1.5, 1) (2, 1)           @noisy det439 det589
mxx (1.5, 4) (1.5, 3.5)       @noisy det1210 det1496
mzz (2, 3) (1.5, 3)           @noisy det938 det1300
mxx (1.5, 5.5) (1.5, 6)       @noisy det122 det1270
mzz (1.5, 5) (2, 5)           @noisy det11 det243
mxx (1.5, 7.5) (1.5, 8)       @noisy det206 det358
mzz (1.5, 7) (2, 7)           @noisy det957 det1445
mxx (2.5, 0.5) (2.5, 1)       @noisy det1266 det1532
mzz (2.5, 0) (3, 0)           @noisy det468 det641
mxx (2.5, 2.5) (2.5, 3)       @noisy det70 det1113
mzz (2.5, 2) (3, 2)           @noisy det596 det1162
mxx (2.5, 4.5) (2.5, 5)       @noisy det4 det111
mzz (2.5, 4) (3, 4)           @noisy det846 det1510
mxx (2.5, 7) (2.5, 6.5)       @noisy det0 det1654
mzz (3, 6) (2.5, 6)           @noisy det856 det1233
mzz (2.5, 8) (3, 8)           @noisy det44 det558
mxx (3.5, 1.5) (3.5, 2)       @noisy det1125 det1268
mzz (3.5, 1) (4, 1)           @noisy det714 det979
mxx (3.5, 3.5) (3.5, 4)       @noisy det635 det1496
mzz (3.5, 3) (4, 3)           @noisy det945 det1117
mxx (3.5, 5.5) (3.5, 6)       @noisy det122 det180
mzz (3.5, 5) (4, 5)           @noisy det857 det1471
mxx (3.5, 7.5) (3.5, 8)       @noisy det206 det1265
mzz (3.5, 7) (4, 7)           @noisy det489 det1073
mxx (4.5, 0.5) (4.5, 1)       @noisy det707 det1266
mzz (5, 0) (4.5, 0)           @noisy det819 det828
mxx (4.5, 2.5) (4.5, 3)       @noisy det70 det1470
mzz (4.5, 2) (5, 2)           @noisy det841 det1291
mxx (4.5, 4.5) (4.5, 5)       @noisy det111 det276
mzz (5, 4) (4.5, 4)           @noisy det1029 det1499
mxx (4.5, 6.5) (4.5, 7)       @noisy det1467 det1654
mzz (5, 6) (4.5, 6)           @noisy det68 det487
mzz (4.5, 8) (5, 8)           @noisy det211 det816
mxx (5.5, 1.5) (5.5, 2)       @noisy det613 det1125
mzz (5.5, 1) (6, 1)           @noisy det74 det1213
mxx (5.5, 3.5) (5.5, 4)       @noisy det30 det635
mzz (5.5, 3) (6, 3)           @noisy det55 det268
mxx (5.5, 5.5) (5.5, 6)       @noisy det180 det1512
mzz (5.5, 5) (6, 5)           @noisy det219 det681
mxx (5.5, 7.5) (5.5, 8)       @noisy det228 det1265
mzz (5.5, 7) (6, 7)           @noisy det32 det628
mxx (6.5, 0.5) (6.5, 1)       @noisy det707 det1057
mzz (6.5, 0) (7, 0)           @noisy det263 det649
mxx (6.5, 2.5) (6.5, 3)       @noisy det1160 det1470
mzz (6.5, 2) (7, 2)           @noisy det630 det886
mxx (6.5, 5) (6.5, 4.5)       @noisy det276 det845
mzz (7, 4) (6.5, 4)           @noisy det234 det514
mxx (6.5, 6.5) (6.5, 7)       @noisy det1032 det1467
mzz (6.5, 6) (7, 6)           @noisy det342 det759
mzz (6.5, 8) (7, 8)           @noisy det236 det241
mxx (7.5, 2) (7.5, 1.5)       @noisy det613 det657
mzz (7.5, 1) (8, 1)           @noisy det767 det1225
mxx (7.5, 3.5) (7.5, 4)       @noisy det30 det1469
mzz (7.5, 3) (8, 3)           @noisy det2 det771
mxx (7.5, 5.5) (7.5, 6)       @noisy det419 det1512
mzz (7.5, 5) (8, 5)           @noisy det48 det1094
mxx (7.5, 8) (7.5, 7.5)       @noisy det228 det811
mzz (8, 7) (7.5, 7)           @noisy det275 det794

--------         43
mxx (0, 0.5) (0, 0)           @noisy det420 det1259
mzz (0, 1.5) (0.5, 1.5)       @noisy det662 det1214
mxx (1, 1) (1, 1.5)           @noisy det779 det1281
mxx (0, 2) (0, 2.5)           @noisy det541 det569
mzz (0, 3.5) (0.5, 3.5)       @noisy det996 det1214
mxx (1, 3) (1, 3.5)           @noisy det1210 det1317
mxx (0, 4) (0, 4.5)           @noisy det580 det878
mzz (0.5, 5.5) (0, 5.5)       @noisy det414 det996
mxx (1, 5) (1, 5.5)           @noisy det1270 det1278
mxx (0, 6.5) (0, 6)           @noisy det73 det863
mzz (0, 7.5) (0.5, 7.5)       @noisy det414 det1490
mxx (1, 7.5) (1, 7)           @noisy det248 det358
mzz (1, 0.5) (1.5, 0.5)       @noisy det439 det1161
mxx (2, 0) (2, 0.5)           @noisy det1388 det1532
mzz (1, 2.5) (1.5, 2.5)       @noisy det439 det1300
mxx (2, 2) (2, 2.5)           @noisy det1113 det1353
mzz (1.5, 4.5) (1, 4.5)       @noisy det11 det1300
mxx (2, 4.5) (2, 4)           @noisy det4 det1077
mzz (1, 6.5) (1.5, 6.5)       @noisy det11 det957
mxx (2, 6.5) (2, 6)           @noisy det0 det1419
mzz (2, 1.5) (2.5, 1.5)       @noisy det596 det641
mxx (3, 1.5) (3, 1)           @noisy det844 det1268
mzz (2, 3.5) (2.5, 3.5)       @noisy det596 det1510
mxx (3, 3.5) (3, 3)           @noisy det413 det1496
mzz (2, 5.5) (2.5, 5.5)       @noisy det1233 det1510
mxx (3, 5) (3, 5.5)           @noisy det34 det122
mzz (2.5, 7.5) (2, 7.5)       @noisy det44 det1233
mxx (3, 7.5) (3, 7)           @noisy det206 det1025
mzz (3.5, 0.5) (3, 0.5)       @noisy det247 det714
mxx (4, 0) (4, 0.5)           @noisy det230 det1266
mzz (3, 2.5) (3.5, 2.5)       @noisy det714 det1117
mxx (4, 2) (4, 2.5)           @noisy det70 det1344
mzz (3, 4.5) (3.5, 4.5)       @noisy det857 det1117
mxx (4, 4.5) (4, 4)           @noisy det111 det166
mzz (3.5, 6.5) (3, 6.5)       @noisy det489 det857
mxx (4, 6) (4, 6.5)           @noisy det818 det1654
mzz (4, 1.5) (4.5, 1.5)       @noisy det828 det841
mxx (5, 1) (5, 1.5)           @noisy det40 det1125
mzz (4.5, 3.5) (4, 3.5)       @noisy det841 det1029
mxx (5, 3.5) (5, 3)           @noisy det635 det1563
mzz (4, 5.5) (4.5, 5.5)       @noisy det68 det1029
mxx (5, 5.5) (5, 5)           @noisy det180 det1488
mzz (4, 7.5) (4.5, 7.5)       @noisy det68 det211
mxx (5, 7) (5, 7.5)           @noisy det1265 det1360
mzz (5, 0.5) (5.5, 0.5)       @noisy det5 det1213
mxx (6, 0) (6, 0.5)           @noisy det707 det1011
mzz (5.5, 2.5) (5, 2.5)       @noisy det268 det1213
mxx (6, 2.5) (6, 2)           @noisy det598 det1470
mzz (5, 4.5) (5.5, 4.5)       @noisy det268 det681
mxx (6, 4) (6, 4.5)           @noisy det223 det276
mzz (5, 6.5) (5.5, 6.5)       @noisy det628 det681
mxx (6, 6.5) (6, 6)           @noisy det813 det1467
mzz (6, 1.5) (6.5, 1.5)       @noisy det263 det886
mxx (7, 1.5) (7, 1)           @noisy det613 det1196
mzz (6, 3.5) (6.5, 3.5)       @noisy det514 det886
mxx (7, 3) (7, 3.5)           @noisy det30 det391
mzz (6.5, 5.5) (6, 5.5)       @noisy det514 det759
mxx (7, 5.5) (7, 5)           @noisy det1512 det1646
mzz (6, 7.5) (6.5, 7.5)       @noisy det241 det759
mxx (7, 7.5) (7, 7)           @noisy det228 det267
mzz (7, 0.5) (7.5, 0.5)       @noisy det37 det767
mxx (8, 0.5) (8, 0)           @noisy det682 det1057
mzz (7.5, 2.5) (7, 2.5)       @noisy det767 det771
mxx (8, 2.5) (8, 2)           @noisy det259 det1160
mzz (7, 4.5) (7.5, 4.5)       @noisy det48 det771
mxx (8, 4) (8, 4.5)           @noisy det626 det845
mzz (7, 6.5) (7.5, 6.5)       @noisy det48 det275
mxx (8, 6.5) (8, 6)           @noisy det141 det1032
mzz (0, 1) (0.5, 1)           @noisy det167 det662
mz (0.5, 0.5)                 @noisy det167 det810
mx (0.5, 0)                   @noisy det420 det1532
mzz (0, 3) (0.5, 3)           @noisy det160 det1214
mz (0.5, 2.5)                 @noisy det160 det758
mx (0.5, 2)                   @noisy det569 det779 det1113 det1281
mzz (0.5, 5) (0, 5)           @noisy det627 det996
mz (0.5, 4.5)                 @noisy det627 det764
mx (0.5, 4)                   @noisy det4 det878 det1210 det1317
mzz (0, 7) (0.5, 7)           @noisy det414 det1107
mz (0.5, 6.5)                 @noisy det725 det1107
mx (0.5, 6)                   @noisy det0 det73 det1270 det1278
mx (0.5, 8)                   @noisy det248 det358
mzz (1, 0) (1.5, 0)           @noisy det1070 det1161
mzz (1, 2) (1.5, 2)           @noisy det439 det589
mz (1.5, 1.5)                 @noisy det589 det793
mx (1.5, 1)                   @noisy det1268 det1281 det1388 det1532
mzz (1.5, 4) (1, 4)           @noisy det938 det1300
mz (1.5, 3.5)                 @noisy det804 det938
mx (1.5, 3)                   @noisy det1113 det1317 det1353 det1496
mzz (1, 6) (1.5, 6)           @noisy det11 det243
mz (1.5, 5.5)                 @noisy det243 det790
mx (1.5, 5)                   @noisy det4 det122 det1077 det1278
mzz (1, 8) (1.5, 8)           @noisy det957 det1445
mz (1.5, 7.5)                 @noisy det744 det1445
mx (1.5, 7)                   @noisy det0 det206 det248 det1419
mzz (2, 1) (2.5, 1)           @noisy det468 det641
mz (2.5, 0.5)                 @noisy det468 det778
mx (2.5, 0)                   @noisy det1266 det1388
mzz (2, 3) (2.5, 3)           @noisy det596 det1162
mz (2.5, 2.5)                 @noisy det722 det1162
mx (2.5, 2)                   @noisy det70 det844 det1268 det1353
mzz (2, 5) (2.5, 5)           @noisy det846 det1510
mz (2.5, 4.5)                 @noisy det763 det846
mx (2.5, 4)                   @noisy det111 det413 det1077 det1496
mzz (2.5, 7) (2, 7)           @noisy det856 det1233
mz (2.5, 6.5)                 @noisy det699 det856
mx (2.5, 6)                   @noisy det34 det122 det1419 det1654
mx (2.5, 8)                   @noisy det206 det1025
mzz (3.5, 0) (3, 0)           @noisy det247 det451
mzz (3, 2) (3.5, 2)           @noisy det714 det979
mz (3.5, 1.5)                 @noisy det770 det979
mx (3.5, 1)                   @noisy det230 det844 det1125 det1266
mzz (3, 4) (3.5, 4)           @noisy det945 det1117
mz (3.5, 3.5)                 @noisy det719 det945
mx (3.5, 3)                   @noisy det70 det413 det635 det1344
mzz (3.5, 6) (3, 6)           @noisy det857 det1471
mz (3.5, 5.5)                 @noisy det773 det1471
mx (3.5, 5)                   @noisy det34 det111 det166 det180
mzz (3, 8) (3.5, 8)           @noisy det489 det1073
mz (3.5, 7.5)                 @noisy det694 det1073
mx (3.5, 7)                   @noisy det818 det1025 det1265 det1654
mzz (4, 1) (4.5, 1)           @noisy det819 det828
mz (4.5, 0.5)                 @noisy det809 det819
mx (4.5, 0)                   @noisy det230 det707
mzz (4.5, 3) (4, 3)           @noisy det841 det1291
mz (4.5, 2.5)                 @noisy det756 det1291
mx (4.5, 2)                   @noisy det40 det1125 det1344 det1470
mzz (4, 5) (4.5, 5)           @noisy det1029 det1499
mz (4.5, 4.5)                 @noisy det761 det1499
mx (4.5, 4)                   @noisy det166 det276 det635 det1563
mzz (4, 7) (4.5, 7)           @noisy det68 det487
mz (4.5, 6.5)                 @noisy det487 det738
mx (4.5, 6)                   @noisy det180 det818 det1467 det1488
mx (4.5, 8)                   @noisy det1265 det1360
mzz (5, 0) (5.5, 0)           @noisy det5 det895
mzz (5.5, 2) (5, 2)           @noisy det74 det1213
mz (5.5, 1.5)                 @noisy det74 det739
mx (5.5, 1)                   @noisy det40 det613 det707 det1011
mzz (5, 4) (5.5, 4)           @noisy det55 det268
mz (5.5, 3.5)                 @noisy det55 det784
mx (5.5, 3)                   @noisy det30 det598 det1470 det1563
mzz (5, 6) (5.5, 6)           @noisy det219 det681
mz (5.5, 5.5)                 @noisy det219 det789
mx (5.5, 5)                   @noisy det223 det276 det1488 det1512
mzz (5.5, 8) (5, 8)           @noisy det32 det628
mz (5.5, 7.5)                 @noisy det32 det777
mx (5.5, 7)                   @noisy det228 det813 det1360 det1467
mzz (6, 1) (6.5, 1)           @noisy det263 det649
mz (6.5, 0.5)                 @noisy det649 det750
mx (6.5, 0)                   @noisy det1011 det1057
mzz (6, 3) (6.5, 3)           @noisy det630 det886
mz (6.5, 2.5)                 @noisy det630 det772
mx (6.5, 2)                   @noisy det598 det613 det1160 det1196
mzz (6.5, 5) (6, 5)           @noisy det234 det514
mz (6.5, 4.5)                 @noisy det234 det754
mx (6.5, 4)                   @noisy det30 det223 det391 det845
mzz (6, 7) (6.5, 7)           @noisy det342 det759
mz (6.5, 6.5)                 @noisy det342 det807
mx (6.5, 6)                   @noisy det813 det1032 det1512 det1646
mx (6.5, 8)                   @noisy det228 det267
mzz (7, 0) (7.5, 0)           @noisy det37 det1655
mzz (7.5, 2) (7, 2)           @noisy det767 det1225
mz (7.5, 1.5)                 @noisy det776 det1225
mx (7.5, 1)                   @noisy det657 det682 det1057 det1196
mzz (7, 4) (7.5, 4)           @noisy det2 det771
mz (7.5, 3.5)                 @noisy det2 det766
mx (7.5, 3)                   @noisy det259 det391 det1160 det1469
mzz (7, 6) (7.5, 6)           @noisy det48 det1094
mz (7.5, 5.5)                 @noisy det814 det1094
mx (7.5, 5)                   @noisy det419 det626 det845 det1646
mzz (7.5, 8) (7, 8)           @noisy det275 det794
mz (7.5, 7.5)                 @noisy det774 det794
mx (7.5, 7)                   @noisy det141 det267 det811 det1032

--------         44
mzz (1, 1.5) (0.5, 1.5)       @noisy det662 det1214
mxx (0, 1.5) (0, 1)           @noisy det779 det1281
mzz (1, 3.5) (0.5, 3.5)       @noisy det996 det1214
mxx (0, 3.5) (0, 3)           @noisy det1210 det1317
mzz (0.5, 5.5) (1, 5.5)       @noisy det414 det996
mxx (0, 5.5) (0, 5)           @noisy det1270 det1278
mzz (1, 7.5) (0.5, 7.5)       @noisy det414 det1490
mxx (0, 7) (0, 7.5)           @noisy det248 det358
mzz (1.5, 0.5) (2, 0.5)       @noisy det439 det1161
mxx (1, 0.5) (1, 0)           @noisy det1388 det1532
mzz (1.5, 2.5) (2, 2.5)       @noisy det439 det1300
mxx (1, 2) (1, 2.5)           @noisy det1113 det1353
mzz (1.5, 4.5) (2, 4.5)       @noisy det11 det1300
mxx (1, 4) (1, 4.5)           @noisy det4 det1077
mzz (1.5, 6.5) (2, 6.5)       @noisy det11 det957
mxx (1, 6.5) (1, 6)           @noisy det0 det1419
mzz (3, 1.5) (2.5, 1.5)       @noisy det596 det641
mxx (2, 1) (2, 1.5)           @noisy det844 det1268
mzz (2.5, 3.5) (3, 3.5)       @noisy det596 det1510
mxx (2, 3.5) (2, 3)           @noisy det413 det1496
mzz (2.5, 5.5) (3, 5.5)       @noisy det1233 det1510
mxx (2, 5.5) (2, 5)           @noisy det34 det122
mzz (2.5, 7.5) (3, 7.5)       @noisy det44 det1233
mxx (2, 7) (2, 7.5)           @noisy det206 det1025
mzz (3.5, 0.5) (4, 0.5)       @noisy det247 det714
mxx (3, 0) (3, 0.5)           @noisy det230 det1266
mzz (3.5, 2.5) (4, 2.5)       @noisy det714 det1117
mxx (3, 2.5) (3, 2)           @noisy det70 det1344
mzz (4, 4.5) (3.5, 4.5)       @noisy det857 det1117
mxx (3, 4.5) (3, 4)           @noisy det111 det166
mzz (3.5, 6.5) (4, 6.5)       @noisy det489 det857
mxx (3, 6) (3, 6.5)           @noisy det818 det1654
mzz (5, 1.5) (4.5, 1.5)       @noisy det828 det841
mxx (4, 1.5) (4, 1)           @noisy det40 det1125
mzz (5, 3.5) (4.5, 3.5)       @noisy det841 det1029
mxx (4, 3) (4, 3.5)           @noisy det635 det1563
mzz (5, 5.5) (4.5, 5.5)       @noisy det68 det1029
mxx (4, 5) (4, 5.5)           @noisy det180 det1488
mzz (5, 7.5) (4.5, 7.5)       @noisy det68 det211
mxx (4, 7) (4, 7.5)           @noisy det1265 det1360
mzz (5.5, 0.5) (6, 0.5)       @noisy det5 det1213
mxx (5, 0) (5, 0.5)           @noisy det707 det1011
mzz (5.5, 2.5) (6, 2.5)       @noisy det268 det1213
mxx (5, 2) (5, 2.5)           @noisy det598 det1470
mzz (5.5, 4.5) (6, 4.5)       @noisy det268 det681
mxx (5, 4.5) (5, 4)           @noisy det223 det276
mzz (6, 6.5) (5.5, 6.5)       @noisy det628 det681
mxx (5, 6) (5, 6.5)           @noisy det813 det1467
mzz (6.5, 1.5) (7, 1.5)       @noisy det263 det886
mxx (6, 1.5) (6, 1)           @noisy det613 det1196
mzz (6.5, 3.5) (7, 3.5)       @noisy det514 det886
mxx (6, 3.5) (6, 3)           @noisy det30 det391
mzz (6.5, 5.5) (7, 5.5)       @noisy det514 det759
mxx (6, 5) (6, 5.5)           @noisy det1512 det1646
mzz (6.5, 7.5) (7, 7.5)       @noisy det241 det759
mxx (6, 7.5) (6, 7)           @noisy det228 det267
mzz (7.5, 0.5) (8, 0.5)       @noisy det37 det767
mxx (7, 0.5) (7, 0)           @noisy det682 det1057
mxx (8, 1.5) (8, 1)           @noisy det588 det657
mzz (7.5, 2.5) (8, 2.5)       @noisy det767 det771
mxx (7, 2) (7, 2.5)           @noisy det259 det1160
mxx (8, 3) (8, 3.5)           @noisy det43 det1469
mzz (7.5, 4.5) (8, 4.5)       @noisy det48 det771
mxx (7, 4.5) (7, 4)           @noisy det626 det845
mxx (8, 5) (8, 5.5)           @noisy det419 det1249
mzz (7.5, 6.5) (8, 6.5)       @noisy det48 det275
mxx (7, 6.5) (7, 6)           @noisy det141 det1032
mxx (8, 7) (8, 7.5)           @noisy det516 det811
mzz (0.5, 0) (0, 0)           @det662 det1320
mz (0.5, 0.5)                 @det810 det1320
mx (0.5, 1)                   @det779 det1259 det1281 det1388
mzz (0, 2) (0.5, 2)           @det42 det1214
mz (0.5, 2.5)                 @det42 det758
mx (0.5, 3)                   @det541 det1210 det1317 det1353
mzz (0, 4) (0.5, 4)           @det76 det996
mz (0.5, 4.5)                 @det76 det764
mx (0.5, 5)                   @det580 det1077 det1270 det1278
mzz (0.5, 6) (0, 6)           @det414 det1087
mz (0.5, 6.5)                 @det725 det1087
mx (0.5, 7)                   @det248 det358 det863 det1419
mzz (0, 8) (0.5, 8)           @det208 det1490
mx (1.5, 0)                   @det1388 det1532
mzz (1, 1) (1.5, 1)           @det439 det1056
mz (1.5, 1.5)                 @det793 det1056
mx (1.5, 2)                   @det779 det844 det1113 det1353
mzz (1, 3) (1.5, 3)           @det192 det1300
mz (1.5, 3.5)                 @det192 det804
mx (1.5, 4)                   @det4 det413 det1077 det1210
mzz (1.5, 5) (1, 5)           @det11 det203
mz (1.5, 5.5)                 @det203 det790
mx (1.5, 6)                   @det0 det34 det1270 det1419
mzz (1, 7) (1.5, 7)           @det957 det1119
mz (1.5, 7.5)                 @det744 det1119
mx (1.5, 8)                   @det358 det1025
mzz (2, 0) (2.5, 0)           @det641 det837
mz (2.5, 0.5)                 @det778 det837
mx (2.5, 1)                   @det230 det844 det1268 det1532
mzz (2.5, 2) (2, 2)           @det596 det1566
mz (2.5, 2.5)                 @det722 det1566
mx (2.5, 3)                   @det413 det1113 det1344 det1496
mzz (2, 4) (2.5, 4)           @det431 det1510
mz (2.5, 4.5)                 @det431 det763
mx (2.5, 5)                   @det4 det34 det122 det166
mzz (2, 6) (2.5, 6)           @det601 det1233
mz (2.5, 6.5)                 @det601 det699
mx (2.5, 7)                   @det0 det206 det818 det1025
mzz (2.5, 8) (2, 8)           @det44 det586
mx (3.5, 0)                   @det230 det1266
mzz (3, 1) (3.5, 1)           @det497 det714
mz (3.5, 1.5)                 @det497 det770
mx (3.5, 2)                   @det40 det70 det1268 det1344
mzz (3, 3) (3.5, 3)           @det1117 det1207
mz (3.5, 3.5)                 @det719 det1207
mx (3.5, 4)                   @det111 det166 det1496 det1563
mzz (3.5, 5) (3, 5)           @det855 det857
mz (3.5, 5.5)                 @det773 det855
mx (3.5, 6)                   @det122 det818 det1488 det1654
mzz (3, 7) (3.5, 7)           @det489 det1548
mz (3.5, 7.5)                 @det694 det1548
mx (3.5, 8)                   @det206 det1360
mzz (4, 0) (4.5, 0)           @det134 det828
mz (4.5, 0.5)                 @det134 det809
mx (4.5, 1)                   @det40 det1011 det1125 det1266
mzz (4.5, 2) (4, 2)           @det634 det841
mz (4.5, 2.5)                 @det634 det756
mx (4.5, 3)                   @det70 det598 det635 det1563
mzz (4, 4) (4.5, 4)           @det1029 det1473
mz (4.5, 4.5)                 @det761 det1473
mx (4.5, 5)                   @det111 det180 det223 det1488
mzz (4, 6) (4.5, 6)           @det68 det1479
mz (4.5, 6.5)                 @det738 det1479
mx (4.5, 7)                   @det813 det1265 det1360 det1654
mzz (4.5, 8) (4, 8)           @det211 det1040
mx (5.5, 0)                   @det707 det1011
mzz (5.5, 1) (5, 1)           @det33 det1213
mz (5.5, 1.5)                 @det33 det739
mx (5.5, 2)                   @det598 det1125 det1196 det1470
mzz (5, 3) (5.5, 3)           @det268 det1089
mz (5.5, 3.5)                 @det784 det1089
mx (5.5, 4)                   @det223 det276 det391 det635
mzz (5, 5) (5.5, 5)           @det681 det1164
mz (5.5, 5.5)                 @det789 det1164
mx (5.5, 6)                   @det180 det813 det1467 det1646
mzz (5.5, 7) (5, 7)           @det628 det1082
mz (5.5, 7.5)                 @det777 det1082
mx (5.5, 8)                   @det267 det1265
mzz (6.5, 0) (6, 0)           @det263 det1285
mz (6.5, 0.5)                 @det750 det1285
mx (6.5, 1)                   @det613 det682 det707 det1196
mzz (6, 2) (6.5, 2)           @det436 det886
mz (6.5, 2.5)                 @det436 det772
mx (6.5, 3)                   @det30 det259 det391 det1470
mzz (6, 4) (6.5, 4)           @det514 det642
mz (6.5, 4.5)                 @det642 det754
mx (6.5, 5)                   @det276 det626 det1512 det1646
mzz (6, 6) (6.5, 6)           @det542 det759
mz (6.5, 6.5)                 @det542 det807
mx (6.5, 7)                   @det141 det228 det267 det1467
mzz (6, 8) (6.5, 8)           @det241 det923
mx (7.5, 0)                   @det682 det1057
mzz (7, 1) (7.5, 1)           @det767 det1293
mz (7.5, 1.5)                 @det776 det1293
mx (7.5, 2)                   @det259 det588 det613 det1160
mzz (7.5, 3) (7, 3)           @det771 det879
mz (7.5, 3.5)                 @det766 det879
mx (7.5, 4)                   @det30 det43 det626 det845
mzz (7, 5) (7.5, 5)           @det48 det220
mz (7.5, 5.5)                 @det220 det814
mx (7.5, 6)                   @det141 det1032 det1249 det1512
mzz (7, 7) (7.5, 7)           @det26 det275
mz (7.5, 7.5)                 @det26 det774
mx (7.5, 8)                   @det228 det516

--------         45
mxx (0, 1) (0, 0.5)           @noisy det420 det1259
mxx (1, 1.5) (1, 2)           @noisy det779 det1281
mx (0.5, 1.5)                 @noisy det779 det983
mz (0, 1.5)                   @noisy det42 det662
mxx (0, 2.5) (0, 3)           @noisy det541 det569
mxx (1, 3.5) (1, 4)           @noisy det1210 det1317
mx (0.5, 3.5)                 @noisy det991 det1210
mz (0, 3.5)                   @noisy det76 det1214
mxx (0, 4.5) (0, 5)           @noisy det580 det878
mxx (1, 6) (1, 5.5)           @noisy det1270 det1278
mx (0.5, 5.5)                 @noisy det1015 det1270
mz (0, 5.5)                   @noisy det996 det1087
mxx (0, 7) (0, 6.5)           @noisy det73 det863
mxx (1, 7.5) (1, 8)           @noisy det248 det358
mx (0.5, 7.5)                 @noisy det358 det988
mz (0, 7.5)                   @noisy det208 det414
mxx (2, 0.5) (2, 1)           @noisy det1388 det1532
mx (1.5, 0.5)                 @noisy det1012 det1532
mz (1, 0.5)                   @noisy det662 det1056 det1161 det1320
mxx (2, 3) (2, 2.5)           @noisy det1113 det1353
mx (1.5, 2.5)                 @noisy det966 det1113
mz (1, 2.5)                   @noisy det42 det192 det439 det1214
mxx (2, 4.5) (2, 5)           @noisy det4 det1077
mx (1.5, 4.5)                 @noisy det4 det977
mz (1, 4.5)                   @noisy det76 det203 det996 det1300
mxx (2, 6.5) (2, 7)           @noisy det0 det1419
mx (1.5, 6.5)                 @noisy det0 det1017
mz (1, 6.5)                   @noisy det11 det414 det1087 det1119
mxx (3, 1.5) (3, 2)           @noisy det844 det1268
mx (2.5, 1.5)                 @noisy det1026 det1268
mz (2, 1.5)                   @noisy det439 det641 det1056 det1566
mxx (3, 3.5) (3, 4)           @noisy det413 det1496
mx (2.5, 3.5)                 @noisy det987 det1496
mz (2, 3.5)                   @noisy det192 det431 det596 det1300
mxx (3, 5.5) (3, 6)           @noisy det34 det122
mx (2.5, 5.5)                 @noisy det122 det912
mz (2, 5.5)                   @noisy det11 det203 det601 det1510
mxx (3, 7.5) (3, 8)           @noisy det206 det1025
mx (2.5, 7.5)                 @noisy det206 det918
mz (2, 7.5)                   @noisy det586 det957 det1119 det1233
mxx (4, 0.5) (4, 1)           @noisy det230 det1266
mx (3.5, 0.5)                 @noisy det940 det1266
mz (3, 0.5)                   @noisy det247 det497 det641 det837
mxx (4, 2.5) (4, 3)           @noisy det70 det1344
mx (3.5, 2.5)                 @noisy det70 det917
mz (3, 2.5)                   @noisy det596 det714 det1207 det1566
mxx (4, 4.5) (4, 5)           @noisy det111 det166
mx (3.5, 4.5)                 @noisy det111 det1006
mz (3, 4.5)                   @noisy det431 det855 det1117 det1510
mxx (4, 6.5) (4, 7)           @noisy det818 det1654
mx (3.5, 6.5)                 @noisy det1033 det1654
mz (3, 6.5)                   @noisy det601 det857 det1233 det1548
mxx (5, 1.5) (5, 2)           @noisy det40 det1125
mx (4.5, 1.5)                 @noisy det931 det1125
mz (4, 1.5)                   @noisy det497 det634 det714 det828
mxx (5, 3.5) (5, 4)           @noisy det635 det1563
mx (4.5, 3.5)                 @noisy det635 det1028
mz (4, 3.5)                   @noisy det841 det1117 det1207 det1473
mxx (5, 5.5) (5, 6)           @noisy det180 det1488
mx (4.5, 5.5)                 @noisy det180 det994
mz (4, 5.5)                   @noisy det855 det857 det1029 det1479
mxx (5, 7.5) (5, 8)           @noisy det1265 det1360
mx (4.5, 7.5)                 @noisy det1023 det1265
mz (4, 7.5)                   @noisy det68 det489 det1040 det1548
mxx (6, 1) (6, 0.5)           @noisy det707 det1011
mx (5.5, 0.5)                 @noisy det707 det1035
mz (5, 0.5)                   @noisy det5 det33 det134 det828
mxx (6, 2.5) (6, 3)           @noisy det598 det1470
mx (5.5, 2.5)                 @noisy det1019 det1470
mz (5, 2.5)                   @noisy det634 det841 det1089 det1213
mxx (6, 4.5) (6, 5)           @noisy det223 det276
mx (5.5, 4.5)                 @noisy det276 det975
mz (5, 4.5)                   @noisy det268 det1029 det1164 det1473
mxx (6, 6.5) (6, 7)           @noisy det813 det1467
mx (5.5, 6.5)                 @noisy det937 det1467
mz (5, 6.5)                   @noisy det68 det681 det1082 det1479
mxx (7, 1.5) (7, 2)           @noisy det613 det1196
mx (6.5, 1.5)                 @noisy det613 det1021
mz (6, 1.5)                   @noisy det33 det263 det436 det1213
mxx (7, 4) (7, 3.5)           @noisy det30 det391
mx (6.5, 3.5)                 @noisy det30 det1034
mz (6, 3.5)                   @noisy det268 det642 det886 det1089
mxx (7, 5.5) (7, 6)           @noisy det1512 det1646
mx (6.5, 5.5)                 @noisy det1007 det1512
mz (6, 5.5)                   @noisy det514 det542 det681 det1164
mxx (7, 7.5) (7, 8)           @noisy det228 det267
mx (6.5, 7.5)                 @noisy det228 det973
mz (6, 7.5)                   @noisy det628 det759 det923 det1082
mxx (8, 0.5) (8, 1)           @noisy det682 det1057
mx (7.5, 0.5)                 @noisy det992 det1057
mz (7, 0.5)                   @noisy det37 det263 det1285 det1293
mz (8, 1.5)                   @noisy det767 det1293
mxx (8, 2.5) (8, 3)           @noisy det259 det1160
mx (7.5, 2.5)                 @noisy det1001 det1160
mz (7, 2.5)                   @noisy det436 det767 det879 det886
mz (8, 3.5)                   @noisy det771 det879
mxx (8, 4.5) (8, 5)           @noisy det626 det845
mx (7.5, 4.5)                 @noisy det845 det924
mz (7, 4.5)                   @noisy det220 det514 det642 det771
mz (8, 5.5)                   @noisy det48 det220
mxx (8, 7) (8, 6.5)           @noisy det141 det1032
mx (7.5, 6.5)                 @noisy det998 det1032
mz (7, 6.5)                   @noisy det26 det48 det542 det759
mz (8, 7.5)                   @noisy det26 det275
mxx (0.5, 0.5) (0.5, 0)       @det420 det1388
mzz (1, 1) (0.5, 1)           @det662 det1320
mxx (0.5, 2.5) (0.5, 2)       @det569 det1353
mzz (1, 3) (0.5, 3)           @det42 det1214
mxx (0.5, 4.5) (0.5, 4)       @det878 det1077
mzz (0.5, 5) (1, 5)           @det76 det996
mxx (0.5, 6.5) (0.5, 6)       @det73 det1419
mzz (1, 7) (0.5, 7)           @det414 det1087
mzz (1.5, 0) (2, 0)           @det190 det1161
mxx (1.5, 1.5) (1.5, 1)       @det844 det1281
mzz (1.5, 2) (2, 2)           @det439 det1056
mxx (1.5, 3.5) (1.5, 3)       @det413 det1317
mzz (1.5, 4) (2, 4)           @det192 det1300
mxx (1.5, 5) (1.5, 5.5)       @det34 det1278
mzz (1.5, 6) (2, 6)           @det11 det203
mxx (1.5, 7.5) (1.5, 7)       @det248 det1025
mzz (1.5, 8) (2, 8)           @det957 det1119
mxx (2.5, 0.5) (2.5, 0)       @det230 det1388
mzz (3, 1) (2.5, 1)           @det641 det837
mxx (2.5, 2) (2.5, 2.5)       @det1344 det1353
mzz (2.5, 3) (3, 3)           @det596 det1566
mxx (2.5, 4) (2.5, 4.5)       @det166 det1077
mzz (2.5, 5) (3, 5)           @det431 det1510
mxx (2.5, 6.5) (2.5, 6)       @det818 det1419
mzz (2.5, 7) (3, 7)           @det601 det1233
mzz (3.5, 0) (4, 0)           @det247 det1058
mxx (3.5, 1) (3.5, 1.5)       @det40 det844
mzz (3.5, 2) (4, 2)           @det497 det714
mxx (3.5, 3) (3.5, 3.5)       @det413 det1563
mzz (4, 4) (3.5, 4)           @det1117 det1207
mxx (3.5, 5) (3.5, 5.5)       @det34 det1488
mzz (3.5, 6) (4, 6)           @det855 det857
mxx (3.5, 7) (3.5, 7.5)       @det1025 det1360
mzz (3.5, 8) (4, 8)           @det489 det1548
mxx (4.5, 0.5) (4.5, 0)       @det230 det1011
mzz (5, 1) (4.5, 1)           @det134 det828
mxx (4.5, 2) (4.5, 2.5)       @det598 det1344
mzz (5, 3) (4.5, 3)           @det634 det841
mxx (4.5, 4.5) (4.5, 4)       @det166 det223
mzz (5, 5) (4.5, 5)           @det1029 det1473
mxx (4.5, 6.5) (4.5, 6)       @det813 det818
mzz (5, 7) (4.5, 7)           @det68 det1479
mzz (5.5, 0) (6, 0)           @det5 det308
mxx (5.5, 1) (5.5, 1.5)       @det40 det1196
mzz (5.5, 2) (6, 2)           @det33 det1213
mxx (5.5, 3) (5.5, 3.5)       @det391 det1563
mzz (5.5, 4) (6, 4)           @det268 det1089
mxx (5.5, 5.5) (5.5, 5)       @det1488 det1646
mzz (6, 6) (5.5, 6)           @det681 det1164
mxx (5.5, 7) (5.5, 7.5)       @det267 det1360
mzz (5.5, 8) (6, 8)           @det628 det1082
mxx (6.5, 0) (6.5, 0.5)       @det682 det1011
mzz (6.5, 1) (7, 1)           @det263 det1285
mxx (6.5, 2.5) (6.5, 2)       @det259 det598
mzz (6.5, 3) (7, 3)           @det436 det886
mxx (6.5, 4.5) (6.5, 4)       @det223 det626
mzz (6.5, 5) (7, 5)           @det514 det642
mxx (6.5, 6) (6.5, 6.5)       @det141 det813
mzz (6.5, 7) (7, 7)           @det542 det759
mzz (7.5, 0) (8, 0)           @det37 det147
mxx (7.5, 1.5) (7.5, 1)       @det588 det1196
mzz (7.5, 2) (8, 2)           @det767 det1293
mxx (7.5, 3) (7.5, 3.5)       @det43 det391
mzz (7.5, 4) (8, 4)           @det771 det879
mxx (7.5, 5) (7.5, 5.5)       @det1249 det1646
mzz (7.5, 6) (8, 6)           @det48 det220
mxx (7.5, 7.5) (7.5, 7)       @det267 det516
mzz (7.5, 8) (8, 8)           @det26 det275

--------         46
mz (0, 0.5)                   @det662 det1320
mxx (0, 1.5) (0, 2)           @det1281
mx (0.5, 1.5)                 @det983
mz (1, 1.5)                   @det439 det1056 det1214 det1320
mz (0, 2.5)                   @det42 det1214
mxx (0, 3.5) (0, 4)           @det1317
mx (0.5, 3.5)                 @det991
mz (1, 3.5)                   @det42 det192 det996 det1300
mz (0, 4.5)                   @det76 det996
mxx (0, 5.5) (0, 6)           @det1278
mx (0.5, 5.5)                 @det1015
mz (1, 5.5)                   @det11 det76 det203 det414
mz (0, 6.5)                   @det414 det1087
mxx (0, 7.5) (0, 8)           @det248
mx (0.5, 7.5)                 @det988
mz (1, 7.5)                   @det957 det1087 det1119 det1490
mxx (1, 0.5) (1, 1)           @det1388
mx (1.5, 0.5)                 @det1012
mz (2, 0.5)                   @det190 det439 det641 det837
mxx (1, 2.5) (1, 3)           @det1353
mx (1.5, 2.5)                 @det966
mz (2, 2.5)                   @det596 det1056 det1300 det1566
mxx (1, 4.5) (1, 5)           @det1077
mx (1.5, 4.5)                 @det977
mz (2, 4.5)                   @det11 det192 det431 det1510
mxx (1, 6.5) (1, 7)           @det1419
mx (1.5, 6.5)                 @det1017
mz (2, 6.5)                   @det203 det601 det957 det1233
mxx (2, 1.5) (2, 2)           @det844
mx (2.5, 1.5)                 @det1026
mz (3, 1.5)                   @det497 det596 det714 det837
mxx (2, 3.5) (2, 4)           @det413
mx (2.5, 3.5)                 @det987
mz (3, 3.5)                   @det1117 det1207 det1510 det1566
mxx (2, 5.5) (2, 6)           @det34
mx (2.5, 5.5)                 @det912
mz (3, 5.5)                   @det431 det855 det857 det1233
mxx (2, 7.5) (2, 8)           @det1025
mx (2.5, 7.5)                 @det918
mz (3, 7.5)                   @det44 det489 det601 det1548
mxx (3, 1) (3, 0.5)           @det230
mx (3.5, 0.5)                 @det940
mz (4, 0.5)                   @det134 det714 det828 det1058
mxx (3, 2.5) (3, 3)           @det1344
mx (3.5, 2.5)                 @det917
mz (4, 2.5)                   @det497 det634 det841 det1117
mxx (3, 4.5) (3, 5)           @det166
mx (3.5, 4.5)                 @det1006
mz (4, 4.5)                   @det857 det1029 det1207 det1473
mxx (3, 7) (3, 6.5)           @det818
mx (3.5, 6.5)                 @det1033
mz (4, 6.5)                   @det68 det489 det855 det1479
mxx (4, 1.5) (4, 2)           @det40
mx (4.5, 1.5)                 @det931
mz (5, 1.5)                   @det33 det134 det841 det1213
mxx (4, 4) (4, 3.5)           @det1563
mx (4.5, 3.5)                 @det1028
mz (5, 3.5)                   @det268 det634 det1029 det1089
mxx (4, 5.5) (4, 6)           @det1488
mx (4.5, 5.5)                 @det994
mz (5, 5.5)                   @det68 det681 det1164 det1473
mxx (4, 7.5) (4, 8)           @det1360
mx (4.5, 7.5)                 @det1023
mz (5, 7.5)                   @det211 det628 det1082 det1479
mxx (5, 0.5) (5, 1)           @det1011
mx (5.5, 0.5)                 @det1035
mz (6, 0.5)                   @det263 det308 det1213 det1285
mxx (5, 3) (5, 2.5)           @det598
mx (5.5, 2.5)                 @det1019
mz (6, 2.5)                   @det33 det268 det436 det886
mxx (5, 4.5) (5, 5)           @det223
mx (5.5, 4.5)                 @det975
mz (6, 4.5)                   @det514 det642 det681 det1089
mxx (5, 6.5) (5, 7)           @det813
mx (5.5, 6.5)                 @det937
mz (6, 6.5)                   @det542 det628 det759 det1164
mxx (6, 1.5) (6, 2)           @det1196
mx (6.5, 1.5)                 @det1021
mz (7, 1.5)                   @det767 det886 det1285 det1293
mxx (6, 3.5) (6, 4)           @det391
mx (6.5, 3.5)                 @det1034
mz (7, 3.5)                   @det436 det514 det771 det879
mxx (6, 6) (6, 5.5)           @det1646
mx (6.5, 5.5)                 @det1007
mz (7, 5.5)                   @det48 det220 det642 det759
mxx (6, 7.5) (6, 8)           @det267
mx (6.5, 7.5)                 @det973
mz (7, 7.5)                   @det26 det241 det275 det542
mxx (7, 0.5) (7, 1)           @det682
mx (7.5, 0.5)                 @det992
mz (8, 0.5)                   @det147 det767
mxx (8, 2) (8, 1.5)           @det494 det588
mxx (7, 2.5) (7, 3)           @det259
mx (7.5, 2.5)                 @det1001
mz (8, 2.5)                   @det771 det1293
mxx (8, 3.5) (8, 4)           @det43 det685
mxx (7, 4.5) (7, 5)           @det626
mx (7.5, 4.5)                 @det924
mz (8, 4.5)                   @det48 det879
mxx (8, 5.5) (8, 6)           @det1249 det1284
mxx (7, 6.5) (7, 7)           @det141
mx (7.5, 6.5)                 @det998
mz (8, 6.5)                   @det220 det275
mxx (8, 7.5) (8, 8)           @det516 det802
mxx (0.5, 0.5) (0.5, 1)       @det420 det1388
mzz (1, 0) (0.5, 0)           @det662 det1320
mxx (0.5, 2.5) (0.5, 3)       @det569 det1353
mzz (1, 2) (0.5, 2)           @det42 det1214
mxx (0.5, 5) (0.5, 4.5)       @det878 det1077
mzz (1, 4) (0.5, 4)           @det76 det996
mxx (0.5, 6.5) (0.5, 7)       @det73 det1419
mzz (0.5, 6) (1, 6)           @det414 det1087
mzz (1, 8) (0.5, 8)           @det208 det1490
mxx (1.5, 1.5) (1.5, 2)       @det844 det1281
mzz (1.5, 1) (2, 1)           @det439 det1056
mxx (1.5, 4) (1.5, 3.5)       @det413 det1317
mzz (2, 3) (1.5, 3)           @det192 det1300
mxx (1.5, 5.5) (1.5, 6)       @det34 det1278
mzz (1.5, 5) (2, 5)           @det11 det203
mxx (1.5, 7.5) (1.5, 8)       @det248 det1025
mzz (1.5, 7) (2, 7)           @det957 det1119
mxx (2.5, 0.5) (2.5, 1)       @det230 det1388
mzz (2.5, 0) (3, 0)           @det641 det837
mxx (2.5, 2.5) (2.5, 3)       @det1344 det1353
mzz (2.5, 2) (3, 2)           @det596 det1566
mxx (2.5, 4.5) (2.5, 5)       @det166 det1077
mzz (2.5, 4) (3, 4)           @det431 det1510
mxx (2.5, 7) (2.5, 6.5)       @det818 det1419
mzz (3, 6) (2.5, 6)           @det601 det1233
mzz (2.5, 8) (3, 8)           @det44 det586
mxx (3.5, 1.5) (3.5, 2)       @det40 det844
mzz (3.5, 1) (4, 1)           @det497 det714
mxx (3.5, 3.5) (3.5, 4)       @det413 det1563
mzz (3.5, 3) (4, 3)           @det1117 det1207
mxx (3.5, 5.5) (3.5, 6)       @det34 det1488
mzz (3.5, 5) (4, 5)           @det855 det857
mxx (3.5, 7.5) (3.5, 8)       @det1025 det1360
mzz (3.5, 7) (4, 7)           @det489 det1548
mxx (4.5, 0.5) (4.5, 1)       @det230 det1011
mzz (5, 0) (4.5, 0)           @det134 det828
mxx (4.5, 2.5) (4.5, 3)       @det598 det1344
mzz (4.5, 2) (5, 2)           @det634 det841
mxx (4.5, 4.5) (4.5, 5)       @det166 det223
mzz (5, 4) (4.5, 4)           @det1029 det1473
mxx (4.5, 6.5) (4.5, 7)       @det813 det818
mzz (5, 6) (4.5, 6)           @det68 det1479
mzz (4.5, 8) (5, 8)           @det211 det1040
mxx (5.5, 1.5) (5.5, 2)       @det40 det1196
mzz (5.5, 1) (6, 1)           @det33 det1213
mxx (5.5, 3.5) (5.5, 4)       @det391 det1563
mzz (5.5, 3) (6, 3)           @det268 det1089
mxx (5.5, 5.5) (5.5, 6)       @det1488 det1646
mzz (5.5, 5) (6, 5)           @det681 det1164
mxx (5.5, 7.5) (5.5, 8)       @det267 det1360
mzz (5.5, 7) (6, 7)           @det628 det1082
mxx (6.5, 0.5) (6.5, 1)       @det682 det1011
mzz (6.5, 0) (7, 0)           @det263 det1285
mxx (6.5, 2.5) (6.5, 3)       @det259 det598
mzz (6.5, 2) (7, 2)           @det436 det886
mxx (6.5, 5) (6.5, 4.5)       @det223 det626
mzz (7, 4) (6.5, 4)           @det514 det642
mxx (6.5, 6.5) (6.5, 7)       @det141 det813
mzz (6.5, 6) (7, 6)           @det542 det759
mzz (6.5, 8) (7, 8)           @det241 det923
mxx (7.5, 2) (7.5, 1.5)       @det588 det1196
mzz (7.5, 1) (8, 1)           @det767 det1293
mxx (7.5, 3.5) (7.5, 4)       @det43 det391
mzz (7.5, 3) (8, 3)           @det771 det879
mxx (7.5, 5.5) (7.5, 6)       @det1249 det1646
mzz (7.5, 5) (8, 5)           @det48 det220
mxx (7.5, 8) (7.5, 7.5)       @det267 det516
mzz (8, 7) (7.5, 7)           @det26 det275

--------         47
mxx (0, 0.5) (0, 0)           @det420
mzz (0, 1.5) (0.5, 1.5)       @det42 det1320
mxx (1, 1) (1, 1.5)           @det1281
mxx (0, 2) (0, 2.5)           @det569
mzz (0, 3.5) (0.5, 3.5)       @det42 det76
mxx (1, 3) (1, 3.5)           @det1317
mxx (0, 4) (0, 4.5)           @det878
mzz (0.5, 5.5) (0, 5.5)       @det76 det1087
mxx (1, 5) (1, 5.5)           @det1278
mxx (0, 6.5) (0, 6)           @det73
mzz (0, 7.5) (0.5, 7.5)       @det208 det1087
mxx (1, 7.5) (1, 7)           @det248
mzz (1, 0.5) (1.5, 0.5)       @det190 det1056
mxx (2, 0) (2, 0.5)           @det1388
mzz (1, 2.5) (1.5, 2.5)       @det192 det1056
mxx (2, 2) (2, 2.5)           @det1353
mzz (1.5, 4.5) (1, 4.5)       @det192 det203
mxx (2, 4.5) (2, 4)           @det1077
mzz (1, 6.5) (1.5, 6.5)       @det203 det1119
mxx (2, 6.5) (2, 6)           @det1419
mzz (2, 1.5) (2.5, 1.5)       @det837 det1566
mxx (3, 1.5) (3, 1)           @det844
mzz (2, 3.5) (2.5, 3.5)       @det431 det1566
mxx (3, 3.5) (3, 3)           @det413
mzz (2, 5.5) (2.5, 5.5)       @det431 det601
mxx (3, 5) (3, 5.5)           @det34
mzz (2.5, 7.5) (2, 7.5)       @det586 det601
mxx (3, 7.5) (3, 7)           @det1025
mzz (3.5, 0.5) (3, 0.5)       @det497 det1058
mxx (4, 0) (4, 0.5)           @det230
mzz (3, 2.5) (3.5, 2.5)       @det497 det1207
mxx (4, 2) (4, 2.5)           @det1344
mzz (3, 4.5) (3.5, 4.5)       @det855 det1207
mxx (4, 4.5) (4, 4)           @det166
mzz (3.5, 6.5) (3, 6.5)       @det855 det1548
mxx (4, 6) (4, 6.5)           @det818
mzz (4, 1.5) (4.5, 1.5)       @det134 det634
mxx (5, 1) (5, 1.5)           @det40
mzz (4.5, 3.5) (4, 3.5)       @det634 det1473
mxx (5, 3.5) (5, 3)           @det1563
mzz (4, 5.5) (4.5, 5.5)       @det1473 det1479
mxx (5, 5.5) (5, 5)           @det1488
mzz (4, 7.5) (4.5, 7.5)       @det1040 det1479
mxx (5, 7) (5, 7.5)           @det1360
mzz (5, 0.5) (5.5, 0.5)       @det33 det308
mxx (6, 0) (6, 0.5)           @det1011
mzz (5.5, 2.5) (5, 2.5)       @det33 det1089
mxx (6, 2.5) (6, 2)           @det598
mzz (5, 4.5) (5.5, 4.5)       @det1089 det1164
mxx (6, 4) (6, 4.5)           @det223
mzz (5, 6.5) (5.5, 6.5)       @det1082 det1164
mxx (6, 6.5) (6, 6)           @det813
mzz (6, 1.5) (6.5, 1.5)       @det436 det1285
mxx (7, 1.5) (7, 1)           @det1196
mzz (6, 3.5) (6.5, 3.5)       @det436 det642
mxx (7, 3) (7, 3.5)           @det391
mzz (6.5, 5.5) (6, 5.5)       @det542 det642
mxx (7, 5.5) (7, 5)           @det1646
mzz (6, 7.5) (6.5, 7.5)       @det542 det923
mxx (7, 7.5) (7, 7)           @det267
mzz (7, 0.5) (7.5, 0.5)       @det147 det1293
mxx (8, 0.5) (8, 0)           @det682
mzz (7.5, 2.5) (7, 2.5)       @det879 det1293
mxx (8, 2.5) (8, 2)           @det259
mzz (7, 4.5) (7.5, 4.5)       @det220 det879
mxx (8, 4) (8, 4.5)           @det626
mzz (7, 6.5) (7.5, 6.5)       @det26 det220
mxx (8, 6.5) (8, 6)           @det141
mzz (0, 1) (0.5, 1)           @det662 det1320
mz (0.5, 0.5)                 @det662 det1191
mx (0.5, 0)                   @det1388
mzz (0, 3) (0.5, 3)           @det42 det1214
mz (0.5, 2.5)                 @det1214 det1239
mx (0.5, 2)                   @det1281 det1353
mzz (0.5, 5) (0, 5)           @det76 det996
mz (0.5, 4.5)                 @det996 det1245
mx (0.5, 4)                   @det1077 det1317
mzz (0, 7) (0.5, 7)           @det414 det1087
mz (0.5, 6.5)                 @det414 det1223
mx (0.5, 6)                   @det1278 det1419
mx (0.5, 8)                   @det248
mzz (1, 0) (1.5, 0)           @det190 det1161
mzz (1, 2) (1.5, 2)           @det439 det1056
mz (1.5, 1.5)                 @det439 det1241
mx (1.5, 1)                   @det844 det1388
mzz (1.5, 4) (1, 4)           @det192 det1300
mz (1.5, 3.5)                 @det1179 det1300
mx (1.5, 3)                   @det413 det1353
mzz (1, 6) (1.5, 6)           @det11 det203
mz (1.5, 5.5)                 @det11 det1158
mx (1.5, 5)                   @det34 det1077
mzz (1, 8) (1.5, 8)           @det957 det1119
mz (1.5, 7.5)                 @det957 det1227
mx (1.5, 7)                   @det1025 det1419
mzz (2, 1) (2.5, 1)           @det641 det837
mz (2.5, 0.5)                 @det641 det1133
mx (2.5, 0)                   @det230
mzz (2, 3) (2.5, 3)           @det596 det1566
mz (2.5, 2.5)                 @det596 det1222
mx (2.5, 2)                   @det844 det1344
mzz (2, 5) (2.5, 5)           @det431 det1510
mz (2.5, 4.5)                 @det1244 det1510
mx (2.5, 4)                   @det166 det413
mzz (2.5, 7) (2, 7)           @det601 det1233
mz (2.5, 6.5)                 @det1143 det1233
mx (2.5, 6)                   @det34 det818
mx (2.5, 8)                   @det1025
mzz (3.5, 0) (3, 0)           @det247 det1058
mzz (3, 2) (3.5, 2)           @det497 det714
mz (3.5, 1.5)                 @det714 det1246
mx (3.5, 1)                   @det40 det230
mzz (3, 4) (3.5, 4)           @det1117 det1207
mz (3.5, 3.5)                 @det1117 det1218
mx (3.5, 3)                   @det1344 det1563
mzz (3.5, 6) (3, 6)           @det855 det857
mz (3.5, 5.5)                 @det857 det1220
mx (3.5, 5)                   @det166 det1488
mzz (3, 8) (3.5, 8)           @det489 det1548
mz (3.5, 7.5)                 @det489 det1209
mx (3.5, 7)                   @det818 det1360
mzz (4, 1) (4.5, 1)           @det134 det828
mz (4.5, 0.5)                 @det828 det1190
mx (4.5, 0)                   @det1011
mzz (4.5, 3) (4, 3)           @det634 det841
mz (4.5, 2.5)                 @det841 det1237
mx (4.5, 2)                   @det40 det598
mzz (4, 5) (4.5, 5)           @det1029 det1473
mz (4.5, 4.5)                 @det1029 det1242
mx (4.5, 4)                   @det223 det1563
mzz (4, 7) (4.5, 7)           @det68 det1479
mz (4.5, 6.5)                 @det68 det1248
mx (4.5, 6)                   @det813 det1488
mx (4.5, 8)                   @det1360
mzz (5, 0) (5.5, 0)           @det5 det308
mzz (5.5, 2) (5, 2)           @det33 det1213
mz (5.5, 1.5)                 @det1213 det1226
mx (5.5, 1)                   @det1011 det1196
mzz (5, 4) (5.5, 4)           @det268 det1089
mz (5.5, 3.5)                 @det268 det1149
mx (5.5, 3)                   @det391 det598
mzz (5, 6) (5.5, 6)           @det681 det1164
mz (5.5, 5.5)                 @det681 det1183
mx (5.5, 5)                   @det223 det1646
mzz (5.5, 8) (5, 8)           @det628 det1082
mz (5.5, 7.5)                 @det628 det1251
mx (5.5, 7)                   @det267 det813
mzz (6, 1) (6.5, 1)           @det263 det1285
mz (6.5, 0.5)                 @det263 det1232
mx (6.5, 0)                   @det682
mzz (6, 3) (6.5, 3)           @det436 det886
mz (6.5, 2.5)                 @det886 det1247
mx (6.5, 2)                   @det259 det1196
mzz (6.5, 5) (6, 5)           @det514 det642
mz (6.5, 4.5)                 @det514 det1230
mx (6.5, 4)                   @det391 det626
mzz (6, 7) (6.5, 7)           @det542 det759
mz (6.5, 6.5)                 @det759 det1184
mx (6.5, 6)                   @det141 det1646
mx (6.5, 8)                   @det267
mzz (7, 0) (7.5, 0)           @det37 det147
mzz (7.5, 2) (7, 2)           @det767 det1293
mz (7.5, 1.5)                 @det767 det1168
mx (7.5, 1)                   @det588 det682
mzz (7, 4) (7.5, 4)           @det771 det879
mz (7.5, 3.5)                 @det771 det1217
mx (7.5, 3)                   @det43 det259
mzz (7, 6) (7.5, 6)           @det48 det220
mz (7.5, 5.5)                 @det48 det1200
mx (7.5, 5)                   @det626 det1249
mzz (7.5, 8) (7, 8)           @det26 det275
mz (7.5, 7.5)                 @det275 det1126
mx (7.5, 7)                   @det141 det516

--------         48
mzz (1, 1.5) (0.5, 1.5)       @det42 det1320
mxx (0, 1.5) (0, 1)           @det1281
mzz (1, 3.5) (0.5, 3.5)       @det42 det76
mxx (0, 3.5) (0, 3)           @det1317
mzz (0.5, 5.5) (1, 5.5)       @det76 det1087
mxx (0, 5.5) (0, 5)           @det1278
mzz (1, 7.5) (0.5, 7.5)       @det208 det1087
mxx (0, 7) (0, 7.5)           @det248
mzz (1.5, 0.5) (2, 0.5)       @det190 det1056
mxx (1, 0.5) (1, 0)           @det1388
mzz (1.5, 2.5) (2, 2.5)       @det192 det1056
mxx (1, 2) (1, 2.5)           @det1353
mzz (1.5, 4.5) (2, 4.5)       @det192 det203
mxx (1, 4) (1, 4.5)           @det1077
mzz (1.5, 6.5) (2, 6.5)       @det203 det1119
mxx (1, 6.5) (1, 6)           @det1419
mzz (3, 1.5) (2.5, 1.5)       @det837 det1566
mxx (2, 1) (2, 1.5)           @det844
mzz (2.5, 3.5) (3, 3.5)       @det431 det1566
mxx (2, 3.5) (2, 3)           @det413
mzz (2.5, 5.5) (3, 5.5)       @det431 det601
mxx (2, 5.5) (2, 5)           @det34
mzz (2.5, 7.5) (3, 7.5)       @det586 det601
mxx (2, 7) (2, 7.5)           @det1025
mzz (3.5, 0.5) (4, 0.5)       @det497 det1058
mxx (3, 0) (3, 0.5)           @det230
mzz (3.5, 2.5) (4, 2.5)       @det497 det1207
mxx (3, 2.5) (3, 2)           @det1344
mzz (4, 4.5) (3.5, 4.5)       @det855 det1207
mxx (3, 4.5) (3, 4)           @det166
mzz (3.5, 6.5) (4, 6.5)       @det855 det1548
mxx (3, 6) (3, 6.5)           @det818
mzz (5, 1.5) (4.5, 1.5)       @det134 det634
mxx (4, 1.5) (4, 1)           @det40
mzz (5, 3.5) (4.5, 3.5)       @det634 det1473
mxx (4, 3) (4, 3.5)           @det1563
mzz (5, 5.5) (4.5, 5.5)       @det1473 det1479
mxx (4, 5) (4, 5.5)           @det1488
mzz (5, 7.5) (4.5, 7.5)       @det1040 det1479
mxx (4, 7) (4, 7.5)           @det1360
mzz (5.5, 0.5) (6, 0.5)       @det33 det308
mxx (5, 0) (5, 0.5)           @det1011
mzz (5.5, 2.5) (6, 2.5)       @det33 det1089
mxx (5, 2) (5, 2.5)           @det598
mzz (5.5, 4.5) (6, 4.5)       @det1089 det1164
mxx (5, 4.5) (5, 4)           @det223
mzz (6, 6.5) (5.5, 6.5)       @det1082 det1164
mxx (5, 6) (5, 6.5)           @det813
mzz (6.5, 1.5) (7, 1.5)       @det436 det1285
mxx (6, 1.5) (6, 1)           @det1196
mzz (6.5, 3.5) (7, 3.5)       @det436 det642
mxx (6, 3.5) (6, 3)           @det391
mzz (6.5, 5.5) (7, 5.5)       @det542 det642
mxx (6, 5) (6, 5.5)           @det1646
mzz (6.5, 7.5) (7, 7.5)       @det542 det923
mxx (6, 7.5) (6, 7)           @det267
mzz (7.5, 0.5) (8, 0.5)       @det147 det1293
mxx (7, 0.5) (7, 0)           @det682
mxx (8, 1.5) (8, 1)           @det494 det588
mzz (7.5, 2.5) (8, 2.5)       @det879 det1293
mxx (7, 2) (7, 2.5)           @det259
mxx (8, 3) (8, 3.5)           @det43 det685
mzz (7.5, 4.5) (8, 4.5)       @det220 det879
mxx (7, 4.5) (7, 4)           @det626
mxx (8, 5) (8, 5.5)           @det1249 det1284
mzz (7.5, 6.5) (8, 6.5)       @det26 det220
mxx (7, 6.5) (7, 6)           @det141
mxx (8, 7) (8, 7.5)           @det516 det802
mzz (0.5, 0) (0, 0)           @det1320
mz (0.5, 0.5)                 @det1191
mx (0.5, 1)                   @det420 det1281
mzz (0, 2) (0.5, 2)           @det42
mz (0.5, 2.5)                 @det1239
mx (0.5, 3)                   @det569 det1317
mzz (0, 4) (0.5, 4)           @det76
mz (0.5, 4.5)                 @det1245
mx (0.5, 5)                   @det878 det1278
mzz (0.5, 6) (0, 6)           @det1087
mz (0.5, 6.5)                 @det1223
mx (0.5, 7)                   @det73 det248
mzz (0, 8) (0.5, 8)           @det208
mx (1.5, 0)                   @det1388
mzz (1, 1) (1.5, 1)           @det1056
mz (1.5, 1.5)                 @det1241
mx (1.5, 2)                   @det1281 det1353
mzz (1, 3) (1.5, 3)           @det192
mz (1.5, 3.5)                 @det1179
mx (1.5, 4)                   @det1077 det1317
mzz (1.5, 5) (1, 5)           @det203
mz (1.5, 5.5)                 @det1158
mx (1.5, 6)                   @det1278 det1419
mzz (1, 7) (1.5, 7)           @det1119
mz (1.5, 7.5)                 @det1227
mx (1.5, 8)                   @det248
mzz (2, 0) (2.5, 0)           @det837
mz (2.5, 0.5)                 @det1133
mx (2.5, 1)                   @det844 det1388
mzz (2.5, 2) (2, 2)           @det1566
mz (2.5, 2.5)                 @det1222
mx (2.5, 3)                   @det413 det1353
mzz (2, 4) (2.5, 4)           @det431
mz (2.5, 4.5)                 @det1244
mx (2.5, 5)                   @det34 det1077
mzz (2, 6) (2.5, 6)           @det601
mz (2.5, 6.5)                 @det1143
mx (2.5, 7)                   @det1025 det1419
mzz (2.5, 8) (2, 8)           @det586
mx (3.5, 0)                   @det230
mzz (3, 1) (3.5, 1)           @det497
mz (3.5, 1.5)                 @det1246
mx (3.5, 2)                   @det844 det1344
mzz (3, 3) (3.5, 3)           @det1207
mz (3.5, 3.5)                 @det1218
mx (3.5, 4)                   @det166 det413
mzz (3.5, 5) (3, 5)           @det855
mz (3.5, 5.5)                 @det1220
mx (3.5, 6)                   @det34 det818
mzz (3, 7) (3.5, 7)           @det1548
mz (3.5, 7.5)                 @det1209
mx (3.5, 8)                   @det1025
mzz (4, 0) (4.5, 0)           @det134
mz (4.5, 0.5)                 @det1190
mx (4.5, 1)                   @det40 det230
mzz (4.5, 2) (4, 2)           @det634
mz (4.5, 2.5)                 @det1237
mx (4.5, 3)                   @det1344 det1563
mzz (4, 4) (4.5, 4)           @det1473
mz (4.5, 4.5)                 @det1242
mx (4.5, 5)                   @det166 det1488
mzz (4, 6) (4.5, 6)           @det1479
mz (4.5, 6.5)                 @det1248
mx (4.5, 7)                   @det818 det1360
mzz (4.5, 8) (4, 8)           @det1040
mx (5.5, 0)                   @det1011
mzz (5.5, 1) (5, 1)           @det33
mz (5.5, 1.5)                 @det1226
mx (5.5, 2)                   @det40 det598
mzz (5, 3) (5.5, 3)           @det1089
mz (5.5, 3.5)                 @det1149
mx (5.5, 4)                   @det223 det1563
mzz (5, 5) (5.5, 5)           @det1164
mz (5.5, 5.5)                 @det1183
mx (5.5, 6)                   @det813 det1488
mzz (5.5, 7) (5, 7)           @det1082
mz (5.5, 7.5)                 @det1251
mx (5.5, 8)                   @det1360
mzz (6.5, 0) (6, 0)           @det1285
mz (6.5, 0.5)                 @det1232
mx (6.5, 1)                   @det1011 det1196
mzz (6, 2) (6.5, 2)           @det436
mz (6.5, 2.5)                 @det1247
mx (6.5, 3)                   @det391 det598
mzz (6, 4) (6.5, 4)           @det642
mz (6.5, 4.5)                 @det1230
mx (6.5, 5)                   @det223 det1646
mzz (6, 6) (6.5, 6)           @det542
mz (6.5, 6.5)                 @det1184
mx (6.5, 7)                   @det267 det813
mzz (6, 8) (6.5, 8)           @det923
mx (7.5, 0)                   @det682
mzz (7, 1) (7.5, 1)           @det1293
mz (7.5, 1.5)                 @det1168
mx (7.5, 2)                   @det259 det494 det1196
mzz (7.5, 3) (7, 3)           @det879
mz (7.5, 3.5)                 @det1217
mx (7.5, 4)                   @det391 det626 det685
mzz (7, 5) (7.5, 5)           @det220
mz (7.5, 5.5)                 @det1200
mx (7.5, 6)                   @det141 det1284 det1646
mzz (7, 7) (7.5, 7)           @det26
mz (7.5, 7.5)                 @det1126
mx (7.5, 8)                   @det267 det802

--------         49
mxx (0, 1) (0, 0.5)           @det420
mxx (1, 1.5) (1, 2)           @det1281
mx (0.5, 1.5)                 @det1281 det1392
mz (0, 1.5)                   @det1320
mxx (0, 2.5) (0, 3)           @det569
mxx (1, 3.5) (1, 4)           @det1317
mx (0.5, 3.5)                 @det1317 det1347
mz (0, 3.5)                   @det42
mxx (0, 4.5) (0, 5)           @det878
mxx (1, 6) (1, 5.5)           @det1278
mx (0.5, 5.5)                 @det1278 det1440
mz (0, 5.5)                   @det76
mxx (0, 7) (0, 6.5)           @det73
mxx (1, 7.5) (1, 8)           @det248
mx (0.5, 7.5)                 @det248 det1400
mz (0, 7.5)                   @det1087
mxx (2, 0.5) (2, 1)           @det1388
mx (1.5, 0.5)                 @det1361 det1388
mz (1, 0.5)                   @det190 det1320
mxx (2, 3) (2, 2.5)           @det1353
mx (1.5, 2.5)                 @det1353 det1434
mz (1, 2.5)                   @det42 det1056
mxx (2, 4.5) (2, 5)           @det1077
mx (1.5, 4.5)                 @det1077 det1385
mz (1, 4.5)                   @det76 det192
mxx (2, 6.5) (2, 7)           @det1419
mx (1.5, 6.5)                 @det1364 det1419
mz (1, 6.5)                   @det203 det1087
mxx (3, 1.5) (3, 2)           @det844
mx (2.5, 1.5)                 @det844 det1329
mz (2, 1.5)                   @det837 det1056
mxx (3, 3.5) (3, 4)           @det413
mx (2.5, 3.5)                 @det413 det1397
mz (2, 3.5)                   @det192 det1566
mxx (3, 5.5) (3, 6)           @det34
mx (2.5, 5.5)                 @det34 det1377
mz (2, 5.5)                   @det203 det431
mxx (3, 7.5) (3, 8)           @det1025
mx (2.5, 7.5)                 @det1025 det1384
mz (2, 7.5)                   @det601 det1119
mxx (4, 0.5) (4, 1)           @det230
mx (3.5, 0.5)                 @det230 det1423
mz (3, 0.5)                   @det837 det1058
mxx (4, 2.5) (4, 3)           @det1344
mx (3.5, 2.5)                 @det1344 det1379
mz (3, 2.5)                   @det497 det1566
mxx (4, 4.5) (4, 5)           @det166
mx (3.5, 4.5)                 @det166 det1430
mz (3, 4.5)                   @det431 det1207
mxx (4, 6.5) (4, 7)           @det818
mx (3.5, 6.5)                 @det818 det1337
mz (3, 6.5)                   @det601 det855
mxx (5, 1.5) (5, 2)           @det40
mx (4.5, 1.5)                 @det40 det1412
mz (4, 1.5)                   @det134 det497
mxx (5, 3.5) (5, 4)           @det1563
mx (4.5, 3.5)                 @det1368 det1563
mz (4, 3.5)                   @det634 det1207
mxx (5, 5.5) (5, 6)           @det1488
mx (4.5, 5.5)                 @det1350 det1488
mz (4, 5.5)                   @det855 det1473
mxx (5, 7.5) (5, 8)           @det1360
mx (4.5, 7.5)                 @det1324 det1360
mz (4, 7.5)                   @det1479 det1548
mxx (6, 1) (6, 0.5)           @det1011
mx (5.5, 0.5)                 @det1011 det1340
mz (5, 0.5)                   @det134 det308
mxx (6, 2.5) (6, 3)           @det598
mx (5.5, 2.5)                 @det598 det1323
mz (5, 2.5)                   @det33 det634
mxx (6, 4.5) (6, 5)           @det223
mx (5.5, 4.5)                 @det223 det1383
mz (5, 4.5)                   @det1089 det1473
mxx (6, 6.5) (6, 7)           @det813
mx (5.5, 6.5)                 @det813 det1420
mz (5, 6.5)                   @det1164 det1479
mxx (7, 1.5) (7, 2)           @det1196
mx (6.5, 1.5)                 @det1196 det1365
mz (6, 1.5)                   @det33 det1285
mxx (7, 4) (7, 3.5)           @det391
mx (6.5, 3.5)                 @det391 det1338
mz (6, 3.5)                   @det436 det1089
mxx (7, 5.5) (7, 6)           @det1646
mx (6.5, 5.5)                 @det1424 det1646
mz (6, 5.5)                   @det642 det1164
mxx (7, 7.5) (7, 8)           @det267
mx (6.5, 7.5)                 @det267 det1380
mz (6, 7.5)                   @det542 det1082
mxx (8, 0.5) (8, 1)           @det682
mx (7.5, 0.5)                 @det682 det1405
mz (7, 0.5)                   @det147 det1285
mz (8, 1.5)                   @det1293
mxx (8, 2.5) (8, 3)           @det259
mx (7.5, 2.5)                 @det259 det1356
mz (7, 2.5)                   @det436 det1293
mz (8, 3.5)                   @det879
mxx (8, 4.5) (8, 5)           @det626
mx (7.5, 4.5)                 @det626 det1393
mz (7, 4.5)                   @det642 det879
mz (8, 5.5)                   @det220
mxx (8, 7) (8, 6.5)           @det141
mx (7.5, 6.5)                 @det141 det1413
mz (7, 6.5)                   @det220 det542
mz (8, 7.5)                   @det26
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)           @det1320
mxx (0.5, 2.5) (0.5, 2)
mzz (1, 3) (0.5, 3)           @det42
mxx (0.5, 4.5) (0.5, 4)
mzz (0.5, 5) (1, 5)           @det76
mxx (0.5, 6.5) (0.5, 6)
mzz (1, 7) (0.5, 7)           @det1087
mzz (1.5, 0) (2, 0)           @det190
mxx (1.5, 1.5) (1.5, 1)
mzz (1.5, 2) (2, 2)           @det1056
mxx (1.5, 3.5) (1.5, 3)
mzz (1.5, 4) (2, 4)           @det192
mxx (1.5, 5) (1.5, 5.5)
mzz (1.5, 6) (2, 6)           @det203
mxx (1.5, 7.5) (1.5, 7)
mzz (1.5, 8) (2, 8)           @det1119
mxx (2.5, 0.5) (2.5, 0)
mzz (3, 1) (2.5, 1)           @det837
mxx (2.5, 2) (2.5, 2.5)
mzz (2.5, 3) (3, 3)           @det1566
mxx (2.5, 4) (2.5, 4.5)
mzz (2.5, 5) (3, 5)           @det431
mxx (2.5, 6.5) (2.5, 6)
mzz (2.5, 7) (3, 7)           @det601
mzz (3.5, 0) (4, 0)           @det1058
mxx (3.5, 1) (3.5, 1.5)
mzz (3.5, 2) (4, 2)           @det497
mxx (3.5, 3) (3.5, 3.5)
mzz (4, 4) (3.5, 4)           @det1207
mxx (3.5, 5) (3.5, 5.5)
mzz (3.5, 6) (4, 6)           @det855
mxx (3.5, 7) (3.5, 7.5)
mzz (3.5, 8) (4, 8)           @det1548
mxx (4.5, 0.5) (4.5, 0)
mzz (5, 1) (4.5, 1)           @det134
mxx (4.5, 2) (4.5, 2.5)
mzz (5, 3) (4.5, 3)           @det634
mxx (4.5, 4.5) (4.5, 4)
mzz (5, 5) (4.5, 5)           @det1473
mxx (4.5, 6.5) (4.5, 6)
mzz (5, 7) (4.5, 7)           @det1479
mzz (5.5, 0) (6, 0)           @det308
mxx (5.5, 1) (5.5, 1.5)
mzz (5.5, 2) (6, 2)           @det33
mxx (5.5, 3) (5.5, 3.5)
mzz (5.5, 4) (6, 4)           @det1089
mxx (5.5, 5.5) (5.5, 5)
mzz (6, 6) (5.5, 6)           @det1164
mxx (5.5, 7) (5.5, 7.5)
mzz (5.5, 8) (6, 8)           @det1082
mxx (6.5, 0) (6.5, 0.5)
mzz (6.5, 1) (7, 1)           @det1285
mxx (6.5, 2.5) (6.5, 2)
mzz (6.5, 3) (7, 3)           @det436
mxx (6.5, 4.5) (6.5, 4)
mzz (6.5, 5) (7, 5)           @det642
mxx (6.5, 6) (6.5, 6.5)
mzz (6.5, 7) (7, 7)           @det542
mzz (7.5, 0) (8, 0)           @det147
mxx (7.5, 1.5) (7.5, 1)       @det494
mzz (7.5, 2) (8, 2)           @det1293
mxx (7.5, 3) (7.5, 3.5)       @det685
mzz (7.5, 4) (8, 4)           @det879
mxx (7.5, 5) (7.5, 5.5)       @det1284
mzz (7.5, 6) (8, 6)           @det220
mxx (7.5, 7.5) (7.5, 7)       @det802
mzz (7.5, 8) (8, 8)           @det26

--------         50
mz (0, 0.5)                   @det1320
mxx (0, 1.5) (0, 2)
mx (0.5, 1.5)                 @det1392
mz (1, 1.5)                   @det42 det1056
mz (0, 2.5)                   @det42
mxx (0, 3.5) (0, 4)
mx (0.5, 3.5)                 @det1347
mz (1, 3.5)                   @det76 det192
mz (0, 4.5)                   @det76
mxx (0, 5.5) (0, 6)
mx (0.5, 5.5)                 @det1440
mz (1, 5.5)                   @det203 det1087
mz (0, 6.5)                   @det1087
mxx (0, 7.5) (0, 8)
mx (0.5, 7.5)                 @det1400
mz (1, 7.5)                   @det208 det1119
mxx (1, 0.5) (1, 1)
mx (1.5, 0.5)                 @det1361
mz (2, 0.5)                   @det837 det1056
mxx (1, 2.5) (1, 3)
mx (1.5, 2.5)                 @det1434
mz (2, 2.5)                   @det192 det1566
mxx (1, 4.5) (1, 5)
mx (1.5, 4.5)                 @det1385
mz (2, 4.5)                   @det203 det431
mxx (1, 6.5) (1, 7)
mx (1.5, 6.5)                 @det1364
mz (2, 6.5)                   @det601 det1119
mxx (2, 1.5) (2, 2)
mx (2.5, 1.5)                 @det1329
mz (3, 1.5)                   @det497 det1566
mxx (2, 3.5) (2, 4)
mx (2.5, 3.5)                 @det1397
mz (3, 3.5)                   @det431 det1207
mxx (2, 5.5) (2, 6)
mx (2.5, 5.5)                 @det1377
mz (3, 5.5)                   @det601 det855
mxx (2, 7.5) (2, 8)
mx (2.5, 7.5)                 @det1384
mz (3, 7.5)                   @det586 det1548
mxx (3, 1) (3, 0.5)
mx (3.5, 0.5)                 @det1423
mz (4, 0.5)                   @det134 det497
mxx (3, 2.5) (3, 3)
mx (3.5, 2.5)                 @det1379
mz (4, 2.5)                   @det634 det1207
mxx (3, 4.5) (3, 5)
mx (3.5, 4.5)                 @det1430
mz (4, 4.5)                   @det855 det1473
mxx (3, 7) (3, 6.5)
mx (3.5, 6.5)                 @det1337
mz (4, 6.5)                   @det1479 det1548
mxx (4, 1.5) (4, 2)
mx (4.5, 1.5)                 @det1412
mz (5, 1.5)                   @det33 det634
mxx (4, 4) (4, 3.5)
mx (4.5, 3.5)                 @det1368
mz (5, 3.5)                   @det1089 det1473
mxx (4, 5.5) (4, 6)
mx (4.5, 5.5)                 @det1350
mz (5, 5.5)                   @det1164 det1479
mxx (4, 7.5) (4, 8)
mx (4.5, 7.5)                 @det1324
mz (5, 7.5)                   @det1040 det1082
mxx (5, 0.5) (5, 1)
mx (5.5, 0.5)                 @det1340
mz (6, 0.5)                   @det33 det1285
mxx (5, 3) (5, 2.5)
mx (5.5, 2.5)                 @det1323
mz (6, 2.5)                   @det436 det1089
mxx (5, 4.5) (5, 5)
mx (5.5, 4.5)                 @det1383
mz (6, 4.5)                   @det642 det1164
mxx (5, 6.5) (5, 7)
mx (5.5, 6.5)                 @det1420
mz (6, 6.5)                   @det542 det1082
mxx (6, 1.5) (6, 2)
mx (6.5, 1.5)                 @det1365
mz (7, 1.5)                   @det436 det1293
mxx (6, 3.5) (6, 4)
mx (6.5, 3.5)                 @det1338
mz (7, 3.5)                   @det642 det879
mxx (6, 6) (6, 5.5)
mx (6.5, 5.5)                 @det1424
mz (7, 5.5)                   @det220 det542
mxx (6, 7.5) (6, 8)
mx (6.5, 7.5)                 @det1380
mz (7, 7.5)                   @det26 det923
mxx (7, 0.5) (7, 1)
mx (7.5, 0.5)                 @det1405
mz (8, 0.5)                   @det1293
mxx (8, 2) (8, 1.5)           @det494
mxx (7, 2.5) (7, 3)
mx (7.5, 2.5)                 @det1356
mz (8, 2.5)                   @det879
mxx (8, 3.5) (8, 4)           @det685
mxx (7, 4.5) (7, 5)
mx (7.5, 4.5)                 @det1393
mz (8, 4.5)                   @det220
mxx (8, 5.5) (8, 6)           @det1284
mxx (7, 6.5) (7, 7)
mx (7.5, 6.5)                 @det1413
mz (8, 6.5)                   @det26
mxx (8, 7.5) (8, 8)           @det802
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)           @det1320
mxx (0.5, 2.5) (0.5, 3)
mzz (1, 2) (0.5, 2)           @det42
mxx (0.5, 5) (0.5, 4.5)
mzz (1, 4) (0.5, 4)           @det76
mxx (0.5, 6.5) (0.5, 7)
mzz (0.5, 6) (1, 6)           @det1087
mzz (1, 8) (0.5, 8)           @det208
mxx (1.5, 1.5) (1.5, 2)
mzz (1.5, 1) (2, 1)           @det1056
mxx (1.5, 4) (1.5, 3.5)
mzz (2, 3) (1.5, 3)           @det192
mxx (1.5, 5.5) (1.5, 6)
mzz (1.5, 5) (2, 5)           @det203
mxx (1.5, 7.5) (1.5, 8)
mzz (1.5, 7) (2, 7)           @det1119
mxx (2.5, 0.5) (2.5, 1)
mzz (2.5, 0) (3, 0)           @det837
mxx (2.5, 2.5) (2.5, 3)
mzz (2.5, 2) (3, 2)           @det1566
mxx (2.5, 4.5) (2.5, 5)
mzz (2.5, 4) (3, 4)           @det431
mxx (2.5, 7) (2.5, 6.5)
mzz (3, 6) (2.5, 6)           @det601
mzz (2.5, 8) (3, 8)           @det586
mxx (3.5, 1.5) (3.5, 2)
mzz (3.5, 1) (4, 1)           @det497
mxx (3.5, 3.5) (3.5, 4)
mzz (3.5, 3) (4, 3)           @det1207
mxx (3.5, 5.5) (3.5, 6)
mzz (3.5, 5) (4, 5)           @det855
mxx (3.5, 7.5) (3.5, 8)
mzz (3.5, 7) (4, 7)           @det1548
mxx (4.5, 0.5) (4.5, 1)
mzz (5, 0) (4.5, 0)           @det134
mxx (4.5, 2.5) (4.5, 3)
mzz (4.5, 2) (5, 2)           @det634
mxx (4.5, 4.5) (4.5, 5)
mzz (5, 4) (4.5, 4)           @det1473
mxx (4.5, 6.5) (4.5, 7)
mzz (5, 6) (4.5, 6)           @det1479
mzz (4.5, 8) (5, 8)           @det1040
mxx (5.5, 1.5) (5.5, 2)
mzz (5.5, 1) (6, 1)           @det33
mxx (5.5, 3.5) (5.5, 4)
mzz (5.5, 3) (6, 3)           @det1089
mxx (5.5, 5.5) (5.5, 6)
mzz (5.5, 5) (6, 5)           @det1164
mxx (5.5, 7.5) (5.5, 8)
mzz (5.5, 7) (6, 7)           @det1082
mxx (6.5, 0.5) (6.5, 1)
mzz (6.5, 0) (7, 0)           @det1285
mxx (6.5, 2.5) (6.5, 3)
mzz (6.5, 2) (7, 2)           @det436
mxx (6.5, 5) (6.5, 4.5)
mzz (7, 4) (6.5, 4)           @det642
mxx (6.5, 6.5) (6.5, 7)
mzz (6.5, 6) (7, 6)           @det542
mzz (6.5, 8) (7, 8)           @det923
mxx (7.5, 2) (7.5, 1.5)       @det494
mzz (7.5, 1) (8, 1)           @det1293
mxx (7.5, 3.5) (7.5, 4)       @det685
mzz (7.5, 3) (8, 3)           @det879
mxx (7.5, 5.5) (7.5, 6)       @det1284
mzz (7.5, 5) (8, 5)           @det220
mxx (7.5, 8) (7.5, 7.5)       @det802
mzz (8, 7) (7.5, 7)           @det26

--------         51
mxx (0, 0.5) (0, 0)
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)
mxx (0, 2) (0, 2.5)
mzz (0, 3.5) (0.5, 3.5)
mxx (1, 3) (1, 3.5)
mxx (0, 4) (0, 4.5)
mzz (0.5, 5.5) (0, 5.5)
mxx (1, 5) (1, 5.5)
mxx (0, 6.5) (0, 6)
mzz (0, 7.5) (0.5, 7.5)
mxx (1, 7.5) (1, 7)
mzz (1, 0.5) (1.5, 0.5)
mxx (2, 0) (2, 0.5)
mzz (1, 2.5) (1.5, 2.5)
mxx (2, 2) (2, 2.5)
mzz (1.5, 4.5) (1, 4.5)
mxx (2, 4.5) (2, 4)
mzz (1, 6.5) (1.5, 6.5)
mxx (2, 6.5) (2, 6)
mzz (2, 1.5) (2.5, 1.5)
mxx (3, 1.5) (3, 1)
mzz (2, 3.5) (2.5, 3.5)
mxx (3, 3.5) (3, 3)
mzz (2, 5.5) (2.5, 5.5)
mxx (3, 5) (3, 5.5)
mzz (2.5, 7.5) (2, 7.5)
mxx (3, 7.5) (3, 7)
mzz (3.5, 0.5) (3, 0.5)
mxx (4, 0) (4, 0.5)
mzz (3, 2.5) (3.5, 2.5)
mxx (4, 2) (4, 2.5)
mzz (3, 4.5) (3.5, 4.5)
mxx (4, 4.5) (4, 4)
mzz (3.5, 6.5) (3, 6.5)
mxx (4, 6) (4, 6.5)
mzz (4, 1.5) (4.5, 1.5)
mxx (5, 1) (5, 1.5)
mzz (4.5, 3.5) (4, 3.5)
mxx (5, 3.5) (5, 3)
mzz (4, 5.5) (4.5, 5.5)
mxx (5, 5.5) (5, 5)
mzz (4, 7.5) (4.5, 7.5)
mxx (5, 7) (5, 7.5)
mzz (5, 0.5) (5.5, 0.5)
mxx (6, 0) (6, 0.5)
mzz (5.5, 2.5) (5, 2.5)
mxx (6, 2.5) (6, 2)
mzz (5, 4.5) (5.5, 4.5)
mxx (6, 4) (6, 4.5)
mzz (5, 6.5) (5.5, 6.5)
mxx (6, 6.5) (6, 6)
mzz (6, 1.5) (6.5, 1.5)
mxx (7, 1.5) (7, 1)
mzz (6, 3.5) (6.5, 3.5)
mxx (7, 3) (7, 3.5)
mzz (6.5, 5.5) (6, 5.5)
mxx (7, 5.5) (7, 5)
mzz (6, 7.5) (6.5, 7.5)
mxx (7, 7.5) (7, 7)
mzz (7, 0.5) (7.5, 0.5)
mxx (8, 0.5) (8, 0)
mzz (7.5, 2.5) (7, 2.5)
mxx (8, 2.5) (8, 2)
mzz (7, 4.5) (7.5, 4.5)
mxx (8, 4) (8, 4.5)
mzz (7, 6.5) (7.5, 6.5)
mxx (8, 6.5) (8, 6)
mzz (0, 1) (0.5, 1)           @det1320
mz (0.5, 0.5)                 @det1320
mx (0.5, 0)
mzz (0, 3) (0.5, 3)           @det42
mz (0.5, 2.5)                 @det42
mx (0.5, 2)
mzz (0.5, 5) (0, 5)           @det76
mz (0.5, 4.5)                 @det76
mx (0.5, 4)
mzz (0, 7) (0.5, 7)           @det1087
mz (0.5, 6.5)                 @det1087
mx (0.5, 6)
mx (0.5, 8)
mzz (1, 0) (1.5, 0)           @det190
mzz (1, 2) (1.5, 2)           @det1056
mz (1.5, 1.5)                 @det1056
mx (1.5, 1)
mzz (1.5, 4) (1, 4)           @det192
mz (1.5, 3.5)                 @det192
mx (1.5, 3)
mzz (1, 6) (1.5, 6)           @det203
mz (1.5, 5.5)                 @det203
mx (1.5, 5)
mzz (1, 8) (1.5, 8)           @det1119
mz (1.5, 7.5)                 @det1119
mx (1.5, 7)
mzz (2, 1) (2.5, 1)           @det837
mz (2.5, 0.5)                 @det837
mx (2.5, 0)
mzz (2, 3) (2.5, 3)           @det1566
mz (2.5, 2.5)                 @det1566
mx (2.5, 2)
mzz (2, 5) (2.5, 5)           @det431
mz (2.5, 4.5)                 @det431
mx (2.5, 4)
mzz (2.5, 7) (2, 7)           @det601
mz (2.5, 6.5)                 @det601
mx (2.5, 6)
mx (2.5, 8)
mzz (3.5, 0) (3, 0)           @det1058
mzz (3, 2) (3.5, 2)           @det497
mz (3.5, 1.5)                 @det497
mx (3.5, 1)
mzz (3, 4) (3.5, 4)           @det1207
mz (3.5, 3.5)                 @det1207
mx (3.5, 3)
mzz (3.5, 6) (3, 6)           @det855
mz (3.5, 5.5)                 @det855
mx (3.5, 5)
mzz (3, 8) (3.5, 8)           @det1548
mz (3.5, 7.5)                 @det1548
mx (3.5, 7)
mzz (4, 1) (4.5, 1)           @det134
mz (4.5, 0.5)                 @det134
mx (4.5, 0)
mzz (4.5, 3) (4, 3)           @det634
mz (4.5, 2.5)                 @det634
mx (4.5, 2)
mzz (4, 5) (4.5, 5)           @det1473
mz (4.5, 4.5)                 @det1473
mx (4.5, 4)
mzz (4, 7) (4.5, 7)           @det1479
mz (4.5, 6.5)                 @det1479
mx (4.5, 6)
mx (4.5, 8)
mzz (5, 0) (5.5, 0)           @det308
mzz (5.5, 2) (5, 2)           @det33
mz (5.5, 1.5)                 @det33
mx (5.5, 1)
mzz (5, 4) (5.5, 4)           @det1089
mz (5.5, 3.5)                 @det1089
mx (5.5, 3)
mzz (5, 6) (5.5, 6)           @det1164
mz (5.5, 5.5)                 @det1164
mx (5.5, 5)
mzz (5.5, 8) (5, 8)           @det1082
mz (5.5, 7.5)                 @det1082
mx (5.5, 7)
mzz (6, 1) (6.5, 1)           @det1285
mz (6.5, 0.5)                 @det1285
mx (6.5, 0)
mzz (6, 3) (6.5, 3)           @det436
mz (6.5, 2.5)                 @det436
mx (6.5, 2)
mzz (6.5, 5) (6, 5)           @det642
mz (6.5, 4.5)                 @det642
mx (6.5, 4)
mzz (6, 7) (6.5, 7)           @det542
mz (6.5, 6.5)                 @det542
mx (6.5, 6)
mx (6.5, 8)
mzz (7, 0) (7.5, 0)           @det147
mzz (7.5, 2) (7, 2)           @det1293
mz (7.5, 1.5)                 @det1293
mx (7.5, 1)                   @det494
mzz (7, 4) (7.5, 4)           @det879
mz (7.5, 3.5)                 @det879
mx (7.5, 3)                   @det685
mzz (7, 6) (7.5, 6)           @det220
mz (7.5, 5.5)                 @det220
mx (7.5, 5)                   @det1284
mzz (7.5, 8) (7, 8)           @det26
mz (7.5, 7.5)                 @det26
mx (7.5, 7)                   @det802

--------         52
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)
mzz (1, 3.5) (0.5, 3.5)
mxx (0, 3.5) (0, 3)
mzz (0.5, 5.5) (1, 5.5)
mxx (0, 5.5) (0, 5)
mzz (1, 7.5) (0.5, 7.5)
mxx (0, 7) (0, 7.5)
mzz (1.5, 0.5) (2, 0.5)
mxx (1, 0.5) (1, 0)
mzz (1.5, 2.5) (2, 2.5)
mxx (1, 2) (1, 2.5)
mzz (1.5, 4.5) (2, 4.5)
mxx (1, 4) (1, 4.5)
mzz (1.5, 6.5) (2, 6.5)
mxx (1, 6.5) (1, 6)
mzz (3, 1.5) (2.5, 1.5)
mxx (2, 1) (2, 1.5)
mzz (2.5, 3.5) (3, 3.5)
mxx (2, 3.5) (2, 3)
mzz (2.5, 5.5) (3, 5.5)
mxx (2, 5.5) (2, 5)
mzz (2.5, 7.5) (3, 7.5)
mxx (2, 7) (2, 7.5)
mzz (3.5, 0.5) (4, 0.5)
mxx (3, 0) (3, 0.5)
mzz (3.5, 2.5) (4, 2.5)
mxx (3, 2.5) (3, 2)
mzz (4, 4.5) (3.5, 4.5)
mxx (3, 4.5) (3, 4)
mzz (3.5, 6.5) (4, 6.5)
mxx (3, 6) (3, 6.5)
mzz (5, 1.5) (4.5, 1.5)
mxx (4, 1.5) (4, 1)
mzz (5, 3.5) (4.5, 3.5)
mxx (4, 3) (4, 3.5)
mzz (5, 5.5) (4.5, 5.5)
mxx (4, 5) (4, 5.5)
mzz (5, 7.5) (4.5, 7.5)
mxx (4, 7) (4, 7.5)
mzz (5.5, 0.5) (6, 0.5)
mxx (5, 0) (5, 0.5)
mzz (5.5, 2.5) (6, 2.5)
mxx (5, 2) (5, 2.5)
mzz (5.5, 4.5) (6, 4.5)
mxx (5, 4.5) (5, 4)
mzz (6, 6.5) (5.5, 6.5)
mxx (5, 6) (5, 6.5)
mzz (6.5, 1.5) (7, 1.5)
mxx (6, 1.5) (6, 1)
mzz (6.5, 3.5) (7, 3.5)
mxx (6, 3.5) (6, 3)
mzz (6.5, 5.5) (7, 5.5)
mxx (6, 5) (6, 5.5)
mzz (6.5, 7.5) (7, 7.5)
mxx (6, 7.5) (6, 7)
mzz (7.5, 0.5) (8, 0.5)
mxx (7, 0.5) (7, 0)
mxx (8, 1.5) (8, 1)           @det494
mzz (7.5, 2.5) (8, 2.5)
mxx (7, 2) (7, 2.5)
mxx (8, 3) (8, 3.5)           @det685
mzz (7.5, 4.5) (8, 4.5)
mxx (7, 4.5) (7, 4)
mxx (8, 5) (8, 5.5)           @det1284
mzz (7.5, 6.5) (8, 6.5)
mxx (7, 6.5) (7, 6)
mxx (8, 7) (8, 7.5)           @det802

--------         53
mxx (0, 1) (0, 0.5)
mxx (1, 1.5) (1, 2)
mx (0.5, 1.5)
mz (0, 1.5)
mxx (0, 2.5) (0, 3)
mxx (1, 3.5) (1, 4)
mx (0.5, 3.5)
mz (0, 3.5)
mxx (0, 4.5) (0, 5)
mxx (1, 6) (1, 5.5)
mx (0.5, 5.5)
mz (0, 5.5)
mxx (0, 7) (0, 6.5)
mxx (1, 7.5) (1, 8)
mx (0.5, 7.5)
mz (0, 7.5)
mxx (2, 0.5) (2, 1)
mx (1.5, 0.5)
mz (1, 0.5)
mxx (2, 3) (2, 2.5)
mx (1.5, 2.5)
mz (1, 2.5)
mxx (2, 4.5) (2, 5)
mx (1.5, 4.5)
mz (1, 4.5)
mxx (2, 6.5) (2, 7)
mx (1.5, 6.5)
mz (1, 6.5)
mxx (3, 1.5) (3, 2)
mx (2.5, 1.5)
mz (2, 1.5)
mxx (3, 3.5) (3, 4)
mx (2.5, 3.5)
mz (2, 3.5)
mxx (3, 5.5) (3, 6)
mx (2.5, 5.5)
mz (2, 5.5)
mxx (3, 7.5) (3, 8)
mx (2.5, 7.5)
mz (2, 7.5)
mxx (4, 0.5) (4, 1)
mx (3.5, 0.5)
mz (3, 0.5)
mxx (4, 2.5) (4, 3)
mx (3.5, 2.5)
mz (3, 2.5)
mxx (4, 4.5) (4, 5)
mx (3.5, 4.5)
mz (3, 4.5)
mxx (4, 6.5) (4, 7)
mx (3.5, 6.5)
mz (3, 6.5)
mxx (5, 1.5) (5, 2)
mx (4.5, 1.5)
mz (4, 1.5)
mxx (5, 3.5) (5, 4)
mx (4.5, 3.5)
mz (4, 3.5)
mxx (5, 5.5) (5, 6)
mx (4.5, 5.5)
mz (4, 5.5)
mxx (5, 7.5) (5, 8)
mx (4.5, 7.5)
mz (4, 7.5)
mxx (6, 1) (6, 0.5)
mx (5.5, 0.5)
mz (5, 0.5)
mxx (6, 2.5) (6, 3)
mx (5.5, 2.5)
mz (5, 2.5)
mxx (6, 4.5) (6, 5)
mx (5.5, 4.5)
mz (5, 4.5)
mxx (6, 6.5) (6, 7)
mx (5.5, 6.5)
mz (5, 6.5)
mxx (7, 1.5) (7, 2)
mx (6.5, 1.5)
mz (6, 1.5)
mxx (7, 4) (7, 3.5)
mx (6.5, 3.5)
mz (6, 3.5)
mxx (7, 5.5) (7, 6)
mx (6.5, 5.5)
mz (6, 5.5)
mxx (7, 7.5) (7, 8)
mx (6.5, 7.5)
mz (6, 7.5)
mxx (8, 0.5) (8, 1)
mx (7.5, 0.5)
mz (7, 0.5)
mz (8, 1.5)
mxx (8, 2.5) (8, 3)
mx (7.5, 2.5)
mz (7, 2.5)
mz (8, 3.5)
mxx (8, 4.5) (8, 5)
mx (7.5, 4.5)
mz (7, 4.5)
mz (8, 5.5)
mxx (8, 7) (8, 6.5)
mx (7.5, 6.5)
mz (7, 6.5)
mz (8, 7.5)



==> anc/Fig21_right/df_11.txt <==
--------          0
myy (21, 4) (21, 5)           @det4967
myy (3, 1) (3, 2)             @det3147
myy (19, 22) (19, 23)         @det4201
myy (9, -11) (9, -10)         @det3994
myy (17, 25) (17, 26)         @det4315
myy (9, -1) (9, -2)           @det4517
myy (-1, 1) (-1, 2)           @det3354
myy (5, -11) (5, -10)         @det4949
myy (11, 10) (11, 11)         @det1076
myy (27, 2) (27, 1)           @det2825
myy (3, 4) (3, 5)             @det3147
myy (11, -1) (11, -2)         @det1396
myy (27, -5) (27, -4)         @det3184
myy (17, 11) (17, 10)         @det2168
myy (21, -17) (21, -16)       @det3524
myy (19, -20) (19, -19)       @det3747
myy (7, -11) (7, -10)         @det3994
myy (35, -1) (35, -2)         @det2958
myy (7, 22) (7, 23)           @det4647
myy (21, 2) (21, 1)           @det4967
myy (11, -16) (11, -17)       @det4573
myy (5, 1) (5, 2)             @det3147
myy (15, -20) (15, -19)       @det831
myy (17, 5) (17, 4)           @det1094
myy (21, 19) (21, 20)         @det4201
myy (11, 4) (11, 5)           @det717
myy (19, -17) (19, -16)       @det3524
myy (17, 1) (17, 2)           @det1094
myy (21, -20) (21, -19)       @det3747
myy (17, -14) (17, -13)       @det5003
myy (3, 10) (3, 11)           @det2657
myy (7, -8) (7, -7)           @det3994
myy (21, -11) (21, -10)       @det5323
myy (19, 2) (19, 1)           @det4967
myy (19, 4) (19, 5)           @det4967
myy (15, 10) (15, 11)         @det2168
myy (33, -5) (33, -4)         @det2394
myy (11, 29) (11, 28)         @det3392
myy (9, 13) (9, 14)           @det2731
myy (5, -8) (5, -7)           @det4949
myy (15, 16) (15, 17)         @det4219
myy (21, -5) (21, -4)         @det4237
myy (15, 25) (15, 26)         @det4315
myy (13, 14) (13, 13)         @det4985
myy (9, -14) (9, -13)         @det4369
myy (19, 19) (19, 20)         @det4201
myy (15, -29) (15, -28)       @det4591
myy (11, 7) (11, 8)           @det1076
myy (7, 13) (7, 14)           @det2731
myy (15, 22) (15, 23)         @det170
myy (19, -4) (19, -5)         @det4237
myy (31, -1) (31, -2)         @det2394
myy (15, -1) (15, -2)         @det2017
myy (9, 10) (9, 11)           @det1301
myy (21, 8) (21, 7)           @det3729
myy (21, -8) (21, -7)         @det5323
myy (13, 25) (13, 26)         @det3392
myy (11, -22) (11, -23)       @det3599
myy (33, -8) (33, -7)         @det4723
myy (7, -17) (7, -16)         @det4369
myy (-1, 4) (-1, 5)           @det3354
myy (11, 19) (11, 20)         @det1489
myy (5, -1) (5, -2)           @det4799
myy (9, 5) (9, 4)             @det320
myy (17, 7) (17, 8)           @det2168
myy (23, 16) (23, 17)         @det2281
myy (-3, 2) (-3, 1)           @det603
myy (31, -5) (31, -4)         @det2394
myy (7, 19) (7, 20)           @det4647
myy (5, -5) (5, -4)           @det4799
myy (15, 1) (15, 2)           @det1094
myy (3, -10) (3, -11)         @det4949
myy (7, -13) (7, -14)         @det4369
myy (7, 16) (7, 17)           @det2731
myy (9, 16) (9, 17)           @det2731
myy (15, -23) (15, -22)       @det831
myy (25, -14) (25, -13)       @det1942
myy (15, -13) (15, -14)       @det5003
myy (15, 28) (15, 29)         @det4315
myy (17, -29) (17, -28)       @det4591
myy (29, -8) (29, -7)         @det5304
myy (29, -17) (29, -16)       @det1752
myy (13, 10) (13, 11)         @det1076
myy (17, -20) (17, -19)       @det831
myy (13, -14) (13, -13)       @det4573
myy (3, -8) (3, -7)           @det4949
myy (15, 7) (15, 8)           @det2168
myy (11, -20) (11, -19)       @det3599
myy (25, -11) (25, -10)       @det2299
myy (25, -23) (25, -22)       @det3785
myy (25, -20) (25, -19)       @det3785
myy (29, 10) (29, 11)         @det0
myy (27, -11) (27, -10)       @det5304
myy (9, 7) (9, 8)             @det1301
myy (23, 10) (23, 11)         @det471
myy (5, 7) (5, 8)             @det2657
myy (25, -5) (25, -4)         @det1150
myy (21, -1) (21, -2)         @det4237
myy (15, 19) (15, 20)         @det170
myy (21, 16) (21, 17)         @det2714
myy (13, -11) (13, -10)       @det2639
myy (27, -17) (27, -16)       @det1752
myy (1, -5) (1, -4)           @det3486
myy (7, 7) (7, 8)             @det1301
myy (5, 16) (5, 17)           @det3221
myy (19, -29) (19, -28)       @det5155
myy (15, -5) (15, -4)         @det2017
myy (19, 16) (19, 17)         @det2714
myy (11, 1) (11, 2)           @det717
myy (13, 16) (13, 17)         @det4985
myy (27, 8) (27, 7)           @det0
myy (29, -1) (29, -2)         @det3184
myy (33, 4) (33, 5)           @det1546
myy (37, -1) (37, -2)         @det2958
myy (1, 1) (1, 2)             @det3354
myy (23, 4) (23, 5)           @det3692
myy (19, 10) (19, 11)         @det3729
myy (25, 7) (25, 8)           @det471
myy (11, -5) (11, -4)         @det1396
myy (7, 10) (7, 11)           @det1301
myy (17, -1) (17, -2)         @det2017
myy (13, 28) (13, 29)         @det3392
myy (33, -11) (33, -10)       @det4723
myy (19, -8) (19, -7)         @det5323
myy (23, -14) (23, -13)       @det1942
myy (5, 10) (5, 11)           @det2657
myy (31, 5) (31, 4)           @det1546
myy (13, 8) (13, 7)           @det1076
myy (-1, -1) (-1, -2)         @det3486
myy (21, 14) (21, 13)         @det2714
myy (33, 1) (33, 2)           @det1546
myy (19, 13) (19, 14)         @det2714
myy (17, -5) (17, -4)         @det2017
myy (3, 16) (3, 17)           @det3221
myy (19, -23) (19, -22)       @det3747
myy (-1, -5) (-1, -4)         @det3486
myy (1, 4) (1, 5)             @det3354
myy (27, -14) (27, -13)       @det1752
myy (11, 13) (11, 14)         @det4985
myy (9, -17) (9, -16)         @det4369
myy (7, -1) (7, -2)           @det4517
myy (11, -14) (11, -13)       @det4573
myy (29, 7) (29, 8)           @det0
myy (37, -5) (37, -4)         @det2958
myy (-1, 11) (-1, 10)         @det3917
myy (3, 7) (3, 8)             @det2657
myy (17, -26) (17, -25)       @det4591
myy (11, 16) (11, 17)         @det4985
myy (27, 4) (27, 5)           @det2825
myy (9, 19) (9, 20)           @det4647
myy (25, 5) (25, 4)           @det3692
myy (15, 4) (15, 5)           @det1094
myy (17, 22) (17, 23)         @det170
myy (25, -1) (25, -2)         @det1150
myy (9, -5) (9, -4)           @det4517
myy (19, 7) (19, 8)           @det3729
myy (19, -26) (19, -25)       @det5155
myy (11, -8) (11, -7)         @det2639
myy (1, 11) (1, 10)           @det3917
myy (19, -10) (19, -11)       @det5323
myy (13, -1) (13, -2)         @det1396
myy (29, 4) (29, 5)           @det2825
myy (15, -7) (15, -8)         @det4499
myy (23, -7) (23, -8)         @det2299
myy (25, 16) (25, 17)         @det2281
myy (29, -11) (29, -10)       @det5304
myy (17, -8) (17, -7)         @det4499
myy (21, 10) (21, 11)         @det3729
myy (9, 22) (9, 23)           @det4647
myy (23, -1) (23, -2)         @det1150
myy (-5, 4) (-5, 5)           @det603
myy (17, 13) (17, 14)         @det4219
myy (25, 13) (25, 14)         @det2281
myy (15, 13) (15, 14)         @det4219
myy (1, 7) (1, 8)             @det3917
myy (7, -5) (7, -4)           @det4517
myy (17, 16) (17, 17)         @det4219
myy (9, 1) (9, 2)             @det320
myy (11, 23) (11, 22)         @det1489
myy (33, -1) (33, -2)         @det2394
myy (17, -23) (17, -22)       @det831
myy (13, 22) (13, 23)         @det1489
myy (31, 1) (31, 2)           @det1546
myy (23, -17) (23, -16)       @det1942
myy (17, -17) (17, -16)       @det5003
myy (5, 14) (5, 13)           @det3221
myy (13, 4) (13, 5)           @det717
myy (7, 1) (7, 2)             @det320
myy (7, 4) (7, 5)             @det320
myy (-1, 7) (-1, 8)           @det3917
myy (25, 1) (25, 2)           @det3692
myy (31, -11) (31, -10)       @det4723
myy (23, -23) (23, -22)       @det3785
myy (17, -11) (17, -10)       @det4499
myy (31, -8) (31, -7)         @det4723
myy (13, -5) (13, -4)         @det1396
myy (11, -10) (11, -11)       @det2639
myy (19, -1) (19, -2)         @det4237
myy (3, -1) (3, -2)           @det4799
myy (17, 19) (17, 20)         @det170
myy (17, 28) (17, 29)         @det4315
myy (3, -5) (3, -4)           @det4799
myy (9, -7) (9, -8)           @det3994
myy (5, 4) (5, 5)             @det3147
myy (27, -8) (27, -7)         @det5304
myy (13, -23) (13, -22)       @det3599
myy (27, -1) (27, -2)         @det3184
myy (3, 13) (3, 14)           @det3221
myy (-5, 1) (-5, 2)           @det603
myy (15, -11) (15, -10)       @det4499
myy (23, -11) (23, -10)       @det2299
myy (21, -29) (21, -28)       @det5155
myy (1, -1) (1, -2)           @det3486
myy (13, -17) (13, -16)       @det4573
myy (21, -14) (21, -13)       @det3524
myy (27, 10) (27, 11)         @det0
myy (25, 11) (25, 10)         @det471
myy (29, -5) (29, -4)         @det3184
myy (25, -17) (25, -16)       @det1942
myy (23, 1) (23, 2)           @det3692
myy (15, -26) (15, -25)       @det4591
myy (23, -5) (23, -4)         @det1150
myy (23, 7) (23, 8)           @det471
myy (15, -17) (15, -16)       @det5003
myy (13, 2) (13, 1)           @det717
myy (21, 22) (21, 23)         @det4201
myy (25, -8) (25, -7)         @det2299
myy (13, -20) (13, -19)       @det3599
myy (23, 13) (23, 14)         @det2281
myy (-3, 4) (-3, 5)           @det603
myy (11, 25) (11, 26)         @det3392
myy (29, -14) (29, -13)       @det1752
myy (13, 19) (13, 20)         @det1489
myy (21, -26) (21, -25)       @det5155
myy (23, -20) (23, -19)       @det3785
myy (21, -23) (21, -22)       @det3747
myy (19, -14) (19, -13)       @det3524
myy (29, 1) (29, 2)           @det2825
myy (35, -5) (35, -4)         @det2958
myy (13, -8) (13, -7)         @det2639

--------          1
mzz (15, 22) (15, 20)         @det171 det170
mzz (9, 16) (9, 14)           @det2731 det2737
mxx (21, 1) (19, 1)           @det1244 det4967
mxx (11, 29) (13, 29)         @det3393 det3394 det3392
mxx (17, 5) (15, 5)           @det1094 det1097
mxx (25, 5) (23, 5)           @det3692 det477
mxx (21, 19) (19, 19)         @det4201 det267
mxx (9, -7) (7, -7)           @det3996 det3994
mzz (17, 16) (17, 14)         @det266 det4219
mxx (25, -17) (23, -17)       @det1946 det1942
mzz (29, -8) (29, -10)        @det5304 det2470
mzz (19, 26) (19, 28)         @det4146
mxx (21, -11) (19, -11)       @det3526 det5323
mxx (9, 17) (7, 17)           @det2731 det2735
mxx (33, -7) (31, -7)         @det2400 det4723
mxx (13, -19) (11, -19)       @det3598 det3599
mzz (11, -26) (9, -26)        @det5514
mxx (9, -5) (7, -5)           @det3996 det4517
mxx (25, -19) (23, -19)       @det1946 det3785
mzz (5, 10) (5, 8)            @det1303 det2657
mxx (17, 17) (15, 17)         @det176 det4219
mxx (-3, 5) (-5, 5)           @det603 det609 det608
mzz (15, 28) (15, 26)         @det3399 det4315
mxx (9, 11) (7, 11)           @det1301 det1304
mzz (27, -2) (27, -4)         @det3184 det1158
mxx (11, 1) (13, 1)           @det717 det722
mxx (23, -7) (25, -7)         @det2299 det1155
mzz (23, 4) (23, 2)           @det3692 det1248
mzz (1, -4) (1, -2)           @det3486 det3059
mxx (17, -5) (15, -5)         @det2017 det2020
mzz (17, 2) (17, 4)           @det1094 det1096
mxx (11, 23) (13, 23)         @det1493 det1489
mzz (19, -20) (19, -22)       @det834 det3747
mzz (17, -16) (17, -14)       @det5003 det927
mzz (25, -16) (25, -14)       @det1942 det1758
mxx (1, 11) (-1, 11)          @det3924 det3917 det3923
mxx (13, -25) (11, -25)       @det2904
mxx (37, 1) (35, 1)           @det2963
mzz (-3, 2) (-3, 4)           @det603 det605
mzz (27, 20) (25, 20)         @det5046
mzz (11, -16) (11, -14)       @det2548 det4573
mzz (15, 4) (15, 2)           @det1094 det718
mxx (17, 19) (15, 19)         @det176 det170
mxx (31, 5) (33, 5)           @det1550 det1546
mzz (21, 8) (21, 10)          @det3729 det473
mxx (21, 23) (19, 23)         @det4201 det4145
mzz (23, -10) (23, -8)        @det2301 det2299
mxx (9, 13) (7, 13)           @det2731 det1304
mxx (9, -17) (7, -17)         @det4371 det4369
mzz (17, -22) (17, -20)       @det831 det834
mzz (13, -14) (13, -16)       @det3654 det4573
mxx (9, 23) (7, 23)           @det4647 det4648 det4649
mzz (27, 8) (27, 10)          @det0 det5
mzz (13, 20) (13, 22)         @det171 det1489
mzz (9, 2) (9, 4)             @det320 det323
mxx (-3, -7) (-3, -5)         @det4431
mzz (7, 22) (7, 20)           @det4647 det4650 det4653
mzz (7, -8) (7, -10)          @det3997 det3994
mxx (29, 5) (27, 5)           @det2825 det2
mxx (15, -13) (17, -13)       @det5003 det3863
mxx (33, 7) (31, 7)           @det1550
mxx (17, 7) (15, 7)           @det1097 det2168
mzz (17, -4) (17, -2)         @det2017 det2022
mzz (37, -2) (37, -4)         @det2958 det2964 det2965
mzz (15, -16) (15, -14)       @det3654 det5003
mxx (29, 11) (27, 11)         @det0 det6
mzz (5, -8) (5, -10)          @det3997 det4949
mxx (25, 11) (23, 11)         @det471 det476
mxx (17, 25) (15, 25)         @det175 det4315
mzz (31, 2) (31, 4)           @det1546 det1553
mzz (-1, 2) (-1, 4)           @det3354 det605
mxx (-3, -1) (-5, -1)         @det610
mzz (5, 4) (5, 2)             @det3147 det325
mxx (13, -17) (11, -17)       @det3598 det4573
mxx (5, 17) (3, 17)           @det3221 det3224 det3225
mzz (35, -2) (35, -4)         @det2399 det2958
mzz (15, 16) (15, 14)         @det985 det4219
mzz (21, 20) (21, 22)         @det4201 det2228
mxx (13, -1) (11, -1)         @det1396 det722
mxx (25, -1) (23, -1)         @det1150 det1156
mzz (11, 14) (11, 16)         @det4985 det2737
mxx (29, -7) (27, -7)         @det5304 det2357
mxx (1, -11) (1, -13)         @det4839
mxx (11, -5) (13, -5)         @det1399 det1396
mxx (33, -5) (31, -5)         @det2400 det2394
mxx (25, 13) (23, 13)         @det2281 det476
mxx (-1, 1) (1, 1)            @det3056 det3354
mxx (17, -11) (15, -11)       @det4499 det3863
mzz (1, 2) (1, 4)             @det3354 det3060
mzz (-1, -4) (-1, -2)         @det3316 det3486
mxx (21, -19) (19, -19)       @det928 det3747
mzz (5, -2) (5, -4)           @det4799 det4053
mxx (25, -13) (23, -13)       @det1943 det1942
mzz (9, -16) (9, -14)         @det2548 det4369
mzz (13, 2) (13, 4)           @det717 det718
mzz (29, 10) (29, 8)          @det0 det8
mzz (15, 10) (15, 8)          @det983 det2168
mxx (5, 5) (3, 5)             @det3147 det1716
mzz (29, 4) (29, 2)           @det2825 det1553
mzz (13, -26) (13, -28)       @det2901
mzz (11, 26) (11, 28)         @det3395 det3396 det3392
mzz (3, 8) (3, 10)            @det2657 det2662
mzz (25, 16) (25, 14)         @det2281 det1359
mxx (13, 25) (11, 25)         @det1493 det3392
mzz (1, 8) (1, 10)            @det3917 det2662
mzz (21, -20) (21, -22)       @det2507 det3747
mzz (5, -20) (7, -20)         @det5588
mxx (21, -13) (19, -13)       @det3526 det3524
mxx (25, -11) (23, -11)       @det1943 det2299
mxx (27, 19) (27, 17)         @det5043
mzz (3, -10) (3, -8)          @det4949 det4843
mxx (21, -7) (19, -7)         @det4241 det5323
mzz (13, 14) (13, 16)         @det4985 det985
mzz (21, 2) (21, 4)           @det4967 det1248
mxx (-1, 7) (1, 7)            @det3917 det3357
mzz (19, -10) (19, -8)        @det3864 det5323
mzz (29, 14) (31, 14)         @det95
mzz (11, -22) (11, -20)       @det3603 det3599
mzz (5, -14) (5, -16)         @det4373
mxx (21, -29) (19, -29)       @det5153 det5154 det5155
mzz (3, -14) (1, -14)         @det4846
mxx (21, 11) (19, 11)         @det3729 det551
mxx (13, -23) (11, -23)       @det2904 det3599
mxx (-1, -7) (1, -7)          @det3488
mzz (27, -8) (27, -10)        @det5304 det2304
mxx (15, -7) (17, -7)         @det4499 det2020
mzz (7, 4) (7, 2)             @det325 det320
mzz (33, -4) (33, -2)         @det2399 det2394
mxx (7, -19) (9, -19)         @det4371
mxx (13, 5) (11, 5)           @det717 det417
mzz (1, -10) (1, -8)          @det4843
mxx (3, 7) (5, 7)             @det2657 det1716
mzz (19, 14) (19, 16)         @det2714 det266
mxx (29, -11) (27, -11)       @det1759 det5304
mxx (9, 5) (7, 5)             @det326 det320
mzz (7, 16) (7, 14)           @det2738 det2731
mxx (-1, -1) (1, -1)          @det3056 det3486
mxx (29, -5) (27, -5)         @det3184 det2357
mxx (37, -5) (35, -5)         @det2957 det2958 det2960
mxx (17, -31) (15, -31)       @det4593
mxx (33, -11) (31, -11)       @det4724 det4723 det4726
mzz (9, -4) (9, -2)           @det1395 det4517
mxx (21, -17) (19, -17)       @det928 det3524
mzz (21, -26) (21, -28)       @det5157 det5158 det5155
mzz (27, 2) (27, 4)           @det2825 det2828
mzz (11, 8) (11, 10)          @det1076 det419
mxx (21, -1) (19, -1)         @det1244 det4237
mxx (27, 13) (29, 13)         @det6
mxx (17, -19) (15, -19)       @det832 det831
mzz (15, -10) (15, -8)        @det4499 det2076
mxx (19, 13) (21, 13)         @det2714 det551
mxx (17, -17) (15, -17)       @det832 det5003
mxx (7, -13) (9, -13)         @det2549 det4369
mzz (19, 8) (19, 10)          @det3729 det2169
mxx (17, 29) (15, 29)         @det4313 det4315
mzz (17, -28) (17, -26)       @det1886 det4591
mzz (7, 10) (7, 8)            @det1303 det1301
mzz (17, 28) (17, 26)         @det4146 det4315
mxx (35, 5) (35, 7)           @det1641
mzz (29, -2) (29, -4)         @det3184 det2395
mxx (19, 31) (19, 29)         @det5437
mxx (9, -23) (9, -25)         @det5511
mxx (5, -11) (3, -11)         @det4836 det4949
mzz (5, 14) (5, 16)           @det2738 det3221
mzz (11, -4) (11, -2)         @det1395 det1396
mxx (13, 17) (11, 17)         @det4985 det1453
mzz (15, -4) (15, -2)         @det2017 det778
mxx (9, 7) (7, 7)             @det326 det1301
mxx (5, -19) (5, -17)         @det5590
mxx (29, 1) (27, 1)           @det2825 det2829
mxx (3, 1) (5, 1)             @det3147 det3055
mxx (21, -25) (19, -25)       @det1889 det5155
mxx (25, 17) (23, 17)         @det2281 det2226
mzz (17, 22) (17, 20)         @det174 det170
mxx (5, -13) (3, -13)         @det4836
mxx (17, -1) (15, -1)         @det2017 det775
mzz (11, 20) (11, 22)         @det1491 det1489
mzz (29, -14) (29, -16)       @det1761 det1762 det1752
mxx (13, -13) (11, -13)       @det2551 det4573
mzz (19, 32) (17, 32)         @det5436
mzz (35, 8) (33, 8)           @det1644
mxx (17, 31) (15, 31)         @det4313
mzz (27, -14) (27, -16)       @det1752 det1758
mxx (37, -1) (35, -1)         @det2958 det2963
mxx (5, 11) (3, 11)           @det2657 det2659
mxx (13, -31) (13, -29)       @det5359
mzz (3, 2) (3, 4)             @det3147 det3060
mzz (-5, 2) (-5, 4)           @det611 det603 det612
mzz (23, -16) (23, -14)       @det1949 det1942
mzz (33, 2) (33, 4)           @det1545 det1546
mzz (9, 10) (9, 8)            @det1301 det419
mzz (15, -28) (15, -26)       @det2901 det4591
mzz (23, 22) (23, 20)         @det2228
mzz (-3, -8) (-1, -8)         @det4424
mzz (17, -10) (17, -8)        @det4499 det3864
mxx (17, 1) (15, 1)           @det1094 det775
mxx (9, -11) (7, -11)         @det2549 det3994
mzz (35, 2) (35, 4)           @det1545
mzz (17, 8) (17, 10)          @det2169 det2168
mxx (11, 7) (13, 7)           @det1076 det417
mxx (13, -11) (11, -11)       @det2551 det2639
mzz (9, -22) (9, -20)         @det3603
mxx (31, 11) (31, 13)         @det98
mxx (25, 7) (23, 7)           @det471 det477
mxx (17, -25) (15, -25)       @det835 det4591
mzz (13, -8) (13, -10)        @det2639 det2076
mzz (25, -4) (25, -2)         @det1150 det1158
mzz (15, -22) (15, -20)       @det830 det831
mzz (15, -32) (13, -32)       @det5363
mxx (9, 1) (7, 1)             @det327 det320
mzz (23, 16) (23, 14)         @det2281 det548
mxx (21, 17) (19, 17)         @det2714 det267
mzz (13, 26) (13, 28)         @det3399 det3392
mzz (3, 14) (3, 16)           @det3227 det3228 det3221
mxx (-1, 5) (1, 5)            @det3354 det3357
mxx (17, -29) (15, -29)       @det4593 det4591
mzz (11, -10) (11, -8)        @det2544 det2639
mxx (21, 25) (19, 25)         @det4145
mxx (11, 13) (13, 13)         @det4985 det988
mzz (7, -2) (7, -4)           @det4053 det4517
mxx (25, -23) (23, -23)       @det3788 det3785 det3789
mxx (5, -1) (3, -1)           @det4799 det3055
mxx (13, 19) (11, 19)         @det1453 det1489
mxx (17, -23) (15, -23)       @det835 det831
mxx (25, 19) (23, 19)         @det2226
mzz (23, -4) (23, -2)         @det1150 det1153
mzz (27, 14) (27, 16)         @det1359
mzz (19, 2) (19, 4)           @det4967 det1096
mzz (19, 20) (19, 22)         @det174 det4201
mxx (25, -5) (23, -5)         @det1150 det1155
mxx (1, -5) (-1, -5)          @det3486 det3488
mzz (9, 22) (9, 20)           @det4647 det1491
mzz (-3, -2) (-3, -4)         @det3316
mxx (9, 19) (7, 19)           @det4647 det2735
mzz (-1, 8) (-1, 10)          @det3919 det3917 det3920
mxx (17, 13) (15, 13)         @det986 det4219
mxx (21, 5) (19, 5)           @det4967 det2114
mxx (19, 7) (21, 7)           @det3729 det2114
mxx (13, -7) (11, -7)         @det1399 det2639
mxx (17, 11) (15, 11)         @det986 det2168
mzz (13, -20) (13, -22)       @det830 det3599
mzz (21, -2) (21, -4)         @det4237 det1153
mzz (33, -10) (33, -8)        @det4728 det4723 det4729
mxx (33, 1) (31, 1)           @det1547 det1546
mzz (7, -16) (7, -14)         @det4373 det4369
mzz (23, 10) (23, 8)          @det471 det473
mxx (33, -1) (31, -1)         @det1547 det2394
mxx (29, -13) (27, -13)       @det1759 det1752
mzz (25, 8) (25, 10)          @det471 det5
mxx (-5, 1) (-3, 1)           @det610 det603
mzz (31, -10) (31, -8)        @det4723 det2470
mzz (13, -2) (13, -4)         @det1396 det778
mzz (23, -22) (23, -20)       @det2507 det3785
mzz (21, 26) (23, 26)         @det5231
mzz (19, -26) (19, -28)       @det1886 det5155
mxx (29, -17) (27, -17)       @det1752 det1753 det1755
mxx (23, 23) (23, 25)         @det5235
mzz (31, 8) (31, 10)          @det8
mxx (7, -1) (9, -1)           @det327 det4517
mxx (25, 1) (23, 1)           @det3692 det1156
mzz (9, -10) (9, -8)          @det2544 det3994
mxx (5, -7) (3, -7)           @det4949 det4052
mxx (3, 13) (5, 13)           @det2659 det3221
mzz (13, 8) (13, 10)          @det1076 det983
mzz (3, -4) (3, -2)           @det4799 det3059
mzz (25, -10) (25, -8)        @det2299 det2304
mzz (21, 14) (21, 16)         @det2714 det548
mxx (29, 7) (27, 7)           @det0 det2
mxx (21, -5) (19, -5)         @det4241 det4237
mzz (21, -14) (21, -16)       @det1949 det3524
mzz (25, -22) (25, -20)       @det3786 det3785 det3787
mxx (3, -5) (5, -5)           @det4799 det4052
mzz (21, -8) (21, -10)        @det2301 det5323
mzz (19, -14) (19, -16)       @det3524 det927
mxx (17, 23) (15, 23)         @det175 det170
mzz (25, 2) (25, 4)           @det3692 det2828
mzz (11, 2) (11, 4)           @det717 det323
mzz (31, -4) (31, -2)         @det2394 det2395
mxx (21, -23) (19, -23)       @det1889 det3747
mxx (13, 11) (11, 11)         @det1076 det988
mxx (29, -1) (27, -1)         @det3184 det2829
mzz (19, -4) (19, -2)         @det4237 det2022

--------          2
mxx (7, 2) (5, 2)             @det325 det4818
mzz (9, -7) (9, -5)           @det4535 det3996
mxx (7, -16) (5, -16)         @det4373 det5584
mzz (9, 11) (9, 13)           @det4125 det1304
mxx (35, 8) (33, 8)           @det1640 det1644
mzz (15, 23) (15, 25)         @det4293 det175
mzz (31, 5) (31, 7)           @det1550 det3202
mzz (17, -23) (17, -25)       @det835 det1885
mxx (13, 26) (15, 26)         @det4293 det3399
mzz (13, -31) (13, -29)       @det5359 det5360
mxx (17, -28) (19, -28)       @det5818 det1886
mzz (1, 7) (1, 5)             @det4554 det3357
mzz (19, -13) (19, -11)       @det3526 det3861
mzz (9, -17) (9, -19)         @det5115 det4371
mzz (25, 11) (25, 13)         @det1357 det476
mzz (7, -13) (7, -11)         @det5340 det2549
mxx (3, -10) (1, -10)         @det4837 det4843
mzz (17, 5) (17, 7)           @det2206 det1097
mxx (7, 4) (5, 4)             @det1714 det325
mzz (25, -17) (25, -19)       @det1946 det6021
mzz (31, 11) (31, 13)         @det94 det98
mxx (3, 8) (1, 8)             @det4554 det2662
mxx (29, 14) (31, 14)         @det94 det95
mxx (19, -26) (17, -26)       @det1886 det1885
mxx (15, -32) (13, -32)       @det5363 det5360
mxx (31, -10) (29, -10)       @det2470 det5953
mzz (17, 23) (17, 25)         @det175 det4144
mzz (5, 11) (5, 13)           @det4349 det2659
mzz (11, -25) (11, -23)       @det5509 det2904
mxx (-3, -2) (-1, -2)         @det3316 det3317
mxx (15, -22) (13, -22)       @det2900 det830
mzz (27, -1) (27, 1)          @det3165 det2829
mxx (13, 8) (15, 8)           @det1866 det983
mxx (27, 2) (25, 2)           @det3165 det2828
mxx (23, -22) (21, -22)       @det2507 det5992
mxx (19, 10) (17, 10)         @det3711 det2169
mxx (3, 4) (1, 4)             @det4554 det3060
mzz (13, -19) (13, -17)       @det3598 det3657
mzz (15, -23) (15, -25)       @det2900 det835
mzz (21, -19) (21, -17)       @det2506 det928
mxx (3, 14) (3, 16)           @det3227
mzz (7, -19) (7, -17)         @det5584 det4371
mzz (1, 1) (1, -1)            @det3056 det3054
mxx (15, 16) (13, 16)         @det1451 det985
mxx (13, 2) (15, 2)           @det774 det718
mzz (21, -1) (21, 1)          @det1244 det1245
mzz (25, -23) (23, -23)       @det3788
mzz (25, 5) (25, 7)           @det3298 det477
mzz (7, 11) (7, 13)           @det4349 det1304
mzz (-5, 1) (-5, -1)          @det610 det5973
mzz (29, -13) (29, -11)       @det1759 det5790
mxx (15, 28) (13, 28)         @det3399 det5761
mxx (11, -10) (9, -10)        @det2544 det2547
mxx (11, 20) (9, 20)          @det2807 det1491
mxx (27, 4) (25, 4)           @det3298 det2828
mzz (23, 11) (23, 13)         @det547 det476
mxx (35, 4) (33, 4)           @det1545 det1640
mxx (21, -26) (21, -28)       @det5158
mzz (11, 7) (11, 5)           @det414 det417
mzz (3, -13) (3, -11)         @det4836 det4837
mxx (-1, 8) (-1, 10)          @det3920
mzz (13, 5) (13, 7)           @det1866 det417
mxx (23, 4) (21, 4)           @det2111 det1248
mxx (25, -10) (27, -10)       @det3580 det2304
mxx (3, -8) (1, -8)           @det5135 det4843
mzz (23, -17) (23, -19)       @det2506 det1946
mxx (13, -20) (15, -20)       @det830 det3657
mzz (23, 17) (23, 19)         @det2224 det2226
mzz (13, 25) (13, 23)         @det4293 det1493
mzz (33, -5) (33, -7)         @det2400 det5924
mxx (11, -16) (9, -16)        @det5115 det2548
mzz (31, -5) (31, -7)         @det2400 det2469
mxx (21, 26) (23, 26)         @det5230 det5231
mxx (27, 14) (25, 14)         @det1359 det1357
mzz (29, -17) (27, -17)       @det1755
mzz (19, -19) (19, -17)       @det928 det925
mzz (5, -7) (5, -5)           @det4050 det4052
mzz (13, 11) (13, 13)         @det982 det988
mxx (9, 10) (11, 10)          @det4125 det419
mzz (17, 1) (17, -1)          @det3765 det775
mxx (31, 8) (29, 8)           @det3202 det8
mxx (23, -4) (21, -4)         @det4275 det1153
mzz (11, 1) (11, -1)          @det2150 det722
mxx (21, -8) (23, -8)         @det2301 det4275
mxx (9, 16) (11, 16)          @det2807 det2737
mzz (15, 29) (15, 31)         @det4313 det5857
mzz (21, 11) (21, 13)         @det547 det551
mxx (5, 14) (7, 14)           @det2738 det4349
mxx (25, -22) (25, -20)       @det3786
mxx (25, 16) (27, 16)         @det5041 det1359
mxx (11, 2) (9, 2)            @det2150 det323
mxx (15, 10) (13, 10)         @det982 det983
mxx (23, 10) (21, 10)         @det473 det547
mxx (25, -16) (27, -16)       @det5895 det1758
mzz (25, -11) (25, -13)       @det1943 det3580
mzz (27, 13) (27, 11)         @det1357 det6
mxx (29, -14) (29, -16)       @det1762
mzz (19, 19) (19, 17)         @det264 det267
mxx (19, 2) (17, 2)           @det3765 det1096
mxx (19, 32) (17, 32)         @det5436 det5435
mxx (23, 16) (21, 16)         @det2224 det548
mzz (11, -13) (11, -11)       @det2551 det2547
mxx (-5, 2) (-5, 4)           @det611
mxx (29, -2) (31, -2)         @det2882 det2395
mzz (-1, 7) (-1, 5)           @det5905 det3357
mxx (21, -14) (23, -14)       @det3560 det1949
mzz (9, 5) (9, 7)             @det326 det414
mxx (7, -4) (5, -4)           @det4050 det4053
mzz (5, 5) (5, 7)             @det1714 det1716
mzz (-1, -5) (-1, -7)         @det4425 det3488
mxx (27, -14) (25, -14)       @det3580 det1758
mzz (11, 29) (13, 29)         @det3393
mzz (19, 13) (19, 11)         @det3711 det551
mxx (25, -4) (27, -4)         @det2355 det1158
mxx (19, 4) (17, 4)           @det2206 det1096
mzz (13, -25) (13, -23)       @det2900 det2904
mxx (21, -2) (23, -2)         @det1245 det1153
mxx (19, 14) (17, 14)         @det3711 det266
mxx (11, -8) (9, -8)          @det4535 det2544
mxx (27, -8) (25, -8)         @det2355 det2304
mzz (29, -7) (29, -5)         @det2469 det2357
mzz (11, 13) (11, 11)         @det4125 det988
mzz (17, -5) (17, -7)         @det4628 det2020
mzz (11, -5) (11, -7)         @det4535 det1399
mxx (19, 26) (17, 26)         @det4146 det4144
mxx (11, -26) (9, -26)        @det5509 det5514
mzz (3, 1) (3, -1)            @det3054 det3055
mxx (17, 28) (19, 28)         @det4146 det5435
mzz (-3, 5) (-5, 5)           @det608
mxx (3, 2) (1, 2)             @det3054 det3060
mzz (35, -1) (35, 1)          @det4107 det2963
mxx (7, -8) (5, -8)           @det4050 det3997
mzz (15, -13) (15, -11)       @det5021 det3863
mxx (35, 2) (33, 2)           @det1545 det4107
mxx (11, -2) (9, -2)          @det1395 det2150
mxx (11, -20) (9, -20)        @det5115 det3603
mzz (1, 11) (-1, 11)          @det3923
mxx (27, 20) (25, 20)         @det5041 det5046
mzz (9, 17) (9, 19)           @det2807 det2735
mxx (7, 16) (5, 16)           @det2738 det6011
mzz (25, -5) (25, -7)         @det2355 det1155
mxx (27, 10) (25, 10)         @det1357 det5
mxx (-3, 2) (-1, 2)           @det3317 det605
mzz (9, -11) (9, -13)         @det2549 det2547
mzz (15, 17) (15, 19)         @det176 det1451
mzz (23, -7) (23, -5)         @det4275 det1155
mxx (33, -10) (33, -8)        @det4728
mxx (17, 16) (19, 16)         @det264 det266
mxx (13, 20) (15, 20)         @det1451 det171
mxx (15, -10) (13, -10)       @det5021 det2076
mzz (21, 25) (21, 23)         @det5230 det4145
mxx (11, 4) (9, 4)            @det414 det323
mxx (21, -20) (23, -20)       @det2506 det2507
mzz (13, -7) (13, -5)         @det1399 det2073
mxx (-3, -8) (-1, -8)         @det4424 det4425
mxx (31, 2) (29, 2)           @det2882 det1553
mxx (27, 8) (25, 8)           @det3298 det5
mzz (17, -11) (17, -13)       @det3861 det3863
mzz (-3, -7) (-3, -5)         @det4431 det4425
mxx (7, 22) (7, 20)           @det4653
mzz (7, -7) (7, -5)           @det4050 det3996
mxx (21, 8) (23, 8)           @det2111 det473
mzz (11, 23) (11, 25)         @det5659 det1493
mxx (37, -2) (37, -4)         @det2965
mxx (7, -2) (5, -2)           @det4053 det4818
mzz (23, 23) (23, 25)         @det5230 det5235
mxx (15, -28) (13, -28)       @det2901 det5360
mxx (13, -8) (15, -8)         @det2073 det2076
mxx (19, -14) (17, -14)       @det3861 det927
mzz (29, 5) (29, 7)           @det3202 det2
mzz (15, -29) (15, -31)       @det4593 det5360
mzz (33, 1) (33, -1)          @det1547 det4107
mzz (5, 17) (3, 17)           @det3224
mzz (15, 5) (15, 7)           @det1866 det1097
mzz (11, 19) (11, 17)         @det2807 det1453
mzz (27, -13) (27, -11)       @det1759 det3580
mxx (17, 22) (19, 22)         @det174 det4144
mzz (3, 7) (3, 5)             @det4554 det1716
mxx (33, -4) (35, -4)         @det2399 det5732
mzz (7, -1) (7, 1)            @det327 det4818
mxx (11, 14) (9, 14)          @det4125 det2737
mxx (29, 10) (31, 10)         @det94 det8
mxx (3, -4) (1, -4)           @det5135 det3059
mxx (13, 14) (15, 14)         @det982 det985
mzz (25, 17) (25, 19)         @det5041 det2226
mxx (15, -16) (13, -16)       @det3654 det3657
mzz (31, 1) (31, -1)          @det1547 det2882
mxx (19, -2) (17, -2)         @det3765 det2022
mzz (19, 25) (19, 23)         @det4145 det4144
mzz (19, -1) (19, 1)          @det1244 det3765
mzz (5, -1) (5, 1)            @det3055 det4818
mzz (23, 5) (23, 7)           @det2111 det477
mxx (23, -10) (21, -10)       @det3560 det2301
mxx (21, 20) (23, 20)         @det2224 det2228
mzz (21, -7) (21, -5)         @det4241 det4275
mzz (27, 5) (27, 7)           @det3298 det2
mzz (23, -11) (23, -13)       @det3560 det1943
mxx (11, 26) (11, 28)         @det3396
mxx (13, -2) (15, -2)         @det774 det778
mxx (21, 14) (23, 14)         @det547 det548
mxx (5, -20) (7, -20)         @det5588 det5584
mxx (15, 4) (13, 4)           @det718 det1866
mxx (11, -4) (9, -4)          @det4535 det1395
mxx (15, 22) (13, 22)         @det4293 det171
mzz (27, 19) (27, 17)         @det5041 det5043
mzz (13, -13) (13, -11)       @det2551 det5021
mxx (31, -4) (29, -4)         @det2469 det2395
mzz (3, -5) (3, -7)           @det5135 det4052
mzz (17, 29) (17, 31)         @det4313 det5435
mxx (35, -2) (33, -2)         @det2399 det4107
mxx (19, -4) (17, -4)         @det4628 det2022
mxx (13, -26) (15, -26)       @det2900 det2901
mxx (27, -2) (25, -2)         @det1158 det3165
mxx (3, 10) (1, 10)           @det5963 det2662
mzz (19, -7) (19, -5)         @det4241 det4628
mxx (21, 2) (23, 2)           @det1245 det1248
mzz (11, -19) (11, -17)       @det5115 det3598
mzz (21, -29) (19, -29)       @det5154
mxx (3, -14) (1, -14)         @det4837 det4846
mzz (9, 1) (9, -1)            @det327 det2150
mxx (29, -8) (31, -8)         @det2469 det2470
mxx (7, -10) (5, -10)         @det5340 det3997
mzz (17, -29) (17, -31)       @det4593 det5742
mxx (19, -8) (17, -8)         @det4628 det3864
mxx (13, -14) (15, -14)       @det3654 det5021
mzz (15, 1) (15, -1)          @det774 det775
mzz (15, 11) (15, 13)         @det982 det986
mzz (1, -5) (1, -7)           @det5135 det3488
mxx (19, -10) (17, -10)       @det3861 det3864
mxx (11, 8) (9, 8)            @det414 det419
mzz (7, 17) (7, 19)           @det5780 det2735
mzz (21, 5) (21, 7)           @det2111 det2114
mxx (11, -14) (9, -14)        @det2548 det2547
mzz (17, -17) (17, -19)       @det832 det925
mzz (19, -25) (19, -23)       @det1889 det1885
mzz (5, -13) (5, -11)         @det4836 det5340
mzz (17, 17) (17, 19)         @det264 det176
mzz (37, -5) (35, -5)         @det2957
mzz (33, -11) (31, -11)       @det4724
mzz (29, -1) (29, 1)          @det2882 det2829
mzz (9, 23) (7, 23)           @det4649
mxx (9, 22) (11, 22)          @det5828 det1491
mxx (29, 4) (31, 4)           @det3202 det1553
mzz (21, 19) (21, 17)         @det2224 det267
mxx (23, -16) (21, -16)       @det2506 det1949
mzz (33, 7) (33, 5)           @det1550 det1640
mzz (19, 7) (19, 5)           @det2206 det2114
mxx (-3, 4) (-1, 4)           @det5876 det605
mxx (19, 8) (17, 8)           @det2206 det2169
mxx (23, 22) (21, 22)         @det5230 det2228
mxx (11, -22) (9, -22)        @det5509 det3603
mxx (17, -22) (19, -22)       @det1885 det834
mzz (7, 5) (7, 7)             @det1714 det326
mzz (35, 5) (35, 7)           @det1640 det1641
mxx (3, -2) (1, -2)           @det3054 det3059
mzz (21, -25) (21, -23)       @det1889 det5838
mzz (-1, 1) (-1, -1)          @det3056 det3317
mzz (19, 31) (19, 29)         @det5437 det5435
mzz (9, -23) (9, -25)         @det5509 det5511
mzz (37, -1) (37, 1)          @det6049 det2963
mzz (15, -17) (15, -19)       @det832 det3657
mzz (13, -1) (13, 1)          @det774 det722
mzz (25, 1) (25, -1)          @det3165 det1156
mzz (29, 11) (29, 13)         @det94 det6
mxx (-1, -4) (-3, -4)         @det3316 det4425
mzz (5, -19) (5, -17)         @det5590 det5584
mzz (17, 11) (17, 13)         @det3711 det986
mzz (1, -11) (1, -13)         @det4839 det4837
mzz (13, 19) (13, 17)         @det1451 det1453
mzz (27, -7) (27, -5)         @det2355 det2357
mxx (7, 8) (5, 8)             @det1714 det1303
mxx (15, -4) (13, -4)         @det2073 det778
mxx (7, 10) (5, 10)           @det1303 det4349
mzz (23, 1) (23, -1)          @det1245 det1156
mzz (3, 13) (3, 11)           @det2659 det5943
mxx (19, -20) (17, -20)       @det925 det834
mzz (15, -7) (15, -5)         @det2073 det2020
mxx (5, -14) (7, -14)         @det5340 det4373
mxx (19, 20) (17, 20)         @det264 det174
mzz (-3, -1) (-3, 1)          @det610 det3317
mzz (21, -13) (21, -11)       @det3560 det3526
mxx (17, -16) (19, -16)       @det925 det927

--------          3
myy (21, 4) (21, 5)           @det2113
myy (3, 1) (3, 2)             @det3053
myy (19, 22) (19, 23)         @det4148
myy (35, 8) (35, 7)           @det1639
myy (9, -11) (9, -10)         @det2546
myy (17, 25) (17, 26)         @det4148
myy (9, -1) (9, -2)           @det2149
myy (-1, 1) (-1, 2)           @det3318
myy (5, -11) (5, -10)         @det5341
myy (25, 19) (25, 20)         @det5040
myy (5, -20) (5, -19)         @det5587
myy (11, 10) (11, 11)         @det4126
myy (27, 2) (27, 1)           @det3166
myy (-3, -5) (-3, -4)         @det4426
myy (3, 4) (3, 5)             @det4555
myy (11, -1) (11, -2)         @det2149
myy (27, -5) (27, -4)         @det2356
myy (17, 11) (17, 10)         @det3710
myy (21, -17) (21, -16)       @det2508
myy (27, 19) (27, 20)         @det5040
myy (35, 2) (35, 1)           @det4106
myy (19, -20) (19, -19)       @det924
myy (7, -11) (7, -10)         @det5341
myy (35, -1) (35, -2)         @det4106
myy (21, 2) (21, 1)           @det1246
myy (11, -16) (11, -17)       @det5116
myy (5, 1) (5, 2)             @det4817
myy (15, -20) (15, -19)       @det3656
myy (17, 5) (17, 4)           @det2205
myy (21, 19) (21, 20)         @det2225
myy (11, 4) (11, 5)           @det416
myy (19, -17) (19, -16)       @det924
myy (31, 7) (31, 8)           @det3203
myy (17, 1) (17, 2)           @det3766
myy (21, -20) (21, -19)       @det2508
myy (17, -14) (17, -13)       @det3860
myy (7, -8) (7, -7)           @det4049
myy (21, -11) (21, -10)       @det3561
myy (19, 2) (19, 1)           @det3766
myy (19, 4) (19, 5)           @det2205
myy (15, 10) (15, 11)         @det981
myy (9, 13) (9, 14)           @det4126
myy (5, -8) (5, -7)           @det4049
myy (15, 16) (15, 17)         @det1452
myy (21, -5) (21, -4)         @det4274
myy (15, 25) (15, 26)         @det4294
myy (13, 14) (13, 13)         @det981
myy (9, -14) (9, -13)         @det2546
myy (19, 19) (19, 20)         @det263
myy (15, -29) (15, -28)       @det5361
myy (11, 7) (11, 8)           @det416
myy (7, 13) (7, 14)           @det4350
myy (33, 7) (33, 8)           @det1639
myy (15, 22) (15, 23)         @det4294
myy (19, -4) (19, -5)         @det4629
myy (31, -1) (31, -2)         @det2881
myy (15, -1) (15, -2)         @det773
myy (9, 10) (9, 11)           @det4126
myy (21, 8) (21, 7)           @det2113
myy (21, -8) (21, -7)         @det4274
myy (13, 25) (13, 26)         @det4294
myy (11, -22) (11, -23)       @det5512
myy (7, -17) (7, -16)         @det5587
myy (11, 19) (11, 20)         @det2806
myy (5, -1) (5, -2)           @det4817
myy (9, 5) (9, 4)             @det416
myy (9, -26) (9, -25)         @det5512
myy (17, 7) (17, 8)           @det2205
myy (23, 16) (23, 17)         @det2225
myy (-3, 2) (-3, 1)           @det3318
myy (27, 16) (27, 17)         @det5040
myy (31, -5) (31, -4)         @det2468
myy (5, -5) (5, -4)           @det4049
myy (15, 1) (15, 2)           @det773
myy (3, -10) (3, -11)         @det4841
myy (7, -13) (7, -14)         @det5341
myy (9, 16) (9, 17)           @det2806
myy (15, -23) (15, -22)       @det2903
myy (25, -14) (25, -13)       @det3579
myy (15, -13) (15, -14)       @det5022
myy (29, -8) (29, -7)         @det2468
myy (13, 10) (13, 11)         @det981
myy (17, -20) (17, -19)       @det924
myy (13, -14) (13, -13)       @det5022
myy (3, -8) (3, -7)           @det5134
myy (15, 7) (15, 8)           @det1867
myy (11, -20) (11, -19)       @det5116
myy (25, -11) (25, -10)       @det3579
myy (19, 31) (19, 32)         @det5434
myy (29, 10) (29, 11)         @det96
myy (27, -11) (27, -10)       @det3579
myy (9, 7) (9, 8)             @det416
myy (23, 10) (23, 11)         @det546
myy (5, 7) (5, 8)             @det1715
myy (25, -5) (25, -4)         @det2356
myy (21, -1) (21, -2)         @det1246
myy (15, 19) (15, 20)         @det1452
myy (21, 16) (21, 17)         @det2225
myy (13, -11) (13, -10)       @det5022
myy (1, -5) (1, -4)           @det5134
myy (13, -26) (13, -25)       @det2903
myy (35, 4) (35, 5)           @det1639
myy (7, 7) (7, 8)             @det1715
myy (15, -5) (15, -4)         @det2074
myy (19, 16) (19, 17)         @det263
myy (11, 1) (11, 2)           @det2149
myy (13, 16) (13, 17)         @det1452
myy (27, 8) (27, 7)           @det3297
myy (29, -1) (29, -2)         @det2881
myy (33, 4) (33, 5)           @det1639
myy (1, 1) (1, 2)             @det3053
myy (23, 4) (23, 5)           @det2113
myy (23, 25) (23, 26)         @det5229
myy (19, 10) (19, 11)         @det3710
myy (25, 7) (25, 8)           @det3297
myy (11, -5) (11, -4)         @det4536
myy (7, 10) (7, 11)           @det4350
myy (17, -1) (17, -2)         @det3766
myy (7, -19) (7, -20)         @det5587
myy (19, -8) (19, -7)         @det4629
myy (23, -14) (23, -13)       @det3561
myy (5, 10) (5, 11)           @det4350
myy (31, 5) (31, 4)           @det3203
myy (13, 8) (13, 7)           @det1867
myy (-1, -1) (-1, -2)         @det3318
myy (21, 14) (21, 13)         @det546
myy (17, 31) (17, 32)         @det5434
myy (23, 22) (23, 23)         @det5229
myy (33, 1) (33, 2)           @det4106
myy (19, 13) (19, 14)         @det3710
myy (17, -5) (17, -4)         @det4629
myy (31, 13) (31, 14)         @det96
myy (13, -29) (13, -28)       @det5361
myy (19, -23) (19, -22)       @det1888
myy (-1, -5) (-1, -4)         @det4426
myy (1, 4) (1, 5)             @det4555
myy (27, -14) (27, -13)       @det3579
myy (11, 13) (11, 14)         @det4126
myy (9, -17) (9, -16)         @det5116
myy (7, -1) (7, -2)           @det4817
myy (11, -14) (11, -13)       @det2546
myy (29, 7) (29, 8)           @det3203
myy (3, -14) (3, -13)         @det4841
myy (3, 7) (3, 8)             @det4555
myy (17, -26) (17, -25)       @det1888
myy (11, 16) (11, 17)         @det2806
myy (13, -31) (13, -32)       @det5361
myy (27, 4) (27, 5)           @det3297
myy (9, 19) (9, 20)           @det2806
myy (25, 5) (25, 4)           @det3297
myy (15, 4) (15, 5)           @det1867
myy (17, 22) (17, 23)         @det4148
myy (25, -1) (25, -2)         @det3166
myy (19, 28) (19, 29)         @det5434
myy (9, -5) (9, -4)           @det4536
myy (19, 7) (19, 8)           @det2205
myy (27, 13) (27, 14)         @det1358
myy (29, 14) (29, 13)         @det96
myy (19, -26) (19, -25)       @det1888
myy (11, -8) (11, -7)         @det4536
myy (19, -10) (19, -11)       @det3860
myy (13, -1) (13, -2)         @det773
myy (15, -32) (15, -31)       @det5361
myy (29, 4) (29, 5)           @det3203
myy (1, -14) (1, -13)         @det4841
myy (15, -7) (15, -8)         @det2074
myy (23, -7) (23, -8)         @det4274
myy (25, 16) (25, 17)         @det5040
myy (17, -8) (17, -7)         @det4629
myy (21, 10) (21, 11)         @det546
myy (23, -1) (23, -2)         @det1246
myy (23, 19) (23, 20)         @det2225
myy (17, 13) (17, 14)         @det3710
myy (25, 13) (25, 14)         @det1358
myy (15, 13) (15, 14)         @det981
myy (1, 7) (1, 8)             @det4555
myy (7, -5) (7, -4)           @det4049
myy (17, 16) (17, 17)         @det263
myy (9, 1) (9, 2)             @det2149
myy (33, -1) (33, -2)         @det4106
myy (11, -26) (11, -25)       @det5512
myy (17, -23) (17, -22)       @det1888
myy (13, 22) (13, 23)         @det4294
myy (31, 1) (31, 2)           @det2881
myy (23, -17) (23, -16)       @det2508
myy (19, 25) (19, 26)         @det4148
myy (17, -17) (17, -16)       @det924
myy (5, 14) (5, 13)           @det4350
myy (13, 4) (13, 5)           @det1867
myy (1, -11) (1, -10)         @det4841
myy (7, 1) (7, 2)             @det4817
myy (7, 4) (7, 5)             @det1715
myy (25, 1) (25, 2)           @det3166
myy (-3, -8) (-3, -7)         @det4426
myy (17, -11) (17, -10)       @det3860
myy (31, -8) (31, -7)         @det2468
myy (13, -5) (13, -4)         @det2074
myy (11, -10) (11, -11)       @det2546
myy (-3, -1) (-3, -2)         @det3318
myy (19, -1) (19, -2)         @det3766
myy (3, -1) (3, -2)           @det3053
myy (17, 19) (17, 20)         @det263
myy (17, 28) (17, 29)         @det5434
myy (3, -5) (3, -4)           @det5134
myy (9, -7) (9, -8)           @det4536
myy (5, -17) (5, -16)         @det5587
myy (5, 4) (5, 5)             @det1715
myy (27, -8) (27, -7)         @det2356
myy (21, 25) (21, 26)         @det5229
myy (13, -23) (13, -22)       @det2903
myy (9, -20) (9, -19)         @det5116
myy (27, -1) (27, -2)         @det3166
myy (15, -11) (15, -10)       @det5022
myy (23, -11) (23, -10)       @det3561
myy (1, -1) (1, -2)           @det3053
myy (13, -17) (13, -16)       @det3656
myy (21, -14) (21, -13)       @det3561
myy (27, 10) (27, 11)         @det1358
myy (25, 11) (25, 10)         @det1358
myy (29, -5) (29, -4)         @det2468
myy (23, 1) (23, 2)           @det1246
myy (15, -26) (15, -25)       @det2903
myy (23, -5) (23, -4)         @det4274
myy (-1, -8) (-1, -7)         @det4426
myy (23, 7) (23, 8)           @det2113
myy (15, -17) (15, -16)       @det3656
myy (13, 2) (13, 1)           @det773
myy (21, 22) (21, 23)         @det5229
myy (25, -8) (25, -7)         @det2356
myy (13, -20) (13, -19)       @det3656
myy (31, 11) (31, 10)         @det96
myy (23, 13) (23, 14)         @det546
myy (13, 19) (13, 20)         @det1452
myy (23, -20) (23, -19)       @det2508
myy (19, -14) (19, -13)       @det3860
myy (29, 1) (29, 2)           @det2881
myy (9, -23) (9, -22)         @det5512
myy (5, -14) (5, -13)         @det5341
myy (1, -8) (1, -7)           @det5134
myy (13, -8) (13, -7)         @det2074

--------          4
mxx (7, 2) (5, 2)             @det325 det328 det4817 det4818
mzz (9, -7) (9, -5)           @det4535 det3996 det3999 det4536
mxx (7, -16) (5, -16)         @det5587 det4373 det5584 det4374
mzz (9, 11) (9, 13)           @det1307 det4126 det4125 det1304
mxx (35, 8) (33, 8)           @det1642 det1643 det1639 det1640 det1644
mzz (15, 23) (15, 25)         @det4293 det175 det178 det4294
mzz (31, 5) (31, 7)           @det1550 det3203 det3202 det1551
mzz (17, -23) (17, -25)       @det835 det837 det1888 det1885
mxx (13, 26) (15, 26)         @det4293 det3399 det3398 det4294
mzz (13, -31) (13, -29)       @det5359 det5361 det5360 det5365 det5366
mxx (17, -28) (19, -28)       @det5818 det1887 det1886
mzz (1, 7) (1, 5)             @det3355 det4555 det4554 det3357
mzz (19, -13) (19, -11)       @det3527 det3526 det3861 det3860
mzz (9, -17) (9, -19)         @det5116 det5115 det4371 det4372
mzz (25, 11) (25, 13)         @det474 det1358 det1357 det476
mzz (7, -13) (7, -11)         @det5341 det5340 det2549 det2550
mxx (3, -10) (1, -10)         @det4842 det4837 det4841 det4843
mzz (17, 5) (17, 7)           @det2205 det2206 det1097 det1098
mxx (7, 4) (5, 4)             @det1714 det325 det328 det1715
mzz (25, -17) (25, -19)       @det1946 det1947 det6021
mzz (31, 11) (31, 13)         @det97 det98 det99 det96 det94
mxx (3, 8) (1, 8)             @det2661 det4555 det4554 det2662
mxx (29, 14) (31, 14)         @det95 det100 det96 det94 det101
mxx (19, -26) (17, -26)       @det1886 det1887 det1888 det1885
mxx (15, -32) (13, -32)       @det5361 det5360 det5362 det5363 det5364
mxx (31, -10) (29, -10)       @det2470 det5953 det2471
mzz (17, 23) (17, 25)         @det175 det178 det4148 det4144
mzz (5, 11) (5, 13)           @det4349 det4350 det2659 det2663
mzz (11, -25) (11, -23)       @det5512 det5509 det2904 det2905
mxx (-3, -2) (-1, -2)         @det3316 det3319 det3318 det3317
mxx (15, -22) (13, -22)       @det2900 det838 det830 det2903
mzz (27, -1) (27, 1)          @det2831 det3166 det3165 det2829
mxx (13, 8) (15, 8)           @det1866 det1867 det983 det984
mxx (27, 2) (25, 2)           @det3166 det3165 det2828 det2830
mxx (23, -22) (21, -22)       @det2507 det5992 det2509
mxx (19, 10) (17, 10)         @det3710 det3711 det2169 det2172
mxx (3, 4) (1, 4)             @det4555 det4554 det3060 det3061
mzz (13, -19) (13, -17)       @det3598 det3656 det3657 det3602
mzz (15, -23) (15, -25)       @det2900 det835 det837 det2903
mzz (21, -19) (21, -17)       @det2506 det928 det929 det2508
mxx (3, 14) (3, 16)           @det3227 det3229
mzz (7, -19) (7, -17)         @det5587 det5584 det4371 det4372
mzz (1, 1) (1, -1)            @det3056 det3057 det3053 det3054
mxx (15, 16) (13, 16)         @det1452 det1451 det985 det987
mxx (13, 2) (15, 2)           @det774 det773 det718 det723
mzz (21, -1) (21, 1)          @det1244 det1249 det1246 det1245
mzz (25, -23) (23, -23)       @det3788 det3792
mzz (25, 5) (25, 7)           @det479 det3297 det3298 det477
mzz (7, 11) (7, 13)           @det1307 det4350 det4349 det1304
mzz (-5, 1) (-5, -1)          @det610 det614 det5973
mzz (29, -13) (29, -11)       @det1759 det5790 det1763
mxx (15, 28) (13, 28)         @det3398 det3399 det5761
mxx (11, -10) (9, -10)        @det2544 det2545 det2546 det2547
mxx (11, 20) (9, 20)          @det2807 det2806 det1491 det1492
mxx (27, 4) (25, 4)           @det3297 det3298 det2828 det2830
mzz (23, 11) (23, 13)         @det474 det546 det547 det476
mxx (35, 4) (33, 4)           @det1545 det1554 det1639 det1640
mxx (21, -26) (21, -28)       @det5158 det5161
mzz (11, 7) (11, 5)           @det415 det416 det414 det417
mzz (3, -13) (3, -11)         @det4836 det4847 det4841 det4837
mxx (-1, 8) (-1, 10)          @det3920 det3925
mzz (13, 5) (13, 7)           @det415 det1867 det1866 det417
mxx (23, 4) (21, 4)           @det1247 det2113 det2111 det1248
mxx (25, -10) (27, -10)       @det2305 det3579 det3580 det2304
mxx (3, -8) (1, -8)           @det4842 det5134 det5135 det4843
mzz (23, -17) (23, -19)       @det2506 det1946 det1947 det2508
mxx (13, -20) (15, -20)       @det830 det838 det3656 det3657
mzz (23, 17) (23, 19)         @det2225 det2224 det2226 det2227
mzz (13, 25) (13, 23)         @det4293 det4294 det1493 det1494
mzz (33, -5) (33, -7)         @det2401 det2400 det5924
mxx (11, -16) (9, -16)        @det5116 det5115 det2548 det2553
mzz (31, -5) (31, -7)         @det2468 det2469 det2401 det2400
mxx (21, 26) (23, 26)         @det5232 det5229 det5230 det5231 det5233
mxx (27, 14) (25, 14)         @det1358 det1359 det1360 det1357
mzz (29, -17) (27, -17)       @det1754 det1755
mzz (19, -19) (19, -17)       @det928 det924 det925 det929
mzz (5, -7) (5, -5)           @det4049 det4050 det4051 det4052
mzz (13, 11) (13, 13)         @det981 det982 det988 det989
mxx (9, 10) (11, 10)          @det418 det4126 det4125 det419
mzz (17, 1) (17, -1)          @det3766 det3765 det775 det776
mxx (31, 8) (29, 8)           @det3203 det3202 det8 det9
mxx (23, -4) (21, -4)         @det1151 det4274 det4275 det1153
mzz (11, 1) (11, -1)          @det720 det2149 det2150 det722
mxx (21, -8) (23, -8)         @det2301 det2302 det4274 det4275
mxx (9, 16) (11, 16)          @det2736 det2806 det2807 det2737
mzz (15, 29) (15, 31)         @det4313 det5857 det4314
mzz (21, 11) (21, 13)         @det550 det546 det547 det551
mxx (5, 14) (7, 14)           @det2738 det2739 det4350 det4349
mxx (25, -22) (25, -20)       @det3786 det3790
mxx (25, 16) (27, 16)         @det5040 det5041 det1359 det1360
mxx (11, 2) (9, 2)            @det322 det2149 det2150 det323
mxx (15, 10) (13, 10)         @det981 det982 det983 det984
mxx (23, 10) (21, 10)         @det546 det473 det547 det478
mxx (25, -16) (27, -16)       @det5895 det1757 det1758
mzz (25, -11) (25, -13)       @det1943 det3580 det1944 det3579
mzz (27, 13) (27, 11)         @det1358 det1357 det6 det7
mxx (29, -14) (29, -16)       @det1762 det1764
mzz (19, 19) (19, 17)         @det263 det264 det267 det268
mxx (19, 2) (17, 2)           @det3766 det3765 det1096 det1100
mxx (19, 32) (17, 32)         @det5436 det5440 det5441 det5434 det5435
mxx (23, 16) (21, 16)         @det2225 det2224 det548 det549
mzz (11, -13) (11, -11)       @det2551 det2552 det2546 det2547
mxx (-5, 2) (-5, 4)           @det611 det615
mxx (29, -2) (31, -2)         @det2881 det2882 det2395 det2396
mzz (-1, 7) (-1, 5)           @det3355 det5905 det3357
mxx (21, -14) (23, -14)       @det3560 det1949 det1950 det3561
mzz (9, 5) (9, 7)             @det326 det329 det416 det414
mxx (7, -4) (5, -4)           @det4049 det4050 det4053 det4054
mzz (5, 5) (5, 7)             @det1714 det1716 det1717 det1715
mzz (-1, -5) (-1, -7)         @det4425 det3490 det4426 det3488
mxx (27, -14) (25, -14)       @det1757 det3579 det3580 det1758
mzz (11, 29) (13, 29)         @det3393 det3400
mzz (19, 13) (19, 11)         @det3710 det3711 det550 det551
mxx (25, -4) (27, -4)         @det2355 det2356 det1158 det1160
mxx (19, 4) (17, 4)           @det2205 det2206 det1096 det1100
mzz (13, -25) (13, -23)       @det2900 det2904 det2905 det2903
mxx (21, -2) (23, -2)         @det1151 det1246 det1245 det1153
mxx (19, 14) (17, 14)         @det3710 det3711 det265 det266
mxx (11, -8) (9, -8)          @det4535 det2545 det2544 det4536
mxx (27, -8) (25, -8)         @det2305 det2356 det2355 det2304
mzz (29, -7) (29, -5)         @det2468 det2469 det2357 det2358
mzz (11, 13) (11, 11)         @det4126 det4125 det988 det989
mzz (17, -5) (17, -7)         @det2019 det4629 det4628 det2020
mzz (11, -5) (11, -7)         @det4535 det1401 det1399 det4536
mxx (19, 26) (17, 26)         @det4146 det4147 det4148 det4144
mxx (11, -26) (9, -26)        @det5514 det5512 det5509 det5515 det5516
mzz (3, 1) (3, -1)            @det3052 det3053 det3054 det3055
mxx (17, 28) (19, 28)         @det4146 det4147 det5434 det5435
mzz (-3, 5) (-5, 5)           @det606 det608
mxx (3, 2) (1, 2)             @det3053 det3054 det3060 det3061
mzz (35, -1) (35, 1)          @det2962 det4106 det4107 det2963
mxx (7, -8) (5, -8)           @det4049 det4050 det3998 det3997
mzz (15, -13) (15, -11)       @det3862 det5022 det5021 det3863
mxx (35, 2) (33, 2)           @det1545 det1554 det4106 det4107
mxx (11, -2) (9, -2)          @det1395 det1400 det2149 det2150
mxx (11, -20) (9, -20)        @det5116 det5115 det3604 det3603
mzz (1, 11) (-1, 11)          @det3921 det3923
mxx (27, 20) (25, 20)         @det5045 det5046 det5040 det5041 det5047
mzz (9, 17) (9, 19)           @det2733 det2806 det2807 det2735
mxx (7, 16) (5, 16)           @det2738 det2739 det6011
mzz (25, -5) (25, -7)         @det1157 det2356 det2355 det1155
mxx (27, 10) (25, 10)         @det1358 det1357 det10 det5
mxx (-3, 2) (-1, 2)           @det3317 det613 det3318 det605
mzz (9, -11) (9, -13)         @det2549 det2550 det2546 det2547
mzz (15, 17) (15, 19)         @det1452 det1451 det176 det179
mzz (23, -7) (23, -5)         @det1157 det4274 det4275 det1155
mxx (33, -10) (33, -8)        @det4728 det4731
mxx (17, 16) (19, 16)         @det263 det264 det265 det266
mxx (13, 20) (15, 20)         @det1452 det1451 det177 det171
mxx (15, -10) (13, -10)       @det2075 det5022 det5021 det2076
mzz (21, 25) (21, 23)         @det5229 det5230 det4145 det4149
mxx (11, 4) (9, 4)            @det322 det416 det414 det323
mxx (21, -20) (23, -20)       @det2506 det2507 det2509 det2508
mzz (13, -7) (13, -5)         @det1399 det1401 det2074 det2073
mxx (-3, -8) (-1, -8)         @det4427 det4424 det4426 det4425 det4428
mxx (31, 2) (29, 2)           @det2881 det2882 det1553 det1555
mxx (27, 8) (25, 8)           @det3297 det3298 det10 det5
mzz (17, -11) (17, -13)       @det3862 det3860 det3861 det3863
mzz (-3, -7) (-3, -5)         @det4429 det4430 det4426 det4425 det4431
mxx (7, 22) (7, 20)           @det4651 det4653
mzz (7, -7) (7, -5)           @det4049 det4050 det3996 det3999
mxx (21, 8) (23, 8)           @det2111 det2113 det473 det478
mzz (11, 23) (11, 25)         @det5659 det1493 det1494
mxx (37, -2) (37, -4)         @det2967 det2965
mxx (7, -2) (5, -2)           @det4053 det4054 det4817 det4818
mzz (23, 23) (23, 25)         @det5234 det5235 det5236 det5229 det5230
mxx (15, -28) (13, -28)       @det2901 det2902 det5361 det5360
mxx (13, -8) (15, -8)         @det2075 det2074 det2073 det2076
mxx (19, -14) (17, -14)       @det926 det3860 det3861 det927
mzz (29, 5) (29, 7)           @det3203 det3202 det2 det4
mzz (15, -29) (15, -31)       @det4593 det4594 det5361 det5360
mzz (33, 1) (33, -1)          @det1547 det1549 det4106 det4107
mzz (5, 17) (3, 17)           @det3224 det3222
mzz (15, 5) (15, 7)           @det1867 det1866 det1097 det1098
mzz (11, 19) (11, 17)         @det2806 det2807 det1453 det1454
mzz (27, -13) (27, -11)       @det1759 det1763 det3579 det3580
mxx (17, 22) (19, 22)         @det174 det173 det4148 det4144
mzz (3, 7) (3, 5)             @det4555 det4554 det1716 det1717
mxx (33, -4) (35, -4)         @det2399 det5732 det2398
mzz (7, -1) (7, 1)            @det327 det330 det4817 det4818
mxx (11, 14) (9, 14)          @det2736 det4126 det4125 det2737
mxx (29, 10) (31, 10)         @det96 det94 det8 det9
mxx (3, -4) (1, -4)           @det3058 det5134 det5135 det3059
mxx (13, 14) (15, 14)         @det981 det982 det985 det987
mzz (25, 17) (25, 19)         @det5040 det5041 det2226 det2227
mxx (15, -16) (13, -16)       @det3654 det3655 det3656 det3657
mzz (31, 1) (31, -1)          @det1547 det2881 det2882 det1549
mxx (19, -2) (17, -2)         @det3766 det3765 det2022 det2023
mzz (19, 25) (19, 23)         @det4144 det4145 det4148 det4149
mzz (19, -1) (19, 1)          @det3766 det3765 det1249 det1244
mzz (5, -1) (5, 1)            @det3052 det4817 det3055 det4818
mzz (23, 5) (23, 7)           @det479 det2113 det2111 det477
mxx (23, -10) (21, -10)       @det3560 det2302 det2301 det3561
mxx (21, 20) (23, 20)         @det2225 det2224 det2228 det2229
mzz (21, -7) (21, -5)         @det4241 det4240 det4274 det4275
mzz (27, 5) (27, 7)           @det3297 det3298 det2 det4
mzz (23, -11) (23, -13)       @det3560 det1943 det1944 det3561
mxx (11, 26) (11, 28)         @det3396 det3401
mxx (13, -2) (15, -2)         @det777 det773 det774 det778
mxx (21, 14) (23, 14)         @det546 det547 det548 det549
mxx (5, -20) (7, -20)         @det5585 det5584 det5586 det5587 det5588
mxx (15, 4) (13, 4)           @det1866 det718 det1867 det723
mxx (11, -4) (9, -4)          @det4535 det1400 det1395 det4536
mxx (15, 22) (13, 22)         @det4293 det171 det177 det4294
mzz (27, 19) (27, 17)         @det5042 det5043 det5040 det5041 det5044
mzz (13, -13) (13, -11)       @det2551 det2552 det5022 det5021
mxx (31, -4) (29, -4)         @det2468 det2469 det2395 det2396
mzz (3, -5) (3, -7)           @det4051 det5134 det5135 det4052
mzz (17, 29) (17, 31)         @det4313 det4314 det5434 det5435
mxx (35, -2) (33, -2)         @det2399 det2398 det4106 det4107
mxx (19, -4) (17, -4)         @det4629 det4628 det2022 det2023
mxx (13, -26) (15, -26)       @det2900 det2901 det2902 det2903
mxx (27, -2) (25, -2)         @det1160 det3166 det1158 det3165
mxx (3, 10) (1, 10)           @det2661 det5963 det2662
mzz (19, -7) (19, -5)         @det4241 det4240 det4629 det4628
mxx (21, 2) (23, 2)           @det1247 det1246 det1245 det1248
mzz (11, -19) (11, -17)       @det5116 det5115 det3598 det3602
mzz (21, -29) (19, -29)       @det5154 det5160
mxx (3, -14) (1, -14)         @det4837 det4844 det4845 det4841 det4846
mzz (9, 1) (9, -1)            @det327 det330 det2149 det2150
mxx (29, -8) (31, -8)         @det2468 det2469 det2470 det2471
mxx (7, -10) (5, -10)         @det5341 det5340 det3998 det3997
mzz (17, -29) (17, -31)       @det4593 det4594 det5742
mxx (19, -8) (17, -8)         @det4629 det4628 det3864 det3865
mxx (13, -14) (15, -14)       @det3654 det3655 det5022 det5021
mzz (15, 1) (15, -1)          @det773 det774 det775 det776
mzz (15, 11) (15, 13)         @det981 det982 det986 det990
mzz (1, -5) (1, -7)           @det3490 det5134 det5135 det3488
mxx (19, -10) (17, -10)       @det3860 det3861 det3864 det3865
mxx (11, 8) (9, 8)            @det418 det414 det416 det419
mzz (7, 17) (7, 19)           @det2733 det5780 det2735
mzz (21, 5) (21, 7)           @det2112 det2113 det2111 det2114
mxx (11, -14) (9, -14)        @det2548 det2553 det2546 det2547
mzz (17, -17) (17, -19)       @det832 det839 det924 det925
mzz (19, -25) (19, -23)       @det1888 det1889 det1885 det1890
mzz (5, -13) (5, -11)         @det5341 det5340 det4836 det4847
mzz (17, 17) (17, 19)         @det263 det264 det176 det179
mzz (37, -5) (35, -5)         @det2957 det2961
mzz (33, -11) (31, -11)       @det4724 det4727
mzz (29, -1) (29, 1)          @det2831 det2881 det2882 det2829
mzz (9, 23) (7, 23)           @det4655 det4649
mxx (9, 22) (11, 22)          @det5828 det1491 det1492
mxx (29, 4) (31, 4)           @det3203 det3202 det1553 det1555
mzz (21, 19) (21, 17)         @det2225 det2224 det267 det268
mxx (23, -16) (21, -16)       @det2506 det1949 det1950 det2508
mzz (33, 7) (33, 5)           @det1550 det1551 det1639 det1640
mzz (19, 7) (19, 5)           @det2112 det2206 det2205 det2114
mxx (-3, 4) (-1, 4)           @det613 det5876 det605
mxx (19, 8) (17, 8)           @det2205 det2206 det2169 det2172
mxx (23, 22) (21, 22)         @det5229 det5230 det2228 det2229
mxx (11, -22) (9, -22)        @det5512 det5509 det3604 det3603
mxx (17, -22) (19, -22)       @det840 det1885 det1888 det834
mzz (7, 5) (7, 7)             @det1714 det329 det326 det1715
mzz (35, 5) (35, 7)           @det1641 det1645 det1639 det1646 det1640
mxx (3, -2) (1, -2)           @det3058 det3053 det3054 det3059
mzz (21, -25) (21, -23)       @det1890 det1889 det5838
mzz (-1, 1) (-1, -1)          @det3056 det3057 det3318 det3317
mzz (19, 31) (19, 29)         @det5438 det5434 det5439 det5437 det5435
mzz (9, -23) (9, -25)         @det5510 det5511 det5512 det5509 det5513
mzz (37, -1) (37, 1)          @det2962 det6049 det2963
mzz (15, -17) (15, -19)       @det832 det839 det3656 det3657
mzz (13, -1) (13, 1)          @det720 det773 det774 det722
mzz (25, 1) (25, -1)          @det1159 det3166 det3165 det1156
mzz (29, 11) (29, 13)         @det96 det94 det6 det7
mxx (-1, -4) (-3, -4)         @det3316 det3319 det4426 det4425
mzz (5, -19) (5, -17)         @det5589 det5590 det5591 det5587 det5584
mzz (17, 11) (17, 13)         @det3710 det3711 det986 det990
mzz (1, -11) (1, -13)         @det4838 det4839 det4840 det4841 det4837
mzz (13, 19) (13, 17)         @det1452 det1451 det1453 det1454
mzz (27, -7) (27, -5)         @det2356 det2355 det2357 det2358
mxx (7, 8) (5, 8)             @det1714 det1303 det1306 det1715
mxx (15, -4) (13, -4)         @det777 det2074 det2073 det778
mxx (7, 10) (5, 10)           @det1303 det1306 det4350 det4349
mzz (23, 1) (23, -1)          @det1159 det1246 det1245 det1156
mzz (3, 13) (3, 11)           @det2659 det5943 det2663
mxx (19, -20) (17, -20)       @det840 det924 det925 det834
mzz (15, -7) (15, -5)         @det2019 det2074 det2073 det2020
mxx (5, -14) (7, -14)         @det5341 det5340 det4373 det4374
mxx (19, 20) (17, 20)         @det263 det264 det173 det174
mzz (-3, -1) (-3, 1)          @det610 det614 det3318 det3317
mzz (21, -13) (21, -11)       @det3560 det3526 det3527 det3561
mxx (17, -16) (19, -16)       @det926 det924 det925 det927

--------          5
mzz (15, 22) (15, 20)         @det172 det171 det177 det170
mzz (9, 16) (9, 14)           @det2736 det2731 det2734 det2737
mxx (21, 1) (19, 1)           @det1244 det4967 det1249 det4969
mxx (11, 29) (13, 29)         @det3393 det3397 det3392 det3394 det3400
mxx (17, 5) (15, 5)           @det1094 det1095 det1097 det1098
mxx (25, 5) (23, 5)           @det479 det3692 det3694 det477
mxx (21, 19) (19, 19)         @det267 det4201 det4203 det268
mxx (9, -7) (7, -7)           @det3996 det3994 det3999 det3995
mzz (17, 16) (17, 14)         @det266 det4221 det4219 det265
mxx (25, -17) (23, -17)       @det1942 det1946 det1947 det1945
mzz (29, -8) (29, -10)        @det5304 det5306 det2470 det2471
mzz (19, 26) (19, 28)         @det4146 det6031 det4147
mxx (21, -11) (19, -11)       @det5322 det3526 det3527 det5323
mxx (9, 17) (7, 17)           @det2733 det2731 det2734 det2735
mxx (33, -7) (31, -7)         @det2400 det4723 det2401 det4725
mxx (13, -19) (11, -19)       @det3601 det3598 det3599 det3602
mzz (11, -26) (9, -26)        @det5514 det5516
mxx (9, -5) (7, -5)           @det4519 det3996 det4517 det3999
mxx (25, -19) (23, -19)       @det3785 det3784 det1947 det1946
mzz (5, 10) (5, 8)            @det1303 det2657 det1306 det2658
mxx (17, 17) (15, 17)         @det4221 det176 det179 det4219
mxx (-3, 5) (-5, 5)           @det606 det607 det608 det609 det603
mzz (15, 28) (15, 26)         @det4312 det3399 det3398 det4315
mxx (9, 11) (7, 11)           @det1307 det1305 det1301 det1304
mzz (27, -2) (27, -4)         @det3184 det3186 det1158 det1160
mxx (11, 1) (13, 1)           @det720 det717 det721 det722
mxx (23, -7) (25, -7)         @det1157 det2303 det2299 det1155
mzz (23, 4) (23, 2)           @det1247 det3692 det3694 det1248
mzz (1, -4) (1, -2)           @det3489 det3058 det3486 det3059
mxx (17, -5) (15, -5)         @det2018 det2019 det2017 det2020
mzz (17, 2) (17, 4)           @det1094 det1096 det1095 det1100
mxx (11, 23) (13, 23)         @det1489 det1490 det1493 det1494
mzz (19, -20) (19, -22)       @det840 det3748 det834 det3747
mzz (17, -16) (17, -14)       @det926 det5003 det5004 det927
mzz (25, -16) (25, -14)       @det1757 det1945 det1942 det1758
mxx (1, 11) (-1, 11)          @det3921 det3922 det3923 det3917 det3924
mxx (13, -25) (11, -25)       @det2904 det5696 det2905
mxx (37, 1) (35, 1)           @det2962 det6050 det2963
mzz (-3, 2) (-3, 4)           @det613 det603 det607 det605
mzz (27, 20) (25, 20)         @det5046 det5045
mzz (11, -16) (11, -14)       @det4574 det2548 det2553 det4573
mzz (15, 4) (15, 2)           @det1094 det718 det1095 det723
mxx (17, 19) (15, 19)         @det172 det176 det179 det170
mxx (31, 5) (33, 5)           @det1550 det1548 det1546 det1551
mzz (21, 8) (21, 10)          @det3729 det473 det3730 det478
mxx (21, 23) (19, 23)         @det4203 det4201 det4145 det4149
mzz (23, -10) (23, -8)        @det2301 det2302 det2299 det2303
mxx (9, 13) (7, 13)           @det1307 det2731 det2734 det1304
mxx (9, -17) (7, -17)         @det4370 det4371 det4372 det4369
mzz (17, -22) (17, -20)       @det840 det831 det836 det834
mzz (13, -14) (13, -16)       @det4574 det3655 det3654 det4573
mxx (9, 23) (7, 23)           @det4648 det4647 det4655 det4649 det4652
mzz (27, 8) (27, 10)          @det0 det5 det3 det10
mzz (13, 20) (13, 22)         @det1489 det1490 det177 det171
mzz (9, 2) (9, 4)             @det321 det322 det320 det323
mxx (-3, -7) (-3, -5)         @det4431 det4430
mzz (7, 22) (7, 20)           @det4647 det4650 det4651 det4652 det4653
mzz (7, -8) (7, -10)          @det3997 det3995 det3998 det3994
mxx (29, 5) (27, 5)           @det2825 det2 det2826 det4
mxx (15, -13) (17, -13)       @det3862 det5003 det5004 det3863
mxx (33, 7) (31, 7)           @det1550 det1551 det6068
mxx (17, 7) (15, 7)           @det2168 det2170 det1097 det1098
mzz (17, -4) (17, -2)         @det2022 det2017 det2018 det2023
mzz (37, -2) (37, -4)         @det2964 det2959 det2967 det2958 det2965
mzz (15, -16) (15, -14)       @det3654 det3655 det5003 det5004
mxx (29, 11) (27, 11)         @det0 det6 det3 det7
mzz (5, -8) (5, -10)          @det3997 det4949 det3998 det4950
mxx (25, 11) (23, 11)         @det474 det471 det475 det476
mxx (17, 25) (15, 25)         @det4312 det178 det4315 det175
mzz (31, 2) (31, 4)           @det1548 det1546 det1553 det1555
mzz (-1, 2) (-1, 4)           @det613 det3354 det3356 det605
mxx (-3, -1) (-5, -1)         @det610 det614 det5974
mzz (5, 4) (5, 2)             @det3147 det325 det328 det3148
mxx (13, -17) (11, -17)       @det4574 det3598 det3602 det4573
mxx (5, 17) (3, 17)           @det3221 det3222 det3223 det3224 det3225
mzz (35, -2) (35, -4)         @det2399 det2958 det2398 det2959
mzz (15, 16) (15, 14)         @det4221 det985 det4219 det987
mzz (21, 20) (21, 22)         @det4201 det4203 det2228 det2229
mxx (13, -1) (11, -1)         @det720 det1397 det1396 det722
mxx (25, -1) (23, -1)         @det1150 det1152 det1159 det1156
mzz (11, 14) (11, 16)         @det2736 det4985 det4986 det2737
mxx (29, -7) (27, -7)         @det5304 det5306 det2357 det2358
mxx (1, -11) (1, -13)         @det4839 det4838
mxx (11, -5) (13, -5)         @det1399 det1401 det1396 det1397
mxx (33, -5) (31, -5)         @det2393 det2400 det2394 det2401
mxx (25, 13) (23, 13)         @det2281 det474 det2282 det476
mxx (-1, 1) (1, 1)            @det3056 det3356 det3354 det3057
mxx (17, -11) (15, -11)       @det4499 det3862 det4501 det3863
mzz (1, 2) (1, 4)             @det3354 det3060 det3356 det3061
mzz (-1, -4) (-1, -2)         @det3489 det3316 det3319 det3486
mxx (21, -19) (19, -19)       @det3748 det3747 det929 det928
mzz (5, -2) (5, -4)           @det4799 det4054 det4053 det4801
mxx (25, -13) (23, -13)       @det1942 det1943 det1944 det1945
mzz (9, -16) (9, -14)         @det4370 det2553 det4369 det2548
mzz (13, 2) (13, 4)           @det717 det718 det723 det721
mzz (29, 10) (29, 8)          @det0 det8 det9 det3
mzz (15, 10) (15, 8)          @det2168 det2170 det983 det984
mxx (5, 5) (3, 5)             @det3147 det1716 det1717 det3148
mzz (29, 4) (29, 2)           @det2825 det1553 det2826 det1555
mzz (13, -26) (13, -28)       @det2901 det2902 det5934
mzz (11, 26) (11, 28)         @det3397 det3396 det3392 det3395 det3401
mzz (3, 8) (3, 10)            @det2661 det2657 det2658 det2662
mzz (25, 16) (25, 14)         @det2281 det1359 det1360 det2282
mxx (13, 25) (11, 25)         @det3397 det3392 det1493 det1494
mzz (1, 8) (1, 10)            @det2661 det3917 det3922 det2662
mzz (21, -20) (21, -22)       @det2507 det2509 det3748 det3747
mzz (5, -20) (7, -20)         @det5588 det5586
mxx (21, -13) (19, -13)       @det3524 det3525 det3526 det3527
mxx (25, -11) (23, -11)       @det1943 det1944 det2299 det2303
mxx (27, 19) (27, 17)         @det5043 det5042
mzz (3, -10) (3, -8)          @det4842 det4949 det4950 det4843
mxx (21, -7) (19, -7)         @det5322 det4240 det4241 det5323
mzz (13, 14) (13, 16)         @det4985 det4986 det985 det987
mzz (21, 2) (21, 4)           @det1247 det4967 det4969 det1248
mxx (-1, 7) (1, 7)            @det3355 det3917 det3922 det3357
mzz (19, -10) (19, -8)        @det5322 det3864 det5323 det3865
mzz (29, 14) (31, 14)         @det95 det101
mzz (11, -22) (11, -20)       @det3601 det3603 det3604 det3599
mzz (5, -14) (5, -16)         @det5687 det4373 det4374
mxx (21, -29) (19, -29)       @det5154 det5159 det5153 det5155 det5160
mzz (3, -14) (1, -14)         @det4845 det4846
mxx (21, 11) (19, 11)         @det550 det3729 det3730 det551
mxx (13, -23) (11, -23)       @det3601 det2904 det2905 det3599
mxx (-1, -7) (1, -7)          @det3490 det6002 det3488
mzz (27, -8) (27, -10)        @det2305 det5304 det5306 det2304
mxx (15, -7) (17, -7)         @det4501 det2019 det4499 det2020
mzz (7, 4) (7, 2)             @det321 det325 det328 det320
mzz (33, -4) (33, -2)         @det2393 det2398 det2394 det2399
mxx (7, -19) (9, -19)         @det4371 det5848 det4372
mxx (13, 5) (11, 5)           @det415 det717 det721 det417
mzz (1, -10) (1, -8)          @det5723 det4842 det4843
mxx (3, 7) (5, 7)             @det2657 det1716 det2658 det1717
mzz (19, 14) (19, 16)         @det2714 det265 det266 det2713
mxx (29, -11) (27, -11)       @det1759 det5304 det5306 det1763
mxx (9, 5) (7, 5)             @det321 det329 det326 det320
mzz (7, 16) (7, 14)           @det2738 det2739 det2731 det2734
mxx (-1, -1) (1, -1)          @det3489 det3056 det3057 det3486
mxx (29, -5) (27, -5)         @det3184 det3186 det2357 det2358
mxx (37, -5) (35, -5)         @det2957 det2958 det2959 det2960 det2961
mxx (17, -31) (15, -31)       @det4593 det4594 det5743
mxx (33, -11) (31, -11)       @det4724 det4725 det4726 det4723 det4727
mzz (9, -4) (9, -2)           @det4519 det1395 det4517 det1400
mxx (21, -17) (19, -17)       @det3525 det928 det929 det3524
mzz (21, -26) (21, -28)       @det5161 det5157 det5158 det5159 det5155
mzz (27, 2) (27, 4)           @det2825 det2826 det2828 det2830
mzz (11, 8) (11, 10)          @det418 det1076 det1078 det419
mxx (21, -1) (19, -1)         @det4239 det1249 det1244 det4237
mxx (27, 13) (29, 13)         @det6040 det6 det7
mxx (17, -19) (15, -19)       @det832 det839 det831 det836
mzz (15, -10) (15, -8)        @det2075 det4499 det4501 det2076
mxx (19, 13) (21, 13)         @det551 det550 det2713 det2714
mxx (17, -17) (15, -17)       @det832 det839 det5003 det5004
mxx (7, -13) (9, -13)         @det4370 det2550 det2549 det4369
mzz (19, 8) (19, 10)          @det3729 det2169 det2172 det3730
mxx (17, 29) (15, 29)         @det4312 det4313 det4314 det4315
mzz (17, -28) (17, -26)       @det4592 det1886 det1887 det4591
mzz (7, 10) (7, 8)            @det1303 det1306 det1301 det1305
mzz (17, 28) (17, 26)         @det4146 det4147 det4312 det4315
mxx (35, 5) (35, 7)           @det1645 det1641
mzz (29, -2) (29, -4)         @det3184 det2396 det2395 det3186
mxx (19, 31) (19, 29)         @det5439 det5437
mxx (9, -23) (9, -25)         @det5511 det5510
mxx (5, -11) (3, -11)         @det4836 det4949 det4950 det4847
mzz (5, 14) (5, 16)           @det2738 det3223 det2739 det3221
mzz (11, -4) (11, -2)         @det1395 det1400 det1396 det1397
mxx (13, 17) (11, 17)         @det4985 det4986 det1453 det1454
mzz (15, -4) (15, -2)         @det777 det2017 det2018 det778
mxx (9, 7) (7, 7)             @det326 det329 det1301 det1305
mxx (5, -19) (5, -17)         @det5590 det5589
mxx (29, 1) (27, 1)           @det2825 det2831 det2826 det2829
mxx (3, 1) (5, 1)             @det3147 det3052 det3148 det3055
mxx (21, -25) (19, -25)       @det5159 det1889 det5155 det1890
mxx (25, 17) (23, 17)         @det2281 det2282 det2226 det2227
mzz (17, 22) (17, 20)         @det172 det173 det174 det170
mxx (5, -13) (3, -13)         @det4836 det5800 det4847
mxx (17, -1) (15, -1)         @det2018 det2017 det775 det776
mzz (11, 20) (11, 22)         @det1490 det1491 det1492 det1489
mzz (29, -14) (29, -16)       @det1752 det1764 det1762 det1761 det1756
mxx (13, -13) (11, -13)       @det4574 det2551 det2552 det4573
mzz (19, 32) (17, 32)         @det5436 det5440
mzz (35, 8) (33, 8)           @det1643 det1644
mxx (17, 31) (15, 31)         @det4313 det4314 det5858
mzz (27, -14) (27, -16)       @det1757 det1752 det1756 det1758
mxx (37, -1) (35, -1)         @det2962 det2958 det2959 det2963
mxx (5, 11) (3, 11)           @det2658 det2657 det2659 det2663
mxx (13, -31) (13, -29)       @det5359 det5366
mzz (3, 2) (3, 4)             @det3147 det3148 det3060 det3061
mzz (-5, 2) (-5, 4)           @det611 det607 det612 det603 det615
mzz (23, -16) (23, -14)       @det1949 det1950 det1942 det1945
mzz (33, 2) (33, 4)           @det1545 det1546 det1548 det1554
mzz (9, 10) (9, 8)            @det418 det1305 det1301 det419
mzz (15, -28) (15, -26)       @det4592 det2901 det4591 det2902
mzz (23, 22) (23, 20)         @det5678 det2228 det2229
mzz (-3, -8) (-1, -8)         @det4424 det4427
mzz (17, -10) (17, -8)        @det4499 det3864 det4501 det3865
mxx (17, 1) (15, 1)           @det1094 det1095 det775 det776
mxx (9, -11) (7, -11)         @det3995 det3994 det2550 det2549
mzz (35, 2) (35, 4)           @det1545 det5886 det1554
mzz (17, 8) (17, 10)          @det2169 det2170 det2172 det2168
mxx (11, 7) (13, 7)           @det415 det1076 det1078 det417
mxx (13, -11) (11, -11)       @det2551 det2639 det2552 det2640
mzz (9, -22) (9, -20)         @det5705 det3603 det3604
mxx (31, 11) (31, 13)         @det97 det98
mxx (25, 7) (23, 7)           @det479 det471 det475 det477
mxx (17, -25) (15, -25)       @det4592 det835 det837 det4591
mzz (13, -8) (13, -10)        @det2075 det2639 det2640 det2076
mzz (25, -4) (25, -2)         @det1150 det1158 det1152 det1160
mzz (15, -22) (15, -20)       @det830 det838 det831 det836
mzz (15, -32) (13, -32)       @det5363 det5364
mxx (9, 1) (7, 1)             @det321 det330 det320 det327
mzz (23, 16) (23, 14)         @det2281 det2282 det548 det549
mxx (21, 17) (19, 17)         @det2714 det267 det2713 det268
mzz (13, 26) (13, 28)         @det3397 det3398 det3399 det3392
mzz (3, 14) (3, 16)           @det3229 det3227 det3228 det3223 det3221
mxx (-1, 5) (1, 5)            @det3355 det3356 det3354 det3357
mxx (17, -29) (15, -29)       @det4592 det4593 det4591 det4594
mzz (11, -10) (11, -8)        @det2544 det2545 det2639 det2640
mxx (21, 25) (19, 25)         @det5669 det4145 det4149
mxx (11, 13) (13, 13)         @det988 det4985 det4986 det989
mzz (7, -2) (7, -4)           @det4519 det4053 det4517 det4054
mxx (25, -23) (23, -23)       @det3792 det3788 det3784 det3785 det3789
mxx (5, -1) (3, -1)           @det3052 det4799 det3055 det4801
mxx (13, 19) (11, 19)         @det1489 det1490 det1453 det1454
mxx (17, -23) (15, -23)       @det835 det831 det836 det837
mxx (25, 19) (23, 19)         @det5915 det2226 det2227
mzz (23, -4) (23, -2)         @det1150 det1151 det1152 det1153
mzz (27, 14) (27, 16)         @det1359 det5771 det1360
mzz (19, 2) (19, 4)           @det4967 det1096 det1100 det4969
mzz (19, 20) (19, 22)         @det174 det4201 det173 det4203
mxx (25, -5) (23, -5)         @det1150 det1152 det1157 det1155
mxx (1, -5) (-1, -5)          @det3489 det3490 det3486 det3488
mzz (9, 22) (9, 20)           @det4647 det1491 det4652 det1492
mzz (-3, -2) (-3, -4)         @det3316 det3319 det5714
mxx (9, 19) (7, 19)           @det4652 det4647 det2733 det2735
mzz (-1, 8) (-1, 10)          @det3919 det3920 det3922 det3917 det3925
mxx (17, 13) (15, 13)         @det4221 det990 det986 det4219
mxx (21, 5) (19, 5)           @det2112 det4967 det4969 det2114
mxx (19, 7) (21, 7)           @det2112 det3729 det3730 det2114
mxx (13, -7) (11, -7)         @det1399 det2639 det2640 det1401
mxx (17, 11) (15, 11)         @det2170 det990 det986 det2168
mzz (13, -20) (13, -22)       @det3601 det838 det830 det3599
mzz (21, -2) (21, -4)         @det4239 det1151 det4237 det1153
mzz (33, -10) (33, -8)        @det4728 det4729 det4725 det4731 det4723
mxx (33, 1) (31, 1)           @det1547 det1548 det1546 det1549
mzz (7, -16) (7, -14)         @det4370 det4373 det4374 det4369
mzz (23, 10) (23, 8)          @det471 det473 det475 det478
mxx (33, -1) (31, -1)         @det2393 det1549 det1547 det2394
mxx (29, -13) (27, -13)       @det1759 det1752 det1756 det1763
mzz (25, 8) (25, 10)          @det471 det5 det10 det475
mxx (-5, 1) (-3, 1)           @det610 det614 det603 det607
mzz (31, -10) (31, -8)        @det4725 det4723 det2470 det2471
mzz (13, -2) (13, -4)         @det777 det1396 det778 det1397
mzz (23, -22) (23, -20)       @det3784 det2507 det2509 det3785
mzz (21, 26) (23, 26)         @det5231 det5233
mzz (19, -26) (19, -28)       @det1886 det5159 det1887 det5155
mxx (29, -17) (27, -17)       @det1752 det1753 det1754 det1755 det1756
mxx (23, 23) (23, 25)         @det5235 det5234
mzz (31, 8) (31, 10)          @det9 det8 det5809
mxx (7, -1) (9, -1)           @det4519 det330 det4517 det327
mxx (25, 1) (23, 1)           @det3692 det3694 det1159 det1156
mzz (9, -10) (9, -8)          @det2544 det2545 det3995 det3994
mxx (5, -7) (3, -7)           @det4051 det4949 det4950 det4052
mxx (3, 13) (5, 13)           @det3221 det3223 det2659 det2663
mzz (13, 8) (13, 10)          @det984 det1076 det983 det1078
mzz (3, -4) (3, -2)           @det3058 det4799 det3059 det4801
mzz (25, -10) (25, -8)        @det2305 det2303 det2299 det2304
mzz (21, 14) (21, 16)         @det2714 det2713 det548 det549
mxx (29, 7) (27, 7)           @det0 det2 det3 det4
mxx (21, -5) (19, -5)         @det4239 det4240 det4241 det4237
mzz (21, -14) (21, -16)       @det1949 det3525 det1950 det3524
mzz (25, -22) (25, -20)       @det3790 det3786 det3787 det3784 det3785
mxx (3, -5) (5, -5)           @det4051 det4799 det4801 det4052
mzz (21, -8) (21, -10)        @det2301 det5322 det2302 det5323
mzz (19, -14) (19, -16)       @det3525 det3524 det926 det927
mxx (17, 23) (15, 23)         @det172 det178 det170 det175
mzz (25, 2) (25, 4)           @det3692 det3694 det2828 det2830
mzz (11, 2) (11, 4)           @det322 det717 det323 det721
mzz (31, -4) (31, -2)         @det2393 det2394 det2395 det2396
mxx (21, -23) (19, -23)       @det3748 det3747 det1889 det1890
mxx (13, 11) (11, 11)         @det988 det1076 det1078 det989
mxx (29, -1) (27, -1)         @det3184 det2831 det3186 det2829
mzz (19, -4) (19, -2)         @det2022 det4239 det4237 det2023

--------          6
myy (21, 4) (21, 5)           @det4967 det4968
myy (3, 1) (3, 2)             @det3147 det3149
myy (19, 22) (19, 23)         @det4201 det4202
myy (9, -11) (9, -10)         @det3993 det3994
myy (17, 25) (17, 26)         @det4316 det4315
myy (9, -1) (9, -2)           @det4517 det4518
myy (-1, 1) (-1, 2)           @det3354 det3358
myy (5, -11) (5, -10)         @det4949 det4951
myy (11, 10) (11, 11)         @det1076 det1077
myy (27, 2) (27, 1)           @det2825 det2827
myy (3, 4) (3, 5)             @det3147 det3149
myy (11, -1) (11, -2)         @det1396 det1398
myy (27, -5) (27, -4)         @det3184 det3185
myy (17, 11) (17, 10)         @det2171 det2168
myy (21, -17) (21, -16)       @det3523 det3524
myy (19, -20) (19, -19)       @det3749 det3747
myy (7, -11) (7, -10)         @det3993 det3994
myy (35, -1) (35, -2)         @det2958 det2966
myy (7, 22) (7, 23)           @det4647 det4654
myy (21, 2) (21, 1)           @det4967 det4968
myy (11, -16) (11, -17)       @det4573 det4575
myy (5, 1) (5, 2)             @det3147 det3149
myy (15, -20) (15, -19)       @det831 det833
myy (17, 5) (17, 4)           @det1094 det1099
myy (21, 19) (21, 20)         @det4201 det4202
myy (11, 4) (11, 5)           @det717 det719
myy (19, -17) (19, -16)       @det3523 det3524
myy (17, 1) (17, 2)           @det1094 det1099
myy (21, -20) (21, -19)       @det3749 det3747
myy (17, -14) (17, -13)       @det5003 det5005
myy (3, 10) (3, 11)           @det2657 det2660
myy (7, -8) (7, -7)           @det3993 det3994
myy (21, -11) (21, -10)       @det5324 det5323
myy (19, 2) (19, 1)           @det4967 det4968
myy (19, 4) (19, 5)           @det4967 det4968
myy (15, 10) (15, 11)         @det2171 det2168
myy (33, -5) (33, -4)         @det2394 det2397
myy (11, 29) (11, 28)         @det3391 det3392
myy (9, 13) (9, 14)           @det2731 det2732
myy (5, -8) (5, -7)           @det4949 det4951
myy (15, 16) (15, 17)         @det4220 det4219
myy (21, -5) (21, -4)         @det4238 det4237
myy (15, 25) (15, 26)         @det4316 det4315
myy (13, 14) (13, 13)         @det4985 det4987
myy (9, -14) (9, -13)         @det4368 det4369
myy (19, 19) (19, 20)         @det4201 det4202
myy (15, -29) (15, -28)       @det4591 det4595
myy (11, 7) (11, 8)           @det1076 det1077
myy (7, 13) (7, 14)           @det2731 det2732
myy (15, 22) (15, 23)         @det169 det170
myy (19, -4) (19, -5)         @det4238 det4237
myy (31, -1) (31, -2)         @det2394 det2397
myy (15, -1) (15, -2)         @det2017 det2021
myy (9, 10) (9, 11)           @det1301 det1302
myy (21, 8) (21, 7)           @det3729 det3731
myy (21, -8) (21, -7)         @det5324 det5323
myy (13, 25) (13, 26)         @det3391 det3392
myy (11, -22) (11, -23)       @det3599 det3600
myy (33, -8) (33, -7)         @det4723 det4730
myy (7, -17) (7, -16)         @det4368 det4369
myy (-1, 4) (-1, 5)           @det3354 det3358
myy (11, 19) (11, 20)         @det1495 det1489
myy (5, -1) (5, -2)           @det4799 det4800
myy (9, 5) (9, 4)             @det320 det324
myy (17, 7) (17, 8)           @det2171 det2168
myy (23, 16) (23, 17)         @det2281 det2283
myy (-3, 2) (-3, 1)           @det603 det604
myy (31, -5) (31, -4)         @det2394 det2397
myy (7, 19) (7, 20)           @det4647 det4654
myy (5, -5) (5, -4)           @det4799 det4800
myy (15, 1) (15, 2)           @det1094 det1099
myy (3, -10) (3, -11)         @det4949 det4951
myy (7, -13) (7, -14)         @det4368 det4369
myy (7, 16) (7, 17)           @det2731 det2732
myy (9, 16) (9, 17)           @det2731 det2732
myy (15, -23) (15, -22)       @det831 det833
myy (25, -14) (25, -13)       @det1942 det1948
myy (15, -13) (15, -14)       @det5003 det5005
myy (15, 28) (15, 29)         @det4316 det4315
myy (17, -29) (17, -28)       @det4591 det4595
myy (29, -8) (29, -7)         @det5304 det5305
myy (29, -17) (29, -16)       @det1752 det1760
myy (13, 10) (13, 11)         @det1076 det1077
myy (17, -20) (17, -19)       @det831 det833
myy (13, -14) (13, -13)       @det4573 det4575
myy (3, -8) (3, -7)           @det4949 det4951
myy (15, 7) (15, 8)           @det2171 det2168
myy (11, -20) (11, -19)       @det3599 det3600
myy (25, -11) (25, -10)       @det2299 det2300
myy (25, -23) (25, -22)       @det3791 det3785
myy (25, -20) (25, -19)       @det3791 det3785
myy (29, 10) (29, 11)         @det0 det1
myy (27, -11) (27, -10)       @det5304 det5305
myy (9, 7) (9, 8)             @det1301 det1302
myy (23, 10) (23, 11)         @det471 det472
myy (5, 7) (5, 8)             @det2657 det2660
myy (25, -5) (25, -4)         @det1150 det1154
myy (21, -1) (21, -2)         @det4238 det4237
myy (15, 19) (15, 20)         @det169 det170
myy (21, 16) (21, 17)         @det2714 det2715
myy (13, -11) (13, -10)       @det2639 det2641
myy (27, -17) (27, -16)       @det1752 det1760
myy (1, -5) (1, -4)           @det3486 det3487
myy (7, 7) (7, 8)             @det1301 det1302
myy (5, 16) (5, 17)           @det3226 det3221
myy (19, -29) (19, -28)       @det5156 det5155
myy (15, -5) (15, -4)         @det2017 det2021
myy (19, 16) (19, 17)         @det2714 det2715
myy (11, 1) (11, 2)           @det717 det719
myy (13, 16) (13, 17)         @det4985 det4987
myy (27, 8) (27, 7)           @det0 det1
myy (29, -1) (29, -2)         @det3184 det3185
myy (33, 4) (33, 5)           @det1546 det1552
myy (37, -1) (37, -2)         @det2958 det2966
myy (1, 1) (1, 2)             @det3354 det3358
myy (23, 4) (23, 5)           @det3692 det3693
myy (19, 10) (19, 11)         @det3729 det3731
myy (25, 7) (25, 8)           @det471 det472
myy (11, -5) (11, -4)         @det1396 det1398
myy (7, 10) (7, 11)           @det1301 det1302
myy (17, -1) (17, -2)         @det2017 det2021
myy (13, 28) (13, 29)         @det3391 det3392
myy (33, -11) (33, -10)       @det4723 det4730
myy (19, -8) (19, -7)         @det5324 det5323
myy (23, -14) (23, -13)       @det1942 det1948
myy (5, 10) (5, 11)           @det2657 det2660
myy (31, 5) (31, 4)           @det1546 det1552
myy (13, 8) (13, 7)           @det1076 det1077
myy (-1, -1) (-1, -2)         @det3486 det3487
myy (21, 14) (21, 13)         @det2714 det2715
myy (33, 1) (33, 2)           @det1546 det1552
myy (19, 13) (19, 14)         @det2714 det2715
myy (17, -5) (17, -4)         @det2017 det2021
myy (3, 16) (3, 17)           @det3226 det3221
myy (19, -23) (19, -22)       @det3749 det3747
myy (-1, -5) (-1, -4)         @det3486 det3487
myy (1, 4) (1, 5)             @det3354 det3358
myy (27, -14) (27, -13)       @det1752 det1760
myy (11, 13) (11, 14)         @det4985 det4987
myy (9, -17) (9, -16)         @det4368 det4369
myy (7, -1) (7, -2)           @det4517 det4518
myy (11, -14) (11, -13)       @det4573 det4575
myy (29, 7) (29, 8)           @det0 det1
myy (37, -5) (37, -4)         @det2958 det2966
myy (-1, 11) (-1, 10)         @det3917 det3918
myy (3, 7) (3, 8)             @det2657 det2660
myy (17, -26) (17, -25)       @det4591 det4595
myy (11, 16) (11, 17)         @det4985 det4987
myy (27, 4) (27, 5)           @det2825 det2827
myy (9, 19) (9, 20)           @det4647 det4654
myy (25, 5) (25, 4)           @det3692 det3693
myy (15, 4) (15, 5)           @det1094 det1099
myy (17, 22) (17, 23)         @det169 det170
myy (25, -1) (25, -2)         @det1150 det1154
myy (9, -5) (9, -4)           @det4517 det4518
myy (19, 7) (19, 8)           @det3729 det3731
myy (19, -26) (19, -25)       @det5156 det5155
myy (11, -8) (11, -7)         @det2639 det2641
myy (1, 11) (1, 10)           @det3917 det3918
myy (19, -10) (19, -11)       @det5324 det5323
myy (13, -1) (13, -2)         @det1396 det1398
myy (29, 4) (29, 5)           @det2825 det2827
myy (15, -7) (15, -8)         @det4499 det4500
myy (23, -7) (23, -8)         @det2299 det2300
myy (25, 16) (25, 17)         @det2281 det2283
myy (29, -11) (29, -10)       @det5304 det5305
myy (17, -8) (17, -7)         @det4499 det4500
myy (21, 10) (21, 11)         @det3729 det3731
myy (9, 22) (9, 23)           @det4647 det4654
myy (23, -1) (23, -2)         @det1150 det1154
myy (-5, 4) (-5, 5)           @det603 det604
myy (17, 13) (17, 14)         @det4220 det4219
myy (25, 13) (25, 14)         @det2281 det2283
myy (15, 13) (15, 14)         @det4220 det4219
myy (1, 7) (1, 8)             @det3917 det3918
myy (7, -5) (7, -4)           @det4517 det4518
myy (17, 16) (17, 17)         @det4220 det4219
myy (9, 1) (9, 2)             @det320 det324
myy (11, 23) (11, 22)         @det1495 det1489
myy (33, -1) (33, -2)         @det2394 det2397
myy (17, -23) (17, -22)       @det831 det833
myy (13, 22) (13, 23)         @det1495 det1489
myy (31, 1) (31, 2)           @det1546 det1552
myy (23, -17) (23, -16)       @det1942 det1948
myy (17, -17) (17, -16)       @det5003 det5005
myy (5, 14) (5, 13)           @det3226 det3221
myy (13, 4) (13, 5)           @det717 det719
myy (7, 1) (7, 2)             @det320 det324
myy (7, 4) (7, 5)             @det320 det324
myy (-1, 7) (-1, 8)           @det3917 det3918
myy (25, 1) (25, 2)           @det3692 det3693
myy (31, -11) (31, -10)       @det4723 det4730
myy (23, -23) (23, -22)       @det3791 det3785
myy (17, -11) (17, -10)       @det4499 det4500
myy (31, -8) (31, -7)         @det4723 det4730
myy (13, -5) (13, -4)         @det1396 det1398
myy (11, -10) (11, -11)       @det2639 det2641
myy (19, -1) (19, -2)         @det4238 det4237
myy (3, -1) (3, -2)           @det4799 det4800
myy (17, 19) (17, 20)         @det169 det170
myy (17, 28) (17, 29)         @det4316 det4315
myy (3, -5) (3, -4)           @det4799 det4800
myy (9, -7) (9, -8)           @det3993 det3994
myy (5, 4) (5, 5)             @det3147 det3149
myy (27, -8) (27, -7)         @det5304 det5305
myy (13, -23) (13, -22)       @det3599 det3600
myy (27, -1) (27, -2)         @det3184 det3185
myy (3, 13) (3, 14)           @det3226 det3221
myy (-5, 1) (-5, 2)           @det603 det604
myy (15, -11) (15, -10)       @det4499 det4500
myy (23, -11) (23, -10)       @det2299 det2300
myy (21, -29) (21, -28)       @det5156 det5155
myy (1, -1) (1, -2)           @det3486 det3487
myy (13, -17) (13, -16)       @det4573 det4575
myy (21, -14) (21, -13)       @det3523 det3524
myy (27, 10) (27, 11)         @det0 det1
myy (25, 11) (25, 10)         @det471 det472
myy (29, -5) (29, -4)         @det3184 det3185
myy (25, -17) (25, -16)       @det1942 det1948
myy (23, 1) (23, 2)           @det3692 det3693
myy (15, -26) (15, -25)       @det4591 det4595
myy (23, -5) (23, -4)         @det1150 det1154
myy (23, 7) (23, 8)           @det471 det472
myy (15, -17) (15, -16)       @det5003 det5005
myy (13, 2) (13, 1)           @det717 det719
myy (21, 22) (21, 23)         @det4201 det4202
myy (25, -8) (25, -7)         @det2299 det2300
myy (13, -20) (13, -19)       @det3599 det3600
myy (23, 13) (23, 14)         @det2281 det2283
myy (-3, 4) (-3, 5)           @det603 det604
myy (11, 25) (11, 26)         @det3391 det3392
myy (29, -14) (29, -13)       @det1752 det1760
myy (13, 19) (13, 20)         @det1495 det1489
myy (21, -26) (21, -25)       @det5156 det5155
myy (23, -20) (23, -19)       @det3791 det3785
myy (21, -23) (21, -22)       @det3749 det3747
myy (19, -14) (19, -13)       @det3523 det3524
myy (29, 1) (29, 2)           @det2825 det2827
myy (35, -5) (35, -4)         @det2958 det2966
myy (13, -8) (13, -7)         @det2639 det2641

--------          7
mzz (15, 22) (15, 20)         @det169 det172 det177 det183
mzz (9, 16) (9, 14)           @det2736 det2742 det2732 det2734
mxx (21, 1) (19, 1)           @det1249 det1252 det4968 det4969
mxx (11, 29) (13, 29)         @det3391 det3397 det3403 det3404 det3400
mxx (17, 5) (15, 5)           @det1102 det1099 det1095 det1098
mxx (25, 5) (23, 5)           @det479 det3693 det3694 det481
mxx (21, 19) (19, 19)         @det270 det4202 det4203 det268
mxx (9, -7) (7, -7)           @det3993 det3995 det3999 det4001
mzz (17, 16) (17, 14)         @det4221 det4220 det265 det272
mxx (25, -17) (23, -17)       @det1947 det1952 det1948 det1945
mzz (29, -8) (29, -10)        @det2474 det5305 det5306 det2471
mzz (19, 26) (19, 28)         @det6031 det4147 det4153
mxx (21, -11) (19, -11)       @det5324 det5322 det3527 det3528
mxx (9, 17) (7, 17)           @det2733 det2740 det2732 det2734
mxx (33, -7) (31, -7)         @det2401 det2402 det4730 det4725
mxx (13, -19) (11, -19)       @det3601 det3602 det3606 det3600
mzz (11, -26) (9, -26)        @det5520 det5516
mxx (9, -5) (7, -5)           @det4519 det3999 det4001 det4518
mxx (25, -19) (23, -19)       @det3791 det3784 det1947 det1952
mzz (5, 10) (5, 8)            @det1306 det1308 det2660 det2658
mxx (17, 17) (15, 17)         @det4220 det4221 det179 det182
mxx (-3, 5) (-5, 5)           @det606 det604 det607 det620 det621
mzz (15, 28) (15, 26)         @det4316 det4312 det3398 det3402
mxx (9, 11) (7, 11)           @det1307 det1309 det1302 det1305
mzz (27, -2) (27, -4)         @det1162 det3185 det3186 det1160
mxx (11, 1) (13, 1)           @det720 det724 det719 det721
mxx (23, -7) (25, -7)         @det1157 det1164 det2300 det2303
mzz (23, 4) (23, 2)           @det1247 det1253 det3693 det3694
mzz (1, -4) (1, -2)           @det3489 det3487 det3058 det3063
mxx (17, -5) (15, -5)         @det2019 det2025 det2021 det2018
mzz (17, 2) (17, 4)           @det1099 det1101 det1100 det1095
mxx (11, 23) (13, 23)         @det1496 det1495 det1490 det1494
mzz (19, -20) (19, -22)       @det840 det3749 det3748 det842
mzz (17, -16) (17, -14)       @det926 det933 det5005 det5004
mzz (25, -16) (25, -14)       @det1757 det1770 det1948 det1945
mxx (1, 11) (-1, 11)          @det3921 det3918 det3922 det3928 det3929
mxx (13, -25) (11, -25)       @det5696 det2905 det2909
mxx (37, 1) (35, 1)           @det2962 det2970 det6050
mzz (-3, 2) (-3, 4)           @det613 det616 det604 det607
mzz (27, 20) (25, 20)         @det5045 det5051
mzz (11, -16) (11, -14)       @det4574 det2553 det2555 det4575
mzz (15, 4) (15, 2)           @det1099 det1095 det723 det725
mxx (17, 19) (15, 19)         @det169 det172 det179 det182
mxx (31, 5) (33, 5)           @det1551 det1557 det1552 det1548
mzz (21, 8) (21, 10)          @det482 det3730 det3731 det478
mxx (21, 23) (19, 23)         @det4152 det4202 det4203 det4149
mzz (23, -10) (23, -8)        @det2302 det2306 det2300 det2303
mxx (9, 13) (7, 13)           @det1307 det1309 det2732 det2734
mxx (9, -17) (7, -17)         @det4368 det4370 det4372 det4375
mzz (17, -22) (17, -20)       @det840 det842 det833 det836
mzz (13, -14) (13, -16)       @det4574 det3655 det3659 det4575
mxx (9, 23) (7, 23)           @det4656 det4655 det4654 det4652 det4657
mzz (27, 8) (27, 10)          @det1 det3 det10 det14
mzz (13, 20) (13, 22)         @det1495 det1490 det177 det183
mzz (9, 2) (9, 4)             @det321 det334 det322 det324
mxx (-3, -7) (-3, -5)         @det4430 det4433
mzz (7, 22) (7, 20)           @det4658 det4651 det4654 det4652 det4659
mzz (7, -8) (7, -10)          @det3993 det3995 det3998 det4000
mxx (29, 5) (27, 5)           @det2827 det2826 det4 det11
mxx (15, -13) (17, -13)       @det3862 det3868 det5005 det5004
mxx (33, 7) (31, 7)           @det1551 det1557 det6068
mxx (17, 7) (15, 7)           @det1102 det2171 det2170 det1098
mzz (17, -4) (17, -2)         @det2024 det2021 det2018 det2023
mzz (37, -2) (37, -4)         @det2966 det2959 det2968 det2969 det2967
mzz (15, -16) (15, -14)       @det3655 det3659 det5005 det5004
mxx (29, 11) (27, 11)         @det1 det3 det7 det12
mzz (5, -8) (5, -10)          @det3998 det4000 det4951 det4950
mxx (25, 11) (23, 11)         @det474 det480 det472 det475
mxx (17, 25) (15, 25)         @det4316 det4312 det178 det180
mzz (31, 2) (31, 4)           @det1548 det1552 det1555 det1558
mzz (-1, 2) (-1, 4)           @det613 det616 det3358 det3356
mxx (-3, -1) (-5, -1)         @det614 det617 det5974
mzz (5, 4) (5, 2)             @det3149 det331 det328 det3148
mxx (13, -17) (11, -17)       @det4574 det3602 det3606 det4575
mxx (5, 17) (3, 17)           @det3230 det3231 det3222 det3226 det3223
mzz (35, -2) (35, -4)         @det2398 det2403 det2966 det2959
mzz (15, 16) (15, 14)         @det4220 det4221 det987 det995
mzz (21, 20) (21, 22)         @det2233 det4202 det4203 det2229
mxx (13, -1) (11, -1)         @det720 det724 det1398 det1397
mxx (25, -1) (23, -1)         @det1159 det1161 det1154 det1152
mzz (11, 14) (11, 16)         @det2736 det2742 det4987 det4986
mxx (29, -7) (27, -7)         @det2359 det5305 det5306 det2358
mxx (1, -11) (1, -13)         @det4838 det4853
mxx (11, -5) (13, -5)         @det1401 det1402 det1398 det1397
mxx (33, -5) (31, -5)         @det2393 det2401 det2402 det2397
mxx (25, 13) (23, 13)         @det474 det480 det2283 det2282
mxx (-1, 1) (1, 1)            @det3057 det3065 det3358 det3356
mxx (17, -11) (15, -11)       @det3862 det3868 det4500 det4501
mzz (1, 2) (1, 4)             @det3066 det3358 det3356 det3061
mzz (-1, -4) (-1, -2)         @det3489 det3319 det3322 det3487
mxx (21, -19) (19, -19)       @det3749 det3748 det929 det931
mzz (5, -2) (5, -4)           @det4054 det4057 det4800 det4801
mxx (25, -13) (23, -13)       @det1944 det1951 det1948 det1945
mzz (9, -16) (9, -14)         @det4368 det4370 det2553 det2555
mzz (13, 2) (13, 4)           @det719 det721 det723 det725
mzz (29, 10) (29, 8)          @det3 det1 det9 det13
mzz (15, 10) (15, 8)          @det984 det2171 det2170 det994
mxx (5, 5) (3, 5)             @det3149 det3148 det1717 det1720
mzz (29, 4) (29, 2)           @det2827 det2826 det1555 det1558
mzz (13, -26) (13, -28)       @det2902 det2907 det5934
mzz (11, 26) (11, 28)         @det3391 det3397 det3405 det3406 det3401
mzz (3, 8) (3, 10)            @det2661 det2665 det2660 det2658
mzz (25, 16) (25, 14)         @det2283 det2282 det1360 det1363
mxx (13, 25) (11, 25)         @det1496 det3391 det3397 det1494
mzz (1, 8) (1, 10)            @det2661 det2665 det3918 det3922
mzz (21, -20) (21, -22)       @det3749 det3748 det2509 det2512
mzz (5, -20) (7, -20)         @det5586 det5594
mxx (21, -13) (19, -13)       @det3523 det3525 det3527 det3528
mxx (25, -11) (23, -11)       @det1944 det1951 det2300 det2303
mxx (27, 19) (27, 17)         @det5042 det5050
mzz (3, -10) (3, -8)          @det4842 det4852 det4951 det4950
mxx (21, -7) (19, -7)         @det5324 det5322 det4240 det4242
mzz (13, 14) (13, 16)         @det4987 det4986 det987 det995
mzz (21, 2) (21, 4)           @det1247 det1253 det4968 det4969
mxx (-1, 7) (1, 7)            @det3355 det3359 det3918 det3922
mzz (19, -10) (19, -8)        @det5324 det5322 det3865 det3869
mzz (29, 14) (31, 14)         @det105 det101
mzz (11, -22) (11, -20)       @det3601 det3604 det3605 det3600
mzz (5, -14) (5, -16)         @det5687 det4374 det4376
mxx (21, -29) (19, -29)       @det5164 det5156 det5159 det5165 det5160
mzz (3, -14) (1, -14)         @det4845 det4851
mxx (21, 11) (19, 11)         @det550 det555 det3731 det3730
mxx (13, -23) (11, -23)       @det3601 det2905 det2909 det3600
mxx (-1, -7) (1, -7)          @det3490 det3491 det6002
mzz (27, -8) (27, -10)        @det2305 det2307 det5305 det5306
mxx (15, -7) (17, -7)         @det2019 det2025 det4500 det4501
mzz (7, 4) (7, 2)             @det321 det328 det331 det324
mzz (33, -4) (33, -2)         @det2393 det2398 det2403 det2397
mxx (7, -19) (9, -19)         @det5848 det4372 det4375
mxx (13, 5) (11, 5)           @det415 det420 det719 det721
mzz (1, -10) (1, -8)          @det5723 det4842 det4852
mxx (3, 7) (5, 7)             @det2660 det2658 det1717 det1720
mzz (19, 14) (19, 16)         @det2715 det265 det272 det2713
mxx (29, -11) (27, -11)       @det1763 det5305 det5306 det1765
mxx (9, 5) (7, 5)             @det321 det329 det332 det324
mzz (7, 16) (7, 14)           @det2739 det2741 det2732 det2734
mxx (-1, -1) (1, -1)          @det3489 det3057 det3065 det3487
mxx (29, -5) (27, -5)         @det2359 det3185 det3186 det2358
mxx (37, -5) (35, -5)         @det2966 det2959 det2971 det2972 det2961
mxx (17, -31) (15, -31)       @det4594 det4596 det5743
mxx (33, -11) (31, -11)       @det4734 det4730 det4725 det4735 det4727
mzz (9, -4) (9, -2)           @det4519 det1400 det1403 det4518
mxx (21, -17) (19, -17)       @det3523 det3525 det929 det931
mzz (21, -26) (21, -28)       @det5161 det5156 det5159 det5162 det5163
mzz (27, 2) (27, 4)           @det2832 det2827 det2826 det2830
mzz (11, 8) (11, 10)          @det418 det423 det1077 det1078
mxx (21, -1) (19, -1)         @det4238 det4239 det1249 det1252
mxx (27, 13) (29, 13)         @det6040 det7 det12
mxx (17, -19) (15, -19)       @det839 det844 det833 det836
mzz (15, -10) (15, -8)        @det2075 det2079 det4500 det4501
mxx (19, 13) (21, 13)         @det550 det555 det2715 det2713
mxx (17, -17) (15, -17)       @det839 det844 det5005 det5004
mxx (7, -13) (9, -13)         @det4368 det4370 det2550 det2557
mzz (19, 8) (19, 10)          @det3731 det2172 det2173 det3730
mxx (17, 29) (15, 29)         @det4316 det4312 det4314 det4317
mzz (17, -28) (17, -26)       @det4592 det1887 det1893 det4595
mzz (7, 10) (7, 8)            @det1306 det1308 det1302 det1305
mzz (17, 28) (17, 26)         @det4316 det4312 det4147 det4153
mxx (35, 5) (35, 7)           @det1645 det1647
mzz (29, -2) (29, -4)         @det3185 det3186 det2396 det2404
mxx (19, 31) (19, 29)         @det5439 det5445
mxx (9, -23) (9, -25)         @det5510 det5519
mxx (5, -11) (3, -11)         @det4847 det4849 det4951 det4950
mzz (5, 14) (5, 16)           @det3226 det3223 det2741 det2739
mzz (11, -4) (11, -2)         @det1400 det1403 det1398 det1397
mxx (13, 17) (11, 17)         @det1456 det4987 det4986 det1454
mzz (15, -4) (15, -2)         @det777 det781 det2021 det2018
mxx (9, 7) (7, 7)             @det329 det332 det1302 det1305
mxx (5, -19) (5, -17)         @det5589 det5595
mxx (29, 1) (27, 1)           @det2831 det2833 det2827 det2826
mxx (3, 1) (5, 1)             @det3052 det3067 det3149 det3148
mxx (21, -25) (19, -25)       @det5156 det5159 det1890 det1894
mxx (25, 17) (23, 17)         @det2283 det2282 det2227 det2231
mzz (17, 22) (17, 20)         @det169 det172 det173 det181
mxx (5, -13) (3, -13)         @det5800 det4847 det4849
mxx (17, -1) (15, -1)         @det782 det2021 det2018 det776
mzz (11, 20) (11, 22)         @det1495 det1490 det1492 det1497
mzz (29, -14) (29, -16)       @det1766 det1767 det1764 det1760 det1756
mxx (13, -13) (11, -13)       @det4574 det2552 det2559 det4575
mzz (19, 32) (17, 32)         @det5440 det5444
mzz (35, 8) (33, 8)           @det1643 det1650
mxx (17, 31) (15, 31)         @det4314 det4317 det5858
mzz (27, -14) (27, -16)       @det1757 det1770 det1760 det1756
mxx (37, -1) (35, -1)         @det2962 det2970 det2966 det2959
mxx (5, 11) (3, 11)           @det2660 det2658 det2663 det2664
mxx (13, -31) (13, -29)       @det5366 det5370
mzz (3, 2) (3, 4)             @det3066 det3149 det3148 det3061
mzz (-5, 2) (-5, 4)           @det618 det604 det607 det619 det615
mzz (23, -16) (23, -14)       @det1950 det1953 det1948 det1945
mzz (33, 2) (33, 4)           @det1554 det1559 det1552 det1548
mzz (9, 10) (9, 8)            @det418 det423 det1302 det1305
mzz (15, -28) (15, -26)       @det4592 det2902 det2907 det4595
mzz (23, 22) (23, 20)         @det2233 det5678 det2229
mzz (-3, -8) (-1, -8)         @det4427 det4435
mzz (17, -10) (17, -8)        @det4500 det4501 det3865 det3869
mxx (17, 1) (15, 1)           @det782 det1099 det1095 det776
mxx (9, -11) (7, -11)         @det3993 det3995 det2550 det2557
mzz (35, 2) (35, 4)           @det1554 det1559 det5886
mzz (17, 8) (17, 10)          @det2171 det2170 det2172 det2173
mxx (11, 7) (13, 7)           @det415 det420 det1077 det1078
mxx (13, -11) (11, -11)       @det2552 det2559 det2641 det2640
mzz (9, -22) (9, -20)         @det5705 det3604 det3605
mxx (31, 11) (31, 13)         @det97 det103
mxx (25, 7) (23, 7)           @det479 det472 det481 det475
mxx (17, -25) (15, -25)       @det4592 det837 det841 det4595
mzz (13, -8) (13, -10)        @det2075 det2079 det2641 det2640
mzz (25, -4) (25, -2)         @det1162 det1154 det1152 det1160
mzz (15, -22) (15, -20)       @det838 det843 det833 det836
mzz (15, -32) (13, -32)       @det5364 det5367
mxx (9, 1) (7, 1)             @det321 det330 det333 det324
mzz (23, 16) (23, 14)         @det552 det2283 det2282 det549
mxx (21, 17) (19, 17)         @det270 det2715 det2713 det268
mzz (13, 26) (13, 28)         @det3391 det3397 det3398 det3402
mzz (3, 14) (3, 16)           @det3232 det3229 det3226 det3223 det3233
mxx (-1, 5) (1, 5)            @det3355 det3359 det3358 det3356
mxx (17, -29) (15, -29)       @det4592 det4594 det4596 det4595
mzz (11, -10) (11, -8)        @det2545 det2556 det2641 det2640
mxx (21, 25) (19, 25)         @det4152 det5669 det4149
mxx (11, 13) (13, 13)         @det996 det4987 det4986 det989
mzz (7, -2) (7, -4)           @det4519 det4054 det4057 det4518
mxx (25, -23) (23, -23)       @det3792 det3791 det3784 det3795 det3796
mxx (5, -1) (3, -1)           @det3052 det3067 det4800 det4801
mxx (13, 19) (11, 19)         @det1456 det1495 det1490 det1454
mxx (17, -23) (15, -23)       @det841 det833 det836 det837
mxx (25, 19) (23, 19)         @det5915 det2227 det2231
mzz (23, -4) (23, -2)         @det1151 det1163 det1154 det1152
mzz (27, 14) (27, 16)         @det5771 det1360 det1363
mzz (19, 2) (19, 4)           @det1100 det1101 det4968 det4969
mzz (19, 20) (19, 22)         @det4202 det173 det181 det4203
mxx (25, -5) (23, -5)         @det1157 det1164 det1154 det1152
mxx (1, -5) (-1, -5)          @det3489 det3490 det3491 det3487
mzz (9, 22) (9, 20)           @det4654 det4652 det1492 det1497
mzz (-3, -2) (-3, -4)         @det3319 det3322 det5714
mxx (9, 19) (7, 19)           @det2733 det2740 det4654 det4652
mzz (-1, 8) (-1, 10)          @det3918 det3922 det3926 det3925 det3927
mxx (17, 13) (15, 13)         @det4220 det4221 det990 det993
mxx (21, 5) (19, 5)           @det2112 det2117 det4968 det4969
mxx (19, 7) (21, 7)           @det2112 det2117 det3731 det3730
mxx (13, -7) (11, -7)         @det1401 det1402 det2641 det2640
mxx (17, 11) (15, 11)         @det2171 det2170 det990 det993
mzz (13, -20) (13, -22)       @det3601 det838 det843 det3600
mzz (21, -2) (21, -4)         @det4238 det4239 det1163 det1151
mzz (33, -10) (33, -8)        @det4730 det4725 det4732 det4733 det4731
mxx (33, 1) (31, 1)           @det1549 det1552 det1548 det1556
mzz (7, -16) (7, -14)         @det4368 det4370 det4374 det4376
mzz (23, 10) (23, 8)          @det482 det472 det475 det478
mxx (33, -1) (31, -1)         @det2393 det1549 det1556 det2397
mxx (29, -13) (27, -13)       @det1763 det1760 det1756 det1765
mzz (25, 8) (25, 10)          @det472 det475 det10 det14
mxx (-5, 1) (-3, 1)           @det614 det617 det604 det607
mzz (31, -10) (31, -8)        @det2474 det4725 det4730 det2471
mzz (13, -2) (13, -4)         @det777 det781 det1398 det1397
mzz (23, -22) (23, -20)       @det3791 det3784 det2509 det2512
mzz (21, 26) (23, 26)         @det5233 det5240
mzz (19, -26) (19, -28)       @det5156 det5159 det1893 det1887
mxx (29, -17) (27, -17)       @det1768 det1754 det1769 det1760 det1756
mxx (23, 23) (23, 25)         @det5234 det5239
mzz (31, 8) (31, 10)          @det9 det5809 det13
mxx (7, -1) (9, -1)           @det4519 det330 det333 det4518
mxx (25, 1) (23, 1)           @det1159 det1161 det3693 det3694
mzz (9, -10) (9, -8)          @det2545 det3993 det3995 det2556
mxx (5, -7) (3, -7)           @det4051 det4058 det4951 det4950
mxx (3, 13) (5, 13)           @det3226 det3223 det2663 det2664
mzz (13, 8) (13, 10)          @det984 det1077 det1078 det994
mzz (3, -4) (3, -2)           @det3058 det4800 det4801 det3063
mzz (25, -10) (25, -8)        @det2305 det2307 det2300 det2303
mzz (21, 14) (21, 16)         @det552 det2715 det2713 det549
mxx (29, 7) (27, 7)           @det1 det3 det4 det11
mxx (21, -5) (19, -5)         @det4238 det4239 det4240 det4242
mzz (21, -14) (21, -16)       @det3523 det3525 det1950 det1953
mzz (25, -22) (25, -20)       @det3793 det3790 det3794 det3791 det3784
mxx (3, -5) (5, -5)           @det4051 det4058 det4800 det4801
mzz (21, -8) (21, -10)        @det5324 det5322 det2302 det2306
mzz (19, -14) (19, -16)       @det3523 det3525 det933 det926
mxx (17, 23) (15, 23)         @det169 det172 det178 det180
mzz (25, 2) (25, 4)           @det2832 det3693 det3694 det2830
mzz (11, 2) (11, 4)           @det322 det334 det719 det721
mzz (31, -4) (31, -2)         @det2393 det2396 det2404 det2397
mxx (21, -23) (19, -23)       @det3749 det3748 det1890 det1894
mxx (13, 11) (11, 11)         @det996 det1077 det1078 det989
mxx (29, -1) (27, -1)         @det2831 det2833 det3185 det3186
mzz (19, -4) (19, -2)         @det4238 det4239 det2024 det2023

--------          8
mxx (7, 2) (5, 2)             @det328 det331 det4817 det4819
mzz (9, -7) (9, -5)           @det4537 det3999 det4001 det4536
mxx (7, -16) (5, -16)         @det5587 det5592 det4374 det4376
mzz (9, 11) (9, 13)           @det1307 det1309 det4126 det4128
mxx (35, 8) (33, 8)           @det1642 det1643 det1650 det1639 det1648
mzz (15, 23) (15, 25)         @det4296 det178 det180 det4294
mzz (31, 5) (31, 7)           @det3203 det3204 det1557 det1551
mzz (17, -23) (17, -25)       @det841 det1888 det1892 det837
mxx (13, 26) (15, 26)         @det4296 det3398 det3402 det4294
mzz (13, -31) (13, -29)       @det5361 det5368 det5370 det5365 det5366
mxx (17, -28) (19, -28)       @det5819 det1887 det1893
mzz (1, 7) (1, 5)             @det3355 det4555 det4556 det3359
mzz (19, -13) (19, -11)       @det3866 det3860 det3527 det3528
mzz (9, -17) (9, -19)         @det5116 det5117 det4372 det4375
mzz (25, 11) (25, 13)         @det474 det480 det1358 det1361
mzz (7, -13) (7, -11)         @det5341 det5342 det2550 det2557
mxx (3, -10) (1, -10)         @det4848 det4842 det4852 det4841
mzz (17, 5) (17, 7)           @det1102 det2205 det2208 det1098
mxx (7, 4) (5, 4)             @det1718 det328 det331 det1715
mzz (25, -17) (25, -19)       @det1947 det1952 det6022
mzz (31, 11) (31, 13)         @det97 det96 det99 det102 det103
mxx (3, 8) (1, 8)             @det2661 det2665 det4555 det4556
mxx (29, 14) (31, 14)         @det102 det100 det96 det105 det101
mxx (19, -26) (17, -26)       @det1887 det1893 det1888 det1892
mxx (15, -32) (13, -32)       @det5361 det5362 det5367 det5368 det5364
mxx (31, -10) (29, -10)       @det2474 det2471 det5954
mzz (17, 23) (17, 25)         @det178 det180 det4148 det4151
mzz (5, 11) (5, 13)           @det2663 det4350 det4351 det2664
mzz (11, -25) (11, -23)       @det5512 det5517 det2905 det2909
mxx (-3, -2) (-1, -2)         @det3319 det3322 det3318 det3321
mxx (15, -22) (13, -22)       @det2906 det838 det843 det2903
mzz (27, -1) (27, 1)          @det2831 det2833 det3166 det3167
mxx (13, 8) (15, 8)           @det984 det1867 det1868 det994
mxx (27, 2) (25, 2)           @det2832 det3166 det3167 det2830
mxx (23, -22) (21, -22)       @det2509 det2512 det5993
mxx (19, 10) (17, 10)         @det3710 det3713 det2172 det2173
mxx (3, 4) (1, 4)             @det3066 det4555 det4556 det3061
mzz (13, -19) (13, -17)       @det3658 det3656 det3606 det3602
mzz (15, -23) (15, -25)       @det2906 det837 det841 det2903
mzz (21, -19) (21, -17)       @det2511 det929 det931 det2508
mxx (3, 14) (3, 16)           @det3229 det3233
mzz (7, -19) (7, -17)         @det5587 det5592 det4372 det4375
mzz (1, 1) (1, -1)            @det3057 det3065 det3053 det3062
mxx (15, 16) (13, 16)         @det1452 det1457 det987 det995
mxx (13, 2) (15, 2)           @det773 det779 det723 det725
mzz (21, -1) (21, 1)          @det1249 det1252 det1246 det1251
mzz (25, -23) (23, -23)       @det3792 det3796
mzz (25, 5) (25, 7)           @det479 det3297 det3299 det481
mzz (7, 11) (7, 13)           @det1307 det1309 det4350 det4351
mzz (-5, 1) (-5, -1)          @det614 det617 det5975
mzz (29, -13) (29, -11)       @det5791 det1763 det1765
mxx (15, 28) (13, 28)         @det3398 det3402 det5762
mxx (11, -10) (9, -10)        @det2554 det2545 det2556 det2546
mxx (11, 20) (9, 20)          @det2806 det2808 det1492 det1497
mxx (27, 4) (25, 4)           @det2832 det3297 det3299 det2830
mzz (23, 11) (23, 13)         @det474 det480 det546 det553
mxx (35, 4) (33, 4)           @det1554 det1559 det1639 det1648
mxx (21, -26) (21, -28)       @det5161 det5163
mzz (11, 7) (11, 5)           @det415 det420 det416 det421
mzz (3, -13) (3, -11)         @det4848 det4847 det4849 det4841
mxx (-1, 8) (-1, 10)          @det3925 det3927
mzz (13, 5) (13, 7)           @det415 det420 det1867 det1868
mxx (23, 4) (21, 4)           @det1247 det1253 det2113 det2116
mxx (25, -10) (27, -10)       @det2305 det2307 det3579 det3581
mxx (3, -8) (1, -8)           @det4842 det4852 det5134 det5136
mzz (23, -17) (23, -19)       @det2511 det1947 det1952 det2508
mxx (13, -20) (15, -20)       @det838 det843 det3656 det3658
mzz (23, 17) (23, 19)         @det2225 det2230 det2227 det2231
mzz (13, 25) (13, 23)         @det1496 det4296 det4294 det1494
mzz (33, -5) (33, -7)         @det2401 det5925 det2402
mxx (11, -16) (9, -16)        @det5116 det5117 det2553 det2555
mzz (31, -5) (31, -7)         @det2468 det2473 det2401 det2402
mxx (21, 26) (23, 26)         @det5238 det5232 det5240 det5229 det5233
mxx (27, 14) (25, 14)         @det1358 det1361 det1360 det1363
mzz (29, -17) (27, -17)       @det1754 det1768
mzz (19, -19) (19, -17)       @det924 det930 det931 det929
mzz (5, -7) (5, -5)           @det4049 det4058 det4056 det4051
mzz (13, 11) (13, 13)         @det996 det981 det992 det989
mxx (9, 10) (11, 10)          @det418 det423 det4126 det4128
mzz (17, 1) (17, -1)          @det782 det3766 det3767 det776
mxx (31, 8) (29, 8)           @det3203 det3204 det9 det13
mxx (23, -4) (21, -4)         @det1151 det1163 det4274 det4276
mzz (11, 1) (11, -1)          @det720 det724 det2149 det2152
mxx (21, -8) (23, -8)         @det2302 det2306 det4274 det4276
mxx (9, 16) (11, 16)          @det2736 det2742 det2806 det2808
mzz (15, 29) (15, 31)         @det5859 det4314 det4317
mzz (21, 11) (21, 13)         @det550 det555 det546 det553
mxx (5, 14) (7, 14)           @det2739 det2741 det4350 det4351
mxx (25, -22) (25, -20)       @det3790 det3794
mxx (25, 16) (27, 16)         @det5040 det5049 det1360 det1363
mxx (11, 2) (9, 2)            @det322 det334 det2149 det2152
mxx (15, 10) (13, 10)         @det984 det981 det992 det994
mxx (23, 10) (21, 10)         @det482 det546 det553 det478
mxx (25, -16) (27, -16)       @det5896 det1757 det1770
mzz (25, -11) (25, -13)       @det1951 det1944 det3579 det3581
mzz (27, 13) (27, 11)         @det1358 det1361 det7 det12
mxx (29, -14) (29, -16)       @det1766 det1764
mzz (19, 19) (19, 17)         @det263 det269 det270 det268
mxx (19, 2) (17, 2)           @det3766 det3767 det1100 det1101
mxx (19, 32) (17, 32)         @det5440 det5443 det5441 det5444 det5434
mxx (23, 16) (21, 16)         @det552 det2225 det2230 det549
mzz (11, -13) (11, -11)       @det2554 det2552 det2559 det2546
mxx (-5, 2) (-5, 4)           @det615 det619
mxx (29, -2) (31, -2)         @det2881 det2884 det2396 det2404
mzz (-1, 7) (-1, 5)           @det3355 det3359 det5906
mxx (21, -14) (23, -14)       @det3562 det1950 det1953 det3561
mzz (9, 5) (9, 7)             @det329 det332 det416 det421
mxx (7, -4) (5, -4)           @det4049 det4056 det4057 det4054
mzz (5, 5) (5, 7)             @det1718 det1715 det1717 det1720
mzz (-1, -5) (-1, -7)         @det3490 det3491 det4426 det4432
mxx (27, -14) (25, -14)       @det1757 det1770 det3579 det3581
mzz (11, 29) (13, 29)         @det3400 det3404
mzz (19, 13) (19, 11)         @det3710 det3713 det555 det550
mxx (25, -4) (27, -4)         @det1162 det2356 det2360 det1160
mxx (19, 4) (17, 4)           @det2205 det2208 det1100 det1101
mzz (13, -25) (13, -23)       @det2906 det2905 det2909 det2903
mxx (21, -2) (23, -2)         @det1151 det1163 det1246 det1251
mxx (19, 14) (17, 14)         @det3710 det3713 det265 det272
mxx (11, -8) (9, -8)          @det4537 det2545 det2556 det4536
mxx (27, -8) (25, -8)         @det2305 det2307 det2356 det2360
mzz (29, -7) (29, -5)         @det2359 det2468 det2473 det2358
mzz (11, 13) (11, 11)         @det996 det4126 det4128 det989
mzz (17, -5) (17, -7)         @det2019 det2025 det4629 det4630
mzz (11, -5) (11, -7)         @det4537 det1401 det1402 det4536
mxx (19, 26) (17, 26)         @det4147 det4153 det4148 det4151
mxx (11, -26) (9, -26)        @det5517 det5516 det5512 det5515 det5520
mzz (3, 1) (3, -1)            @det3052 det3067 det3053 det3062
mxx (17, 28) (19, 28)         @det5443 det4147 det4153 det5434
mzz (-3, 5) (-5, 5)           @det606 det620
mxx (3, 2) (1, 2)             @det3066 det3053 det3062 det3061
mzz (35, -1) (35, 1)          @det2962 det2970 det4106 det4109
mxx (7, -8) (5, -8)           @det4049 det4056 det3998 det4000
mzz (15, -13) (15, -11)       @det3862 det3868 det5022 det5023
mxx (35, 2) (33, 2)           @det1554 det1559 det4106 det4109
mxx (11, -2) (9, -2)          @det1400 det1403 det2149 det2152
mxx (11, -20) (9, -20)        @det5116 det5117 det3604 det3605
mzz (1, 11) (-1, 11)          @det3921 det3929
mxx (27, 20) (25, 20)         @det5045 det5040 det5047 det5049 det5051
mzz (9, 17) (9, 19)           @det2733 det2740 det2806 det2808
mxx (7, 16) (5, 16)           @det2739 det6012 det2741
mzz (25, -5) (25, -7)         @det1157 det1164 det2356 det2360
mxx (27, 10) (25, 10)         @det1358 det1361 det10 det14
mxx (-3, 2) (-1, 2)           @det613 det616 det3318 det3321
mzz (9, -11) (9, -13)         @det2554 det2550 det2557 det2546
mzz (15, 17) (15, 19)         @det1452 det1457 det179 det182
mzz (23, -7) (23, -5)         @det1157 det1164 det4274 det4276
mxx (33, -10) (33, -8)        @det4731 det4732
mxx (17, 16) (19, 16)         @det263 det269 det265 det272
mxx (13, 20) (15, 20)         @det1452 det1457 det177 det183
mxx (15, -10) (13, -10)       @det2075 det2079 det5022 det5023
mzz (21, 25) (21, 23)         @det4152 det5229 det5238 det4149
mxx (11, 4) (9, 4)            @det322 det334 det416 det421
mxx (21, -20) (23, -20)       @det2511 det2509 det2512 det2508
mzz (13, -7) (13, -5)         @det1401 det1402 det2074 det2078
mxx (-3, -8) (-1, -8)         @det4427 det4426 det4428 det4435 det4432
mxx (31, 2) (29, 2)           @det2881 det2884 det1555 det1558
mxx (27, 8) (25, 8)           @det3297 det3299 det10 det14
mzz (17, -11) (17, -13)       @det3862 det3868 det3860 det3866
mzz (-3, -7) (-3, -5)         @det4429 det4433 det4430 det4426 det4432
mxx (7, 22) (7, 20)           @det4651 det4658
mzz (7, -7) (7, -5)           @det4049 det4056 det3999 det4001
mxx (21, 8) (23, 8)           @det482 det2113 det2116 det478
mzz (11, 23) (11, 25)         @det1496 det5660 det1494
mxx (37, -2) (37, -4)         @det2967 det2968
mxx (7, -2) (5, -2)           @det4054 det4057 det4817 det4819
mzz (23, 23) (23, 25)         @det5239 det5238 det5234 det5236 det5229
mxx (15, -28) (13, -28)       @det2902 det2907 det5361 det5368
mxx (13, -8) (15, -8)         @det2075 det2079 det2074 det2078
mxx (19, -14) (17, -14)       @det926 det933 det3860 det3866
mzz (29, 5) (29, 7)           @det3203 det3204 det4 det11
mzz (15, -29) (15, -31)       @det4594 det4596 det5361 det5368
mzz (33, 1) (33, -1)          @det1549 det1556 det4106 det4109
mzz (5, 17) (3, 17)           @det3222 det3230
mzz (15, 5) (15, 7)           @det1102 det1867 det1868 det1098
mzz (11, 19) (11, 17)         @det1456 det2806 det2808 det1454
mzz (27, -13) (27, -11)       @det1763 det3579 det3581 det1765
mxx (17, 22) (19, 22)         @det173 det181 det4148 det4151
mzz (3, 7) (3, 5)             @det4555 det4556 det1717 det1720
mxx (33, -4) (35, -4)         @det5733 det2398 det2403
mzz (7, -1) (7, 1)            @det330 det333 det4817 det4819
mxx (11, 14) (9, 14)          @det2736 det2742 det4126 det4128
mxx (29, 10) (31, 10)         @det96 det102 det9 det13
mxx (3, -4) (1, -4)           @det3058 det5134 det5136 det3063
mxx (13, 14) (15, 14)         @det981 det992 det987 det995
mzz (25, 17) (25, 19)         @det5040 det5049 det2227 det2231
mxx (15, -16) (13, -16)       @det3655 det3659 det3656 det3658
mzz (31, 1) (31, -1)          @det2881 det2884 det1549 det1556
mxx (19, -2) (17, -2)         @det2024 det3766 det3767 det2023
mzz (19, 25) (19, 23)         @det4152 det4151 det4148 det4149
mzz (19, -1) (19, 1)          @det3766 det3767 det1252 det1249
mzz (5, -1) (5, 1)            @det3052 det3067 det4817 det4819
mzz (23, 5) (23, 7)           @det479 det2113 det2116 det481
mxx (23, -10) (21, -10)       @det3562 det2302 det2306 det3561
mxx (21, 20) (23, 20)         @det2233 det2225 det2230 det2229
mzz (21, -7) (21, -5)         @det4240 det4242 det4274 det4276
mzz (27, 5) (27, 7)           @det3297 det3299 det4 det11
mzz (23, -11) (23, -13)       @det3562 det1944 det1951 det3561
mxx (11, 26) (11, 28)         @det3401 det3406
mxx (13, -2) (15, -2)         @det777 det781 det773 det779
mxx (21, 14) (23, 14)         @det552 det546 det553 det549
mxx (5, -20) (7, -20)         @det5585 det5592 det5594 det5586 det5587
mxx (15, 4) (13, 4)           @det1867 det1868 det723 det725
mxx (11, -4) (9, -4)          @det4537 det1400 det1403 det4536
mxx (15, 22) (13, 22)         @det4296 det177 det183 det4294
mzz (27, 19) (27, 17)         @det5042 det5040 det5044 det5049 det5050
mzz (13, -13) (13, -11)       @det2552 det2559 det5022 det5023
mxx (31, -4) (29, -4)         @det2468 det2473 det2396 det2404
mzz (3, -5) (3, -7)           @det4051 det4058 det5134 det5136
mzz (17, 29) (17, 31)         @det5443 det4314 det4317 det5434
mxx (35, -2) (33, -2)         @det2398 det2403 det4106 det4109
mxx (19, -4) (17, -4)         @det2024 det4629 det4630 det2023
mxx (13, -26) (15, -26)       @det2906 det2902 det2907 det2903
mxx (27, -2) (25, -2)         @det1162 det3166 det3167 det1160
mxx (3, 10) (1, 10)           @det2661 det2665 det5964
mzz (19, -7) (19, -5)         @det4240 det4242 det4630 det4629
mxx (21, 2) (23, 2)           @det1247 det1253 det1246 det1251
mzz (11, -19) (11, -17)       @det5116 det5117 det3602 det3606
mzz (21, -29) (19, -29)       @det5160 det5165
mxx (3, -14) (1, -14)         @det4844 det4848 det4851 det4845 det4841
mzz (9, 1) (9, -1)            @det330 det333 det2149 det2152
mxx (29, -8) (31, -8)         @det2474 det2468 det2473 det2471
mxx (7, -10) (5, -10)         @det5341 det5342 det3998 det4000
mzz (17, -29) (17, -31)       @det4594 det4596 det5744
mxx (19, -8) (17, -8)         @det4629 det4630 det3865 det3869
mxx (13, -14) (15, -14)       @det3655 det3659 det5022 det5023
mzz (15, 1) (15, -1)          @det782 det773 det779 det776
mzz (15, 11) (15, 13)         @det981 det992 det990 det993
mzz (1, -5) (1, -7)           @det3490 det3491 det5134 det5136
mxx (19, -10) (17, -10)       @det3860 det3866 det3865 det3869
mxx (11, 8) (9, 8)            @det418 det423 det416 det421
mzz (7, 17) (7, 19)           @det2733 det2740 det5781
mzz (21, 5) (21, 7)           @det2112 det2117 det2113 det2116
mxx (11, -14) (9, -14)        @det2554 det2553 det2555 det2546
mzz (17, -17) (17, -19)       @det839 det924 det930 det844
mzz (19, -25) (19, -23)       @det1890 det1888 det1892 det1894
mzz (5, -13) (5, -11)         @det5341 det5342 det4847 det4849
mzz (17, 17) (17, 19)         @det263 det269 det179 det182
mzz (37, -5) (35, -5)         @det2961 det2972
mzz (33, -11) (31, -11)       @det4727 det4735
mzz (29, -1) (29, 1)          @det2831 det2833 det2881 det2884
mzz (9, 23) (7, 23)           @det4655 det4656
mxx (9, 22) (11, 22)          @det5829 det1492 det1497
mxx (29, 4) (31, 4)           @det3203 det3204 det1555 det1558
mzz (21, 19) (21, 17)         @det270 det2225 det2230 det268
mxx (23, -16) (21, -16)       @det2511 det1950 det1953 det2508
mzz (33, 7) (33, 5)           @det1551 det1557 det1639 det1648
mzz (19, 7) (19, 5)           @det2112 det2117 det2208 det2205
mxx (-3, 4) (-1, 4)           @det613 det616 det5877
mxx (19, 8) (17, 8)           @det2205 det2208 det2172 det2173
mxx (23, 22) (21, 22)         @det2233 det5229 det5238 det2229
mxx (11, -22) (9, -22)        @det5512 det5517 det3604 det3605
mxx (17, -22) (19, -22)       @det840 det842 det1888 det1892
mzz (7, 5) (7, 7)             @det1718 det329 det332 det1715
mzz (35, 5) (35, 7)           @det1647 det1645 det1639 det1646 det1648
mxx (3, -2) (1, -2)           @det3058 det3053 det3062 det3063
mzz (21, -25) (21, -23)       @det5839 det1890 det1894
mzz (-1, 1) (-1, -1)          @det3057 det3065 det3318 det3321
mzz (19, 31) (19, 29)         @det5438 det5443 det5445 det5439 det5434
mzz (9, -23) (9, -25)         @det5517 det5510 det5512 det5513 det5519
mzz (37, -1) (37, 1)          @det2962 det2970 det6051
mzz (15, -17) (15, -19)       @det839 det844 det3656 det3658
mzz (13, -1) (13, 1)          @det720 det724 det773 det779
mzz (25, 1) (25, -1)          @det1159 det1161 det3166 det3167
mzz (29, 11) (29, 13)         @det96 det102 det7 det12
mxx (-1, -4) (-3, -4)         @det3319 det3322 det4426 det4432
mzz (5, -19) (5, -17)         @det5595 det5589 det5592 det5591 det5587
mzz (17, 11) (17, 13)         @det3710 det3713 det990 det993
mzz (1, -11) (1, -13)         @det4848 det4853 det4838 det4840 det4841
mzz (13, 19) (13, 17)         @det1456 det1452 det1457 det1454
mzz (27, -7) (27, -5)         @det2359 det2356 det2360 det2358
mxx (7, 8) (5, 8)             @det1718 det1306 det1308 det1715
mxx (15, -4) (13, -4)         @det777 det781 det2074 det2078
mxx (7, 10) (5, 10)           @det1306 det1308 det4350 det4351
mzz (23, 1) (23, -1)          @det1159 det1161 det1246 det1251
mzz (3, 13) (3, 11)           @det5944 det2663 det2664
mxx (19, -20) (17, -20)       @det840 det842 det924 det930
mzz (15, -7) (15, -5)         @det2019 det2025 det2074 det2078
mxx (5, -14) (7, -14)         @det5341 det5342 det4374 det4376
mxx (19, 20) (17, 20)         @det263 det269 det173 det181
mzz (-3, -1) (-3, 1)          @det614 det617 det3318 det3321
mzz (21, -13) (21, -11)       @det3562 det3527 det3528 det3561
mxx (17, -16) (19, -16)       @det926 det933 det924 det930

--------          9
myy (21, 4) (21, 5)           @det2113 det2115
myy (3, 1) (3, 2)             @det3053 det3064
myy (19, 22) (19, 23)         @det4148 det4150
myy (35, 8) (35, 7)           @det1639 det1649
myy (9, -11) (9, -10)         @det2546 det2558
myy (17, 25) (17, 26)         @det4148 det4150
myy (9, -1) (9, -2)           @det2151 det2149
myy (-1, 1) (-1, 2)           @det3318 det3320
myy (5, -11) (5, -10)         @det5341 det5343
myy (25, 19) (25, 20)         @det5040 det5048
myy (5, -20) (5, -19)         @det5587 det5593
myy (11, 10) (11, 11)         @det4126 det4127
myy (27, 2) (27, 1)           @det3166 det3168
myy (-3, -5) (-3, -4)         @det4426 det4434
myy (3, 4) (3, 5)             @det4557 det4555
myy (11, -1) (11, -2)         @det2151 det2149
myy (27, -5) (27, -4)         @det2361 det2356
myy (17, 11) (17, 10)         @det3710 det3712
myy (21, -17) (21, -16)       @det2510 det2508
myy (27, 19) (27, 20)         @det5040 det5048
myy (35, 2) (35, 1)           @det4106 det4108
myy (19, -20) (19, -19)       @det932 det924
myy (7, -11) (7, -10)         @det5341 det5343
myy (35, -1) (35, -2)         @det4106 det4108
myy (21, 2) (21, 1)           @det1246 det1250
myy (11, -16) (11, -17)       @det5116 det5118
myy (5, 1) (5, 2)             @det4817 det4820
myy (15, -20) (15, -19)       @det3656 det3660
myy (17, 5) (17, 4)           @det2205 det2207
myy (21, 19) (21, 20)         @det2225 det2232
myy (11, 4) (11, 5)           @det422 det416
myy (19, -17) (19, -16)       @det932 det924
myy (31, 7) (31, 8)           @det3203 det3205
myy (17, 1) (17, 2)           @det3766 det3768
myy (21, -20) (21, -19)       @det2510 det2508
myy (17, -14) (17, -13)       @det3860 det3867
myy (7, -8) (7, -7)           @det4049 det4055
myy (21, -11) (21, -10)       @det3563 det3561
myy (19, 2) (19, 1)           @det3766 det3768
myy (19, 4) (19, 5)           @det2205 det2207
myy (15, 10) (15, 11)         @det981 det991
myy (9, 13) (9, 14)           @det4126 det4127
myy (5, -8) (5, -7)           @det4049 det4055
myy (15, 16) (15, 17)         @det1452 det1455
myy (21, -5) (21, -4)         @det4274 det4277
myy (15, 25) (15, 26)         @det4295 det4294
myy (13, 14) (13, 13)         @det981 det991
myy (9, -14) (9, -13)         @det2546 det2558
myy (19, 19) (19, 20)         @det263 det271
myy (15, -29) (15, -28)       @det5361 det5369
myy (11, 7) (11, 8)           @det422 det416
myy (7, 13) (7, 14)           @det4350 det4352
myy (33, 7) (33, 8)           @det1639 det1649
myy (15, 22) (15, 23)         @det4295 det4294
myy (19, -4) (19, -5)         @det4629 det4631
myy (31, -1) (31, -2)         @det2881 det2883
myy (15, -1) (15, -2)         @det780 det773
myy (9, 10) (9, 11)           @det4126 det4127
myy (21, 8) (21, 7)           @det2113 det2115
myy (21, -8) (21, -7)         @det4274 det4277
myy (13, 25) (13, 26)         @det4295 det4294
myy (11, -22) (11, -23)       @det5512 det5518
myy (7, -17) (7, -16)         @det5587 det5593
myy (11, 19) (11, 20)         @det2806 det2809
myy (5, -1) (5, -2)           @det4817 det4820
myy (9, 5) (9, 4)             @det422 det416
myy (9, -26) (9, -25)         @det5512 det5518
myy (17, 7) (17, 8)           @det2205 det2207
myy (23, 16) (23, 17)         @det2225 det2232
myy (-3, 2) (-3, 1)           @det3318 det3320
myy (27, 16) (27, 17)         @det5040 det5048
myy (31, -5) (31, -4)         @det2472 det2468
myy (5, -5) (5, -4)           @det4049 det4055
myy (15, 1) (15, 2)           @det780 det773
myy (3, -10) (3, -11)         @det4841 det4850
myy (7, -13) (7, -14)         @det5341 det5343
myy (9, 16) (9, 17)           @det2806 det2809
myy (15, -23) (15, -22)       @det2903 det2908
myy (25, -14) (25, -13)       @det3579 det3582
myy (15, -13) (15, -14)       @det5022 det5024
myy (29, -8) (29, -7)         @det2472 det2468
myy (13, 10) (13, 11)         @det981 det991
myy (17, -20) (17, -19)       @det932 det924
myy (13, -14) (13, -13)       @det5022 det5024
myy (3, -8) (3, -7)           @det5134 det5137
myy (15, 7) (15, 8)           @det1869 det1867
myy (11, -20) (11, -19)       @det5116 det5118
myy (25, -11) (25, -10)       @det3579 det3582
myy (19, 31) (19, 32)         @det5434 det5442
myy (29, 10) (29, 11)         @det96 det104
myy (27, -11) (27, -10)       @det3579 det3582
myy (9, 7) (9, 8)             @det422 det416
myy (23, 10) (23, 11)         @det546 det554
myy (5, 7) (5, 8)             @det1715 det1719
myy (25, -5) (25, -4)         @det2361 det2356
myy (21, -1) (21, -2)         @det1246 det1250
myy (15, 19) (15, 20)         @det1452 det1455
myy (21, 16) (21, 17)         @det2225 det2232
myy (13, -11) (13, -10)       @det5022 det5024
myy (1, -5) (1, -4)           @det5134 det5137
myy (13, -26) (13, -25)       @det2903 det2908
myy (35, 4) (35, 5)           @det1639 det1649
myy (7, 7) (7, 8)             @det1715 det1719
myy (15, -5) (15, -4)         @det2077 det2074
myy (19, 16) (19, 17)         @det263 det271
myy (11, 1) (11, 2)           @det2151 det2149
myy (13, 16) (13, 17)         @det1452 det1455
myy (27, 8) (27, 7)           @det3297 det3300
myy (29, -1) (29, -2)         @det2881 det2883
myy (33, 4) (33, 5)           @det1639 det1649
myy (1, 1) (1, 2)             @det3053 det3064
myy (23, 4) (23, 5)           @det2113 det2115
myy (23, 25) (23, 26)         @det5237 det5229
myy (19, 10) (19, 11)         @det3710 det3712
myy (25, 7) (25, 8)           @det3297 det3300
myy (11, -5) (11, -4)         @det4536 det4538
myy (7, 10) (7, 11)           @det4350 det4352
myy (17, -1) (17, -2)         @det3766 det3768
myy (7, -19) (7, -20)         @det5587 det5593
myy (19, -8) (19, -7)         @det4629 det4631
myy (23, -14) (23, -13)       @det3563 det3561
myy (5, 10) (5, 11)           @det4350 det4352
myy (31, 5) (31, 4)           @det3203 det3205
myy (13, 8) (13, 7)           @det1869 det1867
myy (-1, -1) (-1, -2)         @det3318 det3320
myy (21, 14) (21, 13)         @det546 det554
myy (17, 31) (17, 32)         @det5434 det5442
myy (23, 22) (23, 23)         @det5237 det5229
myy (33, 1) (33, 2)           @det4106 det4108
myy (19, 13) (19, 14)         @det3710 det3712
myy (17, -5) (17, -4)         @det4629 det4631
myy (31, 13) (31, 14)         @det96 det104
myy (13, -29) (13, -28)       @det5361 det5369
myy (19, -23) (19, -22)       @det1888 det1891
myy (-1, -5) (-1, -4)         @det4426 det4434
myy (1, 4) (1, 5)             @det4557 det4555
myy (27, -14) (27, -13)       @det3579 det3582
myy (11, 13) (11, 14)         @det4126 det4127
myy (9, -17) (9, -16)         @det5116 det5118
myy (7, -1) (7, -2)           @det4817 det4820
myy (11, -14) (11, -13)       @det2546 det2558
myy (29, 7) (29, 8)           @det3203 det3205
myy (3, -14) (3, -13)         @det4841 det4850
myy (3, 7) (3, 8)             @det4557 det4555
myy (17, -26) (17, -25)       @det1888 det1891
myy (11, 16) (11, 17)         @det2806 det2809
myy (13, -31) (13, -32)       @det5361 det5369
myy (27, 4) (27, 5)           @det3297 det3300
myy (9, 19) (9, 20)           @det2806 det2809
myy (25, 5) (25, 4)           @det3297 det3300
myy (15, 4) (15, 5)           @det1869 det1867
myy (17, 22) (17, 23)         @det4148 det4150
myy (25, -1) (25, -2)         @det3166 det3168
myy (19, 28) (19, 29)         @det5434 det5442
myy (9, -5) (9, -4)           @det4536 det4538
myy (19, 7) (19, 8)           @det2205 det2207
myy (27, 13) (27, 14)         @det1362 det1358
myy (29, 14) (29, 13)         @det96 det104
myy (19, -26) (19, -25)       @det1888 det1891
myy (11, -8) (11, -7)         @det4536 det4538
myy (19, -10) (19, -11)       @det3860 det3867
myy (13, -1) (13, -2)         @det780 det773
myy (15, -32) (15, -31)       @det5361 det5369
myy (29, 4) (29, 5)           @det3203 det3205
myy (1, -14) (1, -13)         @det4841 det4850
myy (15, -7) (15, -8)         @det2077 det2074
myy (23, -7) (23, -8)         @det4274 det4277
myy (25, 16) (25, 17)         @det5040 det5048
myy (17, -8) (17, -7)         @det4629 det4631
myy (21, 10) (21, 11)         @det546 det554
myy (23, -1) (23, -2)         @det1246 det1250
myy (23, 19) (23, 20)         @det2225 det2232
myy (17, 13) (17, 14)         @det3710 det3712
myy (25, 13) (25, 14)         @det1362 det1358
myy (15, 13) (15, 14)         @det981 det991
myy (1, 7) (1, 8)             @det4557 det4555
myy (7, -5) (7, -4)           @det4049 det4055
myy (17, 16) (17, 17)         @det263 det271
myy (9, 1) (9, 2)             @det2151 det2149
myy (33, -1) (33, -2)         @det4106 det4108
myy (11, -26) (11, -25)       @det5512 det5518
myy (17, -23) (17, -22)       @det1888 det1891
myy (13, 22) (13, 23)         @det4295 det4294
myy (31, 1) (31, 2)           @det2881 det2883
myy (23, -17) (23, -16)       @det2510 det2508
myy (19, 25) (19, 26)         @det4148 det4150
myy (17, -17) (17, -16)       @det932 det924
myy (5, 14) (5, 13)           @det4350 det4352
myy (13, 4) (13, 5)           @det1869 det1867
myy (1, -11) (1, -10)         @det4841 det4850
myy (7, 1) (7, 2)             @det4817 det4820
myy (7, 4) (7, 5)             @det1715 det1719
myy (25, 1) (25, 2)           @det3166 det3168
myy (-3, -8) (-3, -7)         @det4426 det4434
myy (17, -11) (17, -10)       @det3860 det3867
myy (31, -8) (31, -7)         @det2472 det2468
myy (13, -5) (13, -4)         @det2077 det2074
myy (11, -10) (11, -11)       @det2546 det2558
myy (-3, -1) (-3, -2)         @det3318 det3320
myy (19, -1) (19, -2)         @det3766 det3768
myy (3, -1) (3, -2)           @det3053 det3064
myy (17, 19) (17, 20)         @det263 det271
myy (17, 28) (17, 29)         @det5434 det5442
myy (3, -5) (3, -4)           @det5134 det5137
myy (9, -7) (9, -8)           @det4536 det4538
myy (5, -17) (5, -16)         @det5587 det5593
myy (5, 4) (5, 5)             @det1715 det1719
myy (27, -8) (27, -7)         @det2361 det2356
myy (21, 25) (21, 26)         @det5237 det5229
myy (13, -23) (13, -22)       @det2903 det2908
myy (9, -20) (9, -19)         @det5116 det5118
myy (27, -1) (27, -2)         @det3166 det3168
myy (15, -11) (15, -10)       @det5022 det5024
myy (23, -11) (23, -10)       @det3563 det3561
myy (1, -1) (1, -2)           @det3053 det3064
myy (13, -17) (13, -16)       @det3656 det3660
myy (21, -14) (21, -13)       @det3563 det3561
myy (27, 10) (27, 11)         @det1362 det1358
myy (25, 11) (25, 10)         @det1362 det1358
myy (29, -5) (29, -4)         @det2472 det2468
myy (23, 1) (23, 2)           @det1246 det1250
myy (15, -26) (15, -25)       @det2903 det2908
myy (23, -5) (23, -4)         @det4274 det4277
myy (-1, -8) (-1, -7)         @det4426 det4434
myy (23, 7) (23, 8)           @det2113 det2115
myy (15, -17) (15, -16)       @det3656 det3660
myy (13, 2) (13, 1)           @det780 det773
myy (21, 22) (21, 23)         @det5237 det5229
myy (25, -8) (25, -7)         @det2361 det2356
myy (13, -20) (13, -19)       @det3656 det3660
myy (31, 11) (31, 10)         @det96 det104
myy (23, 13) (23, 14)         @det546 det554
myy (13, 19) (13, 20)         @det1452 det1455
myy (23, -20) (23, -19)       @det2510 det2508
myy (19, -14) (19, -13)       @det3860 det3867
myy (29, 1) (29, 2)           @det2881 det2883
myy (9, -23) (9, -22)         @det5512 det5518
myy (5, -14) (5, -13)         @det5341 det5343
myy (1, -8) (1, -7)           @det5134 det5137
myy (13, -8) (13, -7)         @det2077 det2074

--------         10
mxx (7, 2) (5, 2)             @det331 det337 det4820 det4819
mzz (9, -7) (9, -5)           @det4537 det4001 det4004 det4538
mxx (7, -16) (5, -16)         @det5593 det5592 det4376 det4378
mzz (9, 11) (9, 13)           @det1309 det4127 det4128 det1313
mxx (35, 8) (33, 8)           @det1653 det1650 det1654 det1649 det1648
mzz (15, 23) (15, 25)         @det4295 det4296 det180 det188
mzz (31, 5) (31, 7)           @det3205 det3204 det1557 det1562
mzz (17, -23) (17, -25)       @det841 det846 det1891 det1892
mxx (13, 26) (15, 26)         @det4295 det4296 det3402 det3408
mzz (13, -31) (13, -29)       @det5370 det5369 det5368 det5371 det5372
mxx (17, -28) (19, -28)       @det5819 det1893 det1895
mzz (1, 7) (1, 5)             @det3359 det3362 det4557 det4556
mzz (19, -13) (19, -11)       @det3528 det3867 det3866 det3531
mzz (9, -17) (9, -19)         @det5118 det5117 det4375 det4380
mzz (25, 11) (25, 13)         @det480 det484 det1362 det1361
mzz (7, -13) (7, -11)         @det5343 det5342 det2557 det2562
mxx (3, -10) (1, -10)         @det4848 det4852 det4859 det4850
mzz (17, 5) (17, 7)           @det1102 det1103 det2207 det2208
mxx (7, 4) (5, 4)             @det1718 det331 det337 det1719
mzz (25, -17) (25, -19)       @det1952 det1956 det6022
mzz (31, 11) (31, 13)         @det106 det107 det104 det102 det103
mxx (3, 8) (1, 8)             @det2665 det4557 det4556 det2667
mxx (29, 14) (31, 14)         @det104 det102 det108 det105 det109
mxx (19, -26) (17, -26)       @det1893 det1891 det1892 det1895
mxx (15, -32) (13, -32)       @det5373 det5367 det5374 det5369 det5368
mxx (31, -10) (29, -10)       @det2474 det2475 det5954
mzz (17, 23) (17, 25)         @det188 det4150 det180 det4151
mzz (5, 11) (5, 13)           @det2669 det4352 det4351 det2664
mzz (11, -25) (11, -23)       @det5518 det5517 det2910 det2909
mxx (-3, -2) (-1, -2)         @det3322 det3323 det3320 det3321
mxx (15, -22) (13, -22)       @det2906 det843 det848 det2908
mzz (27, -1) (27, 1)          @det2833 det2837 det3168 det3167
mxx (13, 8) (15, 8)           @det1000 det1869 det1868 det994
mxx (27, 2) (25, 2)           @det2832 det2835 det3168 det3167
mxx (23, -22) (21, -22)       @det5993 det2513 det2512
mxx (19, 10) (17, 10)         @det3712 det3713 det2173 det2176
mxx (3, 4) (1, 4)             @det3066 det3068 det4557 det4556
mzz (13, -19) (13, -17)       @det3660 det3608 det3606 det3658
mzz (15, -23) (15, -25)       @det2906 det841 det846 det2908
mzz (21, -19) (21, -17)       @det2510 det2511 det931 det934
mxx (3, 14) (3, 16)           @det3233 det3236
mzz (7, -19) (7, -17)         @det4375 det5593 det5592 det4380
mzz (1, 1) (1, -1)            @det3065 det3071 det3064 det3062
mxx (15, 16) (13, 16)         @det998 det1455 det1457 det995
mxx (13, 2) (15, 2)           @det780 det779 det725 det728
mzz (21, -1) (21, 1)          @det1252 det1254 det1250 det1251
mzz (25, -23) (23, -23)       @det3800 det3796
mzz (25, 5) (25, 7)           @det481 det487 det3300 det3299
mzz (7, 11) (7, 13)           @det1309 det4352 det4351 det1313
mzz (-5, 1) (-5, -1)          @det617 det625 det5975
mzz (29, -13) (29, -11)       @det5791 det1765 det1772
mxx (15, 28) (13, 28)         @det3402 det3408 det5762
mxx (11, -10) (9, -10)        @det2554 det2556 det2563 det2558
mxx (11, 20) (9, 20)          @det2809 det2808 det1497 det1500
mxx (27, 4) (25, 4)           @det2832 det3300 det3299 det2835
mzz (23, 11) (23, 13)         @det480 det484 det554 det553
mxx (35, 4) (33, 4)           @det1649 det1559 det1563 det1648
mxx (21, -26) (21, -28)       @det5163 det5169
mzz (11, 7) (11, 5)           @det420 det424 det422 det421
mzz (3, -13) (3, -11)         @det4848 det4849 det4858 det4850
mxx (-1, 8) (-1, 10)          @det3927 det3933
mzz (13, 5) (13, 7)           @det420 det424 det1869 det1868
mxx (23, 4) (21, 4)           @det1253 det1255 det2115 det2116
mxx (25, -10) (27, -10)       @det2307 det3582 det3581 det2311
mxx (3, -8) (1, -8)           @det4852 det5137 det5136 det4859
mzz (23, -17) (23, -19)       @det2510 det2511 det1952 det1956
mxx (13, -20) (15, -20)       @det843 det848 det3660 det3658
mzz (23, 17) (23, 19)         @det2231 det2232 det2230 det2234
mzz (13, 25) (13, 23)         @det4295 det4296 det1496 det1501
mzz (33, -5) (33, -7)         @det5925 det2402 det2408
mxx (11, -16) (9, -16)        @det5118 det5117 det2555 det2561
mzz (31, -5) (31, -7)         @det2472 det2473 det2402 det2408
mxx (21, 26) (23, 26)         @det5237 det5238 det5243 det5240 det5244
mxx (27, 14) (25, 14)         @det1362 det1361 det1364 det1363
mzz (29, -17) (27, -17)       @det1768 det1776
mzz (19, -19) (19, -17)       @det932 det930 det934 det931
mzz (5, -7) (5, -5)           @det4055 det4056 det4060 det4058
mzz (13, 11) (13, 13)         @det996 det991 det992 det997
mxx (9, 10) (11, 10)          @det423 det4127 det4128 det425
mzz (17, 1) (17, -1)          @det782 det3768 det3767 det783
mxx (31, 8) (29, 8)           @det3205 det3204 det13 det17
mxx (23, -4) (21, -4)         @det1163 det1170 det4277 det4276
mzz (11, 1) (11, -1)          @det724 det729 det2151 det2152
mxx (21, -8) (23, -8)         @det2306 det2309 det4277 det4276
mxx (9, 16) (11, 16)          @det2742 det2809 det2746 det2808
mzz (15, 29) (15, 31)         @det5859 det4320 det4317
mzz (21, 11) (21, 13)         @det555 det556 det554 det553
mxx (5, 14) (7, 14)           @det2741 det2747 det4352 det4351
mxx (25, -22) (25, -20)       @det3794 det3797
mxx (25, 16) (27, 16)         @det5048 det5049 det1364 det1363
mxx (11, 2) (9, 2)            @det340 det334 det2151 det2152
mxx (15, 10) (13, 10)         @det1000 det991 det992 det994
mxx (23, 10) (21, 10)         @det482 det553 det554 det486
mxx (25, -16) (27, -16)       @det5896 det1775 det1770
mzz (25, -11) (25, -13)       @det3582 det1951 det1955 det3581
mzz (27, 13) (27, 11)         @det1362 det1361 det12 det16
mxx (29, -14) (29, -16)       @det1766 det1774
mzz (19, 19) (19, 17)         @det271 det269 det273 det270
mxx (19, 2) (17, 2)           @det3768 det3767 det1101 det1106
mxx (19, 32) (17, 32)         @det5448 det5442 det5443 det5449 det5444
mxx (23, 16) (21, 16)         @det552 det557 det2232 det2230
mzz (11, -13) (11, -11)       @det2554 det2559 det2558 det2560
mxx (-5, 2) (-5, 4)           @det619 det626
mxx (29, -2) (31, -2)         @det2404 det2883 det2884 det2409
mzz (-1, 7) (-1, 5)           @det3359 det3362 det5906
mxx (21, -14) (23, -14)       @det3563 det3562 det1953 det1958
mzz (9, 5) (9, 7)             @det332 det338 det422 det421
mxx (7, -4) (5, -4)           @det4055 det4056 det4057 det4059
mzz (5, 5) (5, 7)             @det1718 det1719 det1720 det1721
mzz (-1, -5) (-1, -7)         @det3491 det3494 det4434 det4432
mxx (27, -14) (25, -14)       @det3582 det1775 det1770 det3581
mzz (11, 29) (13, 29)         @det3404 det3409
mzz (19, 13) (19, 11)         @det3712 det3713 det555 det556
mxx (25, -4) (27, -4)         @det1162 det2361 det2360 det1169
mxx (19, 4) (17, 4)           @det2207 det2208 det1101 det1106
mzz (13, -25) (13, -23)       @det2906 det2909 det2910 det2908
mxx (21, -2) (23, -2)         @det1163 det1170 det1250 det1251
mxx (19, 14) (17, 14)         @det3712 det3713 det272 det274
mxx (11, -8) (9, -8)          @det4537 det2556 det2563 det4538
mxx (27, -8) (25, -8)         @det2307 det2361 det2360 det2311
mzz (29, -7) (29, -5)         @det2359 det2362 det2472 det2473
mzz (11, 13) (11, 11)         @det996 det4127 det997 det4128
mzz (17, -5) (17, -7)         @det2029 det4631 det4630 det2025
mzz (11, -5) (11, -7)         @det4537 det1402 det1407 det4538
mxx (19, 26) (17, 26)         @det4155 det4153 det4150 det4151
mxx (11, -26) (9, -26)        @det5518 det5517 det5521 det5520 det5522
mzz (3, 1) (3, -1)            @det3070 det3067 det3064 det3062
mxx (17, 28) (19, 28)         @det5443 det4155 det4153 det5442
mzz (-3, 5) (-5, 5)           @det620 det627
mxx (3, 2) (1, 2)             @det3066 det3068 det3064 det3062
mzz (35, -1) (35, 1)          @det2974 det2970 det4108 det4109
mxx (7, -8) (5, -8)           @det4055 det4056 det4000 det4005
mzz (15, -13) (15, -11)       @det3871 det3868 det5024 det5023
mxx (35, 2) (33, 2)           @det1559 det4109 det4108 det1563
mxx (11, -2) (9, -2)          @det1403 det2151 det1406 det2152
mxx (11, -20) (9, -20)        @det5118 det5117 det3605 det3610
mzz (1, 11) (-1, 11)          @det3931 det3929
mxx (27, 20) (25, 20)         @det5052 det5048 det5053 det5049 det5051
mzz (9, 17) (9, 19)           @det2740 det2809 det2808 det2744
mxx (7, 16) (5, 16)           @det6012 det2741 det2747
mzz (25, -5) (25, -7)         @det1166 det2361 det1164 det2360
mxx (27, 10) (25, 10)         @det1362 det1361 det14 det19
mxx (-3, 2) (-1, 2)           @det616 det624 det3320 det3321
mzz (9, -11) (9, -13)         @det2554 det2557 det2562 det2558
mzz (15, 17) (15, 19)         @det182 det1455 det1457 det189
mzz (23, -7) (23, -5)         @det1164 det1166 det4277 det4276
mxx (33, -10) (33, -8)        @det4738 det4732
mxx (17, 16) (19, 16)         @det271 det269 det272 det274
mxx (13, 20) (15, 20)         @det1455 det1457 det183 det187
mxx (15, -10) (13, -10)       @det2079 det2080 det5024 det5023
mzz (21, 25) (21, 23)         @det4152 det5237 det5238 det4154
mxx (11, 4) (9, 4)            @det340 det334 det422 det421
mxx (21, -20) (23, -20)       @det2510 det2511 det2513 det2512
mzz (13, -7) (13, -5)         @det1402 det1407 det2077 det2078
mxx (-3, -8) (-1, -8)         @det4436 det4437 det4435 det4434 det4432
mxx (31, 2) (29, 2)           @det2883 det2884 det1558 det1565
mxx (27, 8) (25, 8)           @det3300 det3299 det14 det19
mzz (17, -11) (17, -13)       @det3871 det3868 det3867 det3866
mzz (-3, -7) (-3, -5)         @det4438 det4433 det4439 det4434 det4432
mxx (7, 22) (7, 20)           @det4658 det4663
mzz (7, -7) (7, -5)           @det4055 det4056 det4001 det4004
mxx (21, 8) (23, 8)           @det482 det2115 det486 det2116
mzz (11, 23) (11, 25)         @det1496 det1501 det5660
mxx (37, -2) (37, -4)         @det2968 det2976
mxx (7, -2) (5, -2)           @det4057 det4059 det4820 det4819
mzz (23, 23) (23, 25)         @det5239 det5237 det5238 det5241 det5242
mxx (15, -28) (13, -28)       @det2907 det2911 det5369 det5368
mxx (13, -8) (15, -8)         @det2079 det2080 det2077 det2078
mxx (19, -14) (17, -14)       @det933 det3867 det3866 det935
mzz (29, 5) (29, 7)           @det3205 det3204 det11 det20
mzz (15, -29) (15, -31)       @det4596 det4598 det5369 det5368
mzz (33, 1) (33, -1)          @det1556 det1560 det4108 det4109
mzz (5, 17) (3, 17)           @det3230 det3237
mzz (15, 5) (15, 7)           @det1102 det1103 det1869 det1868
mzz (11, 19) (11, 17)         @det1456 det2809 det2808 det1458
mzz (27, -13) (27, -11)       @det1765 det1772 det3582 det3581
mxx (17, 22) (19, 22)         @det181 det185 det4150 det4151
mzz (3, 7) (3, 5)             @det4557 det4556 det1720 det1721
mxx (33, -4) (35, -4)         @det5733 det2407 det2403
mzz (7, -1) (7, 1)            @det339 det333 det4820 det4819
mxx (11, 14) (9, 14)          @det2742 det4127 det4128 det2746
mxx (29, 10) (31, 10)         @det104 det102 det13 det17
mxx (3, -4) (1, -4)           @det3063 det3069 det5137 det5136
mxx (13, 14) (15, 14)         @det998 det991 det992 det995
mzz (25, 17) (25, 19)         @det5048 det5049 det2231 det2234
mxx (15, -16) (13, -16)       @det3659 det3661 det3660 det3658
mzz (31, 1) (31, -1)          @det1556 det2883 det2884 det1560
mxx (19, -2) (17, -2)         @det2024 det2026 det3768 det3767
mzz (19, 25) (19, 23)         @det4152 det4150 det4154 det4151
mzz (19, -1) (19, 1)          @det3768 det3767 det1252 det1254
mzz (5, -1) (5, 1)            @det3070 det3067 det4820 det4819
mzz (23, 5) (23, 7)           @det481 det487 det2115 det2116
mxx (23, -10) (21, -10)       @det3563 det3562 det2306 det2309
mxx (21, 20) (23, 20)         @det2233 det2235 det2232 det2230
mzz (21, -7) (21, -5)         @det4242 det4277 det4245 det4276
mzz (27, 5) (27, 7)           @det3300 det3299 det11 det20
mzz (23, -11) (23, -13)       @det3563 det3562 det1951 det1955
mxx (11, 26) (11, 28)         @det3406 det3410
mxx (13, -2) (15, -2)         @det781 det784 det780 det779
mxx (21, 14) (23, 14)         @det552 det557 det554 det553
mxx (5, -20) (7, -20)         @det5596 det5593 det5592 det5594 det5597
mxx (15, 4) (13, 4)           @det725 det1869 det1868 det728
mxx (11, -4) (9, -4)          @det4537 det1403 det1406 det4538
mxx (15, 22) (13, 22)         @det4295 det4296 det183 det187
mzz (27, 19) (27, 17)         @det5054 det5055 det5048 det5049 det5050
mzz (13, -13) (13, -11)       @det5024 det2560 det2559 det5023
mxx (31, -4) (29, -4)         @det2472 det2473 det2404 det2409
mzz (3, -5) (3, -7)           @det4058 det5137 det5136 det4060
mzz (17, 29) (17, 31)         @det5443 det4320 det5442 det4317
mxx (35, -2) (33, -2)         @det4108 det2407 det2403 det4109
mxx (19, -4) (17, -4)         @det2024 det2026 det4631 det4630
mxx (13, -26) (15, -26)       @det2906 det2907 det2911 det2908
mxx (27, -2) (25, -2)         @det1162 det3168 det3167 det1169
mxx (3, 10) (1, 10)           @det5964 det2665 det2667
mzz (19, -7) (19, -5)         @det4242 det4631 det4630 det4245
mxx (21, 2) (23, 2)           @det1253 det1255 det1250 det1251
mzz (11, -19) (11, -17)       @det5118 det5117 det3608 det3606
mzz (21, -29) (19, -29)       @det5165 det5168
mxx (3, -14) (1, -14)         @det4850 det4848 det4856 det4851 det4857
mzz (9, 1) (9, -1)            @det339 det333 det2151 det2152
mxx (29, -8) (31, -8)         @det2474 det2472 det2473 det2475
mxx (7, -10) (5, -10)         @det5343 det5342 det4000 det4005
mzz (17, -29) (17, -31)       @det4596 det4598 det5744
mxx (19, -8) (17, -8)         @det3869 det4631 det4630 det3870
mxx (13, -14) (15, -14)       @det3659 det3661 det5024 det5023
mzz (15, 1) (15, -1)          @det782 det780 det779 det783
mzz (15, 11) (15, 13)         @det991 det992 det999 det993
mzz (1, -5) (1, -7)           @det3491 det3494 det5137 det5136
mxx (19, -10) (17, -10)       @det3869 det3867 det3866 det3870
mxx (11, 8) (9, 8)            @det423 det421 det422 det425
mzz (7, 17) (7, 19)           @det2740 det5781 det2744
mzz (21, 5) (21, 7)           @det2117 det2115 det2116 det2118
mxx (11, -14) (9, -14)        @det2554 det2555 det2561 det2558
mzz (17, -17) (17, -19)       @det932 det844 det930 det849
mzz (19, -25) (19, -23)       @det1896 det1891 det1892 det1894
mzz (5, -13) (5, -11)         @det5343 det5342 det4849 det4858
mzz (17, 17) (17, 19)         @det271 det269 det182 det189
mzz (37, -5) (35, -5)         @det2972 det2977
mzz (33, -11) (31, -11)       @det4735 det4739
mzz (29, -1) (29, 1)          @det2833 det2837 det2883 det2884
mzz (9, 23) (7, 23)           @det4656 det4662
mxx (9, 22) (11, 22)          @det5829 det1497 det1500
mxx (29, 4) (31, 4)           @det3205 det3204 det1558 det1565
mzz (21, 19) (21, 17)         @det270 det2232 det2230 det273
mxx (23, -16) (21, -16)       @det2510 det2511 det1953 det1958
mzz (33, 7) (33, 5)           @det1562 det1557 det1649 det1648
mzz (19, 7) (19, 5)           @det2208 det2117 det2207 det2118
mxx (-3, 4) (-1, 4)           @det616 det624 det5877
mxx (19, 8) (17, 8)           @det2207 det2208 det2173 det2176
mxx (23, 22) (21, 22)         @det2233 det2235 det5237 det5238
mxx (11, -22) (9, -22)        @det5518 det5517 det3605 det3610
mxx (17, -22) (19, -22)       @det842 det850 det1891 det1892
mzz (7, 5) (7, 7)             @det1718 det332 det338 det1719
mzz (35, 5) (35, 7)           @det1647 det1651 det1652 det1649 det1648
mxx (3, -2) (1, -2)           @det3063 det3069 det3064 det3062
mzz (21, -25) (21, -23)       @det1896 det5839 det1894
mzz (-1, 1) (-1, -1)          @det3065 det3071 det3320 det3321
mzz (19, 31) (19, 29)         @det5446 det5442 det5443 det5445 det5447
mzz (9, -23) (9, -25)         @det5518 det5517 det5523 det5524 det5519
mzz (37, -1) (37, 1)          @det2974 det2970 det6051
mzz (15, -17) (15, -19)       @det844 det849 det3660 det3658
mzz (13, -1) (13, 1)          @det724 det729 det780 det779
mzz (25, 1) (25, -1)          @det1168 det3168 det3167 det1161
mzz (29, 11) (29, 13)         @det104 det102 det12 det16
mxx (-1, -4) (-3, -4)         @det3322 det3323 det4434 det4432
mzz (5, -19) (5, -17)         @det5595 det5593 det5592 det5598 det5599
mzz (17, 11) (17, 13)         @det3712 det3713 det993 det999
mzz (1, -11) (1, -13)         @det4850 det4848 det4853 det4854 det4855
mzz (13, 19) (13, 17)         @det1456 det1455 det1457 det1458
mzz (27, -7) (27, -5)         @det2359 det2362 det2361 det2360
mxx (7, 8) (5, 8)             @det1718 det1308 det1312 det1719
mxx (15, -4) (13, -4)         @det781 det784 det2077 det2078
mxx (7, 10) (5, 10)           @det1308 det1312 det4352 det4351
mzz (23, 1) (23, -1)          @det1161 det1168 det1250 det1251
mzz (3, 13) (3, 11)           @det2669 det5944 det2664
mxx (19, -20) (17, -20)       @det842 det932 det930 det850
mzz (15, -7) (15, -5)         @det2029 det2077 det2078 det2025
mxx (5, -14) (7, -14)         @det5343 det5342 det4376 det4378
mxx (19, 20) (17, 20)         @det271 det269 det181 det185
mzz (-3, -1) (-3, 1)          @det617 det625 det3320 det3321
mzz (21, -13) (21, -11)       @det3563 det3562 det3528 det3531
mxx (17, -16) (19, -16)       @det933 det932 det930 det935

--------         11
mzz (15, 22) (15, 20)         @det169 det184 det183 det187
mzz (9, 16) (9, 14)           @det2743 det2742 det2746 det2732
mxx (21, 1) (19, 1)           @det4970 det1252 det4968 det1254
mxx (11, 29) (13, 29)         @det3391 det3407 det3403 det3404 det3409
mxx (17, 5) (15, 5)           @det1102 det1103 det1099 det1104
mxx (25, 5) (23, 5)           @det481 det487 det3693 det3696
mxx (21, 19) (19, 19)         @det270 det273 det4202 det4205
mxx (9, -7) (7, -7)           @det3993 det4003 det4004 det4001
mzz (17, 16) (17, 14)         @det4220 det272 det4222 det274
mxx (25, -17) (23, -17)       @det1954 det1952 det1956 det1948
mzz (29, -8) (29, -10)        @det2474 det2475 det5305 det5307
mzz (19, 26) (19, 28)         @det4155 det6032 det4153
mxx (21, -11) (19, -11)       @det5324 det5325 det3528 det3531
mxx (9, 17) (7, 17)           @det2743 det2740 det2732 det2744
mxx (33, -7) (31, -7)         @det4737 det2402 det4730 det2408
mxx (13, -19) (11, -19)       @det3607 det3608 det3606 det3600
mzz (11, -26) (9, -26)        @det5520 det5522
mxx (9, -5) (7, -5)           @det4521 det4001 det4004 det4518
mxx (25, -19) (23, -19)       @det3791 det3798 det1952 det1956
mzz (5, 10) (5, 8)            @det1312 det2660 det1308 det2668
mxx (17, 17) (15, 17)         @det4220 det4222 det182 det189
mxx (-3, 5) (-5, 5)           @det627 det604 det623 det620 det621
mzz (15, 28) (15, 26)         @det4316 det4319 det3402 det3408
mxx (9, 11) (7, 11)           @det1311 det1309 det1302 det1313
mzz (27, -2) (27, -4)         @det1162 det3185 det1169 det3188
mxx (11, 1) (13, 1)           @det726 det729 det724 det719
mxx (23, -7) (25, -7)         @det2308 det1164 det1166 det2300
mzz (23, 4) (23, 2)           @det1253 det1255 det3693 det3696
mzz (1, -4) (1, -2)           @det3063 det3069 det3493 det3487
mxx (17, -5) (15, -5)         @det2025 det2021 det2029 det2027
mzz (17, 2) (17, 4)           @det1099 det1101 det1106 det1104
mxx (11, 23) (13, 23)         @det1496 det1495 det1499 det1501
mzz (19, -20) (19, -22)       @det3749 det850 det3751 det842
mzz (17, -16) (17, -14)       @det5007 det933 det935 det5005
mzz (25, -16) (25, -14)       @det1954 det1775 det1770 det1948
mxx (1, 11) (-1, 11)          @det3931 det3918 det3932 det3928 det3929
mxx (13, -25) (11, -25)       @det5697 det2910 det2909
mxx (37, 1) (35, 1)           @det2974 det2970 det6052
mzz (-3, 2) (-3, 4)           @det623 det616 det624 det604
mzz (27, 20) (25, 20)         @det5051 det5052
mzz (11, -16) (11, -14)       @det4576 det2555 det2561 det4575
mzz (15, 4) (15, 2)           @det1104 det1099 det728 det725
mxx (17, 19) (15, 19)         @det169 det182 det184 det189
mxx (31, 5) (33, 5)           @det1557 det1552 det1562 det1561
mzz (21, 8) (21, 10)          @det482 det3733 det486 det3731
mxx (21, 23) (19, 23)         @det4152 det4202 det4154 det4205
mzz (23, -10) (23, -8)        @det2308 det2306 det2309 det2300
mxx (9, 13) (7, 13)           @det2743 det1309 det2732 det1313
mxx (9, -17) (7, -17)         @det4368 det4377 det4375 det4380
mzz (17, -22) (17, -20)       @det845 det842 det850 det833
mzz (13, -14) (13, -16)       @det4576 det3659 det3661 det4575
mxx (9, 23) (7, 23)           @det4656 det4662 det4654 det4657 det4660
mzz (27, 8) (27, 10)          @det15 det1 det14 det19
mzz (13, 20) (13, 22)         @det1495 det183 det1499 det187
mzz (9, 2) (9, 4)             @det340 det334 det336 det324
mxx (-3, -7) (-3, -5)         @det4433 det4439
mzz (7, 22) (7, 20)           @det4660 det4658 det4663 det4654 det4659
mzz (7, -8) (7, -10)          @det4003 det3993 det4000 det4005
mxx (29, 5) (27, 5)           @det2836 det2827 det11 det20
mxx (15, -13) (17, -13)       @det5007 det3868 det3871 det5005
mxx (33, 7) (31, 7)           @det1557 det1562 det6069
mxx (17, 7) (15, 7)           @det1102 det1103 det2171 det2175
mzz (17, -4) (17, -2)         @det2024 det2026 det2021 det2027
mzz (37, -2) (37, -4)         @det2966 det2973 det2968 det2969 det2976
mzz (15, -16) (15, -14)       @det3659 det5007 det3661 det5005
mxx (29, 11) (27, 11)         @det1 det12 det15 det16
mzz (5, -8) (5, -10)          @det4952 det4000 det4951 det4005
mxx (25, 11) (23, 11)         @det483 det480 det484 det472
mxx (17, 25) (15, 25)         @det4316 det4319 det180 det188
mzz (31, 2) (31, 4)           @det1558 det1552 det1565 det1561
mzz (-1, 2) (-1, 4)           @det3361 det616 det624 det3358
mxx (-3, -1) (-5, -1)         @det617 det625 det5976
mzz (5, 4) (5, 2)             @det3149 det331 det337 det3151
mxx (13, -17) (11, -17)       @det4576 det3608 det3606 det4575
mxx (5, 17) (3, 17)           @det3230 det3231 det3237 det3226 det3234
mzz (35, -2) (35, -4)         @det2973 det2966 det2407 det2403
mzz (15, 16) (15, 14)         @det998 det4220 det4222 det995
mzz (21, 20) (21, 22)         @det2233 det2235 det4202 det4205
mxx (13, -1) (11, -1)         @det1405 det729 det724 det1398
mxx (25, -1) (23, -1)         @det1168 det1154 det1161 det1167
mzz (11, 14) (11, 16)         @det2742 det4987 det2746 det4989
mxx (29, -7) (27, -7)         @det2359 det2362 det5305 det5307
mxx (1, -11) (1, -13)         @det4853 det4854
mxx (11, -5) (13, -5)         @det1405 det1407 det1398 det1402
mxx (33, -5) (31, -5)         @det2402 det2406 det2408 det2397
mxx (25, 13) (23, 13)         @det480 det484 det2283 det2285
mxx (-1, 1) (1, 1)            @det3361 det3065 det3071 det3358
mxx (17, -11) (15, -11)       @det3871 det3868 det4500 det4503
mzz (1, 2) (1, 4)             @det3361 det3068 det3066 det3358
mzz (-1, -4) (-1, -2)         @det3493 det3322 det3323 det3487
mxx (21, -19) (19, -19)       @det3749 det931 det3751 det934
mzz (5, -2) (5, -4)           @det4802 det4800 det4057 det4059
mxx (25, -13) (23, -13)       @det1954 det1951 det1955 det1948
mzz (9, -16) (9, -14)         @det4368 det2555 det4377 det2561
mzz (13, 2) (13, 4)           @det726 det725 det719 det728
mzz (29, 10) (29, 8)          @det1 det13 det15 det17
mzz (15, 10) (15, 8)          @det1000 det2171 det2175 det994
mxx (5, 5) (3, 5)             @det1720 det3149 det3151 det1721
mzz (29, 4) (29, 2)           @det2836 det2827 det1558 det1565
mzz (13, -26) (13, -28)       @det2907 det2911 det5935
mzz (11, 26) (11, 28)         @det3391 det3407 det3405 det3406 det3410
mzz (3, 8) (3, 10)            @det2665 det2667 det2660 det2668
mzz (25, 16) (25, 14)         @det2283 det2285 det1364 det1363
mxx (13, 25) (11, 25)         @det1496 det3391 det3407 det1501
mzz (1, 8) (1, 10)            @det3932 det2665 det2667 det3918
mzz (21, -20) (21, -22)       @det3749 det3751 det2513 det2512
mzz (5, -20) (7, -20)         @det5594 det5597
mxx (21, -13) (19, -13)       @det3523 det3529 det3528 det3531
mxx (25, -11) (23, -11)       @det2308 det1951 det1955 det2300
mxx (27, 19) (27, 17)         @det5054 det5050
mzz (3, -10) (3, -8)          @det4952 det4852 det4951 det4859
mxx (21, -7) (19, -7)         @det5324 det5325 det4242 det4245
mzz (13, 14) (13, 16)         @det998 det4987 det4989 det995
mzz (21, 2) (21, 4)           @det4970 det1255 det1253 det4968
mxx (-1, 7) (1, 7)            @det3932 det3362 det3359 det3918
mzz (19, -10) (19, -8)        @det5324 det5325 det3869 det3870
mzz (29, 14) (31, 14)         @det105 det109
mzz (11, -22) (11, -20)       @det3600 det3607 det3610 det3605
mzz (5, -14) (5, -16)         @det5688 det4376 det4378
mxx (21, -29) (19, -29)       @det5164 det5156 det5167 det5165 det5168
mzz (3, -14) (1, -14)         @det4857 det4851
mxx (21, 11) (19, 11)         @det3733 det555 det556 det3731
mxx (13, -23) (11, -23)       @det2909 det3607 det2910 det3600
mxx (-1, -7) (1, -7)          @det3491 det3494 det6003
mzz (27, -8) (27, -10)        @det2307 det5305 det2311 det5307
mxx (15, -7) (17, -7)         @det2025 det4500 det2029 det4503
mzz (7, 4) (7, 2)             @det336 det331 det337 det324
mzz (33, -4) (33, -2)         @det2406 det2407 det2403 det2397
mxx (7, -19) (9, -19)         @det5849 det4380 det4375
mxx (13, 5) (11, 5)           @det726 det424 det420 det719
mzz (1, -10) (1, -8)          @det4852 det5724 det4859
mxx (3, 7) (5, 7)             @det2668 det2660 det1720 det1721
mzz (19, 14) (19, 16)         @det2717 det2715 det272 det274
mxx (29, -11) (27, -11)       @det1765 det1772 det5305 det5307
mxx (9, 5) (7, 5)             @det336 det332 det338 det324
mzz (7, 16) (7, 14)           @det2743 det2741 det2747 det2732
mxx (-1, -1) (1, -1)          @det3493 det3065 det3071 det3487
mxx (29, -5) (27, -5)         @det2359 det2362 det3185 det3188
mxx (37, -5) (35, -5)         @det2966 det2971 det2973 det2972 det2977
mxx (17, -31) (15, -31)       @det4596 det4598 det5745
mxx (33, -11) (31, -11)       @det4734 det4730 det4737 det4735 det4739
mzz (9, -4) (9, -2)           @det4521 det1403 det1406 det4518
mxx (21, -17) (19, -17)       @det3523 det3529 det931 det934
mzz (21, -26) (21, -28)       @det5169 det5156 det5167 det5162 det5163
mzz (27, 2) (27, 4)           @det2832 det2835 det2827 det2836
mzz (11, 8) (11, 10)          @det423 det1077 det425 det1080
mxx (21, -1) (19, -1)         @det4238 det4244 det1252 det1254
mxx (27, 13) (29, 13)         @det6041 det12 det16
mxx (17, -19) (15, -19)       @det845 det844 det849 det833
mzz (15, -10) (15, -8)        @det2079 det2080 det4500 det4503
mxx (19, 13) (21, 13)         @det555 det556 det2715 det2717
mxx (17, -17) (15, -17)       @det5007 det844 det849 det5005
mxx (7, -13) (9, -13)         @det4368 det4377 det2557 det2562
mzz (19, 8) (19, 10)          @det3731 det3733 det2173 det2176
mxx (17, 29) (15, 29)         @det4316 det4319 det4317 det4320
mzz (17, -28) (17, -26)       @det1893 det4597 det1895 det4595
mzz (7, 10) (7, 8)            @det1311 det1308 det1312 det1302
mzz (17, 28) (17, 26)         @det4316 det4319 det4153 det4155
mxx (35, 5) (35, 7)           @det1651 det1647
mzz (29, -2) (29, -4)         @det3185 det2409 det2404 det3188
mxx (19, 31) (19, 29)         @det5445 det5447
mxx (9, -23) (9, -25)         @det5519 det5523
mxx (5, -11) (3, -11)         @det4952 det4849 det4951 det4858
mzz (5, 14) (5, 16)           @det3226 det2741 det2747 det3234
mzz (11, -4) (11, -2)         @det1405 det1403 det1406 det1398
mxx (13, 17) (11, 17)         @det1456 det4987 det1458 det4989
mzz (15, -4) (15, -2)         @det781 det784 det2021 det2027
mxx (9, 7) (7, 7)             @det1311 det332 det1302 det338
mxx (5, -19) (5, -17)         @det5595 det5598
mxx (29, 1) (27, 1)           @det2833 det2837 det2827 det2836
mxx (3, 1) (5, 1)             @det3070 det3149 det3067 det3151
mxx (21, -25) (19, -25)       @det1896 det5156 det5167 det1894
mxx (25, 17) (23, 17)         @det2231 det2283 det2285 det2234
mzz (17, 22) (17, 20)         @det169 det184 det181 det185
mxx (5, -13) (3, -13)         @det4849 det4858 det5801
mxx (17, -1) (15, -1)         @det782 det2021 det783 det2027
mzz (11, 20) (11, 22)         @det1495 det1499 det1497 det1500
mzz (29, -14) (29, -16)       @det1766 det1767 det1774 det1760 det1773
mxx (13, -13) (11, -13)       @det4576 det2560 det2559 det4575
mzz (19, 32) (17, 32)         @det5444 det5448
mzz (35, 8) (33, 8)           @det1650 det1654
mxx (17, 31) (15, 31)         @det5860 det4320 det4317
mzz (27, -14) (27, -16)       @det1760 det1775 det1770 det1773
mxx (37, -1) (35, -1)         @det2973 det2970 det2966 det2974
mxx (5, 11) (3, 11)           @det2669 det2668 det2660 det2664
mxx (13, -31) (13, -29)       @det5370 det5372
mzz (3, 2) (3, 4)             @det3066 det3068 det3149 det3151
mzz (-5, 2) (-5, 4)           @det618 det604 det623 det619 det626
mzz (23, -16) (23, -14)       @det1954 det1953 det1958 det1948
mzz (33, 2) (33, 4)           @det1559 det1552 det1563 det1561
mzz (9, 10) (9, 8)            @det1311 det423 det1302 det425
mzz (15, -28) (15, -26)       @det4597 det2907 det2911 det4595
mzz (23, 22) (23, 20)         @det2233 det2235 det5679
mzz (-3, -8) (-1, -8)         @det4435 det4436
mzz (17, -10) (17, -8)        @det4503 det4500 det3870 det3869
mxx (17, 1) (15, 1)           @det782 det1099 det783 det1104
mxx (9, -11) (7, -11)         @det3993 det4003 det2557 det2562
mzz (35, 2) (35, 4)           @det1559 det5887 det1563
mzz (17, 8) (17, 10)          @det2173 det2171 det2175 det2176
mxx (11, 7) (13, 7)           @det420 det424 det1077 det1080
mxx (13, -11) (11, -11)       @det2643 det2559 det2641 det2560
mzz (9, -22) (9, -20)         @det5706 det3610 det3605
mxx (31, 11) (31, 13)         @det103 det106
mxx (25, 7) (23, 7)           @det483 det487 det472 det481
mxx (17, -25) (15, -25)       @det4597 det841 det846 det4595
mzz (13, -8) (13, -10)        @det2643 det2079 det2080 det2641
mzz (25, -4) (25, -2)         @det1162 det1154 det1169 det1167
mzz (15, -22) (15, -20)       @det845 det843 det833 det848
mzz (15, -32) (13, -32)       @det5367 det5374
mxx (9, 1) (7, 1)             @det336 det339 det333 det324
mzz (23, 16) (23, 14)         @det552 det557 det2283 det2285
mxx (21, 17) (19, 17)         @det270 det273 det2715 det2717
mzz (13, 26) (13, 28)         @det3402 det3391 det3407 det3408
mzz (3, 14) (3, 16)           @det3232 det3236 det3226 det3234 det3233
mxx (-1, 5) (1, 5)            @det3361 det3362 det3359 det3358
mxx (17, -29) (15, -29)       @det4597 det4596 det4598 det4595
mzz (11, -10) (11, -8)        @det2643 det2556 det2563 det2641
mxx (21, 25) (19, 25)         @det4152 det5670 det4154
mxx (11, 13) (13, 13)         @det996 det997 det4987 det4989
mzz (7, -2) (7, -4)           @det4521 det4057 det4059 det4518
mxx (25, -23) (23, -23)       @det3800 det3791 det3795 det3798 det3796
mxx (5, -1) (3, -1)           @det4802 det3067 det3070 det4800
mxx (13, 19) (11, 19)         @det1456 det1495 det1499 det1458
mxx (17, -23) (15, -23)       @det845 det841 det846 det833
mxx (25, 19) (23, 19)         @det2231 det5916 det2234
mzz (23, -4) (23, -2)         @det1163 det1170 det1154 det1167
mzz (27, 14) (27, 16)         @det5772 det1364 det1363
mzz (19, 2) (19, 4)           @det4970 det1101 det1106 det4968
mzz (19, 20) (19, 22)         @det4205 det4202 det181 det185
mxx (25, -5) (23, -5)         @det1166 det1154 det1164 det1167
mxx (1, -5) (-1, -5)          @det3493 det3494 det3491 det3487
mzz (9, 22) (9, 20)           @det4660 det4654 det1497 det1500
mzz (-3, -2) (-3, -4)         @det3322 det3323 det5715
mxx (9, 19) (7, 19)           @det2740 det2744 det4654 det4660
mzz (-1, 8) (-1, 10)          @det3918 det3932 det3926 det3927 det3933
mxx (17, 13) (15, 13)         @det4220 det4222 det999 det993
mxx (21, 5) (19, 5)           @det2117 det4970 det2118 det4968
mxx (19, 7) (21, 7)           @det2117 det3733 det2118 det3731
mxx (13, -7) (11, -7)         @det2643 det1402 det1407 det2641
mxx (17, 11) (15, 11)         @det2171 det2175 det999 det993
mzz (13, -20) (13, -22)       @det3607 det843 det848 det3600
mzz (21, -2) (21, -4)         @det4238 det1163 det1170 det4244
mzz (33, -10) (33, -8)        @det4730 det4737 det4732 det4733 det4738
mxx (33, 1) (31, 1)           @det1556 det1560 det1552 det1561
mzz (7, -16) (7, -14)         @det4368 det4377 det4376 det4378
mzz (23, 10) (23, 8)          @det483 det472 det486 det482
mxx (33, -1) (31, -1)         @det2406 det1560 det1556 det2397
mxx (29, -13) (27, -13)       @det1765 det1772 det1760 det1773
mzz (25, 8) (25, 10)          @det483 det14 det472 det19
mxx (-5, 1) (-3, 1)           @det623 det617 det604 det625
mzz (31, -10) (31, -8)        @det2474 det4737 det2475 det4730
mzz (13, -2) (13, -4)         @det1405 det784 det781 det1398
mzz (23, -22) (23, -20)       @det3791 det3798 det2513 det2512
mzz (21, 26) (23, 26)         @det5240 det5244
mzz (19, -26) (19, -28)       @det5156 det1893 det5167 det1895
mxx (29, -17) (27, -17)       @det1768 det1776 det1769 det1760 det1773
mxx (23, 23) (23, 25)         @det5239 det5241
mzz (31, 8) (31, 10)          @det13 det5810 det17
mxx (7, -1) (9, -1)           @det4521 det339 det333 det4518
mxx (25, 1) (23, 1)           @det1168 det3693 det1161 det3696
mzz (9, -10) (9, -8)          @det3993 det2563 det4003 det2556
mxx (5, -7) (3, -7)           @det4952 det4058 det4060 det4951
mxx (3, 13) (5, 13)           @det2669 det3226 det3234 det2664
mzz (13, 8) (13, 10)          @det1000 det1080 det1077 det994
mzz (3, -4) (3, -2)           @det4802 det3069 det4800 det3063
mzz (25, -10) (25, -8)        @det2308 det2307 det2300 det2311
mzz (21, 14) (21, 16)         @det552 det557 det2715 det2717
mxx (29, 7) (27, 7)           @det15 det1 det11 det20
mxx (21, -5) (19, -5)         @det4238 det4244 det4242 det4245
mzz (21, -14) (21, -16)       @det3523 det3529 det1958 det1953
mzz (25, -22) (25, -20)       @det3793 det3794 det3797 det3791 det3798
mxx (3, -5) (5, -5)           @det4802 det4058 det4800 det4060
mzz (21, -8) (21, -10)        @det5324 det2306 det2309 det5325
mzz (19, -14) (19, -16)       @det3523 det933 det3529 det935
mxx (17, 23) (15, 23)         @det169 det184 det180 det188
mzz (25, 2) (25, 4)           @det2832 det2835 det3693 det3696
mzz (11, 2) (11, 4)           @det340 det726 det719 det334
mzz (31, -4) (31, -2)         @det2406 det2404 det2409 det2397
mxx (21, -23) (19, -23)       @det1896 det3749 det3751 det1894
mxx (13, 11) (11, 11)         @det996 det1077 det997 det1080
mxx (29, -1) (27, -1)         @det2833 det2837 det3185 det3188
mzz (19, -4) (19, -2)         @det4238 det2024 det2026 det4244

--------         12
myy (21, 4) (21, 5)           @noisy det4968 det4971
myy (3, 1) (3, 2)             @noisy det3149 det3150
myy (19, 22) (19, 23)         @noisy det4202 det4204
myy (9, -11) (9, -10)         @noisy det3993 det4002
myy (17, 25) (17, 26)         @noisy det4316 det4318
myy (9, -1) (9, -2)           @noisy det4520 det4518
myy (-1, 1) (-1, 2)           @noisy det3358 det3360
myy (5, -11) (5, -10)         @noisy det4951 det4953
myy (11, 10) (11, 11)         @noisy det1077 det1079
myy (27, 2) (27, 1)           @noisy det2827 det2834
myy (3, 4) (3, 5)             @noisy det3149 det3150
myy (11, -1) (11, -2)         @noisy det1398 det1404
myy (27, -5) (27, -4)         @noisy det3185 det3187
myy (17, 11) (17, 10)         @noisy det2171 det2174
myy (21, -17) (21, -16)       @noisy det3523 det3530
myy (19, -20) (19, -19)       @noisy det3749 det3750
myy (7, -11) (7, -10)         @noisy det3993 det4002
myy (35, -1) (35, -2)         @noisy det2966 det2975
myy (7, 22) (7, 23)           @noisy det4654 det4661
myy (21, 2) (21, 1)           @noisy det4968 det4971
myy (11, -16) (11, -17)       @noisy det4577 det4575
myy (5, 1) (5, 2)             @noisy det3149 det3150
myy (15, -20) (15, -19)       @noisy det833 det847
myy (17, 5) (17, 4)           @noisy det1099 det1105
myy (21, 19) (21, 20)         @noisy det4202 det4204
myy (11, 4) (11, 5)           @noisy det719 det727
myy (19, -17) (19, -16)       @noisy det3523 det3530
myy (17, 1) (17, 2)           @noisy det1099 det1105
myy (21, -20) (21, -19)       @noisy det3749 det3750
myy (17, -14) (17, -13)       @noisy det5005 det5006
myy (3, 10) (3, 11)           @noisy det2660 det2666
myy (7, -8) (7, -7)           @noisy det3993 det4002
myy (21, -11) (21, -10)       @noisy det5324 det5326
myy (19, 2) (19, 1)           @noisy det4968 det4971
myy (19, 4) (19, 5)           @noisy det4968 det4971
myy (15, 10) (15, 11)         @noisy det2171 det2174
myy (33, -5) (33, -4)         @noisy det2405 det2397
myy (11, 29) (11, 28)         @noisy det3391 det3411
myy (9, 13) (9, 14)           @noisy det2732 det2745
myy (5, -8) (5, -7)           @noisy det4951 det4953
myy (15, 16) (15, 17)         @noisy det4220 det4223
myy (21, -5) (21, -4)         @noisy det4238 det4243
myy (15, 25) (15, 26)         @noisy det4316 det4318
myy (13, 14) (13, 13)         @noisy det4987 det4988
myy (9, -14) (9, -13)         @noisy det4368 det4379
myy (19, 19) (19, 20)         @noisy det4202 det4204
myy (15, -29) (15, -28)       @noisy det4599 det4595
myy (11, 7) (11, 8)           @noisy det1077 det1079
myy (7, 13) (7, 14)           @noisy det2732 det2745
myy (15, 22) (15, 23)         @noisy det169 det186
myy (19, -4) (19, -5)         @noisy det4238 det4243
myy (31, -1) (31, -2)         @noisy det2405 det2397
myy (15, -1) (15, -2)         @noisy det2021 det2028
myy (9, 10) (9, 11)           @noisy det1302 det1310
myy (21, 8) (21, 7)           @noisy det3731 det3732
myy (21, -8) (21, -7)         @noisy det5324 det5326
myy (13, 25) (13, 26)         @noisy det3391 det3411
myy (11, -22) (11, -23)       @noisy det3609 det3600
myy (33, -8) (33, -7)         @noisy det4730 det4736
myy (7, -17) (7, -16)         @noisy det4368 det4379
myy (-1, 4) (-1, 5)           @noisy det3358 det3360
myy (11, 19) (11, 20)         @noisy det1495 det1498
myy (5, -1) (5, -2)           @noisy det4800 det4803
myy (9, 5) (9, 4)             @noisy det335 det324
myy (17, 7) (17, 8)           @noisy det2171 det2174
myy (23, 16) (23, 17)         @noisy det2283 det2284
myy (-3, 2) (-3, 1)           @noisy det604 det622
myy (31, -5) (31, -4)         @noisy det2405 det2397
myy (7, 19) (7, 20)           @noisy det4654 det4661
myy (5, -5) (5, -4)           @noisy det4800 det4803
myy (15, 1) (15, 2)           @noisy det1099 det1105
myy (3, -10) (3, -11)         @noisy det4951 det4953
myy (7, -13) (7, -14)         @noisy det4368 det4379
myy (7, 16) (7, 17)           @noisy det2732 det2745
myy (9, 16) (9, 17)           @noisy det2732 det2745
myy (15, -23) (15, -22)       @noisy det833 det847
myy (25, -14) (25, -13)       @noisy det1948 det1957
myy (15, -13) (15, -14)       @noisy det5005 det5006
myy (15, 28) (15, 29)         @noisy det4316 det4318
myy (17, -29) (17, -28)       @noisy det4599 det4595
myy (29, -8) (29, -7)         @noisy det5305 det5308
myy (29, -17) (29, -16)       @noisy det1760 det1771
myy (13, 10) (13, 11)         @noisy det1077 det1079
myy (17, -20) (17, -19)       @noisy det833 det847
myy (13, -14) (13, -13)       @noisy det4577 det4575
myy (3, -8) (3, -7)           @noisy det4951 det4953
myy (15, 7) (15, 8)           @noisy det2171 det2174
myy (11, -20) (11, -19)       @noisy det3609 det3600
myy (25, -11) (25, -10)       @noisy det2300 det2310
myy (25, -23) (25, -22)       @noisy det3791 det3799
myy (25, -20) (25, -19)       @noisy det3791 det3799
myy (29, 10) (29, 11)         @noisy det1 det18
myy (27, -11) (27, -10)       @noisy det5305 det5308
myy (9, 7) (9, 8)             @noisy det1302 det1310
myy (23, 10) (23, 11)         @noisy det472 det485
myy (5, 7) (5, 8)             @noisy det2660 det2666
myy (25, -5) (25, -4)         @noisy det1154 det1165
myy (21, -1) (21, -2)         @noisy det4238 det4243
myy (15, 19) (15, 20)         @noisy det169 det186
myy (21, 16) (21, 17)         @noisy det2715 det2716
myy (13, -11) (13, -10)       @noisy det2641 det2642
myy (27, -17) (27, -16)       @noisy det1760 det1771
myy (1, -5) (1, -4)           @noisy det3492 det3487
myy (7, 7) (7, 8)             @noisy det1302 det1310
myy (5, 16) (5, 17)           @noisy det3226 det3235
myy (19, -29) (19, -28)       @noisy det5156 det5166
myy (15, -5) (15, -4)         @noisy det2021 det2028
myy (19, 16) (19, 17)         @noisy det2715 det2716
myy (11, 1) (11, 2)           @noisy det719 det727
myy (13, 16) (13, 17)         @noisy det4987 det4988
myy (27, 8) (27, 7)           @noisy det1 det18
myy (29, -1) (29, -2)         @noisy det3185 det3187
myy (33, 4) (33, 5)           @noisy det1552 det1564
myy (37, -1) (37, -2)         @noisy det2966 det2975
myy (1, 1) (1, 2)             @noisy det3358 det3360
myy (23, 4) (23, 5)           @noisy det3693 det3695
myy (19, 10) (19, 11)         @noisy det3731 det3732
myy (25, 7) (25, 8)           @noisy det472 det485
myy (11, -5) (11, -4)         @noisy det1398 det1404
myy (7, 10) (7, 11)           @noisy det1302 det1310
myy (17, -1) (17, -2)         @noisy det2021 det2028
myy (13, 28) (13, 29)         @noisy det3391 det3411
myy (33, -11) (33, -10)       @noisy det4730 det4736
myy (19, -8) (19, -7)         @noisy det5324 det5326
myy (23, -14) (23, -13)       @noisy det1948 det1957
myy (5, 10) (5, 11)           @noisy det2660 det2666
myy (31, 5) (31, 4)           @noisy det1552 det1564
myy (13, 8) (13, 7)           @noisy det1077 det1079
myy (-1, -1) (-1, -2)         @noisy det3492 det3487
myy (21, 14) (21, 13)         @noisy det2715 det2716
myy (33, 1) (33, 2)           @noisy det1552 det1564
myy (19, 13) (19, 14)         @noisy det2715 det2716
myy (17, -5) (17, -4)         @noisy det2021 det2028
myy (3, 16) (3, 17)           @noisy det3226 det3235
myy (19, -23) (19, -22)       @noisy det3749 det3750
myy (-1, -5) (-1, -4)         @noisy det3492 det3487
myy (1, 4) (1, 5)             @noisy det3358 det3360
myy (27, -14) (27, -13)       @noisy det1760 det1771
myy (11, 13) (11, 14)         @noisy det4987 det4988
myy (9, -17) (9, -16)         @noisy det4368 det4379
myy (7, -1) (7, -2)           @noisy det4520 det4518
myy (11, -14) (11, -13)       @noisy det4577 det4575
myy (29, 7) (29, 8)           @noisy det1 det18
myy (37, -5) (37, -4)         @noisy det2966 det2975
myy (-1, 11) (-1, 10)         @noisy det3918 det3930
myy (3, 7) (3, 8)             @noisy det2660 det2666
myy (17, -26) (17, -25)       @noisy det4599 det4595
myy (11, 16) (11, 17)         @noisy det4987 det4988
myy (27, 4) (27, 5)           @noisy det2827 det2834
myy (9, 19) (9, 20)           @noisy det4654 det4661
myy (25, 5) (25, 4)           @noisy det3693 det3695
myy (15, 4) (15, 5)           @noisy det1099 det1105
myy (17, 22) (17, 23)         @noisy det169 det186
myy (25, -1) (25, -2)         @noisy det1154 det1165
myy (9, -5) (9, -4)           @noisy det4520 det4518
myy (19, 7) (19, 8)           @noisy det3731 det3732
myy (19, -26) (19, -25)       @noisy det5156 det5166
myy (11, -8) (11, -7)         @noisy det2641 det2642
myy (1, 11) (1, 10)           @noisy det3918 det3930
myy (19, -10) (19, -11)       @noisy det5324 det5326
myy (13, -1) (13, -2)         @noisy det1398 det1404
myy (29, 4) (29, 5)           @noisy det2827 det2834
myy (15, -7) (15, -8)         @noisy det4500 det4502
myy (23, -7) (23, -8)         @noisy det2300 det2310
myy (25, 16) (25, 17)         @noisy det2283 det2284
myy (29, -11) (29, -10)       @noisy det5305 det5308
myy (17, -8) (17, -7)         @noisy det4500 det4502
myy (21, 10) (21, 11)         @noisy det3731 det3732
myy (9, 22) (9, 23)           @noisy det4654 det4661
myy (23, -1) (23, -2)         @noisy det1154 det1165
myy (-5, 4) (-5, 5)           @noisy det604 det622
myy (17, 13) (17, 14)         @noisy det4220 det4223
myy (25, 13) (25, 14)         @noisy det2283 det2284
myy (15, 13) (15, 14)         @noisy det4220 det4223
myy (1, 7) (1, 8)             @noisy det3918 det3930
myy (7, -5) (7, -4)           @noisy det4520 det4518
myy (17, 16) (17, 17)         @noisy det4220 det4223
myy (9, 1) (9, 2)             @noisy det335 det324
myy (11, 23) (11, 22)         @noisy det1495 det1498
myy (33, -1) (33, -2)         @noisy det2405 det2397
myy (17, -23) (17, -22)       @noisy det833 det847
myy (13, 22) (13, 23)         @noisy det1495 det1498
myy (31, 1) (31, 2)           @noisy det1552 det1564
myy (23, -17) (23, -16)       @noisy det1948 det1957
myy (17, -17) (17, -16)       @noisy det5005 det5006
myy (5, 14) (5, 13)           @noisy det3226 det3235
myy (13, 4) (13, 5)           @noisy det719 det727
myy (7, 1) (7, 2)             @noisy det335 det324
myy (7, 4) (7, 5)             @noisy det335 det324
myy (-1, 7) (-1, 8)           @noisy det3918 det3930
myy (25, 1) (25, 2)           @noisy det3693 det3695
myy (31, -11) (31, -10)       @noisy det4730 det4736
myy (23, -23) (23, -22)       @noisy det3791 det3799
myy (17, -11) (17, -10)       @noisy det4500 det4502
myy (31, -8) (31, -7)         @noisy det4730 det4736
myy (13, -5) (13, -4)         @noisy det1398 det1404
myy (11, -10) (11, -11)       @noisy det2641 det2642
myy (19, -1) (19, -2)         @noisy det4238 det4243
myy (3, -1) (3, -2)           @noisy det4800 det4803
myy (17, 19) (17, 20)         @noisy det169 det186
myy (17, 28) (17, 29)         @noisy det4316 det4318
myy (3, -5) (3, -4)           @noisy det4800 det4803
myy (9, -7) (9, -8)           @noisy det3993 det4002
myy (5, 4) (5, 5)             @noisy det3149 det3150
myy (27, -8) (27, -7)         @noisy det5305 det5308
myy (13, -23) (13, -22)       @noisy det3609 det3600
myy (27, -1) (27, -2)         @noisy det3185 det3187
myy (3, 13) (3, 14)           @noisy det3226 det3235
myy (-5, 1) (-5, 2)           @noisy det604 det622
myy (15, -11) (15, -10)       @noisy det4500 det4502
myy (23, -11) (23, -10)       @noisy det2300 det2310
myy (21, -29) (21, -28)       @noisy det5156 det5166
myy (1, -1) (1, -2)           @noisy det3492 det3487
myy (13, -17) (13, -16)       @noisy det4577 det4575
myy (21, -14) (21, -13)       @noisy det3523 det3530
myy (27, 10) (27, 11)         @noisy det1 det18
myy (25, 11) (25, 10)         @noisy det472 det485
myy (29, -5) (29, -4)         @noisy det3185 det3187
myy (25, -17) (25, -16)       @noisy det1948 det1957
myy (23, 1) (23, 2)           @noisy det3693 det3695
myy (15, -26) (15, -25)       @noisy det4599 det4595
myy (23, -5) (23, -4)         @noisy det1154 det1165
myy (23, 7) (23, 8)           @noisy det472 det485
myy (15, -17) (15, -16)       @noisy det5005 det5006
myy (13, 2) (13, 1)           @noisy det719 det727
myy (21, 22) (21, 23)         @noisy det4202 det4204
myy (25, -8) (25, -7)         @noisy det2300 det2310
myy (13, -20) (13, -19)       @noisy det3609 det3600
myy (23, 13) (23, 14)         @noisy det2283 det2284
myy (-3, 4) (-3, 5)           @noisy det604 det622
myy (11, 25) (11, 26)         @noisy det3391 det3411
myy (29, -14) (29, -13)       @noisy det1760 det1771
myy (13, 19) (13, 20)         @noisy det1495 det1498
myy (21, -26) (21, -25)       @noisy det5156 det5166
myy (23, -20) (23, -19)       @noisy det3791 det3799
myy (21, -23) (21, -22)       @noisy det3749 det3750
myy (19, -14) (19, -13)       @noisy det3523 det3530
myy (29, 1) (29, 2)           @noisy det2827 det2834
myy (35, -5) (35, -4)         @noisy det2966 det2975
myy (13, -8) (13, -7)         @noisy det2641 det2642

--------         13
mzz (15, 22) (15, 20)         @noisy det190 det186 det184 det187
mzz (9, 16) (9, 14)           @noisy det2743 det2746 det2750 det2745
mxx (21, 1) (19, 1)           @noisy det4970 det1254 det1259 det4971
mxx (11, 29) (13, 29)         @noisy det3411 det3407 det3413 det3414 det3409
mxx (17, 5) (15, 5)           @noisy det1103 det1108 det1105 det1104
mxx (25, 5) (23, 5)           @noisy det487 det489 det3695 det3696
mxx (21, 19) (19, 19)         @noisy det273 det278 det4204 det4205
mxx (9, -7) (7, -7)           @noisy det4002 det4003 det4004 det4007
mzz (17, 16) (17, 14)         @noisy det4223 det274 det4222 det276
mxx (25, -17) (23, -17)       @noisy det1954 det1956 det1960 det1957
mzz (29, -8) (29, -10)        @noisy det2475 det2478 det5308 det5307
mzz (19, 26) (19, 28)         @noisy det4155 det6032 det4158
mxx (21, -11) (19, -11)       @noisy det3532 det5326 det5325 det3531
mxx (9, 17) (7, 17)           @noisy det2743 det2744 det2748 det2745
mxx (33, -7) (31, -7)         @noisy det4736 det4737 det2408 det2410
mxx (13, -19) (11, -19)       @noisy det3609 det3607 det3608 det3611
mzz (11, -26) (9, -26)        @noisy det5528 det5522
mxx (9, -5) (7, -5)           @noisy det4520 det4521 det4004 det4007
mxx (25, -19) (23, -19)       @noisy det3799 det3798 det1956 det1960
mzz (5, 10) (5, 8)            @noisy det2666 det1312 det1314 det2668
mxx (17, 17) (15, 17)         @noisy det193 det4223 det4222 det189
mxx (-3, 5) (-5, 5)           @noisy det628 det627 det622 det623 det629
mzz (15, 28) (15, 26)         @noisy det3412 det4318 det4319 det3408
mxx (9, 11) (7, 11)           @noisy det1311 det1313 det1315 det1310
mzz (27, -2) (27, -4)         @noisy det1169 det1172 det3187 det3188
mxx (11, 1) (13, 1)           @noisy det726 det729 det730 det727
mxx (23, -7) (25, -7)         @noisy det2308 det1166 det1174 det2310
mzz (23, 4) (23, 2)           @noisy det1255 det1257 det3695 det3696
mzz (1, -4) (1, -2)           @noisy det3492 det3069 det3493 det3075
mxx (17, -5) (15, -5)         @noisy det2029 det2031 det2028 det2027
mzz (17, 2) (17, 4)           @noisy det1104 det1105 det1106 det1107
mxx (11, 23) (13, 23)         @noisy det1501 det1503 det1498 det1499
mzz (19, -20) (19, -22)       @noisy det850 det3750 det852 det3751
mzz (17, -16) (17, -14)       @noisy det5007 det935 det938 det5006
mzz (25, -16) (25, -14)       @noisy det1954 det1775 det1782 det1957
mxx (1, 11) (-1, 11)          @noisy det3931 det3930 det3932 det3936 det3937
mxx (13, -25) (11, -25)       @noisy det2910 det5697 det2914
mxx (37, 1) (35, 1)           @noisy det2974 det2980 det6052
mzz (-3, 2) (-3, 4)           @noisy det623 det624 det630 det622
mzz (27, 20) (25, 20)         @noisy det5058 det5052
mzz (11, -16) (11, -14)       @noisy det4577 det4576 det2561 det2567
mzz (15, 4) (15, 2)           @noisy det731 det1104 det1105 det728
mxx (17, 19) (15, 19)         @noisy det193 det186 det184 det189
mxx (31, 5) (33, 5)           @noisy det1564 det1562 det1567 det1561
mzz (21, 8) (21, 10)          @noisy det486 det3733 det490 det3732
mxx (21, 23) (19, 23)         @noisy det4154 det4157 det4204 det4205
mzz (23, -10) (23, -8)        @noisy det2308 det2309 det2312 det2310
mxx (9, 13) (7, 13)           @noisy det2743 det1313 det1315 det2745
mxx (9, -17) (7, -17)         @noisy det4381 det4379 det4377 det4380
mzz (17, -22) (17, -20)       @noisy det845 det850 det852 det847
mzz (13, -14) (13, -16)       @noisy det4577 det4576 det3661 det3664
mxx (9, 23) (7, 23)           @noisy det4664 det4662 det4661 det4665 det4660
mzz (27, 8) (27, 10)          @noisy det21 det15 det18 det19
mzz (13, 20) (13, 22)         @noisy det190 det1498 det1499 det187
mzz (9, 2) (9, 4)             @noisy det335 det340 det336 det344
mxx (-3, -7) (-3, -5)         @noisy det4439 det4443
mzz (7, 22) (7, 20)           @noisy det4666 det4667 det4663 det4661 det4660
mzz (7, -8) (7, -10)          @noisy det4002 det4003 det4006 det4005
mxx (29, 5) (27, 5)           @noisy det22 det2834 det2836 det20
mxx (15, -13) (17, -13)       @noisy det5007 det3871 det3872 det5006
mxx (33, 7) (31, 7)           @noisy det1562 det1567 det6069
mxx (17, 7) (15, 7)           @noisy det1103 det1108 det2174 det2175
mzz (17, -4) (17, -2)         @noisy det2026 det2030 det2028 det2027
mzz (37, -2) (37, -4)         @noisy det2978 det2975 det2973 det2979 det2976
mzz (15, -16) (15, -14)       @noisy det5007 det3661 det3664 det5006
mxx (29, 11) (27, 11)         @noisy det23 det18 det15 det16
mzz (5, -8) (5, -10)          @noisy det4952 det4005 det4953 det4006
mxx (25, 11) (23, 11)         @noisy det483 det484 det488 det485
mxx (17, 25) (15, 25)         @noisy det4318 det4319 det188 det191
mzz (31, 2) (31, 4)           @noisy det1568 det1564 det1565 det1561
mzz (-1, 2) (-1, 4)           @noisy det3361 det624 det630 det3360
mxx (-3, -1) (-5, -1)         @noisy det625 det631 det5976
mzz (5, 4) (5, 2)             @noisy det3151 det3150 det337 det341
mxx (13, -17) (11, -17)       @noisy det4577 det4576 det3608 det3611
mxx (5, 17) (3, 17)           @noisy det3238 det3239 det3237 det3235 det3234
mzz (35, -2) (35, -4)         @noisy det2973 det2407 det2411 det2975
mzz (15, 16) (15, 14)         @noisy det998 det1002 det4223 det4222
mzz (21, 20) (21, 22)         @noisy det2235 det2238 det4204 det4205
mxx (13, -1) (11, -1)         @noisy det1405 det729 det730 det1404
mxx (25, -1) (23, -1)         @noisy det1168 det1171 det1165 det1167
mzz (11, 14) (11, 16)         @noisy det2746 det2750 det4988 det4989
mxx (29, -7) (27, -7)         @noisy det2362 det2365 det5308 det5307
mxx (1, -11) (1, -13)         @noisy det4854 det4863
mxx (11, -5) (13, -5)         @noisy det1405 det1407 det1408 det1404
mxx (33, -5) (31, -5)         @noisy det2405 det2406 det2408 det2410
mxx (25, 13) (23, 13)         @noisy det484 det488 det2284 det2285
mxx (-1, 1) (1, 1)            @noisy det3361 det3071 det3076 det3360
mxx (17, -11) (15, -11)       @noisy det3871 det3872 det4502 det4503
mzz (1, 2) (1, 4)             @noisy det3361 det3068 det3077 det3360
mzz (-1, -4) (-1, -2)         @noisy det3492 det3493 det3323 det3325
mxx (21, -19) (19, -19)       @noisy det3750 det3751 det934 det939
mzz (5, -2) (5, -4)           @noisy det4802 det4803 det4059 det4063
mxx (25, -13) (23, -13)       @noisy det1954 det1955 det1959 det1957
mzz (9, -16) (9, -14)         @noisy det4379 det4377 det2561 det2567
mzz (13, 2) (13, 4)           @noisy det727 det726 det731 det728
mzz (29, 10) (29, 8)          @noisy det18 det17 det15 det24
mzz (15, 10) (15, 8)          @noisy det1000 det1006 det2174 det2175
mxx (5, 5) (3, 5)             @noisy det1723 det3150 det3151 det1721
mzz (29, 4) (29, 2)           @noisy det1568 det2834 det2836 det1565
mzz (13, -26) (13, -28)       @noisy det2911 det5935 det2915
mzz (11, 26) (11, 28)         @noisy det3411 det3407 det3415 det3416 det3410
mzz (3, 8) (3, 10)            @noisy det2667 det2670 det2666 det2668
mzz (25, 16) (25, 14)         @noisy det1367 det2284 det2285 det1364
mxx (13, 25) (11, 25)         @noisy det1501 det1503 det3411 det3407
mzz (1, 8) (1, 10)            @noisy det3932 det2667 det2670 det3930
mzz (21, -20) (21, -22)       @noisy det3750 det3751 det2513 det2515
mzz (5, -20) (7, -20)         @noisy det5601 det5597
mxx (21, -13) (19, -13)       @noisy det3532 det3530 det3529 det3531
mxx (25, -11) (23, -11)       @noisy det2308 det1955 det1959 det2310
mxx (27, 19) (27, 17)         @noisy det5054 det5059
mzz (3, -10) (3, -8)          @noisy det4952 det4859 det4861 det4953
mxx (21, -7) (19, -7)         @noisy det5326 det5325 det4246 det4245
mzz (13, 14) (13, 16)         @noisy det998 det1002 det4988 det4989
mzz (21, 2) (21, 4)           @noisy det4970 det1255 det1257 det4971
mxx (-1, 7) (1, 7)            @noisy det3932 det3362 det3363 det3930
mzz (19, -10) (19, -8)        @noisy det3874 det5326 det5325 det3870
mzz (29, 14) (31, 14)         @noisy det109 det110
mzz (11, -22) (11, -20)       @noisy det3609 det3607 det3610 det3612
mzz (5, -14) (5, -16)         @noisy det4382 det5688 det4378
mxx (21, -29) (19, -29)       @noisy det5170 det5166 det5167 det5171 det5168
mzz (3, -14) (1, -14)         @noisy det4857 det4865
mxx (21, 11) (19, 11)         @noisy det3733 det556 det559 det3732
mxx (13, -23) (11, -23)       @noisy det3609 det3607 det2910 det2914
mxx (-1, -7) (1, -7)          @noisy det3494 det3495 det6003
mzz (27, -8) (27, -10)        @noisy det2311 det2313 det5308 det5307
mxx (15, -7) (17, -7)         @noisy det2029 det2031 det4502 det4503
mzz (7, 4) (7, 2)             @noisy det335 det336 det337 det341
mzz (33, -4) (33, -2)         @noisy det2405 det2406 det2407 det2411
mxx (7, -19) (9, -19)         @noisy det4381 det5849 det4380
mxx (13, 5) (11, 5)           @noisy det424 det726 det429 det727
mzz (1, -10) (1, -8)          @noisy det4859 det4861 det5724
mxx (3, 7) (5, 7)             @noisy det1723 det2668 det2666 det1721
mzz (19, 14) (19, 16)         @noisy det274 det2716 det276 det2717
mxx (29, -11) (27, -11)       @noisy det1772 det5308 det1777 det5307
mxx (9, 5) (7, 5)             @noisy det335 det336 det338 det342
mzz (7, 16) (7, 14)           @noisy det2743 det2747 det2749 det2745
mxx (-1, -1) (1, -1)          @noisy det3492 det3493 det3071 det3076
mxx (29, -5) (27, -5)         @noisy det2362 det2365 det3187 det3188
mxx (37, -5) (35, -5)         @noisy det2975 det2973 det2981 det2982 det2977
mxx (17, -31) (15, -31)       @noisy det4598 det4600 det5745
mxx (33, -11) (31, -11)       @noisy det4742 det4736 det4737 det4743 det4739
mzz (9, -4) (9, -2)           @noisy det4520 det4521 det1406 det1409
mxx (21, -17) (19, -17)       @noisy det3530 det3529 det934 det939
mzz (21, -26) (21, -28)       @noisy det5169 det5166 det5167 det5172 det5173
mzz (27, 2) (27, 4)           @noisy det2835 det2838 det2834 det2836
mzz (11, 8) (11, 10)          @noisy det425 det427 det1079 det1080
mxx (21, -1) (19, -1)         @noisy det4243 det4244 det1254 det1259
mxx (27, 13) (29, 13)         @noisy det23 det6041 det16
mxx (17, -19) (15, -19)       @noisy det845 det849 det854 det847
mzz (15, -10) (15, -8)        @noisy det2080 det2083 det4502 det4503
mxx (19, 13) (21, 13)         @noisy det556 det559 det2716 det2717
mxx (17, -17) (15, -17)       @noisy det5007 det849 det854 det5006
mxx (7, -13) (9, -13)         @noisy det4379 det4377 det2562 det2569
mzz (19, 8) (19, 10)          @noisy det2177 det3733 det2176 det3732
mxx (17, 29) (15, 29)         @noisy det4318 det4319 det4320 det4321
mzz (17, -28) (17, -26)       @noisy det4599 det4597 det1895 det1899
mzz (7, 10) (7, 8)            @noisy det1311 det1312 det1314 det1310
mzz (17, 28) (17, 26)         @noisy det4318 det4319 det4155 det4158
mxx (35, 5) (35, 7)           @noisy det1651 det1657
mzz (29, -2) (29, -4)         @noisy det2412 det3187 det2409 det3188
mxx (19, 31) (19, 29)         @noisy det5447 det5453
mxx (9, -23) (9, -25)         @noisy det5526 det5523
mxx (5, -11) (3, -11)         @noisy det4952 det4858 det4864 det4953
mzz (5, 14) (5, 16)           @noisy det3235 det2747 det3234 det2749
mzz (11, -4) (11, -2)         @noisy det1405 det1406 det1409 det1404
mxx (13, 17) (11, 17)         @noisy det1458 det1461 det4988 det4989
mzz (15, -4) (15, -2)         @noisy det784 det788 det2028 det2027
mxx (9, 7) (7, 7)             @noisy det1311 det338 det342 det1310
mxx (5, -19) (5, -17)         @noisy det5598 det5603
mxx (29, 1) (27, 1)           @noisy det2837 det2839 det2834 det2836
mxx (3, 1) (5, 1)             @noisy det3070 det3073 det3150 det3151
mxx (21, -25) (19, -25)       @noisy det1896 det1900 det5166 det5167
mxx (25, 17) (23, 17)         @noisy det2239 det2284 det2285 det2234
mzz (17, 22) (17, 20)         @noisy det186 det184 det185 det192
mxx (5, -13) (3, -13)         @noisy det4858 det4864 det5801
mxx (17, -1) (15, -1)         @noisy det783 det785 det2028 det2027
mzz (11, 20) (11, 22)         @noisy det1502 det1498 det1499 det1500
mzz (29, -14) (29, -16)       @noisy det1778 det1779 det1774 det1771 det1773
mxx (13, -13) (11, -13)       @noisy det4577 det4576 det2560 det2565
mzz (19, 32) (17, 32)         @noisy det5448 det5452
mzz (35, 8) (33, 8)           @noisy det1654 det1658
mxx (17, 31) (15, 31)         @noisy det5860 det4320 det4321
mzz (27, -14) (27, -16)       @noisy det1775 det1782 det1771 det1773
mxx (37, -1) (35, -1)         @noisy det2973 det2974 det2980 det2975
mxx (5, 11) (3, 11)           @noisy det2669 det2671 det2666 det2668
mxx (13, -31) (13, -29)       @noisy det5372 det5376
mzz (3, 2) (3, 4)             @noisy det3068 det3077 det3150 det3151
mzz (-5, 2) (-5, 4)           @noisy det632 det622 det623 det633 det626
mzz (23, -16) (23, -14)       @noisy det1954 det1958 det1961 det1957
mzz (33, 2) (33, 4)           @noisy det1564 det1563 det1569 det1561
mzz (9, 10) (9, 8)            @noisy det1311 det425 det427 det1310
mzz (15, -28) (15, -26)       @noisy det4599 det4597 det2911 det2915
mzz (23, 22) (23, 20)         @noisy det2235 det5679 det2238
mzz (-3, -8) (-1, -8)         @noisy det4436 det4442
mzz (17, -10) (17, -8)        @noisy det3874 det4503 det4502 det3870
mxx (17, 1) (15, 1)           @noisy det783 det785 det1105 det1104
mxx (9, -11) (7, -11)         @noisy det4002 det4003 det2562 det2569
mzz (35, 2) (35, 4)           @noisy det1563 det5887 det1569
mzz (17, 8) (17, 10)          @noisy det2177 det2174 det2175 det2176
mxx (11, 7) (13, 7)           @noisy det424 det429 det1079 det1080
mxx (13, -11) (11, -11)       @noisy det2643 det2560 det2565 det2642
mzz (9, -22) (9, -20)         @noisy det5706 det3610 det3612
mxx (31, 11) (31, 13)         @noisy det106 det113
mxx (25, 7) (23, 7)           @noisy det483 det487 det489 det485
mxx (17, -25) (15, -25)       @noisy det4599 det4597 det846 det851
mzz (13, -8) (13, -10)        @noisy det2643 det2080 det2083 det2642
mzz (25, -4) (25, -2)         @noisy det1169 det1172 det1165 det1167
mzz (15, -22) (15, -20)       @noisy det845 det848 det853 det847
mzz (15, -32) (13, -32)       @noisy det5374 det5378
mxx (9, 1) (7, 1)             @noisy det335 det336 det339 det343
mzz (23, 16) (23, 14)         @noisy det557 det561 det2284 det2285
mxx (21, 17) (19, 17)         @noisy det273 det278 det2716 det2717
mzz (13, 26) (13, 28)         @noisy det3412 det3411 det3407 det3408
mzz (3, 14) (3, 16)           @noisy det3240 det3241 det3236 det3235 det3234
mxx (-1, 5) (1, 5)            @noisy det3361 det3362 det3363 det3360
mxx (17, -29) (15, -29)       @noisy det4599 det4597 det4598 det4600
mzz (11, -10) (11, -8)        @noisy det2643 det2563 det2568 det2642
mxx (21, 25) (19, 25)         @noisy det4154 det4157 det5670
mxx (11, 13) (13, 13)         @noisy det997 det1004 det4988 det4989
mzz (7, -2) (7, -4)           @noisy det4520 det4521 det4059 det4063
mxx (25, -23) (23, -23)       @noisy det3800 det3799 det3803 det3798 det3804
mxx (5, -1) (3, -1)           @noisy det4802 det3070 det3073 det4803
mxx (13, 19) (11, 19)         @noisy det1458 det1461 det1498 det1499
mxx (17, -23) (15, -23)       @noisy det845 det846 det851 det847
mxx (25, 19) (23, 19)         @noisy det2239 det5916 det2234
mzz (23, -4) (23, -2)         @noisy det1170 det1173 det1165 det1167
mzz (27, 14) (27, 16)         @noisy det1367 det5772 det1364
mzz (19, 2) (19, 4)           @noisy det4970 det4971 det1106 det1107
mzz (19, 20) (19, 22)         @noisy det185 det4204 det192 det4205
mxx (25, -5) (23, -5)         @noisy det1166 det1174 det1165 det1167
mxx (1, -5) (-1, -5)          @noisy det3492 det3493 det3494 det3495
mzz (9, 22) (9, 20)           @noisy det4660 det1502 det4661 det1500
mzz (-3, -2) (-3, -4)         @noisy det3323 det3325 det5715
mxx (9, 19) (7, 19)           @noisy det2744 det2748 det4661 det4660
mzz (-1, 8) (-1, 10)          @noisy det3930 det3932 det3934 det3933 det3935
mxx (17, 13) (15, 13)         @noisy det1005 det4223 det4222 det999
mxx (21, 5) (19, 5)           @noisy det4970 det2118 det2121 det4971
mxx (19, 7) (21, 7)           @noisy det3733 det2118 det2121 det3732
mxx (13, -7) (11, -7)         @noisy det2643 det1407 det1408 det2642
mxx (17, 11) (15, 11)         @noisy det1005 det2174 det2175 det999
mzz (13, -20) (13, -22)       @noisy det3609 det3607 det848 det853
mzz (21, -2) (21, -4)         @noisy det4243 det1170 det4244 det1173
mzz (33, -10) (33, -8)        @noisy det4736 det4737 det4740 det4741 det4738
mxx (33, 1) (31, 1)           @noisy det1560 det1566 det1564 det1561
mzz (7, -16) (7, -14)         @noisy det4382 det4379 det4377 det4378
mzz (23, 10) (23, 8)          @noisy det483 det490 det486 det485
mxx (33, -1) (31, -1)         @noisy det2405 det2406 det1560 det1566
mxx (29, -13) (27, -13)       @noisy det1773 det1772 det1777 det1771
mzz (25, 8) (25, 10)          @noisy det483 det485 det21 det19
mxx (-5, 1) (-3, 1)           @noisy det623 det625 det631 det622
mzz (31, -10) (31, -8)        @noisy det2475 det4737 det2478 det4736
mzz (13, -2) (13, -4)         @noisy det1405 det784 det788 det1404
mzz (23, -22) (23, -20)       @noisy det3799 det3798 det2513 det2515
mzz (21, 26) (23, 26)         @noisy det5248 det5244
mzz (19, -26) (19, -28)       @noisy det5166 det1895 det5167 det1899
mxx (29, -17) (27, -17)       @noisy det1780 det1776 det1781 det1771 det1773
mxx (23, 23) (23, 25)         @noisy det5245 det5241
mzz (31, 8) (31, 10)          @noisy det17 det5810 det24
mxx (7, -1) (9, -1)           @noisy det4520 det4521 det339 det343
mxx (25, 1) (23, 1)           @noisy det1168 det1171 det3695 det3696
mzz (9, -10) (9, -8)          @noisy det4003 det2563 det2568 det4002
mxx (5, -7) (3, -7)           @noisy det4952 det4060 det4064 det4953
mxx (3, 13) (5, 13)           @noisy det2669 det2671 det3235 det3234
mzz (13, 8) (13, 10)          @noisy det1000 det1006 det1079 det1080
mzz (3, -4) (3, -2)           @noisy det4802 det3069 det3075 det4803
mzz (25, -10) (25, -8)        @noisy det2308 det2311 det2313 det2310
mzz (21, 14) (21, 16)         @noisy det557 det561 det2716 det2717
mxx (29, 7) (27, 7)           @noisy det22 det18 det15 det20
mxx (21, -5) (19, -5)         @noisy det4243 det4244 det4246 det4245
mzz (21, -14) (21, -16)       @noisy det3530 det3529 det1958 det1961
mzz (25, -22) (25, -20)       @noisy det3801 det3797 det3802 det3799 det3798
mxx (3, -5) (5, -5)           @noisy det4802 det4060 det4064 det4803
mzz (21, -8) (21, -10)        @noisy det5326 det2309 det5325 det2312
mzz (19, -14) (19, -16)       @noisy det3530 det935 det3529 det938
mxx (17, 23) (15, 23)         @noisy det186 det184 det188 det191
mzz (25, 2) (25, 4)           @noisy det2835 det2838 det3695 det3696
mzz (11, 2) (11, 4)           @noisy det340 det726 det344 det727
mzz (31, -4) (31, -2)         @noisy det2405 det2406 det2412 det2409
mxx (21, -23) (19, -23)       @noisy det1896 det1900 det3750 det3751
mxx (13, 11) (11, 11)         @noisy det997 det1004 det1079 det1080
mxx (29, -1) (27, -1)         @noisy det2837 det2839 det3187 det3188
mzz (19, -4) (19, -2)         @noisy det2026 det4243 det2030 det4244

--------         14
mxx (7, 2) (5, 2)             @noisy det4822 det337 det341 det4820
mzz (9, -7) (9, -5)           @noisy det4538 det4539 det4004 det4007
mxx (7, -16) (5, -16)         @noisy det4382 det5593 det5602 det4378
mzz (9, 11) (9, 13)           @noisy det1313 det4127 det1315 det4129
mxx (35, 8) (33, 8)           @noisy det1653 det1654 det1658 det1656 det1649
mzz (15, 23) (15, 25)         @noisy det4295 det188 det4297 det191
mzz (31, 5) (31, 7)           @noisy det3205 det1562 det1567 det3206
mzz (17, -23) (17, -25)       @noisy det1897 det846 det1891 det851
mxx (13, 26) (15, 26)         @noisy det4295 det3412 det4297 det3408
mzz (13, -31) (13, -29)       @noisy det5375 det5369 det5376 det5371 det5372
mxx (17, -28) (19, -28)       @noisy det1895 det5820 det1899
mzz (1, 7) (1, 5)             @noisy det3362 det4557 det3363 det4559
mzz (19, -13) (19, -11)       @noisy det3532 det3867 det3531 det3873
mzz (9, -17) (9, -19)         @noisy det5118 det4381 det5120 det4380
mzz (25, 11) (25, 13)         @noisy det484 det1362 det488 det1365
mzz (7, -13) (7, -11)         @noisy det5343 det5345 det2562 det2569
mxx (3, -10) (1, -10)         @noisy det4860 det4861 det4859 det4850
mzz (17, 5) (17, 7)           @noisy det1103 det2207 det2209 det1108
mxx (7, 4) (5, 4)             @noisy det1722 det337 det341 det1719
mzz (25, -17) (25, -19)       @noisy det6023 det1956 det1960
mzz (31, 11) (31, 13)         @noisy det106 det107 det104 det113 det111
mxx (3, 8) (1, 8)             @noisy det2667 det4557 det2670 det4559
mxx (29, 14) (31, 14)         @noisy det104 det108 det110 det111 det109
mxx (19, -26) (17, -26)       @noisy det1897 det1895 det1899 det1891
mxx (15, -32) (13, -32)       @noisy det5373 det5375 det5374 det5369 det5378
mxx (31, -10) (29, -10)       @noisy det2475 det5955 det2478
mzz (17, 23) (17, 25)         @noisy det4156 det188 det4150 det191
mzz (5, 11) (5, 13)           @noisy det4353 det2671 det4352 det2669
mzz (11, -25) (11, -23)       @noisy det5518 det5527 det2910 det2914
mxx (-3, -2) (-1, -2)         @noisy det3320 det3324 det3323 det3325
mxx (15, -22) (13, -22)       @noisy det2912 det853 det848 det2908
mzz (27, -1) (27, 1)          @noisy det3170 det2837 det2839 det3168
mxx (13, 8) (15, 8)           @noisy det1870 det1006 det1869 det1000
mxx (27, 2) (25, 2)           @noisy det3170 det2835 det3168 det2838
mxx (23, -22) (21, -22)       @noisy det2513 det5994 det2515
mxx (19, 10) (17, 10)         @noisy det3712 det2176 det3714 det2177
mxx (3, 4) (1, 4)             @noisy det3068 det4557 det4559 det3077
mzz (13, -19) (13, -17)       @noisy det3663 det3660 det3608 det3611
mzz (15, -23) (15, -25)       @noisy det2912 det846 det851 det2908
mzz (21, -19) (21, -17)       @noisy det2510 det2514 det934 det939
mxx (3, 14) (3, 16)           @noisy det3240 det3236
mzz (7, -19) (7, -17)         @noisy det4381 det5593 det5602 det4380
mzz (1, 1) (1, -1)            @noisy det3072 det3071 det3064 det3076
mxx (15, 16) (13, 16)         @noisy det998 det1002 det1455 det1460
mxx (13, 2) (15, 2)           @noisy det731 det780 det786 det728
mzz (21, -1) (21, 1)          @noisy det1250 det1256 det1254 det1259
mzz (25, -23) (23, -23)       @noisy det3800 det3804
mzz (25, 5) (25, 7)           @noisy det487 det3300 det489 det3302
mzz (7, 11) (7, 13)           @noisy det4353 det1313 det1315 det4352
mzz (-5, 1) (-5, -1)          @noisy det5977 det625 det631
mzz (29, -13) (29, -11)       @noisy det5792 det1777 det1772
mxx (15, 28) (13, 28)         @noisy det3412 det5763 det3408
mxx (11, -10) (9, -10)        @noisy det2563 det2564 det2568 det2558
mxx (11, 20) (9, 20)          @noisy det1502 det2811 det2809 det1500
mxx (27, 4) (25, 4)           @noisy det2835 det3300 det3302 det2838
mzz (23, 11) (23, 13)         @noisy det558 det484 det488 det554
mxx (35, 4) (33, 4)           @noisy det1656 det1563 det1569 det1649
mxx (21, -26) (21, -28)       @noisy det5169 det5173
mzz (11, 7) (11, 5)           @noisy det424 det426 det429 det422
mzz (3, -13) (3, -11)         @noisy det4860 det4858 det4864 det4850
mxx (-1, 8) (-1, 10)          @noisy det3933 det3935
mzz (13, 5) (13, 7)           @noisy det1870 det424 det429 det1869
mxx (23, 4) (21, 4)           @noisy det2119 det1255 det1257 det2115
mxx (25, -10) (27, -10)       @noisy det3583 det3582 det2311 det2313
mxx (3, -8) (1, -8)           @noisy det5138 det4859 det5137 det4861
mzz (23, -17) (23, -19)       @noisy det2510 det2514 det1956 det1960
mxx (13, -20) (15, -20)       @noisy det3663 det848 det3660 det853
mzz (23, 17) (23, 19)         @noisy det2239 det2232 det2237 det2234
mzz (13, 25) (13, 23)         @noisy det4295 det1503 det4297 det1501
mzz (33, -5) (33, -7)         @noisy det2410 det2408 det5926
mxx (11, -16) (9, -16)        @noisy det5118 det5120 det2561 det2567
mzz (31, -5) (31, -7)         @noisy det2472 det2408 det2477 det2410
mxx (21, 26) (23, 26)         @noisy det5246 det5237 det5243 det5248 det5244
mxx (27, 14) (25, 14)         @noisy det1367 det1362 det1365 det1364
mzz (29, -17) (27, -17)       @noisy det1776 det1780
mzz (19, -19) (19, -17)       @noisy det932 det937 det934 det939
mzz (5, -7) (5, -5)           @noisy det4055 det4064 det4060 det4062
mzz (13, 11) (13, 13)         @noisy det997 det991 det1004 det1003
mxx (9, 10) (11, 10)          @noisy det425 det4127 det427 det4129
mzz (17, 1) (17, -1)          @noisy det783 det3768 det3770 det785
mxx (31, 8) (29, 8)           @noisy det3205 det17 det3206 det24
mxx (23, -4) (21, -4)         @noisy det1170 det1173 det4277 det4279
mzz (11, 1) (11, -1)          @noisy det2153 det729 det730 det2151
mxx (21, -8) (23, -8)         @noisy det4279 det2309 det2312 det4277
mxx (9, 16) (11, 16)          @noisy det2746 det2750 det2809 det2811
mzz (15, 29) (15, 31)         @noisy det4320 det5861 det4321
mzz (21, 11) (21, 13)         @noisy det558 det556 det554 det559
mxx (5, 14) (7, 14)           @noisy det4353 det2747 det4352 det2749
mxx (25, -22) (25, -20)       @noisy det3797 det3802
mxx (25, 16) (27, 16)         @noisy det1367 det5048 det5057 det1364
mxx (11, 2) (9, 2)            @noisy det340 det344 det2151 det2153
mxx (15, 10) (13, 10)         @noisy det1000 det991 det1006 det1003
mxx (23, 10) (21, 10)         @noisy det558 det490 det554 det486
mxx (25, -16) (27, -16)       @noisy det1775 det5897 det1782
mzz (25, -11) (25, -13)       @noisy det3583 det1955 det3582 det1959
mzz (27, 13) (27, 11)         @noisy det23 det1362 det1365 det16
mxx (29, -14) (29, -16)       @noisy det1774 det1778
mzz (19, 19) (19, 17)         @noisy det271 det273 det275 det278
mxx (19, 2) (17, 2)           @noisy det3770 det3768 det1106 det1107
mxx (19, 32) (17, 32)         @noisy det5451 det5448 det5442 det5449 det5452
mxx (23, 16) (21, 16)         @noisy det557 det2232 det2237 det561
mzz (11, -13) (11, -11)       @noisy det2564 det2560 det2565 det2558
mxx (-5, 2) (-5, 4)           @noisy det626 det633
mxx (29, -2) (31, -2)         @noisy det2412 det2883 det2886 det2409
mzz (-1, 7) (-1, 5)           @noisy det5907 det3362 det3363
mxx (21, -14) (23, -14)       @noisy det3563 det3564 det1958 det1961
mzz (9, 5) (9, 7)             @noisy det426 det338 det422 det342
mxx (7, -4) (5, -4)           @noisy det4055 det4063 det4059 det4062
mzz (5, 5) (5, 7)             @noisy det1723 det1722 det1719 det1721
mzz (-1, -5) (-1, -7)         @noisy det4440 det3494 det3495 det4434
mxx (27, -14) (25, -14)       @noisy det3583 det1775 det3582 det1782
mzz (11, 29) (13, 29)         @noisy det3414 det3409
mzz (19, 13) (19, 11)         @noisy det3712 det556 det3714 det559
mxx (25, -4) (27, -4)         @noisy det2363 det1172 det2361 det1169
mxx (19, 4) (17, 4)           @noisy det2207 det2209 det1106 det1107
mzz (13, -25) (13, -23)       @noisy det2908 det2912 det2910 det2914
mxx (21, -2) (23, -2)         @noisy det1170 det1256 det1173 det1250
mxx (19, 14) (17, 14)         @noisy det3712 det3714 det276 det274
mxx (11, -8) (9, -8)          @noisy det2563 det4539 det2568 det4538
mxx (27, -8) (25, -8)         @noisy det2363 det2361 det2311 det2313
mzz (29, -7) (29, -5)         @noisy det2362 det2472 det2365 det2477
mzz (11, 13) (11, 11)         @noisy det997 det1004 det4127 det4129
mzz (17, -5) (17, -7)         @noisy det4633 det2029 det2031 det4631
mzz (11, -5) (11, -7)         @noisy det4539 det1407 det1408 det4538
mxx (19, 26) (17, 26)         @noisy det4156 det4155 det4150 det4158
mxx (11, -26) (9, -26)        @noisy det5518 det5528 det5527 det5521 det5522
mzz (3, 1) (3, -1)            @noisy det3072 det3070 det3073 det3064
mxx (17, 28) (19, 28)         @noisy det5451 det4155 det4158 det5442
mzz (-3, 5) (-5, 5)           @noisy det627 det629
mxx (3, 2) (1, 2)             @noisy det3072 det3068 det3064 det3077
mzz (35, -1) (35, 1)          @noisy det4108 det2974 det4111 det2980
mxx (7, -8) (5, -8)           @noisy det4055 det4005 det4062 det4006
mzz (15, -13) (15, -11)       @noisy det5026 det3871 det3872 det5024
mxx (35, 2) (33, 2)           @noisy det4108 det4111 det1563 det1569
mxx (11, -2) (9, -2)          @noisy det2153 det1406 det2151 det1409
mxx (11, -20) (9, -20)        @noisy det5118 det5120 det3610 det3612
mzz (1, 11) (-1, 11)          @noisy det3931 det3937
mxx (27, 20) (25, 20)         @noisy det5058 det5052 det5048 det5057 det5053
mzz (9, 17) (9, 19)           @noisy det2809 det2744 det2748 det2811
mxx (7, 16) (5, 16)           @noisy det2749 det2747 det6013
mzz (25, -5) (25, -7)         @noisy det2363 det1166 det2361 det1174
mxx (27, 10) (25, 10)         @noisy det21 det1362 det1365 det19
mxx (-3, 2) (-1, 2)           @noisy det3324 det630 det3320 det624
mzz (9, -11) (9, -13)         @noisy det2558 det2564 det2562 det2569
mzz (15, 17) (15, 19)         @noisy det193 det1455 det1460 det189
mzz (23, -7) (23, -5)         @noisy det1166 det4279 det1174 det4277
mxx (33, -10) (33, -8)        @noisy det4738 det4741
mxx (17, 16) (19, 16)         @noisy det271 det275 det276 det274
mxx (13, 20) (15, 20)         @noisy det1460 det1455 det187 det190
mxx (15, -10) (13, -10)       @noisy det5026 det2080 det2083 det5024
mzz (21, 25) (21, 23)         @noisy det4154 det5237 det4157 det5246
mxx (11, 4) (9, 4)            @noisy det340 det344 det422 det426
mxx (21, -20) (23, -20)       @noisy det2510 det2514 det2513 det2515
mzz (13, -7) (13, -5)         @noisy det2081 det1407 det1408 det2077
mxx (-3, -8) (-1, -8)         @noisy det4436 det4434 det4440 det4437 det4442
mxx (31, 2) (29, 2)           @noisy det1568 det2883 det2886 det1565
mxx (27, 8) (25, 8)           @noisy det21 det3300 det19 det3302
mzz (17, -11) (17, -13)       @noisy det3871 det3867 det3872 det3873
mzz (-3, -7) (-3, -5)         @noisy det4438 det4443 det4439 det4440 det4434
mxx (7, 22) (7, 20)           @noisy det4663 det4667
mzz (7, -7) (7, -5)           @noisy det4055 det4004 det4062 det4007
mxx (21, 8) (23, 8)           @noisy det2119 det490 det2115 det486
mzz (11, 23) (11, 25)         @noisy det1501 det1503 det5661
mxx (37, -2) (37, -4)         @noisy det2976 det2979
mxx (7, -2) (5, -2)           @noisy det4822 det4059 det4063 det4820
mzz (23, 23) (23, 25)         @noisy det5245 det5237 det5241 det5242 det5246
mxx (15, -28) (13, -28)       @noisy det5375 det2911 det5369 det2915
mxx (13, -8) (15, -8)         @noisy det2081 det2080 det2083 det2077
mxx (19, -14) (17, -14)       @noisy det935 det3867 det938 det3873
mzz (29, 5) (29, 7)           @noisy det22 det3205 det3206 det20
mzz (15, -29) (15, -31)       @noisy det5375 det4598 det4600 det5369
mzz (33, 1) (33, -1)          @noisy det4111 det1560 det1566 det4108
mzz (5, 17) (3, 17)           @noisy det3237 det3238
mzz (15, 5) (15, 7)           @noisy det1870 det1103 det1108 det1869
mzz (11, 19) (11, 17)         @noisy det1458 det1461 det2809 det2811
mzz (27, -13) (27, -11)       @noisy det3583 det1772 det3582 det1777
mxx (17, 22) (19, 22)         @noisy det4156 det185 det4150 det192
mzz (3, 7) (3, 5)             @noisy det1723 det4557 det4559 det1721
mxx (33, -4) (35, -4)         @noisy det2407 det5734 det2411
mzz (7, -1) (7, 1)            @noisy det4822 det339 det343 det4820
mxx (11, 14) (9, 14)          @noisy det2746 det4129 det2750 det4127
mxx (29, 10) (31, 10)         @noisy det104 det17 det111 det24
mxx (3, -4) (1, -4)           @noisy det5138 det3069 det3075 det5137
mxx (13, 14) (15, 14)         @noisy det998 det1002 det991 det1003
mzz (25, 17) (25, 19)         @noisy det5048 det5057 det2239 det2234
mxx (15, -16) (13, -16)       @noisy det3663 det3661 det3660 det3664
mzz (31, 1) (31, -1)          @noisy det2883 det1566 det1560 det2886
mxx (19, -2) (17, -2)         @noisy det2026 det3768 det2030 det3770
mzz (19, 25) (19, 23)         @noisy det4154 det4156 det4157 det4150
mzz (19, -1) (19, 1)          @noisy det3770 det3768 det1254 det1259
mzz (5, -1) (5, 1)            @noisy det3070 det4822 det3073 det4820
mzz (23, 5) (23, 7)           @noisy det2119 det487 det489 det2115
mxx (23, -10) (21, -10)       @noisy det3563 det2309 det2312 det3564
mxx (21, 20) (23, 20)         @noisy det2235 det2238 det2232 det2237
mzz (21, -7) (21, -5)         @noisy det4279 det4245 det4246 det4277
mzz (27, 5) (27, 7)           @noisy det22 det3300 det3302 det20
mzz (23, -11) (23, -13)       @noisy det3563 det3564 det1955 det1959
mxx (11, 26) (11, 28)         @noisy det3416 det3410
mxx (13, -2) (15, -2)         @noisy det784 det780 det786 det788
mxx (21, 14) (23, 14)         @noisy det558 det557 det561 det554
mxx (5, -20) (7, -20)         @noisy det5596 det5593 det5601 det5597 det5602
mxx (15, 4) (13, 4)           @noisy det1870 det731 det1869 det728
mxx (11, -4) (9, -4)          @noisy det4539 det1406 det1409 det4538
mxx (15, 22) (13, 22)         @noisy det4295 det4297 det187 det190
mzz (27, 19) (27, 17)         @noisy det5054 det5055 det5057 det5048 det5059
mzz (13, -13) (13, -11)       @noisy det5026 det2560 det2565 det5024
mxx (31, -4) (29, -4)         @noisy det2412 det2472 det2477 det2409
mzz (3, -5) (3, -7)           @noisy det5138 det4060 det4064 det5137
mzz (17, 29) (17, 31)         @noisy det5442 det5451 det4320 det4321
mxx (35, -2) (33, -2)         @noisy det4111 det2407 det4108 det2411
mxx (19, -4) (17, -4)         @noisy det2026 det2030 det4631 det4633
mxx (13, -26) (15, -26)       @noisy det2908 det2912 det2911 det2915
mxx (27, -2) (25, -2)         @noisy det3170 det1172 det3168 det1169
mxx (3, 10) (1, 10)           @noisy det2667 det2670 det5965
mzz (19, -7) (19, -5)         @noisy det4245 det4631 det4246 det4633
mxx (21, 2) (23, 2)           @noisy det1256 det1257 det1255 det1250
mzz (11, -19) (11, -17)       @noisy det5118 det5120 det3608 det3611
mzz (21, -29) (19, -29)       @noisy det5171 det5168
mxx (3, -14) (1, -14)         @noisy det4860 det4850 det4856 det4865 det4857
mzz (9, 1) (9, -1)            @noisy det2153 det339 det2151 det343
mxx (29, -8) (31, -8)         @noisy det2475 det2472 det2478 det2477
mxx (7, -10) (5, -10)         @noisy det5343 det5345 det4006 det4005
mzz (17, -29) (17, -31)       @noisy det4598 det4600 det5746
mxx (19, -8) (17, -8)         @noisy det4633 det3874 det4631 det3870
mxx (13, -14) (15, -14)       @noisy det5026 det3661 det5024 det3664
mzz (15, 1) (15, -1)          @noisy det783 det785 det780 det786
mzz (15, 11) (15, 13)         @noisy det1005 det991 det1003 det999
mzz (1, -5) (1, -7)           @noisy det5138 det3494 det5137 det3495
mxx (19, -10) (17, -10)       @noisy det3874 det3867 det3873 det3870
mxx (11, 8) (9, 8)            @noisy det426 det427 det422 det425
mzz (7, 17) (7, 19)           @noisy det2744 det2748 det5782
mzz (21, 5) (21, 7)           @noisy det2119 det2118 det2121 det2115
mxx (11, -14) (9, -14)        @noisy det2558 det2564 det2561 det2567
mzz (17, -17) (17, -19)       @noisy det932 det849 det854 det937
mzz (19, -25) (19, -23)       @noisy det1896 det1897 det1900 det1891
mzz (5, -13) (5, -11)         @noisy det5343 det4858 det5345 det4864
mzz (17, 17) (17, 19)         @noisy det271 det193 det275 det189
mzz (37, -5) (35, -5)         @noisy det2977 det2982
mzz (33, -11) (31, -11)       @noisy det4739 det4743
mzz (29, -1) (29, 1)          @noisy det2837 det2883 det2886 det2839
mzz (9, 23) (7, 23)           @noisy det4662 det4664
mxx (9, 22) (11, 22)          @noisy det1502 det5830 det1500
mxx (29, 4) (31, 4)           @noisy det1568 det3205 det3206 det1565
mzz (21, 19) (21, 17)         @noisy det273 det2232 det2237 det278
mxx (23, -16) (21, -16)       @noisy det2510 det2514 det1958 det1961
mzz (33, 7) (33, 5)           @noisy det1656 det1562 det1567 det1649
mzz (19, 7) (19, 5)           @noisy det2118 det2207 det2121 det2209
mxx (-3, 4) (-1, 4)           @noisy det624 det630 det5878
mxx (19, 8) (17, 8)           @noisy det2177 det2207 det2209 det2176
mxx (23, 22) (21, 22)         @noisy det2235 det2238 det5237 det5246
mxx (11, -22) (9, -22)        @noisy det5518 det5527 det3610 det3612
mxx (17, -22) (19, -22)       @noisy det1897 det852 det850 det1891
mzz (7, 5) (7, 7)             @noisy det1722 det342 det338 det1719
mzz (35, 5) (35, 7)           @noisy det1657 det1651 det1656 det1652 det1649
mxx (3, -2) (1, -2)           @noisy det3072 det3075 det3064 det3069
mzz (21, -25) (21, -23)       @noisy det1896 det1900 det5840
mzz (-1, 1) (-1, -1)          @noisy det3324 det3071 det3076 det3320
mzz (19, 31) (19, 29)         @noisy det5451 det5446 det5442 det5453 det5447
mzz (9, -23) (9, -25)         @noisy det5518 det5526 det5523 det5527 det5524
mzz (37, -1) (37, 1)          @noisy det2974 det2980 det6053
mzz (15, -17) (15, -19)       @noisy det3663 det849 det3660 det854
mzz (13, -1) (13, 1)          @noisy det729 det780 det730 det786
mzz (25, 1) (25, -1)          @noisy det3170 det1168 det1171 det3168
mzz (29, 11) (29, 13)         @noisy det104 det23 det111 det16
mxx (-1, -4) (-3, -4)         @noisy det4440 det3323 det3325 det4434
mzz (5, -19) (5, -17)         @noisy det5603 det5593 det5598 det5599 det5602
mzz (17, 11) (17, 13)         @noisy det3712 det3714 det1005 det999
mzz (1, -11) (1, -13)         @noisy det4860 det4850 det4863 det4854 det4855
mzz (13, 19) (13, 17)         @noisy det1458 det1455 det1461 det1460
mzz (27, -7) (27, -5)         @noisy det2363 det2362 det2365 det2361
mxx (7, 8) (5, 8)             @noisy det1722 det1312 det1314 det1719
mxx (15, -4) (13, -4)         @noisy det2081 det784 det788 det2077
mxx (7, 10) (5, 10)           @noisy det4353 det1312 det4352 det1314
mzz (23, 1) (23, -1)          @noisy det1168 det1256 det1171 det1250
mzz (3, 13) (3, 11)           @noisy det2669 det2671 det5945
mxx (19, -20) (17, -20)       @noisy det850 det932 det852 det937
mzz (15, -7) (15, -5)         @noisy det2081 det2029 det2031 det2077
mxx (5, -14) (7, -14)         @noisy det5343 det4382 det5345 det4378
mxx (19, 20) (17, 20)         @noisy det271 det275 det192 det185
mzz (-3, -1) (-3, 1)          @noisy det3320 det3324 det625 det631
mzz (21, -13) (21, -11)       @noisy det3563 det3532 det3531 det3564
mxx (17, -16) (19, -16)       @noisy det935 det932 det938 det937

--------         15
myy (21, 4) (21, 5)           @noisy det2115 det2120
myy (3, 1) (3, 2)             @noisy det3074 det3064
myy (19, 22) (19, 23)         @noisy det4159 det4150
myy (35, 8) (35, 7)           @noisy det1655 det1649
myy (9, -11) (9, -10)         @noisy det2566 det2558
myy (17, 25) (17, 26)         @noisy det4159 det4150
myy (9, -1) (9, -2)           @noisy det2154 det2151
myy (-1, 1) (-1, 2)           @noisy det3326 det3320
myy (5, -11) (5, -10)         @noisy det5343 det5344
myy (25, 19) (25, 20)         @noisy det5048 det5056
myy (5, -20) (5, -19)         @noisy det5593 det5600
myy (11, 10) (11, 11)         @noisy det4127 det4130
myy (27, 2) (27, 1)           @noisy det3168 det3169
myy (-3, -5) (-3, -4)         @noisy det4441 det4434
myy (3, 4) (3, 5)             @noisy det4557 det4558
myy (11, -1) (11, -2)         @noisy det2154 det2151
myy (27, -5) (27, -4)         @noisy det2361 det2364
myy (17, 11) (17, 10)         @noisy det3712 det3715
myy (21, -17) (21, -16)       @noisy det2510 det2516
myy (27, 19) (27, 20)         @noisy det5048 det5056
myy (35, 2) (35, 1)           @noisy det4110 det4108
myy (19, -20) (19, -19)       @noisy det932 det936
myy (7, -11) (7, -10)         @noisy det5343 det5344
myy (35, -1) (35, -2)         @noisy det4110 det4108
myy (21, 2) (21, 1)           @noisy det1258 det1250
myy (11, -16) (11, -17)       @noisy det5118 det5119
myy (5, 1) (5, 2)             @noisy det4821 det4820
myy (15, -20) (15, -19)       @noisy det3660 det3662
myy (17, 5) (17, 4)           @noisy det2207 det2210
myy (21, 19) (21, 20)         @noisy det2232 det2236
myy (11, 4) (11, 5)           @noisy det428 det422
myy (19, -17) (19, -16)       @noisy det932 det936
myy (31, 7) (31, 8)           @noisy det3205 det3207
myy (17, 1) (17, 2)           @noisy det3768 det3769
myy (21, -20) (21, -19)       @noisy det2510 det2516
myy (17, -14) (17, -13)       @noisy det3867 det3875
myy (7, -8) (7, -7)           @noisy det4055 det4061
myy (21, -11) (21, -10)       @noisy det3563 det3565
myy (19, 2) (19, 1)           @noisy det3768 det3769
myy (19, 4) (19, 5)           @noisy det2207 det2210
myy (15, 10) (15, 11)         @noisy det991 det1001
myy (9, 13) (9, 14)           @noisy det4127 det4130
myy (5, -8) (5, -7)           @noisy det4055 det4061
myy (15, 16) (15, 17)         @noisy det1455 det1459
myy (21, -5) (21, -4)         @noisy det4278 det4277
myy (15, 25) (15, 26)         @noisy det4295 det4298
myy (13, 14) (13, 13)         @noisy det991 det1001
myy (9, -14) (9, -13)         @noisy det2566 det2558
myy (19, 19) (19, 20)         @noisy det271 det277
myy (15, -29) (15, -28)       @noisy det5377 det5369
myy (11, 7) (11, 8)           @noisy det428 det422
myy (7, 13) (7, 14)           @noisy det4352 det4354
myy (33, 7) (33, 8)           @noisy det1655 det1649
myy (15, 22) (15, 23)         @noisy det4295 det4298
myy (19, -4) (19, -5)         @noisy det4631 det4632
myy (31, -1) (31, -2)         @noisy det2883 det2885
myy (15, -1) (15, -2)         @noisy det780 det787
myy (9, 10) (9, 11)           @noisy det4127 det4130
myy (21, 8) (21, 7)           @noisy det2115 det2120
myy (21, -8) (21, -7)         @noisy det4278 det4277
myy (13, 25) (13, 26)         @noisy det4295 det4298
myy (11, -22) (11, -23)       @noisy det5518 det5525
myy (7, -17) (7, -16)         @noisy det5593 det5600
myy (11, 19) (11, 20)         @noisy det2809 det2810
myy (5, -1) (5, -2)           @noisy det4821 det4820
myy (9, 5) (9, 4)             @noisy det428 det422
myy (9, -26) (9, -25)         @noisy det5518 det5525
myy (17, 7) (17, 8)           @noisy det2207 det2210
myy (23, 16) (23, 17)         @noisy det2232 det2236
myy (-3, 2) (-3, 1)           @noisy det3326 det3320
myy (27, 16) (27, 17)         @noisy det5048 det5056
myy (31, -5) (31, -4)         @noisy det2472 det2476
myy (5, -5) (5, -4)           @noisy det4055 det4061
myy (15, 1) (15, 2)           @noisy det780 det787
myy (3, -10) (3, -11)         @noisy det4862 det4850
myy (7, -13) (7, -14)         @noisy det5343 det5344
myy (9, 16) (9, 17)           @noisy det2809 det2810
myy (15, -23) (15, -22)       @noisy det2913 det2908
myy (25, -14) (25, -13)       @noisy det3582 det3584
myy (15, -13) (15, -14)       @noisy det5025 det5024
myy (29, -8) (29, -7)         @noisy det2472 det2476
myy (13, 10) (13, 11)         @noisy det991 det1001
myy (17, -20) (17, -19)       @noisy det932 det936
myy (13, -14) (13, -13)       @noisy det5025 det5024
myy (3, -8) (3, -7)           @noisy det5137 det5139
myy (15, 7) (15, 8)           @noisy det1869 det1871
myy (11, -20) (11, -19)       @noisy det5118 det5119
myy (25, -11) (25, -10)       @noisy det3582 det3584
myy (19, 31) (19, 32)         @noisy det5450 det5442
myy (29, 10) (29, 11)         @noisy det104 det112
myy (27, -11) (27, -10)       @noisy det3582 det3584
myy (9, 7) (9, 8)             @noisy det428 det422
myy (23, 10) (23, 11)         @noisy det554 det560
myy (5, 7) (5, 8)             @noisy det1724 det1719
myy (25, -5) (25, -4)         @noisy det2361 det2364
myy (21, -1) (21, -2)         @noisy det1258 det1250
myy (15, 19) (15, 20)         @noisy det1455 det1459
myy (21, 16) (21, 17)         @noisy det2232 det2236
myy (13, -11) (13, -10)       @noisy det5025 det5024
myy (1, -5) (1, -4)           @noisy det5137 det5139
myy (13, -26) (13, -25)       @noisy det2913 det2908
myy (35, 4) (35, 5)           @noisy det1655 det1649
myy (7, 7) (7, 8)             @noisy det1724 det1719
myy (15, -5) (15, -4)         @noisy det2082 det2077
myy (19, 16) (19, 17)         @noisy det271 det277
myy (11, 1) (11, 2)           @noisy det2154 det2151
myy (13, 16) (13, 17)         @noisy det1455 det1459
myy (27, 8) (27, 7)           @noisy det3300 det3301
myy (29, -1) (29, -2)         @noisy det2883 det2885
myy (33, 4) (33, 5)           @noisy det1655 det1649
myy (1, 1) (1, 2)             @noisy det3074 det3064
myy (23, 4) (23, 5)           @noisy det2115 det2120
myy (23, 25) (23, 26)         @noisy det5237 det5247
myy (19, 10) (19, 11)         @noisy det3712 det3715
myy (25, 7) (25, 8)           @noisy det3300 det3301
myy (11, -5) (11, -4)         @noisy det4540 det4538
myy (7, 10) (7, 11)           @noisy det4352 det4354
myy (17, -1) (17, -2)         @noisy det3768 det3769
myy (7, -19) (7, -20)         @noisy det5593 det5600
myy (19, -8) (19, -7)         @noisy det4631 det4632
myy (23, -14) (23, -13)       @noisy det3563 det3565
myy (5, 10) (5, 11)           @noisy det4352 det4354
myy (31, 5) (31, 4)           @noisy det3205 det3207
myy (13, 8) (13, 7)           @noisy det1869 det1871
myy (-1, -1) (-1, -2)         @noisy det3326 det3320
myy (21, 14) (21, 13)         @noisy det554 det560
myy (17, 31) (17, 32)         @noisy det5450 det5442
myy (23, 22) (23, 23)         @noisy det5237 det5247
myy (33, 1) (33, 2)           @noisy det4110 det4108
myy (19, 13) (19, 14)         @noisy det3712 det3715
myy (17, -5) (17, -4)         @noisy det4631 det4632
myy (31, 13) (31, 14)         @noisy det104 det112
myy (13, -29) (13, -28)       @noisy det5377 det5369
myy (19, -23) (19, -22)       @noisy det1898 det1891
myy (-1, -5) (-1, -4)         @noisy det4441 det4434
myy (1, 4) (1, 5)             @noisy det4557 det4558
myy (27, -14) (27, -13)       @noisy det3582 det3584
myy (11, 13) (11, 14)         @noisy det4127 det4130
myy (9, -17) (9, -16)         @noisy det5118 det5119
myy (7, -1) (7, -2)           @noisy det4821 det4820
myy (11, -14) (11, -13)       @noisy det2566 det2558
myy (29, 7) (29, 8)           @noisy det3205 det3207
myy (3, -14) (3, -13)         @noisy det4862 det4850
myy (3, 7) (3, 8)             @noisy det4557 det4558
myy (17, -26) (17, -25)       @noisy det1898 det1891
myy (11, 16) (11, 17)         @noisy det2809 det2810
myy (13, -31) (13, -32)       @noisy det5377 det5369
myy (27, 4) (27, 5)           @noisy det3300 det3301
myy (9, 19) (9, 20)           @noisy det2809 det2810
myy (25, 5) (25, 4)           @noisy det3300 det3301
myy (15, 4) (15, 5)           @noisy det1869 det1871
myy (17, 22) (17, 23)         @noisy det4159 det4150
myy (25, -1) (25, -2)         @noisy det3168 det3169
myy (19, 28) (19, 29)         @noisy det5450 det5442
myy (9, -5) (9, -4)           @noisy det4540 det4538
myy (19, 7) (19, 8)           @noisy det2207 det2210
myy (27, 13) (27, 14)         @noisy det1362 det1366
myy (29, 14) (29, 13)         @noisy det104 det112
myy (19, -26) (19, -25)       @noisy det1898 det1891
myy (11, -8) (11, -7)         @noisy det4540 det4538
myy (19, -10) (19, -11)       @noisy det3867 det3875
myy (13, -1) (13, -2)         @noisy det780 det787
myy (15, -32) (15, -31)       @noisy det5377 det5369
myy (29, 4) (29, 5)           @noisy det3205 det3207
myy (1, -14) (1, -13)         @noisy det4862 det4850
myy (15, -7) (15, -8)         @noisy det2082 det2077
myy (23, -7) (23, -8)         @noisy det4278 det4277
myy (25, 16) (25, 17)         @noisy det5048 det5056
myy (17, -8) (17, -7)         @noisy det4631 det4632
myy (21, 10) (21, 11)         @noisy det554 det560
myy (23, -1) (23, -2)         @noisy det1258 det1250
myy (23, 19) (23, 20)         @noisy det2232 det2236
myy (17, 13) (17, 14)         @noisy det3712 det3715
myy (25, 13) (25, 14)         @noisy det1362 det1366
myy (15, 13) (15, 14)         @noisy det991 det1001
myy (1, 7) (1, 8)             @noisy det4557 det4558
myy (7, -5) (7, -4)           @noisy det4055 det4061
myy (17, 16) (17, 17)         @noisy det271 det277
myy (9, 1) (9, 2)             @noisy det2154 det2151
myy (33, -1) (33, -2)         @noisy det4110 det4108
myy (11, -26) (11, -25)       @noisy det5518 det5525
myy (17, -23) (17, -22)       @noisy det1898 det1891
myy (13, 22) (13, 23)         @noisy det4295 det4298
myy (31, 1) (31, 2)           @noisy det2883 det2885
myy (23, -17) (23, -16)       @noisy det2510 det2516
myy (19, 25) (19, 26)         @noisy det4159 det4150
myy (17, -17) (17, -16)       @noisy det932 det936
myy (5, 14) (5, 13)           @noisy det4352 det4354
myy (13, 4) (13, 5)           @noisy det1869 det1871
myy (1, -11) (1, -10)         @noisy det4862 det4850
myy (7, 1) (7, 2)             @noisy det4821 det4820
myy (7, 4) (7, 5)             @noisy det1724 det1719
myy (25, 1) (25, 2)           @noisy det3168 det3169
myy (-3, -8) (-3, -7)         @noisy det4441 det4434
myy (17, -11) (17, -10)       @noisy det3867 det3875
myy (31, -8) (31, -7)         @noisy det2472 det2476
myy (13, -5) (13, -4)         @noisy det2082 det2077
myy (11, -10) (11, -11)       @noisy det2566 det2558
myy (-3, -1) (-3, -2)         @noisy det3326 det3320
myy (19, -1) (19, -2)         @noisy det3768 det3769
myy (3, -1) (3, -2)           @noisy det3074 det3064
myy (17, 19) (17, 20)         @noisy det271 det277
myy (17, 28) (17, 29)         @noisy det5450 det5442
myy (3, -5) (3, -4)           @noisy det5137 det5139
myy (9, -7) (9, -8)           @noisy det4540 det4538
myy (5, -17) (5, -16)         @noisy det5593 det5600
myy (5, 4) (5, 5)             @noisy det1724 det1719
myy (27, -8) (27, -7)         @noisy det2361 det2364
myy (21, 25) (21, 26)         @noisy det5237 det5247
myy (13, -23) (13, -22)       @noisy det2913 det2908
myy (9, -20) (9, -19)         @noisy det5118 det5119
myy (27, -1) (27, -2)         @noisy det3168 det3169
myy (15, -11) (15, -10)       @noisy det5025 det5024
myy (23, -11) (23, -10)       @noisy det3563 det3565
myy (1, -1) (1, -2)           @noisy det3074 det3064
myy (13, -17) (13, -16)       @noisy det3660 det3662
myy (21, -14) (21, -13)       @noisy det3563 det3565
myy (27, 10) (27, 11)         @noisy det1362 det1366
myy (25, 11) (25, 10)         @noisy det1362 det1366
myy (29, -5) (29, -4)         @noisy det2472 det2476
myy (23, 1) (23, 2)           @noisy det1258 det1250
myy (15, -26) (15, -25)       @noisy det2913 det2908
myy (23, -5) (23, -4)         @noisy det4278 det4277
myy (-1, -8) (-1, -7)         @noisy det4441 det4434
myy (23, 7) (23, 8)           @noisy det2115 det2120
myy (15, -17) (15, -16)       @noisy det3660 det3662
myy (13, 2) (13, 1)           @noisy det780 det787
myy (21, 22) (21, 23)         @noisy det5237 det5247
myy (25, -8) (25, -7)         @noisy det2361 det2364
myy (13, -20) (13, -19)       @noisy det3660 det3662
myy (31, 11) (31, 10)         @noisy det104 det112
myy (23, 13) (23, 14)         @noisy det554 det560
myy (13, 19) (13, 20)         @noisy det1455 det1459
myy (23, -20) (23, -19)       @noisy det2510 det2516
myy (19, -14) (19, -13)       @noisy det3867 det3875
myy (29, 1) (29, 2)           @noisy det2883 det2885
myy (9, -23) (9, -22)         @noisy det5518 det5525
myy (5, -14) (5, -13)         @noisy det5343 det5344
myy (1, -8) (1, -7)           @noisy det5137 det5139
myy (13, -8) (13, -7)         @noisy det2082 det2077

--------         16
mxx (7, 2) (5, 2)             @noisy det4821 det4822 det341 det346
mzz (9, -7) (9, -5)           @noisy det4540 det4539 det4007 det4010
mxx (7, -16) (5, -16)         @noisy det4382 det5600 det5602 det4386
mzz (9, 11) (9, 13)           @noisy det1319 det1315 det4130 det4129
mxx (35, 8) (33, 8)           @noisy det1661 det1655 det1656 det1658 det1662
mzz (15, 23) (15, 25)         @noisy det4298 det4297 det191 det195
mzz (31, 5) (31, 7)           @noisy det3206 det3207 det1567 det1574
mzz (17, -23) (17, -25)       @noisy det1898 det1897 det851 det858
mxx (13, 26) (15, 26)         @noisy det3412 det3419 det4298 det4297
mzz (13, -31) (13, -29)       @noisy det5377 det5375 det5376 det5379 det5380
mxx (17, -28) (19, -28)       @noisy det5820 det1899 det1901
mzz (1, 7) (1, 5)             @noisy det3365 det3363 det4558 det4559
mzz (19, -13) (19, -11)       @noisy det3532 det3875 det3534 det3873
mzz (9, -17) (9, -19)         @noisy det4381 det4385 det5119 det5120
mzz (25, 11) (25, 13)         @noisy det488 det494 det1366 det1365
mzz (7, -13) (7, -11)         @noisy det5344 det5345 det2569 det2571
mxx (3, -10) (1, -10)         @noisy det4861 det4862 det4860 det4868
mzz (17, 5) (17, 7)           @noisy det1108 det1112 det2210 det2209
mxx (7, 4) (5, 4)             @noisy det1724 det1722 det341 det346
mzz (25, -17) (25, -19)       @noisy det6023 det1960 det1965
mzz (31, 11) (31, 13)         @noisy det114 det115 det113 det112 det111
mxx (3, 8) (1, 8)             @noisy det2674 det4558 det4559 det2670
mxx (29, 14) (31, 14)         @noisy det116 det110 det112 det111 det117
mxx (19, -26) (17, -26)       @noisy det1898 det1897 det1899 det1901
mxx (15, -32) (13, -32)       @noisy det5377 det5375 det5381 det5378 det5382
mxx (31, -10) (29, -10)       @noisy det2478 det5955 det2479
mzz (17, 23) (17, 25)         @noisy det4159 det4156 det191 det195
mzz (5, 11) (5, 13)           @noisy det4353 det2671 det2675 det4354
mzz (11, -25) (11, -23)       @noisy det5525 det5527 det2914 det2916
mxx (-3, -2) (-1, -2)         @noisy det3326 det3324 det3325 det3327
mxx (15, -22) (13, -22)       @noisy det853 det2913 det2912 det859
mzz (27, -1) (27, 1)          @noisy det3170 det2839 det2842 det3169
mxx (13, 8) (15, 8)           @noisy det1870 det1008 det1006 det1871
mxx (27, 2) (25, 2)           @noisy det3170 det2838 det2840 det3169
mxx (23, -22) (21, -22)       @noisy det2515 det5994 det2517
mxx (19, 10) (17, 10)         @noisy det2177 det3715 det3714 det2179
mxx (3, 4) (1, 4)             @noisy det3077 det3081 det4558 det4559
mzz (13, -19) (13, -17)       @noisy det3663 det3662 det3616 det3611
mzz (15, -23) (15, -25)       @noisy det2913 det2912 det851 det858
mzz (21, -19) (21, -17)       @noisy det939 det2516 det2514 det941
mxx (3, 14) (3, 16)           @noisy det3240 det3243
mzz (7, -19) (7, -17)         @noisy det4381 det4385 det5600 det5602
mzz (1, 1) (1, -1)            @noisy det3074 det3072 det3076 det3079
mxx (15, 16) (13, 16)         @noisy det1002 det1009 det1459 det1460
mxx (13, 2) (15, 2)           @noisy det735 det731 det787 det786
mzz (21, -1) (21, 1)          @noisy det1258 det1256 det1259 det1261
mzz (25, -23) (23, -23)       @noisy det3804 det3806
mzz (25, 5) (25, 7)           @noisy det489 det3301 det3302 det493
mzz (7, 11) (7, 13)           @noisy det4353 det1319 det1315 det4354
mzz (-5, 1) (-5, -1)          @noisy det5977 det631 det635
mzz (29, -13) (29, -11)       @noisy det1777 det5792 det1784
mxx (15, 28) (13, 28)         @noisy det3412 det3419 det5763
mxx (11, -10) (9, -10)        @noisy det2566 det2564 det2568 det2572
mxx (11, 20) (9, 20)          @noisy det1502 det2811 det2810 det1506
mxx (27, 4) (25, 4)           @noisy det2840 det3301 det3302 det2838
mzz (23, 11) (23, 13)         @noisy det558 det488 det494 det560
mxx (35, 4) (33, 4)           @noisy det1655 det1656 det1569 det1575
mxx (21, -26) (21, -28)       @noisy det5173 det5175
mzz (11, 7) (11, 5)           @noisy det428 det426 det429 det430
mzz (3, -13) (3, -11)         @noisy det4862 det4860 det4871 det4864
mxx (-1, 8) (-1, 10)          @noisy det3935 det3940
mzz (13, 5) (13, 7)           @noisy det1870 det429 det430 det1871
mxx (23, 4) (21, 4)           @noisy det2119 det1257 det1260 det2120
mxx (25, -10) (27, -10)       @noisy det3583 det2313 det2315 det3584
mxx (3, -8) (1, -8)           @noisy det5138 det4861 det4868 det5139
mzz (23, -17) (23, -19)       @noisy det2516 det2514 det1960 det1965
mxx (13, -20) (15, -20)       @noisy det3663 det853 det859 det3662
mzz (23, 17) (23, 19)         @noisy det2239 det2240 det2236 det2237
mzz (13, 25) (13, 23)         @noisy det1503 det4298 det4297 det1507
mzz (33, -5) (33, -7)         @noisy det2414 det2410 det5926
mxx (11, -16) (9, -16)        @noisy det5119 det5120 det2567 det2570
mzz (31, -5) (31, -7)         @noisy det2410 det2476 det2477 det2414
mxx (21, 26) (23, 26)         @noisy det5251 det5248 det5252 det5247 det5246
mxx (27, 14) (25, 14)         @noisy det1367 det1368 det1366 det1365
mzz (29, -17) (27, -17)       @noisy det1780 det1787
mzz (19, -19) (19, -17)       @noisy det937 det941 det936 det939
mzz (5, -7) (5, -5)           @noisy det4064 det4061 det4062 det4065
mzz (13, 11) (13, 13)         @noisy det1004 det1001 det1003 det1010
mxx (9, 10) (11, 10)          @noisy det427 det431 det4130 det4129
mzz (17, 1) (17, -1)          @noisy det789 det3769 det3770 det785
mxx (31, 8) (29, 8)           @noisy det24 det3207 det3206 det29
mxx (23, -4) (21, -4)         @noisy det4278 det4279 det1173 det1179
mzz (11, 1) (11, -1)          @noisy det2154 det2153 det730 det734
mxx (21, -8) (23, -8)         @noisy det2312 det4278 det4279 det2317
mxx (9, 16) (11, 16)          @noisy det2750 det2755 det2810 det2811
mzz (15, 29) (15, 31)         @noisy det4321 det5861 det4323
mzz (21, 11) (21, 13)         @noisy det558 det559 det562 det560
mxx (5, 14) (7, 14)           @noisy det4353 det2753 det2749 det4354
mxx (25, -22) (25, -20)       @noisy det3802 det3808
mxx (25, 16) (27, 16)         @noisy det1367 det1368 det5056 det5057
mxx (11, 2) (9, 2)            @noisy det2154 det2153 det344 det350
mxx (15, 10) (13, 10)         @noisy det1008 det1006 det1001 det1003
mxx (23, 10) (21, 10)         @noisy det558 det490 det495 det560
mxx (25, -16) (27, -16)       @noisy det5897 det1782 det1788
mzz (25, -11) (25, -13)       @noisy det3583 det1959 det1964 det3584
mzz (27, 13) (27, 11)         @noisy det28 det23 det1366 det1365
mxx (29, -14) (29, -16)       @noisy det1778 det1785
mzz (19, 19) (19, 17)         @noisy det278 det277 det275 det279
mxx (19, 2) (17, 2)           @noisy det1110 det3769 det3770 det1107
mxx (19, 32) (17, 32)         @noisy det5450 det5451 det5456 det5457 det5452
mxx (23, 16) (21, 16)         @noisy det561 det563 det2236 det2237
mzz (11, -13) (11, -11)       @noisy det2566 det2564 det2565 det2573
mxx (-5, 2) (-5, 4)           @noisy det633 det637
mxx (29, -2) (31, -2)         @noisy det2412 det2886 det2885 det2415
mzz (-1, 7) (-1, 5)           @noisy det5907 det3365 det3363
mxx (21, -14) (23, -14)       @noisy det3565 det3564 det1961 det1963
mzz (9, 5) (9, 7)             @noisy det428 det426 det342 det347
mxx (7, -4) (5, -4)           @noisy det4061 det4062 det4063 det4066
mzz (5, 5) (5, 7)             @noisy det1723 det1724 det1722 det1725
mzz (-1, -5) (-1, -7)         @noisy det4441 det4440 det3495 det3497
mxx (27, -14) (25, -14)       @noisy det3583 det1782 det1788 det3584
mzz (11, 29) (13, 29)         @noisy det3414 det3420
mzz (19, 13) (19, 11)         @noisy det3715 det3714 det562 det559
mxx (25, -4) (27, -4)         @noisy det2363 det1178 det1172 det2364
mxx (19, 4) (17, 4)           @noisy det1110 det2210 det2209 det1107
mzz (13, -25) (13, -23)       @noisy det2913 det2912 det2914 det2916
mxx (21, -2) (23, -2)         @noisy det1258 det1256 det1173 det1179
mxx (19, 14) (17, 14)         @noisy det3715 det3714 det280 det276
mxx (11, -8) (9, -8)          @noisy det4540 det4539 det2568 det2572
mxx (27, -8) (25, -8)         @noisy det2363 det2313 det2315 det2364
mzz (29, -7) (29, -5)         @noisy det2365 det2366 det2476 det2477
mzz (11, 13) (11, 11)         @noisy det4129 det1004 det4130 det1010
mzz (17, -5) (17, -7)         @noisy det2031 det2034 det4632 det4633
mzz (11, -5) (11, -7)         @noisy det4540 det4539 det1408 det1412
mxx (19, 26) (17, 26)         @noisy det4158 det4159 det4156 det4160
mxx (11, -26) (9, -26)        @noisy det5528 det5531 det5525 det5527 det5532
mzz (3, 1) (3, -1)            @noisy det3074 det3072 det3073 det3078
mxx (17, 28) (19, 28)         @noisy det4158 det5450 det5451 det4160
mzz (-3, 5) (-5, 5)           @noisy det629 det638
mxx (3, 2) (1, 2)             @noisy det3074 det3072 det3077 det3081
mzz (35, -1) (35, 1)          @noisy det4110 det4111 det2980 det2987
mxx (7, -8) (5, -8)           @noisy det4006 det4061 det4062 det4011
mzz (15, -13) (15, -11)       @noisy det5025 det5026 det3876 det3872
mxx (35, 2) (33, 2)           @noisy det4110 det4111 det1569 det1575
mxx (11, -2) (9, -2)          @noisy det2154 det2153 det1409 det1413
mxx (11, -20) (9, -20)        @noisy det5119 det5120 det3612 det3615
mzz (1, 11) (-1, 11)          @noisy det3941 det3937
mxx (27, 20) (25, 20)         @noisy det5058 det5060 det5056 det5057 det5061
mzz (9, 17) (9, 19)           @noisy det2811 det2754 det2810 det2748
mxx (7, 16) (5, 16)           @noisy det2749 det6013 det2753
mzz (25, -5) (25, -7)         @noisy det2363 det1174 det2364 det1180
mxx (27, 10) (25, 10)         @noisy det21 det1365 det30 det1366
mxx (-3, 2) (-1, 2)           @noisy det3326 det3324 det630 det639
mzz (9, -11) (9, -13)         @noisy det2566 det2564 det2569 det2571
mzz (15, 17) (15, 19)         @noisy det193 det196 det1459 det1460
mzz (23, -7) (23, -5)         @noisy det4278 det4279 det1174 det1180
mxx (33, -10) (33, -8)        @noisy det4747 det4741
mxx (17, 16) (19, 16)         @noisy det277 det275 det280 det276
mxx (13, 20) (15, 20)         @noisy det190 det1459 det1460 det199
mxx (15, -10) (13, -10)       @noisy det5025 det5026 det2083 det2084
mzz (21, 25) (21, 23)         @noisy det4161 det4157 det5247 det5246
mxx (11, 4) (9, 4)            @noisy det428 det426 det344 det350
mxx (21, -20) (23, -20)       @noisy det2516 det2514 det2515 det2517
mzz (13, -7) (13, -5)         @noisy det2082 det2081 det1408 det1412
mxx (-3, -8) (-1, -8)         @noisy det4444 det4441 det4440 det4445 det4442
mxx (31, 2) (29, 2)           @noisy det1568 det1572 det2885 det2886
mxx (27, 8) (25, 8)           @noisy det21 det3301 det30 det3302
mzz (17, -11) (17, -13)       @noisy det3876 det3875 det3872 det3873
mzz (-3, -7) (-3, -5)         @noisy det4446 det4443 det4447 det4441 det4440
mxx (7, 22) (7, 20)           @noisy det4670 det4667
mzz (7, -7) (7, -5)           @noisy det4007 det4061 det4062 det4010
mxx (21, 8) (23, 8)           @noisy det2119 det490 det495 det2120
mzz (11, 23) (11, 25)         @noisy det1503 det5661 det1507
mxx (37, -2) (37, -4)         @noisy det2985 det2979
mxx (7, -2) (5, -2)           @noisy det4821 det4822 det4063 det4066
mzz (23, 23) (23, 25)         @noisy det5245 det5249 det5250 det5247 det5246
mxx (15, -28) (13, -28)       @noisy det5377 det5375 det2915 det2917
mxx (13, -8) (15, -8)         @noisy det2082 det2081 det2083 det2084
mxx (19, -14) (17, -14)       @noisy det938 det940 det3875 det3873
mzz (29, 5) (29, 7)           @noisy det22 det26 det3207 det3206
mzz (15, -29) (15, -31)       @noisy det5377 det5375 det4600 det4602
mzz (33, 1) (33, -1)          @noisy det4110 det4111 det1566 det1573
mzz (5, 17) (3, 17)           @noisy det3238 det3245
mzz (15, 5) (15, 7)           @noisy det1870 det1108 det1112 det1871
mzz (11, 19) (11, 17)         @noisy det1461 det1462 det2810 det2811
mzz (27, -13) (27, -11)       @noisy det3583 det1777 det1784 det3584
mxx (17, 22) (19, 22)         @noisy det4159 det4156 det192 det198
mzz (3, 7) (3, 5)             @noisy det1723 det4558 det4559 det1725
mxx (33, -4) (35, -4)         @noisy det5734 det2411 det2417
mzz (7, -1) (7, 1)            @noisy det4821 det4822 det343 det349
mxx (11, 14) (9, 14)          @noisy det2750 det2755 det4130 det4129
mxx (29, 10) (31, 10)         @noisy det24 det112 det111 det29
mxx (3, -4) (1, -4)           @noisy det5138 det3075 det3080 det5139
mxx (13, 14) (15, 14)         @noisy det1002 det1009 det1001 det1003
mzz (25, 17) (25, 19)         @noisy det2239 det5056 det5057 det2240
mxx (15, -16) (13, -16)       @noisy det3663 det3664 det3665 det3662
mzz (31, 1) (31, -1)          @noisy det1566 det1573 det2886 det2885
mxx (19, -2) (17, -2)         @noisy det2030 det2035 det3769 det3770
mzz (19, 25) (19, 23)         @noisy det4159 det4156 det4157 det4161
mzz (19, -1) (19, 1)          @noisy det3770 det1259 det3769 det1261
mzz (5, -1) (5, 1)            @noisy det4821 det4822 det3073 det3078
mzz (23, 5) (23, 7)           @noisy det2119 det489 det493 det2120
mxx (23, -10) (21, -10)       @noisy det2312 det3565 det3564 det2317
mxx (21, 20) (23, 20)         @noisy det2238 det2241 det2236 det2237
mzz (21, -7) (21, -5)         @noisy det4278 det4279 det4246 det4249
mzz (27, 5) (27, 7)           @noisy det22 det26 det3301 det3302
mzz (23, -11) (23, -13)       @noisy det3565 det3564 det1959 det1964
mxx (11, 26) (11, 28)         @noisy det3416 det3421
mxx (13, -2) (15, -2)         @noisy det788 det790 det787 det786
mxx (21, 14) (23, 14)         @noisy det558 det561 det563 det560
mxx (5, -20) (7, -20)         @noisy det5604 det5601 det5605 det5600 det5602
mxx (15, 4) (13, 4)           @noisy det1870 det731 det1871 det735
mxx (11, -4) (9, -4)          @noisy det1409 det4540 det4539 det1413
mxx (15, 22) (13, 22)         @noisy det190 det4298 det4297 det199
mzz (27, 19) (27, 17)         @noisy det5062 det5056 det5057 det5063 det5059
mzz (13, -13) (13, -11)       @noisy det5025 det5026 det2565 det2573
mxx (31, -4) (29, -4)         @noisy det2412 det2477 det2476 det2415
mzz (3, -5) (3, -7)           @noisy det5138 det4064 det4065 det5139
mzz (17, 29) (17, 31)         @noisy det5450 det5451 det4321 det4323
mxx (35, -2) (33, -2)         @noisy det4110 det4111 det2411 det2417
mxx (19, -4) (17, -4)         @noisy det2030 det2035 det4632 det4633
mxx (13, -26) (15, -26)       @noisy det2913 det2912 det2915 det2917
mxx (27, -2) (25, -2)         @noisy det3170 det1178 det1172 det3169
mxx (3, 10) (1, 10)           @noisy det2670 det2674 det5965
mzz (19, -7) (19, -5)         @noisy det4632 det4246 det4249 det4633
mxx (21, 2) (23, 2)           @noisy det1258 det1256 det1257 det1260
mzz (11, -19) (11, -17)       @noisy det3611 det5119 det5120 det3616
mzz (21, -29) (19, -29)       @noisy det5171 det5177
mxx (3, -14) (1, -14)         @noisy det4862 det4860 det4869 det4865 det4870
mzz (9, 1) (9, -1)            @noisy det2154 det2153 det343 det349
mxx (29, -8) (31, -8)         @noisy det2478 det2476 det2479 det2477
mxx (7, -10) (5, -10)         @noisy det4006 det5344 det5345 det4011
mzz (17, -29) (17, -31)       @noisy det4600 det5746 det4602
mxx (19, -8) (17, -8)         @noisy det3874 det3877 det4632 det4633
mxx (13, -14) (15, -14)       @noisy det5025 det5026 det3664 det3665
mzz (15, 1) (15, -1)          @noisy det789 det786 det787 det785
mzz (15, 11) (15, 13)         @noisy det1005 det1001 det1003 det1007
mzz (1, -5) (1, -7)           @noisy det5138 det3495 det3497 det5139
mxx (19, -10) (17, -10)       @noisy det3874 det3877 det3875 det3873
mxx (11, 8) (9, 8)            @noisy det428 det426 det427 det431
mzz (7, 17) (7, 19)           @noisy det2754 det5782 det2748
mzz (21, 5) (21, 7)           @noisy det2119 det2121 det2122 det2120
mxx (11, -14) (9, -14)        @noisy det2566 det2564 det2567 det2570
mzz (17, -17) (17, -19)       @noisy det936 det854 det860 det937
mzz (19, -25) (19, -23)       @noisy det1898 det1897 det1902 det1900
mzz (5, -13) (5, -11)         @noisy det4864 det5344 det5345 det4871
mzz (17, 17) (17, 19)         @noisy det193 det277 det275 det196
mzz (37, -5) (35, -5)         @noisy det2982 det2986
mzz (33, -11) (31, -11)       @noisy det4743 det4745
mzz (29, -1) (29, 1)          @noisy det2842 det2886 det2885 det2839
mzz (9, 23) (7, 23)           @noisy det4664 det4671
mxx (9, 22) (11, 22)          @noisy det1502 det5830 det1506
mxx (29, 4) (31, 4)           @noisy det1568 det1572 det3207 det3206
mzz (21, 19) (21, 17)         @noisy det279 det2236 det2237 det278
mxx (23, -16) (21, -16)       @noisy det2516 det2514 det1961 det1963
mzz (33, 7) (33, 5)           @noisy det1655 det1656 det1567 det1574
mzz (19, 7) (19, 5)           @noisy det2121 det2122 det2210 det2209
mxx (-3, 4) (-1, 4)           @noisy det639 det630 det5878
mxx (19, 8) (17, 8)           @noisy det2177 det2210 det2179 det2209
mxx (23, 22) (21, 22)         @noisy det2238 det2241 det5247 det5246
mxx (11, -22) (9, -22)        @noisy det5525 det5527 det3612 det3615
mxx (17, -22) (19, -22)       @noisy det1898 det1897 det852 det856
mzz (7, 5) (7, 7)             @noisy det342 det1724 det1722 det347
mzz (35, 5) (35, 7)           @noisy det1657 det1659 det1655 det1656 det1660
mxx (3, -2) (1, -2)           @noisy det3074 det3072 det3075 det3080
mzz (21, -25) (21, -23)       @noisy det1900 det1902 det5840
mzz (-1, 1) (-1, -1)          @noisy det3326 det3324 det3076 det3079
mzz (19, 31) (19, 29)         @noisy det5450 det5451 det5454 det5453 det5455
mzz (9, -23) (9, -25)         @noisy det5526 det5529 det5525 det5527 det5530
mzz (37, -1) (37, 1)          @noisy det2980 det2987 det6053
mzz (15, -17) (15, -19)       @noisy det3663 det854 det860 det3662
mzz (13, -1) (13, 1)          @noisy det730 det734 det787 det786
mzz (25, 1) (25, -1)          @noisy det3170 det3169 det1171 det1177
mzz (29, 11) (29, 13)         @noisy det28 det23 det112 det111
mxx (-1, -4) (-3, -4)         @noisy det4441 det4440 det3325 det3327
mzz (5, -19) (5, -17)         @noisy det5603 det5606 det5607 det5600 det5602
mzz (17, 11) (17, 13)         @noisy det1005 det3715 det3714 det1007
mzz (1, -11) (1, -13)         @noisy det4862 det4860 det4863 det4866 det4867
mzz (13, 19) (13, 17)         @noisy det1461 det1462 det1459 det1460
mzz (27, -7) (27, -5)         @noisy det2363 det2365 det2366 det2364
mxx (7, 8) (5, 8)             @noisy det1724 det1722 det1314 det1317
mxx (15, -4) (13, -4)         @noisy det2082 det2081 det788 det790
mxx (7, 10) (5, 10)           @noisy det4353 det1317 det4354 det1314
mzz (23, 1) (23, -1)          @noisy det1258 det1256 det1171 det1177
mzz (3, 13) (3, 11)           @noisy det5945 det2671 det2675
mxx (19, -20) (17, -20)       @noisy det852 det856 det936 det937
mzz (15, -7) (15, -5)         @noisy det2082 det2081 det2031 det2034
mxx (5, -14) (7, -14)         @noisy det4382 det5344 det5345 det4386
mxx (19, 20) (17, 20)         @noisy det192 det277 det275 det198
mzz (-3, -1) (-3, 1)          @noisy det3326 det3324 det631 det635
mzz (21, -13) (21, -11)       @noisy det3532 det3565 det3564 det3534
mxx (17, -16) (19, -16)       @noisy det938 det940 det936 det937

--------         17
mzz (15, 22) (15, 20)         @noisy det190 det186 det194 det199
mzz (9, 16) (9, 14)           @noisy det2752 det2750 det2755 det2745
mxx (21, 1) (19, 1)           @noisy det4973 det1259 det1261 det4971
mxx (11, 29) (13, 29)         @noisy det3420 det3411 det3418 det3413 det3414
mxx (17, 5) (15, 5)           @noisy det1109 det1108 det1112 det1105
mxx (25, 5) (23, 5)           @noisy det3697 det489 det3695 det493
mxx (21, 19) (19, 19)         @noisy det4207 det279 det4204 det278
mxx (9, -7) (7, -7)           @noisy det4002 det4007 det4009 det4010
mzz (17, 16) (17, 14)         @noisy det4225 det4223 det280 det276
mxx (25, -17) (23, -17)       @noisy det1962 det1960 det1965 det1957
mzz (29, -8) (29, -10)        @noisy det5310 det2478 det5308 det2479
mzz (19, 26) (19, 28)         @noisy det4158 det6033 det4160
mxx (21, -11) (19, -11)       @noisy det3532 det5326 det5328 det3534
mxx (9, 17) (7, 17)           @noisy det2752 det2754 det2745 det2748
mxx (33, -7) (31, -7)         @noisy det4744 det2410 det4736 det2414
mxx (13, -19) (11, -19)       @noisy det3609 det3611 det3614 det3616
mzz (11, -26) (9, -26)        @noisy det5528 det5531
mxx (9, -5) (7, -5)           @noisy det4520 det4007 det4523 det4010
mxx (25, -19) (23, -19)       @noisy det3799 det3807 det1960 det1965
mzz (5, 10) (5, 8)            @noisy det2673 det1317 det2666 det1314
mxx (17, 17) (15, 17)         @noisy det193 det4223 det196 det4225
mxx (-3, 5) (-5, 5)           @noisy det628 det638 det622 det634 det629
mzz (15, 28) (15, 26)         @noisy det3412 det4318 det3419 det4322
mxx (9, 11) (7, 11)           @noisy det1316 det1319 det1315 det1310
mzz (27, -2) (27, -4)         @noisy det1178 det1172 det3187 det3189
mxx (11, 1) (13, 1)           @noisy det733 det730 det734 det727
mxx (23, -7) (25, -7)         @noisy det2314 det1174 det2310 det1180
mzz (23, 4) (23, 2)           @noisy det3697 det1257 det1260 det3695
mzz (1, -4) (1, -2)           @noisy det3492 det3075 det3080 det3496
mxx (17, -5) (15, -5)         @noisy det2032 det2031 det2028 det2034
mzz (17, 2) (17, 4)           @noisy det1109 det1105 det1110 det1107
mxx (11, 23) (13, 23)         @noisy det1503 det1498 det1507 det1504
mzz (19, -20) (19, -22)       @noisy det3750 det852 det3753 det856
mzz (17, -16) (17, -14)       @noisy det938 det5009 det940 det5006
mzz (25, -16) (25, -14)       @noisy det1962 det1782 det1788 det1957
mxx (1, 11) (-1, 11)          @noisy det3941 det3930 det3938 det3936 det3937
mxx (13, -25) (11, -25)       @noisy det2914 det5698 det2916
mxx (37, 1) (35, 1)           @noisy det2980 det2987 det6054
mzz (-3, 2) (-3, 4)           @noisy det630 det634 det639 det622
mzz (27, 20) (25, 20)         @noisy det5058 det5060
mzz (11, -16) (11, -14)       @noisy det4577 det4578 det2567 det2570
mzz (15, 4) (15, 2)           @noisy det1109 det731 det1105 det735
mxx (17, 19) (15, 19)         @noisy det193 det186 det196 det194
mxx (31, 5) (33, 5)           @noisy det1571 det1564 det1574 det1567
mzz (21, 8) (21, 10)          @noisy det490 det495 det3732 det3734
mxx (21, 23) (19, 23)         @noisy det4207 det4161 det4157 det4204
mzz (23, -10) (23, -8)        @noisy det2312 det2314 det2317 det2310
mxx (9, 13) (7, 13)           @noisy det2752 det1319 det1315 det2745
mxx (9, -17) (7, -17)         @noisy det4381 det4379 det4385 det4383
mzz (17, -22) (17, -20)       @noisy det852 det855 det856 det847
mzz (13, -14) (13, -16)       @noisy det4577 det3664 det4578 det3665
mxx (9, 23) (7, 23)           @noisy det4669 det4664 det4671 det4661 det4665
mzz (27, 8) (27, 10)          @noisy det21 det18 det30 det27
mzz (13, 20) (13, 22)         @noisy det190 det1498 det199 det1504
mzz (9, 2) (9, 4)             @noisy det335 det345 det344 det350
mxx (-3, -7) (-3, -5)         @noisy det4443 det4447
mzz (7, 22) (7, 20)           @noisy det4669 det4666 det4667 det4670 det4661
mzz (7, -8) (7, -10)          @noisy det4002 det4006 det4009 det4011
mxx (29, 5) (27, 5)           @noisy det22 det26 det2834 det2841
mxx (15, -13) (17, -13)       @noisy det5006 det5009 det3872 det3876
mxx (33, 7) (31, 7)           @noisy det6070 det1567 det1574
mxx (17, 7) (15, 7)           @noisy det1108 det2174 det1112 det2178
mzz (17, -4) (17, -2)         @noisy det2032 det2030 det2035 det2028
mzz (37, -2) (37, -4)         @noisy det2975 det2984 det2979 det2978 det2985
mzz (15, -16) (15, -14)       @noisy det5009 det3664 det3665 det5006
mxx (29, 11) (27, 11)         @noisy det28 det23 det18 det27
mzz (5, -8) (5, -10)          @noisy det4955 det4006 det4953 det4011
mxx (25, 11) (23, 11)         @noisy det492 det488 det494 det485
mxx (17, 25) (15, 25)         @noisy det4318 det4322 det191 det195
mzz (31, 2) (31, 4)           @noisy det1571 det1572 det1568 det1564
mzz (-1, 2) (-1, 4)           @noisy det3364 det630 det3360 det639
mxx (-3, -1) (-5, -1)         @noisy det5978 det631 det635
mzz (5, 4) (5, 2)             @noisy det3153 det3150 det341 det346
mxx (13, -17) (11, -17)       @noisy det4577 det3611 det4578 det3616
mxx (5, 17) (3, 17)           @noisy det3238 det3239 det3245 det3235 det3244
mzz (35, -2) (35, -4)         @noisy det2984 det2975 det2417 det2411
mzz (15, 16) (15, 14)         @noisy det1002 det1009 det4223 det4225
mzz (21, 20) (21, 22)         @noisy det4207 det2238 det2241 det4204
mxx (13, -1) (11, -1)         @noisy det1411 det730 det734 det1404
mxx (25, -1) (23, -1)         @noisy det1176 det1171 det1165 det1177
mzz (11, 14) (11, 16)         @noisy det4991 det2750 det2755 det4988
mxx (29, -7) (27, -7)         @noisy det5310 det2365 det2366 det5308
mxx (1, -11) (1, -13)         @noisy det4863 det4866
mxx (11, -5) (13, -5)         @noisy det1411 det1408 det1412 det1404
mxx (33, -5) (31, -5)         @noisy det2405 det2413 det2410 det2414
mxx (25, 13) (23, 13)         @noisy det488 det494 det2284 det2286
mxx (-1, 1) (1, 1)            @noisy det3364 det3076 det3360 det3079
mxx (17, -11) (15, -11)       @noisy det4504 det3876 det4502 det3872
mzz (1, 2) (1, 4)             @noisy det3364 det3077 det3081 det3360
mzz (-1, -4) (-1, -2)         @noisy det3492 det3496 det3325 det3327
mxx (21, -19) (19, -19)       @noisy det939 det3750 det3753 det941
mzz (5, -2) (5, -4)           @noisy det4803 det4804 det4063 det4066
mxx (25, -13) (23, -13)       @noisy det1962 det1959 det1964 det1957
mzz (9, -16) (9, -14)         @noisy det4379 det4383 det2567 det2570
mzz (13, 2) (13, 4)           @noisy det733 det735 det731 det727
mzz (29, 10) (29, 8)          @noisy det27 det29 det18 det24
mzz (15, 10) (15, 8)          @noisy det1008 det1006 det2174 det2178
mxx (5, 5) (3, 5)             @noisy det3153 det1723 det3150 det1725
mzz (29, 4) (29, 2)           @noisy det1568 det1572 det2834 det2841
mzz (13, -26) (13, -28)       @noisy det5936 det2915 det2917
mzz (11, 26) (11, 28)         @noisy det3421 det3411 det3418 det3415 det3416
mzz (3, 8) (3, 10)            @noisy det2673 det2674 det2666 det2670
mzz (25, 16) (25, 14)         @noisy det1367 det1368 det2284 det2286
mxx (13, 25) (11, 25)         @noisy det1503 det3411 det1507 det3418
mzz (1, 8) (1, 10)            @noisy det3938 det2670 det2674 det3930
mzz (21, -20) (21, -22)       @noisy det3750 det2515 det3753 det2517
mzz (5, -20) (7, -20)         @noisy det5601 det5605
mxx (21, -13) (19, -13)       @noisy det3532 det3530 det3533 det3534
mxx (25, -11) (23, -11)       @noisy det2314 det1959 det1964 det2310
mxx (27, 19) (27, 17)         @noisy det5059 det5062
mzz (3, -10) (3, -8)          @noisy det4955 det4861 det4868 det4953
mxx (21, -7) (19, -7)         @noisy det5326 det5328 det4246 det4249
mzz (13, 14) (13, 16)         @noisy det4991 det1002 det1009 det4988
mzz (21, 2) (21, 4)           @noisy det4973 det1257 det1260 det4971
mxx (-1, 7) (1, 7)            @noisy det3938 det3365 det3363 det3930
mzz (19, -10) (19, -8)        @noisy det5326 det3877 det3874 det5328
mzz (29, 14) (31, 14)         @noisy det110 det117
mzz (11, -22) (11, -20)       @noisy det3609 det3614 det3612 det3615
mzz (5, -14) (5, -16)         @noisy det4382 det5689 det4386
mxx (21, -29) (19, -29)       @noisy det5177 det5170 det5166 det5176 det5171
mzz (3, -14) (1, -14)         @noisy det4870 det4865
mxx (21, 11) (19, 11)         @noisy det3734 det559 det562 det3732
mxx (13, -23) (11, -23)       @noisy det3609 det3614 det2914 det2916
mxx (-1, -7) (1, -7)          @noisy det3495 det3497 det6004
mzz (27, -8) (27, -10)        @noisy det5310 det2313 det2315 det5308
mxx (15, -7) (17, -7)         @noisy det4504 det2031 det4502 det2034
mzz (7, 4) (7, 2)             @noisy det335 det345 det341 det346
mzz (33, -4) (33, -2)         @noisy det2405 det2413 det2411 det2417
mxx (7, -19) (9, -19)         @noisy det5850 det4381 det4385
mxx (13, 5) (11, 5)           @noisy det733 det429 det430 det727
mzz (1, -10) (1, -8)          @noisy det4861 det5725 det4868
mxx (3, 7) (5, 7)             @noisy det2673 det1723 det2666 det1725
mzz (19, 14) (19, 16)         @noisy det2719 det276 det2716 det280
mxx (29, -11) (27, -11)       @noisy det5310 det1777 det5308 det1784
mxx (9, 5) (7, 5)             @noisy det335 det342 det345 det347
mzz (7, 16) (7, 14)           @noisy det2749 det2752 det2753 det2745
mxx (-1, -1) (1, -1)          @noisy det3492 det3496 det3076 det3079
mxx (29, -5) (27, -5)         @noisy det2365 det3187 det3189 det2366
mxx (37, -5) (35, -5)         @noisy det2975 det2981 det2984 det2982 det2986
mxx (17, -31) (15, -31)       @noisy det4602 det4600 det5747
mxx (33, -11) (31, -11)       @noisy det4742 det4736 det4744 det4743 det4745
mzz (9, -4) (9, -2)           @noisy det4520 det1409 det4523 det1413
mxx (21, -17) (19, -17)       @noisy det939 det3530 det3533 det941
mzz (21, -26) (21, -28)       @noisy det5175 det5166 det5176 det5172 det5173
mzz (27, 2) (27, 4)           @noisy det2838 det2834 det2840 det2841
mzz (11, 8) (11, 10)          @noisy det1081 det427 det431 det1079
mxx (21, -1) (19, -1)         @noisy det4243 det4248 det1259 det1261
mxx (27, 13) (29, 13)         @noisy det28 det23 det6042
mxx (17, -19) (15, -19)       @noisy det855 det847 det854 det860
mzz (15, -10) (15, -8)        @noisy det4504 det2084 det4502 det2083
mxx (19, 13) (21, 13)         @noisy det2719 det559 det2716 det562
mxx (17, -17) (15, -17)       @noisy det5009 det854 det860 det5006
mxx (7, -13) (9, -13)         @noisy det4379 det2569 det4383 det2571
mzz (19, 8) (19, 10)          @noisy det2177 det3734 det2179 det3732
mxx (17, 29) (15, 29)         @noisy det4318 det4321 det4322 det4323
mzz (17, -28) (17, -26)       @noisy det4599 det4601 det1899 det1901
mzz (7, 10) (7, 8)            @noisy det1316 det1314 det1310 det1317
mzz (17, 28) (17, 26)         @noisy det4158 det4318 det4322 det4160
mxx (35, 5) (35, 7)           @noisy det1657 det1659
mzz (29, -2) (29, -4)         @noisy det2412 det3187 det2415 det3189
mxx (19, 31) (19, 29)         @noisy det5455 det5453
mxx (9, -23) (9, -25)         @noisy det5526 det5529
mxx (5, -11) (3, -11)         @noisy det4955 det4864 det4871 det4953
mzz (5, 14) (5, 16)           @noisy det3235 det2753 det3244 det2749
mzz (11, -4) (11, -2)         @noisy det1411 det1409 det1413 det1404
mxx (13, 17) (11, 17)         @noisy det4991 det1461 det1462 det4988
mzz (15, -4) (15, -2)         @noisy det2032 det790 det2028 det788
mxx (9, 7) (7, 7)             @noisy det1316 det342 det347 det1310
mxx (5, -19) (5, -17)         @noisy det5603 det5606
mxx (29, 1) (27, 1)           @noisy det2839 det2834 det2842 det2841
mxx (3, 1) (5, 1)             @noisy det3078 det3150 det3073 det3153
mxx (21, -25) (19, -25)       @noisy det1900 det5166 det1902 det5176
mxx (25, 17) (23, 17)         @noisy det2239 det2284 det2240 det2286
mzz (17, 22) (17, 20)         @noisy det186 det192 det194 det198
mxx (5, -13) (3, -13)         @noisy det4864 det5802 det4871
mxx (17, -1) (15, -1)         @noisy det2032 det785 det2028 det789
mzz (11, 20) (11, 22)         @noisy det1502 det1498 det1504 det1506
mzz (29, -14) (29, -16)       @noisy det1778 det1779 det1785 det1783 det1771
mxx (13, -13) (11, -13)       @noisy det4577 det4578 det2565 det2573
mzz (19, 32) (17, 32)         @noisy det5452 det5456
mzz (35, 8) (33, 8)           @noisy det1658 det1662
mxx (17, 31) (15, 31)         @noisy det5862 det4321 det4323
mzz (27, -14) (27, -16)       @noisy det1783 det1782 det1771 det1788
mxx (37, -1) (35, -1)         @noisy det2984 det2980 det2987 det2975
mxx (5, 11) (3, 11)           @noisy det2673 det2671 det2675 det2666
mxx (13, -31) (13, -29)       @noisy det5376 det5380
mzz (3, 2) (3, 4)             @noisy det3077 det3081 det3150 det3153
mzz (-5, 2) (-5, 4)           @noisy det632 det622 det634 det633 det637
mzz (23, -16) (23, -14)       @noisy det1961 det1962 det1963 det1957
mzz (33, 2) (33, 4)           @noisy det1571 det1564 det1569 det1575
mzz (9, 10) (9, 8)            @noisy det1316 det427 det431 det1310
mzz (15, -28) (15, -26)       @noisy det4599 det4601 det2915 det2917
mzz (23, 22) (23, 20)         @noisy det2238 det5680 det2241
mzz (-3, -8) (-1, -8)         @noisy det4442 det4444
mzz (17, -10) (17, -8)        @noisy det4504 det3874 det3877 det4502
mxx (17, 1) (15, 1)           @noisy det1109 det785 det1105 det789
mxx (9, -11) (7, -11)         @noisy det4002 det2569 det4009 det2571
mzz (35, 2) (35, 4)           @noisy det1569 det1575 det5888
mzz (17, 8) (17, 10)          @noisy det2177 det2174 det2178 det2179
mxx (11, 7) (13, 7)           @noisy det1081 det429 det430 det1079
mxx (13, -11) (11, -11)       @noisy det2565 det2644 det2573 det2642
mzz (9, -22) (9, -20)         @noisy det5707 det3612 det3615
mxx (31, 11) (31, 13)         @noisy det113 det114
mxx (25, 7) (23, 7)           @noisy det492 det489 det485 det493
mxx (17, -25) (15, -25)       @noisy det4599 det4601 det851 det858
mzz (13, -8) (13, -10)        @noisy det2644 det2083 det2084 det2642
mzz (25, -4) (25, -2)         @noisy det1176 det1178 det1172 det1165
mzz (15, -22) (15, -20)       @noisy det855 det853 det847 det859
mzz (15, -32) (13, -32)       @noisy det5378 det5382
mxx (9, 1) (7, 1)             @noisy det335 det345 det343 det349
mzz (23, 16) (23, 14)         @noisy det561 det2284 det563 det2286
mxx (21, 17) (19, 17)         @noisy det2719 det279 det2716 det278
mzz (13, 26) (13, 28)         @noisy det3412 det3419 det3411 det3418
mzz (3, 14) (3, 16)           @noisy det3240 det3241 det3243 det3235 det3244
mxx (-1, 5) (1, 5)            @noisy det3364 det3365 det3363 det3360
mxx (17, -29) (15, -29)       @noisy det4599 det4601 det4600 det4602
mzz (11, -10) (11, -8)        @noisy det2644 det2568 det2572 det2642
mxx (21, 25) (19, 25)         @noisy det4161 det4157 det5671
mxx (11, 13) (13, 13)         @noisy det4991 det1004 det4988 det1010
mzz (7, -2) (7, -4)           @noisy det4520 det4523 det4063 det4066
mxx (25, -23) (23, -23)       @noisy det3806 det3799 det3803 det3807 det3804
mxx (5, -1) (3, -1)           @noisy det4804 det3073 det3078 det4803
mxx (13, 19) (11, 19)         @noisy det1461 det1498 det1462 det1504
mxx (17, -23) (15, -23)       @noisy det855 det847 det851 det858
mxx (25, 19) (23, 19)         @noisy det2239 det5917 det2240
mzz (23, -4) (23, -2)         @noisy det1176 det1173 det1179 det1165
mzz (27, 14) (27, 16)         @noisy det1367 det1368 det5773
mzz (19, 2) (19, 4)           @noisy det1110 det4973 det4971 det1107
mzz (19, 20) (19, 22)         @noisy det4207 det192 det4204 det198
mxx (25, -5) (23, -5)         @noisy det1176 det1174 det1165 det1180
mxx (1, -5) (-1, -5)          @noisy det3492 det3496 det3495 det3497
mzz (9, 22) (9, 20)           @noisy det4669 det1502 det4661 det1506
mzz (-3, -2) (-3, -4)         @noisy det5716 det3325 det3327
mxx (9, 19) (7, 19)           @noisy det4669 det2754 det4661 det2748
mzz (-1, 8) (-1, 10)          @noisy det3930 det3938 det3934 det3935 det3940
mxx (17, 13) (15, 13)         @noisy det1005 det4223 det1007 det4225
mxx (21, 5) (19, 5)           @noisy det4973 det2121 det2122 det4971
mxx (19, 7) (21, 7)           @noisy det3734 det2121 det2122 det3732
mxx (13, -7) (11, -7)         @noisy det2644 det1408 det1412 det2642
mxx (17, 11) (15, 11)         @noisy det1005 det2174 det1007 det2178
mzz (13, -20) (13, -22)       @noisy det3609 det853 det3614 det859
mzz (21, -2) (21, -4)         @noisy det4243 det1173 det4248 det1179
mzz (33, -10) (33, -8)        @noisy det4736 det4744 det4741 det4740 det4747
mxx (33, 1) (31, 1)           @noisy det1571 det1566 det1564 det1573
mzz (7, -16) (7, -14)         @noisy det4382 det4379 det4383 det4386
mzz (23, 10) (23, 8)          @noisy det492 det495 det485 det490
mxx (33, -1) (31, -1)         @noisy det2405 det2413 det1566 det1573
mxx (29, -13) (27, -13)       @noisy det1783 det1777 det1784 det1771
mzz (25, 8) (25, 10)          @noisy det21 det492 det30 det485
mxx (-5, 1) (-3, 1)           @noisy det634 det622 det631 det635
mzz (31, -10) (31, -8)        @noisy det2478 det2479 det4744 det4736
mzz (13, -2) (13, -4)         @noisy det1411 det788 det790 det1404
mzz (23, -22) (23, -20)       @noisy det3799 det2515 det3807 det2517
mzz (21, 26) (23, 26)         @noisy det5248 det5252
mzz (19, -26) (19, -28)       @noisy det5166 det1899 det1901 det5176
mxx (29, -17) (27, -17)       @noisy det1780 det1787 det1781 det1783 det1771
mxx (23, 23) (23, 25)         @noisy det5245 det5249
mzz (31, 8) (31, 10)          @noisy det5811 det24 det29
mxx (7, -1) (9, -1)           @noisy det4520 det4523 det343 det349
mxx (25, 1) (23, 1)           @noisy det3697 det1171 det3695 det1177
mzz (9, -10) (9, -8)          @noisy det4002 det2568 det2572 det4009
mxx (5, -7) (3, -7)           @noisy det4955 det4064 det4065 det4953
mxx (3, 13) (5, 13)           @noisy det2671 det2675 det3235 det3244
mzz (13, 8) (13, 10)          @noisy det1081 det1008 det1006 det1079
mzz (3, -4) (3, -2)           @noisy det4804 det3075 det3080 det4803
mzz (25, -10) (25, -8)        @noisy det2314 det2313 det2315 det2310
mzz (21, 14) (21, 16)         @noisy det2719 det561 det563 det2716
mxx (29, 7) (27, 7)           @noisy det22 det26 det18 det27
mxx (21, -5) (19, -5)         @noisy det4243 det4248 det4246 det4249
mzz (21, -14) (21, -16)       @noisy det3530 det3533 det1961 det1963
mzz (25, -22) (25, -20)       @noisy det3801 det3802 det3808 det3799 det3807
mxx (3, -5) (5, -5)           @noisy det4804 det4064 det4065 det4803
mzz (21, -8) (21, -10)        @noisy det2312 det5326 det5328 det2317
mzz (19, -14) (19, -16)       @noisy det3530 det3533 det938 det940
mxx (17, 23) (15, 23)         @noisy det186 det194 det191 det195
mzz (25, 2) (25, 4)           @noisy det3697 det2838 det3695 det2840
mzz (11, 2) (11, 4)           @noisy det733 det344 det350 det727
mzz (31, -4) (31, -2)         @noisy det2405 det2413 det2412 det2415
mxx (21, -23) (19, -23)       @noisy det1900 det3750 det1902 det3753
mxx (13, 11) (11, 11)         @noisy det1081 det1004 det1079 det1010
mxx (29, -1) (27, -1)         @noisy det2839 det3187 det2842 det3189
mzz (19, -4) (19, -2)         @noisy det4243 det2030 det2035 det4248

--------         18
myy (21, 4) (21, 5)           @noisy det4972 det4971
myy (3, 1) (3, 2)             @noisy det3150 det3152
myy (19, 22) (19, 23)         @noisy det4204 det4206
myy (9, -11) (9, -10)         @noisy det4002 det4008
myy (17, 25) (17, 26)         @noisy det4318 det4324
myy (9, -1) (9, -2)           @noisy det4520 det4522
myy (-1, 1) (-1, 2)           @noisy det3366 det3360
myy (5, -11) (5, -10)         @noisy det4954 det4953
myy (11, 10) (11, 11)         @noisy det1079 det1082
myy (27, 2) (27, 1)           @noisy det2834 det2843
myy (3, 4) (3, 5)             @noisy det3150 det3152
myy (11, -1) (11, -2)         @noisy det1410 det1404
myy (27, -5) (27, -4)         @noisy det3187 det3190
myy (17, 11) (17, 10)         @noisy det2174 det2180
myy (21, -17) (21, -16)       @noisy det3530 det3535
myy (19, -20) (19, -19)       @noisy det3750 det3752
myy (7, -11) (7, -10)         @noisy det4002 det4008
myy (35, -1) (35, -2)         @noisy det2983 det2975
myy (7, 22) (7, 23)           @noisy det4661 det4668
myy (21, 2) (21, 1)           @noisy det4972 det4971
myy (11, -16) (11, -17)       @noisy det4577 det4579
myy (5, 1) (5, 2)             @noisy det3150 det3152
myy (15, -20) (15, -19)       @noisy det857 det847
myy (17, 5) (17, 4)           @noisy det1105 det1111
myy (21, 19) (21, 20)         @noisy det4204 det4206
myy (11, 4) (11, 5)           @noisy det732 det727
myy (19, -17) (19, -16)       @noisy det3530 det3535
myy (17, 1) (17, 2)           @noisy det1105 det1111
myy (21, -20) (21, -19)       @noisy det3750 det3752
myy (17, -14) (17, -13)       @noisy det5008 det5006
myy (3, 10) (3, 11)           @noisy det2666 det2672
myy (7, -8) (7, -7)           @noisy det4002 det4008
myy (21, -11) (21, -10)       @noisy det5326 det5327
myy (19, 2) (19, 1)           @noisy det4972 det4971
myy (19, 4) (19, 5)           @noisy det4972 det4971
myy (15, 10) (15, 11)         @noisy det2174 det2180
myy (33, -5) (33, -4)         @noisy det2405 det2416
myy (11, 29) (11, 28)         @noisy det3411 det3417
myy (9, 13) (9, 14)           @noisy det2751 det2745
myy (5, -8) (5, -7)           @noisy det4954 det4953
myy (15, 16) (15, 17)         @noisy det4223 det4224
myy (21, -5) (21, -4)         @noisy det4243 det4247
myy (15, 25) (15, 26)         @noisy det4318 det4324
myy (13, 14) (13, 13)         @noisy det4988 det4990
myy (9, -14) (9, -13)         @noisy det4379 det4384
myy (19, 19) (19, 20)         @noisy det4204 det4206
myy (15, -29) (15, -28)       @noisy det4599 det4603
myy (11, 7) (11, 8)           @noisy det1079 det1082
myy (7, 13) (7, 14)           @noisy det2751 det2745
myy (15, 22) (15, 23)         @noisy det186 det197
myy (19, -4) (19, -5)         @noisy det4243 det4247
myy (31, -1) (31, -2)         @noisy det2405 det2416
myy (15, -1) (15, -2)         @noisy det2028 det2033
myy (9, 10) (9, 11)           @noisy det1318 det1310
myy (21, 8) (21, 7)           @noisy det3735 det3732
myy (21, -8) (21, -7)         @noisy det5326 det5327
myy (13, 25) (13, 26)         @noisy det3411 det3417
myy (11, -22) (11, -23)       @noisy det3609 det3613
myy (33, -8) (33, -7)         @noisy det4746 det4736
myy (7, -17) (7, -16)         @noisy det4379 det4384
myy (-1, 4) (-1, 5)           @noisy det3366 det3360
myy (11, 19) (11, 20)         @noisy det1498 det1505
myy (5, -1) (5, -2)           @noisy det4805 det4803
myy (9, 5) (9, 4)             @noisy det335 det348
myy (17, 7) (17, 8)           @noisy det2174 det2180
myy (23, 16) (23, 17)         @noisy det2284 det2287
myy (-3, 2) (-3, 1)           @noisy det636 det622
myy (31, -5) (31, -4)         @noisy det2405 det2416
myy (7, 19) (7, 20)           @noisy det4661 det4668
myy (5, -5) (5, -4)           @noisy det4805 det4803
myy (15, 1) (15, 2)           @noisy det1105 det1111
myy (3, -10) (3, -11)         @noisy det4954 det4953
myy (7, -13) (7, -14)         @noisy det4379 det4384
myy (7, 16) (7, 17)           @noisy det2751 det2745
myy (9, 16) (9, 17)           @noisy det2751 det2745
myy (15, -23) (15, -22)       @noisy det857 det847
myy (25, -14) (25, -13)       @noisy det1966 det1957
myy (15, -13) (15, -14)       @noisy det5008 det5006
myy (15, 28) (15, 29)         @noisy det4318 det4324
myy (17, -29) (17, -28)       @noisy det4599 det4603
myy (29, -8) (29, -7)         @noisy det5308 det5309
myy (29, -17) (29, -16)       @noisy det1786 det1771
myy (13, 10) (13, 11)         @noisy det1079 det1082
myy (17, -20) (17, -19)       @noisy det857 det847
myy (13, -14) (13, -13)       @noisy det4577 det4579
myy (3, -8) (3, -7)           @noisy det4954 det4953
myy (15, 7) (15, 8)           @noisy det2174 det2180
myy (11, -20) (11, -19)       @noisy det3609 det3613
myy (25, -11) (25, -10)       @noisy det2316 det2310
myy (25, -23) (25, -22)       @noisy det3799 det3805
myy (25, -20) (25, -19)       @noisy det3799 det3805
myy (29, 10) (29, 11)         @noisy det18 det25
myy (27, -11) (27, -10)       @noisy det5308 det5309
myy (9, 7) (9, 8)             @noisy det1318 det1310
myy (23, 10) (23, 11)         @noisy det491 det485
myy (5, 7) (5, 8)             @noisy det2666 det2672
myy (25, -5) (25, -4)         @noisy det1165 det1175
myy (21, -1) (21, -2)         @noisy det4243 det4247
myy (15, 19) (15, 20)         @noisy det186 det197
myy (21, 16) (21, 17)         @noisy det2716 det2718
myy (13, -11) (13, -10)       @noisy det2645 det2642
myy (27, -17) (27, -16)       @noisy det1786 det1771
myy (1, -5) (1, -4)           @noisy det3492 det3498
myy (7, 7) (7, 8)             @noisy det1318 det1310
myy (5, 16) (5, 17)           @noisy det3235 det3242
myy (19, -29) (19, -28)       @noisy det5166 det5174
myy (15, -5) (15, -4)         @noisy det2028 det2033
myy (19, 16) (19, 17)         @noisy det2716 det2718
myy (11, 1) (11, 2)           @noisy det732 det727
myy (13, 16) (13, 17)         @noisy det4988 det4990
myy (27, 8) (27, 7)           @noisy det18 det25
myy (29, -1) (29, -2)         @noisy det3187 det3190
myy (33, 4) (33, 5)           @noisy det1564 det1570
myy (37, -1) (37, -2)         @noisy det2983 det2975
myy (1, 1) (1, 2)             @noisy det3366 det3360
myy (23, 4) (23, 5)           @noisy det3695 det3698
myy (19, 10) (19, 11)         @noisy det3735 det3732
myy (25, 7) (25, 8)           @noisy det491 det485
myy (11, -5) (11, -4)         @noisy det1410 det1404
myy (7, 10) (7, 11)           @noisy det1318 det1310
myy (17, -1) (17, -2)         @noisy det2028 det2033
myy (13, 28) (13, 29)         @noisy det3411 det3417
myy (33, -11) (33, -10)       @noisy det4746 det4736
myy (19, -8) (19, -7)         @noisy det5326 det5327
myy (23, -14) (23, -13)       @noisy det1966 det1957
myy (5, 10) (5, 11)           @noisy det2666 det2672
myy (31, 5) (31, 4)           @noisy det1564 det1570
myy (13, 8) (13, 7)           @noisy det1079 det1082
myy (-1, -1) (-1, -2)         @noisy det3492 det3498
myy (21, 14) (21, 13)         @noisy det2716 det2718
myy (33, 1) (33, 2)           @noisy det1564 det1570
myy (19, 13) (19, 14)         @noisy det2716 det2718
myy (17, -5) (17, -4)         @noisy det2028 det2033
myy (3, 16) (3, 17)           @noisy det3235 det3242
myy (19, -23) (19, -22)       @noisy det3750 det3752
myy (-1, -5) (-1, -4)         @noisy det3492 det3498
myy (1, 4) (1, 5)             @noisy det3366 det3360
myy (27, -14) (27, -13)       @noisy det1786 det1771
myy (11, 13) (11, 14)         @noisy det4988 det4990
myy (9, -17) (9, -16)         @noisy det4379 det4384
myy (7, -1) (7, -2)           @noisy det4520 det4522
myy (11, -14) (11, -13)       @noisy det4577 det4579
myy (29, 7) (29, 8)           @noisy det18 det25
myy (37, -5) (37, -4)         @noisy det2983 det2975
myy (-1, 11) (-1, 10)         @noisy det3939 det3930
myy (3, 7) (3, 8)             @noisy det2666 det2672
myy (17, -26) (17, -25)       @noisy det4599 det4603
myy (11, 16) (11, 17)         @noisy det4988 det4990
myy (27, 4) (27, 5)           @noisy det2834 det2843
myy (9, 19) (9, 20)           @noisy det4661 det4668
myy (25, 5) (25, 4)           @noisy det3695 det3698
myy (15, 4) (15, 5)           @noisy det1105 det1111
myy (17, 22) (17, 23)         @noisy det186 det197
myy (25, -1) (25, -2)         @noisy det1165 det1175
myy (9, -5) (9, -4)           @noisy det4520 det4522
myy (19, 7) (19, 8)           @noisy det3735 det3732
myy (19, -26) (19, -25)       @noisy det5166 det5174
myy (11, -8) (11, -7)         @noisy det2645 det2642
myy (1, 11) (1, 10)           @noisy det3939 det3930
myy (19, -10) (19, -11)       @noisy det5326 det5327
myy (13, -1) (13, -2)         @noisy det1410 det1404
myy (29, 4) (29, 5)           @noisy det2834 det2843
myy (15, -7) (15, -8)         @noisy det4502 det4505
myy (23, -7) (23, -8)         @noisy det2316 det2310
myy (25, 16) (25, 17)         @noisy det2284 det2287
myy (29, -11) (29, -10)       @noisy det5308 det5309
myy (17, -8) (17, -7)         @noisy det4502 det4505
myy (21, 10) (21, 11)         @noisy det3735 det3732
myy (9, 22) (9, 23)           @noisy det4661 det4668
myy (23, -1) (23, -2)         @noisy det1165 det1175
myy (-5, 4) (-5, 5)           @noisy det636 det622
myy (17, 13) (17, 14)         @noisy det4223 det4224
myy (25, 13) (25, 14)         @noisy det2284 det2287
myy (15, 13) (15, 14)         @noisy det4223 det4224
myy (1, 7) (1, 8)             @noisy det3939 det3930
myy (7, -5) (7, -4)           @noisy det4520 det4522
myy (17, 16) (17, 17)         @noisy det4223 det4224
myy (9, 1) (9, 2)             @noisy det335 det348
myy (11, 23) (11, 22)         @noisy det1498 det1505
myy (33, -1) (33, -2)         @noisy det2405 det2416
myy (17, -23) (17, -22)       @noisy det857 det847
myy (13, 22) (13, 23)         @noisy det1498 det1505
myy (31, 1) (31, 2)           @noisy det1564 det1570
myy (23, -17) (23, -16)       @noisy det1966 det1957
myy (17, -17) (17, -16)       @noisy det5008 det5006
myy (5, 14) (5, 13)           @noisy det3235 det3242
myy (13, 4) (13, 5)           @noisy det732 det727
myy (7, 1) (7, 2)             @noisy det335 det348
myy (7, 4) (7, 5)             @noisy det335 det348
myy (-1, 7) (-1, 8)           @noisy det3939 det3930
myy (25, 1) (25, 2)           @noisy det3695 det3698
myy (31, -11) (31, -10)       @noisy det4746 det4736
myy (23, -23) (23, -22)       @noisy det3799 det3805
myy (17, -11) (17, -10)       @noisy det4502 det4505
myy (31, -8) (31, -7)         @noisy det4746 det4736
myy (13, -5) (13, -4)         @noisy det1410 det1404
myy (11, -10) (11, -11)       @noisy det2645 det2642
myy (19, -1) (19, -2)         @noisy det4243 det4247
myy (3, -1) (3, -2)           @noisy det4805 det4803
myy (17, 19) (17, 20)         @noisy det186 det197
myy (17, 28) (17, 29)         @noisy det4318 det4324
myy (3, -5) (3, -4)           @noisy det4805 det4803
myy (9, -7) (9, -8)           @noisy det4002 det4008
myy (5, 4) (5, 5)             @noisy det3150 det3152
myy (27, -8) (27, -7)         @noisy det5308 det5309
myy (13, -23) (13, -22)       @noisy det3609 det3613
myy (27, -1) (27, -2)         @noisy det3187 det3190
myy (3, 13) (3, 14)           @noisy det3235 det3242
myy (-5, 1) (-5, 2)           @noisy det636 det622
myy (15, -11) (15, -10)       @noisy det4502 det4505
myy (23, -11) (23, -10)       @noisy det2316 det2310
myy (21, -29) (21, -28)       @noisy det5166 det5174
myy (1, -1) (1, -2)           @noisy det3492 det3498
myy (13, -17) (13, -16)       @noisy det4577 det4579
myy (21, -14) (21, -13)       @noisy det3530 det3535
myy (27, 10) (27, 11)         @noisy det18 det25
myy (25, 11) (25, 10)         @noisy det491 det485
myy (29, -5) (29, -4)         @noisy det3187 det3190
myy (25, -17) (25, -16)       @noisy det1966 det1957
myy (23, 1) (23, 2)           @noisy det3695 det3698
myy (15, -26) (15, -25)       @noisy det4599 det4603
myy (23, -5) (23, -4)         @noisy det1165 det1175
myy (23, 7) (23, 8)           @noisy det491 det485
myy (15, -17) (15, -16)       @noisy det5008 det5006
myy (13, 2) (13, 1)           @noisy det732 det727
myy (21, 22) (21, 23)         @noisy det4204 det4206
myy (25, -8) (25, -7)         @noisy det2316 det2310
myy (13, -20) (13, -19)       @noisy det3609 det3613
myy (23, 13) (23, 14)         @noisy det2284 det2287
myy (-3, 4) (-3, 5)           @noisy det636 det622
myy (11, 25) (11, 26)         @noisy det3411 det3417
myy (29, -14) (29, -13)       @noisy det1786 det1771
myy (13, 19) (13, 20)         @noisy det1498 det1505
myy (21, -26) (21, -25)       @noisy det5166 det5174
myy (23, -20) (23, -19)       @noisy det3799 det3805
myy (21, -23) (21, -22)       @noisy det3750 det3752
myy (19, -14) (19, -13)       @noisy det3530 det3535
myy (29, 1) (29, 2)           @noisy det2834 det2843
myy (35, -5) (35, -4)         @noisy det2983 det2975
myy (13, -8) (13, -7)         @noisy det2645 det2642

--------         19
mzz (15, 22) (15, 20)         @noisy det199 det200 det197 det194
mzz (9, 16) (9, 14)           @noisy det2751 det2752 det2755 det2757
mxx (21, 1) (19, 1)           @noisy det4972 det4973 det1261 det1264
mxx (11, 29) (13, 29)         @noisy det3420 det3417 det3418 det3424 det3425
mxx (17, 5) (15, 5)           @noisy det1109 det1112 det1114 det1111
mxx (25, 5) (23, 5)           @noisy det3697 det493 det498 det3698
mxx (21, 19) (19, 19)         @noisy det4207 det279 det282 det4206
mxx (9, -7) (7, -7)           @noisy det4012 det4008 det4009 det4010
mzz (17, 16) (17, 14)         @noisy det4225 det4224 det280 det284
mxx (25, -17) (23, -17)       @noisy det1966 det1962 det1965 det1969
mzz (29, -8) (29, -10)        @noisy det5310 det2479 det2482 det5309
mzz (19, 26) (19, 28)         @noisy det6033 det4160 det4165
mxx (21, -11) (19, -11)       @noisy det3534 det3536 det5327 det5328
mxx (9, 17) (7, 17)           @noisy det2751 det2752 det2754 det2756
mxx (33, -7) (31, -7)         @noisy det2418 det4746 det4744 det2414
mxx (13, -19) (11, -19)       @noisy det3618 det3613 det3614 det3616
mzz (11, -26) (9, -26)        @noisy det5531 det5536
mxx (9, -5) (7, -5)           @noisy det4012 det4522 det4523 det4010
mxx (25, -19) (23, -19)       @noisy det3805 det3807 det1965 det1969
mzz (5, 10) (5, 8)            @noisy det2673 det1317 det1320 det2672
mxx (17, 17) (15, 17)         @noisy det196 det203 det4224 det4225
mxx (-3, 5) (-5, 5)           @noisy det640 det638 det636 det634 det641
mzz (15, 28) (15, 26)         @noisy det3419 det3426 det4324 det4322
mxx (9, 11) (7, 11)           @noisy det1318 det1316 det1319 det1321
mzz (27, -2) (27, -4)         @noisy det1178 det1182 det3190 det3189
mxx (11, 1) (13, 1)           @noisy det732 det733 det734 det736
mxx (23, -7) (25, -7)         @noisy det2316 det2314 det1180 det1184
mzz (23, 4) (23, 2)           @noisy det3697 det1260 det3698 det1265
mzz (1, -4) (1, -2)           @noisy det3496 det3498 det3080 det3083
mxx (17, -5) (15, -5)         @noisy det2032 det2034 det2037 det2033
mzz (17, 2) (17, 4)           @noisy det1109 det1113 det1110 det1111
mxx (11, 23) (13, 23)         @noisy det1507 det1509 det1505 det1504
mzz (19, -20) (19, -22)       @noisy det856 det3752 det3753 det862
mzz (17, -16) (17, -14)       @noisy det5008 det5009 det940 det945
mzz (25, -16) (25, -14)       @noisy det1966 det1962 det1788 det1789
mxx (1, 11) (-1, 11)          @noisy det3941 det3939 det3938 det3944 det3945
mxx (13, -25) (11, -25)       @noisy det2918 det5698 det2916
mxx (37, 1) (35, 1)           @noisy det2987 det2992 det6054
mzz (-3, 2) (-3, 4)           @noisy det636 det634 det639 det645
mzz (27, 20) (25, 20)         @noisy det5060 det5067
mzz (11, -16) (11, -14)       @noisy det2574 det4579 det4578 det2570
mzz (15, 4) (15, 2)           @noisy det1109 det735 det737 det1111
mxx (17, 19) (15, 19)         @noisy det196 det203 det197 det194
mxx (31, 5) (33, 5)           @noisy det1571 det1574 det1577 det1570
mzz (21, 8) (21, 10)          @noisy det3735 det495 det497 det3734
mxx (21, 23) (19, 23)         @noisy det4207 det4161 det4164 det4206
mzz (23, -10) (23, -8)        @noisy det2316 det2314 det2317 det2318
mxx (9, 13) (7, 13)           @noisy det2751 det2752 det1319 det1321
mxx (9, -17) (7, -17)         @noisy det4385 det4387 det4384 det4383
mzz (17, -22) (17, -20)       @noisy det857 det855 det856 det862
mzz (13, -14) (13, -16)       @noisy det4579 det4578 det3665 det3667
mxx (9, 23) (7, 23)           @noisy det4669 det4674 det4668 det4671 det4675
mzz (27, 8) (27, 10)          @noisy det30 det31 det25 det27
mzz (13, 20) (13, 22)         @noisy det199 det200 det1505 det1504
mzz (9, 2) (9, 4)             @noisy det348 det345 det351 det350
mxx (-3, -7) (-3, -5)         @noisy det4447 det4450
mzz (7, 22) (7, 20)           @noisy det4669 det4672 det4673 det4670 det4668
mzz (7, -8) (7, -10)          @noisy det4008 det4009 det4011 det4013
mxx (29, 5) (27, 5)           @noisy det26 det32 det2843 det2841
mxx (15, -13) (17, -13)       @noisy det5008 det5009 det3876 det3880
mxx (33, 7) (31, 7)           @noisy det6070 det1574 det1577
mxx (17, 7) (15, 7)           @noisy det1112 det1114 det2180 det2178
mzz (17, -4) (17, -2)         @noisy det2032 det2035 det2036 det2033
mzz (37, -2) (37, -4)         @noisy det2983 det2984 det2990 det2991 det2985
mzz (15, -16) (15, -14)       @noisy det5008 det5009 det3665 det3667
mxx (29, 11) (27, 11)         @noisy det28 det33 det25 det27
mzz (5, -8) (5, -10)          @noisy det4954 det4955 det4011 det4013
mxx (25, 11) (23, 11)         @noisy det491 det492 det494 det496
mxx (17, 25) (15, 25)         @noisy det4324 det4322 det195 det201
mzz (31, 2) (31, 4)           @noisy det1571 det1578 det1572 det1570
mzz (-1, 2) (-1, 4)           @noisy det3366 det3364 det639 det645
mxx (-3, -1) (-5, -1)         @noisy det5978 det635 det642
mzz (5, 4) (5, 2)             @noisy det3153 det3152 det352 det346
mxx (13, -17) (11, -17)       @noisy det3618 det4579 det4578 det3616
mxx (5, 17) (3, 17)           @noisy det3246 det3247 det3245 det3242 det3244
mzz (35, -2) (35, -4)         @noisy det2983 det2984 det2417 det2419
mzz (15, 16) (15, 14)         @noisy det1009 det1016 det4224 det4225
mzz (21, 20) (21, 22)         @noisy det4207 det2241 det2245 det4206
mxx (13, -1) (11, -1)         @noisy det1410 det1411 det734 det736
mxx (25, -1) (23, -1)         @noisy det1176 det1177 det1181 det1175
mzz (11, 14) (11, 16)         @noisy det4991 det2755 det2757 det4990
mxx (29, -7) (27, -7)         @noisy det5310 det2366 det2368 det5309
mxx (1, -11) (1, -13)         @noisy det4877 det4866
mxx (11, -5) (13, -5)         @noisy det1410 det1411 det1412 det1414
mxx (33, -5) (31, -5)         @noisy det2418 det2416 det2413 det2414
mxx (25, 13) (23, 13)         @noisy det494 det496 det2287 det2286
mxx (-1, 1) (1, 1)            @noisy det3366 det3364 det3079 det3085
mxx (17, -11) (15, -11)       @noisy det4504 det3876 det3880 det4505
mzz (1, 2) (1, 4)             @noisy det3366 det3364 det3081 det3086
mzz (-1, -4) (-1, -2)         @noisy det3498 det3496 det3327 det3330
mxx (21, -19) (19, -19)       @noisy det942 det3752 det3753 det941
mzz (5, -2) (5, -4)           @noisy det4805 det4804 det4066 det4069
mxx (25, -13) (23, -13)       @noisy det1966 det1962 det1964 det1967
mzz (9, -16) (9, -14)         @noisy det2574 det4384 det4383 det2570
mzz (13, 2) (13, 4)           @noisy det733 det735 det732 det737
mzz (29, 10) (29, 8)          @noisy det34 det27 det25 det29
mzz (15, 10) (15, 8)          @noisy det1008 det1015 det2180 det2178
mxx (5, 5) (3, 5)             @noisy det1725 det1728 det3152 det3153
mzz (29, 4) (29, 2)           @noisy det1572 det1578 det2843 det2841
mzz (13, -26) (13, -28)       @noisy det2920 det2917 det5936
mzz (11, 26) (11, 28)         @noisy det3421 det3417 det3418 det3422 det3423
mzz (3, 8) (3, 10)            @noisy det2673 det2674 det2677 det2672
mzz (25, 16) (25, 14)         @noisy det1368 det1371 det2287 det2286
mxx (13, 25) (11, 25)         @noisy det1507 det1509 det3417 det3418
mzz (1, 8) (1, 10)            @noisy det3939 det3938 det2674 det2677
mzz (21, -20) (21, -22)       @noisy det2520 det3752 det3753 det2517
mzz (5, -20) (7, -20)         @noisy det5605 det5610
mxx (21, -13) (19, -13)       @noisy det3534 det3536 det3535 det3533
mxx (25, -11) (23, -11)       @noisy det2316 det2314 det1964 det1967
mxx (27, 19) (27, 17)         @noisy det5066 det5062
mzz (3, -10) (3, -8)          @noisy det4954 det4955 det4868 det4876
mxx (21, -7) (19, -7)         @noisy det4249 det5327 det5328 det4250
mzz (13, 14) (13, 16)         @noisy det4991 det1009 det1016 det4990
mzz (21, 2) (21, 4)           @noisy det4972 det4973 det1260 det1265
mxx (-1, 7) (1, 7)            @noisy det3939 det3938 det3365 det3367
mzz (19, -10) (19, -8)        @noisy det3877 det3881 det5327 det5328
mzz (29, 14) (31, 14)         @noisy det121 det117
mzz (11, -22) (11, -20)       @noisy det3613 det3614 det3615 det3617
mzz (5, -14) (5, -16)         @noisy det4386 det4388 det5689
mxx (21, -29) (19, -29)       @noisy det5177 det5178 det5174 det5176 det5179
mzz (3, -14) (1, -14)         @noisy det4870 det4875
mxx (21, 11) (19, 11)         @noisy det3735 det3734 det562 det567
mxx (13, -23) (11, -23)       @noisy det2918 det3613 det3614 det2916
mxx (-1, -7) (1, -7)          @noisy det3497 det3499 det6004
mzz (27, -8) (27, -10)        @noisy det5310 det2315 det2319 det5309
mxx (15, -7) (17, -7)         @noisy det4504 det2034 det2037 det4505
mzz (7, 4) (7, 2)             @noisy det346 det348 det345 det352
mzz (33, -4) (33, -2)         @noisy det2416 det2413 det2417 det2419
mxx (7, -19) (9, -19)         @noisy det5850 det4385 det4387
mxx (13, 5) (11, 5)           @noisy det732 det733 det430 det433
mzz (1, -10) (1, -8)          @noisy det5725 det4868 det4876
mxx (3, 7) (5, 7)             @noisy det2673 det1725 det1728 det2672
mzz (19, 14) (19, 16)         @noisy det2719 det2718 det280 det284
mxx (29, -11) (27, -11)       @noisy det5310 det1784 det1790 det5309
mxx (9, 5) (7, 5)             @noisy det348 det345 det347 det353
mzz (7, 16) (7, 14)           @noisy det2751 det2752 det2753 det2758
mxx (-1, -1) (1, -1)          @noisy det3498 det3496 det3079 det3085
mxx (29, -5) (27, -5)         @noisy det2366 det2368 det3190 det3189
mxx (37, -5) (35, -5)         @noisy det2983 det2984 det2988 det2989 det2986
mxx (17, -31) (15, -31)       @noisy det4602 det4604 det5747
mxx (33, -11) (31, -11)       @noisy det4750 det4746 det4744 det4751 det4745
mzz (9, -4) (9, -2)           @noisy det4522 det4523 det1413 det1415
mxx (21, -17) (19, -17)       @noisy det942 det3535 det3533 det941
mzz (21, -26) (21, -28)       @noisy det5180 det5175 det5174 det5176 det5181
mzz (27, 2) (27, 4)           @noisy det2840 det2844 det2843 det2841
mzz (11, 8) (11, 10)          @noisy det1081 det431 det435 det1082
mxx (21, -1) (19, -1)         @noisy det4247 det4248 det1261 det1264
mxx (27, 13) (29, 13)         @noisy det28 det33 det6042
mxx (17, -19) (15, -19)       @noisy det857 det855 det860 det864
mzz (15, -10) (15, -8)        @noisy det4504 det2084 det2087 det4505
mxx (19, 13) (21, 13)         @noisy det2719 det562 det567 det2718
mxx (17, -17) (15, -17)       @noisy det5008 det5009 det860 det864
mxx (7, -13) (9, -13)         @noisy det2577 det4384 det4383 det2571
mzz (19, 8) (19, 10)          @noisy det2179 det3735 det3734 det2181
mxx (17, 29) (15, 29)         @noisy det4325 det4324 det4322 det4323
mzz (17, -28) (17, -26)       @noisy det4603 det4601 det1901 det1905
mzz (7, 10) (7, 8)            @noisy det1318 det1316 det1317 det1320
mzz (17, 28) (17, 26)         @noisy det4324 det4322 det4160 det4165
mxx (35, 5) (35, 7)           @noisy det1664 det1659
mzz (29, -2) (29, -4)         @noisy det2415 det2420 det3190 det3189
mxx (19, 31) (19, 29)         @noisy det5455 det5461
mxx (9, -23) (9, -25)         @noisy det5529 det5535
mxx (5, -11) (3, -11)         @noisy det4954 det4955 det4871 det4873
mzz (5, 14) (5, 16)           @noisy det3244 det3242 det2753 det2758
mzz (11, -4) (11, -2)         @noisy det1410 det1411 det1413 det1415
mxx (13, 17) (11, 17)         @noisy det4991 det1462 det1465 det4990
mzz (15, -4) (15, -2)         @noisy det2032 det790 det793 det2033
mxx (9, 7) (7, 7)             @noisy det1318 det1316 det347 det353
mxx (5, -19) (5, -17)         @noisy det5606 det5611
mxx (29, 1) (27, 1)           @noisy det2842 det2845 det2843 det2841
mxx (3, 1) (5, 1)             @noisy det3078 det3087 det3152 det3153
mxx (21, -25) (19, -25)       @noisy det1902 det1906 det5174 det5176
mxx (25, 17) (23, 17)         @noisy det2240 det2243 det2287 det2286
mzz (17, 22) (17, 20)         @noisy det197 det194 det198 det202
mxx (5, -13) (3, -13)         @noisy det5802 det4871 det4873
mxx (17, -1) (15, -1)         @noisy det2032 det789 det794 det2033
mzz (11, 20) (11, 22)         @noisy det1506 det1508 det1505 det1504
mzz (29, -14) (29, -16)       @noisy det1791 det1792 det1785 det1786 det1783
mxx (13, -13) (11, -13)       @noisy det4579 det4578 det2573 det2579
mzz (19, 32) (17, 32)         @noisy det5456 det5460
mzz (35, 8) (33, 8)           @noisy det1662 det1666
mxx (17, 31) (15, 31)         @noisy det4325 det5862 det4323
mzz (27, -14) (27, -16)       @noisy det1786 det1783 det1788 det1789
mxx (37, -1) (35, -1)         @noisy det2983 det2984 det2987 det2992
mxx (5, 11) (3, 11)           @noisy det2673 det2675 det2676 det2672
mxx (13, -31) (13, -29)       @noisy det5386 det5380
mzz (3, 2) (3, 4)             @noisy det3081 det3086 det3152 det3153
mzz (-5, 2) (-5, 4)           @noisy det643 det636 det634 det644 det637
mzz (23, -16) (23, -14)       @noisy det1966 det1962 det1963 det1968
mzz (33, 2) (33, 4)           @noisy det1571 det1575 det1579 det1570
mzz (9, 10) (9, 8)            @noisy det1318 det1316 det431 det435
mzz (15, -28) (15, -26)       @noisy det2920 det4603 det4601 det2917
mzz (23, 22) (23, 20)         @noisy det2241 det2245 det5680
mzz (-3, -8) (-1, -8)         @noisy det4444 det4449
mzz (17, -10) (17, -8)        @noisy det4504 det3877 det3881 det4505
mxx (17, 1) (15, 1)           @noisy det1109 det789 det794 det1111
mxx (9, -11) (7, -11)         @noisy det2577 det4008 det4009 det2571
mzz (35, 2) (35, 4)           @noisy det1575 det1579 det5888
mzz (17, 8) (17, 10)          @noisy det2179 det2181 det2180 det2178
mxx (11, 7) (13, 7)           @noisy det1081 det430 det433 det1082
mxx (13, -11) (11, -11)       @noisy det2645 det2644 det2573 det2579
mzz (9, -22) (9, -20)         @noisy det5707 det3615 det3617
mxx (31, 11) (31, 13)         @noisy det114 det119
mxx (25, 7) (23, 7)           @noisy det491 det492 det493 det498
mxx (17, -25) (15, -25)       @noisy det4603 det4601 det858 det861
mzz (13, -8) (13, -10)        @noisy det2645 det2644 det2084 det2087
mzz (25, -4) (25, -2)         @noisy det1176 det1178 det1182 det1175
mzz (15, -22) (15, -20)       @noisy det857 det855 det859 det863
mzz (15, -32) (13, -32)       @noisy det5382 det5384
mxx (9, 1) (7, 1)             @noisy det348 det345 det349 det354
mzz (23, 16) (23, 14)         @noisy det563 det565 det2287 det2286
mxx (21, 17) (19, 17)         @noisy det2719 det279 det282 det2718
mzz (13, 26) (13, 28)         @noisy det3419 det3426 det3417 det3418
mzz (3, 14) (3, 16)           @noisy det3248 det3249 det3243 det3242 det3244
mxx (-1, 5) (1, 5)            @noisy det3366 det3364 det3365 det3367
mxx (17, -29) (15, -29)       @noisy det4603 det4601 det4602 det4604
mzz (11, -10) (11, -8)        @noisy det2645 det2644 det2572 det2576
mxx (21, 25) (19, 25)         @noisy det4161 det4164 det5671
mxx (11, 13) (13, 13)         @noisy det4991 det1010 det1011 det4990
mzz (7, -2) (7, -4)           @noisy det4522 det4523 det4066 det4069
mxx (25, -23) (23, -23)       @noisy det3806 det3805 det3811 det3807 det3812
mxx (5, -1) (3, -1)           @noisy det4805 det4804 det3078 det3087
mxx (13, 19) (11, 19)         @noisy det1462 det1465 det1505 det1504
mxx (17, -23) (15, -23)       @noisy det857 det855 det858 det861
mxx (25, 19) (23, 19)         @noisy det2240 det2243 det5917
mzz (23, -4) (23, -2)         @noisy det1176 det1179 det1183 det1175
mzz (27, 14) (27, 16)         @noisy det1368 det1371 det5773
mzz (19, 2) (19, 4)           @noisy det1110 det4972 det4973 det1113
mzz (19, 20) (19, 22)         @noisy det4207 det4206 det198 det202
mxx (25, -5) (23, -5)         @noisy det1176 det1180 det1184 det1175
mxx (1, -5) (-1, -5)          @noisy det3498 det3496 det3497 det3499
mzz (9, 22) (9, 20)           @noisy det4669 det1506 det1508 det4668
mzz (-3, -2) (-3, -4)         @noisy det5716 det3327 det3330
mxx (9, 19) (7, 19)           @noisy det4669 det2754 det2756 det4668
mzz (-1, 8) (-1, 10)          @noisy det3939 det3938 det3942 det3943 det3940
mxx (17, 13) (15, 13)         @noisy det1007 det1014 det4224 det4225
mxx (21, 5) (19, 5)           @noisy det4972 det4973 det2122 det2125
mxx (19, 7) (21, 7)           @noisy det3735 det3734 det2122 det2125
mxx (13, -7) (11, -7)         @noisy det2645 det2644 det1412 det1414
mxx (17, 11) (15, 11)         @noisy det1007 det1014 det2180 det2178
mzz (13, -20) (13, -22)       @noisy det3613 det3614 det859 det863
mzz (21, -2) (21, -4)         @noisy det4247 det4248 det1183 det1179
mzz (33, -10) (33, -8)        @noisy det4746 det4744 det4748 det4749 det4747
mxx (33, 1) (31, 1)           @noisy det1571 det1576 det1573 det1570
mzz (7, -16) (7, -14)         @noisy det4386 det4388 det4384 det4383
mzz (23, 10) (23, 8)          @noisy det491 det492 det495 det497
mxx (33, -1) (31, -1)         @noisy det2416 det2413 det1576 det1573
mxx (29, -13) (27, -13)       @noisy det1786 det1783 det1784 det1790
mzz (25, 8) (25, 10)          @noisy det491 det492 det31 det30
mxx (-5, 1) (-3, 1)           @noisy det636 det634 det635 det642
mzz (31, -10) (31, -8)        @noisy det4746 det4744 det2482 det2479
mzz (13, -2) (13, -4)         @noisy det1410 det1411 det790 det793
mzz (23, -22) (23, -20)       @noisy det2520 det3805 det3807 det2517
mzz (21, 26) (23, 26)         @noisy det5252 det5256
mzz (19, -26) (19, -28)       @noisy det1901 det5174 det5176 det1905
mxx (29, -17) (27, -17)       @noisy det1793 det1787 det1794 det1786 det1783
mxx (23, 23) (23, 25)         @noisy det5249 det5255
mzz (31, 8) (31, 10)          @noisy det34 det29 det5811
mxx (7, -1) (9, -1)           @noisy det4522 det4523 det349 det354
mxx (25, 1) (23, 1)           @noisy det3697 det1177 det1181 det3698
mzz (9, -10) (9, -8)          @noisy det2576 det4008 det2572 det4009
mxx (5, -7) (3, -7)           @noisy det4954 det4955 det4065 det4070
mxx (3, 13) (5, 13)           @noisy det2675 det2676 det3242 det3244
mzz (13, 8) (13, 10)          @noisy det1081 det1008 det1015 det1082
mzz (3, -4) (3, -2)           @noisy det4805 det4804 det3080 det3083
mzz (25, -10) (25, -8)        @noisy det2316 det2314 det2315 det2319
mzz (21, 14) (21, 16)         @noisy det2719 det563 det565 det2718
mxx (29, 7) (27, 7)           @noisy det26 det32 det25 det27
mxx (21, -5) (19, -5)         @noisy det4249 det4247 det4248 det4250
mzz (21, -14) (21, -16)       @noisy det3535 det3533 det1963 det1968
mzz (25, -22) (25, -20)       @noisy det3809 det3808 det3805 det3807 det3810
mxx (3, -5) (5, -5)           @noisy det4805 det4804 det4065 det4070
mzz (21, -8) (21, -10)        @noisy det5327 det5328 det2317 det2318
mzz (19, -14) (19, -16)       @noisy det3535 det3533 det945 det940
mxx (17, 23) (15, 23)         @noisy det197 det194 det195 det201
mzz (25, 2) (25, 4)           @noisy det3697 det2840 det2844 det3698
mzz (11, 2) (11, 4)           @noisy det732 det733 det350 det351
mzz (31, -4) (31, -2)         @noisy det2415 det2420 det2416 det2413
mxx (21, -23) (19, -23)       @noisy det1902 det1906 det3752 det3753
mxx (13, 11) (11, 11)         @noisy det1081 det1010 det1011 det1082
mxx (29, -1) (27, -1)         @noisy det2842 det2845 det3190 det3189
mzz (19, -4) (19, -2)         @noisy det2035 det4247 det4248 det2036

--------         20
mxx (7, 2) (5, 2)             @noisy det346 det4821 det4823 det352
mzz (9, -7) (9, -5)           @noisy det4012 det4540 det4541 det4010
mxx (7, -16) (5, -16)         @noisy det4386 det4388 det5600 det5608
mzz (9, 11) (9, 13)           @noisy det1319 det1321 det4130 det4132
mxx (35, 8) (33, 8)           @noisy det1663 det1661 det1666 det1655 det1662
mzz (15, 23) (15, 25)         @noisy det4298 det4300 det195 det201
mzz (31, 5) (31, 7)           @noisy det3207 det3208 det1574 det1577
mzz (17, -23) (17, -25)       @noisy det1898 det1904 det858 det861
mxx (13, 26) (15, 26)         @noisy det3419 det3426 det4298 det4300
mzz (13, -31) (13, -29)       @noisy det5377 det5383 det5386 det5379 det5380
mxx (17, -28) (19, -28)       @noisy det1901 det5821 det1905
mzz (1, 7) (1, 5)             @noisy det3365 det3367 det4558 det4560
mzz (19, -13) (19, -11)       @noisy det3878 det3536 det3875 det3534
mzz (9, -17) (9, -19)         @noisy det4385 det4387 det5119 det5121
mzz (25, 11) (25, 13)         @noisy det494 det496 det1366 det1369
mzz (7, -13) (7, -11)         @noisy det2577 det5344 det5346 det2571
mxx (3, -10) (1, -10)         @noisy det4862 det4872 det4868 det4876
mzz (17, 5) (17, 7)           @noisy det1112 det1114 det2210 det2212
mxx (7, 4) (5, 4)             @noisy det346 det1724 det1727 det352
mzz (25, -17) (25, -19)       @noisy det6024 det1965 det1969
mzz (31, 11) (31, 13)         @noisy det114 det115 det112 det118 det119
mxx (3, 8) (1, 8)             @noisy det2674 det2677 det4558 det4560
mxx (29, 14) (31, 14)         @noisy det118 det116 det121 det112 det117
mxx (19, -26) (17, -26)       @noisy det1898 det1904 det1901 det1905
mxx (15, -32) (13, -32)       @noisy det5377 det5381 det5383 det5384 det5382
mxx (31, -10) (29, -10)       @noisy det2479 det2482 det5956
mzz (17, 23) (17, 25)         @noisy det4159 det4163 det195 det201
mzz (5, 11) (5, 13)           @noisy det4356 det2675 det2676 det4354
mzz (11, -25) (11, -23)       @noisy det2918 det5525 det5534 det2916
mxx (-3, -2) (-1, -2)         @noisy det3326 det3329 det3327 det3330
mxx (15, -22) (13, -22)       @noisy det2913 det2919 det859 det863
mzz (27, -1) (27, 1)          @noisy det3172 det2842 det2845 det3169
mxx (13, 8) (15, 8)           @noisy det1872 det1008 det1015 det1871
mxx (27, 2) (25, 2)           @noisy det3172 det2840 det2844 det3169
mxx (23, -22) (21, -22)       @noisy det2520 det2517 det5995
mxx (19, 10) (17, 10)         @noisy det2179 det2181 det3715 det3717
mxx (3, 4) (1, 4)             @noisy det3081 det3086 det4558 det4560
mzz (13, -19) (13, -17)       @noisy det3618 det3666 det3662 det3616
mzz (15, -23) (15, -25)       @noisy det2913 det2919 det858 det861
mzz (21, -19) (21, -17)       @noisy det942 det2516 det2518 det941
mxx (3, 14) (3, 16)           @noisy det3243 det3248
mzz (7, -19) (7, -17)         @noisy det4385 det4387 det5600 det5608
mzz (1, 1) (1, -1)            @noisy det3074 det3082 det3079 det3085
mxx (15, 16) (13, 16)         @noisy det1009 det1016 det1459 det1463
mxx (13, 2) (15, 2)           @noisy det735 det737 det787 det792
mzz (21, -1) (21, 1)          @noisy det1258 det1263 det1261 det1264
mzz (25, -23) (23, -23)       @noisy det3806 det3812
mzz (25, 5) (25, 7)           @noisy det493 det498 det3301 det3304
mzz (7, 11) (7, 13)           @noisy det4356 det1319 det1321 det4354
mzz (-5, 1) (-5, -1)          @noisy det5979 det635 det642
mzz (29, -13) (29, -11)       @noisy det5793 det1784 det1790
mxx (15, 28) (13, 28)         @noisy det3419 det3426 det5764
mxx (11, -10) (9, -10)        @noisy det2566 det2575 det2572 det2576
mxx (11, 20) (9, 20)          @noisy det2812 det1506 det1508 det2810
mxx (27, 4) (25, 4)           @noisy det2840 det2844 det3301 det3304
mzz (23, 11) (23, 13)         @noisy det564 det494 det496 det560
mxx (35, 4) (33, 4)           @noisy det1655 det1663 det1575 det1579
mxx (21, -26) (21, -28)       @noisy det5180 det5175
mzz (11, 7) (11, 5)           @noisy det428 det432 det430 det433
mzz (3, -13) (3, -11)         @noisy det4862 det4872 det4871 det4873
mxx (-1, 8) (-1, 10)          @noisy det3940 det3943
mzz (13, 5) (13, 7)           @noisy det1872 det430 det433 det1871
mxx (23, 4) (21, 4)           @noisy det2124 det2120 det1260 det1265
mxx (25, -10) (27, -10)       @noisy det3585 det2315 det2319 det3584
mxx (3, -8) (1, -8)           @noisy det5140 det4868 det4876 det5139
mzz (23, -17) (23, -19)       @noisy det2516 det2518 det1965 det1969
mxx (13, -20) (15, -20)       @noisy det3666 det859 det863 det3662
mzz (23, 17) (23, 19)         @noisy det2240 det2243 det2236 det2242
mzz (13, 25) (13, 23)         @noisy det1507 det4298 det4300 det1509
mzz (33, -5) (33, -7)         @noisy det2418 det2414 det5927
mxx (11, -16) (9, -16)        @noisy det2574 det5119 det5121 det2570
mzz (31, -5) (31, -7)         @noisy det2418 det2476 det2481 det2414
mxx (21, 26) (23, 26)         @noisy det5254 det5251 det5252 det5256 det5247
mxx (27, 14) (25, 14)         @noisy det1368 det1371 det1366 det1369
mzz (29, -17) (27, -17)       @noisy det1787 det1793
mzz (19, -19) (19, -17)       @noisy det942 det943 det936 det941
mzz (5, -7) (5, -5)           @noisy det4065 det4061 det4068 det4070
mzz (13, 11) (13, 13)         @noisy det1010 det1011 det1001 det1012
mxx (9, 10) (11, 10)          @noisy det431 det435 det4130 det4132
mzz (17, 1) (17, -1)          @noisy det789 det794 det3769 det3771
mxx (31, 8) (29, 8)           @noisy det34 det3207 det3208 det29
mxx (23, -4) (21, -4)         @noisy det4278 det4281 det1179 det1183
mzz (11, 1) (11, -1)          @noisy det2154 det2156 det734 det736
mxx (21, -8) (23, -8)         @noisy det4278 det4281 det2317 det2318
mxx (9, 16) (11, 16)          @noisy det2812 det2755 det2757 det2810
mzz (15, 29) (15, 31)         @noisy det4325 det5863 det4323
mzz (21, 11) (21, 13)         @noisy det564 det562 det567 det560
mxx (5, 14) (7, 14)           @noisy det4356 det2753 det2758 det4354
mxx (25, -22) (25, -20)       @noisy det3808 det3810
mxx (25, 16) (27, 16)         @noisy det1368 det1371 det5056 det5065
mxx (11, 2) (9, 2)            @noisy det2154 det2156 det350 det351
mxx (15, 10) (13, 10)         @noisy det1008 det1015 det1001 det1012
mxx (23, 10) (21, 10)         @noisy det564 det495 det497 det560
mxx (25, -16) (27, -16)       @noisy det5898 det1788 det1789
mzz (25, -11) (25, -13)       @noisy det3585 det3584 det1964 det1967
mzz (27, 13) (27, 11)         @noisy det28 det33 det1366 det1369
mxx (29, -14) (29, -16)       @noisy det1785 det1791
mzz (19, 19) (19, 17)         @noisy det279 det277 det281 det282
mxx (19, 2) (17, 2)           @noisy det1110 det1113 det3769 det3771
mxx (19, 32) (17, 32)         @noisy det5450 det5456 det5459 det5457 det5460
mxx (23, 16) (21, 16)         @noisy det563 det565 det2236 det2242
mzz (11, -13) (11, -11)       @noisy det2566 det2575 det2573 det2579
mxx (-5, 2) (-5, 4)           @noisy det637 det644
mxx (29, -2) (31, -2)         @noisy det2415 det2420 det2885 det2888
mzz (-1, 7) (-1, 5)           @noisy det5908 det3365 det3367
mxx (21, -14) (23, -14)       @noisy det3565 det3566 det1963 det1968
mzz (9, 5) (9, 7)             @noisy det428 det432 det347 det353
mxx (7, -4) (5, -4)           @noisy det4066 det4061 det4068 det4069
mzz (5, 5) (5, 7)             @noisy det1725 det1724 det1727 det1728
mzz (-1, -5) (-1, -7)         @noisy det4441 det4448 det3497 det3499
mxx (27, -14) (25, -14)       @noisy det3585 det1788 det1789 det3584
mzz (11, 29) (13, 29)         @noisy det3420 det3425
mzz (19, 13) (19, 11)         @noisy det3715 det3717 det567 det562
mxx (25, -4) (27, -4)         @noisy det2367 det1178 det1182 det2364
mxx (19, 4) (17, 4)           @noisy det1110 det1113 det2210 det2212
mzz (13, -25) (13, -23)       @noisy det2918 det2913 det2919 det2916
mxx (21, -2) (23, -2)         @noisy det1258 det1263 det1179 det1183
mxx (19, 14) (17, 14)         @noisy det3715 det3717 det280 det284
mxx (11, -8) (9, -8)          @noisy det4540 det4541 det2572 det2576
mxx (27, -8) (25, -8)         @noisy det2367 det2315 det2319 det2364
mzz (29, -7) (29, -5)         @noisy det2366 det2368 det2476 det2481
mzz (11, 13) (11, 11)         @noisy det1010 det1011 det4130 det4132
mzz (17, -5) (17, -7)         @noisy det4634 det2034 det2037 det4632
mzz (11, -5) (11, -7)         @noisy det4540 det4541 det1412 det1414
mxx (19, 26) (17, 26)         @noisy det4159 det4163 det4160 det4165
mxx (11, -26) (9, -26)        @noisy det5531 det5525 det5536 det5532 det5534
mzz (3, 1) (3, -1)            @noisy det3074 det3082 det3078 det3087
mxx (17, 28) (19, 28)         @noisy det5450 det5459 det4160 det4165
mzz (-3, 5) (-5, 5)           @noisy det638 det641
mxx (3, 2) (1, 2)             @noisy det3074 det3082 det3081 det3086
mzz (35, -1) (35, 1)          @noisy det4110 det4113 det2987 det2992
mxx (7, -8) (5, -8)           @noisy det4061 det4068 det4011 det4013
mzz (15, -13) (15, -11)       @noisy det5025 det5028 det3876 det3880
mxx (35, 2) (33, 2)           @noisy det4110 det4113 det1575 det1579
mxx (11, -2) (9, -2)          @noisy det2154 det2156 det1413 det1415
mxx (11, -20) (9, -20)        @noisy det5119 det5121 det3615 det3617
mzz (1, 11) (-1, 11)          @noisy det3941 det3945
mxx (27, 20) (25, 20)         @noisy det5067 det5060 det5056 det5061 det5065
mzz (9, 17) (9, 19)           @noisy det2812 det2754 det2756 det2810
mxx (7, 16) (5, 16)           @noisy det2758 det2753 det6014
mzz (25, -5) (25, -7)         @noisy det2367 det1180 det1184 det2364
mxx (27, 10) (25, 10)         @noisy det30 det31 det1366 det1369
mxx (-3, 2) (-1, 2)           @noisy det3326 det3329 det639 det645
mzz (9, -11) (9, -13)         @noisy det2577 det2566 det2575 det2571
mzz (15, 17) (15, 19)         @noisy det196 det203 det1459 det1463
mzz (23, -7) (23, -5)         @noisy det4278 det4281 det1180 det1184
mxx (33, -10) (33, -8)        @noisy det4747 det4748
mxx (17, 16) (19, 16)         @noisy det277 det281 det280 det284
mxx (13, 20) (15, 20)         @noisy det199 det200 det1459 det1463
mxx (15, -10) (13, -10)       @noisy det5025 det5028 det2084 det2087
mzz (21, 25) (21, 23)         @noisy det4161 det4164 det5247 det5254
mxx (11, 4) (9, 4)            @noisy det428 det432 det350 det351
mxx (21, -20) (23, -20)       @noisy det2520 det2516 det2518 det2517
mzz (13, -7) (13, -5)         @noisy det2082 det2086 det1412 det1414
mxx (-3, -8) (-1, -8)         @noisy det4448 det4444 det4441 det4445 det4449
mxx (31, 2) (29, 2)           @noisy det1572 det1578 det2885 det2888
mxx (27, 8) (25, 8)           @noisy det30 det31 det3301 det3304
mzz (17, -11) (17, -13)       @noisy det3878 det3876 det3880 det3875
mzz (-3, -7) (-3, -5)         @noisy det4448 det4446 det4450 det4447 det4441
mxx (7, 22) (7, 20)           @noisy det4670 det4673
mzz (7, -7) (7, -5)           @noisy det4012 det4061 det4068 det4010
mxx (21, 8) (23, 8)           @noisy det2124 det495 det497 det2120
mzz (11, 23) (11, 25)         @noisy det1507 det1509 det5662
mxx (37, -2) (37, -4)         @noisy det2985 det2990
mxx (7, -2) (5, -2)           @noisy det4821 det4823 det4066 det4069
mzz (23, 23) (23, 25)         @noisy det5255 det5254 det5249 det5250 det5247
mxx (15, -28) (13, -28)       @noisy det2920 det5377 det5383 det2917
mxx (13, -8) (15, -8)         @noisy det2082 det2086 det2084 det2087
mxx (19, -14) (17, -14)       @noisy det3878 det940 det945 det3875
mzz (29, 5) (29, 7)           @noisy det26 det3207 det3208 det32
mzz (15, -29) (15, -31)       @noisy det5377 det5383 det4602 det4604
mzz (33, 1) (33, -1)          @noisy det4110 det4113 det1576 det1573
mzz (5, 17) (3, 17)           @noisy det3246 det3245
mzz (15, 5) (15, 7)           @noisy det1872 det1112 det1114 det1871
mzz (11, 19) (11, 17)         @noisy det2812 det1462 det1465 det2810
mzz (27, -13) (27, -11)       @noisy det3585 det1784 det1790 det3584
mxx (17, 22) (19, 22)         @noisy det4159 det4163 det198 det202
mzz (3, 7) (3, 5)             @noisy det1725 det1728 det4558 det4560
mxx (33, -4) (35, -4)         @noisy det5735 det2417 det2419
mzz (7, -1) (7, 1)            @noisy det4821 det4823 det349 det354
mxx (11, 14) (9, 14)          @noisy det2755 det2757 det4130 det4132
mxx (29, 10) (31, 10)         @noisy det34 det112 det118 det29
mxx (3, -4) (1, -4)           @noisy det5140 det3080 det3083 det5139
mxx (13, 14) (15, 14)         @noisy det1009 det1016 det1001 det1012
mzz (25, 17) (25, 19)         @noisy det2240 det2243 det5056 det5065
mxx (15, -16) (13, -16)       @noisy det3666 det3665 det3667 det3662
mzz (31, 1) (31, -1)          @noisy det2888 det1576 det1573 det2885
mxx (19, -2) (17, -2)         @noisy det2035 det2036 det3769 det3771
mzz (19, 25) (19, 23)         @noisy det4159 det4163 det4164 det4161
mzz (19, -1) (19, 1)          @noisy det1264 det3769 det1261 det3771
mzz (5, -1) (5, 1)            @noisy det4821 det4823 det3078 det3087
mzz (23, 5) (23, 7)           @noisy det2124 det493 det498 det2120
mxx (23, -10) (21, -10)       @noisy det3565 det3566 det2317 det2318
mxx (21, 20) (23, 20)         @noisy det2241 det2245 det2236 det2242
mzz (21, -7) (21, -5)         @noisy det4278 det4281 det4249 det4250
mzz (27, 5) (27, 7)           @noisy det26 det32 det3301 det3304
mzz (23, -11) (23, -13)       @noisy det3565 det3566 det1964 det1967
mxx (11, 26) (11, 28)         @noisy det3421 det3423
mxx (13, -2) (15, -2)         @noisy det790 det793 det787 det792
mxx (21, 14) (23, 14)         @noisy det564 det563 det565 det560
mxx (5, -20) (7, -20)         @noisy det5604 det5608 det5610 det5605 det5600
mxx (15, 4) (13, 4)           @noisy det1872 det735 det737 det1871
mxx (11, -4) (9, -4)          @noisy det4540 det4541 det1413 det1415
mxx (15, 22) (13, 22)         @noisy det199 det200 det4298 det4300
mzz (27, 19) (27, 17)         @noisy det5066 det5062 det5056 det5063 det5065
mzz (13, -13) (13, -11)       @noisy det5025 det5028 det2573 det2579
mxx (31, -4) (29, -4)         @noisy det2415 det2420 det2476 det2481
mzz (3, -5) (3, -7)           @noisy det5140 det4065 det4070 det5139
mzz (17, 29) (17, 31)         @noisy det4325 det5450 det5459 det4323
mxx (35, -2) (33, -2)         @noisy det4110 det4113 det2417 det2419
mxx (19, -4) (17, -4)         @noisy det4634 det2035 det2036 det4632
mxx (13, -26) (15, -26)       @noisy det2920 det2913 det2919 det2917
mxx (27, -2) (25, -2)         @noisy det3172 det1178 det1182 det3169
mxx (3, 10) (1, 10)           @noisy det2674 det2677 det5966
mzz (19, -7) (19, -5)         @noisy det4634 det4249 det4632 det4250
mxx (21, 2) (23, 2)           @noisy det1258 det1263 det1260 det1265
mzz (11, -19) (11, -17)       @noisy det3618 det5119 det5121 det3616
mzz (21, -29) (19, -29)       @noisy det5177 det5179
mxx (3, -14) (1, -14)         @noisy det4862 det4869 det4872 det4875 det4870
mzz (9, 1) (9, -1)            @noisy det2154 det2156 det349 det354
mxx (29, -8) (31, -8)         @noisy det2479 det2482 det2476 det2481
mxx (7, -10) (5, -10)         @noisy det5344 det5346 det4011 det4013
mzz (17, -29) (17, -31)       @noisy det4602 det5748 det4604
mxx (19, -8) (17, -8)         @noisy det4634 det3877 det3881 det4632
mxx (13, -14) (15, -14)       @noisy det5025 det5028 det3665 det3667
mzz (15, 1) (15, -1)          @noisy det789 det794 det787 det792
mzz (15, 11) (15, 13)         @noisy det1007 det1014 det1001 det1012
mzz (1, -5) (1, -7)           @noisy det5140 det3497 det3499 det5139
mxx (19, -10) (17, -10)       @noisy det3878 det3877 det3881 det3875
mxx (11, 8) (9, 8)            @noisy det428 det432 det431 det435
mzz (7, 17) (7, 19)           @noisy det2754 det2756 det5783
mzz (21, 5) (21, 7)           @noisy det2124 det2122 det2125 det2120
mxx (11, -14) (9, -14)        @noisy det2574 det2566 det2575 det2570
mzz (17, -17) (17, -19)       @noisy det936 det860 det864 det943
mzz (19, -25) (19, -23)       @noisy det1898 det1904 det1902 det1906
mzz (5, -13) (5, -11)         @noisy det5344 det5346 det4871 det4873
mzz (17, 17) (17, 19)         @noisy det196 det203 det277 det281
mzz (37, -5) (35, -5)         @noisy det2986 det2989
mzz (33, -11) (31, -11)       @noisy det4745 det4751
mzz (29, -1) (29, 1)          @noisy det2842 det2845 det2885 det2888
mzz (9, 23) (7, 23)           @noisy det4671 det4674
mxx (9, 22) (11, 22)          @noisy det1506 det1508 det5831
mxx (29, 4) (31, 4)           @noisy det1572 det1578 det3207 det3208
mzz (21, 19) (21, 17)         @noisy det279 det282 det2236 det2242
mxx (23, -16) (21, -16)       @noisy det2516 det2518 det1963 det1968
mzz (33, 7) (33, 5)           @noisy det1655 det1663 det1574 det1577
mzz (19, 7) (19, 5)           @noisy det2122 det2125 det2212 det2210
mxx (-3, 4) (-1, 4)           @noisy det639 det645 det5879
mxx (19, 8) (17, 8)           @noisy det2179 det2181 det2210 det2212
mxx (23, 22) (21, 22)         @noisy det2241 det2245 det5247 det5254
mxx (11, -22) (9, -22)        @noisy det5525 det5534 det3615 det3617
mxx (17, -22) (19, -22)       @noisy det1898 det1904 det856 det862
mzz (7, 5) (7, 7)             @noisy det1724 det1727 det347 det353
mzz (35, 5) (35, 7)           @noisy det1663 det1664 det1659 det1655 det1660
mxx (3, -2) (1, -2)           @noisy det3074 det3082 det3080 det3083
mzz (21, -25) (21, -23)       @noisy det1902 det1906 det5841
mzz (-1, 1) (-1, -1)          @noisy det3326 det3329 det3079 det3085
mzz (19, 31) (19, 29)         @noisy det5450 det5454 det5459 det5461 det5455
mzz (9, -23) (9, -25)         @noisy det5535 det5529 det5525 det5530 det5534
mzz (37, -1) (37, 1)          @noisy det2987 det2992 det6055
mzz (15, -17) (15, -19)       @noisy det3666 det860 det864 det3662
mzz (13, -1) (13, 1)          @noisy det734 det736 det787 det792
mzz (25, 1) (25, -1)          @noisy det3172 det1177 det1181 det3169
mzz (29, 11) (29, 13)         @noisy det28 det33 det112 det118
mxx (-1, -4) (-3, -4)         @noisy det4441 det4448 det3327 det3330
mzz (5, -19) (5, -17)         @noisy det5611 det5606 det5608 det5607 det5600
mzz (17, 11) (17, 13)         @noisy det1007 det1014 det3715 det3717
mzz (1, -11) (1, -13)         @noisy det4862 det4872 det4877 det4866 det4867
mzz (13, 19) (13, 17)         @noisy det1462 det1465 det1459 det1463
mzz (27, -7) (27, -5)         @noisy det2367 det2366 det2368 det2364
mxx (7, 8) (5, 8)             @noisy det1724 det1727 det1317 det1320
mxx (15, -4) (13, -4)         @noisy det2082 det2086 det790 det793
mxx (7, 10) (5, 10)           @noisy det4356 det1317 det1320 det4354
mzz (23, 1) (23, -1)          @noisy det1258 det1263 det1177 det1181
mzz (3, 13) (3, 11)           @noisy det5946 det2675 det2676
mxx (19, -20) (17, -20)       @noisy det856 det862 det936 det943
mzz (15, -7) (15, -5)         @noisy det2082 det2086 det2034 det2037
mxx (5, -14) (7, -14)         @noisy det4386 det4388 det5344 det5346
mxx (19, 20) (17, 20)         @noisy det277 det281 det198 det202
mzz (-3, -1) (-3, 1)          @noisy det3326 det3329 det635 det642
mzz (21, -13) (21, -11)       @noisy det3534 det3536 det3565 det3566
mxx (17, -16) (19, -16)       @noisy det940 det945 det936 det943

--------         21
myy (21, 4) (21, 5)           @noisy det2120 det2123
myy (3, 1) (3, 2)             @noisy det3074 det3084
myy (19, 22) (19, 23)         @noisy det4159 det4162
myy (35, 8) (35, 7)           @noisy det1655 det1665
myy (9, -11) (9, -10)         @noisy det2566 det2578
myy (17, 25) (17, 26)         @noisy det4159 det4162
myy (9, -1) (9, -2)           @noisy det2154 det2155
myy (-1, 1) (-1, 2)           @noisy det3328 det3326
myy (5, -11) (5, -10)         @noisy det5344 det5347
myy (25, 19) (25, 20)         @noisy det5056 det5064
myy (5, -20) (5, -19)         @noisy det5609 det5600
myy (11, 10) (11, 11)         @noisy det4130 det4131
myy (27, 2) (27, 1)           @noisy det3169 det3171
myy (-3, -5) (-3, -4)         @noisy det4441 det4451
myy (3, 4) (3, 5)             @noisy det4558 det4561
myy (11, -1) (11, -2)         @noisy det2154 det2155
myy (27, -5) (27, -4)         @noisy det2364 det2369
myy (17, 11) (17, 10)         @noisy det3716 det3715
myy (21, -17) (21, -16)       @noisy det2516 det2519
myy (27, 19) (27, 20)         @noisy det5056 det5064
myy (35, 2) (35, 1)           @noisy det4110 det4112
myy (19, -20) (19, -19)       @noisy det936 det944
myy (7, -11) (7, -10)         @noisy det5344 det5347
myy (35, -1) (35, -2)         @noisy det4110 det4112
myy (21, 2) (21, 1)           @noisy det1258 det1262
myy (11, -16) (11, -17)       @noisy det5119 det5122
myy (5, 1) (5, 2)             @noisy det4821 det4824
myy (15, -20) (15, -19)       @noisy det3668 det3662
myy (17, 5) (17, 4)           @noisy det2211 det2210
myy (21, 19) (21, 20)         @noisy det2236 det2244
myy (11, 4) (11, 5)           @noisy det428 det434
myy (19, -17) (19, -16)       @noisy det936 det944
myy (31, 7) (31, 8)           @noisy det3209 det3207
myy (17, 1) (17, 2)           @noisy det3769 det3772
myy (21, -20) (21, -19)       @noisy det2516 det2519
myy (17, -14) (17, -13)       @noisy det3875 det3879
myy (7, -8) (7, -7)           @noisy det4061 det4067
myy (21, -11) (21, -10)       @noisy det3565 det3567
myy (19, 2) (19, 1)           @noisy det3769 det3772
myy (19, 4) (19, 5)           @noisy det2211 det2210
myy (15, 10) (15, 11)         @noisy det1001 det1013
myy (9, 13) (9, 14)           @noisy det4130 det4131
myy (5, -8) (5, -7)           @noisy det4061 det4067
myy (15, 16) (15, 17)         @noisy det1459 det1464
myy (21, -5) (21, -4)         @noisy det4278 det4280
myy (15, 25) (15, 26)         @noisy det4299 det4298
myy (13, 14) (13, 13)         @noisy det1001 det1013
myy (9, -14) (9, -13)         @noisy det2566 det2578
myy (19, 19) (19, 20)         @noisy det277 det283
myy (15, -29) (15, -28)       @noisy det5377 det5385
myy (11, 7) (11, 8)           @noisy det428 det434
myy (7, 13) (7, 14)           @noisy det4355 det4354
myy (33, 7) (33, 8)           @noisy det1655 det1665
myy (15, 22) (15, 23)         @noisy det4299 det4298
myy (19, -4) (19, -5)         @noisy det4632 det4635
myy (31, -1) (31, -2)         @noisy det2885 det2887
myy (15, -1) (15, -2)         @noisy det787 det791
myy (9, 10) (9, 11)           @noisy det4130 det4131
myy (21, 8) (21, 7)           @noisy det2120 det2123
myy (21, -8) (21, -7)         @noisy det4278 det4280
myy (13, 25) (13, 26)         @noisy det4299 det4298
myy (11, -22) (11, -23)       @noisy det5525 det5533
myy (7, -17) (7, -16)         @noisy det5609 det5600
myy (11, 19) (11, 20)         @noisy det2810 det2813
myy (5, -1) (5, -2)           @noisy det4821 det4824
myy (9, 5) (9, 4)             @noisy det428 det434
myy (9, -26) (9, -25)         @noisy det5525 det5533
myy (17, 7) (17, 8)           @noisy det2211 det2210
myy (23, 16) (23, 17)         @noisy det2236 det2244
myy (-3, 2) (-3, 1)           @noisy det3328 det3326
myy (27, 16) (27, 17)         @noisy det5056 det5064
myy (31, -5) (31, -4)         @noisy det2480 det2476
myy (5, -5) (5, -4)           @noisy det4061 det4067
myy (15, 1) (15, 2)           @noisy det787 det791
myy (3, -10) (3, -11)         @noisy det4862 det4874
myy (7, -13) (7, -14)         @noisy det5344 det5347
myy (9, 16) (9, 17)           @noisy det2810 det2813
myy (15, -23) (15, -22)       @noisy det2913 det2921
myy (25, -14) (25, -13)       @noisy det3584 det3586
myy (15, -13) (15, -14)       @noisy det5025 det5027
myy (29, -8) (29, -7)         @noisy det2480 det2476
myy (13, 10) (13, 11)         @noisy det1001 det1013
myy (17, -20) (17, -19)       @noisy det936 det944
myy (13, -14) (13, -13)       @noisy det5025 det5027
myy (3, -8) (3, -7)           @noisy det5139 det5141
myy (15, 7) (15, 8)           @noisy det1871 det1873
myy (11, -20) (11, -19)       @noisy det5119 det5122
myy (25, -11) (25, -10)       @noisy det3584 det3586
myy (19, 31) (19, 32)         @noisy det5450 det5458
myy (29, 10) (29, 11)         @noisy det112 det120
myy (27, -11) (27, -10)       @noisy det3584 det3586
myy (9, 7) (9, 8)             @noisy det428 det434
myy (23, 10) (23, 11)         @noisy det560 det566
myy (5, 7) (5, 8)             @noisy det1726 det1724
myy (25, -5) (25, -4)         @noisy det2364 det2369
myy (21, -1) (21, -2)         @noisy det1258 det1262
myy (15, 19) (15, 20)         @noisy det1459 det1464
myy (21, 16) (21, 17)         @noisy det2236 det2244
myy (13, -11) (13, -10)       @noisy det5025 det5027
myy (1, -5) (1, -4)           @noisy det5139 det5141
myy (13, -26) (13, -25)       @noisy det2913 det2921
myy (35, 4) (35, 5)           @noisy det1655 det1665
myy (7, 7) (7, 8)             @noisy det1726 det1724
myy (15, -5) (15, -4)         @noisy det2082 det2085
myy (19, 16) (19, 17)         @noisy det277 det283
myy (11, 1) (11, 2)           @noisy det2154 det2155
myy (13, 16) (13, 17)         @noisy det1459 det1464
myy (27, 8) (27, 7)           @noisy det3301 det3303
myy (29, -1) (29, -2)         @noisy det2885 det2887
myy (33, 4) (33, 5)           @noisy det1655 det1665
myy (1, 1) (1, 2)             @noisy det3074 det3084
myy (23, 4) (23, 5)           @noisy det2120 det2123
myy (23, 25) (23, 26)         @noisy det5247 det5253
myy (19, 10) (19, 11)         @noisy det3716 det3715
myy (25, 7) (25, 8)           @noisy det3301 det3303
myy (11, -5) (11, -4)         @noisy det4542 det4540
myy (7, 10) (7, 11)           @noisy det4355 det4354
myy (17, -1) (17, -2)         @noisy det3769 det3772
myy (7, -19) (7, -20)         @noisy det5609 det5600
myy (19, -8) (19, -7)         @noisy det4632 det4635
myy (23, -14) (23, -13)       @noisy det3565 det3567
myy (5, 10) (5, 11)           @noisy det4355 det4354
myy (31, 5) (31, 4)           @noisy det3209 det3207
myy (13, 8) (13, 7)           @noisy det1871 det1873
myy (-1, -1) (-1, -2)         @noisy det3328 det3326
myy (21, 14) (21, 13)         @noisy det560 det566
myy (17, 31) (17, 32)         @noisy det5450 det5458
myy (23, 22) (23, 23)         @noisy det5247 det5253
myy (33, 1) (33, 2)           @noisy det4110 det4112
myy (19, 13) (19, 14)         @noisy det3716 det3715
myy (17, -5) (17, -4)         @noisy det4632 det4635
myy (31, 13) (31, 14)         @noisy det112 det120
myy (13, -29) (13, -28)       @noisy det5377 det5385
myy (19, -23) (19, -22)       @noisy det1898 det1903
myy (-1, -5) (-1, -4)         @noisy det4441 det4451
myy (1, 4) (1, 5)             @noisy det4558 det4561
myy (27, -14) (27, -13)       @noisy det3584 det3586
myy (11, 13) (11, 14)         @noisy det4130 det4131
myy (9, -17) (9, -16)         @noisy det5119 det5122
myy (7, -1) (7, -2)           @noisy det4821 det4824
myy (11, -14) (11, -13)       @noisy det2566 det2578
myy (29, 7) (29, 8)           @noisy det3209 det3207
myy (3, -14) (3, -13)         @noisy det4862 det4874
myy (3, 7) (3, 8)             @noisy det4558 det4561
myy (17, -26) (17, -25)       @noisy det1898 det1903
myy (11, 16) (11, 17)         @noisy det2810 det2813
myy (13, -31) (13, -32)       @noisy det5377 det5385
myy (27, 4) (27, 5)           @noisy det3301 det3303
myy (9, 19) (9, 20)           @noisy det2810 det2813
myy (25, 5) (25, 4)           @noisy det3301 det3303
myy (15, 4) (15, 5)           @noisy det1871 det1873
myy (17, 22) (17, 23)         @noisy det4159 det4162
myy (25, -1) (25, -2)         @noisy det3169 det3171
myy (19, 28) (19, 29)         @noisy det5450 det5458
myy (9, -5) (9, -4)           @noisy det4542 det4540
myy (19, 7) (19, 8)           @noisy det2211 det2210
myy (27, 13) (27, 14)         @noisy det1370 det1366
myy (29, 14) (29, 13)         @noisy det112 det120
myy (19, -26) (19, -25)       @noisy det1898 det1903
myy (11, -8) (11, -7)         @noisy det4542 det4540
myy (19, -10) (19, -11)       @noisy det3875 det3879
myy (13, -1) (13, -2)         @noisy det787 det791
myy (15, -32) (15, -31)       @noisy det5377 det5385
myy (29, 4) (29, 5)           @noisy det3209 det3207
myy (1, -14) (1, -13)         @noisy det4862 det4874
myy (15, -7) (15, -8)         @noisy det2082 det2085
myy (23, -7) (23, -8)         @noisy det4278 det4280
myy (25, 16) (25, 17)         @noisy det5056 det5064
myy (17, -8) (17, -7)         @noisy det4632 det4635
myy (21, 10) (21, 11)         @noisy det560 det566
myy (23, -1) (23, -2)         @noisy det1258 det1262
myy (23, 19) (23, 20)         @noisy det2236 det2244
myy (17, 13) (17, 14)         @noisy det3716 det3715
myy (25, 13) (25, 14)         @noisy det1370 det1366
myy (15, 13) (15, 14)         @noisy det1001 det1013
myy (1, 7) (1, 8)             @noisy det4558 det4561
myy (7, -5) (7, -4)           @noisy det4061 det4067
myy (17, 16) (17, 17)         @noisy det277 det283
myy (9, 1) (9, 2)             @noisy det2154 det2155
myy (33, -1) (33, -2)         @noisy det4110 det4112
myy (11, -26) (11, -25)       @noisy det5525 det5533
myy (17, -23) (17, -22)       @noisy det1898 det1903
myy (13, 22) (13, 23)         @noisy det4299 det4298
myy (31, 1) (31, 2)           @noisy det2885 det2887
myy (23, -17) (23, -16)       @noisy det2516 det2519
myy (19, 25) (19, 26)         @noisy det4159 det4162
myy (17, -17) (17, -16)       @noisy det936 det944
myy (5, 14) (5, 13)           @noisy det4355 det4354
myy (13, 4) (13, 5)           @noisy det1871 det1873
myy (1, -11) (1, -10)         @noisy det4862 det4874
myy (7, 1) (7, 2)             @noisy det4821 det4824
myy (7, 4) (7, 5)             @noisy det1726 det1724
myy (25, 1) (25, 2)           @noisy det3169 det3171
myy (-3, -8) (-3, -7)         @noisy det4441 det4451
myy (17, -11) (17, -10)       @noisy det3875 det3879
myy (31, -8) (31, -7)         @noisy det2480 det2476
myy (13, -5) (13, -4)         @noisy det2082 det2085
myy (11, -10) (11, -11)       @noisy det2566 det2578
myy (-3, -1) (-3, -2)         @noisy det3328 det3326
myy (19, -1) (19, -2)         @noisy det3769 det3772
myy (3, -1) (3, -2)           @noisy det3074 det3084
myy (17, 19) (17, 20)         @noisy det277 det283
myy (17, 28) (17, 29)         @noisy det5450 det5458
myy (3, -5) (3, -4)           @noisy det5139 det5141
myy (9, -7) (9, -8)           @noisy det4542 det4540
myy (5, -17) (5, -16)         @noisy det5609 det5600
myy (5, 4) (5, 5)             @noisy det1726 det1724
myy (27, -8) (27, -7)         @noisy det2364 det2369
myy (21, 25) (21, 26)         @noisy det5247 det5253
myy (13, -23) (13, -22)       @noisy det2913 det2921
myy (9, -20) (9, -19)         @noisy det5119 det5122
myy (27, -1) (27, -2)         @noisy det3169 det3171
myy (15, -11) (15, -10)       @noisy det5025 det5027
myy (23, -11) (23, -10)       @noisy det3565 det3567
myy (1, -1) (1, -2)           @noisy det3074 det3084
myy (13, -17) (13, -16)       @noisy det3668 det3662
myy (21, -14) (21, -13)       @noisy det3565 det3567
myy (27, 10) (27, 11)         @noisy det1370 det1366
myy (25, 11) (25, 10)         @noisy det1370 det1366
myy (29, -5) (29, -4)         @noisy det2480 det2476
myy (23, 1) (23, 2)           @noisy det1258 det1262
myy (15, -26) (15, -25)       @noisy det2913 det2921
myy (23, -5) (23, -4)         @noisy det4278 det4280
myy (-1, -8) (-1, -7)         @noisy det4441 det4451
myy (23, 7) (23, 8)           @noisy det2120 det2123
myy (15, -17) (15, -16)       @noisy det3668 det3662
myy (13, 2) (13, 1)           @noisy det787 det791
myy (21, 22) (21, 23)         @noisy det5247 det5253
myy (25, -8) (25, -7)         @noisy det2364 det2369
myy (13, -20) (13, -19)       @noisy det3668 det3662
myy (31, 11) (31, 10)         @noisy det112 det120
myy (23, 13) (23, 14)         @noisy det560 det566
myy (13, 19) (13, 20)         @noisy det1459 det1464
myy (23, -20) (23, -19)       @noisy det2516 det2519
myy (19, -14) (19, -13)       @noisy det3875 det3879
myy (29, 1) (29, 2)           @noisy det2885 det2887
myy (9, -23) (9, -22)         @noisy det5525 det5533
myy (5, -14) (5, -13)         @noisy det5344 det5347
myy (1, -8) (1, -7)           @noisy det5139 det5141
myy (13, -8) (13, -7)         @noisy det2082 det2085

--------         22
mxx (7, 2) (5, 2)             @noisy det356 det4824 det4823 det352
mzz (9, -7) (9, -5)           @noisy det4012 det4542 det4541 det4017
mxx (7, -16) (5, -16)         @noisy det4392 det5608 det5609 det4388
mzz (9, 11) (9, 13)           @noisy det1321 det1325 det4131 det4132
mxx (35, 8) (33, 8)           @noisy det1665 det1663 det1669 det1666 det1670
mzz (15, 23) (15, 25)         @noisy det201 det4299 det4300 det208
mzz (31, 5) (31, 7)           @noisy det3209 det3208 det1582 det1577
mzz (17, -23) (17, -25)       @noisy det1903 det1904 det861 det866
mxx (13, 26) (15, 26)         @noisy det3426 det4299 det4300 det3428
mzz (13, -31) (13, -29)       @noisy det5387 det5385 det5383 det5386 det5388
mxx (17, -28) (19, -28)       @noisy det5821 det1905 det1907
mzz (1, 7) (1, 5)             @noisy det3367 det3370 det4561 det4560
mzz (19, -13) (19, -11)       @noisy det3878 det3536 det3539 det3879
mzz (9, -17) (9, -19)         @noisy det4390 det5122 det5121 det4387
mzz (25, 11) (25, 13)         @noisy det496 det500 det1370 det1369
mzz (7, -13) (7, -11)         @noisy det2577 det5347 det5346 det2582
mxx (3, -10) (1, -10)         @noisy det4874 det4872 det4876 det4883
mzz (17, 5) (17, 7)           @noisy det1116 det1114 det2211 det2212
mxx (7, 4) (5, 4)             @noisy det356 det1726 det1727 det352
mzz (25, -17) (25, -19)       @noisy det6024 det1969 det1972
mzz (31, 11) (31, 13)         @noisy det122 det123 det120 det118 det119
mxx (3, 8) (1, 8)             @noisy det2680 det2677 det4561 det4560
mxx (29, 14) (31, 14)         @noisy det124 det120 det118 det125 det121
mxx (19, -26) (17, -26)       @noisy det1903 det1904 det1905 det1907
mxx (15, -32) (13, -32)       @noisy det5389 det5385 det5383 det5384 det5390
mxx (31, -10) (29, -10)       @noisy det5956 det2482 det2483
mzz (17, 23) (17, 25)         @noisy det4162 det4163 det201 det208
mzz (5, 11) (5, 13)           @noisy det4355 det4356 det2676 det2681
mzz (11, -25) (11, -23)       @noisy det2918 det2922 det5533 det5534
mxx (-3, -2) (-1, -2)         @noisy det3328 det3329 det3330 det3331
mxx (15, -22) (13, -22)       @noisy det2921 det2919 det863 det867
mzz (27, -1) (27, 1)          @noisy det3172 det2845 det2849 det3171
mxx (13, 8) (15, 8)           @noisy det1872 det1015 det1873 det1020
mxx (27, 2) (25, 2)           @noisy det3172 det2844 det3171 det2848
mxx (23, -22) (21, -22)       @noisy det2520 det2521 det5995
mxx (19, 10) (17, 10)         @noisy det2181 det3716 det3717 det2184
mxx (3, 4) (1, 4)             @noisy det3086 det3088 det4561 det4560
mzz (13, -19) (13, -17)       @noisy det3668 det3666 det3621 det3618
mzz (15, -23) (15, -25)       @noisy det861 det2921 det2919 det866
mzz (21, -19) (21, -17)       @noisy det942 det2519 det946 det2518
mxx (3, 14) (3, 16)           @noisy det3248 det3252
mzz (7, -19) (7, -17)         @noisy det4390 det5609 det5608 det4387
mzz (1, 1) (1, -1)            @noisy det3084 det3082 det3091 det3085
mxx (15, 16) (13, 16)         @noisy det1016 det1019 det1464 det1463
mxx (13, 2) (15, 2)           @noisy det737 det741 det791 det792
mzz (21, -1) (21, 1)          @noisy det1264 det1262 det1263 det1266
mzz (25, -23) (23, -23)       @noisy det3812 det3816
mzz (25, 5) (25, 7)           @noisy det498 det503 det3303 det3304
mzz (7, 11) (7, 13)           @noisy det4355 det4356 det1321 det1325
mzz (-5, 1) (-5, -1)          @noisy det649 det5979 det642
mzz (29, -13) (29, -11)       @noisy det5793 det1790 det1797
mxx (15, 28) (13, 28)         @noisy det5764 det3426 det3428
mxx (11, -10) (9, -10)        @noisy det2578 det2575 det2576 det2583
mxx (11, 20) (9, 20)          @noisy det2812 det1508 det1512 det2813
mxx (27, 4) (25, 4)           @noisy det2848 det2844 det3303 det3304
mzz (23, 11) (23, 13)         @noisy det564 det496 det500 det566
mxx (35, 4) (33, 4)           @noisy det1665 det1663 det1579 det1584
mxx (21, -26) (21, -28)       @noisy det5180 det5185
mzz (11, 7) (11, 5)           @noisy det434 det432 det433 det436
mzz (3, -13) (3, -11)         @noisy det4874 det4872 det4873 det4882
mxx (-1, 8) (-1, 10)          @noisy det3943 det3949
mzz (13, 5) (13, 7)           @noisy det1872 det433 det436 det1873
mxx (23, 4) (21, 4)           @noisy det2124 det1265 det1267 det2123
mxx (25, -10) (27, -10)       @noisy det3585 det2319 det2323 det3586
mxx (3, -8) (1, -8)           @noisy det5140 det5141 det4876 det4883
mzz (23, -17) (23, -19)       @noisy det2519 det2518 det1969 det1972
mxx (13, -20) (15, -20)       @noisy det3668 det3666 det863 det867
mzz (23, 17) (23, 19)         @noisy det2246 det2243 det2244 det2242
mzz (13, 25) (13, 23)         @noisy det4299 det1513 det4300 det1509
mzz (33, -5) (33, -7)         @noisy det2418 det2424 det5927
mxx (11, -16) (9, -16)        @noisy det2574 det2581 det5122 det5121
mzz (31, -5) (31, -7)         @noisy det2418 det2424 det2480 det2481
mxx (21, 26) (23, 26)         @noisy det5259 det5253 det5254 det5256 det5260
mxx (27, 14) (25, 14)         @noisy det1371 det1370 det1369 det1372
mzz (29, -17) (27, -17)       @noisy det1793 det1799
mzz (19, -19) (19, -17)       @noisy det942 det946 det944 det943
mzz (5, -7) (5, -5)           @noisy det4067 det4070 det4072 det4068
mzz (13, 11) (13, 13)         @noisy det1017 det1012 det1013 det1011
mxx (9, 10) (11, 10)          @noisy det435 det437 det4131 det4132
mzz (17, 1) (17, -1)          @noisy det794 det3772 det3771 det795
mxx (31, 8) (29, 8)           @noisy det34 det3208 det3209 det38
mxx (23, -4) (21, -4)         @noisy det4280 det4281 det1183 det1190
mzz (11, 1) (11, -1)          @noisy det2155 det2156 det736 det738
mxx (21, -8) (23, -8)         @noisy det4280 det4281 det2318 det2321
mxx (9, 16) (11, 16)          @noisy det2812 det2757 det2762 det2813
mzz (15, 29) (15, 31)         @noisy det4325 det4328 det5863
mzz (21, 11) (21, 13)         @noisy det564 det568 det567 det566
mxx (5, 14) (7, 14)           @noisy det4355 det4356 det2758 det2763
mxx (25, -22) (25, -20)       @noisy det3810 det3814
mxx (25, 16) (27, 16)         @noisy det1371 det5064 det5065 det1372
mxx (11, 2) (9, 2)            @noisy det2155 det2156 det351 det360
mxx (15, 10) (13, 10)         @noisy det1015 det1013 det1012 det1020
mxx (23, 10) (21, 10)         @noisy det564 det497 det502 det566
mxx (25, -16) (27, -16)       @noisy det1789 det5898 det1800
mzz (25, -11) (25, -13)       @noisy det3585 det3586 det1967 det1971
mzz (27, 13) (27, 11)         @noisy det1369 det33 det1370 det37
mxx (29, -14) (29, -16)       @noisy det1791 det1798
mzz (19, 19) (19, 17)         @noisy det282 det283 det281 det285
mxx (19, 2) (17, 2)           @noisy det1113 det1118 det3772 det3771
mxx (19, 32) (17, 32)         @noisy det5458 det5459 det5464 det5460 det5465
mxx (23, 16) (21, 16)         @noisy det569 det565 det2244 det2242
mzz (11, -13) (11, -11)       @noisy det2578 det2575 det2579 det2580
mxx (-5, 2) (-5, 4)           @noisy det644 det650
mxx (29, -2) (31, -2)         @noisy det2420 det2425 det2887 det2888
mzz (-1, 7) (-1, 5)           @noisy det5908 det3367 det3370
mxx (21, -14) (23, -14)       @noisy det3567 det3566 det1974 det1968
mzz (9, 5) (9, 7)             @noisy det434 det432 det353 det358
mxx (7, -4) (5, -4)           @noisy det4071 det4067 det4068 det4069
mzz (5, 5) (5, 7)             @noisy det1726 det1727 det1729 det1728
mzz (-1, -5) (-1, -7)         @noisy det4451 det4448 det3499 det3502
mxx (27, -14) (25, -14)       @noisy det3585 det1789 det1800 det3586
mzz (11, 29) (13, 29)         @noisy det3425 det3429
mzz (19, 13) (19, 11)         @noisy det3716 det3717 det568 det567
mxx (25, -4) (27, -4)         @noisy det2367 det2369 det1182 det1189
mxx (19, 4) (17, 4)           @noisy det1113 det1118 det2211 det2212
mzz (13, -25) (13, -23)       @noisy det2918 det2922 det2921 det2919
mxx (21, -2) (23, -2)         @noisy det1262 det1263 det1183 det1190
mxx (19, 14) (17, 14)         @noisy det284 det3716 det3717 det286
mxx (11, -8) (9, -8)          @noisy det4542 det4541 det2576 det2583
mxx (27, -8) (25, -8)         @noisy det2367 det2319 det2323 det2369
mzz (29, -7) (29, -5)         @noisy det2481 det2370 det2480 det2368
mzz (11, 13) (11, 11)         @noisy det1011 det1017 det4131 det4132
mzz (17, -5) (17, -7)         @noisy det4634 det2037 det2041 det4635
mzz (11, -5) (11, -7)         @noisy det1414 det4542 det4541 det1419
mxx (19, 26) (17, 26)         @noisy det4162 det4163 det4165 det4167
mxx (11, -26) (9, -26)        @noisy det5537 det5534 det5536 det5533 det5538
mzz (3, 1) (3, -1)            @noisy det3084 det3082 det3087 det3090
mxx (17, 28) (19, 28)         @noisy det5458 det5459 det4165 det4167
mzz (-3, 5) (-5, 5)           @noisy det641 det651
mxx (3, 2) (1, 2)             @noisy det3084 det3082 det3086 det3088
mzz (35, -1) (35, 1)          @noisy det4112 det4113 det2992 det2994
mxx (7, -8) (5, -8)           @noisy det4013 det4067 det4068 det4015
mzz (15, -13) (15, -11)       @noisy det5027 det5028 det3880 det3883
mxx (35, 2) (33, 2)           @noisy det4112 det4113 det1579 det1584
mxx (11, -2) (9, -2)          @noisy det2155 det2156 det1415 det1418
mxx (11, -20) (9, -20)        @noisy det3617 det5122 det5121 det3622
mzz (1, 11) (-1, 11)          @noisy det3945 det3947
mxx (27, 20) (25, 20)         @noisy det5067 det5068 det5064 det5069 det5065
mzz (9, 17) (9, 19)           @noisy det2812 det2756 det2760 det2813
mxx (7, 16) (5, 16)           @noisy det6014 det2758 det2763
mzz (25, -5) (25, -7)         @noisy det2367 det1187 det1184 det2369
mxx (27, 10) (25, 10)         @noisy det31 det40 det1370 det1369
mxx (-3, 2) (-1, 2)           @noisy det3328 det3329 det645 det648
mzz (9, -11) (9, -13)         @noisy det2577 det2578 det2575 det2582
mzz (15, 17) (15, 19)         @noisy det203 det1464 det1463 det209
mzz (23, -7) (23, -5)         @noisy det4280 det4281 det1187 det1184
mxx (33, -10) (33, -8)        @noisy det4748 det4754
mxx (17, 16) (19, 16)         @noisy det284 det283 det281 det286
mxx (13, 20) (15, 20)         @noisy det200 det207 det1464 det1463
mxx (15, -10) (13, -10)       @noisy det5027 det5028 det2087 det2088
mzz (21, 25) (21, 23)         @noisy det4164 det5253 det5254 det4166
mxx (11, 4) (9, 4)            @noisy det434 det432 det351 det360
mxx (21, -20) (23, -20)       @noisy det2520 det2519 det2518 det2521
mzz (13, -7) (13, -5)         @noisy det2085 det2086 det1414 det1419
mxx (-3, -8) (-1, -8)         @noisy det4451 det4448 det4452 det4453 det4449
mxx (31, 2) (29, 2)           @noisy det1578 det1585 det2887 det2888
mxx (27, 8) (25, 8)           @noisy det31 det40 det3303 det3304
mzz (17, -11) (17, -13)       @noisy det3878 det3880 det3883 det3879
mzz (-3, -7) (-3, -5)         @noisy det4451 det4448 det4454 det4450 det4455
mxx (7, 22) (7, 20)           @noisy det4673 det4679
mzz (7, -7) (7, -5)           @noisy det4012 det4067 det4017 det4068
mxx (21, 8) (23, 8)           @noisy det2124 det497 det502 det2123
mzz (11, 23) (11, 25)         @noisy det1513 det5662 det1509
mxx (37, -2) (37, -4)         @noisy det2990 det2996
mxx (7, -2) (5, -2)           @noisy det4071 det4824 det4823 det4069
mzz (23, 23) (23, 25)         @noisy det5255 det5253 det5254 det5257 det5258
mxx (15, -28) (13, -28)       @noisy det2920 det5385 det5383 det2923
mxx (13, -8) (15, -8)         @noisy det2085 det2086 det2087 det2088
mxx (19, -14) (17, -14)       @noisy det3878 det945 det947 det3879
mzz (29, 5) (29, 7)           @noisy det32 det36 det3209 det3208
mzz (15, -29) (15, -31)       @noisy det5385 det5383 det4606 det4604
mzz (33, 1) (33, -1)          @noisy det4112 det4113 det1576 det1581
mzz (5, 17) (3, 17)           @noisy det3246 det3253
mzz (15, 5) (15, 7)           @noisy det1872 det1116 det1114 det1873
mzz (11, 19) (11, 17)         @noisy det2812 det2813 det1466 det1465
mzz (27, -13) (27, -11)       @noisy det3585 det1790 det1797 det3586
mxx (17, 22) (19, 22)         @noisy det4162 det4163 det202 det205
mzz (3, 7) (3, 5)             @noisy det1728 det1729 det4561 det4560
mxx (33, -4) (35, -4)         @noisy det5735 det2419 det2423
mzz (7, -1) (7, 1)            @noisy det4824 det4823 det354 det359
mxx (11, 14) (9, 14)          @noisy det2757 det2762 det4131 det4132
mxx (29, 10) (31, 10)         @noisy det34 det120 det38 det118
mxx (3, -4) (1, -4)           @noisy det5140 det3083 det3089 det5141
mxx (13, 14) (15, 14)         @noisy det1016 det1019 det1013 det1012
mzz (25, 17) (25, 19)         @noisy det2246 det2243 det5064 det5065
mxx (15, -16) (13, -16)       @noisy det3668 det3666 det3667 det3669
mzz (31, 1) (31, -1)          @noisy det2887 det1576 det1581 det2888
mxx (19, -2) (17, -2)         @noisy det2036 det2038 det3772 det3771
mzz (19, 25) (19, 23)         @noisy det4162 det4163 det4164 det4166
mzz (19, -1) (19, 1)          @noisy det1264 det3772 det3771 det1266
mzz (5, -1) (5, 1)            @noisy det4824 det4823 det3090 det3087
mzz (23, 5) (23, 7)           @noisy det2124 det498 det503 det2123
mxx (23, -10) (21, -10)       @noisy det2318 det3567 det3566 det2321
mxx (21, 20) (23, 20)         @noisy det2247 det2245 det2244 det2242
mzz (21, -7) (21, -5)         @noisy det4280 det4281 det4250 det4253
mzz (27, 5) (27, 7)           @noisy det32 det36 det3303 det3304
mzz (23, -11) (23, -13)       @noisy det3567 det3566 det1967 det1971
mxx (11, 26) (11, 28)         @noisy det3423 det3430
mxx (13, -2) (15, -2)         @noisy det793 det796 det791 det792
mxx (21, 14) (23, 14)         @noisy det564 det569 det565 det566
mxx (5, -20) (7, -20)         @noisy det5612 det5609 det5608 det5610 det5613
mxx (15, 4) (13, 4)           @noisy det1872 det737 det741 det1873
mxx (11, -4) (9, -4)          @noisy det1415 det4542 det4541 det1418
mxx (15, 22) (13, 22)         @noisy det207 det4299 det4300 det200
mzz (27, 19) (27, 17)         @noisy det5066 det5070 det5071 det5064 det5065
mzz (13, -13) (13, -11)       @noisy det5027 det5028 det2579 det2580
mxx (31, -4) (29, -4)         @noisy det2420 det2425 det2480 det2481
mzz (3, -5) (3, -7)           @noisy det5140 det4070 det4072 det5141
mzz (17, 29) (17, 31)         @noisy det4325 det5458 det5459 det4328
mxx (35, -2) (33, -2)         @noisy det4112 det4113 det2419 det2423
mxx (19, -4) (17, -4)         @noisy det4634 det2036 det2038 det4635
mxx (13, -26) (15, -26)       @noisy det2920 det2921 det2919 det2923
mxx (27, -2) (25, -2)         @noisy det3172 det1182 det3171 det1189
mxx (3, 10) (1, 10)           @noisy det5966 det2680 det2677
mzz (19, -7) (19, -5)         @noisy det4634 det4635 det4250 det4253
mxx (21, 2) (23, 2)           @noisy det1262 det1263 det1265 det1267
mzz (11, -19) (11, -17)       @noisy det3618 det5122 det5121 det3621
mzz (21, -29) (19, -29)       @noisy det5179 det5184
mxx (3, -14) (1, -14)         @noisy det4874 det4872 det4880 det4875 det4881
mzz (9, 1) (9, -1)            @noisy det2155 det2156 det354 det359
mxx (29, -8) (31, -8)         @noisy det2482 det2483 det2480 det2481
mxx (7, -10) (5, -10)         @noisy det4013 det5347 det5346 det4015
mzz (17, -29) (17, -31)       @noisy det4606 det5748 det4604
mxx (19, -8) (17, -8)         @noisy det4634 det3881 det3882 det4635
mxx (13, -14) (15, -14)       @noisy det5027 det5028 det3667 det3669
mzz (15, 1) (15, -1)          @noisy det794 det795 det791 det792
mzz (15, 11) (15, 13)         @noisy det1014 det1018 det1013 det1012
mzz (1, -5) (1, -7)           @noisy det5140 det3499 det3502 det5141
mxx (19, -10) (17, -10)       @noisy det3878 det3881 det3882 det3879
mxx (11, 8) (9, 8)            @noisy det434 det432 det435 det437
mzz (7, 17) (7, 19)           @noisy det2756 det2760 det5783
mzz (21, 5) (21, 7)           @noisy det2124 det2125 det2126 det2123
mxx (11, -14) (9, -14)        @noisy det2574 det2578 det2575 det2581
mzz (17, -17) (17, -19)       @noisy det943 det944 det864 det868
mzz (19, -25) (19, -23)       @noisy det1903 det1904 det1906 det1908
mzz (5, -13) (5, -11)         @noisy det5347 det5346 det4873 det4882
mzz (17, 17) (17, 19)         @noisy det203 det283 det281 det209
mzz (37, -5) (35, -5)         @noisy det2997 det2989
mzz (33, -11) (31, -11)       @noisy det4751 det4755
mzz (29, -1) (29, 1)          @noisy det2845 det2849 det2887 det2888
mzz (9, 23) (7, 23)           @noisy det4678 det4674
mxx (9, 22) (11, 22)          @noisy det1508 det5831 det1512
mxx (29, 4) (31, 4)           @noisy det1578 det1585 det3209 det3208
mzz (21, 19) (21, 17)         @noisy det282 det285 det2244 det2242
mxx (23, -16) (21, -16)       @noisy det2519 det2518 det1974 det1968
mzz (33, 7) (33, 5)           @noisy det1665 det1663 det1582 det1577
mzz (19, 7) (19, 5)           @noisy det2211 det2125 det2212 det2126
mxx (-3, 4) (-1, 4)           @noisy det5879 det648 det645
mxx (19, 8) (17, 8)           @noisy det2181 det2184 det2211 det2212
mxx (23, 22) (21, 22)         @noisy det2247 det2245 det5253 det5254
mxx (11, -22) (9, -22)        @noisy det3617 det5533 det5534 det3622
mxx (17, -22) (19, -22)       @noisy det1903 det1904 det870 det862
mzz (7, 5) (7, 7)             @noisy det1726 det1727 det353 det358
mzz (35, 5) (35, 7)           @noisy det1665 det1663 det1664 det1667 det1668
mxx (3, -2) (1, -2)           @noisy det3084 det3082 det3083 det3089
mzz (21, -25) (21, -23)       @noisy det1906 det5841 det1908
mzz (-1, 1) (-1, -1)          @noisy det3328 det3329 det3091 det3085
mzz (19, 31) (19, 29)         @noisy det5462 det5458 det5459 det5461 det5463
mzz (9, -23) (9, -25)         @noisy det5535 det5539 det5540 det5533 det5534
mzz (37, -1) (37, 1)          @noisy det2992 det2994 det6055
mzz (15, -17) (15, -19)       @noisy det3668 det3666 det864 det868
mzz (13, -1) (13, 1)          @noisy det736 det738 det791 det792
mzz (25, 1) (25, -1)          @noisy det3172 det1188 det3171 det1181
mzz (29, 11) (29, 13)         @noisy det33 det120 det118 det37
mxx (-1, -4) (-3, -4)         @noisy det4451 det4448 det3330 det3331
mzz (5, -19) (5, -17)         @noisy det5611 det5609 det5608 det5614 det5615
mzz (17, 11) (17, 13)         @noisy det1014 det1018 det3716 det3717
mzz (1, -11) (1, -13)         @noisy det4878 det4874 det4872 det4877 det4879
mzz (13, 19) (13, 17)         @noisy det1466 det1464 det1463 det1465
mzz (27, -7) (27, -5)         @noisy det2367 det2370 det2368 det2369
mxx (7, 8) (5, 8)             @noisy det1320 det1726 det1727 det1324
mxx (15, -4) (13, -4)         @noisy det2085 det2086 det793 det796
mxx (7, 10) (5, 10)           @noisy det4355 det4356 det1320 det1324
mzz (23, 1) (23, -1)          @noisy det1262 det1263 det1188 det1181
mzz (3, 13) (3, 11)           @noisy det5946 det2676 det2681
mxx (19, -20) (17, -20)       @noisy det944 det870 det862 det943
mzz (15, -7) (15, -5)         @noisy det2085 det2086 det2037 det2041
mxx (5, -14) (7, -14)         @noisy det4388 det5347 det5346 det4392
mxx (19, 20) (17, 20)         @noisy det202 det283 det281 det205
mzz (-3, -1) (-3, 1)          @noisy det649 det3328 det3329 det642
mzz (21, -13) (21, -11)       @noisy det3536 det3567 det3566 det3539
mxx (17, -16) (19, -16)       @noisy det943 det947 det944 det945

--------         23
mzz (15, 22) (15, 20)         @noisy det207 det197 det200 det204
mzz (9, 16) (9, 14)           @noisy det2751 det2759 det2757 det2762
mxx (21, 1) (19, 1)           @noisy det4972 det1264 det4974 det1266
mxx (11, 29) (13, 29)         @noisy det3417 det3424 det3427 det3425 det3429
mxx (17, 5) (15, 5)           @noisy det1115 det1116 det1114 det1111
mxx (25, 5) (23, 5)           @noisy det3700 det498 det503 det3698
mxx (21, 19) (19, 19)         @noisy det4208 det285 det282 det4206
mxx (9, -7) (7, -7)           @noisy det4014 det4008 det4017 det4012
mzz (17, 16) (17, 14)         @noisy det4227 det4224 det284 det286
mxx (25, -17) (23, -17)       @noisy det1966 det1969 det1970 det1972
mzz (29, -8) (29, -10)        @noisy det5312 det2483 det2482 det5309
mzz (19, 26) (19, 28)         @noisy det4167 det4165 det6034
mxx (21, -11) (19, -11)       @noisy det3536 det5327 det3539 det5329
mxx (9, 17) (7, 17)           @noisy det2751 det2759 det2756 det2760
mxx (33, -7) (31, -7)         @noisy det2418 det4746 det2424 det4753
mxx (13, -19) (11, -19)       @noisy det3618 det3613 det3621 det3620
mzz (11, -26) (9, -26)        @noisy det5536 det5537
mxx (9, -5) (7, -5)           @noisy det4012 det4522 det4017 det4525
mxx (25, -19) (23, -19)       @noisy det3813 det3805 det1969 det1972
mzz (5, 10) (5, 8)            @noisy det1320 det2679 det1324 det2672
mxx (17, 17) (15, 17)         @noisy det203 det4224 det4227 det209
mxx (-3, 5) (-5, 5)           @noisy det640 det651 det636 det647 det641
mzz (15, 28) (15, 26)         @noisy det3426 det4324 det4327 det3428
mxx (9, 11) (7, 11)           @noisy det1318 det1321 det1325 det1323
mzz (27, -2) (27, -4)         @noisy det3192 det1182 det3190 det1189
mxx (11, 1) (13, 1)           @noisy det732 det736 det738 det739
mxx (23, -7) (25, -7)         @noisy det2316 det2320 det1187 det1184
mzz (23, 4) (23, 2)           @noisy det3700 det1265 det1267 det3698
mzz (1, -4) (1, -2)           @noisy det3498 det3083 det3501 det3089
mxx (17, -5) (15, -5)         @noisy det2039 det2037 det2041 det2033
mzz (17, 2) (17, 4)           @noisy det1113 det1115 det1118 det1111
mxx (11, 23) (13, 23)         @noisy det1511 det1509 det1505 det1513
mzz (19, -20) (19, -22)       @noisy det3755 det3752 det870 det862
mzz (17, -16) (17, -14)       @noisy det5008 det5011 det947 det945
mzz (25, -16) (25, -14)       @noisy det1970 det1966 det1800 det1789
mxx (1, 11) (-1, 11)          @noisy det3945 det3947 det3939 det3944 det3948
mxx (13, -25) (11, -25)       @noisy det2918 det2922 det5699
mxx (37, 1) (35, 1)           @noisy det6056 det2992 det2994
mzz (-3, 2) (-3, 4)           @noisy det636 det647 det648 det645
mzz (27, 20) (25, 20)         @noisy det5068 det5067
mzz (11, -16) (11, -14)       @noisy det2574 det4579 det2581 det4580
mzz (15, 4) (15, 2)           @noisy det737 det1115 det741 det1111
mxx (17, 19) (15, 19)         @noisy det203 det197 det209 det204
mxx (31, 5) (33, 5)           @noisy det1580 det1570 det1582 det1577
mzz (21, 8) (21, 10)          @noisy det3735 det497 det3737 det502
mxx (21, 23) (19, 23)         @noisy det4164 det4206 det4166 det4208
mzz (23, -10) (23, -8)        @noisy det2316 det2318 det2320 det2321
mxx (9, 13) (7, 13)           @noisy det2751 det2759 det1321 det1325
mxx (9, -17) (7, -17)         @noisy det4389 det4387 det4384 det4390
mzz (17, -22) (17, -20)       @noisy det857 det865 det870 det862
mzz (13, -14) (13, -16)       @noisy det4579 det4580 det3667 det3669
mxx (9, 23) (7, 23)           @noisy det4674 det4668 det4678 det4676 det4675
mzz (27, 8) (27, 10)          @noisy det31 det35 det40 det25
mzz (13, 20) (13, 22)         @noisy det1505 det1511 det207 det200
mzz (9, 2) (9, 4)             @noisy det348 det351 det360 det357
mxx (-3, -7) (-3, -5)         @noisy det4450 det4455
mzz (7, 22) (7, 20)           @noisy det4672 det4673 det4676 det4679 det4668
mzz (7, -8) (7, -10)          @noisy det4014 det4013 det4008 det4015
mxx (29, 5) (27, 5)           @noisy det2847 det36 det2843 det32
mxx (15, -13) (17, -13)       @noisy det5008 det5011 det3880 det3883
mxx (33, 7) (31, 7)           @noisy det6071 det1582 det1577
mxx (17, 7) (15, 7)           @noisy det2183 det1116 det1114 det2180
mzz (17, -4) (17, -2)         @noisy det2036 det2038 det2039 det2033
mzz (37, -2) (37, -4)         @noisy det2993 det2983 det2990 det2991 det2996
mzz (15, -16) (15, -14)       @noisy det5008 det5011 det3667 det3669
mxx (29, 11) (27, 11)         @noisy det33 det25 det37 det35
mzz (5, -8) (5, -10)          @noisy det4954 det4013 det4957 det4015
mxx (25, 11) (23, 11)         @noisy det491 det499 det496 det500
mxx (17, 25) (15, 25)         @noisy det4327 det4324 det208 det201
mzz (31, 2) (31, 4)           @noisy det1578 det1585 det1580 det1570
mzz (-1, 2) (-1, 4)           @noisy det3366 det3369 det648 det645
mxx (-3, -1) (-5, -1)         @noisy det649 det5980 det642
mzz (5, 4) (5, 2)             @noisy det356 det3154 det3152 det352
mxx (13, -17) (11, -17)       @noisy det3618 det4579 det3621 det4580
mxx (5, 17) (3, 17)           @noisy det3250 det3246 det3247 det3253 det3242
mzz (35, -2) (35, -4)         @noisy det2983 det2993 det2419 det2423
mzz (15, 16) (15, 14)         @noisy det4227 det1016 det1019 det4224
mzz (21, 20) (21, 22)         @noisy det4206 det2247 det2245 det4208
mxx (13, -1) (11, -1)         @noisy det1417 det1410 det736 det738
mxx (25, -1) (23, -1)         @noisy det1175 det1186 det1188 det1181
mzz (11, 14) (11, 16)         @noisy det4993 det2757 det2762 det4990
mxx (29, -7) (27, -7)         @noisy det5312 det2370 det2368 det5309
mxx (1, -11) (1, -13)         @noisy det4877 det4879
mxx (11, -5) (13, -5)         @noisy det1410 det1414 det1417 det1419
mxx (33, -5) (31, -5)         @noisy det2418 det2424 det2416 det2422
mxx (25, 13) (23, 13)         @noisy det2289 det496 det2287 det500
mxx (-1, 1) (1, 1)            @noisy det3366 det3369 det3091 det3085
mxx (17, -11) (15, -11)       @noisy det4507 det3880 det3883 det4505
mzz (1, 2) (1, 4)             @noisy det3366 det3086 det3369 det3088
mzz (-1, -4) (-1, -2)         @noisy det3498 det3330 det3501 det3331
mxx (21, -19) (19, -19)       @noisy det3755 det946 det3752 det942
mzz (5, -2) (5, -4)           @noisy det4805 det4071 det4806 det4069
mxx (25, -13) (23, -13)       @noisy det1966 det1967 det1970 det1971
mzz (9, -16) (9, -14)         @noisy det4389 det2581 det2574 det4384
mzz (13, 2) (13, 4)           @noisy det732 det737 det739 det741
mzz (29, 10) (29, 8)          @noisy det34 det35 det38 det25
mzz (15, 10) (15, 8)          @noisy det2183 det1015 det2180 det1020
mxx (5, 5) (3, 5)             @noisy det3154 det1729 det3152 det1728
mzz (29, 4) (29, 2)           @noisy det2847 det1578 det1585 det2843
mzz (13, -26) (13, -28)       @noisy det2920 det5937 det2923
mzz (11, 26) (11, 28)         @noisy det3430 det3417 det3422 det3427 det3423
mzz (3, 8) (3, 10)            @noisy det2679 det2680 det2677 det2672
mzz (25, 16) (25, 14)         @noisy det2289 det1371 det2287 det1372
mxx (13, 25) (11, 25)         @noisy det3427 det1509 det3417 det1513
mzz (1, 8) (1, 10)            @noisy det3939 det2680 det2677 det3948
mzz (21, -20) (21, -22)       @noisy det3755 det3752 det2521 det2520
mzz (5, -20) (7, -20)         @noisy det5610 det5613
mxx (21, -13) (19, -13)       @noisy det3536 det3535 det3539 det3537
mxx (25, -11) (23, -11)       @noisy det2316 det1967 det2320 det1971
mxx (27, 19) (27, 17)         @noisy det5066 det5070
mzz (3, -10) (3, -8)          @noisy det4954 det4957 det4876 det4883
mxx (21, -7) (19, -7)         @noisy det4253 det5327 det4250 det5329
mzz (13, 14) (13, 16)         @noisy det4993 det1019 det1016 det4990
mzz (21, 2) (21, 4)           @noisy det4972 det1265 det4974 det1267
mxx (-1, 7) (1, 7)            @noisy det3939 det3367 det3370 det3948
mzz (19, -10) (19, -8)        @noisy det3881 det3882 det5327 det5329
mzz (29, 14) (31, 14)         @noisy det121 det124
mzz (11, -22) (11, -20)       @noisy det3613 det3617 det3620 det3622
mzz (5, -14) (5, -16)         @noisy det4388 det4392 det5690
mxx (21, -29) (19, -29)       @noisy det5184 det5183 det5178 det5174 det5179
mzz (3, -14) (1, -14)         @noisy det4875 det4881
mxx (21, 11) (19, 11)         @noisy det3735 det3737 det568 det567
mxx (13, -23) (11, -23)       @noisy det2918 det2922 det3613 det3620
mxx (-1, -7) (1, -7)          @noisy det6005 det3499 det3502
mzz (27, -8) (27, -10)        @noisy det2319 det5312 det2323 det5309
mxx (15, -7) (17, -7)         @noisy det4507 det2037 det2041 det4505
mzz (7, 4) (7, 2)             @noisy det356 det348 det357 det352
mzz (33, -4) (33, -2)         @noisy det2416 det2419 det2422 det2423
mxx (7, -19) (9, -19)         @noisy det4390 det5851 det4387
mxx (13, 5) (11, 5)           @noisy det732 det739 det436 det433
mzz (1, -10) (1, -8)          @noisy det4876 det5726 det4883
mxx (3, 7) (5, 7)             @noisy det1728 det2679 det1729 det2672
mzz (19, 14) (19, 16)         @noisy det284 det2721 det2718 det286
mxx (29, -11) (27, -11)       @noisy det1790 det5312 det1797 det5309
mxx (9, 5) (7, 5)             @noisy det358 det348 det353 det357
mzz (7, 16) (7, 14)           @noisy det2751 det2758 det2759 det2763
mxx (-1, -1) (1, -1)          @noisy det3498 det3501 det3091 det3085
mxx (29, -5) (27, -5)         @noisy det3192 det2370 det2368 det3190
mxx (37, -5) (35, -5)         @noisy det2993 det2983 det2988 det2989 det2997
mxx (17, -31) (15, -31)       @noisy det5749 det4606 det4604
mxx (33, -11) (31, -11)       @noisy det4753 det4750 det4746 det4751 det4755
mzz (9, -4) (9, -2)           @noisy det4525 det4522 det1418 det1415
mxx (21, -17) (19, -17)       @noisy det942 det3535 det946 det3537
mzz (21, -26) (21, -28)       @noisy det5180 det5185 det5183 det5174 det5181
mzz (27, 2) (27, 4)           @noisy det2847 det2844 det2843 det2848
mzz (11, 8) (11, 10)          @noisy det1082 det1084 det437 det435
mxx (21, -1) (19, -1)         @noisy det4252 det1264 det4247 det1266
mxx (27, 13) (29, 13)         @noisy det33 det37 det6043
mxx (17, -19) (15, -19)       @noisy det857 det865 det864 det868
mzz (15, -10) (15, -8)        @noisy det2087 det4507 det2088 det4505
mxx (19, 13) (21, 13)         @noisy det2721 det568 det567 det2718
mxx (17, -17) (15, -17)       @noisy det5008 det5011 det864 det868
mxx (7, -13) (9, -13)         @noisy det4389 det2577 det2582 det4384
mzz (19, 8) (19, 10)          @noisy det3735 det2184 det3737 det2181
mxx (17, 29) (15, 29)         @noisy det4325 det4324 det4328 det4327
mzz (17, -28) (17, -26)       @noisy det4605 det4603 det1905 det1907
mzz (7, 10) (7, 8)            @noisy det1318 det1320 det1323 det1324
mzz (17, 28) (17, 26)         @noisy det4327 det4324 det4165 det4167
mxx (35, 5) (35, 7)           @noisy det1664 det1667
mzz (29, -2) (29, -4)         @noisy det2420 det3192 det2425 det3190
mxx (19, 31) (19, 29)         @noisy det5461 det5463
mxx (9, -23) (9, -25)         @noisy det5535 det5539
mxx (5, -11) (3, -11)         @noisy det4954 det4957 det4873 det4882
mzz (5, 14) (5, 16)           @noisy det3250 det2758 det3242 det2763
mzz (11, -4) (11, -2)         @noisy det1415 det1410 det1417 det1418
mxx (13, 17) (11, 17)         @noisy det4993 det1466 det4990 det1465
mzz (15, -4) (15, -2)         @noisy det2039 det793 det796 det2033
mxx (9, 7) (7, 7)             @noisy det1318 det1323 det353 det358
mxx (5, -19) (5, -17)         @noisy det5611 det5614
mxx (29, 1) (27, 1)           @noisy det2847 det2849 det2845 det2843
mxx (3, 1) (5, 1)             @noisy det3154 det3087 det3090 det3152
mxx (21, -25) (19, -25)       @noisy det5183 det1906 det1908 det5174
mxx (25, 17) (23, 17)         @noisy det2289 det2243 det2287 det2246
mzz (17, 22) (17, 20)         @noisy det202 det197 det204 det205
mxx (5, -13) (3, -13)         @noisy det4882 det4873 det5803
mxx (17, -1) (15, -1)         @noisy det2033 det794 det2039 det795
mzz (11, 20) (11, 22)         @noisy det1505 det1511 det1508 det1512
mzz (29, -14) (29, -16)       @noisy det1791 det1792 det1798 det1796 det1786
mxx (13, -13) (11, -13)       @noisy det4579 det2579 det4580 det2580
mzz (19, 32) (17, 32)         @noisy det5460 det5465
mzz (35, 8) (33, 8)           @noisy det1666 det1670
mxx (17, 31) (15, 31)         @noisy det4325 det5864 det4328
mzz (27, -14) (27, -16)       @noisy det1786 det1796 det1789 det1800
mxx (37, -1) (35, -1)         @noisy det2983 det2993 det2992 det2994
mxx (5, 11) (3, 11)           @noisy det2681 det2676 det2679 det2672
mxx (13, -31) (13, -29)       @noisy det5386 det5387
mzz (3, 2) (3, 4)             @noisy det3154 det3086 det3088 det3152
mzz (-5, 2) (-5, 4)           @noisy det643 det636 det644 det647 det650
mzz (23, -16) (23, -14)       @noisy det1966 det1970 det1974 det1968
mzz (33, 2) (33, 4)           @noisy det1579 det1580 det1584 det1570
mzz (9, 10) (9, 8)            @noisy det1318 det435 det437 det1323
mzz (15, -28) (15, -26)       @noisy det2920 det4603 det2923 det4605
mzz (23, 22) (23, 20)         @noisy det2247 det2245 det5681
mzz (-3, -8) (-1, -8)         @noisy det4449 det4452
mzz (17, -10) (17, -8)        @noisy det3881 det3882 det4507 det4505
mxx (17, 1) (15, 1)           @noisy det1115 det794 det795 det1111
mxx (9, -11) (7, -11)         @noisy det4014 det2577 det2582 det4008
mzz (35, 2) (35, 4)           @noisy det5889 det1579 det1584
mzz (17, 8) (17, 10)          @noisy det2183 det2184 det2180 det2181
mxx (11, 7) (13, 7)           @noisy det1084 det433 det436 det1082
mxx (13, -11) (11, -11)       @noisy det2645 det2579 det2646 det2580
mzz (9, -22) (9, -20)         @noisy det3617 det5708 det3622
mxx (31, 11) (31, 13)         @noisy det119 det122
mxx (25, 7) (23, 7)           @noisy det491 det499 det503 det498
mxx (17, -25) (15, -25)       @noisy det861 det4603 det4605 det866
mzz (13, -8) (13, -10)        @noisy det2645 det2646 det2088 det2087
mzz (25, -4) (25, -2)         @noisy det1175 det1182 det1186 det1189
mzz (15, -22) (15, -20)       @noisy det857 det865 det863 det867
mzz (15, -32) (13, -32)       @noisy det5390 det5384
mxx (9, 1) (7, 1)             @noisy det348 det354 det359 det357
mzz (23, 16) (23, 14)         @noisy det2289 det569 det565 det2287
mxx (21, 17) (19, 17)         @noisy det2721 det285 det282 det2718
mzz (13, 26) (13, 28)         @noisy det3427 det3417 det3426 det3428
mzz (3, 14) (3, 16)           @noisy det3248 det3249 det3250 det3252 det3242
mxx (-1, 5) (1, 5)            @noisy det3366 det3369 det3367 det3370
mxx (17, -29) (15, -29)       @noisy det4605 det4603 det4606 det4604
mzz (11, -10) (11, -8)        @noisy det2645 det2646 det2576 det2583
mxx (21, 25) (19, 25)         @noisy det5672 det4164 det4166
mxx (11, 13) (13, 13)         @noisy det4993 det1017 det1011 det4990
mzz (7, -2) (7, -4)           @noisy det4071 det4522 det4525 det4069
mxx (25, -23) (23, -23)       @noisy det3813 det3816 det3805 det3811 det3812
mxx (5, -1) (3, -1)           @noisy det4805 det3087 det3090 det4806
mxx (13, 19) (11, 19)         @noisy det1511 det1465 det1505 det1466
mxx (17, -23) (15, -23)       @noisy det857 det861 det865 det866
mxx (25, 19) (23, 19)         @noisy det2246 det2243 det5918
mzz (23, -4) (23, -2)         @noisy det1186 det1183 det1190 det1175
mzz (27, 14) (27, 16)         @noisy det5774 det1371 det1372
mzz (19, 2) (19, 4)           @noisy det4972 det1118 det4974 det1113
mzz (19, 20) (19, 22)         @noisy det202 det4208 det4206 det205
mxx (25, -5) (23, -5)         @noisy det1186 det1187 det1184 det1175
mxx (1, -5) (-1, -5)          @noisy det3498 det3499 det3501 det3502
mzz (9, 22) (9, 20)           @noisy det4668 det4676 det1512 det1508
mzz (-3, -2) (-3, -4)         @noisy det5717 det3330 det3331
mxx (9, 19) (7, 19)           @noisy det2756 det4676 det2760 det4668
mzz (-1, 8) (-1, 10)          @noisy det3939 det3942 det3943 det3948 det3949
mxx (17, 13) (15, 13)         @noisy det4227 det1018 det1014 det4224
mxx (21, 5) (19, 5)           @noisy det4972 det4974 det2125 det2126
mxx (19, 7) (21, 7)           @noisy det3735 det3737 det2125 det2126
mxx (13, -7) (11, -7)         @noisy det2645 det1414 det2646 det1419
mxx (17, 11) (15, 11)         @noisy det2183 det1018 det1014 det2180
mzz (13, -20) (13, -22)       @noisy det3613 det3620 det863 det867
mzz (21, -2) (21, -4)         @noisy det4247 det1183 det1190 det4252
mzz (33, -10) (33, -8)        @noisy det4753 det4746 det4748 det4749 det4754
mxx (33, 1) (31, 1)           @noisy det1580 det1576 det1581 det1570
mzz (7, -16) (7, -14)         @noisy det4389 det4388 det4384 det4392
mzz (23, 10) (23, 8)          @noisy det491 det497 det499 det502
mxx (33, -1) (31, -1)         @noisy det2416 det2422 det1576 det1581
mxx (29, -13) (27, -13)       @noisy det1786 det1796 det1790 det1797
mzz (25, 8) (25, 10)          @noisy det491 det31 det40 det499
mxx (-5, 1) (-3, 1)           @noisy det649 det636 det647 det642
mzz (31, -10) (31, -8)        @noisy det4746 det2482 det2483 det4753
mzz (13, -2) (13, -4)         @noisy det1410 det1417 det793 det796
mzz (23, -22) (23, -20)       @noisy det2520 det3805 det2521 det3813
mzz (21, 26) (23, 26)         @noisy det5256 det5260
mzz (19, -26) (19, -28)       @noisy det5183 det5174 det1905 det1907
mxx (29, -17) (27, -17)       @noisy det1793 det1799 det1796 det1794 det1786
mxx (23, 23) (23, 25)         @noisy det5255 det5257
mzz (31, 8) (31, 10)          @noisy det34 det5812 det38
mxx (7, -1) (9, -1)           @noisy det4522 det4525 det354 det359
mxx (25, 1) (23, 1)           @noisy det3698 det3700 det1188 det1181
mzz (9, -10) (9, -8)          @noisy det4014 det4008 det2576 det2583
mxx (5, -7) (3, -7)           @noisy det4954 det4957 det4070 det4072
mxx (3, 13) (5, 13)           @noisy det3250 det2676 det3242 det2681
mzz (13, 8) (13, 10)          @noisy det1082 det1015 det1084 det1020
mzz (3, -4) (3, -2)           @noisy det4805 det3083 det4806 det3089
mzz (25, -10) (25, -8)        @noisy det2316 det2320 det2319 det2323
mzz (21, 14) (21, 16)         @noisy det2718 det569 det565 det2721
mxx (29, 7) (27, 7)           @noisy det32 det35 det25 det36
mxx (21, -5) (19, -5)         @noisy det4252 det4247 det4250 det4253
mzz (21, -14) (21, -16)       @noisy det3537 det3535 det1974 det1968
mzz (25, -22) (25, -20)       @noisy det3809 det3813 det3814 det3805 det3810
mxx (3, -5) (5, -5)           @noisy det4805 det4070 det4072 det4806
mzz (21, -8) (21, -10)        @noisy det2321 det5327 det2318 det5329
mzz (19, -14) (19, -16)       @noisy det3535 det947 det3537 det945
mxx (17, 23) (15, 23)         @noisy det197 det208 det204 det201
mzz (25, 2) (25, 4)           @noisy det3700 det2848 det2844 det3698
mzz (11, 2) (11, 4)           @noisy det732 det351 det360 det739
mzz (31, -4) (31, -2)         @noisy det2420 det2416 det2422 det2425
mxx (21, -23) (19, -23)       @noisy det3755 det1906 det1908 det3752
mxx (13, 11) (11, 11)         @noisy det1084 det1017 det1011 det1082
mxx (29, -1) (27, -1)         @noisy det2845 det3192 det2849 det3190
mzz (19, -4) (19, -2)         @noisy det2036 det2038 det4247 det4252

--------         24
myy (21, 4) (21, 5)           @noisy det4972 det4975
myy (3, 1) (3, 2)             @noisy det3152 det3155
myy (19, 22) (19, 23)         @noisy det4209 det4206
myy (9, -11) (9, -10)         @noisy det4008 det4016
myy (17, 25) (17, 26)         @noisy det4324 det4326
myy (9, -1) (9, -2)           @noisy det4522 det4524
myy (-1, 1) (-1, 2)           @noisy det3366 det3368
myy (5, -11) (5, -10)         @noisy det4954 det4956
myy (11, 10) (11, 11)         @noisy det1083 det1082
myy (27, 2) (27, 1)           @noisy det2843 det2846
myy (3, 4) (3, 5)             @noisy det3152 det3155
myy (11, -1) (11, -2)         @noisy det1410 det1416
myy (27, -5) (27, -4)         @noisy det3190 det3191
myy (17, 11) (17, 10)         @noisy det2180 det2182
myy (21, -17) (21, -16)       @noisy det3535 det3538
myy (19, -20) (19, -19)       @noisy det3752 det3754
myy (7, -11) (7, -10)         @noisy det4008 det4016
myy (35, -1) (35, -2)         @noisy det2983 det2995
myy (7, 22) (7, 23)           @noisy det4677 det4668
myy (21, 2) (21, 1)           @noisy det4972 det4975
myy (11, -16) (11, -17)       @noisy det4579 det4581
myy (5, 1) (5, 2)             @noisy det3152 det3155
myy (15, -20) (15, -19)       @noisy det857 det869
myy (17, 5) (17, 4)           @noisy det1117 det1111
myy (21, 19) (21, 20)         @noisy det4209 det4206
myy (11, 4) (11, 5)           @noisy det732 det740
myy (19, -17) (19, -16)       @noisy det3535 det3538
myy (17, 1) (17, 2)           @noisy det1117 det1111
myy (21, -20) (21, -19)       @noisy det3752 det3754
myy (17, -14) (17, -13)       @noisy det5008 det5010
myy (3, 10) (3, 11)           @noisy det2678 det2672
myy (7, -8) (7, -7)           @noisy det4008 det4016
myy (21, -11) (21, -10)       @noisy det5327 det5330
myy (19, 2) (19, 1)           @noisy det4972 det4975
myy (19, 4) (19, 5)           @noisy det4972 det4975
myy (15, 10) (15, 11)         @noisy det2180 det2182
myy (33, -5) (33, -4)         @noisy det2416 det2421
myy (11, 29) (11, 28)         @noisy det3417 det3431
myy (9, 13) (9, 14)           @noisy det2751 det2761
myy (5, -8) (5, -7)           @noisy det4954 det4956
myy (15, 16) (15, 17)         @noisy det4224 det4226
myy (21, -5) (21, -4)         @noisy det4247 det4251
myy (15, 25) (15, 26)         @noisy det4324 det4326
myy (13, 14) (13, 13)         @noisy det4992 det4990
myy (9, -14) (9, -13)         @noisy det4384 det4391
myy (19, 19) (19, 20)         @noisy det4209 det4206
myy (15, -29) (15, -28)       @noisy det4603 det4607
myy (11, 7) (11, 8)           @noisy det1083 det1082
myy (7, 13) (7, 14)           @noisy det2751 det2761
myy (15, 22) (15, 23)         @noisy det197 det206
myy (19, -4) (19, -5)         @noisy det4247 det4251
myy (31, -1) (31, -2)         @noisy det2416 det2421
myy (15, -1) (15, -2)         @noisy det2040 det2033
myy (9, 10) (9, 11)           @noisy det1318 det1322
myy (21, 8) (21, 7)           @noisy det3735 det3736
myy (21, -8) (21, -7)         @noisy det5327 det5330
myy (13, 25) (13, 26)         @noisy det3417 det3431
myy (11, -22) (11, -23)       @noisy det3613 det3619
myy (33, -8) (33, -7)         @noisy det4746 det4752
myy (7, -17) (7, -16)         @noisy det4384 det4391
myy (-1, 4) (-1, 5)           @noisy det3366 det3368
myy (11, 19) (11, 20)         @noisy det1505 det1510
myy (5, -1) (5, -2)           @noisy det4805 det4807
myy (9, 5) (9, 4)             @noisy det348 det355
myy (17, 7) (17, 8)           @noisy det2180 det2182
myy (23, 16) (23, 17)         @noisy det2287 det2288
myy (-3, 2) (-3, 1)           @noisy det636 det646
myy (31, -5) (31, -4)         @noisy det2416 det2421
myy (7, 19) (7, 20)           @noisy det4677 det4668
myy (5, -5) (5, -4)           @noisy det4805 det4807
myy (15, 1) (15, 2)           @noisy det1117 det1111
myy (3, -10) (3, -11)         @noisy det4954 det4956
myy (7, -13) (7, -14)         @noisy det4384 det4391
myy (7, 16) (7, 17)           @noisy det2751 det2761
myy (9, 16) (9, 17)           @noisy det2751 det2761
myy (15, -23) (15, -22)       @noisy det857 det869
myy (25, -14) (25, -13)       @noisy det1966 det1973
myy (15, -13) (15, -14)       @noisy det5008 det5010
myy (15, 28) (15, 29)         @noisy det4324 det4326
myy (17, -29) (17, -28)       @noisy det4603 det4607
myy (29, -8) (29, -7)         @noisy det5311 det5309
myy (29, -17) (29, -16)       @noisy det1786 det1795
myy (13, 10) (13, 11)         @noisy det1083 det1082
myy (17, -20) (17, -19)       @noisy det857 det869
myy (13, -14) (13, -13)       @noisy det4579 det4581
myy (3, -8) (3, -7)           @noisy det4954 det4956
myy (15, 7) (15, 8)           @noisy det2180 det2182
myy (11, -20) (11, -19)       @noisy det3613 det3619
myy (25, -11) (25, -10)       @noisy det2316 det2322
myy (25, -23) (25, -22)       @noisy det3805 det3815
myy (25, -20) (25, -19)       @noisy det3805 det3815
myy (29, 10) (29, 11)         @noisy det25 det39
myy (27, -11) (27, -10)       @noisy det5311 det5309
myy (9, 7) (9, 8)             @noisy det1318 det1322
myy (23, 10) (23, 11)         @noisy det491 det501
myy (5, 7) (5, 8)             @noisy det2678 det2672
myy (25, -5) (25, -4)         @noisy det1185 det1175
myy (21, -1) (21, -2)         @noisy det4247 det4251
myy (15, 19) (15, 20)         @noisy det197 det206
myy (21, 16) (21, 17)         @noisy det2720 det2718
myy (13, -11) (13, -10)       @noisy det2645 det2647
myy (27, -17) (27, -16)       @noisy det1786 det1795
myy (1, -5) (1, -4)           @noisy det3498 det3500
myy (7, 7) (7, 8)             @noisy det1318 det1322
myy (5, 16) (5, 17)           @noisy det3242 det3251
myy (19, -29) (19, -28)       @noisy det5174 det5182
myy (15, -5) (15, -4)         @noisy det2040 det2033
myy (19, 16) (19, 17)         @noisy det2720 det2718
myy (11, 1) (11, 2)           @noisy det732 det740
myy (13, 16) (13, 17)         @noisy det4992 det4990
myy (27, 8) (27, 7)           @noisy det25 det39
myy (29, -1) (29, -2)         @noisy det3190 det3191
myy (33, 4) (33, 5)           @noisy det1583 det1570
myy (37, -1) (37, -2)         @noisy det2983 det2995
myy (1, 1) (1, 2)             @noisy det3366 det3368
myy (23, 4) (23, 5)           @noisy det3699 det3698
myy (19, 10) (19, 11)         @noisy det3735 det3736
myy (25, 7) (25, 8)           @noisy det491 det501
myy (11, -5) (11, -4)         @noisy det1410 det1416
myy (7, 10) (7, 11)           @noisy det1318 det1322
myy (17, -1) (17, -2)         @noisy det2040 det2033
myy (13, 28) (13, 29)         @noisy det3417 det3431
myy (33, -11) (33, -10)       @noisy det4746 det4752
myy (19, -8) (19, -7)         @noisy det5327 det5330
myy (23, -14) (23, -13)       @noisy det1966 det1973
myy (5, 10) (5, 11)           @noisy det2678 det2672
myy (31, 5) (31, 4)           @noisy det1583 det1570
myy (13, 8) (13, 7)           @noisy det1083 det1082
myy (-1, -1) (-1, -2)         @noisy det3498 det3500
myy (21, 14) (21, 13)         @noisy det2720 det2718
myy (33, 1) (33, 2)           @noisy det1583 det1570
myy (19, 13) (19, 14)         @noisy det2720 det2718
myy (17, -5) (17, -4)         @noisy det2040 det2033
myy (3, 16) (3, 17)           @noisy det3242 det3251
myy (19, -23) (19, -22)       @noisy det3752 det3754
myy (-1, -5) (-1, -4)         @noisy det3498 det3500
myy (1, 4) (1, 5)             @noisy det3366 det3368
myy (27, -14) (27, -13)       @noisy det1786 det1795
myy (11, 13) (11, 14)         @noisy det4992 det4990
myy (9, -17) (9, -16)         @noisy det4384 det4391
myy (7, -1) (7, -2)           @noisy det4522 det4524
myy (11, -14) (11, -13)       @noisy det4579 det4581
myy (29, 7) (29, 8)           @noisy det25 det39
myy (37, -5) (37, -4)         @noisy det2983 det2995
myy (-1, 11) (-1, 10)         @noisy det3939 det3946
myy (3, 7) (3, 8)             @noisy det2678 det2672
myy (17, -26) (17, -25)       @noisy det4603 det4607
myy (11, 16) (11, 17)         @noisy det4992 det4990
myy (27, 4) (27, 5)           @noisy det2843 det2846
myy (9, 19) (9, 20)           @noisy det4677 det4668
myy (25, 5) (25, 4)           @noisy det3699 det3698
myy (15, 4) (15, 5)           @noisy det1117 det1111
myy (17, 22) (17, 23)         @noisy det197 det206
myy (25, -1) (25, -2)         @noisy det1185 det1175
myy (9, -5) (9, -4)           @noisy det4522 det4524
myy (19, 7) (19, 8)           @noisy det3735 det3736
myy (19, -26) (19, -25)       @noisy det5174 det5182
myy (11, -8) (11, -7)         @noisy det2645 det2647
myy (1, 11) (1, 10)           @noisy det3939 det3946
myy (19, -10) (19, -11)       @noisy det5327 det5330
myy (13, -1) (13, -2)         @noisy det1410 det1416
myy (29, 4) (29, 5)           @noisy det2843 det2846
myy (15, -7) (15, -8)         @noisy det4506 det4505
myy (23, -7) (23, -8)         @noisy det2316 det2322
myy (25, 16) (25, 17)         @noisy det2287 det2288
myy (29, -11) (29, -10)       @noisy det5311 det5309
myy (17, -8) (17, -7)         @noisy det4506 det4505
myy (21, 10) (21, 11)         @noisy det3735 det3736
myy (9, 22) (9, 23)           @noisy det4677 det4668
myy (23, -1) (23, -2)         @noisy det1185 det1175
myy (-5, 4) (-5, 5)           @noisy det636 det646
myy (17, 13) (17, 14)         @noisy det4224 det4226
myy (25, 13) (25, 14)         @noisy det2287 det2288
myy (15, 13) (15, 14)         @noisy det4224 det4226
myy (1, 7) (1, 8)             @noisy det3939 det3946
myy (7, -5) (7, -4)           @noisy det4522 det4524
myy (17, 16) (17, 17)         @noisy det4224 det4226
myy (9, 1) (9, 2)             @noisy det348 det355
myy (11, 23) (11, 22)         @noisy det1505 det1510
myy (33, -1) (33, -2)         @noisy det2416 det2421
myy (17, -23) (17, -22)       @noisy det857 det869
myy (13, 22) (13, 23)         @noisy det1505 det1510
myy (31, 1) (31, 2)           @noisy det1583 det1570
myy (23, -17) (23, -16)       @noisy det1966 det1973
myy (17, -17) (17, -16)       @noisy det5008 det5010
myy (5, 14) (5, 13)           @noisy det3242 det3251
myy (13, 4) (13, 5)           @noisy det732 det740
myy (7, 1) (7, 2)             @noisy det348 det355
myy (7, 4) (7, 5)             @noisy det348 det355
myy (-1, 7) (-1, 8)           @noisy det3939 det3946
myy (25, 1) (25, 2)           @noisy det3699 det3698
myy (31, -11) (31, -10)       @noisy det4746 det4752
myy (23, -23) (23, -22)       @noisy det3805 det3815
myy (17, -11) (17, -10)       @noisy det4506 det4505
myy (31, -8) (31, -7)         @noisy det4746 det4752
myy (13, -5) (13, -4)         @noisy det1410 det1416
myy (11, -10) (11, -11)       @noisy det2645 det2647
myy (19, -1) (19, -2)         @noisy det4247 det4251
myy (3, -1) (3, -2)           @noisy det4805 det4807
myy (17, 19) (17, 20)         @noisy det197 det206
myy (17, 28) (17, 29)         @noisy det4324 det4326
myy (3, -5) (3, -4)           @noisy det4805 det4807
myy (9, -7) (9, -8)           @noisy det4008 det4016
myy (5, 4) (5, 5)             @noisy det3152 det3155
myy (27, -8) (27, -7)         @noisy det5311 det5309
myy (13, -23) (13, -22)       @noisy det3613 det3619
myy (27, -1) (27, -2)         @noisy det3190 det3191
myy (3, 13) (3, 14)           @noisy det3242 det3251
myy (-5, 1) (-5, 2)           @noisy det636 det646
myy (15, -11) (15, -10)       @noisy det4506 det4505
myy (23, -11) (23, -10)       @noisy det2316 det2322
myy (21, -29) (21, -28)       @noisy det5174 det5182
myy (1, -1) (1, -2)           @noisy det3498 det3500
myy (13, -17) (13, -16)       @noisy det4579 det4581
myy (21, -14) (21, -13)       @noisy det3535 det3538
myy (27, 10) (27, 11)         @noisy det25 det39
myy (25, 11) (25, 10)         @noisy det491 det501
myy (29, -5) (29, -4)         @noisy det3190 det3191
myy (25, -17) (25, -16)       @noisy det1966 det1973
myy (23, 1) (23, 2)           @noisy det3699 det3698
myy (15, -26) (15, -25)       @noisy det4603 det4607
myy (23, -5) (23, -4)         @noisy det1185 det1175
myy (23, 7) (23, 8)           @noisy det491 det501
myy (15, -17) (15, -16)       @noisy det5008 det5010
myy (13, 2) (13, 1)           @noisy det732 det740
myy (21, 22) (21, 23)         @noisy det4209 det4206
myy (25, -8) (25, -7)         @noisy det2316 det2322
myy (13, -20) (13, -19)       @noisy det3613 det3619
myy (23, 13) (23, 14)         @noisy det2287 det2288
myy (-3, 4) (-3, 5)           @noisy det636 det646
myy (11, 25) (11, 26)         @noisy det3417 det3431
myy (29, -14) (29, -13)       @noisy det1786 det1795
myy (13, 19) (13, 20)         @noisy det1505 det1510
myy (21, -26) (21, -25)       @noisy det5174 det5182
myy (23, -20) (23, -19)       @noisy det3805 det3815
myy (21, -23) (21, -22)       @noisy det3752 det3754
myy (19, -14) (19, -13)       @noisy det3535 det3538
myy (29, 1) (29, 2)           @noisy det2843 det2846
myy (35, -5) (35, -4)         @noisy det2983 det2995
myy (13, -8) (13, -7)         @noisy det2645 det2647

--------         25
mzz (15, 22) (15, 20)         @noisy det207 det211 det206 det204
mzz (9, 16) (9, 14)           @noisy det2761 det2762 det2759 det2765
mxx (21, 1) (19, 1)           @noisy det1269 det4975 det4974 det1266
mxx (11, 29) (13, 29)         @noisy det3431 det3433 det3427 det3429 det3434
mxx (17, 5) (15, 5)           @noisy det1117 det1115 det1116 det1119
mxx (25, 5) (23, 5)           @noisy det3699 det3700 det503 det505
mxx (21, 19) (19, 19)         @noisy det4209 det4208 det285 det290
mxx (9, -7) (7, -7)           @noisy det4014 det4018 det4017 det4016
mzz (17, 16) (17, 14)         @noisy det4227 det288 det4226 det286
mxx (25, -17) (23, -17)       @noisy det1975 det1973 det1970 det1972
mzz (29, -8) (29, -10)        @noisy det5311 det5312 det2483 det2486
mzz (19, 26) (19, 28)         @noisy det4170 det4167 det6034
mxx (21, -11) (19, -11)       @noisy det3539 det3540 det5330 det5329
mxx (9, 17) (7, 17)           @noisy det2761 det2759 det2760 det2766
mxx (33, -7) (31, -7)         @noisy det2424 det4752 det4753 det2426
mxx (13, -19) (11, -19)       @noisy det3621 det3624 det3619 det3620
mzz (11, -26) (9, -26)        @noisy det5537 det5544
mxx (9, -5) (7, -5)           @noisy det4017 det4018 det4524 det4525
mxx (25, -19) (23, -19)       @noisy det1975 det3813 det3815 det1972
mzz (5, 10) (5, 8)            @noisy det2678 det1327 det2679 det1324
mxx (17, 17) (15, 17)         @noisy det4227 det210 det4226 det209
mxx (-3, 5) (-5, 5)           @noisy det654 det651 det646 det647 det655
mzz (15, 28) (15, 26)         @noisy det3428 det3432 det4326 det4327
mxx (9, 11) (7, 11)           @noisy det1322 det1323 det1326 det1325
mzz (27, -2) (27, -4)         @noisy det3192 det1189 det1191 det3191
mxx (11, 1) (13, 1)           @noisy det740 det739 det738 det743
mxx (23, -7) (25, -7)         @noisy det2322 det2320 det1187 det1193
mzz (23, 4) (23, 2)           @noisy det3699 det3700 det1267 det1271
mzz (1, -4) (1, -2)           @noisy det3500 det3089 det3501 det3096
mxx (17, -5) (15, -5)         @noisy det2040 det2039 det2041 det2042
mzz (17, 2) (17, 4)           @noisy det1117 det1118 det1115 det1120
mxx (11, 23) (13, 23)         @noisy det1511 det1513 det1515 det1510
mzz (19, -20) (19, -22)       @noisy det3755 det870 det3754 det872
mzz (17, -16) (17, -14)       @noisy det5010 det5011 det947 det950
mzz (25, -16) (25, -14)       @noisy det1970 det1973 det1800 det1801
mxx (1, 11) (-1, 11)          @noisy det3947 det3946 det3952 det3948 det3953
mxx (13, -25) (11, -25)       @noisy det2922 det5699 det2926
mxx (37, 1) (35, 1)           @noisy det6056 det2994 det2998
mzz (-3, 2) (-3, 4)           @noisy det646 det647 det648 det656
mzz (27, 20) (25, 20)         @noisy det5068 det5075
mzz (11, -16) (11, -14)       @noisy det2581 det2587 det4581 det4580
mzz (15, 4) (15, 2)           @noisy det1117 det741 det1115 det742
mxx (17, 19) (15, 19)         @noisy det209 det210 det206 det204
mxx (31, 5) (33, 5)           @noisy det1583 det1587 det1580 det1582
mzz (21, 8) (21, 10)          @noisy det3736 det502 det3737 det504
mxx (21, 23) (19, 23)         @noisy det4209 det4208 det4169 det4166
mzz (23, -10) (23, -8)        @noisy det2325 det2322 det2320 det2321
mxx (9, 13) (7, 13)           @noisy det2761 det2759 det1326 det1325
mxx (9, -17) (7, -17)         @noisy det4389 det4390 det4394 det4391
mzz (17, -22) (17, -20)       @noisy det869 det870 det872 det865
mzz (13, -14) (13, -16)       @noisy det3672 det4581 det4580 det3669
mxx (9, 23) (7, 23)           @noisy det4677 det4680 det4681 det4678 det4676
mzz (27, 8) (27, 10)          @noisy det40 det35 det42 det39
mzz (13, 20) (13, 22)         @noisy det207 det1511 det211 det1510
mzz (9, 2) (9, 4)             @noisy det355 det360 det357 det364
mxx (-3, -7) (-3, -5)         @noisy det4459 det4455
mzz (7, 22) (7, 20)           @noisy det4677 det4682 det4683 det4676 det4679
mzz (7, -8) (7, -10)          @noisy det4014 det4019 det4016 det4015
mxx (29, 5) (27, 5)           @noisy det2847 det36 det43 det2846
mxx (15, -13) (17, -13)       @noisy det5010 det5011 det3883 det3885
mxx (33, 7) (31, 7)           @noisy det1587 det6071 det1582
mxx (17, 7) (15, 7)           @noisy det2183 det1116 det1119 det2182
mzz (17, -4) (17, -2)         @noisy det2040 det2038 det2043 det2039
mzz (37, -2) (37, -4)         @noisy det2993 det2995 det3001 det3002 det2996
mzz (15, -16) (15, -14)       @noisy det3672 det5010 det5011 det3669
mxx (29, 11) (27, 11)         @noisy det35 det44 det37 det39
mzz (5, -8) (5, -10)          @noisy det4956 det4957 det4019 det4015
mxx (25, 11) (23, 11)         @noisy det501 det499 det506 det500
mxx (17, 25) (15, 25)         @noisy det212 det4327 det4326 det208
mzz (31, 2) (31, 4)           @noisy det1583 det1585 det1580 det1589
mzz (-1, 2) (-1, 4)           @noisy det3368 det3369 det648 det656
mxx (-3, -1) (-5, -1)         @noisy det649 det657 det5980
mzz (5, 4) (5, 2)             @noisy det356 det363 det3154 det3155
mxx (13, -17) (11, -17)       @noisy det3621 det3624 det4581 det4580
mxx (5, 17) (3, 17)           @noisy det3250 det3254 det3255 det3253 det3251
mzz (35, -2) (35, -4)         @noisy det2427 det2995 det2993 det2423
mzz (15, 16) (15, 14)         @noisy det4227 det1019 det1023 det4226
mzz (21, 20) (21, 22)         @noisy det4209 det2247 det2250 det4208
mxx (13, -1) (11, -1)         @noisy det1416 det1417 det738 det743
mxx (25, -1) (23, -1)         @noisy det1185 det1186 det1188 det1194
mzz (11, 14) (11, 16)         @noisy det4992 det4993 det2762 det2765
mxx (29, -7) (27, -7)         @noisy det5312 det5311 det2370 det2373
mxx (1, -11) (1, -13)         @noisy det4879 det4888
mxx (11, -5) (13, -5)         @noisy det1420 det1416 det1417 det1419
mxx (33, -5) (31, -5)         @noisy det2424 det2426 det2421 det2422
mxx (25, 13) (23, 13)         @noisy det2289 det500 det506 det2288
mxx (-1, 1) (1, 1)            @noisy det3097 det3368 det3369 det3091
mxx (17, -11) (15, -11)       @noisy det4506 det4507 det3883 det3885
mzz (1, 2) (1, 4)             @noisy det3369 det3368 det3088 det3093
mzz (-1, -4) (-1, -2)         @noisy det3333 det3500 det3501 det3331
mxx (21, -19) (19, -19)       @noisy det3755 det951 det946 det3754
mzz (5, -2) (5, -4)           @noisy det4071 det4807 det4075 det4806
mxx (25, -13) (23, -13)       @noisy det1977 det1973 det1970 det1971
mzz (9, -16) (9, -14)         @noisy det4389 det2581 det4391 det2587
mzz (13, 2) (13, 4)           @noisy det741 det740 det742 det739
mzz (29, 10) (29, 8)          @noisy det38 det35 det41 det39
mzz (15, 10) (15, 8)          @noisy det2183 det1020 det1026 det2182
mxx (5, 5) (3, 5)             @noisy det3154 det1731 det1729 det3155
mzz (29, 4) (29, 2)           @noisy det2847 det1585 det1589 det2846
mzz (13, -26) (13, -28)       @noisy det2923 det5937 det2927
mzz (11, 26) (11, 28)         @noisy det3430 det3431 det3435 det3427 det3436
mzz (3, 8) (3, 10)            @noisy det2678 det2679 det2680 det2682
mzz (25, 16) (25, 14)         @noisy det2289 det1375 det2288 det1372
mxx (13, 25) (11, 25)         @noisy det3427 det1513 det1515 det3431
mzz (1, 8) (1, 10)            @noisy det3948 det3946 det2680 det2682
mzz (21, -20) (21, -22)       @noisy det3755 det2524 det3754 det2521
mzz (5, -20) (7, -20)         @noisy det5613 det5618
mxx (21, -13) (19, -13)       @noisy det3539 det3540 det3538 det3537
mxx (25, -11) (23, -11)       @noisy det1977 det2322 det2320 det1971
mxx (27, 19) (27, 17)         @noisy det5070 det5072
mzz (3, -10) (3, -8)          @noisy det4956 det4957 det4883 det4886
mxx (21, -7) (19, -7)         @noisy det4254 det5330 det5329 det4253
mzz (13, 14) (13, 16)         @noisy det4992 det4993 det1019 det1023
mzz (21, 2) (21, 4)           @noisy det4975 det4974 det1267 det1271
mxx (-1, 7) (1, 7)            @noisy det3948 det3946 det3370 det3371
mzz (19, -10) (19, -8)        @noisy det3882 det5330 det3887 det5329
mzz (29, 14) (31, 14)         @noisy det124 det128
mzz (11, -22) (11, -20)       @noisy det3623 det3619 det3620 det3622
mzz (5, -14) (5, -16)         @noisy det4392 det4393 det5690
mxx (21, -29) (19, -29)       @noisy det5184 det5183 det5188 det5182 det5189
mzz (3, -14) (1, -14)         @noisy det4881 det4885
mxx (21, 11) (19, 11)         @noisy det3736 det3737 det568 det571
mxx (13, -23) (11, -23)       @noisy det2922 det2926 det3619 det3620
mxx (-1, -7) (1, -7)          @noisy det6005 det3502 det3503
mzz (27, -8) (27, -10)        @noisy det5311 det5312 det2323 det2324
mxx (15, -7) (17, -7)         @noisy det4506 det4507 det2041 det2042
mzz (7, 4) (7, 2)             @noisy det356 det363 det355 det357
mzz (33, -4) (33, -2)         @noisy det2427 det2421 det2422 det2423
mxx (7, -19) (9, -19)         @noisy det4390 det5851 det4394
mxx (13, 5) (11, 5)           @noisy det740 det739 det436 det441
mzz (1, -10) (1, -8)          @noisy det4883 det5726 det4886
mxx (3, 7) (5, 7)             @noisy det2678 det1729 det2679 det1731
mzz (19, 14) (19, 16)         @noisy det2720 det288 det2721 det286
mxx (29, -11) (27, -11)       @noisy det1802 det5311 det5312 det1797
mxx (9, 5) (7, 5)             @noisy det361 det355 det357 det358
mzz (7, 16) (7, 14)           @noisy det2764 det2761 det2759 det2763
mxx (-1, -1) (1, -1)          @noisy det3097 det3500 det3501 det3091
mxx (29, -5) (27, -5)         @noisy det3192 det2370 det2373 det3191
mxx (37, -5) (35, -5)         @noisy det2993 det2999 det2995 det3000 det2997
mxx (17, -31) (15, -31)       @noisy det4608 det5749 det4606
mxx (33, -11) (31, -11)       @noisy det4753 det4758 det4752 det4759 det4755
mzz (9, -4) (9, -2)           @noisy det1421 det4524 det1418 det4525
mxx (21, -17) (19, -17)       @noisy det946 det951 det3538 det3537
mzz (21, -26) (21, -28)       @noisy det5186 det5187 det5183 det5185 det5182
mzz (27, 2) (27, 4)           @noisy det2847 det2848 det2851 det2846
mzz (11, 8) (11, 10)          @noisy det1083 det1084 det437 det440
mxx (21, -1) (19, -1)         @noisy det4252 det1269 det4251 det1266
mxx (27, 13) (29, 13)         @noisy det37 det44 det6043
mxx (17, -19) (15, -19)       @noisy det873 det868 det869 det865
mzz (15, -10) (15, -8)        @noisy det4506 det4507 det2088 det2091
mxx (19, 13) (21, 13)         @noisy det2720 det2721 det568 det571
mxx (17, -17) (15, -17)       @noisy det873 det5010 det5011 det868
mxx (7, -13) (9, -13)         @noisy det4389 det2589 det2582 det4391
mzz (19, 8) (19, 10)          @noisy det2184 det3736 det2185 det3737
mxx (17, 29) (15, 29)         @noisy det4328 det4329 det4326 det4327
mzz (17, -28) (17, -26)       @noisy det1911 det4607 det4605 det1907
mzz (7, 10) (7, 8)            @noisy det1327 det1322 det1323 det1324
mzz (17, 28) (17, 26)         @noisy det4170 det4327 det4326 det4167
mxx (35, 5) (35, 7)           @noisy det1667 det1673
mzz (29, -2) (29, -4)         @noisy det3192 det2428 det2425 det3191
mxx (19, 31) (19, 29)         @noisy det5463 det5469
mxx (9, -23) (9, -25)         @noisy det5539 det5542
mxx (5, -11) (3, -11)         @noisy det4889 det4956 det4957 det4882
mzz (5, 14) (5, 16)           @noisy det3250 det2763 det3251 det2764
mzz (11, -4) (11, -2)         @noisy det1421 det1416 det1417 det1418
mxx (13, 17) (11, 17)         @noisy det4992 det4993 det1466 det1469
mzz (15, -4) (15, -2)         @noisy det2040 det2039 det796 det800
mxx (9, 7) (7, 7)             @noisy det361 det1322 det1323 det358
mxx (5, -19) (5, -17)         @noisy det5619 det5614
mxx (29, 1) (27, 1)           @noisy det2847 det2849 det2850 det2846
mxx (3, 1) (5, 1)             @noisy det3154 det3090 det3094 det3155
mxx (21, -25) (19, -25)       @noisy det5183 det1908 det5182 det1912
mxx (25, 17) (23, 17)         @noisy det2289 det2246 det2251 det2288
mzz (17, 22) (17, 20)         @noisy det213 det206 det204 det205
mxx (5, -13) (3, -13)         @noisy det4889 det4882 det5803
mxx (17, -1) (15, -1)         @noisy det2040 det2039 det799 det795
mzz (11, 20) (11, 22)         @noisy det1511 det1512 det1514 det1510
mzz (29, -14) (29, -16)       @noisy det1805 det1806 det1798 det1796 det1795
mxx (13, -13) (11, -13)       @noisy det2584 det4581 det4580 det2580
mzz (19, 32) (17, 32)         @noisy det5465 det5468
mzz (35, 8) (33, 8)           @noisy det1670 det1674
mxx (17, 31) (15, 31)         @noisy det4328 det4329 det5864
mzz (27, -14) (27, -16)       @noisy det1795 det1796 det1800 det1801
mxx (37, -1) (35, -1)         @noisy det2995 det2993 det2994 det2998
mxx (5, 11) (3, 11)           @noisy det2678 det2679 det2683 det2681
mxx (13, -31) (13, -29)       @noisy det5387 det5392
mzz (3, 2) (3, 4)             @noisy det3154 det3088 det3093 det3155
mzz (-5, 2) (-5, 4)           @noisy det652 det646 det653 det647 det650
mzz (23, -16) (23, -14)       @noisy det1976 det1973 det1970 det1974
mzz (33, 2) (33, 4)           @noisy det1583 det1580 det1588 det1584
mzz (9, 10) (9, 8)            @noisy det1322 det437 det440 det1323
mzz (15, -28) (15, -26)       @noisy det2923 det2927 det4607 det4605
mzz (23, 22) (23, 20)         @noisy det2247 det2250 det5681
mzz (-3, -8) (-1, -8)         @noisy det4458 det4452
mzz (17, -10) (17, -8)        @noisy det4506 det4507 det3887 det3882
mxx (17, 1) (15, 1)           @noisy det1117 det1115 det799 det795
mxx (9, -11) (7, -11)         @noisy det4014 det2589 det2582 det4016
mzz (35, 2) (35, 4)           @noisy det5889 det1588 det1584
mzz (17, 8) (17, 10)          @noisy det2183 det2185 det2184 det2182
mxx (11, 7) (13, 7)           @noisy det1083 det1084 det436 det441
mxx (13, -11) (11, -11)       @noisy det2584 det2647 det2646 det2580
mzz (9, -22) (9, -20)         @noisy det3623 det5708 det3622
mxx (31, 11) (31, 13)         @noisy det122 det129
mxx (25, 7) (23, 7)           @noisy det501 det499 det503 det505
mxx (17, -25) (15, -25)       @noisy det871 det4607 det4605 det866
mzz (13, -8) (13, -10)        @noisy det2646 det2647 det2088 det2091
mzz (25, -4) (25, -2)         @noisy det1185 det1186 det1191 det1189
mzz (15, -22) (15, -20)       @noisy det874 det869 det865 det867
mzz (15, -32) (13, -32)       @noisy det5390 det5394
mxx (9, 1) (7, 1)             @noisy det362 det355 det359 det357
mzz (23, 16) (23, 14)         @noisy det2289 det569 det573 det2288
mxx (21, 17) (19, 17)         @noisy det2720 det2721 det285 det290
mzz (13, 26) (13, 28)         @noisy det3427 det3432 det3431 det3428
mzz (3, 14) (3, 16)           @noisy det3256 det3257 det3250 det3252 det3251
mxx (-1, 5) (1, 5)            @noisy det3369 det3368 det3370 det3371
mxx (17, -29) (15, -29)       @noisy det4608 det4605 det4607 det4606
mzz (11, -10) (11, -8)        @noisy det2647 det2646 det2583 det2588
mxx (21, 25) (19, 25)         @noisy det5672 det4166 det4169
mxx (11, 13) (13, 13)         @noisy det4992 det4993 det1017 det1024
mzz (7, -2) (7, -4)           @noisy det4071 det4075 det4524 det4525
mxx (25, -23) (23, -23)       @noisy det3819 det3813 det3816 det3815 det3820
mxx (5, -1) (3, -1)           @noisy det4807 det3090 det4806 det3094
mxx (13, 19) (11, 19)         @noisy det1511 det1466 det1469 det1510
mxx (17, -23) (15, -23)       @noisy det869 det871 det865 det866
mxx (25, 19) (23, 19)         @noisy det2246 det2251 det5918
mzz (23, -4) (23, -2)         @noisy det1185 det1186 det1190 det1192
mzz (27, 14) (27, 16)         @noisy det5774 det1375 det1372
mzz (19, 2) (19, 4)           @noisy det1118 det4975 det1120 det4974
mzz (19, 20) (19, 22)         @noisy det4209 det4208 det213 det205
mxx (25, -5) (23, -5)         @noisy det1185 det1186 det1187 det1193
mxx (1, -5) (-1, -5)          @noisy det3500 det3501 det3502 det3503
mzz (9, 22) (9, 20)           @noisy det4677 det4676 det1514 det1512
mzz (-3, -2) (-3, -4)         @noisy det3333 det5717 det3331
mxx (9, 19) (7, 19)           @noisy det4677 det4676 det2760 det2766
mzz (-1, 8) (-1, 10)          @noisy det3946 det3950 det3951 det3948 det3949
mxx (17, 13) (15, 13)         @noisy det4227 det1018 det1025 det4226
mxx (21, 5) (19, 5)           @noisy det2126 det4975 det4974 det2129
mxx (19, 7) (21, 7)           @noisy det2126 det3736 det3737 det2129
mxx (13, -7) (11, -7)         @noisy det1420 det2647 det2646 det1419
mxx (17, 11) (15, 11)         @noisy det2183 det1018 det1025 det2182
mzz (13, -20) (13, -22)       @noisy det874 det3619 det3620 det867
mzz (21, -2) (21, -4)         @noisy det4252 det4251 det1190 det1192
mzz (33, -10) (33, -8)        @noisy det4753 det4756 det4752 det4757 det4754
mxx (33, 1) (31, 1)           @noisy det1583 det1586 det1580 det1581
mzz (7, -16) (7, -14)         @noisy det4389 det4392 det4393 det4391
mzz (23, 10) (23, 8)          @noisy det501 det502 det499 det504
mxx (33, -1) (31, -1)         @noisy det1586 det2421 det2422 det1581
mxx (29, -13) (27, -13)       @noisy det1802 det1795 det1796 det1797
mzz (25, 8) (25, 10)          @noisy det501 det40 det499 det42
mxx (-5, 1) (-3, 1)           @noisy det649 det657 det646 det647
mzz (31, -10) (31, -8)        @noisy det4753 det4752 det2483 det2486
mzz (13, -2) (13, -4)         @noisy det1416 det1417 det796 det800
mzz (23, -22) (23, -20)       @noisy det2521 det2524 det3815 det3813
mzz (21, 26) (23, 26)         @noisy det5260 det5264
mzz (19, -26) (19, -28)       @noisy det5183 det5182 det1911 det1907
mxx (29, -17) (27, -17)       @noisy det1803 det1799 det1796 det1804 det1795
mxx (23, 23) (23, 25)         @noisy det5257 det5262
mzz (31, 8) (31, 10)          @noisy det38 det41 det5812
mxx (7, -1) (9, -1)           @noisy det362 det4524 det359 det4525
mxx (25, 1) (23, 1)           @noisy det3699 det3700 det1188 det1194
mzz (9, -10) (9, -8)          @noisy det4014 det4016 det2583 det2588
mxx (5, -7) (3, -7)           @noisy det4956 det4957 det4072 det4076
mxx (3, 13) (5, 13)           @noisy det3250 det2681 det3251 det2683
mzz (13, 8) (13, 10)          @noisy det1083 det1084 det1026 det1020
mzz (3, -4) (3, -2)           @noisy det4807 det4806 det3096 det3089
mzz (25, -10) (25, -8)        @noisy det2322 det2323 det2320 det2324
mzz (21, 14) (21, 16)         @noisy det2720 det569 det573 det2721
mxx (29, 7) (27, 7)           @noisy det35 det43 det36 det39
mxx (21, -5) (19, -5)         @noisy det4254 det4251 det4252 det4253
mzz (21, -14) (21, -16)       @noisy det1976 det3537 det3538 det1974
mzz (25, -22) (25, -20)       @noisy det3817 det3818 det3813 det3814 det3815
mxx (3, -5) (5, -5)           @noisy det4807 det4076 det4072 det4806
mzz (21, -8) (21, -10)        @noisy det2325 det5330 det2321 det5329
mzz (19, -14) (19, -16)       @noisy det3538 det947 det3537 det950
mxx (17, 23) (15, 23)         @noisy det212 det206 det204 det208
mzz (25, 2) (25, 4)           @noisy det3699 det3700 det2851 det2848
mzz (11, 2) (11, 4)           @noisy det740 det360 det739 det364
mzz (31, -4) (31, -2)         @noisy det2425 det2428 det2422 det2421
mxx (21, -23) (19, -23)       @noisy det3755 det1908 det3754 det1912
mxx (13, 11) (11, 11)         @noisy det1083 det1084 det1017 det1024
mxx (29, -1) (27, -1)         @noisy det3192 det2849 det2850 det3191
mzz (19, -4) (19, -2)         @noisy det2038 det4251 det2043 det4252

--------         26
mxx (7, 2) (5, 2)             @noisy det356 det363 det4824 det4826
mzz (9, -7) (9, -5)           @noisy det4017 det4542 det4018 det4543
mxx (7, -16) (5, -16)         @noisy det4392 det4393 det5609 det5617
mzz (9, 11) (9, 13)           @noisy det4131 det4133 det1325 det1326
mxx (35, 8) (33, 8)           @noisy det1665 det1669 det1674 det1670 det1672
mzz (15, 23) (15, 25)         @noisy det212 det4299 det4301 det208
mzz (31, 5) (31, 7)           @noisy det3211 det1587 det3209 det1582
mzz (17, -23) (17, -25)       @noisy det1903 det871 det1910 det866
mxx (13, 26) (15, 26)         @noisy det3428 det4299 det3432 det4301
mzz (13, -31) (13, -29)       @noisy det5387 det5391 det5385 det5392 det5388
mxx (17, -28) (19, -28)       @noisy det1911 det1907 det5822
mzz (1, 7) (1, 5)             @noisy det4563 det4561 det3370 det3371
mzz (19, -13) (19, -11)       @noisy det3539 det3884 det3540 det3879
mzz (9, -17) (9, -19)         @noisy det4390 det5122 det4394 det5124
mzz (25, 11) (25, 13)         @noisy det1373 det500 det1370 det506
mzz (7, -13) (7, -11)         @noisy det2582 det2589 det5347 det5349
mxx (3, -10) (1, -10)         @noisy det4874 det4884 det4883 det4886
mzz (17, 5) (17, 7)           @noisy det2213 det1116 det2211 det1119
mxx (7, 4) (5, 4)             @noisy det356 det363 det1726 det1730
mzz (25, -17) (25, -19)       @noisy det1975 det6025 det1972
mzz (31, 11) (31, 13)         @noisy det127 det122 det123 det120 det129
mxx (3, 8) (1, 8)             @noisy det4563 det4561 det2680 det2682
mxx (29, 14) (31, 14)         @noisy det127 det124 det120 det125 det128
mxx (19, -26) (17, -26)       @noisy det1903 det1910 det1911 det1907
mxx (15, -32) (13, -32)       @noisy det5391 det5389 det5394 det5385 det5390
mxx (31, -10) (29, -10)       @noisy det2486 det2483 det5957
mzz (17, 23) (17, 25)         @noisy det4162 det212 det4168 det208
mzz (5, 11) (5, 13)           @noisy det4355 det2681 det4357 det2683
mzz (11, -25) (11, -23)       @noisy det2922 det2926 det5533 det5543
mxx (-3, -2) (-1, -2)         @noisy det3328 det3331 det3332 det3333
mxx (15, -22) (13, -22)       @noisy det874 det2921 det2924 det867
mzz (27, -1) (27, 1)          @noisy det3173 det2849 det2850 det3171
mxx (13, 8) (15, 8)           @noisy det1875 det1873 det1026 det1020
mxx (27, 2) (25, 2)           @noisy det3173 det2848 det2851 det3171
mxx (23, -22) (21, -22)       @noisy det2521 det2524 det5996
mxx (19, 10) (17, 10)         @noisy det2184 det3716 det2185 det3718
mxx (3, 4) (1, 4)             @noisy det4563 det4561 det3088 det3093
mzz (13, -19) (13, -17)       @noisy det3668 det3624 det3671 det3621
mzz (15, -23) (15, -25)       @noisy det871 det2921 det2924 det866
mzz (21, -19) (21, -17)       @noisy det946 det951 det2519 det2523
mxx (3, 14) (3, 16)           @noisy det3252 det3256
mzz (7, -19) (7, -17)         @noisy det5617 det4390 det4394 det5609
mzz (1, 1) (1, -1)            @noisy det3084 det3097 det3092 det3091
mxx (15, 16) (13, 16)         @noisy det1468 det1019 det1023 det1464
mxx (13, 2) (15, 2)           @noisy det741 det742 det798 det791
mzz (21, -1) (21, 1)          @noisy det1262 det1268 det1269 det1266
mzz (25, -23) (23, -23)       @noisy det3819 det3816
mzz (25, 5) (25, 7)           @noisy det3306 det503 det505 det3303
mzz (7, 11) (7, 13)           @noisy det4355 det4357 det1326 det1325
mzz (-5, 1) (-5, -1)          @noisy det649 det657 det5981
mzz (29, -13) (29, -11)       @noisy det1802 det5794 det1797
mxx (15, 28) (13, 28)         @noisy det3428 det3432 det5765
mxx (11, -10) (9, -10)        @noisy det2578 det2585 det2583 det2588
mxx (11, 20) (9, 20)          @noisy det2815 det1514 det1512 det2813
mxx (27, 4) (25, 4)           @noisy det3306 det2848 det2851 det3303
mzz (23, 11) (23, 13)         @noisy det570 det500 det506 det566
mxx (35, 4) (33, 4)           @noisy det1588 det1665 det1672 det1584
mxx (21, -26) (21, -28)       @noisy det5185 det5187
mzz (11, 7) (11, 5)           @noisy det434 det439 det436 det441
mzz (3, -13) (3, -11)         @noisy det4889 det4874 det4884 det4882
mxx (-1, 8) (-1, 10)          @noisy det3951 det3949
mzz (13, 5) (13, 7)           @noisy det1875 det436 det441 det1873
mxx (23, 4) (21, 4)           @noisy det2123 det2127 det1267 det1271
mxx (25, -10) (27, -10)       @noisy det3586 det3587 det2323 det2324
mxx (3, -8) (1, -8)           @noisy det5142 det5141 det4883 det4886
mzz (23, -17) (23, -19)       @noisy det1975 det2519 det2523 det1972
mxx (13, -20) (15, -20)       @noisy det3668 det3671 det874 det867
mzz (23, 17) (23, 19)         @noisy det2249 det2246 det2251 det2244
mzz (13, 25) (13, 23)         @noisy det4299 det1513 det1515 det4301
mzz (33, -5) (33, -7)         @noisy det2424 det2426 det5928
mxx (11, -16) (9, -16)        @noisy det2581 det2587 det5122 det5124
mzz (31, -5) (31, -7)         @noisy det2424 det2485 det2426 det2480
mxx (21, 26) (23, 26)         @noisy det5261 det5259 det5253 det5260 det5264
mxx (27, 14) (25, 14)         @noisy det1373 det1375 det1370 det1372
mzz (29, -17) (27, -17)       @noisy det1799 det1803
mzz (19, -19) (19, -17)       @noisy det946 det949 det951 det944
mzz (5, -7) (5, -5)           @noisy det4074 det4067 det4072 det4076
mzz (13, 11) (13, 13)         @noisy det1022 det1017 det1024 det1013
mxx (9, 10) (11, 10)          @noisy det4131 det4133 det437 det440
mzz (17, 1) (17, -1)          @noisy det3773 det795 det3772 det799
mxx (31, 8) (29, 8)           @noisy det3211 det41 det3209 det38
mxx (23, -4) (21, -4)         @noisy det4282 det4280 det1190 det1192
mzz (11, 1) (11, -1)          @noisy det2155 det2158 det738 det743
mxx (21, -8) (23, -8)         @noisy det2325 det4280 det4282 det2321
mxx (9, 16) (11, 16)          @noisy det2815 det2762 det2765 det2813
mzz (15, 29) (15, 31)         @noisy det4328 det5865 det4329
mzz (21, 11) (21, 13)         @noisy det566 det570 det568 det571
mxx (5, 14) (7, 14)           @noisy det4355 det2763 det4357 det2764
mxx (25, -22) (25, -20)       @noisy det3817 det3814
mxx (25, 16) (27, 16)         @noisy det5073 det1372 det1375 det5064
mxx (11, 2) (9, 2)            @noisy det2155 det360 det364 det2158
mxx (15, 10) (13, 10)         @noisy det1022 det1020 det1026 det1013
mxx (23, 10) (21, 10)         @noisy det570 det504 det502 det566
mxx (25, -16) (27, -16)       @noisy det1800 det5899 det1801
mzz (25, -11) (25, -13)       @noisy det1977 det3586 det3587 det1971
mzz (27, 13) (27, 11)         @noisy det1373 det37 det44 det1370
mxx (29, -14) (29, -16)       @noisy det1798 det1805
mzz (19, 19) (19, 17)         @noisy det285 det283 det290 det287
mxx (19, 2) (17, 2)           @noisy det3773 det1120 det1118 det3772
mxx (19, 32) (17, 32)         @noisy det5458 det5467 det5464 det5465 det5468
mxx (23, 16) (21, 16)         @noisy det2249 det569 det2244 det573
mzz (11, -13) (11, -11)       @noisy det2584 det2578 det2585 det2580
mxx (-5, 2) (-5, 4)           @noisy det653 det650
mxx (29, -2) (31, -2)         @noisy det2890 det2428 det2425 det2887
mzz (-1, 7) (-1, 5)           @noisy det5909 det3370 det3371
mxx (21, -14) (23, -14)       @noisy det1976 det3568 det3567 det1974
mzz (9, 5) (9, 7)             @noisy det434 det439 det361 det358
mxx (7, -4) (5, -4)           @noisy det4074 det4071 det4075 det4067
mzz (5, 5) (5, 7)             @noisy det1726 det1731 det1729 det1730
mzz (-1, -5) (-1, -7)         @noisy det4451 det4456 det3502 det3503
mxx (27, -14) (25, -14)       @noisy det3586 det3587 det1800 det1801
mzz (11, 29) (13, 29)         @noisy det3429 det3434
mzz (19, 13) (19, 11)         @noisy det3716 det568 det3718 det571
mxx (25, -4) (27, -4)         @noisy det2369 det2371 det1191 det1189
mxx (19, 4) (17, 4)           @noisy det2213 det1120 det1118 det2211
mzz (13, -25) (13, -23)       @noisy det2922 det2921 det2924 det2926
mxx (21, -2) (23, -2)         @noisy det1262 det1268 det1190 det1192
mxx (19, 14) (17, 14)         @noisy det288 det3716 det3718 det286
mxx (11, -8) (9, -8)          @noisy det4542 det4543 det2583 det2588
mxx (27, -8) (25, -8)         @noisy det2369 det2371 det2323 det2324
mzz (29, -7) (29, -5)         @noisy det2485 det2370 det2480 det2373
mzz (11, 13) (11, 11)         @noisy det4133 det1017 det1024 det4131
mzz (17, -5) (17, -7)         @noisy det4635 det4637 det2041 det2042
mzz (11, -5) (11, -7)         @noisy det1420 det4542 det4543 det1419
mxx (19, 26) (17, 26)         @noisy det4162 det4168 det4170 det4167
mxx (11, -26) (9, -26)        @noisy det5537 det5544 det5543 det5533 det5538
mzz (3, 1) (3, -1)            @noisy det3084 det3092 det3090 det3094
mxx (17, 28) (19, 28)         @noisy det4170 det5458 det5467 det4167
mzz (-3, 5) (-5, 5)           @noisy det651 det655
mxx (3, 2) (1, 2)             @noisy det3084 det3092 det3088 det3093
mzz (35, -1) (35, 1)          @noisy det4112 det4115 det2994 det2998
mxx (7, -8) (5, -8)           @noisy det4074 det4019 det4067 det4015
mzz (15, -13) (15, -11)       @noisy det5027 det5030 det3883 det3885
mxx (35, 2) (33, 2)           @noisy det4112 det4115 det1588 det1584
mxx (11, -2) (9, -2)          @noisy det2155 det1421 det2158 det1418
mxx (11, -20) (9, -20)        @noisy det3623 det5124 det5122 det3622
mzz (1, 11) (-1, 11)          @noisy det3947 det3953
mxx (27, 20) (25, 20)         @noisy det5075 det5068 det5073 det5064 det5069
mzz (9, 17) (9, 19)           @noisy det2813 det2815 det2760 det2766
mxx (7, 16) (5, 16)           @noisy det2764 det2763 det6015
mzz (25, -5) (25, -7)         @noisy det2369 det2371 det1187 det1193
mxx (27, 10) (25, 10)         @noisy det1373 det40 det1370 det42
mxx (-3, 2) (-1, 2)           @noisy det3328 det3332 det648 det656
mzz (9, -11) (9, -13)         @noisy det2582 det2578 det2589 det2585
mzz (15, 17) (15, 19)         @noisy det1468 det210 det1464 det209
mzz (23, -7) (23, -5)         @noisy det4282 det4280 det1187 det1193
mxx (33, -10) (33, -8)        @noisy det4757 det4754
mxx (17, 16) (19, 16)         @noisy det288 det283 det287 det286
mxx (13, 20) (15, 20)         @noisy det207 det1468 det211 det1464
mxx (15, -10) (13, -10)       @noisy det5027 det5030 det2088 det2091
mzz (21, 25) (21, 23)         @noisy det5261 det4166 det5253 det4169
mxx (11, 4) (9, 4)            @noisy det434 det439 det360 det364
mxx (21, -20) (23, -20)       @noisy det2521 det2524 det2519 det2523
mzz (13, -7) (13, -5)         @noisy det2085 det1419 det2089 det1420
mxx (-3, -8) (-1, -8)         @noisy det4451 det4458 det4452 det4456 det4453
mxx (31, 2) (29, 2)           @noisy det1585 det1589 det2887 det2890
mxx (27, 8) (25, 8)           @noisy det3306 det40 det3303 det42
mzz (17, -11) (17, -13)       @noisy det3884 det3879 det3883 det3885
mzz (-3, -7) (-3, -5)         @noisy det4451 det4454 det4459 det4455 det4456
mxx (7, 22) (7, 20)           @noisy det4679 det4683
mzz (7, -7) (7, -5)           @noisy det4074 det4018 det4017 det4067
mxx (21, 8) (23, 8)           @noisy det2127 det504 det502 det2123
mzz (11, 23) (11, 25)         @noisy det1513 det1515 det5663
mxx (37, -2) (37, -4)         @noisy det2996 det3002
mxx (7, -2) (5, -2)           @noisy det4071 det4824 det4826 det4075
mzz (23, 23) (23, 25)         @noisy det5261 det5262 det5253 det5257 det5258
mxx (15, -28) (13, -28)       @noisy det2923 det5385 det5391 det2927
mxx (13, -8) (15, -8)         @noisy det2085 det2088 det2089 det2091
mxx (19, -14) (17, -14)       @noisy det3884 det3879 det947 det950
mzz (29, 5) (29, 7)           @noisy det3211 det36 det3209 det43
mzz (15, -29) (15, -31)       @noisy det4608 det5385 det5391 det4606
mzz (33, 1) (33, -1)          @noisy det4112 det1586 det4115 det1581
mzz (5, 17) (3, 17)           @noisy det3253 det3254
mzz (15, 5) (15, 7)           @noisy det1116 det1873 det1875 det1119
mzz (11, 19) (11, 17)         @noisy det2815 det1466 det1469 det2813
mzz (27, -13) (27, -11)       @noisy det1802 det3587 det1797 det3586
mxx (17, 22) (19, 22)         @noisy det4162 det4168 det213 det205
mzz (3, 7) (3, 5)             @noisy det4563 det1729 det1731 det4561
mxx (33, -4) (35, -4)         @noisy det2427 det2423 det5736
mzz (7, -1) (7, 1)            @noisy det362 det4824 det4826 det359
mxx (11, 14) (9, 14)          @noisy det4131 det4133 det2762 det2765
mxx (29, 10) (31, 10)         @noisy det127 det41 det120 det38
mxx (3, -4) (1, -4)           @noisy det5142 det3089 det3096 det5141
mxx (13, 14) (15, 14)         @noisy det1022 det1019 det1023 det1013
mzz (25, 17) (25, 19)         @noisy det5073 det2246 det5064 det2251
mxx (15, -16) (13, -16)       @noisy det3668 det3671 det3672 det3669
mzz (31, 1) (31, -1)          @noisy det1586 det2890 det2887 det1581
mxx (19, -2) (17, -2)         @noisy det3773 det2038 det3772 det2043
mzz (19, 25) (19, 23)         @noisy det4162 det4168 det4166 det4169
mzz (19, -1) (19, 1)          @noisy det3773 det3772 det1269 det1266
mzz (5, -1) (5, 1)            @noisy det4824 det3090 det4826 det3094
mzz (23, 5) (23, 7)           @noisy det2127 det503 det505 det2123
mxx (23, -10) (21, -10)       @noisy det2325 det3568 det3567 det2321
mxx (21, 20) (23, 20)         @noisy det2249 det2247 det2244 det2250
mzz (21, -7) (21, -5)         @noisy det4254 det4280 det4282 det4253
mzz (27, 5) (27, 7)           @noisy det3306 det36 det43 det3303
mzz (23, -11) (23, -13)       @noisy det1977 det3567 det3568 det1971
mxx (11, 26) (11, 28)         @noisy det3430 det3436
mxx (13, -2) (15, -2)         @noisy det791 det798 det796 det800
mxx (21, 14) (23, 14)         @noisy det570 det569 det573 det566
mxx (5, -20) (7, -20)         @noisy det5617 det5612 det5609 det5618 det5613
mxx (15, 4) (13, 4)           @noisy det741 det1875 det742 det1873
mxx (11, -4) (9, -4)          @noisy det1421 det4542 det4543 det1418
mxx (15, 22) (13, 22)         @noisy det207 det4299 det211 det4301
mzz (27, 19) (27, 17)         @noisy det5072 det5070 det5073 det5071 det5064
mzz (13, -13) (13, -11)       @noisy det5027 det2584 det5030 det2580
mxx (31, -4) (29, -4)         @noisy det2485 det2425 det2428 det2480
mzz (3, -5) (3, -7)           @noisy det5142 det4072 det4076 det5141
mzz (17, 29) (17, 31)         @noisy det4328 det5458 det4329 det5467
mxx (35, -2) (33, -2)         @noisy det4112 det4115 det2423 det2427
mxx (19, -4) (17, -4)         @noisy det4637 det2038 det2043 det4635
mxx (13, -26) (15, -26)       @noisy det2923 det2921 det2924 det2927
mxx (27, -2) (25, -2)         @noisy det3173 det1191 det3171 det1189
mxx (3, 10) (1, 10)           @noisy det2680 det2682 det5967
mzz (19, -7) (19, -5)         @noisy det4254 det4637 det4635 det4253
mxx (21, 2) (23, 2)           @noisy det1262 det1268 det1267 det1271
mzz (11, -19) (11, -17)       @noisy det3621 det3624 det5122 det5124
mzz (21, -29) (19, -29)       @noisy det5184 det5189
mxx (3, -14) (1, -14)         @noisy det4884 det4874 det4880 det4885 det4881
mzz (9, 1) (9, -1)            @noisy det2155 det362 det2158 det359
mxx (29, -8) (31, -8)         @noisy det2485 det2483 det2486 det2480
mxx (7, -10) (5, -10)         @noisy det4019 det5347 det5349 det4015
mzz (17, -29) (17, -31)       @noisy det4608 det5750 det4606
mxx (19, -8) (17, -8)         @noisy det3882 det3887 det4637 det4635
mxx (13, -14) (15, -14)       @noisy det5027 det5030 det3672 det3669
mzz (15, 1) (15, -1)          @noisy det798 det795 det799 det791
mzz (15, 11) (15, 13)         @noisy det1022 det1018 det1025 det1013
mzz (1, -5) (1, -7)           @noisy det5142 det5141 det3502 det3503
mxx (19, -10) (17, -10)       @noisy det3882 det3887 det3884 det3879
mxx (11, 8) (9, 8)            @noisy det434 det439 det437 det440
mzz (7, 17) (7, 19)           @noisy det5784 det2760 det2766
mzz (21, 5) (21, 7)           @noisy det2123 det2127 det2126 det2129
mxx (11, -14) (9, -14)        @noisy det2581 det2578 det2585 det2587
mzz (17, -17) (17, -19)       @noisy det873 det949 det944 det868
mzz (19, -25) (19, -23)       @noisy det1903 det1908 det1910 det1912
mzz (5, -13) (5, -11)         @noisy det4889 det5347 det4882 det5349
mzz (17, 17) (17, 19)         @noisy det209 det210 det283 det287
mzz (37, -5) (35, -5)         @noisy det3000 det2997
mzz (33, -11) (31, -11)       @noisy det4759 det4755
mzz (29, -1) (29, 1)          @noisy det2890 det2849 det2887 det2850
mzz (9, 23) (7, 23)           @noisy det4678 det4681
mxx (9, 22) (11, 22)          @noisy det1512 det1514 det5832
mxx (29, 4) (31, 4)           @noisy det3211 det1585 det1589 det3209
mzz (21, 19) (21, 17)         @noisy det2244 det2249 det285 det290
mxx (23, -16) (21, -16)       @noisy det1976 det2519 det2523 det1974
mzz (33, 7) (33, 5)           @noisy det1587 det1665 det1672 det1582
mzz (19, 7) (19, 5)           @noisy det2126 det2213 det2211 det2129
mxx (-3, 4) (-1, 4)           @noisy det5880 det648 det656
mxx (19, 8) (17, 8)           @noisy det2213 det2185 det2184 det2211
mxx (23, 22) (21, 22)         @noisy det5261 det2247 det5253 det2250
mxx (11, -22) (9, -22)        @noisy det3623 det5543 det5533 det3622
mxx (17, -22) (19, -22)       @noisy det1903 det1910 det870 det872
mzz (7, 5) (7, 7)             @noisy det361 det1726 det1730 det358
mzz (35, 5) (35, 7)           @noisy det1665 det1667 det1673 det1672 det1668
mxx (3, -2) (1, -2)           @noisy det3084 det3092 det3096 det3089
mzz (21, -25) (21, -23)       @noisy det1908 det1912 det5842
mzz (-1, 1) (-1, -1)          @noisy det3097 det3328 det3332 det3091
mzz (19, 31) (19, 29)         @noisy det5462 det5458 det5469 det5463 det5467
mzz (9, -23) (9, -25)         @noisy det5542 det5539 det5543 det5540 det5533
mzz (37, -1) (37, 1)          @noisy det6057 det2994 det2998
mzz (15, -17) (15, -19)       @noisy det3668 det873 det3671 det868
mzz (13, -1) (13, 1)          @noisy det798 det738 det791 det743
mzz (25, 1) (25, -1)          @noisy det3173 det1188 det3171 det1194
mzz (29, 11) (29, 13)         @noisy det127 det37 det44 det120
mxx (-1, -4) (-3, -4)         @noisy det4451 det3331 det4456 det3333
mzz (5, -19) (5, -17)         @noisy det5617 det5619 det5609 det5614 det5615
mzz (17, 11) (17, 13)         @noisy det1018 det3716 det1025 det3718
mzz (1, -11) (1, -13)         @noisy det4878 det4884 det4874 det4888 det4879
mzz (13, 19) (13, 17)         @noisy det1468 det1466 det1464 det1469
mzz (27, -7) (27, -5)         @noisy det2370 det2371 det2373 det2369
mxx (7, 8) (5, 8)             @noisy det1327 det1726 det1730 det1324
mxx (15, -4) (13, -4)         @noisy det2085 det2089 det796 det800
mxx (7, 10) (5, 10)           @noisy det4355 det1327 det4357 det1324
mzz (23, 1) (23, -1)          @noisy det1262 det1268 det1188 det1194
mzz (3, 13) (3, 11)           @noisy det2683 det2681 det5947
mxx (19, -20) (17, -20)       @noisy det949 det944 det870 det872
mzz (15, -7) (15, -5)         @noisy det2085 det2089 det2041 det2042
mxx (5, -14) (7, -14)         @noisy det4392 det5347 det4393 det5349
mxx (19, 20) (17, 20)         @noisy det213 det283 det287 det205
mzz (-3, -1) (-3, 1)          @noisy det649 det3328 det657 det3332
mzz (21, -13) (21, -11)       @noisy det3539 det3567 det3540 det3568
mxx (17, -16) (19, -16)       @noisy det949 det947 det944 det950

--------         27
myy (21, 4) (21, 5)           @noisy det2128 det2123
myy (3, 1) (3, 2)             @noisy det3084 det3095
myy (19, 22) (19, 23)         @noisy det4162 det4171
myy (35, 8) (35, 7)           @noisy det1665 det1671
myy (9, -11) (9, -10)         @noisy det2578 det2586
myy (17, 25) (17, 26)         @noisy det4162 det4171
myy (9, -1) (9, -2)           @noisy det2155 det2157
myy (-1, 1) (-1, 2)           @noisy det3328 det3334
myy (5, -11) (5, -10)         @noisy det5347 det5348
myy (25, 19) (25, 20)         @noisy det5064 det5074
myy (5, -20) (5, -19)         @noisy det5616 det5609
myy (11, 10) (11, 11)         @noisy det4134 det4131
myy (27, 2) (27, 1)           @noisy det3174 det3171
myy (-3, -5) (-3, -4)         @noisy det4451 det4457
myy (3, 4) (3, 5)             @noisy det4562 det4561
myy (11, -1) (11, -2)         @noisy det2155 det2157
myy (27, -5) (27, -4)         @noisy det2372 det2369
myy (17, 11) (17, 10)         @noisy det3716 det3719
myy (21, -17) (21, -16)       @noisy det2519 det2522
myy (27, 19) (27, 20)         @noisy det5064 det5074
myy (35, 2) (35, 1)           @noisy det4112 det4114
myy (19, -20) (19, -19)       @noisy det948 det944
myy (7, -11) (7, -10)         @noisy det5347 det5348
myy (35, -1) (35, -2)         @noisy det4112 det4114
myy (21, 2) (21, 1)           @noisy det1262 det1270
myy (11, -16) (11, -17)       @noisy det5122 det5123
myy (5, 1) (5, 2)             @noisy det4824 det4825
myy (15, -20) (15, -19)       @noisy det3668 det3670
myy (17, 5) (17, 4)           @noisy det2214 det2211
myy (21, 19) (21, 20)         @noisy det2248 det2244
myy (11, 4) (11, 5)           @noisy det434 det438
myy (19, -17) (19, -16)       @noisy det948 det944
myy (31, 7) (31, 8)           @noisy det3209 det3210
myy (17, 1) (17, 2)           @noisy det3774 det3772
myy (21, -20) (21, -19)       @noisy det2519 det2522
myy (17, -14) (17, -13)       @noisy det3886 det3879
myy (7, -8) (7, -7)           @noisy det4067 det4073
myy (21, -11) (21, -10)       @noisy det3567 det3569
myy (19, 2) (19, 1)           @noisy det3774 det3772
myy (19, 4) (19, 5)           @noisy det2214 det2211
myy (15, 10) (15, 11)         @noisy det1013 det1021
myy (9, 13) (9, 14)           @noisy det4134 det4131
myy (5, -8) (5, -7)           @noisy det4067 det4073
myy (15, 16) (15, 17)         @noisy det1467 det1464
myy (21, -5) (21, -4)         @noisy det4280 det4283
myy (15, 25) (15, 26)         @noisy det4299 det4302
myy (13, 14) (13, 13)         @noisy det1013 det1021
myy (9, -14) (9, -13)         @noisy det2578 det2586
myy (19, 19) (19, 20)         @noisy det283 det289
myy (15, -29) (15, -28)       @noisy det5385 det5393
myy (11, 7) (11, 8)           @noisy det434 det438
myy (7, 13) (7, 14)           @noisy det4355 det4358
myy (33, 7) (33, 8)           @noisy det1665 det1671
myy (15, 22) (15, 23)         @noisy det4299 det4302
myy (19, -4) (19, -5)         @noisy det4636 det4635
myy (31, -1) (31, -2)         @noisy det2889 det2887
myy (15, -1) (15, -2)         @noisy det797 det791
myy (9, 10) (9, 11)           @noisy det4134 det4131
myy (21, 8) (21, 7)           @noisy det2128 det2123
myy (21, -8) (21, -7)         @noisy det4280 det4283
myy (13, 25) (13, 26)         @noisy det4299 det4302
myy (11, -22) (11, -23)       @noisy det5533 det5541
myy (7, -17) (7, -16)         @noisy det5616 det5609
myy (11, 19) (11, 20)         @noisy det2814 det2813
myy (5, -1) (5, -2)           @noisy det4824 det4825
myy (9, 5) (9, 4)             @noisy det434 det438
myy (9, -26) (9, -25)         @noisy det5533 det5541
myy (17, 7) (17, 8)           @noisy det2214 det2211
myy (23, 16) (23, 17)         @noisy det2248 det2244
myy (-3, 2) (-3, 1)           @noisy det3328 det3334
myy (27, 16) (27, 17)         @noisy det5064 det5074
myy (31, -5) (31, -4)         @noisy det2484 det2480
myy (5, -5) (5, -4)           @noisy det4067 det4073
myy (15, 1) (15, 2)           @noisy det797 det791
myy (3, -10) (3, -11)         @noisy det4874 det4887
myy (7, -13) (7, -14)         @noisy det5347 det5348
myy (9, 16) (9, 17)           @noisy det2814 det2813
myy (15, -23) (15, -22)       @noisy det2921 det2925
myy (25, -14) (25, -13)       @noisy det3588 det3586
myy (15, -13) (15, -14)       @noisy det5027 det5029
myy (29, -8) (29, -7)         @noisy det2484 det2480
myy (13, 10) (13, 11)         @noisy det1013 det1021
myy (17, -20) (17, -19)       @noisy det948 det944
myy (13, -14) (13, -13)       @noisy det5027 det5029
myy (3, -8) (3, -7)           @noisy det5143 det5141
myy (15, 7) (15, 8)           @noisy det1874 det1873
myy (11, -20) (11, -19)       @noisy det5122 det5123
myy (25, -11) (25, -10)       @noisy det3588 det3586
myy (19, 31) (19, 32)         @noisy det5458 det5466
myy (29, 10) (29, 11)         @noisy det120 det126
myy (27, -11) (27, -10)       @noisy det3588 det3586
myy (9, 7) (9, 8)             @noisy det434 det438
myy (23, 10) (23, 11)         @noisy det572 det566
myy (5, 7) (5, 8)             @noisy det1726 det1732
myy (25, -5) (25, -4)         @noisy det2372 det2369
myy (21, -1) (21, -2)         @noisy det1262 det1270
myy (15, 19) (15, 20)         @noisy det1467 det1464
myy (21, 16) (21, 17)         @noisy det2248 det2244
myy (13, -11) (13, -10)       @noisy det5027 det5029
myy (1, -5) (1, -4)           @noisy det5143 det5141
myy (13, -26) (13, -25)       @noisy det2921 det2925
myy (35, 4) (35, 5)           @noisy det1665 det1671
myy (7, 7) (7, 8)             @noisy det1726 det1732
myy (15, -5) (15, -4)         @noisy det2085 det2090
myy (19, 16) (19, 17)         @noisy det283 det289
myy (11, 1) (11, 2)           @noisy det2155 det2157
myy (13, 16) (13, 17)         @noisy det1467 det1464
myy (27, 8) (27, 7)           @noisy det3305 det3303
myy (29, -1) (29, -2)         @noisy det2889 det2887
myy (33, 4) (33, 5)           @noisy det1665 det1671
myy (1, 1) (1, 2)             @noisy det3084 det3095
myy (23, 4) (23, 5)           @noisy det2128 det2123
myy (23, 25) (23, 26)         @noisy det5263 det5253
myy (19, 10) (19, 11)         @noisy det3716 det3719
myy (25, 7) (25, 8)           @noisy det3305 det3303
myy (11, -5) (11, -4)         @noisy det4542 det4544
myy (7, 10) (7, 11)           @noisy det4355 det4358
myy (17, -1) (17, -2)         @noisy det3774 det3772
myy (7, -19) (7, -20)         @noisy det5616 det5609
myy (19, -8) (19, -7)         @noisy det4636 det4635
myy (23, -14) (23, -13)       @noisy det3567 det3569
myy (5, 10) (5, 11)           @noisy det4355 det4358
myy (31, 5) (31, 4)           @noisy det3209 det3210
myy (13, 8) (13, 7)           @noisy det1874 det1873
myy (-1, -1) (-1, -2)         @noisy det3328 det3334
myy (21, 14) (21, 13)         @noisy det572 det566
myy (17, 31) (17, 32)         @noisy det5458 det5466
myy (23, 22) (23, 23)         @noisy det5263 det5253
myy (33, 1) (33, 2)           @noisy det4112 det4114
myy (19, 13) (19, 14)         @noisy det3716 det3719
myy (17, -5) (17, -4)         @noisy det4636 det4635
myy (31, 13) (31, 14)         @noisy det120 det126
myy (13, -29) (13, -28)       @noisy det5385 det5393
myy (19, -23) (19, -22)       @noisy det1903 det1909
myy (-1, -5) (-1, -4)         @noisy det4451 det4457
myy (1, 4) (1, 5)             @noisy det4562 det4561
myy (27, -14) (27, -13)       @noisy det3588 det3586
myy (11, 13) (11, 14)         @noisy det4134 det4131
myy (9, -17) (9, -16)         @noisy det5122 det5123
myy (7, -1) (7, -2)           @noisy det4824 det4825
myy (11, -14) (11, -13)       @noisy det2578 det2586
myy (29, 7) (29, 8)           @noisy det3209 det3210
myy (3, -14) (3, -13)         @noisy det4874 det4887
myy (3, 7) (3, 8)             @noisy det4562 det4561
myy (17, -26) (17, -25)       @noisy det1903 det1909
myy (11, 16) (11, 17)         @noisy det2814 det2813
myy (13, -31) (13, -32)       @noisy det5385 det5393
myy (27, 4) (27, 5)           @noisy det3305 det3303
myy (9, 19) (9, 20)           @noisy det2814 det2813
myy (25, 5) (25, 4)           @noisy det3305 det3303
myy (15, 4) (15, 5)           @noisy det1874 det1873
myy (17, 22) (17, 23)         @noisy det4162 det4171
myy (25, -1) (25, -2)         @noisy det3174 det3171
myy (19, 28) (19, 29)         @noisy det5458 det5466
myy (9, -5) (9, -4)           @noisy det4542 det4544
myy (19, 7) (19, 8)           @noisy det2214 det2211
myy (27, 13) (27, 14)         @noisy det1374 det1370
myy (29, 14) (29, 13)         @noisy det120 det126
myy (19, -26) (19, -25)       @noisy det1903 det1909
myy (11, -8) (11, -7)         @noisy det4542 det4544
myy (19, -10) (19, -11)       @noisy det3886 det3879
myy (13, -1) (13, -2)         @noisy det797 det791
myy (15, -32) (15, -31)       @noisy det5385 det5393
myy (29, 4) (29, 5)           @noisy det3209 det3210
myy (1, -14) (1, -13)         @noisy det4874 det4887
myy (15, -7) (15, -8)         @noisy det2085 det2090
myy (23, -7) (23, -8)         @noisy det4280 det4283
myy (25, 16) (25, 17)         @noisy det5064 det5074
myy (17, -8) (17, -7)         @noisy det4636 det4635
myy (21, 10) (21, 11)         @noisy det572 det566
myy (23, -1) (23, -2)         @noisy det1262 det1270
myy (23, 19) (23, 20)         @noisy det2248 det2244
myy (17, 13) (17, 14)         @noisy det3716 det3719
myy (25, 13) (25, 14)         @noisy det1374 det1370
myy (15, 13) (15, 14)         @noisy det1013 det1021
myy (1, 7) (1, 8)             @noisy det4562 det4561
myy (7, -5) (7, -4)           @noisy det4067 det4073
myy (17, 16) (17, 17)         @noisy det283 det289
myy (9, 1) (9, 2)             @noisy det2155 det2157
myy (33, -1) (33, -2)         @noisy det4112 det4114
myy (11, -26) (11, -25)       @noisy det5533 det5541
myy (17, -23) (17, -22)       @noisy det1903 det1909
myy (13, 22) (13, 23)         @noisy det4299 det4302
myy (31, 1) (31, 2)           @noisy det2889 det2887
myy (23, -17) (23, -16)       @noisy det2519 det2522
myy (19, 25) (19, 26)         @noisy det4162 det4171
myy (17, -17) (17, -16)       @noisy det948 det944
myy (5, 14) (5, 13)           @noisy det4355 det4358
myy (13, 4) (13, 5)           @noisy det1874 det1873
myy (1, -11) (1, -10)         @noisy det4874 det4887
myy (7, 1) (7, 2)             @noisy det4824 det4825
myy (7, 4) (7, 5)             @noisy det1726 det1732
myy (25, 1) (25, 2)           @noisy det3174 det3171
myy (-3, -8) (-3, -7)         @noisy det4451 det4457
myy (17, -11) (17, -10)       @noisy det3886 det3879
myy (31, -8) (31, -7)         @noisy det2484 det2480
myy (13, -5) (13, -4)         @noisy det2085 det2090
myy (11, -10) (11, -11)       @noisy det2578 det2586
myy (-3, -1) (-3, -2)         @noisy det3328 det3334
myy (19, -1) (19, -2)         @noisy det3774 det3772
myy (3, -1) (3, -2)           @noisy det3084 det3095
myy (17, 19) (17, 20)         @noisy det283 det289
myy (17, 28) (17, 29)         @noisy det5458 det5466
myy (3, -5) (3, -4)           @noisy det5143 det5141
myy (9, -7) (9, -8)           @noisy det4542 det4544
myy (5, -17) (5, -16)         @noisy det5616 det5609
myy (5, 4) (5, 5)             @noisy det1726 det1732
myy (27, -8) (27, -7)         @noisy det2372 det2369
myy (21, 25) (21, 26)         @noisy det5263 det5253
myy (13, -23) (13, -22)       @noisy det2921 det2925
myy (9, -20) (9, -19)         @noisy det5122 det5123
myy (27, -1) (27, -2)         @noisy det3174 det3171
myy (15, -11) (15, -10)       @noisy det5027 det5029
myy (23, -11) (23, -10)       @noisy det3567 det3569
myy (1, -1) (1, -2)           @noisy det3084 det3095
myy (13, -17) (13, -16)       @noisy det3668 det3670
myy (21, -14) (21, -13)       @noisy det3567 det3569
myy (27, 10) (27, 11)         @noisy det1374 det1370
myy (25, 11) (25, 10)         @noisy det1374 det1370
myy (29, -5) (29, -4)         @noisy det2484 det2480
myy (23, 1) (23, 2)           @noisy det1262 det1270
myy (15, -26) (15, -25)       @noisy det2921 det2925
myy (23, -5) (23, -4)         @noisy det4280 det4283
myy (-1, -8) (-1, -7)         @noisy det4451 det4457
myy (23, 7) (23, 8)           @noisy det2128 det2123
myy (15, -17) (15, -16)       @noisy det3668 det3670
myy (13, 2) (13, 1)           @noisy det797 det791
myy (21, 22) (21, 23)         @noisy det5263 det5253
myy (25, -8) (25, -7)         @noisy det2372 det2369
myy (13, -20) (13, -19)       @noisy det3668 det3670
myy (31, 11) (31, 10)         @noisy det120 det126
myy (23, 13) (23, 14)         @noisy det572 det566
myy (13, 19) (13, 20)         @noisy det1467 det1464
myy (23, -20) (23, -19)       @noisy det2519 det2522
myy (19, -14) (19, -13)       @noisy det3886 det3879
myy (29, 1) (29, 2)           @noisy det2889 det2887
myy (9, -23) (9, -22)         @noisy det5533 det5541
myy (5, -14) (5, -13)         @noisy det5347 det5348
myy (1, -8) (1, -7)           @noisy det5143 det5141
myy (13, -8) (13, -7)         @noisy det2085 det2090

--------         28
mxx (7, 2) (5, 2)             @noisy det363 det366 det4825 det4826
mzz (9, -7) (9, -5)           @noisy det4018 det4544 det4543 det4023
mxx (7, -16) (5, -16)         @noisy det5616 det5617 det4393 det4398
mzz (9, 11) (9, 13)           @noisy det4134 det4133 det1326 det1331
mxx (35, 8) (33, 8)           @noisy det1677 det1674 det1671 det1672 det1678
mzz (15, 23) (15, 25)         @noisy det217 det212 det4302 det4301
mzz (31, 5) (31, 7)           @noisy det3211 det1587 det3210 det1594
mzz (17, -23) (17, -25)       @noisy det871 det878 det1909 det1910
mxx (13, 26) (15, 26)         @noisy det3439 det3432 det4302 det4301
mzz (13, -31) (13, -29)       @noisy det5395 det5393 det5391 det5396 det5392
mxx (17, -28) (19, -28)       @noisy det1911 det1913 det5822
mzz (1, 7) (1, 5)             @noisy det4562 det4563 det3371 det3373
mzz (19, -13) (19, -11)       @noisy det3886 det3884 det3540 det3542
mzz (9, -17) (9, -19)         @noisy det4397 det4394 det5123 det5124
mzz (25, 11) (25, 13)         @noisy det1374 det1373 det506 det510
mzz (7, -13) (7, -11)         @noisy det2589 det2591 det5348 det5349
mxx (3, -10) (1, -10)         @noisy det4886 det4887 det4884 det4890
mzz (17, 5) (17, 7)           @noisy det2214 det2213 det1119 det1124
mxx (7, 4) (5, 4)             @noisy det363 det366 det1732 det1730
mzz (25, -17) (25, -19)       @noisy det1975 det1981 det6025
mzz (31, 11) (31, 13)         @noisy det127 det130 det131 det129 det126
mxx (3, 8) (1, 8)             @noisy det4562 det4563 det2687 det2682
mxx (29, 14) (31, 14)         @noisy det127 det132 det133 det128 det126
mxx (19, -26) (17, -26)       @noisy det1911 det1913 det1909 det1910
mxx (15, -32) (13, -32)       @noisy det5393 det5391 det5397 det5394 det5398
mxx (31, -10) (29, -10)       @noisy det2486 det5957 det2487
mzz (17, 23) (17, 25)         @noisy det217 det212 det4171 det4168
mzz (5, 11) (5, 13)           @noisy det2683 det4358 det4357 det2686
mzz (11, -25) (11, -23)       @noisy det2926 det2929 det5541 det5543
mxx (-3, -2) (-1, -2)         @noisy det3333 det3335 det3334 det3332
mxx (15, -22) (13, -22)       @noisy det874 det879 det2925 det2924
mzz (27, -1) (27, 1)          @noisy det3174 det3173 det2855 det2850
mxx (13, 8) (15, 8)           @noisy det1874 det1875 det1026 det1029
mxx (27, 2) (25, 2)           @noisy det3174 det3173 det2851 det2853
mxx (23, -22) (21, -22)       @noisy det2525 det2524 det5996
mxx (19, 10) (17, 10)         @noisy det2185 det3718 det3719 det2187
mxx (3, 4) (1, 4)             @noisy det4562 det4563 det3093 det3101
mzz (13, -19) (13, -17)       @noisy det3628 det3670 det3671 det3624
mzz (15, -23) (15, -25)       @noisy det871 det878 det2925 det2924
mzz (21, -19) (21, -17)       @noisy det951 det2523 det2522 det953
mxx (3, 14) (3, 16)           @noisy det3256 det3261
mzz (7, -19) (7, -17)         @noisy det5616 det5617 det4397 det4394
mzz (1, 1) (1, -1)            @noisy det3097 det3095 det3092 det3100
mxx (15, 16) (13, 16)         @noisy det1467 det1468 det1023 det1027
mxx (13, 2) (15, 2)           @noisy det797 det798 det742 det747
mzz (21, -1) (21, 1)          @noisy det1269 det1273 det1270 det1268
mzz (25, -23) (23, -23)       @noisy det3822 det3819
mzz (25, 5) (25, 7)           @noisy det3305 det3306 det505 det509
mzz (7, 11) (7, 13)           @noisy det1326 det4358 det4357 det1331
mzz (-5, 1) (-5, -1)          @noisy det657 det658 det5981
mzz (29, -13) (29, -11)       @noisy det1802 det1807 det5794
mxx (15, 28) (13, 28)         @noisy det3439 det3432 det5765
mxx (11, -10) (9, -10)        @noisy det2592 det2586 det2585 det2588
mxx (11, 20) (9, 20)          @noisy det2814 det2815 det1514 det1518
mxx (27, 4) (25, 4)           @noisy det3305 det3306 det2851 det2853
mzz (23, 11) (23, 13)         @noisy det506 det572 det570 det510
mxx (35, 4) (33, 4)           @noisy det1588 det1595 det1671 det1672
mxx (21, -26) (21, -28)       @noisy det5187 det5193
mzz (11, 7) (11, 5)           @noisy det438 det439 det441 det442
mzz (3, -13) (3, -11)         @noisy det4889 det4895 det4887 det4884
mxx (-1, 8) (-1, 10)          @noisy det3951 det3955
mzz (13, 5) (13, 7)           @noisy det1874 det1875 det441 det442
mxx (23, 4) (21, 4)           @noisy det2128 det2127 det1271 det1272
mxx (25, -10) (27, -10)       @noisy det3588 det3587 det2324 det2327
mxx (3, -8) (1, -8)           @noisy det4886 det5143 det5142 det4890
mzz (23, -17) (23, -19)       @noisy det1975 det1981 det2522 det2523
mxx (13, -20) (15, -20)       @noisy det874 det879 det3670 det3671
mzz (23, 17) (23, 19)         @noisy det2248 det2249 det2251 det2252
mzz (13, 25) (13, 23)         @noisy det4302 det1519 det1515 det4301
mzz (33, -5) (33, -7)         @noisy det2426 det5928 det2431
mxx (11, -16) (9, -16)        @noisy det2587 det2590 det5123 det5124
mzz (31, -5) (31, -7)         @noisy det2484 det2485 det2426 det2431
mxx (21, 26) (23, 26)         @noisy det5263 det5261 det5265 det5264 det5266
mxx (27, 14) (25, 14)         @noisy det1374 det1373 det1376 det1375
mzz (29, -17) (27, -17)       @noisy det1803 det1811
mzz (19, -19) (19, -17)       @noisy det948 det951 det949 det953
mzz (5, -7) (5, -5)           @noisy det4074 det4076 det4078 det4073
mzz (13, 11) (13, 13)         @noisy det1022 det1024 det1030 det1021
mxx (9, 10) (11, 10)          @noisy det440 det4134 det4133 det443
mzz (17, 1) (17, -1)          @noisy det3774 det3773 det799 det801
mxx (31, 8) (29, 8)           @noisy det3211 det41 det49 det3210
mxx (23, -4) (21, -4)         @noisy det1192 det4283 det4282 det1199
mzz (11, 1) (11, -1)          @noisy det2157 det2158 det743 det746
mxx (21, -8) (23, -8)         @noisy det2325 det4282 det4283 det2329
mxx (9, 16) (11, 16)          @noisy det2814 det2815 det2765 det2771
mzz (15, 29) (15, 31)         @noisy det5865 det4331 det4329
mzz (21, 11) (21, 13)         @noisy det571 det572 det570 det575
mxx (5, 14) (7, 14)           @noisy det2764 det4358 det4357 det2769
mxx (25, -22) (25, -20)       @noisy det3817 det3824
mxx (25, 16) (27, 16)         @noisy det5073 det1376 det1375 det5074
mxx (11, 2) (9, 2)            @noisy det2157 det2158 det364 det370
mxx (15, 10) (13, 10)         @noisy det1022 det1026 det1029 det1021
mxx (23, 10) (21, 10)         @noisy det572 det570 det511 det504
mxx (25, -16) (27, -16)       @noisy det1801 det5899 det1812
mzz (25, -11) (25, -13)       @noisy det1977 det3588 det3587 det1980
mzz (27, 13) (27, 11)         @noisy det1374 det1373 det44 det48
mxx (29, -14) (29, -16)       @noisy det1805 det1810
mzz (19, 19) (19, 17)         @noisy det289 det290 det292 det287
mxx (19, 2) (17, 2)           @noisy det3774 det3773 det1120 det1123
mxx (19, 32) (17, 32)         @noisy det5470 det5471 det5466 det5467 det5468
mxx (23, 16) (21, 16)         @noisy det2248 det2249 det573 det574
mzz (11, -13) (11, -11)       @noisy det2584 det2593 det2586 det2585
mxx (-5, 2) (-5, 4)           @noisy det653 det660
mxx (29, -2) (31, -2)         @noisy det2889 det2890 det2428 det2432
mzz (-1, 7) (-1, 5)           @noisy det5909 det3371 det3373
mxx (21, -14) (23, -14)       @noisy det1976 det1978 det3569 det3568
mzz (9, 5) (9, 7)             @noisy det361 det438 det368 det439
mxx (7, -4) (5, -4)           @noisy det4074 det4075 det4077 det4073
mzz (5, 5) (5, 7)             @noisy det1731 det1733 det1732 det1730
mzz (-1, -5) (-1, -7)         @noisy det3506 det4457 det4456 det3503
mxx (27, -14) (25, -14)       @noisy det1801 det3588 det3587 det1812
mzz (11, 29) (13, 29)         @noisy det3434 det3440
mzz (19, 13) (19, 11)         @noisy det575 det3718 det3719 det571
mxx (25, -4) (27, -4)         @noisy det2372 det2371 det1191 det1198
mxx (19, 4) (17, 4)           @noisy det2214 det2213 det1120 det1123
mzz (13, -25) (13, -23)       @noisy det2926 det2929 det2925 det2924
mxx (21, -2) (23, -2)         @noisy det1192 det1270 det1268 det1199
mxx (19, 14) (17, 14)         @noisy det288 det291 det3719 det3718
mxx (11, -8) (9, -8)          @noisy det2592 det4544 det4543 det2588
mxx (27, -8) (25, -8)         @noisy det2372 det2371 det2324 det2327
mzz (29, -7) (29, -5)         @noisy det2484 det2485 det2373 det2374
mzz (11, 13) (11, 11)         @noisy det4134 det4133 det1024 det1030
mzz (17, -5) (17, -7)         @noisy det4636 det4637 det2042 det2046
mzz (11, -5) (11, -7)         @noisy det1420 det1422 det4544 det4543
mxx (19, 26) (17, 26)         @noisy det4170 det4171 det4168 det4173
mxx (11, -26) (9, -26)        @noisy det5547 det5541 det5543 det5544 det5548
mzz (3, 1) (3, -1)            @noisy det3095 det3092 det3099 det3094
mxx (17, 28) (19, 28)         @noisy det4170 det5466 det5467 det4173
mzz (-3, 5) (-5, 5)           @noisy det655 det662
mxx (3, 2) (1, 2)             @noisy det3093 det3095 det3092 det3101
mzz (35, -1) (35, 1)          @noisy det2998 det4114 det4115 det3007
mxx (7, -8) (5, -8)           @noisy det4074 det4019 det4022 det4073
mzz (15, -13) (15, -11)       @noisy det5029 det5030 det3885 det3888
mxx (35, 2) (33, 2)           @noisy det1588 det1595 det4114 det4115
mxx (11, -2) (9, -2)          @noisy det1421 det1425 det2157 det2158
mxx (11, -20) (9, -20)        @noisy det3623 det3626 det5123 det5124
mzz (1, 11) (-1, 11)          @noisy det3953 det3957
mxx (27, 20) (25, 20)         @noisy det5075 det5076 det5073 det5074 det5077
mzz (9, 17) (9, 19)           @noisy det2814 det2815 det2766 det2770
mxx (7, 16) (5, 16)           @noisy det2764 det2769 det6015
mzz (25, -5) (25, -7)         @noisy det1193 det2372 det2371 det1200
mxx (27, 10) (25, 10)         @noisy det1374 det1373 det42 det50
mxx (-3, 2) (-1, 2)           @noisy det656 det3334 det3332 det663
mzz (9, -11) (9, -13)         @noisy det2589 det2591 det2586 det2585
mzz (15, 17) (15, 19)         @noisy det1467 det1468 det210 det218
mzz (23, -7) (23, -5)         @noisy det1193 det4283 det4282 det1200
mxx (33, -10) (33, -8)        @noisy det4757 det4763
mxx (17, 16) (19, 16)         @noisy det288 det291 det289 det287
mxx (13, 20) (15, 20)         @noisy det1467 det1468 det211 det216
mxx (15, -10) (13, -10)       @noisy det5029 det5030 det2092 det2091
mzz (21, 25) (21, 23)         @noisy det5263 det5261 det4169 det4172
mxx (11, 4) (9, 4)            @noisy det438 det439 det364 det370
mxx (21, -20) (23, -20)       @noisy det2525 det2524 det2522 det2523
mzz (13, -7) (13, -5)         @noisy det1420 det2090 det2089 det1422
mxx (-3, -8) (-1, -8)         @noisy det4458 det4462 det4457 det4456 det4463
mxx (31, 2) (29, 2)           @noisy det2889 det2890 det1589 det1592
mxx (27, 8) (25, 8)           @noisy det3305 det3306 det42 det50
mzz (17, -11) (17, -13)       @noisy det3886 det3884 det3885 det3888
mzz (-3, -7) (-3, -5)         @noisy det4460 det4459 det4461 det4457 det4456
mxx (7, 22) (7, 20)           @noisy det4683 det4686
mzz (7, -7) (7, -5)           @noisy det4074 det4073 det4018 det4023
mxx (21, 8) (23, 8)           @noisy det2128 det2127 det511 det504
mzz (11, 23) (11, 25)         @noisy det5663 det1519 det1515
mxx (37, -2) (37, -4)         @noisy det3002 det3005
mxx (7, -2) (5, -2)           @noisy det4075 det4825 det4826 det4077
mzz (23, 23) (23, 25)         @noisy det5263 det5261 det5262 det5267 det5268
mxx (15, -28) (13, -28)       @noisy det2927 det5393 det5391 det2928
mxx (13, -8) (15, -8)         @noisy det2090 det2089 det2092 det2091
mxx (19, -14) (17, -14)       @noisy det3886 det3884 det950 det952
mzz (29, 5) (29, 7)           @noisy det3211 det43 det47 det3210
mzz (15, -29) (15, -31)       @noisy det4608 det4610 det5393 det5391
mzz (33, 1) (33, -1)          @noisy det1586 det4114 det4115 det1593
mzz (5, 17) (3, 17)           @noisy det3254 det3260
mzz (15, 5) (15, 7)           @noisy det1874 det1875 det1124 det1119
mzz (11, 19) (11, 17)         @noisy det2814 det2815 det1470 det1469
mzz (27, -13) (27, -11)       @noisy det1802 det3588 det3587 det1807
mxx (17, 22) (19, 22)         @noisy det213 det219 det4171 det4168
mzz (3, 7) (3, 5)             @noisy det4562 det4563 det1731 det1733
mxx (33, -4) (35, -4)         @noisy det2427 det2429 det5736
mzz (7, -1) (7, 1)            @noisy det362 det4825 det4826 det369
mxx (11, 14) (9, 14)          @noisy det4134 det4133 det2765 det2771
mxx (29, 10) (31, 10)         @noisy det127 det41 det49 det126
mxx (3, -4) (1, -4)           @noisy det5143 det5142 det3096 det3098
mxx (13, 14) (15, 14)         @noisy det1022 det1023 det1027 det1021
mzz (25, 17) (25, 19)         @noisy det5073 det2251 det2252 det5074
mxx (15, -16) (13, -16)       @noisy det3672 det3673 det3670 det3671
mzz (31, 1) (31, -1)          @noisy det2889 det1586 det2890 det1593
mxx (19, -2) (17, -2)         @noisy det3774 det3773 det2043 det2047
mzz (19, 25) (19, 23)         @noisy det4168 det4171 det4172 det4169
mzz (19, -1) (19, 1)          @noisy det3774 det3773 det1273 det1269
mzz (5, -1) (5, 1)            @noisy det4825 det4826 det3094 det3099
mzz (23, 5) (23, 7)           @noisy det2128 det2127 det505 det509
mxx (23, -10) (21, -10)       @noisy det2325 det3569 det2329 det3568
mxx (21, 20) (23, 20)         @noisy det2248 det2249 det2250 det2253
mzz (21, -7) (21, -5)         @noisy det4254 det4257 det4283 det4282
mzz (27, 5) (27, 7)           @noisy det3305 det3306 det43 det47
mzz (23, -11) (23, -13)       @noisy det1977 det1980 det3569 det3568
mxx (11, 26) (11, 28)         @noisy det3436 det3441
mxx (13, -2) (15, -2)         @noisy det797 det798 det800 det802
mxx (21, 14) (23, 14)         @noisy det572 det570 det573 det574
mxx (5, -20) (7, -20)         @noisy det5616 det5617 det5620 det5618 det5621
mxx (15, 4) (13, 4)           @noisy det742 det1874 det1875 det747
mxx (11, -4) (9, -4)          @noisy det1421 det1425 det4544 det4543
mxx (15, 22) (13, 22)         @noisy det4302 det211 det216 det4301
mzz (27, 19) (27, 17)         @noisy det5072 det5078 det5073 det5074 det5079
mzz (13, -13) (13, -11)       @noisy det2584 det5029 det2593 det5030
mxx (31, -4) (29, -4)         @noisy det2484 det2485 det2428 det2432
mzz (3, -5) (3, -7)           @noisy det4076 det5143 det5142 det4078
mzz (17, 29) (17, 31)         @noisy det4331 det4329 det5466 det5467
mxx (35, -2) (33, -2)         @noisy det2427 det2429 det4114 det4115
mxx (19, -4) (17, -4)         @noisy det4636 det4637 det2043 det2047
mxx (13, -26) (15, -26)       @noisy det2927 det2925 det2924 det2928
mxx (27, -2) (25, -2)         @noisy det3174 det3173 det1191 det1198
mxx (3, 10) (1, 10)           @noisy det2682 det5967 det2687
mzz (19, -7) (19, -5)         @noisy det4254 det4636 det4637 det4257
mxx (21, 2) (23, 2)           @noisy det1271 det1270 det1268 det1272
mzz (11, -19) (11, -17)       @noisy det3628 det5123 det3624 det5124
mzz (21, -29) (19, -29)       @noisy det5190 det5189
mxx (3, -14) (1, -14)         @noisy det4887 det4884 det4893 det4885 det4894
mzz (9, 1) (9, -1)            @noisy det362 det2157 det2158 det369
mxx (29, -8) (31, -8)         @noisy det2484 det2485 det2486 det2487
mxx (7, -10) (5, -10)         @noisy det4019 det4022 det5348 det5349
mzz (17, -29) (17, -31)       @noisy det4608 det4610 det5750
mxx (19, -8) (17, -8)         @noisy det3887 det4636 det4637 det3889
mxx (13, -14) (15, -14)       @noisy det3672 det3673 det5029 det5030
mzz (15, 1) (15, -1)          @noisy det797 det798 det799 det801
mzz (15, 11) (15, 13)         @noisy det1022 det1025 det1028 det1021
mzz (1, -5) (1, -7)           @noisy det3506 det5143 det5142 det3503
mxx (19, -10) (17, -10)       @noisy det3887 det3886 det3884 det3889
mxx (11, 8) (9, 8)            @noisy det440 det438 det439 det443
mzz (7, 17) (7, 19)           @noisy det5784 det2766 det2770
mzz (21, 5) (21, 7)           @noisy det2128 det2127 det2129 det2130
mxx (11, -14) (9, -14)        @noisy det2590 det2586 det2585 det2587
mzz (17, -17) (17, -19)       @noisy det873 det949 det880 det948
mzz (19, -25) (19, -23)       @noisy det1912 det1909 det1910 det1914
mzz (5, -13) (5, -11)         @noisy det4889 det4895 det5348 det5349
mzz (17, 17) (17, 19)         @noisy det289 det218 det210 det287
mzz (37, -5) (35, -5)         @noisy det3000 det3006
mzz (33, -11) (31, -11)       @noisy det4759 det4762
mzz (29, -1) (29, 1)          @noisy det2889 det2890 det2855 det2850
mzz (9, 23) (7, 23)           @noisy det4681 det4687
mxx (9, 22) (11, 22)          @noisy det1514 det1518 det5832
mxx (29, 4) (31, 4)           @noisy det3211 det1589 det1592 det3210
mzz (21, 19) (21, 17)         @noisy det2248 det2249 det290 det292
mxx (23, -16) (21, -16)       @noisy det1976 det1978 det2522 det2523
mzz (33, 7) (33, 5)           @noisy det1587 det1671 det1672 det1594
mzz (19, 7) (19, 5)           @noisy det2214 det2213 det2129 det2130
mxx (-3, 4) (-1, 4)           @noisy det656 det5880 det663
mxx (19, 8) (17, 8)           @noisy det2214 det2213 det2185 det2187
mxx (23, 22) (21, 22)         @noisy det5263 det5261 det2250 det2253
mxx (11, -22) (9, -22)        @noisy det3623 det3626 det5541 det5543
mxx (17, -22) (19, -22)       @noisy det1909 det1910 det872 det876
mzz (7, 5) (7, 7)             @noisy det361 det368 det1732 det1730
mzz (35, 5) (35, 7)           @noisy det1673 det1675 det1671 det1672 det1676
mxx (3, -2) (1, -2)           @noisy det3096 det3095 det3092 det3098
mzz (21, -25) (21, -23)       @noisy det1912 det1914 det5842
mzz (-1, 1) (-1, -1)          @noisy det3097 det3332 det3334 det3100
mzz (19, 31) (19, 29)         @noisy det5472 det5467 det5469 det5466 det5473
mzz (9, -23) (9, -25)         @noisy det5542 det5545 det5541 det5543 det5546
mzz (37, -1) (37, 1)          @noisy det2998 det6057 det3007
mzz (15, -17) (15, -19)       @noisy det873 det3670 det3671 det880
mzz (13, -1) (13, 1)          @noisy det797 det798 det743 det746
mzz (25, 1) (25, -1)          @noisy det1196 det3174 det3173 det1194
mzz (29, 11) (29, 13)         @noisy det127 det44 det48 det126
mxx (-1, -4) (-3, -4)         @noisy det3333 det3335 det4457 det4456
mzz (5, -19) (5, -17)         @noisy det5616 det5617 det5619 det5622 det5623
mzz (17, 11) (17, 13)         @noisy det1025 det1028 det3719 det3718
mzz (1, -11) (1, -13)         @noisy det4891 det4887 det4884 det4888 det4892
mzz (13, 19) (13, 17)         @noisy det1467 det1468 det1470 det1469
mzz (27, -7) (27, -5)         @noisy det2372 det2371 det2373 det2374
mxx (7, 8) (5, 8)             @noisy det1327 det1329 det1732 det1730
mxx (15, -4) (13, -4)         @noisy det2090 det2089 det800 det802
mxx (7, 10) (5, 10)           @noisy det1327 det1329 det4358 det4357
mzz (23, 1) (23, -1)          @noisy det1196 det1270 det1268 det1194
mzz (3, 13) (3, 11)           @noisy det2683 det5947 det2686
mxx (19, -20) (17, -20)       @noisy det948 det949 det872 det876
mzz (15, -7) (15, -5)         @noisy det2042 det2090 det2089 det2046
mxx (5, -14) (7, -14)         @noisy det4393 det4398 det5348 det5349
mxx (19, 20) (17, 20)         @noisy det213 det219 det289 det287
mzz (-3, -1) (-3, 1)          @noisy det657 det658 det3334 det3332
mzz (21, -13) (21, -11)       @noisy det3540 det3569 det3568 det3542
mxx (17, -16) (19, -16)       @noisy det948 det949 det950 det952

--------         29
mzz (15, 22) (15, 20)         @noisy det215 det211 det206 det216
mzz (9, 16) (9, 14)           @noisy det2761 det2765 det2768 det2771
mxx (21, 1) (19, 1)           @noisy det1269 det4975 det1273 det4977
mxx (11, 29) (13, 29)         @noisy det3431 det3438 det3433 det3434 det3440
mxx (17, 5) (15, 5)           @noisy det1117 det1122 det1124 det1119
mxx (25, 5) (23, 5)           @noisy det3699 det505 det3702 det509
mxx (21, 19) (19, 19)         @noisy det4209 det4211 det290 det292
mxx (9, -7) (7, -7)           @noisy det4021 det4018 det4016 det4023
mzz (17, 16) (17, 14)         @noisy det4229 det291 det288 det4226
mxx (25, -17) (23, -17)       @noisy det1975 det1973 det1981 det1979
mzz (29, -8) (29, -10)        @noisy det5311 det5314 det2486 det2487
mzz (19, 26) (19, 28)         @noisy det6035 det4170 det4173
mxx (21, -11) (19, -11)       @noisy det3540 det3542 det5330 det5332
mxx (9, 17) (7, 17)           @noisy det2761 det2768 det2766 det2770
mxx (33, -7) (31, -7)         @noisy det2426 det2431 det4760 det4752
mxx (13, -19) (11, -19)       @noisy det3627 det3628 det3619 det3624
mzz (11, -26) (9, -26)        @noisy det5544 det5547
mxx (9, -5) (7, -5)           @noisy det4018 det4524 det4527 det4023
mxx (25, -19) (23, -19)       @noisy det1975 det1981 det3815 det3823
mzz (5, 10) (5, 8)            @noisy det2678 det1327 det2685 det1329
mxx (17, 17) (15, 17)         @noisy det4229 det210 det218 det4226
mxx (-3, 5) (-5, 5)           @noisy det654 det662 det646 det659 det655
mzz (15, 28) (15, 26)         @noisy det4330 det3439 det3432 det4326
mxx (9, 11) (7, 11)           @noisy det1322 det1326 det1328 det1331
mzz (27, -2) (27, -4)         @noisy det3193 det1191 det1198 det3191
mxx (11, 1) (13, 1)           @noisy det740 det745 det743 det746
mxx (23, -7) (25, -7)         @noisy det1193 det2322 det2326 det1200
mzz (23, 4) (23, 2)           @noisy det3699 det3702 det1271 det1272
mzz (1, -4) (1, -2)           @noisy det3504 det3500 det3096 det3098
mxx (17, -5) (15, -5)         @noisy det2040 det2044 det2042 det2046
mzz (17, 2) (17, 4)           @noisy det1117 det1120 det1122 det1123
mxx (11, 23) (13, 23)         @noisy det1516 det1510 det1519 det1515
mzz (19, -20) (19, -22)       @noisy det3757 det3754 det872 det876
mzz (17, -16) (17, -14)       @noisy det950 det5010 det5013 det952
mzz (25, -16) (25, -14)       @noisy det1801 det1973 det1979 det1812
mxx (1, 11) (-1, 11)          @noisy det3957 det3946 det3956 det3952 det3953
mxx (13, -25) (11, -25)       @noisy det5700 det2926 det2929
mxx (37, 1) (35, 1)           @noisy det2998 det6058 det3007
mzz (-3, 2) (-3, 4)           @noisy det656 det646 det659 det663
mzz (27, 20) (25, 20)         @noisy det5076 det5075
mzz (11, -16) (11, -14)       @noisy det2587 det4581 det2590 det4582
mzz (15, 4) (15, 2)           @noisy det1117 det742 det1122 det747
mxx (17, 19) (15, 19)         @noisy det215 det218 det206 det210
mxx (31, 5) (33, 5)           @noisy det1583 det1587 det1591 det1594
mzz (21, 8) (21, 10)          @noisy det3738 det3736 det511 det504
mxx (21, 23) (19, 23)         @noisy det4209 det4211 det4172 det4169
mzz (23, -10) (23, -8)        @noisy det2325 det2326 det2322 det2329
mxx (9, 13) (7, 13)           @noisy det2761 det1326 det2768 det1331
mxx (9, -17) (7, -17)         @noisy det4395 det4391 det4397 det4394
mzz (17, -22) (17, -20)       @noisy det869 det875 det872 det876
mzz (13, -14) (13, -16)       @noisy det3672 det3673 det4581 det4582
mxx (9, 23) (7, 23)           @noisy det4677 det4680 det4685 det4681 det4687
mzz (27, 8) (27, 10)          @noisy det46 det42 det50 det39
mzz (13, 20) (13, 22)         @noisy det1516 det1510 det211 det216
mzz (9, 2) (9, 4)             @noisy det355 det367 det370 det364
mxx (-3, -7) (-3, -5)         @noisy det4459 det4461
mzz (7, 22) (7, 20)           @noisy det4677 det4685 det4682 det4683 det4686
mzz (7, -8) (7, -10)          @noisy det4021 det4019 det4022 det4016
mxx (29, 5) (27, 5)           @noisy det2852 det43 det47 det2846
mxx (15, -13) (17, -13)       @noisy det5010 det3885 det5013 det3888
mxx (33, 7) (31, 7)           @noisy det1587 det6072 det1594
mxx (17, 7) (15, 7)           @noisy det2186 det1124 det2182 det1119
mzz (17, -4) (17, -2)         @noisy det2040 det2044 det2047 det2043
mzz (37, -2) (37, -4)         @noisy det2995 det3004 det3002 det3001 det3005
mzz (15, -16) (15, -14)       @noisy det3672 det5010 det5013 det3673
mxx (29, 11) (27, 11)         @noisy det46 det44 det48 det39
mzz (5, -8) (5, -10)          @noisy det4956 det4022 det4959 det4019
mxx (25, 11) (23, 11)         @noisy det506 det501 det508 det510
mxx (17, 25) (15, 25)         @noisy det4330 det212 det4326 det217
mzz (31, 2) (31, 4)           @noisy det1583 det1591 det1592 det1589
mzz (-1, 2) (-1, 4)           @noisy det3368 det656 det3372 det663
mxx (-3, -1) (-5, -1)         @noisy det657 det658 det5982
mzz (5, 4) (5, 2)             @noisy det363 det366 det3157 det3155
mxx (13, -17) (11, -17)       @noisy det3628 det4581 det3624 det4582
mxx (5, 17) (3, 17)           @noisy det3254 det3255 det3259 det3260 det3251
mzz (35, -2) (35, -4)         @noisy det2427 det2995 det3004 det2429
mzz (15, 16) (15, 14)         @noisy det4229 det1023 det4226 det1027
mzz (21, 20) (21, 22)         @noisy det4209 det4211 det2250 det2253
mxx (13, -1) (11, -1)         @noisy det1416 det1423 det743 det746
mxx (25, -1) (23, -1)         @noisy det1185 det1196 det1197 det1194
mzz (11, 14) (11, 16)         @noisy det4992 det2765 det4994 det2771
mxx (29, -7) (27, -7)         @noisy det5311 det5314 det2373 det2374
mxx (1, -11) (1, -13)         @noisy det4888 det4892
mxx (11, -5) (13, -5)         @noisy det1420 det1416 det1422 det1423
mxx (33, -5) (31, -5)         @noisy det2426 det2421 det2431 det2430
mxx (25, 13) (23, 13)         @noisy det2291 det510 det506 det2288
mxx (-1, 1) (1, 1)            @noisy det3097 det3368 det3372 det3100
mxx (17, -11) (15, -11)       @noisy det4506 det4508 det3885 det3888
mzz (1, 2) (1, 4)             @noisy det3093 det3368 det3372 det3101
mzz (-1, -4) (-1, -2)         @noisy det3333 det3335 det3500 det3504
mxx (21, -19) (19, -19)       @noisy det3757 det951 det3754 det953
mzz (5, -2) (5, -4)           @noisy det4807 det4075 det4809 det4077
mxx (25, -13) (23, -13)       @noisy det1977 det1973 det1980 det1979
mzz (9, -16) (9, -14)         @noisy det4395 det2587 det4391 det2590
mzz (13, 2) (13, 4)           @noisy det740 det742 det747 det745
mzz (29, 10) (29, 8)          @noisy det46 det49 det41 det39
mzz (15, 10) (15, 8)          @noisy det2186 det1026 det1029 det2182
mxx (5, 5) (3, 5)             @noisy det3157 det1733 det1731 det3155
mzz (29, 4) (29, 2)           @noisy det2852 det1589 det1592 det2846
mzz (13, -26) (13, -28)       @noisy det2927 det5938 det2928
mzz (11, 26) (11, 28)         @noisy det3441 det3431 det3438 det3435 det3436
mzz (3, 8) (3, 10)            @noisy det2678 det2685 det2687 det2682
mzz (25, 16) (25, 14)         @noisy det2291 det1376 det1375 det2288
mxx (13, 25) (11, 25)         @noisy det3431 det3438 det1519 det1515
mzz (1, 8) (1, 10)            @noisy det2682 det3946 det3956 det2687
mzz (21, -20) (21, -22)       @noisy det3757 det2525 det2524 det3754
mzz (5, -20) (7, -20)         @noisy det5618 det5621
mxx (21, -13) (19, -13)       @noisy det3540 det3542 det3538 det3541
mxx (25, -11) (23, -11)       @noisy det1977 det2322 det1980 det2326
mxx (27, 19) (27, 17)         @noisy det5078 det5072
mzz (3, -10) (3, -8)          @noisy det4956 det4886 det4959 det4890
mxx (21, -7) (19, -7)         @noisy det4254 det4257 det5330 det5332
mzz (13, 14) (13, 16)         @noisy det4992 det4994 det1023 det1027
mzz (21, 2) (21, 4)           @noisy det4975 det1271 det4977 det1272
mxx (-1, 7) (1, 7)            @noisy det3946 det3956 det3371 det3373
mzz (19, -10) (19, -8)        @noisy det3889 det3887 det5330 det5332
mzz (29, 14) (31, 14)         @noisy det128 det132
mzz (11, -22) (11, -20)       @noisy det3623 det3619 det3626 det3627
mzz (5, -14) (5, -16)         @noisy det4393 det4398 det5691
mxx (21, -29) (19, -29)       @noisy det5190 det5188 det5191 det5182 det5189
mzz (3, -14) (1, -14)         @noisy det4894 det4885
mxx (21, 11) (19, 11)         @noisy det571 det3736 det3738 det575
mxx (13, -23) (11, -23)       @noisy det2926 det3619 det2929 det3627
mxx (-1, -7) (1, -7)          @noisy det3506 det6006 det3503
mzz (27, -8) (27, -10)        @noisy det5311 det5314 det2324 det2327
mxx (15, -7) (17, -7)         @noisy det4506 det4508 det2042 det2046
mzz (7, 4) (7, 2)             @noisy det363 det366 det355 det367
mzz (33, -4) (33, -2)         @noisy det2427 det2429 det2421 det2430
mxx (7, -19) (9, -19)         @noisy det5852 det4397 det4394
mxx (13, 5) (11, 5)           @noisy det740 det745 det441 det442
mzz (1, -10) (1, -8)          @noisy det4886 det5727 det4890
mxx (3, 7) (5, 7)             @noisy det2678 det2685 det1731 det1733
mzz (19, 14) (19, 16)         @noisy det2720 det288 det2723 det291
mxx (29, -11) (27, -11)       @noisy det1802 det5311 det1807 det5314
mxx (9, 5) (7, 5)             @noisy det361 det355 det368 det367
mzz (7, 16) (7, 14)           @noisy det2764 det2761 det2768 det2769
mxx (-1, -1) (1, -1)          @noisy det3097 det3500 det3100 det3504
mxx (29, -5) (27, -5)         @noisy det3193 det2374 det2373 det3191
mxx (37, -5) (35, -5)         @noisy det3006 det2999 det2995 det3004 det3000
mxx (17, -31) (15, -31)       @noisy det4608 det4610 det5751
mxx (33, -11) (31, -11)       @noisy det4762 det4758 det4752 det4760 det4759
mzz (9, -4) (9, -2)           @noisy det1421 det1425 det4524 det4527
mxx (21, -17) (19, -17)       @noisy det951 det3538 det953 det3541
mzz (21, -26) (21, -28)       @noisy det5186 det5187 det5193 det5191 det5182
mzz (27, 2) (27, 4)           @noisy det2852 det2851 det2853 det2846
mzz (11, 8) (11, 10)          @noisy det1083 det1086 det440 det443
mxx (21, -1) (19, -1)         @noisy det1269 det1273 det4251 det4256
mxx (27, 13) (29, 13)         @noisy det44 det48 det6044
mxx (17, -19) (15, -19)       @noisy det873 det869 det875 det880
mzz (15, -10) (15, -8)        @noisy det4506 det4508 det2092 det2091
mxx (19, 13) (21, 13)         @noisy det2720 det2723 det571 det575
mxx (17, -17) (15, -17)       @noisy det873 det5010 det5013 det880
mxx (7, -13) (9, -13)         @noisy det4395 det2589 det2591 det4391
mzz (19, 8) (19, 10)          @noisy det3736 det2185 det3738 det2187
mxx (17, 29) (15, 29)         @noisy det4330 det4331 det4329 det4326
mzz (17, -28) (17, -26)       @noisy det1911 det1913 det4607 det4609
mzz (7, 10) (7, 8)            @noisy det1327 det1322 det1329 det1328
mzz (17, 28) (17, 26)         @noisy det4330 det4170 det4326 det4173
mxx (35, 5) (35, 7)           @noisy det1673 det1675
mzz (29, -2) (29, -4)         @noisy det3193 det2428 det2432 det3191
mxx (19, 31) (19, 29)         @noisy det5469 det5473
mxx (9, -23) (9, -25)         @noisy det5542 det5545
mxx (5, -11) (3, -11)         @noisy det4889 det4956 det4895 det4959
mzz (5, 14) (5, 16)           @noisy det2764 det3259 det2769 det3251
mzz (11, -4) (11, -2)         @noisy det1421 det1425 det1416 det1423
mxx (13, 17) (11, 17)         @noisy det4992 det4994 det1470 det1469
mzz (15, -4) (15, -2)         @noisy det2040 det2044 det800 det802
mxx (9, 7) (7, 7)             @noisy det361 det1322 det368 det1328
mxx (5, -19) (5, -17)         @noisy det5619 det5622
mxx (29, 1) (27, 1)           @noisy det2846 det2852 det2855 det2850
mxx (3, 1) (5, 1)             @noisy det3155 det3157 det3099 det3094
mxx (21, -25) (19, -25)       @noisy det5191 det5182 det1914 det1912
mxx (25, 17) (23, 17)         @noisy det2291 det2251 det2252 det2288
mzz (17, 22) (17, 20)         @noisy det215 det213 det219 det206
mxx (5, -13) (3, -13)         @noisy det4889 det4895 det5804
mxx (17, -1) (15, -1)         @noisy det2040 det2044 det801 det799
mzz (11, 20) (11, 22)         @noisy det1516 det1514 det1518 det1510
mzz (29, -14) (29, -16)       @noisy det1805 det1806 det1810 det1795 det1808
mxx (13, -13) (11, -13)       @noisy det2584 det2593 det4581 det4582
mzz (19, 32) (17, 32)         @noisy det5470 det5468
mzz (35, 8) (33, 8)           @noisy det1674 det1678
mxx (17, 31) (15, 31)         @noisy det4331 det4329 det5866
mzz (27, -14) (27, -16)       @noisy det1801 det1795 det1808 det1812
mxx (37, -1) (35, -1)         @noisy det2998 det2995 det3004 det3007
mxx (5, 11) (3, 11)           @noisy det2678 det2683 det2685 det2686
mxx (13, -31) (13, -29)       @noisy det5392 det5395
mzz (3, 2) (3, 4)             @noisy det3093 det3157 det3101 det3155
mzz (-5, 2) (-5, 4)           @noisy det660 det652 det646 det659 det653
mzz (23, -16) (23, -14)       @noisy det1976 det1978 det1973 det1979
mzz (33, 2) (33, 4)           @noisy det1583 det1595 det1591 det1588
mzz (9, 10) (9, 8)            @noisy det440 det1322 det1328 det443
mzz (15, -28) (15, -26)       @noisy det2927 det4607 det4609 det2928
mzz (23, 22) (23, 20)         @noisy det2250 det5682 det2253
mzz (-3, -8) (-1, -8)         @noisy det4458 det4462
mzz (17, -10) (17, -8)        @noisy det4506 det4508 det3887 det3889
mxx (17, 1) (15, 1)           @noisy det1117 det1122 det801 det799
mxx (9, -11) (7, -11)         @noisy det4021 det2589 det2591 det4016
mzz (35, 2) (35, 4)           @noisy det5890 det1595 det1588
mzz (17, 8) (17, 10)          @noisy det2186 det2185 det2182 det2187
mxx (11, 7) (13, 7)           @noisy det1083 det1086 det441 det442
mxx (13, -11) (11, -11)       @noisy det2584 det2647 det2593 det2648
mzz (9, -22) (9, -20)         @noisy det3623 det3626 det5709
mxx (31, 11) (31, 13)         @noisy det129 det130
mxx (25, 7) (23, 7)           @noisy det501 det505 det508 det509
mxx (17, -25) (15, -25)       @noisy det871 det878 det4607 det4609
mzz (13, -8) (13, -10)        @noisy det2647 det2648 det2092 det2091
mzz (25, -4) (25, -2)         @noisy det1185 det1197 det1191 det1198
mzz (15, -22) (15, -20)       @noisy det874 det869 det879 det875
mzz (15, -32) (13, -32)       @noisy det5394 det5398
mxx (9, 1) (7, 1)             @noisy det362 det355 det367 det369
mzz (23, 16) (23, 14)         @noisy det2291 det574 det2288 det573
mxx (21, 17) (19, 17)         @noisy det2720 det2723 det290 det292
mzz (13, 26) (13, 28)         @noisy det3438 det3439 det3432 det3431
mzz (3, 14) (3, 16)           @noisy det3256 det3257 det3261 det3259 det3251
mxx (-1, 5) (1, 5)            @noisy det3368 det3372 det3371 det3373
mxx (17, -29) (15, -29)       @noisy det4608 det4610 det4607 det4609
mzz (11, -10) (11, -8)        @noisy det2592 det2647 det2648 det2588
mxx (21, 25) (19, 25)         @noisy det5673 det4169 det4172
mxx (11, 13) (13, 13)         @noisy det4992 det4994 det1024 det1030
mzz (7, -2) (7, -4)           @noisy det4075 det4524 det4077 det4527
mxx (25, -23) (23, -23)       @noisy det3819 det3822 det3815 det3820 det3823
mxx (5, -1) (3, -1)           @noisy det4807 det4809 det3099 det3094
mxx (13, 19) (11, 19)         @noisy det1516 det1510 det1470 det1469
mxx (17, -23) (15, -23)       @noisy det869 det878 det871 det875
mxx (25, 19) (23, 19)         @noisy det2251 det2252 det5919
mzz (23, -4) (23, -2)         @noisy det1185 det1192 det1197 det1199
mzz (27, 14) (27, 16)         @noisy det5775 det1376 det1375
mzz (19, 2) (19, 4)           @noisy det4975 det1120 det4977 det1123
mzz (19, 20) (19, 22)         @noisy det4209 det219 det4211 det213
mxx (25, -5) (23, -5)         @noisy det1185 det1193 det1197 det1200
mxx (1, -5) (-1, -5)          @noisy det3506 det3500 det3504 det3503
mzz (9, 22) (9, 20)           @noisy det4677 det4685 det1514 det1518
mzz (-3, -2) (-3, -4)         @noisy det3333 det3335 det5718
mxx (9, 19) (7, 19)           @noisy det4677 det4685 det2766 det2770
mzz (-1, 8) (-1, 10)          @noisy det3955 det3946 det3956 det3950 det3951
mxx (17, 13) (15, 13)         @noisy det4229 det1025 det1028 det4226
mxx (21, 5) (19, 5)           @noisy det4975 det2129 det4977 det2130
mxx (19, 7) (21, 7)           @noisy det3736 det2129 det3738 det2130
mxx (13, -7) (11, -7)         @noisy det1420 det2647 det2648 det1422
mxx (17, 11) (15, 11)         @noisy det2186 det1025 det1028 det2182
mzz (13, -20) (13, -22)       @noisy det874 det879 det3619 det3627
mzz (21, -2) (21, -4)         @noisy det4256 det4251 det1199 det1192
mzz (33, -10) (33, -8)        @noisy det4763 det4752 det4760 det4757 det4756
mxx (33, 1) (31, 1)           @noisy det1583 det1586 det1591 det1593
mzz (7, -16) (7, -14)         @noisy det4395 det4393 det4391 det4398
mzz (23, 10) (23, 8)          @noisy det501 det504 det508 det511
mxx (33, -1) (31, -1)         @noisy det1586 det2421 det2430 det1593
mxx (29, -13) (27, -13)       @noisy det1802 det1795 det1807 det1808
mzz (25, 8) (25, 10)          @noisy det501 det42 det508 det50
mxx (-5, 1) (-3, 1)           @noisy det657 det646 det658 det659
mzz (31, -10) (31, -8)        @noisy det4752 det2487 det2486 det4760
mzz (13, -2) (13, -4)         @noisy det1416 det1423 det800 det802
mzz (23, -22) (23, -20)       @noisy det2525 det2524 det3815 det3823
mzz (21, 26) (23, 26)         @noisy det5264 det5266
mzz (19, -26) (19, -28)       @noisy det1911 det5191 det1913 det5182
mxx (29, -17) (27, -17)       @noisy det1803 det1811 det1804 det1795 det1808
mxx (23, 23) (23, 25)         @noisy det5262 det5267
mzz (31, 8) (31, 10)          @noisy det5813 det49 det41
mxx (7, -1) (9, -1)           @noisy det362 det4524 det4527 det369
mxx (25, 1) (23, 1)           @noisy det3699 det1196 det3702 det1194
mzz (9, -10) (9, -8)          @noisy det4021 det2592 det4016 det2588
mxx (5, -7) (3, -7)           @noisy det4956 det4076 det4959 det4078
mxx (3, 13) (5, 13)           @noisy det3259 det3251 det2683 det2686
mzz (13, 8) (13, 10)          @noisy det1083 det1086 det1026 det1029
mzz (3, -4) (3, -2)           @noisy det4807 det4809 det3096 det3098
mzz (25, -10) (25, -8)        @noisy det2322 det2324 det2326 det2327
mzz (21, 14) (21, 16)         @noisy det2720 det2723 det573 det574
mxx (29, 7) (27, 7)           @noisy det46 det43 det47 det39
mxx (21, -5) (19, -5)         @noisy det4254 det4257 det4251 det4256
mzz (21, -14) (21, -16)       @noisy det1976 det1978 det3538 det3541
mzz (25, -22) (25, -20)       @noisy det3817 det3818 det3824 det3815 det3823
mxx (3, -5) (5, -5)           @noisy det4807 det4076 det4809 det4078
mzz (21, -8) (21, -10)        @noisy det2325 det5330 det2329 det5332
mzz (19, -14) (19, -16)       @noisy det3541 det950 det3538 det952
mxx (17, 23) (15, 23)         @noisy det215 det212 det206 det217
mzz (25, 2) (25, 4)           @noisy det3699 det3702 det2851 det2853
mzz (11, 2) (11, 4)           @noisy det740 det745 det370 det364
mzz (31, -4) (31, -2)         @noisy det2428 det2432 det2430 det2421
mxx (21, -23) (19, -23)       @noisy det3757 det1914 det3754 det1912
mxx (13, 11) (11, 11)         @noisy det1083 det1086 det1024 det1030
mxx (29, -1) (27, -1)         @noisy det3193 det3191 det2855 det2850
mzz (19, -4) (19, -2)         @noisy det4251 det2043 det2047 det4256

--------         30
myy (21, 4) (21, 5)           @noisy det4975 det4976
myy (3, 1) (3, 2)             @noisy det3156 det3155
myy (19, 22) (19, 23)         @noisy det4209 det4210
myy (9, -11) (9, -10)         @noisy det4016 det4020
myy (17, 25) (17, 26)         @noisy det4326 det4332
myy (9, -1) (9, -2)           @noisy det4524 det4526
myy (-1, 1) (-1, 2)           @noisy det3368 det3374
myy (5, -11) (5, -10)         @noisy det4956 det4958
myy (11, 10) (11, 11)         @noisy det1083 det1085
myy (27, 2) (27, 1)           @noisy det2854 det2846
myy (3, 4) (3, 5)             @noisy det3156 det3155
myy (11, -1) (11, -2)         @noisy det1416 det1424
myy (27, -5) (27, -4)         @noisy det3194 det3191
myy (17, 11) (17, 10)         @noisy det2188 det2182
myy (21, -17) (21, -16)       @noisy det3538 det3543
myy (19, -20) (19, -19)       @noisy det3754 det3756
myy (7, -11) (7, -10)         @noisy det4016 det4020
myy (35, -1) (35, -2)         @noisy det2995 det3003
myy (7, 22) (7, 23)           @noisy det4677 det4684
myy (21, 2) (21, 1)           @noisy det4975 det4976
myy (11, -16) (11, -17)       @noisy det4581 det4583
myy (5, 1) (5, 2)             @noisy det3156 det3155
myy (15, -20) (15, -19)       @noisy det869 det877
myy (17, 5) (17, 4)           @noisy det1117 det1121
myy (21, 19) (21, 20)         @noisy det4209 det4210
myy (11, 4) (11, 5)           @noisy det740 det744
myy (19, -17) (19, -16)       @noisy det3538 det3543
myy (17, 1) (17, 2)           @noisy det1117 det1121
myy (21, -20) (21, -19)       @noisy det3754 det3756
myy (17, -14) (17, -13)       @noisy det5010 det5012
myy (3, 10) (3, 11)           @noisy det2678 det2684
myy (7, -8) (7, -7)           @noisy det4016 det4020
myy (21, -11) (21, -10)       @noisy det5330 det5331
myy (19, 2) (19, 1)           @noisy det4975 det4976
myy (19, 4) (19, 5)           @noisy det4975 det4976
myy (15, 10) (15, 11)         @noisy det2188 det2182
myy (33, -5) (33, -4)         @noisy det2421 det2433
myy (11, 29) (11, 28)         @noisy det3437 det3431
myy (9, 13) (9, 14)           @noisy det2761 det2767
myy (5, -8) (5, -7)           @noisy det4956 det4958
myy (15, 16) (15, 17)         @noisy det4228 det4226
myy (21, -5) (21, -4)         @noisy det4251 det4255
myy (15, 25) (15, 26)         @noisy det4326 det4332
myy (13, 14) (13, 13)         @noisy det4992 det4995
myy (9, -14) (9, -13)         @noisy det4391 det4396
myy (19, 19) (19, 20)         @noisy det4209 det4210
myy (15, -29) (15, -28)       @noisy det4607 det4611
myy (11, 7) (11, 8)           @noisy det1083 det1085
myy (7, 13) (7, 14)           @noisy det2761 det2767
myy (15, 22) (15, 23)         @noisy det206 det214
myy (19, -4) (19, -5)         @noisy det4251 det4255
myy (31, -1) (31, -2)         @noisy det2421 det2433
myy (15, -1) (15, -2)         @noisy det2040 det2045
myy (9, 10) (9, 11)           @noisy det1322 det1330
myy (21, 8) (21, 7)           @noisy det3736 det3739
myy (21, -8) (21, -7)         @noisy det5330 det5331
myy (13, 25) (13, 26)         @noisy det3437 det3431
myy (11, -22) (11, -23)       @noisy det3619 det3625
myy (33, -8) (33, -7)         @noisy det4752 det4761
myy (7, -17) (7, -16)         @noisy det4391 det4396
myy (-1, 4) (-1, 5)           @noisy det3368 det3374
myy (11, 19) (11, 20)         @noisy det1517 det1510
myy (5, -1) (5, -2)           @noisy det4807 det4808
myy (9, 5) (9, 4)             @noisy det355 det365
myy (17, 7) (17, 8)           @noisy det2188 det2182
myy (23, 16) (23, 17)         @noisy det2290 det2288
myy (-3, 2) (-3, 1)           @noisy det646 det661
myy (31, -5) (31, -4)         @noisy det2421 det2433
myy (7, 19) (7, 20)           @noisy det4677 det4684
myy (5, -5) (5, -4)           @noisy det4807 det4808
myy (15, 1) (15, 2)           @noisy det1117 det1121
myy (3, -10) (3, -11)         @noisy det4956 det4958
myy (7, -13) (7, -14)         @noisy det4391 det4396
myy (7, 16) (7, 17)           @noisy det2761 det2767
myy (9, 16) (9, 17)           @noisy det2761 det2767
myy (15, -23) (15, -22)       @noisy det869 det877
myy (25, -14) (25, -13)       @noisy det1973 det1982
myy (15, -13) (15, -14)       @noisy det5010 det5012
myy (15, 28) (15, 29)         @noisy det4326 det4332
myy (17, -29) (17, -28)       @noisy det4607 det4611
myy (29, -8) (29, -7)         @noisy det5311 det5313
myy (29, -17) (29, -16)       @noisy det1795 det1809
myy (13, 10) (13, 11)         @noisy det1083 det1085
myy (17, -20) (17, -19)       @noisy det869 det877
myy (13, -14) (13, -13)       @noisy det4581 det4583
myy (3, -8) (3, -7)           @noisy det4956 det4958
myy (15, 7) (15, 8)           @noisy det2188 det2182
myy (11, -20) (11, -19)       @noisy det3619 det3625
myy (25, -11) (25, -10)       @noisy det2322 det2328
myy (25, -23) (25, -22)       @noisy det3815 det3821
myy (25, -20) (25, -19)       @noisy det3815 det3821
myy (29, 10) (29, 11)         @noisy det45 det39
myy (27, -11) (27, -10)       @noisy det5311 det5313
myy (9, 7) (9, 8)             @noisy det1322 det1330
myy (23, 10) (23, 11)         @noisy det501 det507
myy (5, 7) (5, 8)             @noisy det2678 det2684
myy (25, -5) (25, -4)         @noisy det1185 det1195
myy (21, -1) (21, -2)         @noisy det4251 det4255
myy (15, 19) (15, 20)         @noisy det206 det214
myy (21, 16) (21, 17)         @noisy det2720 det2722
myy (13, -11) (13, -10)       @noisy det2647 det2649
myy (27, -17) (27, -16)       @noisy det1795 det1809
myy (1, -5) (1, -4)           @noisy det3500 det3505
myy (7, 7) (7, 8)             @noisy det1322 det1330
myy (5, 16) (5, 17)           @noisy det3251 det3258
myy (19, -29) (19, -28)       @noisy det5192 det5182
myy (15, -5) (15, -4)         @noisy det2040 det2045
myy (19, 16) (19, 17)         @noisy det2720 det2722
myy (11, 1) (11, 2)           @noisy det740 det744
myy (13, 16) (13, 17)         @noisy det4992 det4995
myy (27, 8) (27, 7)           @noisy det45 det39
myy (29, -1) (29, -2)         @noisy det3194 det3191
myy (33, 4) (33, 5)           @noisy det1583 det1590
myy (37, -1) (37, -2)         @noisy det2995 det3003
myy (1, 1) (1, 2)             @noisy det3368 det3374
myy (23, 4) (23, 5)           @noisy det3699 det3701
myy (19, 10) (19, 11)         @noisy det3736 det3739
myy (25, 7) (25, 8)           @noisy det501 det507
myy (11, -5) (11, -4)         @noisy det1416 det1424
myy (7, 10) (7, 11)           @noisy det1322 det1330
myy (17, -1) (17, -2)         @noisy det2040 det2045
myy (13, 28) (13, 29)         @noisy det3437 det3431
myy (33, -11) (33, -10)       @noisy det4752 det4761
myy (19, -8) (19, -7)         @noisy det5330 det5331
myy (23, -14) (23, -13)       @noisy det1973 det1982
myy (5, 10) (5, 11)           @noisy det2678 det2684
myy (31, 5) (31, 4)           @noisy det1583 det1590
myy (13, 8) (13, 7)           @noisy det1083 det1085
myy (-1, -1) (-1, -2)         @noisy det3500 det3505
myy (21, 14) (21, 13)         @noisy det2720 det2722
myy (33, 1) (33, 2)           @noisy det1583 det1590
myy (19, 13) (19, 14)         @noisy det2720 det2722
myy (17, -5) (17, -4)         @noisy det2040 det2045
myy (3, 16) (3, 17)           @noisy det3251 det3258
myy (19, -23) (19, -22)       @noisy det3754 det3756
myy (-1, -5) (-1, -4)         @noisy det3500 det3505
myy (1, 4) (1, 5)             @noisy det3368 det3374
myy (27, -14) (27, -13)       @noisy det1795 det1809
myy (11, 13) (11, 14)         @noisy det4992 det4995
myy (9, -17) (9, -16)         @noisy det4391 det4396
myy (7, -1) (7, -2)           @noisy det4524 det4526
myy (11, -14) (11, -13)       @noisy det4581 det4583
myy (29, 7) (29, 8)           @noisy det45 det39
myy (37, -5) (37, -4)         @noisy det2995 det3003
myy (-1, 11) (-1, 10)         @noisy det3946 det3954
myy (3, 7) (3, 8)             @noisy det2678 det2684
myy (17, -26) (17, -25)       @noisy det4607 det4611
myy (11, 16) (11, 17)         @noisy det4992 det4995
myy (27, 4) (27, 5)           @noisy det2854 det2846
myy (9, 19) (9, 20)           @noisy det4677 det4684
myy (25, 5) (25, 4)           @noisy det3699 det3701
myy (15, 4) (15, 5)           @noisy det1117 det1121
myy (17, 22) (17, 23)         @noisy det206 det214
myy (25, -1) (25, -2)         @noisy det1185 det1195
myy (9, -5) (9, -4)           @noisy det4524 det4526
myy (19, 7) (19, 8)           @noisy det3736 det3739
myy (19, -26) (19, -25)       @noisy det5192 det5182
myy (11, -8) (11, -7)         @noisy det2647 det2649
myy (1, 11) (1, 10)           @noisy det3946 det3954
myy (19, -10) (19, -11)       @noisy det5330 det5331
myy (13, -1) (13, -2)         @noisy det1416 det1424
myy (29, 4) (29, 5)           @noisy det2854 det2846
myy (15, -7) (15, -8)         @noisy det4506 det4509
myy (23, -7) (23, -8)         @noisy det2322 det2328
myy (25, 16) (25, 17)         @noisy det2290 det2288
myy (29, -11) (29, -10)       @noisy det5311 det5313
myy (17, -8) (17, -7)         @noisy det4506 det4509
myy (21, 10) (21, 11)         @noisy det3736 det3739
myy (9, 22) (9, 23)           @noisy det4677 det4684
myy (23, -1) (23, -2)         @noisy det1185 det1195
myy (-5, 4) (-5, 5)           @noisy det646 det661
myy (17, 13) (17, 14)         @noisy det4228 det4226
myy (25, 13) (25, 14)         @noisy det2290 det2288
myy (15, 13) (15, 14)         @noisy det4228 det4226
myy (1, 7) (1, 8)             @noisy det3946 det3954
myy (7, -5) (7, -4)           @noisy det4524 det4526
myy (17, 16) (17, 17)         @noisy det4228 det4226
myy (9, 1) (9, 2)             @noisy det355 det365
myy (11, 23) (11, 22)         @noisy det1517 det1510
myy (33, -1) (33, -2)         @noisy det2421 det2433
myy (17, -23) (17, -22)       @noisy det869 det877
myy (13, 22) (13, 23)         @noisy det1517 det1510
myy (31, 1) (31, 2)           @noisy det1583 det1590
myy (23, -17) (23, -16)       @noisy det1973 det1982
myy (17, -17) (17, -16)       @noisy det5010 det5012
myy (5, 14) (5, 13)           @noisy det3251 det3258
myy (13, 4) (13, 5)           @noisy det740 det744
myy (7, 1) (7, 2)             @noisy det355 det365
myy (7, 4) (7, 5)             @noisy det355 det365
myy (-1, 7) (-1, 8)           @noisy det3946 det3954
myy (25, 1) (25, 2)           @noisy det3699 det3701
myy (31, -11) (31, -10)       @noisy det4752 det4761
myy (23, -23) (23, -22)       @noisy det3815 det3821
myy (17, -11) (17, -10)       @noisy det4506 det4509
myy (31, -8) (31, -7)         @noisy det4752 det4761
myy (13, -5) (13, -4)         @noisy det1416 det1424
myy (11, -10) (11, -11)       @noisy det2647 det2649
myy (19, -1) (19, -2)         @noisy det4251 det4255
myy (3, -1) (3, -2)           @noisy det4807 det4808
myy (17, 19) (17, 20)         @noisy det206 det214
myy (17, 28) (17, 29)         @noisy det4326 det4332
myy (3, -5) (3, -4)           @noisy det4807 det4808
myy (9, -7) (9, -8)           @noisy det4016 det4020
myy (5, 4) (5, 5)             @noisy det3156 det3155
myy (27, -8) (27, -7)         @noisy det5311 det5313
myy (13, -23) (13, -22)       @noisy det3619 det3625
myy (27, -1) (27, -2)         @noisy det3194 det3191
myy (3, 13) (3, 14)           @noisy det3251 det3258
myy (-5, 1) (-5, 2)           @noisy det646 det661
myy (15, -11) (15, -10)       @noisy det4506 det4509
myy (23, -11) (23, -10)       @noisy det2322 det2328
myy (21, -29) (21, -28)       @noisy det5192 det5182
myy (1, -1) (1, -2)           @noisy det3500 det3505
myy (13, -17) (13, -16)       @noisy det4581 det4583
myy (21, -14) (21, -13)       @noisy det3538 det3543
myy (27, 10) (27, 11)         @noisy det45 det39
myy (25, 11) (25, 10)         @noisy det501 det507
myy (29, -5) (29, -4)         @noisy det3194 det3191
myy (25, -17) (25, -16)       @noisy det1973 det1982
myy (23, 1) (23, 2)           @noisy det3699 det3701
myy (15, -26) (15, -25)       @noisy det4607 det4611
myy (23, -5) (23, -4)         @noisy det1185 det1195
myy (23, 7) (23, 8)           @noisy det501 det507
myy (15, -17) (15, -16)       @noisy det5010 det5012
myy (13, 2) (13, 1)           @noisy det740 det744
myy (21, 22) (21, 23)         @noisy det4209 det4210
myy (25, -8) (25, -7)         @noisy det2322 det2328
myy (13, -20) (13, -19)       @noisy det3619 det3625
myy (23, 13) (23, 14)         @noisy det2290 det2288
myy (-3, 4) (-3, 5)           @noisy det646 det661
myy (11, 25) (11, 26)         @noisy det3437 det3431
myy (29, -14) (29, -13)       @noisy det1795 det1809
myy (13, 19) (13, 20)         @noisy det1517 det1510
myy (21, -26) (21, -25)       @noisy det5192 det5182
myy (23, -20) (23, -19)       @noisy det3815 det3821
myy (21, -23) (21, -22)       @noisy det3754 det3756
myy (19, -14) (19, -13)       @noisy det3538 det3543
myy (29, 1) (29, 2)           @noisy det2854 det2846
myy (35, -5) (35, -4)         @noisy det2995 det3003
myy (13, -8) (13, -7)         @noisy det2647 det2649

--------         31
mzz (15, 22) (15, 20)         @noisy det215 det216 det223 det214
mzz (9, 16) (9, 14)           @noisy det2767 det2768 det2771 det2774
mxx (21, 1) (19, 1)           @noisy det1273 det1276 det4976 det4977
mxx (11, 29) (13, 29)         @noisy det3440 det3437 det3438 det3444 det3445
mxx (17, 5) (15, 5)           @noisy det1121 det1122 det1124 det1126
mxx (25, 5) (23, 5)           @noisy det3701 det3702 det509 det512
mxx (21, 19) (19, 19)         @noisy det4210 det4211 det294 det292
mxx (9, -7) (7, -7)           @noisy det4021 det4023 det4024 det4020
mzz (17, 16) (17, 14)         @noisy det4228 det4229 det296 det291
mxx (25, -17) (23, -17)       @noisy det1981 det1984 det1982 det1979
mzz (29, -8) (29, -10)        @noisy det5313 det5314 det2487 det2489
mzz (19, 26) (19, 28)         @noisy det6035 det4173 det4177
mxx (21, -11) (19, -11)       @noisy det3542 det3544 det5331 det5332
mxx (9, 17) (7, 17)           @noisy det2773 det2767 det2768 det2770
mxx (33, -7) (31, -7)         @noisy det2431 det2436 det4761 det4760
mxx (13, -19) (11, -19)       @noisy det3628 det3630 det3625 det3627
mzz (11, -26) (9, -26)        @noisy det5547 det5550
mxx (9, -5) (7, -5)           @noisy det4023 det4024 det4526 det4527
mxx (25, -19) (23, -19)       @noisy det1981 det1984 det3821 det3823
mzz (5, 10) (5, 8)            @noisy det1329 det1332 det2684 det2685
mxx (17, 17) (15, 17)         @noisy det4228 det4229 det218 det222
mxx (-3, 5) (-5, 5)           @noisy det664 det665 det662 det661 det659
mzz (15, 28) (15, 26)         @noisy det4330 det3439 det3446 det4332
mxx (9, 11) (7, 11)           @noisy det1330 det1328 det1331 det1333
mzz (27, -2) (27, -4)         @noisy det3194 det3193 det1198 det1202
mxx (11, 1) (13, 1)           @noisy det748 det744 det745 det746
mxx (23, -7) (25, -7)         @noisy det1204 det2328 det2326 det1200
mzz (23, 4) (23, 2)           @noisy det1277 det3701 det3702 det1272
mzz (1, -4) (1, -2)           @noisy det3504 det3505 det3098 det3103
mxx (17, -5) (15, -5)         @noisy det2049 det2045 det2044 det2046
mzz (17, 2) (17, 4)           @noisy det1121 det1122 det1125 det1123
mxx (11, 23) (13, 23)         @noisy det1517 det1516 det1519 det1521
mzz (19, -20) (19, -22)       @noisy det3757 det3756 det876 det882
mzz (17, -16) (17, -14)       @noisy det957 det5012 det5013 det952
mzz (25, -16) (25, -14)       @noisy det1813 det1982 det1979 det1812
mxx (1, 11) (-1, 11)          @noisy det3957 det3954 det3956 det3960 det3961
mxx (13, -25) (11, -25)       @noisy det5700 det2929 det2931
mxx (37, 1) (35, 1)           @noisy det6058 det3007 det3012
mzz (-3, 2) (-3, 4)           @noisy det669 det661 det659 det663
mzz (27, 20) (25, 20)         @noisy det5076 det5080
mzz (11, -16) (11, -14)       @noisy det2590 det2595 det4583 det4582
mzz (15, 4) (15, 2)           @noisy det1121 det1122 det747 det749
mxx (17, 19) (15, 19)         @noisy det215 det218 det222 det214
mxx (31, 5) (33, 5)           @noisy det1594 det1598 det1590 det1591
mzz (21, 8) (21, 10)          @noisy det3738 det3739 det511 det514
mxx (21, 23) (19, 23)         @noisy det4210 det4211 det4172 det4176
mzz (23, -10) (23, -8)        @noisy det2329 det2330 det2328 det2326
mxx (9, 13) (7, 13)           @noisy det2767 det2768 det1331 det1333
mxx (9, -17) (7, -17)         @noisy det4395 det4397 det4399 det4396
mzz (17, -22) (17, -20)       @noisy det877 det875 det876 det882
mzz (13, -14) (13, -16)       @noisy det3673 det3676 det4583 det4582
mxx (9, 23) (7, 23)           @noisy det4690 det4685 det4684 det4691 det4687
mzz (27, 8) (27, 10)          @noisy det45 det46 det50 det51
mzz (13, 20) (13, 22)         @noisy det1517 det1516 det216 det223
mzz (9, 2) (9, 4)             @noisy det367 det365 det370 det371
mxx (-3, -7) (-3, -5)         @noisy det4461 det4466
mzz (7, 22) (7, 20)           @noisy det4684 det4685 det4688 det4689 det4686
mzz (7, -8) (7, -10)          @noisy det4021 det4022 det4025 det4020
mxx (29, 5) (27, 5)           @noisy det2854 det2852 det47 det52
mxx (15, -13) (17, -13)       @noisy det3893 det5012 det5013 det3888
mxx (33, 7) (31, 7)           @noisy det1594 det1598 det6072
mxx (17, 7) (15, 7)           @noisy det2188 det2186 det1124 det1126
mzz (17, -4) (17, -2)         @noisy det2045 det2044 det2047 det2048
mzz (37, -2) (37, -4)         @noisy det3003 det3004 det3010 det3011 det3005
mzz (15, -16) (15, -14)       @noisy det3673 det3676 det5012 det5013
mxx (29, 11) (27, 11)         @noisy det45 det46 det48 det53
mzz (5, -8) (5, -10)          @noisy det4022 det4025 det4958 det4959
mxx (25, 11) (23, 11)         @noisy det507 det508 det510 det513
mxx (17, 25) (15, 25)         @noisy det4330 det217 det221 det4332
mzz (31, 2) (31, 4)           @noisy det1590 det1591 det1592 det1596
mzz (-1, 2) (-1, 4)           @noisy det669 det3374 det3372 det663
mxx (-3, -1) (-5, -1)         @noisy det658 det5982 det666
mzz (5, 4) (5, 2)             @noisy det3156 det366 det372 det3157
mxx (13, -17) (11, -17)       @noisy det3628 det3630 det4583 det4582
mxx (5, 17) (3, 17)           @noisy det3264 det3265 det3259 det3260 det3258
mzz (35, -2) (35, -4)         @noisy det2429 det3003 det3004 det2435
mzz (15, 16) (15, 14)         @noisy det4228 det4229 det1027 det1036
mzz (21, 20) (21, 22)         @noisy det4210 det4211 det2253 det2257
mxx (13, -1) (11, -1)         @noisy det748 det1424 det1423 det746
mxx (25, -1) (23, -1)         @noisy det1196 det1195 det1197 det1201
mzz (11, 14) (11, 16)         @noisy det4995 det4994 det2771 det2774
mxx (29, -7) (27, -7)         @noisy det5313 det5314 det2374 det2377
mxx (1, -11) (1, -13)         @noisy det4892 det4897
mxx (11, -5) (13, -5)         @noisy det1422 det1426 det1424 det1423
mxx (33, -5) (31, -5)         @noisy det2431 det2436 det2433 det2430
mxx (25, 13) (23, 13)         @noisy det2290 det2291 det510 det513
mxx (-1, 1) (1, 1)            @noisy det3100 det3105 det3374 det3372
mxx (17, -11) (15, -11)       @noisy det3893 det4509 det4508 det3888
mzz (1, 2) (1, 4)             @noisy det3374 det3372 det3101 det3106
mzz (-1, -4) (-1, -2)         @noisy det3335 det3505 det3504 det3338
mxx (21, -19) (19, -19)       @noisy det3757 det953 det954 det3756
mzz (5, -2) (5, -4)           @noisy det4077 det4808 det4809 det4081
mxx (25, -13) (23, -13)       @noisy det1980 det1983 det1982 det1979
mzz (9, -16) (9, -14)         @noisy det4395 det2590 det2595 det4396
mzz (13, 2) (13, 4)           @noisy det745 det744 det747 det749
mzz (29, 10) (29, 8)          @noisy det45 det46 det49 det54
mzz (15, 10) (15, 8)          @noisy det2188 det2186 det1029 det1035
mxx (5, 5) (3, 5)             @noisy det3156 det3157 det1733 det1736
mzz (29, 4) (29, 2)           @noisy det1592 det2854 det2852 det1596
mzz (13, -26) (13, -28)       @noisy det2928 det2932 det5938
mzz (11, 26) (11, 28)         @noisy det3441 det3437 det3438 det3442 det3443
mzz (3, 8) (3, 10)            @noisy det2684 det2685 det2687 det2689
mzz (25, 16) (25, 14)         @noisy det2290 det2291 det1376 det1379
mxx (13, 25) (11, 25)         @noisy det3437 det3438 det1519 det1521
mzz (1, 8) (1, 10)            @noisy det3954 det3956 det2687 det2689
mzz (21, -20) (21, -22)       @noisy det3757 det2525 det2528 det3756
mzz (5, -20) (7, -20)         @noisy det5621 det5626
mxx (21, -13) (19, -13)       @noisy det3542 det3544 det3543 det3541
mxx (25, -11) (23, -11)       @noisy det1980 det1983 det2328 det2326
mxx (27, 19) (27, 17)         @noisy det5078 det5083
mzz (3, -10) (3, -8)          @noisy det4901 det4958 det4959 det4890
mxx (21, -7) (19, -7)         @noisy det4257 det4258 det5331 det5332
mzz (13, 14) (13, 16)         @noisy det4995 det4994 det1027 det1036
mzz (21, 2) (21, 4)           @noisy det1277 det4976 det4977 det1272
mxx (-1, 7) (1, 7)            @noisy det3954 det3956 det3373 det3375
mzz (19, -10) (19, -8)        @noisy det3889 det3891 det5331 det5332
mzz (29, 14) (31, 14)         @noisy det132 det137
mzz (11, -22) (11, -20)       @noisy det3626 det3629 det3625 det3627
mzz (5, -14) (5, -16)         @noisy det4398 det4400 det5691
mxx (21, -29) (19, -29)       @noisy det5190 det5196 det5192 det5191 det5197
mzz (3, -14) (1, -14)         @noisy det4894 det4900
mxx (21, 11) (19, 11)         @noisy det579 det3739 det3738 det575
mxx (13, -23) (11, -23)       @noisy det2929 det2931 det3625 det3627
mxx (-1, -7) (1, -7)          @noisy det3506 det6006 det3507
mzz (27, -8) (27, -10)        @noisy det2331 det5313 det5314 det2327
mxx (15, -7) (17, -7)         @noisy det2049 det4509 det4508 det2046
mzz (7, 4) (7, 2)             @noisy det366 det372 det365 det367
mzz (33, -4) (33, -2)         @noisy det2430 det2429 det2433 det2435
mxx (7, -19) (9, -19)         @noisy det5852 det4397 det4399
mxx (13, 5) (11, 5)           @noisy det444 det744 det745 det442
mzz (1, -10) (1, -8)          @noisy det4901 det5727 det4890
mxx (3, 7) (5, 7)             @noisy det2684 det2685 det1733 det1736
mzz (19, 14) (19, 16)         @noisy det291 det2722 det2723 det296
mxx (29, -11) (27, -11)       @noisy det1807 det1816 det5313 det5314
mxx (9, 5) (7, 5)             @noisy det368 det373 det365 det367
mzz (7, 16) (7, 14)           @noisy det2769 det2772 det2767 det2768
mxx (-1, -1) (1, -1)          @noisy det3100 det3105 det3505 det3504
mxx (29, -5) (27, -5)         @noisy det3194 det3193 det2374 det2377
mxx (37, -5) (35, -5)         @noisy det3006 det3008 det3003 det3004 det3009
mxx (17, -31) (15, -31)       @noisy det4610 det4612 det5751
mxx (33, -11) (31, -11)       @noisy det4762 det4764 det4761 det4760 det4765
mzz (9, -4) (9, -2)           @noisy det1425 det1427 det4526 det4527
mxx (21, -17) (19, -17)       @noisy det953 det954 det3543 det3541
mzz (21, -26) (21, -28)       @noisy det5194 det5195 det5193 det5192 det5191
mzz (27, 2) (27, 4)           @noisy det2854 det2852 det2853 det2856
mzz (11, 8) (11, 10)          @noisy det1085 det1086 det443 det447
mxx (21, -1) (19, -1)         @noisy det1273 det1276 det4255 det4256
mxx (27, 13) (29, 13)         @noisy det48 det53 det6044
mxx (17, -19) (15, -19)       @noisy det880 det884 det877 det875
mzz (15, -10) (15, -8)        @noisy det4509 det4508 det2092 det2095
mxx (19, 13) (21, 13)         @noisy det579 det2722 det2723 det575
mxx (17, -17) (15, -17)       @noisy det880 det884 det5012 det5013
mxx (7, -13) (9, -13)         @noisy det4395 det2591 det2597 det4396
mzz (19, 8) (19, 10)          @noisy det2187 det3739 det3738 det2189
mxx (17, 29) (15, 29)         @noisy det4330 det4331 det4333 det4332
mzz (17, -28) (17, -26)       @noisy det1913 det1917 det4611 det4609
mzz (7, 10) (7, 8)            @noisy det1329 det1332 det1330 det1328
mzz (17, 28) (17, 26)         @noisy det4330 det4173 det4177 det4332
mxx (35, 5) (35, 7)           @noisy det1680 det1675
mzz (29, -2) (29, -4)         @noisy det3194 det3193 det2432 det2434
mxx (19, 31) (19, 29)         @noisy det5473 det5477
mxx (9, -23) (9, -25)         @noisy det5545 det5552
mxx (5, -11) (3, -11)         @noisy det4895 det4898 det4958 det4959
mzz (5, 14) (5, 16)           @noisy det2769 det3259 det2772 det3258
mzz (11, -4) (11, -2)         @noisy det1425 det1427 det1424 det1423
mxx (13, 17) (11, 17)         @noisy det4995 det4994 det1470 det1473
mzz (15, -4) (15, -2)         @noisy det2045 det2044 det802 det805
mxx (9, 7) (7, 7)             @noisy det368 det373 det1330 det1328
mxx (5, -19) (5, -17)         @noisy det5622 det5627
mxx (29, 1) (27, 1)           @noisy det2854 det2852 det2855 det2857
mxx (3, 1) (5, 1)             @noisy det3156 det3157 det3099 det3107
mxx (21, -25) (19, -25)       @noisy det5192 det5191 det1914 det1918
mxx (25, 17) (23, 17)         @noisy det2290 det2291 det2252 det2256
mzz (17, 22) (17, 20)         @noisy det215 det219 det220 det214
mxx (5, -13) (3, -13)         @noisy det4895 det4898 det5804
mxx (17, -1) (15, -1)         @noisy det2045 det2044 det801 det806
mzz (11, 20) (11, 22)         @noisy det1517 det1516 det1518 det1520
mzz (29, -14) (29, -16)       @noisy det1817 det1818 det1810 det1809 det1808
mxx (13, -13) (11, -13)       @noisy det2593 det2599 det4583 det4582
mzz (19, 32) (17, 32)         @noisy det5470 det5476
mzz (35, 8) (33, 8)           @noisy det1682 det1678
mxx (17, 31) (15, 31)         @noisy det4331 det4333 det5866
mzz (27, -14) (27, -16)       @noisy det1813 det1809 det1808 det1812
mxx (37, -1) (35, -1)         @noisy det3003 det3004 det3007 det3012
mxx (5, 11) (3, 11)           @noisy det2684 det2685 det2686 det2688
mxx (13, -31) (13, -29)       @noisy det5395 det5402
mzz (3, 2) (3, 4)             @noisy det3156 det3157 det3101 det3106
mzz (-5, 2) (-5, 4)           @noisy det660 det667 det661 det659 det668
mzz (23, -16) (23, -14)       @noisy det1985 det1978 det1979 det1982
mzz (33, 2) (33, 4)           @noisy det1595 det1599 det1590 det1591
mzz (9, 10) (9, 8)            @noisy det1330 det1328 det443 det447
mzz (15, -28) (15, -26)       @noisy det2928 det2932 det4611 det4609
mzz (23, 22) (23, 20)         @noisy det2257 det2253 det5682
mzz (-3, -8) (-1, -8)         @noisy det4462 det4464
mzz (17, -10) (17, -8)        @noisy det4509 det4508 det3889 det3891
mxx (17, 1) (15, 1)           @noisy det1121 det1122 det801 det806
mxx (9, -11) (7, -11)         @noisy det4021 det2591 det2597 det4020
mzz (35, 2) (35, 4)           @noisy det5890 det1599 det1595
mzz (17, 8) (17, 10)          @noisy det2188 det2186 det2187 det2189
mxx (11, 7) (13, 7)           @noisy det444 det1085 det1086 det442
mxx (13, -11) (11, -11)       @noisy det2593 det2599 det2649 det2648
mzz (9, -22) (9, -20)         @noisy det3626 det3629 det5709
mxx (31, 11) (31, 13)         @noisy det130 det136
mxx (25, 7) (23, 7)           @noisy det507 det508 det509 det512
mxx (17, -25) (15, -25)       @noisy det878 det881 det4611 det4609
mzz (13, -8) (13, -10)        @noisy det2649 det2648 det2092 det2095
mzz (25, -4) (25, -2)         @noisy det1195 det1197 det1198 det1202
mzz (15, -22) (15, -20)       @noisy det879 det883 det877 det875
mzz (15, -32) (13, -32)       @noisy det5398 det5400
mxx (9, 1) (7, 1)             @noisy det369 det374 det365 det367
mzz (23, 16) (23, 14)         @noisy det2290 det2291 det574 det578
mxx (21, 17) (19, 17)         @noisy det2722 det2723 det294 det292
mzz (13, 26) (13, 28)         @noisy det3437 det3438 det3439 det3446
mzz (3, 14) (3, 16)           @noisy det3262 det3263 det3261 det3259 det3258
mxx (-1, 5) (1, 5)            @noisy det3374 det3372 det3373 det3375
mxx (17, -29) (15, -29)       @noisy det4610 det4612 det4611 det4609
mzz (11, -10) (11, -8)        @noisy det2592 det2596 det2649 det2648
mxx (21, 25) (19, 25)         @noisy det5673 det4172 det4176
mxx (11, 13) (13, 13)         @noisy det4995 det4994 det1030 det1033
mzz (7, -2) (7, -4)           @noisy det4077 det4081 det4526 det4527
mxx (25, -23) (23, -23)       @noisy det3825 det3822 det3823 det3821 det3826
mxx (5, -1) (3, -1)           @noisy det4808 det4809 det3099 det3107
mxx (13, 19) (11, 19)         @noisy det1517 det1516 det1470 det1473
mxx (17, -23) (15, -23)       @noisy det878 det881 det877 det875
mxx (25, 19) (23, 19)         @noisy det2252 det2256 det5919
mzz (23, -4) (23, -2)         @noisy det1203 det1195 det1197 det1199
mzz (27, 14) (27, 16)         @noisy det5775 det1376 det1379
mzz (19, 2) (19, 4)           @noisy det1123 det4976 det4977 det1125
mzz (19, 20) (19, 22)         @noisy det219 det220 det4210 det4211
mxx (25, -5) (23, -5)         @noisy det1204 det1195 det1197 det1200
mxx (1, -5) (-1, -5)          @noisy det3506 det3505 det3504 det3507
mzz (9, 22) (9, 20)           @noisy det1518 det4684 det4685 det1520
mzz (-3, -2) (-3, -4)         @noisy det3335 det5718 det3338
mxx (9, 19) (7, 19)           @noisy det2773 det4684 det4685 det2770
mzz (-1, 8) (-1, 10)          @noisy det3955 det3958 det3954 det3956 det3959
mxx (17, 13) (15, 13)         @noisy det4228 det4229 det1028 det1034
mxx (21, 5) (19, 5)           @noisy det2133 det4976 det4977 det2130
mxx (19, 7) (21, 7)           @noisy det2133 det3739 det3738 det2130
mxx (13, -7) (11, -7)         @noisy det1422 det1426 det2649 det2648
mxx (17, 11) (15, 11)         @noisy det2188 det2186 det1028 det1034
mzz (13, -20) (13, -22)       @noisy det879 det883 det3625 det3627
mzz (21, -2) (21, -4)         @noisy det1203 det4256 det4255 det1199
mzz (33, -10) (33, -8)        @noisy det4763 det4761 det4760 det4766 det4767
mxx (33, 1) (31, 1)           @noisy det1593 det1597 det1590 det1591
mzz (7, -16) (7, -14)         @noisy det4395 det4398 det4400 det4396
mzz (23, 10) (23, 8)          @noisy det507 det508 det511 det514
mxx (33, -1) (31, -1)         @noisy det1593 det1597 det2433 det2430
mxx (29, -13) (27, -13)       @noisy det1807 det1816 det1809 det1808
mzz (25, 8) (25, 10)          @noisy det507 det508 det51 det50
mxx (-5, 1) (-3, 1)           @noisy det658 det666 det661 det659
mzz (31, -10) (31, -8)        @noisy det4761 det4760 det2489 det2487
mzz (13, -2) (13, -4)         @noisy det802 det1424 det1423 det805
mzz (23, -22) (23, -20)       @noisy det2525 det2528 det3821 det3823
mzz (21, 26) (23, 26)         @noisy det5266 det5272
mzz (19, -26) (19, -28)       @noisy det5192 det5191 det1917 det1913
mxx (29, -17) (27, -17)       @noisy det1814 det1811 det1815 det1809 det1808
mxx (23, 23) (23, 25)         @noisy det5267 det5271
mzz (31, 8) (31, 10)          @noisy det5813 det49 det54
mxx (7, -1) (9, -1)           @noisy det369 det374 det4526 det4527
mxx (25, 1) (23, 1)           @noisy det1196 det3701 det3702 det1201
mzz (9, -10) (9, -8)          @noisy det4021 det2592 det2596 det4020
mxx (5, -7) (3, -7)           @noisy det4958 det4959 det4078 det4082
mxx (3, 13) (5, 13)           @noisy det3259 det2686 det2688 det3258
mzz (13, 8) (13, 10)          @noisy det1085 det1086 det1029 det1035
mzz (3, -4) (3, -2)           @noisy det4808 det4809 det3098 det3103
mzz (25, -10) (25, -8)        @noisy det2331 det2328 det2326 det2327
mzz (21, 14) (21, 16)         @noisy det2722 det2723 det574 det578
mxx (29, 7) (27, 7)           @noisy det45 det46 det47 det52
mxx (21, -5) (19, -5)         @noisy det4257 det4258 det4255 det4256
mzz (21, -14) (21, -16)       @noisy det1985 det1978 det3543 det3541
mzz (25, -22) (25, -20)       @noisy det3827 det3828 det3824 det3821 det3823
mxx (3, -5) (5, -5)           @noisy det4808 det4809 det4078 det4082
mzz (21, -8) (21, -10)        @noisy det2329 det2330 det5331 det5332
mzz (19, -14) (19, -16)       @noisy det957 det3541 det3543 det952
mxx (17, 23) (15, 23)         @noisy det215 det217 det221 det214
mzz (25, 2) (25, 4)           @noisy det3701 det3702 det2853 det2856
mzz (11, 2) (11, 4)           @noisy det744 det745 det370 det371
mzz (31, -4) (31, -2)         @noisy det2432 det2433 det2430 det2434
mxx (21, -23) (19, -23)       @noisy det3757 det1914 det1918 det3756
mxx (13, 11) (11, 11)         @noisy det1085 det1086 det1030 det1033
mxx (29, -1) (27, -1)         @noisy det3194 det3193 det2855 det2857
mzz (19, -4) (19, -2)         @noisy det4255 det2047 det2048 det4256

--------         32
mxx (7, 2) (5, 2)             @noisy det366 det372 det4825 det4827
mzz (9, -7) (9, -5)           @noisy det4546 det4023 det4024 det4544
mxx (7, -16) (5, -16)         @noisy det5616 det5624 det4400 det4398
mzz (9, 11) (9, 13)           @noisy det4134 det4136 det1331 det1333
mxx (35, 8) (33, 8)           @noisy det1681 det1677 det1682 det1671 det1678
mzz (15, 23) (15, 25)         @noisy det4304 det217 det221 det4302
mzz (31, 5) (31, 7)           @noisy det1594 det1598 det3212 det3210
mzz (17, -23) (17, -25)       @noisy det878 det881 det1909 det1916
mxx (13, 26) (15, 26)         @noisy det4304 det3439 det3446 det4302
mzz (13, -31) (13, -29)       @noisy det5395 det5393 det5399 det5396 det5402
mxx (17, -28) (19, -28)       @noisy det1913 det1917 det5823
mzz (1, 7) (1, 5)             @noisy det4562 det4565 det3373 det3375
mzz (19, -13) (19, -11)       @noisy det3886 det3542 det3890 det3544
mzz (9, -17) (9, -19)         @noisy det5125 det4397 det4399 det5123
mzz (25, 11) (25, 13)         @noisy det1374 det1377 det510 det513
mzz (7, -13) (7, -11)         @noisy det5350 det2591 det2597 det5348
mxx (3, -10) (1, -10)         @noisy det4901 det4887 det4896 det4890
mzz (17, 5) (17, 7)           @noisy det2214 det2215 det1124 det1126
mxx (7, 4) (5, 4)             @noisy det1735 det366 det372 det1732
mzz (25, -17) (25, -19)       @noisy det1981 det1984 det6026
mzz (31, 11) (31, 13)         @noisy det135 det130 det131 det126 det136
mxx (3, 8) (1, 8)             @noisy det4562 det4565 det2687 det2689
mxx (29, 14) (31, 14)         @noisy det132 det135 det133 det137 det126
mxx (19, -26) (17, -26)       @noisy det1913 det1917 det1909 det1916
mxx (15, -32) (13, -32)       @noisy det5393 det5399 det5397 det5400 det5398
mxx (31, -10) (29, -10)       @noisy det2487 det2489 det5958
mzz (17, 23) (17, 25)         @noisy det217 det221 det4171 det4174
mzz (5, 11) (5, 13)           @noisy det4360 det4358 det2686 det2688
mzz (11, -25) (11, -23)       @noisy det5549 det2929 det2931 det5541
mxx (-3, -2) (-1, -2)         @noisy det3335 det3334 det3338 det3337
mxx (15, -22) (13, -22)       @noisy det2930 det883 det879 det2925
mzz (27, -1) (27, 1)          @noisy det3174 det3176 det2855 det2857
mxx (13, 8) (15, 8)           @noisy det1877 det1874 det1029 det1035
mxx (27, 2) (25, 2)           @noisy det3174 det2853 det3176 det2856
mxx (23, -22) (21, -22)       @noisy det2525 det2528 det5997
mxx (19, 10) (17, 10)         @noisy det3721 det2187 det2189 det3719
mxx (3, 4) (1, 4)             @noisy det4562 det4565 det3101 det3106
mzz (13, -19) (13, -17)       @noisy det3670 det3628 det3630 det3675
mzz (15, -23) (15, -25)       @noisy det2930 det878 det881 det2925
mzz (21, -19) (21, -17)       @noisy det2526 det953 det954 det2522
mxx (3, 14) (3, 16)           @noisy det3261 det3262
mzz (7, -19) (7, -17)         @noisy det5616 det5624 det4397 det4399
mzz (1, 1) (1, -1)            @noisy det3100 det3105 det3095 det3102
mxx (15, 16) (13, 16)         @noisy det1467 det1471 det1027 det1036
mxx (13, 2) (15, 2)           @noisy det797 det804 det749 det747
mzz (21, -1) (21, 1)          @noisy det1273 det1276 det1270 det1274
mzz (25, -23) (23, -23)       @noisy det3822 det3825
mzz (25, 5) (25, 7)           @noisy det3305 det3307 det509 det512
mzz (7, 11) (7, 13)           @noisy det4360 det4358 det1331 det1333
mzz (-5, 1) (-5, -1)          @noisy det658 det666 det5983
mzz (29, -13) (29, -11)       @noisy det1807 det1816 det5795
mxx (15, 28) (13, 28)         @noisy det3439 det3446 det5766
mxx (11, -10) (9, -10)        @noisy det2594 det2592 det2596 det2586
mxx (11, 20) (9, 20)          @noisy det2814 det1518 det1520 det2817
mxx (27, 4) (25, 4)           @noisy det3305 det3307 det2853 det2856
mzz (23, 11) (23, 13)         @noisy det572 det577 det510 det513
mxx (35, 4) (33, 4)           @noisy det1595 det1599 det1671 det1681
mxx (21, -26) (21, -28)       @noisy det5193 det5195
mzz (11, 7) (11, 5)           @noisy det444 det438 det445 det442
mzz (3, -13) (3, -11)         @noisy det4895 det4898 det4887 det4896
mxx (-1, 8) (-1, 10)          @noisy det3955 det3959
mzz (13, 5) (13, 7)           @noisy det444 det1874 det1877 det442
mxx (23, 4) (21, 4)           @noisy det1277 det2128 det2132 det1272
mxx (25, -10) (27, -10)       @noisy det2331 det3588 det3589 det2327
mxx (3, -8) (1, -8)           @noisy det4901 det5143 det5144 det4890
mzz (23, -17) (23, -19)       @noisy det2526 det1984 det1981 det2522
mxx (13, -20) (15, -20)       @noisy det879 det883 det3670 det3675
mzz (23, 17) (23, 19)         @noisy det2248 det2255 det2252 det2256
mzz (13, 25) (13, 23)         @noisy det4304 det4302 det1519 det1521
mzz (33, -5) (33, -7)         @noisy det2431 det2436 det5929
mxx (11, -16) (9, -16)        @noisy det5125 det2590 det2595 det5123
mzz (31, -5) (31, -7)         @noisy det2484 det2431 det2488 det2436
mxx (21, 26) (23, 26)         @noisy det5263 det5270 det5265 det5272 det5266
mxx (27, 14) (25, 14)         @noisy det1374 det1379 det1376 det1377
mzz (29, -17) (27, -17)       @noisy det1814 det1811
mzz (19, -19) (19, -17)       @noisy det948 det953 det954 det955
mzz (5, -7) (5, -5)           @noisy det4073 det4080 det4078 det4082
mzz (13, 11) (13, 13)         @noisy det1032 det1030 det1033 det1021
mxx (9, 10) (11, 10)          @noisy det4134 det4136 det443 det447
mzz (17, 1) (17, -1)          @noisy det3774 det3775 det801 det806
mxx (31, 8) (29, 8)           @noisy det3212 det49 det54 det3210
mxx (23, -4) (21, -4)         @noisy det1203 det4285 det4283 det1199
mzz (11, 1) (11, -1)          @noisy det748 det2157 det2160 det746
mxx (21, -8) (23, -8)         @noisy det2329 det2330 det4283 det4285
mxx (9, 16) (11, 16)          @noisy det2814 det2817 det2771 det2774
mzz (15, 29) (15, 31)         @noisy det4333 det4331 det5867
mzz (21, 11) (21, 13)         @noisy det579 det572 det577 det575
mxx (5, 14) (7, 14)           @noisy det2769 det2772 det4358 det4360
mxx (25, -22) (25, -20)       @noisy det3824 det3827
mxx (25, 16) (27, 16)         @noisy det5081 det1376 det1379 det5074
mxx (11, 2) (9, 2)            @noisy det2160 det2157 det370 det371
mxx (15, 10) (13, 10)         @noisy det1032 det1029 det1035 det1021
mxx (23, 10) (21, 10)         @noisy det572 det577 det511 det514
mxx (25, -16) (27, -16)       @noisy det1813 det5900 det1812
mzz (25, -11) (25, -13)       @noisy det1980 det3588 det1983 det3589
mzz (27, 13) (27, 11)         @noisy det1374 det1377 det48 det53
mxx (29, -14) (29, -16)       @noisy det1810 det1817
mzz (19, 19) (19, 17)         @noisy det289 det293 det294 det292
mxx (19, 2) (17, 2)           @noisy det3774 det3775 det1125 det1123
mxx (19, 32) (17, 32)         @noisy det5474 det5470 det5476 det5471 det5466
mxx (23, 16) (21, 16)         @noisy det2248 det2255 det574 det578
mzz (11, -13) (11, -11)       @noisy det2594 det2599 det2593 det2586
mxx (-5, 2) (-5, 4)           @noisy det660 det668
mxx (29, -2) (31, -2)         @noisy det2889 det2891 det2432 det2434
mzz (-1, 7) (-1, 5)           @noisy det5910 det3373 det3375
mxx (21, -14) (23, -14)       @noisy det3571 det1978 det3569 det1985
mzz (9, 5) (9, 7)             @noisy det368 det373 det438 det445
mxx (7, -4) (5, -4)           @noisy det4080 det4081 det4077 det4073
mzz (5, 5) (5, 7)             @noisy det1735 det1733 det1736 det1732
mzz (-1, -5) (-1, -7)         @noisy det3506 det4457 det4465 det3507
mxx (27, -14) (25, -14)       @noisy det1813 det3588 det3589 det1812
mzz (11, 29) (13, 29)         @noisy det3445 det3440
mzz (19, 13) (19, 11)         @noisy det579 det3721 det3719 det575
mxx (25, -4) (27, -4)         @noisy det2376 det2372 det1198 det1202
mxx (19, 4) (17, 4)           @noisy det2214 det2215 det1125 det1123
mzz (13, -25) (13, -23)       @noisy det2930 det2929 det2931 det2925
mxx (21, -2) (23, -2)         @noisy det1203 det1274 det1270 det1199
mxx (19, 14) (17, 14)         @noisy det3721 det296 det291 det3719
mxx (11, -8) (9, -8)          @noisy det4546 det2592 det2596 det4544
mxx (27, -8) (25, -8)         @noisy det2331 det2372 det2376 det2327
mzz (29, -7) (29, -5)         @noisy det2484 det2488 det2374 det2377
mzz (11, 13) (11, 11)         @noisy det4134 det4136 det1030 det1033
mzz (17, -5) (17, -7)         @noisy det2049 det4636 det4638 det2046
mzz (11, -5) (11, -7)         @noisy det4546 det1426 det1422 det4544
mxx (19, 26) (17, 26)         @noisy det4173 det4177 det4171 det4174
mxx (11, -26) (9, -26)        @noisy det5547 det5541 det5549 det5550 det5548
mzz (3, 1) (3, -1)            @noisy det3095 det3102 det3099 det3107
mxx (17, 28) (19, 28)         @noisy det5474 det4173 det4177 det5466
mzz (-3, 5) (-5, 5)           @noisy det664 det662
mxx (3, 2) (1, 2)             @noisy det3095 det3102 det3101 det3106
mzz (35, -1) (35, 1)          @noisy det4114 det3012 det3007 det4117
mxx (7, -8) (5, -8)           @noisy det4022 det4080 det4025 det4073
mzz (15, -13) (15, -11)       @noisy det3893 det5029 det5032 det3888
mxx (35, 2) (33, 2)           @noisy det1595 det1599 det4114 det4117
mxx (11, -2) (9, -2)          @noisy det1425 det1427 det2157 det2160
mxx (11, -20) (9, -20)        @noisy det5125 det3629 det3626 det5123
mzz (1, 11) (-1, 11)          @noisy det3957 det3961
mxx (27, 20) (25, 20)         @noisy det5080 det5076 det5081 det5074 det5077
mzz (9, 17) (9, 19)           @noisy det2773 det2814 det2817 det2770
mxx (7, 16) (5, 16)           @noisy det2769 det2772 det6016
mzz (25, -5) (25, -7)         @noisy det1204 det2372 det2376 det1200
mxx (27, 10) (25, 10)         @noisy det1374 det1377 det51 det50
mxx (-3, 2) (-1, 2)           @noisy det669 det3334 det3337 det663
mzz (9, -11) (9, -13)         @noisy det2594 det2591 det2597 det2586
mzz (15, 17) (15, 19)         @noisy det1467 det222 det218 det1471
mzz (23, -7) (23, -5)         @noisy det1204 det4285 det4283 det1200
mxx (33, -10) (33, -8)        @noisy det4763 det4766
mxx (17, 16) (19, 16)         @noisy det293 det296 det291 det289
mxx (13, 20) (15, 20)         @noisy det1467 det1471 det223 det216
mxx (15, -10) (13, -10)       @noisy det5029 det5032 det2092 det2095
mzz (21, 25) (21, 23)         @noisy det5263 det5270 det4172 det4176
mxx (11, 4) (9, 4)            @noisy det445 det438 det370 det371
mxx (21, -20) (23, -20)       @noisy det2526 det2525 det2528 det2522
mzz (13, -7) (13, -5)         @noisy det1422 det1426 det2090 det2094
mxx (-3, -8) (-1, -8)         @noisy det4464 det4462 det4465 det4457 det4463
mxx (31, 2) (29, 2)           @noisy det2889 det2891 det1596 det1592
mxx (27, 8) (25, 8)           @noisy det3305 det3307 det51 det50
mzz (17, -11) (17, -13)       @noisy det3893 det3886 det3890 det3888
mzz (-3, -7) (-3, -5)         @noisy det4460 det4466 det4461 det4457 det4465
mxx (7, 22) (7, 20)           @noisy det4686 det4689
mzz (7, -7) (7, -5)           @noisy det4073 det4080 det4024 det4023
mxx (21, 8) (23, 8)           @noisy det2128 det511 det514 det2132
mzz (11, 23) (11, 25)         @noisy det5664 det1519 det1521
mxx (37, -2) (37, -4)         @noisy det3010 det3005
mxx (7, -2) (5, -2)           @noisy det4077 det4081 det4825 det4827
mzz (23, 23) (23, 25)         @noisy det5263 det5270 det5271 det5267 det5268
mxx (15, -28) (13, -28)       @noisy det2928 det2932 det5393 det5399
mxx (13, -8) (15, -8)         @noisy det2094 det2090 det2092 det2095
mxx (19, -14) (17, -14)       @noisy det957 det3886 det3890 det952
mzz (29, 5) (29, 7)           @noisy det3212 det47 det52 det3210
mzz (15, -29) (15, -31)       @noisy det4610 det4612 det5393 det5399
mzz (33, 1) (33, -1)          @noisy det1593 det1597 det4114 det4117
mzz (5, 17) (3, 17)           @noisy det3260 det3264
mzz (15, 5) (15, 7)           @noisy det1877 det1874 det1124 det1126
mzz (11, 19) (11, 17)         @noisy det2814 det1470 det1473 det2817
mzz (27, -13) (27, -11)       @noisy det1807 det1816 det3588 det3589
mxx (17, 22) (19, 22)         @noisy det219 det220 det4171 det4174
mzz (3, 7) (3, 5)             @noisy det4562 det4565 det1733 det1736
mxx (33, -4) (35, -4)         @noisy det2429 det2435 det5737
mzz (7, -1) (7, 1)            @noisy det369 det374 det4825 det4827
mxx (11, 14) (9, 14)          @noisy det4134 det4136 det2771 det2774
mxx (29, 10) (31, 10)         @noisy det135 det49 det54 det126
mxx (3, -4) (1, -4)           @noisy det5143 det5144 det3098 det3103
mxx (13, 14) (15, 14)         @noisy det1032 det1027 det1036 det1021
mzz (25, 17) (25, 19)         @noisy det5081 det2252 det2256 det5074
mxx (15, -16) (13, -16)       @noisy det3673 det3676 det3670 det3675
mzz (31, 1) (31, -1)          @noisy det2889 det1597 det2891 det1593
mxx (19, -2) (17, -2)         @noisy det3774 det3775 det2047 det2048
mzz (19, 25) (19, 23)         @noisy det4171 det4172 det4176 det4174
mzz (19, -1) (19, 1)          @noisy det3774 det1273 det1276 det3775
mzz (5, -1) (5, 1)            @noisy det4825 det4827 det3099 det3107
mzz (23, 5) (23, 7)           @noisy det2128 det2132 det509 det512
mxx (23, -10) (21, -10)       @noisy det3571 det2330 det3569 det2329
mxx (21, 20) (23, 20)         @noisy det2248 det2255 det2253 det2257
mzz (21, -7) (21, -5)         @noisy det4257 det4258 det4283 det4285
mzz (27, 5) (27, 7)           @noisy det3305 det3307 det47 det52
mzz (23, -11) (23, -13)       @noisy det3571 det1980 det1983 det3569
mxx (11, 26) (11, 28)         @noisy det3441 det3443
mxx (13, -2) (15, -2)         @noisy det797 det804 det802 det805
mxx (21, 14) (23, 14)         @noisy det574 det572 det577 det578
mxx (5, -20) (7, -20)         @noisy det5616 det5624 det5620 det5626 det5621
mxx (15, 4) (13, 4)           @noisy det1877 det1874 det747 det749
mxx (11, -4) (9, -4)          @noisy det4546 det1425 det4544 det1427
mxx (15, 22) (13, 22)         @noisy det4304 det216 det223 det4302
mzz (27, 19) (27, 17)         @noisy det5083 det5078 det5081 det5074 det5079
mzz (13, -13) (13, -11)       @noisy det2593 det2599 det5029 det5032
mxx (31, -4) (29, -4)         @noisy det2484 det2488 det2432 det2434
mzz (3, -5) (3, -7)           @noisy det5143 det5144 det4078 det4082
mzz (17, 29) (17, 31)         @noisy det5474 det4331 det4333 det5466
mxx (35, -2) (33, -2)         @noisy det2429 det4114 det2435 det4117
mxx (19, -4) (17, -4)         @noisy det4636 det4638 det2047 det2048
mxx (13, -26) (15, -26)       @noisy det2930 det2928 det2932 det2925
mxx (27, -2) (25, -2)         @noisy det3174 det3176 det1198 det1202
mxx (3, 10) (1, 10)           @noisy det5968 det2687 det2689
mzz (19, -7) (19, -5)         @noisy det4636 det4258 det4257 det4638
mxx (21, 2) (23, 2)           @noisy det1277 det1274 det1270 det1272
mzz (11, -19) (11, -17)       @noisy det5125 det3628 det3630 det5123
mzz (21, -29) (19, -29)       @noisy det5190 det5197
mxx (3, -14) (1, -14)         @noisy det4887 det4896 det4893 det4894 det4900
mzz (9, 1) (9, -1)            @noisy det369 det374 det2157 det2160
mxx (29, -8) (31, -8)         @noisy det2484 det2488 det2487 det2489
mxx (7, -10) (5, -10)         @noisy det5350 det4025 det4022 det5348
mzz (17, -29) (17, -31)       @noisy det4610 det4612 det5752
mxx (19, -8) (17, -8)         @noisy det4636 det3891 det3889 det4638
mxx (13, -14) (15, -14)       @noisy det3673 det3676 det5029 det5032
mzz (15, 1) (15, -1)          @noisy det797 det804 det801 det806
mzz (15, 11) (15, 13)         @noisy det1032 det1028 det1034 det1021
mzz (1, -5) (1, -7)           @noisy det3506 det5143 det5144 det3507
mxx (19, -10) (17, -10)       @noisy det3890 det3886 det3889 det3891
mxx (11, 8) (9, 8)            @noisy det445 det438 det443 det447
mzz (7, 17) (7, 19)           @noisy det2773 det5785 det2770
mzz (21, 5) (21, 7)           @noisy det2133 det2128 det2132 det2130
mxx (11, -14) (9, -14)        @noisy det2594 det2590 det2595 det2586
mzz (17, -17) (17, -19)       @noisy det948 det884 det955 det880
mzz (19, -25) (19, -23)       @noisy det1909 det1916 det1914 det1918
mzz (5, -13) (5, -11)         @noisy det4895 det5350 det4898 det5348
mzz (17, 17) (17, 19)         @noisy det293 det218 det222 det289
mzz (37, -5) (35, -5)         @noisy det3006 det3009
mzz (33, -11) (31, -11)       @noisy det4762 det4765
mzz (29, -1) (29, 1)          @noisy det2889 det2891 det2855 det2857
mzz (9, 23) (7, 23)           @noisy det4691 det4687
mxx (9, 22) (11, 22)          @noisy det5833 det1518 det1520
mxx (29, 4) (31, 4)           @noisy det1592 det3212 det1596 det3210
mzz (21, 19) (21, 17)         @noisy det2248 det2255 det294 det292
mxx (23, -16) (21, -16)       @noisy det1985 det1978 det2522 det2526
mzz (33, 7) (33, 5)           @noisy det1594 det1598 det1671 det1681
mzz (19, 7) (19, 5)           @noisy det2214 det2133 det2215 det2130
mxx (-3, 4) (-1, 4)           @noisy det669 det5881 det663
mxx (19, 8) (17, 8)           @noisy det2214 det2215 det2189 det2187
mxx (23, 22) (21, 22)         @noisy det5263 det5270 det2253 det2257
mxx (11, -22) (9, -22)        @noisy det5549 det3629 det3626 det5541
mxx (17, -22) (19, -22)       @noisy det876 det1909 det1916 det882
mzz (7, 5) (7, 7)             @noisy det1735 det373 det368 det1732
mzz (35, 5) (35, 7)           @noisy det1680 det1675 det1671 det1681 det1676
mxx (3, -2) (1, -2)           @noisy det3095 det3102 det3098 det3103
mzz (21, -25) (21, -23)       @noisy det1914 det1918 det5843
mzz (-1, 1) (-1, -1)          @noisy det3100 det3105 det3334 det3337
mzz (19, 31) (19, 29)         @noisy det5474 det5472 det5477 det5466 det5473
mzz (9, -23) (9, -25)         @noisy det5552 det5545 det5541 det5549 det5546
mzz (37, -1) (37, 1)          @noisy det6059 det3007 det3012
mzz (15, -17) (15, -19)       @noisy det880 det884 det3670 det3675
mzz (13, -1) (13, 1)          @noisy det748 det797 det804 det746
mzz (25, 1) (25, -1)          @noisy det1196 det3174 det1201 det3176
mzz (29, 11) (29, 13)         @noisy det135 det48 det53 det126
mxx (-1, -4) (-3, -4)         @noisy det3335 det4457 det3338 det4465
mzz (5, -19) (5, -17)         @noisy det5616 det5624 det5627 det5622 det5623
mzz (17, 11) (17, 13)         @noisy det3721 det1028 det1034 det3719
mzz (1, -11) (1, -13)         @noisy det4891 det4887 det4896 det4897 det4892
mzz (13, 19) (13, 17)         @noisy det1467 det1471 det1470 det1473
mzz (27, -7) (27, -5)         @noisy det2372 det2376 det2377 det2374
mxx (7, 8) (5, 8)             @noisy det1735 det1332 det1329 det1732
mxx (15, -4) (13, -4)         @noisy det2090 det802 det2094 det805
mxx (7, 10) (5, 10)           @noisy det1329 det1332 det4358 det4360
mzz (23, 1) (23, -1)          @noisy det1196 det1201 det1270 det1274
mzz (3, 13) (3, 11)           @noisy det2686 det5948 det2688
mxx (19, -20) (17, -20)       @noisy det948 det955 det876 det882
mzz (15, -7) (15, -5)         @noisy det2049 det2090 det2094 det2046
mxx (5, -14) (7, -14)         @noisy det5350 det4398 det4400 det5348
mxx (19, 20) (17, 20)         @noisy det293 det220 det219 det289
mzz (-3, -1) (-3, 1)          @noisy det658 det666 det3334 det3337
mzz (21, -13) (21, -11)       @noisy det3571 det3542 det3544 det3569
mxx (17, -16) (19, -16)       @noisy det957 det948 det955 det952

--------         33
myy (21, 4) (21, 5)           @noisy det2128 det2131
myy (3, 1) (3, 2)             @noisy det3095 det3104
myy (19, 22) (19, 23)         @noisy det4171 det4175
myy (35, 8) (35, 7)           @noisy det1671 det1679
myy (9, -11) (9, -10)         @noisy det2598 det2586
myy (17, 25) (17, 26)         @noisy det4171 det4175
myy (9, -1) (9, -2)           @noisy det2157 det2159
myy (-1, 1) (-1, 2)           @noisy det3336 det3334
myy (5, -11) (5, -10)         @noisy det5348 det5351
myy (25, 19) (25, 20)         @noisy det5074 det5082
myy (5, -20) (5, -19)         @noisy det5616 det5625
myy (11, 10) (11, 11)         @noisy det4134 det4135
myy (27, 2) (27, 1)           @noisy det3175 det3174
myy (-3, -5) (-3, -4)         @noisy det4467 det4457
myy (3, 4) (3, 5)             @noisy det4562 det4564
myy (11, -1) (11, -2)         @noisy det2157 det2159
myy (27, -5) (27, -4)         @noisy det2372 det2375
myy (17, 11) (17, 10)         @noisy det3719 det3720
myy (21, -17) (21, -16)       @noisy det2522 det2527
myy (27, 19) (27, 20)         @noisy det5074 det5082
myy (35, 2) (35, 1)           @noisy det4116 det4114
myy (19, -20) (19, -19)       @noisy det948 det956
myy (7, -11) (7, -10)         @noisy det5348 det5351
myy (35, -1) (35, -2)         @noisy det4116 det4114
myy (21, 2) (21, 1)           @noisy det1275 det1270
myy (11, -16) (11, -17)       @noisy det5123 det5126
myy (5, 1) (5, 2)             @noisy det4825 det4828
myy (15, -20) (15, -19)       @noisy det3670 det3674
myy (17, 5) (17, 4)           @noisy det2214 det2216
myy (21, 19) (21, 20)         @noisy det2248 det2254
myy (11, 4) (11, 5)           @noisy det438 det446
myy (19, -17) (19, -16)       @noisy det948 det956
myy (31, 7) (31, 8)           @noisy det3210 det3213
myy (17, 1) (17, 2)           @noisy det3774 det3776
myy (21, -20) (21, -19)       @noisy det2522 det2527
myy (17, -14) (17, -13)       @noisy det3886 det3892
myy (7, -8) (7, -7)           @noisy det4073 det4079
myy (21, -11) (21, -10)       @noisy det3569 det3570
myy (19, 2) (19, 1)           @noisy det3774 det3776
myy (19, 4) (19, 5)           @noisy det2214 det2216
myy (15, 10) (15, 11)         @noisy det1031 det1021
myy (9, 13) (9, 14)           @noisy det4134 det4135
myy (5, -8) (5, -7)           @noisy det4073 det4079
myy (15, 16) (15, 17)         @noisy det1467 det1472
myy (21, -5) (21, -4)         @noisy det4283 det4284
myy (15, 25) (15, 26)         @noisy det4302 det4303
myy (13, 14) (13, 13)         @noisy det1031 det1021
myy (9, -14) (9, -13)         @noisy det2598 det2586
myy (19, 19) (19, 20)         @noisy det289 det295
myy (15, -29) (15, -28)       @noisy det5393 det5401
myy (11, 7) (11, 8)           @noisy det438 det446
myy (7, 13) (7, 14)           @noisy det4358 det4359
myy (33, 7) (33, 8)           @noisy det1671 det1679
myy (15, 22) (15, 23)         @noisy det4302 det4303
myy (19, -4) (19, -5)         @noisy det4636 det4639
myy (31, -1) (31, -2)         @noisy det2889 det2892
myy (15, -1) (15, -2)         @noisy det797 det803
myy (9, 10) (9, 11)           @noisy det4134 det4135
myy (21, 8) (21, 7)           @noisy det2128 det2131
myy (21, -8) (21, -7)         @noisy det4283 det4284
myy (13, 25) (13, 26)         @noisy det4302 det4303
myy (11, -22) (11, -23)       @noisy det5541 det5551
myy (7, -17) (7, -16)         @noisy det5616 det5625
myy (11, 19) (11, 20)         @noisy det2814 det2816
myy (5, -1) (5, -2)           @noisy det4825 det4828
myy (9, 5) (9, 4)             @noisy det438 det446
myy (9, -26) (9, -25)         @noisy det5541 det5551
myy (17, 7) (17, 8)           @noisy det2214 det2216
myy (23, 16) (23, 17)         @noisy det2248 det2254
myy (-3, 2) (-3, 1)           @noisy det3336 det3334
myy (27, 16) (27, 17)         @noisy det5074 det5082
myy (31, -5) (31, -4)         @noisy det2484 det2490
myy (5, -5) (5, -4)           @noisy det4073 det4079
myy (15, 1) (15, 2)           @noisy det797 det803
myy (3, -10) (3, -11)         @noisy det4887 det4899
myy (7, -13) (7, -14)         @noisy det5348 det5351
myy (9, 16) (9, 17)           @noisy det2814 det2816
myy (15, -23) (15, -22)       @noisy det2933 det2925
myy (25, -14) (25, -13)       @noisy det3588 det3590
myy (15, -13) (15, -14)       @noisy det5029 det5031
myy (29, -8) (29, -7)         @noisy det2484 det2490
myy (13, 10) (13, 11)         @noisy det1031 det1021
myy (17, -20) (17, -19)       @noisy det948 det956
myy (13, -14) (13, -13)       @noisy det5029 det5031
myy (3, -8) (3, -7)           @noisy det5143 det5145
myy (15, 7) (15, 8)           @noisy det1874 det1876
myy (11, -20) (11, -19)       @noisy det5123 det5126
myy (25, -11) (25, -10)       @noisy det3588 det3590
myy (19, 31) (19, 32)         @noisy det5466 det5475
myy (29, 10) (29, 11)         @noisy det126 det134
myy (27, -11) (27, -10)       @noisy det3588 det3590
myy (9, 7) (9, 8)             @noisy det438 det446
myy (23, 10) (23, 11)         @noisy det572 det576
myy (5, 7) (5, 8)             @noisy det1732 det1734
myy (25, -5) (25, -4)         @noisy det2372 det2375
myy (21, -1) (21, -2)         @noisy det1275 det1270
myy (15, 19) (15, 20)         @noisy det1467 det1472
myy (21, 16) (21, 17)         @noisy det2248 det2254
myy (13, -11) (13, -10)       @noisy det5029 det5031
myy (1, -5) (1, -4)           @noisy det5143 det5145
myy (13, -26) (13, -25)       @noisy det2933 det2925
myy (35, 4) (35, 5)           @noisy det1671 det1679
myy (7, 7) (7, 8)             @noisy det1732 det1734
myy (15, -5) (15, -4)         @noisy det2093 det2090
myy (19, 16) (19, 17)         @noisy det289 det295
myy (11, 1) (11, 2)           @noisy det2157 det2159
myy (13, 16) (13, 17)         @noisy det1467 det1472
myy (27, 8) (27, 7)           @noisy det3305 det3308
myy (29, -1) (29, -2)         @noisy det2889 det2892
myy (33, 4) (33, 5)           @noisy det1671 det1679
myy (1, 1) (1, 2)             @noisy det3095 det3104
myy (23, 4) (23, 5)           @noisy det2128 det2131
myy (23, 25) (23, 26)         @noisy det5263 det5269
myy (19, 10) (19, 11)         @noisy det3719 det3720
myy (25, 7) (25, 8)           @noisy det3305 det3308
myy (11, -5) (11, -4)         @noisy det4545 det4544
myy (7, 10) (7, 11)           @noisy det4358 det4359
myy (17, -1) (17, -2)         @noisy det3774 det3776
myy (7, -19) (7, -20)         @noisy det5616 det5625
myy (19, -8) (19, -7)         @noisy det4636 det4639
myy (23, -14) (23, -13)       @noisy det3569 det3570
myy (5, 10) (5, 11)           @noisy det4358 det4359
myy (31, 5) (31, 4)           @noisy det3210 det3213
myy (13, 8) (13, 7)           @noisy det1874 det1876
myy (-1, -1) (-1, -2)         @noisy det3336 det3334
myy (21, 14) (21, 13)         @noisy det572 det576
myy (17, 31) (17, 32)         @noisy det5466 det5475
myy (23, 22) (23, 23)         @noisy det5263 det5269
myy (33, 1) (33, 2)           @noisy det4116 det4114
myy (19, 13) (19, 14)         @noisy det3719 det3720
myy (17, -5) (17, -4)         @noisy det4636 det4639
myy (31, 13) (31, 14)         @noisy det126 det134
myy (13, -29) (13, -28)       @noisy det5393 det5401
myy (19, -23) (19, -22)       @noisy det1909 det1915
myy (-1, -5) (-1, -4)         @noisy det4467 det4457
myy (1, 4) (1, 5)             @noisy det4562 det4564
myy (27, -14) (27, -13)       @noisy det3588 det3590
myy (11, 13) (11, 14)         @noisy det4134 det4135
myy (9, -17) (9, -16)         @noisy det5123 det5126
myy (7, -1) (7, -2)           @noisy det4825 det4828
myy (11, -14) (11, -13)       @noisy det2598 det2586
myy (29, 7) (29, 8)           @noisy det3210 det3213
myy (3, -14) (3, -13)         @noisy det4887 det4899
myy (3, 7) (3, 8)             @noisy det4562 det4564
myy (17, -26) (17, -25)       @noisy det1909 det1915
myy (11, 16) (11, 17)         @noisy det2814 det2816
myy (13, -31) (13, -32)       @noisy det5393 det5401
myy (27, 4) (27, 5)           @noisy det3305 det3308
myy (9, 19) (9, 20)           @noisy det2814 det2816
myy (25, 5) (25, 4)           @noisy det3305 det3308
myy (15, 4) (15, 5)           @noisy det1874 det1876
myy (17, 22) (17, 23)         @noisy det4171 det4175
myy (25, -1) (25, -2)         @noisy det3175 det3174
myy (19, 28) (19, 29)         @noisy det5466 det5475
myy (9, -5) (9, -4)           @noisy det4545 det4544
myy (19, 7) (19, 8)           @noisy det2214 det2216
myy (27, 13) (27, 14)         @noisy det1374 det1378
myy (29, 14) (29, 13)         @noisy det126 det134
myy (19, -26) (19, -25)       @noisy det1909 det1915
myy (11, -8) (11, -7)         @noisy det4545 det4544
myy (19, -10) (19, -11)       @noisy det3886 det3892
myy (13, -1) (13, -2)         @noisy det797 det803
myy (15, -32) (15, -31)       @noisy det5393 det5401
myy (29, 4) (29, 5)           @noisy det3210 det3213
myy (1, -14) (1, -13)         @noisy det4887 det4899
myy (15, -7) (15, -8)         @noisy det2093 det2090
myy (23, -7) (23, -8)         @noisy det4283 det4284
myy (25, 16) (25, 17)         @noisy det5074 det5082
myy (17, -8) (17, -7)         @noisy det4636 det4639
myy (21, 10) (21, 11)         @noisy det572 det576
myy (23, -1) (23, -2)         @noisy det1275 det1270
myy (23, 19) (23, 20)         @noisy det2248 det2254
myy (17, 13) (17, 14)         @noisy det3719 det3720
myy (25, 13) (25, 14)         @noisy det1374 det1378
myy (15, 13) (15, 14)         @noisy det1031 det1021
myy (1, 7) (1, 8)             @noisy det4562 det4564
myy (7, -5) (7, -4)           @noisy det4073 det4079
myy (17, 16) (17, 17)         @noisy det289 det295
myy (9, 1) (9, 2)             @noisy det2157 det2159
myy (33, -1) (33, -2)         @noisy det4116 det4114
myy (11, -26) (11, -25)       @noisy det5541 det5551
myy (17, -23) (17, -22)       @noisy det1909 det1915
myy (13, 22) (13, 23)         @noisy det4302 det4303
myy (31, 1) (31, 2)           @noisy det2889 det2892
myy (23, -17) (23, -16)       @noisy det2522 det2527
myy (19, 25) (19, 26)         @noisy det4171 det4175
myy (17, -17) (17, -16)       @noisy det948 det956
myy (5, 14) (5, 13)           @noisy det4358 det4359
myy (13, 4) (13, 5)           @noisy det1874 det1876
myy (1, -11) (1, -10)         @noisy det4887 det4899
myy (7, 1) (7, 2)             @noisy det4825 det4828
myy (7, 4) (7, 5)             @noisy det1732 det1734
myy (25, 1) (25, 2)           @noisy det3175 det3174
myy (-3, -8) (-3, -7)         @noisy det4467 det4457
myy (17, -11) (17, -10)       @noisy det3886 det3892
myy (31, -8) (31, -7)         @noisy det2484 det2490
myy (13, -5) (13, -4)         @noisy det2093 det2090
myy (11, -10) (11, -11)       @noisy det2598 det2586
myy (-3, -1) (-3, -2)         @noisy det3336 det3334
myy (19, -1) (19, -2)         @noisy det3774 det3776
myy (3, -1) (3, -2)           @noisy det3095 det3104
myy (17, 19) (17, 20)         @noisy det289 det295
myy (17, 28) (17, 29)         @noisy det5466 det5475
myy (3, -5) (3, -4)           @noisy det5143 det5145
myy (9, -7) (9, -8)           @noisy det4545 det4544
myy (5, -17) (5, -16)         @noisy det5616 det5625
myy (5, 4) (5, 5)             @noisy det1732 det1734
myy (27, -8) (27, -7)         @noisy det2372 det2375
myy (21, 25) (21, 26)         @noisy det5263 det5269
myy (13, -23) (13, -22)       @noisy det2933 det2925
myy (9, -20) (9, -19)         @noisy det5123 det5126
myy (27, -1) (27, -2)         @noisy det3175 det3174
myy (15, -11) (15, -10)       @noisy det5029 det5031
myy (23, -11) (23, -10)       @noisy det3569 det3570
myy (1, -1) (1, -2)           @noisy det3095 det3104
myy (13, -17) (13, -16)       @noisy det3670 det3674
myy (21, -14) (21, -13)       @noisy det3569 det3570
myy (27, 10) (27, 11)         @noisy det1374 det1378
myy (25, 11) (25, 10)         @noisy det1374 det1378
myy (29, -5) (29, -4)         @noisy det2484 det2490
myy (23, 1) (23, 2)           @noisy det1275 det1270
myy (15, -26) (15, -25)       @noisy det2933 det2925
myy (23, -5) (23, -4)         @noisy det4283 det4284
myy (-1, -8) (-1, -7)         @noisy det4467 det4457
myy (23, 7) (23, 8)           @noisy det2128 det2131
myy (15, -17) (15, -16)       @noisy det3670 det3674
myy (13, 2) (13, 1)           @noisy det797 det803
myy (21, 22) (21, 23)         @noisy det5263 det5269
myy (25, -8) (25, -7)         @noisy det2372 det2375
myy (13, -20) (13, -19)       @noisy det3670 det3674
myy (31, 11) (31, 10)         @noisy det126 det134
myy (23, 13) (23, 14)         @noisy det572 det576
myy (13, 19) (13, 20)         @noisy det1467 det1472
myy (23, -20) (23, -19)       @noisy det2522 det2527
myy (19, -14) (19, -13)       @noisy det3886 det3892
myy (29, 1) (29, 2)           @noisy det2889 det2892
myy (9, -23) (9, -22)         @noisy det5541 det5551
myy (5, -14) (5, -13)         @noisy det5348 det5351
myy (1, -8) (1, -7)           @noisy det5143 det5145
myy (13, -8) (13, -7)         @noisy det2093 det2090

--------         34
mxx (7, 2) (5, 2)             @noisy det372 det377 det4828 det4827
mzz (9, -7) (9, -5)           @noisy det4546 det4545 det4024 det4029
mxx (7, -16) (5, -16)         @noisy det5625 det5624 det4400 det4404
mzz (9, 11) (9, 13)           @noisy det4135 det1333 det4136 det1337
mxx (35, 8) (33, 8)           @noisy det1685 det1679 det1686 det1682 det1681
mzz (15, 23) (15, 25)         @noisy det4304 det221 det228 det4303
mzz (31, 5) (31, 7)           @noisy det1598 det3212 det1602 det3213
mzz (17, -23) (17, -25)       @noisy det881 det1915 det1916 det885
mxx (13, 26) (15, 26)         @noisy det4304 det3446 det4303 det3449
mzz (13, -31) (13, -29)       @noisy det5399 det5403 det5401 det5404 det5402
mxx (17, -28) (19, -28)       @noisy det1917 det1919 det5823
mzz (1, 7) (1, 5)             @noisy det3376 det4564 det3375 det4565
mzz (19, -13) (19, -11)       @noisy det3892 det3890 det3547 det3544
mzz (9, -17) (9, -19)         @noisy det5125 det5126 det4399 det4402
mzz (25, 11) (25, 13)         @noisy det1378 det515 det1377 det513
mzz (7, -13) (7, -11)         @noisy det5350 det2597 det2601 det5351
mxx (3, -10) (1, -10)         @noisy det4901 det4902 det4899 det4896
mzz (17, 5) (17, 7)           @noisy det2216 det1128 det2215 det1126
mxx (7, 4) (5, 4)             @noisy det1735 det372 det377 det1734
mzz (25, -17) (25, -19)       @noisy det1984 det1988 det6026
mzz (31, 11) (31, 13)         @noisy det135 det140 det134 det141 det136
mxx (3, 8) (1, 8)             @noisy det2691 det4564 det2689 det4565
mxx (29, 14) (31, 14)         @noisy det135 det138 det134 det139 det137
mxx (19, -26) (17, -26)       @noisy det1917 det1919 det1915 det1916
mxx (15, -32) (13, -32)       @noisy det5405 det5399 det5400 det5406 det5401
mxx (31, -10) (29, -10)       @noisy det2491 det2489 det5958
mzz (17, 23) (17, 25)         @noisy det221 det4175 det228 det4174
mzz (5, 11) (5, 13)           @noisy det4360 det4359 det2688 det2693
mzz (11, -25) (11, -23)       @noisy det5549 det2931 det2935 det5551
mxx (-3, -2) (-1, -2)         @noisy det3338 det3336 det3339 det3337
mxx (15, -22) (13, -22)       @noisy det2930 det883 det887 det2933
mzz (27, -1) (27, 1)          @noisy det2861 det3175 det3176 det2857
mxx (13, 8) (15, 8)           @noisy det1039 det1876 det1877 det1035
mxx (27, 2) (25, 2)           @noisy det2859 det3175 det3176 det2856
mxx (23, -22) (21, -22)       @noisy det2528 det5997 det2529
mxx (19, 10) (17, 10)         @noisy det3721 det2189 det3720 det2192
mxx (3, 4) (1, 4)             @noisy det3111 det4564 det4565 det3106
mzz (13, -19) (13, -17)       @noisy det3630 det3633 det3675 det3674
mzz (15, -23) (15, -25)       @noisy det2930 det881 det885 det2933
mzz (21, -19) (21, -17)       @noisy det2526 det954 det959 det2527
mxx (3, 14) (3, 16)           @noisy det3262 det3268
mzz (7, -19) (7, -17)         @noisy det5625 det5624 det4399 det4402
mzz (1, 1) (1, -1)            @noisy det3105 det3104 det3110 det3102
mxx (15, 16) (13, 16)         @noisy det1472 det1037 det1471 det1036
mxx (13, 2) (15, 2)           @noisy det803 det804 det749 det753
mzz (21, -1) (21, 1)          @noisy det1276 det1275 det1279 det1274
mzz (25, -23) (23, -23)       @noisy det3825 det3832
mzz (25, 5) (25, 7)           @noisy det3308 det3307 det519 det512
mzz (7, 11) (7, 13)           @noisy det1337 det4359 det4360 det1333
mzz (-5, 1) (-5, -1)          @noisy det666 det674 det5983
mzz (29, -13) (29, -11)       @noisy det5795 det1816 det1821
mxx (15, 28) (13, 28)         @noisy det3446 det5766 det3449
mxx (11, -10) (9, -10)        @noisy det2594 det2596 det2602 det2598
mxx (11, 20) (9, 20)          @noisy det1523 det2816 det1520 det2817
mxx (27, 4) (25, 4)           @noisy det2859 det3308 det3307 det2856
mzz (23, 11) (23, 13)         @noisy det515 det576 det577 det513
mxx (35, 4) (33, 4)           @noisy det1599 det1604 det1679 det1681
mxx (21, -26) (21, -28)       @noisy det5195 det5201
mzz (11, 7) (11, 5)           @noisy det444 det448 det446 det445
mzz (3, -13) (3, -11)         @noisy det4898 det4907 det4899 det4896
mxx (-1, 8) (-1, 10)          @noisy det3959 det3965
mzz (13, 5) (13, 7)           @noisy det444 det448 det1876 det1877
mxx (23, 4) (21, 4)           @noisy det1277 det1278 det2131 det2132
mxx (25, -10) (27, -10)       @noisy det2331 det3590 det3589 det2334
mxx (3, -8) (1, -8)           @noisy det4901 det5145 det5144 det4902
mzz (23, -17) (23, -19)       @noisy det2526 det1984 det1988 det2527
mxx (13, -20) (15, -20)       @noisy det883 det3674 det3675 det887
mzz (23, 17) (23, 19)         @noisy det2254 det2255 det2256 det2258
mzz (13, 25) (13, 23)         @noisy det1524 det4304 det4303 det1521
mzz (33, -5) (33, -7)         @noisy det2436 det5929 det2440
mxx (11, -16) (9, -16)        @noisy det5125 det2595 det2600 det5126
mzz (31, -5) (31, -7)         @noisy det2490 det2488 det2436 det2440
mxx (21, 26) (23, 26)         @noisy det5270 det5273 det5269 det5272 det5274
mxx (27, 14) (25, 14)         @noisy det1378 det1377 det1379 det1380
mzz (29, -17) (27, -17)       @noisy det1814 det1823
mzz (19, -19) (19, -17)       @noisy det956 det954 det955 det959
mzz (5, -7) (5, -5)           @noisy det4084 det4080 det4079 det4082
mzz (13, 11) (13, 13)         @noisy det1031 det1032 det1040 det1033
mxx (9, 10) (11, 10)          @noisy det4135 det449 det4136 det447
mzz (17, 1) (17, -1)          @noisy det3776 det806 det3775 det807
mxx (31, 8) (29, 8)           @noisy det3212 det54 det58 det3213
mxx (23, -4) (21, -4)         @noisy det1203 det1210 det4284 det4285
mzz (11, 1) (11, -1)          @noisy det748 det751 det2159 det2160
mxx (21, -8) (23, -8)         @noisy det2330 det2335 det4284 det4285
mxx (9, 16) (11, 16)          @noisy det2778 det2816 det2817 det2774
mzz (15, 29) (15, 31)         @noisy det4333 det5867 det4335
mzz (21, 11) (21, 13)         @noisy det579 det576 det581 det577
mxx (5, 14) (7, 14)           @noisy det2772 det2779 det4359 det4360
mxx (25, -22) (25, -20)       @noisy det3827 det3830
mxx (25, 16) (27, 16)         @noisy det5081 det1379 det1380 det5082
mxx (11, 2) (9, 2)            @noisy det380 det2159 det2160 det371
mxx (15, 10) (13, 10)         @noisy det1031 det1032 det1035 det1039
mxx (23, 10) (21, 10)         @noisy det518 det576 det577 det514
mxx (25, -16) (27, -16)       @noisy det1813 det1824 det5900
mzz (25, -11) (25, -13)       @noisy det3590 det1987 det3589 det1983
mzz (27, 13) (27, 11)         @noisy det1378 det1377 det53 det57
mxx (29, -14) (29, -16)       @noisy det1822 det1817
mzz (19, 19) (19, 17)         @noisy det298 det293 det294 det295
mxx (19, 2) (17, 2)           @noisy det3776 det3775 det1125 det1130
mxx (19, 32) (17, 32)         @noisy det5474 det5476 det5478 det5475 det5479
mxx (23, 16) (21, 16)         @noisy det2254 det580 det2255 det578
mzz (11, -13) (11, -11)       @noisy det2594 det2599 det2603 det2598
mxx (-5, 2) (-5, 4)           @noisy det668 det675
mxx (29, -2) (31, -2)         @noisy det2892 det2891 det2441 det2434
mzz (-1, 7) (-1, 5)           @noisy det3376 det5910 det3375
mxx (21, -14) (23, -14)       @noisy det3571 det1985 det1990 det3570
mzz (9, 5) (9, 7)             @noisy det373 det378 det446 det445
mxx (7, -4) (5, -4)           @noisy det4080 det4081 det4083 det4079
mzz (5, 5) (5, 7)             @noisy det1735 det1734 det1736 det1737
mzz (-1, -5) (-1, -7)         @noisy det3507 det3510 det4467 det4465
mxx (27, -14) (25, -14)       @noisy det1813 det3590 det1824 det3589
mzz (11, 29) (13, 29)         @noisy det3445 det3450
mzz (19, 13) (19, 11)         @noisy det579 det3721 det581 det3720
mxx (25, -4) (27, -4)         @noisy det1209 det2375 det2376 det1202
mxx (19, 4) (17, 4)           @noisy det2216 det2215 det1125 det1130
mzz (13, -25) (13, -23)       @noisy det2930 det2931 det2933 det2935
mxx (21, -2) (23, -2)         @noisy det1203 det1210 det1275 det1274
mxx (19, 14) (17, 14)         @noisy det3721 det296 det297 det3720
mxx (11, -8) (9, -8)          @noisy det4546 det2596 det2602 det4545
mxx (27, -8) (25, -8)         @noisy det2331 det2375 det2376 det2334
mzz (29, -7) (29, -5)         @noisy det2490 det2378 det2488 det2377
mzz (11, 13) (11, 11)         @noisy det1040 det4135 det4136 det1033
mzz (17, -5) (17, -7)         @noisy det2049 det4639 det4638 det2053
mzz (11, -5) (11, -7)         @noisy det4546 det1426 det1431 det4545
mxx (19, 26) (17, 26)         @noisy det4175 det4177 det4179 det4174
mxx (11, -26) (9, -26)        @noisy det5555 det5556 det5549 det5550 det5551
mzz (3, 1) (3, -1)            @noisy det3109 det3104 det3102 det3107
mxx (17, 28) (19, 28)         @noisy det5474 det4177 det4179 det5475
mzz (-3, 5) (-5, 5)           @noisy det664 det671
mxx (3, 2) (1, 2)             @noisy det3111 det3104 det3102 det3106
mzz (35, -1) (35, 1)          @noisy det3014 det4116 det4117 det3012
mxx (7, -8) (5, -8)           @noisy det4080 det4025 det4027 det4079
mzz (15, -13) (15, -11)       @noisy det3893 det3894 det5031 det5032
mxx (35, 2) (33, 2)           @noisy det1599 det4116 det4117 det1604
mxx (11, -2) (9, -2)          @noisy det1427 det2160 det2159 det1430
mxx (11, -20) (9, -20)        @noisy det5125 det3629 det3634 det5126
mzz (1, 11) (-1, 11)          @noisy det3964 det3961
mxx (27, 20) (25, 20)         @noisy det5080 det5084 det5081 det5082 det5085
mzz (9, 17) (9, 19)           @noisy det2773 det2816 det2817 det2775
mxx (7, 16) (5, 16)           @noisy det2772 det6016 det2779
mzz (25, -5) (25, -7)         @noisy det1204 det2375 det1206 det2376
mxx (27, 10) (25, 10)         @noisy det1378 det1377 det51 det60
mxx (-3, 2) (-1, 2)           @noisy det669 det673 det3336 det3337
mzz (9, -11) (9, -13)         @noisy det2594 det2597 det2598 det2601
mzz (15, 17) (15, 19)         @noisy det1472 det1471 det222 det229
mzz (23, -7) (23, -5)         @noisy det1204 det1206 det4284 det4285
mxx (33, -10) (33, -8)        @noisy det4766 det4771
mxx (17, 16) (19, 16)         @noisy det293 det296 det297 det295
mxx (13, 20) (15, 20)         @noisy det1472 det1471 det223 det226
mxx (15, -10) (13, -10)       @noisy det2096 det5031 det5032 det2095
mzz (21, 25) (21, 23)         @noisy det5269 det5270 det4176 det4178
mxx (11, 4) (9, 4)            @noisy det380 det446 det445 det371
mxx (21, -20) (23, -20)       @noisy det2526 det2528 det2529 det2527
mzz (13, -7) (13, -5)         @noisy det1426 det1431 det2093 det2094
mxx (-3, -8) (-1, -8)         @noisy det4464 det4467 det4470 det4465 det4471
mxx (31, 2) (29, 2)           @noisy det2892 det2891 det1596 det1605
mxx (27, 8) (25, 8)           @noisy det3308 det3307 det51 det60
mzz (17, -11) (17, -13)       @noisy det3893 det3892 det3890 det3894
mzz (-3, -7) (-3, -5)         @noisy det4467 det4468 det4466 det4465 det4469
mxx (7, 22) (7, 20)           @noisy det4695 det4689
mzz (7, -7) (7, -5)           @noisy det4080 det4024 det4029 det4079
mxx (21, 8) (23, 8)           @noisy det518 det2131 det2132 det514
mzz (11, 23) (11, 25)         @noisy det1524 det1521 det5664
mxx (37, -2) (37, -4)         @noisy det3010 det3016
mxx (7, -2) (5, -2)           @noisy det4081 det4083 det4828 det4827
mzz (23, 23) (23, 25)         @noisy det5270 det5275 det5271 det5276 det5269
mxx (15, -28) (13, -28)       @noisy det5401 det2932 det2934 det5399
mxx (13, -8) (15, -8)         @noisy det2096 det2093 det2094 det2095
mxx (19, -14) (17, -14)       @noisy det957 det3892 det3890 det958
mzz (29, 5) (29, 7)           @noisy det3212 det52 det55 det3213
mzz (15, -29) (15, -31)       @noisy det4612 det4614 det5401 det5399
mzz (33, 1) (33, -1)          @noisy det1597 det1600 det4116 det4117
mzz (5, 17) (3, 17)           @noisy det3264 det3269
mzz (15, 5) (15, 7)           @noisy det1128 det1876 det1877 det1126
mzz (11, 19) (11, 17)         @noisy det1474 det2816 det2817 det1473
mzz (27, -13) (27, -11)       @noisy det1816 det3590 det1821 det3589
mxx (17, 22) (19, 22)         @noisy det4175 det220 det225 det4174
mzz (3, 7) (3, 5)             @noisy det4564 det4565 det1736 det1737
mxx (33, -4) (35, -4)         @noisy det2435 det2439 det5737
mzz (7, -1) (7, 1)            @noisy det374 det379 det4828 det4827
mxx (11, 14) (9, 14)          @noisy det4135 det4136 det2778 det2774
mxx (29, 10) (31, 10)         @noisy det135 det54 det58 det134
mxx (3, -4) (1, -4)           @noisy det3108 det5145 det5144 det3103
mxx (13, 14) (15, 14)         @noisy det1031 det1032 det1037 det1036
mzz (25, 17) (25, 19)         @noisy det5081 det5082 det2256 det2258
mxx (15, -16) (13, -16)       @noisy det3676 det3674 det3675 det3677
mzz (31, 1) (31, -1)          @noisy det2892 det1600 det2891 det1597
mxx (19, -2) (17, -2)         @noisy det3776 det3775 det2051 det2048
mzz (19, 25) (19, 23)         @noisy det4178 det4175 det4176 det4174
mzz (19, -1) (19, 1)          @noisy det3776 det1276 det3775 det1279
mzz (5, -1) (5, 1)            @noisy det3109 det4827 det4828 det3107
mzz (23, 5) (23, 7)           @noisy det519 det2131 det2132 det512
mxx (23, -10) (21, -10)       @noisy det3571 det2330 det2335 det3570
mxx (21, 20) (23, 20)         @noisy det2254 det2259 det2255 det2257
mzz (21, -7) (21, -5)         @noisy det4258 det4261 det4284 det4285
mzz (27, 5) (27, 7)           @noisy det3308 det3307 det52 det55
mzz (23, -11) (23, -13)       @noisy det3571 det1983 det1987 det3570
mxx (11, 26) (11, 28)         @noisy det3443 det3451
mxx (13, -2) (15, -2)         @noisy det803 det808 det804 det805
mxx (21, 14) (23, 14)         @noisy det580 det576 det577 det578
mxx (5, -20) (7, -20)         @noisy det5624 det5628 det5625 det5626 det5629
mxx (15, 4) (13, 4)           @noisy det1877 det1876 det749 det753
mxx (11, -4) (9, -4)          @noisy det4546 det1427 det1430 det4545
mxx (15, 22) (13, 22)         @noisy det4304 det4303 det223 det226
mzz (27, 19) (27, 17)         @noisy det5083 det5086 det5081 det5087 det5082
mzz (13, -13) (13, -11)       @noisy det2599 det5031 det2603 det5032
mxx (31, -4) (29, -4)         @noisy det2490 det2488 det2434 det2441
mzz (3, -5) (3, -7)           @noisy det4084 det5145 det5144 det4082
mzz (17, 29) (17, 31)         @noisy det5474 det4333 det5475 det4335
mxx (35, -2) (33, -2)         @noisy det2435 det4116 det2439 det4117
mxx (19, -4) (17, -4)         @noisy det2051 det4639 det4638 det2048
mxx (13, -26) (15, -26)       @noisy det2930 det2933 det2932 det2934
mxx (27, -2) (25, -2)         @noisy det1209 det3175 det3176 det1202
mxx (3, 10) (1, 10)           @noisy det5968 det2691 det2689
mzz (19, -7) (19, -5)         @noisy det4258 det4639 det4261 det4638
mxx (21, 2) (23, 2)           @noisy det1277 det1278 det1275 det1274
mzz (11, -19) (11, -17)       @noisy det5125 det3630 det3633 det5126
mzz (21, -29) (19, -29)       @noisy det5197 det5200
mxx (3, -14) (1, -14)         @noisy det4905 det4896 det4899 det4906 det4900
mzz (9, 1) (9, -1)            @noisy det374 det2160 det379 det2159
mxx (29, -8) (31, -8)         @noisy det2490 det2488 det2491 det2489
mxx (7, -10) (5, -10)         @noisy det5350 det4025 det4027 det5351
mzz (17, -29) (17, -31)       @noisy det4612 det4614 det5752
mxx (19, -8) (17, -8)         @noisy det4639 det4638 det3891 det3895
mxx (13, -14) (15, -14)       @noisy det3676 det5031 det5032 det3677
mzz (15, 1) (15, -1)          @noisy det807 det803 det804 det806
mzz (15, 11) (15, 13)         @noisy det1031 det1032 det1034 det1038
mzz (1, -5) (1, -7)           @noisy det3507 det5145 det3510 det5144
mxx (19, -10) (17, -10)       @noisy det3892 det3890 det3891 det3895
mxx (11, 8) (9, 8)            @noisy det449 det446 det445 det447
mzz (7, 17) (7, 19)           @noisy det2773 det2775 det5785
mzz (21, 5) (21, 7)           @noisy det2133 det2131 det2132 det2134
mxx (11, -14) (9, -14)        @noisy det2594 det2598 det2595 det2600
mzz (17, -17) (17, -19)       @noisy det956 det884 det888 det955
mzz (19, -25) (19, -23)       @noisy det1915 det1916 det1918 det1920
mzz (5, -13) (5, -11)         @noisy det5350 det4898 det4907 det5351
mzz (17, 17) (17, 19)         @noisy det293 det222 det229 det295
mzz (37, -5) (35, -5)         @noisy det3009 det3017
mzz (33, -11) (31, -11)       @noisy det4765 det4770
mzz (29, -1) (29, 1)          @noisy det2892 det2861 det2891 det2857
mzz (9, 23) (7, 23)           @noisy det4691 det4694
mxx (9, 22) (11, 22)          @noisy det5833 det1520 det1523
mxx (29, 4) (31, 4)           @noisy det3212 det1596 det1605 det3213
mzz (21, 19) (21, 17)         @noisy det2254 det2255 det298 det294
mxx (23, -16) (21, -16)       @noisy det1985 det1990 det2527 det2526
mzz (33, 7) (33, 5)           @noisy det1598 det1602 det1679 det1681
mzz (19, 7) (19, 5)           @noisy det2216 det2133 det2215 det2134
mxx (-3, 4) (-1, 4)           @noisy det669 det673 det5881
mxx (19, 8) (17, 8)           @noisy det2216 det2215 det2189 det2192
mxx (23, 22) (21, 22)         @noisy det5269 det2259 det5270 det2257
mxx (11, -22) (9, -22)        @noisy det5549 det3629 det3634 det5551
mxx (17, -22) (19, -22)       @noisy det890 det1915 det1916 det882
mzz (7, 5) (7, 7)             @noisy det1735 det373 det378 det1734
mzz (35, 5) (35, 7)           @noisy det1679 det1680 det1683 det1684 det1681
mxx (3, -2) (1, -2)           @noisy det3108 det3104 det3102 det3103
mzz (21, -25) (21, -23)       @noisy det1920 det1918 det5843
mzz (-1, 1) (-1, -1)          @noisy det3105 det3110 det3336 det3337
mzz (19, 31) (19, 29)         @noisy det5474 det5475 det5480 det5477 det5481
mzz (9, -23) (9, -25)         @noisy det5552 det5551 det5553 det5549 det5554
mzz (37, -1) (37, 1)          @noisy det3014 det6059 det3012
mzz (15, -17) (15, -19)       @noisy det884 det888 det3675 det3674
mzz (13, -1) (13, 1)          @noisy det748 det803 det804 det751
mzz (25, 1) (25, -1)          @noisy det1201 det1208 det3176 det3175
mzz (29, 11) (29, 13)         @noisy det134 det135 det53 det57
mxx (-1, -4) (-3, -4)         @noisy det3338 det4467 det3339 det4465
mzz (5, -19) (5, -17)         @noisy det5624 det5630 det5627 det5631 det5625
mzz (17, 11) (17, 13)         @noisy det3721 det1034 det3720 det1038
mzz (1, -11) (1, -13)         @noisy det4896 det4899 det4903 det4897 det4904
mzz (13, 19) (13, 17)         @noisy det1472 det1474 det1471 det1473
mzz (27, -7) (27, -5)         @noisy det2378 det2375 det2376 det2377
mxx (7, 8) (5, 8)             @noisy det1735 det1332 det1336 det1734
mxx (15, -4) (13, -4)         @noisy det808 det2093 det2094 det805
mxx (7, 10) (5, 10)           @noisy det1332 det4359 det1336 det4360
mzz (23, 1) (23, -1)          @noisy det1201 det1208 det1275 det1274
mzz (3, 13) (3, 11)           @noisy det5948 det2688 det2693
mxx (19, -20) (17, -20)       @noisy det955 det956 det890 det882
mzz (15, -7) (15, -5)         @noisy det2049 det2053 det2093 det2094
mxx (5, -14) (7, -14)         @noisy det5350 det4400 det4404 det5351
mxx (19, 20) (17, 20)         @noisy det293 det220 det225 det295
mzz (-3, -1) (-3, 1)          @noisy det3336 det666 det674 det3337
mzz (21, -13) (21, -11)       @noisy det3571 det3544 det3547 det3570
mxx (17, -16) (19, -16)       @noisy det957 det956 det958 det955

--------         35
mzz (15, 22) (15, 20)         @noisy det224 det223 det226 det214
mzz (9, 16) (9, 14)           @noisy det2778 det2767 det2776 det2774
mxx (21, 1) (19, 1)           @noisy det4979 det1276 det4976 det1279
mxx (11, 29) (13, 29)         @noisy det3437 det3444 det3448 det3450 det3445
mxx (17, 5) (15, 5)           @noisy det1128 det1121 det1127 det1126
mxx (25, 5) (23, 5)           @noisy det519 det3701 det3704 det512
mxx (21, 19) (19, 19)         @noisy det298 det4210 det294 det4213
mxx (9, -7) (7, -7)           @noisy det4024 det4029 det4026 det4020
mzz (17, 16) (17, 14)         @noisy det4228 det296 det4231 det297
mxx (25, -17) (23, -17)       @noisy det1986 det1984 det1988 det1982
mzz (29, -8) (29, -10)        @noisy det2491 det5313 det5315 det2489
mzz (19, 26) (19, 28)         @noisy det4177 det6036 det4179
mxx (21, -11) (19, -11)       @noisy det5331 det5333 det3544 det3547
mxx (9, 17) (7, 17)           @noisy det2773 det2775 det2767 det2776
mxx (33, -7) (31, -7)         @noisy det4769 det2436 det4761 det2440
mxx (13, -19) (11, -19)       @noisy det3632 det3625 det3630 det3633
mzz (11, -26) (9, -26)        @noisy det5550 det5556
mxx (9, -5) (7, -5)           @noisy det4528 det4024 det4526 det4029
mxx (25, -19) (23, -19)       @noisy det3829 det1988 det1984 det3821
mzz (5, 10) (5, 8)            @noisy det1332 det2684 det1336 det2692
mxx (17, 17) (15, 17)         @noisy det4228 det222 det229 det4231
mxx (-3, 5) (-5, 5)           @noisy det670 det664 det665 det661 det671
mzz (15, 28) (15, 26)         @noisy det4334 det3446 det3449 det4332
mxx (9, 11) (7, 11)           @noisy det1335 det1337 det1330 det1333
mzz (27, -2) (27, -4)         @noisy det1209 det3194 det3196 det1202
mxx (11, 1) (13, 1)           @noisy det750 det751 det744 det748
mxx (23, -7) (25, -7)         @noisy det2332 det1204 det1206 det2328
mzz (23, 4) (23, 2)           @noisy det1277 det1278 det3701 det3704
mzz (1, -4) (1, -2)           @noisy det3108 det3509 det3505 det3103
mxx (17, -5) (15, -5)         @noisy det2049 det2045 det2053 det2050
mzz (17, 2) (17, 4)           @noisy det1121 det1125 det1130 det1127
mxx (11, 23) (13, 23)         @noisy det1517 det1524 det1522 det1521
mzz (19, -20) (19, -22)       @noisy det890 det3758 det3756 det882
mzz (17, -16) (17, -14)       @noisy det5015 det958 det5012 det957
mzz (25, -16) (25, -14)       @noisy det1986 det1824 det1982 det1813
mxx (1, 11) (-1, 11)          @noisy det3954 det3963 det3960 det3964 det3961
mxx (13, -25) (11, -25)       @noisy det2931 det5701 det2935
mxx (37, 1) (35, 1)           @noisy det3014 det6060 det3012
mzz (-3, 2) (-3, 4)           @noisy det670 det661 det673 det669
mzz (27, 20) (25, 20)         @noisy det5080 det5085
mzz (11, -16) (11, -14)       @noisy det4584 det2595 det2600 det4583
mzz (15, 4) (15, 2)           @noisy det1121 det749 det1127 det753
mxx (17, 19) (15, 19)         @noisy det224 det222 det229 det214
mxx (31, 5) (33, 5)           @noisy det1598 det1590 det1602 det1601
mzz (21, 8) (21, 10)          @noisy det3741 det3739 det518 det514
mxx (21, 23) (19, 23)         @noisy det4178 det4210 det4176 det4213
mzz (23, -10) (23, -8)        @noisy det2332 det2330 det2335 det2328
mxx (9, 13) (7, 13)           @noisy det1337 det2767 det2776 det1333
mxx (9, -17) (7, -17)         @noisy det4401 det4399 det4396 det4402
mzz (17, -22) (17, -20)       @noisy det890 det886 det877 det882
mzz (13, -14) (13, -16)       @noisy det4584 det3676 det3677 det4583
mxx (9, 23) (7, 23)           @noisy det4690 det4684 det4694 det4691 det4692
mzz (27, 8) (27, 10)          @noisy det45 det51 det56 det60
mzz (13, 20) (13, 22)         @noisy det1517 det223 det1522 det226
mzz (9, 2) (9, 4)             @noisy det376 det380 det365 det371
mxx (-3, -7) (-3, -5)         @noisy det4466 det4468
mzz (7, 22) (7, 20)           @noisy det4684 det4688 det4695 det4692 det4689
mzz (7, -8) (7, -10)          @noisy det4025 det4026 det4027 det4020
mxx (29, 5) (27, 5)           @noisy det2854 det52 det55 det2860
mxx (15, -13) (17, -13)       @noisy det5015 det3894 det5012 det3893
mxx (33, 7) (31, 7)           @noisy det1598 det1602 det6073
mxx (17, 7) (15, 7)           @noisy det2188 det1128 det2190 det1126
mzz (17, -4) (17, -2)         @noisy det2051 det2045 det2048 det2050
mzz (37, -2) (37, -4)         @noisy det3013 det3016 det3003 det3010 det3011
mzz (15, -16) (15, -14)       @noisy det5015 det3676 det3677 det5012
mxx (29, 11) (27, 11)         @noisy det45 det53 det57 det56
mzz (5, -8) (5, -10)          @noisy det4025 det4958 det4027 det4961
mxx (25, 11) (23, 11)         @noisy det515 det516 det507 det513
mxx (17, 25) (15, 25)         @noisy det221 det4334 det228 det4332
mzz (31, 2) (31, 4)           @noisy det1590 det1596 det1605 det1601
mzz (-1, 2) (-1, 4)           @noisy det669 det673 det3374 det3377
mxx (-3, -1) (-5, -1)         @noisy det666 det674 det5984
mzz (5, 4) (5, 2)             @noisy det3156 det372 det377 det3158
mxx (13, -17) (11, -17)       @noisy det4584 det3630 det3633 det4583
mxx (5, 17) (3, 17)           @noisy det3269 det3267 det3264 det3265 det3258
mzz (35, -2) (35, -4)         @noisy det2435 det3013 det2439 det3003
mzz (15, 16) (15, 14)         @noisy det4228 det1037 det4231 det1036
mzz (21, 20) (21, 22)         @noisy det2259 det4210 det2257 det4213
mxx (13, -1) (11, -1)         @noisy det1429 det751 det1424 det748
mxx (25, -1) (23, -1)         @noisy det1201 det1195 det1208 det1207
mzz (11, 14) (11, 16)         @noisy det2778 det4995 det4997 det2774
mxx (29, -7) (27, -7)         @noisy det2378 det5315 det5313 det2377
mxx (1, -11) (1, -13)         @noisy det4897 det4903
mxx (11, -5) (13, -5)         @noisy det1429 det1426 det1431 det1424
mxx (33, -5) (31, -5)         @noisy det2438 det2433 det2436 det2440
mxx (25, 13) (23, 13)         @noisy det2290 det515 det2293 det513
mxx (-1, 1) (1, 1)            @noisy det3105 det3374 det3110 det3377
mxx (17, -11) (15, -11)       @noisy det3893 det4509 det3894 det4511
mzz (1, 2) (1, 4)             @noisy det3111 det3377 det3374 det3106
mzz (-1, -4) (-1, -2)         @noisy det3509 det3338 det3339 det3505
mxx (21, -19) (19, -19)       @noisy det3758 det959 det954 det3756
mzz (5, -2) (5, -4)           @noisy det4808 det4083 det4081 det4811
mxx (25, -13) (23, -13)       @noisy det1986 det1983 det1987 det1982
mzz (9, -16) (9, -14)         @noisy det2595 det4401 det2600 det4396
mzz (13, 2) (13, 4)           @noisy det750 det744 det749 det753
mzz (29, 10) (29, 8)          @noisy det45 det54 det58 det56
mzz (15, 10) (15, 8)          @noisy det2188 det2190 det1035 det1039
mxx (5, 5) (3, 5)             @noisy det3156 det1736 det3158 det1737
mzz (29, 4) (29, 2)           @noisy det2854 det1596 det2860 det1605
mzz (13, -26) (13, -28)       @noisy det2934 det2932 det5939
mzz (11, 26) (11, 28)         @noisy det3437 det3442 det3451 det3448 det3443
mzz (3, 8) (3, 10)            @noisy det2691 det2684 det2692 det2689
mzz (25, 16) (25, 14)         @noisy det2290 det1379 det2293 det1380
mxx (13, 25) (11, 25)         @noisy det3437 det1524 det3448 det1521
mzz (1, 8) (1, 10)            @noisy det2691 det3954 det3963 det2689
mzz (21, -20) (21, -22)       @noisy det2528 det3758 det2529 det3756
mzz (5, -20) (7, -20)         @noisy det5626 det5628
mxx (21, -13) (19, -13)       @noisy det3545 det3543 det3544 det3547
mxx (25, -11) (23, -11)       @noisy det2332 det1983 det2328 det1987
mxx (27, 19) (27, 17)         @noisy det5083 det5087
mzz (3, -10) (3, -8)          @noisy det4901 det4902 det4958 det4961
mxx (21, -7) (19, -7)         @noisy det5333 det4258 det4261 det5331
mzz (13, 14) (13, 16)         @noisy det1037 det4995 det4997 det1036
mzz (21, 2) (21, 4)           @noisy det4979 det1277 det4976 det1278
mxx (-1, 7) (1, 7)            @noisy det3376 det3954 det3963 det3375
mzz (19, -10) (19, -8)        @noisy det5333 det3891 det5331 det3895
mzz (29, 14) (31, 14)         @noisy det137 det139
mzz (11, -22) (11, -20)       @noisy det3632 det3629 det3634 det3625
mzz (5, -14) (5, -16)         @noisy det5692 det4400 det4404
mxx (21, -29) (19, -29)       @noisy det5199 det5196 det5192 det5200 det5197
mzz (3, -14) (1, -14)         @noisy det4900 det4906
mxx (21, 11) (19, 11)         @noisy det3741 det581 det3739 det579
mxx (13, -23) (11, -23)       @noisy det3632 det3625 det2931 det2935
mxx (-1, -7) (1, -7)          @noisy det3507 det3510 det6007
mzz (27, -8) (27, -10)        @noisy det2331 det2334 det5313 det5315
mxx (15, -7) (17, -7)         @noisy det2049 det4509 det2053 det4511
mzz (7, 4) (7, 2)             @noisy det376 det372 det377 det365
mzz (33, -4) (33, -2)         @noisy det2438 det2439 det2433 det2435
mxx (7, -19) (9, -19)         @noisy det4399 det5853 det4402
mxx (13, 5) (11, 5)           @noisy det750 det448 det444 det744
mzz (1, -10) (1, -8)          @noisy det4901 det5728 det4902
mxx (3, 7) (5, 7)             @noisy det2684 det1736 det2692 det1737
mzz (19, 14) (19, 16)         @noisy det2722 det296 det297 det2725
mxx (29, -11) (27, -11)       @noisy det1816 det5313 det5315 det1821
mxx (9, 5) (7, 5)             @noisy det376 det373 det378 det365
mzz (7, 16) (7, 14)           @noisy det2772 det2779 det2767 det2776
mxx (-1, -1) (1, -1)          @noisy det3105 det3110 det3505 det3509
mxx (29, -5) (27, -5)         @noisy det2378 det3194 det3196 det2377
mxx (37, -5) (35, -5)         @noisy det3013 det3008 det3017 det3003 det3009
mxx (17, -31) (15, -31)       @noisy det4612 det4614 det5753
mxx (33, -11) (31, -11)       @noisy det4769 det4764 det4761 det4770 det4765
mzz (9, -4) (9, -2)           @noisy det4528 det1430 det4526 det1427
mxx (21, -17) (19, -17)       @noisy det3545 det954 det959 det3543
mzz (21, -26) (21, -28)       @noisy det5194 det5195 det5199 det5192 det5201
mzz (27, 2) (27, 4)           @noisy det2859 det2854 det2860 det2856
mzz (11, 8) (11, 10)          @noisy det449 det1085 det1088 det447
mxx (21, -1) (19, -1)         @noisy det4260 det1276 det1279 det4255
mxx (27, 13) (29, 13)         @noisy det6045 det53 det57
mxx (17, -19) (15, -19)       @noisy det884 det888 det877 det886
mzz (15, -10) (15, -8)        @noisy det2096 det4509 det4511 det2095
mxx (19, 13) (21, 13)         @noisy det579 det2722 det581 det2725
mxx (17, -17) (15, -17)       @noisy det5015 det884 det888 det5012
mxx (7, -13) (9, -13)         @noisy det4401 det2597 det2601 det4396
mzz (19, 8) (19, 10)          @noisy det3741 det3739 det2192 det2189
mxx (17, 29) (15, 29)         @noisy det4334 det4333 det4335 det4332
mzz (17, -28) (17, -26)       @noisy det4613 det1917 det1919 det4611
mzz (7, 10) (7, 8)            @noisy det1332 det1336 det1330 det1335
mzz (17, 28) (17, 26)         @noisy det4177 det4334 det4179 det4332
mxx (35, 5) (35, 7)           @noisy det1680 det1683
mzz (29, -2) (29, -4)         @noisy det3194 det2434 det3196 det2441
mxx (19, 31) (19, 29)         @noisy det5480 det5477
mxx (9, -23) (9, -25)         @noisy det5552 det5554
mxx (5, -11) (3, -11)         @noisy det4898 det4958 det4907 det4961
mzz (5, 14) (5, 16)           @noisy det2772 det3267 det2779 det3258
mzz (11, -4) (11, -2)         @noisy det1429 det1427 det1430 det1424
mxx (13, 17) (11, 17)         @noisy det1474 det4995 det4997 det1473
mzz (15, -4) (15, -2)         @noisy det808 det2045 det2050 det805
mxx (9, 7) (7, 7)             @noisy det373 det378 det1330 det1335
mxx (5, -19) (5, -17)         @noisy det5627 det5630
mxx (29, 1) (27, 1)           @noisy det2854 det2861 det2860 det2857
mxx (3, 1) (5, 1)             @noisy det3156 det3109 det3158 det3107
mxx (21, -25) (19, -25)       @noisy det5192 det5199 det1918 det1920
mxx (25, 17) (23, 17)         @noisy det2290 det2293 det2256 det2258
mzz (17, 22) (17, 20)         @noisy det224 det220 det225 det214
mxx (5, -13) (3, -13)         @noisy det4898 det5805 det4907
mxx (17, -1) (15, -1)         @noisy det807 det2045 det806 det2050
mzz (11, 20) (11, 22)         @noisy det1517 det1522 det1520 det1523
mzz (29, -14) (29, -16)       @noisy det1822 det1817 det1818 det1820 det1809
mxx (13, -13) (11, -13)       @noisy det4584 det2603 det4583 det2599
mzz (19, 32) (17, 32)         @noisy det5476 det5479
mzz (35, 8) (33, 8)           @noisy det1682 det1686
mxx (17, 31) (15, 31)         @noisy det4333 det4335 det5868
mzz (27, -14) (27, -16)       @noisy det1813 det1824 det1809 det1820
mxx (37, -1) (35, -1)         @noisy det3014 det3013 det3003 det3012
mxx (5, 11) (3, 11)           @noisy det2684 det2693 det2688 det2692
mxx (13, -31) (13, -29)       @noisy det5402 det5404
mzz (3, 2) (3, 4)             @noisy det3111 det3156 det3158 det3106
mzz (-5, 2) (-5, 4)           @noisy det670 det667 det661 det675 det668
mzz (23, -16) (23, -14)       @noisy det1986 det1985 det1990 det1982
mzz (33, 2) (33, 4)           @noisy det1599 det1590 det1604 det1601
mzz (9, 10) (9, 8)            @noisy det1335 det449 det1330 det447
mzz (15, -28) (15, -26)       @noisy det4611 det4613 det2932 det2934
mzz (23, 22) (23, 20)         @noisy det2259 det5683 det2257
mzz (-3, -8) (-1, -8)         @noisy det4464 det4471
mzz (17, -10) (17, -8)        @noisy det4509 det3891 det4511 det3895
mxx (17, 1) (15, 1)           @noisy det807 det1121 det1127 det806
mxx (9, -11) (7, -11)         @noisy det4020 det2597 det4026 det2601
mzz (35, 2) (35, 4)           @noisy det1599 det5891 det1604
mzz (17, 8) (17, 10)          @noisy det2188 det2190 det2192 det2189
mxx (11, 7) (13, 7)           @noisy det444 det448 det1085 det1088
mxx (13, -11) (11, -11)       @noisy det2599 det2649 det2603 det2650
mzz (9, -22) (9, -20)         @noisy det5710 det3629 det3634
mxx (31, 11) (31, 13)         @noisy det141 det136
mxx (25, 7) (23, 7)           @noisy det519 det516 det507 det512
mxx (17, -25) (15, -25)       @noisy det4613 det881 det885 det4611
mzz (13, -8) (13, -10)        @noisy det2650 det2096 det2649 det2095
mzz (25, -4) (25, -2)         @noisy det1209 det1195 det1207 det1202
mzz (15, -22) (15, -20)       @noisy det883 det887 det877 det886
mzz (15, -32) (13, -32)       @noisy det5400 det5406
mxx (9, 1) (7, 1)             @noisy det376 det379 det365 det374
mzz (23, 16) (23, 14)         @noisy det580 det2290 det2293 det578
mxx (21, 17) (19, 17)         @noisy det298 det2722 det2725 det294
mzz (13, 26) (13, 28)         @noisy det3437 det3446 det3448 det3449
mzz (3, 14) (3, 16)           @noisy det3262 det3263 det3267 det3258 det3268
mxx (-1, 5) (1, 5)            @noisy det3376 det3374 det3377 det3375
mxx (17, -29) (15, -29)       @noisy det4611 det4612 det4613 det4614
mzz (11, -10) (11, -8)        @noisy det2596 det2602 det2649 det2650
mxx (21, 25) (19, 25)         @noisy det4178 det5674 det4176
mxx (11, 13) (13, 13)         @noisy det1040 det4995 det4997 det1033
mzz (7, -2) (7, -4)           @noisy det4528 det4081 det4083 det4526
mxx (25, -23) (23, -23)       @noisy det3825 det3829 det3821 det3826 det3832
mxx (5, -1) (3, -1)           @noisy det3109 det4811 det4808 det3107
mxx (13, 19) (11, 19)         @noisy det1517 det1474 det1522 det1473
mxx (17, -23) (15, -23)       @noisy det881 det877 det885 det886
mxx (25, 19) (23, 19)         @noisy det5920 det2256 det2258
mzz (23, -4) (23, -2)         @noisy det1203 det1195 det1207 det1210
mzz (27, 14) (27, 16)         @noisy det1379 det5776 det1380
mzz (19, 2) (19, 4)           @noisy det4979 det4976 det1130 det1125
mzz (19, 20) (19, 22)         @noisy det220 det4210 det225 det4213
mxx (25, -5) (23, -5)         @noisy det1204 det1195 det1206 det1207
mxx (1, -5) (-1, -5)          @noisy det3507 det3509 det3510 det3505
mzz (9, 22) (9, 20)           @noisy det4684 det1520 det4692 det1523
mzz (-3, -2) (-3, -4)         @noisy det3338 det3339 det5719
mxx (9, 19) (7, 19)           @noisy det2773 det2775 det4684 det4692
mzz (-1, 8) (-1, 10)          @noisy det3958 det3954 det3965 det3959 det3963
mxx (17, 13) (15, 13)         @noisy det4228 det4231 det1038 det1034
mxx (21, 5) (19, 5)           @noisy det4979 det2133 det4976 det2134
mxx (19, 7) (21, 7)           @noisy det3741 det2133 det3739 det2134
mxx (13, -7) (11, -7)         @noisy det1426 det1431 det2649 det2650
mxx (17, 11) (15, 11)         @noisy det2188 det2190 det1038 det1034
mzz (13, -20) (13, -22)       @noisy det3632 det883 det887 det3625
mzz (21, -2) (21, -4)         @noisy det1203 det4255 det4260 det1210
mzz (33, -10) (33, -8)        @noisy det4769 det4771 det4761 det4766 det4767
mxx (33, 1) (31, 1)           @noisy det1597 det1590 det1600 det1601
mzz (7, -16) (7, -14)         @noisy det4401 det4400 det4404 det4396
mzz (23, 10) (23, 8)          @noisy det518 det507 det514 det516
mxx (33, -1) (31, -1)         @noisy det2438 det1600 det2433 det1597
mxx (29, -13) (27, -13)       @noisy det1816 det1809 det1820 det1821
mzz (25, 8) (25, 10)          @noisy det507 det51 det60 det516
mxx (-5, 1) (-3, 1)           @noisy det670 det666 det661 det674
mzz (31, -10) (31, -8)        @noisy det4769 det4761 det2489 det2491
mzz (13, -2) (13, -4)         @noisy det1429 det808 det1424 det805
mzz (23, -22) (23, -20)       @noisy det3829 det2528 det2529 det3821
mzz (21, 26) (23, 26)         @noisy det5272 det5274
mzz (19, -26) (19, -28)       @noisy det5192 det1917 det5199 det1919
mxx (29, -17) (27, -17)       @noisy det1823 det1814 det1815 det1820 det1809
mxx (23, 23) (23, 25)         @noisy det5271 det5275
mzz (31, 8) (31, 10)          @noisy det58 det54 det5814
mxx (7, -1) (9, -1)           @noisy det4528 det379 det4526 det374
mxx (25, 1) (23, 1)           @noisy det1201 det3701 det1208 det3704
mzz (9, -10) (9, -8)          @noisy det2596 det2602 det4026 det4020
mxx (5, -7) (3, -7)           @noisy det4084 det4961 det4958 det4082
mxx (3, 13) (5, 13)           @noisy det3267 det3258 det2688 det2693
mzz (13, 8) (13, 10)          @noisy det1039 det1085 det1088 det1035
mzz (3, -4) (3, -2)           @noisy det3108 det4811 det4808 det3103
mzz (25, -10) (25, -8)        @noisy det2332 det2331 det2328 det2334
mzz (21, 14) (21, 16)         @noisy det580 det2722 det2725 det578
mxx (29, 7) (27, 7)           @noisy det45 det52 det55 det56
mxx (21, -5) (19, -5)         @noisy det4258 det4260 det4261 det4255
mzz (21, -14) (21, -16)       @noisy det1985 det3545 det1990 det3543
mzz (25, -22) (25, -20)       @noisy det3827 det3828 det3829 det3821 det3830
mxx (3, -5) (5, -5)           @noisy det4084 det4811 det4808 det4082
mzz (21, -8) (21, -10)        @noisy det5333 det2335 det2330 det5331
mzz (19, -14) (19, -16)       @noisy det957 det3545 det958 det3543
mxx (17, 23) (15, 23)         @noisy det221 det228 det224 det214
mzz (25, 2) (25, 4)           @noisy det2859 det3704 det3701 det2856
mzz (11, 2) (11, 4)           @noisy det750 det380 det744 det371
mzz (31, -4) (31, -2)         @noisy det2438 det2434 det2433 det2441
mxx (21, -23) (19, -23)       @noisy det3756 det3758 det1918 det1920
mxx (13, 11) (11, 11)         @noisy det1040 det1085 det1088 det1033
mxx (29, -1) (27, -1)         @noisy det3194 det2861 det3196 det2857
mzz (19, -4) (19, -2)         @noisy det2051 det4255 det4260 det2048

--------         36
myy (21, 4) (21, 5)           @noisy det4976 det4978
myy (3, 1) (3, 2)             @noisy det3156 det3159
myy (19, 22) (19, 23)         @noisy det4210 det4212
myy (9, -11) (9, -10)         @noisy det4028 det4020
myy (17, 25) (17, 26)         @noisy det4336 det4332
myy (9, -1) (9, -2)           @noisy det4529 det4526
myy (-1, 1) (-1, 2)           @noisy det3374 det3378
myy (5, -11) (5, -10)         @noisy det4958 det4960
myy (11, 10) (11, 11)         @noisy det1085 det1087
myy (27, 2) (27, 1)           @noisy det2854 det2858
myy (3, 4) (3, 5)             @noisy det3156 det3159
myy (11, -1) (11, -2)         @noisy det1424 det1428
myy (27, -5) (27, -4)         @noisy det3194 det3195
myy (17, 11) (17, 10)         @noisy det2188 det2191
myy (21, -17) (21, -16)       @noisy det3546 det3543
myy (19, -20) (19, -19)       @noisy det3759 det3756
myy (7, -11) (7, -10)         @noisy det4028 det4020
myy (35, -1) (35, -2)         @noisy det3003 det3015
myy (7, 22) (7, 23)           @noisy det4684 det4693
myy (21, 2) (21, 1)           @noisy det4976 det4978
myy (11, -16) (11, -17)       @noisy det4585 det4583
myy (5, 1) (5, 2)             @noisy det3156 det3159
myy (15, -20) (15, -19)       @noisy det877 det889
myy (17, 5) (17, 4)           @noisy det1121 det1129
myy (21, 19) (21, 20)         @noisy det4210 det4212
myy (11, 4) (11, 5)           @noisy det744 det752
myy (19, -17) (19, -16)       @noisy det3546 det3543
myy (17, 1) (17, 2)           @noisy det1121 det1129
myy (21, -20) (21, -19)       @noisy det3759 det3756
myy (17, -14) (17, -13)       @noisy det5012 det5014
myy (3, 10) (3, 11)           @noisy det2684 det2690
myy (7, -8) (7, -7)           @noisy det4028 det4020
myy (21, -11) (21, -10)       @noisy det5334 det5331
myy (19, 2) (19, 1)           @noisy det4976 det4978
myy (19, 4) (19, 5)           @noisy det4976 det4978
myy (15, 10) (15, 11)         @noisy det2188 det2191
myy (33, -5) (33, -4)         @noisy det2437 det2433
myy (11, 29) (11, 28)         @noisy det3437 det3447
myy (9, 13) (9, 14)           @noisy det2767 det2777
myy (5, -8) (5, -7)           @noisy det4958 det4960
myy (15, 16) (15, 17)         @noisy det4228 det4230
myy (21, -5) (21, -4)         @noisy det4259 det4255
myy (15, 25) (15, 26)         @noisy det4336 det4332
myy (13, 14) (13, 13)         @noisy det4995 det4996
myy (9, -14) (9, -13)         @noisy det4403 det4396
myy (19, 19) (19, 20)         @noisy det4210 det4212
myy (15, -29) (15, -28)       @noisy det4615 det4611
myy (11, 7) (11, 8)           @noisy det1085 det1087
myy (7, 13) (7, 14)           @noisy det2767 det2777
myy (15, 22) (15, 23)         @noisy det227 det214
myy (19, -4) (19, -5)         @noisy det4259 det4255
myy (31, -1) (31, -2)         @noisy det2437 det2433
myy (15, -1) (15, -2)         @noisy det2045 det2052
myy (9, 10) (9, 11)           @noisy det1330 det1334
myy (21, 8) (21, 7)           @noisy det3739 det3740
myy (21, -8) (21, -7)         @noisy det5334 det5331
myy (13, 25) (13, 26)         @noisy det3437 det3447
myy (11, -22) (11, -23)       @noisy det3631 det3625
myy (33, -8) (33, -7)         @noisy det4761 det4768
myy (7, -17) (7, -16)         @noisy det4403 det4396
myy (-1, 4) (-1, 5)           @noisy det3374 det3378
myy (11, 19) (11, 20)         @noisy det1517 det1525
myy (5, -1) (5, -2)           @noisy det4808 det4810
myy (9, 5) (9, 4)             @noisy det375 det365
myy (17, 7) (17, 8)           @noisy det2188 det2191
myy (23, 16) (23, 17)         @noisy det2290 det2292
myy (-3, 2) (-3, 1)           @noisy det661 det672
myy (31, -5) (31, -4)         @noisy det2437 det2433
myy (7, 19) (7, 20)           @noisy det4684 det4693
myy (5, -5) (5, -4)           @noisy det4808 det4810
myy (15, 1) (15, 2)           @noisy det1121 det1129
myy (3, -10) (3, -11)         @noisy det4958 det4960
myy (7, -13) (7, -14)         @noisy det4403 det4396
myy (7, 16) (7, 17)           @noisy det2767 det2777
myy (9, 16) (9, 17)           @noisy det2767 det2777
myy (15, -23) (15, -22)       @noisy det877 det889
myy (25, -14) (25, -13)       @noisy det1982 det1989
myy (15, -13) (15, -14)       @noisy det5012 det5014
myy (15, 28) (15, 29)         @noisy det4336 det4332
myy (17, -29) (17, -28)       @noisy det4615 det4611
myy (29, -8) (29, -7)         @noisy det5313 det5316
myy (29, -17) (29, -16)       @noisy det1809 det1819
myy (13, 10) (13, 11)         @noisy det1085 det1087
myy (17, -20) (17, -19)       @noisy det877 det889
myy (13, -14) (13, -13)       @noisy det4585 det4583
myy (3, -8) (3, -7)           @noisy det4958 det4960
myy (15, 7) (15, 8)           @noisy det2188 det2191
myy (11, -20) (11, -19)       @noisy det3631 det3625
myy (25, -11) (25, -10)       @noisy det2328 det2333
myy (25, -23) (25, -22)       @noisy det3831 det3821
myy (25, -20) (25, -19)       @noisy det3831 det3821
myy (29, 10) (29, 11)         @noisy det45 det59
myy (27, -11) (27, -10)       @noisy det5313 det5316
myy (9, 7) (9, 8)             @noisy det1330 det1334
myy (23, 10) (23, 11)         @noisy det507 det517
myy (5, 7) (5, 8)             @noisy det2684 det2690
myy (25, -5) (25, -4)         @noisy det1195 det1205
myy (21, -1) (21, -2)         @noisy det4259 det4255
myy (15, 19) (15, 20)         @noisy det227 det214
myy (21, 16) (21, 17)         @noisy det2722 det2724
myy (13, -11) (13, -10)       @noisy det2649 det2651
myy (27, -17) (27, -16)       @noisy det1809 det1819
myy (1, -5) (1, -4)           @noisy det3508 det3505
myy (7, 7) (7, 8)             @noisy det1330 det1334
myy (5, 16) (5, 17)           @noisy det3266 det3258
myy (19, -29) (19, -28)       @noisy det5192 det5198
myy (15, -5) (15, -4)         @noisy det2045 det2052
myy (19, 16) (19, 17)         @noisy det2722 det2724
myy (11, 1) (11, 2)           @noisy det744 det752
myy (13, 16) (13, 17)         @noisy det4995 det4996
myy (27, 8) (27, 7)           @noisy det45 det59
myy (29, -1) (29, -2)         @noisy det3194 det3195
myy (33, 4) (33, 5)           @noisy det1590 det1603
myy (37, -1) (37, -2)         @noisy det3003 det3015
myy (1, 1) (1, 2)             @noisy det3374 det3378
myy (23, 4) (23, 5)           @noisy det3701 det3703
myy (19, 10) (19, 11)         @noisy det3739 det3740
myy (25, 7) (25, 8)           @noisy det507 det517
myy (11, -5) (11, -4)         @noisy det1424 det1428
myy (7, 10) (7, 11)           @noisy det1330 det1334
myy (17, -1) (17, -2)         @noisy det2045 det2052
myy (13, 28) (13, 29)         @noisy det3437 det3447
myy (33, -11) (33, -10)       @noisy det4761 det4768
myy (19, -8) (19, -7)         @noisy det5334 det5331
myy (23, -14) (23, -13)       @noisy det1982 det1989
myy (5, 10) (5, 11)           @noisy det2684 det2690
myy (31, 5) (31, 4)           @noisy det1590 det1603
myy (13, 8) (13, 7)           @noisy det1085 det1087
myy (-1, -1) (-1, -2)         @noisy det3508 det3505
myy (21, 14) (21, 13)         @noisy det2722 det2724
myy (33, 1) (33, 2)           @noisy det1590 det1603
myy (19, 13) (19, 14)         @noisy det2722 det2724
myy (17, -5) (17, -4)         @noisy det2045 det2052
myy (3, 16) (3, 17)           @noisy det3266 det3258
myy (19, -23) (19, -22)       @noisy det3759 det3756
myy (-1, -5) (-1, -4)         @noisy det3508 det3505
myy (1, 4) (1, 5)             @noisy det3374 det3378
myy (27, -14) (27, -13)       @noisy det1809 det1819
myy (11, 13) (11, 14)         @noisy det4995 det4996
myy (9, -17) (9, -16)         @noisy det4403 det4396
myy (7, -1) (7, -2)           @noisy det4529 det4526
myy (11, -14) (11, -13)       @noisy det4585 det4583
myy (29, 7) (29, 8)           @noisy det45 det59
myy (37, -5) (37, -4)         @noisy det3003 det3015
myy (-1, 11) (-1, 10)         @noisy det3954 det3962
myy (3, 7) (3, 8)             @noisy det2684 det2690
myy (17, -26) (17, -25)       @noisy det4615 det4611
myy (11, 16) (11, 17)         @noisy det4995 det4996
myy (27, 4) (27, 5)           @noisy det2854 det2858
myy (9, 19) (9, 20)           @noisy det4684 det4693
myy (25, 5) (25, 4)           @noisy det3701 det3703
myy (15, 4) (15, 5)           @noisy det1121 det1129
myy (17, 22) (17, 23)         @noisy det227 det214
myy (25, -1) (25, -2)         @noisy det1195 det1205
myy (9, -5) (9, -4)           @noisy det4529 det4526
myy (19, 7) (19, 8)           @noisy det3739 det3740
myy (19, -26) (19, -25)       @noisy det5192 det5198
myy (11, -8) (11, -7)         @noisy det2649 det2651
myy (1, 11) (1, 10)           @noisy det3954 det3962
myy (19, -10) (19, -11)       @noisy det5334 det5331
myy (13, -1) (13, -2)         @noisy det1424 det1428
myy (29, 4) (29, 5)           @noisy det2854 det2858
myy (15, -7) (15, -8)         @noisy det4509 det4510
myy (23, -7) (23, -8)         @noisy det2328 det2333
myy (25, 16) (25, 17)         @noisy det2290 det2292
myy (29, -11) (29, -10)       @noisy det5313 det5316
myy (17, -8) (17, -7)         @noisy det4509 det4510
myy (21, 10) (21, 11)         @noisy det3739 det3740
myy (9, 22) (9, 23)           @noisy det4684 det4693
myy (23, -1) (23, -2)         @noisy det1195 det1205
myy (-5, 4) (-5, 5)           @noisy det661 det672
myy (17, 13) (17, 14)         @noisy det4228 det4230
myy (25, 13) (25, 14)         @noisy det2290 det2292
myy (15, 13) (15, 14)         @noisy det4228 det4230
myy (1, 7) (1, 8)             @noisy det3954 det3962
myy (7, -5) (7, -4)           @noisy det4529 det4526
myy (17, 16) (17, 17)         @noisy det4228 det4230
myy (9, 1) (9, 2)             @noisy det375 det365
myy (11, 23) (11, 22)         @noisy det1517 det1525
myy (33, -1) (33, -2)         @noisy det2437 det2433
myy (17, -23) (17, -22)       @noisy det877 det889
myy (13, 22) (13, 23)         @noisy det1517 det1525
myy (31, 1) (31, 2)           @noisy det1590 det1603
myy (23, -17) (23, -16)       @noisy det1982 det1989
myy (17, -17) (17, -16)       @noisy det5012 det5014
myy (5, 14) (5, 13)           @noisy det3266 det3258
myy (13, 4) (13, 5)           @noisy det744 det752
myy (7, 1) (7, 2)             @noisy det375 det365
myy (7, 4) (7, 5)             @noisy det375 det365
myy (-1, 7) (-1, 8)           @noisy det3954 det3962
myy (25, 1) (25, 2)           @noisy det3701 det3703
myy (31, -11) (31, -10)       @noisy det4761 det4768
myy (23, -23) (23, -22)       @noisy det3831 det3821
myy (17, -11) (17, -10)       @noisy det4509 det4510
myy (31, -8) (31, -7)         @noisy det4761 det4768
myy (13, -5) (13, -4)         @noisy det1424 det1428
myy (11, -10) (11, -11)       @noisy det2649 det2651
myy (19, -1) (19, -2)         @noisy det4259 det4255
myy (3, -1) (3, -2)           @noisy det4808 det4810
myy (17, 19) (17, 20)         @noisy det227 det214
myy (17, 28) (17, 29)         @noisy det4336 det4332
myy (3, -5) (3, -4)           @noisy det4808 det4810
myy (9, -7) (9, -8)           @noisy det4028 det4020
myy (5, 4) (5, 5)             @noisy det3156 det3159
myy (27, -8) (27, -7)         @noisy det5313 det5316
myy (13, -23) (13, -22)       @noisy det3631 det3625
myy (27, -1) (27, -2)         @noisy det3194 det3195
myy (3, 13) (3, 14)           @noisy det3266 det3258
myy (-5, 1) (-5, 2)           @noisy det661 det672
myy (15, -11) (15, -10)       @noisy det4509 det4510
myy (23, -11) (23, -10)       @noisy det2328 det2333
myy (21, -29) (21, -28)       @noisy det5192 det5198
myy (1, -1) (1, -2)           @noisy det3508 det3505
myy (13, -17) (13, -16)       @noisy det4585 det4583
myy (21, -14) (21, -13)       @noisy det3546 det3543
myy (27, 10) (27, 11)         @noisy det45 det59
myy (25, 11) (25, 10)         @noisy det507 det517
myy (29, -5) (29, -4)         @noisy det3194 det3195
myy (25, -17) (25, -16)       @noisy det1982 det1989
myy (23, 1) (23, 2)           @noisy det3701 det3703
myy (15, -26) (15, -25)       @noisy det4615 det4611
myy (23, -5) (23, -4)         @noisy det1195 det1205
myy (23, 7) (23, 8)           @noisy det507 det517
myy (15, -17) (15, -16)       @noisy det5012 det5014
myy (13, 2) (13, 1)           @noisy det744 det752
myy (21, 22) (21, 23)         @noisy det4210 det4212
myy (25, -8) (25, -7)         @noisy det2328 det2333
myy (13, -20) (13, -19)       @noisy det3631 det3625
myy (23, 13) (23, 14)         @noisy det2290 det2292
myy (-3, 4) (-3, 5)           @noisy det661 det672
myy (11, 25) (11, 26)         @noisy det3437 det3447
myy (29, -14) (29, -13)       @noisy det1809 det1819
myy (13, 19) (13, 20)         @noisy det1517 det1525
myy (21, -26) (21, -25)       @noisy det5192 det5198
myy (23, -20) (23, -19)       @noisy det3831 det3821
myy (21, -23) (21, -22)       @noisy det3759 det3756
myy (19, -14) (19, -13)       @noisy det3546 det3543
myy (29, 1) (29, 2)           @noisy det2854 det2858
myy (35, -5) (35, -4)         @noisy det3003 det3015
myy (13, -8) (13, -7)         @noisy det2649 det2651

--------         37
mzz (15, 22) (15, 20)         @noisy det227 det224 det226 det233
mzz (9, 16) (9, 14)           @noisy det2778 det2781 det2777 det2776
mxx (21, 1) (19, 1)           @noisy det4979 det1279 det1282 det4978
mxx (11, 29) (13, 29)         @noisy det3453 det3450 det3447 det3448 det3454
mxx (17, 5) (15, 5)           @noisy det1128 det1132 det1129 det1127
mxx (25, 5) (23, 5)           @noisy det519 det520 det3703 det3704
mxx (21, 19) (19, 19)         @noisy det298 det302 det4212 det4213
mxx (9, -7) (7, -7)           @noisy det4028 det4026 det4029 det4030
mzz (17, 16) (17, 14)         @noisy det4230 det4231 det301 det297
mxx (25, -17) (23, -17)       @noisy det1986 det1989 det1988 det1992
mzz (29, -8) (29, -10)        @noisy det2491 det2494 det5316 det5315
mzz (19, 26) (19, 28)         @noisy det6036 det4183 det4179
mxx (21, -11) (19, -11)       @noisy det5334 det5333 det3547 det3548
mxx (9, 17) (7, 17)           @noisy det2775 det2777 det2782 det2776
mxx (33, -7) (31, -7)         @noisy det4769 det2440 det2442 det4768
mxx (13, -19) (11, -19)       @noisy det3631 det3632 det3633 det3636
mzz (11, -26) (9, -26)        @noisy det5556 det5560
mxx (9, -5) (7, -5)           @noisy det4529 det4528 det4029 det4030
mxx (25, -19) (23, -19)       @noisy det3831 det3829 det1988 det1992
mzz (5, 10) (5, 8)            @noisy det1339 det1336 det2690 det2692
mxx (17, 17) (15, 17)         @noisy det4230 det4231 det229 det232
mxx (-3, 5) (-5, 5)           @noisy det670 det678 det679 det671 det672
mzz (15, 28) (15, 26)         @noisy det4336 det4334 det3452 det3449
mxx (9, 11) (7, 11)           @noisy det1337 det1338 det1334 det1335
mzz (27, -2) (27, -4)         @noisy det1209 det3196 det3195 det1211
mxx (11, 1) (13, 1)           @noisy det750 det751 det755 det752
mxx (23, -7) (25, -7)         @noisy det2332 det1206 det1213 det2333
mzz (23, 4) (23, 2)           @noisy det1278 det1283 det3703 det3704
mzz (1, -4) (1, -2)           @noisy det3508 det3509 det3112 det3108
mxx (17, -5) (15, -5)         @noisy det2053 det2054 det2052 det2050
mzz (17, 2) (17, 4)           @noisy det1129 det1127 det1130 det1131
mxx (11, 23) (13, 23)         @noisy det1524 det1525 det1522 det1527
mzz (19, -20) (19, -22)       @noisy det890 det3759 det3758 det892
mzz (17, -16) (17, -14)       @noisy det5015 det958 det962 det5014
mzz (25, -16) (25, -14)       @noisy det1986 det1829 det1824 det1989
mxx (1, 11) (-1, 11)          @noisy det3968 det3969 det3964 det3962 det3963
mxx (13, -25) (11, -25)       @noisy det5701 det2935 det2939
mxx (37, 1) (35, 1)           @noisy det3014 det6060 det3020
mzz (-3, 2) (-3, 4)           @noisy det670 det673 det680 det672
mzz (27, 20) (25, 20)         @noisy det5085 det5091
mzz (11, -16) (11, -14)       @noisy det4585 det4584 det2600 det2605
mzz (15, 4) (15, 2)           @noisy det753 det1129 det1127 det754
mxx (17, 19) (15, 19)         @noisy det227 det224 det229 det232
mxx (31, 5) (33, 5)           @noisy det1607 det1602 det1603 det1601
mzz (21, 8) (21, 10)          @noisy det3741 det521 det518 det3740
mxx (21, 23) (19, 23)         @noisy det4178 det4212 det4213 det4181
mzz (23, -10) (23, -8)        @noisy det2332 det2335 det2337 det2333
mxx (9, 13) (7, 13)           @noisy det1337 det1338 det2777 det2776
mxx (9, -17) (7, -17)         @noisy det4402 det4403 det4401 det4406
mzz (17, -22) (17, -20)       @noisy det890 det892 det889 det886
mzz (13, -14) (13, -16)       @noisy det4585 det4584 det3677 det3680
mxx (9, 23) (7, 23)           @noisy det4696 det4694 det4697 det4693 det4692
mzz (27, 8) (27, 10)          @noisy det60 det59 det56 det62
mzz (13, 20) (13, 22)         @noisy det226 det1525 det1522 det233
mzz (9, 2) (9, 4)             @noisy det375 det376 det380 det383
mxx (-3, -7) (-3, -5)         @noisy det4468 det4474
mzz (7, 22) (7, 20)           @noisy det4698 det4695 det4693 det4692 det4699
mzz (7, -8) (7, -10)          @noisy det4028 det4026 det4027 det4031
mxx (29, 5) (27, 5)           @noisy det2858 det2860 det55 det63
mxx (15, -13) (17, -13)       @noisy det5015 det3894 det3898 det5014
mxx (33, 7) (31, 7)           @noisy det1607 det1602 det6073
mxx (17, 7) (15, 7)           @noisy det1128 det2190 det1132 det2191
mzz (17, -4) (17, -2)         @noisy det2051 det2052 det2050 det2055
mzz (37, -2) (37, -4)         @noisy det3018 det3015 det3013 det3016 det3019
mzz (15, -16) (15, -14)       @noisy det5015 det3677 det3680 det5014
mxx (29, 11) (27, 11)         @noisy det59 det56 det57 det64
mzz (5, -8) (5, -10)          @noisy det4960 det4027 det4031 det4961
mxx (25, 11) (23, 11)         @noisy det522 det515 det517 det516
mxx (17, 25) (15, 25)         @noisy det4336 det4334 det230 det228
mzz (31, 2) (31, 4)           @noisy det1608 det1603 det1605 det1601
mzz (-1, 2) (-1, 4)           @noisy det673 det680 det3378 det3377
mxx (-3, -1) (-5, -1)         @noisy det674 det681 det5984
mzz (5, 4) (5, 2)             @noisy det3159 det384 det377 det3158
mxx (13, -17) (11, -17)       @noisy det4585 det4584 det3633 det3636
mxx (5, 17) (3, 17)           @noisy det3269 det3266 det3267 det3270 det3271
mzz (35, -2) (35, -4)         @noisy det2439 det2443 det3015 det3013
mzz (15, 16) (15, 14)         @noisy det1037 det1045 det4230 det4231
mzz (21, 20) (21, 22)         @noisy det2259 det2263 det4212 det4213
mxx (13, -1) (11, -1)         @noisy det1429 det751 det755 det1428
mxx (25, -1) (23, -1)         @noisy det1208 det1214 det1205 det1207
mzz (11, 14) (11, 16)         @noisy det2778 det2781 det4996 det4997
mxx (29, -7) (27, -7)         @noisy det2378 det5316 det5315 det2380
mxx (1, -11) (1, -13)         @noisy det4903 det4912
mxx (11, -5) (13, -5)         @noisy det1429 det1432 det1431 det1428
mxx (33, -5) (31, -5)         @noisy det2437 det2438 det2440 det2442
mxx (25, 13) (23, 13)         @noisy det515 det2292 det2293 det522
mxx (-1, 1) (1, 1)            @noisy det3377 det3110 det3378 det3114
mxx (17, -11) (15, -11)       @noisy det4510 det3898 det3894 det4511
mzz (1, 2) (1, 4)             @noisy det3111 det3115 det3378 det3377
mzz (-1, -4) (-1, -2)         @noisy det3508 det3509 det3339 det3342
mxx (21, -19) (19, -19)       @noisy det959 det3759 det3758 det963
mzz (5, -2) (5, -4)           @noisy det4083 det4087 det4810 det4811
mxx (25, -13) (23, -13)       @noisy det1986 det1989 det1987 det1991
mzz (9, -16) (9, -14)         @noisy det2600 det4403 det4401 det2605
mzz (13, 2) (13, 4)           @noisy det750 det752 det753 det754
mzz (29, 10) (29, 8)          @noisy det59 det58 det61 det56
mzz (15, 10) (15, 8)          @noisy det1039 det2191 det2190 det1043
mxx (5, 5) (3, 5)             @noisy det3159 det3158 det1737 det1740
mzz (29, 4) (29, 2)           @noisy det1605 det2858 det2860 det1608
mzz (13, -26) (13, -28)       @noisy det5939 det2934 det2937
mzz (11, 26) (11, 28)         @noisy det3455 det3451 det3447 det3448 det3456
mzz (3, 8) (3, 10)            @noisy det2691 det2690 det2695 det2692
mzz (25, 16) (25, 14)         @noisy det1380 det2292 det2293 det1382
mxx (13, 25) (11, 25)         @noisy det1524 det3447 det3448 det1527
mzz (1, 8) (1, 10)            @noisy det2691 det3962 det2695 det3963
mzz (21, -20) (21, -22)       @noisy det3759 det3758 det2532 det2529
mzz (5, -20) (7, -20)         @noisy det5628 det5634
mxx (21, -13) (19, -13)       @noisy det3546 det3545 det3547 det3548
mxx (25, -11) (23, -11)       @noisy det2332 det1987 det2333 det1991
mxx (27, 19) (27, 17)         @noisy det5087 det5090
mzz (3, -10) (3, -8)          @noisy det4902 det4911 det4960 det4961
mxx (21, -7) (19, -7)         @noisy det5334 det5333 det4261 det4262
mzz (13, 14) (13, 16)         @noisy det1037 det1045 det4996 det4997
mzz (21, 2) (21, 4)           @noisy det4979 det1278 det1283 det4978
mxx (-1, 7) (1, 7)            @noisy det3376 det3962 det3379 det3963
mzz (19, -10) (19, -8)        @noisy det5334 det5333 det3895 det3899
mzz (29, 14) (31, 14)         @noisy det139 det144
mzz (11, -22) (11, -20)       @noisy det3631 det3632 det3634 det3635
mzz (5, -14) (5, -16)         @noisy det5692 det4404 det4405
mxx (21, -29) (19, -29)       @noisy det5198 det5199 det5204 det5200 det5205
mzz (3, -14) (1, -14)         @noisy det4909 det4906
mxx (21, 11) (19, 11)         @noisy det3741 det584 det581 det3740
mxx (13, -23) (11, -23)       @noisy det3631 det3632 det2935 det2939
mxx (-1, -7) (1, -7)          @noisy det3510 det3511 det6007
mzz (27, -8) (27, -10)        @noisy det2334 det5316 det2336 det5315
mxx (15, -7) (17, -7)         @noisy det2053 det2054 det4510 det4511
mzz (7, 4) (7, 2)             @noisy det375 det376 det377 det384
mzz (33, -4) (33, -2)         @noisy det2437 det2438 det2439 det2443
mxx (7, -19) (9, -19)         @noisy det4402 det5853 det4406
mxx (13, 5) (11, 5)           @noisy det750 det448 det450 det752
mzz (1, -10) (1, -8)          @noisy det5728 det4902 det4911
mxx (3, 7) (5, 7)             @noisy det1737 det2690 det2692 det1740
mzz (19, 14) (19, 16)         @noisy det301 det2724 det2725 det297
mxx (29, -11) (27, -11)       @noisy det1830 det5316 det5315 det1821
mxx (9, 5) (7, 5)             @noisy det375 det376 det378 det381
mzz (7, 16) (7, 14)           @noisy det2779 det2780 det2777 det2776
mxx (-1, -1) (1, -1)          @noisy det3508 det3509 det3110 det3114
mxx (29, -5) (27, -5)         @noisy det2378 det3195 det3196 det2380
mxx (37, -5) (35, -5)         @noisy det3015 det3013 det3021 det3017 det3022
mxx (17, -31) (15, -31)       @noisy det4614 det4616 det5753
mxx (33, -11) (31, -11)       @noisy det4768 det4769 det4774 det4770 det4775
mzz (9, -4) (9, -2)           @noisy det4529 det4528 det1430 det1433
mxx (21, -17) (19, -17)       @noisy det3546 det3545 det959 det963
mzz (21, -26) (21, -28)       @noisy det5202 det5203 det5198 det5199 det5201
mzz (27, 2) (27, 4)           @noisy det2859 det2863 det2858 det2860
mzz (11, 8) (11, 10)          @noisy det452 det449 det1087 det1088
mxx (21, -1) (19, -1)         @noisy det4259 det4260 det1279 det1282
mxx (27, 13) (29, 13)         @noisy det6045 det57 det64
mxx (17, -19) (15, -19)       @noisy det888 det894 det889 det886
mzz (15, -10) (15, -8)        @noisy det2096 det2099 det4510 det4511
mxx (19, 13) (21, 13)         @noisy det584 det581 det2724 det2725
mxx (17, -17) (15, -17)       @noisy det5015 det888 det894 det5014
mxx (7, -13) (9, -13)         @noisy det4403 det4401 det2601 det2607
mzz (19, 8) (19, 10)          @noisy det3741 det2192 det2193 det3740
mxx (17, 29) (15, 29)         @noisy det4336 det4334 det4337 det4335
mzz (17, -28) (17, -26)       @noisy det4615 det4613 det1919 det1923
mzz (7, 10) (7, 8)            @noisy det1339 det1336 det1334 det1335
mzz (17, 28) (17, 26)         @noisy det4336 det4334 det4179 det4183
mxx (35, 5) (35, 7)           @noisy det1683 det1687
mzz (29, -2) (29, -4)         @noisy det3195 det3196 det2441 det2444
mxx (19, 31) (19, 29)         @noisy det5480 det5484
mxx (9, -23) (9, -25)         @noisy det5554 det5558
mxx (5, -11) (3, -11)         @noisy det4907 det4913 det4960 det4961
mzz (5, 14) (5, 16)           @noisy det2780 det3266 det2779 det3267
mzz (11, -4) (11, -2)         @noisy det1429 det1430 det1433 det1428
mxx (13, 17) (11, 17)         @noisy det1474 det4996 det4997 det1477
mzz (15, -4) (15, -2)         @noisy det808 det811 det2052 det2050
mxx (9, 7) (7, 7)             @noisy det378 det381 det1334 det1335
mxx (5, -19) (5, -17)         @noisy det5630 det5635
mxx (29, 1) (27, 1)           @noisy det2862 det2861 det2858 det2860
mxx (3, 1) (5, 1)             @noisy det3117 det3109 det3159 det3158
mxx (21, -25) (19, -25)       @noisy det1924 det5198 det5199 det1920
mxx (25, 17) (23, 17)         @noisy det2258 det2292 det2293 det2262
mzz (17, 22) (17, 20)         @noisy det227 det224 det225 det231
mxx (5, -13) (3, -13)         @noisy det5805 det4907 det4913
mxx (17, -1) (15, -1)         @noisy det807 det812 det2052 det2050
mzz (11, 20) (11, 22)         @noisy det1525 det1522 det1523 det1526
mzz (29, -14) (29, -16)       @noisy det1822 det1825 det1826 det1819 det1820
mxx (13, -13) (11, -13)       @noisy det4585 det4584 det2609 det2603
mzz (19, 32) (17, 32)         @noisy det5479 det5485
mzz (35, 8) (33, 8)           @noisy det1686 det1690
mxx (17, 31) (15, 31)         @noisy det4337 det4335 det5868
mzz (27, -14) (27, -16)       @noisy det1829 det1824 det1819 det1820
mxx (37, -1) (35, -1)         @noisy det3014 det3013 det3015 det3020
mxx (5, 11) (3, 11)           @noisy det2694 det2690 det2692 det2693
mxx (13, -31) (13, -29)       @noisy det5404 det5410
mzz (3, 2) (3, 4)             @noisy det3111 det3115 det3159 det3158
mzz (-5, 2) (-5, 4)           @noisy det670 det676 det675 det677 det672
mzz (23, -16) (23, -14)       @noisy det1986 det1993 det1990 det1989
mzz (33, 2) (33, 4)           @noisy det1609 det1603 det1601 det1604
mzz (9, 10) (9, 8)            @noisy det452 det449 det1334 det1335
mzz (15, -28) (15, -26)       @noisy det4615 det4613 det2934 det2937
mzz (23, 22) (23, 20)         @noisy det2259 det2263 det5683
mzz (-3, -8) (-1, -8)         @noisy det4471 det4475
mzz (17, -10) (17, -8)        @noisy det3895 det4510 det4511 det3899
mxx (17, 1) (15, 1)           @noisy det807 det812 det1129 det1127
mxx (9, -11) (7, -11)         @noisy det4028 det4026 det2601 det2607
mzz (35, 2) (35, 4)           @noisy det5891 det1609 det1604
mzz (17, 8) (17, 10)          @noisy det2192 det2191 det2190 det2193
mxx (11, 7) (13, 7)           @noisy det448 det450 det1087 det1088
mxx (13, -11) (11, -11)       @noisy det2609 det2603 det2651 det2650
mzz (9, -22) (9, -20)         @noisy det5710 det3634 det3635
mxx (31, 11) (31, 13)         @noisy det141 det145
mxx (25, 7) (23, 7)           @noisy det519 det520 det517 det516
mxx (17, -25) (15, -25)       @noisy det4615 det4613 det885 det891
mzz (13, -8) (13, -10)        @noisy det2096 det2099 det2651 det2650
mzz (25, -4) (25, -2)         @noisy det1209 det1211 det1207 det1205
mzz (15, -22) (15, -20)       @noisy det887 det893 det889 det886
mzz (15, -32) (13, -32)       @noisy det5406 det5408
mxx (9, 1) (7, 1)             @noisy det375 det376 det379 det382
mzz (23, 16) (23, 14)         @noisy det580 det2292 det2293 det585
mxx (21, 17) (19, 17)         @noisy det298 det302 det2724 det2725
mzz (13, 26) (13, 28)         @noisy det3447 det3448 det3452 det3449
mzz (3, 14) (3, 16)           @noisy det3272 det3273 det3266 det3267 det3268
mxx (-1, 5) (1, 5)            @noisy det3376 det3378 det3379 det3377
mxx (17, -29) (15, -29)       @noisy det4615 det4613 det4614 det4616
mzz (11, -10) (11, -8)        @noisy det2602 det2606 det2651 det2650
mxx (21, 25) (19, 25)         @noisy det4178 det5674 det4181
mxx (11, 13) (13, 13)         @noisy det1040 det1046 det4996 det4997
mzz (7, -2) (7, -4)           @noisy det4529 det4528 det4083 det4087
mxx (25, -23) (23, -23)       @noisy det3835 det3831 det3829 det3836 det3832
mxx (5, -1) (3, -1)           @noisy det3117 det3109 det4810 det4811
mxx (13, 19) (11, 19)         @noisy det1474 det1525 det1522 det1477
mxx (17, -23) (15, -23)       @noisy det886 det891 det885 det889
mxx (25, 19) (23, 19)         @noisy det2258 det5920 det2262
mzz (23, -4) (23, -2)         @noisy det1210 det1212 det1205 det1207
mzz (27, 14) (27, 16)         @noisy det1380 det5776 det1382
mzz (19, 2) (19, 4)           @noisy det4979 det1130 det1131 det4978
mzz (19, 20) (19, 22)         @noisy det225 det231 det4212 det4213
mxx (25, -5) (23, -5)         @noisy det1206 det1213 det1205 det1207
mxx (1, -5) (-1, -5)          @noisy det3508 det3509 det3510 det3511
mzz (9, 22) (9, 20)           @noisy det1523 det4693 det4692 det1526
mzz (-3, -2) (-3, -4)         @noisy det3339 det3342 det5719
mxx (9, 19) (7, 19)           @noisy det2775 det4693 det4692 det2782
mzz (-1, 8) (-1, 10)          @noisy det3966 det3965 det3967 det3962 det3963
mxx (17, 13) (15, 13)         @noisy det4230 det4231 det1038 det1042
mxx (21, 5) (19, 5)           @noisy det4979 det2134 det2136 det4978
mxx (19, 7) (21, 7)           @noisy det3741 det2134 det2136 det3740
mxx (13, -7) (11, -7)         @noisy det1431 det1432 det2651 det2650
mxx (17, 11) (15, 11)         @noisy det2191 det2190 det1038 det1042
mzz (13, -20) (13, -22)       @noisy det3631 det3632 det887 det893
mzz (21, -2) (21, -4)         @noisy det1212 det4259 det1210 det4260
mzz (33, -10) (33, -8)        @noisy det4772 det4768 det4769 det4771 det4773
mxx (33, 1) (31, 1)           @noisy det1600 det1606 det1603 det1601
mzz (7, -16) (7, -14)         @noisy det4403 det4401 det4404 det4405
mzz (23, 10) (23, 8)          @noisy det518 det521 det517 det516
mxx (33, -1) (31, -1)         @noisy det2437 det2438 det1600 det1606
mxx (29, -13) (27, -13)       @noisy det1830 det1819 det1820 det1821
mzz (25, 8) (25, 10)          @noisy det60 det517 det62 det516
mxx (-5, 1) (-3, 1)           @noisy det670 det674 det681 det672
mzz (31, -10) (31, -8)        @noisy det4769 det2494 det2491 det4768
mzz (13, -2) (13, -4)         @noisy det1429 det808 det811 det1428
mzz (23, -22) (23, -20)       @noisy det3831 det3829 det2532 det2529
mzz (21, 26) (23, 26)         @noisy det5274 det5280
mzz (19, -26) (19, -28)       @noisy det5199 det5198 det1919 det1923
mxx (29, -17) (27, -17)       @noisy det1823 det1827 det1819 det1820 det1828
mxx (23, 23) (23, 25)         @noisy det5275 det5279
mzz (31, 8) (31, 10)          @noisy det58 det5814 det61
mxx (7, -1) (9, -1)           @noisy det4529 det4528 det379 det382
mxx (25, 1) (23, 1)           @noisy det1208 det1214 det3703 det3704
mzz (9, -10) (9, -8)          @noisy det4028 det4026 det2606 det2602
mxx (5, -7) (3, -7)           @noisy det4088 det4084 det4960 det4961
mxx (3, 13) (5, 13)           @noisy det2694 det3266 det3267 det2693
mzz (13, 8) (13, 10)          @noisy det1039 det1043 det1088 det1087
mzz (3, -4) (3, -2)           @noisy det3108 det3112 det4810 det4811
mzz (25, -10) (25, -8)        @noisy det2332 det2334 det2336 det2333
mzz (21, 14) (21, 16)         @noisy det580 det2724 det2725 det585
mxx (29, 7) (27, 7)           @noisy det59 det56 det55 det63
mxx (21, -5) (19, -5)         @noisy det4259 det4260 det4261 det4262
mzz (21, -14) (21, -16)       @noisy det3546 det3545 det1993 det1990
mzz (25, -22) (25, -20)       @noisy det3833 det3831 det3829 det3834 det3830
mxx (3, -5) (5, -5)           @noisy det4088 det4084 det4810 det4811
mzz (21, -8) (21, -10)        @noisy det5334 det5333 det2335 det2337
mzz (19, -14) (19, -16)       @noisy det3546 det3545 det962 det958
mxx (17, 23) (15, 23)         @noisy det227 det224 det230 det228
mzz (25, 2) (25, 4)           @noisy det2859 det2863 det3703 det3704
mzz (11, 2) (11, 4)           @noisy det750 det380 det752 det383
mzz (31, -4) (31, -2)         @noisy det2437 det2438 det2441 det2444
mxx (21, -23) (19, -23)       @noisy det1924 det3759 det3758 det1920
mxx (13, 11) (11, 11)         @noisy det1040 det1046 det1087 det1088
mxx (29, -1) (27, -1)         @noisy det2862 det2861 det3195 det3196
mzz (19, -4) (19, -2)         @noisy det2051 det4259 det4260 det2055

--------         38
mxx (7, 2) (5, 2)             @noisy det4830 det4828 det377 det384
mzz (9, -7) (9, -5)           @noisy det4547 det4545 det4029 det4030
mxx (7, -16) (5, -16)         @noisy det5625 det5633 det4404 det4405
mzz (9, 11) (9, 13)           @noisy det4135 det4138 det1338 det1337
mxx (35, 8) (33, 8)           @noisy det1685 det1679 det1686 det1690 det1688
mzz (15, 23) (15, 25)         @noisy det4306 det230 det228 det4303
mzz (31, 5) (31, 7)           @noisy det1607 det1602 det3213 det3214
mzz (17, -23) (17, -25)       @noisy det1915 det891 det885 det1922
mxx (13, 26) (15, 26)         @noisy det4306 det4303 det3452 det3449
mzz (13, -31) (13, -29)       @noisy det5407 det5403 det5401 det5404 det5410
mxx (17, -28) (19, -28)       @noisy det5824 det1919 det1923
mzz (1, 7) (1, 5)             @noisy det3376 det4564 det4566 det3379
mzz (19, -13) (19, -11)       @noisy det3892 det3547 det3548 det3896
mzz (9, -17) (9, -19)         @noisy det5128 det5126 det4406 det4402
mzz (25, 11) (25, 13)         @noisy det1378 det515 det1381 det522
mzz (7, -13) (7, -11)         @noisy det5352 det2607 det5351 det2601
mxx (3, -10) (1, -10)         @noisy det4908 det4902 det4899 det4911
mzz (17, 5) (17, 7)           @noisy det2216 det1128 det1132 det2217
mxx (7, 4) (5, 4)             @noisy det1738 det1734 det377 det384
mzz (25, -17) (25, -19)       @noisy det1988 det1992 det6027
mzz (31, 11) (31, 13)         @noisy det145 det143 det134 det141 det140
mxx (3, 8) (1, 8)             @noisy det4564 det2691 det4566 det2695
mxx (29, 14) (31, 14)         @noisy det143 det138 det134 det139 det144
mxx (19, -26) (17, -26)       @noisy det1915 det1919 det1923 det1922
mxx (15, -32) (13, -32)       @noisy det5405 det5407 det5406 det5401 det5408
mxx (31, -10) (29, -10)       @noisy det2491 det2494 det5959
mzz (17, 23) (17, 25)         @noisy det4180 det4175 det230 det228
mzz (5, 11) (5, 13)           @noisy det2694 det4359 det4361 det2693
mzz (11, -25) (11, -23)       @noisy det2935 det5559 det2939 det5551
mxx (-3, -2) (-1, -2)         @noisy det3340 det3336 det3342 det3339
mxx (15, -22) (13, -22)       @noisy det2936 det893 det2933 det887
mzz (27, -1) (27, 1)          @noisy det2861 det3175 det2862 det3178
mxx (13, 8) (15, 8)           @noisy det1039 det1876 det1043 det1879
mxx (27, 2) (25, 2)           @noisy det2859 det2863 det3175 det3178
mxx (23, -22) (21, -22)       @noisy det2532 det2529 det5998
mxx (19, 10) (17, 10)         @noisy det3720 det3722 det2192 det2193
mxx (3, 4) (1, 4)             @noisy det3111 det4564 det4566 det3115
mzz (13, -19) (13, -17)       @noisy det3674 det3633 det3636 det3679
mzz (15, -23) (15, -25)       @noisy det2936 det891 det2933 det885
mzz (21, -19) (21, -17)       @noisy det2531 det959 det963 det2527
mxx (3, 14) (3, 16)           @noisy det3268 det3272
mzz (7, -19) (7, -17)         @noisy det5625 det5633 det4402 det4406
mzz (1, 1) (1, -1)            @noisy det3104 det3114 det3110 det3113
mxx (15, 16) (13, 16)         @noisy det1472 det1045 det1037 det1476
mxx (13, 2) (15, 2)           @noisy det803 det809 det753 det754
mzz (21, -1) (21, 1)          @noisy det1281 det1275 det1279 det1282
mzz (25, -23) (23, -23)       @noisy det3832 det3835
mzz (25, 5) (25, 7)           @noisy det3308 det520 det3310 det519
mzz (7, 11) (7, 13)           @noisy det1337 det4359 det1338 det4361
mzz (-5, 1) (-5, -1)          @noisy det5985 det674 det681
mzz (29, -13) (29, -11)       @noisy det5796 det1821 det1830
mxx (15, 28) (13, 28)         @noisy det5767 det3452 det3449
mxx (11, -10) (9, -10)        @noisy det2604 det2602 det2606 det2598
mxx (11, 20) (9, 20)          @noisy det2816 det1523 det2818 det1526
mxx (27, 4) (25, 4)           @noisy det2859 det3308 det3310 det2863
mzz (23, 11) (23, 13)         @noisy det515 det576 det582 det522
mxx (35, 4) (33, 4)           @noisy det1688 det1604 det1679 det1609
mxx (21, -26) (21, -28)       @noisy det5201 det5203
mzz (11, 7) (11, 5)           @noisy det448 det450 det446 det451
mzz (3, -13) (3, -11)         @noisy det4908 det4907 det4913 det4899
mxx (-1, 8) (-1, 10)          @noisy det3965 det3967
mzz (13, 5) (13, 7)           @noisy det448 det1876 det450 det1879
mxx (23, 4) (21, 4)           @noisy det1278 det2131 det1283 det2135
mxx (25, -10) (27, -10)       @noisy det3590 det2336 det3591 det2334
mxx (3, -8) (1, -8)           @noisy det5147 det5145 det4911 det4902
mzz (23, -17) (23, -19)       @noisy det2531 det1988 det2527 det1992
mxx (13, -20) (15, -20)       @noisy det3679 det887 det893 det3674
mzz (23, 17) (23, 19)         @noisy det2254 det2258 det2261 det2262
mzz (13, 25) (13, 23)         @noisy det1524 det4306 det4303 det1527
mzz (33, -5) (33, -7)         @noisy det2440 det5930 det2442
mxx (11, -16) (9, -16)        @noisy det2600 det5128 det2605 det5126
mzz (31, -5) (31, -7)         @noisy det2490 det2493 det2440 det2442
mxx (21, 26) (23, 26)         @noisy det5277 det5273 det5269 det5274 det5280
mxx (27, 14) (25, 14)         @noisy det1378 det1380 det1381 det1382
mzz (29, -17) (27, -17)       @noisy det1823 det1827
mzz (19, -19) (19, -17)       @noisy det956 det959 det963 det961
mzz (5, -7) (5, -5)           @noisy det4088 det4086 det4084 det4079
mzz (13, 11) (13, 13)         @noisy det1031 det1046 det1041 det1040
mxx (9, 10) (11, 10)          @noisy det452 det4135 det449 det4138
mzz (17, 1) (17, -1)          @noisy det3776 det3777 det807 det812
mxx (31, 8) (29, 8)           @noisy det3214 det58 det61 det3213
mxx (23, -4) (21, -4)         @noisy det4286 det1212 det4284 det1210
mzz (11, 1) (11, -1)          @noisy det751 det755 det2159 det2162
mxx (21, -8) (23, -8)         @noisy det4286 det2335 det2337 det4284
mxx (9, 16) (11, 16)          @noisy det2778 det2816 det2781 det2818
mzz (15, 29) (15, 31)         @noisy det5869 det4337 det4335
mzz (21, 11) (21, 13)         @noisy det582 det584 det581 det576
mxx (5, 14) (7, 14)           @noisy det2779 det2780 det4359 det4361
mxx (25, -22) (25, -20)       @noisy det3830 det3833
mxx (25, 16) (27, 16)         @noisy det1380 det5089 det1382 det5082
mxx (11, 2) (9, 2)            @noisy det2162 det380 det2159 det383
mxx (15, 10) (13, 10)         @noisy det1031 det1041 det1043 det1039
mxx (23, 10) (21, 10)         @noisy det518 det576 det521 det582
mxx (25, -16) (27, -16)       @noisy det5901 det1829 det1824
mzz (25, -11) (25, -13)       @noisy det3590 det1987 det3591 det1991
mzz (27, 13) (27, 11)         @noisy det1378 det1381 det57 det64
mxx (29, -14) (29, -16)       @noisy det1822 det1825
mzz (19, 19) (19, 17)         @noisy det298 det302 det299 det295
mxx (19, 2) (17, 2)           @noisy det3776 det3777 det1130 det1131
mxx (19, 32) (17, 32)         @noisy det5483 det5478 det5475 det5479 det5485
mxx (23, 16) (21, 16)         @noisy det2254 det580 det2261 det585
mzz (11, -13) (11, -11)       @noisy det2604 det2609 det2603 det2598
mxx (-5, 2) (-5, 4)           @noisy det675 det677
mxx (29, -2) (31, -2)         @noisy det2892 det2893 det2441 det2444
mzz (-1, 7) (-1, 5)           @noisy det3376 det3379 det5911
mxx (21, -14) (23, -14)       @noisy det3572 det1993 det1990 det3570
mzz (9, 5) (9, 7)             @noisy det378 det446 det381 det451
mxx (7, -4) (5, -4)           @noisy det4086 det4083 det4087 det4079
mzz (5, 5) (5, 7)             @noisy det1738 det1734 det1737 det1740
mzz (-1, -5) (-1, -7)         @noisy det4473 det3510 det3511 det4467
mxx (27, -14) (25, -14)       @noisy det1824 det1829 det3590 det3591
mzz (11, 29) (13, 29)         @noisy det3450 det3454
mzz (19, 13) (19, 11)         @noisy det584 det581 det3720 det3722
mxx (25, -4) (27, -4)         @noisy det1209 det2375 det1211 det2379
mxx (19, 4) (17, 4)           @noisy det2216 det2217 det1130 det1131
mzz (13, -25) (13, -23)       @noisy det2936 det2933 det2935 det2939
mxx (21, -2) (23, -2)         @noisy det1281 det1212 det1275 det1210
mxx (19, 14) (17, 14)         @noisy det3722 det301 det3720 det297
mxx (11, -8) (9, -8)          @noisy det4547 det2602 det2606 det4545
mxx (27, -8) (25, -8)         @noisy det2375 det2336 det2379 det2334
mzz (29, -7) (29, -5)         @noisy det2490 det2378 det2493 det2380
mzz (11, 13) (11, 11)         @noisy det1040 det4135 det1046 det4138
mzz (17, -5) (17, -7)         @noisy det4639 det2054 det4641 det2053
mzz (11, -5) (11, -7)         @noisy det4547 det1431 det4545 det1432
mxx (19, 26) (17, 26)         @noisy det4180 det4175 det4183 det4179
mxx (11, -26) (9, -26)        @noisy det5551 det5555 det5556 det5559 det5560
mzz (3, 1) (3, -1)            @noisy det3117 det3109 det3104 det3113
mxx (17, 28) (19, 28)         @noisy det5483 det4183 det5475 det4179
mzz (-3, 5) (-5, 5)           @noisy det671 det678
mxx (3, 2) (1, 2)             @noisy det3111 det3115 det3104 det3113
mzz (35, -1) (35, 1)          @noisy det3014 det4116 det4118 det3020
mxx (7, -8) (5, -8)           @noisy det4086 det4027 det4031 det4079
mzz (15, -13) (15, -11)       @noisy det3898 det5031 det3894 det5034
mxx (35, 2) (33, 2)           @noisy det4116 det1609 det4118 det1604
mxx (11, -2) (9, -2)          @noisy det2159 det1433 det1430 det2162
mxx (11, -20) (9, -20)        @noisy det5128 det5126 det3634 det3635
mzz (1, 11) (-1, 11)          @noisy det3964 det3968
mxx (27, 20) (25, 20)         @noisy det5091 det5084 det5089 det5082 det5085
mzz (9, 17) (9, 19)           @noisy det2775 det2816 det2818 det2782
mxx (7, 16) (5, 16)           @noisy det2779 det6017 det2780
mzz (25, -5) (25, -7)         @noisy det2375 det1213 det1206 det2379
mxx (27, 10) (25, 10)         @noisy det1378 det60 det1381 det62
mxx (-3, 2) (-1, 2)           @noisy det3340 det673 det680 det3336
mzz (9, -11) (9, -13)         @noisy det2604 det2598 det2607 det2601
mzz (15, 17) (15, 19)         @noisy det1472 det1476 det229 det232
mzz (23, -7) (23, -5)         @noisy det4286 det1206 det1213 det4284
mxx (33, -10) (33, -8)        @noisy det4771 det4773
mxx (17, 16) (19, 16)         @noisy det299 det297 det301 det295
mxx (13, 20) (15, 20)         @noisy det1472 det226 det1476 det233
mxx (15, -10) (13, -10)       @noisy det2099 det2096 det5031 det5034
mzz (21, 25) (21, 23)         @noisy det5269 det5277 det4181 det4178
mxx (11, 4) (9, 4)            @noisy det380 det451 det446 det383
mxx (21, -20) (23, -20)       @noisy det2531 det2527 det2532 det2529
mzz (13, -7) (13, -5)         @noisy det2093 det1431 det2097 det1432
mxx (-3, -8) (-1, -8)         @noisy det4467 det4475 det4470 det4473 det4471
mxx (31, 2) (29, 2)           @noisy det1605 det2892 det2893 det1608
mxx (27, 8) (25, 8)           @noisy det3308 det60 det3310 det62
mzz (17, -11) (17, -13)       @noisy det3898 det3892 det3896 det3894
mzz (-3, -7) (-3, -5)         @noisy det4467 det4468 det4474 det4473 det4469
mxx (7, 22) (7, 20)           @noisy det4695 det4699
mzz (7, -7) (7, -5)           @noisy det4086 det4029 det4030 det4079
mxx (21, 8) (23, 8)           @noisy det518 det2131 det521 det2135
mzz (11, 23) (11, 25)         @noisy det1524 det5665 det1527
mxx (37, -2) (37, -4)         @noisy det3016 det3019
mxx (7, -2) (5, -2)           @noisy det4830 det4083 det4828 det4087
mzz (23, 23) (23, 25)         @noisy det5277 det5275 det5276 det5279 det5269
mxx (15, -28) (13, -28)       @noisy det5407 det5401 det2934 det2937
mxx (13, -8) (15, -8)         @noisy det2099 det2096 det2093 det2097
mxx (19, -14) (17, -14)       @noisy det3892 det962 det958 det3896
mzz (29, 5) (29, 7)           @noisy det3214 det3213 det55 det63
mzz (15, -29) (15, -31)       @noisy det5407 det5401 det4614 det4616
mzz (33, 1) (33, -1)          @noisy det1600 det4116 det1606 det4118
mzz (5, 17) (3, 17)           @noisy det3269 det3270
mzz (15, 5) (15, 7)           @noisy det1128 det1876 det1132 det1879
mzz (11, 19) (11, 17)         @noisy det1474 det2816 det2818 det1477
mzz (27, -13) (27, -11)       @noisy det3590 det1821 det1830 det3591
mxx (17, 22) (19, 22)         @noisy det4180 det4175 det225 det231
mzz (3, 7) (3, 5)             @noisy det4564 det4566 det1737 det1740
mxx (33, -4) (35, -4)         @noisy det5738 det2443 det2439
mzz (7, -1) (7, 1)            @noisy det4830 det379 det382 det4828
mxx (11, 14) (9, 14)          @noisy det4135 det2781 det4138 det2778
mxx (29, 10) (31, 10)         @noisy det143 det58 det61 det134
mxx (3, -4) (1, -4)           @noisy det3108 det3112 det5145 det5147
mxx (13, 14) (15, 14)         @noisy det1031 det1045 det1037 det1041
mzz (25, 17) (25, 19)         @noisy det5089 det5082 det2262 det2258
mxx (15, -16) (13, -16)       @noisy det3679 det3677 det3680 det3674
mzz (31, 1) (31, -1)          @noisy det2892 det1600 det1606 det2893
mxx (19, -2) (17, -2)         @noisy det3776 det3777 det2051 det2055
mzz (19, 25) (19, 23)         @noisy det4180 det4175 det4181 det4178
mzz (19, -1) (19, 1)          @noisy det3776 det3777 det1279 det1282
mzz (5, -1) (5, 1)            @noisy det4830 det3109 det4828 det3117
mzz (23, 5) (23, 7)           @noisy det519 det2131 det520 det2135
mxx (23, -10) (21, -10)       @noisy det2335 det3572 det2337 det3570
mxx (21, 20) (23, 20)         @noisy det2254 det2263 det2259 det2261
mzz (21, -7) (21, -5)         @noisy det4286 det4261 det4284 det4262
mzz (27, 5) (27, 7)           @noisy det3308 det3310 det55 det63
mzz (23, -11) (23, -13)       @noisy det3572 det1987 det3570 det1991
mxx (11, 26) (11, 28)         @noisy det3451 det3456
mxx (13, -2) (15, -2)         @noisy det803 det808 det811 det809
mxx (21, 14) (23, 14)         @noisy det580 det576 det582 det585
mxx (5, -20) (7, -20)         @noisy det5633 det5628 det5625 det5634 det5629
mxx (15, 4) (13, 4)           @noisy det1876 det753 det1879 det754
mxx (11, -4) (9, -4)          @noisy det4547 det1430 det1433 det4545
mxx (15, 22) (13, 22)         @noisy det4306 det226 det4303 det233
mzz (27, 19) (27, 17)         @noisy det5090 det5086 det5089 det5087 det5082
mzz (13, -13) (13, -11)       @noisy det5034 det2609 det2603 det5031
mxx (31, -4) (29, -4)         @noisy det2490 det2493 det2441 det2444
mzz (3, -5) (3, -7)           @noisy det4088 det5145 det4084 det5147
mzz (17, 29) (17, 31)         @noisy det5483 det4337 det4335 det5475
mxx (35, -2) (33, -2)         @noisy det2439 det2443 det4116 det4118
mxx (19, -4) (17, -4)         @noisy det2051 det4639 det4641 det2055
mxx (13, -26) (15, -26)       @noisy det2936 det2933 det2934 det2937
mxx (27, -2) (25, -2)         @noisy det1209 det3175 det1211 det3178
mxx (3, 10) (1, 10)           @noisy det2691 det5969 det2695
mzz (19, -7) (19, -5)         @noisy det4639 det4261 det4262 det4641
mxx (21, 2) (23, 2)           @noisy det1281 det1278 det1283 det1275
mzz (11, -19) (11, -17)       @noisy det3633 det5128 det3636 det5126
mzz (21, -29) (19, -29)       @noisy det5200 det5205
mxx (3, -14) (1, -14)         @noisy det4905 det4908 det4899 det4906 det4909
mzz (9, 1) (9, -1)            @noisy det379 det382 det2159 det2162
mxx (29, -8) (31, -8)         @noisy det2490 det2494 det2493 det2491
mxx (7, -10) (5, -10)         @noisy det5352 det4027 det4031 det5351
mzz (17, -29) (17, -31)       @noisy det4614 det5754 det4616
mxx (19, -8) (17, -8)         @noisy det3895 det4639 det4641 det3899
mxx (13, -14) (15, -14)       @noisy det5034 det3677 det3680 det5031
mzz (15, 1) (15, -1)          @noisy det807 det803 det812 det809
mzz (15, 11) (15, 13)         @noisy det1031 det1041 det1038 det1042
mzz (1, -5) (1, -7)           @noisy det5145 det3511 det3510 det5147
mxx (19, -10) (17, -10)       @noisy det3895 det3892 det3896 det3899
mxx (11, 8) (9, 8)            @noisy det452 det449 det446 det451
mzz (7, 17) (7, 19)           @noisy det2775 det5786 det2782
mzz (21, 5) (21, 7)           @noisy det2131 det2136 det2135 det2134
mxx (11, -14) (9, -14)        @noisy det2604 det2600 det2598 det2605
mzz (17, -17) (17, -19)       @noisy det956 det888 det894 det961
mzz (19, -25) (19, -23)       @noisy det1924 det1922 det1915 det1920
mzz (5, -13) (5, -11)         @noisy det5352 det4907 det4913 det5351
mzz (17, 17) (17, 19)         @noisy det299 det229 det232 det295
mzz (37, -5) (35, -5)         @noisy det3022 det3017
mzz (33, -11) (31, -11)       @noisy det4770 det4775
mzz (29, -1) (29, 1)          @noisy det2892 det2861 det2862 det2893
mzz (9, 23) (7, 23)           @noisy det4694 det4697
mxx (9, 22) (11, 22)          @noisy det5834 det1523 det1526
mxx (29, 4) (31, 4)           @noisy det1605 det3214 det1608 det3213
mzz (21, 19) (21, 17)         @noisy det2254 det302 det298 det2261
mxx (23, -16) (21, -16)       @noisy det2531 det1993 det1990 det2527
mzz (33, 7) (33, 5)           @noisy det1688 det1607 det1602 det1679
mzz (19, 7) (19, 5)           @noisy det2216 det2134 det2217 det2136
mxx (-3, 4) (-1, 4)           @noisy det673 det680 det5882
mxx (19, 8) (17, 8)           @noisy det2216 det2192 det2217 det2193
mxx (23, 22) (21, 22)         @noisy det5269 det2263 det2259 det5277
mxx (11, -22) (9, -22)        @noisy det5559 det3634 det5551 det3635
mxx (17, -22) (19, -22)       @noisy det890 det892 det1915 det1922
mzz (7, 5) (7, 7)             @noisy det1738 det381 det1734 det378
mzz (35, 5) (35, 7)           @noisy det1679 det1683 det1687 det1684 det1688
mxx (3, -2) (1, -2)           @noisy det3108 det3112 det3104 det3113
mzz (21, -25) (21, -23)       @noisy det1924 det5844 det1920
mzz (-1, 1) (-1, -1)          @noisy det3340 det3110 det3336 det3114
mzz (19, 31) (19, 29)         @noisy det5483 det5475 det5480 det5484 det5481
mzz (9, -23) (9, -25)         @noisy det5551 det5558 det5553 det5559 det5554
mzz (37, -1) (37, 1)          @noisy det3014 det6061 det3020
mzz (15, -17) (15, -19)       @noisy det3679 det888 det894 det3674
mzz (13, -1) (13, 1)          @noisy det751 det755 det803 det809
mzz (25, 1) (25, -1)          @noisy det3175 det1214 det1208 det3178
mzz (29, 11) (29, 13)         @noisy det134 det143 det57 det64
mxx (-1, -4) (-3, -4)         @noisy det4473 det4467 det3342 det3339
mzz (5, -19) (5, -17)         @noisy det5630 det5633 det5631 det5635 det5625
mzz (17, 11) (17, 13)         @noisy det3722 det3720 det1038 det1042
mzz (1, -11) (1, -13)         @noisy det4908 det4899 det4903 det4904 det4912
mzz (13, 19) (13, 17)         @noisy det1472 det1474 det1476 det1477
mzz (27, -7) (27, -5)         @noisy det2378 det2375 det2379 det2380
mxx (7, 8) (5, 8)             @noisy det1738 det1339 det1336 det1734
mxx (15, -4) (13, -4)         @noisy det808 det2093 det811 det2097
mxx (7, 10) (5, 10)           @noisy det1339 det1336 det4359 det4361
mzz (23, 1) (23, -1)          @noisy det1281 det1208 det1214 det1275
mzz (3, 13) (3, 11)           @noisy det2694 det5949 det2693
mxx (19, -20) (17, -20)       @noisy det956 det892 det890 det961
mzz (15, -7) (15, -5)         @noisy det2053 det2093 det2054 det2097
mxx (5, -14) (7, -14)         @noisy det5352 det4404 det4405 det5351
mxx (19, 20) (17, 20)         @noisy det299 det225 det231 det295
mzz (-3, -1) (-3, 1)          @noisy det3340 det3336 det681 det674
mzz (21, -13) (21, -11)       @noisy det3572 det3547 det3548 det3570
mxx (17, -16) (19, -16)       @noisy det956 det958 det962 det961

--------         39
myy (21, 4) (21, 5)           @noisy det2131 det2137
myy (3, 1) (3, 2)             @noisy det3104 det3116
myy (19, 22) (19, 23)         @noisy det4175 det4182
myy (35, 8) (35, 7)           @noisy det1679 det1689
myy (9, -11) (9, -10)         @noisy det2608 det2598
myy (17, 25) (17, 26)         @noisy det4175 det4182
myy (9, -1) (9, -2)           @noisy det2159 det2161
myy (-1, 1) (-1, 2)           @noisy det3336 det3341
myy (5, -11) (5, -10)         @noisy det5353 det5351
myy (25, 19) (25, 20)         @noisy det5088 det5082
myy (5, -20) (5, -19)         @noisy det5625 det5632
myy (11, 10) (11, 11)         @noisy det4135 det4137
myy (27, 2) (27, 1)           @noisy det3175 det3177
myy (-3, -5) (-3, -4)         @noisy det4467 det4472
myy (3, 4) (3, 5)             @noisy det4564 det4567
myy (11, -1) (11, -2)         @noisy det2159 det2161
myy (27, -5) (27, -4)         @noisy det2375 det2381
myy (17, 11) (17, 10)         @noisy det3723 det3720
myy (21, -17) (21, -16)       @noisy det2530 det2527
myy (27, 19) (27, 20)         @noisy det5088 det5082
myy (35, 2) (35, 1)           @noisy det4116 det4119
myy (19, -20) (19, -19)       @noisy det956 det960
myy (7, -11) (7, -10)         @noisy det5353 det5351
myy (35, -1) (35, -2)         @noisy det4116 det4119
myy (21, 2) (21, 1)           @noisy det1275 det1280
myy (11, -16) (11, -17)       @noisy det5127 det5126
myy (5, 1) (5, 2)             @noisy det4828 det4829
myy (15, -20) (15, -19)       @noisy det3674 det3678
myy (17, 5) (17, 4)           @noisy det2216 det2218
myy (21, 19) (21, 20)         @noisy det2254 det2260
myy (11, 4) (11, 5)           @noisy det446 det453
myy (19, -17) (19, -16)       @noisy det956 det960
myy (31, 7) (31, 8)           @noisy det3215 det3213
myy (17, 1) (17, 2)           @noisy det3776 det3778
myy (21, -20) (21, -19)       @noisy det2530 det2527
myy (17, -14) (17, -13)       @noisy det3892 det3897
myy (7, -8) (7, -7)           @noisy det4085 det4079
myy (21, -11) (21, -10)       @noisy det3573 det3570
myy (19, 2) (19, 1)           @noisy det3776 det3778
myy (19, 4) (19, 5)           @noisy det2216 det2218
myy (15, 10) (15, 11)         @noisy det1031 det1044
myy (9, 13) (9, 14)           @noisy det4135 det4137
myy (5, -8) (5, -7)           @noisy det4085 det4079
myy (15, 16) (15, 17)         @noisy det1472 det1475
myy (21, -5) (21, -4)         @noisy det4284 det4287
myy (15, 25) (15, 26)         @noisy det4305 det4303
myy (13, 14) (13, 13)         @noisy det1031 det1044
myy (9, -14) (9, -13)         @noisy det2608 det2598
myy (19, 19) (19, 20)         @noisy det300 det295
myy (15, -29) (15, -28)       @noisy det5401 det5409
myy (11, 7) (11, 8)           @noisy det446 det453
myy (7, 13) (7, 14)           @noisy det4359 det4362
myy (33, 7) (33, 8)           @noisy det1679 det1689
myy (15, 22) (15, 23)         @noisy det4305 det4303
myy (19, -4) (19, -5)         @noisy det4639 det4640
myy (31, -1) (31, -2)         @noisy det2892 det2894
myy (15, -1) (15, -2)         @noisy det803 det810
myy (9, 10) (9, 11)           @noisy det4135 det4137
myy (21, 8) (21, 7)           @noisy det2131 det2137
myy (21, -8) (21, -7)         @noisy det4284 det4287
myy (13, 25) (13, 26)         @noisy det4305 det4303
myy (11, -22) (11, -23)       @noisy det5557 det5551
myy (7, -17) (7, -16)         @noisy det5625 det5632
myy (11, 19) (11, 20)         @noisy det2816 det2819
myy (5, -1) (5, -2)           @noisy det4828 det4829
myy (9, 5) (9, 4)             @noisy det446 det453
myy (9, -26) (9, -25)         @noisy det5557 det5551
myy (17, 7) (17, 8)           @noisy det2216 det2218
myy (23, 16) (23, 17)         @noisy det2254 det2260
myy (-3, 2) (-3, 1)           @noisy det3336 det3341
myy (27, 16) (27, 17)         @noisy det5088 det5082
myy (31, -5) (31, -4)         @noisy det2490 det2492
myy (5, -5) (5, -4)           @noisy det4085 det4079
myy (15, 1) (15, 2)           @noisy det803 det810
myy (3, -10) (3, -11)         @noisy det4910 det4899
myy (7, -13) (7, -14)         @noisy det5353 det5351
myy (9, 16) (9, 17)           @noisy det2816 det2819
myy (15, -23) (15, -22)       @noisy det2938 det2933
myy (25, -14) (25, -13)       @noisy det3590 det3592
myy (15, -13) (15, -14)       @noisy det5031 det5033
myy (29, -8) (29, -7)         @noisy det2490 det2492
myy (13, 10) (13, 11)         @noisy det1031 det1044
myy (17, -20) (17, -19)       @noisy det956 det960
myy (13, -14) (13, -13)       @noisy det5031 det5033
myy (3, -8) (3, -7)           @noisy det5145 det5146
myy (15, 7) (15, 8)           @noisy det1876 det1878
myy (11, -20) (11, -19)       @noisy det5127 det5126
myy (25, -11) (25, -10)       @noisy det3590 det3592
myy (19, 31) (19, 32)         @noisy det5482 det5475
myy (29, 10) (29, 11)         @noisy det142 det134
myy (27, -11) (27, -10)       @noisy det3590 det3592
myy (9, 7) (9, 8)             @noisy det446 det453
myy (23, 10) (23, 11)         @noisy det576 det583
myy (5, 7) (5, 8)             @noisy det1739 det1734
myy (25, -5) (25, -4)         @noisy det2375 det2381
myy (21, -1) (21, -2)         @noisy det1275 det1280
myy (15, 19) (15, 20)         @noisy det1472 det1475
myy (21, 16) (21, 17)         @noisy det2254 det2260
myy (13, -11) (13, -10)       @noisy det5031 det5033
myy (1, -5) (1, -4)           @noisy det5145 det5146
myy (13, -26) (13, -25)       @noisy det2938 det2933
myy (35, 4) (35, 5)           @noisy det1679 det1689
myy (7, 7) (7, 8)             @noisy det1739 det1734
myy (15, -5) (15, -4)         @noisy det2093 det2098
myy (19, 16) (19, 17)         @noisy det300 det295
myy (11, 1) (11, 2)           @noisy det2159 det2161
myy (13, 16) (13, 17)         @noisy det1472 det1475
myy (27, 8) (27, 7)           @noisy det3308 det3309
myy (29, -1) (29, -2)         @noisy det2892 det2894
myy (33, 4) (33, 5)           @noisy det1679 det1689
myy (1, 1) (1, 2)             @noisy det3104 det3116
myy (23, 4) (23, 5)           @noisy det2131 det2137
myy (23, 25) (23, 26)         @noisy det5269 det5278
myy (19, 10) (19, 11)         @noisy det3723 det3720
myy (25, 7) (25, 8)           @noisy det3308 det3309
myy (11, -5) (11, -4)         @noisy det4548 det4545
myy (7, 10) (7, 11)           @noisy det4359 det4362
myy (17, -1) (17, -2)         @noisy det3776 det3778
myy (7, -19) (7, -20)         @noisy det5625 det5632
myy (19, -8) (19, -7)         @noisy det4639 det4640
myy (23, -14) (23, -13)       @noisy det3573 det3570
myy (5, 10) (5, 11)           @noisy det4359 det4362
myy (31, 5) (31, 4)           @noisy det3215 det3213
myy (13, 8) (13, 7)           @noisy det1876 det1878
myy (-1, -1) (-1, -2)         @noisy det3336 det3341
myy (21, 14) (21, 13)         @noisy det576 det583
myy (17, 31) (17, 32)         @noisy det5482 det5475
myy (23, 22) (23, 23)         @noisy det5269 det5278
myy (33, 1) (33, 2)           @noisy det4116 det4119
myy (19, 13) (19, 14)         @noisy det3723 det3720
myy (17, -5) (17, -4)         @noisy det4639 det4640
myy (31, 13) (31, 14)         @noisy det142 det134
myy (13, -29) (13, -28)       @noisy det5401 det5409
myy (19, -23) (19, -22)       @noisy det1915 det1921
myy (-1, -5) (-1, -4)         @noisy det4467 det4472
myy (1, 4) (1, 5)             @noisy det4564 det4567
myy (27, -14) (27, -13)       @noisy det3590 det3592
myy (11, 13) (11, 14)         @noisy det4135 det4137
myy (9, -17) (9, -16)         @noisy det5127 det5126
myy (7, -1) (7, -2)           @noisy det4828 det4829
myy (11, -14) (11, -13)       @noisy det2608 det2598
myy (29, 7) (29, 8)           @noisy det3215 det3213
myy (3, -14) (3, -13)         @noisy det4910 det4899
myy (3, 7) (3, 8)             @noisy det4564 det4567
myy (17, -26) (17, -25)       @noisy det1915 det1921
myy (11, 16) (11, 17)         @noisy det2816 det2819
myy (13, -31) (13, -32)       @noisy det5401 det5409
myy (27, 4) (27, 5)           @noisy det3308 det3309
myy (9, 19) (9, 20)           @noisy det2816 det2819
myy (25, 5) (25, 4)           @noisy det3308 det3309
myy (15, 4) (15, 5)           @noisy det1876 det1878
myy (17, 22) (17, 23)         @noisy det4175 det4182
myy (25, -1) (25, -2)         @noisy det3175 det3177
myy (19, 28) (19, 29)         @noisy det5482 det5475
myy (9, -5) (9, -4)           @noisy det4548 det4545
myy (19, 7) (19, 8)           @noisy det2216 det2218
myy (27, 13) (27, 14)         @noisy det1378 det1383
myy (29, 14) (29, 13)         @noisy det142 det134
myy (19, -26) (19, -25)       @noisy det1915 det1921
myy (11, -8) (11, -7)         @noisy det4548 det4545
myy (19, -10) (19, -11)       @noisy det3892 det3897
myy (13, -1) (13, -2)         @noisy det803 det810
myy (15, -32) (15, -31)       @noisy det5401 det5409
myy (29, 4) (29, 5)           @noisy det3215 det3213
myy (1, -14) (1, -13)         @noisy det4910 det4899
myy (15, -7) (15, -8)         @noisy det2093 det2098
myy (23, -7) (23, -8)         @noisy det4284 det4287
myy (25, 16) (25, 17)         @noisy det5088 det5082
myy (17, -8) (17, -7)         @noisy det4639 det4640
myy (21, 10) (21, 11)         @noisy det576 det583
myy (23, -1) (23, -2)         @noisy det1275 det1280
myy (23, 19) (23, 20)         @noisy det2254 det2260
myy (17, 13) (17, 14)         @noisy det3723 det3720
myy (25, 13) (25, 14)         @noisy det1378 det1383
myy (15, 13) (15, 14)         @noisy det1031 det1044
myy (1, 7) (1, 8)             @noisy det4564 det4567
myy (7, -5) (7, -4)           @noisy det4085 det4079
myy (17, 16) (17, 17)         @noisy det300 det295
myy (9, 1) (9, 2)             @noisy det2159 det2161
myy (33, -1) (33, -2)         @noisy det4116 det4119
myy (11, -26) (11, -25)       @noisy det5557 det5551
myy (17, -23) (17, -22)       @noisy det1915 det1921
myy (13, 22) (13, 23)         @noisy det4305 det4303
myy (31, 1) (31, 2)           @noisy det2892 det2894
myy (23, -17) (23, -16)       @noisy det2530 det2527
myy (19, 25) (19, 26)         @noisy det4175 det4182
myy (17, -17) (17, -16)       @noisy det956 det960
myy (5, 14) (5, 13)           @noisy det4359 det4362
myy (13, 4) (13, 5)           @noisy det1876 det1878
myy (1, -11) (1, -10)         @noisy det4910 det4899
myy (7, 1) (7, 2)             @noisy det4828 det4829
myy (7, 4) (7, 5)             @noisy det1739 det1734
myy (25, 1) (25, 2)           @noisy det3175 det3177
myy (-3, -8) (-3, -7)         @noisy det4467 det4472
myy (17, -11) (17, -10)       @noisy det3892 det3897
myy (31, -8) (31, -7)         @noisy det2490 det2492
myy (13, -5) (13, -4)         @noisy det2093 det2098
myy (11, -10) (11, -11)       @noisy det2608 det2598
myy (-3, -1) (-3, -2)         @noisy det3336 det3341
myy (19, -1) (19, -2)         @noisy det3776 det3778
myy (3, -1) (3, -2)           @noisy det3104 det3116
myy (17, 19) (17, 20)         @noisy det300 det295
myy (17, 28) (17, 29)         @noisy det5482 det5475
myy (3, -5) (3, -4)           @noisy det5145 det5146
myy (9, -7) (9, -8)           @noisy det4548 det4545
myy (5, -17) (5, -16)         @noisy det5625 det5632
myy (5, 4) (5, 5)             @noisy det1739 det1734
myy (27, -8) (27, -7)         @noisy det2375 det2381
myy (21, 25) (21, 26)         @noisy det5269 det5278
myy (13, -23) (13, -22)       @noisy det2938 det2933
myy (9, -20) (9, -19)         @noisy det5127 det5126
myy (27, -1) (27, -2)         @noisy det3175 det3177
myy (15, -11) (15, -10)       @noisy det5031 det5033
myy (23, -11) (23, -10)       @noisy det3573 det3570
myy (1, -1) (1, -2)           @noisy det3104 det3116
myy (13, -17) (13, -16)       @noisy det3674 det3678
myy (21, -14) (21, -13)       @noisy det3573 det3570
myy (27, 10) (27, 11)         @noisy det1378 det1383
myy (25, 11) (25, 10)         @noisy det1378 det1383
myy (29, -5) (29, -4)         @noisy det2490 det2492
myy (23, 1) (23, 2)           @noisy det1275 det1280
myy (15, -26) (15, -25)       @noisy det2938 det2933
myy (23, -5) (23, -4)         @noisy det4284 det4287
myy (-1, -8) (-1, -7)         @noisy det4467 det4472
myy (23, 7) (23, 8)           @noisy det2131 det2137
myy (15, -17) (15, -16)       @noisy det3674 det3678
myy (13, 2) (13, 1)           @noisy det803 det810
myy (21, 22) (21, 23)         @noisy det5269 det5278
myy (25, -8) (25, -7)         @noisy det2375 det2381
myy (13, -20) (13, -19)       @noisy det3674 det3678
myy (31, 11) (31, 10)         @noisy det142 det134
myy (23, 13) (23, 14)         @noisy det576 det583
myy (13, 19) (13, 20)         @noisy det1472 det1475
myy (23, -20) (23, -19)       @noisy det2530 det2527
myy (19, -14) (19, -13)       @noisy det3892 det3897
myy (29, 1) (29, 2)           @noisy det2892 det2894
myy (9, -23) (9, -22)         @noisy det5557 det5551
myy (5, -14) (5, -13)         @noisy det5353 det5351
myy (1, -8) (1, -7)           @noisy det5145 det5146
myy (13, -8) (13, -7)         @noisy det2093 det2098

--------         40
mxx (7, 2) (5, 2)             @noisy det4830 det384 det386 det4829
mzz (9, -7) (9, -5)           @noisy det4548 det4547 det4030 det4033
mxx (7, -16) (5, -16)         @noisy det5632 det5633 det4405 det4410
mzz (9, 11) (9, 13)           @noisy det1338 det1343 det4137 det4138
mxx (35, 8) (33, 8)           @noisy det1693 det1690 det1689 det1688 det1694
mzz (15, 23) (15, 25)         @noisy det4305 det4306 det230 det235
mzz (31, 5) (31, 7)           @noisy det3215 det3214 det1614 det1607
mzz (17, -23) (17, -25)       @noisy det891 det898 det1921 det1922
mxx (13, 26) (15, 26)         @noisy det4305 det4306 det3452 det3460
mzz (13, -31) (13, -29)       @noisy det5409 det5407 det5411 det5412 det5410
mxx (17, -28) (19, -28)       @noisy det5824 det1923 det1925
mzz (1, 7) (1, 5)             @noisy det3379 det3382 det4567 det4566
mzz (19, -13) (19, -11)       @noisy det3550 det3897 det3548 det3896
mzz (9, -17) (9, -19)         @noisy det4409 det5127 det5128 det4406
mzz (25, 11) (25, 13)         @noisy det522 det526 det1383 det1381
mzz (7, -13) (7, -11)         @noisy det5353 det5352 det2607 det2611
mxx (3, -10) (1, -10)         @noisy det4910 det4908 det4911 det4915
mzz (17, 5) (17, 7)           @noisy det1132 det1136 det2218 det2217
mxx (7, 4) (5, 4)             @noisy det1739 det1738 det384 det386
mzz (25, -17) (25, -19)       @noisy det1992 det1998 det6027
mzz (31, 11) (31, 13)         @noisy det148 det145 det142 det143 det149
mxx (3, 8) (1, 8)             @noisy det2695 det2699 det4567 det4566
mxx (29, 14) (31, 14)         @noisy det142 det143 det146 det147 det144
mxx (19, -26) (17, -26)       @noisy det1922 det1925 det1921 det1923
mxx (15, -32) (13, -32)       @noisy det5413 det5414 det5409 det5407 det5408
mxx (31, -10) (29, -10)       @noisy det2494 det2495 det5959
mzz (17, 23) (17, 25)         @noisy det4180 det230 det235 det4182
mzz (5, 11) (5, 13)           @noisy det2694 det2696 det4362 det4361
mzz (11, -25) (11, -23)       @noisy det5557 det5559 det2939 det2941
mxx (-3, -2) (-1, -2)         @noisy det3340 det3342 det3343 det3341
mxx (15, -22) (13, -22)       @noisy det2938 det2936 det893 det899
mzz (27, -1) (27, 1)          @noisy det2862 det2867 det3177 det3178
mxx (13, 8) (15, 8)           @noisy det1043 det1049 det1878 det1879
mxx (27, 2) (25, 2)           @noisy det2863 det2864 det3177 det3178
mxx (23, -22) (21, -22)       @noisy det2532 det2533 det5998
mxx (19, 10) (17, 10)         @noisy det3723 det3722 det2193 det2195
mxx (3, 4) (1, 4)             @noisy det3115 det3121 det4567 det4566
mzz (13, -19) (13, -17)       @noisy det3678 det3636 det3640 det3679
mzz (15, -23) (15, -25)       @noisy det2938 det2936 det891 det898
mzz (21, -19) (21, -17)       @noisy det2530 det2531 det963 det965
mxx (3, 14) (3, 16)           @noisy det3274 det3272
mzz (7, -19) (7, -17)         @noisy det4409 det5632 det5633 det4406
mzz (1, 1) (1, -1)            @noisy det3114 det3120 det3116 det3113
mxx (15, 16) (13, 16)         @noisy det1045 det1047 det1475 det1476
mxx (13, 2) (15, 2)           @noisy det759 det810 det809 det754
mzz (21, -1) (21, 1)          @noisy det1281 det1282 det1285 det1280
mzz (25, -23) (23, -23)       @noisy det3835 det3839
mzz (25, 5) (25, 7)           @noisy det520 det523 det3309 det3310
mzz (7, 11) (7, 13)           @noisy det1338 det1343 det4362 det4361
mzz (-5, 1) (-5, -1)          @noisy det5985 det681 det684
mzz (29, -13) (29, -11)       @noisy det5796 det1830 det1831
mxx (15, 28) (13, 28)         @noisy det3460 det3452 det5767
mxx (11, -10) (9, -10)        @noisy det2608 det2604 det2606 det2612
mxx (11, 20) (9, 20)          @noisy det1531 det2819 det2818 det1526
mxx (27, 4) (25, 4)           @noisy det2863 det2864 det3309 det3310
mzz (23, 11) (23, 13)         @noisy det522 det526 det583 det582
mxx (35, 4) (33, 4)           @noisy det1688 det1609 det1615 det1689
mxx (21, -26) (21, -28)       @noisy det5203 det5208
mzz (11, 7) (11, 5)           @noisy det450 det454 det453 det451
mzz (3, -13) (3, -11)         @noisy det4910 det4908 det4913 det4914
mxx (-1, 8) (-1, 10)          @noisy det3967 det3971
mzz (13, 5) (13, 7)           @noisy det450 det454 det1878 det1879
mxx (23, 4) (21, 4)           @noisy det1283 det1284 det2137 det2135
mxx (25, -10) (27, -10)       @noisy det2336 det2339 det3592 det3591
mxx (3, -8) (1, -8)           @noisy det4911 det4915 det5146 det5147
mzz (23, -17) (23, -19)       @noisy det2530 det2531 det1992 det1998
mxx (13, -20) (15, -20)       @noisy det893 det899 det3678 det3679
mzz (23, 17) (23, 19)         @noisy det2264 det2260 det2261 det2262
mzz (13, 25) (13, 23)         @noisy det1527 det4305 det4306 det1530
mzz (33, -5) (33, -7)         @noisy det5930 det2442 det2447
mxx (11, -16) (9, -16)        @noisy det5127 det5128 det2605 det2610
mzz (31, -5) (31, -7)         @noisy det2492 det2493 det2442 det2447
mxx (21, 26) (23, 26)         @noisy det5278 det5277 det5280 det5281 det5282
mxx (27, 14) (25, 14)         @noisy det1383 det1381 det1382 det1384
mzz (29, -17) (27, -17)       @noisy det1827 det1836
mzz (19, -19) (19, -17)       @noisy det965 det960 det963 det961
mzz (5, -7) (5, -5)           @noisy det4088 det4085 det4086 det4090
mzz (13, 11) (13, 13)         @noisy det1046 det1050 det1044 det1041
mxx (9, 10) (11, 10)          @noisy det452 det455 det4137 det4138
mzz (17, 1) (17, -1)          @noisy det812 det813 det3778 det3777
mxx (31, 8) (29, 8)           @noisy det3215 det3214 det61 det70
mxx (23, -4) (21, -4)         @noisy det4286 det1212 det1219 det4287
mzz (11, 1) (11, -1)          @noisy det755 det758 det2161 det2162
mxx (21, -8) (23, -8)         @noisy det4286 det2337 det2341 det4287
mxx (9, 16) (11, 16)          @noisy det2781 det2787 det2819 det2818
mzz (15, 29) (15, 31)         @noisy det5869 det4337 det4340
mzz (21, 11) (21, 13)         @noisy det584 det587 det583 det582
mxx (5, 14) (7, 14)           @noisy det2780 det2785 det4362 det4361
mxx (25, -22) (25, -20)       @noisy det3833 det3840
mxx (25, 16) (27, 16)         @noisy det5088 det5089 det1382 det1384
mxx (11, 2) (9, 2)            @noisy det383 det390 det2161 det2162
mxx (15, 10) (13, 10)         @noisy det1043 det1049 det1044 det1041
mxx (23, 10) (21, 10)         @noisy det521 det527 det583 det582
mxx (25, -16) (27, -16)       @noisy det5901 det1829 det1835
mzz (25, -11) (25, -13)       @noisy det1991 det3592 det3591 det1997
mzz (27, 13) (27, 11)         @noisy det69 det1383 det1381 det64
mxx (29, -14) (29, -16)       @noisy det1825 det1833
mzz (19, 19) (19, 17)         @noisy det302 det300 det299 det304
mxx (19, 2) (17, 2)           @noisy det3778 det3777 det1131 det1133
mxx (19, 32) (17, 32)         @noisy det5482 det5483 det5488 det5489 det5485
mxx (23, 16) (21, 16)         @noisy det585 det586 det2260 det2261
mzz (11, -13) (11, -11)       @noisy det2608 det2604 det2609 det2613
mxx (-5, 2) (-5, 4)           @noisy det677 det685
mxx (29, -2) (31, -2)         @noisy det2444 det2894 det2893 det2448
mzz (-1, 7) (-1, 5)           @noisy det3379 det3382 det5911
mxx (21, -14) (23, -14)       @noisy det3573 det3572 det1993 det1996
mzz (9, 5) (9, 7)             @noisy det381 det387 det453 det451
mxx (7, -4) (5, -4)           @noisy det4085 det4086 det4087 det4089
mzz (5, 5) (5, 7)             @noisy det1739 det1738 det1741 det1740
mzz (-1, -5) (-1, -7)         @noisy det4473 det3514 det3511 det4472
mxx (27, -14) (25, -14)       @noisy det1829 det1835 det3592 det3591
mzz (11, 29) (13, 29)         @noisy det3454 det3461
mzz (19, 13) (19, 11)         @noisy det3723 det584 det587 det3722
mxx (25, -4) (27, -4)         @noisy det1211 det1218 det2381 det2379
mxx (19, 4) (17, 4)           @noisy det2218 det2217 det1131 det1133
mzz (13, -25) (13, -23)       @noisy det2938 det2936 det2939 det2941
mxx (21, -2) (23, -2)         @noisy det1281 det1212 det1219 det1280
mxx (19, 14) (17, 14)         @noisy det3723 det3722 det301 det303
mxx (11, -8) (9, -8)          @noisy det4548 det4547 det2606 det2612
mxx (27, -8) (25, -8)         @noisy det2336 det2339 det2381 det2379
mzz (29, -7) (29, -5)         @noisy det2380 det2382 det2492 det2493
mzz (11, 13) (11, 11)         @noisy det1046 det1050 det4137 det4138
mzz (17, -5) (17, -7)         @noisy det2054 det2058 det4640 det4641
mzz (11, -5) (11, -7)         @noisy det4548 det4547 det1432 det1436
mxx (19, 26) (17, 26)         @noisy det4180 det4183 det4185 det4182
mxx (11, -26) (9, -26)        @noisy det5563 det5564 det5557 det5559 det5560
mzz (3, 1) (3, -1)            @noisy det3117 det3119 det3116 det3113
mxx (17, 28) (19, 28)         @noisy det5482 det5483 det4183 det4185
mzz (-3, 5) (-5, 5)           @noisy det678 det686
mxx (3, 2) (1, 2)             @noisy det3115 det3121 det3116 det3113
mzz (35, -1) (35, 1)          @noisy det3020 det3027 det4119 det4118
mxx (7, -8) (5, -8)           @noisy det4085 det4086 det4031 det4035
mzz (15, -13) (15, -11)       @noisy det3898 det3900 det5033 det5034
mxx (35, 2) (33, 2)           @noisy det1609 det1615 det4119 det4118
mxx (11, -2) (9, -2)          @noisy det1433 det1437 det2161 det2162
mxx (11, -20) (9, -20)        @noisy det5127 det5128 det3635 det3639
mzz (1, 11) (-1, 11)          @noisy det3968 det3973
mxx (27, 20) (25, 20)         @noisy det5092 det5091 det5088 det5093 det5089
mzz (9, 17) (9, 19)           @noisy det2782 det2786 det2819 det2818
mxx (7, 16) (5, 16)           @noisy det2780 det2785 det6017
mzz (25, -5) (25, -7)         @noisy det1213 det1220 det2381 det2379
mxx (27, 10) (25, 10)         @noisy det1383 det1381 det62 det66
mxx (-3, 2) (-1, 2)           @noisy det3340 det680 det687 det3341
mzz (9, -11) (9, -13)         @noisy det2608 det2604 det2607 det2611
mzz (15, 17) (15, 19)         @noisy det1475 det1476 det232 det237
mzz (23, -7) (23, -5)         @noisy det4286 det1213 det1220 det4287
mxx (33, -10) (33, -8)        @noisy det4773 det4779
mxx (17, 16) (19, 16)         @noisy det300 det299 det301 det303
mxx (13, 20) (15, 20)         @noisy det1475 det1476 det233 det239
mxx (15, -10) (13, -10)       @noisy det2099 det2100 det5033 det5034
mzz (21, 25) (21, 23)         @noisy det4181 det4184 det5278 det5277
mxx (11, 4) (9, 4)            @noisy det383 det390 det453 det451
mxx (21, -20) (23, -20)       @noisy det2530 det2531 det2532 det2533
mzz (13, -7) (13, -5)         @noisy det1432 det1436 det2098 det2097
mxx (-3, -8) (-1, -8)         @noisy det4475 det4478 det4472 det4473 det4479
mxx (31, 2) (29, 2)           @noisy det2894 det2893 det1608 det1612
mxx (27, 8) (25, 8)           @noisy det3309 det3310 det62 det66
mzz (17, -11) (17, -13)       @noisy det3898 det3900 det3897 det3896
mzz (-3, -7) (-3, -5)         @noisy det4476 det4474 det4472 det4473 det4477
mxx (7, 22) (7, 20)           @noisy det4699 det4702
mzz (7, -7) (7, -5)           @noisy det4085 det4086 det4030 det4033
mxx (21, 8) (23, 8)           @noisy det521 det527 det2137 det2135
mzz (11, 23) (11, 25)         @noisy det1527 det1530 det5665
mxx (37, -2) (37, -4)         @noisy det3019 det3023
mxx (7, -2) (5, -2)           @noisy det4830 det4087 det4089 det4829
mzz (23, 23) (23, 25)         @noisy det5278 det5277 det5283 det5284 det5279
mxx (15, -28) (13, -28)       @noisy det5407 det2937 det2940 det5409
mxx (13, -8) (15, -8)         @noisy det2099 det2100 det2098 det2097
mxx (19, -14) (17, -14)       @noisy det962 det964 det3897 det3896
mzz (29, 5) (29, 7)           @noisy det68 det3215 det3214 det63
mzz (15, -29) (15, -31)       @noisy det5407 det4616 det4619 det5409
mzz (33, 1) (33, -1)          @noisy det1606 det1613 det4119 det4118
mzz (5, 17) (3, 17)           @noisy det3270 det3277
mzz (15, 5) (15, 7)           @noisy det1132 det1136 det1878 det1879
mzz (11, 19) (11, 17)         @noisy det1477 det1478 det2819 det2818
mzz (27, -13) (27, -11)       @noisy det1830 det1831 det3592 det3591
mxx (17, 22) (19, 22)         @noisy det4180 det231 det238 det4182
mzz (3, 7) (3, 5)             @noisy det1741 det4567 det4566 det1740
mxx (33, -4) (35, -4)         @noisy det5738 det2443 det2449
mzz (7, -1) (7, 1)            @noisy det4830 det382 det389 det4829
mxx (11, 14) (9, 14)          @noisy det2781 det2787 det4137 det4138
mxx (29, 10) (31, 10)         @noisy det142 det143 det61 det70
mxx (3, -4) (1, -4)           @noisy det3112 det3118 det5146 det5147
mxx (13, 14) (15, 14)         @noisy det1045 det1047 det1044 det1041
mzz (25, 17) (25, 19)         @noisy det2264 det5088 det5089 det2262
mxx (15, -16) (13, -16)       @noisy det3680 det3681 det3678 det3679
mzz (31, 1) (31, -1)          @noisy det2894 det1606 det1613 det2893
mxx (19, -2) (17, -2)         @noisy det2055 det2059 det3778 det3777
mzz (19, 25) (19, 23)         @noisy det4180 det4184 det4181 det4182
mzz (19, -1) (19, 1)          @noisy det3778 det3777 det1285 det1282
mzz (5, -1) (5, 1)            @noisy det4830 det3117 det3119 det4829
mzz (23, 5) (23, 7)           @noisy det520 det523 det2137 det2135
mxx (23, -10) (21, -10)       @noisy det3573 det3572 det2337 det2341
mxx (21, 20) (23, 20)         @noisy det2263 det2265 det2260 det2261
mzz (21, -7) (21, -5)         @noisy det4286 det4262 det4265 det4287
mzz (27, 5) (27, 7)           @noisy det68 det3309 det3310 det63
mzz (23, -11) (23, -13)       @noisy det3573 det3572 det1991 det1997
mxx (11, 26) (11, 28)         @noisy det3458 det3456
mxx (13, -2) (15, -2)         @noisy det811 det814 det810 det809
mxx (21, 14) (23, 14)         @noisy det585 det586 det583 det582
mxx (5, -20) (7, -20)         @noisy det5632 det5633 det5636 det5634 det5637
mxx (15, 4) (13, 4)           @noisy det759 det1878 det1879 det754
mxx (11, -4) (9, -4)          @noisy det4548 det4547 det1433 det1437
mxx (15, 22) (13, 22)         @noisy det4305 det4306 det233 det239
mzz (27, 19) (27, 17)         @noisy det5090 det5094 det5088 det5089 det5095
mzz (13, -13) (13, -11)       @noisy det2609 det2613 det5033 det5034
mxx (31, -4) (29, -4)         @noisy det2444 det2492 det2493 det2448
mzz (3, -5) (3, -7)           @noisy det4088 det4090 det5146 det5147
mzz (17, 29) (17, 31)         @noisy det5482 det5483 det4337 det4340
mxx (35, -2) (33, -2)         @noisy det2443 det2449 det4119 det4118
mxx (19, -4) (17, -4)         @noisy det2055 det2059 det4640 det4641
mxx (13, -26) (15, -26)       @noisy det2938 det2936 det2937 det2940
mxx (27, -2) (25, -2)         @noisy det1211 det1218 det3177 det3178
mxx (3, 10) (1, 10)           @noisy det2695 det2699 det5969
mzz (19, -7) (19, -5)         @noisy det4641 det4640 det4265 det4262
mxx (21, 2) (23, 2)           @noisy det1281 det1283 det1284 det1280
mzz (11, -19) (11, -17)       @noisy det5127 det5128 det3636 det3640
mzz (21, -29) (19, -29)       @noisy det5209 det5205
mxx (3, -14) (1, -14)         @noisy det4910 det4908 det4918 det4919 det4909
mzz (9, 1) (9, -1)            @noisy det382 det389 det2161 det2162
mxx (29, -8) (31, -8)         @noisy det2494 det2495 det2492 det2493
mxx (7, -10) (5, -10)         @noisy det5353 det5352 det4031 det4035
mzz (17, -29) (17, -31)       @noisy det4616 det4619 det5754
mxx (19, -8) (17, -8)         @noisy det3901 det4640 det4641 det3899
mxx (13, -14) (15, -14)       @noisy det3680 det3681 det5033 det5034
mzz (15, 1) (15, -1)          @noisy det812 det813 det810 det809
mzz (15, 11) (15, 13)         @noisy det1044 det1041 det1042 det1048
mzz (1, -5) (1, -7)           @noisy det5147 det3514 det5146 det3511
mxx (19, -10) (17, -10)       @noisy det3901 det3897 det3896 det3899
mxx (11, 8) (9, 8)            @noisy det452 det455 det453 det451
mzz (7, 17) (7, 19)           @noisy det2782 det2786 det5786
mzz (21, 5) (21, 7)           @noisy det2136 det2138 det2137 det2135
mxx (11, -14) (9, -14)        @noisy det2608 det2604 det2605 det2610
mzz (17, -17) (17, -19)       @noisy det960 det894 det900 det961
mzz (19, -25) (19, -23)       @noisy det1924 det1926 det1921 det1922
mzz (5, -13) (5, -11)         @noisy det5353 det5352 det4913 det4914
mzz (17, 17) (17, 19)         @noisy det300 det299 det232 det237
mzz (37, -5) (35, -5)         @noisy det3022 det3026
mzz (33, -11) (31, -11)       @noisy det4775 det4778
mzz (29, -1) (29, 1)          @noisy det2862 det2867 det2894 det2893
mzz (9, 23) (7, 23)           @noisy det4697 det4703
mxx (9, 22) (11, 22)          @noisy det1531 det5834 det1526
mxx (29, 4) (31, 4)           @noisy det3215 det3214 det1608 det1612
mzz (21, 19) (21, 17)         @noisy det302 det304 det2260 det2261
mxx (23, -16) (21, -16)       @noisy det2530 det2531 det1993 det1996
mzz (33, 7) (33, 5)           @noisy det1688 det1607 det1614 det1689
mzz (19, 7) (19, 5)           @noisy det2136 det2218 det2217 det2138
mxx (-3, 4) (-1, 4)           @noisy det680 det687 det5882
mxx (19, 8) (17, 8)           @noisy det2218 det2217 det2193 det2195
mxx (23, 22) (21, 22)         @noisy det2263 det2265 det5278 det5277
mxx (11, -22) (9, -22)        @noisy det5557 det5559 det3635 det3639
mxx (17, -22) (19, -22)       @noisy det892 det896 det1921 det1922
mzz (7, 5) (7, 7)             @noisy det1739 det1738 det381 det387
mzz (35, 5) (35, 7)           @noisy det1687 det1691 det1692 det1689 det1688
mxx (3, -2) (1, -2)           @noisy det3112 det3118 det3116 det3113
mzz (21, -25) (21, -23)       @noisy det1924 det1926 det5844
mzz (-1, 1) (-1, -1)          @noisy det3340 det3114 det3120 det3341
mzz (19, 31) (19, 29)         @noisy det5482 det5483 det5486 det5484 det5487
mzz (9, -23) (9, -25)         @noisy det5561 det5558 det5562 det5557 det5559
mzz (37, -1) (37, 1)          @noisy det3020 det3027 det6061
mzz (15, -17) (15, -19)       @noisy det894 det900 det3678 det3679
mzz (13, -1) (13, 1)          @noisy det755 det758 det810 det809
mzz (25, 1) (25, -1)          @noisy det1214 det1216 det3177 det3178
mzz (29, 11) (29, 13)         @noisy det69 det142 det143 det64
mxx (-1, -4) (-3, -4)         @noisy det4473 det3342 det3343 det4472
mzz (5, -19) (5, -17)         @noisy det5632 det5633 det5638 det5635 det5639
mzz (17, 11) (17, 13)         @noisy det3723 det3722 det1042 det1048
mzz (1, -11) (1, -13)         @noisy det4910 det4908 det4916 det4912 det4917
mzz (13, 19) (13, 17)         @noisy det1477 det1478 det1475 det1476
mzz (27, -7) (27, -5)         @noisy det2380 det2382 det2381 det2379
mxx (7, 8) (5, 8)             @noisy det1739 det1738 det1339 det1341
mxx (15, -4) (13, -4)         @noisy det811 det814 det2098 det2097
mxx (7, 10) (5, 10)           @noisy det1339 det1341 det4362 det4361
mzz (23, 1) (23, -1)          @noisy det1281 det1214 det1216 det1280
mzz (3, 13) (3, 11)           @noisy det2694 det2696 det5949
mxx (19, -20) (17, -20)       @noisy det892 det896 det960 det961
mzz (15, -7) (15, -5)         @noisy det2054 det2058 det2098 det2097
mxx (5, -14) (7, -14)         @noisy det5353 det5352 det4405 det4410
mxx (19, 20) (17, 20)         @noisy det300 det299 det231 det238
mzz (-3, -1) (-3, 1)          @noisy det3340 det684 det681 det3341
mzz (21, -13) (21, -11)       @noisy det3573 det3572 det3548 det3550
mxx (17, -16) (19, -16)       @noisy det962 det964 det960 det961

--------         41
mzz (15, 22) (15, 20)         @noisy det227 det234 det233 det239
mzz (9, 16) (9, 14)           @noisy det2784 det2781 det2787 det2777
mxx (21, 1) (19, 1)           @noisy det4981 det1282 det1285 det4978
mxx (11, 29) (13, 29)         @noisy det3457 det3453 det3461 det3447 det3454
mxx (17, 5) (15, 5)           @noisy det1132 det1136 det1129 det1134
mxx (25, 5) (23, 5)           @noisy det520 det523 det3703 det3706
mxx (21, 19) (19, 19)         @noisy det302 det304 det4212 det4215
mxx (9, -7) (7, -7)           @noisy det4028 det4032 det4030 det4033
mzz (17, 16) (17, 14)         @noisy det4230 det4232 det303 det301
mxx (25, -17) (23, -17)       @noisy det1995 det1992 det1998 det1989
mzz (29, -8) (29, -10)        @noisy det2494 det2495 det5316 det5317
mzz (19, 26) (19, 28)         @noisy det6037 det4183 det4185
mxx (21, -11) (19, -11)       @noisy det5334 det5336 det3548 det3550
mxx (9, 17) (7, 17)           @noisy det2784 det2782 det2786 det2777
mxx (33, -7) (31, -7)         @noisy det4777 det2442 det2447 det4768
mxx (13, -19) (11, -19)       @noisy det3631 det3638 det3636 det3640
mzz (11, -26) (9, -26)        @noisy det5564 det5560
mxx (9, -5) (7, -5)           @noisy det4529 det4531 det4030 det4033
mxx (25, -19) (23, -19)       @noisy det3831 det3838 det1992 det1998
mzz (5, 10) (5, 8)            @noisy det1339 det1341 det2690 det2697
mxx (17, 17) (15, 17)         @noisy det4230 det4232 det232 det237
mxx (-3, 5) (-5, 5)           @noisy det678 det679 det683 det686 det672
mzz (15, 28) (15, 26)         @noisy det4336 det4338 det3452 det3460
mxx (9, 11) (7, 11)           @noisy det1340 det1338 det1343 det1334
mzz (27, -2) (27, -4)         @noisy det1211 det1218 det3195 det3198
mxx (11, 1) (13, 1)           @noisy det757 det755 det758 det752
mxx (23, -7) (25, -7)         @noisy det2338 det1213 det1220 det2333
mzz (23, 4) (23, 2)           @noisy det1283 det1284 det3703 det3706
mzz (1, -4) (1, -2)           @noisy det3508 det3512 det3118 det3112
mxx (17, -5) (15, -5)         @noisy det2054 det2058 det2052 det2057
mzz (17, 2) (17, 4)           @noisy det1133 det1129 det1131 det1134
mxx (11, 23) (13, 23)         @noisy det1527 det1530 det1525 det1529
mzz (19, -20) (19, -22)       @noisy det892 det3759 det3761 det896
mzz (17, -16) (17, -14)       @noisy det5016 det962 det964 det5014
mzz (25, -16) (25, -14)       @noisy det1995 det1829 det1835 det1989
mxx (1, 11) (-1, 11)          @noisy det3968 det3970 det3969 det3973 det3962
mxx (13, -25) (11, -25)       @noisy det5702 det2939 det2941
mxx (37, 1) (35, 1)           @noisy det3020 det3027 det6062
mzz (-3, 2) (-3, 4)           @noisy det683 det680 det687 det672
mzz (27, 20) (25, 20)         @noisy det5092 det5091
mzz (11, -16) (11, -14)       @noisy det4585 det4587 det2605 det2610
mzz (15, 4) (15, 2)           @noisy det759 det1129 det1134 det754
mxx (17, 19) (15, 19)         @noisy det227 det234 det232 det237
mxx (31, 5) (33, 5)           @noisy det1607 det1614 det1603 det1611
mzz (21, 8) (21, 10)          @noisy det3743 det527 det521 det3740
mxx (21, 23) (19, 23)         @noisy det4181 det4184 det4212 det4215
mzz (23, -10) (23, -8)        @noisy det2338 det2337 det2341 det2333
mxx (9, 13) (7, 13)           @noisy det2784 det1338 det1343 det2777
mxx (9, -17) (7, -17)         @noisy det4409 det4403 det4407 det4406
mzz (17, -22) (17, -20)       @noisy det895 det892 det896 det889
mzz (13, -14) (13, -16)       @noisy det4585 det4587 det3680 det3681
mxx (9, 23) (7, 23)           @noisy det4696 det4701 det4703 det4697 det4693
mzz (27, 8) (27, 10)          @noisy det59 det65 det62 det66
mzz (13, 20) (13, 22)         @noisy det1525 det1529 det233 det239
mzz (9, 2) (9, 4)             @noisy det375 det385 det390 det383
mxx (-3, -7) (-3, -5)         @noisy det4474 det4476
mzz (7, 22) (7, 20)           @noisy det4701 det4698 det4702 det4693 det4699
mzz (7, -8) (7, -10)          @noisy det4028 det4032 det4031 det4035
mxx (29, 5) (27, 5)           @noisy det68 det2858 det2865 det63
mxx (15, -13) (17, -13)       @noisy det5016 det3898 det3900 det5014
mxx (33, 7) (31, 7)           @noisy det1607 det1614 det6074
mxx (17, 7) (15, 7)           @noisy det1132 det1136 det2191 det2194
mzz (17, -4) (17, -2)         @noisy det2055 det2059 det2052 det2057
mzz (37, -2) (37, -4)         @noisy det3018 det3015 det3023 det3024 det3019
mzz (15, -16) (15, -14)       @noisy det5016 det3680 det3681 det5014
mxx (29, 11) (27, 11)         @noisy det69 det59 det65 det64
mzz (5, -8) (5, -10)          @noisy det4031 det4035 det4960 det4963
mxx (25, 11) (23, 11)         @noisy det522 det526 det517 det524
mxx (17, 25) (15, 25)         @noisy det4336 det4338 det230 det235
mzz (31, 2) (31, 4)           @noisy det1611 det1603 det1608 det1612
mzz (-1, 2) (-1, 4)           @noisy det680 det687 det3378 det3381
mxx (-3, -1) (-5, -1)         @noisy det681 det5986 det684
mzz (5, 4) (5, 2)             @noisy det384 det3159 det386 det3160
mxx (13, -17) (11, -17)       @noisy det4585 det4587 det3636 det3640
mxx (5, 17) (3, 17)           @noisy det3277 det3266 det3270 det3271 det3275
mzz (35, -2) (35, -4)         @noisy det2443 det2449 det3015 det3024
mzz (15, 16) (15, 14)         @noisy det1045 det1047 det4230 det4232
mzz (21, 20) (21, 22)         @noisy det2263 det2265 det4212 det4215
mxx (13, -1) (11, -1)         @noisy det1435 det755 det758 det1428
mxx (25, -1) (23, -1)         @noisy det1214 det1216 det1205 det1217
mzz (11, 14) (11, 16)         @noisy det2781 det2787 det4996 det4998
mxx (29, -7) (27, -7)         @noisy det2380 det2382 det5316 det5317
mxx (1, -11) (1, -13)         @noisy det4912 det4916
mxx (11, -5) (13, -5)         @noisy det1435 det1432 det1436 det1428
mxx (33, -5) (31, -5)         @noisy det2437 det2446 det2442 det2447
mxx (25, 13) (23, 13)         @noisy det522 det526 det2292 det2294
mxx (-1, 1) (1, 1)            @noisy det3114 det3120 det3378 det3381
mxx (17, -11) (15, -11)       @noisy det3898 det3900 det4510 det4512
mzz (1, 2) (1, 4)             @noisy det3115 det3121 det3378 det3381
mzz (-1, -4) (-1, -2)         @noisy det3508 det3512 det3342 det3343
mxx (21, -19) (19, -19)       @noisy det3759 det3761 det963 det965
mzz (5, -2) (5, -4)           @noisy det4810 det4087 det4089 det4813
mxx (25, -13) (23, -13)       @noisy det1995 det1991 det1997 det1989
mzz (9, -16) (9, -14)         @noisy det4403 det4407 det2605 det2610
mzz (13, 2) (13, 4)           @noisy det757 det752 det759 det754
mzz (29, 10) (29, 8)          @noisy det61 det59 det65 det70
mzz (15, 10) (15, 8)          @noisy det1043 det1049 det2191 det2194
mxx (5, 5) (3, 5)             @noisy det1741 det3159 det3160 det1740
mzz (29, 4) (29, 2)           @noisy det2858 det2865 det1608 det1612
mzz (13, -26) (13, -28)       @noisy det2937 det2940 det5940
mzz (11, 26) (11, 28)         @noisy det3457 det3455 det3458 det3447 det3456
mzz (3, 8) (3, 10)            @noisy det2695 det2699 det2690 det2697
mzz (25, 16) (25, 14)         @noisy det2292 det2294 det1382 det1384
mxx (13, 25) (11, 25)         @noisy det1527 det1530 det3447 det3457
mzz (1, 8) (1, 10)            @noisy det2695 det2699 det3962 det3970
mzz (21, -20) (21, -22)       @noisy det3759 det3761 det2532 det2533
mzz (5, -20) (7, -20)         @noisy det5634 det5636
mxx (21, -13) (19, -13)       @noisy det3546 det3549 det3548 det3550
mxx (25, -11) (23, -11)       @noisy det2338 det1991 det1997 det2333
mxx (27, 19) (27, 17)         @noisy det5090 det5095
mzz (3, -10) (3, -8)          @noisy det4911 det4915 det4960 det4963
mxx (21, -7) (19, -7)         @noisy det5334 det5336 det4262 det4265
mzz (13, 14) (13, 16)         @noisy det1045 det1047 det4996 det4998
mzz (21, 2) (21, 4)           @noisy det4981 det1283 det1284 det4978
mxx (-1, 7) (1, 7)            @noisy det3379 det3382 det3962 det3970
mzz (19, -10) (19, -8)        @noisy det5334 det5336 det3901 det3899
mzz (29, 14) (31, 14)         @noisy det144 det147
mzz (11, -22) (11, -20)       @noisy det3631 det3638 det3635 det3639
mzz (5, -14) (5, -16)         @noisy det5693 det4405 det4410
mxx (21, -29) (19, -29)       @noisy det5198 det5204 det5207 det5209 det5205
mzz (3, -14) (1, -14)         @noisy det4909 det4919
mxx (21, 11) (19, 11)         @noisy det3743 det584 det587 det3740
mxx (13, -23) (11, -23)       @noisy det3631 det3638 det2939 det2941
mxx (-1, -7) (1, -7)          @noisy det3514 det6008 det3511
mzz (27, -8) (27, -10)        @noisy det2336 det2339 det5316 det5317
mxx (15, -7) (17, -7)         @noisy det2054 det2058 det4510 det4512
mzz (7, 4) (7, 2)             @noisy det375 det385 det384 det386
mzz (33, -4) (33, -2)         @noisy det2437 det2446 det2443 det2449
mxx (7, -19) (9, -19)         @noisy det4409 det5854 det4406
mxx (13, 5) (11, 5)           @noisy det757 det450 det454 det752
mzz (1, -10) (1, -8)          @noisy det5729 det4911 det4915
mxx (3, 7) (5, 7)             @noisy det1741 det2690 det2697 det1740
mzz (19, 14) (19, 16)         @noisy det301 det2724 det2726 det303
mxx (29, -11) (27, -11)       @noisy det1830 det1831 det5316 det5317
mxx (9, 5) (7, 5)             @noisy det375 det385 det381 det387
mzz (7, 16) (7, 14)           @noisy det2784 det2780 det2785 det2777
mxx (-1, -1) (1, -1)          @noisy det3508 det3512 det3114 det3120
mxx (29, -5) (27, -5)         @noisy det2380 det2382 det3195 det3198
mxx (37, -5) (35, -5)         @noisy det3015 det3021 det3026 det3024 det3022
mxx (17, -31) (15, -31)       @noisy det4616 det4619 det5755
mxx (33, -11) (31, -11)       @noisy det4768 det4774 det4778 det4777 det4775
mzz (9, -4) (9, -2)           @noisy det4529 det4531 det1433 det1437
mxx (21, -17) (19, -17)       @noisy det3546 det3549 det963 det965
mzz (21, -26) (21, -28)       @noisy det5202 det5203 det5198 det5207 det5208
mzz (27, 2) (27, 4)           @noisy det2863 det2864 det2858 det2865
mzz (11, 8) (11, 10)          @noisy det452 det455 det1087 det1090
mxx (21, -1) (19, -1)         @noisy det4259 det4263 det1282 det1285
mxx (27, 13) (29, 13)         @noisy det69 det6046 det64
mxx (17, -19) (15, -19)       @noisy det895 det894 det900 det889
mzz (15, -10) (15, -8)        @noisy det2099 det2100 det4510 det4512
mxx (19, 13) (21, 13)         @noisy det584 det587 det2724 det2726
mxx (17, -17) (15, -17)       @noisy det5016 det894 det900 det5014
mxx (7, -13) (9, -13)         @noisy det4403 det4407 det2607 det2611
mzz (19, 8) (19, 10)          @noisy det3743 det3740 det2193 det2195
mxx (17, 29) (15, 29)         @noisy det4336 det4338 det4337 det4340
mzz (17, -28) (17, -26)       @noisy det4615 det4618 det1923 det1925
mzz (7, 10) (7, 8)            @noisy det1340 det1339 det1341 det1334
mzz (17, 28) (17, 26)         @noisy det4336 det4338 det4183 det4185
mxx (35, 5) (35, 7)           @noisy det1687 det1691
mzz (29, -2) (29, -4)         @noisy det2444 det3195 det3198 det2448
mxx (19, 31) (19, 29)         @noisy det5484 det5486
mxx (9, -23) (9, -25)         @noisy det5561 det5558
mxx (5, -11) (3, -11)         @noisy det4913 det4914 det4960 det4963
mzz (5, 14) (5, 16)           @noisy det3266 det2780 det3275 det2785
mzz (11, -4) (11, -2)         @noisy det1435 det1433 det1437 det1428
mxx (13, 17) (11, 17)         @noisy det1477 det1478 det4996 det4998
mzz (15, -4) (15, -2)         @noisy det811 det814 det2052 det2057
mxx (9, 7) (7, 7)             @noisy det1340 det381 det387 det1334
mxx (5, -19) (5, -17)         @noisy det5635 det5638
mxx (29, 1) (27, 1)           @noisy det2862 det2867 det2858 det2865
mxx (3, 1) (5, 1)             @noisy det3117 det3119 det3159 det3160
mxx (21, -25) (19, -25)       @noisy det1924 det1926 det5198 det5207
mxx (25, 17) (23, 17)         @noisy det2264 det2292 det2294 det2262
mzz (17, 22) (17, 20)         @noisy det227 det234 det231 det238
mxx (5, -13) (3, -13)         @noisy det5806 det4913 det4914
mxx (17, -1) (15, -1)         @noisy det812 det813 det2052 det2057
mzz (11, 20) (11, 22)         @noisy det1531 det1525 det1529 det1526
mzz (29, -14) (29, -16)       @noisy det1833 det1825 det1826 det1819 det1832
mxx (13, -13) (11, -13)       @noisy det4585 det4587 det2609 det2613
mzz (19, 32) (17, 32)         @noisy det5485 det5489
mzz (35, 8) (33, 8)           @noisy det1690 det1693
mxx (17, 31) (15, 31)         @noisy det5870 det4337 det4340
mzz (27, -14) (27, -16)       @noisy det1829 det1835 det1819 det1832
mxx (37, -1) (35, -1)         @noisy det3020 det3027 det3015 det3024
mxx (5, 11) (3, 11)           @noisy det2694 det2696 det2690 det2697
mxx (13, -31) (13, -29)       @noisy det5410 det5412
mzz (3, 2) (3, 4)             @noisy det3115 det3121 det3159 det3160
mzz (-5, 2) (-5, 4)           @noisy det683 det676 det685 det677 det672
mzz (23, -16) (23, -14)       @noisy det1995 det1993 det1996 det1989
mzz (33, 2) (33, 4)           @noisy det1609 det1615 det1603 det1611
mzz (9, 10) (9, 8)            @noisy det1340 det452 det455 det1334
mzz (15, -28) (15, -26)       @noisy det4615 det4618 det2937 det2940
mzz (23, 22) (23, 20)         @noisy det2263 det2265 det5684
mzz (-3, -8) (-1, -8)         @noisy det4475 det4479
mzz (17, -10) (17, -8)        @noisy det3901 det4510 det4512 det3899
mxx (17, 1) (15, 1)           @noisy det812 det813 det1129 det1134
mxx (9, -11) (7, -11)         @noisy det4028 det4032 det2607 det2611
mzz (35, 2) (35, 4)           @noisy det1609 det5892 det1615
mzz (17, 8) (17, 10)          @noisy det2191 det2194 det2193 det2195
mxx (11, 7) (13, 7)           @noisy det450 det454 det1087 det1090
mxx (13, -11) (11, -11)       @noisy det2609 det2613 det2651 det2653
mzz (9, -22) (9, -20)         @noisy det5711 det3635 det3639
mxx (31, 11) (31, 13)         @noisy det145 det149
mxx (25, 7) (23, 7)           @noisy det520 det523 det517 det524
mxx (17, -25) (15, -25)       @noisy det4615 det4618 det891 det898
mzz (13, -8) (13, -10)        @noisy det2099 det2100 det2651 det2653
mzz (25, -4) (25, -2)         @noisy det1211 det1218 det1205 det1217
mzz (15, -22) (15, -20)       @noisy det895 det893 det899 det889
mzz (15, -32) (13, -32)       @noisy det5408 det5414
mxx (9, 1) (7, 1)             @noisy det375 det385 det382 det389
mzz (23, 16) (23, 14)         @noisy det585 det586 det2292 det2294
mxx (21, 17) (19, 17)         @noisy det302 det304 det2724 det2726
mzz (13, 26) (13, 28)         @noisy det3447 det3457 det3452 det3460
mzz (3, 14) (3, 16)           @noisy det3274 det3272 det3273 det3266 det3275
mxx (-1, 5) (1, 5)            @noisy det3379 det3382 det3378 det3381
mxx (17, -29) (15, -29)       @noisy det4615 det4618 det4616 det4619
mzz (11, -10) (11, -8)        @noisy det2606 det2612 det2651 det2653
mxx (21, 25) (19, 25)         @noisy det4181 det4184 det5675
mxx (11, 13) (13, 13)         @noisy det1046 det1050 det4996 det4998
mzz (7, -2) (7, -4)           @noisy det4529 det4531 det4087 det4089
mxx (25, -23) (23, -23)       @noisy det3835 det3831 det3836 det3838 det3839
mxx (5, -1) (3, -1)           @noisy det3117 det3119 det4810 det4813
mxx (13, 19) (11, 19)         @noisy det1477 det1478 det1525 det1529
mxx (17, -23) (15, -23)       @noisy det895 det891 det898 det889
mxx (25, 19) (23, 19)         @noisy det2264 det5921 det2262
mzz (23, -4) (23, -2)         @noisy det1212 det1219 det1205 det1217
mzz (27, 14) (27, 16)         @noisy det5777 det1382 det1384
mzz (19, 2) (19, 4)           @noisy det4981 det4978 det1131 det1133
mzz (19, 20) (19, 22)         @noisy det231 det4212 det238 det4215
mxx (25, -5) (23, -5)         @noisy det1213 det1220 det1205 det1217
mxx (1, -5) (-1, -5)          @noisy det3508 det3512 det3514 det3511
mzz (9, 22) (9, 20)           @noisy det1531 det4693 det4701 det1526
mzz (-3, -2) (-3, -4)         @noisy det3342 det3343 det5720
mxx (9, 19) (7, 19)           @noisy det2782 det2786 det4693 det4701
mzz (-1, 8) (-1, 10)          @noisy det3967 det3970 det3971 det3966 det3962
mxx (17, 13) (15, 13)         @noisy det4230 det4232 det1042 det1048
mxx (21, 5) (19, 5)           @noisy det4981 det2136 det2138 det4978
mxx (19, 7) (21, 7)           @noisy det3743 det2136 det2138 det3740
mxx (13, -7) (11, -7)         @noisy det1432 det1436 det2651 det2653
mxx (17, 11) (15, 11)         @noisy det2191 det2194 det1042 det1048
mzz (13, -20) (13, -22)       @noisy det3631 det3638 det893 det899
mzz (21, -2) (21, -4)         @noisy det4259 det1212 det1219 det4263
mzz (33, -10) (33, -8)        @noisy det4772 det4768 det4779 det4777 det4773
mxx (33, 1) (31, 1)           @noisy det1606 det1613 det1603 det1611
mzz (7, -16) (7, -14)         @noisy det4403 det4407 det4405 det4410
mzz (23, 10) (23, 8)          @noisy det521 det527 det517 det524
mxx (33, -1) (31, -1)         @noisy det2437 det2446 det1606 det1613
mxx (29, -13) (27, -13)       @noisy det1830 det1831 det1819 det1832
mzz (25, 8) (25, 10)          @noisy det524 det517 det62 det66
mxx (-5, 1) (-3, 1)           @noisy det683 det684 det681 det672
mzz (31, -10) (31, -8)        @noisy det4777 det2495 det2494 det4768
mzz (13, -2) (13, -4)         @noisy det1435 det811 det814 det1428
mzz (23, -22) (23, -20)       @noisy det3831 det3838 det2532 det2533
mzz (21, 26) (23, 26)         @noisy det5280 det5282
mzz (19, -26) (19, -28)       @noisy det5198 det5207 det1925 det1923
mxx (29, -17) (27, -17)       @noisy det1836 det1827 det1819 det1828 det1832
mxx (23, 23) (23, 25)         @noisy det5283 det5279
mzz (31, 8) (31, 10)          @noisy det70 det61 det5815
mxx (7, -1) (9, -1)           @noisy det4529 det4531 det382 det389
mxx (25, 1) (23, 1)           @noisy det1214 det1216 det3703 det3706
mzz (9, -10) (9, -8)          @noisy det4028 det4032 det2606 det2612
mxx (5, -7) (3, -7)           @noisy det4088 det4090 det4960 det4963
mxx (3, 13) (5, 13)           @noisy det2694 det2696 det3266 det3275
mzz (13, 8) (13, 10)          @noisy det1043 det1049 det1087 det1090
mzz (3, -4) (3, -2)           @noisy det3112 det3118 det4810 det4813
mzz (25, -10) (25, -8)        @noisy det2338 det2336 det2339 det2333
mzz (21, 14) (21, 16)         @noisy det585 det586 det2724 det2726
mxx (29, 7) (27, 7)           @noisy det68 det59 det65 det63
mxx (21, -5) (19, -5)         @noisy det4259 det4263 det4262 det4265
mzz (21, -14) (21, -16)       @noisy det3546 det3549 det1993 det1996
mzz (25, -22) (25, -20)       @noisy det3833 det3831 det3834 det3838 det3840
mxx (3, -5) (5, -5)           @noisy det4088 det4090 det4810 det4813
mzz (21, -8) (21, -10)        @noisy det5334 det5336 det2337 det2341
mzz (19, -14) (19, -16)       @noisy det3546 det3549 det962 det964
mxx (17, 23) (15, 23)         @noisy det227 det234 det230 det235
mzz (25, 2) (25, 4)           @noisy det2863 det2864 det3703 det3706
mzz (11, 2) (11, 4)           @noisy det757 det383 det390 det752
mzz (31, -4) (31, -2)         @noisy det2437 det2446 det2444 det2448
mxx (21, -23) (19, -23)       @noisy det1924 det1926 det3759 det3761
mxx (13, 11) (11, 11)         @noisy det1046 det1050 det1087 det1090
mxx (29, -1) (27, -1)         @noisy det2862 det2867 det3195 det3198
mzz (19, -4) (19, -2)         @noisy det2055 det4259 det4263 det2059

--------         42
myy (21, 4) (21, 5)           @noisy det4978 det4980
myy (3, 1) (3, 2)             @noisy det3159 det3161
myy (19, 22) (19, 23)         @noisy det4212 det4214
myy (9, -11) (9, -10)         @noisy det4028 det4034
myy (17, 25) (17, 26)         @noisy det4336 det4339
myy (9, -1) (9, -2)           @noisy det4529 det4530
myy (-1, 1) (-1, 2)           @noisy det3378 det3380
myy (5, -11) (5, -10)         @noisy det4960 det4962
myy (11, 10) (11, 11)         @noisy det1089 det1087
myy (27, 2) (27, 1)           @noisy det2858 det2866
myy (3, 4) (3, 5)             @noisy det3159 det3161
myy (11, -1) (11, -2)         @noisy det1428 det1434
myy (27, -5) (27, -4)         @noisy det3197 det3195
myy (17, 11) (17, 10)         @noisy det2196 det2191
myy (21, -17) (21, -16)       @noisy det3546 det3551
myy (19, -20) (19, -19)       @noisy det3759 det3760
myy (7, -11) (7, -10)         @noisy det4028 det4034
myy (35, -1) (35, -2)         @noisy det3015 det3025
myy (7, 22) (7, 23)           @noisy det4700 det4693
myy (21, 2) (21, 1)           @noisy det4978 det4980
myy (11, -16) (11, -17)       @noisy det4585 det4586
myy (5, 1) (5, 2)             @noisy det3159 det3161
myy (15, -20) (15, -19)       @noisy det889 det897
myy (17, 5) (17, 4)           @noisy det1129 det1135
myy (21, 19) (21, 20)         @noisy det4212 det4214
myy (11, 4) (11, 5)           @noisy det752 det756
myy (19, -17) (19, -16)       @noisy det3546 det3551
myy (17, 1) (17, 2)           @noisy det1129 det1135
myy (21, -20) (21, -19)       @noisy det3759 det3760
myy (17, -14) (17, -13)       @noisy det5014 det5017
myy (3, 10) (3, 11)           @noisy det2690 det2698
myy (7, -8) (7, -7)           @noisy det4028 det4034
myy (21, -11) (21, -10)       @noisy det5334 det5335
myy (19, 2) (19, 1)           @noisy det4978 det4980
myy (19, 4) (19, 5)           @noisy det4978 det4980
myy (15, 10) (15, 11)         @noisy det2196 det2191
myy (33, -5) (33, -4)         @noisy det2437 det2445
myy (11, 29) (11, 28)         @noisy det3447 det3459
myy (9, 13) (9, 14)           @noisy det2777 det2783
myy (5, -8) (5, -7)           @noisy det4960 det4962
myy (15, 16) (15, 17)         @noisy det4230 det4233
myy (21, -5) (21, -4)         @noisy det4259 det4264
myy (15, 25) (15, 26)         @noisy det4336 det4339
myy (13, 14) (13, 13)         @noisy det4996 det4999
myy (9, -14) (9, -13)         @noisy det4403 det4408
myy (19, 19) (19, 20)         @noisy det4212 det4214
myy (15, -29) (15, -28)       @noisy det4615 det4617
myy (11, 7) (11, 8)           @noisy det1089 det1087
myy (7, 13) (7, 14)           @noisy det2777 det2783
myy (15, 22) (15, 23)         @noisy det227 det236
myy (19, -4) (19, -5)         @noisy det4259 det4264
myy (31, -1) (31, -2)         @noisy det2437 det2445
myy (15, -1) (15, -2)         @noisy det2052 det2056
myy (9, 10) (9, 11)           @noisy det1334 det1342
myy (21, 8) (21, 7)           @noisy det3740 det3742
myy (21, -8) (21, -7)         @noisy det5334 det5335
myy (13, 25) (13, 26)         @noisy det3447 det3459
myy (11, -22) (11, -23)       @noisy det3631 det3637
myy (33, -8) (33, -7)         @noisy det4768 det4776
myy (7, -17) (7, -16)         @noisy det4403 det4408
myy (-1, 4) (-1, 5)           @noisy det3378 det3380
myy (11, 19) (11, 20)         @noisy det1528 det1525
myy (5, -1) (5, -2)           @noisy det4810 det4812
myy (9, 5) (9, 4)             @noisy det375 det388
myy (17, 7) (17, 8)           @noisy det2196 det2191
myy (23, 16) (23, 17)         @noisy det2292 det2295
myy (-3, 2) (-3, 1)           @noisy det682 det672
myy (31, -5) (31, -4)         @noisy det2437 det2445
myy (7, 19) (7, 20)           @noisy det4700 det4693
myy (5, -5) (5, -4)           @noisy det4810 det4812
myy (15, 1) (15, 2)           @noisy det1129 det1135
myy (3, -10) (3, -11)         @noisy det4960 det4962
myy (7, -13) (7, -14)         @noisy det4403 det4408
myy (7, 16) (7, 17)           @noisy det2777 det2783
myy (9, 16) (9, 17)           @noisy det2777 det2783
myy (15, -23) (15, -22)       @noisy det889 det897
myy (25, -14) (25, -13)       @noisy det1989 det1994
myy (15, -13) (15, -14)       @noisy det5014 det5017
myy (15, 28) (15, 29)         @noisy det4336 det4339
myy (17, -29) (17, -28)       @noisy det4615 det4617
myy (29, -8) (29, -7)         @noisy det5316 det5318
myy (29, -17) (29, -16)       @noisy det1819 det1834
myy (13, 10) (13, 11)         @noisy det1089 det1087
myy (17, -20) (17, -19)       @noisy det889 det897
myy (13, -14) (13, -13)       @noisy det4585 det4586
myy (3, -8) (3, -7)           @noisy det4960 det4962
myy (15, 7) (15, 8)           @noisy det2196 det2191
myy (11, -20) (11, -19)       @noisy det3631 det3637
myy (25, -11) (25, -10)       @noisy det2333 det2340
myy (25, -23) (25, -22)       @noisy det3837 det3831
myy (25, -20) (25, -19)       @noisy det3837 det3831
myy (29, 10) (29, 11)         @noisy det59 det67
myy (27, -11) (27, -10)       @noisy det5316 det5318
myy (9, 7) (9, 8)             @noisy det1334 det1342
myy (23, 10) (23, 11)         @noisy det517 det525
myy (5, 7) (5, 8)             @noisy det2690 det2698
myy (25, -5) (25, -4)         @noisy det1215 det1205
myy (21, -1) (21, -2)         @noisy det4259 det4264
myy (15, 19) (15, 20)         @noisy det227 det236
myy (21, 16) (21, 17)         @noisy det2724 det2727
myy (13, -11) (13, -10)       @noisy det2651 det2652
myy (27, -17) (27, -16)       @noisy det1819 det1834
myy (1, -5) (1, -4)           @noisy det3508 det3513
myy (7, 7) (7, 8)             @noisy det1334 det1342
myy (5, 16) (5, 17)           @noisy det3266 det3276
myy (19, -29) (19, -28)       @noisy det5198 det5206
myy (15, -5) (15, -4)         @noisy det2052 det2056
myy (19, 16) (19, 17)         @noisy det2724 det2727
myy (11, 1) (11, 2)           @noisy det752 det756
myy (13, 16) (13, 17)         @noisy det4996 det4999
myy (27, 8) (27, 7)           @noisy det59 det67
myy (29, -1) (29, -2)         @noisy det3197 det3195
myy (33, 4) (33, 5)           @noisy det1603 det1610
myy (37, -1) (37, -2)         @noisy det3015 det3025
myy (1, 1) (1, 2)             @noisy det3378 det3380
myy (23, 4) (23, 5)           @noisy det3703 det3705
myy (19, 10) (19, 11)         @noisy det3740 det3742
myy (25, 7) (25, 8)           @noisy det517 det525
myy (11, -5) (11, -4)         @noisy det1428 det1434
myy (7, 10) (7, 11)           @noisy det1334 det1342
myy (17, -1) (17, -2)         @noisy det2052 det2056
myy (13, 28) (13, 29)         @noisy det3447 det3459
myy (33, -11) (33, -10)       @noisy det4768 det4776
myy (19, -8) (19, -7)         @noisy det5334 det5335
myy (23, -14) (23, -13)       @noisy det1989 det1994
myy (5, 10) (5, 11)           @noisy det2690 det2698
myy (31, 5) (31, 4)           @noisy det1603 det1610
myy (13, 8) (13, 7)           @noisy det1089 det1087
myy (-1, -1) (-1, -2)         @noisy det3508 det3513
myy (21, 14) (21, 13)         @noisy det2724 det2727
myy (33, 1) (33, 2)           @noisy det1603 det1610
myy (19, 13) (19, 14)         @noisy det2724 det2727
myy (17, -5) (17, -4)         @noisy det2052 det2056
myy (3, 16) (3, 17)           @noisy det3266 det3276
myy (19, -23) (19, -22)       @noisy det3759 det3760
myy (-1, -5) (-1, -4)         @noisy det3508 det3513
myy (1, 4) (1, 5)             @noisy det3378 det3380
myy (27, -14) (27, -13)       @noisy det1819 det1834
myy (11, 13) (11, 14)         @noisy det4996 det4999
myy (9, -17) (9, -16)         @noisy det4403 det4408
myy (7, -1) (7, -2)           @noisy det4529 det4530
myy (11, -14) (11, -13)       @noisy det4585 det4586
myy (29, 7) (29, 8)           @noisy det59 det67
myy (37, -5) (37, -4)         @noisy det3015 det3025
myy (-1, 11) (-1, 10)         @noisy det3962 det3972
myy (3, 7) (3, 8)             @noisy det2690 det2698
myy (17, -26) (17, -25)       @noisy det4615 det4617
myy (11, 16) (11, 17)         @noisy det4996 det4999
myy (27, 4) (27, 5)           @noisy det2858 det2866
myy (9, 19) (9, 20)           @noisy det4700 det4693
myy (25, 5) (25, 4)           @noisy det3703 det3705
myy (15, 4) (15, 5)           @noisy det1129 det1135
myy (17, 22) (17, 23)         @noisy det227 det236
myy (25, -1) (25, -2)         @noisy det1215 det1205
myy (9, -5) (9, -4)           @noisy det4529 det4530
myy (19, 7) (19, 8)           @noisy det3740 det3742
myy (19, -26) (19, -25)       @noisy det5198 det5206
myy (11, -8) (11, -7)         @noisy det2651 det2652
myy (1, 11) (1, 10)           @noisy det3962 det3972
myy (19, -10) (19, -11)       @noisy det5334 det5335
myy (13, -1) (13, -2)         @noisy det1428 det1434
myy (29, 4) (29, 5)           @noisy det2858 det2866
myy (15, -7) (15, -8)         @noisy det4510 det4513
myy (23, -7) (23, -8)         @noisy det2333 det2340
myy (25, 16) (25, 17)         @noisy det2292 det2295
myy (29, -11) (29, -10)       @noisy det5316 det5318
myy (17, -8) (17, -7)         @noisy det4510 det4513
myy (21, 10) (21, 11)         @noisy det3740 det3742
myy (9, 22) (9, 23)           @noisy det4700 det4693
myy (23, -1) (23, -2)         @noisy det1215 det1205
myy (-5, 4) (-5, 5)           @noisy det682 det672
myy (17, 13) (17, 14)         @noisy det4230 det4233
myy (25, 13) (25, 14)         @noisy det2292 det2295
myy (15, 13) (15, 14)         @noisy det4230 det4233
myy (1, 7) (1, 8)             @noisy det3962 det3972
myy (7, -5) (7, -4)           @noisy det4529 det4530
myy (17, 16) (17, 17)         @noisy det4230 det4233
myy (9, 1) (9, 2)             @noisy det375 det388
myy (11, 23) (11, 22)         @noisy det1528 det1525
myy (33, -1) (33, -2)         @noisy det2437 det2445
myy (17, -23) (17, -22)       @noisy det889 det897
myy (13, 22) (13, 23)         @noisy det1528 det1525
myy (31, 1) (31, 2)           @noisy det1603 det1610
myy (23, -17) (23, -16)       @noisy det1989 det1994
myy (17, -17) (17, -16)       @noisy det5014 det5017
myy (5, 14) (5, 13)           @noisy det3266 det3276
myy (13, 4) (13, 5)           @noisy det752 det756
myy (7, 1) (7, 2)             @noisy det375 det388
myy (7, 4) (7, 5)             @noisy det375 det388
myy (-1, 7) (-1, 8)           @noisy det3962 det3972
myy (25, 1) (25, 2)           @noisy det3703 det3705
myy (31, -11) (31, -10)       @noisy det4768 det4776
myy (23, -23) (23, -22)       @noisy det3837 det3831
myy (17, -11) (17, -10)       @noisy det4510 det4513
myy (31, -8) (31, -7)         @noisy det4768 det4776
myy (13, -5) (13, -4)         @noisy det1428 det1434
myy (11, -10) (11, -11)       @noisy det2651 det2652
myy (19, -1) (19, -2)         @noisy det4259 det4264
myy (3, -1) (3, -2)           @noisy det4810 det4812
myy (17, 19) (17, 20)         @noisy det227 det236
myy (17, 28) (17, 29)         @noisy det4336 det4339
myy (3, -5) (3, -4)           @noisy det4810 det4812
myy (9, -7) (9, -8)           @noisy det4028 det4034
myy (5, 4) (5, 5)             @noisy det3159 det3161
myy (27, -8) (27, -7)         @noisy det5316 det5318
myy (13, -23) (13, -22)       @noisy det3631 det3637
myy (27, -1) (27, -2)         @noisy det3197 det3195
myy (3, 13) (3, 14)           @noisy det3266 det3276
myy (-5, 1) (-5, 2)           @noisy det682 det672
myy (15, -11) (15, -10)       @noisy det4510 det4513
myy (23, -11) (23, -10)       @noisy det2333 det2340
myy (21, -29) (21, -28)       @noisy det5198 det5206
myy (1, -1) (1, -2)           @noisy det3508 det3513
myy (13, -17) (13, -16)       @noisy det4585 det4586
myy (21, -14) (21, -13)       @noisy det3546 det3551
myy (27, 10) (27, 11)         @noisy det59 det67
myy (25, 11) (25, 10)         @noisy det517 det525
myy (29, -5) (29, -4)         @noisy det3197 det3195
myy (25, -17) (25, -16)       @noisy det1989 det1994
myy (23, 1) (23, 2)           @noisy det3703 det3705
myy (15, -26) (15, -25)       @noisy det4615 det4617
myy (23, -5) (23, -4)         @noisy det1215 det1205
myy (23, 7) (23, 8)           @noisy det517 det525
myy (15, -17) (15, -16)       @noisy det5014 det5017
myy (13, 2) (13, 1)           @noisy det752 det756
myy (21, 22) (21, 23)         @noisy det4212 det4214
myy (25, -8) (25, -7)         @noisy det2333 det2340
myy (13, -20) (13, -19)       @noisy det3631 det3637
myy (23, 13) (23, 14)         @noisy det2292 det2295
myy (-3, 4) (-3, 5)           @noisy det682 det672
myy (11, 25) (11, 26)         @noisy det3447 det3459
myy (29, -14) (29, -13)       @noisy det1819 det1834
myy (13, 19) (13, 20)         @noisy det1528 det1525
myy (21, -26) (21, -25)       @noisy det5198 det5206
myy (23, -20) (23, -19)       @noisy det3837 det3831
myy (21, -23) (21, -22)       @noisy det3759 det3760
myy (19, -14) (19, -13)       @noisy det3546 det3551
myy (29, 1) (29, 2)           @noisy det2858 det2866
myy (35, -5) (35, -4)         @noisy det3015 det3025
myy (13, -8) (13, -7)         @noisy det2651 det2652

--------         43
mzz (15, 22) (15, 20)         @noisy det239 det236 det234 det240
mzz (9, 16) (9, 14)           @noisy det2784 det2787 det2790 det2783
mxx (21, 1) (19, 1)           @noisy det4981 det1289 det1285 det4980
mxx (11, 29) (13, 29)         @noisy det3459 det3457 det3462 det3461 det3463
mxx (17, 5) (15, 5)           @noisy det1136 det1135 det1138 det1134
mxx (25, 5) (23, 5)           @noisy det529 det523 det3705 det3706
mxx (21, 19) (19, 19)         @noisy det304 det308 det4214 det4215
mxx (9, -7) (7, -7)           @noisy det4033 det4034 det4032 det4036
mzz (17, 16) (17, 14)         @noisy det4233 det4232 det306 det303
mxx (25, -17) (23, -17)       @noisy det1995 det1998 det2000 det1994
mzz (29, -8) (29, -10)        @noisy det2498 det2495 det5318 det5317
mzz (19, 26) (19, 28)         @noisy det4185 det6037 det4187
mxx (21, -11) (19, -11)       @noisy det5335 det5336 det3550 det3552
mxx (9, 17) (7, 17)           @noisy det2784 det2786 det2788 det2783
mxx (33, -7) (31, -7)         @noisy det4777 det4776 det2451 det2447
mxx (13, -19) (11, -19)       @noisy det3637 det3638 det3640 det3641
mzz (11, -26) (9, -26)        @noisy det5564 det5568
mxx (9, -5) (7, -5)           @noisy det4530 det4531 det4036 det4033
mxx (25, -19) (23, -19)       @noisy det3837 det3838 det1998 det2000
mzz (5, 10) (5, 8)            @noisy det1341 det1344 det2698 det2697
mxx (17, 17) (15, 17)         @noisy det4233 det4232 det237 det243
mxx (-3, 5) (-5, 5)           @noisy det689 det682 det683 det690 det686
mzz (15, 28) (15, 26)         @noisy det4339 det4338 det3460 det3466
mxx (9, 11) (7, 11)           @noisy det1340 det1343 det1345 det1342
mzz (27, -2) (27, -4)         @noisy det1218 det1224 det3197 det3198
mxx (11, 1) (13, 1)           @noisy det757 det758 det760 det756
mxx (23, -7) (25, -7)         @noisy det2338 det1220 det1222 det2340
mzz (23, 4) (23, 2)           @noisy det1287 det1284 det3705 det3706
mzz (1, -4) (1, -2)           @noisy det3513 det3512 det3118 det3125
mxx (17, -5) (15, -5)         @noisy det2061 det2058 det2056 det2057
mzz (17, 2) (17, 4)           @noisy det1133 det1135 det1134 det1137
mxx (11, 23) (13, 23)         @noisy det1530 det1528 det1529 det1533
mzz (19, -20) (19, -22)       @noisy det903 det3760 det3761 det896
mzz (17, -16) (17, -14)       @noisy det5016 det964 det966 det5017
mzz (25, -16) (25, -14)       @noisy det1995 det1835 det1837 det1994
mxx (1, 11) (-1, 11)          @noisy det3976 det3972 det3970 det3977 det3973
mxx (13, -25) (11, -25)       @noisy det2941 det5702 det2944
mxx (37, 1) (35, 1)           @noisy det3027 det6062 det3032
mzz (-3, 2) (-3, 4)           @noisy det682 det683 det687 det688
mzz (27, 20) (25, 20)         @noisy det5092 det5097
mzz (11, -16) (11, -14)       @noisy det2610 det4586 det4587 det2616
mzz (15, 4) (15, 2)           @noisy det759 det761 det1135 det1134
mxx (17, 19) (15, 19)         @noisy det236 det234 det237 det243
mxx (31, 5) (33, 5)           @noisy det1614 det1619 det1610 det1611
mzz (21, 8) (21, 10)          @noisy det3743 det527 det530 det3742
mxx (21, 23) (19, 23)         @noisy det4184 det4189 det4214 det4215
mzz (23, -10) (23, -8)        @noisy det2338 det2341 det2342 det2340
mxx (9, 13) (7, 13)           @noisy det2784 det1343 det1345 det2783
mxx (9, -17) (7, -17)         @noisy det4409 det4408 det4407 det4411
mzz (17, -22) (17, -20)       @noisy det895 det896 det903 det897
mzz (13, -14) (13, -16)       @noisy det4586 det4587 det3684 det3681
mxx (9, 23) (7, 23)           @noisy det4700 det4706 det4701 det4703 det4707
mzz (27, 8) (27, 10)          @noisy det66 det67 det65 det71
mzz (13, 20) (13, 22)         @noisy det239 det1528 det1529 det240
mzz (9, 2) (9, 4)             @noisy det388 det385 det390 det394
mxx (-3, -7) (-3, -5)         @noisy det4483 det4476
mzz (7, 22) (7, 20)           @noisy det4700 det4701 det4704 det4702 det4705
mzz (7, -8) (7, -10)          @noisy det4034 det4032 det4037 det4035
mxx (29, 5) (27, 5)           @noisy det68 det72 det2866 det2865
mxx (15, -13) (17, -13)       @noisy det5016 det3900 det3903 det5017
mxx (33, 7) (31, 7)           @noisy det1614 det1619 det6074
mxx (17, 7) (15, 7)           @noisy det1136 det2196 det2194 det1138
mzz (17, -4) (17, -2)         @noisy det2059 det2057 det2060 det2056
mzz (37, -2) (37, -4)         @noisy det3030 det3023 det3025 det3024 det3031
mzz (15, -16) (15, -14)       @noisy det5016 det3684 det3681 det5017
mxx (29, 11) (27, 11)         @noisy det69 det73 det67 det65
mzz (5, -8) (5, -10)          @noisy det4962 det4037 det4035 det4963
mxx (25, 11) (23, 11)         @noisy det526 det528 det525 det524
mxx (17, 25) (15, 25)         @noisy det235 det4339 det4338 det242
mzz (31, 2) (31, 4)           @noisy det1617 det1611 det1610 det1612
mzz (-1, 2) (-1, 4)           @noisy det688 det687 det3380 det3381
mxx (-3, -1) (-5, -1)         @noisy det691 det684 det5986
mzz (5, 4) (5, 2)             @noisy det3160 det3161 det386 det391
mxx (13, -17) (11, -17)       @noisy det4586 det4587 det3640 det3641
mxx (5, 17) (3, 17)           @noisy det3277 det3278 det3276 det3279 det3275
mzz (35, -2) (35, -4)         @noisy det2449 det2452 det3025 det3024
mzz (15, 16) (15, 14)         @noisy det1051 det4233 det4232 det1047
mzz (21, 20) (21, 22)         @noisy det2265 det4215 det2267 det4214
mxx (13, -1) (11, -1)         @noisy det1435 det758 det760 det1434
mxx (25, -1) (23, -1)         @noisy det1216 det1223 det1215 det1217
mzz (11, 14) (11, 16)         @noisy det2787 det2790 det4999 det4998
mxx (29, -7) (27, -7)         @noisy det2382 det5318 det2385 det5317
mxx (1, -11) (1, -13)         @noisy det4923 det4916
mxx (11, -5) (13, -5)         @noisy det1435 det1436 det1438 det1434
mxx (33, -5) (31, -5)         @noisy det2445 det2446 det2451 det2447
mxx (25, 13) (23, 13)         @noisy det526 det2295 det2294 det528
mxx (-1, 1) (1, 1)            @noisy det3120 det3126 det3380 det3381
mxx (17, -11) (15, -11)       @noisy det4512 det3900 det4513 det3903
mzz (1, 2) (1, 4)             @noisy det3121 det3127 det3380 det3381
mzz (-1, -4) (-1, -2)         @noisy det3513 det3512 det3343 det3346
mxx (21, -19) (19, -19)       @noisy det3760 det3761 det965 det969
mzz (5, -2) (5, -4)           @noisy det4813 det4812 det4093 det4089
mxx (25, -13) (23, -13)       @noisy det1995 det1994 det1999 det1997
mzz (9, -16) (9, -14)         @noisy det2610 det4408 det4407 det2616
mzz (13, 2) (13, 4)           @noisy det757 det761 det759 det756
mzz (29, 10) (29, 8)          @noisy det70 det67 det65 det74
mzz (15, 10) (15, 8)          @noisy det1049 det2196 det2194 det1056
mxx (5, 5) (3, 5)             @noisy det1741 det1743 det3161 det3160
mzz (29, 4) (29, 2)           @noisy det1617 det2866 det2865 det1612
mzz (13, -26) (13, -28)       @noisy det5940 det2940 det2945
mzz (11, 26) (11, 28)         @noisy det3464 det3459 det3457 det3465 det3458
mzz (3, 8) (3, 10)            @noisy det2699 det2698 det2697 det2701
mzz (25, 16) (25, 14)         @noisy det1384 det2295 det2294 det1387
mxx (13, 25) (11, 25)         @noisy det1530 det3459 det3457 det1533
mzz (1, 8) (1, 10)            @noisy det2699 det2701 det3972 det3970
mzz (21, -20) (21, -22)       @noisy det3760 det3761 det2533 det2536
mzz (5, -20) (7, -20)         @noisy det5636 det5642
mxx (21, -13) (19, -13)       @noisy det3551 det3549 det3550 det3552
mxx (25, -11) (23, -11)       @noisy det2338 det2340 det1999 det1997
mxx (27, 19) (27, 17)         @noisy det5095 det5099
mzz (3, -10) (3, -8)          @noisy det4921 det4915 det4962 det4963
mxx (21, -7) (19, -7)         @noisy det5335 det5336 det4265 det4266
mzz (13, 14) (13, 16)         @noisy det4999 det1051 det1047 det4998
mzz (21, 2) (21, 4)           @noisy det4981 det1287 det1284 det4980
mxx (-1, 7) (1, 7)            @noisy det3382 det3383 det3972 det3970
mzz (19, -10) (19, -8)        @noisy det3901 det5335 det5336 det3905
mzz (29, 14) (31, 14)         @noisy det147 det153
mzz (11, -22) (11, -20)       @noisy det3637 det3638 det3639 det3642
mzz (5, -14) (5, -16)         @noisy det5693 det4410 det4412
mxx (21, -29) (19, -29)       @noisy det5210 det5211 det5206 det5207 det5209
mzz (3, -14) (1, -14)         @noisy det4919 det4925
mxx (21, 11) (19, 11)         @noisy det3743 det587 det591 det3742
mxx (13, -23) (11, -23)       @noisy det3637 det3638 det2941 det2944
mxx (-1, -7) (1, -7)          @noisy det6008 det3514 det3515
mzz (27, -8) (27, -10)        @noisy det5318 det2339 det2343 det5317
mxx (15, -7) (17, -7)         @noisy det2061 det2058 det4513 det4512
mzz (7, 4) (7, 2)             @noisy det388 det385 det386 det391
mzz (33, -4) (33, -2)         @noisy det2445 det2446 det2449 det2452
mxx (7, -19) (9, -19)         @noisy det4409 det4411 det5854
mxx (13, 5) (11, 5)           @noisy det757 det454 det459 det756
mzz (1, -10) (1, -8)          @noisy det5729 det4915 det4921
mxx (3, 7) (5, 7)             @noisy det1741 det1743 det2698 det2697
mzz (19, 14) (19, 16)         @noisy det2726 det306 det2727 det303
mxx (29, -11) (27, -11)       @noisy det1840 det1831 det5318 det5317
mxx (9, 5) (7, 5)             @noisy det388 det385 det392 det387
mzz (7, 16) (7, 14)           @noisy det2784 det2785 det2789 det2783
mxx (-1, -1) (1, -1)          @noisy det3513 det3512 det3120 det3126
mxx (29, -5) (27, -5)         @noisy det2382 det3197 det3198 det2385
mxx (37, -5) (35, -5)         @noisy det3028 det3026 det3025 det3024 det3029
mxx (17, -31) (15, -31)       @noisy det4619 det4620 det5755
mxx (33, -11) (31, -11)       @noisy det4782 det4778 det4776 det4777 det4783
mzz (9, -4) (9, -2)           @noisy det4530 det4531 det1439 det1437
mxx (21, -17) (19, -17)       @noisy det3551 det3549 det965 det969
mzz (21, -26) (21, -28)       @noisy det5212 det5213 det5206 det5207 det5208
mzz (27, 2) (27, 4)           @noisy det2864 det2866 det2865 det2868
mzz (11, 8) (11, 10)          @noisy det455 det1089 det1090 det457
mxx (21, -1) (19, -1)         @noisy det4264 det4263 det1289 det1285
mxx (27, 13) (29, 13)         @noisy det69 det73 det6046
mxx (17, -19) (15, -19)       @noisy det895 det900 det901 det897
mzz (15, -10) (15, -8)        @noisy det2100 det4513 det4512 det2103
mxx (19, 13) (21, 13)         @noisy det587 det591 det2727 det2726
mxx (17, -17) (15, -17)       @noisy det5016 det900 det901 det5017
mxx (7, -13) (9, -13)         @noisy det4408 det4407 det2611 det2617
mzz (19, 8) (19, 10)          @noisy det3743 det2197 det3742 det2195
mxx (17, 29) (15, 29)         @noisy det4339 det4338 det4340 det4341
mzz (17, -28) (17, -26)       @noisy det4617 det4618 det1925 det1929
mzz (7, 10) (7, 8)            @noisy det1340 det1341 det1344 det1342
mzz (17, 28) (17, 26)         @noisy det4185 det4339 det4338 det4187
mxx (35, 5) (35, 7)           @noisy det1691 det1697
mzz (29, -2) (29, -4)         @noisy det2450 det3197 det3198 det2448
mxx (19, 31) (19, 29)         @noisy det5486 det5493
mxx (9, -23) (9, -25)         @noisy det5561 det5566
mxx (5, -11) (3, -11)         @noisy det4914 det4924 det4962 det4963
mzz (5, 14) (5, 16)           @noisy det3276 det3275 det2789 det2785
mzz (11, -4) (11, -2)         @noisy det1435 det1439 det1437 det1434
mxx (13, 17) (11, 17)         @noisy det4999 det1478 det1481 det4998
mzz (15, -4) (15, -2)         @noisy det814 det818 det2056 det2057
mxx (9, 7) (7, 7)             @noisy det1340 det392 det387 det1342
mxx (5, -19) (5, -17)         @noisy det5638 det5643
mxx (29, 1) (27, 1)           @noisy det2867 det2866 det2865 det2869
mxx (3, 1) (5, 1)             @noisy det3119 det3161 det3160 det3123
mxx (21, -25) (19, -25)       @noisy det1926 det5206 det5207 det1930
mxx (25, 17) (23, 17)         @noisy det2264 det2294 det2295 det2269
mzz (17, 22) (17, 20)         @noisy det236 det234 det241 det238
mxx (5, -13) (3, -13)         @noisy det4914 det5806 det4924
mxx (17, -1) (15, -1)         @noisy det813 det815 det2056 det2057
mzz (11, 20) (11, 22)         @noisy det1531 det1532 det1528 det1529
mzz (29, -14) (29, -16)       @noisy det1833 det1841 det1842 det1834 det1832
mxx (13, -13) (11, -13)       @noisy det4586 det4587 det2613 det2619
mzz (19, 32) (17, 32)         @noisy det5489 det5492
mzz (35, 8) (33, 8)           @noisy det1698 det1693
mxx (17, 31) (15, 31)         @noisy det5870 det4340 det4341
mzz (27, -14) (27, -16)       @noisy det1835 det1837 det1834 det1832
mxx (37, -1) (35, -1)         @noisy det3027 det3032 det3025 det3024
mxx (5, 11) (3, 11)           @noisy det2696 det2700 det2698 det2697
mxx (13, -31) (13, -29)       @noisy det5412 det5418
mzz (3, 2) (3, 4)             @noisy det3121 det3161 det3160 det3127
mzz (-5, 2) (-5, 4)           @noisy det682 det683 det692 det685 det693
mzz (23, -16) (23, -14)       @noisy det1995 det1996 det2001 det1994
mzz (33, 2) (33, 4)           @noisy det1616 det1615 det1610 det1611
mzz (9, 10) (9, 8)            @noisy det1340 det455 det457 det1342
mzz (15, -28) (15, -26)       @noisy det4617 det4618 det2940 det2945
mzz (23, 22) (23, 20)         @noisy det2265 det5684 det2267
mzz (-3, -8) (-1, -8)         @noisy det4479 det4481
mzz (17, -10) (17, -8)        @noisy det3901 det3905 det4513 det4512
mxx (17, 1) (15, 1)           @noisy det813 det815 det1135 det1134
mxx (9, -11) (7, -11)         @noisy det4034 det4032 det2611 det2617
mzz (35, 2) (35, 4)           @noisy det5892 det1616 det1615
mzz (17, 8) (17, 10)          @noisy det2195 det2196 det2194 det2197
mxx (11, 7) (13, 7)           @noisy det454 det459 det1089 det1090
mxx (13, -11) (11, -11)       @noisy det2613 det2619 det2652 det2653
mzz (9, -22) (9, -20)         @noisy det5711 det3639 det3642
mxx (31, 11) (31, 13)         @noisy det149 det151
mxx (25, 7) (23, 7)           @noisy det529 det523 det525 det524
mxx (17, -25) (15, -25)       @noisy det4617 det4618 det898 det902
mzz (13, -8) (13, -10)        @noisy det2100 det2653 det2652 det2103
mzz (25, -4) (25, -2)         @noisy det1218 det1224 det1215 det1217
mzz (15, -22) (15, -20)       @noisy det895 det904 det899 det897
mzz (15, -32) (13, -32)       @noisy det5414 det5417
mxx (9, 1) (7, 1)             @noisy det388 det385 det389 det393
mzz (23, 16) (23, 14)         @noisy det586 det2295 det2294 det590
mxx (21, 17) (19, 17)         @noisy det304 det308 det2727 det2726
mzz (13, 26) (13, 28)         @noisy det3459 det3457 det3460 det3466
mzz (3, 14) (3, 16)           @noisy det3274 det3280 det3281 det3276 det3275
mxx (-1, 5) (1, 5)            @noisy det3382 det3383 det3380 det3381
mxx (17, -29) (15, -29)       @noisy det4617 det4618 det4619 det4620
mzz (11, -10) (11, -8)        @noisy det2612 det2618 det2652 det2653
mxx (21, 25) (19, 25)         @noisy det4184 det4189 det5675
mxx (11, 13) (13, 13)         @noisy det1050 det1054 det4999 det4998
mzz (7, -2) (7, -4)           @noisy det4530 det4531 det4093 det4089
mxx (25, -23) (23, -23)       @noisy det3841 det3838 det3837 det3842 det3839
mxx (5, -1) (3, -1)           @noisy det3119 det4812 det3123 det4813
mxx (13, 19) (11, 19)         @noisy det1478 det1528 det1529 det1481
mxx (17, -23) (15, -23)       @noisy det895 det898 det902 det897
mxx (25, 19) (23, 19)         @noisy det2264 det5921 det2269
mzz (23, -4) (23, -2)         @noisy det1219 det1221 det1215 det1217
mzz (27, 14) (27, 16)         @noisy det1384 det5777 det1387
mzz (19, 2) (19, 4)           @noisy det4981 det4980 det1137 det1133
mzz (19, 20) (19, 22)         @noisy det4215 det241 det238 det4214
mxx (25, -5) (23, -5)         @noisy det1220 det1222 det1215 det1217
mxx (1, -5) (-1, -5)          @noisy det3513 det3512 det3514 det3515
mzz (9, 22) (9, 20)           @noisy det1531 det1532 det4700 det4701
mzz (-3, -2) (-3, -4)         @noisy det3343 det5720 det3346
mxx (9, 19) (7, 19)           @noisy det2786 det2788 det4700 det4701
mzz (-1, 8) (-1, 10)          @noisy det3972 det3970 det3974 det3971 det3975
mxx (17, 13) (15, 13)         @noisy det1048 det4233 det4232 det1055
mxx (21, 5) (19, 5)           @noisy det4981 det2141 det2138 det4980
mxx (19, 7) (21, 7)           @noisy det3743 det2141 det2138 det3742
mxx (13, -7) (11, -7)         @noisy det1436 det1438 det2652 det2653
mxx (17, 11) (15, 11)         @noisy det1048 det2196 det2194 det1055
mzz (13, -20) (13, -22)       @noisy det3637 det3638 det904 det899
mzz (21, -2) (21, -4)         @noisy det4264 det4263 det1219 det1221
mzz (33, -10) (33, -8)        @noisy det4779 det4776 det4777 det4780 det4781
mxx (33, 1) (31, 1)           @noisy det1613 det1618 det1610 det1611
mzz (7, -16) (7, -14)         @noisy det4408 det4407 det4410 det4412
mzz (23, 10) (23, 8)          @noisy det527 det530 det525 det524
mxx (33, -1) (31, -1)         @noisy det2445 det2446 det1613 det1618
mxx (29, -13) (27, -13)       @noisy det1840 det1831 det1834 det1832
mzz (25, 8) (25, 10)          @noisy det524 det525 det71 det66
mxx (-5, 1) (-3, 1)           @noisy det682 det683 det684 det691
mzz (31, -10) (31, -8)        @noisy det4777 det2495 det4776 det2498
mzz (13, -2) (13, -4)         @noisy det1435 det814 det818 det1434
mzz (23, -22) (23, -20)       @noisy det3837 det3838 det2533 det2536
mzz (21, 26) (23, 26)         @noisy det5286 det5282
mzz (19, -26) (19, -28)       @noisy det5206 det5207 det1929 det1925
mxx (29, -17) (27, -17)       @noisy det1836 det1838 det1839 det1834 det1832
mxx (23, 23) (23, 25)         @noisy det5283 det5288
mzz (31, 8) (31, 10)          @noisy det70 det5815 det74
mxx (7, -1) (9, -1)           @noisy det4530 det4531 det389 det393
mxx (25, 1) (23, 1)           @noisy det1216 det1223 det3705 det3706
mzz (9, -10) (9, -8)          @noisy det4034 det4032 det2618 det2612
mxx (5, -7) (3, -7)           @noisy det4094 det4963 det4962 det4090
mxx (3, 13) (5, 13)           @noisy det2696 det2700 det3276 det3275
mzz (13, 8) (13, 10)          @noisy det1049 det1056 det1089 det1090
mzz (3, -4) (3, -2)           @noisy det3118 det3125 det4812 det4813
mzz (25, -10) (25, -8)        @noisy det2338 det2339 det2343 det2340
mzz (21, 14) (21, 16)         @noisy det586 det2726 det2727 det590
mxx (29, 7) (27, 7)           @noisy det68 det72 det67 det65
mxx (21, -5) (19, -5)         @noisy det4264 det4263 det4265 det4266
mzz (21, -14) (21, -16)       @noisy det3551 det3549 det1996 det2001
mzz (25, -22) (25, -20)       @noisy det3843 det3844 det3837 det3838 det3840
mxx (3, -5) (5, -5)           @noisy det4094 det4813 det4812 det4090
mzz (21, -8) (21, -10)        @noisy det5335 det5336 det2341 det2342
mzz (19, -14) (19, -16)       @noisy det3551 det3549 det964 det966
mxx (17, 23) (15, 23)         @noisy det235 det236 det234 det242
mzz (25, 2) (25, 4)           @noisy det2864 det3705 det3706 det2868
mzz (11, 2) (11, 4)           @noisy det757 det390 det394 det756
mzz (31, -4) (31, -2)         @noisy det2445 det2446 det2450 det2448
mxx (21, -23) (19, -23)       @noisy det1926 det3760 det3761 det1930
mxx (13, 11) (11, 11)         @noisy det1050 det1054 det1089 det1090
mxx (29, -1) (27, -1)         @noisy det2867 det3197 det3198 det2869
mzz (19, -4) (19, -2)         @noisy det4264 det4263 det2060 det2059

--------         44
mxx (7, 2) (5, 2)             @noisy det4831 det386 det391 det4829
mzz (9, -7) (9, -5)           @noisy det4548 det4033 det4550 det4036
mxx (7, -16) (5, -16)         @noisy det4410 det5632 det5641 det4412
mzz (9, 11) (9, 13)           @noisy det1343 det1345 det4137 det4139
mxx (35, 8) (33, 8)           @noisy det1693 det1698 det1689 det1696 det1694
mzz (15, 23) (15, 25)         @noisy det4305 det235 det4307 det242
mzz (31, 5) (31, 7)           @noisy det1614 det3215 det1619 det3216
mzz (17, -23) (17, -25)       @noisy det1928 det898 det902 det1921
mxx (13, 26) (15, 26)         @noisy det4305 det4307 det3460 det3466
mzz (13, -31) (13, -29)       @noisy det5409 det5411 det5415 det5412 det5418
mxx (17, -28) (19, -28)       @noisy det1925 det1929 det5825
mzz (1, 7) (1, 5)             @noisy det3382 det4567 det3383 det4569
mzz (19, -13) (19, -11)       @noisy det3902 det3550 det3897 det3552
mzz (9, -17) (9, -19)         @noisy det4409 det5127 det5130 det4411
mzz (25, 11) (25, 13)         @noisy det526 det1383 det528 det1385
mzz (7, -13) (7, -11)         @noisy det5353 det5355 det2611 det2617
mxx (3, -10) (1, -10)         @noisy det4910 det4920 det4915 det4921
mzz (17, 5) (17, 7)           @noisy det1136 det2219 det2218 det1138
mxx (7, 4) (5, 4)             @noisy det1739 det1742 det386 det391
mzz (25, -17) (25, -19)       @noisy det6028 det1998 det2000
mzz (31, 11) (31, 13)         @noisy det148 det142 det151 det152 det149
mxx (3, 8) (1, 8)             @noisy det2699 det4567 det4569 det2701
mxx (29, 14) (31, 14)         @noisy det142 det152 det146 det147 det153
mxx (19, -26) (17, -26)       @noisy det1928 det1925 det1929 det1921
mxx (15, -32) (13, -32)       @noisy det5413 det5414 det5409 det5415 det5417
mxx (31, -10) (29, -10)       @noisy det2498 det2495 det5960
mzz (17, 23) (17, 25)         @noisy det4186 det235 det242 det4182
mzz (5, 11) (5, 13)           @noisy det4363 det2700 det2696 det4362
mzz (11, -25) (11, -23)       @noisy det2941 det5557 det5567 det2944
mxx (-3, -2) (-1, -2)         @noisy det3345 det3343 det3346 det3341
mxx (15, -22) (13, -22)       @noisy det2938 det2943 det904 det899
mzz (27, -1) (27, 1)          @noisy det3180 det2867 det3177 det2869
mxx (13, 8) (15, 8)           @noisy det1880 det1049 det1056 det1878
mxx (27, 2) (25, 2)           @noisy det3180 det2864 det3177 det2868
mxx (23, -22) (21, -22)       @noisy det2533 det2536 det5999
mxx (19, 10) (17, 10)         @noisy det3723 det2195 det3725 det2197
mxx (3, 4) (1, 4)             @noisy det3121 det4567 det4569 det3127
mzz (13, -19) (13, -17)       @noisy det3682 det3678 det3640 det3641
mzz (15, -23) (15, -25)       @noisy det2938 det2943 det898 det902
mzz (21, -19) (21, -17)       @noisy det2530 det2534 det965 det969
mxx (3, 14) (3, 16)           @noisy det3274 det3280
mzz (7, -19) (7, -17)         @noisy det4409 det5632 det4411 det5641
mzz (1, 1) (1, -1)            @noisy det3122 det3120 det3116 det3126
mxx (15, 16) (13, 16)         @noisy det1051 det1475 det1047 det1479
mxx (13, 2) (15, 2)           @noisy det759 det761 det810 det816
mzz (21, -1) (21, 1)          @noisy det1286 det1289 det1285 det1280
mzz (25, -23) (23, -23)       @noisy det3839 det3841
mzz (25, 5) (25, 7)           @noisy det529 det523 det3309 det3312
mzz (7, 11) (7, 13)           @noisy det4363 det1343 det1345 det4362
mzz (-5, 1) (-5, -1)          @noisy det5987 det684 det691
mzz (29, -13) (29, -11)       @noisy det5797 det1840 det1831
mxx (15, 28) (13, 28)         @noisy det5768 det3460 det3466
mxx (11, -10) (9, -10)        @noisy det2608 det2615 det2618 det2612
mxx (11, 20) (9, 20)          @noisy det2821 det1532 det1531 det2819
mxx (27, 4) (25, 4)           @noisy det2864 det3309 det3312 det2868
mzz (23, 11) (23, 13)         @noisy det589 det526 det583 det528
mxx (35, 4) (33, 4)           @noisy det1696 det1616 det1615 det1689
mxx (21, -26) (21, -28)       @noisy det5208 det5213
mzz (11, 7) (11, 5)           @noisy det456 det454 det459 det453
mzz (3, -13) (3, -11)         @noisy det4910 det4914 det4920 det4924
mxx (-1, 8) (-1, 10)          @noisy det3971 det3975
mzz (13, 5) (13, 7)           @noisy det1880 det454 det459 det1878
mxx (23, 4) (21, 4)           @noisy det2139 det1287 det1284 det2137
mxx (25, -10) (27, -10)       @noisy det3593 det2339 det3592 det2343
mxx (3, -8) (1, -8)           @noisy det5149 det4915 det5146 det4921
mzz (23, -17) (23, -19)       @noisy det2530 det2534 det1998 det2000
mxx (13, -20) (15, -20)       @noisy det3682 det904 det899 det3678
mzz (23, 17) (23, 19)         @noisy det2264 det2260 det2269 det2266
mzz (13, 25) (13, 23)         @noisy det4305 det4307 det1533 det1530
mzz (33, -5) (33, -7)         @noisy det5931 det2451 det2447
mxx (11, -16) (9, -16)        @noisy det2610 det5127 det5130 det2616
mzz (31, -5) (31, -7)         @noisy det2497 det2492 det2451 det2447
mxx (21, 26) (23, 26)         @noisy det5278 det5285 det5281 det5282 det5286
mxx (27, 14) (25, 14)         @noisy det1383 det1384 det1385 det1387
mzz (29, -17) (27, -17)       @noisy det1838 det1836
mzz (19, -19) (19, -17)       @noisy det965 det960 det969 det967
mzz (5, -7) (5, -5)           @noisy det4085 det4092 det4094 det4090
mzz (13, 11) (13, 13)         @noisy det1050 det1044 det1052 det1054
mxx (9, 10) (11, 10)          @noisy det455 det4137 det457 det4139
mzz (17, 1) (17, -1)          @noisy det813 det815 det3778 det3779
mxx (31, 8) (29, 8)           @noisy det70 det3215 det3216 det74
mxx (23, -4) (21, -4)         @noisy det4289 det1219 det1221 det4287
mzz (11, 1) (11, -1)          @noisy det2163 det758 det760 det2161
mxx (21, -8) (23, -8)         @noisy det4289 det2341 det2342 det4287
mxx (9, 16) (11, 16)          @noisy det2821 det2787 det2790 det2819
mzz (15, 29) (15, 31)         @noisy det5871 det4340 det4341
mzz (21, 11) (21, 13)         @noisy det589 det587 det591 det583
mxx (5, 14) (7, 14)           @noisy det4363 det2785 det2789 det4362
mxx (25, -22) (25, -20)       @noisy det3840 det3843
mxx (25, 16) (27, 16)         @noisy det5088 det1384 det5098 det1387
mxx (11, 2) (9, 2)            @noisy det2163 det390 det394 det2161
mxx (15, 10) (13, 10)         @noisy det1049 det1044 det1056 det1052
mxx (23, 10) (21, 10)         @noisy det589 det527 det530 det583
mxx (25, -16) (27, -16)       @noisy det1835 det5902 det1837
mzz (25, -11) (25, -13)       @noisy det3593 det1999 det3592 det1997
mzz (27, 13) (27, 11)         @noisy det69 det73 det1383 det1385
mxx (29, -14) (29, -16)       @noisy det1833 det1841
mzz (19, 19) (19, 17)         @noisy det300 det308 det305 det304
mxx (19, 2) (17, 2)           @noisy det1133 det3778 det3779 det1137
mxx (19, 32) (17, 32)         @noisy det5482 det5491 det5488 det5489 det5492
mxx (23, 16) (21, 16)         @noisy det586 det2260 det2266 det590
mzz (11, -13) (11, -11)       @noisy det2608 det2613 det2615 det2619
mxx (-5, 2) (-5, 4)           @noisy det693 det685
mxx (29, -2) (31, -2)         @noisy det2450 det2896 det2894 det2448
mzz (-1, 7) (-1, 5)           @noisy det5912 det3382 det3383
mxx (21, -14) (23, -14)       @noisy det3573 det2001 det1996 det3574
mzz (9, 5) (9, 7)             @noisy det456 det392 det387 det453
mxx (7, -4) (5, -4)           @noisy det4085 det4092 det4093 det4089
mzz (5, 5) (5, 7)             @noisy det1739 det1743 det1741 det1742
mzz (-1, -5) (-1, -7)         @noisy det4482 det3514 det3515 det4472
mxx (27, -14) (25, -14)       @noisy det3593 det1835 det3592 det1837
mzz (11, 29) (13, 29)         @noisy det3463 det3461
mzz (19, 13) (19, 11)         @noisy det587 det3723 det591 det3725
mxx (25, -4) (27, -4)         @noisy det2384 det1218 det1224 det2381
mxx (19, 4) (17, 4)           @noisy det1133 det2218 det2219 det1137
mzz (13, -25) (13, -23)       @noisy det2938 det2943 det2941 det2944
mxx (21, -2) (23, -2)         @noisy det1286 det1219 det1221 det1280
mxx (19, 14) (17, 14)         @noisy det3723 det3725 det306 det303
mxx (11, -8) (9, -8)          @noisy det4548 det4550 det2618 det2612
mxx (27, -8) (25, -8)         @noisy det2384 det2339 det2381 det2343
mzz (29, -7) (29, -5)         @noisy det2382 det2492 det2497 det2385
mzz (11, 13) (11, 11)         @noisy det1050 det1054 det4137 det4139
mzz (17, -5) (17, -7)         @noisy det4643 det2061 det2058 det4640
mzz (11, -5) (11, -7)         @noisy det4548 det4550 det1436 det1438
mxx (19, 26) (17, 26)         @noisy det4185 det4186 det4187 det4182
mxx (11, -26) (9, -26)        @noisy det5568 det5563 det5567 det5564 det5557
mzz (3, 1) (3, -1)            @noisy det3122 det3119 det3116 det3123
mxx (17, 28) (19, 28)         @noisy det5482 det5491 det4185 det4187
mzz (-3, 5) (-5, 5)           @noisy det686 det689
mxx (3, 2) (1, 2)             @noisy det3122 det3121 det3116 det3127
mzz (35, -1) (35, 1)          @noisy det4121 det3027 det3032 det4119
mxx (7, -8) (5, -8)           @noisy det4085 det4092 det4037 det4035
mzz (15, -13) (15, -11)       @noisy det5036 det3900 det5033 det3903
mxx (35, 2) (33, 2)           @noisy det4121 det1616 det1615 det4119
mxx (11, -2) (9, -2)          @noisy det2163 det2161 det1439 det1437
mxx (11, -20) (9, -20)        @noisy det5127 det5130 det3639 det3642
mzz (1, 11) (-1, 11)          @noisy det3973 det3976
mxx (27, 20) (25, 20)         @noisy det5092 det5097 det5088 det5093 det5098
mzz (9, 17) (9, 19)           @noisy det2821 det2786 det2788 det2819
mxx (7, 16) (5, 16)           @noisy det2785 det2789 det6018
mzz (25, -5) (25, -7)         @noisy det2384 det1220 det1222 det2381
mxx (27, 10) (25, 10)         @noisy det66 det1383 det1385 det71
mxx (-3, 2) (-1, 2)           @noisy det3345 det688 det687 det3341
mzz (9, -11) (9, -13)         @noisy det2608 det2615 det2611 det2617
mzz (15, 17) (15, 19)         @noisy det1475 det237 det1479 det243
mzz (23, -7) (23, -5)         @noisy det4289 det1222 det1220 det4287
mxx (33, -10) (33, -8)        @noisy det4779 det4781
mxx (17, 16) (19, 16)         @noisy det300 det305 det306 det303
mxx (13, 20) (15, 20)         @noisy det239 det1475 det1479 det240
mxx (15, -10) (13, -10)       @noisy det5036 det2100 det5033 det2103
mzz (21, 25) (21, 23)         @noisy det4189 det5278 det4184 det5285
mxx (11, 4) (9, 4)            @noisy det456 det390 det394 det453
mxx (21, -20) (23, -20)       @noisy det2530 det2534 det2533 det2536
mzz (13, -7) (13, -5)         @noisy det2101 det1436 det1438 det2098
mxx (-3, -8) (-1, -8)         @noisy det4481 det4478 det4472 det4482 det4479
mxx (31, 2) (29, 2)           @noisy det1617 det2896 det2894 det1612
mxx (27, 8) (25, 8)           @noisy det66 det3309 det3312 det71
mzz (17, -11) (17, -13)       @noisy det3902 det3900 det3897 det3903
mzz (-3, -7) (-3, -5)         @noisy det4476 det4483 det4477 det4472 det4482
mxx (7, 22) (7, 20)           @noisy det4702 det4705
mzz (7, -7) (7, -5)           @noisy det4033 det4085 det4092 det4036
mxx (21, 8) (23, 8)           @noisy det2139 det527 det530 det2137
mzz (11, 23) (11, 25)         @noisy det1530 det5666 det1533
mxx (37, -2) (37, -4)         @noisy det3023 det3031
mxx (7, -2) (5, -2)           @noisy det4831 det4829 det4093 det4089
mzz (23, 23) (23, 25)         @noisy det5278 det5285 det5283 det5284 det5288
mxx (15, -28) (13, -28)       @noisy det2940 det5415 det2945 det5409
mxx (13, -8) (15, -8)         @noisy det2101 det2100 det2098 det2103
mxx (19, -14) (17, -14)       @noisy det3902 det964 det966 det3897
mzz (29, 5) (29, 7)           @noisy det68 det3215 det72 det3216
mzz (15, -29) (15, -31)       @noisy det5415 det4619 det4620 det5409
mzz (33, 1) (33, -1)          @noisy det4121 det1613 det1618 det4119
mzz (5, 17) (3, 17)           @noisy det3278 det3277
mzz (15, 5) (15, 7)           @noisy det1880 det1136 det1878 det1138
mzz (11, 19) (11, 17)         @noisy det2821 det1478 det2819 det1481
mzz (27, -13) (27, -11)       @noisy det3593 det1840 det1831 det3592
mxx (17, 22) (19, 22)         @noisy det4186 det241 det238 det4182
mzz (3, 7) (3, 5)             @noisy det1741 det1743 det4567 det4569
mxx (33, -4) (35, -4)         @noisy det2449 det5739 det2452
mzz (7, -1) (7, 1)            @noisy det389 det4831 det393 det4829
mxx (11, 14) (9, 14)          @noisy det2787 det4137 det2790 det4139
mxx (29, 10) (31, 10)         @noisy det70 det142 det152 det74
mxx (3, -4) (1, -4)           @noisy det5149 det3118 det3125 det5146
mxx (13, 14) (15, 14)         @noisy det1051 det1044 det1047 det1052
mzz (25, 17) (25, 19)         @noisy det2264 det5098 det5088 det2269
mxx (15, -16) (13, -16)       @noisy det3682 det3684 det3681 det3678
mzz (31, 1) (31, -1)          @noisy det1613 det2896 det1618 det2894
mxx (19, -2) (17, -2)         @noisy det2059 det3778 det2060 det3779
mzz (19, 25) (19, 23)         @noisy det4184 det4186 det4189 det4182
mzz (19, -1) (19, 1)          @noisy det3779 det3778 det1289 det1285
mzz (5, -1) (5, 1)            @noisy det3119 det3123 det4831 det4829
mzz (23, 5) (23, 7)           @noisy det2139 det529 det523 det2137
mxx (23, -10) (21, -10)       @noisy det3573 det3574 det2342 det2341
mxx (21, 20) (23, 20)         @noisy det2265 det2267 det2260 det2266
mzz (21, -7) (21, -5)         @noisy det4289 det4265 det4266 det4287
mzz (27, 5) (27, 7)           @noisy det68 det72 det3309 det3312
mzz (23, -11) (23, -13)       @noisy det3573 det3574 det1997 det1999
mxx (11, 26) (11, 28)         @noisy det3458 det3464
mxx (13, -2) (15, -2)         @noisy det814 det818 det810 det816
mxx (21, 14) (23, 14)         @noisy det589 det586 det583 det590
mxx (5, -20) (7, -20)         @noisy det5632 det5641 det5636 det5642 det5637
mxx (15, 4) (13, 4)           @noisy det1880 det761 det759 det1878
mxx (11, -4) (9, -4)          @noisy det4548 det4550 det1439 det1437
mxx (15, 22) (13, 22)         @noisy det4305 det239 det4307 det240
mzz (27, 19) (27, 17)         @noisy det5099 det5094 det5088 det5098 det5095
mzz (13, -13) (13, -11)       @noisy det5036 det2613 det2619 det5033
mxx (31, -4) (29, -4)         @noisy det2450 det2492 det2497 det2448
mzz (3, -5) (3, -7)           @noisy det5149 det4090 det5146 det4094
mzz (17, 29) (17, 31)         @noisy det5482 det5491 det4340 det4341
mxx (35, -2) (33, -2)         @noisy det4121 det2449 det2452 det4119
mxx (19, -4) (17, -4)         @noisy det4643 det2059 det4640 det2060
mxx (13, -26) (15, -26)       @noisy det2938 det2943 det2940 det2945
mxx (27, -2) (25, -2)         @noisy det3180 det1218 det1224 det3177
mxx (3, 10) (1, 10)           @noisy det2699 det5970 det2701
mzz (19, -7) (19, -5)         @noisy det4643 det4640 det4265 det4266
mxx (21, 2) (23, 2)           @noisy det1286 det1287 det1284 det1280
mzz (11, -19) (11, -17)       @noisy det5127 det3640 det5130 det3641
mzz (21, -29) (19, -29)       @noisy det5209 det5210
mxx (3, -14) (1, -14)         @noisy det4910 det4918 det4920 det4919 det4925
mzz (9, 1) (9, -1)            @noisy det2163 det389 det2161 det393
mxx (29, -8) (31, -8)         @noisy det2498 det2495 det2492 det2497
mxx (7, -10) (5, -10)         @noisy det5353 det5355 det4037 det4035
mzz (17, -29) (17, -31)       @noisy det4619 det4620 det5756
mxx (19, -8) (17, -8)         @noisy det4643 det4640 det3901 det3905
mxx (13, -14) (15, -14)       @noisy det5036 det3684 det3681 det5033
mzz (15, 1) (15, -1)          @noisy det813 det815 det810 det816
mzz (15, 11) (15, 13)         @noisy det1048 det1044 det1052 det1055
mzz (1, -5) (1, -7)           @noisy det5149 det3514 det3515 det5146
mxx (19, -10) (17, -10)       @noisy det3902 det3897 det3905 det3901
mxx (11, 8) (9, 8)            @noisy det456 det455 det453 det457
mzz (7, 17) (7, 19)           @noisy det2786 det2788 det5787
mzz (21, 5) (21, 7)           @noisy det2139 det2141 det2138 det2137
mxx (11, -14) (9, -14)        @noisy det2608 det2610 det2615 det2616
mzz (17, -17) (17, -19)       @noisy det900 det960 det901 det967
mzz (19, -25) (19, -23)       @noisy det1928 det1930 det1926 det1921
mzz (5, -13) (5, -11)         @noisy det5353 det5355 det4924 det4914
mzz (17, 17) (17, 19)         @noisy det300 det237 det305 det243
mzz (37, -5) (35, -5)         @noisy det3026 det3029
mzz (33, -11) (31, -11)       @noisy det4778 det4783
mzz (29, -1) (29, 1)          @noisy det2867 det2896 det2894 det2869
mzz (9, 23) (7, 23)           @noisy det4703 det4707
mxx (9, 22) (11, 22)          @noisy det1531 det1532 det5835
mxx (29, 4) (31, 4)           @noisy det1617 det3215 det3216 det1612
mzz (21, 19) (21, 17)         @noisy det304 det308 det2260 det2266
mxx (23, -16) (21, -16)       @noisy det2534 det2530 det1996 det2001
mzz (33, 7) (33, 5)           @noisy det1614 det1696 det1619 det1689
mzz (19, 7) (19, 5)           @noisy det2218 det2141 det2138 det2219
mxx (-3, 4) (-1, 4)           @noisy det688 det687 det5883
mxx (19, 8) (17, 8)           @noisy det2195 det2218 det2219 det2197
mxx (23, 22) (21, 22)         @noisy det2265 det2267 det5278 det5285
mxx (11, -22) (9, -22)        @noisy det5557 det5567 det3642 det3639
mxx (17, -22) (19, -22)       @noisy det1928 det903 det1921 det896
mzz (7, 5) (7, 7)             @noisy det1739 det1742 det387 det392
mzz (35, 5) (35, 7)           @noisy det1691 det1697 det1692 det1689 det1696
mxx (3, -2) (1, -2)           @noisy det3122 det3118 det3125 det3116
mzz (21, -25) (21, -23)       @noisy det1926 det5845 det1930
mzz (-1, 1) (-1, -1)          @noisy det3345 det3120 det3126 det3341
mzz (19, 31) (19, 29)         @noisy det5482 det5491 det5486 det5493 det5487
mzz (9, -23) (9, -25)         @noisy det5561 det5566 det5562 det5567 det5557
mzz (37, -1) (37, 1)          @noisy det3027 det3032 det6063
mzz (15, -17) (15, -19)       @noisy det3682 det900 det3678 det901
mzz (13, -1) (13, 1)          @noisy det758 det810 det760 det816
mzz (25, 1) (25, -1)          @noisy det3180 det1216 det1223 det3177
mzz (29, 11) (29, 13)         @noisy det69 det142 det73 det152
mxx (-1, -4) (-3, -4)         @noisy det4482 det3343 det3346 det4472
mzz (5, -19) (5, -17)         @noisy det5632 det5638 det5641 det5643 det5639
mzz (17, 11) (17, 13)         @noisy det1048 det3723 det3725 det1055
mzz (1, -11) (1, -13)         @noisy det4910 det4920 det4916 det4917 det4923
mzz (13, 19) (13, 17)         @noisy det1478 det1475 det1481 det1479
mzz (27, -7) (27, -5)         @noisy det2384 det2382 det2381 det2385
mxx (7, 8) (5, 8)             @noisy det1739 det1341 det1742 det1344
mxx (15, -4) (13, -4)         @noisy det2101 det814 det818 det2098
mxx (7, 10) (5, 10)           @noisy det4363 det1341 det1344 det4362
mzz (23, 1) (23, -1)          @noisy det1286 det1216 det1223 det1280
mzz (3, 13) (3, 11)           @noisy det5950 det2696 det2700
mxx (19, -20) (17, -20)       @noisy det903 det960 det896 det967
mzz (15, -7) (15, -5)         @noisy det2101 det2061 det2058 det2098
mxx (5, -14) (7, -14)         @noisy det5353 det4410 det5355 det4412
mxx (19, 20) (17, 20)         @noisy det300 det305 det241 det238
mzz (-3, -1) (-3, 1)          @noisy det3345 det684 det691 det3341
mzz (21, -13) (21, -11)       @noisy det3573 det3550 det3574 det3552
mxx (17, -16) (19, -16)       @noisy det964 det966 det960 det967

--------         45
myy (21, 4) (21, 5)           @noisy det2140 det2137
myy (3, 1) (3, 2)             @noisy det3116 det3124
myy (19, 22) (19, 23)         @noisy det4182 det4188
myy (35, 8) (35, 7)           @noisy det1689 det1695
myy (9, -11) (9, -10)         @noisy det2608 det2614
myy (17, 25) (17, 26)         @noisy det4182 det4188
myy (9, -1) (9, -2)           @noisy det2161 det2164
myy (-1, 1) (-1, 2)           @noisy det3344 det3341
myy (5, -11) (5, -10)         @noisy det5353 det5354
myy (25, 19) (25, 20)         @noisy det5088 det5096
myy (5, -20) (5, -19)         @noisy det5632 det5640
myy (11, 10) (11, 11)         @noisy det4140 det4137
myy (27, 2) (27, 1)           @noisy det3177 det3179
myy (-3, -5) (-3, -4)         @noisy det4472 det4480
myy (3, 4) (3, 5)             @noisy det4567 det4568
myy (11, -1) (11, -2)         @noisy det2161 det2164
myy (27, -5) (27, -4)         @noisy det2381 det2383
myy (17, 11) (17, 10)         @noisy det3723 det3724
myy (21, -17) (21, -16)       @noisy det2530 det2535
myy (27, 19) (27, 20)         @noisy det5088 det5096
myy (35, 2) (35, 1)           @noisy det4119 det4120
myy (19, -20) (19, -19)       @noisy det960 det968
myy (7, -11) (7, -10)         @noisy det5353 det5354
myy (35, -1) (35, -2)         @noisy det4119 det4120
myy (21, 2) (21, 1)           @noisy det1280 det1288
myy (11, -16) (11, -17)       @noisy det5127 det5129
myy (5, 1) (5, 2)             @noisy det4832 det4829
myy (15, -20) (15, -19)       @noisy det3678 det3683
myy (17, 5) (17, 4)           @noisy det2218 det2220
myy (21, 19) (21, 20)         @noisy det2260 det2268
myy (11, 4) (11, 5)           @noisy det453 det458
myy (19, -17) (19, -16)       @noisy det960 det968
myy (31, 7) (31, 8)           @noisy det3215 det3217
myy (17, 1) (17, 2)           @noisy det3780 det3778
myy (21, -20) (21, -19)       @noisy det2530 det2535
myy (17, -14) (17, -13)       @noisy det3897 det3904
myy (7, -8) (7, -7)           @noisy det4085 det4091
myy (21, -11) (21, -10)       @noisy det3575 det3573
myy (19, 2) (19, 1)           @noisy det3780 det3778
myy (19, 4) (19, 5)           @noisy det2218 det2220
myy (15, 10) (15, 11)         @noisy det1044 det1053
myy (9, 13) (9, 14)           @noisy det4140 det4137
myy (5, -8) (5, -7)           @noisy det4085 det4091
myy (15, 16) (15, 17)         @noisy det1480 det1475
myy (21, -5) (21, -4)         @noisy det4287 det4288
myy (15, 25) (15, 26)         @noisy det4305 det4308
myy (13, 14) (13, 13)         @noisy det1044 det1053
myy (9, -14) (9, -13)         @noisy det2608 det2614
myy (19, 19) (19, 20)         @noisy det300 det307
myy (15, -29) (15, -28)       @noisy det5416 det5409
myy (11, 7) (11, 8)           @noisy det453 det458
myy (7, 13) (7, 14)           @noisy det4362 det4364
myy (33, 7) (33, 8)           @noisy det1689 det1695
myy (15, 22) (15, 23)         @noisy det4305 det4308
myy (19, -4) (19, -5)         @noisy det4640 det4642
myy (31, -1) (31, -2)         @noisy det2894 det2895
myy (15, -1) (15, -2)         @noisy det810 det817
myy (9, 10) (9, 11)           @noisy det4140 det4137
myy (21, 8) (21, 7)           @noisy det2140 det2137
myy (21, -8) (21, -7)         @noisy det4287 det4288
myy (13, 25) (13, 26)         @noisy det4305 det4308
myy (11, -22) (11, -23)       @noisy det5557 det5565
myy (7, -17) (7, -16)         @noisy det5632 det5640
myy (11, 19) (11, 20)         @noisy det2820 det2819
myy (5, -1) (5, -2)           @noisy det4832 det4829
myy (9, 5) (9, 4)             @noisy det453 det458
myy (9, -26) (9, -25)         @noisy det5557 det5565
myy (17, 7) (17, 8)           @noisy det2218 det2220
myy (23, 16) (23, 17)         @noisy det2260 det2268
myy (-3, 2) (-3, 1)           @noisy det3344 det3341
myy (27, 16) (27, 17)         @noisy det5088 det5096
myy (31, -5) (31, -4)         @noisy det2492 det2496
myy (5, -5) (5, -4)           @noisy det4085 det4091
myy (15, 1) (15, 2)           @noisy det810 det817
myy (3, -10) (3, -11)         @noisy det4910 det4922
myy (7, -13) (7, -14)         @noisy det5353 det5354
myy (9, 16) (9, 17)           @noisy det2820 det2819
myy (15, -23) (15, -22)       @noisy det2938 det2942
myy (25, -14) (25, -13)       @noisy det3592 det3594
myy (15, -13) (15, -14)       @noisy det5033 det5035
myy (29, -8) (29, -7)         @noisy det2492 det2496
myy (13, 10) (13, 11)         @noisy det1044 det1053
myy (17, -20) (17, -19)       @noisy det960 det968
myy (13, -14) (13, -13)       @noisy det5033 det5035
myy (3, -8) (3, -7)           @noisy det5146 det5148
myy (15, 7) (15, 8)           @noisy det1878 det1881
myy (11, -20) (11, -19)       @noisy det5127 det5129
myy (25, -11) (25, -10)       @noisy det3592 det3594
myy (19, 31) (19, 32)         @noisy det5482 det5490
myy (29, 10) (29, 11)         @noisy det142 det150
myy (27, -11) (27, -10)       @noisy det3592 det3594
myy (9, 7) (9, 8)             @noisy det453 det458
myy (23, 10) (23, 11)         @noisy det583 det588
myy (5, 7) (5, 8)             @noisy det1739 det1744
myy (25, -5) (25, -4)         @noisy det2381 det2383
myy (21, -1) (21, -2)         @noisy det1280 det1288
myy (15, 19) (15, 20)         @noisy det1480 det1475
myy (21, 16) (21, 17)         @noisy det2260 det2268
myy (13, -11) (13, -10)       @noisy det5033 det5035
myy (1, -5) (1, -4)           @noisy det5146 det5148
myy (13, -26) (13, -25)       @noisy det2938 det2942
myy (35, 4) (35, 5)           @noisy det1689 det1695
myy (7, 7) (7, 8)             @noisy det1739 det1744
myy (15, -5) (15, -4)         @noisy det2098 det2102
myy (19, 16) (19, 17)         @noisy det300 det307
myy (11, 1) (11, 2)           @noisy det2161 det2164
myy (13, 16) (13, 17)         @noisy det1480 det1475
myy (27, 8) (27, 7)           @noisy det3309 det3311
myy (29, -1) (29, -2)         @noisy det2894 det2895
myy (33, 4) (33, 5)           @noisy det1689 det1695
myy (1, 1) (1, 2)             @noisy det3116 det3124
myy (23, 4) (23, 5)           @noisy det2140 det2137
myy (23, 25) (23, 26)         @noisy det5278 det5287
myy (19, 10) (19, 11)         @noisy det3723 det3724
myy (25, 7) (25, 8)           @noisy det3309 det3311
myy (11, -5) (11, -4)         @noisy det4548 det4549
myy (7, 10) (7, 11)           @noisy det4362 det4364
myy (17, -1) (17, -2)         @noisy det3780 det3778
myy (7, -19) (7, -20)         @noisy det5632 det5640
myy (19, -8) (19, -7)         @noisy det4640 det4642
myy (23, -14) (23, -13)       @noisy det3575 det3573
myy (5, 10) (5, 11)           @noisy det4362 det4364
myy (31, 5) (31, 4)           @noisy det3215 det3217
myy (13, 8) (13, 7)           @noisy det1878 det1881
myy (-1, -1) (-1, -2)         @noisy det3344 det3341
myy (21, 14) (21, 13)         @noisy det583 det588
myy (17, 31) (17, 32)         @noisy det5482 det5490
myy (23, 22) (23, 23)         @noisy det5278 det5287
myy (33, 1) (33, 2)           @noisy det4119 det4120
myy (19, 13) (19, 14)         @noisy det3723 det3724
myy (17, -5) (17, -4)         @noisy det4640 det4642
myy (31, 13) (31, 14)         @noisy det142 det150
myy (13, -29) (13, -28)       @noisy det5416 det5409
myy (19, -23) (19, -22)       @noisy det1921 det1927
myy (-1, -5) (-1, -4)         @noisy det4472 det4480
myy (1, 4) (1, 5)             @noisy det4567 det4568
myy (27, -14) (27, -13)       @noisy det3592 det3594
myy (11, 13) (11, 14)         @noisy det4140 det4137
myy (9, -17) (9, -16)         @noisy det5127 det5129
myy (7, -1) (7, -2)           @noisy det4832 det4829
myy (11, -14) (11, -13)       @noisy det2608 det2614
myy (29, 7) (29, 8)           @noisy det3215 det3217
myy (3, -14) (3, -13)         @noisy det4910 det4922
myy (3, 7) (3, 8)             @noisy det4567 det4568
myy (17, -26) (17, -25)       @noisy det1921 det1927
myy (11, 16) (11, 17)         @noisy det2820 det2819
myy (13, -31) (13, -32)       @noisy det5416 det5409
myy (27, 4) (27, 5)           @noisy det3309 det3311
myy (9, 19) (9, 20)           @noisy det2820 det2819
myy (25, 5) (25, 4)           @noisy det3309 det3311
myy (15, 4) (15, 5)           @noisy det1878 det1881
myy (17, 22) (17, 23)         @noisy det4182 det4188
myy (25, -1) (25, -2)         @noisy det3177 det3179
myy (19, 28) (19, 29)         @noisy det5482 det5490
myy (9, -5) (9, -4)           @noisy det4548 det4549
myy (19, 7) (19, 8)           @noisy det2218 det2220
myy (27, 13) (27, 14)         @noisy det1383 det1386
myy (29, 14) (29, 13)         @noisy det142 det150
myy (19, -26) (19, -25)       @noisy det1921 det1927
myy (11, -8) (11, -7)         @noisy det4548 det4549
myy (19, -10) (19, -11)       @noisy det3897 det3904
myy (13, -1) (13, -2)         @noisy det810 det817
myy (15, -32) (15, -31)       @noisy det5416 det5409
myy (29, 4) (29, 5)           @noisy det3215 det3217
myy (1, -14) (1, -13)         @noisy det4910 det4922
myy (15, -7) (15, -8)         @noisy det2098 det2102
myy (23, -7) (23, -8)         @noisy det4287 det4288
myy (25, 16) (25, 17)         @noisy det5088 det5096
myy (17, -8) (17, -7)         @noisy det4640 det4642
myy (21, 10) (21, 11)         @noisy det583 det588
myy (23, -1) (23, -2)         @noisy det1280 det1288
myy (23, 19) (23, 20)         @noisy det2260 det2268
myy (17, 13) (17, 14)         @noisy det3723 det3724
myy (25, 13) (25, 14)         @noisy det1383 det1386
myy (15, 13) (15, 14)         @noisy det1044 det1053
myy (1, 7) (1, 8)             @noisy det4567 det4568
myy (7, -5) (7, -4)           @noisy det4085 det4091
myy (17, 16) (17, 17)         @noisy det300 det307
myy (9, 1) (9, 2)             @noisy det2161 det2164
myy (33, -1) (33, -2)         @noisy det4119 det4120
myy (11, -26) (11, -25)       @noisy det5557 det5565
myy (17, -23) (17, -22)       @noisy det1921 det1927
myy (13, 22) (13, 23)         @noisy det4305 det4308
myy (31, 1) (31, 2)           @noisy det2894 det2895
myy (23, -17) (23, -16)       @noisy det2530 det2535
myy (19, 25) (19, 26)         @noisy det4182 det4188
myy (17, -17) (17, -16)       @noisy det960 det968
myy (5, 14) (5, 13)           @noisy det4362 det4364
myy (13, 4) (13, 5)           @noisy det1878 det1881
myy (1, -11) (1, -10)         @noisy det4910 det4922
myy (7, 1) (7, 2)             @noisy det4832 det4829
myy (7, 4) (7, 5)             @noisy det1739 det1744
myy (25, 1) (25, 2)           @noisy det3177 det3179
myy (-3, -8) (-3, -7)         @noisy det4472 det4480
myy (17, -11) (17, -10)       @noisy det3897 det3904
myy (31, -8) (31, -7)         @noisy det2492 det2496
myy (13, -5) (13, -4)         @noisy det2098 det2102
myy (11, -10) (11, -11)       @noisy det2608 det2614
myy (-3, -1) (-3, -2)         @noisy det3344 det3341
myy (19, -1) (19, -2)         @noisy det3780 det3778
myy (3, -1) (3, -2)           @noisy det3116 det3124
myy (17, 19) (17, 20)         @noisy det300 det307
myy (17, 28) (17, 29)         @noisy det5482 det5490
myy (3, -5) (3, -4)           @noisy det5146 det5148
myy (9, -7) (9, -8)           @noisy det4548 det4549
myy (5, -17) (5, -16)         @noisy det5632 det5640
myy (5, 4) (5, 5)             @noisy det1739 det1744
myy (27, -8) (27, -7)         @noisy det2381 det2383
myy (21, 25) (21, 26)         @noisy det5278 det5287
myy (13, -23) (13, -22)       @noisy det2938 det2942
myy (9, -20) (9, -19)         @noisy det5127 det5129
myy (27, -1) (27, -2)         @noisy det3177 det3179
myy (15, -11) (15, -10)       @noisy det5033 det5035
myy (23, -11) (23, -10)       @noisy det3575 det3573
myy (1, -1) (1, -2)           @noisy det3116 det3124
myy (13, -17) (13, -16)       @noisy det3678 det3683
myy (21, -14) (21, -13)       @noisy det3575 det3573
myy (27, 10) (27, 11)         @noisy det1383 det1386
myy (25, 11) (25, 10)         @noisy det1383 det1386
myy (29, -5) (29, -4)         @noisy det2492 det2496
myy (23, 1) (23, 2)           @noisy det1280 det1288
myy (15, -26) (15, -25)       @noisy det2938 det2942
myy (23, -5) (23, -4)         @noisy det4287 det4288
myy (-1, -8) (-1, -7)         @noisy det4472 det4480
myy (23, 7) (23, 8)           @noisy det2140 det2137
myy (15, -17) (15, -16)       @noisy det3678 det3683
myy (13, 2) (13, 1)           @noisy det810 det817
myy (21, 22) (21, 23)         @noisy det5278 det5287
myy (25, -8) (25, -7)         @noisy det2381 det2383
myy (13, -20) (13, -19)       @noisy det3678 det3683
myy (31, 11) (31, 10)         @noisy det142 det150
myy (23, 13) (23, 14)         @noisy det583 det588
myy (13, 19) (13, 20)         @noisy det1480 det1475
myy (23, -20) (23, -19)       @noisy det2530 det2535
myy (19, -14) (19, -13)       @noisy det3897 det3904
myy (29, 1) (29, 2)           @noisy det2894 det2895
myy (9, -23) (9, -22)         @noisy det5557 det5565
myy (5, -14) (5, -13)         @noisy det5353 det5354
myy (1, -8) (1, -7)           @noisy det5146 det5148
myy (13, -8) (13, -7)         @noisy det2098 det2102

--------         46
mxx (7, 2) (5, 2)             @noisy det4832 det391 det4831 det397
mzz (9, -7) (9, -5)           @noisy det4549 det4550 det4041 det4036
mxx (7, -16) (5, -16)         @noisy det4416 det5640 det5641 det4412
mzz (9, 11) (9, 13)           @noisy det1345 det4140 det1349 det4139
mxx (35, 8) (33, 8)           @noisy det1695 det1701 det1698 det1696 det1702
mzz (15, 23) (15, 25)         @noisy det4308 det4307 det242 det248
mzz (31, 5) (31, 7)           @noisy det3217 det1619 det3216 det1622
mzz (17, -23) (17, -25)       @noisy det1928 det1927 det902 det906
mxx (13, 26) (15, 26)         @noisy det3468 det4307 det4308 det3466
mzz (13, -31) (13, -29)       @noisy det5415 det5419 det5420 det5416 det5418
mxx (17, -28) (19, -28)       @noisy det5825 det1929 det1931
mzz (1, 7) (1, 5)             @noisy det4568 det3383 det3385 det4569
mzz (19, -13) (19, -11)       @noisy det3902 det3555 det3904 det3552
mzz (9, -17) (9, -19)         @noisy det4411 det4414 det5129 det5130
mzz (25, 11) (25, 13)         @noisy det528 det532 det1386 det1385
mzz (7, -13) (7, -11)         @noisy det2622 det5354 det5355 det2617
mxx (3, -10) (1, -10)         @noisy det4922 det4920 det4927 det4921
mzz (17, 5) (17, 7)           @noisy det1138 det2220 det1140 det2219
mxx (7, 4) (5, 4)             @noisy det1744 det391 det1742 det397
mzz (25, -17) (25, -19)       @noisy det6028 det2000 det2004
mzz (31, 11) (31, 13)         @noisy det154 det151 det152 det150 det155
mxx (3, 8) (1, 8)             @noisy det4568 det2701 det2704 det4569
mxx (29, 14) (31, 14)         @noisy det152 det156 det150 det157 det153
mxx (19, -26) (17, -26)       @noisy det1928 det1929 det1931 det1927
mxx (15, -32) (13, -32)       @noisy det5421 det5422 det5415 det5417 det5416
mxx (31, -10) (29, -10)       @noisy det2498 det5960 det2499
mzz (17, 23) (17, 25)         @noisy det4188 det4186 det242 det248
mzz (5, 11) (5, 13)           @noisy det4363 det2700 det2705 det4364
mzz (11, -25) (11, -23)       @noisy det2947 det5565 det5567 det2944
mxx (-3, -2) (-1, -2)         @noisy det3344 det3345 det3346 det3347
mxx (15, -22) (13, -22)       @noisy det2942 det2943 det904 det907
mzz (27, -1) (27, 1)          @noisy det3180 det2869 det2873 det3179
mxx (13, 8) (15, 8)           @noisy det1880 det1056 det1059 det1881
mxx (27, 2) (25, 2)           @noisy det3180 det2868 det2872 det3179
mxx (23, -22) (21, -22)       @noisy det2537 det2536 det5999
mxx (19, 10) (17, 10)         @noisy det3724 det3725 det2200 det2197
mxx (3, 4) (1, 4)             @noisy det3127 det4568 det4569 det3131
mzz (13, -19) (13, -17)       @noisy det3683 det3682 det3641 det3645
mzz (15, -23) (15, -25)       @noisy det2942 det2943 det902 det906
mzz (21, -19) (21, -17)       @noisy det970 det2535 det2534 det969
mxx (3, 14) (3, 16)           @noisy det3280 det3284
mzz (7, -19) (7, -17)         @noisy det4411 det4414 det5640 det5641
mzz (1, 1) (1, -1)            @noisy det3122 det3126 det3124 det3130
mxx (15, 16) (13, 16)         @noisy det1051 det1480 det1057 det1479
mxx (13, 2) (15, 2)           @noisy det761 det765 det817 det816
mzz (21, -1) (21, 1)          @noisy det1286 det1288 det1289 det1291
mzz (25, -23) (23, -23)       @noisy det3841 det3848
mzz (25, 5) (25, 7)           @noisy det529 det3311 det3312 det535
mzz (7, 11) (7, 13)           @noisy det4363 det1345 det1349 det4364
mzz (-5, 1) (-5, -1)          @noisy det698 det5987 det691
mzz (29, -13) (29, -11)       @noisy det5797 det1840 det1847
mxx (15, 28) (13, 28)         @noisy det3468 det5768 det3466
mxx (11, -10) (9, -10)        @noisy det2614 det2615 det2618 det2623
mxx (11, 20) (9, 20)          @noisy det2821 det1532 det1534 det2820
mxx (27, 4) (25, 4)           @noisy det2868 det2872 det3311 det3312
mzz (23, 11) (23, 13)         @noisy det589 det528 det532 det588
mxx (35, 4) (33, 4)           @noisy det1696 det1616 det1624 det1695
mxx (21, -26) (21, -28)       @noisy det5217 det5213
mzz (11, 7) (11, 5)           @noisy det456 det459 det460 det458
mzz (3, -13) (3, -11)         @noisy det4922 det4920 det4924 det4926
mxx (-1, 8) (-1, 10)          @noisy det3975 det3981
mzz (13, 5) (13, 7)           @noisy det1880 det459 det1881 det460
mxx (23, 4) (21, 4)           @noisy det2139 det1287 det2140 det1290
mxx (25, -10) (27, -10)       @noisy det3593 det2343 det3594 det2347
mxx (3, -8) (1, -8)           @noisy det5149 det4921 det5148 det4927
mzz (23, -17) (23, -19)       @noisy det2535 det2534 det2000 det2004
mxx (13, -20) (15, -20)       @noisy det3683 det3682 det904 det907
mzz (23, 17) (23, 19)         @noisy det2269 det2270 det2268 det2266
mzz (13, 25) (13, 23)         @noisy det4308 det1536 det4307 det1533
mzz (33, -5) (33, -7)         @noisy det2457 det2451 det5931
mxx (11, -16) (9, -16)        @noisy det2621 det5129 det5130 det2616
mzz (31, -5) (31, -7)         @noisy det2457 det2497 det2496 det2451
mxx (21, 26) (23, 26)         @noisy det5285 det5289 det5287 det5286 det5290
mxx (27, 14) (25, 14)         @noisy det1388 det1386 det1385 det1387
mzz (29, -17) (27, -17)       @noisy det1838 det1843
mzz (19, -19) (19, -17)       @noisy det970 det968 det969 det967
mzz (5, -7) (5, -5)           @noisy det4091 det4096 det4092 det4094
mzz (13, 11) (13, 13)         @noisy det1054 det1053 det1060 det1052
mxx (9, 10) (11, 10)          @noisy det457 det4140 det461 det4139
mzz (17, 1) (17, -1)          @noisy det815 det3780 det3779 det819
mxx (31, 8) (29, 8)           @noisy det79 det3217 det3216 det74
mxx (23, -4) (21, -4)         @noisy det4289 det1221 det1230 det4288
mzz (11, 1) (11, -1)          @noisy det2163 det760 det763 det2164
mxx (21, -8) (23, -8)         @noisy det4289 det2342 det2345 det4288
mxx (9, 16) (11, 16)          @noisy det2821 det2790 det2794 det2820
mzz (15, 29) (15, 31)         @noisy det4342 det4341 det5871
mzz (21, 11) (21, 13)         @noisy det589 det591 det592 det588
mxx (5, 14) (7, 14)           @noisy det4363 det2789 det2795 det4364
mxx (25, -22) (25, -20)       @noisy det3843 det3847
mxx (25, 16) (27, 16)         @noisy det1388 det5096 det5098 det1387
mxx (11, 2) (9, 2)            @noisy det2163 det394 det400 det2164
mxx (15, 10) (13, 10)         @noisy det1053 det1056 det1059 det1052
mxx (23, 10) (21, 10)         @noisy det589 det530 det534 det588
mxx (25, -16) (27, -16)       @noisy det5902 det1845 det1837
mzz (25, -11) (25, -13)       @noisy det3593 det1999 det3594 det2003
mzz (27, 13) (27, 11)         @noisy det73 det78 det1386 det1385
mxx (29, -14) (29, -16)       @noisy det1841 det1848
mzz (19, 19) (19, 17)         @noisy det308 det309 det305 det307
mxx (19, 2) (17, 2)           @noisy det1142 det3780 det3779 det1137
mxx (19, 32) (17, 32)         @noisy det5491 det5494 det5490 det5492 det5495
mxx (23, 16) (21, 16)         @noisy det590 det2268 det2266 det593
mzz (11, -13) (11, -11)       @noisy det2614 det2615 det2619 det2620
mxx (-5, 2) (-5, 4)           @noisy det693 det699
mxx (29, -2) (31, -2)         @noisy det2450 det2454 det2895 det2896
mzz (-1, 7) (-1, 5)           @noisy det5912 det3383 det3385
mxx (21, -14) (23, -14)       @noisy det3575 det3574 det2001 det2006
mzz (9, 5) (9, 7)             @noisy det456 det392 det398 det458
mxx (7, -4) (5, -4)           @noisy det4095 det4091 det4092 det4093
mzz (5, 5) (5, 7)             @noisy det1744 det1743 det1745 det1742
mzz (-1, -5) (-1, -7)         @noisy det4482 det3515 det3518 det4480
mxx (27, -14) (25, -14)       @noisy det3593 det1837 det3594 det1845
mzz (11, 29) (13, 29)         @noisy det3463 det3470
mzz (19, 13) (19, 11)         @noisy det3724 det591 det3725 det592
mxx (25, -4) (27, -4)         @noisy det2384 det1224 det1229 det2383
mxx (19, 4) (17, 4)           @noisy det1142 det2220 det2219 det1137
mzz (13, -25) (13, -23)       @noisy det2942 det2947 det2943 det2944
mxx (21, -2) (23, -2)         @noisy det1286 det1221 det1230 det1288
mxx (19, 14) (17, 14)         @noisy det3724 det3725 det306 det310
mxx (11, -8) (9, -8)          @noisy det4549 det4550 det2618 det2623
mxx (27, -8) (25, -8)         @noisy det2384 det2343 det2383 det2347
mzz (29, -7) (29, -5)         @noisy det2385 det2386 det2496 det2497
mzz (11, 13) (11, 11)         @noisy det1054 det1060 det4140 det4139
mzz (17, -5) (17, -7)         @noisy det4643 det2061 det4642 det2065
mzz (11, -5) (11, -7)         @noisy det4549 det4550 det1438 det1443
mxx (19, 26) (17, 26)         @noisy det4188 det4186 det4187 det4191
mxx (11, -26) (9, -26)        @noisy det5568 det5565 det5567 det5571 det5572
mzz (3, 1) (3, -1)            @noisy det3122 det3123 det3129 det3124
mxx (17, 28) (19, 28)         @noisy det5490 det5491 det4187 det4191
mzz (-3, 5) (-5, 5)           @noisy det689 det696
mxx (3, 2) (1, 2)             @noisy det3122 det3127 det3131 det3124
mzz (35, -1) (35, 1)          @noisy det4121 det3032 det3035 det4120
mxx (7, -8) (5, -8)           @noisy det4091 det4092 det4037 det4039
mzz (15, -13) (15, -11)       @noisy det5036 det3903 det3906 det5035
mxx (35, 2) (33, 2)           @noisy det4121 det1616 det1624 det4120
mxx (11, -2) (9, -2)          @noisy det2163 det1439 det2164 det1442
mxx (11, -20) (9, -20)        @noisy det5129 det5130 det3642 det3646
mzz (1, 11) (-1, 11)          @noisy det3976 det3980
mxx (27, 20) (25, 20)         @noisy det5100 det5096 det5097 det5101 det5098
mzz (9, 17) (9, 19)           @noisy det2821 det2788 det2820 det2792
mxx (7, 16) (5, 16)           @noisy det2795 det2789 det6018
mzz (25, -5) (25, -7)         @noisy det2384 det1222 det2383 det1227
mxx (27, 10) (25, 10)         @noisy det80 det1386 det1385 det71
mxx (-3, 2) (-1, 2)           @noisy det3344 det3345 det688 det697
mzz (9, -11) (9, -13)         @noisy det2614 det2615 det2617 det2622
mzz (15, 17) (15, 19)         @noisy det249 det1480 det1479 det243
mzz (23, -7) (23, -5)         @noisy det4289 det1222 det1227 det4288
mxx (33, -10) (33, -8)        @noisy det4781 det4787
mxx (17, 16) (19, 16)         @noisy det307 det305 det306 det310
mxx (13, 20) (15, 20)         @noisy det246 det1480 det1479 det240
mxx (15, -10) (13, -10)       @noisy det5036 det2103 det2104 det5035
mzz (21, 25) (21, 23)         @noisy det4189 det4190 det5287 det5285
mxx (11, 4) (9, 4)            @noisy det456 det394 det400 det458
mxx (21, -20) (23, -20)       @noisy det2537 det2535 det2534 det2536
mzz (13, -7) (13, -5)         @noisy det2101 det2102 det1438 det1443
mxx (-3, -8) (-1, -8)         @noisy det4481 det4480 det4486 det4482 det4487
mxx (31, 2) (29, 2)           @noisy det1617 det1625 det2895 det2896
mxx (27, 8) (25, 8)           @noisy det80 det3311 det3312 det71
mzz (17, -11) (17, -13)       @noisy det3902 det3903 det3906 det3904
mzz (-3, -7) (-3, -5)         @noisy det4480 det4484 det4483 det4482 det4485
mxx (7, 22) (7, 20)           @noisy det4705 det4708
mzz (7, -7) (7, -5)           @noisy det4041 det4091 det4092 det4036
mxx (21, 8) (23, 8)           @noisy det2139 det530 det534 det2140
mzz (11, 23) (11, 25)         @noisy det1533 det1536 det5666
mxx (37, -2) (37, -4)         @noisy det3031 det3037
mxx (7, -2) (5, -2)           @noisy det4832 det4095 det4093 det4831
mzz (23, 23) (23, 25)         @noisy det5285 det5291 det5288 det5292 det5287
mxx (15, -28) (13, -28)       @noisy det5416 det5415 det2946 det2945
mxx (13, -8) (15, -8)         @noisy det2101 det2103 det2104 det2102
mxx (19, -14) (17, -14)       @noisy det3902 det966 det3904 det971
mzz (29, 5) (29, 7)           @noisy det72 det3217 det3216 det77
mzz (15, -29) (15, -31)       @noisy det5416 det5415 det4620 det4622
mzz (33, 1) (33, -1)          @noisy det4121 det1618 det1621 det4120
mzz (5, 17) (3, 17)           @noisy det3285 det3278
mzz (15, 5) (15, 7)           @noisy det1880 det1138 det1140 det1881
mzz (11, 19) (11, 17)         @noisy det2821 det1481 det1482 det2820
mzz (27, -13) (27, -11)       @noisy det3593 det1840 det3594 det1847
mxx (17, 22) (19, 22)         @noisy det4188 det4186 det241 det244
mzz (3, 7) (3, 5)             @noisy det1743 det1745 det4568 det4569
mxx (33, -4) (35, -4)         @noisy det5739 det2452 det2456
mzz (7, -1) (7, 1)            @noisy det4832 det4831 det393 det399
mxx (11, 14) (9, 14)          @noisy det2790 det4140 det2794 det4139
mxx (29, 10) (31, 10)         @noisy det79 det150 det152 det74
mxx (3, -4) (1, -4)           @noisy det5149 det3125 det3128 det5148
mxx (13, 14) (15, 14)         @noisy det1051 det1053 det1057 det1052
mzz (25, 17) (25, 19)         @noisy det2269 det5098 det2270 det5096
mxx (15, -16) (13, -16)       @noisy det3683 det3682 det3684 det3685
mzz (31, 1) (31, -1)          @noisy det1618 det1621 det2895 det2896
mxx (19, -2) (17, -2)         @noisy det2060 det3780 det2064 det3779
mzz (19, 25) (19, 23)         @noisy det4189 det4186 det4190 det4188
mzz (19, -1) (19, 1)          @noisy det3780 det1289 det3779 det1291
mzz (5, -1) (5, 1)            @noisy det4832 det4831 det3129 det3123
mzz (23, 5) (23, 7)           @noisy det2139 det529 det535 det2140
mxx (23, -10) (21, -10)       @noisy det3575 det3574 det2345 det2342
mxx (21, 20) (23, 20)         @noisy det2267 det2271 det2266 det2268
mzz (21, -7) (21, -5)         @noisy det4289 det4266 det4269 det4288
mzz (27, 5) (27, 7)           @noisy det72 det77 det3311 det3312
mzz (23, -11) (23, -13)       @noisy det3575 det3574 det1999 det2003
mxx (11, 26) (11, 28)         @noisy det3464 det3471
mxx (13, -2) (15, -2)         @noisy det818 det820 det817 det816
mxx (21, 14) (23, 14)         @noisy det589 det590 det593 det588
mxx (5, -20) (7, -20)         @noisy det5641 det5644 det5640 det5642 det5645
mxx (15, 4) (13, 4)           @noisy det1880 det761 det1881 det765
mxx (11, -4) (9, -4)          @noisy det4549 det4550 det1439 det1442
mxx (15, 22) (13, 22)         @noisy det4308 det4307 det246 det240
mzz (27, 19) (27, 17)         @noisy det5102 det5096 det5099 det5103 det5098
mzz (13, -13) (13, -11)       @noisy det5035 det5036 det2619 det2620
mxx (31, -4) (29, -4)         @noisy det2450 det2454 det2496 det2497
mzz (3, -5) (3, -7)           @noisy det5149 det4094 det4096 det5148
mzz (17, 29) (17, 31)         @noisy det5490 det5491 det4341 det4342
mxx (35, -2) (33, -2)         @noisy det4121 det2452 det2456 det4120
mxx (19, -4) (17, -4)         @noisy det4643 det2060 det2064 det4642
mxx (13, -26) (15, -26)       @noisy det2942 det2943 det2946 det2945
mxx (27, -2) (25, -2)         @noisy det3180 det1224 det1229 det3179
mxx (3, 10) (1, 10)           @noisy det2701 det5970 det2704
mzz (19, -7) (19, -5)         @noisy det4643 det4642 det4266 det4269
mxx (21, 2) (23, 2)           @noisy det1286 det1287 det1290 det1288
mzz (11, -19) (11, -17)       @noisy det3645 det5129 det5130 det3641
mzz (21, -29) (19, -29)       @noisy det5210 det5216
mxx (3, -14) (1, -14)         @noisy det4920 det4930 det4922 det4931 det4925
mzz (9, 1) (9, -1)            @noisy det2163 det393 det399 det2164
mxx (29, -8) (31, -8)         @noisy det2498 det2496 det2499 det2497
mxx (7, -10) (5, -10)         @noisy det5354 det5355 det4037 det4039
mzz (17, -29) (17, -31)       @noisy det4620 det4622 det5756
mxx (19, -8) (17, -8)         @noisy det4643 det3907 det3905 det4642
mxx (13, -14) (15, -14)       @noisy det5035 det5036 det3684 det3685
mzz (15, 1) (15, -1)          @noisy det815 det819 det817 det816
mzz (15, 11) (15, 13)         @noisy det1058 det1053 det1052 det1055
mzz (1, -5) (1, -7)           @noisy det5149 det3515 det3518 det5148
mxx (19, -10) (17, -10)       @noisy det3902 det3907 det3905 det3904
mxx (11, 8) (9, 8)            @noisy det456 det457 det461 det458
mzz (7, 17) (7, 19)           @noisy det2788 det2792 det5787
mzz (21, 5) (21, 7)           @noisy det2139 det2141 det2140 det2142
mxx (11, -14) (9, -14)        @noisy det2614 det2621 det2615 det2616
mzz (17, -17) (17, -19)       @noisy det967 det968 det901 det908
mzz (19, -25) (19, -23)       @noisy det1928 det1932 det1930 det1927
mzz (5, -13) (5, -11)         @noisy det5355 det5354 det4924 det4926
mzz (17, 17) (17, 19)         @noisy det249 det307 det305 det243
mzz (37, -5) (35, -5)         @noisy det3029 det3034
mzz (33, -11) (31, -11)       @noisy det4783 det4785
mzz (29, -1) (29, 1)          @noisy det2869 det2873 det2895 det2896
mzz (9, 23) (7, 23)           @noisy det4707 det4711
mxx (9, 22) (11, 22)          @noisy det1532 det1534 det5835
mxx (29, 4) (31, 4)           @noisy det1617 det1625 det3217 det3216
mzz (21, 19) (21, 17)         @noisy det308 det2268 det309 det2266
mxx (23, -16) (21, -16)       @noisy det2535 det2534 det2001 det2006
mzz (33, 7) (33, 5)           @noisy det1696 det1619 det1622 det1695
mzz (19, 7) (19, 5)           @noisy det2219 det2141 det2142 det2220
mxx (-3, 4) (-1, 4)           @noisy det688 det697 det5883
mxx (19, 8) (17, 8)           @noisy det2200 det2220 det2219 det2197
mxx (23, 22) (21, 22)         @noisy det2267 det2271 det5287 det5285
mxx (11, -22) (9, -22)        @noisy det5565 det5567 det3642 det3646
mxx (17, -22) (19, -22)       @noisy det1928 det903 det910 det1927
mzz (7, 5) (7, 7)             @noisy det1744 det1742 det392 det398
mzz (35, 5) (35, 7)           @noisy det1695 det1697 det1699 det1700 det1696
mxx (3, -2) (1, -2)           @noisy det3122 det3125 det3128 det3124
mzz (21, -25) (21, -23)       @noisy det1930 det1932 det5845
mzz (-1, 1) (-1, -1)          @noisy det3344 det3345 det3126 det3130
mzz (19, 31) (19, 29)         @noisy det5496 det5491 det5490 det5497 det5493
mzz (9, -23) (9, -25)         @noisy det5565 det5569 det5566 det5570 det5567
mzz (37, -1) (37, 1)          @noisy det3032 det3035 det6063
mzz (15, -17) (15, -19)       @noisy det3682 det901 det3683 det908
mzz (13, -1) (13, 1)          @noisy det817 det760 det763 det816
mzz (25, 1) (25, -1)          @noisy det3180 det1223 det3179 det1228
mzz (29, 11) (29, 13)         @noisy det73 det150 det152 det78
mxx (-1, -4) (-3, -4)         @noisy det4482 det4480 det3346 det3347
mzz (5, -19) (5, -17)         @noisy det5641 det5646 det5643 det5647 det5640
mzz (17, 11) (17, 13)         @noisy det3724 det1058 det3725 det1055
mzz (1, -11) (1, -13)         @noisy det4920 det4922 det4928 det4923 det4929
mzz (13, 19) (13, 17)         @noisy det1481 det1482 det1480 det1479
mzz (27, -7) (27, -5)         @noisy det2384 det2385 det2386 det2383
mxx (7, 8) (5, 8)             @noisy det1744 det1742 det1344 det1348
mxx (15, -4) (13, -4)         @noisy det2101 det818 det820 det2102
mxx (7, 10) (5, 10)           @noisy det4363 det1344 det1348 det4364
mzz (23, 1) (23, -1)          @noisy det1286 det1223 det1228 det1288
mzz (3, 13) (3, 11)           @noisy det5950 det2700 det2705
mxx (19, -20) (17, -20)       @noisy det903 det968 det910 det967
mzz (15, -7) (15, -5)         @noisy det2101 det2061 det2065 det2102
mxx (5, -14) (7, -14)         @noisy det4416 det5354 det5355 det4412
mxx (19, 20) (17, 20)         @noisy det307 det305 det241 det244
mzz (-3, -1) (-3, 1)          @noisy det3344 det698 det3345 det691
mzz (21, -13) (21, -11)       @noisy det3575 det3574 det3555 det3552
mxx (17, -16) (19, -16)       @noisy det966 det968 det971 det967

--------         47
mzz (15, 22) (15, 20)         @noisy det246 det236 det245 det240
mzz (9, 16) (9, 14)           @noisy det2791 det2794 det2790 det2783
mxx (21, 1) (19, 1)           @noisy det4980 det4983 det1289 det1291
mxx (11, 29) (13, 29)         @noisy det3459 det3462 det3463 det3470 det3469
mxx (17, 5) (15, 5)           @noisy det1139 det1140 det1135 det1138
mxx (25, 5) (23, 5)           @noisy det3708 det529 det535 det3705
mxx (21, 19) (19, 19)         @noisy det4217 det308 det309 det4214
mxx (9, -7) (7, -7)           @noisy det4041 det4034 det4036 det4038
mzz (17, 16) (17, 14)         @noisy det4235 det4233 det306 det310
mxx (25, -17) (23, -17)       @noisy det1994 det2002 det2000 det2004
mzz (29, -8) (29, -10)        @noisy det2498 det2499 det5319 det5318
mzz (19, 26) (19, 28)         @noisy det4187 det6038 det4191
mxx (21, -11) (19, -11)       @noisy det5335 det5337 det3555 det3552
mxx (9, 17) (7, 17)           @noisy det2791 det2788 det2792 det2783
mxx (33, -7) (31, -7)         @noisy det2457 det4786 det2451 det4776
mxx (13, -19) (11, -19)       @noisy det3637 det3643 det3641 det3645
mzz (11, -26) (9, -26)        @noisy det5568 det5572
mxx (9, -5) (7, -5)           @noisy det4530 det4533 det4041 det4036
mxx (25, -19) (23, -19)       @noisy det3837 det3845 det2000 det2004
mzz (5, 10) (5, 8)            @noisy det2702 det1344 det2698 det1348
mxx (17, 17) (15, 17)         @noisy det4235 det249 det4233 det243
mxx (-3, 5) (-5, 5)           @noisy det695 det689 det682 det690 det696
mzz (15, 28) (15, 26)         @noisy det3468 det4339 det4343 det3466
mxx (9, 11) (7, 11)           @noisy det1347 det1345 det1349 det1342
mzz (27, -2) (27, -4)         @noisy det3200 det1224 det1229 det3197
mxx (11, 1) (13, 1)           @noisy det762 det756 det763 det760
mxx (23, -7) (25, -7)         @noisy det1222 det2340 det1227 det2344
mzz (23, 4) (23, 2)           @noisy det3708 det1287 det3705 det1290
mzz (1, -4) (1, -2)           @noisy det3513 det3125 det3128 det3516
mxx (17, -5) (15, -5)         @noisy det2062 det2061 det2056 det2065
mzz (17, 2) (17, 4)           @noisy det1139 det1142 det1135 det1137
mxx (11, 23) (13, 23)         @noisy det1528 det1533 det1536 det1535
mzz (19, -20) (19, -22)       @noisy det903 det3760 det910 det3762
mzz (17, -16) (17, -14)       @noisy det966 det5018 det971 det5017
mzz (25, -16) (25, -14)       @noisy det2002 det1837 det1845 det1994
mxx (1, 11) (-1, 11)          @noisy det3979 det3976 det3972 det3977 det3980
mxx (13, -25) (11, -25)       @noisy det2947 det2944 det5703
mxx (37, 1) (35, 1)           @noisy det3032 det3035 det6064
mzz (-3, 2) (-3, 4)           @noisy det682 det688 det695 det697
mzz (27, 20) (25, 20)         @noisy det5097 det5100
mzz (11, -16) (11, -14)       @noisy det2621 det4586 det4588 det2616
mzz (15, 4) (15, 2)           @noisy det761 det1139 det765 det1135
mxx (17, 19) (15, 19)         @noisy det249 det236 det245 det243
mxx (31, 5) (33, 5)           @noisy det1620 det1619 det1622 det1610
mzz (21, 8) (21, 10)          @noisy det530 det3745 det534 det3742
mxx (21, 23) (19, 23)         @noisy det4189 det4217 det4190 det4214
mzz (23, -10) (23, -8)        @noisy det2344 det2342 det2345 det2340
mxx (9, 13) (7, 13)           @noisy det2791 det1345 det1349 det2783
mxx (9, -17) (7, -17)         @noisy det4411 det4414 det4415 det4408
mzz (17, -22) (17, -20)       @noisy det903 det905 det910 det897
mzz (13, -14) (13, -16)       @noisy det3685 det4586 det3684 det4588
mxx (9, 23) (7, 23)           @noisy det4700 det4706 det4711 det4707 det4709
mzz (27, 8) (27, 10)          @noisy det76 det80 det67 det71
mzz (13, 20) (13, 22)         @noisy det246 det1535 det1528 det240
mzz (9, 2) (9, 4)             @noisy det388 det396 det394 det400
mxx (-3, -7) (-3, -5)         @noisy det4483 det4484
mzz (7, 22) (7, 20)           @noisy det4700 det4704 det4708 det4709 det4705
mzz (7, -8) (7, -10)          @noisy det4034 det4037 det4038 det4039
mxx (29, 5) (27, 5)           @noisy det2871 det72 det2866 det77
mxx (15, -13) (17, -13)       @noisy det5018 det3906 det3903 det5017
mxx (33, 7) (31, 7)           @noisy det6075 det1619 det1622
mxx (17, 7) (15, 7)           @noisy det1138 det2196 det1140 det2198
mzz (17, -4) (17, -2)         @noisy det2062 det2064 det2060 det2056
mzz (37, -2) (37, -4)         @noisy det3030 det3033 det3037 det3025 det3031
mzz (15, -16) (15, -14)       @noisy det5018 det3684 det3685 det5017
mxx (29, 11) (27, 11)         @noisy det76 det73 det67 det78
mzz (5, -8) (5, -10)          @noisy det4964 det4037 det4962 det4039
mxx (25, 11) (23, 11)         @noisy det531 det532 det528 det525
mxx (17, 25) (15, 25)         @noisy det4339 det4343 det242 det248
mzz (31, 2) (31, 4)           @noisy det1617 det1620 det1625 det1610
mzz (-1, 2) (-1, 4)           @noisy det3384 det688 det697 det3380
mxx (-3, -1) (-5, -1)         @noisy det698 det5988 det691
mzz (5, 4) (5, 2)             @noisy det3162 det391 det3161 det397
mxx (13, -17) (11, -17)       @noisy det3645 det4586 det4588 det3641
mxx (5, 17) (3, 17)           @noisy det3285 det3283 det3278 det3276 det3279
mzz (35, -2) (35, -4)         @noisy det3025 det3033 det2452 det2456
mzz (15, 16) (15, 14)         @noisy det1051 det4233 det1057 det4235
mzz (21, 20) (21, 22)         @noisy det4217 det2271 det2267 det4214
mxx (13, -1) (11, -1)         @noisy det1434 det1441 det763 det760
mxx (25, -1) (23, -1)         @noisy det1226 det1223 det1215 det1228
mzz (11, 14) (11, 16)         @noisy det5000 det2790 det2794 det4999
mxx (29, -7) (27, -7)         @noisy det5319 det5318 det2386 det2385
mxx (1, -11) (1, -13)         @noisy det4928 det4923
mxx (11, -5) (13, -5)         @noisy det1441 det1438 det1443 det1434
mxx (33, -5) (31, -5)         @noisy det2445 det2457 det2453 det2451
mxx (25, 13) (23, 13)         @noisy det528 det532 det2295 det2297
mxx (-1, 1) (1, 1)            @noisy det3380 det3384 det3126 det3130
mxx (17, -11) (15, -11)       @noisy det4515 det4513 det3903 det3906
mzz (1, 2) (1, 4)             @noisy det3384 det3131 det3380 det3127
mzz (-1, -4) (-1, -2)         @noisy det3513 det3516 det3346 det3347
mxx (21, -19) (19, -19)       @noisy det970 det3760 det3762 det969
mzz (5, -2) (5, -4)           @noisy det4095 det4815 det4812 det4093
mxx (25, -13) (23, -13)       @noisy det1994 det2002 det1999 det2003
mzz (9, -16) (9, -14)         @noisy det2621 det4415 det4408 det2616
mzz (13, 2) (13, 4)           @noisy det761 det765 det762 det756
mzz (29, 10) (29, 8)          @noisy det76 det79 det67 det74
mzz (15, 10) (15, 8)          @noisy det1056 det1059 det2196 det2198
mxx (5, 5) (3, 5)             @noisy det3162 det1743 det1745 det3161
mzz (29, 4) (29, 2)           @noisy det2871 det1625 det2866 det1617
mzz (13, -26) (13, -28)       @noisy det2946 det5941 det2945
mzz (11, 26) (11, 28)         @noisy det3464 det3459 det3465 det3471 det3469
mzz (3, 8) (3, 10)            @noisy det2702 det2701 det2704 det2698
mzz (25, 16) (25, 14)         @noisy det1388 det2295 det2297 det1387
mxx (13, 25) (11, 25)         @noisy det1533 det1536 det3459 det3469
mzz (1, 8) (1, 10)            @noisy det3979 det2704 det3972 det2701
mzz (21, -20) (21, -22)       @noisy det2537 det3760 det3762 det2536
mzz (5, -20) (7, -20)         @noisy det5644 det5642
mxx (21, -13) (19, -13)       @noisy det3551 det3553 det3555 det3552
mxx (25, -11) (23, -11)       @noisy det2344 det2340 det1999 det2003
mxx (27, 19) (27, 17)         @noisy det5102 det5099
mzz (3, -10) (3, -8)          @noisy det4964 det4921 det4927 det4962
mxx (21, -7) (19, -7)         @noisy det5335 det5337 det4266 det4269
mzz (13, 14) (13, 16)         @noisy det1051 det5000 det1057 det4999
mzz (21, 2) (21, 4)           @noisy det4980 det1287 det4983 det1290
mxx (-1, 7) (1, 7)            @noisy det3972 det3979 det3385 det3383
mzz (19, -10) (19, -8)        @noisy det3905 det5335 det3907 det5337
mzz (29, 14) (31, 14)         @noisy det157 det153
mzz (11, -22) (11, -20)       @noisy det3637 det3643 det3642 det3646
mzz (5, -14) (5, -16)         @noisy det4416 det5694 det4412
mxx (21, -29) (19, -29)       @noisy det5210 det5215 det5211 det5206 det5216
mzz (3, -14) (1, -14)         @noisy det4925 det4931
mxx (21, 11) (19, 11)         @noisy det591 det592 det3745 det3742
mxx (13, -23) (11, -23)       @noisy det3637 det2947 det3643 det2944
mxx (-1, -7) (1, -7)          @noisy det3515 det3518 det6009
mzz (27, -8) (27, -10)        @noisy det5319 det2343 det2347 det5318
mxx (15, -7) (17, -7)         @noisy det4515 det2061 det4513 det2065
mzz (7, 4) (7, 2)             @noisy det388 det391 det396 det397
mzz (33, -4) (33, -2)         @noisy det2445 det2453 det2452 det2456
mxx (7, -19) (9, -19)         @noisy det4411 det5855 det4414
mxx (13, 5) (11, 5)           @noisy det459 det756 det460 det762
mzz (1, -10) (1, -8)          @noisy det4921 det5730 det4927
mxx (3, 7) (5, 7)             @noisy det1743 det2702 det1745 det2698
mzz (19, 14) (19, 16)         @noisy det2729 det306 det2727 det310
mxx (29, -11) (27, -11)       @noisy det5319 det5318 det1840 det1847
mxx (9, 5) (7, 5)             @noisy det388 det396 det392 det398
mzz (7, 16) (7, 14)           @noisy det2791 det2789 det2795 det2783
mxx (-1, -1) (1, -1)          @noisy det3513 det3126 det3130 det3516
mxx (29, -5) (27, -5)         @noisy det3200 det2385 det2386 det3197
mxx (37, -5) (35, -5)         @noisy det3033 det3028 det3025 det3034 det3029
mxx (17, -31) (15, -31)       @noisy det5757 det4620 det4622
mxx (33, -11) (31, -11)       @noisy det4785 det4782 det4786 det4776 det4783
mzz (9, -4) (9, -2)           @noisy det4530 det1439 det4533 det1442
mxx (21, -17) (19, -17)       @noisy det970 det3551 det3553 det969
mzz (21, -26) (21, -28)       @noisy det5217 det5212 det5213 det5215 det5206
mzz (27, 2) (27, 4)           @noisy det2871 det2868 det2872 det2866
mzz (11, 8) (11, 10)          @noisy det1092 det457 det461 det1089
mxx (21, -1) (19, -1)         @noisy det4264 det4268 det1289 det1291
mxx (27, 13) (29, 13)         @noisy det73 det78 det6047
mxx (17, -19) (15, -19)       @noisy det897 det905 det901 det908
mzz (15, -10) (15, -8)        @noisy det4515 det2103 det2104 det4513
mxx (19, 13) (21, 13)         @noisy det2729 det591 det592 det2727
mxx (17, -17) (15, -17)       @noisy det5017 det5018 det901 det908
mxx (7, -13) (9, -13)         @noisy det2622 det4415 det4408 det2617
mzz (19, 8) (19, 10)          @noisy det2200 det3745 det3742 det2197
mxx (17, 29) (15, 29)         @noisy det4342 det4339 det4343 det4341
mzz (17, -28) (17, -26)       @noisy det4617 det4621 det1929 det1931
mzz (7, 10) (7, 8)            @noisy det1347 det1344 det1348 det1342
mzz (17, 28) (17, 26)         @noisy det4339 det4343 det4187 det4191
mxx (35, 5) (35, 7)           @noisy det1697 det1699
mzz (29, -2) (29, -4)         @noisy det3200 det2450 det3197 det2454
mxx (19, 31) (19, 29)         @noisy det5493 det5497
mxx (9, -23) (9, -25)         @noisy det5566 det5569
mxx (5, -11) (3, -11)         @noisy det4964 det4924 det4962 det4926
mzz (5, 14) (5, 16)           @noisy det3276 det2789 det2795 det3283
mzz (11, -4) (11, -2)         @noisy det1441 det1439 det1442 det1434
mxx (13, 17) (11, 17)         @noisy det5000 det1482 det4999 det1481
mzz (15, -4) (15, -2)         @noisy det2062 det818 det820 det2056
mxx (9, 7) (7, 7)             @noisy det1347 det392 det398 det1342
mxx (5, -19) (5, -17)         @noisy det5643 det5646
mxx (29, 1) (27, 1)           @noisy det2871 det2869 det2873 det2866
mxx (3, 1) (5, 1)             @noisy det3162 det3123 det3129 det3161
mxx (21, -25) (19, -25)       @noisy det1930 det1932 det5215 det5206
mxx (25, 17) (23, 17)         @noisy det2269 det2270 det2295 det2297
mzz (17, 22) (17, 20)         @noisy det244 det236 det241 det245
mxx (5, -13) (3, -13)         @noisy det4924 det5807 det4926
mxx (17, -1) (15, -1)         @noisy det2062 det815 det819 det2056
mzz (11, 20) (11, 22)         @noisy det1532 det1534 det1528 det1535
mzz (29, -14) (29, -16)       @noisy det1848 det1841 det1842 det1844 det1834
mxx (13, -13) (11, -13)       @noisy det4586 det2619 det2620 det4588
mzz (19, 32) (17, 32)         @noisy det5492 det5495
mzz (35, 8) (33, 8)           @noisy det1698 det1701
mxx (17, 31) (15, 31)         @noisy det4342 det5872 det4341
mzz (27, -14) (27, -16)       @noisy det1844 det1837 det1845 det1834
mxx (37, -1) (35, -1)         @noisy det3033 det3035 det3032 det3025
mxx (5, 11) (3, 11)           @noisy det2702 det2700 det2705 det2698
mxx (13, -31) (13, -29)       @noisy det5420 det5418
mzz (3, 2) (3, 4)             @noisy det3162 det3127 det3161 det3131
mzz (-5, 2) (-5, 4)           @noisy det695 det682 det692 det699 det693
mzz (23, -16) (23, -14)       @noisy det2002 det2001 det2006 det1994
mzz (33, 2) (33, 4)           @noisy det1620 det1616 det1624 det1610
mzz (9, 10) (9, 8)            @noisy det1347 det461 det457 det1342
mzz (15, -28) (15, -26)       @noisy det4617 det4621 det2946 det2945
mzz (23, 22) (23, 20)         @noisy det2267 det2271 det5685
mzz (-3, -8) (-1, -8)         @noisy det4481 det4487
mzz (17, -10) (17, -8)        @noisy det3905 det4515 det3907 det4513
mxx (17, 1) (15, 1)           @noisy det1139 det815 det819 det1135
mxx (9, -11) (7, -11)         @noisy det2622 det4034 det2617 det4038
mzz (35, 2) (35, 4)           @noisy det1616 det5893 det1624
mzz (17, 8) (17, 10)          @noisy det2200 det2196 det2198 det2197
mxx (11, 7) (13, 7)           @noisy det1092 det459 det1089 det460
mxx (13, -11) (11, -11)       @noisy det2654 det2619 det2620 det2652
mzz (9, -22) (9, -20)         @noisy det5712 det3642 det3646
mxx (31, 11) (31, 13)         @noisy det151 det155
mxx (25, 7) (23, 7)           @noisy det529 det531 det535 det525
mxx (17, -25) (15, -25)       @noisy det4617 det4621 det902 det906
mzz (13, -8) (13, -10)        @noisy det2654 det2104 det2652 det2103
mzz (25, -4) (25, -2)         @noisy det1226 det1229 det1224 det1215
mzz (15, -22) (15, -20)       @noisy det905 det904 det907 det897
mzz (15, -32) (13, -32)       @noisy det5422 det5417
mxx (9, 1) (7, 1)             @noisy det388 det396 det399 det393
mzz (23, 16) (23, 14)         @noisy det590 det593 det2295 det2297
mxx (21, 17) (19, 17)         @noisy det2729 det308 det309 det2727
mzz (13, 26) (13, 28)         @noisy det3468 det3459 det3469 det3466
mzz (3, 14) (3, 16)           @noisy det3284 det3280 det3281 det3283 det3276
mxx (-1, 5) (1, 5)            @noisy det3380 det3384 det3385 det3383
mxx (17, -29) (15, -29)       @noisy det4617 det4620 det4621 det4622
mzz (11, -10) (11, -8)        @noisy det2654 det2618 det2623 det2652
mxx (21, 25) (19, 25)         @noisy det4189 det4190 det5676
mxx (11, 13) (13, 13)         @noisy det5000 det1054 det1060 det4999
mzz (7, -2) (7, -4)           @noisy det4530 det4095 det4533 det4093
mxx (25, -23) (23, -23)       @noisy det3841 det3845 det3837 det3842 det3848
mxx (5, -1) (3, -1)           @noisy det4815 det3129 det4812 det3123
mxx (13, 19) (11, 19)         @noisy det1528 det1481 det1482 det1535
mxx (17, -23) (15, -23)       @noisy det897 det905 det902 det906
mxx (25, 19) (23, 19)         @noisy det2269 det2270 det5922
mzz (23, -4) (23, -2)         @noisy det1226 det1221 det1215 det1230
mzz (27, 14) (27, 16)         @noisy det5778 det1388 det1387
mzz (19, 2) (19, 4)           @noisy det4980 det1142 det4983 det1137
mzz (19, 20) (19, 22)         @noisy det4217 det241 det4214 det244
mxx (25, -5) (23, -5)         @noisy det1226 det1222 det1215 det1227
mxx (1, -5) (-1, -5)          @noisy det3513 det3515 det3518 det3516
mzz (9, 22) (9, 20)           @noisy det4709 det1532 det4700 det1534
mzz (-3, -2) (-3, -4)         @noisy det5721 det3346 det3347
mxx (9, 19) (7, 19)           @noisy det4709 det2788 det4700 det2792
mzz (-1, 8) (-1, 10)          @noisy det3979 det3972 det3975 det3981 det3974
mxx (17, 13) (15, 13)         @noisy det4235 det1058 det4233 det1055
mxx (21, 5) (19, 5)           @noisy det2142 det2141 det4983 det4980
mxx (19, 7) (21, 7)           @noisy det2141 det2142 det3745 det3742
mxx (13, -7) (11, -7)         @noisy det2654 det1438 det1443 det2652
mxx (17, 11) (15, 11)         @noisy det1058 det2196 det2198 det1055
mzz (13, -20) (13, -22)       @noisy det3637 det907 det904 det3643
mzz (21, -2) (21, -4)         @noisy det4264 det4268 det1221 det1230
mzz (33, -10) (33, -8)        @noisy det4786 det4787 det4776 det4780 det4781
mxx (33, 1) (31, 1)           @noisy det1620 det1618 det1621 det1610
mzz (7, -16) (7, -14)         @noisy det4416 det4408 det4415 det4412
mzz (23, 10) (23, 8)          @noisy det530 det531 det534 det525
mxx (33, -1) (31, -1)         @noisy det2445 det1618 det2453 det1621
mxx (29, -13) (27, -13)       @noisy det1844 det1840 det1834 det1847
mzz (25, 8) (25, 10)          @noisy det80 det531 det525 det71
mxx (-5, 1) (-3, 1)           @noisy det682 det698 det695 det691
mzz (31, -10) (31, -8)        @noisy det2498 det4786 det2499 det4776
mzz (13, -2) (13, -4)         @noisy det1441 det818 det820 det1434
mzz (23, -22) (23, -20)       @noisy det2537 det3837 det3845 det2536
mzz (21, 26) (23, 26)         @noisy det5286 det5290
mzz (19, -26) (19, -28)       @noisy det5215 det5206 det1929 det1931
mxx (29, -17) (27, -17)       @noisy det1843 det1844 det1838 det1839 det1834
mxx (23, 23) (23, 25)         @noisy det5288 det5291
mzz (31, 8) (31, 10)          @noisy det79 det5816 det74
mxx (7, -1) (9, -1)           @noisy det4530 det4533 det399 det393
mxx (25, 1) (23, 1)           @noisy det3708 det1223 det3705 det1228
mzz (9, -10) (9, -8)          @noisy det4034 det2618 det2623 det4038
mxx (5, -7) (3, -7)           @noisy det4962 det4094 det4964 det4096
mxx (3, 13) (5, 13)           @noisy det2700 det3276 det3283 det2705
mzz (13, 8) (13, 10)          @noisy det1092 det1059 det1089 det1056
mzz (3, -4) (3, -2)           @noisy det4815 det3125 det3128 det4812
mzz (25, -10) (25, -8)        @noisy det2344 det2347 det2343 det2340
mzz (21, 14) (21, 16)         @noisy det2729 det593 det2727 det590
mxx (29, 7) (27, 7)           @noisy det76 det72 det67 det77
mxx (21, -5) (19, -5)         @noisy det4264 det4268 det4266 det4269
mzz (21, -14) (21, -16)       @noisy det3551 det3553 det2001 det2006
mzz (25, -22) (25, -20)       @noisy det3843 det3844 det3845 det3837 det3847
mxx (3, -5) (5, -5)           @noisy det4815 det4094 det4096 det4812
mzz (21, -8) (21, -10)        @noisy det5335 det2342 det5337 det2345
mzz (19, -14) (19, -16)       @noisy det3551 det966 det3553 det971
mxx (17, 23) (15, 23)         @noisy det236 det242 det248 det245
mzz (25, 2) (25, 4)           @noisy det3708 det2872 det3705 det2868
mzz (11, 2) (11, 4)           @noisy det394 det762 det400 det756
mzz (31, -4) (31, -2)         @noisy det2445 det2450 det2453 det2454
mxx (21, -23) (19, -23)       @noisy det1930 det1932 det3760 det3762
mxx (13, 11) (11, 11)         @noisy det1092 det1054 det1060 det1089
mxx (29, -1) (27, -1)         @noisy det3200 det3197 det2869 det2873
mzz (19, -4) (19, -2)         @noisy det4264 det4268 det2064 det2060

--------         48
myy (21, 4) (21, 5)           @det4982 det4980
myy (3, 1) (3, 2)             @det3161 det3163
myy (19, 22) (19, 23)         @det4216 det4214
myy (9, -11) (9, -10)         @det4034 det4040
myy (17, 25) (17, 26)         @det4339 det4344
myy (9, -1) (9, -2)           @det4530 det4532
myy (-1, 1) (-1, 2)           @det3386 det3380
myy (5, -11) (5, -10)         @det4965 det4962
myy (11, 10) (11, 11)         @det1091 det1089
myy (27, 2) (27, 1)           @det2866 det2870
myy (3, 4) (3, 5)             @det3161 det3163
myy (11, -1) (11, -2)         @det1440 det1434
myy (27, -5) (27, -4)         @det3197 det3199
myy (17, 11) (17, 10)         @det2196 det2199
myy (21, -17) (21, -16)       @det3551 det3554
myy (19, -20) (19, -19)       @det3760 det3763
myy (7, -11) (7, -10)         @det4034 det4040
myy (35, -1) (35, -2)         @det3036 det3025
myy (7, 22) (7, 23)           @det4710 det4700
myy (21, 2) (21, 1)           @det4982 det4980
myy (11, -16) (11, -17)       @det4586 det4589
myy (5, 1) (5, 2)             @det3161 det3163
myy (15, -20) (15, -19)       @det909 det897
myy (17, 5) (17, 4)           @det1141 det1135
myy (21, 19) (21, 20)         @det4216 det4214
myy (11, 4) (11, 5)           @det764 det756
myy (19, -17) (19, -16)       @det3551 det3554
myy (17, 1) (17, 2)           @det1141 det1135
myy (21, -20) (21, -19)       @det3760 det3763
myy (17, -14) (17, -13)       @det5019 det5017
myy (3, 10) (3, 11)           @det2703 det2698
myy (7, -8) (7, -7)           @det4034 det4040
myy (21, -11) (21, -10)       @det5335 det5338
myy (19, 2) (19, 1)           @det4982 det4980
myy (19, 4) (19, 5)           @det4982 det4980
myy (15, 10) (15, 11)         @det2196 det2199
myy (33, -5) (33, -4)         @det2445 det2455
myy (11, 29) (11, 28)         @det3459 det3467
myy (9, 13) (9, 14)           @det2793 det2783
myy (5, -8) (5, -7)           @det4965 det4962
myy (15, 16) (15, 17)         @det4233 det4234
myy (21, -5) (21, -4)         @det4264 det4267
myy (15, 25) (15, 26)         @det4339 det4344
myy (13, 14) (13, 13)         @det5001 det4999
myy (9, -14) (9, -13)         @det4408 det4413
myy (19, 19) (19, 20)         @det4216 det4214
myy (15, -29) (15, -28)       @det4617 det4623
myy (11, 7) (11, 8)           @det1091 det1089
myy (7, 13) (7, 14)           @det2793 det2783
myy (15, 22) (15, 23)         @det236 det247
myy (19, -4) (19, -5)         @det4264 det4267
myy (31, -1) (31, -2)         @det2445 det2455
myy (15, -1) (15, -2)         @det2063 det2056
myy (9, 10) (9, 11)           @det1346 det1342
myy (21, 8) (21, 7)           @det3744 det3742
myy (21, -8) (21, -7)         @det5335 det5338
myy (13, 25) (13, 26)         @det3459 det3467
myy (11, -22) (11, -23)       @det3637 det3644
myy (33, -8) (33, -7)         @det4784 det4776
myy (7, -17) (7, -16)         @det4408 det4413
myy (-1, 4) (-1, 5)           @det3386 det3380
myy (11, 19) (11, 20)         @det1528 det1537
myy (5, -1) (5, -2)           @det4814 det4812
myy (9, 5) (9, 4)             @det388 det395
myy (17, 7) (17, 8)           @det2196 det2199
myy (23, 16) (23, 17)         @det2295 det2296
myy (-3, 2) (-3, 1)           @det682 det694
myy (31, -5) (31, -4)         @det2445 det2455
myy (7, 19) (7, 20)           @det4710 det4700
myy (5, -5) (5, -4)           @det4814 det4812
myy (15, 1) (15, 2)           @det1141 det1135
myy (3, -10) (3, -11)         @det4965 det4962
myy (7, -13) (7, -14)         @det4408 det4413
myy (7, 16) (7, 17)           @det2793 det2783
myy (9, 16) (9, 17)           @det2793 det2783
myy (15, -23) (15, -22)       @det909 det897
myy (25, -14) (25, -13)       @det2005 det1994
myy (15, -13) (15, -14)       @det5019 det5017
myy (15, 28) (15, 29)         @det4339 det4344
myy (17, -29) (17, -28)       @det4617 det4623
myy (29, -8) (29, -7)         @det5320 det5318
myy (29, -17) (29, -16)       @det1846 det1834
myy (13, 10) (13, 11)         @det1091 det1089
myy (17, -20) (17, -19)       @det909 det897
myy (13, -14) (13, -13)       @det4586 det4589
myy (3, -8) (3, -7)           @det4965 det4962
myy (15, 7) (15, 8)           @det2196 det2199
myy (11, -20) (11, -19)       @det3637 det3644
myy (25, -11) (25, -10)       @det2346 det2340
myy (25, -23) (25, -22)       @det3837 det3846
myy (25, -20) (25, -19)       @det3837 det3846
myy (29, 10) (29, 11)         @det67 det75
myy (27, -11) (27, -10)       @det5320 det5318
myy (9, 7) (9, 8)             @det1346 det1342
myy (23, 10) (23, 11)         @det533 det525
myy (5, 7) (5, 8)             @det2703 det2698
myy (25, -5) (25, -4)         @det1225 det1215
myy (21, -1) (21, -2)         @det4264 det4267
myy (15, 19) (15, 20)         @det236 det247
myy (21, 16) (21, 17)         @det2728 det2727
myy (13, -11) (13, -10)       @det2655 det2652
myy (27, -17) (27, -16)       @det1846 det1834
myy (1, -5) (1, -4)           @det3513 det3517
myy (7, 7) (7, 8)             @det1346 det1342
myy (5, 16) (5, 17)           @det3276 det3282
myy (19, -29) (19, -28)       @det5206 det5214
myy (15, -5) (15, -4)         @det2063 det2056
myy (19, 16) (19, 17)         @det2728 det2727
myy (11, 1) (11, 2)           @det764 det756
myy (13, 16) (13, 17)         @det5001 det4999
myy (27, 8) (27, 7)           @det67 det75
myy (29, -1) (29, -2)         @det3197 det3199
myy (33, 4) (33, 5)           @det1623 det1610
myy (37, -1) (37, -2)         @det3036 det3025
myy (1, 1) (1, 2)             @det3386 det3380
myy (23, 4) (23, 5)           @det3707 det3705
myy (19, 10) (19, 11)         @det3744 det3742
myy (25, 7) (25, 8)           @det533 det525
myy (11, -5) (11, -4)         @det1440 det1434
myy (7, 10) (7, 11)           @det1346 det1342
myy (17, -1) (17, -2)         @det2063 det2056
myy (13, 28) (13, 29)         @det3459 det3467
myy (33, -11) (33, -10)       @det4784 det4776
myy (19, -8) (19, -7)         @det5335 det5338
myy (23, -14) (23, -13)       @det2005 det1994
myy (5, 10) (5, 11)           @det2703 det2698
myy (31, 5) (31, 4)           @det1623 det1610
myy (13, 8) (13, 7)           @det1091 det1089
myy (-1, -1) (-1, -2)         @det3513 det3517
myy (21, 14) (21, 13)         @det2728 det2727
myy (33, 1) (33, 2)           @det1623 det1610
myy (19, 13) (19, 14)         @det2728 det2727
myy (17, -5) (17, -4)         @det2063 det2056
myy (3, 16) (3, 17)           @det3276 det3282
myy (19, -23) (19, -22)       @det3760 det3763
myy (-1, -5) (-1, -4)         @det3513 det3517
myy (1, 4) (1, 5)             @det3386 det3380
myy (27, -14) (27, -13)       @det1846 det1834
myy (11, 13) (11, 14)         @det5001 det4999
myy (9, -17) (9, -16)         @det4408 det4413
myy (7, -1) (7, -2)           @det4530 det4532
myy (11, -14) (11, -13)       @det4586 det4589
myy (29, 7) (29, 8)           @det67 det75
myy (37, -5) (37, -4)         @det3036 det3025
myy (-1, 11) (-1, 10)         @det3978 det3972
myy (3, 7) (3, 8)             @det2703 det2698
myy (17, -26) (17, -25)       @det4617 det4623
myy (11, 16) (11, 17)         @det5001 det4999
myy (27, 4) (27, 5)           @det2866 det2870
myy (9, 19) (9, 20)           @det4710 det4700
myy (25, 5) (25, 4)           @det3707 det3705
myy (15, 4) (15, 5)           @det1141 det1135
myy (17, 22) (17, 23)         @det236 det247
myy (25, -1) (25, -2)         @det1225 det1215
myy (9, -5) (9, -4)           @det4530 det4532
myy (19, 7) (19, 8)           @det3744 det3742
myy (19, -26) (19, -25)       @det5206 det5214
myy (11, -8) (11, -7)         @det2655 det2652
myy (1, 11) (1, 10)           @det3978 det3972
myy (19, -10) (19, -11)       @det5335 det5338
myy (13, -1) (13, -2)         @det1440 det1434
myy (29, 4) (29, 5)           @det2866 det2870
myy (15, -7) (15, -8)         @det4514 det4513
myy (23, -7) (23, -8)         @det2346 det2340
myy (25, 16) (25, 17)         @det2295 det2296
myy (29, -11) (29, -10)       @det5320 det5318
myy (17, -8) (17, -7)         @det4514 det4513
myy (21, 10) (21, 11)         @det3744 det3742
myy (9, 22) (9, 23)           @det4710 det4700
myy (23, -1) (23, -2)         @det1225 det1215
myy (-5, 4) (-5, 5)           @det682 det694
myy (17, 13) (17, 14)         @det4233 det4234
myy (25, 13) (25, 14)         @det2295 det2296
myy (15, 13) (15, 14)         @det4233 det4234
myy (1, 7) (1, 8)             @det3978 det3972
myy (7, -5) (7, -4)           @det4530 det4532
myy (17, 16) (17, 17)         @det4233 det4234
myy (9, 1) (9, 2)             @det388 det395
myy (11, 23) (11, 22)         @det1528 det1537
myy (33, -1) (33, -2)         @det2445 det2455
myy (17, -23) (17, -22)       @det909 det897
myy (13, 22) (13, 23)         @det1528 det1537
myy (31, 1) (31, 2)           @det1623 det1610
myy (23, -17) (23, -16)       @det2005 det1994
myy (17, -17) (17, -16)       @det5019 det5017
myy (5, 14) (5, 13)           @det3276 det3282
myy (13, 4) (13, 5)           @det764 det756
myy (7, 1) (7, 2)             @det388 det395
myy (7, 4) (7, 5)             @det388 det395
myy (-1, 7) (-1, 8)           @det3978 det3972
myy (25, 1) (25, 2)           @det3707 det3705
myy (31, -11) (31, -10)       @det4784 det4776
myy (23, -23) (23, -22)       @det3837 det3846
myy (17, -11) (17, -10)       @det4514 det4513
myy (31, -8) (31, -7)         @det4784 det4776
myy (13, -5) (13, -4)         @det1440 det1434
myy (11, -10) (11, -11)       @det2655 det2652
myy (19, -1) (19, -2)         @det4264 det4267
myy (3, -1) (3, -2)           @det4814 det4812
myy (17, 19) (17, 20)         @det236 det247
myy (17, 28) (17, 29)         @det4339 det4344
myy (3, -5) (3, -4)           @det4814 det4812
myy (9, -7) (9, -8)           @det4034 det4040
myy (5, 4) (5, 5)             @det3161 det3163
myy (27, -8) (27, -7)         @det5320 det5318
myy (13, -23) (13, -22)       @det3637 det3644
myy (27, -1) (27, -2)         @det3197 det3199
myy (3, 13) (3, 14)           @det3276 det3282
myy (-5, 1) (-5, 2)           @det682 det694
myy (15, -11) (15, -10)       @det4514 det4513
myy (23, -11) (23, -10)       @det2346 det2340
myy (21, -29) (21, -28)       @det5206 det5214
myy (1, -1) (1, -2)           @det3513 det3517
myy (13, -17) (13, -16)       @det4586 det4589
myy (21, -14) (21, -13)       @det3551 det3554
myy (27, 10) (27, 11)         @det67 det75
myy (25, 11) (25, 10)         @det533 det525
myy (29, -5) (29, -4)         @det3197 det3199
myy (25, -17) (25, -16)       @det2005 det1994
myy (23, 1) (23, 2)           @det3707 det3705
myy (15, -26) (15, -25)       @det4617 det4623
myy (23, -5) (23, -4)         @det1225 det1215
myy (23, 7) (23, 8)           @det533 det525
myy (15, -17) (15, -16)       @det5019 det5017
myy (13, 2) (13, 1)           @det764 det756
myy (21, 22) (21, 23)         @det4216 det4214
myy (25, -8) (25, -7)         @det2346 det2340
myy (13, -20) (13, -19)       @det3637 det3644
myy (23, 13) (23, 14)         @det2295 det2296
myy (-3, 4) (-3, 5)           @det682 det694
myy (11, 25) (11, 26)         @det3459 det3467
myy (29, -14) (29, -13)       @det1846 det1834
myy (13, 19) (13, 20)         @det1528 det1537
myy (21, -26) (21, -25)       @det5206 det5214
myy (23, -20) (23, -19)       @det3837 det3846
myy (21, -23) (21, -22)       @det3760 det3763
myy (19, -14) (19, -13)       @det3551 det3554
myy (29, 1) (29, 2)           @det2866 det2870
myy (35, -5) (35, -4)         @det3036 det3025
myy (13, -8) (13, -7)         @det2655 det2652

--------         49
mzz (15, 22) (15, 20)         @det246 det253 det247 det245
mzz (9, 16) (9, 14)           @det2793 det2791 det2794 det2798
mxx (21, 1) (19, 1)           @det1291 det4982 det4983 det1294
mxx (11, 29) (13, 29)         @det3473 det3470 det3474 det3467 det3469
mxx (17, 5) (15, 5)           @det1141 det1139 det1140 det1144
mxx (25, 5) (23, 5)           @det3707 det3708 det537 det535
mxx (21, 19) (19, 19)         @det4216 det4217 det309 det314
mxx (9, -7) (7, -7)           @det4041 det4042 det4040 det4038
mzz (17, 16) (17, 14)         @det313 det4235 det4234 det310
mxx (25, -17) (23, -17)       @det2005 det2002 det2004 det2008
mzz (29, -8) (29, -10)        @det5320 det5319 det2499 det2502
mzz (19, 26) (19, 28)         @det4191 det6038 det4195
mxx (21, -11) (19, -11)       @det3555 det3556 det5338 det5337
mxx (9, 17) (7, 17)           @det2793 det2791 det2792 det2796
mxx (33, -7) (31, -7)         @det2457 det4784 det4786 det2458
mxx (13, -19) (11, -19)       @det3645 det3644 det3643 det3648
mzz (11, -26) (9, -26)        @det5572 det5576
mxx (9, -5) (7, -5)           @det4041 det4532 det4533 det4042
mxx (25, -19) (23, -19)       @det2004 det3846 det3845 det2008
mzz (5, 10) (5, 8)            @det2703 det2702 det1348 det1351
mxx (17, 17) (15, 17)         @det249 det252 det4234 det4235
mxx (-3, 5) (-5, 5)           @det694 det695 det703 det704 det696
mzz (15, 28) (15, 26)         @det3468 det4344 det4343 det3472
mxx (9, 11) (7, 11)           @det1346 det1347 det1349 det1350
mzz (27, -2) (27, -4)         @det3200 det1229 det1232 det3199
mxx (11, 1) (13, 1)           @det764 det762 det767 det763
mxx (23, -7) (25, -7)         @det2346 det2344 det1227 det1234
mzz (23, 4) (23, 2)           @det3707 det3708 det1295 det1290
mzz (1, -4) (1, -2)           @det3517 det3128 det3133 det3516
mxx (17, -5) (15, -5)         @det2063 det2062 det2067 det2065
mzz (17, 2) (17, 4)           @det1141 det1139 det1143 det1142
mxx (11, 23) (13, 23)         @det1536 det1539 det1537 det1535
mzz (19, -20) (19, -22)       @det912 det910 det3762 det3763
mzz (17, -16) (17, -14)       @det5019 det5018 det974 det971
mzz (25, -16) (25, -14)       @det2005 det2002 det1845 det1853
mxx (1, 11) (-1, 11)          @det3978 det3979 det3982 det3983 det3980
mxx (13, -25) (11, -25)       @det2947 det2951 det5703
mxx (37, 1) (35, 1)           @det3035 det3040 det6064
mzz (-3, 2) (-3, 4)           @det694 det695 det705 det697
mzz (27, 20) (25, 20)         @det5100 det5107
mzz (11, -16) (11, -14)       @det2621 det2625 det4589 det4588
mzz (15, 4) (15, 2)           @det1141 det1139 det765 det766
mxx (17, 19) (15, 19)         @det249 det247 det252 det245
mxx (31, 5) (33, 5)           @det1623 det1620 det1622 det1627
mzz (21, 8) (21, 10)          @det3744 det3745 det538 det534
mxx (21, 23) (19, 23)         @det4216 det4217 det4190 det4193
mzz (23, -10) (23, -8)        @det2346 det2344 det2345 det2349
mxx (9, 13) (7, 13)           @det2793 det2791 det1349 det1350
mxx (9, -17) (7, -17)         @det4414 det4413 det4415 det4418
mzz (17, -22) (17, -20)       @det909 det905 det912 det910
mzz (13, -14) (13, -16)       @det3685 det4589 det4588 det3686
mxx (9, 23) (7, 23)           @det4712 det4711 det4713 det4710 det4709
mzz (27, 8) (27, 10)          @det76 det80 det83 det75
mzz (13, 20) (13, 22)         @det246 det253 det1537 det1535
mzz (9, 2) (9, 4)             @det396 det400 det395 det404
mxx (-3, -7) (-3, -5)         @det4484 det4490
mzz (7, 22) (7, 20)           @det4714 det4708 det4710 det4709 det4715
mzz (7, -8) (7, -10)          @det4039 det4040 det4038 det4043
mxx (29, 5) (27, 5)           @det2871 det77 det84 det2870
mxx (15, -13) (17, -13)       @det5019 det5018 det3910 det3906
mxx (33, 7) (31, 7)           @det6075 det1622 det1627
mxx (17, 7) (15, 7)           @det1144 det1140 det2199 det2198
mzz (17, -4) (17, -2)         @det2063 det2062 det2066 det2064
mzz (37, -2) (37, -4)         @det3038 det3036 det3033 det3037 det3039
mzz (15, -16) (15, -14)       @det3685 det5019 det5018 det3686
mxx (29, 11) (27, 11)         @det76 det78 det81 det75
mzz (5, -8) (5, -10)          @det4965 det4964 det4039 det4043
mxx (25, 11) (23, 11)         @det533 det531 det532 det536
mxx (17, 25) (15, 25)         @det250 det4344 det4343 det248
mzz (31, 2) (31, 4)           @det1623 det1620 det1625 det1628
mzz (-1, 2) (-1, 4)           @det3386 det3384 det705 det697
mxx (-3, -1) (-5, -1)         @det698 det5988 det700
mzz (5, 4) (5, 2)             @det3162 det401 det397 det3163
mxx (13, -17) (11, -17)       @det3645 det4589 det4588 det3648
mxx (5, 17) (3, 17)           @det3285 det3282 det3283 det3286 det3287
mzz (35, -2) (35, -4)         @det3036 det3033 det2456 det2459
mzz (15, 16) (15, 14)         @det1057 det1065 det4234 det4235
mzz (21, 20) (21, 22)         @det4216 det4217 det2271 det2275
mxx (13, -1) (11, -1)         @det1440 det1441 det767 det763
mxx (25, -1) (23, -1)         @det1225 det1226 det1228 det1231
mzz (11, 14) (11, 16)         @det5001 det5000 det2794 det2798
mxx (29, -7) (27, -7)         @det5320 det5319 det2386 det2389
mxx (1, -11) (1, -13)         @det4928 det4937
mxx (11, -5) (13, -5)         @det1443 det1440 det1441 det1444
mxx (33, -5) (31, -5)         @det2457 det2455 det2453 det2458
mxx (25, 13) (23, 13)         @det532 det536 det2296 det2297
mxx (-1, 1) (1, 1)            @det3130 det3386 det3384 det3134
mxx (17, -11) (15, -11)       @det4514 det4515 det3906 det3910
mzz (1, 2) (1, 4)             @det3386 det3384 det3131 det3135
mzz (-1, -4) (-1, -2)         @det3350 det3517 det3516 det3347
mxx (21, -19) (19, -19)       @det970 det975 det3763 det3762
mzz (5, -2) (5, -4)           @det4095 det4814 det4815 det4099
mxx (25, -13) (23, -13)       @det2005 det2002 det2003 det2007
mzz (9, -16) (9, -14)         @det2621 det2625 det4413 det4415
mzz (13, 2) (13, 4)           @det764 det762 det766 det765
mzz (29, 10) (29, 8)          @det76 det79 det75 det82
mzz (15, 10) (15, 8)          @det1059 det2199 det1063 det2198
mxx (5, 5) (3, 5)             @det3162 det1745 det1748 det3163
mzz (29, 4) (29, 2)           @det2871 det1625 det1628 det2870
mzz (13, -26) (13, -28)       @det2946 det2948 det5941
mzz (11, 26) (11, 28)         @det3475 det3471 det3476 det3467 det3469
mzz (3, 8) (3, 10)            @det2703 det2702 det2704 det2706
mzz (25, 16) (25, 14)         @det2296 det1388 det1391 det2297
mxx (13, 25) (11, 25)         @det1536 det1539 det3467 det3469
mzz (1, 8) (1, 10)            @det3978 det3979 det2704 det2706
mzz (21, -20) (21, -22)       @det2537 det2540 det3762 det3763
mzz (5, -20) (7, -20)         @det5644 det5650
mxx (21, -13) (19, -13)       @det3555 det3556 det3554 det3553
mxx (25, -11) (23, -11)       @det2346 det2344 det2003 det2007
mxx (27, 19) (27, 17)         @det5102 det5106
mzz (3, -10) (3, -8)          @det4965 det4964 det4927 det4936
mxx (21, -7) (19, -7)         @det5338 det5337 det4269 det4270
mzz (13, 14) (13, 16)         @det5001 det5000 det1057 det1065
mzz (21, 2) (21, 4)           @det4982 det4983 det1295 det1290
mxx (-1, 7) (1, 7)            @det3978 det3979 det3385 det3387
mzz (19, -10) (19, -8)        @det3907 det3911 det5338 det5337
mzz (29, 14) (31, 14)         @det157 det160
mzz (11, -22) (11, -20)       @det3646 det3644 det3643 det3647
mzz (5, -14) (5, -16)         @det4416 det4417 det5694
mxx (21, -29) (19, -29)       @det5220 det5214 det5215 det5221 det5216
mzz (3, -14) (1, -14)         @det4931 det4933
mxx (21, 11) (19, 11)         @det3744 det3745 det592 det597
mxx (13, -23) (11, -23)       @det2947 det2951 det3644 det3643
mxx (-1, -7) (1, -7)          @det3518 det3519 det6009
mzz (27, -8) (27, -10)        @det5320 det5319 det2347 det2348
mxx (15, -7) (17, -7)         @det4514 det4515 det2067 det2065
mzz (7, 4) (7, 2)             @det397 det395 det396 det401
mzz (33, -4) (33, -2)         @det2455 det2453 det2456 det2459
mxx (7, -19) (9, -19)         @det5855 det4414 det4418
mxx (13, 5) (11, 5)           @det764 det762 det464 det460
mzz (1, -10) (1, -8)          @det5730 det4927 det4936
mxx (3, 7) (5, 7)             @det2703 det2702 det1745 det1748
mzz (19, 14) (19, 16)         @det2728 det2729 det310 det313
mxx (29, -11) (27, -11)       @det5320 det5319 det1847 det1854
mxx (9, 5) (7, 5)             @det398 det395 det396 det402
mzz (7, 16) (7, 14)           @det2793 det2791 det2795 det2797
mxx (-1, -1) (1, -1)          @det3130 det3517 det3516 det3134
mxx (29, -5) (27, -5)         @det3200 det2386 det2389 det3199
mxx (37, -5) (35, -5)         @det3036 det3033 det3041 det3034 det3042
mxx (17, -31) (15, -31)       @det5757 det4624 det4622
mxx (33, -11) (31, -11)       @det4784 det4786 det4790 det4785 det4791
mzz (9, -4) (9, -2)           @det4532 det4533 det1445 det1442
mxx (21, -17) (19, -17)       @det970 det975 det3554 det3553
mzz (21, -26) (21, -28)       @det5217 det5218 det5219 det5214 det5215
mzz (27, 2) (27, 4)           @det2871 det2875 det2872 det2870
mzz (11, 8) (11, 10)          @det1091 det1092 det461 det465
mxx (21, -1) (19, -1)         @det1291 det4267 det4268 det1294
mxx (27, 13) (29, 13)         @det81 det78 det6047
mxx (17, -19) (15, -19)       @det909 det905 det908 det914
mzz (15, -10) (15, -8)        @det4514 det4515 det2104 det2107
mxx (19, 13) (21, 13)         @det2728 det2729 det592 det597
mxx (17, -17) (15, -17)       @det5019 det5018 det908 det914
mxx (7, -13) (9, -13)         @det2622 det4413 det4415 det2628
mzz (19, 8) (19, 10)          @det2200 det3744 det3745 det2201
mxx (17, 29) (15, 29)         @det4342 det4343 det4344 det4345
mzz (17, -28) (17, -26)       @det4623 det4621 det1931 det1935
mzz (7, 10) (7, 8)            @det1346 det1347 det1348 det1351
mzz (17, 28) (17, 26)         @det4191 det4344 det4343 det4195
mxx (35, 5) (35, 7)           @det1699 det1704
mzz (29, -2) (29, -4)         @det3200 det2454 det2460 det3199
mxx (19, 31) (19, 29)         @det5497 det5501
mxx (9, -23) (9, -25)         @det5569 det5575
mxx (5, -11) (3, -11)         @det4965 det4964 det4935 det4926
mzz (5, 14) (5, 16)           @det2795 det3283 det3282 det2797
mzz (11, -4) (11, -2)         @det1440 det1441 det1445 det1442
mxx (13, 17) (11, 17)         @det5001 det5000 det1482 det1484
mzz (15, -4) (15, -2)         @det2063 det2062 det820 det823
mxx (9, 7) (7, 7)             @det398 det1346 det1347 det402
mxx (5, -19) (5, -17)         @det5651 det5646
mxx (29, 1) (27, 1)           @det2871 det2873 det2874 det2870
mxx (3, 1) (5, 1)             @det3162 det3129 det3137 det3163
mxx (21, -25) (19, -25)       @det1932 det1936 det5214 det5215
mxx (25, 17) (23, 17)         @det2270 det2273 det2296 det2297
mzz (17, 22) (17, 20)         @det244 det247 det245 det251
mxx (5, -13) (3, -13)         @det5807 det4935 det4926
mxx (17, -1) (15, -1)         @det2063 det2062 det819 det824
mzz (11, 20) (11, 22)         @det1534 det1538 det1537 det1535
mzz (29, -14) (29, -16)       @det1844 det1848 det1849 det1850 det1846
mxx (13, -13) (11, -13)       @det4589 det4588 det2620 det2629
mzz (19, 32) (17, 32)         @det5495 det5499
mzz (35, 8) (33, 8)           @det1701 det1706
mxx (17, 31) (15, 31)         @det4342 det5872 det4345
mzz (27, -14) (27, -16)       @det1846 det1844 det1845 det1853
mxx (37, -1) (35, -1)         @det3036 det3033 det3040 det3035
mxx (5, 11) (3, 11)           @det2703 det2702 det2705 det2707
mxx (13, -31) (13, -29)       @det5420 det5426
mzz (3, 2) (3, 4)             @det3162 det3163 det3135 det3131
mzz (-5, 2) (-5, 4)           @det694 det695 det701 det699 det702
mzz (23, -16) (23, -14)       @det2005 det2002 det2006 det2009
mzz (33, 2) (33, 4)           @det1623 det1620 det1624 det1629
mzz (9, 10) (9, 8)            @det1346 det1347 det461 det465
mzz (15, -28) (15, -26)       @det2946 det2948 det4621 det4623
mzz (23, 22) (23, 20)         @det2271 det2275 det5685
mzz (-3, -8) (-1, -8)         @det4487 det4491
mzz (17, -10) (17, -8)        @det4514 det4515 det3907 det3911
mxx (17, 1) (15, 1)           @det1141 det1139 det819 det824
mxx (9, -11) (7, -11)         @det2622 det4040 det4038 det2628
mzz (35, 2) (35, 4)           @det5893 det1624 det1629
mzz (17, 8) (17, 10)          @det2200 det2201 det2199 det2198
mxx (11, 7) (13, 7)           @det1091 det1092 det464 det460
mxx (13, -11) (11, -11)       @det2655 det2654 det2620 det2629
mzz (9, -22) (9, -20)         @det3646 det5712 det3647
mxx (31, 11) (31, 13)         @det155 det161
mxx (25, 7) (23, 7)           @det533 det531 det537 det535
mxx (17, -25) (15, -25)       @det906 det4623 det4621 det911
mzz (13, -8) (13, -10)        @det2655 det2654 det2104 det2107
mzz (25, -4) (25, -2)         @det1225 det1226 det1229 det1232
mzz (15, -22) (15, -20)       @det907 det909 det905 det913
mzz (15, -32) (13, -32)       @det5422 det5425
mxx (9, 1) (7, 1)             @det399 det395 det396 det403
mzz (23, 16) (23, 14)         @det593 det595 det2296 det2297
mxx (21, 17) (19, 17)         @det2728 det2729 det309 det314
mzz (13, 26) (13, 28)         @det3467 det3468 det3472 det3469
mzz (3, 14) (3, 16)           @det3284 det3288 det3289 det3282 det3283
mxx (-1, 5) (1, 5)            @det3386 det3384 det3385 det3387
mxx (17, -29) (15, -29)       @det4623 det4621 det4624 det4622
mzz (11, -10) (11, -8)        @det2623 det2655 det2654 det2627
mxx (21, 25) (19, 25)         @det4190 det4193 det5676
mxx (11, 13) (13, 13)         @det5001 det5000 det1060 det1066
mzz (7, -2) (7, -4)           @det4095 det4099 det4532 det4533
mxx (25, -23) (23, -23)       @det3851 det3846 det3845 det3852 det3848
mxx (5, -1) (3, -1)           @det4814 det4815 det3129 det3137
mxx (13, 19) (11, 19)         @det1482 det1484 det1537 det1535
mxx (17, -23) (15, -23)       @det909 det905 det906 det911
mxx (25, 19) (23, 19)         @det2270 det2273 det5922
mzz (23, -4) (23, -2)         @det1225 det1226 det1230 det1233
mzz (27, 14) (27, 16)         @det5778 det1388 det1391
mzz (19, 2) (19, 4)           @det1142 det4982 det4983 det1143
mzz (19, 20) (19, 22)         @det4216 det4217 det244 det251
mxx (25, -5) (23, -5)         @det1225 det1226 det1227 det1234
mxx (1, -5) (-1, -5)          @det3517 det3516 det3518 det3519
mzz (9, 22) (9, 20)           @det4710 det4709 det1534 det1538
mzz (-3, -2) (-3, -4)         @det3350 det5721 det3347
mxx (9, 19) (7, 19)           @det4710 det4709 det2792 det2796
mzz (-1, 8) (-1, 10)          @det3978 det3979 det3984 det3981 det3985
mxx (17, 13) (15, 13)         @det1061 det1058 det4234 det4235
mxx (21, 5) (19, 5)           @det4982 det4983 det2142 det2144
mxx (19, 7) (21, 7)           @det3744 det3745 det2142 det2144
mxx (13, -7) (11, -7)         @det2655 det2654 det1443 det1444
mxx (17, 11) (15, 11)         @det1061 det1058 det2199 det2198
mzz (13, -20) (13, -22)       @det907 det3644 det3643 det913
mzz (21, -2) (21, -4)         @det4268 det1230 det4267 det1233
mzz (33, -10) (33, -8)        @det4784 det4786 det4787 det4788 det4789
mxx (33, 1) (31, 1)           @det1623 det1620 det1621 det1626
mzz (7, -16) (7, -14)         @det4416 det4417 det4413 det4415
mzz (23, 10) (23, 8)          @det533 det531 det534 det538
mxx (33, -1) (31, -1)         @det2455 det2453 det1621 det1626
mxx (29, -13) (27, -13)       @det1846 det1844 det1847 det1854
mzz (25, 8) (25, 10)          @det533 det531 det80 det83
mxx (-5, 1) (-3, 1)           @det698 det694 det695 det700
mzz (31, -10) (31, -8)        @det4784 det2502 det4786 det2499
mzz (13, -2) (13, -4)         @det1440 det1441 det820 det823
mzz (23, -22) (23, -20)       @det2537 det3845 det3846 det2540
mzz (21, 26) (23, 26)         @det5290 det5296
mzz (19, -26) (19, -28)       @det5215 det5214 det1931 det1935
mxx (29, -17) (27, -17)       @det1843 det1851 det1846 det1844 det1852
mxx (23, 23) (23, 25)         @det5291 det5295
mzz (31, 8) (31, 10)          @det79 det5816 det82
mxx (7, -1) (9, -1)           @det399 det4532 det4533 det403
mxx (25, 1) (23, 1)           @det3707 det3708 det1228 det1231
mzz (9, -10) (9, -8)          @det2623 det4040 det2627 det4038
mxx (5, -7) (3, -7)           @det4965 det4964 det4096 det4100
mxx (3, 13) (5, 13)           @det2707 det3282 det3283 det2705
mzz (13, 8) (13, 10)          @det1091 det1092 det1059 det1063
mzz (3, -4) (3, -2)           @det4814 det4815 det3128 det3133
mzz (25, -10) (25, -8)        @det2346 det2344 det2347 det2348
mzz (21, 14) (21, 16)         @det2728 det2729 det593 det595
mxx (29, 7) (27, 7)           @det76 det77 det84 det75
mxx (21, -5) (19, -5)         @det4267 det4268 det4269 det4270
mzz (21, -14) (21, -16)       @det3554 det3553 det2006 det2009
mzz (25, -22) (25, -20)       @det3849 det3846 det3845 det3850 det3847
mxx (3, -5) (5, -5)           @det4814 det4815 det4096 det4100
mzz (21, -8) (21, -10)        @det5338 det5337 det2345 det2349
mzz (19, -14) (19, -16)       @det3553 det3554 det974 det971
mxx (17, 23) (15, 23)         @det250 det247 det245 det248
mzz (25, 2) (25, 4)           @det3707 det3708 det2875 det2872
mzz (11, 2) (11, 4)           @det400 det764 det762 det404
mzz (31, -4) (31, -2)         @det2454 det2460 det2455 det2453
mxx (21, -23) (19, -23)       @det1932 det1936 det3763 det3762
mxx (13, 11) (11, 11)         @det1091 det1092 det1060 det1066
mxx (29, -1) (27, -1)         @det3200 det2873 det2874 det3199
mzz (19, -4) (19, -2)         @det2064 det2066 det4267 det4268

--------         50
mxx (7, 2) (5, 2)             @det4832 det4833 det401 det397
mzz (9, -7) (9, -5)           @det4549 det4042 det4551 det4041
mxx (7, -16) (5, -16)         @det4416 det4417 det5640 det5648
mzz (9, 11) (9, 13)           @det4142 det4140 det1349 det1350
mxx (35, 8) (33, 8)           @det1695 det1701 det1706 det1705 det1702
mzz (15, 23) (15, 25)         @det250 det4308 det4310 det248
mzz (31, 5) (31, 7)           @det3218 det3217 det1622 det1627
mzz (17, -23) (17, -25)       @det1934 det1927 det911 det906
mxx (13, 26) (15, 26)         @det3468 det4308 det4310 det3472
mzz (13, -31) (13, -29)       @det5426 det5424 det5419 det5420 det5416
mxx (17, -28) (19, -28)       @det1931 det5826 det1935
mzz (1, 7) (1, 5)             @det4571 det4568 det3385 det3387
mzz (19, -13) (19, -11)       @det3908 det3556 det3555 det3904
mzz (9, -17) (9, -19)         @det4414 det5129 det5132 det4418
mzz (25, 11) (25, 13)         @det532 det536 det1386 det1390
mzz (7, -13) (7, -11)         @det2622 det5354 det5356 det2628
mxx (3, -10) (1, -10)         @det4922 det4932 det4927 det4936
mzz (17, 5) (17, 7)           @det1144 det1140 det2220 det2221
mxx (7, 4) (5, 4)             @det1744 det1746 det401 det397
mzz (25, -17) (25, -19)       @det6029 det2004 det2008
mzz (31, 11) (31, 13)         @det154 det161 det158 det150 det155
mxx (3, 8) (1, 8)             @det4571 det4568 det2704 det2706
mxx (29, 14) (31, 14)         @det160 det158 det156 det150 det157
mxx (19, -26) (17, -26)       @det1934 det1927 det1931 det1935
mxx (15, -32) (13, -32)       @det5421 det5424 det5422 det5425 det5416
mxx (31, -10) (29, -10)       @det2499 det2502 det5961
mzz (17, 23) (17, 25)         @det250 det4188 det4192 det248
mzz (5, 11) (5, 13)           @det4366 det2705 det2707 det4364
mzz (11, -25) (11, -23)       @det2947 det2951 det5565 det5573
mxx (-3, -2) (-1, -2)         @det3344 det3350 det3348 det3347
mxx (15, -22) (13, -22)       @det2942 det2949 det907 det913
mzz (27, -1) (27, 1)          @det3182 det2873 det2874 det3179
mxx (13, 8) (15, 8)           @det1883 det1059 det1881 det1063
mxx (27, 2) (25, 2)           @det3182 det2875 det2872 det3179
mxx (23, -22) (21, -22)       @det2537 det2540 det6000
mxx (19, 10) (17, 10)         @det3724 det2201 det3726 det2200
mxx (3, 4) (1, 4)             @det4571 det4568 det3135 det3131
mzz (13, -19) (13, -17)       @det3645 det3687 det3648 det3683
mzz (15, -23) (15, -25)       @det2942 det906 det2949 det911
mzz (21, -19) (21, -17)       @det970 det2535 det975 det2539
mxx (3, 14) (3, 16)           @det3284 det3288
mzz (7, -19) (7, -17)         @det5648 det4414 det5640 det4418
mzz (1, 1) (1, -1)            @det3124 det3132 det3134 det3130
mxx (15, 16) (13, 16)         @det1480 det1057 det1065 det1485
mxx (13, 2) (15, 2)           @det821 det766 det817 det765
mzz (21, -1) (21, 1)          @det1293 det1288 det1294 det1291
mzz (25, -23) (23, -23)       @det3848 det3851
mzz (25, 5) (25, 7)           @det3311 det537 det535 det3313
mzz (7, 11) (7, 13)           @det1349 det4366 det1350 det4364
mzz (-5, 1) (-5, -1)          @det698 det5989 det700
mzz (29, -13) (29, -11)       @det1847 det5798 det1854
mxx (15, 28) (13, 28)         @det3468 det5769 det3472
mxx (11, -10) (9, -10)        @det2614 det2623 det2626 det2627
mxx (11, 20) (9, 20)          @det2823 det1534 det1538 det2820
mxx (27, 4) (25, 4)           @det3311 det2875 det2872 det3313
mzz (23, 11) (23, 13)         @det594 det532 det536 det588
mxx (35, 4) (33, 4)           @det1705 det1695 det1624 det1629
mxx (21, -26) (21, -28)       @det5217 det5219
mzz (11, 7) (11, 5)           @det463 det464 det460 det458
mzz (3, -13) (3, -11)         @det4922 det4932 det4935 det4926
mxx (-1, 8) (-1, 10)          @det3985 det3981
mzz (13, 5) (13, 7)           @det1883 det1881 det464 det460
mxx (23, 4) (21, 4)           @det2143 det2140 det1295 det1290
mxx (25, -10) (27, -10)       @det3595 det3594 det2347 det2348
mxx (3, -8) (1, -8)           @det5151 det5148 det4936 det4927
mzz (23, -17) (23, -19)       @det2535 det2004 det2539 det2008
mxx (13, -20) (15, -20)       @det3683 det3687 det907 det913
mzz (23, 17) (23, 19)         @det2270 det2273 det2268 det2274
mzz (13, 25) (13, 23)         @det4308 det1536 det1539 det4310
mzz (33, -5) (33, -7)         @det2457 det5932 det2458
mxx (11, -16) (9, -16)        @det2621 det2625 det5129 det5132
mzz (31, -5) (31, -7)         @det2457 det2496 det2458 det2501
mxx (21, 26) (23, 26)         @det5293 det5289 det5287 det5290 det5296
mxx (27, 14) (25, 14)         @det1388 det1386 det1391 det1390
mzz (29, -17) (27, -17)       @det1851 det1843
mzz (19, -19) (19, -17)       @det973 det975 det970 det968
mzz (5, -7) (5, -5)           @det4098 det4091 det4100 det4096
mzz (13, 11) (13, 13)         @det1053 det1066 det1060 det1062
mxx (9, 10) (11, 10)          @det4142 det461 det4140 det465
mzz (17, 1) (17, -1)          @det3780 det819 det824 det3782
mxx (31, 8) (29, 8)           @det79 det3217 det3218 det82
mxx (23, -4) (21, -4)         @det1230 det4290 det1233 det4288
mzz (11, 1) (11, -1)          @det2166 det767 det763 det2164
mxx (21, -8) (23, -8)         @det4288 det4290 det2345 det2349
mxx (9, 16) (11, 16)          @det2823 det2798 det2820 det2794
mzz (15, 29) (15, 31)         @det4342 det4345 det5873
mzz (21, 11) (21, 13)         @det594 det592 det597 det588
mxx (5, 14) (7, 14)           @det4366 det2795 det2797 det4364
mxx (25, -22) (25, -20)       @det3847 det3849
mxx (25, 16) (27, 16)         @det1388 det5096 det1391 det5105
mxx (11, 2) (9, 2)            @det400 det2166 det404 det2164
mxx (15, 10) (13, 10)         @det1053 det1059 det1063 det1062
mxx (23, 10) (21, 10)         @det594 det534 det588 det538
mxx (25, -16) (27, -16)       @det1845 det5903 det1853
mzz (25, -11) (25, -13)       @det3595 det2003 det3594 det2007
mzz (27, 13) (27, 11)         @det78 det1386 det81 det1390
mxx (29, -14) (29, -16)       @det1848 det1849
mzz (19, 19) (19, 17)         @det307 det309 det314 det311
mxx (19, 2) (17, 2)           @det1142 det3780 det1143 det3782
mxx (19, 32) (17, 32)         @det5498 det5494 det5490 det5495 det5499
mxx (23, 16) (21, 16)         @det595 det593 det2274 det2268
mzz (11, -13) (11, -11)       @det2614 det2626 det2620 det2629
mxx (-5, 2) (-5, 4)           @det699 det702
mxx (29, -2) (31, -2)         @det2897 det2454 det2460 det2895
mzz (-1, 7) (-1, 5)           @det5913 det3385 det3387
mxx (21, -14) (23, -14)       @det3575 det3576 det2006 det2009
mzz (9, 5) (9, 7)             @det398 det463 det402 det458
mxx (7, -4) (5, -4)           @det4095 det4091 det4098 det4099
mzz (5, 5) (5, 7)             @det1744 det1745 det1746 det1748
mzz (-1, -5) (-1, -7)         @det4489 det3518 det3519 det4480
mxx (27, -14) (25, -14)       @det3595 det3594 det1845 det1853
mzz (11, 29) (13, 29)         @det3470 det3474
mzz (19, 13) (19, 11)         @det3726 det3724 det592 det597
mxx (25, -4) (27, -4)         @det2388 det1229 det2383 det1232
mxx (19, 4) (17, 4)           @det1142 det2220 det1143 det2221
mzz (13, -25) (13, -23)       @det2942 det2951 det2947 det2949
mxx (21, -2) (23, -2)         @det1230 det1293 det1233 det1288
mxx (19, 14) (17, 14)         @det310 det3724 det3726 det313
mxx (11, -8) (9, -8)          @det4549 det2623 det4551 det2627
mxx (27, -8) (25, -8)         @det2388 det2383 det2347 det2348
mzz (29, -7) (29, -5)         @det2386 det2389 det2496 det2501
mzz (11, 13) (11, 11)         @det4142 det1060 det4140 det1066
mzz (17, -5) (17, -7)         @det4645 det4642 det2067 det2065
mzz (11, -5) (11, -7)         @det4549 det1443 det4551 det1444
mxx (19, 26) (17, 26)         @det4188 det4192 det4191 det4195
mxx (11, -26) (9, -26)        @det5565 det5576 det5571 det5573 det5572
mzz (3, 1) (3, -1)            @det3132 det3129 det3137 det3124
mxx (17, 28) (19, 28)         @det5490 det5498 det4191 det4195
mzz (-3, 5) (-5, 5)           @det696 det703
mxx (3, 2) (1, 2)             @det3132 det3131 det3135 det3124
mzz (35, -1) (35, 1)          @det4120 det4122 det3040 det3035
mxx (7, -8) (5, -8)           @det4039 det4091 det4098 det4043
mzz (15, -13) (15, -11)       @det5037 det3906 det3910 det5035
mxx (35, 2) (33, 2)           @det4122 det4120 det1624 det1629
mxx (11, -2) (9, -2)          @det2166 det1442 det1445 det2164
mxx (11, -20) (9, -20)        @det5129 det3646 det5132 det3647
mzz (1, 11) (-1, 11)          @det3980 det3982
mxx (27, 20) (25, 20)         @det5100 det5096 det5107 det5101 det5105
mzz (9, 17) (9, 19)           @det2823 det2820 det2792 det2796
mxx (7, 16) (5, 16)           @det2795 det2797 det6019
mzz (25, -5) (25, -7)         @det2388 det2383 det1234 det1227
mxx (27, 10) (25, 10)         @det80 det83 det1386 det1390
mxx (-3, 2) (-1, 2)           @det3344 det3348 det705 det697
mzz (9, -11) (9, -13)         @det2614 det2626 det2622 det2628
mzz (15, 17) (15, 19)         @det249 det1480 det252 det1485
mzz (23, -7) (23, -5)         @det4290 det1227 det1234 det4288
mxx (33, -10) (33, -8)        @det4787 det4789
mxx (17, 16) (19, 16)         @det310 det307 det311 det313
mxx (13, 20) (15, 20)         @det246 det253 det1480 det1485
mxx (15, -10) (13, -10)       @det5037 det2104 det2107 det5035
mzz (21, 25) (21, 23)         @det4190 det5287 det5293 det4193
mxx (11, 4) (9, 4)            @det400 det463 det404 det458
mxx (21, -20) (23, -20)       @det2537 det2535 det2540 det2539
mzz (13, -7) (13, -5)         @det1443 det2105 det2102 det1444
mxx (-3, -8) (-1, -8)         @det4480 det4491 det4486 det4489 det4487
mxx (31, 2) (29, 2)           @det2897 det1625 det1628 det2895
mxx (27, 8) (25, 8)           @det80 det83 det3311 det3313
mzz (17, -11) (17, -13)       @det3908 det3910 det3906 det3904
mzz (-3, -7) (-3, -5)         @det4480 det4484 det4490 det4489 det4485
mxx (7, 22) (7, 20)           @det4708 det4715
mzz (7, -7) (7, -5)           @det4041 det4091 det4042 det4098
mxx (21, 8) (23, 8)           @det2143 det534 det2140 det538
mzz (11, 23) (11, 25)         @det1536 det1539 det5667
mxx (37, -2) (37, -4)         @det3037 det3039
mxx (7, -2) (5, -2)           @det4832 det4095 det4833 det4099
mzz (23, 23) (23, 25)         @det5293 det5291 det5292 det5295 det5287
mxx (15, -28) (13, -28)       @det5416 det2948 det5424 det2946
mxx (13, -8) (15, -8)         @det2105 det2104 det2107 det2102
mxx (19, -14) (17, -14)       @det3908 det974 det3904 det971
mzz (29, 5) (29, 7)           @det3217 det84 det3218 det77
mzz (15, -29) (15, -31)       @det5416 det5424 det4624 det4622
mzz (33, 1) (33, -1)          @det4122 det1621 det1626 det4120
mzz (5, 17) (3, 17)           @det3285 det3286
mzz (15, 5) (15, 7)           @det1883 det1144 det1140 det1881
mzz (11, 19) (11, 17)         @det2823 det1482 det1484 det2820
mzz (27, -13) (27, -11)       @det1847 det3595 det3594 det1854
mxx (17, 22) (19, 22)         @det251 det4192 det4188 det244
mzz (3, 7) (3, 5)             @det4571 det1745 det4568 det1748
mxx (33, -4) (35, -4)         @det5740 det2456 det2459
mzz (7, -1) (7, 1)            @det4832 det399 det4833 det403
mxx (11, 14) (9, 14)          @det4142 det4140 det2798 det2794
mxx (29, 10) (31, 10)         @det79 det150 det158 det82
mxx (3, -4) (1, -4)           @det5151 det3128 det5148 det3133
mxx (13, 14) (15, 14)         @det1053 det1057 det1065 det1062
mzz (25, 17) (25, 19)         @det2273 det2270 det5096 det5105
mxx (15, -16) (13, -16)       @det3683 det3686 det3687 det3685
mzz (31, 1) (31, -1)          @det2897 det2895 det1621 det1626
mxx (19, -2) (17, -2)         @det2064 det3780 det2066 det3782
mzz (19, 25) (19, 23)         @det4188 det4190 det4192 det4193
mzz (19, -1) (19, 1)          @det3780 det3782 det1294 det1291
mzz (5, -1) (5, 1)            @det4832 det3137 det3129 det4833
mzz (23, 5) (23, 7)           @det2143 det537 det2140 det535
mxx (23, -10) (21, -10)       @det3575 det3576 det2345 det2349
mxx (21, 20) (23, 20)         @det2274 det2271 det2275 det2268
mzz (21, -7) (21, -5)         @det4288 det4290 det4269 det4270
mzz (27, 5) (27, 7)           @det77 det3311 det84 det3313
mzz (23, -11) (23, -13)       @det3575 det2003 det3576 det2007
mxx (11, 26) (11, 28)         @det3471 det3476
mxx (13, -2) (15, -2)         @det821 det817 det820 det823
mxx (21, 14) (23, 14)         @det594 det593 det588 det595
mxx (5, -20) (7, -20)         @det5648 det5644 det5640 det5650 det5645
mxx (15, 4) (13, 4)           @det1883 det765 det1881 det766
mxx (11, -4) (9, -4)          @det4549 det4551 det1445 det1442
mxx (15, 22) (13, 22)         @det4308 det253 det246 det4310
mzz (27, 19) (27, 17)         @det5102 det5096 det5106 det5103 det5105
mzz (13, -13) (13, -11)       @det5035 det5037 det2620 det2629
mxx (31, -4) (29, -4)         @det2454 det2460 det2496 det2501
mzz (3, -5) (3, -7)           @det5151 det4096 det5148 det4100
mzz (17, 29) (17, 31)         @det5490 det5498 det4345 det4342
mxx (35, -2) (33, -2)         @det4122 det4120 det2456 det2459
mxx (19, -4) (17, -4)         @det4645 det4642 det2066 det2064
mxx (13, -26) (15, -26)       @det2942 det2948 det2949 det2946
mxx (27, -2) (25, -2)         @det3182 det1229 det3179 det1232
mxx (3, 10) (1, 10)           @det2704 det2706 det5971
mzz (19, -7) (19, -5)         @det4645 det4642 det4269 det4270
mxx (21, 2) (23, 2)           @det1293 det1288 det1295 det1290
mzz (11, -19) (11, -17)       @det3645 det5129 det3648 det5132
mzz (21, -29) (19, -29)       @det5216 det5220
mxx (3, -14) (1, -14)         @det4930 det4932 det4922 det4931 det4933
mzz (9, 1) (9, -1)            @det2166 det399 det403 det2164
mxx (29, -8) (31, -8)         @det2501 det2502 det2496 det2499
mxx (7, -10) (5, -10)         @det4039 det5354 det5356 det4043
mzz (17, -29) (17, -31)       @det5758 det4624 det4622
mxx (19, -8) (17, -8)         @det4645 det3907 det3911 det4642
mxx (13, -14) (15, -14)       @det5035 det3686 det5037 det3685
mzz (15, 1) (15, -1)          @det821 det819 det817 det824
mzz (15, 11) (15, 13)         @det1061 det1058 det1053 det1062
mzz (1, -5) (1, -7)           @det5148 det5151 det3518 det3519
mxx (19, -10) (17, -10)       @det3908 det3907 det3911 det3904
mxx (11, 8) (9, 8)            @det461 det463 det465 det458
mzz (7, 17) (7, 19)           @det5788 det2792 det2796
mzz (21, 5) (21, 7)           @det2143 det2140 det2142 det2144
mxx (11, -14) (9, -14)        @det2614 det2625 det2621 det2626
mzz (17, -17) (17, -19)       @det973 det908 det968 det914
mzz (19, -25) (19, -23)       @det1932 det1934 det1936 det1927
mzz (5, -13) (5, -11)         @det5354 det5356 det4935 det4926
mzz (17, 17) (17, 19)         @det249 det307 det252 det311
mzz (37, -5) (35, -5)         @det3034 det3042
mzz (33, -11) (31, -11)       @det4791 det4785
mzz (29, -1) (29, 1)          @det2897 det2873 det2874 det2895
mzz (9, 23) (7, 23)           @det4711 det4713
mxx (9, 22) (11, 22)          @det1534 det1538 det5836
mxx (29, 4) (31, 4)           @det3218 det1625 det1628 det3217
mzz (21, 19) (21, 17)         @det2274 det2268 det314 det309
mxx (23, -16) (21, -16)       @det2535 det2539 det2006 det2009
mzz (33, 7) (33, 5)           @det1705 det1622 det1627 det1695
mzz (19, 7) (19, 5)           @det2220 det2142 det2144 det2221
mxx (-3, 4) (-1, 4)           @det5884 det705 det697
mxx (19, 8) (17, 8)           @det2200 det2220 det2201 det2221
mxx (23, 22) (21, 22)         @det2271 det2275 det5287 det5293
mxx (11, -22) (9, -22)        @det5565 det3646 det5573 det3647
mxx (17, -22) (19, -22)       @det1934 det912 det910 det1927
mzz (7, 5) (7, 7)             @det1744 det1746 det402 det398
mzz (35, 5) (35, 7)           @det1695 det1699 det1704 det1700 det1705
mxx (3, -2) (1, -2)           @det3128 det3132 det3133 det3124
mzz (21, -25) (21, -23)       @det1932 det1936 det5846
mzz (-1, 1) (-1, -1)          @det3344 det3348 det3130 det3134
mzz (19, 31) (19, 29)         @det5496 det5498 det5490 det5497 det5501
mzz (9, -23) (9, -25)         @det5565 det5569 det5575 det5570 det5573
mzz (37, -1) (37, 1)          @det3035 det3040 det6065
mzz (15, -17) (15, -19)       @det3687 det908 det3683 det914
mzz (13, -1) (13, 1)          @det821 det817 det767 det763
mzz (25, 1) (25, -1)          @det3182 det1228 det3179 det1231
mzz (29, 11) (29, 13)         @det150 det81 det158 det78
mxx (-1, -4) (-3, -4)         @det3350 det4480 det4489 det3347
mzz (5, -19) (5, -17)         @det5646 det5648 det5647 det5651 det5640
mzz (17, 11) (17, 13)         @det3726 det1061 det1058 det3724
mzz (1, -11) (1, -13)         @det4932 det4922 det4928 det4937 det4929
mzz (13, 19) (13, 17)         @det1480 det1482 det1484 det1485
mzz (27, -7) (27, -5)         @det2388 det2386 det2389 det2383
mxx (7, 8) (5, 8)             @det1744 det1746 det1348 det1351
mxx (15, -4) (13, -4)         @det2105 det820 det823 det2102
mxx (7, 10) (5, 10)           @det4366 det1348 det1351 det4364
mzz (23, 1) (23, -1)          @det1293 det1228 det1231 det1288
mzz (3, 13) (3, 11)           @det5951 det2705 det2707
mxx (19, -20) (17, -20)       @det973 det912 det968 det910
mzz (15, -7) (15, -5)         @det2105 det2067 det2102 det2065
mxx (5, -14) (7, -14)         @det4416 det5354 det4417 det5356
mxx (19, 20) (17, 20)         @det244 det307 det311 det251
mzz (-3, -1) (-3, 1)          @det3344 det698 det3348 det700
mzz (21, -13) (21, -11)       @det3575 det3556 det3576 det3555
mxx (17, -16) (19, -16)       @det973 det968 det974 det971

--------         51
myy (21, 4) (21, 5)           @det2145 det2140
myy (3, 1) (3, 2)             @det3136 det3124
myy (19, 22) (19, 23)         @det4194 det4188
myy (35, 8) (35, 7)           @det1703 det1695
myy (9, -11) (9, -10)         @det2614 det2624
myy (17, 25) (17, 26)         @det4194 det4188
myy (9, -1) (9, -2)           @det2165 det2164
myy (-1, 1) (-1, 2)           @det3344 det3349
myy (5, -11) (5, -10)         @det5354 det5357
myy (25, 19) (25, 20)         @det5096 det5104
myy (5, -20) (5, -19)         @det5640 det5649
myy (11, 10) (11, 11)         @det4140 det4141
myy (27, 2) (27, 1)           @det3181 det3179
myy (-3, -5) (-3, -4)         @det4488 det4480
myy (3, 4) (3, 5)             @det4568 det4570
myy (11, -1) (11, -2)         @det2165 det2164
myy (27, -5) (27, -4)         @det2387 det2383
myy (17, 11) (17, 10)         @det3724 det3727
myy (21, -17) (21, -16)       @det2535 det2538
myy (27, 19) (27, 20)         @det5096 det5104
myy (35, 2) (35, 1)           @det4123 det4120
myy (19, -20) (19, -19)       @det968 det972
myy (7, -11) (7, -10)         @det5354 det5357
myy (35, -1) (35, -2)         @det4123 det4120
myy (21, 2) (21, 1)           @det1292 det1288
myy (11, -16) (11, -17)       @det5129 det5131
myy (5, 1) (5, 2)             @det4832 det4834
myy (15, -20) (15, -19)       @det3688 det3683
myy (17, 5) (17, 4)           @det2220 det2222
myy (21, 19) (21, 20)         @det2268 det2272
myy (11, 4) (11, 5)           @det462 det458
myy (19, -17) (19, -16)       @det968 det972
myy (31, 7) (31, 8)           @det3217 det3219
myy (17, 1) (17, 2)           @det3780 det3781
myy (21, -20) (21, -19)       @det2535 det2538
myy (17, -14) (17, -13)       @det3909 det3904
myy (7, -8) (7, -7)           @det4091 det4097
myy (21, -11) (21, -10)       @det3575 det3577
myy (19, 2) (19, 1)           @det3780 det3781
myy (19, 4) (19, 5)           @det2220 det2222
myy (15, 10) (15, 11)         @det1053 det1064
myy (9, 13) (9, 14)           @det4140 det4141
myy (5, -8) (5, -7)           @det4091 det4097
myy (15, 16) (15, 17)         @det1480 det1483
myy (21, -5) (21, -4)         @det4291 det4288
myy (15, 25) (15, 26)         @det4308 det4309
myy (13, 14) (13, 13)         @det1053 det1064
myy (9, -14) (9, -13)         @det2614 det2624
myy (19, 19) (19, 20)         @det307 det312
myy (15, -29) (15, -28)       @det5416 det5423
myy (11, 7) (11, 8)           @det462 det458
myy (7, 13) (7, 14)           @det4365 det4364
myy (33, 7) (33, 8)           @det1703 det1695
myy (15, 22) (15, 23)         @det4308 det4309
myy (19, -4) (19, -5)         @det4644 det4642
myy (31, -1) (31, -2)         @det2895 det2898
myy (15, -1) (15, -2)         @det817 det822
myy (9, 10) (9, 11)           @det4140 det4141
myy (21, 8) (21, 7)           @det2145 det2140
myy (21, -8) (21, -7)         @det4291 det4288
myy (13, 25) (13, 26)         @det4308 det4309
myy (11, -22) (11, -23)       @det5565 det5574
myy (7, -17) (7, -16)         @det5640 det5649
myy (11, 19) (11, 20)         @det2822 det2820
myy (5, -1) (5, -2)           @det4832 det4834
myy (9, 5) (9, 4)             @det462 det458
myy (9, -26) (9, -25)         @det5565 det5574
myy (17, 7) (17, 8)           @det2220 det2222
myy (23, 16) (23, 17)         @det2268 det2272
myy (-3, 2) (-3, 1)           @det3344 det3349
myy (27, 16) (27, 17)         @det5096 det5104
myy (31, -5) (31, -4)         @det2496 det2500
myy (5, -5) (5, -4)           @det4091 det4097
myy (15, 1) (15, 2)           @det817 det822
myy (3, -10) (3, -11)         @det4922 det4934
myy (7, -13) (7, -14)         @det5354 det5357
myy (9, 16) (9, 17)           @det2822 det2820
myy (15, -23) (15, -22)       @det2942 det2950
myy (25, -14) (25, -13)       @det3596 det3594
myy (15, -13) (15, -14)       @det5038 det5035
myy (29, -8) (29, -7)         @det2496 det2500
myy (13, 10) (13, 11)         @det1053 det1064
myy (17, -20) (17, -19)       @det968 det972
myy (13, -14) (13, -13)       @det5038 det5035
myy (3, -8) (3, -7)           @det5150 det5148
myy (15, 7) (15, 8)           @det1882 det1881
myy (11, -20) (11, -19)       @det5129 det5131
myy (25, -11) (25, -10)       @det3596 det3594
myy (19, 31) (19, 32)         @det5490 det5500
myy (29, 10) (29, 11)         @det150 det159
myy (27, -11) (27, -10)       @det3596 det3594
myy (9, 7) (9, 8)             @det462 det458
myy (23, 10) (23, 11)         @det596 det588
myy (5, 7) (5, 8)             @det1744 det1747
myy (25, -5) (25, -4)         @det2387 det2383
myy (21, -1) (21, -2)         @det1292 det1288
myy (15, 19) (15, 20)         @det1480 det1483
myy (21, 16) (21, 17)         @det2268 det2272
myy (13, -11) (13, -10)       @det5038 det5035
myy (1, -5) (1, -4)           @det5150 det5148
myy (13, -26) (13, -25)       @det2942 det2950
myy (35, 4) (35, 5)           @det1703 det1695
myy (7, 7) (7, 8)             @det1744 det1747
myy (15, -5) (15, -4)         @det2106 det2102
myy (19, 16) (19, 17)         @det307 det312
myy (11, 1) (11, 2)           @det2165 det2164
myy (13, 16) (13, 17)         @det1480 det1483
myy (27, 8) (27, 7)           @det3311 det3314
myy (29, -1) (29, -2)         @det2895 det2898
myy (33, 4) (33, 5)           @det1703 det1695
myy (1, 1) (1, 2)             @det3136 det3124
myy (23, 4) (23, 5)           @det2145 det2140
myy (23, 25) (23, 26)         @det5287 det5294
myy (19, 10) (19, 11)         @det3724 det3727
myy (25, 7) (25, 8)           @det3311 det3314
myy (11, -5) (11, -4)         @det4549 det4552
myy (7, 10) (7, 11)           @det4365 det4364
myy (17, -1) (17, -2)         @det3780 det3781
myy (7, -19) (7, -20)         @det5640 det5649
myy (19, -8) (19, -7)         @det4644 det4642
myy (23, -14) (23, -13)       @det3575 det3577
myy (5, 10) (5, 11)           @det4365 det4364
myy (31, 5) (31, 4)           @det3217 det3219
myy (13, 8) (13, 7)           @det1882 det1881
myy (-1, -1) (-1, -2)         @det3344 det3349
myy (21, 14) (21, 13)         @det596 det588
myy (17, 31) (17, 32)         @det5490 det5500
myy (23, 22) (23, 23)         @det5287 det5294
myy (33, 1) (33, 2)           @det4123 det4120
myy (19, 13) (19, 14)         @det3724 det3727
myy (17, -5) (17, -4)         @det4644 det4642
myy (31, 13) (31, 14)         @det150 det159
myy (13, -29) (13, -28)       @det5416 det5423
myy (19, -23) (19, -22)       @det1933 det1927
myy (-1, -5) (-1, -4)         @det4488 det4480
myy (1, 4) (1, 5)             @det4568 det4570
myy (27, -14) (27, -13)       @det3596 det3594
myy (11, 13) (11, 14)         @det4140 det4141
myy (9, -17) (9, -16)         @det5129 det5131
myy (7, -1) (7, -2)           @det4832 det4834
myy (11, -14) (11, -13)       @det2614 det2624
myy (29, 7) (29, 8)           @det3217 det3219
myy (3, -14) (3, -13)         @det4922 det4934
myy (3, 7) (3, 8)             @det4568 det4570
myy (17, -26) (17, -25)       @det1933 det1927
myy (11, 16) (11, 17)         @det2822 det2820
myy (13, -31) (13, -32)       @det5416 det5423
myy (27, 4) (27, 5)           @det3311 det3314
myy (9, 19) (9, 20)           @det2822 det2820
myy (25, 5) (25, 4)           @det3311 det3314
myy (15, 4) (15, 5)           @det1882 det1881
myy (17, 22) (17, 23)         @det4194 det4188
myy (25, -1) (25, -2)         @det3181 det3179
myy (19, 28) (19, 29)         @det5490 det5500
myy (9, -5) (9, -4)           @det4549 det4552
myy (19, 7) (19, 8)           @det2220 det2222
myy (27, 13) (27, 14)         @det1386 det1389
myy (29, 14) (29, 13)         @det150 det159
myy (19, -26) (19, -25)       @det1933 det1927
myy (11, -8) (11, -7)         @det4549 det4552
myy (19, -10) (19, -11)       @det3909 det3904
myy (13, -1) (13, -2)         @det817 det822
myy (15, -32) (15, -31)       @det5416 det5423
myy (29, 4) (29, 5)           @det3217 det3219
myy (1, -14) (1, -13)         @det4922 det4934
myy (15, -7) (15, -8)         @det2106 det2102
myy (23, -7) (23, -8)         @det4291 det4288
myy (25, 16) (25, 17)         @det5096 det5104
myy (17, -8) (17, -7)         @det4644 det4642
myy (21, 10) (21, 11)         @det596 det588
myy (23, -1) (23, -2)         @det1292 det1288
myy (23, 19) (23, 20)         @det2268 det2272
myy (17, 13) (17, 14)         @det3724 det3727
myy (25, 13) (25, 14)         @det1386 det1389
myy (15, 13) (15, 14)         @det1053 det1064
myy (1, 7) (1, 8)             @det4568 det4570
myy (7, -5) (7, -4)           @det4091 det4097
myy (17, 16) (17, 17)         @det307 det312
myy (9, 1) (9, 2)             @det2165 det2164
myy (33, -1) (33, -2)         @det4123 det4120
myy (11, -26) (11, -25)       @det5565 det5574
myy (17, -23) (17, -22)       @det1933 det1927
myy (13, 22) (13, 23)         @det4308 det4309
myy (31, 1) (31, 2)           @det2895 det2898
myy (23, -17) (23, -16)       @det2535 det2538
myy (19, 25) (19, 26)         @det4194 det4188
myy (17, -17) (17, -16)       @det968 det972
myy (5, 14) (5, 13)           @det4365 det4364
myy (13, 4) (13, 5)           @det1882 det1881
myy (1, -11) (1, -10)         @det4922 det4934
myy (7, 1) (7, 2)             @det4832 det4834
myy (7, 4) (7, 5)             @det1744 det1747
myy (25, 1) (25, 2)           @det3181 det3179
myy (-3, -8) (-3, -7)         @det4488 det4480
myy (17, -11) (17, -10)       @det3909 det3904
myy (31, -8) (31, -7)         @det2496 det2500
myy (13, -5) (13, -4)         @det2106 det2102
myy (11, -10) (11, -11)       @det2614 det2624
myy (-3, -1) (-3, -2)         @det3344 det3349
myy (19, -1) (19, -2)         @det3780 det3781
myy (3, -1) (3, -2)           @det3136 det3124
myy (17, 19) (17, 20)         @det307 det312
myy (17, 28) (17, 29)         @det5490 det5500
myy (3, -5) (3, -4)           @det5150 det5148
myy (9, -7) (9, -8)           @det4549 det4552
myy (5, -17) (5, -16)         @det5640 det5649
myy (5, 4) (5, 5)             @det1744 det1747
myy (27, -8) (27, -7)         @det2387 det2383
myy (21, 25) (21, 26)         @det5287 det5294
myy (13, -23) (13, -22)       @det2942 det2950
myy (9, -20) (9, -19)         @det5129 det5131
myy (27, -1) (27, -2)         @det3181 det3179
myy (15, -11) (15, -10)       @det5038 det5035
myy (23, -11) (23, -10)       @det3575 det3577
myy (1, -1) (1, -2)           @det3136 det3124
myy (13, -17) (13, -16)       @det3688 det3683
myy (21, -14) (21, -13)       @det3575 det3577
myy (27, 10) (27, 11)         @det1386 det1389
myy (25, 11) (25, 10)         @det1386 det1389
myy (29, -5) (29, -4)         @det2496 det2500
myy (23, 1) (23, 2)           @det1292 det1288
myy (15, -26) (15, -25)       @det2942 det2950
myy (23, -5) (23, -4)         @det4291 det4288
myy (-1, -8) (-1, -7)         @det4488 det4480
myy (23, 7) (23, 8)           @det2145 det2140
myy (15, -17) (15, -16)       @det3688 det3683
myy (13, 2) (13, 1)           @det817 det822
myy (21, 22) (21, 23)         @det5287 det5294
myy (25, -8) (25, -7)         @det2387 det2383
myy (13, -20) (13, -19)       @det3688 det3683
myy (31, 11) (31, 10)         @det150 det159
myy (23, 13) (23, 14)         @det596 det588
myy (13, 19) (13, 20)         @det1480 det1483
myy (23, -20) (23, -19)       @det2535 det2538
myy (19, -14) (19, -13)       @det3909 det3904
myy (29, 1) (29, 2)           @det2895 det2898
myy (9, -23) (9, -22)         @det5565 det5574
myy (5, -14) (5, -13)         @det5354 det5357
myy (1, -8) (1, -7)           @det5150 det5148
myy (13, -8) (13, -7)         @det2106 det2102

--------         52
mxx (7, 2) (5, 2)             @det401 det405 det4834 det4833
mzz (9, -7) (9, -5)           @det4042 det4044 det4552 det4551
mxx (7, -16) (5, -16)         @det4417 det4421 det5649 det5648
mzz (9, 11) (9, 13)           @det4142 det1350 det1354 det4141
mxx (35, 8) (33, 8)           @det1709 det1710 det1706 det1703 det1705
mzz (15, 23) (15, 25)         @det250 det4309 det254 det4310
mzz (31, 5) (31, 7)           @det3218 det3219 det1627 det1633
mzz (17, -23) (17, -25)       @det917 det1933 det1934 det911
mxx (13, 26) (15, 26)         @det3472 det3479 det4309 det4310
mzz (13, -31) (13, -29)       @det5426 det5423 det5424 det5427 det5428
mxx (17, -28) (19, -28)       @det1937 det5826 det1935
mzz (1, 7) (1, 5)             @det4571 det3387 det3389 det4570
mzz (19, -13) (19, -11)       @det3909 det3908 det3558 det3556
mzz (9, -17) (9, -19)         @det4418 det4420 det5131 det5132
mzz (25, 11) (25, 13)         @det536 det542 det1389 det1390
mzz (7, -13) (7, -11)         @det2628 det2632 det5357 det5356
mxx (3, -10) (1, -10)         @det4934 det4932 det4936 det4939
mzz (17, 5) (17, 7)           @det1144 det1147 det2222 det2221
mxx (7, 4) (5, 4)             @det401 det405 det1747 det1746
mzz (25, -17) (25, -19)       @det2013 det6029 det2008
mzz (31, 11) (31, 13)         @det162 det161 det159 det158 det163
mxx (3, 8) (1, 8)             @det4571 det2706 det2710 det4570
mxx (29, 14) (31, 14)         @det160 det159 det158 det164 det165
mxx (19, -26) (17, -26)       @det1937 det1933 det1934 det1935
mxx (15, -32) (13, -32)       @det5429 det5423 det5424 det5430 det5425
mxx (31, -10) (29, -10)       @det2502 det2503 det5961
mzz (17, 23) (17, 25)         @det250 det4194 det4192 det254
mzz (5, 11) (5, 13)           @det4365 det4366 det2707 det2709
mzz (11, -25) (11, -23)       @det2951 det2953 det5574 det5573
mxx (-3, -2) (-1, -2)         @det3350 det3351 det3349 det3348
mxx (15, -22) (13, -22)       @det2950 det2949 det913 det918
mzz (27, -1) (27, 1)          @det3181 det3182 det2874 det2878
mxx (13, 8) (15, 8)           @det1882 det1883 det1063 det1069
mxx (27, 2) (25, 2)           @det3181 det3182 det2875 det2877
mxx (23, -22) (21, -22)       @det2540 det2541 det6000
mxx (19, 10) (17, 10)         @det2201 det2203 det3727 det3726
mxx (3, 4) (1, 4)             @det4571 det3135 det3141 det4570
mzz (13, -19) (13, -17)       @det3648 det3688 det3687 det3651
mzz (15, -23) (15, -25)       @det917 det2950 det2949 det911
mzz (21, -19) (21, -17)       @det975 det976 det2538 det2539
mxx (3, 14) (3, 16)           @det3288 det3290
mzz (7, -19) (7, -17)         @det4418 det4420 det5649 det5648
mzz (1, 1) (1, -1)            @det3136 det3132 det3134 det3140
mxx (15, 16) (13, 16)         @det1065 det1067 det1483 det1485
mxx (13, 2) (15, 2)           @det821 det766 det770 det822
mzz (21, -1) (21, 1)          @det1297 det1292 det1293 det1294
mzz (25, -23) (23, -23)       @det3853 det3851
mzz (25, 5) (25, 7)           @det537 det541 det3314 det3313
mzz (7, 11) (7, 13)           @det4365 det4366 det1350 det1354
mzz (-5, 1) (-5, -1)          @det700 det708 det5989
mzz (29, -13) (29, -11)       @det5798 det1854 det1856
mxx (15, 28) (13, 28)         @det3472 det3479 det5769
mxx (11, -10) (9, -10)        @det2624 det2626 det2627 det2633
mxx (11, 20) (9, 20)          @det2822 det2823 det1538 det1541
mxx (27, 4) (25, 4)           @det2875 det2877 det3314 det3313
mzz (23, 11) (23, 13)         @det596 det594 det536 det542
mxx (35, 4) (33, 4)           @det1703 det1705 det1629 det1634
mxx (21, -26) (21, -28)       @det5219 det5223
mzz (11, 7) (11, 5)           @det462 det463 det464 det466
mzz (3, -13) (3, -11)         @det4934 det4932 det4935 det4938
mxx (-1, 8) (-1, 10)          @det3985 det3987
mzz (13, 5) (13, 7)           @det1882 det1883 det464 det466
mxx (23, 4) (21, 4)           @det2145 det2143 det1295 det1296
mxx (25, -10) (27, -10)       @det3596 det3595 det2348 det2351
mxx (3, -8) (1, -8)           @det5150 det5151 det4936 det4939
mzz (23, -17) (23, -19)       @det2013 det2538 det2539 det2008
mxx (13, -20) (15, -20)       @det3688 det3687 det913 det918
mzz (23, 17) (23, 19)         @det2273 det2276 det2272 det2274
mzz (13, 25) (13, 23)         @det4309 det1539 det1542 det4310
mzz (33, -5) (33, -7)         @det2458 det2461 det5932
mxx (11, -16) (9, -16)        @det2625 det2631 det5131 det5132
mzz (31, -5) (31, -7)         @det2458 det2461 det2500 det2501
mxx (21, 26) (23, 26)         @det5294 det5293 det5299 det5300 det5296
mxx (27, 14) (25, 14)         @det1391 det1392 det1389 det1390
mzz (29, -17) (27, -17)       @det1851 det1858
mzz (19, -19) (19, -17)       @det973 det976 det975 det972
mzz (5, -7) (5, -5)           @det4097 det4100 det4102 det4098
mzz (13, 11) (13, 13)         @det1066 det1070 det1064 det1062
mxx (9, 10) (11, 10)          @det4142 det465 det467 det4141
mzz (17, 1) (17, -1)          @det824 det825 det3781 det3782
mxx (31, 8) (29, 8)           @det82 det88 det3219 det3218
mxx (23, -4) (21, -4)         @det4291 det4290 det1233 det1239
mzz (11, 1) (11, -1)          @det2165 det2166 det767 det769
mxx (21, -8) (23, -8)         @det2349 det4291 det4290 det2352
mxx (9, 16) (11, 16)          @det2822 det2823 det2798 det2802
mzz (15, 29) (15, 31)         @det4345 det4347 det5873
mzz (21, 11) (21, 13)         @det596 det594 det597 det598
mxx (5, 14) (7, 14)           @det4365 det4366 det2797 det2800
mxx (25, -22) (25, -20)       @det3855 det3849
mxx (25, 16) (27, 16)         @det1391 det1392 det5104 det5105
mxx (11, 2) (9, 2)            @det2165 det2166 det404 det409
mxx (15, 10) (13, 10)         @det1063 det1069 det1064 det1062
mxx (23, 10) (21, 10)         @det596 det594 det538 det540
mxx (25, -16) (27, -16)       @det5903 det1853 det1859
mzz (25, -11) (25, -13)       @det3596 det3595 det2007 det2012
mzz (27, 13) (27, 11)         @det81 det87 det1389 det1390
mxx (29, -14) (29, -16)       @det1849 det1857
mzz (19, 19) (19, 17)         @det314 det315 det312 det311
mxx (19, 2) (17, 2)           @det1143 det1146 det3781 det3782
mxx (19, 32) (17, 32)         @det5500 det5498 det5502 det5503 det5499
mxx (23, 16) (21, 16)         @det595 det599 det2272 det2274
mzz (11, -13) (11, -11)       @det2624 det2626 det2629 det2630
mxx (-5, 2) (-5, 4)           @det709 det702
mxx (29, -2) (31, -2)         @det2897 det2460 det2463 det2898
mzz (-1, 7) (-1, 5)           @det5913 det3387 det3389
mxx (21, -14) (23, -14)       @det2009 det3577 det3576 det2011
mzz (9, 5) (9, 7)             @det462 det463 det402 det407
mxx (7, -4) (5, -4)           @det4099 det4101 det4097 det4098
mzz (5, 5) (5, 7)             @det1748 det1749 det1746 det1747
mzz (-1, -5) (-1, -7)         @det4488 det4489 det3519 det3521
mxx (27, -14) (25, -14)       @det3596 det3595 det1853 det1859
mzz (11, 29) (13, 29)         @det3474 det3480
mzz (19, 13) (19, 11)         @det3726 det3727 det597 det598
mxx (25, -4) (27, -4)         @det2387 det2388 det1232 det1238
mxx (19, 4) (17, 4)           @det1143 det1146 det2222 det2221
mzz (13, -25) (13, -23)       @det2951 det2953 det2950 det2949
mxx (21, -2) (23, -2)         @det1292 det1293 det1233 det1239
mxx (19, 14) (17, 14)         @det316 det3727 det3726 det313
mxx (11, -8) (9, -8)          @det4552 det4551 det2627 det2633
mxx (27, -8) (25, -8)         @det2387 det2388 det2348 det2351
mzz (29, -7) (29, -5)         @det2389 det2390 det2500 det2501
mzz (11, 13) (11, 11)         @det4142 det1066 det1070 det4141
mzz (17, -5) (17, -7)         @det4644 det4645 det2067 det2069
mzz (11, -5) (11, -7)         @det4552 det4551 det1444 det1447
mxx (19, 26) (17, 26)         @det4196 det4194 det4192 det4195
mxx (11, -26) (9, -26)        @det5576 det5574 det5573 det5579 det5580
mzz (3, 1) (3, -1)            @det3136 det3132 det3137 det3139
mxx (17, 28) (19, 28)         @det4196 det5500 det5498 det4195
mzz (-3, 5) (-5, 5)           @det703 det710
mxx (3, 2) (1, 2)             @det3136 det3132 det3135 det3141
mzz (35, -1) (35, 1)          @det4123 det4122 det3040 det3046
mxx (7, -8) (5, -8)           @det4046 det4097 det4098 det4043
mzz (15, -13) (15, -11)       @det5038 det5037 det3910 det3912
mxx (35, 2) (33, 2)           @det4123 det4122 det1629 det1634
mxx (11, -2) (9, -2)          @det2165 det2166 det1445 det1448
mxx (11, -20) (9, -20)        @det3650 det5131 det5132 det3647
mzz (1, 11) (-1, 11)          @det3982 det3988
mxx (27, 20) (25, 20)         @det5108 det5107 det5104 det5109 det5105
mzz (9, 17) (9, 19)           @det2822 det2823 det2796 det2801
mxx (7, 16) (5, 16)           @det2800 det2797 det6019
mzz (25, -5) (25, -7)         @det2387 det2388 det1234 det1236
mxx (27, 10) (25, 10)         @det83 det89 det1389 det1390
mxx (-3, 2) (-1, 2)           @det3349 det3348 det705 det707
mzz (9, -11) (9, -13)         @det2628 det2632 det2624 det2626
mzz (15, 17) (15, 19)         @det252 det256 det1483 det1485
mzz (23, -7) (23, -5)         @det4291 det4290 det1234 det1236
mxx (33, -10) (33, -8)        @det4789 det4794
mxx (17, 16) (19, 16)         @det316 det312 det311 det313
mxx (13, 20) (15, 20)         @det253 det258 det1483 det1485
mxx (15, -10) (13, -10)       @det5038 det5037 det2107 det2108
mzz (21, 25) (21, 23)         @det5293 det4197 det5294 det4193
mxx (11, 4) (9, 4)            @det462 det463 det404 det409
mxx (21, -20) (23, -20)       @det2540 det2541 det2538 det2539
mzz (13, -7) (13, -5)         @det2106 det2105 det1444 det1447
mxx (-3, -8) (-1, -8)         @det4494 det4491 det4495 det4488 det4489
mxx (31, 2) (29, 2)           @det2897 det1628 det2898 det1631
mxx (27, 8) (25, 8)           @det83 det89 det3314 det3313
mzz (17, -11) (17, -13)       @det3909 det3908 det3910 det3912
mzz (-3, -7) (-3, -5)         @det4492 det4490 det4488 det4489 det4493
mxx (7, 22) (7, 20)           @det4715 det4717
mzz (7, -7) (7, -5)           @det4042 det4044 det4097 det4098
mxx (21, 8) (23, 8)           @det2145 det2143 det538 det540
mzz (11, 23) (11, 25)         @det1539 det1542 det5667
mxx (37, -2) (37, -4)         @det3039 det3043
mxx (7, -2) (5, -2)           @det4099 det4101 det4834 det4833
mzz (23, 23) (23, 25)         @det5294 det5293 det5297 det5298 det5295
mxx (15, -28) (13, -28)       @det2948 det2952 det5423 det5424
mxx (13, -8) (15, -8)         @det2106 det2105 det2107 det2108
mxx (19, -14) (17, -14)       @det3909 det3908 det974 det977
mzz (29, 5) (29, 7)           @det84 det86 det3219 det3218
mzz (15, -29) (15, -31)       @det5423 det5424 det4624 det4626
mzz (33, 1) (33, -1)          @det4123 det4122 det1626 det1632
mzz (5, 17) (3, 17)           @det3286 det3292
mzz (15, 5) (15, 7)           @det1882 det1883 det1144 det1147
mzz (11, 19) (11, 17)         @det2822 det2823 det1484 det1486
mzz (27, -13) (27, -11)       @det3596 det3595 det1854 det1856
mxx (17, 22) (19, 22)         @det257 det4194 det4192 det251
mzz (3, 7) (3, 5)             @det4571 det1748 det1749 det4570
mxx (33, -4) (35, -4)         @det2459 det5740 det2464
mzz (7, -1) (7, 1)            @det4834 det4833 det403 det408
mxx (11, 14) (9, 14)          @det4142 det2798 det2802 det4141
mxx (29, 10) (31, 10)         @det82 det88 det159 det158
mxx (3, -4) (1, -4)           @det5150 det5151 det3133 det3138
mxx (13, 14) (15, 14)         @det1065 det1067 det1064 det1062
mzz (25, 17) (25, 19)         @det2273 det2276 det5104 det5105
mxx (15, -16) (13, -16)       @det3688 det3687 det3686 det3689
mzz (31, 1) (31, -1)          @det2897 det2898 det1626 det1632
mxx (19, -2) (17, -2)         @det2066 det2070 det3781 det3782
mzz (19, 25) (19, 23)         @det4194 det4192 det4193 det4197
mzz (19, -1) (19, 1)          @det1297 det3782 det3781 det1294
mzz (5, -1) (5, 1)            @det3137 det4834 det4833 det3139
mzz (23, 5) (23, 7)           @det2145 det2143 det537 det541
mxx (23, -10) (21, -10)       @det2349 det3577 det3576 det2352
mxx (21, 20) (23, 20)         @det2275 det2277 det2272 det2274
mzz (21, -7) (21, -5)         @det4272 det4291 det4290 det4270
mzz (27, 5) (27, 7)           @det84 det86 det3314 det3313
mzz (23, -11) (23, -13)       @det2012 det3577 det3576 det2007
mxx (11, 26) (11, 28)         @det3476 det3478
mxx (13, -2) (15, -2)         @det821 det823 det826 det822
mxx (21, 14) (23, 14)         @det596 det594 det595 det599
mxx (5, -20) (7, -20)         @det5652 det5649 det5648 det5653 det5650
mxx (15, 4) (13, 4)           @det1882 det1883 det766 det770
mxx (11, -4) (9, -4)          @det4552 det4551 det1445 det1448
mxx (15, 22) (13, 22)         @det253 det258 det4309 det4310
mzz (27, 19) (27, 17)         @det5110 det5106 det5111 det5104 det5105
mzz (13, -13) (13, -11)       @det5038 det5037 det2629 det2630
mxx (31, -4) (29, -4)         @det2460 det2463 det2500 det2501
mzz (3, -5) (3, -7)           @det5150 det5151 det4100 det4102
mzz (17, 29) (17, 31)         @det4345 det4347 det5500 det5498
mxx (35, -2) (33, -2)         @det4123 det4122 det2459 det2464
mxx (19, -4) (17, -4)         @det4644 det4645 det2066 det2070
mxx (13, -26) (15, -26)       @det2948 det2952 det2950 det2949
mxx (27, -2) (25, -2)         @det3181 det3182 det1232 det1238
mxx (3, 10) (1, 10)           @det2706 det2710 det5971
mzz (19, -7) (19, -5)         @det4644 det4645 det4270 det4272
mxx (21, 2) (23, 2)           @det1292 det1293 det1295 det1296
mzz (11, -19) (11, -17)       @det3648 det3651 det5131 det5132
mzz (21, -29) (19, -29)       @det5220 det5224
mxx (3, -14) (1, -14)         @det4934 det4932 det4942 det4933 det4943
mzz (9, 1) (9, -1)            @det2165 det2166 det403 det408
mxx (29, -8) (31, -8)         @det2502 det2503 det2500 det2501
mxx (7, -10) (5, -10)         @det4046 det5357 det5356 det4043
mzz (17, -29) (17, -31)       @det4626 det4624 det5758
mxx (19, -8) (17, -8)         @det4644 det4645 det3911 det3913
mxx (13, -14) (15, -14)       @det5038 det5037 det3686 det3689
mzz (15, 1) (15, -1)          @det821 det824 det825 det822
mzz (15, 11) (15, 13)         @det1061 det1068 det1064 det1062
mzz (1, -5) (1, -7)           @det5150 det5151 det3519 det3521
mxx (19, -10) (17, -10)       @det3909 det3908 det3911 det3913
mxx (11, 8) (9, 8)            @det462 det463 det465 det467
mzz (7, 17) (7, 19)           @det5788 det2796 det2801
mzz (21, 5) (21, 7)           @det2145 det2143 det2144 det2146
mxx (11, -14) (9, -14)        @det2625 det2631 det2624 det2626
mzz (17, -17) (17, -19)       @det973 det972 det919 det914
mzz (19, -25) (19, -23)       @det1933 det1934 det1936 det1938
mzz (5, -13) (5, -11)         @det5357 det5356 det4935 det4938
mzz (17, 17) (17, 19)         @det252 det256 det312 det311
mzz (37, -5) (35, -5)         @det3042 det3045
mzz (33, -11) (31, -11)       @det4791 det4793
mzz (29, -1) (29, 1)          @det2897 det2874 det2878 det2898
mzz (9, 23) (7, 23)           @det4713 det4718
mxx (9, 22) (11, 22)          @det1538 det1541 det5836
mxx (29, 4) (31, 4)           @det1628 det3219 det3218 det1631
mzz (21, 19) (21, 17)         @det314 det315 det2272 det2274
mxx (23, -16) (21, -16)       @det2009 det2538 det2539 det2011
mzz (33, 7) (33, 5)           @det1703 det1705 det1627 det1633
mzz (19, 7) (19, 5)           @det2222 det2144 det2146 det2221
mxx (-3, 4) (-1, 4)           @det5884 det705 det707
mxx (19, 8) (17, 8)           @det2201 det2203 det2222 det2221
mxx (23, 22) (21, 22)         @det2275 det2277 det5294 det5293
mxx (11, -22) (9, -22)        @det3650 det5574 det5573 det3647
mxx (17, -22) (19, -22)       @det1933 det1934 det912 det916
mzz (7, 5) (7, 7)             @det1747 det1746 det402 det407
mzz (35, 5) (35, 7)           @det1707 det1704 det1708 det1703 det1705
mxx (3, -2) (1, -2)           @det3136 det3132 det3133 det3138
mzz (21, -25) (21, -23)       @det1936 det5846 det1938
mzz (-1, 1) (-1, -1)          @det3349 det3348 det3134 det3140
mzz (19, 31) (19, 29)         @det5504 det5500 det5498 det5505 det5501
mzz (9, -23) (9, -25)         @det5577 det5575 det5578 det5574 det5573
mzz (37, -1) (37, 1)          @det3040 det3046 det6065
mzz (15, -17) (15, -19)       @det919 det3688 det3687 det914
mzz (13, -1) (13, 1)          @det821 det767 det769 det822
mzz (25, 1) (25, -1)          @det3181 det3182 det1231 det1237
mzz (29, 11) (29, 13)         @det81 det87 det159 det158
mxx (-1, -4) (-3, -4)         @det3350 det3351 det4488 det4489
mzz (5, -19) (5, -17)         @det5649 det5648 det5654 det5651 det5655
mzz (17, 11) (17, 13)         @det1061 det1068 det3727 det3726
mzz (1, -11) (1, -13)         @det4934 det4932 det4940 det4937 det4941
mzz (13, 19) (13, 17)         @det1484 det1486 det1483 det1485
mzz (27, -7) (27, -5)         @det2387 det2388 det2389 det2390
mxx (7, 8) (5, 8)             @det1747 det1746 det1351 det1353
mxx (15, -4) (13, -4)         @det2106 det2105 det823 det826
mxx (7, 10) (5, 10)           @det4365 det4366 det1351 det1353
mzz (23, 1) (23, -1)          @det1292 det1293 det1231 det1237
mzz (3, 13) (3, 11)           @det5951 det2707 det2709
mxx (19, -20) (17, -20)       @det973 det912 det916 det972
mzz (15, -7) (15, -5)         @det2106 det2105 det2067 det2069
mxx (5, -14) (7, -14)         @det4417 det4421 det5357 det5356
mxx (19, 20) (17, 20)         @det257 det312 det311 det251
mzz (-3, -1) (-3, 1)          @det700 det708 det3349 det3348
mzz (21, -13) (21, -11)       @det3556 det3558 det3577 det3576
mxx (17, -16) (19, -16)       @det973 det974 det977 det972

--------         53
mzz (15, 22) (15, 20)         @det253 det258 det247 det255
mzz (9, 16) (9, 14)           @det2793 det2799 det2798 det2802
mxx (21, 1) (19, 1)           @det1297 det4982 det4984 det1294
mxx (11, 29) (13, 29)         @det3473 det3477 det3480 det3474 det3467
mxx (17, 5) (15, 5)           @det1141 det1145 det1144 det1147
mxx (25, 5) (23, 5)           @det3707 det3709 det537 det541
mxx (21, 19) (19, 19)         @det4216 det4218 det314 det315
mxx (9, -7) (7, -7)           @det4042 det4044 det4040 det4045
mzz (17, 16) (17, 14)         @det4236 det313 det4234 det316
mxx (25, -17) (23, -17)       @det2013 det2005 det2010 det2008
mzz (29, -8) (29, -10)        @det5320 det5321 det2502 det2503
mzz (19, 26) (19, 28)         @det4196 det6039 det4195
mxx (21, -11) (19, -11)       @det3556 det3558 det5338 det5339
mxx (9, 17) (7, 17)           @det2793 det2799 det2796 det2801
mxx (33, -7) (31, -7)         @det2458 det2461 det4784 det4792
mxx (13, -19) (11, -19)       @det3648 det3651 det3644 det3649
mzz (11, -26) (9, -26)        @det5576 det5580
mxx (9, -5) (7, -5)           @det4042 det4044 det4532 det4534
mxx (25, -19) (23, -19)       @det2013 det3846 det3854 det2008
mzz (5, 10) (5, 8)            @det2703 det2708 det1351 det1353
mxx (17, 17) (15, 17)         @det4236 det252 det256 det4234
mxx (-3, 5) (-5, 5)           @det694 det703 det704 det706 det710
mzz (15, 28) (15, 26)         @det3472 det3479 det4344 det4346
mxx (9, 11) (7, 11)           @det1346 det1352 det1350 det1354
mzz (27, -2) (27, -4)         @det3201 det1232 det1238 det3199
mxx (11, 1) (13, 1)           @det764 det768 det767 det769
mxx (23, -7) (25, -7)         @det2346 det2350 det1234 det1236
mzz (23, 4) (23, 2)           @det3707 det3709 det1295 det1296
mzz (1, -4) (1, -2)           @det3517 det3520 det3138 det3133
mxx (17, -5) (15, -5)         @det2063 det2068 det2067 det2069
mzz (17, 2) (17, 4)           @det1141 det1145 det1146 det1143
mxx (11, 23) (13, 23)         @det1539 det1542 det1537 det1540
mzz (19, -20) (19, -22)       @det3764 det912 det916 det3763
mzz (17, -16) (17, -14)       @det5019 det5020 det974 det977
mzz (25, -16) (25, -14)       @det2005 det2010 det1853 det1859
mxx (1, 11) (-1, 11)          @det3978 det3982 det3986 det3983 det3988
mxx (13, -25) (11, -25)       @det2951 det2953 det5704
mxx (37, 1) (35, 1)           @det3040 det3046 det6066
mzz (-3, 2) (-3, 4)           @det694 det706 det705 det707
mzz (27, 20) (25, 20)         @det5107 det5108
mzz (11, -16) (11, -14)       @det2625 det2631 det4589 det4590
mzz (15, 4) (15, 2)           @det1141 det1145 det766 det770
mxx (17, 19) (15, 19)         @det252 det256 det247 det255
mxx (31, 5) (33, 5)           @det1623 det1630 det1627 det1633
mzz (21, 8) (21, 10)          @det3744 det538 det3746 det540
mxx (21, 23) (19, 23)         @det4216 det4218 det4193 det4197
mzz (23, -10) (23, -8)        @det2349 det2346 det2350 det2352
mxx (9, 13) (7, 13)           @det2793 det2799 det1350 det1354
mxx (9, -17) (7, -17)         @det4418 det4420 det4413 det4419
mzz (17, -22) (17, -20)       @det909 det915 det912 det916
mzz (13, -14) (13, -16)       @det4589 det4590 det3686 det3689
mxx (9, 23) (7, 23)           @det4712 det4716 det4718 det4713 det4710
mzz (27, 8) (27, 10)          @det85 det83 det89 det75
mzz (13, 20) (13, 22)         @det253 det258 det1537 det1540
mzz (9, 2) (9, 4)             @det395 det404 det409 det406
mxx (-3, -7) (-3, -5)         @det4492 det4490
mzz (7, 22) (7, 20)           @det4716 det4714 det4717 det4710 det4715
mzz (7, -8) (7, -10)          @det4046 det4040 det4045 det4043
mxx (29, 5) (27, 5)           @det2876 det84 det86 det2870
mxx (15, -13) (17, -13)       @det5019 det5020 det3910 det3912
mxx (33, 7) (31, 7)           @det6076 det1627 det1633
mxx (17, 7) (15, 7)           @det2202 det1144 det1147 det2199
mzz (17, -4) (17, -2)         @det2063 det2068 det2066 det2070
mzz (37, -2) (37, -4)         @det3038 det3036 det3043 det3044 det3039
mzz (15, -16) (15, -14)       @det5019 det5020 det3686 det3689
mxx (29, 11) (27, 11)         @det85 det81 det87 det75
mzz (5, -8) (5, -10)          @det4046 det4965 det4966 det4043
mxx (25, 11) (23, 11)         @det533 det539 det536 det542
mxx (17, 25) (15, 25)         @det250 det254 det4344 det4346
mzz (31, 2) (31, 4)           @det1623 det1630 det1628 det1631
mzz (-1, 2) (-1, 4)           @det3386 det3388 det705 det707
mxx (-3, -1) (-5, -1)         @det700 det708 det5990
mzz (5, 4) (5, 2)             @det3164 det405 det401 det3163
mxx (13, -17) (11, -17)       @det3648 det3651 det4589 det4590
mxx (5, 17) (3, 17)           @det3292 det3282 det3286 det3287 det3291
mzz (35, -2) (35, -4)         @det3036 det3044 det2459 det2464
mzz (15, 16) (15, 14)         @det4236 det1065 det1067 det4234
mzz (21, 20) (21, 22)         @det4216 det4218 det2275 det2277
mxx (13, -1) (11, -1)         @det1440 det1446 det767 det769
mxx (25, -1) (23, -1)         @det1225 det1235 det1231 det1237
mzz (11, 14) (11, 16)         @det5001 det5002 det2798 det2802
mxx (29, -7) (27, -7)         @det5320 det5321 det2389 det2390
mxx (1, -11) (1, -13)         @det4937 det4940
mxx (11, -5) (13, -5)         @det1440 det1446 det1444 det1447
mxx (33, -5) (31, -5)         @det2458 det2461 det2455 det2462
mxx (25, 13) (23, 13)         @det2298 det536 det542 det2296
mxx (-1, 1) (1, 1)            @det3386 det3388 det3134 det3140
mxx (17, -11) (15, -11)       @det4514 det4516 det3910 det3912
mzz (1, 2) (1, 4)             @det3386 det3388 det3135 det3141
mzz (-1, -4) (-1, -2)         @det3350 det3351 det3517 det3520
mxx (21, -19) (19, -19)       @det975 det976 det3763 det3764
mzz (5, -2) (5, -4)           @det4099 det4814 det4816 det4101
mxx (25, -13) (23, -13)       @det2012 det2005 det2010 det2007
mzz (9, -16) (9, -14)         @det2625 det2631 det4413 det4419
mzz (13, 2) (13, 4)           @det766 det764 det768 det770
mzz (29, 10) (29, 8)          @det85 det88 det75 det82
mzz (15, 10) (15, 8)          @det2202 det1063 det1069 det2199
mxx (5, 5) (3, 5)             @det3164 det1748 det1749 det3163
mzz (29, 4) (29, 2)           @det2876 det1628 det2870 det1631
mzz (13, -26) (13, -28)       @det2948 det2952 det5942
mzz (11, 26) (11, 28)         @det3476 det3477 det3475 det3478 det3467
mzz (3, 8) (3, 10)            @det2703 det2708 det2706 det2710
mzz (25, 16) (25, 14)         @det2298 det1391 det1392 det2296
mxx (13, 25) (11, 25)         @det1539 det1542 det3467 det3477
mzz (1, 8) (1, 10)            @det3978 det3986 det2706 det2710
mzz (21, -20) (21, -22)       @det2540 det2541 det3763 det3764
mzz (5, -20) (7, -20)         @det5650 det5653
mxx (21, -13) (19, -13)       @det3556 det3558 det3554 det3557
mxx (25, -11) (23, -11)       @det2012 det2346 det2350 det2007
mxx (27, 19) (27, 17)         @det5106 det5110
mzz (3, -10) (3, -8)          @det4965 det4966 det4936 det4939
mxx (21, -7) (19, -7)         @det4272 det5338 det5339 det4270
mzz (13, 14) (13, 16)         @det5001 det5002 det1065 det1067
mzz (21, 2) (21, 4)           @det4982 det4984 det1295 det1296
mxx (-1, 7) (1, 7)            @det3978 det3986 det3387 det3389
mzz (19, -10) (19, -8)        @det3911 det5338 det5339 det3913
mzz (29, 14) (31, 14)         @det160 det165
mzz (11, -22) (11, -20)       @det3650 det3644 det3649 det3647
mzz (5, -14) (5, -16)         @det4417 det4421 det5695
mxx (21, -29) (19, -29)       @det5220 det5214 det5221 det5222 det5224
mzz (3, -14) (1, -14)         @det4933 det4943
mxx (21, 11) (19, 11)         @det3744 det3746 det597 det598
mxx (13, -23) (11, -23)       @det2951 det2953 det3644 det3649
mxx (-1, -7) (1, -7)          @det6010 det3519 det3521
mzz (27, -8) (27, -10)        @det5320 det5321 det2348 det2351
mxx (15, -7) (17, -7)         @det4514 det4516 det2067 det2069
mzz (7, 4) (7, 2)             @det401 det405 det395 det406
mzz (33, -4) (33, -2)         @det2459 det2455 det2462 det2464
mxx (7, -19) (9, -19)         @det5856 det4418 det4420
mxx (13, 5) (11, 5)           @det764 det768 det464 det466
mzz (1, -10) (1, -8)          @det5731 det4936 det4939
mxx (3, 7) (5, 7)             @det2703 det2708 det1748 det1749
mzz (19, 14) (19, 16)         @det2728 det2730 det313 det316
mxx (29, -11) (27, -11)       @det5320 det5321 det1854 det1856
mxx (9, 5) (7, 5)             @det395 det406 det402 det407
mzz (7, 16) (7, 14)           @det2793 det2799 det2797 det2800
mxx (-1, -1) (1, -1)          @det3517 det3520 det3134 det3140
mxx (29, -5) (27, -5)         @det3201 det2389 det2390 det3199
mxx (37, -5) (35, -5)         @det3036 det3041 det3045 det3044 det3042
mxx (17, -31) (15, -31)       @det5759 det4624 det4626
mxx (33, -11) (31, -11)       @det4784 det4790 det4793 det4792 det4791
mzz (9, -4) (9, -2)           @det4532 det4534 det1445 det1448
mxx (21, -17) (19, -17)       @det975 det976 det3554 det3557
mzz (21, -26) (21, -28)       @det5223 det5218 det5219 det5214 det5222
mzz (27, 2) (27, 4)           @det2876 det2875 det2877 det2870
mzz (11, 8) (11, 10)          @det1091 det1093 det465 det467
mxx (21, -1) (19, -1)         @det1297 det4267 det4271 det1294
mxx (27, 13) (29, 13)         @det81 det87 det6048
mxx (17, -19) (15, -19)       @det919 det909 det915 det914
mzz (15, -10) (15, -8)        @det4514 det4516 det2107 det2108
mxx (19, 13) (21, 13)         @det2728 det2730 det597 det598
mxx (17, -17) (15, -17)       @det919 det5019 det5020 det914
mxx (7, -13) (9, -13)         @det2628 det2632 det4413 det4419
mzz (19, 8) (19, 10)          @det2201 det3744 det2203 det3746
mxx (17, 29) (15, 29)         @det4345 det4347 det4344 det4346
mzz (17, -28) (17, -26)       @det1937 det4623 det4625 det1935
mzz (7, 10) (7, 8)            @det1346 det1352 det1351 det1353
mzz (17, 28) (17, 26)         @det4196 det4344 det4346 det4195
mxx (35, 5) (35, 7)           @det1704 det1707
mzz (29, -2) (29, -4)         @det3201 det2460 det2463 det3199
mxx (19, 31) (19, 29)         @det5501 det5505
mxx (9, -23) (9, -25)         @det5575 det5577
mxx (5, -11) (3, -11)         @det4965 det4966 det4935 det4938
mzz (5, 14) (5, 16)           @det3291 det3282 det2797 det2800
mzz (11, -4) (11, -2)         @det1440 det1446 det1445 det1448
mxx (13, 17) (11, 17)         @det5001 det5002 det1484 det1486
mzz (15, -4) (15, -2)         @det2063 det2068 det823 det826
mxx (9, 7) (7, 7)             @det1346 det1352 det402 det407
mxx (5, -19) (5, -17)         @det5651 det5654
mxx (29, 1) (27, 1)           @det2876 det2874 det2878 det2870
mxx (3, 1) (5, 1)             @det3164 det3137 det3139 det3163
mxx (21, -25) (19, -25)       @det1936 det1938 det5214 det5222
mxx (25, 17) (23, 17)         @det2298 det2273 det2276 det2296
mzz (17, 22) (17, 20)         @det257 det247 det255 det251
mxx (5, -13) (3, -13)         @det5808 det4935 det4938
mxx (17, -1) (15, -1)         @det2063 det2068 det824 det825
mzz (11, 20) (11, 22)         @det1538 det1541 det1537 det1540
mzz (29, -14) (29, -16)       @det1855 det1857 det1849 det1846 det1850
mxx (13, -13) (11, -13)       @det4589 det4590 det2629 det2630
mzz (19, 32) (17, 32)         @det5499 det5503
mzz (35, 8) (33, 8)           @det1706 det1710
mxx (17, 31) (15, 31)         @det4345 det4347 det5874
mzz (27, -14) (27, -16)       @det1846 det1855 det1853 det1859
mxx (37, -1) (35, -1)         @det3036 det3044 det3040 det3046
mxx (5, 11) (3, 11)           @det2703 det2708 det2707 det2709
mxx (13, -31) (13, -29)       @det5426 det5428
mzz (3, 2) (3, 4)             @det3164 det3135 det3141 det3163
mzz (-5, 2) (-5, 4)           @det694 det706 det701 det709 det702
mzz (23, -16) (23, -14)       @det2005 det2010 det2009 det2011
mzz (33, 2) (33, 4)           @det1623 det1630 det1629 det1634
mzz (9, 10) (9, 8)            @det1346 det1352 det465 det467
mzz (15, -28) (15, -26)       @det2948 det2952 det4623 det4625
mzz (23, 22) (23, 20)         @det2277 det2275 det5686
mzz (-3, -8) (-1, -8)         @det4494 det4491
mzz (17, -10) (17, -8)        @det4514 det4516 det3911 det3913
mxx (17, 1) (15, 1)           @det1141 det1145 det824 det825
mxx (9, -11) (7, -11)         @det2628 det2632 det4040 det4045
mzz (35, 2) (35, 4)           @det5894 det1634 det1629
mzz (17, 8) (17, 10)          @det2202 det2201 det2203 det2199
mxx (11, 7) (13, 7)           @det1091 det1093 det464 det466
mxx (13, -11) (11, -11)       @det2655 det2656 det2629 det2630
mzz (9, -22) (9, -20)         @det3650 det5713 det3647
mxx (31, 11) (31, 13)         @det161 det163
mxx (25, 7) (23, 7)           @det533 det539 det537 det541
mxx (17, -25) (15, -25)       @det917 det4623 det4625 det911
mzz (13, -8) (13, -10)        @det2655 det2656 det2107 det2108
mzz (25, -4) (25, -2)         @det1225 det1235 det1232 det1238
mzz (15, -22) (15, -20)       @det909 det915 det913 det918
mzz (15, -32) (13, -32)       @det5425 det5430
mxx (9, 1) (7, 1)             @det395 det406 det403 det408
mzz (23, 16) (23, 14)         @det2298 det595 det599 det2296
mxx (21, 17) (19, 17)         @det2728 det2730 det314 det315
mzz (13, 26) (13, 28)         @det3472 det3479 det3467 det3477
mzz (3, 14) (3, 16)           @det3290 det3288 det3289 det3282 det3291
mxx (-1, 5) (1, 5)            @det3386 det3388 det3387 det3389
mxx (17, -29) (15, -29)       @det4623 det4625 det4624 det4626
mzz (11, -10) (11, -8)        @det2655 det2656 det2627 det2633
mxx (21, 25) (19, 25)         @det4193 det4197 det5677
mxx (11, 13) (13, 13)         @det5001 det5002 det1066 det1070
mzz (7, -2) (7, -4)           @det4099 det4101 det4532 det4534
mxx (25, -23) (23, -23)       @det3853 det3851 det3846 det3852 det3854
mxx (5, -1) (3, -1)           @det4814 det4816 det3137 det3139
mxx (13, 19) (11, 19)         @det1484 det1486 det1537 det1540
mxx (17, -23) (15, -23)       @det917 det909 det915 det911
mxx (25, 19) (23, 19)         @det2273 det2276 det5923
mzz (23, -4) (23, -2)         @det1225 det1235 det1233 det1239
mzz (27, 14) (27, 16)         @det5779 det1391 det1392
mzz (19, 2) (19, 4)           @det1143 det4982 det4984 det1146
mzz (19, 20) (19, 22)         @det4216 det251 det4218 det257
mxx (25, -5) (23, -5)         @det1225 det1235 det1234 det1236
mxx (1, -5) (-1, -5)          @det3517 det3520 det3519 det3521
mzz (9, 22) (9, 20)           @det4710 det4716 det1538 det1541
mzz (-3, -2) (-3, -4)         @det3350 det3351 det5722
mxx (9, 19) (7, 19)           @det4710 det4716 det2796 det2801
mzz (-1, 8) (-1, 10)          @det3978 det3986 det3984 det3987 det3985
mxx (17, 13) (15, 13)         @det4236 det1061 det1068 det4234
mxx (21, 5) (19, 5)           @det4982 det4984 det2144 det2146
mxx (19, 7) (21, 7)           @det3744 det3746 det2144 det2146
mxx (13, -7) (11, -7)         @det2655 det2656 det1444 det1447
mxx (17, 11) (15, 11)         @det2202 det1061 det1068 det2199
mzz (13, -20) (13, -22)       @det3644 det3649 det913 det918
mzz (21, -2) (21, -4)         @det1239 det4267 det1233 det4271
mzz (33, -10) (33, -8)        @det4784 det4794 det4792 det4788 det4789
mxx (33, 1) (31, 1)           @det1623 det1630 det1626 det1632
mzz (7, -16) (7, -14)         @det4417 det4421 det4413 det4419
mzz (23, 10) (23, 8)          @det533 det539 det538 det540
mxx (33, -1) (31, -1)         @det2455 det2462 det1626 det1632
mxx (29, -13) (27, -13)       @det1846 det1855 det1854 det1856
mzz (25, 8) (25, 10)          @det533 det539 det89 det83
mxx (-5, 1) (-3, 1)           @det700 det708 det694 det706
mzz (31, -10) (31, -8)        @det4784 det4792 det2503 det2502
mzz (13, -2) (13, -4)         @det1440 det1446 det826 det823
mzz (23, -22) (23, -20)       @det2540 det2541 det3846 det3854
mzz (21, 26) (23, 26)         @det5296 det5300
mzz (19, -26) (19, -28)       @det1937 det5214 det5222 det1935
mxx (29, -17) (27, -17)       @det1855 det1858 det1851 det1846 det1852
mxx (23, 23) (23, 25)         @det5295 det5297
mzz (31, 8) (31, 10)          @det82 det88 det5817
mxx (7, -1) (9, -1)           @det4532 det4534 det403 det408
mxx (25, 1) (23, 1)           @det3707 det3709 det1231 det1237
mzz (9, -10) (9, -8)          @det4045 det4040 det2627 det2633
mxx (5, -7) (3, -7)           @det4965 det4966 det4100 det4102
mxx (3, 13) (5, 13)           @det2707 det2709 det3282 det3291
mzz (13, 8) (13, 10)          @det1091 det1093 det1063 det1069
mzz (3, -4) (3, -2)           @det4814 det4816 det3133 det3138
mzz (25, -10) (25, -8)        @det2346 det2350 det2348 det2351
mzz (21, 14) (21, 16)         @det2728 det2730 det595 det599
mxx (29, 7) (27, 7)           @det85 det84 det86 det75
mxx (21, -5) (19, -5)         @det4272 det4267 det4271 det4270
mzz (21, -14) (21, -16)       @det2009 det3554 det3557 det2011
mzz (25, -22) (25, -20)       @det3855 det3849 det3846 det3850 det3854
mxx (3, -5) (5, -5)           @det4814 det4816 det4100 det4102
mzz (21, -8) (21, -10)        @det2349 det5338 det5339 det2352
mzz (19, -14) (19, -16)       @det3557 det3554 det974 det977
mxx (17, 23) (15, 23)         @det250 det247 det254 det255
mzz (25, 2) (25, 4)           @det3707 det3709 det2875 det2877
mzz (11, 2) (11, 4)           @det764 det768 det404 det409
mzz (31, -4) (31, -2)         @det2460 det2455 det2462 det2463
mxx (21, -23) (19, -23)       @det1936 det1938 det3763 det3764
mxx (13, 11) (11, 11)         @det1091 det1093 det1066 det1070
mxx (29, -1) (27, -1)         @det3201 det2874 det2878 det3199
mzz (19, -4) (19, -2)         @det2066 det4267 det4271 det2070

--------         54
myy (21, 4) (21, 5)           @det4982
myy (3, 1) (3, 2)             @det3163
myy (19, 22) (19, 23)         @det4216
myy (9, -11) (9, -10)         @det4040
myy (17, 25) (17, 26)         @det4344
myy (9, -1) (9, -2)           @det4532
myy (-1, 1) (-1, 2)           @det3386
myy (5, -11) (5, -10)         @det4965
myy (11, 10) (11, 11)         @det1091
myy (27, 2) (27, 1)           @det2870
myy (3, 4) (3, 5)             @det3163
myy (11, -1) (11, -2)         @det1440
myy (27, -5) (27, -4)         @det3199
myy (17, 11) (17, 10)         @det2199
myy (21, -17) (21, -16)       @det3554
myy (19, -20) (19, -19)       @det3763
myy (7, -11) (7, -10)         @det4040
myy (35, -1) (35, -2)         @det3036
myy (7, 22) (7, 23)           @det4710
myy (21, 2) (21, 1)           @det4982
myy (11, -16) (11, -17)       @det4589
myy (5, 1) (5, 2)             @det3163
myy (15, -20) (15, -19)       @det909
myy (17, 5) (17, 4)           @det1141
myy (21, 19) (21, 20)         @det4216
myy (11, 4) (11, 5)           @det764
myy (19, -17) (19, -16)       @det3554
myy (17, 1) (17, 2)           @det1141
myy (21, -20) (21, -19)       @det3763
myy (17, -14) (17, -13)       @det5019
myy (3, 10) (3, 11)           @det2703
myy (7, -8) (7, -7)           @det4040
myy (21, -11) (21, -10)       @det5338
myy (19, 2) (19, 1)           @det4982
myy (19, 4) (19, 5)           @det4982
myy (15, 10) (15, 11)         @det2199
myy (33, -5) (33, -4)         @det2455
myy (11, 29) (11, 28)         @det3467
myy (9, 13) (9, 14)           @det2793
myy (5, -8) (5, -7)           @det4965
myy (15, 16) (15, 17)         @det4234
myy (21, -5) (21, -4)         @det4267
myy (15, 25) (15, 26)         @det4344
myy (13, 14) (13, 13)         @det5001
myy (9, -14) (9, -13)         @det4413
myy (19, 19) (19, 20)         @det4216
myy (15, -29) (15, -28)       @det4623
myy (11, 7) (11, 8)           @det1091
myy (7, 13) (7, 14)           @det2793
myy (15, 22) (15, 23)         @det247
myy (19, -4) (19, -5)         @det4267
myy (31, -1) (31, -2)         @det2455
myy (15, -1) (15, -2)         @det2063
myy (9, 10) (9, 11)           @det1346
myy (21, 8) (21, 7)           @det3744
myy (21, -8) (21, -7)         @det5338
myy (13, 25) (13, 26)         @det3467
myy (11, -22) (11, -23)       @det3644
myy (33, -8) (33, -7)         @det4784
myy (7, -17) (7, -16)         @det4413
myy (-1, 4) (-1, 5)           @det3386
myy (11, 19) (11, 20)         @det1537
myy (5, -1) (5, -2)           @det4814
myy (9, 5) (9, 4)             @det395
myy (17, 7) (17, 8)           @det2199
myy (23, 16) (23, 17)         @det2296
myy (-3, 2) (-3, 1)           @det694
myy (31, -5) (31, -4)         @det2455
myy (7, 19) (7, 20)           @det4710
myy (5, -5) (5, -4)           @det4814
myy (15, 1) (15, 2)           @det1141
myy (3, -10) (3, -11)         @det4965
myy (7, -13) (7, -14)         @det4413
myy (7, 16) (7, 17)           @det2793
myy (9, 16) (9, 17)           @det2793
myy (15, -23) (15, -22)       @det909
myy (25, -14) (25, -13)       @det2005
myy (15, -13) (15, -14)       @det5019
myy (15, 28) (15, 29)         @det4344
myy (17, -29) (17, -28)       @det4623
myy (29, -8) (29, -7)         @det5320
myy (29, -17) (29, -16)       @det1846
myy (13, 10) (13, 11)         @det1091
myy (17, -20) (17, -19)       @det909
myy (13, -14) (13, -13)       @det4589
myy (3, -8) (3, -7)           @det4965
myy (15, 7) (15, 8)           @det2199
myy (11, -20) (11, -19)       @det3644
myy (25, -11) (25, -10)       @det2346
myy (25, -23) (25, -22)       @det3846
myy (25, -20) (25, -19)       @det3846
myy (29, 10) (29, 11)         @det75
myy (27, -11) (27, -10)       @det5320
myy (9, 7) (9, 8)             @det1346
myy (23, 10) (23, 11)         @det533
myy (5, 7) (5, 8)             @det2703
myy (25, -5) (25, -4)         @det1225
myy (21, -1) (21, -2)         @det4267
myy (15, 19) (15, 20)         @det247
myy (21, 16) (21, 17)         @det2728
myy (13, -11) (13, -10)       @det2655
myy (27, -17) (27, -16)       @det1846
myy (1, -5) (1, -4)           @det3517
myy (7, 7) (7, 8)             @det1346
myy (5, 16) (5, 17)           @det3282
myy (19, -29) (19, -28)       @det5214
myy (15, -5) (15, -4)         @det2063
myy (19, 16) (19, 17)         @det2728
myy (11, 1) (11, 2)           @det764
myy (13, 16) (13, 17)         @det5001
myy (27, 8) (27, 7)           @det75
myy (29, -1) (29, -2)         @det3199
myy (33, 4) (33, 5)           @det1623
myy (37, -1) (37, -2)         @det3036
myy (1, 1) (1, 2)             @det3386
myy (23, 4) (23, 5)           @det3707
myy (19, 10) (19, 11)         @det3744
myy (25, 7) (25, 8)           @det533
myy (11, -5) (11, -4)         @det1440
myy (7, 10) (7, 11)           @det1346
myy (17, -1) (17, -2)         @det2063
myy (13, 28) (13, 29)         @det3467
myy (33, -11) (33, -10)       @det4784
myy (19, -8) (19, -7)         @det5338
myy (23, -14) (23, -13)       @det2005
myy (5, 10) (5, 11)           @det2703
myy (31, 5) (31, 4)           @det1623
myy (13, 8) (13, 7)           @det1091
myy (-1, -1) (-1, -2)         @det3517
myy (21, 14) (21, 13)         @det2728
myy (33, 1) (33, 2)           @det1623
myy (19, 13) (19, 14)         @det2728
myy (17, -5) (17, -4)         @det2063
myy (3, 16) (3, 17)           @det3282
myy (19, -23) (19, -22)       @det3763
myy (-1, -5) (-1, -4)         @det3517
myy (1, 4) (1, 5)             @det3386
myy (27, -14) (27, -13)       @det1846
myy (11, 13) (11, 14)         @det5001
myy (9, -17) (9, -16)         @det4413
myy (7, -1) (7, -2)           @det4532
myy (11, -14) (11, -13)       @det4589
myy (29, 7) (29, 8)           @det75
myy (37, -5) (37, -4)         @det3036
myy (-1, 11) (-1, 10)         @det3978
myy (3, 7) (3, 8)             @det2703
myy (17, -26) (17, -25)       @det4623
myy (11, 16) (11, 17)         @det5001
myy (27, 4) (27, 5)           @det2870
myy (9, 19) (9, 20)           @det4710
myy (25, 5) (25, 4)           @det3707
myy (15, 4) (15, 5)           @det1141
myy (17, 22) (17, 23)         @det247
myy (25, -1) (25, -2)         @det1225
myy (9, -5) (9, -4)           @det4532
myy (19, 7) (19, 8)           @det3744
myy (19, -26) (19, -25)       @det5214
myy (11, -8) (11, -7)         @det2655
myy (1, 11) (1, 10)           @det3978
myy (19, -10) (19, -11)       @det5338
myy (13, -1) (13, -2)         @det1440
myy (29, 4) (29, 5)           @det2870
myy (15, -7) (15, -8)         @det4514
myy (23, -7) (23, -8)         @det2346
myy (25, 16) (25, 17)         @det2296
myy (29, -11) (29, -10)       @det5320
myy (17, -8) (17, -7)         @det4514
myy (21, 10) (21, 11)         @det3744
myy (9, 22) (9, 23)           @det4710
myy (23, -1) (23, -2)         @det1225
myy (-5, 4) (-5, 5)           @det694
myy (17, 13) (17, 14)         @det4234
myy (25, 13) (25, 14)         @det2296
myy (15, 13) (15, 14)         @det4234
myy (1, 7) (1, 8)             @det3978
myy (7, -5) (7, -4)           @det4532
myy (17, 16) (17, 17)         @det4234
myy (9, 1) (9, 2)             @det395
myy (11, 23) (11, 22)         @det1537
myy (33, -1) (33, -2)         @det2455
myy (17, -23) (17, -22)       @det909
myy (13, 22) (13, 23)         @det1537
myy (31, 1) (31, 2)           @det1623
myy (23, -17) (23, -16)       @det2005
myy (17, -17) (17, -16)       @det5019
myy (5, 14) (5, 13)           @det3282
myy (13, 4) (13, 5)           @det764
myy (7, 1) (7, 2)             @det395
myy (7, 4) (7, 5)             @det395
myy (-1, 7) (-1, 8)           @det3978
myy (25, 1) (25, 2)           @det3707
myy (31, -11) (31, -10)       @det4784
myy (23, -23) (23, -22)       @det3846
myy (17, -11) (17, -10)       @det4514
myy (31, -8) (31, -7)         @det4784
myy (13, -5) (13, -4)         @det1440
myy (11, -10) (11, -11)       @det2655
myy (19, -1) (19, -2)         @det4267
myy (3, -1) (3, -2)           @det4814
myy (17, 19) (17, 20)         @det247
myy (17, 28) (17, 29)         @det4344
myy (3, -5) (3, -4)           @det4814
myy (9, -7) (9, -8)           @det4040
myy (5, 4) (5, 5)             @det3163
myy (27, -8) (27, -7)         @det5320
myy (13, -23) (13, -22)       @det3644
myy (27, -1) (27, -2)         @det3199
myy (3, 13) (3, 14)           @det3282
myy (-5, 1) (-5, 2)           @det694
myy (15, -11) (15, -10)       @det4514
myy (23, -11) (23, -10)       @det2346
myy (21, -29) (21, -28)       @det5214
myy (1, -1) (1, -2)           @det3517
myy (13, -17) (13, -16)       @det4589
myy (21, -14) (21, -13)       @det3554
myy (27, 10) (27, 11)         @det75
myy (25, 11) (25, 10)         @det533
myy (29, -5) (29, -4)         @det3199
myy (25, -17) (25, -16)       @det2005
myy (23, 1) (23, 2)           @det3707
myy (15, -26) (15, -25)       @det4623
myy (23, -5) (23, -4)         @det1225
myy (23, 7) (23, 8)           @det533
myy (15, -17) (15, -16)       @det5019
myy (13, 2) (13, 1)           @det764
myy (21, 22) (21, 23)         @det4216
myy (25, -8) (25, -7)         @det2346
myy (13, -20) (13, -19)       @det3644
myy (23, 13) (23, 14)         @det2296
myy (-3, 4) (-3, 5)           @det694
myy (11, 25) (11, 26)         @det3467
myy (29, -14) (29, -13)       @det1846
myy (13, 19) (13, 20)         @det1537
myy (21, -26) (21, -25)       @det5214
myy (23, -20) (23, -19)       @det3846
myy (21, -23) (21, -22)       @det3763
myy (19, -14) (19, -13)       @det3554
myy (29, 1) (29, 2)           @det2870
myy (35, -5) (35, -4)         @det3036
myy (13, -8) (13, -7)         @det2655

--------         55
mzz (15, 22) (15, 20)         @det258 det259 det255
mzz (9, 16) (9, 14)           @det2799 det2802 det2805
mxx (21, 1) (19, 1)           @det1297 det1300 det4984
mxx (11, 29) (13, 29)         @det3480 det3481 det3482 det3477
mxx (17, 5) (15, 5)           @det1145 det1147 det1149
mxx (25, 5) (23, 5)           @det3709 det541 det543
mxx (21, 19) (19, 19)         @det4218 det315 det319
mxx (9, -7) (7, -7)           @det4044 det4047 det4045
mzz (17, 16) (17, 14)         @det4236 det318 det316
mxx (25, -17) (23, -17)       @det2013 det2016 det2010
mzz (29, -8) (29, -10)        @det5321 det2503 det2505
mzz (19, 26) (19, 28)         @det4196 det4200 det6039
mxx (21, -11) (19, -11)       @det3558 det3559 det5339
mxx (9, 17) (7, 17)           @det2804 det2799 det2801
mxx (33, -7) (31, -7)         @det2461 det4792 det2467
mxx (13, -19) (11, -19)       @det3651 det3653 det3649
mzz (11, -26) (9, -26)        @det5580 det5583
mxx (9, -5) (7, -5)           @det4044 det4047 det4534
mxx (25, -19) (23, -19)       @det2013 det2016 det3854
mzz (5, 10) (5, 8)            @det1355 det2708 det1353
mxx (17, 17) (15, 17)         @det4236 det256 det262
mxx (-3, 5) (-5, 5)           @det711 det706 det712 det710
mzz (15, 28) (15, 26)         @det3479 det3485 det4346
mxx (9, 11) (7, 11)           @det1352 det1354 det1356
mzz (27, -2) (27, -4)         @det3201 det1238 det1240
mxx (11, 1) (13, 1)           @det768 det769 det771
mxx (23, -7) (25, -7)         @det1242 det2350 det1236
mzz (23, 4) (23, 2)           @det1298 det3709 det1296
mzz (1, -4) (1, -2)           @det3520 det3138 det3144
mxx (17, -5) (15, -5)         @det2072 det2068 det2069
mzz (17, 2) (17, 4)           @det1145 det1146 det1148
mxx (11, 23) (13, 23)         @det1542 det1544 det1540
mzz (19, -20) (19, -22)       @det3764 det916 det922
mzz (17, -16) (17, -14)       @det979 det5020 det977
mzz (25, -16) (25, -14)       @det1860 det2010 det1859
mxx (1, 11) (-1, 11)          @det3991 det3986 det3988 det3992
mxx (13, -25) (11, -25)       @det2953 det2955 det5704
mxx (37, 1) (35, 1)           @det3051 det3046 det6066
mzz (-3, 2) (-3, 4)           @det713 det706 det707
mzz (27, 20) (25, 20)         @det5108 det5113
mzz (11, -16) (11, -14)       @det2631 det2634 det4590
mzz (15, 4) (15, 2)           @det1145 det770 det772
mxx (17, 19) (15, 19)         @det256 det262 det255
mxx (31, 5) (33, 5)           @det1636 det1630 det1633
mzz (21, 8) (21, 10)          @det3746 det540 det545
mxx (21, 23) (19, 23)         @det4218 det4197 det4199
mzz (23, -10) (23, -8)        @det2353 det2350 det2352
mxx (9, 13) (7, 13)           @det2799 det1354 det1356
mxx (9, -17) (7, -17)         @det4420 det4422 det4419
mzz (17, -22) (17, -20)       @det915 det916 det922
mzz (13, -14) (13, -16)       @det3691 det4590 det3689
mxx (9, 23) (7, 23)           @det4719 det4716 det4720 det4718
mzz (27, 8) (27, 10)          @det85 det89 det90
mzz (13, 20) (13, 22)         @det258 det259 det1540
mzz (9, 2) (9, 4)             @det406 det409 det410
mxx (-3, -7) (-3, -5)         @det4492 det4498
mzz (7, 22) (7, 20)           @det4716 det4721 det4717 det4722
mzz (7, -8) (7, -10)          @det4046 det4048 det4045
mxx (29, 5) (27, 5)           @det2876 det86 det91
mxx (15, -13) (17, -13)       @det3915 det5020 det3912
mxx (33, 7) (31, 7)           @det1636 det1633 det6076
mxx (17, 7) (15, 7)           @det2202 det1147 det1149
mzz (17, -4) (17, -2)         @det2068 det2070 det2071
mzz (37, -2) (37, -4)         @det3049 det3044 det3050 det3043
mzz (15, -16) (15, -14)       @det3691 det5020 det3689
mxx (29, 11) (27, 11)         @det85 det87 det92
mzz (5, -8) (5, -10)          @det4046 det4966 det4048
mxx (25, 11) (23, 11)         @det539 det542 det544
mxx (17, 25) (15, 25)         @det254 det261 det4346
mzz (31, 2) (31, 4)           @det1630 det1638 det1631
mzz (-1, 2) (-1, 4)           @det713 det3388 det707
mxx (-3, -1) (-5, -1)         @det708 det714 det5990
mzz (5, 4) (5, 2)             @det3164 det405 det412
mxx (13, -17) (11, -17)       @det3651 det3653 det4590
mxx (5, 17) (3, 17)           @det3293 det3292 det3294 det3291
mzz (35, -2) (35, -4)         @det2465 det3044 det2464
mzz (15, 16) (15, 14)         @det4236 det1067 det1072
mzz (21, 20) (21, 22)         @det4218 det2277 det2279
mxx (13, -1) (11, -1)         @det1446 det769 det771
mxx (25, -1) (23, -1)         @det1243 det1235 det1237
mzz (11, 14) (11, 16)         @det5002 det2802 det2805
mxx (29, -7) (27, -7)         @det5321 det2390 det2392
mxx (1, -11) (1, -13)         @det4940 det4946
mxx (11, -5) (13, -5)         @det1449 det1446 det1447
mxx (33, -5) (31, -5)         @det2461 det2467 det2462
mxx (25, 13) (23, 13)         @det2298 det542 det544
mxx (-1, 1) (1, 1)            @det3145 det3388 det3140
mxx (17, -11) (15, -11)       @det3915 det4516 det3912
mzz (1, 2) (1, 4)             @det3388 det3141 det3146
mzz (-1, -4) (-1, -2)         @det3351 det3353 det3520
mxx (21, -19) (19, -19)       @det976 det980 det3764
mzz (5, -2) (5, -4)           @det4101 det4816 det4104
mxx (25, -13) (23, -13)       @det2012 det2015 det2010
mzz (9, -16) (9, -14)         @det2631 det2634 det4419
mzz (13, 2) (13, 4)           @det768 det770 det772
mzz (29, 10) (29, 8)          @det85 det88 det93
mzz (15, 10) (15, 8)          @det2202 det1069 det1075
mxx (5, 5) (3, 5)             @det3164 det1749 det1751
mzz (29, 4) (29, 2)           @det2876 det1631 det1638
mzz (13, -26) (13, -28)       @det5942 det2952 det2956
mzz (11, 26) (11, 28)         @det3483 det3478 det3484 det3477
mzz (3, 8) (3, 10)            @det2708 det2710 det2712
mzz (25, 16) (25, 14)         @det2298 det1392 det1394
mxx (13, 25) (11, 25)         @det1542 det1544 det3477
mzz (1, 8) (1, 10)            @det3986 det2710 det2712
mzz (21, -20) (21, -22)       @det2541 det2542 det3764
mzz (5, -20) (7, -20)         @det5653 det5657
mxx (21, -13) (19, -13)       @det3558 det3559 det3557
mxx (25, -11) (23, -11)       @det2012 det2015 det2350
mxx (27, 19) (27, 17)         @det5110 det5114
mzz (3, -10) (3, -8)          @det4944 det4966 det4939
mxx (21, -7) (19, -7)         @det4272 det4273 det5339
mzz (13, 14) (13, 16)         @det5002 det1067 det1072
mzz (21, 2) (21, 4)           @det1298 det4984 det1296
mxx (-1, 7) (1, 7)            @det3986 det3389 det3390
mzz (19, -10) (19, -8)        @det3913 det5339 det3916
mzz (29, 14) (31, 14)         @det165 det167
mzz (11, -22) (11, -20)       @det3650 det3652 det3649
mzz (5, -14) (5, -16)         @det4421 det4423 det5695
mxx (21, -29) (19, -29)       @det5225 det5226 det5224 det5222
mzz (3, -14) (1, -14)         @det4948 det4943
mxx (21, 11) (19, 11)         @det602 det3746 det598
mxx (13, -23) (11, -23)       @det2953 det2955 det3649
mxx (-1, -7) (1, -7)          @det3522 det6010 det3521
mzz (27, -8) (27, -10)        @det2354 det5321 det2351
mxx (15, -7) (17, -7)         @det2072 det4516 det2069
mzz (7, 4) (7, 2)             @det405 det412 det406
mzz (33, -4) (33, -2)         @det2465 det2462 det2464
mxx (7, -19) (9, -19)         @det5856 det4420 det4422
mxx (13, 5) (11, 5)           @det768 det466 det470
mzz (1, -10) (1, -8)          @det4944 det5731 det4939
mxx (3, 7) (5, 7)             @det2708 det1749 det1751
mzz (19, 14) (19, 16)         @det316 det2730 det318
mxx (29, -11) (27, -11)       @det1863 det5321 det1856
mxx (9, 5) (7, 5)             @det411 det406 det407
mzz (7, 16) (7, 14)           @det2803 det2799 det2800
mxx (-1, -1) (1, -1)          @det3145 det3520 det3140
mxx (29, -5) (27, -5)         @det3201 det2390 det2392
mxx (37, -5) (35, -5)         @det3047 det3044 det3048 det3045
mxx (17, -31) (15, -31)       @det5759 det4627 det4626
mxx (33, -11) (31, -11)       @det4793 det4797 det4792 det4798
mzz (9, -4) (9, -2)           @det1450 det4534 det1448
mxx (21, -17) (19, -17)       @det976 det980 det3557
mzz (21, -26) (21, -28)       @det5223 det5227 det5228 det5222
mzz (27, 2) (27, 4)           @det2876 det2877 det2879
mzz (11, 8) (11, 10)          @det1093 det467 det469
mxx (21, -1) (19, -1)         @det1297 det1300 det4271
mxx (27, 13) (29, 13)         @det92 det87 det6048
mxx (17, -19) (15, -19)       @det919 det920 det915
mzz (15, -10) (15, -8)        @det4516 det2108 det2110
mxx (19, 13) (21, 13)         @det602 det2730 det598
mxx (17, -17) (15, -17)       @det919 det920 det5020
mxx (7, -13) (9, -13)         @det2632 det2637 det4419
mzz (19, 8) (19, 10)          @det2203 det3746 det2204
mxx (17, 29) (15, 29)         @det4347 det4348 det4346
mzz (17, -28) (17, -26)       @det1937 det1939 det4625
mzz (7, 10) (7, 8)            @det1355 det1352 det1353
mzz (17, 28) (17, 26)         @det4196 det4200 det4346
mxx (35, 5) (35, 7)           @det1707 det1712
mzz (29, -2) (29, -4)         @det3201 det2463 det2466
mxx (19, 31) (19, 29)         @det5505 det5508
mxx (9, -23) (9, -25)         @det5577 det5582
mxx (5, -11) (3, -11)         @det4947 det4966 det4938
mzz (5, 14) (5, 16)           @det3291 det2803 det2800
mzz (11, -4) (11, -2)         @det1450 det1446 det1448
mxx (13, 17) (11, 17)         @det5002 det1486 det1488
mzz (15, -4) (15, -2)         @det2068 det826 det829
mxx (9, 7) (7, 7)             @det411 det1352 det407
mxx (5, -19) (5, -17)         @det5658 det5654
mxx (29, 1) (27, 1)           @det2876 det2878 det2880
mxx (3, 1) (5, 1)             @det3164 det3139 det3143
mxx (21, -25) (19, -25)       @det1938 det1941 det5222
mxx (25, 17) (23, 17)         @det2298 det2276 det2280
mzz (17, 22) (17, 20)         @det257 det260 det255
mxx (5, -13) (3, -13)         @det4947 det5808 det4938
mxx (17, -1) (15, -1)         @det2068 det825 det828
mzz (11, 20) (11, 22)         @det1541 det1543 det1540
mzz (29, -14) (29, -16)       @det1855 det1864 det1857 det1865
mxx (13, -13) (11, -13)       @det2638 det4590 det2630
mzz (19, 32) (17, 32)         @det5507 det5503
mzz (35, 8) (33, 8)           @det1713 det1710
mxx (17, 31) (15, 31)         @det4347 det4348 det5874
mzz (27, -14) (27, -16)       @det1860 det1855 det1859
mxx (37, -1) (35, -1)         @det3044 det3046 det3051
mxx (5, 11) (3, 11)           @det2708 det2709 det2711
mxx (13, -31) (13, -29)       @det5428 det5432
mzz (3, 2) (3, 4)             @det3164 det3141 det3146
mzz (-5, 2) (-5, 4)           @det709 det715 det716 det706
mzz (23, -16) (23, -14)       @det2014 det2010 det2011
mzz (33, 2) (33, 4)           @det1635 det1630 det1634
mzz (9, 10) (9, 8)            @det1352 det467 det469
mzz (15, -28) (15, -26)       @det2952 det2956 det4625
mzz (23, 22) (23, 20)         @det2277 det5686 det2279
mzz (-3, -8) (-1, -8)         @det4494 det4496
mzz (17, -10) (17, -8)        @det4516 det3913 det3916
mxx (17, 1) (15, 1)           @det1145 det825 det828
mxx (9, -11) (7, -11)         @det2632 det2637 det4045
mzz (35, 2) (35, 4)           @det1635 det5894 det1634
mzz (17, 8) (17, 10)          @det2202 det2203 det2204
mxx (11, 7) (13, 7)           @det1093 det466 det470
mxx (13, -11) (11, -11)       @det2638 det2656 det2630
mzz (9, -22) (9, -20)         @det3650 det3652 det5713
mxx (31, 11) (31, 13)         @det163 det168
mxx (25, 7) (23, 7)           @det539 det541 det543
mxx (17, -25) (15, -25)       @det917 det921 det4625
mzz (13, -8) (13, -10)        @det2656 det2108 det2110
mzz (25, -4) (25, -2)         @det1235 det1238 det1240
mzz (15, -22) (15, -20)       @det923 det915 det918
mzz (15, -32) (13, -32)       @det5430 det5433
mxx (9, 1) (7, 1)             @det413 det406 det408
mzz (23, 16) (23, 14)         @det2298 det599 det601
mxx (21, 17) (19, 17)         @det2730 det315 det319
mzz (13, 26) (13, 28)         @det3479 det3485 det3477
mzz (3, 14) (3, 16)           @det3290 det3295 det3296 det3291
mxx (-1, 5) (1, 5)            @det3388 det3389 det3390
mxx (17, -29) (15, -29)       @det4627 det4625 det4626
mzz (11, -10) (11, -8)        @det2636 det2656 det2633
mxx (21, 25) (19, 25)         @det4197 det4199 det5677
mxx (11, 13) (13, 13)         @det5002 det1070 det1073
mzz (7, -2) (7, -4)           @det4101 det4104 det4534
mxx (25, -23) (23, -23)       @det3853 det3858 det3854 det3859
mxx (5, -1) (3, -1)           @det4816 det3139 det3143
mxx (13, 19) (11, 19)         @det1486 det1488 det1540
mxx (17, -23) (15, -23)       @det917 det921 det915
mxx (25, 19) (23, 19)         @det5923 det2276 det2280
mzz (23, -4) (23, -2)         @det1241 det1235 det1239
mzz (27, 14) (27, 16)         @det5779 det1392 det1394
mzz (19, 2) (19, 4)           @det1146 det4984 det1148
mzz (19, 20) (19, 22)         @det257 det4218 det260
mxx (25, -5) (23, -5)         @det1242 det1235 det1236
mxx (1, -5) (-1, -5)          @det3522 det3520 det3521
mzz (9, 22) (9, 20)           @det4716 det1541 det1543
mzz (-3, -2) (-3, -4)         @det3351 det5722 det3353
mxx (9, 19) (7, 19)           @det2804 det4716 det2801
mzz (-1, 8) (-1, 10)          @det3989 det3990 det3986 det3987
mxx (17, 13) (15, 13)         @det4236 det1068 det1074
mxx (21, 5) (19, 5)           @det2148 det4984 det2146
mxx (19, 7) (21, 7)           @det2148 det3746 det2146
mxx (13, -7) (11, -7)         @det1449 det2656 det1447
mxx (17, 11) (15, 11)         @det2202 det1068 det1074
mzz (13, -20) (13, -22)       @det923 det3649 det918
mzz (21, -2) (21, -4)         @det1241 det4271 det1239
mzz (33, -10) (33, -8)        @det4795 det4792 det4796 det4794
mxx (33, 1) (31, 1)           @det1637 det1630 det1632
mzz (7, -16) (7, -14)         @det4421 det4423 det4419
mzz (23, 10) (23, 8)          @det539 det540 det545
mxx (33, -1) (31, -1)         @det1637 det2462 det1632
mxx (29, -13) (27, -13)       @det1863 det1855 det1856
mzz (25, 8) (25, 10)          @det539 det89 det90
mxx (-5, 1) (-3, 1)           @det708 det714 det706
mzz (31, -10) (31, -8)        @det4792 det2503 det2505
mzz (13, -2) (13, -4)         @det1446 det826 det829
mzz (23, -22) (23, -20)       @det2541 det2542 det3854
mzz (21, 26) (23, 26)         @det5300 det5302
mzz (19, -26) (19, -28)       @det1937 det1939 det5222
mxx (29, -17) (27, -17)       @det1861 det1855 det1862 det1858
mxx (23, 23) (23, 25)         @det5297 det5303
mzz (31, 8) (31, 10)          @det88 det93 det5817
mxx (7, -1) (9, -1)           @det413 det4534 det408
mxx (25, 1) (23, 1)           @det1243 det3709 det1237
mzz (9, -10) (9, -8)          @det2636 det4045 det2633
mxx (5, -7) (3, -7)           @det4966 det4102 det4105
mxx (3, 13) (5, 13)           @det2709 det2711 det3291
mzz (13, 8) (13, 10)          @det1093 det1069 det1075
mzz (3, -4) (3, -2)           @det4816 det3138 det3144
mzz (25, -10) (25, -8)        @det2354 det2350 det2351
mzz (21, 14) (21, 16)         @det2730 det599 det601
mxx (29, 7) (27, 7)           @det85 det86 det91
mxx (21, -5) (19, -5)         @det4272 det4273 det4271
mzz (21, -14) (21, -16)       @det2014 det3557 det2011
mzz (25, -22) (25, -20)       @det3855 det3856 det3854 det3857
mxx (3, -5) (5, -5)           @det4816 det4102 det4105
mzz (21, -8) (21, -10)        @det2353 det5339 det2352
mzz (19, -14) (19, -16)       @det979 det3557 det977
mxx (17, 23) (15, 23)         @det254 det261 det255
mzz (25, 2) (25, 4)           @det3709 det2877 det2879
mzz (11, 2) (11, 4)           @det768 det409 det410
mzz (31, -4) (31, -2)         @det2463 det2462 det2466
mxx (21, -23) (19, -23)       @det1938 det1941 det3764
mxx (13, 11) (11, 11)         @det1093 det1070 det1073
mxx (29, -1) (27, -1)         @det3201 det2878 det2880
mzz (19, -4) (19, -2)         @det2070 det4271 det2071

--------         56
mxx (7, 2) (5, 2)             @det405 det412 det4834 det4835
mzz (9, -7) (9, -5)           @det4044 det4552 det4553 det4047
mxx (7, -16) (5, -16)         @det5656 det4421 det4423 det5649
mzz (9, 11) (9, 13)           @det4141 det4143 det1354 det1356
mxx (35, 8) (33, 8)           @det1709 det1713 det1710 det1703 det1711
mzz (15, 23) (15, 25)         @det254 det261 det4309 det4311
mzz (31, 5) (31, 7)           @det3220 det1636 det3219 det1633
mzz (17, -23) (17, -25)       @det917 det1933 det921 det1940
mxx (13, 26) (15, 26)         @det4309 det3479 det3485 det4311
mzz (13, -31) (13, -29)       @det5423 det5431 det5432 det5427 det5428
mxx (17, -28) (19, -28)       @det1937 det1939 det5827
mzz (1, 7) (1, 5)             @det4572 det3389 det4570 det3390
mzz (19, -13) (19, -11)       @det3909 det3558 det3914 det3559
mzz (9, -17) (9, -19)         @det5133 det4420 det4422 det5131
mzz (25, 11) (25, 13)         @det1393 det542 det1389 det544
mzz (7, -13) (7, -11)         @det2632 det2637 det5357 det5358
mxx (3, -10) (1, -10)         @det4944 det4945 det4934 det4939
mzz (17, 5) (17, 7)           @det2223 det2222 det1147 det1149
mxx (7, 4) (5, 4)             @det405 det412 det1747 det1750
mzz (25, -17) (25, -19)       @det2013 det2016 det6030
mzz (31, 11) (31, 13)         @det162 det159 det166 det168 det163
mxx (3, 8) (1, 8)             @det4572 det2710 det4570 det2712
mxx (29, 14) (31, 14)         @det159 det166 det164 det167 det165
mxx (19, -26) (17, -26)       @det1937 det1933 det1939 det1940
mxx (15, -32) (13, -32)       @det5429 det5423 det5433 det5431 det5430
mxx (31, -10) (29, -10)       @det2503 det5962 det2505
mzz (17, 23) (17, 25)         @det254 det261 det4198 det4194
mzz (5, 11) (5, 13)           @det4365 det4367 det2709 det2711
mzz (11, -25) (11, -23)       @det5581 det2953 det2955 det5574
mxx (-3, -2) (-1, -2)         @det3351 det3349 det3352 det3353
mxx (15, -22) (13, -22)       @det923 det2950 det2954 det918
mzz (27, -1) (27, 1)          @det3181 det3183 det2878 det2880
mxx (13, 8) (15, 8)           @det1882 det1884 det1069 det1075
mxx (27, 2) (25, 2)           @det3181 det3183 det2877 det2879
mxx (23, -22) (21, -22)       @det2541 det6001 det2542
mxx (19, 10) (17, 10)         @det2203 det2204 det3727 det3728
mxx (3, 4) (1, 4)             @det4570 det4572 det3141 det3146
mzz (13, -19) (13, -17)       @det3688 det3653 det3651 det3690
mzz (15, -23) (15, -25)       @det917 det921 det2950 det2954
mzz (21, -19) (21, -17)       @det976 det980 det2538 det2543
mxx (3, 14) (3, 16)           @det3290 det3295
mzz (7, -19) (7, -17)         @det5656 det4420 det4422 det5649
mzz (1, 1) (1, -1)            @det3136 det3145 det3142 det3140
mxx (15, 16) (13, 16)         @det1487 det1067 det1483 det1072
mxx (13, 2) (15, 2)           @det827 det770 det772 det822
mzz (21, -1) (21, 1)          @det1297 det1292 det1300 det1299
mzz (25, -23) (23, -23)       @det3853 det3858
mzz (25, 5) (25, 7)           @det3315 det541 det3314 det543
mzz (7, 11) (7, 13)           @det4365 det4367 det1354 det1356
mzz (-5, 1) (-5, -1)          @det708 det714 det5991
mzz (29, -13) (29, -11)       @det1863 det5799 det1856
mxx (15, 28) (13, 28)         @det3479 det3485 det5770
mxx (11, -10) (9, -10)        @det2636 det2624 det2635 det2633
mxx (11, 20) (9, 20)          @det2822 det2824 det1541 det1543
mxx (27, 4) (25, 4)           @det3315 det2877 det3314 det2879
mzz (23, 11) (23, 13)         @det596 det600 det542 det544
mxx (35, 4) (33, 4)           @det1635 det1703 det1711 det1634
mxx (21, -26) (21, -28)       @det5223 det5228
mzz (11, 7) (11, 5)           @det462 det468 det466 det470
mzz (3, -13) (3, -11)         @det4947 det4934 det4945 det4938
mxx (-1, 8) (-1, 10)          @det3990 det3987
mzz (13, 5) (13, 7)           @det1882 det1884 det466 det470
mxx (23, 4) (21, 4)           @det2145 det1298 det2147 det1296
mxx (25, -10) (27, -10)       @det3596 det3597 det2351 det2354
mxx (3, -8) (1, -8)           @det5150 det4944 det5152 det4939
mzz (23, -17) (23, -19)       @det2013 det2016 det2538 det2543
mxx (13, -20) (15, -20)       @det3688 det923 det3690 det918
mzz (23, 17) (23, 19)         @det2278 det2276 det2280 det2272
mzz (13, 25) (13, 23)         @det4309 det1542 det1544 det4311
mzz (33, -5) (33, -7)         @det2461 det5933 det2467
mxx (11, -16) (9, -16)        @det5133 det2631 det2634 det5131
mzz (31, -5) (31, -7)         @det2504 det2467 det2500 det2461
mxx (21, 26) (23, 26)         @det5294 det5301 det5299 det5300 det5302
mxx (27, 14) (25, 14)         @det1393 det1392 det1394 det1389
mzz (29, -17) (27, -17)       @det1861 det1858
mzz (19, -19) (19, -17)       @det976 det978 det980 det972
mzz (5, -7) (5, -5)           @det4103 det4097 det4102 det4105
mzz (13, 11) (13, 13)         @det1071 det1070 det1064 det1073
mxx (9, 10) (11, 10)          @det4141 det4143 det467 det469
mzz (17, 1) (17, -1)          @det3783 det3781 det825 det828
mxx (31, 8) (29, 8)           @det3220 det88 det93 det3219
mxx (23, -4) (21, -4)         @det1241 det4291 det4292 det1239
mzz (11, 1) (11, -1)          @det2165 det2167 det769 det771
mxx (21, -8) (23, -8)         @det2353 det4291 det4292 det2352
mxx (9, 16) (11, 16)          @det2822 det2824 det2802 det2805
mzz (15, 29) (15, 31)         @det4347 det4348 det5875
mzz (21, 11) (21, 13)         @det596 det600 det598 det602
mxx (5, 14) (7, 14)           @det4365 det4367 det2803 det2800
mxx (25, -22) (25, -20)       @det3855 det3856
mxx (25, 16) (27, 16)         @det5112 det1392 det1394 det5104
mxx (11, 2) (9, 2)            @det2165 det2167 det409 det410
mxx (15, 10) (13, 10)         @det1071 det1069 det1064 det1075
mxx (23, 10) (21, 10)         @det596 det600 det540 det545
mxx (25, -16) (27, -16)       @det1860 det1859 det5904
mzz (25, -11) (25, -13)       @det3596 det2015 det3597 det2012
mzz (27, 13) (27, 11)         @det1393 det87 det92 det1389
mxx (29, -14) (29, -16)       @det1857 det1865
mzz (19, 19) (19, 17)         @det317 det315 det312 det319
mxx (19, 2) (17, 2)           @det3783 det1146 det1148 det3781
mxx (19, 32) (17, 32)         @det5500 det5506 det5502 det5503 det5507
mxx (23, 16) (21, 16)         @det2278 det2272 det599 det601
mzz (11, -13) (11, -11)       @det2638 det2624 det2635 det2630
mxx (-5, 2) (-5, 4)           @det709 det716
mxx (29, -2) (31, -2)         @det2899 det2463 det2466 det2898
mzz (-1, 7) (-1, 5)           @det5914 det3389 det3390
mxx (21, -14) (23, -14)       @det2014 det3577 det3578 det2011
mzz (9, 5) (9, 7)             @det462 det411 det468 det407
mxx (7, -4) (5, -4)           @det4103 det4101 det4104 det4097
mzz (5, 5) (5, 7)             @det1747 det1749 det1751 det1750
mzz (-1, -5) (-1, -7)         @det3522 det4488 det4497 det3521
mxx (27, -14) (25, -14)       @det3596 det3597 det1859 det1860
mzz (11, 29) (13, 29)         @det3480 det3481
mzz (19, 13) (19, 11)         @det602 det3727 det598 det3728
mxx (25, -4) (27, -4)         @det2387 det2391 det1238 det1240
mxx (19, 4) (17, 4)           @det2223 det1146 det1148 det2222
mzz (13, -25) (13, -23)       @det2953 det2950 det2955 det2954
mxx (21, -2) (23, -2)         @det1241 det1292 det1299 det1239
mxx (19, 14) (17, 14)         @det316 det318 det3727 det3728
mxx (11, -8) (9, -8)          @det2636 det4552 det4553 det2633
mxx (27, -8) (25, -8)         @det2387 det2391 det2351 det2354
mzz (29, -7) (29, -5)         @det2504 det2500 det2390 det2392
mzz (11, 13) (11, 11)         @det4143 det1070 det1073 det4141
mzz (17, -5) (17, -7)         @det4644 det2072 det4646 det2069
mzz (11, -5) (11, -7)         @det1449 det4552 det4553 det1447
mxx (19, 26) (17, 26)         @det4196 det4194 det4198 det4200
mxx (11, -26) (9, -26)        @det5574 det5583 det5579 det5581 det5580
mzz (3, 1) (3, -1)            @det3136 det3142 det3139 det3143
mxx (17, 28) (19, 28)         @det4196 det4200 det5500 det5506
mzz (-3, 5) (-5, 5)           @det711 det710
mxx (3, 2) (1, 2)             @det3136 det3142 det3141 det3146
mzz (35, -1) (35, 1)          @det4123 det4124 det3046 det3051
mxx (7, -8) (5, -8)           @det4103 det4048 det4097 det4046
mzz (15, -13) (15, -11)       @det3915 det5038 det5039 det3912
mxx (35, 2) (33, 2)           @det4123 det1635 det4124 det1634
mxx (11, -2) (9, -2)          @det2165 det1450 det2167 det1448
mxx (11, -20) (9, -20)        @det5133 det3652 det3650 det5131
mzz (1, 11) (-1, 11)          @det3988 det3992
mxx (27, 20) (25, 20)         @det5108 det5109 det5104 det5112 det5113
mzz (9, 17) (9, 19)           @det2822 det2824 det2804 det2801
mxx (7, 16) (5, 16)           @det2803 det6020 det2800
mzz (25, -5) (25, -7)         @det2387 det2391 det1242 det1236
mxx (27, 10) (25, 10)         @det1393 det89 det90 det1389
mxx (-3, 2) (-1, 2)           @det713 det3349 det3352 det707
mzz (9, -11) (9, -13)         @det2624 det2632 det2637 det2635
mzz (15, 17) (15, 19)         @det1487 det256 det262 det1483
mzz (23, -7) (23, -5)         @det1242 det4291 det4292 det1236
mxx (33, -10) (33, -8)        @det4795 det4794
mxx (17, 16) (19, 16)         @det317 det318 det312 det316
mxx (13, 20) (15, 20)         @det1487 det258 det259 det1483
mxx (15, -10) (13, -10)       @det5038 det5039 det2108 det2110
mzz (21, 25) (21, 23)         @det5294 det5301 det4197 det4199
mxx (11, 4) (9, 4)            @det462 det468 det409 det410
mxx (21, -20) (23, -20)       @det2541 det2542 det2538 det2543
mzz (13, -7) (13, -5)         @det1447 det2106 det2109 det1449
mxx (-3, -8) (-1, -8)         @det4494 det4495 det4488 det4496 det4497
mxx (31, 2) (29, 2)           @det2899 det2898 det1638 det1631
mxx (27, 8) (25, 8)           @det89 det90 det3314 det3315
mzz (17, -11) (17, -13)       @det3909 det3914 det3912 det3915
mzz (-3, -7) (-3, -5)         @det4497 det4498 det4492 det4488 det4493
mxx (7, 22) (7, 20)           @det4717 det4722
mzz (7, -7) (7, -5)           @det4103 det4044 det4047 det4097
mxx (21, 8) (23, 8)           @det2145 det2147 det540 det545
mzz (11, 23) (11, 25)         @det1542 det1544 det5668
mxx (37, -2) (37, -4)         @det3049 det3043
mxx (7, -2) (5, -2)           @det4101 det4834 det4104 det4835
mzz (23, 23) (23, 25)         @det5303 det5294 det5301 det5297 det5298
mxx (15, -28) (13, -28)       @det2952 det5423 det5431 det2956
mxx (13, -8) (15, -8)         @det2106 det2109 det2108 det2110
mxx (19, -14) (17, -14)       @det3909 det979 det3914 det977
mzz (29, 5) (29, 7)           @det3220 det86 det91 det3219
mzz (15, -29) (15, -31)       @det4627 det5423 det5431 det4626
mzz (33, 1) (33, -1)          @det4123 det1637 det4124 det1632
mzz (5, 17) (3, 17)           @det3292 det3294
mzz (15, 5) (15, 7)           @det1882 det1884 det1147 det1149
mzz (11, 19) (11, 17)         @det2822 det2824 det1486 det1488
mzz (27, -13) (27, -11)       @det3596 det1863 det3597 det1856
mxx (17, 22) (19, 22)         @det257 det4194 det260 det4198
mzz (3, 7) (3, 5)             @det4572 det1749 det1751 det4570
mxx (33, -4) (35, -4)         @det2465 det2464 det5741
mzz (7, -1) (7, 1)            @det413 det4834 det4835 det408
mxx (11, 14) (9, 14)          @det4141 det4143 det2802 det2805
mxx (29, 10) (31, 10)         @det166 det88 det93 det159
mxx (3, -4) (1, -4)           @det5150 det5152 det3138 det3144
mxx (13, 14) (15, 14)         @det1071 det1067 det1064 det1072
mzz (25, 17) (25, 19)         @det5112 det5104 det2276 det2280
mxx (15, -16) (13, -16)       @det3688 det3691 det3690 det3689
mzz (31, 1) (31, -1)          @det1637 det2899 det2898 det1632
mxx (19, -2) (17, -2)         @det3783 det3781 det2070 det2071
mzz (19, 25) (19, 23)         @det4194 det4197 det4198 det4199
mzz (19, -1) (19, 1)          @det1297 det3783 det1300 det3781
mzz (5, -1) (5, 1)            @det4834 det3139 det4835 det3143
mzz (23, 5) (23, 7)           @det2145 det2147 det541 det543
mxx (23, -10) (21, -10)       @det2353 det3577 det3578 det2352
mxx (21, 20) (23, 20)         @det2278 det2272 det2277 det2279
mzz (21, -7) (21, -5)         @det4272 det4273 det4291 det4292
mzz (27, 5) (27, 7)           @det3315 det86 det91 det3314
mzz (23, -11) (23, -13)       @det2012 det2015 det3577 det3578
mxx (11, 26) (11, 28)         @det3478 det3484
mxx (13, -2) (15, -2)         @det822 det827 det826 det829
mxx (21, 14) (23, 14)         @det596 det600 det599 det601
mxx (5, -20) (7, -20)         @det5652 det5649 det5656 det5657 det5653
mxx (15, 4) (13, 4)           @det1882 det1884 det770 det772
mxx (11, -4) (9, -4)          @det1450 det4552 det4553 det1448
mxx (15, 22) (13, 22)         @det4309 det258 det259 det4311
mzz (27, 19) (27, 17)         @det5110 det5111 det5104 det5112 det5114
mzz (13, -13) (13, -11)       @det2638 det5039 det5038 det2630
mxx (31, -4) (29, -4)         @det2504 det2463 det2466 det2500
mzz (3, -5) (3, -7)           @det5150 det5152 det4102 det4105
mzz (17, 29) (17, 31)         @det4347 det4348 det5506 det5500
mxx (35, -2) (33, -2)         @det4123 det4124 det2465 det2464
mxx (19, -4) (17, -4)         @det4644 det4646 det2070 det2071
mxx (13, -26) (15, -26)       @det2952 det2950 det2954 det2956
mxx (27, -2) (25, -2)         @det3181 det3183 det1238 det1240
mxx (3, 10) (1, 10)           @det2710 det5972 det2712
mzz (19, -7) (19, -5)         @det4644 det4273 det4646 det4272
mxx (21, 2) (23, 2)           @det1298 det1292 det1299 det1296
mzz (11, -19) (11, -17)       @det5133 det3651 det3653 det5131
mzz (21, -29) (19, -29)       @det5224 det5226
mxx (3, -14) (1, -14)         @det4934 det4942 det4945 det4948 det4943
mzz (9, 1) (9, -1)            @det413 det2165 det2167 det408
mxx (29, -8) (31, -8)         @det2504 det2500 det2503 det2505
mxx (7, -10) (5, -10)         @det4046 det4048 det5357 det5358
mzz (17, -29) (17, -31)       @det5760 det4626 det4627
mxx (19, -8) (17, -8)         @det4644 det4646 det3916 det3913
mxx (13, -14) (15, -14)       @det5038 det3691 det5039 det3689
mzz (15, 1) (15, -1)          @det827 det825 det828 det822
mzz (15, 11) (15, 13)         @det1071 det1068 det1074 det1064
mzz (1, -5) (1, -7)           @det5150 det5152 det3521 det3522
mxx (19, -10) (17, -10)       @det3909 det3914 det3916 det3913
mxx (11, 8) (9, 8)            @det462 det468 det467 det469
mzz (7, 17) (7, 19)           @det2804 det5789 det2801
mzz (21, 5) (21, 7)           @det2145 det2147 det2148 det2146
mxx (11, -14) (9, -14)        @det2624 det2631 det2634 det2635
mzz (17, -17) (17, -19)       @det919 det920 det978 det972
mzz (19, -25) (19, -23)       @det1933 det1940 det1941 det1938
mzz (5, -13) (5, -11)         @det4947 det5358 det5357 det4938
mzz (17, 17) (17, 19)         @det317 det256 det262 det312
mzz (37, -5) (35, -5)         @det3047 det3045
mzz (33, -11) (31, -11)       @det4793 det4797
mzz (29, -1) (29, 1)          @det2899 det2898 det2878 det2880
mzz (9, 23) (7, 23)           @det4719 det4718
mxx (9, 22) (11, 22)          @det1541 det1543 det5837
mxx (29, 4) (31, 4)           @det3220 det1631 det1638 det3219
mzz (21, 19) (21, 17)         @det2278 det315 det2272 det319
mxx (23, -16) (21, -16)       @det2543 det2014 det2538 det2011
mzz (33, 7) (33, 5)           @det1636 det1703 det1711 det1633
mzz (19, 7) (19, 5)           @det2148 det2223 det2222 det2146
mxx (-3, 4) (-1, 4)           @det713 det5885 det707
mxx (19, 8) (17, 8)           @det2223 det2203 det2204 det2222
mxx (23, 22) (21, 22)         @det5294 det5301 det2277 det2279
mxx (11, -22) (9, -22)        @det5581 det3652 det3650 det5574
mxx (17, -22) (19, -22)       @det1933 det1940 det916 det922
mzz (7, 5) (7, 7)             @det411 det1747 det1750 det407
mzz (35, 5) (35, 7)           @det1707 det1712 det1708 det1703 det1711
mxx (3, -2) (1, -2)           @det3136 det3142 det3138 det3144
mzz (21, -25) (21, -23)       @det1941 det1938 det5847
mzz (-1, 1) (-1, -1)          @det3145 det3349 det3352 det3140
mzz (19, 31) (19, 29)         @det5504 det5500 det5506 det5508 det5505
mzz (9, -23) (9, -25)         @det5577 det5578 det5574 det5581 det5582
mzz (37, -1) (37, 1)          @det6067 det3046 det3051
mzz (15, -17) (15, -19)       @det919 det3688 det3690 det920
mzz (13, -1) (13, 1)          @det822 det827 det769 det771
mzz (25, 1) (25, -1)          @det3181 det1243 det3183 det1237
mzz (29, 11) (29, 13)         @det166 det87 det92 det159
mxx (-1, -4) (-3, -4)         @det3351 det4488 det4497 det3353
mzz (5, -19) (5, -17)         @det5658 det5649 det5654 det5656 det5655
mzz (17, 11) (17, 13)         @det1068 det3727 det1074 det3728
mzz (1, -11) (1, -13)         @det4934 det4945 det4946 det4940 det4941
mzz (13, 19) (13, 17)         @det1487 det1486 det1483 det1488
mzz (27, -7) (27, -5)         @det2387 det2391 det2390 det2392
mxx (7, 8) (5, 8)             @det1355 det1747 det1750 det1353
mxx (15, -4) (13, -4)         @det2106 det2109 det826 det829
mxx (7, 10) (5, 10)           @det1355 det4365 det4367 det1353
mzz (23, 1) (23, -1)          @det1243 det1292 det1299 det1237
mzz (3, 13) (3, 11)           @det5952 det2709 det2711
mxx (19, -20) (17, -20)       @det972 det978 det916 det922
mzz (15, -7) (15, -5)         @det2072 det2106 det2109 det2069
mxx (5, -14) (7, -14)         @det5357 det4421 det4423 det5358
mxx (19, 20) (17, 20)         @det317 det260 det312 det257
mzz (-3, -1) (-3, 1)          @det708 det3349 det714 det3352
mzz (21, -13) (21, -11)       @det3558 det3559 det3577 det3578
mxx (17, -16) (19, -16)       @det979 det978 det977 det972

--------         57
myy (21, 4) (21, 5)           @det2145
myy (3, 1) (3, 2)             @det3136
myy (19, 22) (19, 23)         @det4194
myy (35, 8) (35, 7)           @det1703
myy (9, -11) (9, -10)         @det2624
myy (17, 25) (17, 26)         @det4194
myy (9, -1) (9, -2)           @det2165
myy (-1, 1) (-1, 2)           @det3349
myy (5, -11) (5, -10)         @det5357
myy (25, 19) (25, 20)         @det5104
myy (5, -20) (5, -19)         @det5649
myy (11, 10) (11, 11)         @det4141
myy (27, 2) (27, 1)           @det3181
myy (-3, -5) (-3, -4)         @det4488
myy (3, 4) (3, 5)             @det4570
myy (11, -1) (11, -2)         @det2165
myy (27, -5) (27, -4)         @det2387
myy (17, 11) (17, 10)         @det3727
myy (21, -17) (21, -16)       @det2538
myy (27, 19) (27, 20)         @det5104
myy (35, 2) (35, 1)           @det4123
myy (19, -20) (19, -19)       @det972
myy (7, -11) (7, -10)         @det5357
myy (35, -1) (35, -2)         @det4123
myy (21, 2) (21, 1)           @det1292
myy (11, -16) (11, -17)       @det5131
myy (5, 1) (5, 2)             @det4834
myy (15, -20) (15, -19)       @det3688
myy (17, 5) (17, 4)           @det2222
myy (21, 19) (21, 20)         @det2272
myy (11, 4) (11, 5)           @det462
myy (19, -17) (19, -16)       @det972
myy (31, 7) (31, 8)           @det3219
myy (17, 1) (17, 2)           @det3781
myy (21, -20) (21, -19)       @det2538
myy (17, -14) (17, -13)       @det3909
myy (7, -8) (7, -7)           @det4097
myy (21, -11) (21, -10)       @det3577
myy (19, 2) (19, 1)           @det3781
myy (19, 4) (19, 5)           @det2222
myy (15, 10) (15, 11)         @det1064
myy (9, 13) (9, 14)           @det4141
myy (5, -8) (5, -7)           @det4097
myy (15, 16) (15, 17)         @det1483
myy (21, -5) (21, -4)         @det4291
myy (15, 25) (15, 26)         @det4309
myy (13, 14) (13, 13)         @det1064
myy (9, -14) (9, -13)         @det2624
myy (19, 19) (19, 20)         @det312
myy (15, -29) (15, -28)       @det5423
myy (11, 7) (11, 8)           @det462
myy (7, 13) (7, 14)           @det4365
myy (33, 7) (33, 8)           @det1703
myy (15, 22) (15, 23)         @det4309
myy (19, -4) (19, -5)         @det4644
myy (31, -1) (31, -2)         @det2898
myy (15, -1) (15, -2)         @det822
myy (9, 10) (9, 11)           @det4141
myy (21, 8) (21, 7)           @det2145
myy (21, -8) (21, -7)         @det4291
myy (13, 25) (13, 26)         @det4309
myy (11, -22) (11, -23)       @det5574
myy (7, -17) (7, -16)         @det5649
myy (11, 19) (11, 20)         @det2822
myy (5, -1) (5, -2)           @det4834
myy (9, 5) (9, 4)             @det462
myy (9, -26) (9, -25)         @det5574
myy (17, 7) (17, 8)           @det2222
myy (23, 16) (23, 17)         @det2272
myy (-3, 2) (-3, 1)           @det3349
myy (27, 16) (27, 17)         @det5104
myy (31, -5) (31, -4)         @det2500
myy (5, -5) (5, -4)           @det4097
myy (15, 1) (15, 2)           @det822
myy (3, -10) (3, -11)         @det4934
myy (7, -13) (7, -14)         @det5357
myy (9, 16) (9, 17)           @det2822
myy (15, -23) (15, -22)       @det2950
myy (25, -14) (25, -13)       @det3596
myy (15, -13) (15, -14)       @det5038
myy (29, -8) (29, -7)         @det2500
myy (13, 10) (13, 11)         @det1064
myy (17, -20) (17, -19)       @det972
myy (13, -14) (13, -13)       @det5038
myy (3, -8) (3, -7)           @det5150
myy (15, 7) (15, 8)           @det1882
myy (11, -20) (11, -19)       @det5131
myy (25, -11) (25, -10)       @det3596
myy (19, 31) (19, 32)         @det5500
myy (29, 10) (29, 11)         @det159
myy (27, -11) (27, -10)       @det3596
myy (9, 7) (9, 8)             @det462
myy (23, 10) (23, 11)         @det596
myy (5, 7) (5, 8)             @det1747
myy (25, -5) (25, -4)         @det2387
myy (21, -1) (21, -2)         @det1292
myy (15, 19) (15, 20)         @det1483
myy (21, 16) (21, 17)         @det2272
myy (13, -11) (13, -10)       @det5038
myy (1, -5) (1, -4)           @det5150
myy (13, -26) (13, -25)       @det2950
myy (35, 4) (35, 5)           @det1703
myy (7, 7) (7, 8)             @det1747
myy (15, -5) (15, -4)         @det2106
myy (19, 16) (19, 17)         @det312
myy (11, 1) (11, 2)           @det2165
myy (13, 16) (13, 17)         @det1483
myy (27, 8) (27, 7)           @det3314
myy (29, -1) (29, -2)         @det2898
myy (33, 4) (33, 5)           @det1703
myy (1, 1) (1, 2)             @det3136
myy (23, 4) (23, 5)           @det2145
myy (23, 25) (23, 26)         @det5294
myy (19, 10) (19, 11)         @det3727
myy (25, 7) (25, 8)           @det3314
myy (11, -5) (11, -4)         @det4552
myy (7, 10) (7, 11)           @det4365
myy (17, -1) (17, -2)         @det3781
myy (7, -19) (7, -20)         @det5649
myy (19, -8) (19, -7)         @det4644
myy (23, -14) (23, -13)       @det3577
myy (5, 10) (5, 11)           @det4365
myy (31, 5) (31, 4)           @det3219
myy (13, 8) (13, 7)           @det1882
myy (-1, -1) (-1, -2)         @det3349
myy (21, 14) (21, 13)         @det596
myy (17, 31) (17, 32)         @det5500
myy (23, 22) (23, 23)         @det5294
myy (33, 1) (33, 2)           @det4123
myy (19, 13) (19, 14)         @det3727
myy (17, -5) (17, -4)         @det4644
myy (31, 13) (31, 14)         @det159
myy (13, -29) (13, -28)       @det5423
myy (19, -23) (19, -22)       @det1933
myy (-1, -5) (-1, -4)         @det4488
myy (1, 4) (1, 5)             @det4570
myy (27, -14) (27, -13)       @det3596
myy (11, 13) (11, 14)         @det4141
myy (9, -17) (9, -16)         @det5131
myy (7, -1) (7, -2)           @det4834
myy (11, -14) (11, -13)       @det2624
myy (29, 7) (29, 8)           @det3219
myy (3, -14) (3, -13)         @det4934
myy (3, 7) (3, 8)             @det4570
myy (17, -26) (17, -25)       @det1933
myy (11, 16) (11, 17)         @det2822
myy (13, -31) (13, -32)       @det5423
myy (27, 4) (27, 5)           @det3314
myy (9, 19) (9, 20)           @det2822
myy (25, 5) (25, 4)           @det3314
myy (15, 4) (15, 5)           @det1882
myy (17, 22) (17, 23)         @det4194
myy (25, -1) (25, -2)         @det3181
myy (19, 28) (19, 29)         @det5500
myy (9, -5) (9, -4)           @det4552
myy (19, 7) (19, 8)           @det2222
myy (27, 13) (27, 14)         @det1389
myy (29, 14) (29, 13)         @det159
myy (19, -26) (19, -25)       @det1933
myy (11, -8) (11, -7)         @det4552
myy (19, -10) (19, -11)       @det3909
myy (13, -1) (13, -2)         @det822
myy (15, -32) (15, -31)       @det5423
myy (29, 4) (29, 5)           @det3219
myy (1, -14) (1, -13)         @det4934
myy (15, -7) (15, -8)         @det2106
myy (23, -7) (23, -8)         @det4291
myy (25, 16) (25, 17)         @det5104
myy (17, -8) (17, -7)         @det4644
myy (21, 10) (21, 11)         @det596
myy (23, -1) (23, -2)         @det1292
myy (23, 19) (23, 20)         @det2272
myy (17, 13) (17, 14)         @det3727
myy (25, 13) (25, 14)         @det1389
myy (15, 13) (15, 14)         @det1064
myy (1, 7) (1, 8)             @det4570
myy (7, -5) (7, -4)           @det4097
myy (17, 16) (17, 17)         @det312
myy (9, 1) (9, 2)             @det2165
myy (33, -1) (33, -2)         @det4123
myy (11, -26) (11, -25)       @det5574
myy (17, -23) (17, -22)       @det1933
myy (13, 22) (13, 23)         @det4309
myy (31, 1) (31, 2)           @det2898
myy (23, -17) (23, -16)       @det2538
myy (19, 25) (19, 26)         @det4194
myy (17, -17) (17, -16)       @det972
myy (5, 14) (5, 13)           @det4365
myy (13, 4) (13, 5)           @det1882
myy (1, -11) (1, -10)         @det4934
myy (7, 1) (7, 2)             @det4834
myy (7, 4) (7, 5)             @det1747
myy (25, 1) (25, 2)           @det3181
myy (-3, -8) (-3, -7)         @det4488
myy (17, -11) (17, -10)       @det3909
myy (31, -8) (31, -7)         @det2500
myy (13, -5) (13, -4)         @det2106
myy (11, -10) (11, -11)       @det2624
myy (-3, -1) (-3, -2)         @det3349
myy (19, -1) (19, -2)         @det3781
myy (3, -1) (3, -2)           @det3136
myy (17, 19) (17, 20)         @det312
myy (17, 28) (17, 29)         @det5500
myy (3, -5) (3, -4)           @det5150
myy (9, -7) (9, -8)           @det4552
myy (5, -17) (5, -16)         @det5649
myy (5, 4) (5, 5)             @det1747
myy (27, -8) (27, -7)         @det2387
myy (21, 25) (21, 26)         @det5294
myy (13, -23) (13, -22)       @det2950
myy (9, -20) (9, -19)         @det5131
myy (27, -1) (27, -2)         @det3181
myy (15, -11) (15, -10)       @det5038
myy (23, -11) (23, -10)       @det3577
myy (1, -1) (1, -2)           @det3136
myy (13, -17) (13, -16)       @det3688
myy (21, -14) (21, -13)       @det3577
myy (27, 10) (27, 11)         @det1389
myy (25, 11) (25, 10)         @det1389
myy (29, -5) (29, -4)         @det2500
myy (23, 1) (23, 2)           @det1292
myy (15, -26) (15, -25)       @det2950
myy (23, -5) (23, -4)         @det4291
myy (-1, -8) (-1, -7)         @det4488
myy (23, 7) (23, 8)           @det2145
myy (15, -17) (15, -16)       @det3688
myy (13, 2) (13, 1)           @det822
myy (21, 22) (21, 23)         @det5294
myy (25, -8) (25, -7)         @det2387
myy (13, -20) (13, -19)       @det3688
myy (31, 11) (31, 10)         @det159
myy (23, 13) (23, 14)         @det596
myy (13, 19) (13, 20)         @det1483
myy (23, -20) (23, -19)       @det2538
myy (19, -14) (19, -13)       @det3909
myy (29, 1) (29, 2)           @det2898
myy (9, -23) (9, -22)         @det5574
myy (5, -14) (5, -13)         @det5357
myy (1, -8) (1, -7)           @det5150
myy (13, -8) (13, -7)         @det2106

--------         58
mxx (7, 2) (5, 2)             @det412 det4835
mzz (9, -7) (9, -5)           @det4047 det4553
mxx (7, -16) (5, -16)         @det5656 det4423
mzz (9, 11) (9, 13)           @det4143 det1356
mxx (35, 8) (33, 8)           @det1713 det1711
mzz (15, 23) (15, 25)         @det261 det4311
mzz (31, 5) (31, 7)           @det3220 det1636
mzz (17, -23) (17, -25)       @det921 det1940
mxx (13, 26) (15, 26)         @det3485 det4311
mzz (13, -31) (13, -29)       @det5432 det5431
mxx (17, -28) (19, -28)       @det5827 det1939
mzz (1, 7) (1, 5)             @det4572 det3390
mzz (19, -13) (19, -11)       @det3914 det3559
mzz (9, -17) (9, -19)         @det5133 det4422
mzz (25, 11) (25, 13)         @det1393 det544
mzz (7, -13) (7, -11)         @det2637 det5358
mxx (3, -10) (1, -10)         @det4944 det4945
mzz (17, 5) (17, 7)           @det2223 det1149
mxx (7, 4) (5, 4)             @det412 det1750
mzz (25, -17) (25, -19)       @det2016 det6030
mzz (31, 11) (31, 13)         @det166 det168
mxx (3, 8) (1, 8)             @det4572 det2712
mxx (29, 14) (31, 14)         @det166 det167
mxx (19, -26) (17, -26)       @det1939 det1940
mxx (15, -32) (13, -32)       @det5433 det5431
mxx (31, -10) (29, -10)       @det5962 det2505
mzz (17, 23) (17, 25)         @det261 det4198
mzz (5, 11) (5, 13)           @det4367 det2711
mzz (11, -25) (11, -23)       @det5581 det2955
mxx (-3, -2) (-1, -2)         @det3353 det3352
mxx (15, -22) (13, -22)       @det923 det2954
mzz (27, -1) (27, 1)          @det3183 det2880
mxx (13, 8) (15, 8)           @det1884 det1075
mxx (27, 2) (25, 2)           @det3183 det2879
mxx (23, -22) (21, -22)       @det6001 det2542
mxx (19, 10) (17, 10)         @det2204 det3728
mxx (3, 4) (1, 4)             @det4572 det3146
mzz (13, -19) (13, -17)       @det3653 det3690
mzz (15, -23) (15, -25)       @det921 det2954
mzz (21, -19) (21, -17)       @det980 det2543
mxx (3, 14) (3, 16)           @det3295
mzz (7, -19) (7, -17)         @det5656 det4422
mzz (1, 1) (1, -1)            @det3145 det3142
mxx (15, 16) (13, 16)         @det1487 det1072
mxx (13, 2) (15, 2)           @det827 det772
mzz (21, -1) (21, 1)          @det1300 det1299
mzz (25, -23) (23, -23)       @det3858
mzz (25, 5) (25, 7)           @det3315 det543
mzz (7, 11) (7, 13)           @det4367 det1356
mzz (-5, 1) (-5, -1)          @det714 det5991
mzz (29, -13) (29, -11)       @det1863 det5799
mxx (15, 28) (13, 28)         @det3485 det5770
mxx (11, -10) (9, -10)        @det2636 det2635
mxx (11, 20) (9, 20)          @det2824 det1543
mxx (27, 4) (25, 4)           @det3315 det2879
mzz (23, 11) (23, 13)         @det600 det544
mxx (35, 4) (33, 4)           @det1635 det1711
mxx (21, -26) (21, -28)       @det5228
mzz (11, 7) (11, 5)           @det468 det470
mzz (3, -13) (3, -11)         @det4947 det4945
mxx (-1, 8) (-1, 10)          @det3990
mzz (13, 5) (13, 7)           @det1884 det470
mxx (23, 4) (21, 4)           @det1298 det2147
mxx (25, -10) (27, -10)       @det2354 det3597
mxx (3, -8) (1, -8)           @det4944 det5152
mzz (23, -17) (23, -19)       @det2016 det2543
mxx (13, -20) (15, -20)       @det923 det3690
mzz (23, 17) (23, 19)         @det2278 det2280
mzz (13, 25) (13, 23)         @det1544 det4311
mzz (33, -5) (33, -7)         @det5933 det2467
mxx (11, -16) (9, -16)        @det5133 det2634
mzz (31, -5) (31, -7)         @det2504 det2467
mxx (21, 26) (23, 26)         @det5301 det5302
mxx (27, 14) (25, 14)         @det1393 det1394
mzz (29, -17) (27, -17)       @det1861
mzz (19, -19) (19, -17)       @det978 det980
mzz (5, -7) (5, -5)           @det4103 det4105
mzz (13, 11) (13, 13)         @det1071 det1073
mxx (9, 10) (11, 10)          @det4143 det469
mzz (17, 1) (17, -1)          @det3783 det828
mxx (31, 8) (29, 8)           @det3220 det93
mxx (23, -4) (21, -4)         @det1241 det4292
mzz (11, 1) (11, -1)          @det2167 det771
mxx (21, -8) (23, -8)         @det2353 det4292
mxx (9, 16) (11, 16)          @det2824 det2805
mzz (15, 29) (15, 31)         @det5875 det4348
mzz (21, 11) (21, 13)         @det602 det600
mxx (5, 14) (7, 14)           @det2803 det4367
mxx (25, -22) (25, -20)       @det3856
mxx (25, 16) (27, 16)         @det5112 det1394
mxx (11, 2) (9, 2)            @det2167 det410
mxx (15, 10) (13, 10)         @det1071 det1075
mxx (23, 10) (21, 10)         @det600 det545
mxx (25, -16) (27, -16)       @det1860 det5904
mzz (25, -11) (25, -13)       @det2015 det3597
mzz (27, 13) (27, 11)         @det1393 det92
mxx (29, -14) (29, -16)       @det1865
mzz (19, 19) (19, 17)         @det317 det319
mxx (19, 2) (17, 2)           @det3783 det1148
mxx (19, 32) (17, 32)         @det5507 det5506
mxx (23, 16) (21, 16)         @det2278 det601
mzz (11, -13) (11, -11)       @det2638 det2635
mxx (-5, 2) (-5, 4)           @det716
mxx (29, -2) (31, -2)         @det2899 det2466
mzz (-1, 7) (-1, 5)           @det5914 det3390
mxx (21, -14) (23, -14)       @det2014 det3578
mzz (9, 5) (9, 7)             @det411 det468
mxx (7, -4) (5, -4)           @det4103 det4104
mzz (5, 5) (5, 7)             @det1751 det1750
mzz (-1, -5) (-1, -7)         @det3522 det4497
mxx (27, -14) (25, -14)       @det1860 det3597
mzz (11, 29) (13, 29)         @det3481
mzz (19, 13) (19, 11)         @det602 det3728
mxx (25, -4) (27, -4)         @det2391 det1240
mxx (19, 4) (17, 4)           @det2223 det1148
mzz (13, -25) (13, -23)       @det2955 det2954
mxx (21, -2) (23, -2)         @det1241 det1299
mxx (19, 14) (17, 14)         @det318 det3728
mxx (11, -8) (9, -8)          @det2636 det4553
mxx (27, -8) (25, -8)         @det2354 det2391
mzz (29, -7) (29, -5)         @det2504 det2392
mzz (11, 13) (11, 11)         @det4143 det1073
mzz (17, -5) (17, -7)         @det2072 det4646
mzz (11, -5) (11, -7)         @det1449 det4553
mxx (19, 26) (17, 26)         @det4200 det4198
mxx (11, -26) (9, -26)        @det5581 det5583
mzz (3, 1) (3, -1)            @det3142 det3143
mxx (17, 28) (19, 28)         @det4200 det5506
mzz (-3, 5) (-5, 5)           @det711
mxx (3, 2) (1, 2)             @det3142 det3146
mzz (35, -1) (35, 1)          @det4124 det3051
mxx (7, -8) (5, -8)           @det4103 det4048
mzz (15, -13) (15, -11)       @det3915 det5039
mxx (35, 2) (33, 2)           @det1635 det4124
mxx (11, -2) (9, -2)          @det1450 det2167
mxx (11, -20) (9, -20)        @det5133 det3652
mzz (1, 11) (-1, 11)          @det3992
mxx (27, 20) (25, 20)         @det5112 det5113
mzz (9, 17) (9, 19)           @det2804 det2824
mxx (7, 16) (5, 16)           @det2803 det6020
mzz (25, -5) (25, -7)         @det1242 det2391
mxx (27, 10) (25, 10)         @det1393 det90
mxx (-3, 2) (-1, 2)           @det713 det3352
mzz (9, -11) (9, -13)         @det2637 det2635
mzz (15, 17) (15, 19)         @det1487 det262
mzz (23, -7) (23, -5)         @det1242 det4292
mxx (33, -10) (33, -8)        @det4795
mxx (17, 16) (19, 16)         @det317 det318
mxx (13, 20) (15, 20)         @det1487 det259
mxx (15, -10) (13, -10)       @det5039 det2110
mzz (21, 25) (21, 23)         @det5301 det4199
mxx (11, 4) (9, 4)            @det468 det410
mxx (21, -20) (23, -20)       @det2542 det2543
mzz (13, -7) (13, -5)         @det1449 det2109
mxx (-3, -8) (-1, -8)         @det4496 det4497
mxx (31, 2) (29, 2)           @det2899 det1638
mxx (27, 8) (25, 8)           @det3315 det90
mzz (17, -11) (17, -13)       @det3915 det3914
mzz (-3, -7) (-3, -5)         @det4498 det4497
mxx (7, 22) (7, 20)           @det4722
mzz (7, -7) (7, -5)           @det4103 det4047
mxx (21, 8) (23, 8)           @det2147 det545
mzz (11, 23) (11, 25)         @det1544 det5668
mxx (37, -2) (37, -4)         @det3049
mxx (7, -2) (5, -2)           @det4104 det4835
mzz (23, 23) (23, 25)         @det5301 det5303
mxx (15, -28) (13, -28)       @det2956 det5431
mxx (13, -8) (15, -8)         @det2109 det2110
mxx (19, -14) (17, -14)       @det979 det3914
mzz (29, 5) (29, 7)           @det3220 det91
mzz (15, -29) (15, -31)       @det4627 det5431
mzz (33, 1) (33, -1)          @det1637 det4124
mzz (5, 17) (3, 17)           @det3294
mzz (15, 5) (15, 7)           @det1884 det1149
mzz (11, 19) (11, 17)         @det2824 det1488
mzz (27, -13) (27, -11)       @det1863 det3597
mxx (17, 22) (19, 22)         @det260 det4198
mzz (3, 7) (3, 5)             @det4572 det1751
mxx (33, -4) (35, -4)         @det2465 det5741
mzz (7, -1) (7, 1)            @det413 det4835
mxx (11, 14) (9, 14)          @det4143 det2805
mxx (29, 10) (31, 10)         @det166 det93
mxx (3, -4) (1, -4)           @det5152 det3144
mxx (13, 14) (15, 14)         @det1071 det1072
mzz (25, 17) (25, 19)         @det5112 det2280
mxx (15, -16) (13, -16)       @det3691 det3690
mzz (31, 1) (31, -1)          @det1637 det2899
mxx (19, -2) (17, -2)         @det3783 det2071
mzz (19, 25) (19, 23)         @det4198 det4199
mzz (19, -1) (19, 1)          @det3783 det1300
mzz (5, -1) (5, 1)            @det4835 det3143
mzz (23, 5) (23, 7)           @det2147 det543
mxx (23, -10) (21, -10)       @det2353 det3578
mxx (21, 20) (23, 20)         @det2278 det2279
mzz (21, -7) (21, -5)         @det4273 det4292
mzz (27, 5) (27, 7)           @det3315 det91
mzz (23, -11) (23, -13)       @det2015 det3578
mxx (11, 26) (11, 28)         @det3484
mxx (13, -2) (15, -2)         @det827 det829
mxx (21, 14) (23, 14)         @det600 det601
mxx (5, -20) (7, -20)         @det5656 det5657
mxx (15, 4) (13, 4)           @det1884 det772
mxx (11, -4) (9, -4)          @det1450 det4553
mxx (15, 22) (13, 22)         @det259 det4311
mzz (27, 19) (27, 17)         @det5112 det5114
mzz (13, -13) (13, -11)       @det2638 det5039
mxx (31, -4) (29, -4)         @det2504 det2466
mzz (3, -5) (3, -7)           @det5152 det4105
mzz (17, 29) (17, 31)         @det4348 det5506
mxx (35, -2) (33, -2)         @det2465 det4124
mxx (19, -4) (17, -4)         @det4646 det2071
mxx (13, -26) (15, -26)       @det2956 det2954
mxx (27, -2) (25, -2)         @det3183 det1240
mxx (3, 10) (1, 10)           @det5972 det2712
mzz (19, -7) (19, -5)         @det4273 det4646
mxx (21, 2) (23, 2)           @det1298 det1299
mzz (11, -19) (11, -17)       @det5133 det3653
mzz (21, -29) (19, -29)       @det5226
mxx (3, -14) (1, -14)         @det4948 det4945
mzz (9, 1) (9, -1)            @det413 det2167
mxx (29, -8) (31, -8)         @det2504 det2505
mxx (7, -10) (5, -10)         @det4048 det5358
mzz (17, -29) (17, -31)       @det5760 det4627
mxx (19, -8) (17, -8)         @det4646 det3916
mxx (13, -14) (15, -14)       @det3691 det5039
mzz (15, 1) (15, -1)          @det827 det828
mzz (15, 11) (15, 13)         @det1071 det1074
mzz (1, -5) (1, -7)           @det3522 det5152
mxx (19, -10) (17, -10)       @det3914 det3916
mxx (11, 8) (9, 8)            @det468 det469
mzz (7, 17) (7, 19)           @det2804 det5789
mzz (21, 5) (21, 7)           @det2148 det2147
mxx (11, -14) (9, -14)        @det2634 det2635
mzz (17, -17) (17, -19)       @det920 det978
mzz (19, -25) (19, -23)       @det1940 det1941
mzz (5, -13) (5, -11)         @det4947 det5358
mzz (17, 17) (17, 19)         @det317 det262
mzz (37, -5) (35, -5)         @det3047
mzz (33, -11) (31, -11)       @det4797
mzz (29, -1) (29, 1)          @det2899 det2880
mzz (9, 23) (7, 23)           @det4719
mxx (9, 22) (11, 22)          @det1543 det5837
mxx (29, 4) (31, 4)           @det3220 det1638
mzz (21, 19) (21, 17)         @det2278 det319
mxx (23, -16) (21, -16)       @det2014 det2543
mzz (33, 7) (33, 5)           @det1636 det1711
mzz (19, 7) (19, 5)           @det2148 det2223
mxx (-3, 4) (-1, 4)           @det713 det5885
mxx (19, 8) (17, 8)           @det2223 det2204
mxx (23, 22) (21, 22)         @det5301 det2279
mxx (11, -22) (9, -22)        @det5581 det3652
mxx (17, -22) (19, -22)       @det1940 det922
mzz (7, 5) (7, 7)             @det411 det1750
mzz (35, 5) (35, 7)           @det1711 det1712
mxx (3, -2) (1, -2)           @det3142 det3144
mzz (21, -25) (21, -23)       @det1941 det5847
mzz (-1, 1) (-1, -1)          @det3145 det3352
mzz (19, 31) (19, 29)         @det5506 det5508
mzz (9, -23) (9, -25)         @det5581 det5582
mzz (37, -1) (37, 1)          @det6067 det3051
mzz (15, -17) (15, -19)       @det920 det3690
mzz (13, -1) (13, 1)          @det827 det771
mzz (25, 1) (25, -1)          @det1243 det3183
mzz (29, 11) (29, 13)         @det166 det92
mxx (-1, -4) (-3, -4)         @det3353 det4497
mzz (5, -19) (5, -17)         @det5656 det5658
mzz (17, 11) (17, 13)         @det1074 det3728
mzz (1, -11) (1, -13)         @det4946 det4945
mzz (13, 19) (13, 17)         @det1487 det1488
mzz (27, -7) (27, -5)         @det2391 det2392
mxx (7, 8) (5, 8)             @det1355 det1750
mxx (15, -4) (13, -4)         @det2109 det829
mxx (7, 10) (5, 10)           @det1355 det4367
mzz (23, 1) (23, -1)          @det1243 det1299
mzz (3, 13) (3, 11)           @det5952 det2711
mxx (19, -20) (17, -20)       @det978 det922
mzz (15, -7) (15, -5)         @det2072 det2109
mxx (5, -14) (7, -14)         @det4423 det5358
mxx (19, 20) (17, 20)         @det317 det260
mzz (-3, -1) (-3, 1)          @det714 det3352
mzz (21, -13) (21, -11)       @det3559 det3578
mxx (17, -16) (19, -16)       @det979 det978

--------         59
mzz (15, 22) (15, 20)         @det259
mzz (9, 16) (9, 14)           @det2805
mxx (21, 1) (19, 1)           @det1300
mxx (11, 29) (13, 29)         @det3481 det3482
mxx (17, 5) (15, 5)           @det1149
mxx (25, 5) (23, 5)           @det543
mxx (21, 19) (19, 19)         @det319
mxx (9, -7) (7, -7)           @det4047
mzz (17, 16) (17, 14)         @det318
mxx (25, -17) (23, -17)       @det2016
mzz (29, -8) (29, -10)        @det2505
mzz (19, 26) (19, 28)         @det4200
mxx (21, -11) (19, -11)       @det3559
mxx (9, 17) (7, 17)           @det2804
mxx (33, -7) (31, -7)         @det2467
mxx (13, -19) (11, -19)       @det3653
mzz (11, -26) (9, -26)        @det5583
mxx (9, -5) (7, -5)           @det4047
mxx (25, -19) (23, -19)       @det2016
mzz (5, 10) (5, 8)            @det1355
mxx (17, 17) (15, 17)         @det262
mxx (-3, 5) (-5, 5)           @det711 det712
mzz (15, 28) (15, 26)         @det3485
mxx (9, 11) (7, 11)           @det1356
mzz (27, -2) (27, -4)         @det1240
mxx (11, 1) (13, 1)           @det771
mxx (23, -7) (25, -7)         @det1242
mzz (23, 4) (23, 2)           @det1298
mzz (1, -4) (1, -2)           @det3144
mxx (17, -5) (15, -5)         @det2072
mzz (17, 2) (17, 4)           @det1148
mxx (11, 23) (13, 23)         @det1544
mzz (19, -20) (19, -22)       @det922
mzz (17, -16) (17, -14)       @det979
mzz (25, -16) (25, -14)       @det1860
mxx (1, 11) (-1, 11)          @det3991 det3992
mxx (13, -25) (11, -25)       @det2955
mxx (37, 1) (35, 1)           @det3051
mzz (-3, 2) (-3, 4)           @det713
mzz (27, 20) (25, 20)         @det5113
mzz (11, -16) (11, -14)       @det2634
mzz (15, 4) (15, 2)           @det772
mxx (17, 19) (15, 19)         @det262
mxx (31, 5) (33, 5)           @det1636
mzz (21, 8) (21, 10)          @det545
mxx (21, 23) (19, 23)         @det4199
mzz (23, -10) (23, -8)        @det2353
mxx (9, 13) (7, 13)           @det1356
mxx (9, -17) (7, -17)         @det4422
mzz (17, -22) (17, -20)       @det922
mzz (13, -14) (13, -16)       @det3691
mxx (9, 23) (7, 23)           @det4719 det4720
mzz (27, 8) (27, 10)          @det90
mzz (13, 20) (13, 22)         @det259
mzz (9, 2) (9, 4)             @det410
mxx (-3, -7) (-3, -5)         @det4498
mzz (7, 22) (7, 20)           @det4721 det4722
mzz (7, -8) (7, -10)          @det4048
mxx (29, 5) (27, 5)           @det91
mxx (15, -13) (17, -13)       @det3915
mxx (33, 7) (31, 7)           @det1636
mxx (17, 7) (15, 7)           @det1149
mzz (17, -4) (17, -2)         @det2071
mzz (37, -2) (37, -4)         @det3049 det3050
mzz (15, -16) (15, -14)       @det3691
mxx (29, 11) (27, 11)         @det92
mzz (5, -8) (5, -10)          @det4048
mxx (25, 11) (23, 11)         @det544
mxx (17, 25) (15, 25)         @det261
mzz (31, 2) (31, 4)           @det1638
mzz (-1, 2) (-1, 4)           @det713
mxx (-3, -1) (-5, -1)         @det714
mzz (5, 4) (5, 2)             @det412
mxx (13, -17) (11, -17)       @det3653
mxx (5, 17) (3, 17)           @det3293 det3294
mzz (35, -2) (35, -4)         @det2465
mzz (15, 16) (15, 14)         @det1072
mzz (21, 20) (21, 22)         @det2279
mxx (13, -1) (11, -1)         @det771
mxx (25, -1) (23, -1)         @det1243
mzz (11, 14) (11, 16)         @det2805
mxx (29, -7) (27, -7)         @det2392
mxx (1, -11) (1, -13)         @det4946
mxx (11, -5) (13, -5)         @det1449
mxx (33, -5) (31, -5)         @det2467
mxx (25, 13) (23, 13)         @det544
mxx (-1, 1) (1, 1)            @det3145
mxx (17, -11) (15, -11)       @det3915
mzz (1, 2) (1, 4)             @det3146
mzz (-1, -4) (-1, -2)         @det3353
mxx (21, -19) (19, -19)       @det980
mzz (5, -2) (5, -4)           @det4104
mxx (25, -13) (23, -13)       @det2015
mzz (9, -16) (9, -14)         @det2634
mzz (13, 2) (13, 4)           @det772
mzz (29, 10) (29, 8)          @det93
mzz (15, 10) (15, 8)          @det1075
mxx (5, 5) (3, 5)             @det1751
mzz (29, 4) (29, 2)           @det1638
mzz (13, -26) (13, -28)       @det2956
mzz (11, 26) (11, 28)         @det3483 det3484
mzz (3, 8) (3, 10)            @det2712
mzz (25, 16) (25, 14)         @det1394
mxx (13, 25) (11, 25)         @det1544
mzz (1, 8) (1, 10)            @det2712
mzz (21, -20) (21, -22)       @det2542
mzz (5, -20) (7, -20)         @det5657
mxx (21, -13) (19, -13)       @det3559
mxx (25, -11) (23, -11)       @det2015
mxx (27, 19) (27, 17)         @det5114
mzz (3, -10) (3, -8)          @det4944
mxx (21, -7) (19, -7)         @det4273
mzz (13, 14) (13, 16)         @det1072
mzz (21, 2) (21, 4)           @det1298
mxx (-1, 7) (1, 7)            @det3390
mzz (19, -10) (19, -8)        @det3916
mzz (29, 14) (31, 14)         @det167
mzz (11, -22) (11, -20)       @det3652
mzz (5, -14) (5, -16)         @det4423
mxx (21, -29) (19, -29)       @det5225 det5226
mzz (3, -14) (1, -14)         @det4948
mxx (21, 11) (19, 11)         @det602
mxx (13, -23) (11, -23)       @det2955
mxx (-1, -7) (1, -7)          @det3522
mzz (27, -8) (27, -10)        @det2354
mxx (15, -7) (17, -7)         @det2072
mzz (7, 4) (7, 2)             @det412
mzz (33, -4) (33, -2)         @det2465
mxx (7, -19) (9, -19)         @det4422
mxx (13, 5) (11, 5)           @det470
mzz (1, -10) (1, -8)          @det4944
mxx (3, 7) (5, 7)             @det1751
mzz (19, 14) (19, 16)         @det318
mxx (29, -11) (27, -11)       @det1863
mxx (9, 5) (7, 5)             @det411
mzz (7, 16) (7, 14)           @det2803
mxx (-1, -1) (1, -1)          @det3145
mxx (29, -5) (27, -5)         @det2392
mxx (37, -5) (35, -5)         @det3047 det3048
mxx (17, -31) (15, -31)       @det4627
mxx (33, -11) (31, -11)       @det4798 det4797
mzz (9, -4) (9, -2)           @det1450
mxx (21, -17) (19, -17)       @det980
mzz (21, -26) (21, -28)       @det5227 det5228
mzz (27, 2) (27, 4)           @det2879
mzz (11, 8) (11, 10)          @det469
mxx (21, -1) (19, -1)         @det1300
mxx (27, 13) (29, 13)         @det92
mxx (17, -19) (15, -19)       @det920
mzz (15, -10) (15, -8)        @det2110
mxx (19, 13) (21, 13)         @det602
mxx (17, -17) (15, -17)       @det920
mxx (7, -13) (9, -13)         @det2637
mzz (19, 8) (19, 10)          @det2204
mxx (17, 29) (15, 29)         @det4348
mzz (17, -28) (17, -26)       @det1939
mzz (7, 10) (7, 8)            @det1355
mzz (17, 28) (17, 26)         @det4200
mxx (35, 5) (35, 7)           @det1712
mzz (29, -2) (29, -4)         @det2466
mxx (19, 31) (19, 29)         @det5508
mxx (9, -23) (9, -25)         @det5582
mxx (5, -11) (3, -11)         @det4947
mzz (5, 14) (5, 16)           @det2803
mzz (11, -4) (11, -2)         @det1450
mxx (13, 17) (11, 17)         @det1488
mzz (15, -4) (15, -2)         @det829
mxx (9, 7) (7, 7)             @det411
mxx (5, -19) (5, -17)         @det5658
mxx (29, 1) (27, 1)           @det2880
mxx (3, 1) (5, 1)             @det3143
mxx (21, -25) (19, -25)       @det1941
mxx (25, 17) (23, 17)         @det2280
mzz (17, 22) (17, 20)         @det260
mxx (5, -13) (3, -13)         @det4947
mxx (17, -1) (15, -1)         @det828
mzz (11, 20) (11, 22)         @det1543
mzz (29, -14) (29, -16)       @det1864 det1865
mxx (13, -13) (11, -13)       @det2638
mzz (19, 32) (17, 32)         @det5507
mzz (35, 8) (33, 8)           @det1713
mxx (17, 31) (15, 31)         @det4348
mzz (27, -14) (27, -16)       @det1860
mxx (37, -1) (35, -1)         @det3051
mxx (5, 11) (3, 11)           @det2711
mxx (13, -31) (13, -29)       @det5432
mzz (3, 2) (3, 4)             @det3146
mzz (-5, 2) (-5, 4)           @det715 det716
mzz (23, -16) (23, -14)       @det2014
mzz (33, 2) (33, 4)           @det1635
mzz (9, 10) (9, 8)            @det469
mzz (15, -28) (15, -26)       @det2956
mzz (23, 22) (23, 20)         @det2279
mzz (-3, -8) (-1, -8)         @det4496
mzz (17, -10) (17, -8)        @det3916
mxx (17, 1) (15, 1)           @det828
mxx (9, -11) (7, -11)         @det2637
mzz (35, 2) (35, 4)           @det1635
mzz (17, 8) (17, 10)          @det2204
mxx (11, 7) (13, 7)           @det470
mxx (13, -11) (11, -11)       @det2638
mzz (9, -22) (9, -20)         @det3652
mxx (31, 11) (31, 13)         @det168
mxx (25, 7) (23, 7)           @det543
mxx (17, -25) (15, -25)       @det921
mzz (13, -8) (13, -10)        @det2110
mzz (25, -4) (25, -2)         @det1240
mzz (15, -22) (15, -20)       @det923
mzz (15, -32) (13, -32)       @det5433
mxx (9, 1) (7, 1)             @det413
mzz (23, 16) (23, 14)         @det601
mxx (21, 17) (19, 17)         @det319
mzz (13, 26) (13, 28)         @det3485
mzz (3, 14) (3, 16)           @det3295 det3296
mxx (-1, 5) (1, 5)            @det3390
mxx (17, -29) (15, -29)       @det4627
mzz (11, -10) (11, -8)        @det2636
mxx (21, 25) (19, 25)         @det4199
mxx (11, 13) (13, 13)         @det1073
mzz (7, -2) (7, -4)           @det4104
mxx (25, -23) (23, -23)       @det3858 det3859
mxx (5, -1) (3, -1)           @det3143
mxx (13, 19) (11, 19)         @det1488
mxx (17, -23) (15, -23)       @det921
mxx (25, 19) (23, 19)         @det2280
mzz (23, -4) (23, -2)         @det1241
mzz (27, 14) (27, 16)         @det1394
mzz (19, 2) (19, 4)           @det1148
mzz (19, 20) (19, 22)         @det260
mxx (25, -5) (23, -5)         @det1242
mxx (1, -5) (-1, -5)          @det3522
mzz (9, 22) (9, 20)           @det1543
mzz (-3, -2) (-3, -4)         @det3353
mxx (9, 19) (7, 19)           @det2804
mzz (-1, 8) (-1, 10)          @det3989 det3990
mxx (17, 13) (15, 13)         @det1074
mxx (21, 5) (19, 5)           @det2148
mxx (19, 7) (21, 7)           @det2148
mxx (13, -7) (11, -7)         @det1449
mxx (17, 11) (15, 11)         @det1074
mzz (13, -20) (13, -22)       @det923
mzz (21, -2) (21, -4)         @det1241
mzz (33, -10) (33, -8)        @det4795 det4796
mxx (33, 1) (31, 1)           @det1637
mzz (7, -16) (7, -14)         @det4423
mzz (23, 10) (23, 8)          @det545
mxx (33, -1) (31, -1)         @det1637
mxx (29, -13) (27, -13)       @det1863
mzz (25, 8) (25, 10)          @det90
mxx (-5, 1) (-3, 1)           @det714
mzz (31, -10) (31, -8)        @det2505
mzz (13, -2) (13, -4)         @det829
mzz (23, -22) (23, -20)       @det2542
mzz (21, 26) (23, 26)         @det5302
mzz (19, -26) (19, -28)       @det1939
mxx (29, -17) (27, -17)       @det1861 det1862
mxx (23, 23) (23, 25)         @det5303
mzz (31, 8) (31, 10)          @det93
mxx (7, -1) (9, -1)           @det413
mxx (25, 1) (23, 1)           @det1243
mzz (9, -10) (9, -8)          @det2636
mxx (5, -7) (3, -7)           @det4105
mxx (3, 13) (5, 13)           @det2711
mzz (13, 8) (13, 10)          @det1075
mzz (3, -4) (3, -2)           @det3144
mzz (25, -10) (25, -8)        @det2354
mzz (21, 14) (21, 16)         @det601
mxx (29, 7) (27, 7)           @det91
mxx (21, -5) (19, -5)         @det4273
mzz (21, -14) (21, -16)       @det2014
mzz (25, -22) (25, -20)       @det3856 det3857
mxx (3, -5) (5, -5)           @det4105
mzz (21, -8) (21, -10)        @det2353
mzz (19, -14) (19, -16)       @det979
mxx (17, 23) (15, 23)         @det261
mzz (25, 2) (25, 4)           @det2879
mzz (11, 2) (11, 4)           @det410
mzz (31, -4) (31, -2)         @det2466
mxx (21, -23) (19, -23)       @det1941
mxx (13, 11) (11, 11)         @det1073
mxx (29, -1) (27, -1)         @det2880
mzz (19, -4) (19, -2)         @det2071



==> anc/Fig21_right/df_3.txt <==
--------          0
myy (-3, 2) (-3, 1)           @det167
myy (-5, 1) (-5, 2)           @det167
myy (-3, 4) (-3, 5)           @det167
myy (-1, 1) (-1, 2)           @det131
myy (-1, -5) (-1, -4)         @det0
myy (1, 4) (1, 5)             @det131
myy (1, -1) (1, -2)           @det0
myy (3, -1) (3, -2)           @det87
myy (-1, -1) (-1, -2)         @det0
myy (-1, 4) (-1, 5)           @det131
myy (1, -5) (1, -4)           @det0
myy (1, 1) (1, 2)             @det131
myy (-5, 4) (-5, 5)           @det167
myy (5, -5) (5, -4)           @det87
myy (5, -1) (5, -2)           @det87
myy (3, -5) (3, -4)           @det87

--------          1
mzz (-3, -8) (-1, -8)         @det231
mxx (-3, -1) (-5, -1)         @det172
mzz (1, -4) (1, -2)           @det0 det5
mzz (-1, -4) (-1, -2)         @det6 det0
mxx (-5, 1) (-3, 1)           @det172 det167
mxx (-3, -7) (-3, -5)         @det229
mzz (-3, -2) (-3, -4)         @det6
mxx (-1, 5) (1, 5)            @det131 det135
mzz (5, -2) (5, -4)           @det91 det87 det92
mxx (3, -5) (5, -5)           @det87 det88 det89
mxx (3, 7) (3, 5)             @det277
mzz (-3, 2) (-3, 4)           @det167 det134
mxx (-3, 5) (-5, 5)           @det167 det166 det165
mzz (3, 8) (1, 8)             @det273
mxx (-1, 7) (1, 7)            @det135
mxx (-1, -1) (1, -1)          @det7 det0
mxx (5, -1) (3, -1)           @det87 det57
mzz (3, -4) (3, -2)           @det87 det5
mxx (3, 1) (5, 1)             @det57
mxx (-1, 1) (1, 1)            @det7 det131
mzz (-1, 2) (-1, 4)           @det131 det134
mzz (-5, 2) (-5, 4)           @det169 det167 det170
mzz (3, 2) (3, 4)             @det58
mzz (1, 2) (1, 4)             @det131 det58
mxx (-1, -7) (1, -7)          @det4
mxx (1, -5) (-1, -5)          @det0 det4

--------          2
mzz (3, 1) (3, -1)            @det55 det57
mzz (5, -1) (5, 1)            @det57 det359
mxx (-1, -4) (-3, -4)         @det6 det230
mzz (-3, 5) (-5, 5)           @det165
mxx (3, 8) (1, 8)             @det272 det273
mxx (3, -4) (1, -4)           @det326 det5
mxx (-3, 2) (-1, 2)           @det218 det134
mxx (-3, 4) (-1, 4)           @det320 det134
mxx (3, 2) (1, 2)             @det55 det58
mzz (-5, 1) (-5, -1)          @det172 det333
mxx (-3, -2) (-1, -2)         @det6 det218
mxx (3, -2) (1, -2)           @det55 det5
mxx (-3, -8) (-1, -8)         @det231 det230
mxx (-5, 2) (-5, 4)           @det169
mzz (3, 7) (3, 5)             @det272 det277
mzz (-1, 1) (-1, -1)          @det7 det218
mzz (-1, 7) (-1, 5)           @det353 det135
mzz (1, 7) (1, 5)             @det272 det135
mzz (-3, -1) (-3, 1)          @det172 det218
mxx (3, 4) (1, 4)             @det272 det58
mzz (-3, -7) (-3, -5)         @det229 det230
mxx (5, -2) (5, -4)           @det92
mzz (1, 1) (1, -1)            @det7 det55
mzz (-1, -5) (-1, -7)         @det230 det4
mzz (3, -5) (5, -5)           @det89
mzz (1, -5) (1, -7)           @det4 det375

--------          3
myy (-3, 2) (-3, 1)           @det219
myy (3, 4) (3, 5)             @det274
myy (-3, -8) (-3, -7)         @det232
myy (1, 7) (1, 8)             @det274
myy (-1, 1) (-1, 2)           @det219
myy (-1, -5) (-1, -4)         @det232
myy (1, 4) (1, 5)             @det274
myy (1, -1) (1, -2)           @det54
myy (-3, -1) (-3, -2)         @det219
myy (3, -1) (3, -2)           @det54
myy (-1, -1) (-1, -2)         @det219
myy (3, 1) (3, 2)             @det54
myy (1, 1) (1, 2)             @det54
myy (3, 7) (3, 8)             @det274
myy (-3, -5) (-3, -4)         @det232
myy (-1, -8) (-1, -7)         @det232

--------          4
mzz (3, 1) (3, -1)            @det56 det54 det55 det57
mzz (5, -1) (5, 1)            @det56 det57 det359
mxx (-1, -4) (-3, -4)         @det6 det9 det232 det230
mzz (-3, 5) (-5, 5)           @det163 det165
mxx (3, 8) (1, 8)             @det274 det272 det278 det279 det273
mxx (3, -4) (1, -4)           @det8 det326 det5
mxx (-3, 2) (-1, 2)           @det218 det137 det219 det134
mxx (-3, 4) (-1, 4)           @det137 det320 det134
mxx (3, 2) (1, 2)             @det54 det55 det58 det59
mzz (-5, 1) (-5, -1)          @det172 det173 det333
mxx (-3, -2) (-1, -2)         @det6 det9 det219 det218
mxx (3, -2) (1, -2)           @det8 det54 det55 det5
mxx (-3, -8) (-1, -8)         @det235 det231 det232 det230 det236
mxx (-5, 2) (-5, 4)           @det169 det171
mzz (3, 7) (3, 5)             @det274 det272 det275 det276 det277
mzz (-1, 1) (-1, -1)          @det7 det10 det219 det218
mzz (-1, 7) (-1, 5)           @det136 det353 det135
mzz (1, 7) (1, 5)             @det136 det274 det272 det135
mzz (-3, -1) (-3, 1)          @det172 det173 det219 det218
mxx (3, 4) (1, 4)             @det274 det272 det58 det59
mzz (-3, -7) (-3, -5)         @det233 det234 det232 det230 det229
mxx (5, -2) (5, -4)           @det92 det95
mzz (1, 1) (1, -1)            @det7 det10 det54 det55
mzz (-1, -5) (-1, -7)         @det230 det3 det232 det4
mzz (3, -5) (5, -5)           @det94 det89
mzz (1, -5) (1, -7)           @det4 det3 det375

--------          5
mzz (-3, -8) (-1, -8)         @det231 det235
mxx (-3, -1) (-5, -1)         @det172 det173 det332
mzz (1, -4) (1, -2)           @det2 det8 det0 det5
mzz (-1, -4) (-1, -2)         @det2 det6 det9 det0
mxx (-5, 1) (-3, 1)           @det172 det173 det167 det164
mxx (-3, -7) (-3, -5)         @det229 det234
mzz (-3, -2) (-3, -4)         @det6 det9 det343
mxx (-1, 5) (1, 5)            @det136 det132 det131 det135
mzz (5, -2) (5, -4)           @det95 det93 det92 det91 det87
mxx (3, -5) (5, -5)           @det94 det89 det93 det88 det87
mxx (3, 7) (3, 5)             @det277 det276
mzz (-3, 2) (-3, 4)           @det137 det167 det164 det134
mxx (-3, 5) (-5, 5)           @det163 det164 det165 det166 det167
mzz (3, 8) (1, 8)             @det279 det273
mxx (-1, 7) (1, 7)            @det136 det348 det135
mxx (-1, -1) (1, -1)          @det2 det7 det10 det0
mxx (5, -1) (3, -1)           @det56 det87 det57 det93
mzz (3, -4) (3, -2)           @det8 det87 det5 det93
mxx (3, 1) (5, 1)             @det56 det360 det57
mxx (-1, 1) (1, 1)            @det7 det132 det131 det10
mzz (-1, 2) (-1, 4)           @det137 det131 det132 det134
mzz (-5, 2) (-5, 4)           @det169 det164 det170 det167 det171
mzz (3, 2) (3, 4)             @det59 det315 det58
mzz (1, 2) (1, 4)             @det131 det58 det132 det59
mxx (-1, -7) (1, -7)          @det3 det370 det4
mxx (1, -5) (-1, -5)          @det2 det3 det0 det4

--------          6
myy (-3, 2) (-3, 1)           @det167 det168
myy (-5, 1) (-5, 2)           @det167 det168
myy (-3, 4) (-3, 5)           @det167 det168
myy (-1, 1) (-1, 2)           @det131 det133
myy (-1, -5) (-1, -4)         @det0 det1
myy (1, 4) (1, 5)             @det131 det133
myy (1, -1) (1, -2)           @det0 det1
myy (3, -1) (3, -2)           @det87 det90
myy (-1, -1) (-1, -2)         @det0 det1
myy (-1, 4) (-1, 5)           @det131 det133
myy (1, -5) (1, -4)           @det0 det1
myy (1, 1) (1, 2)             @det131 det133
myy (-5, 4) (-5, 5)           @det167 det168
myy (5, -5) (5, -4)           @det87 det90
myy (5, -1) (5, -2)           @det87 det90
myy (3, -5) (3, -4)           @det87 det90

--------          7
mzz (-3, -8) (-1, -8)         @det235 det239
mxx (-3, -1) (-5, -1)         @det173 det176 det332
mzz (1, -4) (1, -2)           @det2 det1 det8 det12
mzz (-1, -4) (-1, -2)         @det2 det9 det13 det1
mxx (-5, 1) (-3, 1)           @det173 det176 det168 det164
mxx (-3, -7) (-3, -5)         @det234 det240
mzz (-3, -2) (-3, -4)         @det9 det13 det343
mxx (-1, 5) (1, 5)            @det136 det138 det133 det132
mzz (5, -2) (5, -4)           @det98 det95 det99 det90 det93
mxx (3, -5) (5, -5)           @det94 det96 det90 det93 det97
mxx (3, 7) (3, 5)             @det276 det281
mzz (-3, 2) (-3, 4)           @det137 det139 det168 det164
mxx (-3, 5) (-5, 5)           @det163 det168 det164 det177 det178
mzz (3, 8) (1, 8)             @det279 det283
mxx (-1, 7) (1, 7)            @det136 det348 det138
mxx (-1, -1) (1, -1)          @det2 det10 det14 det1
mxx (5, -1) (3, -1)           @det56 det62 det90 det93
mzz (3, -4) (3, -2)           @det8 det90 det93 det12
mxx (3, 1) (5, 1)             @det56 det62 det360
mxx (-1, 1) (1, 1)            @det10 det14 det133 det132
mzz (-1, 2) (-1, 4)           @det137 det139 det133 det132
mzz (-5, 2) (-5, 4)           @det174 det168 det164 det175 det171
mzz (3, 2) (3, 4)             @det63 det315 det59
mzz (1, 2) (1, 4)             @det63 det133 det132 det59
mxx (-1, -7) (1, -7)          @det3 det11 det370
mxx (1, -5) (-1, -5)          @det2 det3 det11 det1

--------          8
mzz (3, 1) (3, -1)            @det56 det62 det54 det61
mzz (5, -1) (5, 1)            @det56 det62 det361
mxx (-1, -4) (-3, -4)         @det9 det13 det232 det237
mzz (-3, 5) (-5, 5)           @det163 det177
mxx (3, 8) (1, 8)             @det274 det278 det283 det282 det279
mxx (3, -4) (1, -4)           @det8 det327 det12
mxx (-3, 2) (-1, 2)           @det137 det139 det219 det220
mxx (-3, 4) (-1, 4)           @det137 det139 det321
mxx (3, 2) (1, 2)             @det63 det54 det61 det59
mzz (-5, 1) (-5, -1)          @det173 det176 det334
mxx (-3, -2) (-1, -2)         @det9 det13 det219 det220
mxx (3, -2) (1, -2)           @det8 det54 det61 det12
mxx (-3, -8) (-1, -8)         @det235 det232 det236 det239 det237
mxx (-5, 2) (-5, 4)           @det171 det175
mzz (3, 7) (3, 5)             @det275 det274 det281 det282 det276
mzz (-1, 1) (-1, -1)          @det10 det14 det219 det220
mzz (-1, 7) (-1, 5)           @det136 det138 det354
mzz (1, 7) (1, 5)             @det136 det274 det282 det138
mzz (-3, -1) (-3, 1)          @det173 det176 det219 det220
mxx (3, 4) (1, 4)             @det63 det274 det282 det59
mzz (-3, -7) (-3, -5)         @det233 det240 det234 det232 det237
mxx (5, -2) (5, -4)           @det95 det99
mzz (1, 1) (1, -1)            @det10 det14 det54 det61
mzz (-1, -5) (-1, -7)         @det3 det11 det232 det237
mzz (3, -5) (5, -5)           @det94 det97
mzz (1, -5) (1, -7)           @det376 det3 det11

--------          9
myy (-3, 2) (-3, 1)           @det219 det221
myy (3, 4) (3, 5)             @det280 det274
myy (-3, -8) (-3, -7)         @det232 det238
myy (1, 7) (1, 8)             @det280 det274
myy (-1, 1) (-1, 2)           @det219 det221
myy (-1, -5) (-1, -4)         @det232 det238
myy (1, 4) (1, 5)             @det280 det274
myy (1, -1) (1, -2)           @det54 det60
myy (-3, -1) (-3, -2)         @det219 det221
myy (3, -1) (3, -2)           @det54 det60
myy (-1, -1) (-1, -2)         @det219 det221
myy (3, 1) (3, 2)             @det54 det60
myy (1, 1) (1, 2)             @det54 det60
myy (3, 7) (3, 8)             @det280 det274
myy (-3, -5) (-3, -4)         @det232 det238
myy (-1, -8) (-1, -7)         @det232 det238

--------         10
mzz (3, 1) (3, -1)            @det64 det62 det60 det61
mzz (5, -1) (5, 1)            @det64 det62 det361
mxx (-1, -4) (-3, -4)         @det13 det18 det238 det237
mzz (-3, 5) (-5, 5)           @det177 det183
mxx (3, 8) (1, 8)             @det284 det283 det280 det282 det285
mxx (3, -4) (1, -4)           @det12 det16 det327
mxx (-3, 2) (-1, 2)           @det139 det142 det221 det220
mxx (-3, 4) (-1, 4)           @det139 det142 det321
mxx (3, 2) (1, 2)             @det63 det65 det60 det61
mzz (-5, 1) (-5, -1)          @det176 det182 det334
mxx (-3, -2) (-1, -2)         @det13 det18 det221 det220
mxx (3, -2) (1, -2)           @det12 det16 det60 det61
mxx (-3, -8) (-1, -8)         @det243 det244 det239 det238 det237
mxx (-5, 2) (-5, 4)           @det175 det181
mzz (3, 7) (3, 5)             @det286 det281 det280 det282 det287
mzz (-1, 1) (-1, -1)          @det14 det19 det221 det220
mzz (-1, 7) (-1, 5)           @det138 det143 det354
mzz (1, 7) (1, 5)             @det138 det143 det280 det282
mzz (-3, -1) (-3, 1)          @det176 det182 det221 det220
mxx (3, 4) (1, 4)             @det63 det65 det280 det282
mzz (-3, -7) (-3, -5)         @det241 det240 det242 det238 det237
mxx (5, -2) (5, -4)           @det99 det103
mzz (1, 1) (1, -1)            @det14 det19 det60 det61
mzz (-1, -5) (-1, -7)         @det11 det20 det238 det237
mzz (3, -5) (5, -5)           @det97 det102
mzz (1, -5) (1, -7)           @det376 det11 det20

--------         11
mzz (-3, -8) (-1, -8)         @det239 det243
mxx (-3, -1) (-5, -1)         @det176 det182 det335
mzz (1, -4) (1, -2)           @det12 det16 det17 det1
mzz (-1, -4) (-1, -2)         @det17 det13 det18 det1
mxx (-5, 1) (-3, 1)           @det180 det176 det168 det182
mxx (-3, -7) (-3, -5)         @det240 det242
mzz (-3, -2) (-3, -4)         @det13 det18 det344
mxx (-1, 5) (1, 5)            @det140 det143 det138 det133
mzz (5, -2) (5, -4)           @det98 det99 det90 det103 det101
mxx (3, -5) (5, -5)           @det102 det96 det90 det101 det97
mxx (3, 7) (3, 5)             @det281 det287
mzz (-3, 2) (-3, 4)           @det180 det139 det142 det168
mxx (-3, 5) (-5, 5)           @det183 det168 det180 det177 det178
mzz (3, 8) (1, 8)             @det283 det285
mxx (-1, 7) (1, 7)            @det138 det143 det349
mxx (-1, -1) (1, -1)          @det17 det14 det19 det1
mxx (5, -1) (3, -1)           @det101 det62 det64 det90
mzz (3, -4) (3, -2)           @det101 det16 det90 det12
mxx (3, 1) (5, 1)             @det64 det62 det362
mxx (-1, 1) (1, 1)            @det140 det14 det19 det133
mzz (-1, 2) (-1, 4)           @det140 det139 det142 det133
mzz (-5, 2) (-5, 4)           @det174 det168 det180 det175 det181
mzz (3, 2) (3, 4)             @det63 det65 det316
mzz (1, 2) (1, 4)             @det140 det65 det63 det133
mxx (-1, -7) (1, -7)          @det11 det20 det371
mxx (1, -5) (-1, -5)          @det17 det20 det11 det1

--------         12
myy (-3, 2) (-3, 1)           @noisy det168 det179
myy (-5, 1) (-5, 2)           @noisy det168 det179
myy (-3, 4) (-3, 5)           @noisy det168 det179
myy (-1, 1) (-1, 2)           @noisy det133 det141
myy (-1, -5) (-1, -4)         @noisy det15 det1
myy (1, 4) (1, 5)             @noisy det133 det141
myy (1, -1) (1, -2)           @noisy det15 det1
myy (3, -1) (3, -2)           @noisy det90 det100
myy (-1, -1) (-1, -2)         @noisy det15 det1
myy (-1, 4) (-1, 5)           @noisy det133 det141
myy (1, -5) (1, -4)           @noisy det15 det1
myy (1, 1) (1, 2)             @noisy det133 det141
myy (-5, 4) (-5, 5)           @noisy det168 det179
myy (5, -5) (5, -4)           @noisy det90 det100
myy (5, -1) (5, -2)           @noisy det90 det100
myy (3, -5) (3, -4)           @noisy det90 det100

--------         13
mzz (-3, -8) (-1, -8)         @noisy det243 det248
mxx (-3, -1) (-5, -1)         @noisy det182 det186 det335
mzz (1, -4) (1, -2)           @noisy det15 det16 det17 det22
mzz (-1, -4) (-1, -2)         @noisy det15 det17 det18 det23
mxx (-5, 1) (-3, 1)           @noisy det180 det182 det186 det179
mxx (-3, -7) (-3, -5)         @noisy det242 det246
mzz (-3, -2) (-3, -4)         @noisy det18 det23 det344
mxx (-1, 5) (1, 5)            @noisy det140 det143 det144 det141
mzz (5, -2) (5, -4)           @noisy det106 det100 det103 det101 det107
mxx (3, -5) (5, -5)           @noisy det102 det104 det100 det101 det105
mxx (3, 7) (3, 5)             @noisy det291 det287
mzz (-3, 2) (-3, 4)           @noisy det180 det142 det145 det179
mxx (-3, 5) (-5, 5)           @noisy det187 det183 det179 det180 det188
mzz (3, 8) (1, 8)             @noisy det285 det289
mxx (-1, 7) (1, 7)            @noisy det143 det144 det349
mxx (-1, -1) (1, -1)          @noisy det15 det17 det19 det24
mxx (5, -1) (3, -1)           @noisy det101 det64 det68 det100
mzz (3, -4) (3, -2)           @noisy det101 det16 det22 det100
mxx (3, 1) (5, 1)             @noisy det64 det68 det362
mxx (-1, 1) (1, 1)            @noisy det140 det19 det24 det141
mzz (-1, 2) (-1, 4)           @noisy det140 det142 det145 det141
mzz (-5, 2) (-5, 4)           @noisy det184 det179 det180 det185 det181
mzz (3, 2) (3, 4)             @noisy det316 det65 det69
mzz (1, 2) (1, 4)             @noisy det140 det65 det69 det141
mxx (-1, -7) (1, -7)          @noisy det20 det21 det371
mxx (1, -5) (-1, -5)          @noisy det15 det17 det20 det21

--------         14
mzz (3, 1) (3, -1)            @noisy det67 det64 det68 det60
mzz (5, -1) (5, 1)            @noisy det64 det363 det68
mxx (-1, -4) (-3, -4)         @noisy det247 det18 det23 det238
mzz (-3, 5) (-5, 5)           @noisy det183 det188
mxx (3, 8) (1, 8)             @noisy det288 det284 det280 det289 det285
mxx (3, -4) (1, -4)           @noisy det16 det22 det328
mxx (-3, 2) (-1, 2)           @noisy det222 det145 det221 det142
mxx (-3, 4) (-1, 4)           @noisy det142 det145 det322
mxx (3, 2) (1, 2)             @noisy det67 det65 det60 det69
mzz (-5, 1) (-5, -1)          @noisy det336 det182 det186
mxx (-3, -2) (-1, -2)         @noisy det221 det222 det18 det23
mxx (3, -2) (1, -2)           @noisy det67 det22 det60 det16
mxx (-3, -8) (-1, -8)         @noisy det243 det238 det247 det244 det248
mxx (-5, 2) (-5, 4)           @noisy det181 det185
mzz (3, 7) (3, 5)             @noisy det286 det288 det291 det280 det287
mzz (-1, 1) (-1, -1)          @noisy det222 det19 det24 det221
mzz (-1, 7) (-1, 5)           @noisy det355 det143 det144
mzz (1, 7) (1, 5)             @noisy det143 det280 det144 det288
mzz (-3, -1) (-3, 1)          @noisy det221 det222 det182 det186
mxx (3, 4) (1, 4)             @noisy det65 det280 det288 det69
mzz (-3, -7) (-3, -5)         @noisy det241 det246 det242 det247 det238
mxx (5, -2) (5, -4)           @noisy det103 det107
mzz (1, 1) (1, -1)            @noisy det67 det19 det60 det24
mzz (-1, -5) (-1, -7)         @noisy det247 det20 det21 det238
mzz (3, -5) (5, -5)           @noisy det102 det105
mzz (1, -5) (1, -7)           @noisy det20 det21 det377

--------         15
myy (-3, 2) (-3, 1)           @noisy det223 det221
myy (3, 4) (3, 5)             @noisy det280 det290
myy (-3, -8) (-3, -7)         @noisy det245 det238
myy (1, 7) (1, 8)             @noisy det280 det290
myy (-1, 1) (-1, 2)           @noisy det223 det221
myy (-1, -5) (-1, -4)         @noisy det245 det238
myy (1, 4) (1, 5)             @noisy det280 det290
myy (1, -1) (1, -2)           @noisy det66 det60
myy (-3, -1) (-3, -2)         @noisy det223 det221
myy (3, -1) (3, -2)           @noisy det66 det60
myy (-1, -1) (-1, -2)         @noisy det223 det221
myy (3, 1) (3, 2)             @noisy det66 det60
myy (1, 1) (1, 2)             @noisy det66 det60
myy (3, 7) (3, 8)             @noisy det280 det290
myy (-3, -5) (-3, -4)         @noisy det245 det238
myy (-1, -8) (-1, -7)         @noisy det245 det238

--------         16
mzz (3, 1) (3, -1)            @noisy det66 det67 det68 det70
mzz (5, -1) (5, 1)            @noisy det363 det68 det70
mxx (-1, -4) (-3, -4)         @noisy det245 det247 det23 det28
mzz (-3, 5) (-5, 5)           @noisy det188 det191
mxx (3, 8) (1, 8)             @noisy det290 det288 det294 det289 det295
mxx (3, -4) (1, -4)           @noisy det22 det26 det328
mxx (-3, 2) (-1, 2)           @noisy det223 det222 det145 det148
mxx (-3, 4) (-1, 4)           @noisy det148 det145 det322
mxx (3, 2) (1, 2)             @noisy det66 det67 det69 det71
mzz (-5, 1) (-5, -1)          @noisy det336 det186 det190
mxx (-3, -2) (-1, -2)         @noisy det223 det222 det23 det28
mxx (3, -2) (1, -2)           @noisy det66 det67 det22 det26
mxx (-3, -8) (-1, -8)         @noisy det249 det245 det247 det250 det248
mxx (-5, 2) (-5, 4)           @noisy det185 det193
mzz (3, 7) (3, 5)             @noisy det290 det292 det288 det291 det293
mzz (-1, 1) (-1, -1)          @noisy det223 det222 det24 det29
mzz (-1, 7) (-1, 5)           @noisy det355 det149 det144
mzz (1, 7) (1, 5)             @noisy det149 det144 det290 det288
mzz (-3, -1) (-3, 1)          @noisy det223 det222 det186 det190
mxx (3, 4) (1, 4)             @noisy det69 det71 det290 det288
mzz (-3, -7) (-3, -5)         @noisy det251 det246 det252 det245 det247
mxx (5, -2) (5, -4)           @noisy det107 det109
mzz (1, 1) (1, -1)            @noisy det66 det67 det24 det29
mzz (-1, -5) (-1, -7)         @noisy det245 det247 det21 det30
mzz (3, -5) (5, -5)           @noisy det105 det111
mzz (1, -5) (1, -7)           @noisy det377 det21 det30

--------         17
mzz (-3, -8) (-1, -8)         @noisy det248 det249
mxx (-3, -1) (-5, -1)         @noisy det337 det186 det190
mzz (1, -4) (1, -2)           @noisy det15 det22 det26 det27
mzz (-1, -4) (-1, -2)         @noisy det15 det27 det23 det28
mxx (-5, 1) (-3, 1)           @noisy det189 det179 det186 det190
mxx (-3, -7) (-3, -5)         @noisy det246 det252
mzz (-3, -2) (-3, -4)         @noisy det345 det23 det28
mxx (-1, 5) (1, 5)            @noisy det147 det149 det144 det141
mzz (5, -2) (5, -4)           @noisy det106 det100 det107 det109 det110
mxx (3, -5) (5, -5)           @noisy det111 det104 det100 det110 det105
mxx (3, 7) (3, 5)             @noisy det291 det293
mzz (-3, 2) (-3, 4)           @noisy det145 det189 det148 det179
mxx (-3, 5) (-5, 5)           @noisy det187 det191 det179 det189 det188
mzz (3, 8) (1, 8)             @noisy det289 det295
mxx (-1, 7) (1, 7)            @noisy det149 det144 det350
mxx (-1, -1) (1, -1)          @noisy det15 det27 det24 det29
mxx (5, -1) (3, -1)           @noisy det110 det68 det70 det100
mzz (3, -4) (3, -2)           @noisy det110 det22 det26 det100
mxx (3, 1) (5, 1)             @noisy det68 det70 det364
mxx (-1, 1) (1, 1)            @noisy det147 det24 det141 det29
mzz (-1, 2) (-1, 4)           @noisy det147 det145 det141 det148
mzz (-5, 2) (-5, 4)           @noisy det184 det179 det189 det185 det193
mzz (3, 2) (3, 4)             @noisy det317 det69 det71
mzz (1, 2) (1, 4)             @noisy det147 det69 det71 det141
mxx (-1, -7) (1, -7)          @noisy det21 det30 det372
mxx (1, -5) (-1, -5)          @noisy det15 det27 det21 det30

--------         18
myy (-3, 2) (-3, 1)           @noisy det192 det179
myy (-5, 1) (-5, 2)           @noisy det192 det179
myy (-3, 4) (-3, 5)           @noisy det192 det179
myy (-1, 1) (-1, 2)           @noisy det146 det141
myy (-1, -5) (-1, -4)         @noisy det15 det25
myy (1, 4) (1, 5)             @noisy det146 det141
myy (1, -1) (1, -2)           @noisy det15 det25
myy (3, -1) (3, -2)           @noisy det108 det100
myy (-1, -1) (-1, -2)         @noisy det15 det25
myy (-1, 4) (-1, 5)           @noisy det146 det141
myy (1, -5) (1, -4)           @noisy det15 det25
myy (1, 1) (1, 2)             @noisy det146 det141
myy (-5, 4) (-5, 5)           @noisy det192 det179
myy (5, -5) (5, -4)           @noisy det108 det100
myy (5, -1) (5, -2)           @noisy det108 det100
myy (3, -5) (3, -4)           @noisy det108 det100

--------         19
mzz (-3, -8) (-1, -8)         @noisy det249 det255
mxx (-3, -1) (-5, -1)         @noisy det337 det190 det196
mzz (1, -4) (1, -2)           @noisy det27 det25 det26 det32
mzz (-1, -4) (-1, -2)         @noisy det25 det27 det28 det33
mxx (-5, 1) (-3, 1)           @noisy det192 det189 det190 det196
mxx (-3, -7) (-3, -5)         @noisy det252 det256
mzz (-3, -2) (-3, -4)         @noisy det345 det28 det33
mxx (-1, 5) (1, 5)            @noisy det146 det147 det149 det150
mzz (5, -2) (5, -4)           @noisy det114 det109 det108 det110 det115
mxx (3, -5) (5, -5)           @noisy det111 det112 det108 det110 det113
mxx (3, 7) (3, 5)             @noisy det293 det298
mzz (-3, 2) (-3, 4)           @noisy det192 det189 det148 det151
mxx (-3, 5) (-5, 5)           @noisy det197 det191 det192 det189 det198
mzz (3, 8) (1, 8)             @noisy det295 det299
mxx (-1, 7) (1, 7)            @noisy det149 det150 det350
mxx (-1, -1) (1, -1)          @noisy det25 det27 det29 det34
mxx (5, -1) (3, -1)           @noisy det108 det110 det70 det74
mzz (3, -4) (3, -2)           @noisy det108 det110 det26 det32
mxx (3, 1) (5, 1)             @noisy det70 det74 det364
mxx (-1, 1) (1, 1)            @noisy det146 det147 det29 det34
mzz (-1, 2) (-1, 4)           @noisy det146 det147 det148 det151
mzz (-5, 2) (-5, 4)           @noisy det194 det192 det189 det195 det193
mzz (3, 2) (3, 4)             @noisy det317 det71 det75
mzz (1, 2) (1, 4)             @noisy det146 det147 det71 det75
mxx (-1, -7) (1, -7)          @noisy det30 det31 det372
mxx (1, -5) (-1, -5)          @noisy det25 det27 det30 det31

--------         20
mzz (3, 1) (3, -1)            @noisy det66 det73 det70 det74
mzz (5, -1) (5, 1)            @noisy det365 det70 det74
mxx (-1, -4) (-3, -4)         @noisy det245 det253 det28 det33
mzz (-3, 5) (-5, 5)           @noisy det191 det198
mxx (3, 8) (1, 8)             @noisy det290 det294 det297 det299 det295
mxx (3, -4) (1, -4)           @noisy det26 det32 det329
mxx (-3, 2) (-1, 2)           @noisy det223 det224 det148 det151
mxx (-3, 4) (-1, 4)           @noisy det148 det151 det323
mxx (3, 2) (1, 2)             @noisy det66 det73 det71 det75
mzz (-5, 1) (-5, -1)          @noisy det338 det190 det196
mxx (-3, -2) (-1, -2)         @noisy det223 det224 det28 det33
mxx (3, -2) (1, -2)           @noisy det66 det73 det26 det32
mxx (-3, -8) (-1, -8)         @noisy det253 det249 det245 det250 det255
mxx (-5, 2) (-5, 4)           @noisy det193 det195
mzz (3, 7) (3, 5)             @noisy det290 det292 det297 det298 det293
mzz (-1, 1) (-1, -1)          @noisy det223 det224 det29 det34
mzz (-1, 7) (-1, 5)           @noisy det356 det149 det150
mzz (1, 7) (1, 5)             @noisy det149 det150 det290 det297
mzz (-3, -1) (-3, 1)          @noisy det223 det224 det190 det196
mxx (3, 4) (1, 4)             @noisy det71 det75 det290 det297
mzz (-3, -7) (-3, -5)         @noisy det253 det251 det256 det252 det245
mxx (5, -2) (5, -4)           @noisy det109 det115
mzz (1, 1) (1, -1)            @noisy det66 det73 det29 det34
mzz (-1, -5) (-1, -7)         @noisy det245 det253 det30 det31
mzz (3, -5) (5, -5)           @noisy det111 det113
mzz (1, -5) (1, -7)           @noisy det378 det30 det31

--------         21
myy (-3, 2) (-3, 1)           @noisy det225 det223
myy (3, 4) (3, 5)             @noisy det290 det296
myy (-3, -8) (-3, -7)         @noisy det245 det254
myy (1, 7) (1, 8)             @noisy det290 det296
myy (-1, 1) (-1, 2)           @noisy det225 det223
myy (-1, -5) (-1, -4)         @noisy det245 det254
myy (1, 4) (1, 5)             @noisy det290 det296
myy (1, -1) (1, -2)           @noisy det66 det72
myy (-3, -1) (-3, -2)         @noisy det225 det223
myy (3, -1) (3, -2)           @noisy det66 det72
myy (-1, -1) (-1, -2)         @noisy det225 det223
myy (3, 1) (3, 2)             @noisy det66 det72
myy (1, 1) (1, 2)             @noisy det66 det72
myy (3, 7) (3, 8)             @noisy det290 det296
myy (-3, -5) (-3, -4)         @noisy det245 det254
myy (-1, -8) (-1, -7)         @noisy det245 det254

--------         22
mzz (3, 1) (3, -1)            @noisy det72 det73 det74 det76
mzz (5, -1) (5, 1)            @noisy det365 det74 det76
mxx (-1, -4) (-3, -4)         @noisy det254 det253 det33 det39
mzz (-3, 5) (-5, 5)           @noisy det198 det203
mxx (3, 8) (1, 8)             @noisy det296 det300 det297 det299 det301
mxx (3, -4) (1, -4)           @noisy det32 det329 det38
mxx (-3, 2) (-1, 2)           @noisy det225 det224 det151 det154
mxx (-3, 4) (-1, 4)           @noisy det323 det154 det151
mxx (3, 2) (1, 2)             @noisy det72 det73 det75 det77
mzz (-5, 1) (-5, -1)          @noisy det202 det338 det196
mxx (-3, -2) (-1, -2)         @noisy det225 det224 det33 det39
mxx (3, -2) (1, -2)           @noisy det72 det73 det32 det38
mxx (-3, -8) (-1, -8)         @noisy det254 det253 det257 det258 det255
mxx (-5, 2) (-5, 4)           @noisy det195 det201
mzz (3, 7) (3, 5)             @noisy det302 det296 det297 det298 det303
mzz (-1, 1) (-1, -1)          @noisy det225 det224 det40 det34
mzz (-1, 7) (-1, 5)           @noisy det356 det150 det155
mzz (1, 7) (1, 5)             @noisy det150 det155 det296 det297
mzz (-3, -1) (-3, 1)          @noisy det202 det225 det224 det196
mxx (3, 4) (1, 4)             @noisy det75 det77 det296 det297
mzz (-3, -7) (-3, -5)         @noisy det254 det253 det259 det256 det260
mxx (5, -2) (5, -4)           @noisy det119 det115
mzz (1, 1) (1, -1)            @noisy det72 det73 det40 det34
mzz (-1, -5) (-1, -7)         @noisy det254 det253 det31 det36
mzz (3, -5) (5, -5)           @noisy det113 det118
mzz (1, -5) (1, -7)           @noisy det378 det31 det36

--------         23
mzz (-3, -8) (-1, -8)         @noisy det255 det257
mxx (-3, -1) (-5, -1)         @noisy det202 det339 det196
mzz (1, -4) (1, -2)           @noisy det25 det32 det35 det38
mzz (-1, -4) (-1, -2)         @noisy det25 det33 det35 det39
mxx (-5, 1) (-3, 1)           @noisy det202 det192 det200 det196
mxx (-3, -7) (-3, -5)         @noisy det256 det260
mzz (-3, -2) (-3, -4)         @noisy det346 det33 det39
mxx (-1, 5) (1, 5)            @noisy det146 det153 det150 det155
mzz (5, -2) (5, -4)           @noisy det117 det114 det115 det108 det119
mxx (3, -5) (5, -5)           @noisy det118 det117 det112 det108 det113
mxx (3, 7) (3, 5)             @noisy det298 det303
mzz (-3, 2) (-3, 4)           @noisy det192 det200 det154 det151
mxx (-3, 5) (-5, 5)           @noisy det197 det203 det192 det200 det198
mzz (3, 8) (1, 8)             @noisy det301 det299
mxx (-1, 7) (1, 7)            @noisy det351 det150 det155
mxx (-1, -1) (1, -1)          @noisy det25 det35 det40 det34
mxx (5, -1) (3, -1)           @noisy det108 det74 det76 det117
mzz (3, -4) (3, -2)           @noisy det108 det32 det117 det38
mxx (3, 1) (5, 1)             @noisy det366 det74 det76
mxx (-1, 1) (1, 1)            @noisy det146 det153 det40 det34
mzz (-1, 2) (-1, 4)           @noisy det146 det153 det154 det151
mzz (-5, 2) (-5, 4)           @noisy det194 det192 det195 det200 det201
mzz (3, 2) (3, 4)             @noisy det75 det318 det77
mzz (1, 2) (1, 4)             @noisy det146 det75 det153 det77
mxx (-1, -7) (1, -7)          @noisy det373 det31 det36
mxx (1, -5) (-1, -5)          @noisy det25 det31 det35 det36

--------         24
myy (-3, 2) (-3, 1)           @det192 det199
myy (-5, 1) (-5, 2)           @det192 det199
myy (-3, 4) (-3, 5)           @det192 det199
myy (-1, 1) (-1, 2)           @det146 det152
myy (-1, -5) (-1, -4)         @det25 det37
myy (1, 4) (1, 5)             @det146 det152
myy (1, -1) (1, -2)           @det25 det37
myy (3, -1) (3, -2)           @det108 det116
myy (-1, -1) (-1, -2)         @det25 det37
myy (-1, 4) (-1, 5)           @det146 det152
myy (1, -5) (1, -4)           @det25 det37
myy (1, 1) (1, 2)             @det146 det152
myy (-5, 4) (-5, 5)           @det192 det199
myy (5, -5) (5, -4)           @det108 det116
myy (5, -1) (5, -2)           @det108 det116
myy (3, -5) (3, -4)           @det108 det116

--------         25
mzz (-3, -8) (-1, -8)         @det264 det257
mxx (-3, -1) (-5, -1)         @det202 det204 det339
mzz (1, -4) (1, -2)           @det37 det38 det35 det41
mzz (-1, -4) (-1, -2)         @det42 det37 det35 det39
mxx (-5, 1) (-3, 1)           @det202 det204 det199 det200
mxx (-3, -7) (-3, -5)         @det262 det260
mzz (-3, -2) (-3, -4)         @det42 det346 det39
mxx (-1, 5) (1, 5)            @det153 det152 det155 det156
mzz (5, -2) (5, -4)           @det117 det120 det121 det116 det119
mxx (3, -5) (5, -5)           @det118 det117 det122 det116 det123
mxx (3, 7) (3, 5)             @det303 det307
mzz (-3, 2) (-3, 4)           @det199 det200 det154 det157
mxx (-3, 5) (-5, 5)           @det205 det203 det199 det200 det206
mzz (3, 8) (1, 8)             @det301 det305
mxx (-1, 7) (1, 7)            @det351 det155 det156
mxx (-1, -1) (1, -1)          @det43 det37 det35 det40
mxx (5, -1) (3, -1)           @det116 det76 det117 det80
mzz (3, -4) (3, -2)           @det116 det117 det41 det38
mxx (3, 1) (5, 1)             @det366 det76 det80
mxx (-1, 1) (1, 1)            @det43 det152 det153 det40
mzz (-1, 2) (-1, 4)           @det152 det153 det154 det157
mzz (-5, 2) (-5, 4)           @det207 det199 det208 det200 det201
mzz (3, 2) (3, 4)             @det77 det318 det81
mzz (1, 2) (1, 4)             @det153 det152 det77 det81
mxx (-1, -7) (1, -7)          @det373 det36 det44
mxx (1, -5) (-1, -5)          @det37 det35 det36 det44

--------         26
mzz (3, 1) (3, -1)            @det72 det78 det76 det80
mzz (5, -1) (5, 1)            @det76 det367 det80
mxx (-1, -4) (-3, -4)         @det254 det39 det263 det42
mzz (-3, 5) (-5, 5)           @det203 det206
mxx (3, 8) (1, 8)             @det304 det296 det300 det305 det301
mxx (3, -4) (1, -4)           @det38 det41 det330
mxx (-3, 2) (-1, 2)           @det225 det227 det154 det157
mxx (-3, 4) (-1, 4)           @det324 det154 det157
mxx (3, 2) (1, 2)             @det72 det78 det77 det81
mzz (-5, 1) (-5, -1)          @det202 det204 det340
mxx (-3, -2) (-1, -2)         @det225 det39 det227 det42
mxx (3, -2) (1, -2)           @det72 det78 det41 det38
mxx (-3, -8) (-1, -8)         @det254 det264 det257 det263 det258
mxx (-5, 2) (-5, 4)           @det208 det201
mzz (3, 7) (3, 5)             @det302 det304 det296 det307 det303
mzz (-1, 1) (-1, -1)          @det43 det225 det227 det40
mzz (-1, 7) (-1, 5)           @det357 det155 det156
mzz (1, 7) (1, 5)             @det304 det296 det155 det156
mzz (-3, -1) (-3, 1)          @det202 det225 det204 det227
mxx (3, 4) (1, 4)             @det304 det296 det77 det81
mzz (-3, -7) (-3, -5)         @det254 det259 det262 det260 det263
mxx (5, -2) (5, -4)           @det119 det120
mzz (1, 1) (1, -1)            @det72 det43 det78 det40
mzz (-1, -5) (-1, -7)         @det254 det263 det36 det44
mzz (3, -5) (5, -5)           @det118 det123
mzz (1, -5) (1, -7)           @det379 det36 det44

--------         27
myy (-3, 2) (-3, 1)           @det225 det226
myy (3, 4) (3, 5)             @det306 det296
myy (-3, -8) (-3, -7)         @det254 det261
myy (1, 7) (1, 8)             @det306 det296
myy (-1, 1) (-1, 2)           @det225 det226
myy (-1, -5) (-1, -4)         @det254 det261
myy (1, 4) (1, 5)             @det306 det296
myy (1, -1) (1, -2)           @det72 det79
myy (-3, -1) (-3, -2)         @det225 det226
myy (3, -1) (3, -2)           @det72 det79
myy (-1, -1) (-1, -2)         @det225 det226
myy (3, 1) (3, 2)             @det72 det79
myy (1, 1) (1, 2)             @det72 det79
myy (3, 7) (3, 8)             @det306 det296
myy (-3, -5) (-3, -4)         @det254 det261
myy (-1, -8) (-1, -7)         @det254 det261

--------         28
mzz (3, 1) (3, -1)            @det79 det78 det82 det80
mzz (5, -1) (5, 1)            @det367 det82 det80
mxx (-1, -4) (-3, -4)         @det42 det47 det261 det263
mzz (-3, 5) (-5, 5)           @det206 det211
mxx (3, 8) (1, 8)             @det306 det304 det310 det305 det311
mxx (3, -4) (1, -4)           @det41 det46 det330
mxx (-3, 2) (-1, 2)           @det157 det226 det227 det159
mxx (-3, 4) (-1, 4)           @det157 det324 det159
mxx (3, 2) (1, 2)             @det81 det79 det78 det83
mzz (-5, 1) (-5, -1)          @det204 det210 det340
mxx (-3, -2) (-1, -2)         @det42 det47 det226 det227
mxx (3, -2) (1, -2)           @det41 det79 det78 det46
mxx (-3, -8) (-1, -8)         @det264 det265 det261 det263 det266
mxx (-5, 2) (-5, 4)           @det208 det212
mzz (3, 7) (3, 5)             @det306 det304 det308 det307 det309
mzz (-1, 1) (-1, -1)          @det43 det227 det226 det48
mzz (-1, 7) (-1, 5)           @det357 det156 det160
mzz (1, 7) (1, 5)             @det306 det304 det156 det160
mzz (-3, -1) (-3, 1)          @det204 det210 det226 det227
mxx (3, 4) (1, 4)             @det306 det304 det81 det83
mzz (-3, -7) (-3, -5)         @det267 det262 det268 det261 det263
mxx (5, -2) (5, -4)           @det120 det126
mzz (1, 1) (1, -1)            @det43 det79 det78 det48
mzz (-1, -5) (-1, -7)         @det49 det261 det263 det44
mzz (3, -5) (5, -5)           @det123 det124
mzz (1, -5) (1, -7)           @det49 det379 det44

--------         29
mzz (-3, -8) (-1, -8)         @det264 det265
mxx (-3, -1) (-5, -1)         @det204 det210 det341
mzz (1, -4) (1, -2)           @det45 det37 det41 det46
mzz (-1, -4) (-1, -2)         @det42 det47 det37 det45
mxx (-5, 1) (-3, 1)           @det204 det199 det210 det209
mxx (-3, -7) (-3, -5)         @det262 det268
mzz (-3, -2) (-3, -4)         @det42 det47 det347
mxx (-1, 5) (1, 5)            @det152 det158 det156 det160
mzz (5, -2) (5, -4)           @det120 det121 det116 det126 det125
mxx (3, -5) (5, -5)           @det124 det122 det116 det125 det123
mxx (3, 7) (3, 5)             @det307 det309
mzz (-3, 2) (-3, 4)           @det157 det199 det209 det159
mxx (-3, 5) (-5, 5)           @det205 det211 det199 det209 det206
mzz (3, 8) (1, 8)             @det305 det311
mxx (-1, 7) (1, 7)            @det352 det156 det160
mxx (-1, -1) (1, -1)          @det43 det37 det48 det45
mxx (5, -1) (3, -1)           @det116 det125 det82 det80
mzz (3, -4) (3, -2)           @det116 det125 det41 det46
mxx (3, 1) (5, 1)             @det368 det82 det80
mxx (-1, 1) (1, 1)            @det43 det152 det158 det48
mzz (-1, 2) (-1, 4)           @det152 det157 det158 det159
mzz (-5, 2) (-5, 4)           @det212 det207 det199 det209 det208
mzz (3, 2) (3, 4)             @det81 det319 det83
mzz (1, 2) (1, 4)             @det81 det152 det158 det83
mxx (-1, -7) (1, -7)          @det49 det374 det44
mxx (1, -5) (-1, -5)          @det49 det37 det45 det44

--------         30
myy (-3, 2) (-3, 1)           @det199
myy (-5, 1) (-5, 2)           @det199
myy (-3, 4) (-3, 5)           @det199
myy (-1, 1) (-1, 2)           @det152
myy (-1, -5) (-1, -4)         @det37
myy (1, 4) (1, 5)             @det152
myy (1, -1) (1, -2)           @det37
myy (3, -1) (3, -2)           @det116
myy (-1, -1) (-1, -2)         @det37
myy (-1, 4) (-1, 5)           @det152
myy (1, -5) (1, -4)           @det37
myy (1, 1) (1, 2)             @det152
myy (-5, 4) (-5, 5)           @det199
myy (5, -5) (5, -4)           @det116
myy (5, -1) (5, -2)           @det116
myy (3, -5) (3, -4)           @det116

--------         31
mzz (-3, -8) (-1, -8)         @det265 det270
mxx (-3, -1) (-5, -1)         @det210 det341 det217
mzz (1, -4) (1, -2)           @det45 det46 det51
mzz (-1, -4) (-1, -2)         @det47 det52 det45
mxx (-5, 1) (-3, 1)           @det210 det217 det209
mxx (-3, -7) (-3, -5)         @det268 det271
mzz (-3, -2) (-3, -4)         @det47 det347 det52
mxx (-1, 5) (1, 5)            @det158 det160 det162
mzz (5, -2) (5, -4)           @det129 det126 det130 det125
mxx (3, -5) (5, -5)           @det125 det127 det124 det128
mxx (3, 7) (3, 5)             @det309 det313
mzz (-3, 2) (-3, 4)           @det161 det209 det159
mxx (-3, 5) (-5, 5)           @det213 det214 det211 det209
mzz (3, 8) (1, 8)             @det311 det314
mxx (-1, 7) (1, 7)            @det352 det160 det162
mxx (-1, -1) (1, -1)          @det48 det53 det45
mxx (5, -1) (3, -1)           @det125 det82 det85
mzz (3, -4) (3, -2)           @det125 det46 det51
mxx (3, 1) (5, 1)             @det368 det82 det85
mxx (-1, 1) (1, 1)            @det48 det53 det158
mzz (-1, 2) (-1, 4)           @det161 det158 det159
mzz (-5, 2) (-5, 4)           @det215 det212 det216 det209
mzz (3, 2) (3, 4)             @det319 det83 det86
mzz (1, 2) (1, 4)             @det158 det83 det86
mxx (-1, -7) (1, -7)          @det49 det374 det50
mxx (1, -5) (-1, -5)          @det49 det45 det50

--------         32
mzz (3, 1) (3, -1)            @det79 det84 det82 det85
mzz (5, -1) (5, 1)            @det82 det369 det85
mxx (-1, -4) (-3, -4)         @det47 det261 det52 det269
mzz (-3, 5) (-5, 5)           @det213 det211
mxx (3, 8) (1, 8)             @det306 det312 det310 det314 det311
mxx (3, -4) (1, -4)           @det331 det46 det51
mxx (-3, 2) (-1, 2)           @det161 det226 det228 det159
mxx (-3, 4) (-1, 4)           @det161 det325 det159
mxx (3, 2) (1, 2)             @det79 det84 det83 det86
mzz (-5, 1) (-5, -1)          @det210 det217 det342
mxx (-3, -2) (-1, -2)         @det47 det226 det52 det228
mxx (3, -2) (1, -2)           @det79 det84 det46 det51
mxx (-3, -8) (-1, -8)         @det270 det265 det269 det261 det266
mxx (-5, 2) (-5, 4)           @det212 det216
mzz (3, 7) (3, 5)             @det306 det308 det312 det313 det309
mzz (-1, 1) (-1, -1)          @det48 det53 det226 det228
mzz (-1, 7) (-1, 5)           @det358 det160 det162
mzz (1, 7) (1, 5)             @det306 det312 det160 det162
mzz (-3, -1) (-3, 1)          @det210 det217 det226 det228
mxx (3, 4) (1, 4)             @det306 det312 det83 det86
mzz (-3, -7) (-3, -5)         @det267 det271 det268 det261 det269
mxx (5, -2) (5, -4)           @det126 det130
mzz (1, 1) (1, -1)            @det48 det53 det79 det84
mzz (-1, -5) (-1, -7)         @det49 det261 det269 det50
mzz (3, -5) (5, -5)           @det124 det128
mzz (1, -5) (1, -7)           @det49 det50 det380

--------         33
myy (-3, 2) (-3, 1)           @det226
myy (3, 4) (3, 5)             @det306
myy (-3, -8) (-3, -7)         @det261
myy (1, 7) (1, 8)             @det306
myy (-1, 1) (-1, 2)           @det226
myy (-1, -5) (-1, -4)         @det261
myy (1, 4) (1, 5)             @det306
myy (1, -1) (1, -2)           @det79
myy (-3, -1) (-3, -2)         @det226
myy (3, -1) (3, -2)           @det79
myy (-1, -1) (-1, -2)         @det226
myy (3, 1) (3, 2)             @det79
myy (1, 1) (1, 2)             @det79
myy (3, 7) (3, 8)             @det306
myy (-3, -5) (-3, -4)         @det261
myy (-1, -8) (-1, -7)         @det261

--------         34
mzz (3, 1) (3, -1)            @det84 det85
mzz (5, -1) (5, 1)            @det369 det85
mxx (-1, -4) (-3, -4)         @det52 det269
mzz (-3, 5) (-5, 5)           @det213
mxx (3, 8) (1, 8)             @det312 det314
mxx (3, -4) (1, -4)           @det331 det51
mxx (-3, 2) (-1, 2)           @det161 det228
mxx (-3, 4) (-1, 4)           @det161 det325
mxx (3, 2) (1, 2)             @det84 det86
mzz (-5, 1) (-5, -1)          @det217 det342
mxx (-3, -2) (-1, -2)         @det52 det228
mxx (3, -2) (1, -2)           @det84 det51
mxx (-3, -8) (-1, -8)         @det270 det269
mxx (-5, 2) (-5, 4)           @det216
mzz (3, 7) (3, 5)             @det312 det313
mzz (-1, 1) (-1, -1)          @det53 det228
mzz (-1, 7) (-1, 5)           @det358 det162
mzz (1, 7) (1, 5)             @det312 det162
mzz (-3, -1) (-3, 1)          @det217 det228
mxx (3, 4) (1, 4)             @det312 det86
mzz (-3, -7) (-3, -5)         @det271 det269
mxx (5, -2) (5, -4)           @det130
mzz (1, 1) (1, -1)            @det53 det84
mzz (-1, -5) (-1, -7)         @det50 det269
mzz (3, -5) (5, -5)           @det128
mzz (1, -5) (1, -7)           @det50 det380

--------         35
mzz (-3, -8) (-1, -8)         @det270
mxx (-3, -1) (-5, -1)         @det217
mzz (1, -4) (1, -2)           @det51
mzz (-1, -4) (-1, -2)         @det52
mxx (-5, 1) (-3, 1)           @det217
mxx (-3, -7) (-3, -5)         @det271
mzz (-3, -2) (-3, -4)         @det52
mxx (-1, 5) (1, 5)            @det162
mzz (5, -2) (5, -4)           @det129 det130
mxx (3, -5) (5, -5)           @det127 det128
mxx (3, 7) (3, 5)             @det313
mzz (-3, 2) (-3, 4)           @det161
mxx (-3, 5) (-5, 5)           @det213 det214
mzz (3, 8) (1, 8)             @det314
mxx (-1, 7) (1, 7)            @det162
mxx (-1, -1) (1, -1)          @det53
mxx (5, -1) (3, -1)           @det85
mzz (3, -4) (3, -2)           @det51
mxx (3, 1) (5, 1)             @det85
mxx (-1, 1) (1, 1)            @det53
mzz (-1, 2) (-1, 4)           @det161
mzz (-5, 2) (-5, 4)           @det215 det216
mzz (3, 2) (3, 4)             @det86
mzz (1, 2) (1, 4)             @det86
mxx (-1, -7) (1, -7)          @det50
mxx (1, -5) (-1, -5)          @det50



==> anc/Fig21_right/df_5.txt <==
--------          0
myy (3, 1) (3, 2)             @det621
myy (-3, 2) (-3, 1)           @det404
myy (5, 10) (5, 11)           @det671
myy (9, -1) (9, -2)           @det696
myy (-1, 1) (-1, 2)           @det759
myy (5, -5) (5, -4)           @det646
myy (-1, -1) (-1, -2)         @det362
myy (3, -10) (3, -11)         @det246
myy (7, -11) (7, -10)         @det478
myy (13, -5) (13, -4)         @det285
myy (3, 4) (3, 5)             @det621
myy (11, -1) (11, -2)         @det285
myy (7, 1) (7, 2)             @det78
myy (7, 4) (7, 5)             @det78
myy (9, -7) (9, -8)           @det478
myy (-1, 7) (-1, 8)           @det0
myy (-1, -5) (-1, -4)         @det362
myy (1, 4) (1, 5)             @det759
myy (3, -1) (3, -2)           @det646
myy (3, -8) (3, -7)           @det246
myy (7, -1) (7, -2)           @det696
myy (3, -5) (3, -4)           @det646
myy (5, 1) (5, 2)             @det621
myy (5, 4) (5, 5)             @det621
myy (5, 7) (5, 8)             @det671
myy (9, -5) (9, -4)           @det696
myy (-1, 11) (-1, 10)         @det0
myy (3, 7) (3, 8)             @det671
myy (-5, 1) (-5, 2)           @det404
myy (1, -5) (1, -4)           @det362
myy (3, 10) (3, 11)           @det671
myy (13, -1) (13, -2)         @det285
myy (7, -8) (7, -7)           @det478
myy (1, -1) (1, -2)           @det362
myy (5, -8) (5, -7)           @det246
myy (1, 11) (1, 10)           @det0
myy (11, -5) (11, -4)         @det285
myy (-3, 4) (-3, 5)           @det404
myy (9, -11) (9, -10)         @det478
myy (5, -11) (5, -10)         @det246
myy (-1, 4) (-1, 5)           @det759
myy (5, -1) (5, -2)           @det646
myy (-5, 4) (-5, 5)           @det404
myy (1, 1) (1, 2)             @det759
myy (1, 7) (1, 8)             @det0
myy (7, -5) (7, -4)           @det696
myy (9, 1) (9, 2)             @det78
myy (9, 5) (9, 4)             @det78

--------          1
mxx (-3, -1) (-5, -1)         @det410
mzz (5, 4) (5, 2)             @det621 det81
mxx (-1, 5) (1, 5)            @det759 det4
mxx (13, -1) (11, -1)         @det285 det291
mzz (7, -2) (7, -4)           @det142 det696
mxx (1, -11) (1, -13)         @det714
mxx (11, -5) (13, -5)         @det294 det285 det295
mxx (9, -7) (7, -7)           @det481 det478
mxx (5, -1) (3, -1)           @det646 det147
mxx (-1, 1) (1, 1)            @det366 det759
mzz (7, 10) (7, 8)            @det583
mxx (7, 11) (7, 13)           @det836
mzz (1, 2) (1, 4)             @det759 det624
mxx (1, -5) (-1, -5)          @det362 det187
mzz (-1, -4) (-1, -2)         @det365 det362
mzz (-3, -2) (-3, -4)         @det365
mxx (5, -11) (3, -11)         @det251 det246
mzz (5, -2) (5, -4)           @det646 det142
mxx (11, 7) (11, 5)           @det891
mzz (-1, 8) (-1, 10)          @det7 det0 det8
mzz (11, -4) (11, -2)         @det287 det285
mxx (9, -5) (7, -5)           @det481 det696
mxx (5, 5) (3, 5)             @det621 det586
mzz (5, 10) (5, 8)            @det583 det671
mxx (-3, 5) (-5, 5)           @det404 det403 det402
mxx (9, 7) (7, 7)             @det84
mzz (3, 8) (3, 10)            @det671 det9
mxx (3, 1) (5, 1)             @det621 det147
mxx (11, 1) (13, 1)           @det291
mzz (1, 8) (1, 10)            @det0 det9
mzz (1, -4) (1, -2)           @det362 det182
mxx (-5, 1) (-3, 1)           @det410 det404
mzz (13, -2) (13, -4)         @det284 det285 det286
mxx (5, -13) (3, -13)         @det251
mxx (1, 11) (-1, 11)          @det5 det0 det6
mzz (3, -10) (3, -8)          @det246 det189
mzz (-3, 2) (-3, 4)           @det404 det409
mxx (7, -1) (9, -1)           @det85 det696
mzz (9, -10) (9, -8)          @det483 det478 det482
mxx (5, -7) (3, -7)           @det246 det185
mxx (-1, 7) (1, 7)            @det0 det4
mxx (3, 13) (5, 13)           @det674
mzz (3, -4) (3, -2)           @det646 det182
mzz (3, -14) (1, -14)         @det712
mzz (-5, 2) (-5, 4)           @det406 det404 det407
mxx (5, 11) (3, 11)           @det671 det674
mzz (3, 2) (3, 4)             @det621 det624
mxx (-1, -7) (1, -7)          @det187
mzz (-3, -8) (-1, -8)         @det773
mzz (9, 2) (9, 4)             @det78 det80
mzz (7, 4) (7, 2)             @det81 det78
mzz (5, 14) (7, 14)           @det839
mxx (-3, -7) (-3, -5)         @det771
mzz (7, -8) (7, -10)          @det249 det478
mxx (3, -5) (5, -5)           @det646 det185
mxx (9, -11) (7, -11)         @det485 det478 det486
mzz (1, -10) (1, -8)          @det189
mzz (11, 8) (9, 8)            @det888
mzz (5, -8) (5, -10)          @det249 det246
mxx (3, 7) (5, 7)             @det671 det586
mxx (9, 5) (7, 5)             @det84 det78
mxx (-1, -1) (1, -1)          @det366 det362
mzz (11, 2) (11, 4)           @det80
mxx (9, 1) (7, 1)             @det85 det78
mzz (-1, 2) (-1, 4)           @det759 det409
mzz (9, -4) (9, -2)           @det287 det696

--------          2
mzz (5, -7) (5, -5)           @det543 det185
mxx (9, -10) (9, -8)          @det483
mxx (7, 2) (5, 2)             @det81 det145
mzz (9, -7) (9, -5)           @det481 det937
mxx (3, 10) (1, 10)           @det963 det9
mxx (-3, 2) (-1, 2)           @det569 det409
mzz (11, 1) (11, -1)          @det557 det291
mxx (3, -14) (1, -14)         @det708 det712
mzz (9, 1) (9, -1)            @det85 det557
mxx (7, -10) (5, -10)         @det249 det995
mxx (11, 4) (9, 4)            @det886 det80
mzz (1, 7) (1, 5)             @det822 det4
mxx (-3, -8) (-1, -8)         @det773 det772
mxx (5, 14) (7, 14)           @det839 det835
mzz (-3, -7) (-3, -5)         @det771 det772
mzz (7, -7) (7, -5)           @det543 det481
mxx (11, 2) (9, 2)            @det557 det80
mzz (9, -11) (7, -11)         @det485
mzz (1, -5) (1, -7)           @det181 det187
mxx (11, 8) (9, 8)            @det886 det888
mxx (7, -2) (5, -2)           @det142 det145
mxx (3, -10) (1, -10)         @det708 det189
mxx (7, 4) (5, 4)             @det582 det81
mxx (3, 8) (1, 8)             @det822 det9
mzz (5, -13) (5, -11)         @det251 det976
mzz (5, 11) (5, 13)           @det835 det674
mxx (-3, -2) (-1, -2)         @det365 det569
mxx (-5, 2) (-5, 4)           @det406
mzz (-1, 7) (-1, 5)           @det1060 det4
mxx (3, 4) (1, 4)             @det822 det624
mzz (9, 5) (9, 7)             @det84 det886
mxx (7, -4) (5, -4)           @det543 det142
mzz (5, 5) (5, 7)             @det582 det586
mzz (1, 1) (1, -1)            @det366 det659
mzz (-1, -5) (-1, -7)         @det772 det187
mzz (3, 7) (3, 5)             @det822 det586
mzz (7, -1) (7, 1)            @det85 det145
mxx (3, -4) (1, -4)           @det181 det182
mzz (11, -5) (13, -5)         @det294
mxx (-3, 4) (-1, 4)           @det1046 det409
mzz (7, 5) (7, 7)             @det582 det84
mzz (7, 11) (7, 13)           @det835 det836
mzz (-5, 1) (-5, -1)          @det410 det1003
mxx (3, -2) (1, -2)           @det659 det182
mzz (-1, 1) (-1, -1)          @det366 det569
mzz (11, 7) (11, 5)           @det886 det891
mzz (3, -13) (3, -11)         @det251 det708
mxx (-1, 8) (-1, 10)          @det8
mzz (13, -1) (13, 1)          @det945 det291
mzz (3, 1) (3, -1)            @det659 det147
mzz (5, -1) (5, 1)            @det147 det145
mxx (3, -8) (1, -8)           @det181 det189
mxx (-1, -4) (-3, -4)         @det365 det772
mzz (-3, 5) (-5, 5)           @det402
mzz (1, -11) (1, -13)         @det714 det708
mxx (7, 8) (5, 8)             @det582 det583
mxx (7, 10) (5, 10)           @det583 det835
mxx (3, 2) (1, 2)             @det659 det624
mzz (3, 13) (3, 11)           @det674 det1033
mxx (7, -8) (5, -8)           @det543 det249
mzz (-3, -1) (-3, 1)          @det410 det569
mxx (13, -2) (13, -4)         @det286
mxx (11, -4) (9, -4)          @det287 det1053
mxx (11, -2) (9, -2)          @det287 det557
mzz (1, 11) (-1, 11)          @det6
mzz (3, -5) (3, -7)           @det181 det185

--------          3
myy (3, 1) (3, 2)             @det658
myy (-3, 2) (-3, 1)           @det570
myy (5, 10) (5, 11)           @det837
myy (9, -1) (9, -2)           @det556
myy (-1, 1) (-1, 2)           @det570
myy (7, 7) (7, 8)             @det585
myy (5, -5) (5, -4)           @det544
myy (-1, -1) (-1, -2)         @det570
myy (3, -10) (3, -11)         @det709
myy (11, 7) (11, 8)           @det890
myy (7, 13) (7, 14)           @det837
myy (-3, -5) (-3, -4)         @det774
myy (3, 4) (3, 5)             @det823
myy (11, -1) (11, -2)         @det556
myy (1, -11) (1, -10)         @det709
myy (11, 1) (11, 2)           @det556
myy (7, 1) (7, 2)             @det144
myy (7, 4) (7, 5)             @det585
myy (-3, -8) (-3, -7)         @det774
myy (-1, -5) (-1, -4)         @det774
myy (1, 4) (1, 5)             @det823
myy (-3, -1) (-3, -2)         @det570
myy (3, -1) (3, -2)           @det658
myy (7, 10) (7, 11)           @det837
myy (3, -8) (3, -7)           @det184
myy (7, -1) (7, -2)           @det144
myy (3, -5) (3, -4)           @det184
myy (5, 1) (5, 2)             @det144
myy (5, 4) (5, 5)             @det585
myy (5, 7) (5, 8)             @det585
myy (3, -14) (3, -13)         @det709
myy (3, 7) (3, 8)             @det823
myy (5, 14) (5, 13)           @det837
myy (1, -5) (1, -4)           @det184
myy (7, -8) (7, -7)           @det544
myy (1, -1) (1, -2)           @det658
myy (5, -8) (5, -7)           @det544
myy (-1, -8) (-1, -7)         @det774
myy (1, -14) (1, -13)         @det709
myy (9, 7) (9, 8)             @det890
myy (11, 4) (11, 5)           @det890
myy (5, -1) (5, -2)           @det144
myy (1, 1) (1, 2)             @det658
myy (1, 7) (1, 8)             @det823
myy (7, -5) (7, -4)           @det544
myy (9, 1) (9, 2)             @det556
myy (1, -8) (1, -7)           @det184
myy (9, 5) (9, 4)             @det890

--------          4
mzz (5, -7) (5, -5)           @det544 det543 det183 det185
mxx (9, -10) (9, -8)          @det483 det484
mxx (7, 2) (5, 2)             @det81 det87 det144 det145
mzz (9, -7) (9, -5)           @det481 det487 det937
mxx (3, 10) (1, 10)           @det12 det963 det9
mxx (-3, 2) (-1, 2)           @det569 det411 det570 det409
mzz (11, 1) (11, -1)          @det290 det556 det557 det291
mxx (3, -14) (1, -14)         @det708 det710 det711 det709 det712
mzz (9, 1) (9, -1)            @det85 det88 det556 det557
mxx (7, -10) (5, -10)         @det249 det250 det995
mxx (11, 4) (9, 4)            @det86 det890 det886 det80
mzz (1, 7) (1, 5)             @det2 det823 det822 det4
mxx (-3, -8) (-1, -8)         @det777 det773 det774 det772 det778
mxx (5, 14) (7, 14)           @det838 det839 det837 det835 det840
mzz (-3, -7) (-3, -5)         @det775 det776 det774 det772 det771
mzz (7, -7) (7, -5)           @det544 det543 det481 det487
mxx (11, 2) (9, 2)            @det86 det556 det557 det80
mzz (9, -11) (7, -11)         @det485 det488
mzz (1, -5) (1, -7)           @det186 det184 det181 det187
mxx (11, 8) (9, 8)            @det887 det888 det889 det890 det886
mxx (7, -2) (5, -2)           @det142 det143 det144 det145
mxx (3, -10) (1, -10)         @det188 det708 det709 det189
mxx (7, 4) (5, 4)             @det582 det81 det87 det585
mxx (3, 8) (1, 8)             @det12 det823 det822 det9
mzz (5, -13) (5, -11)         @det251 det252 det976
mzz (5, 11) (5, 13)           @det835 det837 det674 det675
mxx (-3, -2) (-1, -2)         @det365 det367 det570 det569
mxx (-5, 2) (-5, 4)           @det406 det408
mzz (-1, 7) (-1, 5)           @det2 det1060 det4
mxx (3, 4) (1, 4)             @det823 det822 det624 det625
mzz (9, 5) (9, 7)             @det84 det83 det890 det886
mxx (7, -4) (5, -4)           @det544 det543 det142 det143
mzz (5, 5) (5, 7)             @det582 det586 det587 det585
mzz (1, 1) (1, -1)            @det366 det368 det658 det659
mzz (-1, -5) (-1, -7)         @det772 det186 det774 det187
mzz (3, 7) (3, 5)             @det823 det822 det586 det587
mzz (7, -1) (7, 1)            @det85 det88 det144 det145
mxx (3, -4) (1, -4)           @det190 det184 det181 det182
mzz (11, -5) (13, -5)         @det294 det293
mxx (-3, 4) (-1, 4)           @det411 det1046 det409
mzz (7, 5) (7, 7)             @det582 det83 det84 det585
mzz (7, 11) (7, 13)           @det841 det842 det836 det837 det835
mzz (-5, 1) (-5, -1)          @det410 det412 det1003
mxx (3, -2) (1, -2)           @det190 det658 det659 det182
mzz (-1, 1) (-1, -1)          @det366 det368 det570 det569
mzz (11, 7) (11, 5)           @det891 det892 det893 det890 det886
mzz (3, -13) (3, -11)         @det251 det252 det709 det708
mxx (-1, 8) (-1, 10)          @det8 det11
mzz (13, -1) (13, 1)          @det290 det945 det291
mzz (3, 1) (3, -1)            @det146 det658 det659 det147
mzz (5, -1) (5, 1)            @det146 det144 det147 det145
mxx (3, -8) (1, -8)           @det188 det184 det181 det189
mxx (-1, -4) (-3, -4)         @det365 det367 det774 det772
mzz (-3, 5) (-5, 5)           @det400 det402
mzz (1, -11) (1, -13)         @det713 det714 det715 det709 det708
mxx (7, 8) (5, 8)             @det582 det583 det584 det585
mxx (7, 10) (5, 10)           @det583 det584 det837 det835
mxx (3, 2) (1, 2)             @det658 det659 det624 det625
mzz (3, 13) (3, 11)           @det674 det1033 det675
mxx (7, -8) (5, -8)           @det544 det543 det250 det249
mzz (-3, -1) (-3, 1)          @det410 det412 det570 det569
mxx (13, -2) (13, -4)         @det296 det286
mxx (11, -4) (9, -4)          @det287 det1053 det288
mxx (11, -2) (9, -2)          @det287 det288 det556 det557
mzz (1, 11) (-1, 11)          @det10 det6
mzz (3, -5) (3, -7)           @det183 det184 det181 det185

--------          5
mxx (-3, -1) (-5, -1)         @det410 det412 det1002
mzz (5, 4) (5, 2)             @det621 det81 det87 det622
mxx (-1, 5) (1, 5)            @det2 det760 det759 det4
mxx (13, -1) (11, -1)         @det290 det289 det285 det291
mzz (7, -2) (7, -4)           @det698 det142 det696 det143
mxx (1, -11) (1, -13)         @det714 det713
mxx (11, -5) (13, -5)         @det293 det294 det289 det285 det295
mxx (9, -7) (7, -7)           @det481 det478 det487 det480
mxx (5, -1) (3, -1)           @det146 det646 det147 det648
mxx (-1, 1) (1, 1)            @det366 det760 det759 det368
mzz (7, 10) (7, 8)            @det583 det584 det970
mxx (7, 11) (7, 13)           @det842 det836
mzz (1, 2) (1, 4)             @det759 det624 det760 det625
mxx (1, -5) (-1, -5)          @det364 det186 det362 det187
mzz (-1, -4) (-1, -2)         @det364 det365 det367 det362
mzz (-3, -2) (-3, -4)         @det365 det367 det957
mxx (5, -11) (3, -11)         @det251 det246 det248 det252
mzz (5, -2) (5, -4)           @det646 det143 det142 det648
mxx (11, 7) (11, 5)           @det893 det891
mzz (-1, 8) (-1, 10)          @det7 det8 det3 det0 det11
mzz (11, -4) (11, -2)         @det287 det288 det285 det289
mxx (9, -5) (7, -5)           @det698 det481 det696 det487
mxx (5, 5) (3, 5)             @det621 det586 det587 det622
mzz (5, 10) (5, 8)            @det583 det671 det584 det673
mxx (-3, 5) (-5, 5)           @det400 det401 det402 det403 det404
mxx (9, 7) (7, 7)             @det84 det83 det1015
mzz (3, 8) (3, 10)            @det12 det671 det673 det9
mxx (3, 1) (5, 1)             @det621 det146 det622 det147
mxx (11, 1) (13, 1)           @det290 det944 det291
mzz (1, 8) (1, 10)            @det12 det0 det3 det9
mzz (1, -4) (1, -2)           @det364 det190 det362 det182
mxx (-5, 1) (-3, 1)           @det410 det412 det404 det401
mzz (13, -2) (13, -4)         @det296 det286 det289 det284 det285
mxx (5, -13) (3, -13)         @det251 det977 det252
mxx (1, 11) (-1, 11)          @det10 det3 det6 det0 det5
mzz (3, -10) (3, -8)          @det188 det246 det248 det189
mzz (-3, 2) (-3, 4)           @det411 det404 det401 det409
mxx (7, -1) (9, -1)           @det698 det88 det696 det85
mzz (9, -10) (9, -8)          @det482 det483 det484 det480 det478
mxx (5, -7) (3, -7)           @det183 det246 det248 det185
mxx (-1, 7) (1, 7)            @det2 det0 det3 det4
mxx (3, 13) (5, 13)           @det1034 det674 det675
mzz (3, -4) (3, -2)           @det190 det646 det182 det648
mzz (3, -14) (1, -14)         @det711 det712
mzz (-5, 2) (-5, 4)           @det406 det401 det407 det404 det408
mxx (5, 11) (3, 11)           @det673 det671 det674 det675
mzz (3, 2) (3, 4)             @det621 det622 det624 det625
mxx (-1, -7) (1, -7)          @det186 det1027 det187
mzz (-3, -8) (-1, -8)         @det773 det777
mzz (9, 2) (9, 4)             @det82 det86 det78 det80
mzz (7, 4) (7, 2)             @det82 det81 det87 det78
mzz (5, 14) (7, 14)           @det839 det838
mxx (-3, -7) (-3, -5)         @det771 det776
mzz (7, -8) (7, -10)          @det249 det480 det250 det478
mxx (3, -5) (5, -5)           @det183 det646 det648 det185
mxx (9, -11) (7, -11)         @det485 det480 det478 det486 det488
mzz (1, -10) (1, -8)          @det989 det188 det189
mzz (11, 8) (9, 8)            @det887 det888
mzz (5, -8) (5, -10)          @det249 det246 det250 det248
mxx (3, 7) (5, 7)             @det671 det586 det673 det587
mxx (9, 5) (7, 5)             @det82 det83 det84 det78
mxx (-1, -1) (1, -1)          @det364 det366 det368 det362
mzz (11, 2) (11, 4)           @det86 det1021 det80
mxx (9, 1) (7, 1)             @det82 det88 det78 det85
mzz (-1, 2) (-1, 4)           @det411 det759 det760 det409
mzz (9, -4) (9, -2)           @det698 det287 det696 det288

--------          6
myy (3, 1) (3, 2)             @det621 det623
myy (-3, 2) (-3, 1)           @det404 det405
myy (5, 10) (5, 11)           @det671 det672
myy (9, -1) (9, -2)           @det696 det697
myy (-1, 1) (-1, 2)           @det759 det761
myy (5, -5) (5, -4)           @det646 det647
myy (-1, -1) (-1, -2)         @det362 det363
myy (3, -10) (3, -11)         @det246 det247
myy (7, -11) (7, -10)         @det479 det478
myy (13, -5) (13, -4)         @det285 det292
myy (3, 4) (3, 5)             @det621 det623
myy (11, -1) (11, -2)         @det285 det292
myy (7, 1) (7, 2)             @det78 det79
myy (7, 4) (7, 5)             @det78 det79
myy (9, -7) (9, -8)           @det479 det478
myy (-1, 7) (-1, 8)           @det0 det1
myy (-1, -5) (-1, -4)         @det362 det363
myy (1, 4) (1, 5)             @det759 det761
myy (3, -1) (3, -2)           @det646 det647
myy (3, -8) (3, -7)           @det246 det247
myy (7, -1) (7, -2)           @det696 det697
myy (3, -5) (3, -4)           @det646 det647
myy (5, 1) (5, 2)             @det621 det623
myy (5, 4) (5, 5)             @det621 det623
myy (5, 7) (5, 8)             @det671 det672
myy (9, -5) (9, -4)           @det696 det697
myy (-1, 11) (-1, 10)         @det0 det1
myy (3, 7) (3, 8)             @det671 det672
myy (-5, 1) (-5, 2)           @det404 det405
myy (1, -5) (1, -4)           @det362 det363
myy (3, 10) (3, 11)           @det671 det672
myy (13, -1) (13, -2)         @det285 det292
myy (7, -8) (7, -7)           @det479 det478
myy (1, -1) (1, -2)           @det362 det363
myy (5, -8) (5, -7)           @det246 det247
myy (1, 11) (1, 10)           @det0 det1
myy (11, -5) (11, -4)         @det285 det292
myy (-3, 4) (-3, 5)           @det404 det405
myy (9, -11) (9, -10)         @det479 det478
myy (5, -11) (5, -10)         @det246 det247
myy (-1, 4) (-1, 5)           @det759 det761
myy (5, -1) (5, -2)           @det646 det647
myy (-5, 4) (-5, 5)           @det404 det405
myy (1, 1) (1, 2)             @det759 det761
myy (1, 7) (1, 8)             @det0 det1
myy (7, -5) (7, -4)           @det696 det697
myy (9, 1) (9, 2)             @det78 det79
myy (9, 5) (9, 4)             @det78 det79

--------          7
mxx (-3, -1) (-5, -1)         @det412 det416 det1002
mzz (5, 4) (5, 2)             @det623 det92 det87 det622
mxx (-1, 5) (1, 5)            @det2 det15 det761 det760
mxx (13, -1) (11, -1)         @det290 det302 det292 det289
mzz (7, -2) (7, -4)           @det698 det143 det149 det697
mxx (1, -11) (1, -13)         @det713 det718
mxx (11, -5) (13, -5)         @det293 det292 det289 det297 det298
mxx (9, -7) (7, -7)           @det479 det480 det487 det489
mxx (5, -1) (3, -1)           @det146 det151 det647 det648
mxx (-1, 1) (1, 1)            @det368 det370 det761 det760
mzz (7, 10) (7, 8)            @det584 det590 det970
mxx (7, 11) (7, 13)           @det842 det846
mzz (1, 2) (1, 4)             @det626 det761 det760 det625
mxx (1, -5) (-1, -5)          @det364 det186 det195 det363
mzz (-1, -4) (-1, -2)         @det364 det367 det369 det363
mzz (-3, -2) (-3, -4)         @det367 det369 det957
mxx (5, -11) (3, -11)         @det252 det254 det247 det248
mzz (5, -2) (5, -4)           @det143 det149 det647 det648
mxx (11, 7) (11, 5)           @det893 det897
mzz (-1, 8) (-1, 10)          @det1 det3 det16 det11 det17
mzz (11, -4) (11, -2)         @det288 det299 det292 det289
mxx (9, -5) (7, -5)           @det698 det487 det489 det697
mxx (5, 5) (3, 5)             @det623 det622 det587 det591
mzz (5, 10) (5, 8)            @det584 det590 det672 det673
mxx (-3, 5) (-5, 5)           @det400 det405 det401 det417 det418
mxx (9, 7) (7, 7)             @det83 det90 det1015
mzz (3, 8) (3, 10)            @det12 det18 det672 det673
mxx (3, 1) (5, 1)             @det146 det151 det623 det622
mxx (11, 1) (13, 1)           @det290 det302 det944
mzz (1, 8) (1, 10)            @det12 det18 det1 det3
mzz (1, -4) (1, -2)           @det364 det363 det190 det193
mxx (-5, 1) (-3, 1)           @det412 det416 det405 det401
mzz (13, -2) (13, -4)         @det300 det296 det301 det292 det289
mxx (5, -13) (3, -13)         @det977 det252 det254
mxx (1, 11) (-1, 11)          @det10 det1 det3 det13 det14
mzz (3, -10) (3, -8)          @det188 det196 det247 det248
mzz (-3, 2) (-3, 4)           @det411 det415 det405 det401
mxx (7, -1) (9, -1)           @det698 det88 det91 det697
mzz (9, -10) (9, -8)          @det490 det484 det479 det480 det491
mxx (5, -7) (3, -7)           @det183 det194 det247 det248
mxx (-1, 7) (1, 7)            @det2 det15 det1 det3
mxx (3, 13) (5, 13)           @det1034 det675 det676
mzz (3, -4) (3, -2)           @det190 det647 det648 det193
mzz (3, -14) (1, -14)         @det711 det719
mzz (-5, 2) (-5, 4)           @det413 det405 det401 det414 det408
mxx (5, 11) (3, 11)           @det672 det673 det675 det676
mzz (3, 2) (3, 4)             @det626 det623 det622 det625
mxx (-1, -7) (1, -7)          @det186 det195 det1027
mzz (-3, -8) (-1, -8)         @det777 det781
mzz (9, 2) (9, 4)             @det82 det89 det86 det79
mzz (7, 4) (7, 2)             @det82 det87 det92 det79
mzz (5, 14) (7, 14)           @det838 det845
mxx (-3, -7) (-3, -5)         @det776 det782
mzz (7, -8) (7, -10)          @det479 det480 det250 det253
mxx (3, -5) (5, -5)           @det183 det194 det647 det648
mxx (9, -11) (7, -11)         @det479 det480 det492 det493 det488
mzz (1, -10) (1, -8)          @det989 det188 det196
mzz (11, 8) (9, 8)            @det887 det896
mzz (5, -8) (5, -10)          @det250 det253 det247 det248
mxx (3, 7) (5, 7)             @det672 det673 det587 det591
mxx (9, 5) (7, 5)             @det82 det83 det90 det79
mxx (-1, -1) (1, -1)          @det364 det368 det370 det363
mzz (11, 2) (11, 4)           @det86 det89 det1021
mxx (9, 1) (7, 1)             @det82 det88 det91 det79
mzz (-1, 2) (-1, 4)           @det411 det415 det761 det760
mzz (9, -4) (9, -2)           @det698 det288 det299 det697

--------          8
mzz (5, -7) (5, -5)           @det544 det194 det546 det183
mxx (9, -10) (9, -8)          @det484 det490
mxx (7, 2) (5, 2)             @det87 det92 det144 det150
mzz (9, -7) (9, -5)           @det487 det489 det938
mxx (3, 10) (1, 10)           @det12 det18 det964
mxx (-3, 2) (-1, 2)           @det411 det415 det570 det571
mzz (11, 1) (11, -1)          @det290 det302 det556 det558
mxx (3, -14) (1, -14)         @det710 det717 det719 det711 det709
mzz (9, 1) (9, -1)            @det88 det91 det556 det558
mxx (7, -10) (5, -10)         @det250 det253 det996
mxx (11, 4) (9, 4)            @det86 det89 det890 det894
mzz (1, 7) (1, 5)             @det2 det823 det825 det15
mxx (-3, -8) (-1, -8)         @det777 det774 det778 det781 det779
mxx (5, 14) (7, 14)           @det845 det838 det837 det840 det844
mzz (-3, -7) (-3, -5)         @det775 det782 det776 det774 det779
mzz (7, -7) (7, -5)           @det544 det546 det487 det489
mxx (11, 2) (9, 2)            @det86 det89 det556 det558
mzz (9, -11) (7, -11)         @det488 det493
mzz (1, -5) (1, -7)           @det186 det195 det184 det192
mxx (11, 8) (9, 8)            @det887 det894 det889 det896 det890
mxx (7, -2) (5, -2)           @det143 det149 det144 det150
mxx (3, -10) (1, -10)         @det717 det188 det196 det709
mxx (7, 4) (5, 4)             @det588 det87 det92 det585
mxx (3, 8) (1, 8)             @det12 det18 det823 det825
mzz (5, -13) (5, -11)         @det978 det252 det254
mzz (5, 11) (5, 13)           @det675 det837 det844 det676
mxx (-3, -2) (-1, -2)         @det367 det369 det570 det571
mxx (-5, 2) (-5, 4)           @det408 det414
mzz (-1, 7) (-1, 5)           @det2 det15 det1061
mxx (3, 4) (1, 4)             @det626 det823 det825 det625
mzz (9, 5) (9, 7)             @det83 det90 det890 det894
mxx (7, -4) (5, -4)           @det544 det546 det149 det143
mzz (5, 5) (5, 7)             @det588 det585 det587 det591
mzz (1, 1) (1, -1)            @det368 det370 det658 det661
mzz (-1, -5) (-1, -7)         @det186 det195 det774 det779
mzz (3, 7) (3, 5)             @det823 det825 det587 det591
mzz (7, -1) (7, 1)            @det88 det91 det144 det150
mxx (3, -4) (1, -4)           @det190 det184 det192 det193
mzz (11, -5) (13, -5)         @det293 det298
mxx (-3, 4) (-1, 4)           @det411 det415 det1047
mzz (7, 5) (7, 7)             @det588 det83 det90 det585
mzz (7, 11) (7, 13)           @det846 det841 det842 det837 det844
mzz (-5, 1) (-5, -1)          @det412 det416 det1004
mxx (3, -2) (1, -2)           @det190 det658 det661 det193
mzz (-1, 1) (-1, -1)          @det368 det370 det570 det571
mzz (11, 7) (11, 5)           @det894 det897 det892 det893 det890
mzz (3, -13) (3, -11)         @det717 det252 det254 det709
mxx (-1, 8) (-1, 10)          @det11 det17
mzz (13, -1) (13, 1)          @det290 det302 det946
mzz (3, 1) (3, -1)            @det146 det151 det658 det661
mzz (5, -1) (5, 1)            @det146 det151 det144 det150
mxx (3, -8) (1, -8)           @det188 det196 det184 det192
mxx (-1, -4) (-3, -4)         @det367 det369 det774 det779
mzz (-3, 5) (-5, 5)           @det400 det417
mzz (1, -11) (1, -13)         @det717 det718 det713 det715 det709
mxx (7, 8) (5, 8)             @det588 det584 det590 det585
mxx (7, 10) (5, 10)           @det584 det590 det837 det844
mxx (3, 2) (1, 2)             @det626 det658 det661 det625
mzz (3, 13) (3, 11)           @det1035 det675 det676
mxx (7, -8) (5, -8)           @det544 det546 det250 det253
mzz (-3, -1) (-3, 1)          @det412 det416 det570 det571
mxx (13, -2) (13, -4)         @det296 det300
mxx (11, -4) (9, -4)          @det1054 det288 det299
mxx (11, -2) (9, -2)          @det288 det299 det556 det558
mzz (1, 11) (-1, 11)          @det10 det14
mzz (3, -5) (3, -7)           @det183 det194 det184 det192

--------          9
myy (3, 1) (3, 2)             @det658 det660
myy (-3, 2) (-3, 1)           @det570 det572
myy (5, 10) (5, 11)           @det837 det843
myy (9, -1) (9, -2)           @det559 det556
myy (-1, 1) (-1, 2)           @det570 det572
myy (7, 7) (7, 8)             @det585 det589
myy (5, -5) (5, -4)           @det544 det545
myy (-1, -1) (-1, -2)         @det570 det572
myy (3, -10) (3, -11)         @det709 det716
myy (11, 7) (11, 8)           @det895 det890
myy (7, 13) (7, 14)           @det837 det843
myy (-3, -5) (-3, -4)         @det774 det780
myy (3, 4) (3, 5)             @det824 det823
myy (11, -1) (11, -2)         @det559 det556
myy (1, -11) (1, -10)         @det709 det716
myy (11, 1) (11, 2)           @det559 det556
myy (7, 1) (7, 2)             @det144 det148
myy (7, 4) (7, 5)             @det585 det589
myy (-3, -8) (-3, -7)         @det774 det780
myy (-1, -5) (-1, -4)         @det774 det780
myy (1, 4) (1, 5)             @det824 det823
myy (-3, -1) (-3, -2)         @det570 det572
myy (3, -1) (3, -2)           @det658 det660
myy (7, 10) (7, 11)           @det837 det843
myy (3, -8) (3, -7)           @det184 det191
myy (7, -1) (7, -2)           @det144 det148
myy (3, -5) (3, -4)           @det184 det191
myy (5, 1) (5, 2)             @det144 det148
myy (5, 4) (5, 5)             @det585 det589
myy (5, 7) (5, 8)             @det585 det589
myy (3, -14) (3, -13)         @det709 det716
myy (3, 7) (3, 8)             @det824 det823
myy (5, 14) (5, 13)           @det837 det843
myy (1, -5) (1, -4)           @det184 det191
myy (7, -8) (7, -7)           @det544 det545
myy (1, -1) (1, -2)           @det658 det660
myy (5, -8) (5, -7)           @det544 det545
myy (-1, -8) (-1, -7)         @det774 det780
myy (1, -14) (1, -13)         @det709 det716
myy (9, 7) (9, 8)             @det895 det890
myy (11, 4) (11, 5)           @det895 det890
myy (5, -1) (5, -2)           @det144 det148
myy (1, 1) (1, 2)             @det658 det660
myy (1, 7) (1, 8)             @det824 det823
myy (7, -5) (7, -4)           @det544 det545
myy (9, 1) (9, 2)             @det559 det556
myy (1, -8) (1, -7)           @det184 det191
myy (9, 5) (9, 4)             @det895 det890

--------         10
mzz (5, -7) (5, -5)           @det545 det546 det199 det194
mxx (9, -10) (9, -8)          @det490 det495
mxx (7, 2) (5, 2)             @det92 det96 det148 det150
mzz (9, -7) (9, -5)           @det489 det497 det938
mxx (3, 10) (1, 10)           @det964 det18 det24
mxx (-3, 2) (-1, 2)           @det415 det422 det572 det571
mzz (11, 1) (11, -1)          @det302 det308 det559 det558
mxx (3, -14) (1, -14)         @det716 det717 det722 det719 det723
mzz (9, 1) (9, -1)            @det98 det91 det559 det558
mxx (7, -10) (5, -10)         @det253 det996 det257
mxx (11, 4) (9, 4)            @det97 det89 det895 det894
mzz (1, 7) (1, 5)             @det15 det20 det824 det825
mxx (-3, -8) (-1, -8)         @det785 det786 det781 det780 det779
mxx (5, 14) (7, 14)           @det845 det843 det849 det850 det844
mzz (-3, -7) (-3, -5)         @det783 det782 det784 det780 det779
mzz (7, -7) (7, -5)           @det545 det546 det489 det497
mxx (11, 2) (9, 2)            @det97 det89 det559 det558
mzz (9, -11) (7, -11)         @det493 det498
mzz (1, -5) (1, -7)           @det195 det200 det191 det192
mxx (11, 8) (9, 8)            @det898 det895 det894 det899 det896
mxx (7, -2) (5, -2)           @det149 det152 det148 det150
mxx (3, -10) (1, -10)         @det717 det196 det197 det716
mxx (7, 4) (5, 4)             @det588 det92 det96 det589
mxx (3, 8) (1, 8)             @det18 det824 det825 det24
mzz (5, -13) (5, -11)         @det978 det254 det258
mzz (5, 11) (5, 13)           @det679 det843 det844 det676
mxx (-3, -2) (-1, -2)         @det369 det373 det572 det571
mxx (-5, 2) (-5, 4)           @det414 det421
mzz (-1, 7) (-1, 5)           @det15 det20 det1061
mxx (3, 4) (1, 4)             @det626 det629 det824 det825
mzz (9, 5) (9, 7)             @det90 det95 det895 det894
mxx (7, -4) (5, -4)           @det545 det546 det149 det152
mzz (5, 5) (5, 7)             @det588 det589 det591 det592
mzz (1, 1) (1, -1)            @det370 det374 det660 det661
mzz (-1, -5) (-1, -7)         @det195 det200 det780 det779
mzz (3, 7) (3, 5)             @det824 det825 det591 det592
mzz (7, -1) (7, 1)            @det98 det91 det148 det150
mxx (3, -4) (1, -4)           @det193 det198 det191 det192
mzz (11, -5) (13, -5)         @det298 det304
mxx (-3, 4) (-1, 4)           @det415 det422 det1047
mzz (7, 5) (7, 7)             @det588 det90 det95 det589
mzz (7, 11) (7, 13)           @det846 det847 det848 det843 det844
mzz (-5, 1) (-5, -1)          @det416 det423 det1004
mxx (3, -2) (1, -2)           @det193 det198 det660 det661
mzz (-1, 1) (-1, -1)          @det370 det374 det572 det571
mzz (11, 7) (11, 5)           @det895 det894 det897 det900 det901
mzz (3, -13) (3, -11)         @det717 det254 det258 det716
mxx (-1, 8) (-1, 10)          @det17 det23
mzz (13, -1) (13, 1)          @det946 det308 det302
mzz (3, 1) (3, -1)            @det153 det151 det660 det661
mzz (5, -1) (5, 1)            @det153 det151 det148 det150
mxx (3, -8) (1, -8)           @det196 det191 det192 det197
mxx (-1, -4) (-3, -4)         @det369 det373 det780 det779
mzz (-3, 5) (-5, 5)           @det417 det424
mzz (1, -11) (1, -13)         @det716 det717 det718 det720 det721
mxx (7, 8) (5, 8)             @det588 det590 det593 det589
mxx (7, 10) (5, 10)           @det590 det593 det843 det844
mxx (3, 2) (1, 2)             @det626 det629 det660 det661
mzz (3, 13) (3, 11)           @det679 det1035 det676
mxx (7, -8) (5, -8)           @det545 det546 det253 det257
mzz (-3, -1) (-3, 1)          @det416 det423 det572 det571
mxx (13, -2) (13, -4)         @det300 det306
mxx (11, -4) (9, -4)          @det1054 det299 det307
mxx (11, -2) (9, -2)          @det299 det559 det307 det558
mzz (1, 11) (-1, 11)          @det21 det14
mzz (3, -5) (3, -7)           @det194 det191 det192 det199

--------         11
mxx (-3, -1) (-5, -1)         @det416 det423 det1005
mzz (5, 4) (5, 2)             @det623 det92 det96 det628
mxx (-1, 5) (1, 5)            @det762 det20 det15 det761
mxx (13, -1) (11, -1)         @det305 det308 det302 det292
mzz (7, -2) (7, -4)           @det699 det149 det152 det697
mxx (1, -11) (1, -13)         @det718 det720
mxx (11, -5) (13, -5)         @det304 det292 det297 det305 det298
mxx (9, -7) (7, -7)           @det479 det494 det497 det489
mxx (5, -1) (3, -1)           @det650 det151 det153 det647
mxx (-1, 1) (1, 1)            @det762 det370 det374 det761
mzz (7, 10) (7, 8)            @det590 det593 det971
mxx (7, 11) (7, 13)           @det846 det848
mzz (1, 2) (1, 4)             @det762 det629 det626 det761
mxx (1, -5) (-1, -5)          @det372 det200 det195 det363
mzz (-1, -4) (-1, -2)         @det372 det369 det373 det363
mzz (-3, -2) (-3, -4)         @det369 det373 det958
mxx (5, -11) (3, -11)         @det256 det254 det247 det258
mzz (5, -2) (5, -4)           @det650 det647 det149 det152
mxx (11, 7) (11, 5)           @det897 det901
mzz (-1, 8) (-1, 10)          @det1 det19 det16 det17 det23
mzz (11, -4) (11, -2)         @det305 det299 det307 det292
mxx (9, -5) (7, -5)           @det699 det489 det497 det697
mxx (5, 5) (3, 5)             @det591 det623 det628 det592
mzz (5, 10) (5, 8)            @det593 det672 det590 det678
mxx (-3, 5) (-5, 5)           @det424 det405 det420 det417 det418
mxx (9, 7) (7, 7)             @det90 det95 det1016
mzz (3, 8) (3, 10)            @det18 det24 det672 det678
mxx (3, 1) (5, 1)             @det153 det623 det151 det628
mxx (11, 1) (13, 1)           @det302 det308 det947
mzz (1, 8) (1, 10)            @det19 det18 det24 det1
mzz (1, -4) (1, -2)           @det193 det198 det372 det363
mxx (-5, 1) (-3, 1)           @det420 det416 det405 det423
mzz (13, -2) (13, -4)         @det300 det306 det301 det292 det305
mxx (5, -13) (3, -13)         @det254 det258 det979
mxx (1, 11) (-1, 11)          @det21 det1 det19 det13 det14
mzz (3, -10) (3, -8)          @det256 det196 det247 det197
mzz (-3, 2) (-3, 4)           @det420 det415 det422 det405
mxx (7, -1) (9, -1)           @det699 det98 det91 det697
mzz (9, -10) (9, -8)          @det490 det479 det495 det494 det491
mxx (5, -7) (3, -7)           @det256 det194 det199 det247
mxx (-1, 7) (1, 7)            @det19 det20 det15 det1
mxx (3, 13) (5, 13)           @det679 det1036 det676
mzz (3, -4) (3, -2)           @det650 det198 det647 det193
mzz (3, -14) (1, -14)         @det723 det719
mzz (-5, 2) (-5, 4)           @det413 det405 det420 det414 det421
mxx (5, 11) (3, 11)           @det679 det678 det672 det676
mzz (3, 2) (3, 4)             @det626 det629 det623 det628
mxx (-1, -7) (1, -7)          @det195 det200 det1028
mzz (-3, -8) (-1, -8)         @det781 det785
mzz (9, 2) (9, 4)             @det97 det89 det94 det79
mzz (7, 4) (7, 2)             @det94 det92 det96 det79
mzz (5, 14) (7, 14)           @det845 det849
mxx (-3, -7) (-3, -5)         @det782 det784
mzz (7, -8) (7, -10)          @det494 det479 det253 det257
mxx (3, -5) (5, -5)           @det650 det194 det647 det199
mxx (9, -11) (7, -11)         @det479 det492 det494 det493 det498
mzz (1, -10) (1, -8)          @det196 det990 det197
mzz (11, 8) (9, 8)            @det896 det898
mzz (5, -8) (5, -10)          @det256 det253 det247 det257
mxx (3, 7) (5, 7)             @det678 det672 det591 det592
mxx (9, 5) (7, 5)             @det94 det90 det95 det79
mxx (-1, -1) (1, -1)          @det372 det370 det374 det363
mzz (11, 2) (11, 4)           @det97 det89 det1022
mxx (9, 1) (7, 1)             @det94 det98 det91 det79
mzz (-1, 2) (-1, 4)           @det762 det415 det422 det761
mzz (9, -4) (9, -2)           @det699 det299 det307 det697

--------         12
myy (3, 1) (3, 2)             @noisy det623 det627
myy (-3, 2) (-3, 1)           @noisy det405 det419
myy (5, 10) (5, 11)           @noisy det672 det677
myy (9, -1) (9, -2)           @noisy det700 det697
myy (-1, 1) (-1, 2)           @noisy det761 det763
myy (5, -5) (5, -4)           @noisy det647 det649
myy (-1, -1) (-1, -2)         @noisy det371 det363
myy (3, -10) (3, -11)         @noisy det247 det255
myy (7, -11) (7, -10)         @noisy det479 det496
myy (13, -5) (13, -4)         @noisy det292 det303
myy (3, 4) (3, 5)             @noisy det623 det627
myy (11, -1) (11, -2)         @noisy det292 det303
myy (7, 1) (7, 2)             @noisy det93 det79
myy (7, 4) (7, 5)             @noisy det93 det79
myy (9, -7) (9, -8)           @noisy det479 det496
myy (-1, 7) (-1, 8)           @noisy det1 det22
myy (-1, -5) (-1, -4)         @noisy det371 det363
myy (1, 4) (1, 5)             @noisy det761 det763
myy (3, -1) (3, -2)           @noisy det647 det649
myy (3, -8) (3, -7)           @noisy det247 det255
myy (7, -1) (7, -2)           @noisy det700 det697
myy (3, -5) (3, -4)           @noisy det647 det649
myy (5, 1) (5, 2)             @noisy det623 det627
myy (5, 4) (5, 5)             @noisy det623 det627
myy (5, 7) (5, 8)             @noisy det672 det677
myy (9, -5) (9, -4)           @noisy det700 det697
myy (-1, 11) (-1, 10)         @noisy det1 det22
myy (3, 7) (3, 8)             @noisy det672 det677
myy (-5, 1) (-5, 2)           @noisy det405 det419
myy (1, -5) (1, -4)           @noisy det371 det363
myy (3, 10) (3, 11)           @noisy det672 det677
myy (13, -1) (13, -2)         @noisy det292 det303
myy (7, -8) (7, -7)           @noisy det479 det496
myy (1, -1) (1, -2)           @noisy det371 det363
myy (5, -8) (5, -7)           @noisy det247 det255
myy (1, 11) (1, 10)           @noisy det1 det22
myy (11, -5) (11, -4)         @noisy det292 det303
myy (-3, 4) (-3, 5)           @noisy det405 det419
myy (9, -11) (9, -10)         @noisy det479 det496
myy (5, -11) (5, -10)         @noisy det247 det255
myy (-1, 4) (-1, 5)           @noisy det761 det763
myy (5, -1) (5, -2)           @noisy det647 det649
myy (-5, 4) (-5, 5)           @noisy det405 det419
myy (1, 1) (1, 2)             @noisy det761 det763
myy (1, 7) (1, 8)             @noisy det1 det22
myy (7, -5) (7, -4)           @noisy det700 det697
myy (9, 1) (9, 2)             @noisy det93 det79
myy (9, 5) (9, 4)             @noisy det93 det79

--------         13
mxx (-3, -1) (-5, -1)         @noisy det423 det427 det1005
mzz (5, 4) (5, 2)             @noisy det628 det627 det96 det102
mxx (-1, 5) (1, 5)            @noisy det762 det20 det27 det763
mxx (13, -1) (11, -1)         @noisy det305 det308 det314 det303
mzz (7, -2) (7, -4)           @noisy det700 det699 det152 det155
mxx (1, -11) (1, -13)         @noisy det720 det726
mxx (11, -5) (13, -5)         @noisy det304 det303 det305 det309 det310
mxx (9, -7) (7, -7)           @noisy det496 det494 det497 det499
mxx (5, -1) (3, -1)           @noisy det650 det153 det156 det649
mxx (-1, 1) (1, 1)            @noisy det762 det374 det376 det763
mzz (7, 10) (7, 8)            @noisy det593 det597 det971
mxx (7, 11) (7, 13)           @noisy det848 det852
mzz (1, 2) (1, 4)             @noisy det762 det629 det630 det763
mxx (1, -5) (-1, -5)          @noisy det371 det372 det200 det206
mzz (-1, -4) (-1, -2)         @noisy det371 det372 det373 det375
mzz (-3, -2) (-3, -4)         @noisy det373 det375 det958
mxx (5, -11) (3, -11)         @noisy det256 det258 det260 det255
mzz (5, -2) (5, -4)           @noisy det650 det649 det152 det155
mxx (11, 7) (11, 5)           @noisy det901 det905
mzz (-1, 8) (-1, 10)          @noisy det22 det19 det28 det23 det29
mzz (11, -4) (11, -2)         @noisy det305 det307 det311 det303
mxx (9, -5) (7, -5)           @noisy det700 det699 det497 det499
mxx (5, 5) (3, 5)             @noisy det595 det627 det628 det592
mzz (5, 10) (5, 8)            @noisy det677 det593 det597 det678
mxx (-3, 5) (-5, 5)           @noisy det429 det424 det419 det420 det430
mxx (9, 7) (7, 7)             @noisy det95 det100 det1016
mzz (3, 8) (3, 10)            @noisy det24 det30 det677 det678
mxx (3, 1) (5, 1)             @noisy det153 det156 det627 det628
mxx (11, 1) (13, 1)           @noisy det308 det314 det947
mzz (1, 8) (1, 10)            @noisy det19 det24 det30 det22
mzz (1, -4) (1, -2)           @noisy det371 det198 det372 det204
mxx (-5, 1) (-3, 1)           @noisy det420 det423 det427 det419
mzz (13, -2) (13, -4)         @noisy det312 det306 det313 det303 det305
mxx (5, -13) (3, -13)         @noisy det258 det260 det979
mxx (1, 11) (-1, 11)          @noisy det21 det22 det19 det25 det26
mzz (3, -10) (3, -8)          @noisy det256 det197 det202 det255
mzz (-3, 2) (-3, 4)           @noisy det420 det422 det428 det419
mxx (7, -1) (9, -1)           @noisy det700 det699 det98 det101
mzz (9, -10) (9, -8)          @noisy det500 det495 det496 det494 det501
mxx (5, -7) (3, -7)           @noisy det256 det199 det205 det255
mxx (-1, 7) (1, 7)            @noisy det19 det20 det27 det22
mxx (3, 13) (5, 13)           @noisy det679 det680 det1036
mzz (3, -4) (3, -2)           @noisy det650 det198 det204 det649
mzz (3, -14) (1, -14)         @noisy det723 det727
mzz (-5, 2) (-5, 4)           @noisy det425 det419 det420 det426 det421
mxx (5, 11) (3, 11)           @noisy det679 det680 det677 det678
mzz (3, 2) (3, 4)             @noisy det629 det630 det627 det628
mxx (-1, -7) (1, -7)          @noisy det200 det206 det1028
mzz (-3, -8) (-1, -8)         @noisy det785 det790
mzz (9, 2) (9, 4)             @noisy det93 det97 det94 det99
mzz (7, 4) (7, 2)             @noisy det93 det94 det96 det102
mzz (5, 14) (7, 14)           @noisy det849 det854
mxx (-3, -7) (-3, -5)         @noisy det784 det788
mzz (7, -8) (7, -10)          @noisy det496 det494 det259 det257
mxx (3, -5) (5, -5)           @noisy det650 det199 det205 det649
mxx (9, -11) (7, -11)         @noisy det496 det494 det502 det503 det498
mzz (1, -10) (1, -8)          @noisy det197 det202 det990
mzz (11, 8) (9, 8)            @noisy det898 det904
mzz (5, -8) (5, -10)          @noisy det256 det257 det255 det259
mxx (3, 7) (5, 7)             @noisy det595 det678 det677 det592
mxx (9, 5) (7, 5)             @noisy det93 det94 det95 det100
mxx (-1, -1) (1, -1)          @noisy det371 det372 det374 det376
mzz (11, 2) (11, 4)           @noisy det97 det99 det1022
mxx (9, 1) (7, 1)             @noisy det93 det94 det98 det101
mzz (-1, 2) (-1, 4)           @noisy det762 det422 det428 det763
mzz (9, -4) (9, -2)           @noisy det700 det699 det307 det311

--------         14
mzz (5, -7) (5, -5)           @noisy det545 det205 det199 det547
mxx (9, -10) (9, -8)          @noisy det495 det500
mxx (7, 2) (5, 2)             @noisy det154 det96 det102 det148
mzz (9, -7) (9, -5)           @noisy det939 det497 det499
mxx (3, 10) (1, 10)           @noisy det24 det30 det965
mxx (-3, 2) (-1, 2)           @noisy det573 det428 det572 det422
mzz (11, 1) (11, -1)          @noisy det560 det308 det314 det559
mxx (3, -14) (1, -14)         @noisy det725 det716 det722 det727 det723
mzz (9, 1) (9, -1)            @noisy det560 det98 det559 det101
mxx (7, -10) (5, -10)         @noisy det997 det257 det259
mxx (11, 4) (9, 4)            @noisy det97 det99 det895 det903
mzz (1, 7) (1, 5)             @noisy det20 det824 det27 det826
mxx (-3, -8) (-1, -8)         @noisy det785 det780 det789 det786 det790
mxx (5, 14) (7, 14)           @noisy det854 det843 det849 det853 det850
mzz (-3, -7) (-3, -5)         @noisy det783 det788 det784 det789 det780
mzz (7, -7) (7, -5)           @noisy det545 det497 det547 det499
mxx (11, 2) (9, 2)            @noisy det97 det99 det559 det560
mzz (9, -11) (7, -11)         @noisy det498 det503
mzz (1, -5) (1, -7)           @noisy det201 det200 det191 det206
mxx (11, 8) (9, 8)            @noisy det903 det898 det895 det899 det904
mxx (7, -2) (5, -2)           @noisy det154 det152 det155 det148
mxx (3, -10) (1, -10)         @noisy det725 det202 det197 det716
mxx (7, 4) (5, 4)             @noisy det596 det96 det102 det589
mxx (3, 8) (1, 8)             @noisy det24 det824 det30 det826
mzz (5, -13) (5, -11)         @noisy det260 det980 det258
mzz (5, 11) (5, 13)           @noisy det853 det680 det843 det679
mxx (-3, -2) (-1, -2)         @noisy det572 det573 det373 det375
mxx (-5, 2) (-5, 4)           @noisy det421 det426
mzz (-1, 7) (-1, 5)           @noisy det1062 det20 det27
mxx (3, 4) (1, 4)             @noisy det629 det824 det826 det630
mzz (9, 5) (9, 7)             @noisy det903 det95 det895 det100
mxx (7, -4) (5, -4)           @noisy det545 det155 det152 det547
mzz (5, 5) (5, 7)             @noisy det595 det596 det589 det592
mzz (1, 1) (1, -1)            @noisy det663 det374 det660 det376
mzz (-1, -5) (-1, -7)         @noisy det789 det200 det206 det780
mzz (3, 7) (3, 5)             @noisy det595 det824 det826 det592
mzz (7, -1) (7, 1)            @noisy det154 det98 det101 det148
mxx (3, -4) (1, -4)           @noisy det201 det198 det204 det191
mzz (11, -5) (13, -5)         @noisy det304 det310
mxx (-3, 4) (-1, 4)           @noisy det422 det428 det1048
mzz (7, 5) (7, 7)             @noisy det596 det100 det95 det589
mzz (7, 11) (7, 13)           @noisy det852 det847 det848 det853 det843
mzz (-5, 1) (-5, -1)          @noisy det1006 det423 det427
mxx (3, -2) (1, -2)           @noisy det663 det204 det660 det198
mzz (-1, 1) (-1, -1)          @noisy det573 det374 det376 det572
mzz (11, 7) (11, 5)           @noisy det903 det895 det905 det900 det901
mzz (3, -13) (3, -11)         @noisy det725 det258 det260 det716
mxx (-1, 8) (-1, 10)          @noisy det23 det29
mzz (13, -1) (13, 1)          @noisy det308 det314 det948
mzz (3, 1) (3, -1)            @noisy det663 det153 det156 det660
mzz (5, -1) (5, 1)            @noisy det153 det154 det156 det148
mxx (3, -8) (1, -8)           @noisy det201 det197 det191 det202
mxx (-1, -4) (-3, -4)         @noisy det789 det373 det375 det780
mzz (-3, 5) (-5, 5)           @noisy det424 det430
mzz (1, -11) (1, -13)         @noisy det725 det716 det726 det720 det721
mxx (7, 8) (5, 8)             @noisy det596 det593 det597 det589
mxx (7, 10) (5, 10)           @noisy det853 det593 det843 det597
mxx (3, 2) (1, 2)             @noisy det663 det629 det660 det630
mzz (3, 13) (3, 11)           @noisy det679 det680 det1037
mxx (7, -8) (5, -8)           @noisy det545 det257 det547 det259
mzz (-3, -1) (-3, 1)          @noisy det572 det573 det423 det427
mxx (13, -2) (13, -4)         @noisy det306 det312
mxx (11, -4) (9, -4)          @noisy det307 det1055 det311
mxx (11, -2) (9, -2)          @noisy det560 det307 det559 det311
mzz (1, 11) (-1, 11)          @noisy det21 det26
mzz (3, -5) (3, -7)           @noisy det201 det199 det205 det191

--------         15
myy (3, 1) (3, 2)             @noisy det662 det660
myy (-3, 2) (-3, 1)           @noisy det574 det572
myy (5, 10) (5, 11)           @noisy det843 det851
myy (9, -1) (9, -2)           @noisy det561 det559
myy (-1, 1) (-1, 2)           @noisy det574 det572
myy (7, 7) (7, 8)             @noisy det594 det589
myy (5, -5) (5, -4)           @noisy det545 det548
myy (-1, -1) (-1, -2)         @noisy det574 det572
myy (3, -10) (3, -11)         @noisy det724 det716
myy (11, 7) (11, 8)           @noisy det902 det895
myy (7, 13) (7, 14)           @noisy det843 det851
myy (-3, -5) (-3, -4)         @noisy det787 det780
myy (3, 4) (3, 5)             @noisy det824 det827
myy (11, -1) (11, -2)         @noisy det561 det559
myy (1, -11) (1, -10)         @noisy det724 det716
myy (11, 1) (11, 2)           @noisy det561 det559
myy (7, 1) (7, 2)             @noisy det157 det148
myy (7, 4) (7, 5)             @noisy det594 det589
myy (-3, -8) (-3, -7)         @noisy det787 det780
myy (-1, -5) (-1, -4)         @noisy det787 det780
myy (1, 4) (1, 5)             @noisy det824 det827
myy (-3, -1) (-3, -2)         @noisy det574 det572
myy (3, -1) (3, -2)           @noisy det662 det660
myy (7, 10) (7, 11)           @noisy det843 det851
myy (3, -8) (3, -7)           @noisy det191 det203
myy (7, -1) (7, -2)           @noisy det157 det148
myy (3, -5) (3, -4)           @noisy det191 det203
myy (5, 1) (5, 2)             @noisy det157 det148
myy (5, 4) (5, 5)             @noisy det594 det589
myy (5, 7) (5, 8)             @noisy det594 det589
myy (3, -14) (3, -13)         @noisy det724 det716
myy (3, 7) (3, 8)             @noisy det824 det827
myy (5, 14) (5, 13)           @noisy det843 det851
myy (1, -5) (1, -4)           @noisy det191 det203
myy (7, -8) (7, -7)           @noisy det545 det548
myy (1, -1) (1, -2)           @noisy det662 det660
myy (5, -8) (5, -7)           @noisy det545 det548
myy (-1, -8) (-1, -7)         @noisy det787 det780
myy (1, -14) (1, -13)         @noisy det724 det716
myy (9, 7) (9, 8)             @noisy det902 det895
myy (11, 4) (11, 5)           @noisy det902 det895
myy (5, -1) (5, -2)           @noisy det157 det148
myy (1, 1) (1, 2)             @noisy det662 det660
myy (1, 7) (1, 8)             @noisy det824 det827
myy (7, -5) (7, -4)           @noisy det545 det548
myy (9, 1) (9, 2)             @noisy det561 det559
myy (1, -8) (1, -7)           @noisy det191 det203
myy (9, 5) (9, 4)             @noisy det902 det895

--------         16
mzz (5, -7) (5, -5)           @noisy det205 det548 det547 det207
mxx (9, -10) (9, -8)          @noisy det500 det508
mxx (7, 2) (5, 2)             @noisy det157 det154 det102 det107
mzz (9, -7) (9, -5)           @noisy det939 det499 det506
mxx (3, 10) (1, 10)           @noisy det30 det35 det965
mxx (-3, 2) (-1, 2)           @noisy det574 det573 det428 det432
mzz (11, 1) (11, -1)          @noisy det561 det560 det314 det318
mxx (3, -14) (1, -14)         @noisy det724 det725 det730 det727 det731
mzz (9, 1) (9, -1)            @noisy det561 det560 det101 det104
mxx (7, -10) (5, -10)         @noisy det997 det259 det264
mxx (11, 4) (9, 4)            @noisy det902 det903 det99 det108
mzz (1, 7) (1, 5)             @noisy det36 det27 det827 det826
mxx (-3, -8) (-1, -8)         @noisy det791 det787 det789 det792 det790
mxx (5, 14) (7, 14)           @noisy det854 det855 det851 det853 det856
mzz (-3, -7) (-3, -5)         @noisy det793 det788 det794 det787 det789
mzz (7, -7) (7, -5)           @noisy det499 det548 det547 det506
mxx (11, 2) (9, 2)            @noisy det561 det560 det99 det108
mzz (9, -11) (7, -11)         @noisy det503 det507
mzz (1, -5) (1, -7)           @noisy det201 det206 det208 det203
mxx (11, 8) (9, 8)            @noisy det902 det903 det906 det907 det904
mxx (7, -2) (5, -2)           @noisy det157 det154 det155 det159
mxx (3, -10) (1, -10)         @noisy det202 det724 det725 det209
mxx (7, 4) (5, 4)             @noisy det594 det596 det102 det107
mxx (3, 8) (1, 8)             @noisy det35 det827 det826 det30
mzz (5, -13) (5, -11)         @noisy det260 det980 det263
mzz (5, 11) (5, 13)           @noisy det853 det680 det683 det851
mxx (-3, -2) (-1, -2)         @noisy det574 det573 det375 det379
mxx (-5, 2) (-5, 4)           @noisy det426 det436
mzz (-1, 7) (-1, 5)           @noisy det1062 det36 det27
mxx (3, 4) (1, 4)             @noisy det630 det633 det827 det826
mzz (9, 5) (9, 7)             @noisy det902 det903 det100 det106
mxx (7, -4) (5, -4)           @noisy det548 det547 det155 det159
mzz (5, 5) (5, 7)             @noisy det595 det594 det596 det599
mzz (1, 1) (1, -1)            @noisy det662 det663 det376 det380
mzz (-1, -5) (-1, -7)         @noisy det787 det789 det206 det208
mzz (3, 7) (3, 5)             @noisy det595 det827 det826 det599
mzz (7, -1) (7, 1)            @noisy det157 det154 det101 det104
mxx (3, -4) (1, -4)           @noisy det201 det204 det210 det203
mzz (11, -5) (13, -5)         @noisy det310 det319
mxx (-3, 4) (-1, 4)           @noisy det432 det428 det1048
mzz (7, 5) (7, 7)             @noisy det100 det594 det596 det106
mzz (7, 11) (7, 13)           @noisy det852 det857 det858 det851 det853
mzz (-5, 1) (-5, -1)          @noisy det1006 det427 det433
mxx (3, -2) (1, -2)           @noisy det662 det663 det204 det210
mzz (-1, 1) (-1, -1)          @noisy det574 det573 det376 det380
mzz (11, 7) (11, 5)           @noisy det902 det903 det905 det908 det909
mzz (3, -13) (3, -11)         @noisy det724 det725 det263 det260
mxx (-1, 8) (-1, 10)          @noisy det29 det34
mzz (13, -1) (13, 1)          @noisy det314 det318 det948
mzz (3, 1) (3, -1)            @noisy det662 det663 det156 det158
mzz (5, -1) (5, 1)            @noisy det157 det154 det156 det158
mxx (3, -8) (1, -8)           @noisy det201 det202 det209 det203
mxx (-1, -4) (-3, -4)         @noisy det787 det789 det375 det379
mzz (-3, 5) (-5, 5)           @noisy det430 det434
mzz (1, -11) (1, -13)         @noisy det724 det725 det726 det728 det729
mxx (7, 8) (5, 8)             @noisy det594 det596 det597 det598
mxx (7, 10) (5, 10)           @noisy det853 det598 det851 det597
mxx (3, 2) (1, 2)             @noisy det662 det663 det630 det633
mzz (3, 13) (3, 11)           @noisy det1037 det680 det683
mxx (7, -8) (5, -8)           @noisy det259 det548 det547 det264
mzz (-3, -1) (-3, 1)          @noisy det574 det573 det427 det433
mxx (13, -2) (13, -4)         @noisy det312 det320
mxx (11, -4) (9, -4)          @noisy det311 det1055 det317
mxx (11, -2) (9, -2)          @noisy det561 det560 det311 det317
mzz (1, 11) (-1, 11)          @noisy det31 det26
mzz (3, -5) (3, -7)           @noisy det201 det205 det207 det203

--------         17
mxx (-3, -1) (-5, -1)         @noisy det1007 det427 det433
mzz (5, 4) (5, 2)             @noisy det632 det627 det102 det107
mxx (-1, 5) (1, 5)            @noisy det765 det36 det27 det763
mxx (13, -1) (11, -1)         @noisy det316 det314 det318 det303
mzz (7, -2) (7, -4)           @noisy det700 det702 det155 det159
mxx (1, -11) (1, -13)         @noisy det726 det728
mxx (11, -5) (13, -5)         @noisy det319 det303 det309 det316 det310
mxx (9, -7) (7, -7)           @noisy det496 det499 det505 det506
mxx (5, -1) (3, -1)           @noisy det652 det156 det158 det649
mxx (-1, 1) (1, 1)            @noisy det765 det376 det763 det380
mzz (7, 10) (7, 8)            @noisy det972 det597 det598
mxx (7, 11) (7, 13)           @noisy det858 det852
mzz (1, 2) (1, 4)             @noisy det765 det630 det633 det763
mxx (1, -5) (-1, -5)          @noisy det371 det378 det206 det208
mzz (-1, -4) (-1, -2)         @noisy det371 det378 det375 det379
mzz (-3, -2) (-3, -4)         @noisy det959 det375 det379
mxx (5, -11) (3, -11)         @noisy det262 det260 det263 det255
mzz (5, -2) (5, -4)           @noisy det649 det652 det155 det159
mxx (11, 7) (11, 5)           @noisy det905 det908
mzz (-1, 8) (-1, 10)          @noisy det22 det32 det28 det29 det34
mzz (11, -4) (11, -2)         @noisy det316 det311 det317 det303
mxx (9, -5) (7, -5)           @noisy det700 det499 det702 det506
mxx (5, 5) (3, 5)             @noisy det632 det595 det627 det599
mzz (5, 10) (5, 8)            @noisy det682 det598 det677 det597
mxx (-3, 5) (-5, 5)           @noisy det429 det434 det419 det431 det430
mxx (9, 7) (7, 7)             @noisy det1017 det100 det106
mzz (3, 8) (3, 10)            @noisy det682 det35 det677 det30
mxx (3, 1) (5, 1)             @noisy det158 det627 det156 det632
mxx (11, 1) (13, 1)           @noisy det314 det318 det949
mzz (1, 8) (1, 10)            @noisy det32 det30 det35 det22
mzz (1, -4) (1, -2)           @noisy det371 det204 det210 det378
mxx (-5, 1) (-3, 1)           @noisy det431 det419 det427 det433
mzz (13, -2) (13, -4)         @noisy det312 det320 det313 det303 det316
mxx (5, -13) (3, -13)         @noisy det260 det981 det263
mxx (1, 11) (-1, 11)          @noisy det31 det22 det32 det25 det26
mzz (3, -10) (3, -8)          @noisy det262 det202 det209 det255
mzz (-3, 2) (-3, 4)           @noisy det428 det431 det432 det419
mxx (7, -1) (9, -1)           @noisy det700 det702 det101 det104
mzz (9, -10) (9, -8)          @noisy det500 det508 det496 det505 det501
mxx (5, -7) (3, -7)           @noisy det262 det205 det207 det255
mxx (-1, 7) (1, 7)            @noisy det32 det36 det27 det22
mxx (3, 13) (5, 13)           @noisy det680 det683 det1038
mzz (3, -4) (3, -2)           @noisy det652 det204 det210 det649
mzz (3, -14) (1, -14)         @noisy det731 det727
mzz (-5, 2) (-5, 4)           @noisy det425 det419 det431 det426 det436
mxx (5, 11) (3, 11)           @noisy det682 det680 det683 det677
mzz (3, 2) (3, 4)             @noisy det630 det633 det627 det632
mxx (-1, -7) (1, -7)          @noisy det208 det206 det1029
mzz (-3, -8) (-1, -8)         @noisy det790 det791
mzz (9, 2) (9, 4)             @noisy det93 det103 det99 det108
mzz (7, 4) (7, 2)             @noisy det93 det103 det102 det107
mzz (5, 14) (7, 14)           @noisy det854 det855
mxx (-3, -7) (-3, -5)         @noisy det788 det794
mzz (7, -8) (7, -10)          @noisy det496 det259 det505 det264
mxx (3, -5) (5, -5)           @noisy det652 det205 det207 det649
mxx (9, -11) (7, -11)         @noisy det496 det502 det505 det503 det507
mzz (1, -10) (1, -8)          @noisy det202 det991 det209
mzz (11, 8) (9, 8)            @noisy det904 det906
mzz (5, -8) (5, -10)          @noisy det262 det259 det255 det264
mxx (3, 7) (5, 7)             @noisy det682 det595 det677 det599
mxx (9, 5) (7, 5)             @noisy det93 det100 det103 det106
mxx (-1, -1) (1, -1)          @noisy det371 det378 det376 det380
mzz (11, 2) (11, 4)           @noisy det99 det108 det1023
mxx (9, 1) (7, 1)             @noisy det93 det103 det101 det104
mzz (-1, 2) (-1, 4)           @noisy det765 det428 det763 det432
mzz (9, -4) (9, -2)           @noisy det700 det311 det702 det317

--------         18
myy (3, 1) (3, 2)             @noisy det627 det631
myy (-3, 2) (-3, 1)           @noisy det435 det419
myy (5, 10) (5, 11)           @noisy det677 det681
myy (9, -1) (9, -2)           @noisy det700 det701
myy (-1, 1) (-1, 2)           @noisy det764 det763
myy (5, -5) (5, -4)           @noisy det651 det649
myy (-1, -1) (-1, -2)         @noisy det371 det377
myy (3, -10) (3, -11)         @noisy det261 det255
myy (7, -11) (7, -10)         @noisy det496 det504
myy (13, -5) (13, -4)         @noisy det315 det303
myy (3, 4) (3, 5)             @noisy det627 det631
myy (11, -1) (11, -2)         @noisy det315 det303
myy (7, 1) (7, 2)             @noisy det93 det105
myy (7, 4) (7, 5)             @noisy det93 det105
myy (9, -7) (9, -8)           @noisy det496 det504
myy (-1, 7) (-1, 8)           @noisy det33 det22
myy (-1, -5) (-1, -4)         @noisy det371 det377
myy (1, 4) (1, 5)             @noisy det764 det763
myy (3, -1) (3, -2)           @noisy det651 det649
myy (3, -8) (3, -7)           @noisy det261 det255
myy (7, -1) (7, -2)           @noisy det700 det701
myy (3, -5) (3, -4)           @noisy det651 det649
myy (5, 1) (5, 2)             @noisy det627 det631
myy (5, 4) (5, 5)             @noisy det627 det631
myy (5, 7) (5, 8)             @noisy det677 det681
myy (9, -5) (9, -4)           @noisy det700 det701
myy (-1, 11) (-1, 10)         @noisy det33 det22
myy (3, 7) (3, 8)             @noisy det677 det681
myy (-5, 1) (-5, 2)           @noisy det435 det419
myy (1, -5) (1, -4)           @noisy det371 det377
myy (3, 10) (3, 11)           @noisy det677 det681
myy (13, -1) (13, -2)         @noisy det315 det303
myy (7, -8) (7, -7)           @noisy det496 det504
myy (1, -1) (1, -2)           @noisy det371 det377
myy (5, -8) (5, -7)           @noisy det261 det255
myy (1, 11) (1, 10)           @noisy det33 det22
myy (11, -5) (11, -4)         @noisy det315 det303
myy (-3, 4) (-3, 5)           @noisy det435 det419
myy (9, -11) (9, -10)         @noisy det496 det504
myy (5, -11) (5, -10)         @noisy det261 det255
myy (-1, 4) (-1, 5)           @noisy det764 det763
myy (5, -1) (5, -2)           @noisy det651 det649
myy (-5, 4) (-5, 5)           @noisy det435 det419
myy (1, 1) (1, 2)             @noisy det764 det763
myy (1, 7) (1, 8)             @noisy det33 det22
myy (7, -5) (7, -4)           @noisy det700 det701
myy (9, 1) (9, 2)             @noisy det93 det105
myy (9, 5) (9, 4)             @noisy det93 det105

--------         19
mxx (-3, -1) (-5, -1)         @noisy det1007 det433 det440
mzz (5, 4) (5, 2)             @noisy det632 det631 det112 det107
mxx (-1, 5) (1, 5)            @noisy det764 det765 det36 det39
mxx (13, -1) (11, -1)         @noisy det315 det316 det318 det326
mzz (7, -2) (7, -4)           @noisy det701 det702 det159 det162
mxx (1, -11) (1, -13)         @noisy det734 det728
mxx (11, -5) (13, -5)         @noisy det319 det315 det316 det321 det322
mxx (9, -7) (7, -7)           @noisy det509 det504 det505 det506
mxx (5, -1) (3, -1)           @noisy det651 det652 det158 det163
mxx (-1, 1) (1, 1)            @noisy det764 det765 det380 det382
mzz (7, 10) (7, 8)            @noisy det972 det598 det603
mxx (7, 11) (7, 13)           @noisy det858 det862
mzz (1, 2) (1, 4)             @noisy det764 det765 det633 det634
mxx (1, -5) (-1, -5)          @noisy det377 det378 det208 det215
mzz (-1, -4) (-1, -2)         @noisy det377 det378 det379 det381
mzz (-3, -2) (-3, -4)         @noisy det959 det379 det381
mxx (5, -11) (3, -11)         @noisy det261 det262 det263 det266
mzz (5, -2) (5, -4)           @noisy det651 det652 det159 det162
mxx (11, 7) (11, 5)           @noisy det908 det913
mzz (-1, 8) (-1, 10)          @noisy det33 det32 det40 det41 det34
mzz (11, -4) (11, -2)         @noisy det315 det316 det317 det323
mxx (9, -5) (7, -5)           @noisy det509 det701 det702 det506
mxx (5, 5) (3, 5)             @noisy det599 det602 det631 det632
mzz (5, 10) (5, 8)            @noisy det682 det598 det603 det681
mxx (-3, 5) (-5, 5)           @noisy det441 det434 det435 det431 det442
mxx (9, 7) (7, 7)             @noisy det1017 det106 det110
mzz (3, 8) (3, 10)            @noisy det682 det35 det42 det681
mxx (3, 1) (5, 1)             @noisy det158 det163 det631 det632
mxx (11, 1) (13, 1)           @noisy det318 det326 det949
mzz (1, 8) (1, 10)            @noisy det33 det32 det35 det42
mzz (1, -4) (1, -2)           @noisy det378 det377 det210 det213
mxx (-5, 1) (-3, 1)           @noisy det435 det431 det433 det440
mzz (13, -2) (13, -4)         @noisy det324 det320 det325 det315 det316
mxx (5, -13) (3, -13)         @noisy det981 det263 det266
mxx (1, 11) (-1, 11)          @noisy det31 det33 det32 det37 det38
mzz (3, -10) (3, -8)          @noisy det261 det262 det209 det216
mzz (-3, 2) (-3, 4)           @noisy det435 det431 det432 det439
mxx (7, -1) (9, -1)           @noisy det701 det702 det104 det111
mzz (9, -10) (9, -8)          @noisy det508 det510 det504 det505 det511
mxx (5, -7) (3, -7)           @noisy det261 det262 det207 det214
mxx (-1, 7) (1, 7)            @noisy det33 det32 det36 det39
mxx (3, 13) (5, 13)           @noisy det683 det684 det1038
mzz (3, -4) (3, -2)           @noisy det651 det652 det210 det213
mzz (3, -14) (1, -14)         @noisy det731 det735
mzz (-5, 2) (-5, 4)           @noisy det437 det435 det431 det438 det436
mxx (5, 11) (3, 11)           @noisy det682 det683 det684 det681
mzz (3, 2) (3, 4)             @noisy det633 det634 det631 det632
mxx (-1, -7) (1, -7)          @noisy det208 det215 det1029
mzz (-3, -8) (-1, -8)         @noisy det791 det797
mzz (9, 2) (9, 4)             @noisy det105 det103 det109 det108
mzz (7, 4) (7, 2)             @noisy det107 det105 det103 det112
mzz (5, 14) (7, 14)           @noisy det855 det861
mxx (-3, -7) (-3, -5)         @noisy det794 det798
mzz (7, -8) (7, -10)          @noisy det504 det505 det264 det265
mxx (3, -5) (5, -5)           @noisy det651 det652 det207 det214
mxx (9, -11) (7, -11)         @noisy det504 det505 det512 det513 det507
mzz (1, -10) (1, -8)          @noisy det991 det209 det216
mzz (11, 8) (9, 8)            @noisy det906 det912
mzz (5, -8) (5, -10)          @noisy det261 det262 det264 det265
mxx (3, 7) (5, 7)             @noisy det682 det599 det602 det681
mxx (9, 5) (7, 5)             @noisy det105 det103 det106 det110
mxx (-1, -1) (1, -1)          @noisy det377 det378 det380 det382
mzz (11, 2) (11, 4)           @noisy det108 det109 det1023
mxx (9, 1) (7, 1)             @noisy det105 det103 det104 det111
mzz (-1, 2) (-1, 4)           @noisy det764 det765 det432 det439
mzz (9, -4) (9, -2)           @noisy det701 det702 det317 det323

--------         20
mzz (5, -7) (5, -5)           @noisy det207 det548 det549 det214
mxx (9, -10) (9, -8)          @noisy det508 det510
mxx (7, 2) (5, 2)             @noisy det107 det157 det161 det112
mzz (9, -7) (9, -5)           @noisy det509 det940 det506
mxx (3, 10) (1, 10)           @noisy det35 det42 det966
mxx (-3, 2) (-1, 2)           @noisy det574 det575 det432 det439
mzz (11, 1) (11, -1)          @noisy det561 det562 det318 det326
mxx (3, -14) (1, -14)         @noisy det724 det730 det733 det735 det731
mzz (9, 1) (9, -1)            @noisy det561 det562 det104 det111
mxx (7, -10) (5, -10)         @noisy det998 det264 det265
mxx (11, 4) (9, 4)            @noisy det902 det911 det108 det109
mzz (1, 7) (1, 5)             @noisy det36 det39 det827 det829
mxx (-3, -8) (-1, -8)         @noisy det795 det791 det787 det792 det797
mxx (5, 14) (7, 14)           @noisy det860 det861 det855 det851 det856
mzz (-3, -7) (-3, -5)         @noisy det795 det793 det798 det794 det787
mzz (7, -7) (7, -5)           @noisy det509 det548 det549 det506
mxx (11, 2) (9, 2)            @noisy det561 det562 det108 det109
mzz (9, -11) (7, -11)         @noisy det513 det507
mzz (1, -5) (1, -7)           @noisy det212 det208 det215 det203
mxx (11, 8) (9, 8)            @noisy det902 det906 det911 det907 det912
mxx (7, -2) (5, -2)           @noisy det157 det161 det159 det162
mxx (3, -10) (1, -10)         @noisy det724 det733 det209 det216
mxx (7, 4) (5, 4)             @noisy det107 det594 det600 det112
mxx (3, 8) (1, 8)             @noisy det35 det42 det827 det829
mzz (5, -13) (5, -11)         @noisy det982 det263 det266
mzz (5, 11) (5, 13)           @noisy det860 det683 det684 det851
mxx (-3, -2) (-1, -2)         @noisy det574 det575 det379 det381
mxx (-5, 2) (-5, 4)           @noisy det436 det438
mzz (-1, 7) (-1, 5)           @noisy det1063 det36 det39
mxx (3, 4) (1, 4)             @noisy det633 det634 det827 det829
mzz (9, 5) (9, 7)             @noisy det902 det911 det106 det110
mxx (7, -4) (5, -4)           @noisy det159 det548 det549 det162
mzz (5, 5) (5, 7)             @noisy det599 det594 det600 det602
mzz (1, 1) (1, -1)            @noisy det662 det665 det380 det382
mzz (-1, -5) (-1, -7)         @noisy det787 det795 det208 det215
mzz (3, 7) (3, 5)             @noisy det599 det602 det827 det829
mzz (7, -1) (7, 1)            @noisy det157 det161 det104 det111
mxx (3, -4) (1, -4)           @noisy det212 det210 det213 det203
mzz (11, -5) (13, -5)         @noisy det319 det322
mxx (-3, 4) (-1, 4)           @noisy det432 det439 det1049
mzz (7, 5) (7, 7)             @noisy det594 det600 det106 det110
mzz (7, 11) (7, 13)           @noisy det860 det862 det857 det858 det851
mzz (-5, 1) (-5, -1)          @noisy det1008 det433 det440
mxx (3, -2) (1, -2)           @noisy det662 det665 det210 det213
mzz (-1, 1) (-1, -1)          @noisy det574 det575 det380 det382
mzz (11, 7) (11, 5)           @noisy det902 det911 det908 det913 det909
mzz (3, -13) (3, -11)         @noisy det724 det733 det263 det266
mxx (-1, 8) (-1, 10)          @noisy det34 det41
mzz (13, -1) (13, 1)          @noisy det326 det318 det950
mzz (3, 1) (3, -1)            @noisy det662 det665 det158 det163
mzz (5, -1) (5, 1)            @noisy det157 det161 det158 det163
mxx (3, -8) (1, -8)           @noisy det212 det209 det216 det203
mxx (-1, -4) (-3, -4)         @noisy det787 det795 det379 det381
mzz (-3, 5) (-5, 5)           @noisy det434 det442
mzz (1, -11) (1, -13)         @noisy det724 det733 det734 det728 det729
mxx (7, 8) (5, 8)             @noisy det594 det600 det598 det603
mxx (7, 10) (5, 10)           @noisy det860 det598 det603 det851
mxx (3, 2) (1, 2)             @noisy det662 det665 det633 det634
mzz (3, 13) (3, 11)           @noisy det1039 det683 det684
mxx (7, -8) (5, -8)           @noisy det548 det549 det264 det265
mzz (-3, -1) (-3, 1)          @noisy det574 det575 det433 det440
mxx (13, -2) (13, -4)         @noisy det320 det324
mxx (11, -4) (9, -4)          @noisy det1056 det317 det323
mxx (11, -2) (9, -2)          @noisy det561 det562 det317 det323
mzz (1, 11) (-1, 11)          @noisy det31 det38
mzz (3, -5) (3, -7)           @noisy det212 det207 det214 det203

--------         21
myy (3, 1) (3, 2)             @noisy det662 det664
myy (-3, 2) (-3, 1)           @noisy det576 det574
myy (5, 10) (5, 11)           @noisy det859 det851
myy (9, -1) (9, -2)           @noisy det561 det563
myy (-1, 1) (-1, 2)           @noisy det576 det574
myy (7, 7) (7, 8)             @noisy det601 det594
myy (5, -5) (5, -4)           @noisy det548 det550
myy (-1, -1) (-1, -2)         @noisy det576 det574
myy (3, -10) (3, -11)         @noisy det724 det732
myy (11, 7) (11, 8)           @noisy det902 det910
myy (7, 13) (7, 14)           @noisy det859 det851
myy (-3, -5) (-3, -4)         @noisy det787 det796
myy (3, 4) (3, 5)             @noisy det827 det828
myy (11, -1) (11, -2)         @noisy det561 det563
myy (1, -11) (1, -10)         @noisy det724 det732
myy (11, 1) (11, 2)           @noisy det561 det563
myy (7, 1) (7, 2)             @noisy det157 det160
myy (7, 4) (7, 5)             @noisy det601 det594
myy (-3, -8) (-3, -7)         @noisy det787 det796
myy (-1, -5) (-1, -4)         @noisy det787 det796
myy (1, 4) (1, 5)             @noisy det827 det828
myy (-3, -1) (-3, -2)         @noisy det576 det574
myy (3, -1) (3, -2)           @noisy det662 det664
myy (7, 10) (7, 11)           @noisy det859 det851
myy (3, -8) (3, -7)           @noisy det203 det211
myy (7, -1) (7, -2)           @noisy det157 det160
myy (3, -5) (3, -4)           @noisy det203 det211
myy (5, 1) (5, 2)             @noisy det157 det160
myy (5, 4) (5, 5)             @noisy det601 det594
myy (5, 7) (5, 8)             @noisy det601 det594
myy (3, -14) (3, -13)         @noisy det724 det732
myy (3, 7) (3, 8)             @noisy det827 det828
myy (5, 14) (5, 13)           @noisy det859 det851
myy (1, -5) (1, -4)           @noisy det203 det211
myy (7, -8) (7, -7)           @noisy det548 det550
myy (1, -1) (1, -2)           @noisy det662 det664
myy (5, -8) (5, -7)           @noisy det548 det550
myy (-1, -8) (-1, -7)         @noisy det787 det796
myy (1, -14) (1, -13)         @noisy det724 det732
myy (9, 7) (9, 8)             @noisy det902 det910
myy (11, 4) (11, 5)           @noisy det902 det910
myy (5, -1) (5, -2)           @noisy det157 det160
myy (1, 1) (1, 2)             @noisy det662 det664
myy (1, 7) (1, 8)             @noisy det827 det828
myy (7, -5) (7, -4)           @noisy det548 det550
myy (9, 1) (9, 2)             @noisy det561 det563
myy (1, -8) (1, -7)           @noisy det203 det211
myy (9, 5) (9, 4)             @noisy det902 det910

--------         22
mzz (5, -7) (5, -5)           @noisy det550 det214 det219 det549
mxx (9, -10) (9, -8)          @noisy det510 det516
mxx (7, 2) (5, 2)             @noisy det116 det160 det161 det112
mzz (9, -7) (9, -5)           @noisy det509 det940 det517
mxx (3, 10) (1, 10)           @noisy det966 det48 det42
mxx (-3, 2) (-1, 2)           @noisy det576 det575 det439 det447
mzz (11, 1) (11, -1)          @noisy det563 det562 det326 det332
mxx (3, -14) (1, -14)         @noisy det732 det733 det738 det735 det739
mzz (9, 1) (9, -1)            @noisy det563 det562 det111 det118
mxx (7, -10) (5, -10)         @noisy det998 det265 det269
mxx (11, 4) (9, 4)            @noisy det910 det911 det109 det117
mzz (1, 7) (1, 5)             @noisy det39 det43 det828 det829
mxx (-3, -8) (-1, -8)         @noisy det796 det795 det799 det800 det797
mxx (5, 14) (7, 14)           @noisy det859 det860 det863 det861 det864
mzz (-3, -7) (-3, -5)         @noisy det796 det795 det801 det798 det802
mzz (7, -7) (7, -5)           @noisy det509 det550 det517 det549
mxx (11, 2) (9, 2)            @noisy det563 det562 det109 det117
mzz (9, -11) (7, -11)         @noisy det513 det518
mzz (1, -5) (1, -7)           @noisy det212 det215 det220 det211
mxx (11, 8) (9, 8)            @noisy det914 det910 det911 det915 det912
mxx (7, -2) (5, -2)           @noisy det164 det160 det161 det162
mxx (3, -10) (1, -10)         @noisy det732 det733 det216 det217
mxx (7, 4) (5, 4)             @noisy det116 det601 det600 det112
mxx (3, 8) (1, 8)             @noisy det48 det42 det828 det829
mzz (5, -13) (5, -11)         @noisy det982 det266 det270
mzz (5, 11) (5, 13)           @noisy det859 det860 det684 det687
mxx (-3, -2) (-1, -2)         @noisy det576 det575 det381 det385
mxx (-5, 2) (-5, 4)           @noisy det438 det445
mzz (-1, 7) (-1, 5)           @noisy det1063 det39 det43
mxx (3, 4) (1, 4)             @noisy det634 det637 det828 det829
mzz (9, 5) (9, 7)             @noisy det910 det911 det110 det114
mxx (7, -4) (5, -4)           @noisy det164 det550 det549 det162
mzz (5, 5) (5, 7)             @noisy det601 det600 det604 det602
mzz (1, 1) (1, -1)            @noisy det664 det665 det386 det382
mzz (-1, -5) (-1, -7)         @noisy det796 det795 det215 det220
mzz (3, 7) (3, 5)             @noisy det602 det604 det828 det829
mzz (7, -1) (7, 1)            @noisy det160 det161 det111 det118
mxx (3, -4) (1, -4)           @noisy det212 det213 det218 det211
mzz (11, -5) (13, -5)         @noisy det322 det328
mxx (-3, 4) (-1, 4)           @noisy det1049 det447 det439
mzz (7, 5) (7, 7)             @noisy det601 det600 det110 det114
mzz (7, 11) (7, 13)           @noisy det859 det860 det862 det865 det866
mzz (-5, 1) (-5, -1)          @noisy det446 det1008 det440
mxx (3, -2) (1, -2)           @noisy det664 det665 det213 det218
mzz (-1, 1) (-1, -1)          @noisy det576 det575 det386 det382
mzz (11, 7) (11, 5)           @noisy det910 det911 det913 det916 det917
mzz (3, -13) (3, -11)         @noisy det732 det733 det266 det270
mxx (-1, 8) (-1, 10)          @noisy det41 det47
mzz (13, -1) (13, 1)          @noisy det326 det950 det332
mzz (3, 1) (3, -1)            @noisy det664 det665 det163 det165
mzz (5, -1) (5, 1)            @noisy det160 det161 det165 det163
mxx (3, -8) (1, -8)           @noisy det212 det211 det216 det217
mxx (-1, -4) (-3, -4)         @noisy det796 det795 det381 det385
mzz (-3, 5) (-5, 5)           @noisy det442 det448
mzz (1, -11) (1, -13)         @noisy det736 det732 det733 det734 det737
mxx (7, 8) (5, 8)             @noisy det603 det601 det600 det605
mxx (7, 10) (5, 10)           @noisy det859 det860 det603 det605
mxx (3, 2) (1, 2)             @noisy det664 det665 det634 det637
mzz (3, 13) (3, 11)           @noisy det1039 det684 det687
mxx (7, -8) (5, -8)           @noisy det265 det550 det549 det269
mzz (-3, -1) (-3, 1)          @noisy det446 det576 det575 det440
mxx (13, -2) (13, -4)         @noisy det324 det330
mxx (11, -4) (9, -4)          @noisy det323 det1056 det331
mxx (11, -2) (9, -2)          @noisy det563 det562 det323 det331
mzz (1, 11) (-1, 11)          @noisy det38 det45
mzz (3, -5) (3, -7)           @noisy det212 det214 det219 det211

--------         23
mxx (-3, -1) (-5, -1)         @noisy det446 det1009 det440
mzz (5, 4) (5, 2)             @noisy det116 det636 det631 det112
mxx (-1, 5) (1, 5)            @noisy det764 det767 det39 det43
mxx (13, -1) (11, -1)         @noisy det329 det315 det326 det332
mzz (7, -2) (7, -4)           @noisy det164 det701 det703 det162
mxx (1, -11) (1, -13)         @noisy det734 det737
mxx (11, -5) (13, -5)         @noisy det328 det329 det315 det321 det322
mxx (9, -7) (7, -7)           @noisy det515 det504 det517 det509
mxx (5, -1) (3, -1)           @noisy det651 det163 det165 det654
mxx (-1, 1) (1, 1)            @noisy det764 det767 det386 det382
mzz (7, 10) (7, 8)            @noisy det603 det973 det605
mxx (7, 11) (7, 13)           @noisy det862 det866
mzz (1, 2) (1, 4)             @noisy det764 det634 det767 det637
mxx (1, -5) (-1, -5)          @noisy det377 det215 det383 det220
mzz (-1, -4) (-1, -2)         @noisy det377 det381 det383 det385
mzz (-3, -2) (-3, -4)         @noisy det960 det381 det385
mxx (5, -11) (3, -11)         @noisy det261 det268 det266 det270
mzz (5, -2) (5, -4)           @noisy det651 det164 det654 det162
mxx (11, 7) (11, 5)           @noisy det913 det916
mzz (-1, 8) (-1, 10)          @noisy det33 det40 det41 det44 det47
mzz (11, -4) (11, -2)         @noisy det323 det315 det329 det331
mxx (9, -5) (7, -5)           @noisy det509 det701 det517 det703
mxx (5, 5) (3, 5)             @noisy det636 det604 det631 det602
mzz (5, 10) (5, 8)            @noisy det603 det686 det605 det681
mxx (-3, 5) (-5, 5)           @noisy det441 det448 det435 det444 det442
mxx (9, 7) (7, 7)             @noisy det1018 det110 det114
mzz (3, 8) (3, 10)            @noisy det686 det48 det42 det681
mxx (3, 1) (5, 1)             @noisy det636 det163 det165 det631
mxx (11, 1) (13, 1)           @noisy det951 det326 det332
mzz (1, 8) (1, 10)            @noisy det33 det48 det42 det44
mzz (1, -4) (1, -2)           @noisy det377 det213 det383 det218
mxx (-5, 1) (-3, 1)           @noisy det446 det435 det444 det440
mzz (13, -2) (13, -4)         @noisy det324 det330 det329 det325 det315
mxx (5, -13) (3, -13)         @noisy det270 det266 det983
mxx (1, 11) (-1, 11)          @noisy det38 det45 det33 det37 det44
mzz (3, -10) (3, -8)          @noisy det261 det268 det216 det217
mzz (-3, 2) (-3, 4)           @noisy det435 det444 det447 det439
mxx (7, -1) (9, -1)           @noisy det701 det703 det111 det118
mzz (9, -10) (9, -8)          @noisy det515 det510 det516 det504 det511
mxx (5, -7) (3, -7)           @noisy det261 det268 det214 det219
mxx (-1, 7) (1, 7)            @noisy det33 det39 det43 det44
mxx (3, 13) (5, 13)           @noisy det684 det687 det1040
mzz (3, -4) (3, -2)           @noisy det651 det213 det654 det218
mzz (3, -14) (1, -14)         @noisy det735 det739
mzz (-5, 2) (-5, 4)           @noisy det437 det435 det438 det444 det445
mxx (5, 11) (3, 11)           @noisy det687 det684 det686 det681
mzz (3, 2) (3, 4)             @noisy det636 det634 det637 det631
mxx (-1, -7) (1, -7)          @noisy det1030 det215 det220
mzz (-3, -8) (-1, -8)         @noisy det797 det799
mzz (9, 2) (9, 4)             @noisy det105 det109 det117 det115
mzz (7, 4) (7, 2)             @noisy det116 det105 det115 det112
mzz (5, 14) (7, 14)           @noisy det861 det864
mxx (-3, -7) (-3, -5)         @noisy det798 det802
mzz (7, -8) (7, -10)          @noisy det515 det265 det504 det269
mxx (3, -5) (5, -5)           @noisy det651 det214 det219 det654
mxx (9, -11) (7, -11)         @noisy det515 det518 det504 det512 det513
mzz (1, -10) (1, -8)          @noisy det216 det992 det217
mzz (11, 8) (9, 8)            @noisy det912 det914
mzz (5, -8) (5, -10)          @noisy det261 det265 det268 det269
mxx (3, 7) (5, 7)             @noisy det602 det686 det604 det681
mxx (9, 5) (7, 5)             @noisy det114 det105 det110 det115
mxx (-1, -1) (1, -1)          @noisy det377 det383 det386 det382
mzz (11, 2) (11, 4)           @noisy det1024 det109 det117
mxx (9, 1) (7, 1)             @noisy det105 det111 det118 det115
mzz (-1, 2) (-1, 4)           @noisy det764 det767 det447 det439
mzz (9, -4) (9, -2)           @noisy det703 det701 det331 det323

--------         24
myy (3, 1) (3, 2)             @noisy det631 det635
myy (-3, 2) (-3, 1)           @noisy det435 det443
myy (5, 10) (5, 11)           @noisy det685 det681
myy (9, -1) (9, -2)           @noisy det701 det704
myy (-1, 1) (-1, 2)           @noisy det764 det766
myy (5, -5) (5, -4)           @noisy det651 det653
myy (-1, -1) (-1, -2)         @noisy det377 det384
myy (3, -10) (3, -11)         @noisy det261 det267
myy (7, -11) (7, -10)         @noisy det504 det514
myy (13, -5) (13, -4)         @noisy det315 det327
myy (3, 4) (3, 5)             @noisy det631 det635
myy (11, -1) (11, -2)         @noisy det315 det327
myy (7, 1) (7, 2)             @noisy det105 det113
myy (7, 4) (7, 5)             @noisy det105 det113
myy (9, -7) (9, -8)           @noisy det504 det514
myy (-1, 7) (-1, 8)           @noisy det33 det46
myy (-1, -5) (-1, -4)         @noisy det377 det384
myy (1, 4) (1, 5)             @noisy det764 det766
myy (3, -1) (3, -2)           @noisy det651 det653
myy (3, -8) (3, -7)           @noisy det261 det267
myy (7, -1) (7, -2)           @noisy det701 det704
myy (3, -5) (3, -4)           @noisy det651 det653
myy (5, 1) (5, 2)             @noisy det631 det635
myy (5, 4) (5, 5)             @noisy det631 det635
myy (5, 7) (5, 8)             @noisy det685 det681
myy (9, -5) (9, -4)           @noisy det701 det704
myy (-1, 11) (-1, 10)         @noisy det33 det46
myy (3, 7) (3, 8)             @noisy det685 det681
myy (-5, 1) (-5, 2)           @noisy det435 det443
myy (1, -5) (1, -4)           @noisy det377 det384
myy (3, 10) (3, 11)           @noisy det685 det681
myy (13, -1) (13, -2)         @noisy det315 det327
myy (7, -8) (7, -7)           @noisy det504 det514
myy (1, -1) (1, -2)           @noisy det377 det384
myy (5, -8) (5, -7)           @noisy det261 det267
myy (1, 11) (1, 10)           @noisy det33 det46
myy (11, -5) (11, -4)         @noisy det315 det327
myy (-3, 4) (-3, 5)           @noisy det435 det443
myy (9, -11) (9, -10)         @noisy det504 det514
myy (5, -11) (5, -10)         @noisy det261 det267
myy (-1, 4) (-1, 5)           @noisy det764 det766
myy (5, -1) (5, -2)           @noisy det651 det653
myy (-5, 4) (-5, 5)           @noisy det435 det443
myy (1, 1) (1, 2)             @noisy det764 det766
myy (1, 7) (1, 8)             @noisy det33 det46
myy (7, -5) (7, -4)           @noisy det701 det704
myy (9, 1) (9, 2)             @noisy det105 det113
myy (9, 5) (9, 4)             @noisy det105 det113

--------         25
mxx (-3, -1) (-5, -1)         @noisy det446 det450 det1009
mzz (5, 4) (5, 2)             @noisy det116 det120 det636 det635
mxx (-1, 5) (1, 5)            @noisy det767 det766 det43 det54
mxx (13, -1) (11, -1)         @noisy det327 det329 det332 det338
mzz (7, -2) (7, -4)           @noisy det164 det167 det704 det703
mxx (1, -11) (1, -13)         @noisy det737 det742
mxx (11, -5) (13, -5)         @noisy det333 det328 det329 det327 det334
mxx (9, -7) (7, -7)           @noisy det515 det519 det517 det514
mxx (5, -1) (3, -1)           @noisy det653 det165 det654 det168
mxx (-1, 1) (1, 1)            @noisy det388 det766 det767 det386
mzz (7, 10) (7, 8)            @noisy det609 det973 det605
mxx (7, 11) (7, 13)           @noisy det866 det868
mzz (1, 2) (1, 4)             @noisy det767 det766 det637 det638
mxx (1, -5) (-1, -5)          @noisy det384 det383 det220 det226
mzz (-1, -4) (-1, -2)         @noisy det387 det384 det383 det385
mzz (-3, -2) (-3, -4)         @noisy det387 det960 det385
mxx (5, -11) (3, -11)         @noisy det272 det267 det268 det270
mzz (5, -2) (5, -4)           @noisy det164 det653 det167 det654
mxx (11, 7) (11, 5)           @noisy det916 det921
mzz (-1, 8) (-1, 10)          @noisy det46 det49 det50 det44 det47
mzz (11, -4) (11, -2)         @noisy det335 det327 det329 det331
mxx (9, -5) (7, -5)           @noisy det517 det519 det704 det703
mxx (5, 5) (3, 5)             @noisy det636 det607 det604 det635
mzz (5, 10) (5, 8)            @noisy det685 det609 det686 det605
mxx (-3, 5) (-5, 5)           @noisy det451 det448 det443 det444 det452
mxx (9, 7) (7, 7)             @noisy det122 det1018 det114
mzz (3, 8) (3, 10)            @noisy det685 det686 det48 det51
mxx (3, 1) (5, 1)             @noisy det636 det165 det168 det635
mxx (11, 1) (13, 1)           @noisy det951 det332 det338
mzz (1, 8) (1, 10)            @noisy det44 det46 det48 det51
mzz (1, -4) (1, -2)           @noisy det384 det218 det383 det224
mxx (-5, 1) (-3, 1)           @noisy det446 det450 det443 det444
mzz (13, -2) (13, -4)         @noisy det330 det336 det329 det337 det327
mxx (5, -13) (3, -13)         @noisy det272 det270 det983
mxx (1, 11) (-1, 11)          @noisy det45 det46 det52 det44 det53
mzz (3, -10) (3, -8)          @noisy det267 det268 det217 det222
mzz (-3, 2) (-3, 4)           @noisy det443 det444 det447 det449
mxx (7, -1) (9, -1)           @noisy det119 det704 det118 det703
mzz (9, -10) (9, -8)          @noisy det515 det516 det520 det514 det521
mxx (5, -7) (3, -7)           @noisy det267 det268 det219 det225
mxx (-1, 7) (1, 7)            @noisy det44 det46 det43 det54
mxx (3, 13) (5, 13)           @noisy det687 det688 det1040
mzz (3, -4) (3, -2)           @noisy det653 det654 det224 det218
mzz (3, -14) (1, -14)         @noisy det739 det743
mzz (-5, 2) (-5, 4)           @noisy det453 det443 det454 det444 det445
mxx (5, 11) (3, 11)           @noisy det685 det686 det688 det687
mzz (3, 2) (3, 4)             @noisy det636 det637 det638 det635
mxx (-1, -7) (1, -7)          @noisy det1030 det220 det226
mzz (-3, -8) (-1, -8)         @noisy det806 det799
mzz (9, 2) (9, 4)             @noisy det113 det117 det115 det121
mzz (7, 4) (7, 2)             @noisy det116 det120 det113 det115
mzz (5, 14) (7, 14)           @noisy det870 det864
mxx (-3, -7) (-3, -5)         @noisy det804 det802
mzz (7, -8) (7, -10)          @noisy det515 det271 det514 det269
mxx (3, -5) (5, -5)           @noisy det653 det225 det219 det654
mxx (9, -11) (7, -11)         @noisy det515 det518 det514 det522 det523
mzz (1, -10) (1, -8)          @noisy det217 det992 det222
mzz (11, 8) (9, 8)            @noisy det914 det920
mzz (5, -8) (5, -10)          @noisy det267 det268 det271 det269
mxx (3, 7) (5, 7)             @noisy det685 det604 det686 det607
mxx (9, 5) (7, 5)             @noisy det122 det113 det115 det114
mxx (-1, -1) (1, -1)          @noisy det388 det384 det383 det386
mzz (11, 2) (11, 4)           @noisy det1024 det117 det121
mxx (9, 1) (7, 1)             @noisy det119 det113 det118 det115
mzz (-1, 2) (-1, 4)           @noisy det766 det767 det447 det449
mzz (9, -4) (9, -2)           @noisy det335 det704 det331 det703

--------         26
mzz (5, -7) (5, -5)           @noisy det551 det550 det219 det225
mxx (9, -10) (9, -8)          @noisy det516 det520
mxx (7, 2) (5, 2)             @noisy det116 det120 det160 det166
mzz (9, -7) (9, -5)           @noisy det517 det519 det941
mxx (3, 10) (1, 10)           @noisy det48 det51 det967
mxx (-3, 2) (-1, 2)           @noisy det576 det578 det447 det449
mzz (11, 1) (11, -1)          @noisy det563 det564 det332 det338
mxx (3, -14) (1, -14)         @noisy det741 det732 det738 det743 det739
mzz (9, 1) (9, -1)            @noisy det563 det119 det564 det118
mxx (7, -10) (5, -10)         @noisy det271 det999 det269
mxx (11, 4) (9, 4)            @noisy det910 det919 det117 det121
mzz (1, 7) (1, 5)             @noisy det830 det828 det43 det54
mxx (-3, -8) (-1, -8)         @noisy det796 det806 det799 det805 det800
mxx (5, 14) (7, 14)           @noisy det859 det863 det870 det864 det869
mzz (-3, -7) (-3, -5)         @noisy det796 det801 det804 det802 det805
mzz (7, -7) (7, -5)           @noisy det551 det519 det517 det550
mxx (11, 2) (9, 2)            @noisy det563 det117 det121 det564
mzz (9, -11) (7, -11)         @noisy det518 det523
mzz (1, -5) (1, -7)           @noisy det221 det211 det220 det226
mxx (11, 8) (9, 8)            @noisy det919 det914 det910 det915 det920
mxx (7, -2) (5, -2)           @noisy det164 det160 det166 det167
mxx (3, -10) (1, -10)         @noisy det732 det741 det217 det222
mxx (7, 4) (5, 4)             @noisy det116 det120 det601 det608
mxx (3, 8) (1, 8)             @noisy det830 det828 det48 det51
mzz (5, -13) (5, -11)         @noisy det272 det984 det270
mzz (5, 11) (5, 13)           @noisy det859 det687 det869 det688
mxx (-3, -2) (-1, -2)         @noisy det576 det385 det578 det387
mxx (-5, 2) (-5, 4)           @noisy det454 det445
mzz (-1, 7) (-1, 5)           @noisy det1064 det43 det54
mxx (3, 4) (1, 4)             @noisy det830 det828 det637 det638
mzz (9, 5) (9, 7)             @noisy det910 det919 det122 det114
mxx (7, -4) (5, -4)           @noisy det551 det164 det167 det550
mzz (5, 5) (5, 7)             @noisy det601 det607 det604 det608
mzz (1, 1) (1, -1)            @noisy det664 det388 det666 det386
mzz (-1, -5) (-1, -7)         @noisy det796 det805 det220 det226
mzz (3, 7) (3, 5)             @noisy det830 det604 det607 det828
mzz (7, -1) (7, 1)            @noisy det119 det160 det166 det118
mxx (3, -4) (1, -4)           @noisy det221 det218 det224 det211
mzz (11, -5) (13, -5)         @noisy det333 det328
mxx (-3, 4) (-1, 4)           @noisy det1050 det447 det449
mzz (7, 5) (7, 7)             @noisy det122 det601 det608 det114
mzz (7, 11) (7, 13)           @noisy det859 det868 det865 det866 det869
mzz (-5, 1) (-5, -1)          @noisy det446 det450 det1010
mxx (3, -2) (1, -2)           @noisy det664 det666 det224 det218
mzz (-1, 1) (-1, -1)          @noisy det388 det576 det578 det386
mzz (11, 7) (11, 5)           @noisy det919 det910 det916 det921 det917
mzz (3, -13) (3, -11)         @noisy det272 det732 det741 det270
mxx (-1, 8) (-1, 10)          @noisy det50 det47
mzz (13, -1) (13, 1)          @noisy det332 det338 det952
mzz (3, 1) (3, -1)            @noisy det664 det666 det165 det168
mzz (5, -1) (5, 1)            @noisy det160 det165 det166 det168
mxx (3, -8) (1, -8)           @noisy det221 det211 det217 det222
mxx (-1, -4) (-3, -4)         @noisy det796 det385 det805 det387
mzz (-3, 5) (-5, 5)           @noisy det448 det452
mzz (1, -11) (1, -13)         @noisy det736 det741 det732 det742 det737
mxx (7, 8) (5, 8)             @noisy det609 det601 det608 det605
mxx (7, 10) (5, 10)           @noisy det859 det609 det869 det605
mxx (3, 2) (1, 2)             @noisy det664 det666 det637 det638
mzz (3, 13) (3, 11)           @noisy det688 det687 det1041
mxx (7, -8) (5, -8)           @noisy det551 det271 det550 det269
mzz (-3, -1) (-3, 1)          @noisy det446 det576 det450 det578
mxx (13, -2) (13, -4)         @noisy det330 det336
mxx (11, -4) (9, -4)          @noisy det335 det331 det1057
mxx (11, -2) (9, -2)          @noisy det563 det335 det564 det331
mzz (1, 11) (-1, 11)          @noisy det45 det53
mzz (3, -5) (3, -7)           @noisy det221 det219 det225 det211

--------         27
myy (3, 1) (3, 2)             @noisy det664 det667
myy (-3, 2) (-3, 1)           @noisy det576 det577
myy (5, 10) (5, 11)           @noisy det859 det867
myy (9, -1) (9, -2)           @noisy det563 det565
myy (-1, 1) (-1, 2)           @noisy det576 det577
myy (7, 7) (7, 8)             @noisy det601 det606
myy (5, -5) (5, -4)           @noisy det550 det552
myy (-1, -1) (-1, -2)         @noisy det576 det577
myy (3, -10) (3, -11)         @noisy det732 det740
myy (11, 7) (11, 8)           @noisy det910 det918
myy (7, 13) (7, 14)           @noisy det859 det867
myy (-3, -5) (-3, -4)         @noisy det796 det803
myy (3, 4) (3, 5)             @noisy det831 det828
myy (11, -1) (11, -2)         @noisy det563 det565
myy (1, -11) (1, -10)         @noisy det732 det740
myy (11, 1) (11, 2)           @noisy det563 det565
myy (7, 1) (7, 2)             @noisy det160 det169
myy (7, 4) (7, 5)             @noisy det601 det606
myy (-3, -8) (-3, -7)         @noisy det796 det803
myy (-1, -5) (-1, -4)         @noisy det796 det803
myy (1, 4) (1, 5)             @noisy det831 det828
myy (-3, -1) (-3, -2)         @noisy det576 det577
myy (3, -1) (3, -2)           @noisy det664 det667
myy (7, 10) (7, 11)           @noisy det859 det867
myy (3, -8) (3, -7)           @noisy det223 det211
myy (7, -1) (7, -2)           @noisy det160 det169
myy (3, -5) (3, -4)           @noisy det223 det211
myy (5, 1) (5, 2)             @noisy det160 det169
myy (5, 4) (5, 5)             @noisy det601 det606
myy (5, 7) (5, 8)             @noisy det601 det606
myy (3, -14) (3, -13)         @noisy det732 det740
myy (3, 7) (3, 8)             @noisy det831 det828
myy (5, 14) (5, 13)           @noisy det859 det867
myy (1, -5) (1, -4)           @noisy det223 det211
myy (7, -8) (7, -7)           @noisy det550 det552
myy (1, -1) (1, -2)           @noisy det664 det667
myy (5, -8) (5, -7)           @noisy det550 det552
myy (-1, -8) (-1, -7)         @noisy det796 det803
myy (1, -14) (1, -13)         @noisy det732 det740
myy (9, 7) (9, 8)             @noisy det910 det918
myy (11, 4) (11, 5)           @noisy det910 det918
myy (5, -1) (5, -2)           @noisy det160 det169
myy (1, 1) (1, 2)             @noisy det664 det667
myy (1, 7) (1, 8)             @noisy det831 det828
myy (7, -5) (7, -4)           @noisy det550 det552
myy (9, 1) (9, 2)             @noisy det563 det565
myy (1, -8) (1, -7)           @noisy det223 det211
myy (9, 5) (9, 4)             @noisy det910 det918

--------         28
mzz (5, -7) (5, -5)           @noisy det551 det225 det228 det552
mxx (9, -10) (9, -8)          @noisy det528 det520
mxx (7, 2) (5, 2)             @noisy det120 det128 det169 det166
mzz (9, -7) (9, -5)           @noisy det519 det941 det526
mxx (3, 10) (1, 10)           @noisy det51 det967 det59
mxx (-3, 2) (-1, 2)           @noisy det449 det577 det578 det457
mzz (11, 1) (11, -1)          @noisy det565 det564 det338 det342
mxx (3, -14) (1, -14)         @noisy det740 det741 det746 det743 det747
mzz (9, 1) (9, -1)            @noisy det119 det565 det564 det125
mxx (7, -10) (5, -10)         @noisy det271 det276 det999
mxx (11, 4) (9, 4)            @noisy det918 det919 det121 det124
mzz (1, 7) (1, 5)             @noisy det831 det830 det54 det60
mxx (-3, -8) (-1, -8)         @noisy det806 det807 det803 det805 det808
mxx (5, 14) (7, 14)           @noisy det873 det870 det874 det867 det869
mzz (-3, -7) (-3, -5)         @noisy det809 det804 det810 det803 det805
mzz (7, -7) (7, -5)           @noisy det551 det552 det519 det526
mxx (11, 2) (9, 2)            @noisy det565 det564 det121 det124
mzz (9, -11) (7, -11)         @noisy det523 det527
mzz (1, -5) (1, -7)           @noisy det229 det223 det221 det226
mxx (11, 8) (9, 8)            @noisy det918 det919 det922 det923 det920
mxx (7, -2) (5, -2)           @noisy det167 det169 det166 det170
mxx (3, -10) (1, -10)         @noisy det222 det740 det741 det230
mxx (7, 4) (5, 4)             @noisy det120 det128 det606 det608
mxx (3, 8) (1, 8)             @noisy det831 det830 det59 det51
mzz (5, -13) (5, -11)         @noisy det272 det274 det984
mzz (5, 11) (5, 13)           @noisy det688 det867 det869 det691
mxx (-3, -2) (-1, -2)         @noisy det387 det391 det577 det578
mxx (-5, 2) (-5, 4)           @noisy det454 det460
mzz (-1, 7) (-1, 5)           @noisy det1064 det54 det60
mxx (3, 4) (1, 4)             @noisy det831 det830 det638 det640
mzz (9, 5) (9, 7)             @noisy det122 det918 det127 det919
mxx (7, -4) (5, -4)           @noisy det551 det167 det170 det552
mzz (5, 5) (5, 7)             @noisy det607 det611 det606 det608
mzz (1, 1) (1, -1)            @noisy det388 det667 det666 det392
mzz (-1, -5) (-1, -7)         @noisy det229 det803 det805 det226
mzz (3, 7) (3, 5)             @noisy det831 det830 det607 det611
mzz (7, -1) (7, 1)            @noisy det119 det169 det166 det125
mxx (3, -4) (1, -4)           @noisy det223 det221 det224 det227
mzz (11, -5) (13, -5)         @noisy det333 det343
mxx (-3, 4) (-1, 4)           @noisy det449 det1050 det457
mzz (7, 5) (7, 7)             @noisy det122 det127 det606 det608
mzz (7, 11) (7, 13)           @noisy det868 det871 det872 det867 det869
mzz (-5, 1) (-5, -1)          @noisy det450 det458 det1010
mxx (3, -2) (1, -2)           @noisy det224 det667 det666 det227
mzz (-1, 1) (-1, -1)          @noisy det388 det578 det577 det392
mzz (11, 7) (11, 5)           @noisy det918 det919 det921 det924 det925
mzz (3, -13) (3, -11)         @noisy det272 det274 det740 det741
mxx (-1, 8) (-1, 10)          @noisy det50 det58
mzz (13, -1) (13, 1)          @noisy det952 det338 det342
mzz (3, 1) (3, -1)            @noisy det667 det666 det171 det168
mzz (5, -1) (5, 1)            @noisy det169 det166 det168 det171
mxx (3, -8) (1, -8)           @noisy det222 det223 det221 det230
mxx (-1, -4) (-3, -4)         @noisy det387 det391 det803 det805
mzz (-3, 5) (-5, 5)           @noisy det452 det459
mzz (1, -11) (1, -13)         @noisy det744 det740 det741 det742 det745
mxx (7, 8) (5, 8)             @noisy det609 det610 det606 det608
mxx (7, 10) (5, 10)           @noisy det609 det610 det867 det869
mxx (3, 2) (1, 2)             @noisy det638 det667 det666 det640
mzz (3, 13) (3, 11)           @noisy det688 det1041 det691
mxx (7, -8) (5, -8)           @noisy det551 det271 det276 det552
mzz (-3, -1) (-3, 1)          @noisy det450 det458 det577 det578
mxx (13, -2) (13, -4)         @noisy det336 det344
mxx (11, -4) (9, -4)          @noisy det335 det340 det1057
mxx (11, -2) (9, -2)          @noisy det335 det340 det565 det564
mzz (1, 11) (-1, 11)          @noisy det53 det55
mzz (3, -5) (3, -7)           @noisy det225 det223 det221 det228

--------         29
mxx (-3, -1) (-5, -1)         @noisy det450 det458 det1011
mzz (5, 4) (5, 2)             @noisy det120 det128 det639 det635
mxx (-1, 5) (1, 5)            @noisy det766 det769 det54 det60
mxx (13, -1) (11, -1)         @noisy det327 det341 det338 det342
mzz (7, -2) (7, -4)           @noisy det167 det704 det170 det706
mxx (1, -11) (1, -13)         @noisy det742 det745
mxx (11, -5) (13, -5)         @noisy det333 det343 det327 det334 det341
mxx (9, -7) (7, -7)           @noisy det525 det519 det514 det526
mxx (5, -1) (3, -1)           @noisy det653 det655 det171 det168
mxx (-1, 1) (1, 1)            @noisy det388 det766 det769 det392
mzz (7, 10) (7, 8)            @noisy det609 det610 det974
mxx (7, 11) (7, 13)           @noisy det868 det872
mzz (1, 2) (1, 4)             @noisy det638 det766 det769 det640
mxx (1, -5) (-1, -5)          @noisy det229 det384 det390 det226
mzz (-1, -4) (-1, -2)         @noisy det387 det391 det384 det390
mzz (-3, -2) (-3, -4)         @noisy det387 det391 det961
mxx (5, -11) (3, -11)         @noisy det272 det267 det274 det275
mzz (5, -2) (5, -4)           @noisy det653 det167 det655 det170
mxx (11, 7) (11, 5)           @noisy det921 det924
mzz (-1, 8) (-1, 10)          @noisy det58 det46 det56 det49 det50
mzz (11, -4) (11, -2)         @noisy det335 det340 det327 det341
mxx (9, -5) (7, -5)           @noisy det519 det704 det706 det526
mxx (5, 5) (3, 5)             @noisy det639 det611 det607 det635
mzz (5, 10) (5, 8)            @noisy det685 det609 det690 det610
mxx (-3, 5) (-5, 5)           @noisy det451 det459 det443 det456 det452
mxx (9, 7) (7, 7)             @noisy det122 det127 det1019
mzz (3, 8) (3, 10)            @noisy det685 det690 det59 det51
mxx (3, 1) (5, 1)             @noisy det635 det639 det171 det168
mxx (11, 1) (13, 1)           @noisy det953 det338 det342
mzz (1, 8) (1, 10)            @noisy det51 det46 det56 det59
mzz (1, -4) (1, -2)           @noisy det390 det384 det224 det227
mxx (-5, 1) (-3, 1)           @noisy det450 det443 det458 det456
mzz (13, -2) (13, -4)         @noisy det336 det344 det337 det327 det341
mxx (5, -13) (3, -13)         @noisy det272 det274 det985
mxx (1, 11) (-1, 11)          @noisy det55 det46 det56 det52 det53
mzz (3, -10) (3, -8)          @noisy det267 det222 det275 det230
mzz (-3, 2) (-3, 4)           @noisy det449 det443 det456 det457
mxx (7, -1) (9, -1)           @noisy det119 det704 det706 det125
mzz (9, -10) (9, -8)          @noisy det520 det528 det514 det525 det521
mxx (5, -7) (3, -7)           @noisy det267 det225 det275 det228
mxx (-1, 7) (1, 7)            @noisy det46 det56 det54 det60
mxx (3, 13) (5, 13)           @noisy det688 det691 det1042
mzz (3, -4) (3, -2)           @noisy det653 det655 det224 det227
mzz (3, -14) (1, -14)         @noisy det747 det743
mzz (-5, 2) (-5, 4)           @noisy det460 det453 det443 det456 det454
mxx (5, 11) (3, 11)           @noisy det685 det688 det690 det691
mzz (3, 2) (3, 4)             @noisy det638 det639 det640 det635
mxx (-1, -7) (1, -7)          @noisy det229 det1031 det226
mzz (-3, -8) (-1, -8)         @noisy det806 det807
mzz (9, 2) (9, 4)             @noisy det113 det123 det124 det121
mzz (7, 4) (7, 2)             @noisy det120 det128 det113 det123
mzz (5, 14) (7, 14)           @noisy det870 det874
mxx (-3, -7) (-3, -5)         @noisy det804 det810
mzz (7, -8) (7, -10)          @noisy det525 det271 det276 det514
mxx (3, -5) (5, -5)           @noisy det653 det225 det655 det228
mxx (9, -11) (7, -11)         @noisy det527 det514 det522 det525 det523
mzz (1, -10) (1, -8)          @noisy det222 det993 det230
mzz (11, 8) (9, 8)            @noisy det920 det922
mzz (5, -8) (5, -10)          @noisy det267 det276 det275 det271
mxx (3, 7) (5, 7)             @noisy det685 det690 det607 det611
mxx (9, 5) (7, 5)             @noisy det122 det113 det127 det123
mxx (-1, -1) (1, -1)          @noisy det388 det384 det392 det390
mzz (11, 2) (11, 4)           @noisy det1025 det124 det121
mxx (9, 1) (7, 1)             @noisy det119 det113 det123 det125
mzz (-1, 2) (-1, 4)           @noisy det766 det449 det769 det457
mzz (9, -4) (9, -2)           @noisy det335 det340 det704 det706

--------         30
myy (3, 1) (3, 2)             @det641 det635
myy (-3, 2) (-3, 1)           @det443 det455
myy (5, 10) (5, 11)           @det685 det689
myy (9, -1) (9, -2)           @det704 det705
myy (-1, 1) (-1, 2)           @det766 det768
myy (5, -5) (5, -4)           @det653 det656
myy (-1, -1) (-1, -2)         @det384 det389
myy (3, -10) (3, -11)         @det267 det273
myy (7, -11) (7, -10)         @det514 det524
myy (13, -5) (13, -4)         @det327 det339
myy (3, 4) (3, 5)             @det641 det635
myy (11, -1) (11, -2)         @det327 det339
myy (7, 1) (7, 2)             @det113 det126
myy (7, 4) (7, 5)             @det113 det126
myy (9, -7) (9, -8)           @det514 det524
myy (-1, 7) (-1, 8)           @det46 det57
myy (-1, -5) (-1, -4)         @det384 det389
myy (1, 4) (1, 5)             @det766 det768
myy (3, -1) (3, -2)           @det653 det656
myy (3, -8) (3, -7)           @det267 det273
myy (7, -1) (7, -2)           @det704 det705
myy (3, -5) (3, -4)           @det653 det656
myy (5, 1) (5, 2)             @det641 det635
myy (5, 4) (5, 5)             @det641 det635
myy (5, 7) (5, 8)             @det685 det689
myy (9, -5) (9, -4)           @det704 det705
myy (-1, 11) (-1, 10)         @det46 det57
myy (3, 7) (3, 8)             @det685 det689
myy (-5, 1) (-5, 2)           @det443 det455
myy (1, -5) (1, -4)           @det384 det389
myy (3, 10) (3, 11)           @det685 det689
myy (13, -1) (13, -2)         @det327 det339
myy (7, -8) (7, -7)           @det514 det524
myy (1, -1) (1, -2)           @det384 det389
myy (5, -8) (5, -7)           @det267 det273
myy (1, 11) (1, 10)           @det46 det57
myy (11, -5) (11, -4)         @det327 det339
myy (-3, 4) (-3, 5)           @det443 det455
myy (9, -11) (9, -10)         @det514 det524
myy (5, -11) (5, -10)         @det267 det273
myy (-1, 4) (-1, 5)           @det766 det768
myy (5, -1) (5, -2)           @det653 det656
myy (-5, 4) (-5, 5)           @det443 det455
myy (1, 1) (1, 2)             @det766 det768
myy (1, 7) (1, 8)             @det46 det57
myy (7, -5) (7, -4)           @det704 det705
myy (9, 1) (9, 2)             @det113 det126
myy (9, 5) (9, 4)             @det113 det126

--------         31
mxx (-3, -1) (-5, -1)         @det458 det1011 det465
mzz (5, 4) (5, 2)             @det641 det128 det129 det639
mxx (-1, 5) (1, 5)            @det768 det769 det60 det63
mxx (13, -1) (11, -1)         @det345 det339 det341 det342
mzz (7, -2) (7, -4)           @det170 det173 det705 det706
mxx (1, -11) (1, -13)         @det745 det750
mxx (11, -5) (13, -5)         @det346 det343 det339 det347 det341
mxx (9, -7) (7, -7)           @det525 det526 det529 det524
mxx (5, -1) (3, -1)           @det656 det655 det171 det175
mxx (-1, 1) (1, 1)            @det392 det394 det768 det769
mzz (7, 10) (7, 8)            @det610 det615 det974
mxx (7, 11) (7, 13)           @det872 det878
mzz (1, 2) (1, 4)             @det768 det769 det640 det642
mxx (1, -5) (-1, -5)          @det229 det389 det390 det235
mzz (-1, -4) (-1, -2)         @det391 det389 det390 det393
mzz (-3, -2) (-3, -4)         @det391 det961 det393
mxx (5, -11) (3, -11)         @det274 det278 det273 det275
mzz (5, -2) (5, -4)           @det170 det656 det655 det173
mxx (11, 7) (11, 5)           @det929 det924
mzz (-1, 8) (-1, 10)          @det58 det64 det57 det56 det65
mzz (11, -4) (11, -2)         @det340 det348 det339 det341
mxx (9, -5) (7, -5)           @det526 det529 det705 det706
mxx (5, 5) (3, 5)             @det641 det639 det611 det614
mzz (5, 10) (5, 8)            @det610 det615 det689 det690
mxx (-3, 5) (-5, 5)           @det461 det462 det459 det455 det456
mxx (9, 7) (7, 7)             @det127 det130 det1019
mzz (3, 8) (3, 10)            @det689 det690 det59 det66
mxx (3, 1) (5, 1)             @det641 det639 det171 det175
mxx (11, 1) (13, 1)           @det345 det953 det342
mzz (1, 8) (1, 10)            @det57 det56 det59 det66
mzz (1, -4) (1, -2)           @det390 det389 det227 det232
mxx (-5, 1) (-3, 1)           @det458 det465 det455 det456
mzz (13, -2) (13, -4)         @det344 det349 det350 det339 det341
mxx (5, -13) (3, -13)         @det274 det278 det985
mxx (1, 11) (-1, 11)          @det55 det57 det56 det61 det62
mzz (3, -10) (3, -8)          @det236 det273 det275 det230
mzz (-3, 2) (-3, 4)           @det466 det455 det456 det457
mxx (7, -1) (9, -1)           @det125 det131 det705 det706
mzz (9, -10) (9, -8)          @det530 det531 det528 det524 det525
mxx (5, -7) (3, -7)           @det273 det275 det228 det234
mxx (-1, 7) (1, 7)            @det57 det56 det60 det63
mxx (3, 13) (5, 13)           @det691 det692 det1042
mzz (3, -4) (3, -2)           @det656 det655 det227 det232
mzz (3, -14) (1, -14)         @det747 det751
mzz (-5, 2) (-5, 4)           @det460 det463 det455 det456 det464
mxx (5, 11) (3, 11)           @det689 det690 det691 det692
mzz (3, 2) (3, 4)             @det641 det639 det640 det642
mxx (-1, -7) (1, -7)          @det229 det1031 det235
mzz (-3, -8) (-1, -8)         @det807 det813
mzz (9, 2) (9, 4)             @det123 det126 det124 det132
mzz (7, 4) (7, 2)             @det128 det129 det126 det123
mzz (5, 14) (7, 14)           @det874 det877
mxx (-3, -7) (-3, -5)         @det810 det814
mzz (7, -8) (7, -10)          @det525 det276 det277 det524
mxx (3, -5) (5, -5)           @det656 det655 det228 det234
mxx (9, -11) (7, -11)         @det527 det524 det525 det532 det533
mzz (1, -10) (1, -8)          @det236 det993 det230
mzz (11, 8) (9, 8)            @det922 det928
mzz (5, -8) (5, -10)          @det276 det277 det273 det275
mxx (3, 7) (5, 7)             @det689 det690 det611 det614
mxx (9, 5) (7, 5)             @det127 det130 det126 det123
mxx (-1, -1) (1, -1)          @det392 det394 det389 det390
mzz (11, 2) (11, 4)           @det1025 det124 det132
mxx (9, 1) (7, 1)             @det125 det131 det126 det123
mzz (-1, 2) (-1, 4)           @det466 det768 det769 det457
mzz (9, -4) (9, -2)           @det340 det348 det705 det706

--------         32
mzz (5, -7) (5, -5)           @det552 det553 det228 det234
mxx (9, -10) (9, -8)          @det528 det531
mxx (7, 2) (5, 2)             @det128 det129 det169 det174
mzz (9, -7) (9, -5)           @det526 det529 det942
mxx (3, 10) (1, 10)           @det968 det59 det66
mxx (-3, 2) (-1, 2)           @det466 det577 det579 det457
mzz (11, 1) (11, -1)          @det345 det565 det566 det342
mxx (3, -14) (1, -14)         @det740 det749 det746 det747 det751
mzz (9, 1) (9, -1)            @det125 det131 det565 det566
mxx (7, -10) (5, -10)         @det276 det277 det1000
mxx (11, 4) (9, 4)            @det926 det918 det124 det132
mzz (1, 7) (1, 5)             @det831 det833 det60 det63
mxx (-3, -8) (-1, -8)         @det813 det807 det811 det803 det808
mxx (5, 14) (7, 14)           @det873 det877 det874 det867 det876
mzz (-3, -7) (-3, -5)         @det809 det814 det810 det803 det811
mzz (7, -7) (7, -5)           @det552 det553 det529 det526
mxx (11, 2) (9, 2)            @det566 det565 det124 det132
mzz (9, -11) (7, -11)         @det527 det533
mzz (1, -5) (1, -7)           @det229 det223 det231 det235
mxx (11, 8) (9, 8)            @det918 det926 det922 det923 det928
mxx (7, -2) (5, -2)           @det170 det173 det169 det174
mxx (3, -10) (1, -10)         @det236 det740 det749 det230
mxx (7, 4) (5, 4)             @det612 det128 det129 det606
mxx (3, 8) (1, 8)             @det831 det833 det59 det66
mzz (5, -13) (5, -11)         @det274 det278 det986
mzz (5, 11) (5, 13)           @det876 det867 det691 det692
mxx (-3, -2) (-1, -2)         @det391 det577 det393 det579
mxx (-5, 2) (-5, 4)           @det460 det464
mzz (-1, 7) (-1, 5)           @det1065 det60 det63
mxx (3, 4) (1, 4)             @det831 det833 det640 det642
mzz (9, 5) (9, 7)             @det127 det130 det918 det926
mxx (7, -4) (5, -4)           @det553 det173 det170 det552
mzz (5, 5) (5, 7)             @det612 det611 det614 det606
mzz (1, 1) (1, -1)            @det392 det394 det667 det669
mzz (-1, -5) (-1, -7)         @det229 det803 det811 det235
mzz (3, 7) (3, 5)             @det831 det833 det611 det614
mzz (7, -1) (7, 1)            @det125 det131 det169 det174
mxx (3, -4) (1, -4)           @det223 det231 det227 det232
mzz (11, -5) (13, -5)         @det343 det346
mxx (-3, 4) (-1, 4)           @det466 det1051 det457
mzz (7, 5) (7, 7)             @det612 det130 det127 det606
mzz (7, 11) (7, 13)           @det878 det871 det872 det867 det876
mzz (-5, 1) (-5, -1)          @det458 det465 det1012
mxx (3, -2) (1, -2)           @det667 det669 det227 det232
mzz (-1, 1) (-1, -1)          @det392 det394 det577 det579
mzz (11, 7) (11, 5)           @det918 det926 det929 det924 det925
mzz (3, -13) (3, -11)         @det274 det278 det740 det749
mxx (-1, 8) (-1, 10)          @det58 det65
mzz (13, -1) (13, 1)          @det345 det954 det342
mzz (3, 1) (3, -1)            @det667 det669 det171 det175
mzz (5, -1) (5, 1)            @det169 det174 det171 det175
mxx (3, -8) (1, -8)           @det236 det223 det231 det230
mxx (-1, -4) (-3, -4)         @det391 det803 det393 det811
mzz (-3, 5) (-5, 5)           @det461 det459
mzz (1, -11) (1, -13)         @det744 det740 det749 det750 det745
mxx (7, 8) (5, 8)             @det612 det615 det610 det606
mxx (7, 10) (5, 10)           @det610 det615 det867 det876
mxx (3, 2) (1, 2)             @det667 det669 det640 det642
mzz (3, 13) (3, 11)           @det691 det1043 det692
mxx (7, -8) (5, -8)           @det276 det553 det277 det552
mzz (-3, -1) (-3, 1)          @det458 det465 det577 det579
mxx (13, -2) (13, -4)         @det344 det349
mxx (11, -4) (9, -4)          @det340 det348 det1058
mxx (11, -2) (9, -2)          @det340 det348 det565 det566
mzz (1, 11) (-1, 11)          @det55 det62
mzz (3, -5) (3, -7)           @det223 det231 det228 det234

--------         33
myy (3, 1) (3, 2)             @det667 det668
myy (-3, 2) (-3, 1)           @det580 det577
myy (5, 10) (5, 11)           @det867 det875
myy (9, -1) (9, -2)           @det565 det567
myy (-1, 1) (-1, 2)           @det580 det577
myy (7, 7) (7, 8)             @det606 det613
myy (5, -5) (5, -4)           @det552 det554
myy (-1, -1) (-1, -2)         @det580 det577
myy (3, -10) (3, -11)         @det740 det748
myy (11, 7) (11, 8)           @det918 det927
myy (7, 13) (7, 14)           @det867 det875
myy (-3, -5) (-3, -4)         @det812 det803
myy (3, 4) (3, 5)             @det831 det832
myy (11, -1) (11, -2)         @det565 det567
myy (1, -11) (1, -10)         @det740 det748
myy (11, 1) (11, 2)           @det565 det567
myy (7, 1) (7, 2)             @det169 det172
myy (7, 4) (7, 5)             @det606 det613
myy (-3, -8) (-3, -7)         @det812 det803
myy (-1, -5) (-1, -4)         @det812 det803
myy (1, 4) (1, 5)             @det831 det832
myy (-3, -1) (-3, -2)         @det580 det577
myy (3, -1) (3, -2)           @det667 det668
myy (7, 10) (7, 11)           @det867 det875
myy (3, -8) (3, -7)           @det223 det233
myy (7, -1) (7, -2)           @det169 det172
myy (3, -5) (3, -4)           @det223 det233
myy (5, 1) (5, 2)             @det169 det172
myy (5, 4) (5, 5)             @det606 det613
myy (5, 7) (5, 8)             @det606 det613
myy (3, -14) (3, -13)         @det740 det748
myy (3, 7) (3, 8)             @det831 det832
myy (5, 14) (5, 13)           @det867 det875
myy (1, -5) (1, -4)           @det223 det233
myy (7, -8) (7, -7)           @det552 det554
myy (1, -1) (1, -2)           @det667 det668
myy (5, -8) (5, -7)           @det552 det554
myy (-1, -8) (-1, -7)         @det812 det803
myy (1, -14) (1, -13)         @det740 det748
myy (9, 7) (9, 8)             @det918 det927
myy (11, 4) (11, 5)           @det918 det927
myy (5, -1) (5, -2)           @det169 det172
myy (1, 1) (1, 2)             @det667 det668
myy (1, 7) (1, 8)             @det831 det832
myy (7, -5) (7, -4)           @det552 det554
myy (9, 1) (9, 2)             @det565 det567
myy (1, -8) (1, -7)           @det223 det233
myy (9, 5) (9, 4)             @det918 det927

--------         34
mzz (5, -7) (5, -5)           @det238 det553 det554 det234
mxx (9, -10) (9, -8)          @det531 det535
mxx (7, 2) (5, 2)             @det129 det135 det172 det174
mzz (9, -7) (9, -5)           @det529 det536 det942
mxx (3, 10) (1, 10)           @det968 det71 det66
mxx (-3, 2) (-1, 2)           @det466 det469 det580 det579
mzz (11, 1) (11, -1)          @det345 det355 det567 det566
mxx (3, -14) (1, -14)         @det754 det749 det748 det755 det751
mzz (9, 1) (9, -1)            @det131 det566 det137 det567
mxx (7, -10) (5, -10)         @det277 det279 det1000
mxx (11, 4) (9, 4)            @det136 det927 det926 det132
mzz (1, 7) (1, 5)             @det67 det832 det63 det833
mxx (-3, -8) (-1, -8)         @det813 det812 det817 det811 det818
mxx (5, 14) (7, 14)           @det881 det875 det877 det882 det876
mzz (-3, -7) (-3, -5)         @det812 det815 det814 det811 det816
mzz (7, -7) (7, -5)           @det553 det529 det536 det554
mxx (11, 2) (9, 2)            @det136 det567 det566 det132
mzz (9, -11) (7, -11)         @det533 det537
mzz (1, -5) (1, -7)           @det235 det233 det239 det231
mxx (11, 8) (9, 8)            @det926 det930 det927 det931 det928
mxx (7, -2) (5, -2)           @det173 det176 det172 det174
mxx (3, -10) (1, -10)         @det236 det240 det748 det749
mxx (7, 4) (5, 4)             @det612 det129 det135 det613
mxx (3, 8) (1, 8)             @det71 det832 det66 det833
mzz (5, -13) (5, -11)         @det986 det278 det281
mzz (5, 11) (5, 13)           @det876 det875 det692 det694
mxx (-3, -2) (-1, -2)         @det393 det580 det396 det579
mxx (-5, 2) (-5, 4)           @det464 det468
mzz (-1, 7) (-1, 5)           @det67 det1065 det63
mxx (3, 4) (1, 4)             @det644 det832 det833 det642
mzz (9, 5) (9, 7)             @det130 det134 det927 det926
mxx (7, -4) (5, -4)           @det553 det173 det176 det554
mzz (5, 5) (5, 7)             @det612 det613 det614 det617
mzz (1, 1) (1, -1)            @det394 det668 det397 det669
mzz (-1, -5) (-1, -7)         @det235 det239 det812 det811
mzz (3, 7) (3, 5)             @det832 det833 det614 det617
mzz (7, -1) (7, 1)            @det131 det137 det172 det174
mxx (3, -4) (1, -4)           @det237 det233 det231 det232
mzz (11, -5) (13, -5)         @det346 det352
mxx (-3, 4) (-1, 4)           @det466 det469 det1051
mzz (7, 5) (7, 7)             @det612 det130 det134 det613
mzz (7, 11) (7, 13)           @det879 det880 det875 det878 det876
mzz (-5, 1) (-5, -1)          @det465 det470 det1012
mxx (3, -2) (1, -2)           @det237 det668 det669 det232
mzz (-1, 1) (-1, -1)          @det394 det397 det580 det579
mzz (11, 7) (11, 5)           @det926 det927 det929 det932 det933
mzz (3, -13) (3, -11)         @det278 det281 det748 det749
mxx (-1, 8) (-1, 10)          @det65 det70
mzz (13, -1) (13, 1)          @det345 det355 det954
mzz (3, 1) (3, -1)            @det177 det668 det669 det175
mzz (5, -1) (5, 1)            @det177 det174 det172 det175
mxx (3, -8) (1, -8)           @det236 det233 det231 det240
mxx (-1, -4) (-3, -4)         @det393 det812 det396 det811
mzz (-3, 5) (-5, 5)           @det461 det471
mzz (1, -11) (1, -13)         @det749 det748 det752 det750 det753
mxx (7, 8) (5, 8)             @det612 det615 det616 det613
mxx (7, 10) (5, 10)           @det615 det875 det616 det876
mxx (3, 2) (1, 2)             @det644 det668 det669 det642
mzz (3, 13) (3, 11)           @det1043 det692 det694
mxx (7, -8) (5, -8)           @det553 det277 det279 det554
mzz (-3, -1) (-3, 1)          @det580 det465 det470 det579
mxx (13, -2) (13, -4)         @det353 det349
mxx (11, -4) (9, -4)          @det348 det1058 det354
mxx (11, -2) (9, -2)          @det348 det566 det567 det354
mzz (1, 11) (-1, 11)          @det69 det62
mzz (3, -5) (3, -7)           @det238 det233 det231 det234

--------         35
mxx (-3, -1) (-5, -1)         @det465 det470 det1013
mzz (5, 4) (5, 2)             @det641 det129 det135 det643
mxx (-1, 5) (1, 5)            @det67 det768 det770 det63
mxx (13, -1) (11, -1)         @det351 det355 det339 det345
mzz (7, -2) (7, -4)           @det707 det173 det176 det705
mxx (1, -11) (1, -13)         @det750 det752
mxx (11, -5) (13, -5)         @det346 det351 det339 det347 det352
mxx (9, -7) (7, -7)           @det529 det536 det534 det524
mxx (5, -1) (3, -1)           @det177 det657 det656 det175
mxx (-1, 1) (1, 1)            @det394 det768 det397 det770
mzz (7, 10) (7, 8)            @det615 det616 det975
mxx (7, 11) (7, 13)           @det880 det878
mzz (1, 2) (1, 4)             @det644 det770 det768 det642
mxx (1, -5) (-1, -5)          @det235 det395 det239 det389
mzz (-1, -4) (-1, -2)         @det395 det393 det396 det389
mzz (-3, -2) (-3, -4)         @det393 det396 det962
mxx (5, -11) (3, -11)         @det278 det273 det281 det280
mzz (5, -2) (5, -4)           @det656 det176 det173 det657
mxx (11, 7) (11, 5)           @det929 det932
mzz (-1, 8) (-1, 10)          @det64 det57 det70 det65 det68
mzz (11, -4) (11, -2)         @det351 det348 det354 det339
mxx (9, -5) (7, -5)           @det707 det529 det705 det536
mxx (5, 5) (3, 5)             @det641 det614 det643 det617
mzz (5, 10) (5, 8)            @det615 det689 det616 det693
mxx (-3, 5) (-5, 5)           @det467 det461 det462 det455 det471
mxx (9, 7) (7, 7)             @det130 det134 det1020
mzz (3, 8) (3, 10)            @det71 det689 det693 det66
mxx (3, 1) (5, 1)             @det641 det177 det643 det175
mxx (11, 1) (13, 1)           @det345 det355 det955
mzz (1, 8) (1, 10)            @det71 det57 det68 det66
mzz (1, -4) (1, -2)           @det237 det395 det389 det232
mxx (-5, 1) (-3, 1)           @det467 det465 det455 det470
mzz (13, -2) (13, -4)         @det353 det349 det351 det350 det339
mxx (5, -13) (3, -13)         @det278 det987 det281
mxx (1, 11) (-1, 11)          @det57 det68 det61 det69 det62
mzz (3, -10) (3, -8)          @det236 det240 det273 det280
mzz (-3, 2) (-3, 4)           @det467 det455 det469 det466
mxx (7, -1) (9, -1)           @det707 det137 det705 det131
mzz (9, -10) (9, -8)          @det530 det531 det535 det534 det524
mxx (5, -7) (3, -7)           @det238 det280 det273 det234
mxx (-1, 7) (1, 7)            @det67 det57 det68 det63
mxx (3, 13) (5, 13)           @det1044 det692 det694
mzz (3, -4) (3, -2)           @det237 det657 det656 det232
mzz (3, -14) (1, -14)         @det751 det755
mzz (-5, 2) (-5, 4)           @det467 det463 det455 det468 det464
mxx (5, 11) (3, 11)           @det689 det694 det692 det693
mzz (3, 2) (3, 4)             @det644 det641 det643 det642
mxx (-1, -7) (1, -7)          @det235 det239 det1032
mzz (-3, -8) (-1, -8)         @det813 det818
mzz (9, 2) (9, 4)             @det133 det136 det126 det132
mzz (7, 4) (7, 2)             @det133 det129 det135 det126
mzz (5, 14) (7, 14)           @det877 det881
mxx (-3, -7) (-3, -5)         @det814 det815
mzz (7, -8) (7, -10)          @det277 det534 det279 det524
mxx (3, -5) (5, -5)           @det238 det657 det656 det234
mxx (9, -11) (7, -11)         @det534 det524 det532 det537 det533
mzz (1, -10) (1, -8)          @det236 det994 det240
mzz (11, 8) (9, 8)            @det931 det928
mzz (5, -8) (5, -10)          @det277 det273 det279 det280
mxx (3, 7) (5, 7)             @det689 det614 det693 det617
mxx (9, 5) (7, 5)             @det133 det130 det134 det126
mxx (-1, -1) (1, -1)          @det394 det397 det389 det395
mzz (11, 2) (11, 4)           @det136 det1026 det132
mxx (9, 1) (7, 1)             @det133 det137 det126 det131
mzz (-1, 2) (-1, 4)           @det466 det469 det768 det770
mzz (9, -4) (9, -2)           @det707 det354 det705 det348

--------         36
myy (3, 1) (3, 2)             @det641
myy (-3, 2) (-3, 1)           @det455
myy (5, 10) (5, 11)           @det689
myy (9, -1) (9, -2)           @det705
myy (-1, 1) (-1, 2)           @det768
myy (5, -5) (5, -4)           @det656
myy (-1, -1) (-1, -2)         @det389
myy (3, -10) (3, -11)         @det273
myy (7, -11) (7, -10)         @det524
myy (13, -5) (13, -4)         @det339
myy (3, 4) (3, 5)             @det641
myy (11, -1) (11, -2)         @det339
myy (7, 1) (7, 2)             @det126
myy (7, 4) (7, 5)             @det126
myy (9, -7) (9, -8)           @det524
myy (-1, 7) (-1, 8)           @det57
myy (-1, -5) (-1, -4)         @det389
myy (1, 4) (1, 5)             @det768
myy (3, -1) (3, -2)           @det656
myy (3, -8) (3, -7)           @det273
myy (7, -1) (7, -2)           @det705
myy (3, -5) (3, -4)           @det656
myy (5, 1) (5, 2)             @det641
myy (5, 4) (5, 5)             @det641
myy (5, 7) (5, 8)             @det689
myy (9, -5) (9, -4)           @det705
myy (-1, 11) (-1, 10)         @det57
myy (3, 7) (3, 8)             @det689
myy (-5, 1) (-5, 2)           @det455
myy (1, -5) (1, -4)           @det389
myy (3, 10) (3, 11)           @det689
myy (13, -1) (13, -2)         @det339
myy (7, -8) (7, -7)           @det524
myy (1, -1) (1, -2)           @det389
myy (5, -8) (5, -7)           @det273
myy (1, 11) (1, 10)           @det57
myy (11, -5) (11, -4)         @det339
myy (-3, 4) (-3, 5)           @det455
myy (9, -11) (9, -10)         @det524
myy (5, -11) (5, -10)         @det273
myy (-1, 4) (-1, 5)           @det768
myy (5, -1) (5, -2)           @det656
myy (-5, 4) (-5, 5)           @det455
myy (1, 1) (1, 2)             @det768
myy (1, 7) (1, 8)             @det57
myy (7, -5) (7, -4)           @det705
myy (9, 1) (9, 2)             @det126
myy (9, 5) (9, 4)             @det126

--------         37
mxx (-3, -1) (-5, -1)         @det470 det475 det1013
mzz (5, 4) (5, 2)             @det135 det139 det643
mxx (-1, 5) (1, 5)            @det67 det72 det770
mxx (13, -1) (11, -1)         @det351 det355 det361
mzz (7, -2) (7, -4)           @det707 det176 det179
mxx (1, -11) (1, -13)         @det752 det757
mxx (11, -5) (13, -5)         @det351 det356 det352 det357
mxx (9, -7) (7, -7)           @det534 det536 det538
mxx (5, -1) (3, -1)           @det180 det177 det657
mxx (-1, 1) (1, 1)            @det770 det397 det399
mzz (7, 10) (7, 8)            @det619 det616 det975
mxx (7, 11) (7, 13)           @det880 det885
mzz (1, 2) (1, 4)             @det644 det645 det770
mxx (1, -5) (-1, -5)          @det395 det239 det244
mzz (-1, -4) (-1, -2)         @det395 det396 det398
mzz (-3, -2) (-3, -4)         @det396 det398 det962
mxx (5, -11) (3, -11)         @det281 det283 det280
mzz (5, -2) (5, -4)           @det176 det179 det657
mxx (11, 7) (11, 5)           @det932 det936
mzz (-1, 8) (-1, 10)          @det73 det74 det70 det68
mzz (11, -4) (11, -2)         @det351 det354 det358
mxx (9, -5) (7, -5)           @det707 det536 det538
mxx (5, 5) (3, 5)             @det643 det617 det620
mzz (5, 10) (5, 8)            @det619 det616 det693
mxx (-3, 5) (-5, 5)           @det467 det471 det476 det477
mxx (9, 7) (7, 7)             @det134 det141 det1020
mzz (3, 8) (3, 10)            @det71 det75 det693
mxx (3, 1) (5, 1)             @det180 det177 det643
mxx (11, 1) (13, 1)           @det355 det361 det955
mzz (1, 8) (1, 10)            @det71 det75 det68
mzz (1, -4) (1, -2)           @det237 det395 det241
mxx (-5, 1) (-3, 1)           @det467 det470 det475
mzz (13, -2) (13, -4)         @det351 det353 det359 det360
mxx (5, -13) (3, -13)         @det987 det281 det283
mxx (1, 11) (-1, 11)          @det69 det76 det68 det77
mzz (3, -10) (3, -8)          @det240 det245 det280
mzz (-3, 2) (-3, 4)           @det467 det469 det474
mxx (7, -1) (9, -1)           @det707 det137 det138
mzz (9, -10) (9, -8)          @det539 det534 det540 det535
mxx (5, -7) (3, -7)           @det243 det238 det280
mxx (-1, 7) (1, 7)            @det67 det72 det68
mxx (3, 13) (5, 13)           @det695 det1044 det694
mzz (3, -4) (3, -2)           @det237 det241 det657
mzz (3, -14) (1, -14)         @det758 det755
mzz (-5, 2) (-5, 4)           @det467 det472 det468 det473
mxx (5, 11) (3, 11)           @det695 det693 det694
mzz (3, 2) (3, 4)             @det644 det645 det643
mxx (-1, -7) (1, -7)          @det239 det244 det1032
mzz (-3, -8) (-1, -8)         @det818 det820
mzz (9, 2) (9, 4)             @det133 det136 det140
mzz (7, 4) (7, 2)             @det133 det135 det139
mzz (5, 14) (7, 14)           @det881 det884
mxx (-3, -7) (-3, -5)         @det815 det821
mzz (7, -8) (7, -10)          @det534 det279 det282
mxx (3, -5) (5, -5)           @det243 det238 det657
mxx (9, -11) (7, -11)         @det534 det541 det537 det542
mzz (1, -10) (1, -8)          @det994 det240 det245
mzz (11, 8) (9, 8)            @det935 det931
mzz (5, -8) (5, -10)          @det279 det282 det280
mxx (3, 7) (5, 7)             @det617 det693 det620
mxx (9, 5) (7, 5)             @det133 det134 det141
mxx (-1, -1) (1, -1)          @det395 det397 det399
mzz (11, 2) (11, 4)           @det136 det1026 det140
mxx (9, 1) (7, 1)             @det133 det137 det138
mzz (-1, 2) (-1, 4)           @det469 det474 det770
mzz (9, -4) (9, -2)           @det707 det354 det358

--------         38
mzz (5, -7) (5, -5)           @det243 det555 det238 det554
mxx (9, -10) (9, -8)          @det535 det540
mxx (7, 2) (5, 2)             @det178 det172 det135 det139
mzz (9, -7) (9, -5)           @det943 det536 det538
mxx (3, 10) (1, 10)           @det71 det969 det75
mxx (-3, 2) (-1, 2)           @det581 det469 det474 det580
mzz (11, 1) (11, -1)          @det355 det361 det567 det568
mxx (3, -14) (1, -14)         @det754 det756 det748 det755 det758
mzz (9, 1) (9, -1)            @det137 det138 det567 det568
mxx (7, -10) (5, -10)         @det279 det282 det1001
mxx (11, 4) (9, 4)            @det136 det934 det927 det140
mzz (1, 7) (1, 5)             @det67 det832 det834 det72
mxx (-3, -8) (-1, -8)         @det812 det820 det817 det819 det818
mxx (5, 14) (7, 14)           @det881 det875 det884 det882 det883
mzz (-3, -7) (-3, -5)         @det812 det815 det821 det819 det816
mzz (7, -7) (7, -5)           @det555 det536 det538 det554
mxx (11, 2) (9, 2)            @det568 det136 det567 det140
mzz (9, -11) (7, -11)         @det537 det542
mzz (1, -5) (1, -7)           @det233 det244 det239 det242
mxx (11, 8) (9, 8)            @det935 det934 det930 det927 det931
mxx (7, -2) (5, -2)           @det178 det176 det172 det179
mxx (3, -10) (1, -10)         @det756 det240 det748 det245
mxx (7, 4) (5, 4)             @det618 det613 det135 det139
mxx (3, 8) (1, 8)             @det832 det71 det834 det75
mzz (5, -13) (5, -11)         @det988 det281 det283
mzz (5, 11) (5, 13)           @det695 det875 det883 det694
mxx (-3, -2) (-1, -2)         @det581 det580 det398 det396
mxx (-5, 2) (-5, 4)           @det468 det473
mzz (-1, 7) (-1, 5)           @det67 det72 det1066
mxx (3, 4) (1, 4)             @det644 det832 det834 det645
mzz (9, 5) (9, 7)             @det134 det927 det141 det934
mxx (7, -4) (5, -4)           @det555 det176 det179 det554
mzz (5, 5) (5, 7)             @det618 det613 det617 det620
mzz (1, 1) (1, -1)            @det668 det399 det397 det670
mzz (-1, -5) (-1, -7)         @det819 det239 det244 det812
mzz (3, 7) (3, 5)             @det832 det834 det617 det620
mzz (7, -1) (7, 1)            @det178 det137 det138 det172
mxx (3, -4) (1, -4)           @det237 det241 det233 det242
mzz (11, -5) (13, -5)         @det352 det356
mxx (-3, 4) (-1, 4)           @det469 det474 det1052
mzz (7, 5) (7, 7)             @det618 det141 det613 det134
mzz (7, 11) (7, 13)           @det879 det880 det875 det885 det883
mzz (-5, 1) (-5, -1)          @det1014 det470 det475
mxx (3, -2) (1, -2)           @det237 det241 det668 det670
mzz (-1, 1) (-1, -1)          @det581 det397 det580 det399
mzz (11, 7) (11, 5)           @det934 det927 det933 det932 det936
mzz (3, -13) (3, -11)         @det756 det281 det283 det748
mxx (-1, 8) (-1, 10)          @det70 det74
mzz (13, -1) (13, 1)          @det355 det361 det956
mzz (3, 1) (3, -1)            @det180 det177 det668 det670
mzz (5, -1) (5, 1)            @det178 det177 det172 det180
mxx (3, -8) (1, -8)           @det242 det233 det245 det240
mxx (-1, -4) (-3, -4)         @det819 det812 det398 det396
mzz (-3, 5) (-5, 5)           @det471 det476
mzz (1, -11) (1, -13)         @det756 det748 det752 det753 det757
mxx (7, 8) (5, 8)             @det618 det619 det616 det613
mxx (7, 10) (5, 10)           @det619 det616 det875 det883
mxx (3, 2) (1, 2)             @det644 det645 det668 det670
mzz (3, 13) (3, 11)           @det695 det1045 det694
mxx (7, -8) (5, -8)           @det555 det279 det282 det554
mzz (-3, -1) (-3, 1)          @det581 det580 det475 det470
mxx (13, -2) (13, -4)         @det353 det360
mxx (11, -4) (9, -4)          @det1059 det354 det358
mxx (11, -2) (9, -2)          @det567 det358 det354 det568
mzz (1, 11) (-1, 11)          @det69 det77
mzz (3, -5) (3, -7)           @det243 det233 det238 det242

--------         39
myy (3, 1) (3, 2)             @det668
myy (-3, 2) (-3, 1)           @det580
myy (5, 10) (5, 11)           @det875
myy (9, -1) (9, -2)           @det567
myy (-1, 1) (-1, 2)           @det580
myy (7, 7) (7, 8)             @det613
myy (5, -5) (5, -4)           @det554
myy (-1, -1) (-1, -2)         @det580
myy (3, -10) (3, -11)         @det748
myy (11, 7) (11, 8)           @det927
myy (7, 13) (7, 14)           @det875
myy (-3, -5) (-3, -4)         @det812
myy (3, 4) (3, 5)             @det832
myy (11, -1) (11, -2)         @det567
myy (1, -11) (1, -10)         @det748
myy (11, 1) (11, 2)           @det567
myy (7, 1) (7, 2)             @det172
myy (7, 4) (7, 5)             @det613
myy (-3, -8) (-3, -7)         @det812
myy (-1, -5) (-1, -4)         @det812
myy (1, 4) (1, 5)             @det832
myy (-3, -1) (-3, -2)         @det580
myy (3, -1) (3, -2)           @det668
myy (7, 10) (7, 11)           @det875
myy (3, -8) (3, -7)           @det233
myy (7, -1) (7, -2)           @det172
myy (3, -5) (3, -4)           @det233
myy (5, 1) (5, 2)             @det172
myy (5, 4) (5, 5)             @det613
myy (5, 7) (5, 8)             @det613
myy (3, -14) (3, -13)         @det748
myy (3, 7) (3, 8)             @det832
myy (5, 14) (5, 13)           @det875
myy (1, -5) (1, -4)           @det233
myy (7, -8) (7, -7)           @det554
myy (1, -1) (1, -2)           @det668
myy (5, -8) (5, -7)           @det554
myy (-1, -8) (-1, -7)         @det812
myy (1, -14) (1, -13)         @det748
myy (9, 7) (9, 8)             @det927
myy (11, 4) (11, 5)           @det927
myy (5, -1) (5, -2)           @det172
myy (1, 1) (1, 2)             @det668
myy (1, 7) (1, 8)             @det832
myy (7, -5) (7, -4)           @det554
myy (9, 1) (9, 2)             @det567
myy (1, -8) (1, -7)           @det233
myy (9, 5) (9, 4)             @det927

--------         40
mzz (5, -7) (5, -5)           @det243 det555
mxx (9, -10) (9, -8)          @det540
mxx (7, 2) (5, 2)             @det178 det139
mzz (9, -7) (9, -5)           @det943 det538
mxx (3, 10) (1, 10)           @det75 det969
mxx (-3, 2) (-1, 2)           @det581 det474
mzz (11, 1) (11, -1)          @det361 det568
mxx (3, -14) (1, -14)         @det756 det758
mzz (9, 1) (9, -1)            @det138 det568
mxx (7, -10) (5, -10)         @det282 det1001
mxx (11, 4) (9, 4)            @det140 det934
mzz (1, 7) (1, 5)             @det72 det834
mxx (-3, -8) (-1, -8)         @det819 det820
mxx (5, 14) (7, 14)           @det884 det883
mzz (-3, -7) (-3, -5)         @det819 det821
mzz (7, -7) (7, -5)           @det555 det538
mxx (11, 2) (9, 2)            @det140 det568
mzz (9, -11) (7, -11)         @det542
mzz (1, -5) (1, -7)           @det244 det242
mxx (11, 8) (9, 8)            @det935 det934
mxx (7, -2) (5, -2)           @det178 det179
mxx (3, -10) (1, -10)         @det756 det245
mxx (7, 4) (5, 4)             @det618 det139
mxx (3, 8) (1, 8)             @det75 det834
mzz (5, -13) (5, -11)         @det988 det283
mzz (5, 11) (5, 13)           @det695 det883
mxx (-3, -2) (-1, -2)         @det581 det398
mxx (-5, 2) (-5, 4)           @det473
mzz (-1, 7) (-1, 5)           @det72 det1066
mxx (3, 4) (1, 4)             @det645 det834
mzz (9, 5) (9, 7)             @det141 det934
mxx (7, -4) (5, -4)           @det555 det179
mzz (5, 5) (5, 7)             @det618 det620
mzz (1, 1) (1, -1)            @det399 det670
mzz (-1, -5) (-1, -7)         @det819 det244
mzz (3, 7) (3, 5)             @det834 det620
mzz (7, -1) (7, 1)            @det178 det138
mxx (3, -4) (1, -4)           @det241 det242
mzz (11, -5) (13, -5)         @det356
mxx (-3, 4) (-1, 4)           @det474 det1052
mzz (7, 5) (7, 7)             @det618 det141
mzz (7, 11) (7, 13)           @det885 det883
mzz (-5, 1) (-5, -1)          @det1014 det475
mxx (3, -2) (1, -2)           @det241 det670
mzz (-1, 1) (-1, -1)          @det581 det399
mzz (11, 7) (11, 5)           @det936 det934
mzz (3, -13) (3, -11)         @det756 det283
mxx (-1, 8) (-1, 10)          @det74
mzz (13, -1) (13, 1)          @det361 det956
mzz (3, 1) (3, -1)            @det180 det670
mzz (5, -1) (5, 1)            @det178 det180
mxx (3, -8) (1, -8)           @det245 det242
mxx (-1, -4) (-3, -4)         @det819 det398
mzz (-3, 5) (-5, 5)           @det476
mzz (1, -11) (1, -13)         @det756 det757
mxx (7, 8) (5, 8)             @det618 det619
mxx (7, 10) (5, 10)           @det619 det883
mxx (3, 2) (1, 2)             @det645 det670
mzz (3, 13) (3, 11)           @det695 det1045
mxx (7, -8) (5, -8)           @det555 det282
mzz (-3, -1) (-3, 1)          @det581 det475
mxx (13, -2) (13, -4)         @det360
mxx (11, -4) (9, -4)          @det1059 det358
mxx (11, -2) (9, -2)          @det358 det568
mzz (1, 11) (-1, 11)          @det77
mzz (3, -5) (3, -7)           @det243 det242

--------         41
mxx (-3, -1) (-5, -1)         @det475
mzz (5, 4) (5, 2)             @det139
mxx (-1, 5) (1, 5)            @det72
mxx (13, -1) (11, -1)         @det361
mzz (7, -2) (7, -4)           @det179
mxx (1, -11) (1, -13)         @det757
mxx (11, -5) (13, -5)         @det356 det357
mxx (9, -7) (7, -7)           @det538
mxx (5, -1) (3, -1)           @det180
mxx (-1, 1) (1, 1)            @det399
mzz (7, 10) (7, 8)            @det619
mxx (7, 11) (7, 13)           @det885
mzz (1, 2) (1, 4)             @det645
mxx (1, -5) (-1, -5)          @det244
mzz (-1, -4) (-1, -2)         @det398
mzz (-3, -2) (-3, -4)         @det398
mxx (5, -11) (3, -11)         @det283
mzz (5, -2) (5, -4)           @det179
mxx (11, 7) (11, 5)           @det936
mzz (-1, 8) (-1, 10)          @det73 det74
mzz (11, -4) (11, -2)         @det358
mxx (9, -5) (7, -5)           @det538
mxx (5, 5) (3, 5)             @det620
mzz (5, 10) (5, 8)            @det619
mxx (-3, 5) (-5, 5)           @det476 det477
mxx (9, 7) (7, 7)             @det141
mzz (3, 8) (3, 10)            @det75
mxx (3, 1) (5, 1)             @det180
mxx (11, 1) (13, 1)           @det361
mzz (1, 8) (1, 10)            @det75
mzz (1, -4) (1, -2)           @det241
mxx (-5, 1) (-3, 1)           @det475
mzz (13, -2) (13, -4)         @det360 det359
mxx (5, -13) (3, -13)         @det283
mxx (1, 11) (-1, 11)          @det77 det76
mzz (3, -10) (3, -8)          @det245
mzz (-3, 2) (-3, 4)           @det474
mxx (7, -1) (9, -1)           @det138
mzz (9, -10) (9, -8)          @det539 det540
mxx (5, -7) (3, -7)           @det243
mxx (-1, 7) (1, 7)            @det72
mxx (3, 13) (5, 13)           @det695
mzz (3, -4) (3, -2)           @det241
mzz (3, -14) (1, -14)         @det758
mzz (-5, 2) (-5, 4)           @det472 det473
mxx (5, 11) (3, 11)           @det695
mzz (3, 2) (3, 4)             @det645
mxx (-1, -7) (1, -7)          @det244
mzz (-3, -8) (-1, -8)         @det820
mzz (9, 2) (9, 4)             @det140
mzz (7, 4) (7, 2)             @det139
mzz (5, 14) (7, 14)           @det884
mxx (-3, -7) (-3, -5)         @det821
mzz (7, -8) (7, -10)          @det282
mxx (3, -5) (5, -5)           @det243
mxx (9, -11) (7, -11)         @det541 det542
mzz (1, -10) (1, -8)          @det245
mzz (11, 8) (9, 8)            @det935
mzz (5, -8) (5, -10)          @det282
mxx (3, 7) (5, 7)             @det620
mxx (9, 5) (7, 5)             @det141
mxx (-1, -1) (1, -1)          @det399
mzz (11, 2) (11, 4)           @det140
mxx (9, 1) (7, 1)             @det138
mzz (-1, 2) (-1, 4)           @det474
mzz (9, -4) (9, -2)           @det358



==> anc/Fig21_right/df_7.txt <==
--------          0
myy (3, 1) (3, 2)             @det624
myy (17, -5) (17, -4)         @det668
myy (9, -11) (9, -10)         @det1748
myy (9, -1) (9, -2)           @det727
myy (-1, 1) (-1, 2)           @det950
myy (5, -11) (5, -10)         @det208
myy (11, 10) (11, 11)         @det89
myy (3, 4) (3, 5)             @det624
myy (11, -1) (11, -2)         @det461
myy (9, -17) (9, -16)         @det1156
myy (7, -11) (7, -10)         @det1748
myy (5, 1) (5, 2)             @det624
myy (17, 5) (17, 4)           @det1009
myy (11, 4) (11, 5)           @det1127
myy (17, 1) (17, 2)           @det1009
myy (3, 10) (3, 11)           @det816
myy (7, -8) (7, -7)           @det1748
myy (17, -8) (17, -7)         @det1229
myy (9, 13) (9, 14)           @det1585
myy (5, -8) (5, -7)           @det208
myy (9, -14) (9, -13)         @det1156
myy (11, 7) (11, 8)           @det89
myy (7, 13) (7, 14)           @det1585
myy (15, -1) (15, -2)         @det668
myy (9, 10) (9, 11)           @det505
myy (7, -17) (7, -16)         @det1156
myy (-1, 4) (-1, 5)           @det950
myy (5, -1) (5, -2)           @det1438
myy (9, 5) (9, 4)             @det1215
myy (-3, 2) (-3, 1)           @det300
myy (5, -5) (5, -4)           @det1438
myy (15, 1) (15, 2)           @det1009
myy (3, -10) (3, -11)         @det208
myy (17, -11) (17, -10)       @det1229
myy (7, -13) (7, -14)         @det1156
myy (7, 16) (7, 17)           @det1585
myy (9, 16) (9, 17)           @det1585
myy (13, 10) (13, 11)         @det89
myy (15, -11) (15, -10)       @det1229
myy (3, -8) (3, -7)           @det208
myy (13, -17) (13, -16)       @det1688
myy (9, 7) (9, 8)             @det505
myy (5, 7) (5, 8)             @det816
myy (1, -5) (1, -4)           @det252
myy (7, 7) (7, 8)             @det505
myy (5, 16) (5, 17)           @det1525
myy (15, -5) (15, -4)         @det668
myy (11, 1) (11, 2)           @det1127
myy (1, 1) (1, 2)             @det950
myy (11, -5) (11, -4)         @det461
myy (7, 10) (7, 11)           @det505
myy (17, -1) (17, -2)         @det668
myy (5, 10) (5, 11)           @det816
myy (13, 8) (13, 7)           @det89
myy (-1, -1) (-1, -2)         @det252
myy (11, -16) (11, -17)       @det1688
myy (3, 16) (3, 17)           @det1525
myy (-1, -5) (-1, -4)         @det252
myy (1, 4) (1, 5)             @det950
myy (7, -1) (7, -2)           @det727
myy (11, -14) (11, -13)       @det1688
myy (-1, 11) (-1, 10)         @det1881
myy (3, 7) (3, 8)             @det816
myy (21, -5) (21, -4)         @det1763
myy (19, -4) (19, -5)         @det1763
myy (15, 4) (15, 5)           @det1009
myy (9, -5) (9, -4)           @det727
myy (11, -8) (11, -7)         @det1511
myy (1, 11) (1, 10)           @det1881
myy (13, -1) (13, -2)         @det461
myy (15, -7) (15, -8)         @det1229
myy (-5, 4) (-5, 5)           @det300
myy (1, 7) (1, 8)             @det1881
myy (7, -5) (7, -4)           @det727
myy (9, 1) (9, 2)             @det1215
myy (5, 14) (5, 13)           @det1525
myy (13, 4) (13, 5)           @det1127
myy (13, -14) (13, -13)       @det1688
myy (7, 1) (7, 2)             @det1215
myy (7, 4) (7, 5)             @det1215
myy (-1, 7) (-1, 8)           @det1881
myy (21, -1) (21, -2)         @det1763
myy (13, -5) (13, -4)         @det461
myy (11, -10) (11, -11)       @det1511
myy (13, -11) (13, -10)       @det1511
myy (19, -1) (19, -2)         @det1763
myy (3, -1) (3, -2)           @det1438
myy (3, -5) (3, -4)           @det1438
myy (9, -7) (9, -8)           @det1748
myy (5, 4) (5, 5)             @det624
myy (3, 13) (3, 14)           @det1525
myy (-5, 1) (-5, 2)           @det300
myy (1, -1) (1, -2)           @det252
myy (13, 2) (13, 1)           @det1127
myy (-3, 4) (-3, 5)           @det300
myy (13, -8) (13, -7)         @det1511

--------          1
mzz (9, 16) (9, 14)           @det1585 det1586
mxx (21, 1) (19, 1)           @det907
mxx (17, 5) (15, 5)           @det1009 det1011
mxx (9, -7) (7, -7)           @det732 det1748
mxx (9, 17) (7, 17)           @det1585 det1589
mxx (9, -5) (7, -5)           @det732 det727
mzz (5, 10) (5, 8)            @det510 det816
mxx (-3, 5) (-5, 5)           @det300 det299 det298
mxx (9, 11) (7, 11)           @det505 det509
mxx (11, 1) (13, 1)           @det1127 det391
mzz (1, -4) (1, -2)           @det252 det134
mxx (17, -5) (15, -5)         @det668 det669
mzz (17, 2) (17, 4)           @det1009 det908
mxx (1, 11) (-1, 11)          @det1884 det1881 det1885
mzz (-3, 2) (-3, 4)           @det300 det305
mzz (11, -16) (11, -14)       @det1160 det1688
mzz (15, 4) (15, 2)           @det1009 det1013
mxx (9, 13) (7, 13)           @det1585 det509
mxx (9, -17) (7, -17)         @det1157 det1156
mzz (13, -14) (13, -16)       @det1694 det1695 det1688
mzz (-3, -8) (-1, -8)         @det1824
mzz (9, 2) (9, 4)             @det1215 det389
mxx (-3, -7) (-3, -5)         @det1822
mzz (7, -8) (7, -10)          @det211 det1748
mxx (17, 7) (15, 7)           @det1011
mzz (17, -4) (17, -2)         @det668 det674
mzz (5, -8) (5, -10)          @det211 det208
mzz (-1, 2) (-1, 4)           @det950 det305
mxx (-3, -1) (-5, -1)         @det306
mzz (5, 4) (5, 2)             @det624 det629
mxx (13, -17) (11, -17)       @det1689 det1688 det1690
mxx (5, 17) (3, 17)           @det1525 det1528 det1529
mxx (13, -1) (11, -1)         @det461 det391
mzz (11, 14) (11, 16)         @det1586
mxx (1, -11) (1, -13)         @det1458
mxx (11, -5) (13, -5)         @det465 det461
mzz (13, 14) (15, 14)         @det1
mxx (-1, 1) (1, 1)            @det256 det950
mxx (17, -11) (15, -11)       @det1229 det1234 det1236
mzz (1, 2) (1, 4)             @det950 det583
mzz (-1, -4) (-1, -2)         @det255 det252
mzz (5, -2) (5, -4)           @det1438 det730
mzz (9, -16) (9, -14)         @det1160 det1156
mzz (13, 2) (13, 4)           @det1127 det1013
mzz (15, 10) (15, 8)          @det8
mxx (5, 5) (3, 5)             @det624 det625
mzz (3, 8) (3, 10)            @det816 det819
mzz (1, 8) (1, 10)            @det1881 det819
mzz (5, -20) (7, -20)         @det1379
mzz (3, -10) (3, -8)          @det208 det141
mxx (-1, 7) (1, 7)            @det1881 det953
mzz (5, -14) (5, -16)         @det773
mzz (3, -14) (1, -14)         @det1456
mxx (-1, -7) (1, -7)          @det139
mxx (15, -7) (17, -7)         @det1229 det669
mzz (7, 4) (7, 2)             @det629 det1215
mxx (7, -19) (9, -19)         @det1157
mxx (13, 5) (11, 5)           @det1127 det91
mxx (15, 11) (15, 13)         @det5
mzz (1, -10) (1, -8)          @det141
mxx (3, 7) (5, 7)             @det816 det625
mxx (9, 5) (7, 5)             @det511 det1215
mzz (7, 16) (7, 14)           @det877 det1585
mxx (-1, -1) (1, -1)          @det256 det252
mzz (9, -4) (9, -2)           @det394 det727
mzz (11, 20) (9, 20)          @det1636
mzz (11, 8) (11, 10)          @det89 det94
mxx (21, -1) (19, -1)         @det907 det1763
mzz (15, -10) (15, -8)        @det1229 det1232
mxx (7, -13) (9, -13)         @det775 det1156
mxx (19, 7) (19, 5)           @det1055
mzz (19, 8) (17, 8)           @det1058
mzz (7, 10) (7, 8)            @det510 det505
mxx (5, -11) (3, -11)         @det213 det208
mzz (5, 14) (5, 16)           @det877 det1525
mzz (11, -4) (11, -2)         @det394 det461
mzz (15, -4) (15, -2)         @det668 det462
mxx (9, 7) (7, 7)             @det511 det505
mxx (5, -19) (5, -17)         @det1383
mxx (3, 1) (5, 1)             @det624 det582
mxx (5, -13) (3, -13)         @det213
mxx (17, -1) (15, -1)         @det668 det672
mxx (13, -13) (11, -13)       @det1304 det1688
mzz (-5, 2) (-5, 4)           @det302 det300 det303
mxx (5, 11) (3, 11)           @det816 det818
mzz (3, 2) (3, 4)             @det624 det583
mzz (9, 10) (9, 8)            @det505 det94
mzz (17, -10) (17, -8)        @det1229 det1237 det1238
mxx (17, 1) (15, 1)           @det1009 det672
mxx (9, -11) (7, -11)         @det775 det1748
mxx (11, 7) (13, 7)           @det89 det91
mxx (13, -11) (11, -11)       @det1304 det1511
mzz (13, -8) (13, -10)        @det1511 det1232
mxx (9, 1) (7, 1)             @det392 det1215
mzz (3, 14) (3, 16)           @det1531 det1532 det1525
mxx (-1, 5) (1, 5)            @det950 det953
mzz (11, -10) (11, -8)        @det981 det1511
mxx (11, 13) (13, 13)         @det3
mzz (7, -2) (7, -4)           @det730 det727
mxx (5, -1) (3, -1)           @det1438 det582
mzz (19, 2) (19, 4)           @det908
mxx (1, -5) (-1, -5)          @det252 det139
mzz (-3, -2) (-3, -4)         @det255
mxx (9, 19) (7, 19)           @det1589
mzz (-1, 8) (-1, 10)          @det1886 det1881 det1887
mxx (13, -7) (11, -7)         @det465 det1511
mzz (21, -2) (21, -4)         @det1763 det1767 det1768
mzz (7, -16) (7, -14)         @det773 det1156
mxx (-5, 1) (-3, 1)           @det306 det300
mzz (13, -2) (13, -4)         @det461 det462
mxx (7, -1) (9, -1)           @det392 det727
mzz (9, -10) (9, -8)          @det981 det1748
mxx (5, -7) (3, -7)           @det208 det137
mxx (3, 13) (5, 13)           @det818 det1525
mzz (13, 8) (13, 10)          @det89 det8
mzz (3, -4) (3, -2)           @det1438 det134
mxx (21, -5) (19, -5)         @det1765 det1763 det1766
mxx (11, 19) (11, 17)         @det1632
mxx (3, -5) (5, -5)           @det1438 det137
mzz (11, 2) (11, 4)           @det1127 det389
mxx (13, 11) (11, 11)         @det89 det3
mzz (19, -4) (19, -2)         @det1763 det674

--------          2
mxx (7, 2) (5, 2)             @det629 det1335
mzz (9, -7) (9, -5)           @det979 det732
mxx (7, -16) (5, -16)         @det773 det1380
mzz (9, 11) (9, 13)           @det1956 det509
mzz (1, 7) (1, 5)             @det1141 det953
mxx (17, -10) (17, -8)        @det1237
mzz (9, -17) (9, -19)         @det1157 det2149
mzz (7, -13) (7, -11)         @det772 det775
mxx (3, -10) (1, -10)         @det1452 det141
mzz (17, 5) (17, 7)           @det1053 det1011
mxx (7, 4) (5, 4)             @det860 det629
mxx (3, 8) (1, 8)             @det1141 det819
mzz (5, 11) (5, 13)           @det875 det818
mxx (-3, -2) (-1, -2)         @det255 det1349
mxx (13, 8) (15, 8)           @det1364 det8
mxx (3, 4) (1, 4)             @det1141 det583
mxx (3, 14) (3, 16)           @det1531
mzz (7, -19) (7, -17)         @det1380 det1157
mzz (1, 1) (1, -1)            @det256 det580
mxx (13, 2) (15, 2)           @det1112 det1013
mzz (21, -1) (21, 1)          @det907 det2009
mzz (7, 11) (7, 13)           @det875 det509
mzz (-5, 1) (-5, -1)          @det306 det2069
mxx (11, -10) (9, -10)        @det981 det1305
mxx (11, 20) (9, 20)          @det1630 det1636
mzz (11, 7) (11, 5)           @det564 det91
mzz (3, -13) (3, -11)         @det213 det1452
mxx (-1, 8) (-1, 10)          @det1887
mzz (13, 5) (13, 7)           @det1364 det91
mxx (3, -8) (1, -8)           @det133 det141
mxx (21, -2) (21, -4)         @det1768
mxx (11, -16) (9, -16)        @det2173 det1160
mzz (5, -7) (5, -5)           @det1200 det137
mzz (13, 11) (13, 13)         @det0 det3
mxx (9, 10) (11, 10)          @det1956 det94
mzz (17, 1) (17, -1)          @det905 det672
mzz (11, 1) (11, -1)          @det388 det391
mxx (9, 16) (11, 16)          @det1630 det1586
mzz (21, -5) (19, -5)         @det1765
mxx (5, 14) (7, 14)           @det877 det875
mxx (11, 2) (9, 2)            @det388 det389
mxx (15, 10) (13, 10)         @det0 det8
mxx (19, 2) (17, 2)           @det905 det908
mzz (11, -13) (11, -11)       @det1304 det1305
mxx (-5, 2) (-5, 4)           @det302
mzz (-1, 7) (-1, 5)           @det2112 det953
mzz (9, 5) (9, 7)             @det511 det564
mxx (7, -4) (5, -4)           @det1200 det730
mzz (5, 5) (5, 7)             @det860 det625
mzz (-1, -5) (-1, -7)         @det1823 det139
mxx (19, 4) (17, 4)           @det1053 det908
mxx (11, -8) (9, -8)          @det979 det981
mzz (11, 13) (11, 11)         @det1956 det3
mzz (17, -5) (17, -7)         @det669 det2134
mzz (11, -5) (11, -7)         @det979 det465
mzz (3, 1) (3, -1)            @det580 det582
mzz (-3, 5) (-5, 5)           @det298
mxx (3, 2) (1, 2)             @det580 det583
mxx (7, -8) (5, -8)           @det1200 det211
mxx (11, -2) (9, -2)          @det394 det388
mzz (1, 11) (-1, 11)          @det1885
mzz (9, 17) (9, 19)           @det1630 det1589
mxx (7, 16) (5, 16)           @det877 det2046
mxx (-3, 2) (-1, 2)           @det1349 det305
mzz (9, -11) (9, -13)         @det775 det1305
mxx (15, -10) (13, -10)       @det2157 det1232
mxx (13, -14) (13, -16)       @det1694
mxx (11, 4) (9, 4)            @det564 det389
mzz (13, -7) (13, -5)         @det465 det1941
mxx (-3, -8) (-1, -8)         @det1824 det1823
mzz (-3, -7) (-3, -5)         @det1822 det1823
mzz (7, -7) (7, -5)           @det1200 det732
mxx (7, -2) (5, -2)           @det730 det1335
mxx (13, -8) (15, -8)         @det1941 det1232
mzz (13, -17) (11, -17)       @det1689
mzz (5, 17) (3, 17)           @det1528
mzz (15, 5) (15, 7)           @det1364 det1011
mzz (11, 19) (11, 17)         @det1630 det1632
mzz (3, 7) (3, 5)             @det1141 det625
mzz (7, -1) (7, 1)            @det392 det1335
mxx (11, 14) (9, 14)          @det1956 det1586
mxx (3, -4) (1, -4)           @det133 det134
mxx (13, 14) (15, 14)         @det0 det1
mxx (19, -2) (17, -2)         @det905 det674
mzz (19, -1) (19, 1)          @det907 det905
mzz (5, -1) (5, 1)            @det582 det1335
mxx (13, -2) (15, -2)         @det1112 det462
mxx (5, -20) (7, -20)         @det1379 det1380
mxx (15, 4) (13, 4)           @det1013 det1364
mxx (11, -4) (9, -4)          @det979 det394
mzz (13, -13) (13, -11)       @det1304 det2165
mzz (3, -5) (3, -7)           @det133 det137
mxx (19, -4) (17, -4)         @det674 det1993
mxx (3, 10) (1, 10)           @det1978 det819
mxx (3, -14) (1, -14)         @det1452 det1456
mzz (9, 1) (9, -1)            @det392 det388
mxx (7, -10) (5, -10)         @det772 det211
mzz (15, 1) (15, -1)          @det1112 det672
mzz (15, 11) (15, 13)         @det0 det5
mzz (1, -5) (1, -7)           @det133 det139
mxx (11, 8) (9, 8)            @det564 det94
mzz (7, 17) (7, 19)           @det2023 det1589
mxx (11, -14) (9, -14)        @det1160 det1305
mzz (5, -13) (5, -11)         @det213 det772
mzz (19, 7) (19, 5)           @det1053 det1055
mxx (-3, 4) (-1, 4)           @det2038 det305
mxx (19, 8) (17, 8)           @det1053 det1058
mzz (7, 5) (7, 7)             @det860 det511
mxx (3, -2) (1, -2)           @det580 det134
mzz (-1, 1) (-1, -1)          @det256 det1349
mzz (13, -1) (13, 1)          @det1112 det391
mxx (-1, -4) (-3, -4)         @det255 det1823
mzz (5, -19) (5, -17)         @det1383 det1380
mzz (1, -11) (1, -13)         @det1458 det1452
mxx (7, 8) (5, 8)             @det860 det510
mxx (15, -4) (13, -4)         @det1941 det462
mxx (7, 10) (5, 10)           @det510 det875
mzz (3, 13) (3, 11)           @det818 det2090
mzz (15, -7) (15, -5)         @det1941 det669
mxx (5, -14) (7, -14)         @det772 det773
mzz (17, -11) (15, -11)       @det1236
mzz (-3, -1) (-3, 1)          @det306 det1349

--------          3
myy (3, 1) (3, 2)             @det579
myy (9, -11) (9, -10)         @det1306
myy (9, -1) (9, -2)           @det387
myy (-1, 1) (-1, 2)           @det1350
myy (5, -11) (5, -10)         @det771
myy (5, -20) (5, -19)         @det1381
myy (11, 10) (11, 11)         @det1957
myy (17, 7) (17, 8)           @det1054
myy (-3, -5) (-3, -4)         @det1825
myy (3, 4) (3, 5)             @det1142
myy (11, -1) (11, -2)         @det387
myy (7, -11) (7, -10)         @det771
myy (5, 1) (5, 2)             @det1334
myy (17, 5) (17, 4)           @det1054
myy (11, 4) (11, 5)           @det565
myy (17, 1) (17, 2)           @det906
myy (7, -8) (7, -7)           @det1201
myy (9, 13) (9, 14)           @det1957
myy (5, -8) (5, -7)           @det1201
myy (9, -14) (9, -13)         @det1306
myy (11, 7) (11, 8)           @det565
myy (7, 13) (7, 14)           @det876
myy (15, -1) (15, -2)         @det1113
myy (9, 10) (9, 11)           @det1957
myy (7, -17) (7, -16)         @det1381
myy (5, -1) (5, -2)           @det1334
myy (9, 5) (9, 4)             @det565
myy (-3, 2) (-3, 1)           @det1350
myy (19, 2) (19, 1)           @det906
myy (19, 4) (19, 5)           @det1054
myy (15, 10) (15, 11)         @det2
myy (5, -5) (5, -4)           @det1201
myy (15, 1) (15, 2)           @det1113
myy (3, -10) (3, -11)         @det1453
myy (13, 14) (13, 13)         @det2
myy (7, -13) (7, -14)         @det771
myy (9, 16) (9, 17)           @det1629
myy (11, 19) (11, 20)         @det1629
myy (13, 10) (13, 11)         @det2
myy (3, -8) (3, -7)           @det136
myy (9, 7) (9, 8)             @det565
myy (5, 7) (5, 8)             @det861
myy (1, -5) (1, -4)           @det136
myy (7, 7) (7, 8)             @det861
myy (15, -5) (15, -4)         @det1942
myy (15, 7) (15, 8)           @det1365
myy (11, 1) (11, 2)           @det387
myy (1, 1) (1, 2)             @det579
myy (11, -5) (11, -4)         @det980
myy (7, 10) (7, 11)           @det876
myy (17, -1) (17, -2)         @det906
myy (7, -19) (7, -20)         @det1381
myy (15, 13) (15, 14)         @det2
myy (5, 10) (5, 11)           @det876
myy (13, 8) (13, 7)           @det1365
myy (-1, -1) (-1, -2)         @det1350
myy (-1, -5) (-1, -4)         @det1825
myy (1, 4) (1, 5)             @det1142
myy (7, -1) (7, -2)           @det1334
myy (11, -14) (11, -13)       @det1306
myy (3, -14) (3, -13)         @det1453
myy (3, 7) (3, 8)             @det1142
myy (15, 4) (15, 5)           @det1365
myy (9, -5) (9, -4)           @det980
myy (11, -8) (11, -7)         @det980
myy (11, 13) (11, 14)         @det1957
myy (13, -1) (13, -2)         @det1113
myy (1, -14) (1, -13)         @det1453
myy (15, -7) (15, -8)         @det1942
myy (1, 7) (1, 8)             @det1142
myy (11, 16) (11, 17)         @det1629
myy (7, -5) (7, -4)           @det1201
myy (9, 1) (9, 2)             @det387
myy (9, 19) (9, 20)           @det1629
myy (19, 7) (19, 8)           @det1054
myy (5, 14) (5, 13)           @det876
myy (13, 4) (13, 5)           @det1365
myy (1, -11) (1, -10)         @det1453
myy (7, 1) (7, 2)             @det1334
myy (7, 4) (7, 5)             @det861
myy (-3, -8) (-3, -7)         @det1825
myy (13, -5) (13, -4)         @det1942
myy (11, -10) (11, -11)       @det1306
myy (-3, -1) (-3, -2)         @det1350
myy (19, -1) (19, -2)         @det906
myy (3, -1) (3, -2)           @det579
myy (3, -5) (3, -4)           @det136
myy (9, -7) (9, -8)           @det980
myy (5, -17) (5, -16)         @det1381
myy (5, 4) (5, 5)             @det861
myy (1, -1) (1, -2)           @det579
myy (-1, -8) (-1, -7)         @det1825
myy (13, 2) (13, 1)           @det1113
myy (5, -14) (5, -13)         @det771
myy (1, -8) (1, -7)           @det136
myy (13, -8) (13, -7)         @det1942

--------          4
mxx (7, 2) (5, 2)             @det629 det630 det1334 det1335
mzz (9, -7) (9, -5)           @det979 det732 det733 det980
mxx (7, -16) (5, -16)         @det1381 det773 det1380 det774
mzz (9, 11) (9, 13)           @det507 det1957 det1956 det509
mzz (1, 7) (1, 5)             @det954 det1142 det1141 det953
mxx (17, -10) (17, -8)        @det1237 det1239
mzz (9, -17) (9, -19)         @det1161 det1157 det2149
mzz (7, -13) (7, -11)         @det771 det772 det775 det776
mxx (3, -10) (1, -10)         @det140 det1452 det1453 det141
mzz (17, 5) (17, 7)           @det1054 det1053 det1011 det1015
mxx (7, 4) (5, 4)             @det860 det629 det630 det861
mxx (3, 8) (1, 8)             @det822 det1142 det1141 det819
mzz (5, 11) (5, 13)           @det875 det876 det818 det821
mxx (-3, -2) (-1, -2)         @det255 det257 det1350 det1349
mxx (13, 8) (15, 8)           @det1364 det1365 det8 det9
mxx (3, 4) (1, 4)             @det1142 det1141 det583 det584
mxx (3, 14) (3, 16)           @det1531 det1533
mzz (7, -19) (7, -17)         @det1381 det1380 det1157 det1161
mzz (1, 1) (1, -1)            @det256 det258 det579 det580
mxx (13, 2) (15, 2)           @det1112 det1113 det1013 det1014
mzz (21, -1) (21, 1)          @det907 det910 det2009
mzz (7, 11) (7, 13)           @det507 det876 det875 det509
mzz (-5, 1) (-5, -1)          @det306 det308 det2069
mxx (11, -10) (9, -10)        @det981 det982 det1306 det1305
mxx (11, 20) (9, 20)          @det1634 det1629 det1630 det1635 det1636
mzz (11, 7) (11, 5)           @det95 det565 det564 det91
mzz (3, -13) (3, -11)         @det213 det214 det1453 det1452
mxx (-1, 8) (-1, 10)          @det1887 det1889
mzz (13, 5) (13, 7)           @det95 det1365 det1364 det91
mxx (3, -8) (1, -8)           @det140 det136 det133 det141
mxx (21, -2) (21, -4)         @det1770 det1768
mxx (11, -16) (9, -16)        @det2173 det1162 det1160
mzz (5, -7) (5, -5)           @det1201 det1200 det135 det137
mzz (13, 11) (13, 13)         @det2 det0 det3 det4
mxx (9, 10) (11, 10)          @det92 det1957 det1956 det94
mzz (17, 1) (17, -1)          @det906 det905 det672 det673
mzz (11, 1) (11, -1)          @det390 det387 det388 det391
mxx (9, 16) (11, 16)          @det1591 det1629 det1630 det1586
mzz (21, -5) (19, -5)         @det1765 det1769
mxx (5, 14) (7, 14)           @det877 det878 det876 det875
mxx (11, 2) (9, 2)            @det386 det387 det388 det389
mxx (15, 10) (13, 10)         @det2 det0 det8 det9
mxx (19, 2) (17, 2)           @det906 det905 det908 det909
mzz (11, -13) (11, -11)       @det1304 det1307 det1306 det1305
mxx (-5, 2) (-5, 4)           @det302 det304
mzz (-1, 7) (-1, 5)           @det954 det2112 det953
mzz (9, 5) (9, 7)             @det511 det512 det565 det564
mxx (7, -4) (5, -4)           @det1201 det1200 det730 det731
mzz (5, 5) (5, 7)             @det860 det625 det626 det861
mzz (-1, -5) (-1, -7)         @det1823 det138 det1825 det139
mxx (19, 4) (17, 4)           @det1054 det1053 det908 det909
mxx (11, -8) (9, -8)          @det979 det982 det981 det980
mzz (11, 13) (11, 11)         @det1957 det1956 det3 det4
mzz (17, -5) (17, -7)         @det675 det669 det2134
mzz (11, -5) (11, -7)         @det979 det466 det465 det980
mzz (3, 1) (3, -1)            @det581 det579 det580 det582
mzz (-3, 5) (-5, 5)           @det296 det298
mxx (3, 2) (1, 2)             @det579 det580 det583 det584
mxx (7, -8) (5, -8)           @det1201 det1200 det212 det211
mxx (11, -2) (9, -2)          @det394 det395 det387 det388
mzz (1, 11) (-1, 11)          @det1888 det1885
mzz (9, 17) (9, 19)           @det1588 det1629 det1630 det1589
mxx (7, 16) (5, 16)           @det877 det878 det2046
mxx (-3, 2) (-1, 2)           @det1349 det307 det1350 det305
mzz (9, -11) (9, -13)         @det775 det776 det1306 det1305
mxx (15, -10) (13, -10)       @det1230 det2157 det1232
mxx (13, -14) (13, -16)       @det1694 det1696
mxx (11, 4) (9, 4)            @det386 det565 det564 det389
mzz (13, -7) (13, -5)         @det465 det466 det1942 det1941
mxx (-3, -8) (-1, -8)         @det1828 det1824 det1825 det1823 det1829
mzz (-3, -7) (-3, -5)         @det1826 det1827 det1825 det1823 det1822
mzz (7, -7) (7, -5)           @det1201 det1200 det732 det733
mxx (7, -2) (5, -2)           @det730 det731 det1334 det1335
mxx (13, -8) (15, -8)         @det1230 det1942 det1941 det1232
mzz (13, -17) (11, -17)       @det1689 det1693
mzz (5, 17) (3, 17)           @det1528 det1527
mzz (15, 5) (15, 7)           @det1365 det1364 det1011 det1015
mzz (11, 19) (11, 17)         @det1631 det1632 det1633 det1629 det1630
mzz (3, 7) (3, 5)             @det1142 det1141 det625 det626
mzz (7, -1) (7, 1)            @det392 det393 det1334 det1335
mxx (11, 14) (9, 14)          @det1591 det1957 det1956 det1586
mxx (3, -4) (1, -4)           @det142 det136 det133 det134
mxx (13, 14) (15, 14)         @det1 det2 det0 det10 det11
mxx (19, -2) (17, -2)         @det906 det905 det674 det676
mzz (19, -1) (19, 1)          @det906 det905 det910 det907
mzz (5, -1) (5, 1)            @det581 det1334 det582 det1335
mxx (13, -2) (15, -2)         @det467 det1113 det1112 det462
mxx (5, -20) (7, -20)         @det1385 det1380 det1386 det1381 det1379
mxx (15, 4) (13, 4)           @det1364 det1013 det1365 det1014
mxx (11, -4) (9, -4)          @det979 det395 det394 det980
mzz (13, -13) (13, -11)       @det1304 det1307 det2165
mzz (3, -5) (3, -7)           @det135 det136 det133 det137
mxx (19, -4) (17, -4)         @det674 det1993 det676
mxx (3, 10) (1, 10)           @det822 det1978 det819
mxx (3, -14) (1, -14)         @det1452 det1454 det1455 det1453 det1456
mzz (9, 1) (9, -1)            @det392 det393 det387 det388
mxx (7, -10) (5, -10)         @det771 det772 det212 det211
mzz (15, 1) (15, -1)          @det1113 det1112 det672 det673
mzz (15, 11) (15, 13)         @det5 det2 det0 det6 det7
mzz (1, -5) (1, -7)           @det138 det136 det133 det139
mxx (11, 8) (9, 8)            @det92 det564 det565 det94
mzz (7, 17) (7, 19)           @det1588 det2023 det1589
mxx (11, -14) (9, -14)        @det1160 det1162 det1306 det1305
mzz (5, -13) (5, -11)         @det771 det772 det213 det214
mzz (19, 7) (19, 5)           @det1059 det1060 det1053 det1054 det1055
mxx (-3, 4) (-1, 4)           @det307 det2038 det305
mxx (19, 8) (17, 8)           @det1056 det1057 det1054 det1053 det1058
mzz (7, 5) (7, 7)             @det860 det512 det511 det861
mxx (3, -2) (1, -2)           @det142 det579 det580 det134
mzz (-1, 1) (-1, -1)          @det256 det258 det1350 det1349
mzz (13, -1) (13, 1)          @det390 det1113 det1112 det391
mxx (-1, -4) (-3, -4)         @det255 det257 det1825 det1823
mzz (5, -19) (5, -17)         @det1382 det1383 det1384 det1381 det1380
mzz (1, -11) (1, -13)         @det1457 det1458 det1459 det1453 det1452
mxx (7, 8) (5, 8)             @det860 det510 det513 det861
mxx (15, -4) (13, -4)         @det467 det1942 det1941 det462
mxx (7, 10) (5, 10)           @det510 det513 det876 det875
mzz (3, 13) (3, 11)           @det818 det2090 det821
mzz (15, -7) (15, -5)         @det675 det1942 det1941 det669
mxx (5, -14) (7, -14)         @det771 det772 det773 det774
mzz (17, -11) (15, -11)       @det1235 det1236
mzz (-3, -1) (-3, 1)          @det306 det308 det1350 det1349

--------          5
mzz (9, 16) (9, 14)           @det1591 det1585 det1587 det1586
mxx (21, 1) (19, 1)           @det907 det910 det2008
mxx (17, 5) (15, 5)           @det1009 det1012 det1011 det1015
mxx (9, -7) (7, -7)           @det732 det1748 det733 det1750
mxx (9, 17) (7, 17)           @det1588 det1585 det1587 det1589
mxx (9, -5) (7, -5)           @det729 det732 det727 det733
mzz (5, 10) (5, 8)            @det510 det816 det513 det820
mxx (-3, 5) (-5, 5)           @det296 det297 det298 det299 det300
mxx (9, 11) (7, 11)           @det507 det508 det505 det509
mxx (11, 1) (13, 1)           @det390 det1127 det1129 det391
mzz (1, -4) (1, -2)           @det254 det142 det252 det134
mxx (17, -5) (15, -5)         @det670 det675 det668 det669
mzz (17, 2) (17, 4)           @det1009 det908 det1012 det909
mxx (1, 11) (-1, 11)          @det1888 det1883 det1885 det1881 det1884
mzz (-3, 2) (-3, 4)           @det307 det300 det297 det305
mzz (11, -16) (11, -14)       @det1692 det1160 det1162 det1688
mzz (15, 4) (15, 2)           @det1009 det1013 det1012 det1014
mxx (9, 13) (7, 13)           @det507 det1585 det1587 det509
mxx (9, -17) (7, -17)         @det1159 det1157 det1161 det1156
mzz (13, -14) (13, -16)       @det1692 det1695 det1688 det1696 det1694
mzz (-3, -8) (-1, -8)         @det1824 det1828
mzz (9, 2) (9, 4)             @det1217 det386 det1215 det389
mxx (-3, -7) (-3, -5)         @det1822 det1827
mzz (7, -8) (7, -10)          @det211 det1750 det212 det1748
mxx (17, 7) (15, 7)           @det1971 det1011 det1015
mzz (17, -4) (17, -2)         @det674 det668 det670 det676
mzz (5, -8) (5, -10)          @det211 det208 det212 det210
mzz (-1, 2) (-1, 4)           @det307 det950 det951 det305
mxx (-3, -1) (-5, -1)         @det306 det308 det2068
mzz (5, 4) (5, 2)             @det624 det629 det630 det627
mxx (13, -17) (11, -17)       @det1692 det1688 det1690 det1693 det1689
mxx (5, 17) (3, 17)           @det1525 det1527 det1526 det1528 det1529
mxx (13, -1) (11, -1)         @det390 det463 det461 det391
mzz (11, 14) (11, 16)         @det1591 det2001 det1586
mxx (1, -11) (1, -13)         @det1458 det1457
mxx (11, -5) (13, -5)         @det465 det466 det461 det463
mzz (13, 14) (15, 14)         @det1 det11
mxx (-1, 1) (1, 1)            @det256 det951 det950 det258
mxx (17, -11) (15, -11)       @det1231 det1234 det1229 det1235 det1236
mzz (1, 2) (1, 4)             @det950 det583 det951 det584
mzz (-1, -4) (-1, -2)         @det254 det255 det257 det252
mzz (5, -2) (5, -4)           @det1438 det731 det730 det1440
mzz (9, -16) (9, -14)         @det1159 det1162 det1156 det1160
mzz (13, 2) (13, 4)           @det1127 det1013 det1014 det1129
mzz (15, 10) (15, 8)          @det8 det2083 det9
mxx (5, 5) (3, 5)             @det624 det625 det626 det627
mzz (3, 8) (3, 10)            @det822 det816 det820 det819
mzz (1, 8) (1, 10)            @det822 det1881 det1883 det819
mzz (5, -20) (7, -20)         @det1379 det1386
mzz (3, -10) (3, -8)          @det140 det208 det210 det141
mxx (-1, 7) (1, 7)            @det954 det1881 det1883 det953
mzz (5, -14) (5, -16)         @det2120 det773 det774
mzz (3, -14) (1, -14)         @det1455 det1456
mxx (-1, -7) (1, -7)          @det138 det2127 det139
mxx (15, -7) (17, -7)         @det1231 det675 det1229 det669
mzz (7, 4) (7, 2)             @det1217 det629 det630 det1215
mxx (7, -19) (9, -19)         @det1157 det2142 det1161
mxx (13, 5) (11, 5)           @det95 det1127 det1129 det91
mxx (15, 11) (15, 13)         @det5 det7
mzz (1, -10) (1, -8)          @det1986 det140 det141
mxx (3, 7) (5, 7)             @det816 det625 det820 det626
mxx (9, 5) (7, 5)             @det1217 det512 det511 det1215
mzz (7, 16) (7, 14)           @det877 det878 det1585 det1587
mxx (-1, -1) (1, -1)          @det254 det256 det258 det252
mzz (9, -4) (9, -2)           @det729 det394 det727 det395
mzz (11, 20) (9, 20)          @det1636 det1635
mzz (11, 8) (11, 10)          @det92 det89 det93 det94
mxx (21, -1) (19, -1)         @det1764 det910 det907 det1763
mzz (15, -10) (15, -8)        @det1230 det1229 det1231 det1232
mxx (7, -13) (9, -13)         @det1159 det776 det775 det1156
mxx (19, 7) (19, 5)           @det1060 det1055
mzz (19, 8) (17, 8)           @det1058 det1057
mzz (7, 10) (7, 8)            @det510 det513 det505 det508
mxx (5, -11) (3, -11)         @det213 det208 det210 det214
mzz (5, 14) (5, 16)           @det877 det1526 det878 det1525
mzz (11, -4) (11, -2)         @det394 det395 det461 det463
mzz (15, -4) (15, -2)         @det467 det668 det670 det462
mxx (9, 7) (7, 7)             @det511 det512 det505 det508
mxx (5, -19) (5, -17)         @det1383 det1382
mxx (3, 1) (5, 1)             @det624 det581 det627 det582
mxx (5, -13) (3, -13)         @det213 det2054 det214
mxx (17, -1) (15, -1)         @det670 det668 det672 det673
mxx (13, -13) (11, -13)       @det1692 det1304 det1307 det1688
mzz (-5, 2) (-5, 4)           @det302 det297 det303 det300 det304
mxx (5, 11) (3, 11)           @det820 det816 det818 det821
mzz (3, 2) (3, 4)             @det624 det627 det583 det584
mzz (9, 10) (9, 8)            @det92 det508 det505 det94
mzz (17, -10) (17, -8)        @det1237 det1231 det1238 det1229 det1239
mxx (17, 1) (15, 1)           @det1009 det1012 det672 det673
mxx (9, -11) (7, -11)         @det1750 det1748 det776 det775
mxx (11, 7) (13, 7)           @det95 det89 det93 det91
mxx (13, -11) (11, -11)       @det1304 det1511 det1307 det1513
mzz (13, -8) (13, -10)        @det1230 det1511 det1513 det1232
mxx (9, 1) (7, 1)             @det1217 det393 det1215 det392
mzz (3, 14) (3, 16)           @det1533 det1531 det1532 det1526 det1525
mxx (-1, 5) (1, 5)            @det954 det951 det950 det953
mzz (11, -10) (11, -8)        @det981 det982 det1511 det1513
mxx (11, 13) (13, 13)         @det2098 det3 det4
mzz (7, -2) (7, -4)           @det729 det730 det727 det731
mxx (5, -1) (3, -1)           @det581 det1438 det582 det1440
mzz (19, 2) (19, 4)           @det2105 det908 det909
mxx (1, -5) (-1, -5)          @det254 det138 det252 det139
mzz (-3, -2) (-3, -4)         @det255 det257 det2061
mxx (9, 19) (7, 19)           @det1588 det2024 det1589
mzz (-1, 8) (-1, 10)          @det1886 det1887 det1883 det1881 det1889
mxx (13, -7) (11, -7)         @det465 det1511 det1513 det466
mzz (21, -2) (21, -4)         @det1770 det1767 det1768 det1764 det1763
mzz (7, -16) (7, -14)         @det1159 det773 det774 det1156
mxx (-5, 1) (-3, 1)           @det306 det308 det300 det297
mzz (13, -2) (13, -4)         @det467 det461 det462 det463
mxx (7, -1) (9, -1)           @det729 det393 det727 det392
mzz (9, -10) (9, -8)          @det981 det982 det1750 det1748
mxx (5, -7) (3, -7)           @det135 det208 det210 det137
mxx (3, 13) (5, 13)           @det1525 det1526 det818 det821
mzz (13, 8) (13, 10)          @det9 det89 det8 det93
mzz (3, -4) (3, -2)           @det142 det1438 det134 det1440
mxx (21, -5) (19, -5)         @det1765 det1769 det1764 det1766 det1763
mxx (11, 19) (11, 17)         @det1632 det1631
mxx (3, -5) (5, -5)           @det135 det1438 det1440 det137
mzz (11, 2) (11, 4)           @det386 det1127 det389 det1129
mxx (13, 11) (11, 11)         @det3 det89 det93 det4
mzz (19, -4) (19, -2)         @det674 det1764 det1763 det676

--------          6
myy (3, 1) (3, 2)             @det624 det628
myy (17, -5) (17, -4)         @det668 det671
myy (9, -11) (9, -10)         @det1749 det1748
myy (9, -1) (9, -2)           @det727 det728
myy (-1, 1) (-1, 2)           @det950 det952
myy (5, -11) (5, -10)         @det208 det209
myy (11, 10) (11, 11)         @det89 det90
myy (3, 4) (3, 5)             @det624 det628
myy (11, -1) (11, -2)         @det461 det464
myy (9, -17) (9, -16)         @det1158 det1156
myy (7, -11) (7, -10)         @det1749 det1748
myy (5, 1) (5, 2)             @det624 det628
myy (17, 5) (17, 4)           @det1009 det1010
myy (11, 4) (11, 5)           @det1127 det1128
myy (17, 1) (17, 2)           @det1009 det1010
myy (3, 10) (3, 11)           @det816 det817
myy (7, -8) (7, -7)           @det1749 det1748
myy (17, -8) (17, -7)         @det1229 det1233
myy (9, 13) (9, 14)           @det1585 det1590
myy (5, -8) (5, -7)           @det208 det209
myy (9, -14) (9, -13)         @det1158 det1156
myy (11, 7) (11, 8)           @det89 det90
myy (7, 13) (7, 14)           @det1585 det1590
myy (15, -1) (15, -2)         @det668 det671
myy (9, 10) (9, 11)           @det505 det506
myy (7, -17) (7, -16)         @det1158 det1156
myy (-1, 4) (-1, 5)           @det950 det952
myy (5, -1) (5, -2)           @det1438 det1439
myy (9, 5) (9, 4)             @det1215 det1216
myy (-3, 2) (-3, 1)           @det300 det301
myy (5, -5) (5, -4)           @det1438 det1439
myy (15, 1) (15, 2)           @det1009 det1010
myy (3, -10) (3, -11)         @det208 det209
myy (17, -11) (17, -10)       @det1229 det1233
myy (7, -13) (7, -14)         @det1158 det1156
myy (7, 16) (7, 17)           @det1585 det1590
myy (9, 16) (9, 17)           @det1585 det1590
myy (13, 10) (13, 11)         @det89 det90
myy (15, -11) (15, -10)       @det1229 det1233
myy (3, -8) (3, -7)           @det208 det209
myy (13, -17) (13, -16)       @det1688 det1691
myy (9, 7) (9, 8)             @det505 det506
myy (5, 7) (5, 8)             @det816 det817
myy (1, -5) (1, -4)           @det252 det253
myy (7, 7) (7, 8)             @det505 det506
myy (5, 16) (5, 17)           @det1530 det1525
myy (15, -5) (15, -4)         @det668 det671
myy (11, 1) (11, 2)           @det1127 det1128
myy (1, 1) (1, 2)             @det950 det952
myy (11, -5) (11, -4)         @det461 det464
myy (7, 10) (7, 11)           @det505 det506
myy (17, -1) (17, -2)         @det668 det671
myy (5, 10) (5, 11)           @det816 det817
myy (13, 8) (13, 7)           @det89 det90
myy (-1, -1) (-1, -2)         @det252 det253
myy (11, -16) (11, -17)       @det1688 det1691
myy (3, 16) (3, 17)           @det1530 det1525
myy (-1, -5) (-1, -4)         @det252 det253
myy (1, 4) (1, 5)             @det950 det952
myy (7, -1) (7, -2)           @det727 det728
myy (11, -14) (11, -13)       @det1688 det1691
myy (-1, 11) (-1, 10)         @det1881 det1882
myy (3, 7) (3, 8)             @det816 det817
myy (21, -5) (21, -4)         @det1762 det1763
myy (19, -4) (19, -5)         @det1762 det1763
myy (15, 4) (15, 5)           @det1009 det1010
myy (9, -5) (9, -4)           @det727 det728
myy (11, -8) (11, -7)         @det1511 det1512
myy (1, 11) (1, 10)           @det1881 det1882
myy (13, -1) (13, -2)         @det461 det464
myy (15, -7) (15, -8)         @det1229 det1233
myy (-5, 4) (-5, 5)           @det300 det301
myy (1, 7) (1, 8)             @det1881 det1882
myy (7, -5) (7, -4)           @det727 det728
myy (9, 1) (9, 2)             @det1215 det1216
myy (5, 14) (5, 13)           @det1530 det1525
myy (13, 4) (13, 5)           @det1127 det1128
myy (13, -14) (13, -13)       @det1688 det1691
myy (7, 1) (7, 2)             @det1215 det1216
myy (7, 4) (7, 5)             @det1215 det1216
myy (-1, 7) (-1, 8)           @det1881 det1882
myy (21, -1) (21, -2)         @det1762 det1763
myy (13, -5) (13, -4)         @det461 det464
myy (11, -10) (11, -11)       @det1511 det1512
myy (13, -11) (13, -10)       @det1511 det1512
myy (19, -1) (19, -2)         @det1762 det1763
myy (3, -1) (3, -2)           @det1438 det1439
myy (3, -5) (3, -4)           @det1438 det1439
myy (9, -7) (9, -8)           @det1749 det1748
myy (5, 4) (5, 5)             @det624 det628
myy (3, 13) (3, 14)           @det1530 det1525
myy (-5, 1) (-5, 2)           @det300 det301
myy (1, -1) (1, -2)           @det252 det253
myy (13, 2) (13, 1)           @det1127 det1128
myy (-3, 4) (-3, 5)           @det300 det301
myy (13, -8) (13, -7)         @det1511 det1512

--------          7
mzz (9, 16) (9, 14)           @det1591 det1592 det1590 det1587
mxx (21, 1) (19, 1)           @det910 det912 det2008
mxx (17, 5) (15, 5)           @det1017 det1010 det1012 det1015
mxx (9, -7) (7, -7)           @det1749 det1750 det733 det734
mxx (9, 17) (7, 17)           @det1588 det1593 det1590 det1587
mxx (9, -5) (7, -5)           @det729 det733 det734 det728
mzz (5, 10) (5, 8)            @det513 det516 det817 det820
mxx (-3, 5) (-5, 5)           @det296 det301 det297 det313 det314
mxx (9, 11) (7, 11)           @det507 det514 det506 det508
mxx (11, 1) (13, 1)           @det390 det401 det1128 det1129
mzz (1, -4) (1, -2)           @det254 det253 det142 det145
mxx (17, -5) (15, -5)         @det675 det679 det671 det670
mzz (17, 2) (17, 4)           @det1010 det914 det909 det1012
mxx (1, 11) (-1, 11)          @det1888 det1882 det1883 det1890 det1891
mzz (-3, 2) (-3, 4)           @det307 det311 det301 det297
mzz (11, -16) (11, -14)       @det1692 det1162 det1163 det1691
mzz (15, 4) (15, 2)           @det1010 det1012 det1014 det1016
mxx (9, 13) (7, 13)           @det507 det514 det1590 det1587
mxx (9, -17) (7, -17)         @det1158 det1159 det1161 det1164
mzz (13, -14) (13, -16)       @det1692 det1697 det1696 det1698 det1691
mzz (-3, -8) (-1, -8)         @det1828 det1832
mzz (9, 2) (9, 4)             @det1217 det396 det386 det1216
mxx (-3, -7) (-3, -5)         @det1827 det1833
mzz (7, -8) (7, -10)          @det1749 det1750 det212 det215
mxx (17, 7) (15, 7)           @det1017 det1971 det1015
mzz (17, -4) (17, -2)         @det677 det671 det670 det676
mzz (5, -8) (5, -10)          @det212 det215 det209 det210
mzz (-1, 2) (-1, 4)           @det307 det311 det952 det951
mxx (-3, -1) (-5, -1)         @det308 det312 det2068
mzz (5, 4) (5, 2)             @det628 det632 det630 det627
mxx (13, -17) (11, -17)       @det1692 det1699 det1693 det1700 det1691
mxx (5, 17) (3, 17)           @det1536 det1537 det1527 det1530 det1526
mxx (13, -1) (11, -1)         @det390 det401 det464 det463
mzz (11, 14) (11, 16)         @det1591 det1592 det2001
mxx (1, -11) (1, -13)         @det1457 det1462
mxx (11, -5) (13, -5)         @det466 det468 det464 det463
mzz (13, 14) (15, 14)         @det11 det16
mxx (-1, 1) (1, 1)            @det258 det260 det952 det951
mxx (17, -11) (15, -11)       @det1233 det1231 det1242 det1235 det1243
mzz (1, 2) (1, 4)             @det588 det952 det951 det584
mzz (-1, -4) (-1, -2)         @det254 det257 det259 det253
mzz (5, -2) (5, -4)           @det731 det735 det1439 det1440
mzz (9, -16) (9, -14)         @det1158 det1159 det1162 det1163
mzz (13, 2) (13, 4)           @det1128 det1129 det1014 det1016
mzz (15, 10) (15, 8)          @det9 det2083 det15
mxx (5, 5) (3, 5)             @det628 det627 det626 det631
mzz (3, 8) (3, 10)            @det822 det824 det817 det820
mzz (1, 8) (1, 10)            @det822 det824 det1882 det1883
mzz (5, -20) (7, -20)         @det1386 det1389
mzz (3, -10) (3, -8)          @det140 det148 det209 det210
mxx (-1, 7) (1, 7)            @det954 det955 det1882 det1883
mzz (5, -14) (5, -16)         @det2120 det774 det779
mzz (3, -14) (1, -14)         @det1455 det1463
mxx (-1, -7) (1, -7)          @det138 det147 det2127
mxx (15, -7) (17, -7)         @det675 det679 det1233 det1231
mzz (7, 4) (7, 2)             @det1217 det630 det632 det1216
mxx (7, -19) (9, -19)         @det2142 det1161 det1164
mxx (13, 5) (11, 5)           @det95 det96 det1128 det1129
mxx (15, 11) (15, 13)         @det7 det14
mzz (1, -10) (1, -8)          @det1986 det140 det148
mxx (3, 7) (5, 7)             @det817 det820 det626 det631
mxx (9, 5) (7, 5)             @det1217 det512 det515 det1216
mzz (7, 16) (7, 14)           @det878 det881 det1590 det1587
mxx (-1, -1) (1, -1)          @det254 det258 det260 det253
mzz (9, -4) (9, -2)           @det729 det395 det399 det728
mzz (11, 20) (9, 20)          @det1635 det1639
mzz (11, 8) (11, 10)          @det92 det97 det90 det93
mxx (21, -1) (19, -1)         @det1762 det1764 det910 det912
mzz (15, -10) (15, -8)        @det1230 det1244 det1233 det1231
mxx (7, -13) (9, -13)         @det1158 det1159 det776 det780
mxx (19, 7) (19, 5)           @det1060 det1062
mzz (19, 8) (17, 8)           @det1057 det1064
mzz (7, 10) (7, 8)            @det513 det516 det506 det508
mxx (5, -11) (3, -11)         @det214 det216 det209 det210
mzz (5, 14) (5, 16)           @det1530 det1526 det881 det878
mzz (11, -4) (11, -2)         @det395 det399 det464 det463
mzz (15, -4) (15, -2)         @det467 det469 det671 det670
mxx (9, 7) (7, 7)             @det512 det515 det506 det508
mxx (5, -19) (5, -17)         @det1382 det1390
mxx (3, 1) (5, 1)             @det581 det587 det628 det627
mxx (5, -13) (3, -13)         @det2054 det214 det216
mxx (17, -1) (15, -1)         @det678 det671 det670 det673
mxx (13, -13) (11, -13)       @det1692 det1307 det1309 det1691
mzz (-5, 2) (-5, 4)           @det309 det301 det297 det310 det304
mxx (5, 11) (3, 11)           @det817 det820 det821 det823
mzz (3, 2) (3, 4)             @det588 det628 det627 det584
mzz (9, 10) (9, 8)            @det92 det97 det506 det508
mzz (17, -10) (17, -8)        @det1233 det1231 det1240 det1241 det1239
mxx (17, 1) (15, 1)           @det678 det1010 det1012 det673
mxx (9, -11) (7, -11)         @det1749 det1750 det776 det780
mxx (11, 7) (13, 7)           @det95 det96 det90 det93
mxx (13, -11) (11, -11)       @det1307 det1309 det1512 det1513
mzz (13, -8) (13, -10)        @det1230 det1244 det1512 det1513
mxx (9, 1) (7, 1)             @det1217 det393 det398 det1216
mzz (3, 14) (3, 16)           @det1534 det1533 det1530 det1526 det1535
mxx (-1, 5) (1, 5)            @det954 det955 det952 det951
mzz (11, -10) (11, -8)        @det982 det985 det1512 det1513
mxx (11, 13) (13, 13)         @det17 det2098 det4
mzz (7, -2) (7, -4)           @det729 det731 det735 det728
mxx (5, -1) (3, -1)           @det581 det587 det1439 det1440
mzz (19, 2) (19, 4)           @det2105 det914 det909
mxx (1, -5) (-1, -5)          @det254 det138 det147 det253
mzz (-3, -2) (-3, -4)         @det257 det259 det2061
mxx (9, 19) (7, 19)           @det1588 det1593 det2024
mzz (-1, 8) (-1, 10)          @det1882 det1883 det1892 det1889 det1893
mxx (13, -7) (11, -7)         @det466 det468 det1512 det1513
mzz (21, -2) (21, -4)         @det1773 det1774 det1770 det1762 det1764
mzz (7, -16) (7, -14)         @det1158 det1159 det774 det779
mxx (-5, 1) (-3, 1)           @det308 det312 det301 det297
mzz (13, -2) (13, -4)         @det467 det469 det464 det463
mxx (7, -1) (9, -1)           @det729 det393 det398 det728
mzz (9, -10) (9, -8)          @det982 det1749 det1750 det985
mxx (5, -7) (3, -7)           @det135 det146 det209 det210
mxx (3, 13) (5, 13)           @det1530 det1526 det821 det823
mzz (13, 8) (13, 10)          @det9 det90 det93 det15
mzz (3, -4) (3, -2)           @det142 det1439 det1440 det145
mxx (21, -5) (19, -5)         @det1771 det1769 det1762 det1764 det1772
mxx (11, 19) (11, 17)         @det1640 det1631
mxx (3, -5) (5, -5)           @det135 det146 det1439 det1440
mzz (11, 2) (11, 4)           @det386 det396 det1128 det1129
mxx (13, 11) (11, 11)         @det17 det90 det93 det4
mzz (19, -4) (19, -2)         @det1762 det1764 det677 det676

--------          8
mxx (7, 2) (5, 2)             @det630 det632 det1334 det1337
mzz (9, -7) (9, -5)           @det984 det733 det734 det980
mxx (7, -16) (5, -16)         @det1381 det1388 det774 det779
mzz (9, 11) (9, 13)           @det507 det514 det1957 det1958
mzz (1, 7) (1, 5)             @det954 det1142 det1144 det955
mxx (17, -10) (17, -8)        @det1239 det1240
mzz (9, -17) (9, -19)         @det1164 det1161 det2150
mzz (7, -13) (7, -11)         @det771 det778 det776 det780
mxx (3, -10) (1, -10)         @det1461 det140 det148 det1453
mzz (17, 5) (17, 7)           @det1017 det1054 det1061 det1015
mxx (7, 4) (5, 4)             @det862 det630 det632 det861
mxx (3, 8) (1, 8)             @det822 det824 det1142 det1144
mzz (5, 11) (5, 13)           @det821 det876 det880 det823
mxx (-3, -2) (-1, -2)         @det257 det259 det1350 det1351
mxx (13, 8) (15, 8)           @det9 det1365 det1367 det15
mxx (3, 4) (1, 4)             @det588 det1142 det1144 det584
mxx (3, 14) (3, 16)           @det1533 det1535
mzz (7, -19) (7, -17)         @det1381 det1388 det1161 det1164
mzz (1, 1) (1, -1)            @det258 det260 det579 det586
mxx (13, 2) (15, 2)           @det1113 det1114 det1014 det1016
mzz (21, -1) (21, 1)          @det910 det912 det2010
mzz (7, 11) (7, 13)           @det507 det514 det876 det880
mzz (-5, 1) (-5, -1)          @det308 det312 det2070
mxx (11, -10) (9, -10)        @det1308 det982 det985 det1306
mxx (11, 20) (9, 20)          @det1634 det1639 det1629 det1635 det1638
mzz (11, 7) (11, 5)           @det95 det96 det565 det566
mzz (3, -13) (3, -11)         @det1461 det214 det216 det1453
mxx (-1, 8) (-1, 10)          @det1889 det1893
mzz (13, 5) (13, 7)           @det95 det96 det1365 det1367
mxx (3, -8) (1, -8)           @det140 det148 det136 det144
mxx (21, -2) (21, -4)         @det1770 det1774
mxx (11, -16) (9, -16)        @det2174 det1162 det1163
mzz (5, -7) (5, -5)           @det1201 det146 det1203 det135
mzz (13, 11) (13, 13)         @det17 det2 det13 det4
mxx (9, 10) (11, 10)          @det92 det97 det1957 det1958
mzz (17, 1) (17, -1)          @det678 det906 det911 det673
mzz (11, 1) (11, -1)          @det390 det401 det387 det397
mxx (9, 16) (11, 16)          @det1591 det1592 det1629 det1638
mzz (21, -5) (19, -5)         @det1769 det1771
mxx (5, 14) (7, 14)           @det878 det881 det876 det880
mxx (11, 2) (9, 2)            @det386 det396 det387 det397
mxx (15, 10) (13, 10)         @det9 det2 det13 det15
mxx (19, 2) (17, 2)           @det906 det911 det909 det914
mzz (11, -13) (11, -11)       @det1308 det1307 det1309 det1306
mxx (-5, 2) (-5, 4)           @det304 det310
mzz (-1, 7) (-1, 5)           @det954 det955 det2113
mzz (9, 5) (9, 7)             @det512 det515 det565 det566
mxx (7, -4) (5, -4)           @det1201 det1203 det735 det731
mzz (5, 5) (5, 7)             @det862 det861 det626 det631
mzz (-1, -5) (-1, -7)         @det138 det147 det1825 det1830
mxx (19, 4) (17, 4)           @det1054 det1061 det909 det914
mxx (11, -8) (9, -8)          @det984 det982 det985 det980
mzz (11, 13) (11, 11)         @det17 det1957 det1958 det4
mzz (17, -5) (17, -7)         @det675 det679 det2135
mzz (11, -5) (11, -7)         @det984 det466 det468 det980
mzz (3, 1) (3, -1)            @det581 det587 det579 det586
mzz (-3, 5) (-5, 5)           @det296 det313
mxx (3, 2) (1, 2)             @det588 det579 det586 det584
mxx (7, -8) (5, -8)           @det1201 det1203 det212 det215
mxx (11, -2) (9, -2)          @det395 det399 det387 det397
mzz (1, 11) (-1, 11)          @det1888 det1891
mzz (9, 17) (9, 19)           @det1588 det1593 det1629 det1638
mxx (7, 16) (5, 16)           @det878 det2047 det881
mxx (-3, 2) (-1, 2)           @det307 det311 det1350 det1351
mzz (9, -11) (9, -13)         @det1308 det776 det780 det1306
mxx (15, -10) (13, -10)       @det1230 det1244 det2158
mxx (13, -14) (13, -16)       @det1696 det1697
mxx (11, 4) (9, 4)            @det386 det396 det565 det566
mzz (13, -7) (13, -5)         @det466 det468 det1942 det1944
mxx (-3, -8) (-1, -8)         @det1828 det1825 det1829 det1832 det1830
mzz (-3, -7) (-3, -5)         @det1826 det1833 det1827 det1825 det1830
mzz (7, -7) (7, -5)           @det1201 det1203 det733 det734
mxx (7, -2) (5, -2)           @det731 det735 det1334 det1337
mxx (13, -8) (15, -8)         @det1230 det1244 det1942 det1944
mzz (13, -17) (11, -17)       @det1693 det1699
mzz (5, 17) (3, 17)           @det1527 det1536
mzz (15, 5) (15, 7)           @det1017 det1365 det1367 det1015
mzz (11, 19) (11, 17)         @det1640 det1631 det1633 det1629 det1638
mzz (3, 7) (3, 5)             @det1142 det1144 det626 det631
mzz (7, -1) (7, 1)            @det393 det398 det1334 det1337
mxx (11, 14) (9, 14)          @det1591 det1592 det1957 det1958
mxx (3, -4) (1, -4)           @det142 det136 det144 det145
mxx (13, 14) (15, 14)         @det2 det10 det13 det11 det16
mxx (19, -2) (17, -2)         @det677 det906 det911 det676
mzz (19, -1) (19, 1)          @det906 det911 det912 det910
mzz (5, -1) (5, 1)            @det581 det587 det1334 det1337
mxx (13, -2) (15, -2)         @det467 det469 det1113 det1114
mxx (5, -20) (7, -20)         @det1385 det1388 det1389 det1386 det1381
mxx (15, 4) (13, 4)           @det1365 det1367 det1014 det1016
mxx (11, -4) (9, -4)          @det984 det395 det399 det980
mzz (13, -13) (13, -11)       @det1307 det1309 det2166
mzz (3, -5) (3, -7)           @det135 det146 det136 det144
mxx (19, -4) (17, -4)         @det677 det1994 det676
mxx (3, 10) (1, 10)           @det822 det824 det1979
mxx (3, -14) (1, -14)         @det1454 det1461 det1463 det1455 det1453
mzz (9, 1) (9, -1)            @det393 det398 det387 det397
mxx (7, -10) (5, -10)         @det771 det778 det212 det215
mzz (15, 1) (15, -1)          @det678 det1113 det1114 det673
mzz (15, 11) (15, 13)         @det2 det6 det13 det14 det7
mzz (1, -5) (1, -7)           @det138 det147 det136 det144
mxx (11, 8) (9, 8)            @det92 det97 det565 det566
mzz (7, 17) (7, 19)           @det1588 det1593 det2025
mxx (11, -14) (9, -14)        @det1308 det1162 det1163 det1306
mzz (5, -13) (5, -11)         @det771 det778 det214 det216
mzz (19, 7) (19, 5)           @det1061 det1062 det1059 det1060 det1054
mxx (-3, 4) (-1, 4)           @det307 det311 det2039
mxx (19, 8) (17, 8)           @det1061 det1056 det1064 det1057 det1054
mzz (7, 5) (7, 7)             @det862 det512 det515 det861
mxx (3, -2) (1, -2)           @det142 det579 det586 det145
mzz (-1, 1) (-1, -1)          @det258 det260 det1350 det1351
mzz (13, -1) (13, 1)          @det390 det401 det1113 det1114
mxx (-1, -4) (-3, -4)         @det257 det259 det1825 det1830
mzz (5, -19) (5, -17)         @det1390 det1382 det1388 det1384 det1381
mzz (1, -11) (1, -13)         @det1461 det1462 det1457 det1459 det1453
mxx (7, 8) (5, 8)             @det862 det513 det516 det861
mxx (15, -4) (13, -4)         @det467 det469 det1942 det1944
mxx (7, 10) (5, 10)           @det513 det516 det876 det880
mzz (3, 13) (3, 11)           @det2091 det821 det823
mzz (15, -7) (15, -5)         @det675 det679 det1942 det1944
mxx (5, -14) (7, -14)         @det771 det778 det774 det779
mzz (17, -11) (15, -11)       @det1235 det1242
mzz (-3, -1) (-3, 1)          @det308 det312 det1350 det1351

--------          9
myy (3, 1) (3, 2)             @det579 det585
myy (9, -11) (9, -10)         @det1306 det1310
myy (9, -1) (9, -2)           @det400 det387
myy (-1, 1) (-1, 2)           @det1350 det1352
myy (5, -11) (5, -10)         @det771 det777
myy (5, -20) (5, -19)         @det1381 det1387
myy (11, 10) (11, 11)         @det1957 det1959
myy (17, 7) (17, 8)           @det1054 det1063
myy (-3, -5) (-3, -4)         @det1825 det1831
myy (3, 4) (3, 5)             @det1143 det1142
myy (11, -1) (11, -2)         @det400 det387
myy (7, -11) (7, -10)         @det771 det777
myy (5, 1) (5, 2)             @det1334 det1336
myy (17, 5) (17, 4)           @det1054 det1063
myy (11, 4) (11, 5)           @det567 det565
myy (17, 1) (17, 2)           @det906 det913
myy (7, -8) (7, -7)           @det1201 det1202
myy (9, 13) (9, 14)           @det1957 det1959
myy (5, -8) (5, -7)           @det1201 det1202
myy (9, -14) (9, -13)         @det1306 det1310
myy (11, 7) (11, 8)           @det567 det565
myy (7, 13) (7, 14)           @det876 det879
myy (15, -1) (15, -2)         @det1115 det1113
myy (9, 10) (9, 11)           @det1957 det1959
myy (7, -17) (7, -16)         @det1381 det1387
myy (5, -1) (5, -2)           @det1334 det1336
myy (9, 5) (9, 4)             @det567 det565
myy (-3, 2) (-3, 1)           @det1350 det1352
myy (19, 2) (19, 1)           @det906 det913
myy (19, 4) (19, 5)           @det1054 det1063
myy (15, 10) (15, 11)         @det2 det12
myy (5, -5) (5, -4)           @det1201 det1202
myy (15, 1) (15, 2)           @det1115 det1113
myy (3, -10) (3, -11)         @det1453 det1460
myy (13, 14) (13, 13)         @det2 det12
myy (7, -13) (7, -14)         @det771 det777
myy (9, 16) (9, 17)           @det1629 det1637
myy (11, 19) (11, 20)         @det1629 det1637
myy (13, 10) (13, 11)         @det2 det12
myy (3, -8) (3, -7)           @det136 det143
myy (9, 7) (9, 8)             @det567 det565
myy (5, 7) (5, 8)             @det861 det863
myy (1, -5) (1, -4)           @det136 det143
myy (7, 7) (7, 8)             @det861 det863
myy (15, -5) (15, -4)         @det1943 det1942
myy (15, 7) (15, 8)           @det1366 det1365
myy (11, 1) (11, 2)           @det400 det387
myy (1, 1) (1, 2)             @det579 det585
myy (11, -5) (11, -4)         @det980 det983
myy (7, 10) (7, 11)           @det876 det879
myy (17, -1) (17, -2)         @det906 det913
myy (7, -19) (7, -20)         @det1381 det1387
myy (15, 13) (15, 14)         @det2 det12
myy (5, 10) (5, 11)           @det876 det879
myy (13, 8) (13, 7)           @det1366 det1365
myy (-1, -1) (-1, -2)         @det1350 det1352
myy (-1, -5) (-1, -4)         @det1825 det1831
myy (1, 4) (1, 5)             @det1143 det1142
myy (7, -1) (7, -2)           @det1334 det1336
myy (11, -14) (11, -13)       @det1306 det1310
myy (3, -14) (3, -13)         @det1453 det1460
myy (3, 7) (3, 8)             @det1143 det1142
myy (15, 4) (15, 5)           @det1366 det1365
myy (9, -5) (9, -4)           @det980 det983
myy (11, -8) (11, -7)         @det980 det983
myy (11, 13) (11, 14)         @det1957 det1959
myy (13, -1) (13, -2)         @det1115 det1113
myy (1, -14) (1, -13)         @det1453 det1460
myy (15, -7) (15, -8)         @det1943 det1942
myy (1, 7) (1, 8)             @det1143 det1142
myy (11, 16) (11, 17)         @det1629 det1637
myy (7, -5) (7, -4)           @det1201 det1202
myy (9, 1) (9, 2)             @det400 det387
myy (9, 19) (9, 20)           @det1629 det1637
myy (19, 7) (19, 8)           @det1054 det1063
myy (5, 14) (5, 13)           @det876 det879
myy (13, 4) (13, 5)           @det1366 det1365
myy (1, -11) (1, -10)         @det1453 det1460
myy (7, 1) (7, 2)             @det1334 det1336
myy (7, 4) (7, 5)             @det861 det863
myy (-3, -8) (-3, -7)         @det1825 det1831
myy (13, -5) (13, -4)         @det1943 det1942
myy (11, -10) (11, -11)       @det1306 det1310
myy (-3, -1) (-3, -2)         @det1350 det1352
myy (19, -1) (19, -2)         @det906 det913
myy (3, -1) (3, -2)           @det579 det585
myy (3, -5) (3, -4)           @det136 det143
myy (9, -7) (9, -8)           @det980 det983
myy (5, -17) (5, -16)         @det1381 det1387
myy (5, 4) (5, 5)             @det861 det863
myy (1, -1) (1, -2)           @det579 det585
myy (-1, -8) (-1, -7)         @det1825 det1831
myy (13, 2) (13, 1)           @det1115 det1113
myy (5, -14) (5, -13)         @det771 det777
myy (1, -8) (1, -7)           @det136 det143
myy (13, -8) (13, -7)         @det1943 det1942

--------         10
mxx (7, 2) (5, 2)             @det632 det634 det1336 det1337
mzz (9, -7) (9, -5)           @det984 det734 det739 det983
mxx (7, -16) (5, -16)         @det1387 det1388 det779 det782
mzz (9, 11) (9, 13)           @det514 det1959 det1958 det518
mzz (1, 7) (1, 5)             @det955 det958 det1143 det1144
mxx (17, -10) (17, -8)        @det1240 det1248
mzz (9, -17) (9, -19)         @det1164 det1167 det2150
mzz (7, -13) (7, -11)         @det777 det778 det780 det781
mxx (3, -10) (1, -10)         @det1461 det148 det149 det1460
mzz (17, 5) (17, 7)           @det1017 det1021 det1063 det1061
mxx (7, 4) (5, 4)             @det862 det632 det634 det863
mxx (3, 8) (1, 8)             @det824 det1143 det1144 det827
mzz (5, 11) (5, 13)           @det828 det879 det880 det823
mxx (-3, -2) (-1, -2)         @det259 det263 det1352 det1351
mxx (13, 8) (15, 8)           @det23 det1366 det1367 det15
mxx (3, 4) (1, 4)             @det588 det590 det1143 det1144
mxx (3, 14) (3, 16)           @det1535 det1541
mzz (7, -19) (7, -17)         @det1164 det1387 det1388 det1167
mzz (1, 1) (1, -1)            @det260 det264 det585 det586
mxx (13, 2) (15, 2)           @det1115 det1114 det1016 det1019
mzz (21, -1) (21, 1)          @det912 det2010 det915
mzz (7, 11) (7, 13)           @det514 det879 det880 det518
mzz (-5, 1) (-5, -1)          @det312 det319 det2070
mxx (11, -10) (9, -10)        @det1308 det985 det986 det1310
mxx (11, 20) (9, 20)          @det1641 det1639 det1642 det1637 det1638
mzz (11, 7) (11, 5)           @det96 det101 det567 det566
mzz (3, -13) (3, -11)         @det1461 det216 det220 det1460
mxx (-1, 8) (-1, 10)          @det1893 det1897
mzz (13, 5) (13, 7)           @det96 det101 det1366 det1367
mxx (3, -8) (1, -8)           @det148 det143 det144 det149
mxx (21, -2) (21, -4)         @det1774 det1778
mxx (11, -16) (9, -16)        @det1163 det2174 det1168
mzz (5, -7) (5, -5)           @det1202 det1203 det151 det146
mzz (13, 11) (13, 13)         @det17 det12 det13 det22
mxx (9, 10) (11, 10)          @det97 det1959 det1958 det99
mzz (17, 1) (17, -1)          @det678 det913 det911 det681
mzz (11, 1) (11, -1)          @det401 det404 det400 det397
mxx (9, 16) (11, 16)          @det1592 det1637 det1597 det1638
mzz (21, -5) (19, -5)         @det1771 det1777
mxx (5, 14) (7, 14)           @det881 det882 det879 det880
mxx (11, 2) (9, 2)            @det405 det396 det400 det397
mxx (15, 10) (13, 10)         @det23 det12 det13 det15
mxx (19, 2) (17, 2)           @det913 det911 det914 det916
mzz (11, -13) (11, -11)       @det1308 det1309 det1310 det1311
mxx (-5, 2) (-5, 4)           @det310 det317
mzz (-1, 7) (-1, 5)           @det955 det958 det2113
mzz (9, 5) (9, 7)             @det515 det521 det567 det566
mxx (7, -4) (5, -4)           @det1202 det1203 det735 det737
mzz (5, 5) (5, 7)             @det862 det863 det631 det636
mzz (-1, -5) (-1, -7)         @det147 det152 det1831 det1830
mxx (19, 4) (17, 4)           @det1063 det1061 det914 det916
mxx (11, -8) (9, -8)          @det984 det985 det986 det983
mzz (11, 13) (11, 11)         @det17 det1959 det22 det1958
mzz (17, -5) (17, -7)         @det679 det683 det2135
mzz (11, -5) (11, -7)         @det984 det468 det472 det983
mzz (3, 1) (3, -1)            @det589 det587 det585 det586
mzz (-3, 5) (-5, 5)           @det313 det320
mxx (3, 2) (1, 2)             @det588 det590 det585 det586
mxx (7, -8) (5, -8)           @det1202 det1203 det215 det219
mxx (11, -2) (9, -2)          @det399 det400 det403 det397
mzz (1, 11) (-1, 11)          @det1895 det1891
mzz (9, 17) (9, 19)           @det1593 det1637 det1638 det1595
mxx (7, 16) (5, 16)           @det2047 det881 det882
mxx (-3, 2) (-1, 2)           @det311 det318 det1352 det1351
mzz (9, -11) (9, -13)         @det1308 det780 det781 det1310
mxx (15, -10) (13, -10)       @det1244 det1249 det2158
mxx (13, -14) (13, -16)       @det1697 det1704
mxx (11, 4) (9, 4)            @det405 det396 det567 det566
mzz (13, -7) (13, -5)         @det468 det472 det1943 det1944
mxx (-3, -8) (-1, -8)         @det1836 det1837 det1832 det1831 det1830
mzz (-3, -7) (-3, -5)         @det1834 det1833 det1835 det1831 det1830
mzz (7, -7) (7, -5)           @det1202 det1203 det734 det739
mxx (7, -2) (5, -2)           @det735 det737 det1336 det1337
mxx (13, -8) (15, -8)         @det1244 det1249 det1943 det1944
mzz (13, -17) (11, -17)       @det1703 det1699
mzz (5, 17) (3, 17)           @det1536 det1538
mzz (15, 5) (15, 7)           @det1017 det1021 det1366 det1367
mzz (11, 19) (11, 17)         @det1640 det1643 det1644 det1637 det1638
mzz (3, 7) (3, 5)             @det1143 det1144 det631 det636
mzz (7, -1) (7, 1)            @det402 det398 det1336 det1337
mxx (11, 14) (9, 14)          @det1592 det1959 det1958 det1597
mxx (3, -4) (1, -4)           @det145 det150 det143 det144
mxx (13, 14) (15, 14)         @det18 det12 det13 det19 det16
mxx (19, -2) (17, -2)         @det677 det684 det913 det911
mzz (19, -1) (19, 1)          @det913 det911 det912 det915
mzz (5, -1) (5, 1)            @det589 det587 det1336 det1337
mxx (13, -2) (15, -2)         @det469 det473 det1115 det1114
mxx (5, -20) (7, -20)         @det1391 det1387 det1388 det1389 det1392
mxx (15, 4) (13, 4)           @det1016 det1366 det1367 det1019
mxx (11, -4) (9, -4)          @det984 det399 det403 det983
mzz (13, -13) (13, -11)       @det1311 det2166 det1309
mzz (3, -5) (3, -7)           @det146 det143 det144 det151
mxx (19, -4) (17, -4)         @det677 det684 det1994
mxx (3, 10) (1, 10)           @det1979 det824 det827
mxx (3, -14) (1, -14)         @det1460 det1461 det1466 det1463 det1467
mzz (9, 1) (9, -1)            @det402 det398 det400 det397
mxx (7, -10) (5, -10)         @det777 det778 det215 det219
mzz (15, 1) (15, -1)          @det678 det1115 det1114 det681
mzz (15, 11) (15, 13)         @det20 det12 det13 det14 det21
mzz (1, -5) (1, -7)           @det147 det152 det143 det144
mxx (11, 8) (9, 8)            @det97 det566 det567 det99
mzz (7, 17) (7, 19)           @det1593 det2025 det1595
mxx (11, -14) (9, -14)        @det1308 det1163 det1168 det1310
mzz (5, -13) (5, -11)         @det777 det778 det216 det220
mzz (19, 7) (19, 5)           @det1063 det1061 det1062 det1065 det1066
mxx (-3, 4) (-1, 4)           @det311 det318 det2039
mxx (19, 8) (17, 8)           @det1063 det1061 det1067 det1064 det1068
mzz (7, 5) (7, 7)             @det862 det515 det521 det863
mxx (3, -2) (1, -2)           @det145 det150 det585 det586
mzz (-1, 1) (-1, -1)          @det260 det264 det1352 det1351
mzz (13, -1) (13, 1)          @det401 det404 det1115 det1114
mxx (-1, -4) (-3, -4)         @det259 det263 det1831 det1830
mzz (5, -19) (5, -17)         @det1390 det1387 det1388 det1393 det1394
mzz (1, -11) (1, -13)         @det1460 det1461 det1462 det1464 det1465
mxx (7, 8) (5, 8)             @det862 det516 det520 det863
mxx (15, -4) (13, -4)         @det469 det473 det1943 det1944
mxx (7, 10) (5, 10)           @det516 det520 det879 det880
mzz (3, 13) (3, 11)           @det828 det2091 det823
mzz (15, -7) (15, -5)         @det683 det1943 det1944 det679
mxx (5, -14) (7, -14)         @det777 det778 det779 det782
mzz (17, -11) (15, -11)       @det1247 det1242
mzz (-3, -1) (-3, 1)          @det312 det319 det1352 det1351

--------         11
mzz (9, 16) (9, 14)           @det1594 det1592 det1597 det1590
mxx (21, 1) (19, 1)           @det915 det912 det2011
mxx (17, 5) (15, 5)           @det1017 det1021 det1010 det1018
mxx (9, -7) (7, -7)           @det1749 det1751 det739 det734
mxx (9, 17) (7, 17)           @det1594 det1593 det1590 det1595
mxx (9, -5) (7, -5)           @det736 det734 det739 det728
mzz (5, 10) (5, 8)            @det520 det817 det516 det826
mxx (-3, 5) (-5, 5)           @det320 det301 det316 det313 det314
mxx (9, 11) (7, 11)           @det517 det514 det506 det518
mxx (11, 1) (13, 1)           @det1130 det404 det401 det1128
mzz (1, -4) (1, -2)           @det145 det150 det262 det253
mxx (17, -5) (15, -5)         @det679 det671 det683 det682
mzz (17, 2) (17, 4)           @det1010 det914 det916 det1018
mxx (1, 11) (-1, 11)          @det1895 det1882 det1894 det1890 det1891
mzz (-3, 2) (-3, 4)           @det316 det311 det318 det301
mzz (11, -16) (11, -14)       @det1702 det1163 det1168 det1691
mzz (15, 4) (15, 2)           @det1018 det1010 det1019 det1016
mxx (9, 13) (7, 13)           @det1594 det514 det1590 det518
mxx (9, -17) (7, -17)         @det1158 det1165 det1164 det1167
mzz (13, -14) (13, -16)       @det1702 det1697 det1704 det1698 det1691
mzz (-3, -8) (-1, -8)         @det1832 det1836
mzz (9, 2) (9, 4)             @det405 det396 det1219 det1216
mxx (-3, -7) (-3, -5)         @det1833 det1835
mzz (7, -8) (7, -10)          @det1751 det1749 det215 det219
mxx (17, 7) (15, 7)           @det1017 det1021 det1972
mzz (17, -4) (17, -2)         @det677 det684 det671 det682
mzz (5, -8) (5, -10)          @det218 det215 det209 det219
mzz (-1, 2) (-1, 4)           @det956 det311 det318 det952
mxx (-3, -1) (-5, -1)         @det312 det319 det2071
mzz (5, 4) (5, 2)             @det628 det632 det634 det635
mxx (13, -17) (11, -17)       @det1702 det1699 det1703 det1700 det1691
mxx (5, 17) (3, 17)           @det1536 det1537 det1538 det1530 det1539
mxx (13, -1) (11, -1)         @det471 det404 det401 det464
mzz (11, 14) (11, 16)         @det1592 det2002 det1597
mxx (1, -11) (1, -13)         @det1462 det1464
mxx (11, -5) (13, -5)         @det471 det472 det464 det468
mzz (13, 14) (15, 14)         @det18 det16
mxx (-1, 1) (1, 1)            @det956 det260 det264 det952
mxx (17, -11) (15, -11)       @det1233 det1246 det1242 det1247 det1243
mzz (1, 2) (1, 4)             @det956 det590 det588 det952
mzz (-1, -4) (-1, -2)         @det262 det259 det263 det253
mzz (5, -2) (5, -4)           @det1442 det1439 det735 det737
mzz (9, -16) (9, -14)         @det1158 det1163 det1165 det1168
mzz (13, 2) (13, 4)           @det1130 det1016 det1128 det1019
mzz (15, 10) (15, 8)          @det23 det15 det2084
mxx (5, 5) (3, 5)             @det631 det628 det635 det636
mzz (3, 8) (3, 10)            @det824 det827 det817 det826
mzz (1, 8) (1, 10)            @det1894 det824 det827 det1882
mzz (5, -20) (7, -20)         @det1389 det1392
mzz (3, -10) (3, -8)          @det218 det148 det209 det149
mxx (-1, 7) (1, 7)            @det1894 det958 det955 det1882
mzz (5, -14) (5, -16)         @det2121 det779 det782
mzz (3, -14) (1, -14)         @det1467 det1463
mxx (-1, -7) (1, -7)          @det147 det152 det2128
mxx (15, -7) (17, -7)         @det679 det1233 det683 det1246
mzz (7, 4) (7, 2)             @det1219 det632 det634 det1216
mxx (7, -19) (9, -19)         @det2143 det1167 det1164
mxx (13, 5) (11, 5)           @det1130 det101 det96 det1128
mxx (15, 11) (15, 13)         @det14 det21
mzz (1, -10) (1, -8)          @det148 det1987 det149
mxx (3, 7) (5, 7)             @det826 det817 det631 det636
mxx (9, 5) (7, 5)             @det1219 det515 det521 det1216
mzz (7, 16) (7, 14)           @det1594 det881 det882 det1590
mxx (-1, -1) (1, -1)          @det262 det260 det264 det253
mzz (9, -4) (9, -2)           @det736 det399 det403 det728
mzz (11, 20) (9, 20)          @det1639 det1642
mzz (11, 8) (11, 10)          @det97 det90 det99 det100
mxx (21, -1) (19, -1)         @det1762 det1775 det912 det915
mzz (15, -10) (15, -8)        @det1244 det1249 det1233 det1246
mxx (7, -13) (9, -13)         @det1158 det1165 det780 det781
mxx (19, 7) (19, 5)           @det1062 det1066
mzz (19, 8) (17, 8)           @det1064 det1068
mzz (7, 10) (7, 8)            @det517 det516 det520 det506
mxx (5, -11) (3, -11)         @det218 det216 det209 det220
mzz (5, 14) (5, 16)           @det1530 det881 det882 det1539
mzz (11, -4) (11, -2)         @det471 det399 det403 det464
mzz (15, -4) (15, -2)         @det469 det473 det671 det682
mxx (9, 7) (7, 7)             @det517 det515 det506 det521
mxx (5, -19) (5, -17)         @det1390 det1393
mxx (3, 1) (5, 1)             @det589 det628 det587 det635
mxx (5, -13) (3, -13)         @det2055 det220 det216
mxx (17, -1) (15, -1)         @det678 det671 det681 det682
mxx (13, -13) (11, -13)       @det1702 det1311 det1309 det1691
mzz (-5, 2) (-5, 4)           @det309 det301 det316 det310 det317
mxx (5, 11) (3, 11)           @det828 det826 det817 det823
mzz (3, 2) (3, 4)             @det588 det590 det628 det635
mzz (9, 10) (9, 8)            @det517 det97 det506 det99
mzz (17, -10) (17, -8)        @det1233 det1246 det1240 det1241 det1248
mxx (17, 1) (15, 1)           @det678 det1010 det681 det1018
mxx (9, -11) (7, -11)         @det1749 det1751 det780 det781
mxx (11, 7) (13, 7)           @det96 det101 det90 det100
mxx (13, -11) (11, -11)       @det1514 det1309 det1512 det1311
mzz (13, -8) (13, -10)        @det1514 det1244 det1249 det1512
mxx (9, 1) (7, 1)             @det1219 det402 det398 det1216
mzz (3, 14) (3, 16)           @det1534 det1541 det1530 det1539 det1535
mxx (-1, 5) (1, 5)            @det956 det958 det955 det952
mzz (11, -10) (11, -8)        @det1514 det985 det986 det1512
mxx (11, 13) (13, 13)         @det17 det2099 det22
mzz (7, -2) (7, -4)           @det736 det735 det737 det728
mxx (5, -1) (3, -1)           @det1442 det587 det589 det1439
mzz (19, 2) (19, 4)           @det914 det916 det2106
mxx (1, -5) (-1, -5)          @det262 det152 det147 det253
mzz (-3, -2) (-3, -4)         @det259 det263 det2062
mxx (9, 19) (7, 19)           @det1593 det2026 det1595
mzz (-1, 8) (-1, 10)          @det1882 det1894 det1892 det1893 det1897
mxx (13, -7) (11, -7)         @det1514 det468 det472 det1512
mzz (21, -2) (21, -4)         @det1773 det1774 det1778 det1762 det1775
mzz (7, -16) (7, -14)         @det1158 det1165 det779 det782
mxx (-5, 1) (-3, 1)           @det316 det312 det301 det319
mzz (13, -2) (13, -4)         @det471 det473 det469 det464
mxx (7, -1) (9, -1)           @det736 det402 det398 det728
mzz (9, -10) (9, -8)          @det1749 det986 det1751 det985
mxx (5, -7) (3, -7)           @det218 det146 det151 det209
mxx (3, 13) (5, 13)           @det828 det1530 det1539 det823
mzz (13, 8) (13, 10)          @det23 det100 det90 det15
mzz (3, -4) (3, -2)           @det1442 det150 det1439 det145
mxx (21, -5) (19, -5)         @det1771 det1777 det1762 det1772 det1775
mxx (11, 19) (11, 17)         @det1640 det1643
mxx (3, -5) (5, -5)           @det1442 det146 det1439 det151
mzz (11, 2) (11, 4)           @det405 det1130 det1128 det396
mxx (13, 11) (11, 11)         @det17 det90 det22 det100
mzz (19, -4) (19, -2)         @det1762 det677 det684 det1775

--------         12
myy (3, 1) (3, 2)             @noisy det628 det633
myy (17, -5) (17, -4)         @noisy det671 det680
myy (9, -11) (9, -10)         @noisy det1749 det1752
myy (9, -1) (9, -2)           @noisy det738 det728
myy (-1, 1) (-1, 2)           @noisy det952 det957
myy (5, -11) (5, -10)         @noisy det209 det217
myy (11, 10) (11, 11)         @noisy det90 det98
myy (3, 4) (3, 5)             @noisy det628 det633
myy (11, -1) (11, -2)         @noisy det464 det470
myy (9, -17) (9, -16)         @noisy det1158 det1166
myy (7, -11) (7, -10)         @noisy det1749 det1752
myy (5, 1) (5, 2)             @noisy det628 det633
myy (17, 5) (17, 4)           @noisy det1010 det1020
myy (11, 4) (11, 5)           @noisy det1128 det1131
myy (17, 1) (17, 2)           @noisy det1010 det1020
myy (3, 10) (3, 11)           @noisy det817 det825
myy (7, -8) (7, -7)           @noisy det1749 det1752
myy (17, -8) (17, -7)         @noisy det1233 det1245
myy (9, 13) (9, 14)           @noisy det1590 det1596
myy (5, -8) (5, -7)           @noisy det209 det217
myy (9, -14) (9, -13)         @noisy det1158 det1166
myy (11, 7) (11, 8)           @noisy det90 det98
myy (7, 13) (7, 14)           @noisy det1590 det1596
myy (15, -1) (15, -2)         @noisy det671 det680
myy (9, 10) (9, 11)           @noisy det506 det519
myy (7, -17) (7, -16)         @noisy det1158 det1166
myy (-1, 4) (-1, 5)           @noisy det952 det957
myy (5, -1) (5, -2)           @noisy det1439 det1441
myy (9, 5) (9, 4)             @noisy det1218 det1216
myy (-3, 2) (-3, 1)           @noisy det301 det315
myy (5, -5) (5, -4)           @noisy det1439 det1441
myy (15, 1) (15, 2)           @noisy det1010 det1020
myy (3, -10) (3, -11)         @noisy det209 det217
myy (17, -11) (17, -10)       @noisy det1233 det1245
myy (7, -13) (7, -14)         @noisy det1158 det1166
myy (7, 16) (7, 17)           @noisy det1590 det1596
myy (9, 16) (9, 17)           @noisy det1590 det1596
myy (13, 10) (13, 11)         @noisy det90 det98
myy (15, -11) (15, -10)       @noisy det1233 det1245
myy (3, -8) (3, -7)           @noisy det209 det217
myy (13, -17) (13, -16)       @noisy det1701 det1691
myy (9, 7) (9, 8)             @noisy det506 det519
myy (5, 7) (5, 8)             @noisy det817 det825
myy (1, -5) (1, -4)           @noisy det261 det253
myy (7, 7) (7, 8)             @noisy det506 det519
myy (5, 16) (5, 17)           @noisy det1530 det1540
myy (15, -5) (15, -4)         @noisy det671 det680
myy (11, 1) (11, 2)           @noisy det1128 det1131
myy (1, 1) (1, 2)             @noisy det952 det957
myy (11, -5) (11, -4)         @noisy det464 det470
myy (7, 10) (7, 11)           @noisy det506 det519
myy (17, -1) (17, -2)         @noisy det671 det680
myy (5, 10) (5, 11)           @noisy det817 det825
myy (13, 8) (13, 7)           @noisy det90 det98
myy (-1, -1) (-1, -2)         @noisy det261 det253
myy (11, -16) (11, -17)       @noisy det1701 det1691
myy (3, 16) (3, 17)           @noisy det1530 det1540
myy (-1, -5) (-1, -4)         @noisy det261 det253
myy (1, 4) (1, 5)             @noisy det952 det957
myy (7, -1) (7, -2)           @noisy det738 det728
myy (11, -14) (11, -13)       @noisy det1701 det1691
myy (-1, 11) (-1, 10)         @noisy det1882 det1896
myy (3, 7) (3, 8)             @noisy det817 det825
myy (21, -5) (21, -4)         @noisy det1762 det1776
myy (19, -4) (19, -5)         @noisy det1762 det1776
myy (15, 4) (15, 5)           @noisy det1010 det1020
myy (9, -5) (9, -4)           @noisy det738 det728
myy (11, -8) (11, -7)         @noisy det1512 det1515
myy (1, 11) (1, 10)           @noisy det1882 det1896
myy (13, -1) (13, -2)         @noisy det464 det470
myy (15, -7) (15, -8)         @noisy det1233 det1245
myy (-5, 4) (-5, 5)           @noisy det301 det315
myy (1, 7) (1, 8)             @noisy det1882 det1896
myy (7, -5) (7, -4)           @noisy det738 det728
myy (9, 1) (9, 2)             @noisy det1218 det1216
myy (5, 14) (5, 13)           @noisy det1530 det1540
myy (13, 4) (13, 5)           @noisy det1128 det1131
myy (13, -14) (13, -13)       @noisy det1701 det1691
myy (7, 1) (7, 2)             @noisy det1218 det1216
myy (7, 4) (7, 5)             @noisy det1218 det1216
myy (-1, 7) (-1, 8)           @noisy det1882 det1896
myy (21, -1) (21, -2)         @noisy det1762 det1776
myy (13, -5) (13, -4)         @noisy det464 det470
myy (11, -10) (11, -11)       @noisy det1512 det1515
myy (13, -11) (13, -10)       @noisy det1512 det1515
myy (19, -1) (19, -2)         @noisy det1762 det1776
myy (3, -1) (3, -2)           @noisy det1439 det1441
myy (3, -5) (3, -4)           @noisy det1439 det1441
myy (9, -7) (9, -8)           @noisy det1749 det1752
myy (5, 4) (5, 5)             @noisy det628 det633
myy (3, 13) (3, 14)           @noisy det1530 det1540
myy (-5, 1) (-5, 2)           @noisy det301 det315
myy (1, -1) (1, -2)           @noisy det261 det253
myy (13, 2) (13, 1)           @noisy det1128 det1131
myy (-3, 4) (-3, 5)           @noisy det301 det315
myy (13, -8) (13, -7)         @noisy det1512 det1515

--------         13
mzz (9, 16) (9, 14)           @noisy det1594 det1597 det1598 det1596
mxx (21, 1) (19, 1)           @noisy det915 det920 det2011
mxx (17, 5) (15, 5)           @noisy det1021 det1023 det1020 det1018
mxx (9, -7) (7, -7)           @noisy det1752 det1751 det739 det740
mxx (9, 17) (7, 17)           @noisy det1594 det1595 det1599 det1596
mxx (9, -5) (7, -5)           @noisy det738 det736 det739 det740
mzz (5, 10) (5, 8)            @noisy det825 det520 det524 det826
mxx (-3, 5) (-5, 5)           @noisy det325 det320 det315 det316 det326
mxx (9, 11) (7, 11)           @noisy det517 det518 det522 det519
mxx (11, 1) (13, 1)           @noisy det1130 det404 det408 det1131
mzz (1, -4) (1, -2)           @noisy det261 det150 det262 det156
mxx (17, -5) (15, -5)         @noisy det683 det687 det680 det682
mzz (17, 2) (17, 4)           @noisy det1018 det1020 det916 det919
mxx (1, 11) (-1, 11)          @noisy det1895 det1896 det1894 det1898 det1899
mzz (-3, 2) (-3, 4)           @noisy det316 det318 det324 det315
mzz (11, -16) (11, -14)       @noisy det1701 det1702 det1168 det1169
mzz (15, 4) (15, 2)           @noisy det1022 det1018 det1020 det1019
mxx (9, 13) (7, 13)           @noisy det1594 det518 det522 det1596
mxx (9, -17) (7, -17)         @noisy det1170 det1166 det1165 det1167
mzz (13, -14) (13, -16)       @noisy det1701 det1702 det1705 det1704 det1706
mzz (-3, -8) (-1, -8)         @noisy det1836 det1841
mzz (9, 2) (9, 4)             @noisy det1218 det405 det1219 det410
mxx (-3, -7) (-3, -5)         @noisy det1835 det1839
mzz (7, -8) (7, -10)          @noisy det1752 det1751 det221 det219
mxx (17, 7) (15, 7)           @noisy det1021 det1023 det1972
mzz (17, -4) (17, -2)         @noisy det684 det685 det680 det682
mzz (5, -8) (5, -10)          @noisy det218 det219 det217 det221
mzz (-1, 2) (-1, 4)           @noisy det956 det318 det324 det957
mxx (-3, -1) (-5, -1)         @noisy det319 det323 det2071
mzz (5, 4) (5, 2)             @noisy det635 det633 det634 det637
mxx (13, -17) (11, -17)       @noisy det1701 det1702 det1707 det1703 det1708
mxx (5, 17) (3, 17)           @noisy det1544 det1545 det1538 det1540 det1539
mxx (13, -1) (11, -1)         @noisy det471 det404 det408 det470
mzz (11, 14) (11, 16)         @noisy det1597 det1598 det2002
mxx (1, -11) (1, -13)         @noisy det1464 det1470
mxx (11, -5) (13, -5)         @noisy det471 det472 det474 det470
mzz (13, 14) (15, 14)         @noisy det18 det24
mxx (-1, 1) (1, 1)            @noisy det956 det264 det266 det957
mxx (17, -11) (15, -11)       @noisy det1253 det1245 det1246 det1254 det1247
mzz (1, 2) (1, 4)             @noisy det956 det590 det594 det957
mzz (-1, -4) (-1, -2)         @noisy det261 det262 det263 det265
mzz (5, -2) (5, -4)           @noisy det1442 det1441 det737 det741
mzz (9, -16) (9, -14)         @noisy det1166 det1165 det1168 det1169
mzz (13, 2) (13, 4)           @noisy det1131 det1130 det1022 det1019
mzz (15, 10) (15, 8)          @noisy det23 det29 det2084
mxx (5, 5) (3, 5)             @noisy det638 det633 det635 det636
mzz (3, 8) (3, 10)            @noisy det827 det830 det825 det826
mzz (1, 8) (1, 10)            @noisy det1894 det827 det830 det1896
mzz (5, -20) (7, -20)         @noisy det1398 det1392
mzz (3, -10) (3, -8)          @noisy det218 det149 det154 det217
mxx (-1, 7) (1, 7)            @noisy det1894 det958 det959 det1896
mzz (5, -14) (5, -16)         @noisy det786 det2121 det782
mzz (3, -14) (1, -14)         @noisy det1467 det1471
mxx (-1, -7) (1, -7)          @noisy det152 det158 det2128
mxx (15, -7) (17, -7)         @noisy det683 det687 det1245 det1246
mzz (7, 4) (7, 2)             @noisy det1218 det1219 det634 det637
mxx (7, -19) (9, -19)         @noisy det1170 det2143 det1167
mxx (13, 5) (11, 5)           @noisy det101 det1130 det102 det1131
mxx (15, 11) (15, 13)         @noisy det28 det21
mzz (1, -10) (1, -8)          @noisy det149 det154 det1987
mxx (3, 7) (5, 7)             @noisy det638 det826 det825 det636
mxx (9, 5) (7, 5)             @noisy det1218 det1219 det521 det523
mzz (7, 16) (7, 14)           @noisy det1594 det882 det885 det1596
mxx (-1, -1) (1, -1)          @noisy det261 det262 det264 det266
mzz (9, -4) (9, -2)           @noisy det738 det736 det403 det407
mzz (11, 20) (9, 20)          @noisy det1648 det1642
mzz (11, 8) (11, 10)          @noisy det99 det103 det98 det100
mxx (21, -1) (19, -1)         @noisy det1776 det1775 det915 det920
mzz (15, -10) (15, -8)        @noisy det1249 det1250 det1245 det1246
mxx (7, -13) (9, -13)         @noisy det1166 det1165 det781 det784
mxx (19, 7) (19, 5)           @noisy det1066 det1071
mzz (19, 8) (17, 8)           @noisy det1069 det1068
mzz (7, 10) (7, 8)            @noisy det517 det520 det524 det519
mxx (5, -11) (3, -11)         @noisy det218 det220 det222 det217
mzz (5, 14) (5, 16)           @noisy det1540 det882 det1539 det885
mzz (11, -4) (11, -2)         @noisy det471 det403 det407 det470
mzz (15, -4) (15, -2)         @noisy det473 det475 det680 det682
mxx (9, 7) (7, 7)             @noisy det517 det521 det523 det519
mxx (5, -19) (5, -17)         @noisy det1393 det1396
mxx (3, 1) (5, 1)             @noisy det589 det593 det633 det635
mxx (5, -13) (3, -13)         @noisy det2055 det222 det220
mxx (17, -1) (15, -1)         @noisy det681 det686 det680 det682
mxx (13, -13) (11, -13)       @noisy det1701 det1702 det1311 det1314
mzz (-5, 2) (-5, 4)           @noisy det321 det315 det316 det322 det317
mxx (5, 11) (3, 11)           @noisy det828 det829 det825 det826
mzz (3, 2) (3, 4)             @noisy det590 det594 det633 det635
mzz (9, 10) (9, 8)            @noisy det517 det99 det103 det519
mzz (17, -10) (17, -8)        @noisy det1245 det1246 det1251 det1252 det1248
mxx (17, 1) (15, 1)           @noisy det681 det686 det1020 det1018
mxx (9, -11) (7, -11)         @noisy det1752 det1751 det781 det784
mxx (11, 7) (13, 7)           @noisy det101 det102 det98 det100
mxx (13, -11) (11, -11)       @noisy det1514 det1311 det1314 det1515
mzz (13, -8) (13, -10)        @noisy det1514 det1249 det1250 det1515
mxx (9, 1) (7, 1)             @noisy det1218 det1219 det402 det411
mzz (3, 14) (3, 16)           @noisy det1542 det1543 det1541 det1540 det1539
mxx (-1, 5) (1, 5)            @noisy det956 det958 det959 det957
mzz (11, -10) (11, -8)        @noisy det1514 det986 det988 det1515
mxx (11, 13) (13, 13)         @noisy det22 det27 det2099
mzz (7, -2) (7, -4)           @noisy det738 det736 det737 det741
mxx (5, -1) (3, -1)           @noisy det1442 det589 det593 det1441
mzz (19, 2) (19, 4)           @noisy det2106 det916 det919
mxx (1, -5) (-1, -5)          @noisy det261 det262 det152 det158
mzz (-3, -2) (-3, -4)         @noisy det263 det265 det2062
mxx (9, 19) (7, 19)           @noisy det1595 det1599 det2026
mzz (-1, 8) (-1, 10)          @noisy det1896 det1894 det1900 det1897 det1901
mxx (13, -7) (11, -7)         @noisy det1514 det472 det474 det1515
mzz (21, -2) (21, -4)         @noisy det1781 det1778 det1782 det1776 det1775
mzz (7, -16) (7, -14)         @noisy det786 det1166 det1165 det782
mxx (-5, 1) (-3, 1)           @noisy det316 det319 det323 det315
mzz (13, -2) (13, -4)         @noisy det471 det473 det475 det470
mxx (7, -1) (9, -1)           @noisy det738 det736 det402 det411
mzz (9, -10) (9, -8)          @noisy det1751 det986 det988 det1752
mxx (5, -7) (3, -7)           @noisy det218 det151 det157 det217
mxx (3, 13) (5, 13)           @noisy det828 det829 det1540 det1539
mzz (13, 8) (13, 10)          @noisy det23 det29 det98 det100
mzz (3, -4) (3, -2)           @noisy det1442 det150 det156 det1441
mxx (21, -5) (19, -5)         @noisy det1779 det1777 det1776 det1780 det1775
mxx (11, 19) (11, 17)         @noisy det1643 det1646
mxx (3, -5) (5, -5)           @noisy det1442 det151 det157 det1441
mzz (11, 2) (11, 4)           @noisy det405 det1130 det410 det1131
mxx (13, 11) (11, 11)         @noisy det22 det27 det98 det100
mzz (19, -4) (19, -2)         @noisy det684 det1776 det685 det1775

--------         14
mxx (7, 2) (5, 2)             @noisy det1338 det634 det637 det1336
mzz (9, -7) (9, -5)           @noisy det983 det987 det739 det740
mxx (7, -16) (5, -16)         @noisy det786 det1387 det1397 det782
mzz (9, 11) (9, 13)           @noisy det518 det1959 det522 det1961
mzz (1, 7) (1, 5)             @noisy det958 det1143 det959 det1145
mxx (17, -10) (17, -8)        @noisy det1251 det1248
mzz (9, -17) (9, -19)         @noisy det1170 det2151 det1167
mzz (7, -13) (7, -11)         @noisy det777 det783 det781 det784
mxx (3, -10) (1, -10)         @noisy det1469 det154 det149 det1460
mzz (17, 5) (17, 7)           @noisy det1021 det1063 det1070 det1023
mxx (7, 4) (5, 4)             @noisy det865 det634 det637 det863
mxx (3, 8) (1, 8)             @noisy det827 det1143 det830 det1145
mzz (5, 11) (5, 13)           @noisy det884 det829 det879 det828
mxx (-3, -2) (-1, -2)         @noisy det1352 det1353 det263 det265
mxx (13, 8) (15, 8)           @noisy det1368 det29 det1366 det23
mxx (3, 4) (1, 4)             @noisy det590 det1143 det1145 det594
mxx (3, 14) (3, 16)           @noisy det1542 det1541
mzz (7, -19) (7, -17)         @noisy det1170 det1387 det1397 det1167
mzz (1, 1) (1, -1)            @noisy det592 det264 det585 det266
mxx (13, 2) (15, 2)           @noisy det1022 det1115 det1117 det1019
mzz (21, -1) (21, 1)          @noisy det2012 det915 det920
mzz (7, 11) (7, 13)           @noisy det884 det518 det522 det879
mzz (-5, 1) (-5, -1)          @noisy det2072 det319 det323
mxx (11, -10) (9, -10)        @noisy det986 det1312 det988 det1310
mxx (11, 20) (9, 20)          @noisy det1641 det1648 det1647 det1642 det1637
mzz (11, 7) (11, 5)           @noisy det101 det569 det102 det567
mzz (3, -13) (3, -11)         @noisy det1469 det220 det222 det1460
mxx (-1, 8) (-1, 10)          @noisy det1897 det1901
mzz (13, 5) (13, 7)           @noisy det1368 det101 det102 det1366
mxx (3, -8) (1, -8)           @noisy det153 det149 det143 det154
mxx (21, -2) (21, -4)         @noisy det1778 det1782
mxx (11, -16) (9, -16)        @noisy det1168 det2175 det1169
mzz (5, -7) (5, -5)           @noisy det1202 det157 det151 det1204
mzz (13, 11) (13, 13)         @noisy det22 det12 det27 det25
mxx (9, 10) (11, 10)          @noisy det99 det1959 det103 det1961
mzz (17, 1) (17, -1)          @noisy det681 det913 det918 det686
mzz (11, 1) (11, -1)          @noisy det406 det404 det408 det400
mxx (9, 16) (11, 16)          @noisy det1597 det1598 det1637 det1647
mzz (21, -5) (19, -5)         @noisy det1777 det1779
mxx (5, 14) (7, 14)           @noisy det884 det882 det879 det885
mxx (11, 2) (9, 2)            @noisy det405 det410 det400 det406
mxx (15, 10) (13, 10)         @noisy det23 det12 det29 det25
mxx (19, 2) (17, 2)           @noisy det918 det913 det916 det919
mzz (11, -13) (11, -11)       @noisy det1312 det1311 det1314 det1310
mxx (-5, 2) (-5, 4)           @noisy det317 det322
mzz (-1, 7) (-1, 5)           @noisy det2114 det958 det959
mzz (9, 5) (9, 7)             @noisy det569 det521 det567 det523
mxx (7, -4) (5, -4)           @noisy det1202 det741 det737 det1204
mzz (5, 5) (5, 7)             @noisy det638 det865 det863 det636
mzz (-1, -5) (-1, -7)         @noisy det1840 det152 det158 det1831
mxx (19, 4) (17, 4)           @noisy det1063 det1070 det916 det919
mxx (11, -8) (9, -8)          @noisy det986 det987 det988 det983
mzz (11, 13) (11, 11)         @noisy det22 det27 det1959 det1961
mzz (17, -5) (17, -7)         @noisy det2136 det687 det683
mzz (11, -5) (11, -7)         @noisy det987 det472 det474 det983
mzz (3, 1) (3, -1)            @noisy det592 det589 det593 det585
mzz (-3, 5) (-5, 5)           @noisy det320 det326
mxx (3, 2) (1, 2)             @noisy det592 det590 det585 det594
mxx (7, -8) (5, -8)           @noisy det1202 det219 det1204 det221
mxx (11, -2) (9, -2)          @noisy det406 det403 det400 det407
mzz (1, 11) (-1, 11)          @noisy det1895 det1899
mzz (9, 17) (9, 19)           @noisy det1637 det1595 det1599 det1647
mxx (7, 16) (5, 16)           @noisy det885 det882 det2048
mxx (-3, 2) (-1, 2)           @noisy det1353 det324 det1352 det318
mzz (9, -11) (9, -13)         @noisy det1310 det1312 det781 det784
mxx (15, -10) (13, -10)       @noisy det1249 det1250 det2159
mxx (13, -14) (13, -16)       @noisy det1704 det1705
mxx (11, 4) (9, 4)            @noisy det405 det410 det567 det569
mzz (13, -7) (13, -5)         @noisy det1945 det472 det474 det1943
mxx (-3, -8) (-1, -8)         @noisy det1836 det1831 det1840 det1837 det1841
mzz (-3, -7) (-3, -5)         @noisy det1834 det1839 det1835 det1840 det1831
mzz (7, -7) (7, -5)           @noisy det1202 det739 det1204 det740
mxx (7, -2) (5, -2)           @noisy det1338 det737 det741 det1336
mxx (13, -8) (15, -8)         @noisy det1945 det1249 det1250 det1943
mzz (13, -17) (11, -17)       @noisy det1703 det1707
mzz (5, 17) (3, 17)           @noisy det1538 det1544
mzz (15, 5) (15, 7)           @noisy det1368 det1021 det1023 det1366
mzz (11, 19) (11, 17)         @noisy det1646 det1643 det1644 det1647 det1637
mzz (3, 7) (3, 5)             @noisy det638 det1143 det1145 det636
mzz (7, -1) (7, 1)            @noisy det1338 det402 det411 det1336
mxx (11, 14) (9, 14)          @noisy det1597 det1961 det1598 det1959
mxx (3, -4) (1, -4)           @noisy det153 det150 det156 det143
mxx (13, 14) (15, 14)         @noisy det18 det24 det25 det12 det19
mxx (19, -2) (17, -2)         @noisy det684 det913 det685 det918
mzz (19, -1) (19, 1)          @noisy det918 det913 det915 det920
mzz (5, -1) (5, 1)            @noisy det589 det1338 det593 det1336
mxx (13, -2) (15, -2)         @noisy det473 det1115 det1117 det475
mxx (5, -20) (7, -20)         @noisy det1391 det1387 det1398 det1392 det1397
mxx (15, 4) (13, 4)           @noisy det1368 det1022 det1366 det1019
mxx (11, -4) (9, -4)          @noisy det987 det403 det407 det983
mzz (13, -13) (13, -11)       @noisy det1311 det1314 det2167
mzz (3, -5) (3, -7)           @noisy det153 det151 det157 det143
mxx (19, -4) (17, -4)         @noisy det684 det1995 det685
mxx (3, 10) (1, 10)           @noisy det827 det830 det1980
mxx (3, -14) (1, -14)         @noisy det1469 det1460 det1466 det1471 det1467
mzz (9, 1) (9, -1)            @noisy det406 det402 det400 det411
mxx (7, -10) (5, -10)         @noisy det777 det783 det221 det219
mzz (15, 1) (15, -1)          @noisy det681 det686 det1115 det1117
mzz (15, 11) (15, 13)         @noisy det20 det25 det12 det28 det21
mzz (1, -5) (1, -7)           @noisy det153 det152 det143 det158
mxx (11, 8) (9, 8)            @noisy det569 det103 det567 det99
mzz (7, 17) (7, 19)           @noisy det1595 det1599 det2027
mxx (11, -14) (9, -14)        @noisy det1310 det1312 det1168 det1169
mzz (5, -13) (5, -11)         @noisy det777 det220 det783 det222
mzz (19, 7) (19, 5)           @noisy det1063 det1071 det1070 det1065 det1066
mxx (-3, 4) (-1, 4)           @noisy det318 det324 det2040
mxx (19, 8) (17, 8)           @noisy det1063 det1067 det1069 det1068 det1070
mzz (7, 5) (7, 7)             @noisy det865 det523 det521 det863
mxx (3, -2) (1, -2)           @noisy det592 det156 det585 det150
mzz (-1, 1) (-1, -1)          @noisy det1353 det264 det266 det1352
mzz (13, -1) (13, 1)          @noisy det404 det1115 det408 det1117
mxx (-1, -4) (-3, -4)         @noisy det1840 det263 det265 det1831
mzz (5, -19) (5, -17)         @noisy det1396 det1387 det1393 det1394 det1397
mzz (1, -11) (1, -13)         @noisy det1469 det1460 det1470 det1464 det1465
mxx (7, 8) (5, 8)             @noisy det865 det520 det524 det863
mxx (15, -4) (13, -4)         @noisy det1945 det473 det475 det1943
mxx (7, 10) (5, 10)           @noisy det884 det520 det879 det524
mzz (3, 13) (3, 11)           @noisy det828 det829 det2092
mzz (15, -7) (15, -5)         @noisy det1945 det683 det687 det1943
mxx (5, -14) (7, -14)         @noisy det777 det786 det783 det782
mzz (17, -11) (15, -11)       @noisy det1247 det1254
mzz (-3, -1) (-3, 1)          @noisy det1352 det1353 det319 det323

--------         15
myy (3, 1) (3, 2)             @noisy det591 det585
myy (9, -11) (9, -10)         @noisy det1313 det1310
myy (9, -1) (9, -2)           @noisy det409 det400
myy (-1, 1) (-1, 2)           @noisy det1354 det1352
myy (5, -11) (5, -10)         @noisy det777 det785
myy (5, -20) (5, -19)         @noisy det1387 det1395
myy (11, 10) (11, 11)         @noisy det1959 det1960
myy (17, 7) (17, 8)           @noisy det1063 det1072
myy (-3, -5) (-3, -4)         @noisy det1838 det1831
myy (3, 4) (3, 5)             @noisy det1143 det1146
myy (11, -1) (11, -2)         @noisy det409 det400
myy (7, -11) (7, -10)         @noisy det777 det785
myy (5, 1) (5, 2)             @noisy det1339 det1336
myy (17, 5) (17, 4)           @noisy det1063 det1072
myy (11, 4) (11, 5)           @noisy det568 det567
myy (17, 1) (17, 2)           @noisy det913 det917
myy (7, -8) (7, -7)           @noisy det1202 det1205
myy (9, 13) (9, 14)           @noisy det1959 det1960
myy (5, -8) (5, -7)           @noisy det1202 det1205
myy (9, -14) (9, -13)         @noisy det1313 det1310
myy (11, 7) (11, 8)           @noisy det568 det567
myy (7, 13) (7, 14)           @noisy det879 det883
myy (15, -1) (15, -2)         @noisy det1115 det1116
myy (9, 10) (9, 11)           @noisy det1959 det1960
myy (7, -17) (7, -16)         @noisy det1387 det1395
myy (5, -1) (5, -2)           @noisy det1339 det1336
myy (9, 5) (9, 4)             @noisy det568 det567
myy (-3, 2) (-3, 1)           @noisy det1354 det1352
myy (19, 2) (19, 1)           @noisy det913 det917
myy (19, 4) (19, 5)           @noisy det1063 det1072
myy (15, 10) (15, 11)         @noisy det12 det26
myy (5, -5) (5, -4)           @noisy det1202 det1205
myy (15, 1) (15, 2)           @noisy det1115 det1116
myy (3, -10) (3, -11)         @noisy det1468 det1460
myy (13, 14) (13, 13)         @noisy det12 det26
myy (7, -13) (7, -14)         @noisy det777 det785
myy (9, 16) (9, 17)           @noisy det1637 det1645
myy (11, 19) (11, 20)         @noisy det1637 det1645
myy (13, 10) (13, 11)         @noisy det12 det26
myy (3, -8) (3, -7)           @noisy det143 det155
myy (9, 7) (9, 8)             @noisy det568 det567
myy (5, 7) (5, 8)             @noisy det864 det863
myy (1, -5) (1, -4)           @noisy det143 det155
myy (7, 7) (7, 8)             @noisy det864 det863
myy (15, -5) (15, -4)         @noisy det1946 det1943
myy (15, 7) (15, 8)           @noisy det1366 det1369
myy (11, 1) (11, 2)           @noisy det409 det400
myy (1, 1) (1, 2)             @noisy det591 det585
myy (11, -5) (11, -4)         @noisy det989 det983
myy (7, 10) (7, 11)           @noisy det879 det883
myy (17, -1) (17, -2)         @noisy det913 det917
myy (7, -19) (7, -20)         @noisy det1387 det1395
myy (15, 13) (15, 14)         @noisy det12 det26
myy (5, 10) (5, 11)           @noisy det879 det883
myy (13, 8) (13, 7)           @noisy det1366 det1369
myy (-1, -1) (-1, -2)         @noisy det1354 det1352
myy (-1, -5) (-1, -4)         @noisy det1838 det1831
myy (1, 4) (1, 5)             @noisy det1143 det1146
myy (7, -1) (7, -2)           @noisy det1339 det1336
myy (11, -14) (11, -13)       @noisy det1313 det1310
myy (3, -14) (3, -13)         @noisy det1468 det1460
myy (3, 7) (3, 8)             @noisy det1143 det1146
myy (15, 4) (15, 5)           @noisy det1366 det1369
myy (9, -5) (9, -4)           @noisy det989 det983
myy (11, -8) (11, -7)         @noisy det989 det983
myy (11, 13) (11, 14)         @noisy det1959 det1960
myy (13, -1) (13, -2)         @noisy det1115 det1116
myy (1, -14) (1, -13)         @noisy det1468 det1460
myy (15, -7) (15, -8)         @noisy det1946 det1943
myy (1, 7) (1, 8)             @noisy det1143 det1146
myy (11, 16) (11, 17)         @noisy det1637 det1645
myy (7, -5) (7, -4)           @noisy det1202 det1205
myy (9, 1) (9, 2)             @noisy det409 det400
myy (9, 19) (9, 20)           @noisy det1637 det1645
myy (19, 7) (19, 8)           @noisy det1063 det1072
myy (5, 14) (5, 13)           @noisy det879 det883
myy (13, 4) (13, 5)           @noisy det1366 det1369
myy (1, -11) (1, -10)         @noisy det1468 det1460
myy (7, 1) (7, 2)             @noisy det1339 det1336
myy (7, 4) (7, 5)             @noisy det864 det863
myy (-3, -8) (-3, -7)         @noisy det1838 det1831
myy (13, -5) (13, -4)         @noisy det1946 det1943
myy (11, -10) (11, -11)       @noisy det1313 det1310
myy (-3, -1) (-3, -2)         @noisy det1354 det1352
myy (19, -1) (19, -2)         @noisy det913 det917
myy (3, -1) (3, -2)           @noisy det591 det585
myy (3, -5) (3, -4)           @noisy det143 det155
myy (9, -7) (9, -8)           @noisy det989 det983
myy (5, -17) (5, -16)         @noisy det1387 det1395
myy (5, 4) (5, 5)             @noisy det864 det863
myy (1, -1) (1, -2)           @noisy det591 det585
myy (-1, -8) (-1, -7)         @noisy det1838 det1831
myy (13, 2) (13, 1)           @noisy det1115 det1116
myy (5, -14) (5, -13)         @noisy det777 det785
myy (1, -8) (1, -7)           @noisy det143 det155
myy (13, -8) (13, -7)         @noisy det1946 det1943

--------         16
mxx (7, 2) (5, 2)             @noisy det1339 det1338 det637 det642
mzz (9, -7) (9, -5)           @noisy det989 det987 det740 det744
mxx (7, -16) (5, -16)         @noisy det786 det1395 det1397 det787
mzz (9, 11) (9, 13)           @noisy det529 det522 det1960 det1961
mzz (1, 7) (1, 5)             @noisy det962 det959 det1146 det1145
mxx (17, -10) (17, -8)        @noisy det1251 det1255
mzz (9, -17) (9, -19)         @noisy det1170 det1174 det2151
mzz (7, -13) (7, -11)         @noisy det785 det783 det784 det788
mxx (3, -10) (1, -10)         @noisy det154 det1468 det1469 det161
mzz (17, 5) (17, 7)           @noisy det1023 det1027 det1072 det1070
mxx (7, 4) (5, 4)             @noisy det864 det865 det637 det642
mxx (3, 8) (1, 8)             @noisy det834 det1146 det1145 det830
mzz (5, 11) (5, 13)           @noisy det884 det829 det833 det883
mxx (-3, -2) (-1, -2)         @noisy det1354 det1353 det265 det269
mxx (13, 8) (15, 8)           @noisy det1368 det33 det29 det1369
mxx (3, 4) (1, 4)             @noisy det594 det596 det1146 det1145
mxx (3, 14) (3, 16)           @noisy det1542 det1547
mzz (7, -19) (7, -17)         @noisy det1170 det1174 det1395 det1397
mzz (1, 1) (1, -1)            @noisy det591 det592 det266 det270
mxx (13, 2) (15, 2)           @noisy det1026 det1022 det1116 det1117
mzz (21, -1) (21, 1)          @noisy det2012 det920 det921
mzz (7, 11) (7, 13)           @noisy det884 det529 det522 det883
mzz (-5, 1) (-5, -1)          @noisy det2072 det323 det329
mxx (11, -10) (9, -10)        @noisy det1313 det1312 det988 det990
mxx (11, 20) (9, 20)          @noisy det1651 det1648 det1645 det1647 det1652
mzz (11, 7) (11, 5)           @noisy det568 det569 det102 det105
mzz (3, -13) (3, -11)         @noisy det1468 det1469 det225 det222
mxx (-1, 8) (-1, 10)          @noisy det1901 det1905
mzz (13, 5) (13, 7)           @noisy det1368 det102 det105 det1369
mxx (3, -8) (1, -8)           @noisy det153 det154 det161 det155
mxx (21, -2) (21, -4)         @noisy det1782 det1785
mxx (11, -16) (9, -16)        @noisy det1169 det2175 det1173
mzz (5, -7) (5, -5)           @noisy det157 det1205 det1204 det159
mzz (13, 11) (13, 13)         @noisy det27 det26 det25 det30
mxx (9, 10) (11, 10)          @noisy det103 det107 det1960 det1961
mzz (17, 1) (17, -1)          @noisy det691 det917 det918 det686
mzz (11, 1) (11, -1)          @noisy det409 det406 det408 det413
mxx (9, 16) (11, 16)          @noisy det1598 det1601 det1645 det1647
mzz (21, -5) (19, -5)         @noisy det1779 det1783
mxx (5, 14) (7, 14)           @noisy det884 det886 det885 det883
mxx (11, 2) (9, 2)            @noisy det409 det406 det410 det412
mxx (15, 10) (13, 10)         @noisy det33 det29 det26 det25
mxx (19, 2) (17, 2)           @noisy det922 det917 det918 det919
mzz (11, -13) (11, -11)       @noisy det1313 det1312 det1314 det1315
mxx (-5, 2) (-5, 4)           @noisy det322 det332
mzz (-1, 7) (-1, 5)           @noisy det2114 det962 det959
mzz (9, 5) (9, 7)             @noisy det568 det569 det523 det526
mxx (7, -4) (5, -4)           @noisy det1205 det1204 det741 det745
mzz (5, 5) (5, 7)             @noisy det638 det864 det865 det641
mzz (-1, -5) (-1, -7)         @noisy det1838 det1840 det158 det160
mxx (19, 4) (17, 4)           @noisy det922 det1072 det1070 det919
mxx (11, -8) (9, -8)          @noisy det989 det987 det988 det990
mzz (11, 13) (11, 11)         @noisy det1961 det27 det1960 det30
mzz (17, -5) (17, -7)         @noisy det687 det2136 det692
mzz (11, -5) (11, -7)         @noisy det989 det987 det474 det478
mzz (3, 1) (3, -1)            @noisy det591 det592 det593 det595
mzz (-3, 5) (-5, 5)           @noisy det326 det330
mxx (3, 2) (1, 2)             @noisy det591 det592 det594 det596
mxx (7, -8) (5, -8)           @noisy det221 det1205 det1204 det226
mxx (11, -2) (9, -2)          @noisy det409 det406 det407 det415
mzz (1, 11) (-1, 11)          @noisy det1902 det1899
mzz (9, 17) (9, 19)           @noisy det1647 det1603 det1645 det1599
mxx (7, 16) (5, 16)           @noisy det885 det2048 det886
mxx (-3, 2) (-1, 2)           @noisy det1354 det1353 det324 det328
mzz (9, -11) (9, -13)         @noisy det1313 det1312 det784 det788
mxx (15, -10) (13, -10)       @noisy det1258 det1250 det2159
mxx (13, -14) (13, -16)       @noisy det1705 det1711
mxx (11, 4) (9, 4)            @noisy det568 det569 det410 det412
mzz (13, -7) (13, -5)         @noisy det1946 det1945 det474 det478
mxx (-3, -8) (-1, -8)         @noisy det1842 det1838 det1840 det1843 det1841
mzz (-3, -7) (-3, -5)         @noisy det1844 det1839 det1845 det1838 det1840
mzz (7, -7) (7, -5)           @noisy det740 det1205 det1204 det744
mxx (7, -2) (5, -2)           @noisy det1339 det1338 det741 det745
mxx (13, -8) (15, -8)         @noisy det1946 det1945 det1250 det1258
mzz (13, -17) (11, -17)       @noisy det1707 det1712
mzz (5, 17) (3, 17)           @noisy det1544 det1548
mzz (15, 5) (15, 7)           @noisy det1368 det1023 det1027 det1369
mzz (11, 19) (11, 17)         @noisy det1646 det1649 det1650 det1645 det1647
mzz (3, 7) (3, 5)             @noisy det638 det1146 det1145 det641
mzz (7, -1) (7, 1)            @noisy det1339 det1338 det411 det414
mxx (11, 14) (9, 14)          @noisy det1598 det1601 det1960 det1961
mxx (3, -4) (1, -4)           @noisy det153 det156 det162 det155
mxx (13, 14) (15, 14)         @noisy det24 det34 det26 det25 det35
mxx (19, -2) (17, -2)         @noisy det685 det690 det917 det918
mzz (19, -1) (19, 1)          @noisy det918 det920 det917 det921
mzz (5, -1) (5, 1)            @noisy det1339 det1338 det593 det595
mxx (13, -2) (15, -2)         @noisy det475 det479 det1116 det1117
mxx (5, -20) (7, -20)         @noisy det1401 det1398 det1402 det1395 det1397
mxx (15, 4) (13, 4)           @noisy det1368 det1022 det1369 det1026
mxx (11, -4) (9, -4)          @noisy det407 det989 det987 det415
mzz (13, -13) (13, -11)       @noisy det1315 det1314 det2167
mzz (3, -5) (3, -7)           @noisy det153 det157 det159 det155
mxx (19, -4) (17, -4)         @noisy det1995 det685 det690
mxx (3, 10) (1, 10)           @noisy det830 det834 det1980
mxx (3, -14) (1, -14)         @noisy det1468 det1469 det1474 det1471 det1475
mzz (9, 1) (9, -1)            @noisy det409 det406 det411 det414
mxx (7, -10) (5, -10)         @noisy det221 det785 det783 det226
mzz (15, 1) (15, -1)          @noisy det691 det1117 det1116 det686
mzz (15, 11) (15, 13)         @noisy det31 det26 det32 det25 det28
mzz (1, -5) (1, -7)           @noisy det153 det158 det160 det155
mxx (11, 8) (9, 8)            @noisy det568 det569 det103 det107
mzz (7, 17) (7, 19)           @noisy det1603 det2027 det1599
mxx (11, -14) (9, -14)        @noisy det1313 det1312 det1169 det1173
mzz (5, -13) (5, -11)         @noisy det222 det785 det783 det225
mzz (19, 7) (19, 5)           @noisy det1071 det1072 det1070 det1075 det1076
mxx (-3, 4) (-1, 4)           @noisy det328 det324 det2040
mxx (19, 8) (17, 8)           @noisy det1073 det1069 det1072 det1070 det1074
mzz (7, 5) (7, 7)             @noisy det523 det864 det865 det526
mxx (3, -2) (1, -2)           @noisy det591 det592 det156 det162
mzz (-1, 1) (-1, -1)          @noisy det1354 det1353 det266 det270
mzz (13, -1) (13, 1)          @noisy det408 det413 det1116 det1117
mxx (-1, -4) (-3, -4)         @noisy det1838 det1840 det265 det269
mzz (5, -19) (5, -17)         @noisy det1396 det1399 det1400 det1395 det1397
mzz (1, -11) (1, -13)         @noisy det1468 det1469 det1470 det1472 det1473
mxx (7, 8) (5, 8)             @noisy det864 det865 det524 det527
mxx (15, -4) (13, -4)         @noisy det1946 det1945 det475 det479
mxx (7, 10) (5, 10)           @noisy det884 det527 det883 det524
mzz (3, 13) (3, 11)           @noisy det2092 det829 det833
mzz (15, -7) (15, -5)         @noisy det1946 det1945 det687 det692
mxx (5, -14) (7, -14)         @noisy det786 det785 det783 det787
mzz (17, -11) (15, -11)       @noisy det1259 det1254
mzz (-3, -1) (-3, 1)          @noisy det1354 det1353 det323 det329

--------         17
mzz (9, 16) (9, 14)           @noisy det1600 det1598 det1601 det1596
mxx (21, 1) (19, 1)           @noisy det2013 det920 det921
mxx (17, 5) (15, 5)           @noisy det1024 det1023 det1027 det1020
mxx (9, -7) (7, -7)           @noisy det1752 det740 det1754 det744
mxx (9, 17) (7, 17)           @noisy det1600 det1603 det1596 det1599
mxx (9, -5) (7, -5)           @noisy det738 det740 det743 det744
mzz (5, 10) (5, 8)            @noisy det832 det527 det825 det524
mxx (-3, 5) (-5, 5)           @noisy det325 det330 det315 det327 det326
mxx (9, 11) (7, 11)           @noisy det525 det529 det522 det519
mxx (11, 1) (13, 1)           @noisy det1132 det408 det413 det1131
mzz (1, -4) (1, -2)           @noisy det261 det156 det162 det268
mxx (17, -5) (15, -5)         @noisy det689 det687 det680 det692
mzz (17, 2) (17, 4)           @noisy det1024 det1020 det922 det919
mxx (1, 11) (-1, 11)          @noisy det1902 det1896 det1903 det1898 det1899
mzz (-3, 2) (-3, 4)           @noisy det324 det327 det328 det315
mzz (11, -16) (11, -14)       @noisy det1701 det1710 det1169 det1173
mzz (15, 4) (15, 2)           @noisy det1024 det1022 det1020 det1026
mxx (9, 13) (7, 13)           @noisy det1600 det529 det522 det1596
mxx (9, -17) (7, -17)         @noisy det1170 det1166 det1174 det1172
mzz (13, -14) (13, -16)       @noisy det1701 det1710 det1705 det1711 det1706
mzz (-3, -8) (-1, -8)         @noisy det1841 det1842
mzz (9, 2) (9, 4)             @noisy det1218 det1220 det410 det412
mxx (-3, -7) (-3, -5)         @noisy det1839 det1845
mzz (7, -8) (7, -10)          @noisy det1752 det221 det1754 det226
mxx (17, 7) (15, 7)           @noisy det1023 det1027 det1973
mzz (17, -4) (17, -2)         @noisy det689 det685 det690 det680
mzz (5, -8) (5, -10)          @noisy det224 det221 det217 det226
mzz (-1, 2) (-1, 4)           @noisy det961 det324 det957 det328
mxx (-3, -1) (-5, -1)         @noisy det2073 det323 det329
mzz (5, 4) (5, 2)             @noisy det640 det633 det637 det642
mxx (13, -17) (11, -17)       @noisy det1701 det1710 det1707 det1712 det1708
mxx (5, 17) (3, 17)           @noisy det1544 det1545 det1548 det1540 det1546
mxx (13, -1) (11, -1)         @noisy det477 det408 det413 det470
mzz (11, 14) (11, 16)         @noisy det1598 det1601 det2003
mxx (1, -11) (1, -13)         @noisy det1470 det1472
mxx (11, -5) (13, -5)         @noisy det477 det474 det478 det470
mzz (13, 14) (15, 14)         @noisy det24 det34
mxx (-1, 1) (1, 1)            @noisy det961 det266 det957 det270
mxx (17, -11) (15, -11)       @noisy det1253 det1245 det1256 det1254 det1259
mzz (1, 2) (1, 4)             @noisy det961 det594 det596 det957
mzz (-1, -4) (-1, -2)         @noisy det261 det268 det265 det269
mzz (5, -2) (5, -4)           @noisy det1441 det1444 det741 det745
mzz (9, -16) (9, -14)         @noisy det1166 det1172 det1169 det1173
mzz (13, 2) (13, 4)           @noisy det1132 det1026 det1022 det1131
mzz (15, 10) (15, 8)          @noisy det2085 det33 det29
mxx (5, 5) (3, 5)             @noisy det640 det638 det633 det641
mzz (3, 8) (3, 10)            @noisy det832 det834 det825 det830
mzz (1, 8) (1, 10)            @noisy det1903 det830 det834 det1896
mzz (5, -20) (7, -20)         @noisy det1398 det1402
mzz (3, -10) (3, -8)          @noisy det224 det154 det161 det217
mxx (-1, 7) (1, 7)            @noisy det1903 det962 det959 det1896
mzz (5, -14) (5, -16)         @noisy det786 det2122 det787
mzz (3, -14) (1, -14)         @noisy det1475 det1471
mxx (-1, -7) (1, -7)          @noisy det158 det160 det2129
mxx (15, -7) (17, -7)         @noisy det1256 det687 det1245 det692
mzz (7, 4) (7, 2)             @noisy det1218 det1220 det637 det642
mxx (7, -19) (9, -19)         @noisy det2144 det1170 det1174
mxx (13, 5) (11, 5)           @noisy det1132 det102 det105 det1131
mxx (15, 11) (15, 13)         @noisy det28 det31
mzz (1, -10) (1, -8)          @noisy det154 det1988 det161
mxx (3, 7) (5, 7)             @noisy det832 det638 det825 det641
mxx (9, 5) (7, 5)             @noisy det1218 det523 det1220 det526
mzz (7, 16) (7, 14)           @noisy det885 det1600 det886 det1596
mxx (-1, -1) (1, -1)          @noisy det261 det268 det266 det270
mzz (9, -4) (9, -2)           @noisy det738 det407 det743 det415
mzz (11, 20) (9, 20)          @noisy det1648 det1652
mzz (11, 8) (11, 10)          @noisy det104 det103 det107 det98
mxx (21, -1) (19, -1)         @noisy det1776 det1784 det920 det921
mzz (15, -10) (15, -8)        @noisy det1256 det1258 det1245 det1250
mxx (7, -13) (9, -13)         @noisy det1166 det784 det1172 det788
mxx (19, 7) (19, 5)           @noisy det1071 det1076
mzz (19, 8) (17, 8)           @noisy det1069 det1074
mzz (7, 10) (7, 8)            @noisy det525 det524 det519 det527
mxx (5, -11) (3, -11)         @noisy det224 det222 det225 det217
mzz (5, 14) (5, 16)           @noisy det1540 det886 det1546 det885
mzz (11, -4) (11, -2)         @noisy det477 det407 det415 det470
mzz (15, -4) (15, -2)         @noisy det689 det479 det680 det475
mxx (9, 7) (7, 7)             @noisy det525 det523 det526 det519
mxx (5, -19) (5, -17)         @noisy det1396 det1399
mxx (3, 1) (5, 1)             @noisy det595 det633 det593 det640
mxx (5, -13) (3, -13)         @noisy det222 det2056 det225
mxx (17, -1) (15, -1)         @noisy det689 det686 det680 det691
mxx (13, -13) (11, -13)       @noisy det1701 det1710 det1314 det1315
mzz (-5, 2) (-5, 4)           @noisy det321 det315 det327 det322 det332
mxx (5, 11) (3, 11)           @noisy det832 det829 det833 det825
mzz (3, 2) (3, 4)             @noisy det594 det596 det633 det640
mzz (9, 10) (9, 8)            @noisy det525 det103 det107 det519
mzz (17, -10) (17, -8)        @noisy det1255 det1245 det1256 det1251 det1252
mxx (17, 1) (15, 1)           @noisy det1024 det686 det1020 det691
mxx (9, -11) (7, -11)         @noisy det1752 det784 det1754 det788
mxx (11, 7) (13, 7)           @noisy det104 det102 det105 det98
mxx (13, -11) (11, -11)       @noisy det1314 det1516 det1315 det1515
mzz (13, -8) (13, -10)        @noisy det1516 det1250 det1258 det1515
mxx (9, 1) (7, 1)             @noisy det1218 det1220 det411 det414
mzz (3, 14) (3, 16)           @noisy det1542 det1543 det1547 det1540 det1546
mxx (-1, 5) (1, 5)            @noisy det961 det962 det959 det957
mzz (11, -10) (11, -8)        @noisy det1516 det988 det990 det1515
mxx (11, 13) (13, 13)         @noisy det27 det2100 det30
mzz (7, -2) (7, -4)           @noisy det738 det743 det741 det745
mxx (5, -1) (3, -1)           @noisy det1444 det593 det595 det1441
mzz (19, 2) (19, 4)           @noisy det2107 det922 det919
mxx (1, -5) (-1, -5)          @noisy det261 det268 det158 det160
mzz (-3, -2) (-3, -4)         @noisy det2063 det265 det269
mxx (9, 19) (7, 19)           @noisy det1603 det2028 det1599
mzz (-1, 8) (-1, 10)          @noisy det1896 det1903 det1900 det1901 det1905
mxx (13, -7) (11, -7)         @noisy det1516 det474 det478 det1515
mzz (21, -2) (21, -4)         @noisy det1781 det1782 det1785 det1776 det1784
mzz (7, -16) (7, -14)         @noisy det786 det1166 det1172 det787
mxx (-5, 1) (-3, 1)           @noisy det327 det315 det323 det329
mzz (13, -2) (13, -4)         @noisy det477 det475 det479 det470
mxx (7, -1) (9, -1)           @noisy det738 det743 det411 det414
mzz (9, -10) (9, -8)          @noisy det1752 det988 det990 det1754
mxx (5, -7) (3, -7)           @noisy det224 det157 det159 det217
mxx (3, 13) (5, 13)           @noisy det829 det833 det1540 det1546
mzz (13, 8) (13, 10)          @noisy det104 det33 det29 det98
mzz (3, -4) (3, -2)           @noisy det1444 det156 det162 det1441
mxx (21, -5) (19, -5)         @noisy det1779 det1783 det1776 det1780 det1784
mxx (11, 19) (11, 17)         @noisy det1646 det1649
mxx (3, -5) (5, -5)           @noisy det1444 det157 det159 det1441
mzz (11, 2) (11, 4)           @noisy det1132 det410 det412 det1131
mxx (13, 11) (11, 11)         @noisy det104 det27 det98 det30
mzz (19, -4) (19, -2)         @noisy det1776 det685 det690 det1784

--------         18
myy (3, 1) (3, 2)             @noisy det633 det639
myy (17, -5) (17, -4)         @noisy det680 det688
myy (9, -11) (9, -10)         @noisy det1752 det1753
myy (9, -1) (9, -2)           @noisy det738 det742
myy (-1, 1) (-1, 2)           @noisy det960 det957
myy (5, -11) (5, -10)         @noisy det223 det217
myy (11, 10) (11, 11)         @noisy det98 det106
myy (3, 4) (3, 5)             @noisy det633 det639
myy (11, -1) (11, -2)         @noisy det476 det470
myy (9, -17) (9, -16)         @noisy det1166 det1171
myy (7, -11) (7, -10)         @noisy det1752 det1753
myy (5, 1) (5, 2)             @noisy det633 det639
myy (17, 5) (17, 4)           @noisy det1020 det1025
myy (11, 4) (11, 5)           @noisy det1133 det1131
myy (17, 1) (17, 2)           @noisy det1020 det1025
myy (3, 10) (3, 11)           @noisy det825 det831
myy (7, -8) (7, -7)           @noisy det1752 det1753
myy (17, -8) (17, -7)         @noisy det1245 det1257
myy (9, 13) (9, 14)           @noisy det1602 det1596
myy (5, -8) (5, -7)           @noisy det223 det217
myy (9, -14) (9, -13)         @noisy det1166 det1171
myy (11, 7) (11, 8)           @noisy det98 det106
myy (7, 13) (7, 14)           @noisy det1602 det1596
myy (15, -1) (15, -2)         @noisy det680 det688
myy (9, 10) (9, 11)           @noisy det528 det519
myy (7, -17) (7, -16)         @noisy det1166 det1171
myy (-1, 4) (-1, 5)           @noisy det960 det957
myy (5, -1) (5, -2)           @noisy det1443 det1441
myy (9, 5) (9, 4)             @noisy det1218 det1221
myy (-3, 2) (-3, 1)           @noisy det331 det315
myy (5, -5) (5, -4)           @noisy det1443 det1441
myy (15, 1) (15, 2)           @noisy det1020 det1025
myy (3, -10) (3, -11)         @noisy det223 det217
myy (17, -11) (17, -10)       @noisy det1245 det1257
myy (7, -13) (7, -14)         @noisy det1166 det1171
myy (7, 16) (7, 17)           @noisy det1602 det1596
myy (9, 16) (9, 17)           @noisy det1602 det1596
myy (13, 10) (13, 11)         @noisy det98 det106
myy (15, -11) (15, -10)       @noisy det1245 det1257
myy (3, -8) (3, -7)           @noisy det223 det217
myy (13, -17) (13, -16)       @noisy det1701 det1709
myy (9, 7) (9, 8)             @noisy det528 det519
myy (5, 7) (5, 8)             @noisy det825 det831
myy (1, -5) (1, -4)           @noisy det261 det267
myy (7, 7) (7, 8)             @noisy det528 det519
myy (5, 16) (5, 17)           @noisy det1540 det1549
myy (15, -5) (15, -4)         @noisy det680 det688
myy (11, 1) (11, 2)           @noisy det1133 det1131
myy (1, 1) (1, 2)             @noisy det960 det957
myy (11, -5) (11, -4)         @noisy det476 det470
myy (7, 10) (7, 11)           @noisy det528 det519
myy (17, -1) (17, -2)         @noisy det680 det688
myy (5, 10) (5, 11)           @noisy det825 det831
myy (13, 8) (13, 7)           @noisy det98 det106
myy (-1, -1) (-1, -2)         @noisy det261 det267
myy (11, -16) (11, -17)       @noisy det1701 det1709
myy (3, 16) (3, 17)           @noisy det1540 det1549
myy (-1, -5) (-1, -4)         @noisy det261 det267
myy (1, 4) (1, 5)             @noisy det960 det957
myy (7, -1) (7, -2)           @noisy det738 det742
myy (11, -14) (11, -13)       @noisy det1701 det1709
myy (-1, 11) (-1, 10)         @noisy det1904 det1896
myy (3, 7) (3, 8)             @noisy det825 det831
myy (21, -5) (21, -4)         @noisy det1776 det1786
myy (19, -4) (19, -5)         @noisy det1776 det1786
myy (15, 4) (15, 5)           @noisy det1020 det1025
myy (9, -5) (9, -4)           @noisy det738 det742
myy (11, -8) (11, -7)         @noisy det1517 det1515
myy (1, 11) (1, 10)           @noisy det1904 det1896
myy (13, -1) (13, -2)         @noisy det476 det470
myy (15, -7) (15, -8)         @noisy det1245 det1257
myy (-5, 4) (-5, 5)           @noisy det331 det315
myy (1, 7) (1, 8)             @noisy det1904 det1896
myy (7, -5) (7, -4)           @noisy det738 det742
myy (9, 1) (9, 2)             @noisy det1218 det1221
myy (5, 14) (5, 13)           @noisy det1540 det1549
myy (13, 4) (13, 5)           @noisy det1133 det1131
myy (13, -14) (13, -13)       @noisy det1701 det1709
myy (7, 1) (7, 2)             @noisy det1218 det1221
myy (7, 4) (7, 5)             @noisy det1218 det1221
myy (-1, 7) (-1, 8)           @noisy det1904 det1896
myy (21, -1) (21, -2)         @noisy det1776 det1786
myy (13, -5) (13, -4)         @noisy det476 det470
myy (11, -10) (11, -11)       @noisy det1517 det1515
myy (13, -11) (13, -10)       @noisy det1517 det1515
myy (19, -1) (19, -2)         @noisy det1776 det1786
myy (3, -1) (3, -2)           @noisy det1443 det1441
myy (3, -5) (3, -4)           @noisy det1443 det1441
myy (9, -7) (9, -8)           @noisy det1752 det1753
myy (5, 4) (5, 5)             @noisy det633 det639
myy (3, 13) (3, 14)           @noisy det1540 det1549
myy (-5, 1) (-5, 2)           @noisy det331 det315
myy (1, -1) (1, -2)           @noisy det261 det267
myy (13, 2) (13, 1)           @noisy det1133 det1131
myy (-3, 4) (-3, 5)           @noisy det331 det315
myy (13, -8) (13, -7)         @noisy det1517 det1515

--------         19
mzz (9, 16) (9, 14)           @noisy det1602 det1600 det1601 det1604
mxx (21, 1) (19, 1)           @noisy det2013 det921 det923
mxx (17, 5) (15, 5)           @noisy det1024 det1027 det1028 det1025
mxx (9, -7) (7, -7)           @noisy det746 det1753 det1754 det744
mxx (9, 17) (7, 17)           @noisy det1602 det1600 det1603 det1605
mxx (9, -5) (7, -5)           @noisy det746 det742 det743 det744
mzz (5, 10) (5, 8)            @noisy det832 det527 det532 det831
mxx (-3, 5) (-5, 5)           @noisy det337 det330 det331 det327 det338
mxx (9, 11) (7, 11)           @noisy det528 det525 det529 det530
mxx (11, 1) (13, 1)           @noisy det1133 det1132 det413 det421
mzz (1, -4) (1, -2)           @noisy det268 det267 det162 det165
mxx (17, -5) (15, -5)         @noisy det689 det692 det693 det688
mzz (17, 2) (17, 4)           @noisy det1024 det926 det922 det1025
mxx (1, 11) (-1, 11)          @noisy det1902 det1904 det1903 det1906 det1907
mzz (-3, 2) (-3, 4)           @noisy det331 det327 det328 det335
mzz (11, -16) (11, -14)       @noisy det1175 det1709 det1710 det1173
mzz (15, 4) (15, 2)           @noisy det1024 det1026 det1029 det1025
mxx (9, 13) (7, 13)           @noisy det1602 det1600 det529 det530
mxx (9, -17) (7, -17)         @noisy det1174 det1176 det1171 det1172
mzz (13, -14) (13, -16)       @noisy det1709 det1710 det1715 det1711 det1716
mzz (-3, -8) (-1, -8)         @noisy det1842 det1848
mzz (9, 2) (9, 4)             @noisy det1221 det1220 det417 det412
mxx (-3, -7) (-3, -5)         @noisy det1845 det1849
mzz (7, -8) (7, -10)          @noisy det1753 det1754 det226 det227
mxx (17, 7) (15, 7)           @noisy det1027 det1028 det1973
mzz (17, -4) (17, -2)         @noisy det689 det690 det694 det688
mzz (5, -8) (5, -10)          @noisy det223 det224 det226 det227
mzz (-1, 2) (-1, 4)           @noisy det960 det961 det328 det335
mxx (-3, -1) (-5, -1)         @noisy det2073 det329 det336
mzz (5, 4) (5, 2)             @noisy det640 det639 det643 det642
mxx (13, -17) (11, -17)       @noisy det1709 det1710 det1713 det1712 det1714
mxx (5, 17) (3, 17)           @noisy det1552 det1553 det1548 det1549 det1546
mxx (13, -1) (11, -1)         @noisy det476 det477 det413 det421
mzz (11, 14) (11, 16)         @noisy det1604 det1601 det2003
mxx (1, -11) (1, -13)         @noisy det1478 det1472
mxx (11, -5) (13, -5)         @noisy det476 det477 det478 det480
mzz (13, 14) (15, 14)         @noisy det34 det40
mxx (-1, 1) (1, 1)            @noisy det960 det961 det270 det272
mxx (17, -11) (15, -11)       @noisy det1263 det1257 det1256 det1264 det1259
mzz (1, 2) (1, 4)             @noisy det960 det961 det596 det600
mzz (-1, -4) (-1, -2)         @noisy det267 det268 det269 det271
mzz (5, -2) (5, -4)           @noisy det1443 det1444 det745 det747
mzz (9, -16) (9, -14)         @noisy det1175 det1171 det1172 det1173
mzz (13, 2) (13, 4)           @noisy det1132 det1026 det1133 det1029
mzz (15, 10) (15, 8)          @noisy det2085 det33 det37
mxx (5, 5) (3, 5)             @noisy det641 det644 det639 det640
mzz (3, 8) (3, 10)            @noisy det832 det834 det836 det831
mzz (1, 8) (1, 10)            @noisy det1904 det1903 det834 det836
mzz (5, -20) (7, -20)         @noisy det1402 det1406
mzz (3, -10) (3, -8)          @noisy det223 det224 det161 det168
mxx (-1, 7) (1, 7)            @noisy det1904 det1903 det962 det963
mzz (5, -14) (5, -16)         @noisy det787 det790 det2122
mzz (3, -14) (1, -14)         @noisy det1475 det1479
mxx (-1, -7) (1, -7)          @noisy det160 det167 det2129
mxx (15, -7) (17, -7)         @noisy det1256 det692 det693 det1257
mzz (7, 4) (7, 2)             @noisy det642 det1221 det1220 det643
mxx (7, -19) (9, -19)         @noisy det2144 det1174 det1176
mxx (13, 5) (11, 5)           @noisy det1133 det1132 det105 det108
mxx (15, 11) (15, 13)         @noisy det31 det39
mzz (1, -10) (1, -8)          @noisy det1988 det161 det168
mxx (3, 7) (5, 7)             @noisy det832 det641 det644 det831
mxx (9, 5) (7, 5)             @noisy det1221 det1220 det526 det531
mzz (7, 16) (7, 14)           @noisy det1602 det1600 det886 det889
mxx (-1, -1) (1, -1)          @noisy det267 det268 det270 det272
mzz (9, -4) (9, -2)           @noisy det742 det743 det415 det419
mzz (11, 20) (9, 20)          @noisy det1652 det1655
mzz (11, 8) (11, 10)          @noisy det104 det107 det109 det106
mxx (21, -1) (19, -1)         @noisy det1786 det1784 det921 det923
mzz (15, -10) (15, -8)        @noisy det1256 det1258 det1260 det1257
mxx (7, -13) (9, -13)         @noisy det792 det1171 det1172 det788
mxx (19, 7) (19, 5)           @noisy det1076 det1078
mzz (19, 8) (17, 8)           @noisy det1074 det1080
mzz (7, 10) (7, 8)            @noisy det528 det525 det527 det532
mxx (5, -11) (3, -11)         @noisy det223 det224 det225 det228
mzz (5, 14) (5, 16)           @noisy det1546 det1549 det886 det889
mzz (11, -4) (11, -2)         @noisy det476 det477 det415 det419
mzz (15, -4) (15, -2)         @noisy det689 det479 det481 det688
mxx (9, 7) (7, 7)             @noisy det528 det525 det526 det531
mxx (5, -19) (5, -17)         @noisy det1399 det1405
mxx (3, 1) (5, 1)             @noisy det595 det599 det639 det640
mxx (5, -13) (3, -13)         @noisy det2056 det225 det228
mxx (17, -1) (15, -1)         @noisy det689 det691 det695 det688
mxx (13, -13) (11, -13)       @noisy det1709 det1710 det1315 det1317
mzz (-5, 2) (-5, 4)           @noisy det333 det331 det327 det334 det332
mxx (5, 11) (3, 11)           @noisy det832 det833 det835 det831
mzz (3, 2) (3, 4)             @noisy det596 det600 det639 det640
mzz (9, 10) (9, 8)            @noisy det528 det525 det107 det109
mzz (17, -10) (17, -8)        @noisy det1255 det1257 det1256 det1261 det1262
mxx (17, 1) (15, 1)           @noisy det1024 det691 det695 det1025
mxx (9, -11) (7, -11)         @noisy det792 det1753 det1754 det788
mxx (11, 7) (13, 7)           @noisy det104 det105 det108 det106
mxx (13, -11) (11, -11)       @noisy det1517 det1516 det1315 det1317
mzz (13, -8) (13, -10)        @noisy det1517 det1516 det1258 det1260
mxx (9, 1) (7, 1)             @noisy det1221 det1220 det414 det418
mzz (3, 14) (3, 16)           @noisy det1550 det1551 det1547 det1549 det1546
mxx (-1, 5) (1, 5)            @noisy det960 det961 det962 det963
mzz (11, -10) (11, -8)        @noisy det1517 det1516 det990 det993
mxx (11, 13) (13, 13)         @noisy det30 det41 det2100
mzz (7, -2) (7, -4)           @noisy det742 det743 det745 det747
mxx (5, -1) (3, -1)           @noisy det1443 det1444 det595 det599
mzz (19, 2) (19, 4)           @noisy det2107 det926 det922
mxx (1, -5) (-1, -5)          @noisy det267 det268 det160 det167
mzz (-3, -2) (-3, -4)         @noisy det2063 det269 det271
mxx (9, 19) (7, 19)           @noisy det1603 det1605 det2028
mzz (-1, 8) (-1, 10)          @noisy det1904 det1903 det1908 det1909 det1905
mxx (13, -7) (11, -7)         @noisy det1517 det1516 det478 det480
mzz (21, -2) (21, -4)         @noisy det1789 det1790 det1785 det1786 det1784
mzz (7, -16) (7, -14)         @noisy det787 det790 det1171 det1172
mxx (-5, 1) (-3, 1)           @noisy det331 det327 det329 det336
mzz (13, -2) (13, -4)         @noisy det476 det477 det479 det481
mxx (7, -1) (9, -1)           @noisy det742 det743 det414 det418
mzz (9, -10) (9, -8)          @noisy det993 det1753 det990 det1754
mxx (5, -7) (3, -7)           @noisy det223 det224 det159 det166
mxx (3, 13) (5, 13)           @noisy det833 det835 det1549 det1546
mzz (13, 8) (13, 10)          @noisy det104 det33 det37 det106
mzz (3, -4) (3, -2)           @noisy det1443 det1444 det162 det165
mxx (21, -5) (19, -5)         @noisy det1783 det1787 det1786 det1784 det1788
mxx (11, 19) (11, 17)         @noisy det1649 det1656
mxx (3, -5) (5, -5)           @noisy det1443 det1444 det159 det166
mzz (11, 2) (11, 4)           @noisy det1133 det1132 det412 det417
mxx (13, 11) (11, 11)         @noisy det104 det30 det41 det106
mzz (19, -4) (19, -2)         @noisy det690 det1786 det1784 det694

--------         20
mxx (7, 2) (5, 2)             @noisy det642 det1339 det1341 det643
mzz (9, -7) (9, -5)           @noisy det746 det989 det992 det744
mxx (7, -16) (5, -16)         @noisy det787 det790 det1395 det1404
mzz (9, 11) (9, 13)           @noisy det529 det530 det1960 det1963
mzz (1, 7) (1, 5)             @noisy det962 det963 det1146 det1148
mxx (17, -10) (17, -8)        @noisy det1255 det1261
mzz (9, -17) (9, -19)         @noisy det1174 det1176 det2152
mzz (7, -13) (7, -11)         @noisy det792 det785 det791 det788
mxx (3, -10) (1, -10)         @noisy det1468 det1477 det161 det168
mzz (17, 5) (17, 7)           @noisy det1027 det1028 det1072 det1077
mxx (7, 4) (5, 4)             @noisy det642 det864 det866 det643
mxx (3, 8) (1, 8)             @noisy det834 det836 det1146 det1148
mzz (5, 11) (5, 13)           @noisy det888 det833 det835 det883
mxx (-3, -2) (-1, -2)         @noisy det1354 det1355 det269 det271
mxx (13, 8) (15, 8)           @noisy det1371 det33 det37 det1369
mxx (3, 4) (1, 4)             @noisy det596 det600 det1146 det1148
mxx (3, 14) (3, 16)           @noisy det1547 det1550
mzz (7, -19) (7, -17)         @noisy det1174 det1176 det1395 det1404
mzz (1, 1) (1, -1)            @noisy det591 det598 det270 det272
mxx (13, 2) (15, 2)           @noisy det1026 det1029 det1116 det1118
mzz (21, -1) (21, 1)          @noisy det2014 det921 det923
mzz (7, 11) (7, 13)           @noisy det888 det529 det530 det883
mzz (-5, 1) (-5, -1)          @noisy det2074 det329 det336
mxx (11, -10) (9, -10)        @noisy det1313 det1316 det990 det993
mxx (11, 20) (9, 20)          @noisy det1654 det1651 det1655 det1645 det1652
mzz (11, 7) (11, 5)           @noisy det568 det571 det105 det108
mzz (3, -13) (3, -11)         @noisy det1468 det1477 det225 det228
mxx (-1, 8) (-1, 10)          @noisy det1905 det1909
mzz (13, 5) (13, 7)           @noisy det1371 det105 det108 det1369
mxx (3, -8) (1, -8)           @noisy det164 det161 det168 det155
mxx (21, -2) (21, -4)         @noisy det1785 det1790
mxx (11, -16) (9, -16)        @noisy det1175 det2176 det1173
mzz (5, -7) (5, -5)           @noisy det159 det1205 det1206 det166
mzz (13, 11) (13, 13)         @noisy det30 det41 det26 det38
mxx (9, 10) (11, 10)          @noisy det107 det109 det1960 det1963
mzz (17, 1) (17, -1)          @noisy det691 det695 det917 det924
mzz (11, 1) (11, -1)          @noisy det409 det416 det413 det421
mxx (9, 16) (11, 16)          @noisy det1654 det1601 det1604 det1645
mzz (21, -5) (19, -5)         @noisy det1783 det1787
mxx (5, 14) (7, 14)           @noisy det888 det886 det889 det883
mxx (11, 2) (9, 2)            @noisy det409 det416 det412 det417
mxx (15, 10) (13, 10)         @noisy det33 det37 det26 det38
mxx (19, 2) (17, 2)           @noisy det922 det926 det917 det924
mzz (11, -13) (11, -11)       @noisy det1313 det1316 det1315 det1317
mxx (-5, 2) (-5, 4)           @noisy det332 det334
mzz (-1, 7) (-1, 5)           @noisy det2115 det962 det963
mzz (9, 5) (9, 7)             @noisy det568 det571 det526 det531
mxx (7, -4) (5, -4)           @noisy det745 det1205 det1206 det747
mzz (5, 5) (5, 7)             @noisy det641 det864 det866 det644
mzz (-1, -5) (-1, -7)         @noisy det1838 det1846 det160 det167
mxx (19, 4) (17, 4)           @noisy det922 det926 det1072 det1077
mxx (11, -8) (9, -8)          @noisy det989 det992 det990 det993
mzz (11, 13) (11, 11)         @noisy det30 det41 det1960 det1963
mzz (17, -5) (17, -7)         @noisy det2137 det692 det693
mzz (11, -5) (11, -7)         @noisy det989 det992 det478 det480
mzz (3, 1) (3, -1)            @noisy det591 det598 det595 det599
mzz (-3, 5) (-5, 5)           @noisy det330 det338
mxx (3, 2) (1, 2)             @noisy det591 det598 det596 det600
mxx (7, -8) (5, -8)           @noisy det1205 det1206 det226 det227
mxx (11, -2) (9, -2)          @noisy det409 det416 det415 det419
mzz (1, 11) (-1, 11)          @noisy det1902 det1907
mzz (9, 17) (9, 19)           @noisy det1654 det1603 det1605 det1645
mxx (7, 16) (5, 16)           @noisy det889 det886 det2049
mxx (-3, 2) (-1, 2)           @noisy det1354 det1355 det328 det335
mzz (9, -11) (9, -13)         @noisy det792 det1313 det1316 det788
mxx (15, -10) (13, -10)       @noisy det1258 det1260 det2160
mxx (13, -14) (13, -16)       @noisy det1711 det1715
mxx (11, 4) (9, 4)            @noisy det568 det571 det412 det417
mzz (13, -7) (13, -5)         @noisy det1946 det1948 det478 det480
mxx (-3, -8) (-1, -8)         @noisy det1846 det1842 det1838 det1843 det1848
mzz (-3, -7) (-3, -5)         @noisy det1846 det1844 det1849 det1845 det1838
mzz (7, -7) (7, -5)           @noisy det746 det1205 det1206 det744
mxx (7, -2) (5, -2)           @noisy det1339 det1341 det745 det747
mxx (13, -8) (15, -8)         @noisy det1946 det1948 det1258 det1260
mzz (13, -17) (11, -17)       @noisy det1713 det1712
mzz (5, 17) (3, 17)           @noisy det1552 det1548
mzz (15, 5) (15, 7)           @noisy det1371 det1027 det1028 det1369
mzz (11, 19) (11, 17)         @noisy det1654 det1656 det1649 det1650 det1645
mzz (3, 7) (3, 5)             @noisy det641 det644 det1146 det1148
mzz (7, -1) (7, 1)            @noisy det1339 det1341 det414 det418
mxx (11, 14) (9, 14)          @noisy det1601 det1604 det1960 det1963
mxx (3, -4) (1, -4)           @noisy det164 det162 det165 det155
mxx (13, 14) (15, 14)         @noisy det34 det26 det35 det38 det40
mxx (19, -2) (17, -2)         @noisy det690 det694 det917 det924
mzz (19, -1) (19, 1)          @noisy det923 det917 det921 det924
mzz (5, -1) (5, 1)            @noisy det1339 det1341 det595 det599
mxx (13, -2) (15, -2)         @noisy det479 det481 det1116 det1118
mxx (5, -20) (7, -20)         @noisy det1401 det1404 det1406 det1402 det1395
mxx (15, 4) (13, 4)           @noisy det1371 det1026 det1029 det1369
mxx (11, -4) (9, -4)          @noisy det989 det992 det415 det419
mzz (13, -13) (13, -11)       @noisy det1315 det1317 det2168
mzz (3, -5) (3, -7)           @noisy det164 det159 det166 det155
mxx (19, -4) (17, -4)         @noisy det1996 det690 det694
mxx (3, 10) (1, 10)           @noisy det834 det836 det1981
mxx (3, -14) (1, -14)         @noisy det1468 det1474 det1477 det1479 det1475
mzz (9, 1) (9, -1)            @noisy det409 det416 det414 det418
mxx (7, -10) (5, -10)         @noisy det785 det791 det226 det227
mzz (15, 1) (15, -1)          @noisy det691 det695 det1116 det1118
mzz (15, 11) (15, 13)         @noisy det31 det26 det32 det38 det39
mzz (1, -5) (1, -7)           @noisy det164 det160 det167 det155
mxx (11, 8) (9, 8)            @noisy det568 det571 det107 det109
mzz (7, 17) (7, 19)           @noisy det1603 det1605 det2029
mxx (11, -14) (9, -14)        @noisy det1175 det1313 det1316 det1173
mzz (5, -13) (5, -11)         @noisy det785 det791 det225 det228
mzz (19, 7) (19, 5)           @noisy det1077 det1078 det1072 det1075 det1076
mxx (-3, 4) (-1, 4)           @noisy det328 det335 det2041
mxx (19, 8) (17, 8)           @noisy det1077 det1073 det1080 det1072 det1074
mzz (7, 5) (7, 7)             @noisy det864 det866 det526 det531
mxx (3, -2) (1, -2)           @noisy det591 det598 det162 det165
mzz (-1, 1) (-1, -1)          @noisy det1354 det1355 det270 det272
mzz (13, -1) (13, 1)          @noisy det413 det421 det1116 det1118
mxx (-1, -4) (-3, -4)         @noisy det1838 det1846 det269 det271
mzz (5, -19) (5, -17)         @noisy det1405 det1399 det1404 det1400 det1395
mzz (1, -11) (1, -13)         @noisy det1468 det1477 det1478 det1472 det1473
mxx (7, 8) (5, 8)             @noisy det864 det866 det527 det532
mxx (15, -4) (13, -4)         @noisy det1946 det1948 det479 det481
mxx (7, 10) (5, 10)           @noisy det888 det527 det532 det883
mzz (3, 13) (3, 11)           @noisy det2093 det833 det835
mzz (15, -7) (15, -5)         @noisy det1946 det1948 det692 det693
mxx (5, -14) (7, -14)         @noisy det787 det790 det785 det791
mzz (17, -11) (15, -11)       @noisy det1259 det1264
mzz (-3, -1) (-3, 1)          @noisy det1354 det1355 det329 det336

--------         21
myy (3, 1) (3, 2)             @noisy det591 det597
myy (9, -11) (9, -10)         @noisy det1313 det1318
myy (9, -1) (9, -2)           @noisy det409 det420
myy (-1, 1) (-1, 2)           @noisy det1356 det1354
myy (5, -11) (5, -10)         @noisy det785 det789
myy (5, -20) (5, -19)         @noisy det1403 det1395
myy (11, 10) (11, 11)         @noisy det1960 det1962
myy (17, 7) (17, 8)           @noisy det1079 det1072
myy (-3, -5) (-3, -4)         @noisy det1838 det1847
myy (3, 4) (3, 5)             @noisy det1146 det1147
myy (11, -1) (11, -2)         @noisy det409 det420
myy (7, -11) (7, -10)         @noisy det785 det789
myy (5, 1) (5, 2)             @noisy det1339 det1340
myy (17, 5) (17, 4)           @noisy det1079 det1072
myy (11, 4) (11, 5)           @noisy det568 det570
myy (17, 1) (17, 2)           @noisy det917 det925
myy (7, -8) (7, -7)           @noisy det1205 det1207
myy (9, 13) (9, 14)           @noisy det1960 det1962
myy (5, -8) (5, -7)           @noisy det1205 det1207
myy (9, -14) (9, -13)         @noisy det1313 det1318
myy (11, 7) (11, 8)           @noisy det568 det570
myy (7, 13) (7, 14)           @noisy det887 det883
myy (15, -1) (15, -2)         @noisy det1116 det1119
myy (9, 10) (9, 11)           @noisy det1960 det1962
myy (7, -17) (7, -16)         @noisy det1403 det1395
myy (5, -1) (5, -2)           @noisy det1339 det1340
myy (9, 5) (9, 4)             @noisy det568 det570
myy (-3, 2) (-3, 1)           @noisy det1356 det1354
myy (19, 2) (19, 1)           @noisy det917 det925
myy (19, 4) (19, 5)           @noisy det1079 det1072
myy (15, 10) (15, 11)         @noisy det26 det36
myy (5, -5) (5, -4)           @noisy det1205 det1207
myy (15, 1) (15, 2)           @noisy det1116 det1119
myy (3, -10) (3, -11)         @noisy det1468 det1476
myy (13, 14) (13, 13)         @noisy det26 det36
myy (7, -13) (7, -14)         @noisy det785 det789
myy (9, 16) (9, 17)           @noisy det1645 det1653
myy (11, 19) (11, 20)         @noisy det1645 det1653
myy (13, 10) (13, 11)         @noisy det26 det36
myy (3, -8) (3, -7)           @noisy det155 det163
myy (9, 7) (9, 8)             @noisy det568 det570
myy (5, 7) (5, 8)             @noisy det867 det864
myy (1, -5) (1, -4)           @noisy det155 det163
myy (7, 7) (7, 8)             @noisy det867 det864
myy (15, -5) (15, -4)         @noisy det1946 det1947
myy (15, 7) (15, 8)           @noisy det1369 det1370
myy (11, 1) (11, 2)           @noisy det409 det420
myy (1, 1) (1, 2)             @noisy det591 det597
myy (11, -5) (11, -4)         @noisy det991 det989
myy (7, 10) (7, 11)           @noisy det887 det883
myy (17, -1) (17, -2)         @noisy det917 det925
myy (7, -19) (7, -20)         @noisy det1403 det1395
myy (15, 13) (15, 14)         @noisy det26 det36
myy (5, 10) (5, 11)           @noisy det887 det883
myy (13, 8) (13, 7)           @noisy det1369 det1370
myy (-1, -1) (-1, -2)         @noisy det1356 det1354
myy (-1, -5) (-1, -4)         @noisy det1838 det1847
myy (1, 4) (1, 5)             @noisy det1146 det1147
myy (7, -1) (7, -2)           @noisy det1339 det1340
myy (11, -14) (11, -13)       @noisy det1313 det1318
myy (3, -14) (3, -13)         @noisy det1468 det1476
myy (3, 7) (3, 8)             @noisy det1146 det1147
myy (15, 4) (15, 5)           @noisy det1369 det1370
myy (9, -5) (9, -4)           @noisy det991 det989
myy (11, -8) (11, -7)         @noisy det991 det989
myy (11, 13) (11, 14)         @noisy det1960 det1962
myy (13, -1) (13, -2)         @noisy det1116 det1119
myy (1, -14) (1, -13)         @noisy det1468 det1476
myy (15, -7) (15, -8)         @noisy det1946 det1947
myy (1, 7) (1, 8)             @noisy det1146 det1147
myy (11, 16) (11, 17)         @noisy det1645 det1653
myy (7, -5) (7, -4)           @noisy det1205 det1207
myy (9, 1) (9, 2)             @noisy det409 det420
myy (9, 19) (9, 20)           @noisy det1645 det1653
myy (19, 7) (19, 8)           @noisy det1079 det1072
myy (5, 14) (5, 13)           @noisy det887 det883
myy (13, 4) (13, 5)           @noisy det1369 det1370
myy (1, -11) (1, -10)         @noisy det1468 det1476
myy (7, 1) (7, 2)             @noisy det1339 det1340
myy (7, 4) (7, 5)             @noisy det867 det864
myy (-3, -8) (-3, -7)         @noisy det1838 det1847
myy (13, -5) (13, -4)         @noisy det1946 det1947
myy (11, -10) (11, -11)       @noisy det1313 det1318
myy (-3, -1) (-3, -2)         @noisy det1356 det1354
myy (19, -1) (19, -2)         @noisy det917 det925
myy (3, -1) (3, -2)           @noisy det591 det597
myy (3, -5) (3, -4)           @noisy det155 det163
myy (9, -7) (9, -8)           @noisy det991 det989
myy (5, -17) (5, -16)         @noisy det1403 det1395
myy (5, 4) (5, 5)             @noisy det867 det864
myy (1, -1) (1, -2)           @noisy det591 det597
myy (-1, -8) (-1, -7)         @noisy det1838 det1847
myy (13, 2) (13, 1)           @noisy det1116 det1119
myy (5, -14) (5, -13)         @noisy det785 det789
myy (1, -8) (1, -7)           @noisy det155 det163
myy (13, -8) (13, -7)         @noisy det1946 det1947

--------         22
mxx (7, 2) (5, 2)             @noisy det646 det1340 det1341 det643
mzz (9, -7) (9, -5)           @noisy det746 det991 det992 det751
mxx (7, -16) (5, -16)         @noisy det794 det1404 det1403 det790
mzz (9, 11) (9, 13)           @noisy det530 det534 det1962 det1963
mzz (1, 7) (1, 5)             @noisy det963 det966 det1147 det1148
mxx (17, -10) (17, -8)        @noisy det1261 det1268
mzz (9, -17) (9, -19)         @noisy det1179 det2152 det1176
mzz (7, -13) (7, -11)         @noisy det792 det789 det791 det793
mxx (3, -10) (1, -10)         @noisy det1476 det1477 det168 det170
mzz (17, 5) (17, 7)           @noisy det1033 det1028 det1079 det1077
mxx (7, 4) (5, 4)             @noisy det646 det867 det866 det643
mxx (3, 8) (1, 8)             @noisy det840 det836 det1147 det1148
mzz (5, 11) (5, 13)           @noisy det887 det888 det835 det839
mxx (-3, -2) (-1, -2)         @noisy det1356 det1355 det271 det275
mxx (13, 8) (15, 8)           @noisy det1371 det37 det1370 det45
mxx (3, 4) (1, 4)             @noisy det600 det602 det1147 det1148
mxx (3, 14) (3, 16)           @noisy det1550 det1557
mzz (7, -19) (7, -17)         @noisy det1179 det1403 det1404 det1176
mzz (1, 1) (1, -1)            @noisy det597 det598 det276 det272
mxx (13, 2) (15, 2)           @noisy det1029 det1032 det1119 det1118
mzz (21, -1) (21, 1)          @noisy det2014 det923 det928
mzz (7, 11) (7, 13)           @noisy det887 det888 det530 det534
mzz (-5, 1) (-5, -1)          @noisy det342 det2074 det336
mxx (11, -10) (9, -10)        @noisy det1318 det1316 det993 det994
mxx (11, 20) (9, 20)          @noisy det1654 det1659 det1655 det1660 det1653
mzz (11, 7) (11, 5)           @noisy det570 det571 det108 det113
mzz (3, -13) (3, -11)         @noisy det1476 det1477 det228 det232
mxx (-1, 8) (-1, 10)          @noisy det1909 det1913
mzz (13, 5) (13, 7)           @noisy det1371 det108 det113 det1370
mxx (3, -8) (1, -8)           @noisy det164 det163 det168 det170
mxx (21, -2) (21, -4)         @noisy det1790 det1794
mxx (11, -16) (9, -16)        @noisy det1175 det1180 det2176
mzz (5, -7) (5, -5)           @noisy det1207 det166 det171 det1206
mzz (13, 11) (13, 13)         @noisy det44 det38 det36 det41
mxx (9, 10) (11, 10)          @noisy det109 det112 det1962 det1963
mzz (17, 1) (17, -1)          @noisy det695 det925 det924 det698
mzz (11, 1) (11, -1)          @noisy det420 det416 det421 det424
mxx (9, 16) (11, 16)          @noisy det1654 det1604 det1609 det1653
mzz (21, -5) (19, -5)         @noisy det1787 det1793
mxx (5, 14) (7, 14)           @noisy det887 det888 det889 det890
mxx (11, 2) (9, 2)            @noisy det420 det416 det417 det425
mxx (15, 10) (13, 10)         @noisy det37 det36 det38 det45
mxx (19, 2) (17, 2)           @noisy det926 det927 det925 det924
mzz (11, -13) (11, -11)       @noisy det1318 det1316 det1317 det1319
mxx (-5, 2) (-5, 4)           @noisy det334 det341
mzz (-1, 7) (-1, 5)           @noisy det2115 det963 det966
mzz (9, 5) (9, 7)             @noisy det570 det571 det531 det536
mxx (7, -4) (5, -4)           @noisy det748 det1207 det1206 det747
mzz (5, 5) (5, 7)             @noisy det867 det866 det648 det644
mzz (-1, -5) (-1, -7)         @noisy det1847 det1846 det167 det172
mxx (19, 4) (17, 4)           @noisy det926 det927 det1079 det1077
mxx (11, -8) (9, -8)          @noisy det991 det992 det993 det994
mzz (11, 13) (11, 11)         @noisy det41 det44 det1962 det1963
mzz (17, -5) (17, -7)         @noisy det2137 det693 det699
mzz (11, -5) (11, -7)         @noisy det480 det991 det992 det484
mzz (3, 1) (3, -1)            @noisy det597 det598 det599 det601
mzz (-3, 5) (-5, 5)           @noisy det338 det344
mxx (3, 2) (1, 2)             @noisy det597 det598 det600 det602
mxx (7, -8) (5, -8)           @noisy det227 det1207 det1206 det231
mxx (11, -2) (9, -2)          @noisy det420 det416 det419 det422
mzz (1, 11) (-1, 11)          @noisy det1907 det1911
mzz (9, 17) (9, 19)           @noisy det1654 det1605 det1607 det1653
mxx (7, 16) (5, 16)           @noisy det2049 det889 det890
mxx (-3, 2) (-1, 2)           @noisy det1356 det1355 det335 det343
mzz (9, -11) (9, -13)         @noisy det792 det1318 det1316 det793
mxx (15, -10) (13, -10)       @noisy det1260 det1269 det2160
mxx (13, -14) (13, -16)       @noisy det1715 det1720
mxx (11, 4) (9, 4)            @noisy det570 det571 det417 det425
mzz (13, -7) (13, -5)         @noisy det1947 det1948 det480 det484
mxx (-3, -8) (-1, -8)         @noisy det1847 det1846 det1850 det1851 det1848
mzz (-3, -7) (-3, -5)         @noisy det1847 det1846 det1852 det1849 det1853
mzz (7, -7) (7, -5)           @noisy det746 det1207 det751 det1206
mxx (7, -2) (5, -2)           @noisy det748 det1340 det1341 det747
mxx (13, -8) (15, -8)         @noisy det1947 det1948 det1260 det1269
mzz (13, -17) (11, -17)       @noisy det1713 det1719
mzz (5, 17) (3, 17)           @noisy det1552 det1555
mzz (15, 5) (15, 7)           @noisy det1371 det1033 det1028 det1370
mzz (11, 19) (11, 17)         @noisy det1654 det1656 det1657 det1658 det1653
mzz (3, 7) (3, 5)             @noisy det644 det648 det1147 det1148
mzz (7, -1) (7, 1)            @noisy det1340 det1341 det418 det423
mxx (11, 14) (9, 14)          @noisy det1604 det1609 det1962 det1963
mxx (3, -4) (1, -4)           @noisy det164 det165 det169 det163
mxx (13, 14) (15, 14)         @noisy det42 det36 det38 det43 det40
mxx (19, -2) (17, -2)         @noisy det694 det700 det925 det924
mzz (19, -1) (19, 1)          @noisy det923 det925 det924 det928
mzz (5, -1) (5, 1)            @noisy det1340 det1341 det601 det599
mxx (13, -2) (15, -2)         @noisy det481 det485 det1119 det1118
mxx (5, -20) (7, -20)         @noisy det1407 det1403 det1404 det1406 det1408
mxx (15, 4) (13, 4)           @noisy det1371 det1029 det1032 det1370
mxx (11, -4) (9, -4)          @noisy det419 det991 det992 det422
mzz (13, -13) (13, -11)       @noisy det1317 det2168 det1319
mzz (3, -5) (3, -7)           @noisy det164 det166 det171 det163
mxx (19, -4) (17, -4)         @noisy det1996 det694 det700
mxx (3, 10) (1, 10)           @noisy det1981 det840 det836
mxx (3, -14) (1, -14)         @noisy det1476 det1477 det1482 det1479 det1483
mzz (9, 1) (9, -1)            @noisy det420 det416 det418 det423
mxx (7, -10) (5, -10)         @noisy det227 det789 det791 det231
mzz (15, 1) (15, -1)          @noisy det695 det698 det1119 det1118
mzz (15, 11) (15, 13)         @noisy det46 det47 det36 det38 det39
mzz (1, -5) (1, -7)           @noisy det164 det167 det172 det163
mxx (11, 8) (9, 8)            @noisy det570 det571 det109 det112
mzz (7, 17) (7, 19)           @noisy det1605 det1607 det2029
mxx (11, -14) (9, -14)        @noisy det1175 det1318 det1316 det1180
mzz (5, -13) (5, -11)         @noisy det789 det791 det228 det232
mzz (19, 7) (19, 5)           @noisy det1079 det1077 det1078 det1081 det1082
mxx (-3, 4) (-1, 4)           @noisy det2041 det343 det335
mxx (19, 8) (17, 8)           @noisy det1079 det1077 det1083 det1080 det1084
mzz (7, 5) (7, 7)             @noisy det867 det866 det531 det536
mxx (3, -2) (1, -2)           @noisy det597 det598 det165 det169
mzz (-1, 1) (-1, -1)          @noisy det1356 det1355 det276 det272
mzz (13, -1) (13, 1)          @noisy det421 det424 det1119 det1118
mxx (-1, -4) (-3, -4)         @noisy det1847 det1846 det271 det275
mzz (5, -19) (5, -17)         @noisy det1405 det1403 det1404 det1409 det1410
mzz (1, -11) (1, -13)         @noisy det1480 det1476 det1477 det1478 det1481
mxx (7, 8) (5, 8)             @noisy det532 det867 det866 det537
mxx (15, -4) (13, -4)         @noisy det1947 det1948 det481 det485
mxx (7, 10) (5, 10)           @noisy det887 det888 det532 det537
mzz (3, 13) (3, 11)           @noisy det2093 det835 det839
mzz (15, -7) (15, -5)         @noisy det1947 det1948 det693 det699
mxx (5, -14) (7, -14)         @noisy det790 det789 det791 det794
mzz (17, -11) (15, -11)       @noisy det1264 det1267
mzz (-3, -1) (-3, 1)          @noisy det342 det1356 det1355 det336

--------         23
mzz (9, 16) (9, 14)           @noisy det1602 det1606 det1604 det1609
mxx (21, 1) (19, 1)           @noisy det923 det2015 det928
mxx (17, 5) (15, 5)           @noisy det1031 det1033 det1028 det1025
mxx (9, -7) (7, -7)           @noisy det1756 det1753 det751 det746
mxx (9, 17) (7, 17)           @noisy det1602 det1606 det1605 det1607
mxx (9, -5) (7, -5)           @noisy det746 det742 det751 det749
mzz (5, 10) (5, 8)            @noisy det532 det838 det537 det831
mxx (-3, 5) (-5, 5)           @noisy det337 det344 det331 det340 det338
mxx (9, 11) (7, 11)           @noisy det528 det530 det534 det535
mxx (11, 1) (13, 1)           @noisy det1133 det421 det424 det1134
mzz (1, -4) (1, -2)           @noisy det267 det165 det273 det169
mxx (17, -5) (15, -5)         @noisy det697 det693 det699 det688
mzz (17, 2) (17, 4)           @noisy det926 det1031 det927 det1025
mxx (1, 11) (-1, 11)          @noisy det1907 det1911 det1904 det1906 det1910
mzz (-3, 2) (-3, 4)           @noisy det331 det340 det343 det335
mzz (11, -16) (11, -14)       @noisy det1175 det1709 det1180 det1717
mzz (15, 4) (15, 2)           @noisy det1029 det1031 det1032 det1025
mxx (9, 13) (7, 13)           @noisy det1602 det1606 det530 det534
mxx (9, -17) (7, -17)         @noisy det1177 det1176 det1171 det1179
mzz (13, -14) (13, -16)       @noisy det1709 det1715 det1717 det1720 det1716
mzz (-3, -8) (-1, -8)         @noisy det1848 det1850
mzz (9, 2) (9, 4)             @noisy det1221 det417 det425 det1223
mxx (-3, -7) (-3, -5)         @noisy det1849 det1853
mzz (7, -8) (7, -10)          @noisy det1756 det227 det1753 det231
mxx (17, 7) (15, 7)           @noisy det1974 det1033 det1028
mzz (17, -4) (17, -2)         @noisy det694 det700 det697 det688
mzz (5, -8) (5, -10)          @noisy det223 det227 det230 det231
mzz (-1, 2) (-1, 4)           @noisy det960 det965 det343 det335
mxx (-3, -1) (-5, -1)         @noisy det342 det2075 det336
mzz (5, 4) (5, 2)             @noisy det646 det647 det639 det643
mxx (13, -17) (11, -17)       @noisy det1709 det1713 det1719 det1717 det1714
mxx (5, 17) (3, 17)           @noisy det1554 det1552 det1553 det1555 det1549
mxx (13, -1) (11, -1)         @noisy det483 det476 det421 det424
mzz (11, 14) (11, 16)         @noisy det1604 det1609 det2004
mxx (1, -11) (1, -13)         @noisy det1478 det1481
mxx (11, -5) (13, -5)         @noisy det476 det480 det483 det484
mzz (13, 14) (15, 14)         @noisy det40 det42
mxx (-1, 1) (1, 1)            @noisy det960 det965 det276 det272
mxx (17, -11) (15, -11)       @noisy det1265 det1263 det1257 det1264 det1267
mzz (1, 2) (1, 4)             @noisy det960 det600 det965 det602
mzz (-1, -4) (-1, -2)         @noisy det267 det271 det273 det275
mzz (5, -2) (5, -4)           @noisy det1443 det748 det1446 det747
mzz (9, -16) (9, -14)         @noisy det1177 det1180 det1175 det1171
mzz (13, 2) (13, 4)           @noisy det1133 det1029 det1134 det1032
mzz (15, 10) (15, 8)          @noisy det37 det2086 det45
mxx (5, 5) (3, 5)             @noisy det647 det648 det639 det644
mzz (3, 8) (3, 10)            @noisy det838 det840 det836 det831
mzz (1, 8) (1, 10)            @noisy det1904 det840 det836 det1910
mzz (5, -20) (7, -20)         @noisy det1406 det1408
mzz (3, -10) (3, -8)          @noisy det223 det230 det168 det170
mxx (-1, 7) (1, 7)            @noisy det1904 det963 det966 det1910
mzz (5, -14) (5, -16)         @noisy det790 det794 det2123
mzz (3, -14) (1, -14)         @noisy det1479 det1483
mxx (-1, -7) (1, -7)          @noisy det2130 det167 det172
mxx (15, -7) (17, -7)         @noisy det1265 det693 det699 det1257
mzz (7, 4) (7, 2)             @noisy det646 det1221 det1223 det643
mxx (7, -19) (9, -19)         @noisy det1179 det2145 det1176
mxx (13, 5) (11, 5)           @noisy det1133 det1134 det113 det108
mxx (15, 11) (15, 13)         @noisy det39 det46
mzz (1, -10) (1, -8)          @noisy det168 det1989 det170
mxx (3, 7) (5, 7)             @noisy det644 det838 det648 det831
mxx (9, 5) (7, 5)             @noisy det536 det1221 det531 det1223
mzz (7, 16) (7, 14)           @noisy det1602 det889 det1606 det890
mxx (-1, -1) (1, -1)          @noisy det267 det273 det276 det272
mzz (9, -4) (9, -2)           @noisy det749 det742 det422 det419
mzz (11, 20) (9, 20)          @noisy det1655 det1660
mzz (11, 8) (11, 10)          @noisy det106 det111 det112 det109
mxx (21, -1) (19, -1)         @noisy det1791 det923 det1786 det928
mzz (15, -10) (15, -8)        @noisy det1260 det1265 det1269 det1257
mxx (7, -13) (9, -13)         @noisy det1177 det792 det793 det1171
mxx (19, 7) (19, 5)           @noisy det1078 det1082
mzz (19, 8) (17, 8)           @noisy det1080 det1084
mzz (7, 10) (7, 8)            @noisy det528 det532 det535 det537
mxx (5, -11) (3, -11)         @noisy det223 det230 det228 det232
mzz (5, 14) (5, 16)           @noisy det1554 det889 det1549 det890
mzz (11, -4) (11, -2)         @noisy det419 det476 det483 det422
mzz (15, -4) (15, -2)         @noisy det697 det481 det485 det688
mxx (9, 7) (7, 7)             @noisy det528 det535 det531 det536
mxx (5, -19) (5, -17)         @noisy det1405 det1409
mxx (3, 1) (5, 1)             @noisy det647 det599 det601 det639
mxx (5, -13) (3, -13)         @noisy det228 det232 det2057
mxx (17, -1) (15, -1)         @noisy det688 det695 det697 det698
mxx (13, -13) (11, -13)       @noisy det1709 det1317 det1717 det1319
mzz (-5, 2) (-5, 4)           @noisy det333 det331 det334 det340 det341
mxx (5, 11) (3, 11)           @noisy det839 det835 det838 det831
mzz (3, 2) (3, 4)             @noisy det647 det600 det602 det639
mzz (9, 10) (9, 8)            @noisy det528 det109 det112 det535
mzz (17, -10) (17, -8)        @noisy det1268 det1265 det1257 det1261 det1262
mxx (17, 1) (15, 1)           @noisy det1031 det695 det698 det1025
mxx (9, -11) (7, -11)         @noisy det1756 det792 det793 det1753
mxx (11, 7) (13, 7)           @noisy det111 det108 det113 det106
mxx (13, -11) (11, -11)       @noisy det1517 det1317 det1518 det1319
mzz (13, -8) (13, -10)        @noisy det1517 det1518 det1269 det1260
mxx (9, 1) (7, 1)             @noisy det1221 det418 det423 det1223
mzz (3, 14) (3, 16)           @noisy det1550 det1551 det1554 det1557 det1549
mxx (-1, 5) (1, 5)            @noisy det960 det965 det963 det966
mzz (11, -10) (11, -8)        @noisy det1517 det1518 det993 det994
mxx (11, 13) (13, 13)         @noisy det41 det44 det2101
mzz (7, -2) (7, -4)           @noisy det748 det742 det749 det747
mxx (5, -1) (3, -1)           @noisy det1443 det599 det601 det1446
mzz (19, 2) (19, 4)           @noisy det926 det2108 det927
mxx (1, -5) (-1, -5)          @noisy det267 det167 det273 det172
mzz (-3, -2) (-3, -4)         @noisy det2064 det271 det275
mxx (9, 19) (7, 19)           @noisy det2030 det1605 det1607
mzz (-1, 8) (-1, 10)          @noisy det1904 det1908 det1909 det1910 det1913
mxx (13, -7) (11, -7)         @noisy det1517 det480 det1518 det484
mzz (21, -2) (21, -4)         @noisy det1789 det1790 det1791 det1794 det1786
mzz (7, -16) (7, -14)         @noisy det1177 det790 det1171 det794
mxx (-5, 1) (-3, 1)           @noisy det342 det331 det340 det336
mzz (13, -2) (13, -4)         @noisy det476 det483 det481 det485
mxx (7, -1) (9, -1)           @noisy det742 det749 det418 det423
mzz (9, -10) (9, -8)          @noisy det1756 det1753 det993 det994
mxx (5, -7) (3, -7)           @noisy det223 det230 det166 det171
mxx (3, 13) (5, 13)           @noisy det1554 det835 det1549 det839
mzz (13, 8) (13, 10)          @noisy det106 det37 det111 det45
mzz (3, -4) (3, -2)           @noisy det1443 det165 det1446 det169
mxx (21, -5) (19, -5)         @noisy det1787 det1791 det1793 det1786 det1788
mxx (11, 19) (11, 17)         @noisy det1657 det1656
mxx (3, -5) (5, -5)           @noisy det1443 det166 det171 det1446
mzz (11, 2) (11, 4)           @noisy det1133 det417 det425 det1134
mxx (13, 11) (11, 11)         @noisy det111 det44 det41 det106
mzz (19, -4) (19, -2)         @noisy det694 det700 det1786 det1791

--------         24
myy (3, 1) (3, 2)             @noisy det639 det645
myy (17, -5) (17, -4)         @noisy det696 det688
myy (9, -11) (9, -10)         @noisy det1753 det1755
myy (9, -1) (9, -2)           @noisy det742 det750
myy (-1, 1) (-1, 2)           @noisy det960 det964
myy (5, -11) (5, -10)         @noisy det223 det229
myy (11, 10) (11, 11)         @noisy det110 det106
myy (3, 4) (3, 5)             @noisy det639 det645
myy (11, -1) (11, -2)         @noisy det476 det482
myy (9, -17) (9, -16)         @noisy det1171 det1178
myy (7, -11) (7, -10)         @noisy det1753 det1755
myy (5, 1) (5, 2)             @noisy det639 det645
myy (17, 5) (17, 4)           @noisy det1030 det1025
myy (11, 4) (11, 5)           @noisy det1133 det1135
myy (17, 1) (17, 2)           @noisy det1030 det1025
myy (3, 10) (3, 11)           @noisy det837 det831
myy (7, -8) (7, -7)           @noisy det1753 det1755
myy (17, -8) (17, -7)         @noisy det1266 det1257
myy (9, 13) (9, 14)           @noisy det1602 det1608
myy (5, -8) (5, -7)           @noisy det223 det229
myy (9, -14) (9, -13)         @noisy det1171 det1178
myy (11, 7) (11, 8)           @noisy det110 det106
myy (7, 13) (7, 14)           @noisy det1602 det1608
myy (15, -1) (15, -2)         @noisy det696 det688
myy (9, 10) (9, 11)           @noisy det528 det533
myy (7, -17) (7, -16)         @noisy det1171 det1178
myy (-1, 4) (-1, 5)           @noisy det960 det964
myy (5, -1) (5, -2)           @noisy det1443 det1445
myy (9, 5) (9, 4)             @noisy det1221 det1222
myy (-3, 2) (-3, 1)           @noisy det331 det339
myy (5, -5) (5, -4)           @noisy det1443 det1445
myy (15, 1) (15, 2)           @noisy det1030 det1025
myy (3, -10) (3, -11)         @noisy det223 det229
myy (17, -11) (17, -10)       @noisy det1266 det1257
myy (7, -13) (7, -14)         @noisy det1171 det1178
myy (7, 16) (7, 17)           @noisy det1602 det1608
myy (9, 16) (9, 17)           @noisy det1602 det1608
myy (13, 10) (13, 11)         @noisy det110 det106
myy (15, -11) (15, -10)       @noisy det1266 det1257
myy (3, -8) (3, -7)           @noisy det223 det229
myy (13, -17) (13, -16)       @noisy det1709 det1718
myy (9, 7) (9, 8)             @noisy det528 det533
myy (5, 7) (5, 8)             @noisy det837 det831
myy (1, -5) (1, -4)           @noisy det267 det274
myy (7, 7) (7, 8)             @noisy det528 det533
myy (5, 16) (5, 17)           @noisy det1549 det1556
myy (15, -5) (15, -4)         @noisy det696 det688
myy (11, 1) (11, 2)           @noisy det1133 det1135
myy (1, 1) (1, 2)             @noisy det960 det964
myy (11, -5) (11, -4)         @noisy det476 det482
myy (7, 10) (7, 11)           @noisy det528 det533
myy (17, -1) (17, -2)         @noisy det696 det688
myy (5, 10) (5, 11)           @noisy det837 det831
myy (13, 8) (13, 7)           @noisy det110 det106
myy (-1, -1) (-1, -2)         @noisy det267 det274
myy (11, -16) (11, -17)       @noisy det1709 det1718
myy (3, 16) (3, 17)           @noisy det1549 det1556
myy (-1, -5) (-1, -4)         @noisy det267 det274
myy (1, 4) (1, 5)             @noisy det960 det964
myy (7, -1) (7, -2)           @noisy det742 det750
myy (11, -14) (11, -13)       @noisy det1709 det1718
myy (-1, 11) (-1, 10)         @noisy det1904 det1912
myy (3, 7) (3, 8)             @noisy det837 det831
myy (21, -5) (21, -4)         @noisy det1786 det1792
myy (19, -4) (19, -5)         @noisy det1786 det1792
myy (15, 4) (15, 5)           @noisy det1030 det1025
myy (9, -5) (9, -4)           @noisy det742 det750
myy (11, -8) (11, -7)         @noisy det1517 det1519
myy (1, 11) (1, 10)           @noisy det1904 det1912
myy (13, -1) (13, -2)         @noisy det476 det482
myy (15, -7) (15, -8)         @noisy det1266 det1257
myy (-5, 4) (-5, 5)           @noisy det331 det339
myy (1, 7) (1, 8)             @noisy det1904 det1912
myy (7, -5) (7, -4)           @noisy det742 det750
myy (9, 1) (9, 2)             @noisy det1221 det1222
myy (5, 14) (5, 13)           @noisy det1549 det1556
myy (13, 4) (13, 5)           @noisy det1133 det1135
myy (13, -14) (13, -13)       @noisy det1709 det1718
myy (7, 1) (7, 2)             @noisy det1221 det1222
myy (7, 4) (7, 5)             @noisy det1221 det1222
myy (-1, 7) (-1, 8)           @noisy det1904 det1912
myy (21, -1) (21, -2)         @noisy det1786 det1792
myy (13, -5) (13, -4)         @noisy det476 det482
myy (11, -10) (11, -11)       @noisy det1517 det1519
myy (13, -11) (13, -10)       @noisy det1517 det1519
myy (19, -1) (19, -2)         @noisy det1786 det1792
myy (3, -1) (3, -2)           @noisy det1443 det1445
myy (3, -5) (3, -4)           @noisy det1443 det1445
myy (9, -7) (9, -8)           @noisy det1753 det1755
myy (5, 4) (5, 5)             @noisy det639 det645
myy (3, 13) (3, 14)           @noisy det1549 det1556
myy (-5, 1) (-5, 2)           @noisy det331 det339
myy (1, -1) (1, -2)           @noisy det267 det274
myy (13, 2) (13, 1)           @noisy det1133 det1135
myy (-3, 4) (-3, 5)           @noisy det331 det339
myy (13, -8) (13, -7)         @noisy det1517 det1519

--------         25
mzz (9, 16) (9, 14)           @noisy det1608 det1609 det1606 det1610
mxx (21, 1) (19, 1)           @noisy det932 det2015 det928
mxx (17, 5) (15, 5)           @noisy det1030 det1031 det1033 det1035
mxx (9, -7) (7, -7)           @noisy det1756 det752 det751 det1755
mxx (9, 17) (7, 17)           @noisy det1608 det1606 det1607 det1611
mxx (9, -5) (7, -5)           @noisy det751 det752 det750 det749
mzz (5, 10) (5, 8)            @noisy det837 det540 det838 det537
mxx (-3, 5) (-5, 5)           @noisy det347 det344 det339 det340 det348
mxx (9, 11) (7, 11)           @noisy det533 det535 det538 det534
mxx (11, 1) (13, 1)           @noisy det1135 det1134 det424 det427
mzz (1, -4) (1, -2)           @noisy det274 det169 det273 det176
mxx (17, -5) (15, -5)         @noisy det696 det697 det699 det703
mzz (17, 2) (17, 4)           @noisy det1030 det927 det1031 det931
mxx (1, 11) (-1, 11)          @noisy det1911 det1912 det1916 det1910 det1917
mzz (-3, 2) (-3, 4)           @noisy det339 det340 det343 det345
mzz (11, -16) (11, -14)       @noisy det1180 det1181 det1718 det1717
mzz (15, 4) (15, 2)           @noisy det1030 det1032 det1031 det1034
mxx (9, 13) (7, 13)           @noisy det1608 det1606 det538 det534
mxx (9, -17) (7, -17)         @noisy det1177 det1179 det1182 det1178
mzz (13, -14) (13, -16)       @noisy det1721 det1717 det1720 det1722 det1718
mzz (-3, -8) (-1, -8)         @noisy det1857 det1850
mzz (9, 2) (9, 4)             @noisy det1222 det425 det1223 det429
mxx (-3, -7) (-3, -5)         @noisy det1855 det1853
mzz (7, -8) (7, -10)          @noisy det1756 det233 det1755 det231
mxx (17, 7) (15, 7)           @noisy det1974 det1033 det1035
mzz (17, -4) (17, -2)         @noisy det696 det700 det701 det697
mzz (5, -8) (5, -10)          @noisy det229 det230 det233 det231
mzz (-1, 2) (-1, 4)           @noisy det964 det965 det343 det345
mxx (-3, -1) (-5, -1)         @noisy det342 det346 det2075
mzz (5, 4) (5, 2)             @noisy det646 det650 det647 det645
mxx (13, -17) (11, -17)       @noisy det1723 det1719 det1717 det1718 det1724
mxx (5, 17) (3, 17)           @noisy det1554 det1558 det1559 det1555 det1556
mxx (13, -1) (11, -1)         @noisy det482 det483 det424 det427
mzz (11, 14) (11, 16)         @noisy det1609 det1610 det2004
mxx (1, -11) (1, -13)         @noisy det1481 det1486
mxx (11, -5) (13, -5)         @noisy det486 det482 det483 det484
mzz (13, 14) (15, 14)         @noisy det42 det50
mxx (-1, 1) (1, 1)            @noisy det278 det964 det965 det276
mxx (17, -11) (15, -11)       @noisy det1265 det1270 det1266 det1271 det1267
mzz (1, 2) (1, 4)             @noisy det965 det964 det602 det606
mzz (-1, -4) (-1, -2)         @noisy det277 det274 det273 det275
mzz (5, -2) (5, -4)           @noisy det748 det1445 det753 det1446
mzz (9, -16) (9, -14)         @noisy det1177 det1180 det1178 det1181
mzz (13, 2) (13, 4)           @noisy det1032 det1135 det1034 det1134
mzz (15, 10) (15, 8)          @noisy det45 det49 det2086
mxx (5, 5) (3, 5)             @noisy det647 det649 det648 det645
mzz (3, 8) (3, 10)            @noisy det837 det838 det840 det842
mzz (1, 8) (1, 10)            @noisy det1910 det1912 det840 det842
mzz (5, -20) (7, -20)         @noisy det1408 det1414
mzz (3, -10) (3, -8)          @noisy det229 det230 det170 det174
mxx (-1, 7) (1, 7)            @noisy det1910 det1912 det966 det967
mzz (5, -14) (5, -16)         @noisy det794 det798 det2123
mzz (3, -14) (1, -14)         @noisy det1483 det1487
mxx (-1, -7) (1, -7)          @noisy det2130 det172 det178
mxx (15, -7) (17, -7)         @noisy det1266 det1265 det699 det703
mzz (7, 4) (7, 2)             @noisy det646 det650 det1222 det1223
mxx (7, -19) (9, -19)         @noisy det1179 det2145 det1182
mxx (13, 5) (11, 5)           @noisy det1135 det1134 det113 det114
mxx (15, 11) (15, 13)         @noisy det46 det53
mzz (1, -10) (1, -8)          @noisy det170 det1989 det174
mxx (3, 7) (5, 7)             @noisy det837 det648 det838 det649
mxx (9, 5) (7, 5)             @noisy det539 det1222 det1223 det536
mzz (7, 16) (7, 14)           @noisy det893 det1608 det1606 det890
mxx (-1, -1) (1, -1)          @noisy det278 det274 det273 det276
mzz (9, -4) (9, -2)           @noisy det430 det750 det422 det749
mzz (11, 20) (9, 20)          @noisy det1660 det1664
mzz (11, 8) (11, 10)          @noisy det110 det111 det112 det115
mxx (21, -1) (19, -1)         @noisy det1791 det932 det1792 det928
mzz (15, -10) (15, -8)        @noisy det1266 det1265 det1269 det1272
mxx (7, -13) (9, -13)         @noisy det1177 det795 det793 det1178
mxx (19, 7) (19, 5)           @noisy det1082 det1087
mzz (19, 8) (17, 8)           @noisy det1084 det1086
mzz (7, 10) (7, 8)            @noisy det540 det533 det535 det537
mxx (5, -11) (3, -11)         @noisy det234 det229 det230 det232
mzz (5, 14) (5, 16)           @noisy det1554 det890 det1556 det893
mzz (11, -4) (11, -2)         @noisy det430 det482 det483 det422
mzz (15, -4) (15, -2)         @noisy det696 det697 det485 det487
mxx (9, 7) (7, 7)             @noisy det539 det533 det535 det536
mxx (5, -19) (5, -17)         @noisy det1413 det1409
mxx (3, 1) (5, 1)             @noisy det647 det601 det605 det645
mxx (5, -13) (3, -13)         @noisy det234 det232 det2057
mxx (17, -1) (15, -1)         @noisy det696 det697 det702 det698
mxx (13, -13) (11, -13)       @noisy det1322 det1718 det1717 det1319
mzz (-5, 2) (-5, 4)           @noisy det349 det339 det350 det340 det341
mxx (5, 11) (3, 11)           @noisy det837 det838 det841 det839
mzz (3, 2) (3, 4)             @noisy det647 det602 det606 det645
mzz (9, 10) (9, 8)            @noisy det533 det112 det115 det535
mzz (17, -10) (17, -8)        @noisy det1273 det1268 det1265 det1266 det1274
mxx (17, 1) (15, 1)           @noisy det1030 det1031 det702 det698
mxx (9, -11) (7, -11)         @noisy det1756 det795 det793 det1755
mxx (11, 7) (13, 7)           @noisy det110 det111 det113 det114
mxx (13, -11) (11, -11)       @noisy det1322 det1519 det1518 det1319
mzz (13, -8) (13, -10)        @noisy det1518 det1519 det1269 det1272
mxx (9, 1) (7, 1)             @noisy det431 det1222 det423 det1223
mzz (3, 14) (3, 16)           @noisy det1560 det1561 det1554 det1557 det1556
mxx (-1, 5) (1, 5)            @noisy det965 det964 det966 det967
mzz (11, -10) (11, -8)        @noisy det1519 det1518 det994 det996
mxx (11, 13) (13, 13)         @noisy det44 det52 det2101
mzz (7, -2) (7, -4)           @noisy det748 det753 det750 det749
mxx (5, -1) (3, -1)           @noisy det1445 det601 det1446 det605
mzz (19, 2) (19, 4)           @noisy det927 det2108 det931
mxx (1, -5) (-1, -5)          @noisy det274 det273 det172 det178
mzz (-3, -2) (-3, -4)         @noisy det277 det2064 det275
mxx (9, 19) (7, 19)           @noisy det2030 det1607 det1611
mzz (-1, 8) (-1, 10)          @noisy det1912 det1914 det1915 det1910 det1913
mxx (13, -7) (11, -7)         @noisy det486 det1519 det1518 det484
mzz (21, -2) (21, -4)         @noisy det1795 det1791 det1796 det1794 det1792
mzz (7, -16) (7, -14)         @noisy det1177 det794 det798 det1178
mxx (-5, 1) (-3, 1)           @noisy det342 det346 det339 det340
mzz (13, -2) (13, -4)         @noisy det482 det483 det485 det487
mxx (7, -1) (9, -1)           @noisy det431 det750 det423 det749
mzz (9, -10) (9, -8)          @noisy det1756 det1755 det994 det996
mxx (5, -7) (3, -7)           @noisy det229 det230 det171 det177
mxx (3, 13) (5, 13)           @noisy det1554 det839 det1556 det841
mzz (13, 8) (13, 10)          @noisy det110 det111 det49 det45
mzz (3, -4) (3, -2)           @noisy det1445 det1446 det176 det169
mxx (21, -5) (19, -5)         @noisy det1791 det1797 det1793 det1798 det1792
mxx (11, 19) (11, 17)         @noisy det1657 det1662
mxx (3, -5) (5, -5)           @noisy det1445 det177 det171 det1446
mzz (11, 2) (11, 4)           @noisy det1135 det425 det1134 det429
mxx (13, 11) (11, 11)         @noisy det110 det111 det44 det52
mzz (19, -4) (19, -2)         @noisy det700 det1792 det701 det1791

--------         26
mxx (7, 2) (5, 2)             @noisy det646 det650 det1340 det1342
mzz (9, -7) (9, -5)           @noisy det751 det991 det752 det995
mxx (7, -16) (5, -16)         @noisy det794 det798 det1403 det1412
mzz (9, 11) (9, 13)           @noisy det1962 det1965 det534 det538
mzz (1, 7) (1, 5)             @noisy det1149 det1147 det966 det967
mxx (17, -10) (17, -8)        @noisy det1268 det1274
mzz (9, -17) (9, -19)         @noisy det1179 det1182 det2153
mzz (7, -13) (7, -11)         @noisy det793 det795 det789 det796
mxx (3, -10) (1, -10)         @noisy det1476 det1485 det170 det174
mzz (17, 5) (17, 7)           @noisy det1085 det1033 det1079 det1035
mxx (7, 4) (5, 4)             @noisy det646 det650 det867 det869
mxx (3, 8) (1, 8)             @noisy det1149 det1147 det840 det842
mzz (5, 11) (5, 13)           @noisy det887 det839 det892 det841
mxx (-3, -2) (-1, -2)         @noisy det1356 det275 det1358 det277
mxx (13, 8) (15, 8)           @noisy det1372 det1370 det49 det45
mxx (3, 4) (1, 4)             @noisy det1149 det1147 det602 det606
mxx (3, 14) (3, 16)           @noisy det1557 det1560
mzz (7, -19) (7, -17)         @noisy det1412 det1179 det1182 det1403
mzz (1, 1) (1, -1)            @noisy det597 det278 det603 det276
mxx (13, 2) (15, 2)           @noisy det1032 det1034 det1121 det1119
mzz (21, -1) (21, 1)          @noisy det932 det2016 det928
mzz (7, 11) (7, 13)           @noisy det887 det892 det538 det534
mzz (-5, 1) (-5, -1)          @noisy det342 det346 det2076
mxx (11, -10) (9, -10)        @noisy det1318 det1320 det994 det996
mxx (11, 20) (9, 20)          @noisy det1659 det1660 det1664 det1663 det1653
mzz (11, 7) (11, 5)           @noisy det570 det573 det113 det114
mzz (3, -13) (3, -11)         @noisy det234 det1476 det1485 det232
mxx (-1, 8) (-1, 10)          @noisy det1915 det1913
mzz (13, 5) (13, 7)           @noisy det1372 det113 det114 det1370
mxx (3, -8) (1, -8)           @noisy det173 det163 det170 det174
mxx (21, -2) (21, -4)         @noisy det1794 det1796
mxx (11, -16) (9, -16)        @noisy det1180 det2177 det1181
mzz (5, -7) (5, -5)           @noisy det1208 det1207 det171 det177
mzz (13, 11) (13, 13)         @noisy det48 det44 det52 det36
mxx (9, 10) (11, 10)          @noisy det1962 det1965 det112 det115
mzz (17, 1) (17, -1)          @noisy det930 det698 det925 det702
mzz (11, 1) (11, -1)          @noisy det420 det426 det424 det427
mxx (9, 16) (11, 16)          @noisy det1663 det1609 det1610 det1653
mzz (21, -5) (19, -5)         @noisy det1797 det1793
mxx (5, 14) (7, 14)           @noisy det887 det890 det892 det893
mxx (11, 2) (9, 2)            @noisy det420 det425 det429 det426
mxx (15, 10) (13, 10)         @noisy det48 det45 det49 det36
mxx (19, 2) (17, 2)           @noisy det930 det931 det927 det925
mzz (11, -13) (11, -11)       @noisy det1322 det1318 det1320 det1319
mxx (-5, 2) (-5, 4)           @noisy det350 det341
mzz (-1, 7) (-1, 5)           @noisy det2116 det966 det967
mzz (9, 5) (9, 7)             @noisy det570 det573 det539 det536
mxx (7, -4) (5, -4)           @noisy det1208 det748 det753 det1207
mzz (5, 5) (5, 7)             @noisy det867 det649 det648 det869
mzz (-1, -5) (-1, -7)         @noisy det1847 det1856 det172 det178
mxx (19, 4) (17, 4)           @noisy det1085 det931 det927 det1079
mxx (11, -8) (9, -8)          @noisy det991 det995 det994 det996
mzz (11, 13) (11, 11)         @noisy det1965 det44 det52 det1962
mzz (17, -5) (17, -7)         @noisy det2138 det699 det703
mzz (11, -5) (11, -7)         @noisy det486 det991 det995 det484
mzz (3, 1) (3, -1)            @noisy det597 det603 det601 det605
mzz (-3, 5) (-5, 5)           @noisy det344 det348
mxx (3, 2) (1, 2)             @noisy det597 det603 det602 det606
mxx (7, -8) (5, -8)           @noisy det1208 det233 det1207 det231
mxx (11, -2) (9, -2)          @noisy det420 det430 det426 det422
mzz (1, 11) (-1, 11)          @noisy det1911 det1917
mzz (9, 17) (9, 19)           @noisy det1653 det1663 det1607 det1611
mxx (7, 16) (5, 16)           @noisy det893 det890 det2050
mxx (-3, 2) (-1, 2)           @noisy det1356 det1358 det343 det345
mzz (9, -11) (9, -13)         @noisy det793 det1318 det795 det1320
mxx (15, -10) (13, -10)       @noisy det2161 det1269 det1272
mxx (13, -14) (13, -16)       @noisy det1721 det1720
mxx (11, 4) (9, 4)            @noisy det570 det573 det425 det429
mzz (13, -7) (13, -5)         @noisy det1947 det484 det1949 det486
mxx (-3, -8) (-1, -8)         @noisy det1847 det1857 det1850 det1856 det1851
mzz (-3, -7) (-3, -5)         @noisy det1847 det1852 det1855 det1853 det1856
mzz (7, -7) (7, -5)           @noisy det1208 det752 det751 det1207
mxx (7, -2) (5, -2)           @noisy det748 det1340 det1342 det753
mxx (13, -8) (15, -8)         @noisy det1947 det1269 det1949 det1272
mzz (13, -17) (11, -17)       @noisy det1719 det1723
mzz (5, 17) (3, 17)           @noisy det1555 det1558
mzz (15, 5) (15, 7)           @noisy det1033 det1370 det1372 det1035
mzz (11, 19) (11, 17)         @noisy det1662 det1657 det1658 det1663 det1653
mzz (3, 7) (3, 5)             @noisy det1149 det648 det649 det1147
mzz (7, -1) (7, 1)            @noisy det431 det1340 det1342 det423
mxx (11, 14) (9, 14)          @noisy det1962 det1965 det1609 det1610
mxx (3, -4) (1, -4)           @noisy det173 det169 det176 det163
mxx (13, 14) (15, 14)         @noisy det42 det48 det36 det43 det50
mxx (19, -2) (17, -2)         @noisy det930 det700 det925 det701
mzz (19, -1) (19, 1)          @noisy det930 det925 det932 det928
mzz (5, -1) (5, 1)            @noisy det1340 det601 det1342 det605
mxx (13, -2) (15, -2)         @noisy det1119 det1121 det485 det487
mxx (5, -20) (7, -20)         @noisy det1412 det1407 det1403 det1414 det1408
mxx (15, 4) (13, 4)           @noisy det1032 det1372 det1034 det1370
mxx (11, -4) (9, -4)          @noisy det430 det991 det995 det422
mzz (13, -13) (13, -11)       @noisy det1322 det2169 det1319
mzz (3, -5) (3, -7)           @noisy det173 det171 det177 det163
mxx (19, -4) (17, -4)         @noisy det700 det1997 det701
mxx (3, 10) (1, 10)           @noisy det840 det842 det1982
mxx (3, -14) (1, -14)         @noisy det1485 det1476 det1482 det1487 det1483
mzz (9, 1) (9, -1)            @noisy det420 det431 det426 det423
mxx (7, -10) (5, -10)         @noisy det233 det789 det796 det231
mzz (15, 1) (15, -1)          @noisy det1121 det698 det702 det1119
mzz (15, 11) (15, 13)         @noisy det46 det47 det48 det36 det53
mzz (1, -5) (1, -7)           @noisy det173 det163 det172 det178
mxx (11, 8) (9, 8)            @noisy det570 det573 det112 det115
mzz (7, 17) (7, 19)           @noisy det2031 det1607 det1611
mxx (11, -14) (9, -14)        @noisy det1180 det1318 det1320 det1181
mzz (5, -13) (5, -11)         @noisy det234 det789 det232 det796
mzz (19, 7) (19, 5)           @noisy det1079 det1087 det1085 det1081 det1082
mxx (-3, 4) (-1, 4)           @noisy det2042 det343 det345
mxx (19, 8) (17, 8)           @noisy det1079 det1085 det1083 det1086 det1084
mzz (7, 5) (7, 7)             @noisy det539 det867 det869 det536
mxx (3, -2) (1, -2)           @noisy det597 det603 det176 det169
mzz (-1, 1) (-1, -1)          @noisy det278 det1356 det1358 det276
mzz (13, -1) (13, 1)          @noisy det1121 det424 det1119 det427
mxx (-1, -4) (-3, -4)         @noisy det1847 det275 det1856 det277
mzz (5, -19) (5, -17)         @noisy det1412 det1413 det1403 det1409 det1410
mzz (1, -11) (1, -13)         @noisy det1480 det1485 det1476 det1486 det1481
mxx (7, 8) (5, 8)             @noisy det540 det867 det869 det537
mxx (15, -4) (13, -4)         @noisy det1947 det1949 det485 det487
mxx (7, 10) (5, 10)           @noisy det887 det540 det892 det537
mzz (3, 13) (3, 11)           @noisy det841 det839 det2094
mzz (15, -7) (15, -5)         @noisy det1947 det1949 det699 det703
mxx (5, -14) (7, -14)         @noisy det794 det789 det798 det796
mzz (17, -11) (15, -11)       @noisy det1267 det1271
mzz (-3, -1) (-3, 1)          @noisy det342 det1356 det346 det1358

--------         27
myy (3, 1) (3, 2)             @noisy det597 det604
myy (9, -11) (9, -10)         @noisy det1318 det1321
myy (9, -1) (9, -2)           @noisy det420 det428
myy (-1, 1) (-1, 2)           @noisy det1356 det1357
myy (5, -11) (5, -10)         @noisy det789 det797
myy (5, -20) (5, -19)         @noisy det1411 det1403
myy (11, 10) (11, 11)         @noisy det1964 det1962
myy (17, 7) (17, 8)           @noisy det1088 det1079
myy (-3, -5) (-3, -4)         @noisy det1847 det1854
myy (3, 4) (3, 5)             @noisy det1150 det1147
myy (11, -1) (11, -2)         @noisy det420 det428
myy (7, -11) (7, -10)         @noisy det789 det797
myy (5, 1) (5, 2)             @noisy det1340 det1343
myy (17, 5) (17, 4)           @noisy det1088 det1079
myy (11, 4) (11, 5)           @noisy det570 det572
myy (17, 1) (17, 2)           @noisy det929 det925
myy (7, -8) (7, -7)           @noisy det1207 det1209
myy (9, 13) (9, 14)           @noisy det1964 det1962
myy (5, -8) (5, -7)           @noisy det1207 det1209
myy (9, -14) (9, -13)         @noisy det1318 det1321
myy (11, 7) (11, 8)           @noisy det570 det572
myy (7, 13) (7, 14)           @noisy det887 det891
myy (15, -1) (15, -2)         @noisy det1120 det1119
myy (9, 10) (9, 11)           @noisy det1964 det1962
myy (7, -17) (7, -16)         @noisy det1411 det1403
myy (5, -1) (5, -2)           @noisy det1340 det1343
myy (9, 5) (9, 4)             @noisy det570 det572
myy (-3, 2) (-3, 1)           @noisy det1356 det1357
myy (19, 2) (19, 1)           @noisy det929 det925
myy (19, 4) (19, 5)           @noisy det1088 det1079
myy (15, 10) (15, 11)         @noisy det36 det51
myy (5, -5) (5, -4)           @noisy det1207 det1209
myy (15, 1) (15, 2)           @noisy det1120 det1119
myy (3, -10) (3, -11)         @noisy det1476 det1484
myy (13, 14) (13, 13)         @noisy det36 det51
myy (7, -13) (7, -14)         @noisy det789 det797
myy (9, 16) (9, 17)           @noisy det1661 det1653
myy (11, 19) (11, 20)         @noisy det1661 det1653
myy (13, 10) (13, 11)         @noisy det36 det51
myy (3, -8) (3, -7)           @noisy det175 det163
myy (9, 7) (9, 8)             @noisy det570 det572
myy (5, 7) (5, 8)             @noisy det867 det868
myy (1, -5) (1, -4)           @noisy det175 det163
myy (7, 7) (7, 8)             @noisy det867 det868
myy (15, -5) (15, -4)         @noisy det1947 det1950
myy (15, 7) (15, 8)           @noisy det1373 det1370
myy (11, 1) (11, 2)           @noisy det420 det428
myy (1, 1) (1, 2)             @noisy det597 det604
myy (11, -5) (11, -4)         @noisy det991 det997
myy (7, 10) (7, 11)           @noisy det887 det891
myy (17, -1) (17, -2)         @noisy det929 det925
myy (7, -19) (7, -20)         @noisy det1411 det1403
myy (15, 13) (15, 14)         @noisy det36 det51
myy (5, 10) (5, 11)           @noisy det887 det891
myy (13, 8) (13, 7)           @noisy det1373 det1370
myy (-1, -1) (-1, -2)         @noisy det1356 det1357
myy (-1, -5) (-1, -4)         @noisy det1847 det1854
myy (1, 4) (1, 5)             @noisy det1150 det1147
myy (7, -1) (7, -2)           @noisy det1340 det1343
myy (11, -14) (11, -13)       @noisy det1318 det1321
myy (3, -14) (3, -13)         @noisy det1476 det1484
myy (3, 7) (3, 8)             @noisy det1150 det1147
myy (15, 4) (15, 5)           @noisy det1373 det1370
myy (9, -5) (9, -4)           @noisy det991 det997
myy (11, -8) (11, -7)         @noisy det991 det997
myy (11, 13) (11, 14)         @noisy det1964 det1962
myy (13, -1) (13, -2)         @noisy det1120 det1119
myy (1, -14) (1, -13)         @noisy det1476 det1484
myy (15, -7) (15, -8)         @noisy det1947 det1950
myy (1, 7) (1, 8)             @noisy det1150 det1147
myy (11, 16) (11, 17)         @noisy det1661 det1653
myy (7, -5) (7, -4)           @noisy det1207 det1209
myy (9, 1) (9, 2)             @noisy det420 det428
myy (9, 19) (9, 20)           @noisy det1661 det1653
myy (19, 7) (19, 8)           @noisy det1088 det1079
myy (5, 14) (5, 13)           @noisy det887 det891
myy (13, 4) (13, 5)           @noisy det1373 det1370
myy (1, -11) (1, -10)         @noisy det1476 det1484
myy (7, 1) (7, 2)             @noisy det1340 det1343
myy (7, 4) (7, 5)             @noisy det867 det868
myy (-3, -8) (-3, -7)         @noisy det1847 det1854
myy (13, -5) (13, -4)         @noisy det1947 det1950
myy (11, -10) (11, -11)       @noisy det1318 det1321
myy (-3, -1) (-3, -2)         @noisy det1356 det1357
myy (19, -1) (19, -2)         @noisy det929 det925
myy (3, -1) (3, -2)           @noisy det597 det604
myy (3, -5) (3, -4)           @noisy det175 det163
myy (9, -7) (9, -8)           @noisy det991 det997
myy (5, -17) (5, -16)         @noisy det1411 det1403
myy (5, 4) (5, 5)             @noisy det867 det868
myy (1, -1) (1, -2)           @noisy det597 det604
myy (-1, -8) (-1, -7)         @noisy det1847 det1854
myy (13, 2) (13, 1)           @noisy det1120 det1119
myy (5, -14) (5, -13)         @noisy det789 det797
myy (1, -8) (1, -7)           @noisy det175 det163
myy (13, -8) (13, -7)         @noisy det1947 det1950

--------         28
mxx (7, 2) (5, 2)             @noisy det650 det654 det1343 det1342
mzz (9, -7) (9, -5)           @noisy det752 det997 det995 det756
mxx (7, -16) (5, -16)         @noisy det1411 det1412 det798 det799
mzz (9, 11) (9, 13)           @noisy det1964 det1965 det538 det545
mzz (1, 7) (1, 5)             @noisy det1150 det1149 det967 det970
mxx (17, -10) (17, -8)        @noisy det1274 det1276
mzz (9, -17) (9, -19)         @noisy det1186 det1182 det2153
mzz (7, -13) (7, -11)         @noisy det795 det800 det797 det796
mxx (3, -10) (1, -10)         @noisy det174 det1484 det1485 det182
mzz (17, 5) (17, 7)           @noisy det1088 det1085 det1035 det1039
mxx (7, 4) (5, 4)             @noisy det650 det654 det868 det869
mxx (3, 8) (1, 8)             @noisy det1150 det1149 det846 det842
mzz (5, 11) (5, 13)           @noisy det841 det891 det892 det845
mxx (-3, -2) (-1, -2)         @noisy det277 det281 det1357 det1358
mxx (13, 8) (15, 8)           @noisy det1373 det1372 det49 det57
mxx (3, 4) (1, 4)             @noisy det1150 det1149 det606 det608
mxx (3, 14) (3, 16)           @noisy det1560 det1564
mzz (7, -19) (7, -17)         @noisy det1411 det1412 det1186 det1182
mzz (1, 1) (1, -1)            @noisy det278 det604 det603 det282
mxx (13, 2) (15, 2)           @noisy det1120 det1121 det1034 det1038
mzz (21, -1) (21, 1)          @noisy det932 det933 det2016
mzz (7, 11) (7, 13)           @noisy det538 det891 det892 det545
mzz (-5, 1) (-5, -1)          @noisy det346 det354 det2076
mxx (11, -10) (9, -10)        @noisy det998 det1321 det1320 det996
mxx (11, 20) (9, 20)          @noisy det1665 det1664 det1666 det1661 det1663
mzz (11, 7) (11, 5)           @noisy det572 det573 det114 det117
mzz (3, -13) (3, -11)         @noisy det234 det236 det1484 det1485
mxx (-1, 8) (-1, 10)          @noisy det1915 det1921
mzz (13, 5) (13, 7)           @noisy det1373 det1372 det114 det117
mxx (3, -8) (1, -8)           @noisy det174 det175 det173 det182
mxx (21, -2) (21, -4)         @noisy det1796 det1801
mxx (11, -16) (9, -16)        @noisy det2177 det1181 det1185
mzz (5, -7) (5, -5)           @noisy det1208 det177 det180 det1209
mzz (13, 11) (13, 13)         @noisy det48 det52 det54 det51
mxx (9, 10) (11, 10)          @noisy det115 det1964 det1965 det119
mzz (17, 1) (17, -1)          @noisy det929 det930 det702 det707
mzz (11, 1) (11, -1)          @noisy det428 det426 det427 det432
mxx (9, 16) (11, 16)          @noisy det1661 det1663 det1610 det1613
mzz (21, -5) (19, -5)         @noisy det1797 det1799
mxx (5, 14) (7, 14)           @noisy det893 det891 det892 det894
mxx (11, 2) (9, 2)            @noisy det428 det426 det429 det433
mxx (15, 10) (13, 10)         @noisy det48 det49 det57 det51
mxx (19, 2) (17, 2)           @noisy det929 det930 det931 det934
mzz (11, -13) (11, -11)       @noisy det1322 det1323 det1321 det1320
mxx (-5, 2) (-5, 4)           @noisy det350 det356
mzz (-1, 7) (-1, 5)           @noisy det2116 det967 det970
mzz (9, 5) (9, 7)             @noisy det539 det572 det541 det573
mxx (7, -4) (5, -4)           @noisy det1208 det753 det757 det1209
mzz (5, 5) (5, 7)             @noisy det649 det653 det868 det869
mzz (-1, -5) (-1, -7)         @noisy det181 det1854 det1856 det178
mxx (19, 4) (17, 4)           @noisy det1088 det1085 det931 det934
mxx (11, -8) (9, -8)          @noisy det998 det997 det995 det996
mzz (11, 13) (11, 11)         @noisy det1964 det1965 det52 det54
mzz (17, -5) (17, -7)         @noisy det703 det2138 det708
mzz (11, -5) (11, -7)         @noisy det486 det490 det997 det995
mzz (3, 1) (3, -1)            @noisy det604 det603 det607 det605
mzz (-3, 5) (-5, 5)           @noisy det348 det355
mxx (3, 2) (1, 2)             @noisy det606 det604 det603 det608
mxx (7, -8) (5, -8)           @noisy det1208 det233 det238 det1209
mxx (11, -2) (9, -2)          @noisy det430 det435 det428 det426
mzz (1, 11) (-1, 11)          @noisy det1917 det1918
mzz (9, 17) (9, 19)           @noisy det1661 det1663 det1611 det1615
mxx (7, 16) (5, 16)           @noisy det893 det894 det2050
mxx (-3, 2) (-1, 2)           @noisy det345 det1357 det1358 det353
mzz (9, -11) (9, -13)         @noisy det795 det800 det1321 det1320
mxx (15, -10) (13, -10)       @noisy det2161 det1278 det1272
mxx (13, -14) (13, -16)       @noisy det1721 det1727
mxx (11, 4) (9, 4)            @noisy det572 det573 det429 det433
mzz (13, -7) (13, -5)         @noisy det486 det1950 det1949 det490
mxx (-3, -8) (-1, -8)         @noisy det1857 det1858 det1854 det1856 det1859
mzz (-3, -7) (-3, -5)         @noisy det1860 det1855 det1861 det1854 det1856
mzz (7, -7) (7, -5)           @noisy det1208 det1209 det752 det756
mxx (7, -2) (5, -2)           @noisy det753 det1343 det1342 det757
mxx (13, -8) (15, -8)         @noisy det1950 det1949 det1278 det1272
mzz (13, -17) (11, -17)       @noisy det1728 det1723
mzz (5, 17) (3, 17)           @noisy det1558 det1565
mzz (15, 5) (15, 7)           @noisy det1373 det1372 det1039 det1035
mzz (11, 19) (11, 17)         @noisy det1662 det1667 det1668 det1661 det1663
mzz (3, 7) (3, 5)             @noisy det1150 det1149 det649 det653
mzz (7, -1) (7, 1)            @noisy det431 det1343 det1342 det434
mxx (11, 14) (9, 14)          @noisy det1964 det1965 det1610 det1613
mxx (3, -4) (1, -4)           @noisy det175 det173 det176 det179
mxx (13, 14) (15, 14)         @noisy det58 det51 det48 det59 det50
mxx (19, -2) (17, -2)         @noisy det929 det930 det701 det706
mzz (19, -1) (19, 1)          @noisy det929 det930 det933 det932
mzz (5, -1) (5, 1)            @noisy det1343 det1342 det605 det607
mxx (13, -2) (15, -2)         @noisy det1120 det1121 det487 det491
mxx (5, -20) (7, -20)         @noisy det1411 det1412 det1417 det1414 det1418
mxx (15, 4) (13, 4)           @noisy det1034 det1373 det1372 det1038
mxx (11, -4) (9, -4)          @noisy det430 det435 det997 det995
mzz (13, -13) (13, -11)       @noisy det1322 det2169 det1323
mzz (3, -5) (3, -7)           @noisy det177 det175 det173 det180
mxx (19, -4) (17, -4)         @noisy det701 det1997 det706
mxx (3, 10) (1, 10)           @noisy det842 det1982 det846
mxx (3, -14) (1, -14)         @noisy det1484 det1485 det1490 det1487 det1491
mzz (9, 1) (9, -1)            @noisy det431 det428 det426 det434
mxx (7, -10) (5, -10)         @noisy det233 det238 det797 det796
mzz (15, 1) (15, -1)          @noisy det1120 det1121 det702 det707
mzz (15, 11) (15, 13)         @noisy det55 det51 det48 det56 det53
mzz (1, -5) (1, -7)           @noisy det181 det175 det173 det178
mxx (11, 8) (9, 8)            @noisy det115 det572 det573 det119
mzz (7, 17) (7, 19)           @noisy det2031 det1611 det1615
mxx (11, -14) (9, -14)        @noisy det1185 det1321 det1320 det1181
mzz (5, -13) (5, -11)         @noisy det234 det236 det797 det796
mzz (19, 7) (19, 5)           @noisy det1087 det1088 det1085 det1089 det1090
mxx (-3, 4) (-1, 4)           @noisy det345 det2042 det353
mxx (19, 8) (17, 8)           @noisy det1091 det1086 det1088 det1085 det1092
mzz (7, 5) (7, 7)             @noisy det539 det541 det868 det869
mxx (3, -2) (1, -2)           @noisy det176 det604 det603 det179
mzz (-1, 1) (-1, -1)          @noisy det278 det1358 det1357 det282
mzz (13, -1) (13, 1)          @noisy det1120 det1121 det427 det432
mxx (-1, -4) (-3, -4)         @noisy det277 det281 det1854 det1856
mzz (5, -19) (5, -17)         @noisy det1411 det1412 det1413 det1415 det1416
mzz (1, -11) (1, -13)         @noisy det1488 det1484 det1485 det1486 det1489
mxx (7, 8) (5, 8)             @noisy det540 det543 det868 det869
mxx (15, -4) (13, -4)         @noisy det1950 det1949 det487 det491
mxx (7, 10) (5, 10)           @noisy det540 det543 det891 det892
mzz (3, 13) (3, 11)           @noisy det841 det2094 det845
mzz (15, -7) (15, -5)         @noisy det703 det1950 det1949 det708
mxx (5, -14) (7, -14)         @noisy det798 det799 det797 det796
mzz (17, -11) (15, -11)       @noisy det1271 det1279
mzz (-3, -1) (-3, 1)          @noisy det346 det354 det1357 det1358

--------         29
mzz (9, 16) (9, 14)           @noisy det1608 det1610 det1612 det1613
mxx (21, 1) (19, 1)           @noisy det932 det933 det2017
mxx (17, 5) (15, 5)           @noisy det1030 det1036 det1039 det1035
mxx (9, -7) (7, -7)           @noisy det1758 det752 det1755 det756
mxx (9, 17) (7, 17)           @noisy det1608 det1612 det1611 det1615
mxx (9, -5) (7, -5)           @noisy det752 det750 det755 det756
mzz (5, 10) (5, 8)            @noisy det837 det540 det844 det543
mxx (-3, 5) (-5, 5)           @noisy det347 det355 det339 det352 det348
mxx (9, 11) (7, 11)           @noisy det533 det538 det542 det545
mxx (11, 1) (13, 1)           @noisy det1135 det1136 det427 det432
mzz (1, -4) (1, -2)           @noisy det280 det274 det176 det179
mxx (17, -5) (15, -5)         @noisy det696 det705 det703 det708
mzz (17, 2) (17, 4)           @noisy det1030 det931 det1036 det934
mxx (1, 11) (-1, 11)          @noisy det1918 det1912 det1919 det1916 det1917
mzz (-3, 2) (-3, 4)           @noisy det345 det339 det352 det353
mzz (11, -16) (11, -14)       @noisy det1181 det1718 det1185 det1726
mzz (15, 4) (15, 2)           @noisy det1030 det1034 det1036 det1038
mxx (9, 13) (7, 13)           @noisy det1608 det538 det1612 det545
mxx (9, -17) (7, -17)         @noisy det1184 det1178 det1186 det1182
mzz (13, -14) (13, -16)       @noisy det1721 det1727 det1722 det1718 det1726
mzz (-3, -8) (-1, -8)         @noisy det1857 det1858
mzz (9, 2) (9, 4)             @noisy det1222 det1224 det433 det429
mxx (-3, -7) (-3, -5)         @noisy det1855 det1861
mzz (7, -8) (7, -10)          @noisy det1758 det233 det238 det1755
mxx (17, 7) (15, 7)           @noisy det1975 det1039 det1035
mzz (17, -4) (17, -2)         @noisy det696 det705 det706 det701
mzz (5, -8) (5, -10)          @noisy det229 det238 det237 det233
mzz (-1, 2) (-1, 4)           @noisy det964 det345 det969 det353
mxx (-3, -1) (-5, -1)         @noisy det346 det354 det2077
mzz (5, 4) (5, 2)             @noisy det650 det654 det651 det645
mxx (13, -17) (11, -17)       @noisy det1723 det1728 det1718 det1724 det1726
mxx (5, 17) (3, 17)           @noisy det1558 det1559 det1563 det1565 det1556
mxx (13, -1) (11, -1)         @noisy det482 det489 det427 det432
mzz (11, 14) (11, 16)         @noisy det1610 det1613 det2005
mxx (1, -11) (1, -13)         @noisy det1486 det1489
mxx (11, -5) (13, -5)         @noisy det486 det482 det490 det489
mzz (13, 14) (15, 14)         @noisy det50 det58
mxx (-1, 1) (1, 1)            @noisy det278 det964 det969 det282
mxx (17, -11) (15, -11)       @noisy det1270 det1266 det1277 det1271 det1279
mzz (1, 2) (1, 4)             @noisy det606 det964 det969 det608
mzz (-1, -4) (-1, -2)         @noisy det277 det281 det274 det280
mzz (5, -2) (5, -4)           @noisy det1445 det753 det1447 det757
mzz (9, -16) (9, -14)         @noisy det1184 det1181 det1178 det1185
mzz (13, 2) (13, 4)           @noisy det1135 det1034 det1038 det1136
mzz (15, 10) (15, 8)          @noisy det2087 det49 det57
mxx (5, 5) (3, 5)             @noisy det651 det653 det649 det645
mzz (3, 8) (3, 10)            @noisy det837 det844 det846 det842
mzz (1, 8) (1, 10)            @noisy det842 det1912 det1919 det846
mzz (5, -20) (7, -20)         @noisy det1414 det1418
mzz (3, -10) (3, -8)          @noisy det229 det174 det237 det182
mxx (-1, 7) (1, 7)            @noisy det1912 det1919 det967 det970
mzz (5, -14) (5, -16)         @noisy det798 det799 det2124
mzz (3, -14) (1, -14)         @noisy det1491 det1487
mxx (-1, -7) (1, -7)          @noisy det181 det2131 det178
mxx (15, -7) (17, -7)         @noisy det1266 det1277 det703 det708
mzz (7, 4) (7, 2)             @noisy det650 det654 det1222 det1224
mxx (7, -19) (9, -19)         @noisy det2146 det1186 det1182
mxx (13, 5) (11, 5)           @noisy det1135 det1136 det114 det117
mxx (15, 11) (15, 13)         @noisy det53 det55
mzz (1, -10) (1, -8)          @noisy det174 det1990 det182
mxx (3, 7) (5, 7)             @noisy det837 det844 det649 det653
mxx (9, 5) (7, 5)             @noisy det539 det1222 det541 det1224
mzz (7, 16) (7, 14)           @noisy det893 det1608 det1612 det894
mxx (-1, -1) (1, -1)          @noisy det278 det274 det282 det280
mzz (9, -4) (9, -2)           @noisy det430 det435 det750 det755
mzz (11, 20) (9, 20)          @noisy det1664 det1666
mzz (11, 8) (11, 10)          @noisy det110 det116 det115 det119
mxx (21, -1) (19, -1)         @noisy det932 det933 det1792 det1800
mzz (15, -10) (15, -8)        @noisy det1266 det1277 det1278 det1272
mxx (7, -13) (9, -13)         @noisy det1184 det795 det800 det1178
mxx (19, 7) (19, 5)           @noisy det1087 det1090
mzz (19, 8) (17, 8)           @noisy det1086 det1092
mzz (7, 10) (7, 8)            @noisy det540 det533 det543 det542
mxx (5, -11) (3, -11)         @noisy det234 det229 det236 det237
mzz (5, 14) (5, 16)           @noisy det893 det1563 det894 det1556
mzz (11, -4) (11, -2)         @noisy det430 det435 det482 det489
mzz (15, -4) (15, -2)         @noisy det696 det705 det487 det491
mxx (9, 7) (7, 7)             @noisy det539 det533 det541 det542
mxx (5, -19) (5, -17)         @noisy det1413 det1415
mxx (3, 1) (5, 1)             @noisy det645 det651 det607 det605
mxx (5, -13) (3, -13)         @noisy det234 det236 det2058
mxx (17, -1) (15, -1)         @noisy det696 det705 det707 det702
mxx (13, -13) (11, -13)       @noisy det1322 det1323 det1718 det1726
mzz (-5, 2) (-5, 4)           @noisy det356 det349 det339 det352 det350
mxx (5, 11) (3, 11)           @noisy det837 det841 det844 det845
mzz (3, 2) (3, 4)             @noisy det606 det651 det608 det645
mzz (9, 10) (9, 8)            @noisy det115 det533 det542 det119
mzz (17, -10) (17, -8)        @noisy det1273 det1276 det1266 det1277 det1274
mxx (17, 1) (15, 1)           @noisy det1030 det1036 det707 det702
mxx (9, -11) (7, -11)         @noisy det1758 det795 det800 det1755
mxx (11, 7) (13, 7)           @noisy det110 det116 det114 det117
mxx (13, -11) (11, -11)       @noisy det1322 det1519 det1323 det1521
mzz (13, -8) (13, -10)        @noisy det1519 det1521 det1278 det1272
mxx (9, 1) (7, 1)             @noisy det431 det1222 det1224 det434
mzz (3, 14) (3, 16)           @noisy det1560 det1561 det1564 det1563 det1556
mxx (-1, 5) (1, 5)            @noisy det964 det969 det967 det970
mzz (11, -10) (11, -8)        @noisy det998 det1519 det1521 det996
mxx (11, 13) (13, 13)         @noisy det52 det54 det2102
mzz (7, -2) (7, -4)           @noisy det753 det750 det757 det755
mxx (5, -1) (3, -1)           @noisy det1445 det1447 det607 det605
mzz (19, 2) (19, 4)           @noisy det931 det934 det2109
mxx (1, -5) (-1, -5)          @noisy det181 det274 det280 det178
mzz (-3, -2) (-3, -4)         @noisy det277 det281 det2065
mxx (9, 19) (7, 19)           @noisy det2032 det1611 det1615
mzz (-1, 8) (-1, 10)          @noisy det1921 det1912 det1919 det1914 det1915
mxx (13, -7) (11, -7)         @noisy det486 det1519 det1521 det490
mzz (21, -2) (21, -4)         @noisy det1795 det1796 det1801 det1792 det1800
mzz (7, -16) (7, -14)         @noisy det1184 det798 det1178 det799
mxx (-5, 1) (-3, 1)           @noisy det346 det339 det354 det352
mzz (13, -2) (13, -4)         @noisy det482 det489 det487 det491
mxx (7, -1) (9, -1)           @noisy det431 det750 det755 det434
mzz (9, -10) (9, -8)          @noisy det1758 det998 det1755 det996
mxx (5, -7) (3, -7)           @noisy det229 det177 det237 det180
mxx (3, 13) (5, 13)           @noisy det1563 det1556 det841 det845
mzz (13, 8) (13, 10)          @noisy det110 det116 det49 det57
mzz (3, -4) (3, -2)           @noisy det1445 det1447 det176 det179
mxx (21, -5) (19, -5)         @noisy det1797 det1799 det1798 det1792 det1800
mxx (11, 19) (11, 17)         @noisy det1667 det1662
mxx (3, -5) (5, -5)           @noisy det1445 det177 det1447 det180
mzz (11, 2) (11, 4)           @noisy det1135 det1136 det433 det429
mxx (13, 11) (11, 11)         @noisy det110 det116 det52 det54
mzz (19, -4) (19, -2)         @noisy det1792 det701 det706 det1800

--------         30
myy (3, 1) (3, 2)             @noisy det652 det645
myy (17, -5) (17, -4)         @noisy det696 det704
myy (9, -11) (9, -10)         @noisy det1755 det1757
myy (9, -1) (9, -2)           @noisy det750 det754
myy (-1, 1) (-1, 2)           @noisy det964 det968
myy (5, -11) (5, -10)         @noisy det229 det235
myy (11, 10) (11, 11)         @noisy det110 det118
myy (3, 4) (3, 5)             @noisy det652 det645
myy (11, -1) (11, -2)         @noisy det482 det488
myy (9, -17) (9, -16)         @noisy det1178 det1183
myy (7, -11) (7, -10)         @noisy det1755 det1757
myy (5, 1) (5, 2)             @noisy det652 det645
myy (17, 5) (17, 4)           @noisy det1030 det1037
myy (11, 4) (11, 5)           @noisy det1135 det1137
myy (17, 1) (17, 2)           @noisy det1030 det1037
myy (3, 10) (3, 11)           @noisy det837 det843
myy (7, -8) (7, -7)           @noisy det1755 det1757
myy (17, -8) (17, -7)         @noisy det1266 det1275
myy (9, 13) (9, 14)           @noisy det1608 det1614
myy (5, -8) (5, -7)           @noisy det229 det235
myy (9, -14) (9, -13)         @noisy det1178 det1183
myy (11, 7) (11, 8)           @noisy det110 det118
myy (7, 13) (7, 14)           @noisy det1608 det1614
myy (15, -1) (15, -2)         @noisy det696 det704
myy (9, 10) (9, 11)           @noisy det533 det544
myy (7, -17) (7, -16)         @noisy det1178 det1183
myy (-1, 4) (-1, 5)           @noisy det964 det968
myy (5, -1) (5, -2)           @noisy det1445 det1448
myy (9, 5) (9, 4)             @noisy det1222 det1225
myy (-3, 2) (-3, 1)           @noisy det339 det351
myy (5, -5) (5, -4)           @noisy det1445 det1448
myy (15, 1) (15, 2)           @noisy det1030 det1037
myy (3, -10) (3, -11)         @noisy det229 det235
myy (17, -11) (17, -10)       @noisy det1266 det1275
myy (7, -13) (7, -14)         @noisy det1178 det1183
myy (7, 16) (7, 17)           @noisy det1608 det1614
myy (9, 16) (9, 17)           @noisy det1608 det1614
myy (13, 10) (13, 11)         @noisy det110 det118
myy (15, -11) (15, -10)       @noisy det1266 det1275
myy (3, -8) (3, -7)           @noisy det229 det235
myy (13, -17) (13, -16)       @noisy det1718 det1725
myy (9, 7) (9, 8)             @noisy det533 det544
myy (5, 7) (5, 8)             @noisy det837 det843
myy (1, -5) (1, -4)           @noisy det274 det279
myy (7, 7) (7, 8)             @noisy det533 det544
myy (5, 16) (5, 17)           @noisy det1556 det1562
myy (15, -5) (15, -4)         @noisy det696 det704
myy (11, 1) (11, 2)           @noisy det1135 det1137
myy (1, 1) (1, 2)             @noisy det964 det968
myy (11, -5) (11, -4)         @noisy det482 det488
myy (7, 10) (7, 11)           @noisy det533 det544
myy (17, -1) (17, -2)         @noisy det696 det704
myy (5, 10) (5, 11)           @noisy det837 det843
myy (13, 8) (13, 7)           @noisy det110 det118
myy (-1, -1) (-1, -2)         @noisy det274 det279
myy (11, -16) (11, -17)       @noisy det1718 det1725
myy (3, 16) (3, 17)           @noisy det1556 det1562
myy (-1, -5) (-1, -4)         @noisy det274 det279
myy (1, 4) (1, 5)             @noisy det964 det968
myy (7, -1) (7, -2)           @noisy det750 det754
myy (11, -14) (11, -13)       @noisy det1718 det1725
myy (-1, 11) (-1, 10)         @noisy det1912 det1920
myy (3, 7) (3, 8)             @noisy det837 det843
myy (21, -5) (21, -4)         @noisy det1792 det1802
myy (19, -4) (19, -5)         @noisy det1792 det1802
myy (15, 4) (15, 5)           @noisy det1030 det1037
myy (9, -5) (9, -4)           @noisy det750 det754
myy (11, -8) (11, -7)         @noisy det1519 det1520
myy (1, 11) (1, 10)           @noisy det1912 det1920
myy (13, -1) (13, -2)         @noisy det482 det488
myy (15, -7) (15, -8)         @noisy det1266 det1275
myy (-5, 4) (-5, 5)           @noisy det339 det351
myy (1, 7) (1, 8)             @noisy det1912 det1920
myy (7, -5) (7, -4)           @noisy det750 det754
myy (9, 1) (9, 2)             @noisy det1222 det1225
myy (5, 14) (5, 13)           @noisy det1556 det1562
myy (13, 4) (13, 5)           @noisy det1135 det1137
myy (13, -14) (13, -13)       @noisy det1718 det1725
myy (7, 1) (7, 2)             @noisy det1222 det1225
myy (7, 4) (7, 5)             @noisy det1222 det1225
myy (-1, 7) (-1, 8)           @noisy det1912 det1920
myy (21, -1) (21, -2)         @noisy det1792 det1802
myy (13, -5) (13, -4)         @noisy det482 det488
myy (11, -10) (11, -11)       @noisy det1519 det1520
myy (13, -11) (13, -10)       @noisy det1519 det1520
myy (19, -1) (19, -2)         @noisy det1792 det1802
myy (3, -1) (3, -2)           @noisy det1445 det1448
myy (3, -5) (3, -4)           @noisy det1445 det1448
myy (9, -7) (9, -8)           @noisy det1755 det1757
myy (5, 4) (5, 5)             @noisy det652 det645
myy (3, 13) (3, 14)           @noisy det1556 det1562
myy (-5, 1) (-5, 2)           @noisy det339 det351
myy (1, -1) (1, -2)           @noisy det274 det279
myy (13, 2) (13, 1)           @noisy det1135 det1137
myy (-3, 4) (-3, 5)           @noisy det339 det351
myy (13, -8) (13, -7)         @noisy det1519 det1520

--------         31
mzz (9, 16) (9, 14)           @noisy det1614 det1612 det1613 det1616
mxx (21, 1) (19, 1)           @noisy det933 det938 det2017
mxx (17, 5) (15, 5)           @noisy det1037 det1036 det1039 det1040
mxx (9, -7) (7, -7)           @noisy det1758 det756 det759 det1757
mxx (9, 17) (7, 17)           @noisy det1617 det1614 det1612 det1615
mxx (9, -5) (7, -5)           @noisy det756 det759 det754 det755
mzz (5, 10) (5, 8)            @noisy det543 det548 det843 det844
mxx (-3, 5) (-5, 5)           @noisy det357 det358 det355 det351 det352
mxx (9, 11) (7, 11)           @noisy det544 det542 det545 det546
mxx (11, 1) (13, 1)           @noisy det441 det1137 det1136 det432
mzz (1, -4) (1, -2)           @noisy det280 det279 det179 det184
mxx (17, -5) (15, -5)         @noisy det709 det704 det705 det708
mzz (17, 2) (17, 4)           @noisy det1037 det1036 det936 det934
mxx (1, 11) (-1, 11)          @noisy det1918 det1920 det1919 det1922 det1923
mzz (-3, 2) (-3, 4)           @noisy det362 det351 det352 det353
mzz (11, -16) (11, -14)       @noisy det1185 det1188 det1725 det1726
mzz (15, 4) (15, 2)           @noisy det1037 det1036 det1038 det1041
mxx (9, 13) (7, 13)           @noisy det1614 det1612 det545 det546
mxx (9, -17) (7, -17)         @noisy det1184 det1186 det1187 det1183
mzz (13, -14) (13, -16)       @noisy det1729 det1727 det1730 det1725 det1726
mzz (-3, -8) (-1, -8)         @noisy det1858 det1864
mzz (9, 2) (9, 4)             @noisy det1224 det1225 det433 det437
mxx (-3, -7) (-3, -5)         @noisy det1861 det1865
mzz (7, -8) (7, -10)          @noisy det1758 det238 det239 det1757
mxx (17, 7) (15, 7)           @noisy det1975 det1039 det1040
mzz (17, -4) (17, -2)         @noisy det704 det705 det706 det710
mzz (5, -8) (5, -10)          @noisy det238 det239 det235 det237
mzz (-1, 2) (-1, 4)           @noisy det362 det968 det969 det353
mxx (-3, -1) (-5, -1)         @noisy det354 det2077 det361
mzz (5, 4) (5, 2)             @noisy det652 det654 det655 det651
mxx (13, -17) (11, -17)       @noisy det1731 det1726 det1728 det1725 det1732
mxx (5, 17) (3, 17)           @noisy det1568 det1569 det1563 det1565 det1562
mxx (13, -1) (11, -1)         @noisy det441 det488 det489 det432
mzz (11, 14) (11, 16)         @noisy det1616 det1613 det2005
mxx (1, -11) (1, -13)         @noisy det1489 det1494
mxx (11, -5) (13, -5)         @noisy det490 det492 det488 det489
mzz (13, 14) (15, 14)         @noisy det58 det64
mxx (-1, 1) (1, 1)            @noisy det282 det284 det968 det969
mxx (17, -11) (15, -11)       @noisy det1283 det1275 det1277 det1284 det1279
mzz (1, 2) (1, 4)             @noisy det968 det969 det608 det612
mzz (-1, -4) (-1, -2)         @noisy det281 det279 det280 det283
mzz (5, -2) (5, -4)           @noisy det757 det1448 det1447 det758
mzz (9, -16) (9, -14)         @noisy det1184 det1185 det1188 det1183
mzz (13, 2) (13, 4)           @noisy det1136 det1137 det1038 det1041
mzz (15, 10) (15, 8)          @noisy det2087 det57 det62
mxx (5, 5) (3, 5)             @noisy det652 det651 det653 det656
mzz (3, 8) (3, 10)            @noisy det843 det844 det846 det848
mzz (1, 8) (1, 10)            @noisy det1920 det1919 det846 det848
mzz (5, -20) (7, -20)         @noisy det1418 det1420
mzz (3, -10) (3, -8)          @noisy det188 det235 det237 det182
mxx (-1, 7) (1, 7)            @noisy det1920 det1919 det970 det971
mzz (5, -14) (5, -16)         @noisy det799 det803 det2124
mzz (3, -14) (1, -14)         @noisy det1491 det1495
mxx (-1, -7) (1, -7)          @noisy det181 det2131 det187
mxx (15, -7) (17, -7)         @noisy det709 det1275 det1277 det708
mzz (7, 4) (7, 2)             @noisy det654 det655 det1225 det1224
mxx (7, -19) (9, -19)         @noisy det2146 det1186 det1187
mxx (13, 5) (11, 5)           @noisy det120 det1137 det1136 det117
mxx (15, 11) (15, 13)         @noisy det55 det63
mzz (1, -10) (1, -8)          @noisy det188 det1990 det182
mxx (3, 7) (5, 7)             @noisy det843 det844 det653 det656
mxx (9, 5) (7, 5)             @noisy det541 det547 det1225 det1224
mzz (7, 16) (7, 14)           @noisy det894 det897 det1614 det1612
mxx (-1, -1) (1, -1)          @noisy det282 det284 det279 det280
mzz (9, -4) (9, -2)           @noisy det435 det438 det754 det755
mzz (11, 20) (9, 20)          @noisy det1666 det1671
mzz (11, 8) (11, 10)          @noisy det118 det116 det119 det121
mxx (21, -1) (19, -1)         @noisy det933 det938 det1802 det1800
mzz (15, -10) (15, -8)        @noisy det1275 det1277 det1278 det1280
mxx (7, -13) (9, -13)         @noisy det1184 det800 det804 det1183
mxx (19, 7) (19, 5)           @noisy det1094 det1090
mzz (19, 8) (17, 8)           @noisy det1092 det1096
mzz (7, 10) (7, 8)            @noisy det543 det548 det544 det542
mxx (5, -11) (3, -11)         @noisy det236 det240 det235 det237
mzz (5, 14) (5, 16)           @noisy det894 det1563 det897 det1562
mzz (11, -4) (11, -2)         @noisy det435 det438 det488 det489
mzz (15, -4) (15, -2)         @noisy det704 det705 det491 det493
mxx (9, 7) (7, 7)             @noisy det541 det547 det544 det542
mxx (5, -19) (5, -17)         @noisy det1415 det1422
mxx (3, 1) (5, 1)             @noisy det652 det651 det607 det611
mxx (5, -13) (3, -13)         @noisy det236 det240 det2058
mxx (17, -1) (15, -1)         @noisy det704 det705 det707 det711
mxx (13, -13) (11, -13)       @noisy det1323 det1325 det1725 det1726
mzz (-5, 2) (-5, 4)           @noisy det356 det359 det351 det352 det360
mxx (5, 11) (3, 11)           @noisy det843 det844 det845 det847
mzz (3, 2) (3, 4)             @noisy det652 det651 det608 det612
mzz (9, 10) (9, 8)            @noisy det544 det542 det119 det121
mzz (17, -10) (17, -8)        @noisy det1281 det1276 det1275 det1277 det1282
mxx (17, 1) (15, 1)           @noisy det1037 det1036 det707 det711
mxx (9, -11) (7, -11)         @noisy det1758 det800 det804 det1757
mxx (11, 7) (13, 7)           @noisy det120 det118 det116 det117
mxx (13, -11) (11, -11)       @noisy det1323 det1325 det1520 det1521
mzz (13, -8) (13, -10)        @noisy det1520 det1521 det1278 det1280
mxx (9, 1) (7, 1)             @noisy det434 det439 det1225 det1224
mzz (3, 14) (3, 16)           @noisy det1566 det1567 det1564 det1563 det1562
mxx (-1, 5) (1, 5)            @noisy det968 det969 det970 det971
mzz (11, -10) (11, -8)        @noisy det998 det1001 det1520 det1521
mxx (11, 13) (13, 13)         @noisy det54 det65 det2102
mzz (7, -2) (7, -4)           @noisy det757 det758 det754 det755
mxx (5, -1) (3, -1)           @noisy det1448 det1447 det607 det611
mzz (19, 2) (19, 4)           @noisy det2109 det936 det934
mxx (1, -5) (-1, -5)          @noisy det181 det279 det280 det187
mzz (-3, -2) (-3, -4)         @noisy det281 det2065 det283
mxx (9, 19) (7, 19)           @noisy det1617 det2032 det1615
mzz (-1, 8) (-1, 10)          @noisy det1921 det1924 det1920 det1919 det1925
mxx (13, -7) (11, -7)         @noisy det490 det492 det1520 det1521
mzz (21, -2) (21, -4)         @noisy det1805 det1806 det1801 det1802 det1800
mzz (7, -16) (7, -14)         @noisy det1184 det799 det803 det1183
mxx (-5, 1) (-3, 1)           @noisy det354 det361 det351 det352
mzz (13, -2) (13, -4)         @noisy det491 det488 det489 det493
mxx (7, -1) (9, -1)           @noisy det434 det439 det754 det755
mzz (9, -10) (9, -8)          @noisy det1758 det998 det1001 det1757
mxx (5, -7) (3, -7)           @noisy det235 det237 det180 det186
mxx (3, 13) (5, 13)           @noisy det1563 det845 det847 det1562
mzz (13, 8) (13, 10)          @noisy det118 det116 det57 det62
mzz (3, -4) (3, -2)           @noisy det1448 det1447 det179 det184
mxx (21, -5) (19, -5)         @noisy det1799 det1803 det1804 det1802 det1800
mxx (11, 19) (11, 17)         @noisy det1667 det1672
mxx (3, -5) (5, -5)           @noisy det1448 det1447 det180 det186
mzz (11, 2) (11, 4)           @noisy det1137 det1136 det433 det437
mxx (13, 11) (11, 11)         @noisy det118 det116 det54 det65
mzz (19, -4) (19, -2)         @noisy det1802 det706 det710 det1800

--------         32
mxx (7, 2) (5, 2)             @noisy det654 det655 det1343 det1345
mzz (9, -7) (9, -5)           @noisy det1000 det756 det759 det997
mxx (7, -16) (5, -16)         @noisy det1411 det1419 det803 det799
mzz (9, 11) (9, 13)           @noisy det1964 det1966 det545 det546
mzz (1, 7) (1, 5)             @noisy det1150 det1152 det970 det971
mxx (17, -10) (17, -8)        @noisy det1276 det1282
mzz (9, -17) (9, -19)         @noisy det1186 det1187 det2154
mzz (7, -13) (7, -11)         @noisy det802 det800 det804 det797
mxx (3, -10) (1, -10)         @noisy det188 det1484 det1493 det182
mzz (17, 5) (17, 7)           @noisy det1088 det1093 det1039 det1040
mxx (7, 4) (5, 4)             @noisy det870 det654 det655 det868
mxx (3, 8) (1, 8)             @noisy det1150 det1152 det846 det848
mzz (5, 11) (5, 13)           @noisy det896 det891 det845 det847
mxx (-3, -2) (-1, -2)         @noisy det281 det1357 det283 det1359
mxx (13, 8) (15, 8)           @noisy det1375 det1373 det57 det62
mxx (3, 4) (1, 4)             @noisy det1150 det1152 det608 det612
mxx (3, 14) (3, 16)           @noisy det1564 det1566
mzz (7, -19) (7, -17)         @noisy det1411 det1419 det1186 det1187
mzz (1, 1) (1, -1)            @noisy det282 det284 det604 det610
mxx (13, 2) (15, 2)           @noisy det1120 det1122 det1041 det1038
mzz (21, -1) (21, 1)          @noisy det933 det938 det2018
mzz (7, 11) (7, 13)           @noisy det896 det891 det545 det546
mzz (-5, 1) (-5, -1)          @noisy det354 det361 det2078
mxx (11, -10) (9, -10)        @noisy det1324 det998 det1001 det1321
mxx (11, 20) (9, 20)          @noisy det1665 det1666 det1671 det1670 det1661
mzz (11, 7) (11, 5)           @noisy det120 det572 det574 det117
mzz (3, -13) (3, -11)         @noisy det236 det240 det1484 det1493
mxx (-1, 8) (-1, 10)          @noisy det1921 det1925
mzz (13, 5) (13, 7)           @noisy det120 det1373 det1375 det117
mxx (3, -8) (1, -8)           @noisy det188 det175 det183 det182
mxx (21, -2) (21, -4)         @noisy det1806 det1801
mxx (11, -16) (9, -16)        @noisy det1185 det1188 det2178
mzz (5, -7) (5, -5)           @noisy det1209 det1210 det180 det186
mzz (13, 11) (13, 13)         @noisy det61 det54 det65 det51
mxx (9, 10) (11, 10)          @noisy det1964 det1966 det119 det121
mzz (17, 1) (17, -1)          @noisy det929 det935 det707 det711
mzz (11, 1) (11, -1)          @noisy det441 det428 det436 det432
mxx (9, 16) (11, 16)          @noisy det1661 det1670 det1613 det1616
mzz (21, -5) (19, -5)         @noisy det1799 det1803
mxx (5, 14) (7, 14)           @noisy det894 det897 det891 det896
mxx (11, 2) (9, 2)            @noisy det436 det428 det433 det437
mxx (15, 10) (13, 10)         @noisy det61 det57 det62 det51
mxx (19, 2) (17, 2)           @noisy det929 det935 det936 det934
mzz (11, -13) (11, -11)       @noisy det1324 det1325 det1323 det1321
mxx (-5, 2) (-5, 4)           @noisy det356 det360
mzz (-1, 7) (-1, 5)           @noisy det2117 det970 det971
mzz (9, 5) (9, 7)             @noisy det541 det547 det572 det574
mxx (7, -4) (5, -4)           @noisy det1210 det758 det757 det1209
mzz (5, 5) (5, 7)             @noisy det870 det653 det656 det868
mzz (-1, -5) (-1, -7)         @noisy det181 det1854 det1862 det187
mxx (19, 4) (17, 4)           @noisy det1088 det1093 det936 det934
mxx (11, -8) (9, -8)          @noisy det1000 det998 det1001 det997
mzz (11, 13) (11, 11)         @noisy det1964 det1966 det54 det65
mzz (17, -5) (17, -7)         @noisy det709 det708 det2139
mzz (11, -5) (11, -7)         @noisy det1000 det492 det490 det997
mzz (3, 1) (3, -1)            @noisy det604 det610 det607 det611
mzz (-3, 5) (-5, 5)           @noisy det357 det355
mxx (3, 2) (1, 2)             @noisy det604 det610 det608 det612
mxx (7, -8) (5, -8)           @noisy det238 det1210 det239 det1209
mxx (11, -2) (9, -2)          @noisy det435 det438 det428 det436
mzz (1, 11) (-1, 11)          @noisy det1918 det1923
mzz (9, 17) (9, 19)           @noisy det1617 det1661 det1670 det1615
mxx (7, 16) (5, 16)           @noisy det894 det897 det2051
mxx (-3, 2) (-1, 2)           @noisy det362 det1357 det1359 det353
mzz (9, -11) (9, -13)         @noisy det1324 det800 det804 det1321
mxx (15, -10) (13, -10)       @noisy det2162 det1278 det1280
mxx (13, -14) (13, -16)       @noisy det1727 det1729
mxx (11, 4) (9, 4)            @noisy det574 det572 det433 det437
mzz (13, -7) (13, -5)         @noisy det490 det492 det1950 det1951
mxx (-3, -8) (-1, -8)         @noisy det1864 det1858 det1862 det1854 det1859
mzz (-3, -7) (-3, -5)         @noisy det1860 det1865 det1861 det1854 det1862
mzz (7, -7) (7, -5)           @noisy det1209 det1210 det759 det756
mxx (7, -2) (5, -2)           @noisy det757 det758 det1343 det1345
mxx (13, -8) (15, -8)         @noisy det1951 det1950 det1278 det1280
mzz (13, -17) (11, -17)       @noisy det1728 det1731
mzz (5, 17) (3, 17)           @noisy det1565 det1568
mzz (15, 5) (15, 7)           @noisy det1375 det1373 det1039 det1040
mzz (11, 19) (11, 17)         @noisy det1672 det1667 det1668 det1670 det1661
mzz (3, 7) (3, 5)             @noisy det1150 det1152 det653 det656
mzz (7, -1) (7, 1)            @noisy det434 det439 det1343 det1345
mxx (11, 14) (9, 14)          @noisy det1964 det1966 det1613 det1616
mxx (3, -4) (1, -4)           @noisy det175 det183 det179 det184
mxx (13, 14) (15, 14)         @noisy det58 det51 det61 det59 det64
mxx (19, -2) (17, -2)         @noisy det929 det935 det706 det710
mzz (19, -1) (19, 1)          @noisy det929 det933 det938 det935
mzz (5, -1) (5, 1)            @noisy det1343 det1345 det607 det611
mxx (13, -2) (15, -2)         @noisy det1120 det1122 det491 det493
mxx (5, -20) (7, -20)         @noisy det1411 det1419 det1417 det1420 det1418
mxx (15, 4) (13, 4)           @noisy det1375 det1373 det1038 det1041
mxx (11, -4) (9, -4)          @noisy det1000 det435 det997 det438
mzz (13, -13) (13, -11)       @noisy det1323 det1325 det2170
mzz (3, -5) (3, -7)           @noisy det175 det183 det180 det186
mxx (19, -4) (17, -4)         @noisy det710 det706 det1998
mxx (3, 10) (1, 10)           @noisy det1983 det846 det848
mxx (3, -14) (1, -14)         @noisy det1484 det1493 det1490 det1491 det1495
mzz (9, 1) (9, -1)            @noisy det434 det439 det428 det436
mxx (7, -10) (5, -10)         @noisy det802 det239 det238 det797
mzz (15, 1) (15, -1)          @noisy det1120 det1122 det707 det711
mzz (15, 11) (15, 13)         @noisy det55 det51 det56 det61 det63
mzz (1, -5) (1, -7)           @noisy det181 det175 det183 det187
mxx (11, 8) (9, 8)            @noisy det574 det572 det119 det121
mzz (7, 17) (7, 19)           @noisy det1617 det2033 det1615
mxx (11, -14) (9, -14)        @noisy det1324 det1185 det1188 det1321
mzz (5, -13) (5, -11)         @noisy det236 det802 det240 det797
mzz (19, 7) (19, 5)           @noisy det1088 det1094 det1093 det1089 det1090
mxx (-3, 4) (-1, 4)           @noisy det362 det2043 det353
mxx (19, 8) (17, 8)           @noisy det1091 det1096 det1088 det1093 det1092
mzz (7, 5) (7, 7)             @noisy det870 det547 det541 det868
mxx (3, -2) (1, -2)           @noisy det604 det610 det179 det184
mzz (-1, 1) (-1, -1)          @noisy det282 det284 det1357 det1359
mzz (13, -1) (13, 1)          @noisy det441 det1120 det1122 det432
mxx (-1, -4) (-3, -4)         @noisy det281 det1854 det283 det1862
mzz (5, -19) (5, -17)         @noisy det1411 det1419 det1422 det1415 det1416
mzz (1, -11) (1, -13)         @noisy det1488 det1484 det1493 det1494 det1489
mxx (7, 8) (5, 8)             @noisy det870 det548 det543 det868
mxx (15, -4) (13, -4)         @noisy det1950 det491 det1951 det493
mxx (7, 10) (5, 10)           @noisy det543 det548 det891 det896
mzz (3, 13) (3, 11)           @noisy det845 det2095 det847
mzz (15, -7) (15, -5)         @noisy det709 det1950 det1951 det708
mxx (5, -14) (7, -14)         @noisy det802 det799 det803 det797
mzz (17, -11) (15, -11)       @noisy det1284 det1279
mzz (-3, -1) (-3, 1)          @noisy det354 det361 det1357 det1359

--------         33
myy (3, 1) (3, 2)             @noisy det604 det609
myy (9, -11) (9, -10)         @noisy det1326 det1321
myy (9, -1) (9, -2)           @noisy det428 det440
myy (-1, 1) (-1, 2)           @noisy det1360 det1357
myy (5, -11) (5, -10)         @noisy det797 det801
myy (5, -20) (5, -19)         @noisy det1411 det1421
myy (11, 10) (11, 11)         @noisy det1964 det1967
myy (17, 7) (17, 8)           @noisy det1088 det1095
myy (-3, -5) (-3, -4)         @noisy det1863 det1854
myy (3, 4) (3, 5)             @noisy det1150 det1151
myy (11, -1) (11, -2)         @noisy det428 det440
myy (7, -11) (7, -10)         @noisy det797 det801
myy (5, 1) (5, 2)             @noisy det1343 det1344
myy (17, 5) (17, 4)           @noisy det1088 det1095
myy (11, 4) (11, 5)           @noisy det572 det575
myy (17, 1) (17, 2)           @noisy det929 det937
myy (7, -8) (7, -7)           @noisy det1209 det1211
myy (9, 13) (9, 14)           @noisy det1964 det1967
myy (5, -8) (5, -7)           @noisy det1209 det1211
myy (9, -14) (9, -13)         @noisy det1326 det1321
myy (11, 7) (11, 8)           @noisy det572 det575
myy (7, 13) (7, 14)           @noisy det891 det895
myy (15, -1) (15, -2)         @noisy det1120 det1123
myy (9, 10) (9, 11)           @noisy det1964 det1967
myy (7, -17) (7, -16)         @noisy det1411 det1421
myy (5, -1) (5, -2)           @noisy det1343 det1344
myy (9, 5) (9, 4)             @noisy det572 det575
myy (-3, 2) (-3, 1)           @noisy det1360 det1357
myy (19, 2) (19, 1)           @noisy det929 det937
myy (19, 4) (19, 5)           @noisy det1088 det1095
myy (15, 10) (15, 11)         @noisy det60 det51
myy (5, -5) (5, -4)           @noisy det1209 det1211
myy (15, 1) (15, 2)           @noisy det1120 det1123
myy (3, -10) (3, -11)         @noisy det1484 det1492
myy (13, 14) (13, 13)         @noisy det60 det51
myy (7, -13) (7, -14)         @noisy det797 det801
myy (9, 16) (9, 17)           @noisy det1661 det1669
myy (11, 19) (11, 20)         @noisy det1661 det1669
myy (13, 10) (13, 11)         @noisy det60 det51
myy (3, -8) (3, -7)           @noisy det175 det185
myy (9, 7) (9, 8)             @noisy det572 det575
myy (5, 7) (5, 8)             @noisy det868 det871
myy (1, -5) (1, -4)           @noisy det175 det185
myy (7, 7) (7, 8)             @noisy det868 det871
myy (15, -5) (15, -4)         @noisy det1952 det1950
myy (15, 7) (15, 8)           @noisy det1373 det1374
myy (11, 1) (11, 2)           @noisy det428 det440
myy (1, 1) (1, 2)             @noisy det604 det609
myy (11, -5) (11, -4)         @noisy det999 det997
myy (7, 10) (7, 11)           @noisy det891 det895
myy (17, -1) (17, -2)         @noisy det929 det937
myy (7, -19) (7, -20)         @noisy det1411 det1421
myy (15, 13) (15, 14)         @noisy det60 det51
myy (5, 10) (5, 11)           @noisy det891 det895
myy (13, 8) (13, 7)           @noisy det1373 det1374
myy (-1, -1) (-1, -2)         @noisy det1360 det1357
myy (-1, -5) (-1, -4)         @noisy det1863 det1854
myy (1, 4) (1, 5)             @noisy det1150 det1151
myy (7, -1) (7, -2)           @noisy det1343 det1344
myy (11, -14) (11, -13)       @noisy det1326 det1321
myy (3, -14) (3, -13)         @noisy det1484 det1492
myy (3, 7) (3, 8)             @noisy det1150 det1151
myy (15, 4) (15, 5)           @noisy det1373 det1374
myy (9, -5) (9, -4)           @noisy det999 det997
myy (11, -8) (11, -7)         @noisy det999 det997
myy (11, 13) (11, 14)         @noisy det1964 det1967
myy (13, -1) (13, -2)         @noisy det1120 det1123
myy (1, -14) (1, -13)         @noisy det1484 det1492
myy (15, -7) (15, -8)         @noisy det1952 det1950
myy (1, 7) (1, 8)             @noisy det1150 det1151
myy (11, 16) (11, 17)         @noisy det1661 det1669
myy (7, -5) (7, -4)           @noisy det1209 det1211
myy (9, 1) (9, 2)             @noisy det428 det440
myy (9, 19) (9, 20)           @noisy det1661 det1669
myy (19, 7) (19, 8)           @noisy det1088 det1095
myy (5, 14) (5, 13)           @noisy det891 det895
myy (13, 4) (13, 5)           @noisy det1373 det1374
myy (1, -11) (1, -10)         @noisy det1484 det1492
myy (7, 1) (7, 2)             @noisy det1343 det1344
myy (7, 4) (7, 5)             @noisy det868 det871
myy (-3, -8) (-3, -7)         @noisy det1863 det1854
myy (13, -5) (13, -4)         @noisy det1952 det1950
myy (11, -10) (11, -11)       @noisy det1326 det1321
myy (-3, -1) (-3, -2)         @noisy det1360 det1357
myy (19, -1) (19, -2)         @noisy det929 det937
myy (3, -1) (3, -2)           @noisy det604 det609
myy (3, -5) (3, -4)           @noisy det175 det185
myy (9, -7) (9, -8)           @noisy det999 det997
myy (5, -17) (5, -16)         @noisy det1411 det1421
myy (5, 4) (5, 5)             @noisy det868 det871
myy (1, -1) (1, -2)           @noisy det604 det609
myy (-1, -8) (-1, -7)         @noisy det1863 det1854
myy (13, 2) (13, 1)           @noisy det1120 det1123
myy (5, -14) (5, -13)         @noisy det797 det801
myy (1, -8) (1, -7)           @noisy det175 det185
myy (13, -8) (13, -7)         @noisy det1952 det1950

--------         34
mxx (7, 2) (5, 2)             @noisy det655 det658 det1344 det1345
mzz (9, -7) (9, -5)           @noisy det1000 det999 det759 det763
mxx (7, -16) (5, -16)         @noisy det1421 det1419 det803 det805
mzz (9, 11) (9, 13)           @noisy det1967 det546 det1966 det551
mzz (1, 7) (1, 5)             @noisy det974 det1151 det971 det1152
mxx (17, -10) (17, -8)        @noisy det1282 det1289
mzz (9, -17) (9, -19)         @noisy det1191 det1187 det2154
mzz (7, -13) (7, -11)         @noisy det802 det804 det806 det801
mxx (3, -10) (1, -10)         @noisy det188 det192 det1492 det1493
mzz (17, 5) (17, 7)           @noisy det1095 det1045 det1093 det1040
mxx (7, 4) (5, 4)             @noisy det870 det655 det658 det871
mxx (3, 8) (1, 8)             @noisy det852 det1151 det848 det1152
mzz (5, 11) (5, 13)           @noisy det896 det895 det847 det851
mxx (-3, -2) (-1, -2)         @noisy det283 det1360 det287 det1359
mxx (13, 8) (15, 8)           @noisy det71 det1374 det1375 det62
mxx (3, 4) (1, 4)             @noisy det614 det1151 det1152 det612
mxx (3, 14) (3, 16)           @noisy det1566 det1573
mzz (7, -19) (7, -17)         @noisy det1421 det1419 det1187 det1191
mzz (1, 1) (1, -1)            @noisy det284 det609 det288 det610
mxx (13, 2) (15, 2)           @noisy det1123 det1122 det1041 det1044
mzz (21, -1) (21, 1)          @noisy det938 det939 det2018
mzz (7, 11) (7, 13)           @noisy det551 det895 det896 det546
mzz (-5, 1) (-5, -1)          @noisy det361 det367 det2078
mxx (11, -10) (9, -10)        @noisy det1324 det1001 det1002 det1326
mxx (11, 20) (9, 20)          @noisy det1673 det1669 det1674 det1670 det1671
mzz (11, 7) (11, 5)           @noisy det120 det125 det575 det574
mzz (3, -13) (3, -11)         @noisy det240 det244 det1492 det1493
mxx (-1, 8) (-1, 10)          @noisy det1925 det1929
mzz (13, 5) (13, 7)           @noisy det120 det125 det1374 det1375
mxx (3, -8) (1, -8)           @noisy det188 det185 det183 det192
mxx (21, -2) (21, -4)         @noisy det1806 det1809
mxx (11, -16) (9, -16)        @noisy det1188 det1192 det2178
mzz (5, -7) (5, -5)           @noisy det190 det1210 det1211 det186
mzz (13, 11) (13, 13)         @noisy det60 det61 det68 det65
mxx (9, 10) (11, 10)          @noisy det1967 det123 det1966 det121
mzz (17, 1) (17, -1)          @noisy det937 det711 det935 det713
mzz (11, 1) (11, -1)          @noisy det441 det442 det440 det436
mxx (9, 16) (11, 16)          @noisy det1621 det1669 det1670 det1616
mzz (21, -5) (19, -5)         @noisy det1803 det1810
mxx (5, 14) (7, 14)           @noisy det897 det898 det895 det896
mxx (11, 2) (9, 2)            @noisy det443 det440 det436 det437
mxx (15, 10) (13, 10)         @noisy det60 det61 det62 det71
mxx (19, 2) (17, 2)           @noisy det937 det935 det936 det940
mzz (11, -13) (11, -11)       @noisy det1324 det1325 det1327 det1326
mxx (-5, 2) (-5, 4)           @noisy det360 det365
mzz (-1, 7) (-1, 5)           @noisy det974 det2117 det971
mzz (9, 5) (9, 7)             @noisy det547 det553 det575 det574
mxx (7, -4) (5, -4)           @noisy det1210 det758 det761 det1211
mzz (5, 5) (5, 7)             @noisy det870 det871 det656 det660
mzz (-1, -5) (-1, -7)         @noisy det187 det191 det1863 det1862
mxx (19, 4) (17, 4)           @noisy det1095 det1093 det936 det940
mxx (11, -8) (9, -8)          @noisy det1000 det1001 det1002 det999
mzz (11, 13) (11, 11)         @noisy det68 det1967 det1966 det65
mzz (17, -5) (17, -7)         @noisy det709 det715 det2139
mzz (11, -5) (11, -7)         @noisy det1000 det492 det496 det999
mzz (3, 1) (3, -1)            @noisy det613 det609 det610 det611
mzz (-3, 5) (-5, 5)           @noisy det357 det368
mxx (3, 2) (1, 2)             @noisy det614 det609 det610 det612
mxx (7, -8) (5, -8)           @noisy det1210 det239 det242 det1211
mxx (11, -2) (9, -2)          @noisy det438 det436 det440 det445
mzz (1, 11) (-1, 11)          @noisy det1927 det1923
mzz (9, 17) (9, 19)           @noisy det1617 det1669 det1670 det1619
mxx (7, 16) (5, 16)           @noisy det897 det2051 det898
mxx (-3, 2) (-1, 2)           @noisy det362 det366 det1360 det1359
mzz (9, -11) (9, -13)         @noisy det1324 det804 det1326 det806
mxx (15, -10) (13, -10)       @noisy det1285 det2162 det1280
mxx (13, -14) (13, -16)       @noisy det1729 det1736
mxx (11, 4) (9, 4)            @noisy det443 det575 det574 det437
mzz (13, -7) (13, -5)         @noisy det492 det496 det1952 det1951
mxx (-3, -8) (-1, -8)         @noisy det1864 det1863 det1868 det1862 det1869
mzz (-3, -7) (-3, -5)         @noisy det1863 det1866 det1865 det1862 det1867
mzz (7, -7) (7, -5)           @noisy det1210 det759 det763 det1211
mxx (7, -2) (5, -2)           @noisy det758 det761 det1344 det1345
mxx (13, -8) (15, -8)         @noisy det1285 det1952 det1951 det1280
mzz (13, -17) (11, -17)       @noisy det1731 det1735
mzz (5, 17) (3, 17)           @noisy det1568 det1570
mzz (15, 5) (15, 7)           @noisy det1045 det1374 det1375 det1040
mzz (11, 19) (11, 17)         @noisy det1675 det1669 det1676 det1672 det1670
mzz (3, 7) (3, 5)             @noisy det1151 det1152 det656 det660
mzz (7, -1) (7, 1)            @noisy det439 det444 det1344 det1345
mxx (11, 14) (9, 14)          @noisy det1967 det1966 det1621 det1616
mxx (3, -4) (1, -4)           @noisy det189 det185 det183 det184
mxx (13, 14) (15, 14)         @noisy det66 det61 det67 det64 det60
mxx (19, -2) (17, -2)         @noisy det937 det935 det716 det710
mzz (19, -1) (19, 1)          @noisy det937 det938 det935 det939
mzz (5, -1) (5, 1)            @noisy det613 det1345 det1344 det611
mxx (13, -2) (15, -2)         @noisy det1123 det497 det1122 det493
mxx (5, -20) (7, -20)         @noisy det1419 det1425 det1421 det1420 det1426
mxx (15, 4) (13, 4)           @noisy det1375 det1374 det1041 det1044
mxx (11, -4) (9, -4)          @noisy det1000 det438 det445 det999
mzz (13, -13) (13, -11)       @noisy det1325 det1327 det2170
mzz (3, -5) (3, -7)           @noisy det190 det185 det183 det186
mxx (19, -4) (17, -4)         @noisy det716 det710 det1998
mxx (3, 10) (1, 10)           @noisy det1983 det852 det848
mxx (3, -14) (1, -14)         @noisy det1498 det1493 det1492 det1499 det1495
mzz (9, 1) (9, -1)            @noisy det439 det436 det444 det440
mxx (7, -10) (5, -10)         @noisy det802 det239 det242 det801
mzz (15, 1) (15, -1)          @noisy det713 det1123 det1122 det711
mzz (15, 11) (15, 13)         @noisy det69 det61 det70 det60 det63
mzz (1, -5) (1, -7)           @noisy det187 det185 det191 det183
mxx (11, 8) (9, 8)            @noisy det123 det575 det574 det121
mzz (7, 17) (7, 19)           @noisy det1617 det1619 det2033
mxx (11, -14) (9, -14)        @noisy det1324 det1326 det1188 det1192
mzz (5, -13) (5, -11)         @noisy det802 det240 det244 det801
mzz (19, 7) (19, 5)           @noisy det1095 det1099 det1100 det1094 det1093
mxx (-3, 4) (-1, 4)           @noisy det362 det366 det2043
mxx (19, 8) (17, 8)           @noisy det1097 det1095 det1098 det1096 det1093
mzz (7, 5) (7, 7)             @noisy det870 det547 det553 det871
mxx (3, -2) (1, -2)           @noisy det189 det609 det610 det184
mzz (-1, 1) (-1, -1)          @noisy det284 det288 det1360 det1359
mzz (13, -1) (13, 1)          @noisy det441 det1123 det1122 det442
mxx (-1, -4) (-3, -4)         @noisy det283 det1863 det287 det1862
mzz (5, -19) (5, -17)         @noisy det1419 det1423 det1422 det1424 det1421
mzz (1, -11) (1, -13)         @noisy det1493 det1492 det1496 det1494 det1497
mxx (7, 8) (5, 8)             @noisy det870 det548 det552 det871
mxx (15, -4) (13, -4)         @noisy det497 det1952 det1951 det493
mxx (7, 10) (5, 10)           @noisy det548 det895 det552 det896
mzz (3, 13) (3, 11)           @noisy det2095 det847 det851
mzz (15, -7) (15, -5)         @noisy det709 det715 det1952 det1951
mxx (5, -14) (7, -14)         @noisy det802 det803 det805 det801
mzz (17, -11) (15, -11)       @noisy det1284 det1288
mzz (-3, -1) (-3, 1)          @noisy det1360 det361 det367 det1359

--------         35
mzz (9, 16) (9, 14)           @noisy det1621 det1614 det1618 det1616
mxx (21, 1) (19, 1)           @noisy det938 det939 det2019
mxx (17, 5) (15, 5)           @noisy det1045 det1037 det1043 det1040
mxx (9, -7) (7, -7)           @noisy det759 det763 det1760 det1757
mxx (9, 17) (7, 17)           @noisy det1617 det1619 det1614 det1618
mxx (9, -5) (7, -5)           @noisy det760 det759 det754 det763
mzz (5, 10) (5, 8)            @noisy det548 det843 det552 det850
mxx (-3, 5) (-5, 5)           @noisy det364 det357 det358 det351 det368
mxx (9, 11) (7, 11)           @noisy det550 det551 det544 det546
mxx (11, 1) (13, 1)           @noisy det1138 det442 det1137 det441
mzz (1, -4) (1, -2)           @noisy det189 det285 det279 det184
mxx (17, -5) (15, -5)         @noisy det709 det704 det715 det714
mzz (17, 2) (17, 4)           @noisy det1037 det936 det940 det1043
mxx (1, 11) (-1, 11)          @noisy det1920 det1926 det1922 det1927 det1923
mzz (-3, 2) (-3, 4)           @noisy det364 det351 det366 det362
mzz (11, -16) (11, -14)       @noisy det1733 det1188 det1192 det1725
mzz (15, 4) (15, 2)           @noisy det1037 det1041 det1043 det1044
mxx (9, 13) (7, 13)           @noisy det551 det1614 det1618 det546
mxx (9, -17) (7, -17)         @noisy det1190 det1187 det1183 det1191
mzz (13, -14) (13, -16)       @noisy det1736 det1729 det1733 det1730 det1725
mzz (-3, -8) (-1, -8)         @noisy det1864 det1869
mzz (9, 2) (9, 4)             @noisy det1227 det443 det1225 det437
mxx (-3, -7) (-3, -5)         @noisy det1865 det1866
mzz (7, -8) (7, -10)          @noisy det239 det1760 det242 det1757
mxx (17, 7) (15, 7)           @noisy det1045 det1976 det1040
mzz (17, -4) (17, -2)         @noisy det716 det704 det710 det714
mzz (5, -8) (5, -10)          @noisy det239 det235 det242 det243
mzz (-1, 2) (-1, 4)           @noisy det362 det366 det968 det973
mxx (-3, -1) (-5, -1)         @noisy det361 det367 det2079
mzz (5, 4) (5, 2)             @noisy det652 det655 det658 det659
mxx (13, -17) (11, -17)       @noisy det1735 det1731 det1733 det1725 det1732
mxx (5, 17) (3, 17)           @noisy det1570 det1571 det1568 det1569 det1562
mxx (13, -1) (11, -1)         @noisy det495 det442 det488 det441
mzz (11, 14) (11, 16)         @noisy det1621 det2006 det1616
mxx (1, -11) (1, -13)         @noisy det1494 det1496
mxx (11, -5) (13, -5)         @noisy det495 det492 det496 det488
mzz (13, 14) (15, 14)         @noisy det67 det64
mxx (-1, 1) (1, 1)            @noisy det284 det968 det288 det973
mxx (17, -11) (15, -11)       @noisy det1283 det1275 det1288 det1284 det1286
mzz (1, 2) (1, 4)             @noisy det614 det973 det968 det612
mzz (-1, -4) (-1, -2)         @noisy det285 det283 det287 det279
mzz (5, -2) (5, -4)           @noisy det1448 det761 det758 det1450
mzz (9, -16) (9, -14)         @noisy det1188 det1190 det1192 det1183
mzz (13, 2) (13, 4)           @noisy det1138 det1137 det1041 det1044
mzz (15, 10) (15, 8)          @noisy det71 det62 det2088
mxx (5, 5) (3, 5)             @noisy det652 det656 det659 det660
mzz (3, 8) (3, 10)            @noisy det852 det843 det850 det848
mzz (1, 8) (1, 10)            @noisy det852 det1920 det1926 det848
mzz (5, -20) (7, -20)         @noisy det1420 det1425
mzz (3, -10) (3, -8)          @noisy det188 det192 det235 det243
mxx (-1, 7) (1, 7)            @noisy det974 det1920 det1926 det971
mzz (5, -14) (5, -16)         @noisy det2125 det803 det805
mzz (3, -14) (1, -14)         @noisy det1495 det1499
mxx (-1, -7) (1, -7)          @noisy det187 det191 det2132
mxx (15, -7) (17, -7)         @noisy det709 det1275 det715 det1286
mzz (7, 4) (7, 2)             @noisy det1227 det655 det658 det1225
mxx (7, -19) (9, -19)         @noisy det1187 det2147 det1191
mxx (13, 5) (11, 5)           @noisy det1138 det125 det120 det1137
mxx (15, 11) (15, 13)         @noisy det63 det70
mzz (1, -10) (1, -8)          @noisy det188 det1991 det192
mxx (3, 7) (5, 7)             @noisy det843 det656 det850 det660
mxx (9, 5) (7, 5)             @noisy det1227 det547 det553 det1225
mzz (7, 16) (7, 14)           @noisy det897 det898 det1614 det1618
mxx (-1, -1) (1, -1)          @noisy det284 det288 det279 det285
mzz (9, -4) (9, -2)           @noisy det760 det445 det754 det438
mzz (11, 20) (9, 20)          @noisy det1671 det1674
mzz (11, 8) (11, 10)          @noisy det123 det118 det124 det121
mxx (21, -1) (19, -1)         @noisy det1808 det938 det939 det1802
mzz (15, -10) (15, -8)        @noisy det1285 det1275 det1286 det1280
mxx (7, -13) (9, -13)         @noisy det1190 det804 det806 det1183
mxx (19, 7) (19, 5)           @noisy det1094 det1100
mzz (19, 8) (17, 8)           @noisy det1096 det1098
mzz (7, 10) (7, 8)            @noisy det548 det552 det544 det550
mxx (5, -11) (3, -11)         @noisy det240 det235 det244 det243
mzz (5, 14) (5, 16)           @noisy det897 det1571 det898 det1562
mzz (11, -4) (11, -2)         @noisy det495 det438 det445 det488
mzz (15, -4) (15, -2)         @noisy det497 det704 det714 det493
mxx (9, 7) (7, 7)             @noisy det547 det553 det544 det550
mxx (5, -19) (5, -17)         @noisy det1422 det1423
mxx (3, 1) (5, 1)             @noisy det652 det613 det659 det611
mxx (5, -13) (3, -13)         @noisy det240 det2059 det244
mxx (17, -1) (15, -1)         @noisy det713 det704 det711 det714
mxx (13, -13) (11, -13)       @noisy det1733 det1327 det1725 det1325
mzz (-5, 2) (-5, 4)           @noisy det364 det359 det351 det365 det360
mxx (5, 11) (3, 11)           @noisy det843 det851 det847 det850
mzz (3, 2) (3, 4)             @noisy det614 det652 det659 det612
mzz (9, 10) (9, 8)            @noisy det550 det123 det544 det121
mzz (17, -10) (17, -8)        @noisy det1281 det1275 det1289 det1282 det1286
mxx (17, 1) (15, 1)           @noisy det713 det1037 det1043 det711
mxx (9, -11) (7, -11)         @noisy det1757 det804 det1760 det806
mxx (11, 7) (13, 7)           @noisy det120 det125 det118 det124
mxx (13, -11) (11, -11)       @noisy det1325 det1520 det1327 det1523
mzz (13, -8) (13, -10)        @noisy det1523 det1285 det1520 det1280
mxx (9, 1) (7, 1)             @noisy det1227 det444 det1225 det439
mzz (3, 14) (3, 16)           @noisy det1566 det1567 det1571 det1562 det1573
mxx (-1, 5) (1, 5)            @noisy det974 det968 det973 det971
mzz (11, -10) (11, -8)        @noisy det1001 det1002 det1520 det1523
mxx (11, 13) (13, 13)         @noisy det68 det2103 det65
mzz (7, -2) (7, -4)           @noisy det760 det758 det761 det754
mxx (5, -1) (3, -1)           @noisy det613 det1450 det1448 det611
mzz (19, 2) (19, 4)           @noisy det936 det940 det2110
mxx (1, -5) (-1, -5)          @noisy det187 det285 det191 det279
mzz (-3, -2) (-3, -4)         @noisy det283 det287 det2066
mxx (9, 19) (7, 19)           @noisy det1617 det1619 det2034
mzz (-1, 8) (-1, 10)          @noisy det1924 det1920 det1929 det1925 det1926
mxx (13, -7) (11, -7)         @noisy det492 det496 det1520 det1523
mzz (21, -2) (21, -4)         @noisy det1809 det1805 det1806 det1808 det1802
mzz (7, -16) (7, -14)         @noisy det1190 det803 det805 det1183
mxx (-5, 1) (-3, 1)           @noisy det364 det361 det351 det367
mzz (13, -2) (13, -4)         @noisy det495 det497 det488 det493
mxx (7, -1) (9, -1)           @noisy det760 det444 det754 det439
mzz (9, -10) (9, -8)          @noisy det1001 det1002 det1760 det1757
mxx (5, -7) (3, -7)           @noisy det190 det243 det235 det186
mxx (3, 13) (5, 13)           @noisy det1571 det1562 det847 det851
mzz (13, 8) (13, 10)          @noisy det71 det118 det124 det62
mzz (3, -4) (3, -2)           @noisy det189 det1450 det1448 det184
mxx (21, -5) (19, -5)         @noisy det1810 det1803 det1808 det1804 det1802
mxx (11, 19) (11, 17)         @noisy det1675 det1672
mxx (3, -5) (5, -5)           @noisy det190 det1450 det1448 det186
mzz (11, 2) (11, 4)           @noisy det1138 det443 det1137 det437
mxx (13, 11) (11, 11)         @noisy det68 det118 det124 det65
mzz (19, -4) (19, -2)         @noisy det716 det1802 det1808 det710

--------         36
myy (3, 1) (3, 2)             @det652 det657
myy (17, -5) (17, -4)         @det704 det712
myy (9, -11) (9, -10)         @det1759 det1757
myy (9, -1) (9, -2)           @det762 det754
myy (-1, 1) (-1, 2)           @det968 det972
myy (5, -11) (5, -10)         @det235 det241
myy (11, 10) (11, 11)         @det118 det122
myy (3, 4) (3, 5)             @det652 det657
myy (11, -1) (11, -2)         @det488 det494
myy (9, -17) (9, -16)         @det1189 det1183
myy (7, -11) (7, -10)         @det1759 det1757
myy (5, 1) (5, 2)             @det652 det657
myy (17, 5) (17, 4)           @det1037 det1042
myy (11, 4) (11, 5)           @det1137 det1139
myy (17, 1) (17, 2)           @det1037 det1042
myy (3, 10) (3, 11)           @det843 det849
myy (7, -8) (7, -7)           @det1759 det1757
myy (17, -8) (17, -7)         @det1275 det1287
myy (9, 13) (9, 14)           @det1614 det1620
myy (5, -8) (5, -7)           @det235 det241
myy (9, -14) (9, -13)         @det1189 det1183
myy (11, 7) (11, 8)           @det118 det122
myy (7, 13) (7, 14)           @det1614 det1620
myy (15, -1) (15, -2)         @det704 det712
myy (9, 10) (9, 11)           @det544 det549
myy (7, -17) (7, -16)         @det1189 det1183
myy (-1, 4) (-1, 5)           @det968 det972
myy (5, -1) (5, -2)           @det1448 det1449
myy (9, 5) (9, 4)             @det1226 det1225
myy (-3, 2) (-3, 1)           @det351 det363
myy (5, -5) (5, -4)           @det1448 det1449
myy (15, 1) (15, 2)           @det1037 det1042
myy (3, -10) (3, -11)         @det235 det241
myy (17, -11) (17, -10)       @det1275 det1287
myy (7, -13) (7, -14)         @det1189 det1183
myy (7, 16) (7, 17)           @det1614 det1620
myy (9, 16) (9, 17)           @det1614 det1620
myy (13, 10) (13, 11)         @det118 det122
myy (15, -11) (15, -10)       @det1275 det1287
myy (3, -8) (3, -7)           @det235 det241
myy (13, -17) (13, -16)       @det1734 det1725
myy (9, 7) (9, 8)             @det544 det549
myy (5, 7) (5, 8)             @det843 det849
myy (1, -5) (1, -4)           @det286 det279
myy (7, 7) (7, 8)             @det544 det549
myy (5, 16) (5, 17)           @det1572 det1562
myy (15, -5) (15, -4)         @det704 det712
myy (11, 1) (11, 2)           @det1137 det1139
myy (1, 1) (1, 2)             @det968 det972
myy (11, -5) (11, -4)         @det488 det494
myy (7, 10) (7, 11)           @det544 det549
myy (17, -1) (17, -2)         @det704 det712
myy (5, 10) (5, 11)           @det843 det849
myy (13, 8) (13, 7)           @det118 det122
myy (-1, -1) (-1, -2)         @det286 det279
myy (11, -16) (11, -17)       @det1734 det1725
myy (3, 16) (3, 17)           @det1572 det1562
myy (-1, -5) (-1, -4)         @det286 det279
myy (1, 4) (1, 5)             @det968 det972
myy (7, -1) (7, -2)           @det762 det754
myy (11, -14) (11, -13)       @det1734 det1725
myy (-1, 11) (-1, 10)         @det1920 det1928
myy (3, 7) (3, 8)             @det843 det849
myy (21, -5) (21, -4)         @det1807 det1802
myy (19, -4) (19, -5)         @det1807 det1802
myy (15, 4) (15, 5)           @det1037 det1042
myy (9, -5) (9, -4)           @det762 det754
myy (11, -8) (11, -7)         @det1520 det1522
myy (1, 11) (1, 10)           @det1920 det1928
myy (13, -1) (13, -2)         @det488 det494
myy (15, -7) (15, -8)         @det1275 det1287
myy (-5, 4) (-5, 5)           @det351 det363
myy (1, 7) (1, 8)             @det1920 det1928
myy (7, -5) (7, -4)           @det762 det754
myy (9, 1) (9, 2)             @det1226 det1225
myy (5, 14) (5, 13)           @det1572 det1562
myy (13, 4) (13, 5)           @det1137 det1139
myy (13, -14) (13, -13)       @det1734 det1725
myy (7, 1) (7, 2)             @det1226 det1225
myy (7, 4) (7, 5)             @det1226 det1225
myy (-1, 7) (-1, 8)           @det1920 det1928
myy (21, -1) (21, -2)         @det1807 det1802
myy (13, -5) (13, -4)         @det488 det494
myy (11, -10) (11, -11)       @det1520 det1522
myy (13, -11) (13, -10)       @det1520 det1522
myy (19, -1) (19, -2)         @det1807 det1802
myy (3, -1) (3, -2)           @det1448 det1449
myy (3, -5) (3, -4)           @det1448 det1449
myy (9, -7) (9, -8)           @det1759 det1757
myy (5, 4) (5, 5)             @det652 det657
myy (3, 13) (3, 14)           @det1572 det1562
myy (-5, 1) (-5, 2)           @det351 det363
myy (1, -1) (1, -2)           @det286 det279
myy (13, 2) (13, 1)           @det1137 det1139
myy (-3, 4) (-3, 5)           @det351 det363
myy (13, -8) (13, -7)         @det1520 det1522

--------         37
mzz (9, 16) (9, 14)           @det1621 det1623 det1620 det1618
mxx (21, 1) (19, 1)           @det942 det939 det2019
mxx (17, 5) (15, 5)           @det1045 det1046 det1042 det1043
mxx (9, -7) (7, -7)           @det1759 det1760 det763 det764
mxx (9, 17) (7, 17)           @det1619 det1620 det1622 det1618
mxx (9, -5) (7, -5)           @det762 det760 det763 det764
mzz (5, 10) (5, 8)            @det556 det552 det849 det850
mxx (-3, 5) (-5, 5)           @det364 det373 det374 det368 det363
mxx (9, 11) (7, 11)           @det551 det554 det549 det550
mxx (11, 1) (13, 1)           @det1138 det442 det451 det1139
mzz (1, -4) (1, -2)           @det286 det285 det193 det189
mxx (17, -5) (15, -5)         @det715 det719 det712 det714
mzz (17, 2) (17, 4)           @det1042 det1043 det940 det944
mxx (1, 11) (-1, 11)          @det1932 det1933 det1927 det1928 det1926
mzz (-3, 2) (-3, 4)           @det364 det366 det371 det363
mzz (11, -16) (11, -14)       @det1734 det1733 det1192 det1193
mzz (15, 4) (15, 2)           @det1044 det1042 det1043 det1047
mxx (9, 13) (7, 13)           @det551 det554 det1620 det1618
mxx (9, -17) (7, -17)         @det1191 det1189 det1190 det1194
mzz (13, -14) (13, -16)       @det1736 det1737 det1734 det1733 det1738
mzz (-3, -8) (-1, -8)         @det1869 det1871
mzz (9, 2) (9, 4)             @det1226 det1227 det443 det448
mxx (-3, -7) (-3, -5)         @det1866 det1873
mzz (7, -8) (7, -10)          @det1759 det1760 det242 det245
mxx (17, 7) (15, 7)           @det1045 det1046 det1976
mzz (17, -4) (17, -2)         @det716 det712 det714 det717
mzz (5, -8) (5, -10)          @det241 det242 det245 det243
mzz (-1, 2) (-1, 4)           @det366 det371 det972 det973
mxx (-3, -1) (-5, -1)         @det367 det372 det2079
mzz (5, 4) (5, 2)             @det657 det662 det658 det659
mxx (13, -17) (11, -17)       @det1739 det1735 det1740 det1734 det1733
mxx (5, 17) (3, 17)           @det1570 det1572 det1571 det1576 det1577
mxx (13, -1) (11, -1)         @det495 det442 det451 det494
mzz (11, 14) (11, 16)         @det1621 det2006 det1623
mxx (1, -11) (1, -13)         @det1496 det1502
mxx (11, -5) (13, -5)         @det495 det498 det496 det494
mzz (13, 14) (15, 14)         @det67 det76
mxx (-1, 1) (1, 1)            @det973 det288 det972 det290
mxx (17, -11) (15, -11)       @det1292 det1288 det1293 det1287 det1286
mzz (1, 2) (1, 4)             @det614 det617 det972 det973
mzz (-1, -4) (-1, -2)         @det286 det285 det287 det289
mzz (5, -2) (5, -4)           @det761 det765 det1449 det1450
mzz (9, -16) (9, -14)         @det1192 det1189 det1190 det1193
mzz (13, 2) (13, 4)           @det1138 det1139 det1044 det1047
mzz (15, 10) (15, 8)          @det71 det73 det2088
mxx (5, 5) (3, 5)             @det657 det659 det660 det661
mzz (3, 8) (3, 10)            @det852 det849 det854 det850
mzz (1, 8) (1, 10)            @det852 det1928 det854 det1926
mzz (5, -20) (7, -20)         @det1425 det1430
mzz (3, -10) (3, -8)          @det192 det198 det241 det243
mxx (-1, 7) (1, 7)            @det974 det1928 det975 det1926
mzz (5, -14) (5, -16)         @det2125 det805 det808
mzz (3, -14) (1, -14)         @det1503 det1499
mxx (-1, -7) (1, -7)          @det191 det197 det2132
mxx (15, -7) (17, -7)         @det715 det719 det1287 det1286
mzz (7, 4) (7, 2)             @det1226 det1227 det658 det662
mxx (7, -19) (9, -19)         @det1191 det2147 det1194
mxx (13, 5) (11, 5)           @det1138 det125 det126 det1139
mxx (15, 11) (15, 13)         @det70 det74
mzz (1, -10) (1, -8)          @det1991 det192 det198
mxx (3, 7) (5, 7)             @det660 det849 det850 det661
mxx (9, 5) (7, 5)             @det1226 det1227 det553 det555
mzz (7, 16) (7, 14)           @det898 det901 det1620 det1618
mxx (-1, -1) (1, -1)          @det286 det285 det288 det290
mzz (9, -4) (9, -2)           @det762 det760 det445 det450
mzz (11, 20) (9, 20)          @det1674 det1679
mzz (11, 8) (11, 10)          @det127 det123 det122 det124
mxx (21, -1) (19, -1)         @det1807 det1808 det939 det942
mzz (15, -10) (15, -8)        @det1285 det1294 det1287 det1286
mxx (7, -13) (9, -13)         @det1189 det1190 det806 det810
mxx (19, 7) (19, 5)           @det1100 det1101
mzz (19, 8) (17, 8)           @det1098 det1104
mzz (7, 10) (7, 8)            @det556 det552 det549 det550
mxx (5, -11) (3, -11)         @det244 det246 det241 det243
mzz (5, 14) (5, 16)           @det901 det1572 det898 det1571
mzz (11, -4) (11, -2)         @det495 det445 det450 det494
mzz (15, -4) (15, -2)         @det497 det499 det712 det714
mxx (9, 7) (7, 7)             @det553 det555 det549 det550
mxx (5, -19) (5, -17)         @det1423 det1429
mxx (3, 1) (5, 1)             @det616 det613 det657 det659
mxx (5, -13) (3, -13)         @det2059 det244 det246
mxx (17, -1) (15, -1)         @det713 det718 det712 det714
mxx (13, -13) (11, -13)       @det1734 det1733 det1330 det1327
mzz (-5, 2) (-5, 4)           @det364 det369 det365 det370 det363
mxx (5, 11) (3, 11)           @det853 det849 det850 det851
mzz (3, 2) (3, 4)             @det614 det617 det657 det659
mzz (9, 10) (9, 8)            @det127 det123 det549 det550
mzz (17, -10) (17, -8)        @det1290 det1289 det1287 det1286 det1291
mxx (17, 1) (15, 1)           @det713 det718 det1042 det1043
mxx (9, -11) (7, -11)         @det1759 det1760 det806 det810
mxx (11, 7) (13, 7)           @det125 det126 det122 det124
mxx (13, -11) (11, -11)       @det1330 det1327 det1522 det1523
mzz (13, -8) (13, -10)        @det1285 det1294 det1522 det1523
mxx (9, 1) (7, 1)             @det1226 det1227 det444 det449
mzz (3, 14) (3, 16)           @det1574 det1575 det1572 det1571 det1573
mxx (-1, 5) (1, 5)            @det974 det972 det975 det973
mzz (11, -10) (11, -8)        @det1002 det1005 det1522 det1523
mxx (11, 13) (13, 13)         @det68 det2103 det77
mzz (7, -2) (7, -4)           @det762 det760 det761 det765
mxx (5, -1) (3, -1)           @det616 det613 det1449 det1450
mzz (19, 2) (19, 4)           @det2110 det940 det944
mxx (1, -5) (-1, -5)          @det286 det285 det191 det197
mzz (-3, -2) (-3, -4)         @det287 det289 det2066
mxx (9, 19) (7, 19)           @det1619 det2034 det1622
mzz (-1, 8) (-1, 10)          @det1930 det1929 det1931 det1928 det1926
mxx (13, -7) (11, -7)         @det496 det498 det1522 det1523
mzz (21, -2) (21, -4)         @det1809 det1807 det1813 det1814 det1808
mzz (7, -16) (7, -14)         @det1189 det1190 det805 det808
mxx (-5, 1) (-3, 1)           @det364 det367 det372 det363
mzz (13, -2) (13, -4)         @det495 det497 det499 det494
mxx (7, -1) (9, -1)           @det762 det760 det444 det449
mzz (9, -10) (9, -8)          @det1759 det1760 det1005 det1002
mxx (5, -7) (3, -7)           @det196 det190 det241 det243
mxx (3, 13) (5, 13)           @det853 det1572 det1571 det851
mzz (13, 8) (13, 10)          @det71 det73 det124 det122
mzz (3, -4) (3, -2)           @det189 det193 det1449 det1450
mxx (21, -5) (19, -5)         @det1810 det1811 det1807 det1808 det1812
mxx (11, 19) (11, 17)         @det1675 det1680
mxx (3, -5) (5, -5)           @det196 det190 det1449 det1450
mzz (11, 2) (11, 4)           @det1138 det443 det1139 det448
mxx (13, 11) (11, 11)         @det68 det77 det122 det124
mzz (19, -4) (19, -2)         @det716 det1807 det1808 det717

--------         38
mxx (7, 2) (5, 2)             @det1347 det1344 det658 det662
mzz (9, -7) (9, -5)           @det1003 det999 det763 det764
mxx (7, -16) (5, -16)         @det1421 det1427 det805 det808
mzz (9, 11) (9, 13)           @det1967 det1969 det554 det551
mzz (1, 7) (1, 5)             @det974 det1151 det1153 det975
mxx (17, -10) (17, -8)        @det1289 det1291
mzz (9, -17) (9, -19)         @det2155 det1191 det1194
mzz (7, -13) (7, -11)         @det807 det810 det801 det806
mxx (3, -10) (1, -10)         @det1501 det192 det1492 det198
mzz (17, 5) (17, 7)           @det1095 det1045 det1046 det1102
mxx (7, 4) (5, 4)             @det872 det871 det658 det662
mxx (3, 8) (1, 8)             @det1151 det852 det1153 det854
mzz (5, 11) (5, 13)           @det853 det895 det900 det851
mxx (-3, -2) (-1, -2)         @det1362 det1360 det289 det287
mxx (13, 8) (15, 8)           @det71 det1374 det73 det1376
mxx (3, 4) (1, 4)             @det614 det1151 det1153 det617
mxx (3, 14) (3, 16)           @det1573 det1574
mzz (7, -19) (7, -17)         @det1421 det1427 det1191 det1194
mzz (1, 1) (1, -1)            @det609 det290 det288 det615
mxx (13, 2) (15, 2)           @det1123 det1125 det1044 det1047
mzz (21, -1) (21, 1)          @det939 det942 det2020
mzz (7, 11) (7, 13)           @det551 det895 det554 det900
mzz (-5, 1) (-5, -1)          @det2080 det367 det372
mxx (11, -10) (9, -10)        @det1328 det1002 det1005 det1326
mxx (11, 20) (9, 20)          @det1673 det1669 det1674 det1677 det1679
mzz (11, 7) (11, 5)           @det125 det126 det575 det576
mzz (3, -13) (3, -11)         @det1501 det244 det246 det1492
mxx (-1, 8) (-1, 10)          @det1929 det1931
mzz (13, 5) (13, 7)           @det125 det1374 det126 det1376
mxx (3, -8) (1, -8)           @det194 det185 det198 det192
mxx (21, -2) (21, -4)         @det1809 det1813
mxx (11, -16) (9, -16)        @det1192 det2179 det1193
mzz (5, -7) (5, -5)           @det196 det1212 det190 det1211
mzz (13, 11) (13, 13)         @det60 det77 det72 det68
mxx (9, 10) (11, 10)          @det127 det1967 det123 det1969
mzz (17, 1) (17, -1)          @det937 det941 det713 det718
mzz (11, 1) (11, -1)          @det442 det451 det440 det447
mxx (9, 16) (11, 16)          @det1621 det1669 det1623 det1677
mzz (21, -5) (19, -5)         @det1810 det1811
mxx (5, 14) (7, 14)           @det898 det901 det895 det900
mxx (11, 2) (9, 2)            @det447 det443 det440 det448
mxx (15, 10) (13, 10)         @det60 det72 det73 det71
mxx (19, 2) (17, 2)           @det937 det941 det940 det944
mzz (11, -13) (11, -11)       @det1328 det1330 det1327 det1326
mxx (-5, 2) (-5, 4)           @det365 det370
mzz (-1, 7) (-1, 5)           @det974 det975 det2118
mzz (9, 5) (9, 7)             @det553 det575 det555 det576
mxx (7, -4) (5, -4)           @det1212 det761 det765 det1211
mzz (5, 5) (5, 7)             @det872 det871 det660 det661
mzz (-1, -5) (-1, -7)         @det1870 det191 det197 det1863
mxx (19, 4) (17, 4)           @det1095 det1102 det940 det944
mxx (11, -8) (9, -8)          @det1003 det1002 det1005 det999
mzz (11, 13) (11, 11)         @det68 det1967 det77 det1969
mzz (17, -5) (17, -7)         @det2140 det715 det719
mzz (11, -5) (11, -7)         @det1003 det496 det999 det498
mzz (3, 1) (3, -1)            @det616 det613 det609 det615
mzz (-3, 5) (-5, 5)           @det368 det373
mxx (3, 2) (1, 2)             @det614 det617 det609 det615
mxx (7, -8) (5, -8)           @det1212 det242 det245 det1211
mxx (11, -2) (9, -2)          @det440 det450 det445 det447
mzz (1, 11) (-1, 11)          @det1927 det1932
mzz (9, 17) (9, 19)           @det1619 det1669 det1677 det1622
mxx (7, 16) (5, 16)           @det898 det2052 det901
mxx (-3, 2) (-1, 2)           @det1362 det366 det371 det1360
mzz (9, -11) (9, -13)         @det1328 det1326 det810 det806
mxx (15, -10) (13, -10)       @det1285 det1294 det2163
mxx (13, -14) (13, -16)       @det1736 det1737
mxx (11, 4) (9, 4)            @det443 det576 det575 det448
mzz (13, -7) (13, -5)         @det1952 det496 det1953 det498
mxx (-3, -8) (-1, -8)         @det1863 det1871 det1868 det1870 det1869
mzz (-3, -7) (-3, -5)         @det1863 det1866 det1873 det1870 det1867
mzz (7, -7) (7, -5)           @det1212 det763 det764 det1211
mxx (7, -2) (5, -2)           @det1347 det761 det1344 det765
mxx (13, -8) (15, -8)         @det1294 det1285 det1952 det1953
mzz (13, -17) (11, -17)       @det1735 det1740
mzz (5, 17) (3, 17)           @det1570 det1576
mzz (15, 5) (15, 7)           @det1045 det1374 det1046 det1376
mzz (11, 19) (11, 17)         @det1675 det1669 det1676 det1680 det1677
mzz (3, 7) (3, 5)             @det1151 det1153 det660 det661
mzz (7, -1) (7, 1)            @det1347 det444 det449 det1344
mxx (11, 14) (9, 14)          @det1967 det1623 det1969 det1621
mxx (3, -4) (1, -4)           @det189 det193 det185 det194
mxx (13, 14) (15, 14)         @det76 det66 det72 det67 det60
mxx (19, -2) (17, -2)         @det937 det941 det716 det717
mzz (19, -1) (19, 1)          @det937 det941 det939 det942
mzz (5, -1) (5, 1)            @det1347 det613 det1344 det616
mxx (13, -2) (15, -2)         @det1123 det497 det499 det1125
mxx (5, -20) (7, -20)         @det1427 det1425 det1421 det1430 det1426
mxx (15, 4) (13, 4)           @det1374 det1044 det1376 det1047
mxx (11, -4) (9, -4)          @det1003 det445 det450 det999
mzz (13, -13) (13, -11)       @det2171 det1330 det1327
mzz (3, -5) (3, -7)           @det196 det185 det190 det194
mxx (19, -4) (17, -4)         @det716 det717 det1999
mxx (3, 10) (1, 10)           @det852 det1984 det854
mxx (3, -14) (1, -14)         @det1498 det1501 det1492 det1499 det1503
mzz (9, 1) (9, -1)            @det444 det449 det440 det447
mxx (7, -10) (5, -10)         @det807 det242 det245 det801
mzz (15, 1) (15, -1)          @det713 det1123 det718 det1125
mzz (15, 11) (15, 13)         @det69 det72 det70 det60 det74
mzz (1, -5) (1, -7)           @det185 det197 det191 det194
mxx (11, 8) (9, 8)            @det127 det123 det575 det576
mzz (7, 17) (7, 19)           @det1619 det2035 det1622
mxx (11, -14) (9, -14)        @det1328 det1192 det1326 det1193
mzz (5, -13) (5, -11)         @det807 det244 det246 det801
mzz (19, 7) (19, 5)           @det1095 det1099 det1100 det1101 det1102
mxx (-3, 4) (-1, 4)           @det366 det371 det2044
mxx (19, 8) (17, 8)           @det1097 det1095 det1098 det1104 det1102
mzz (7, 5) (7, 7)             @det872 det555 det871 det553
mxx (3, -2) (1, -2)           @det189 det193 det609 det615
mzz (-1, 1) (-1, -1)          @det1362 det288 det1360 det290
mzz (13, -1) (13, 1)          @det442 det451 det1123 det1125
mxx (-1, -4) (-3, -4)         @det1870 det1863 det289 det287
mzz (5, -19) (5, -17)         @det1423 det1427 det1424 det1429 det1421
mzz (1, -11) (1, -13)         @det1501 det1492 det1496 det1497 det1502
mxx (7, 8) (5, 8)             @det872 det556 det552 det871
mxx (15, -4) (13, -4)         @det497 det1952 det499 det1953
mxx (7, 10) (5, 10)           @det556 det552 det895 det900
mzz (3, 13) (3, 11)           @det853 det2096 det851
mzz (15, -7) (15, -5)         @det715 det1952 det719 det1953
mxx (5, -14) (7, -14)         @det807 det805 det808 det801
mzz (17, -11) (15, -11)       @det1293 det1288
mzz (-3, -1) (-3, 1)          @det1362 det1360 det372 det367

--------         39
myy (3, 1) (3, 2)             @det609 det618
myy (9, -11) (9, -10)         @det1329 det1326
myy (9, -1) (9, -2)           @det440 det446
myy (-1, 1) (-1, 2)           @det1360 det1361
myy (5, -11) (5, -10)         @det809 det801
myy (5, -20) (5, -19)         @det1421 det1428
myy (11, 10) (11, 11)         @det1967 det1968
myy (17, 7) (17, 8)           @det1095 det1103
myy (-3, -5) (-3, -4)         @det1863 det1872
myy (3, 4) (3, 5)             @det1151 det1154
myy (11, -1) (11, -2)         @det440 det446
myy (7, -11) (7, -10)         @det809 det801
myy (5, 1) (5, 2)             @det1344 det1346
myy (17, 5) (17, 4)           @det1095 det1103
myy (11, 4) (11, 5)           @det575 det577
myy (17, 1) (17, 2)           @det937 det943
myy (7, -8) (7, -7)           @det1213 det1211
myy (9, 13) (9, 14)           @det1967 det1968
myy (5, -8) (5, -7)           @det1213 det1211
myy (9, -14) (9, -13)         @det1329 det1326
myy (11, 7) (11, 8)           @det575 det577
myy (7, 13) (7, 14)           @det895 det899
myy (15, -1) (15, -2)         @det1123 det1124
myy (9, 10) (9, 11)           @det1967 det1968
myy (7, -17) (7, -16)         @det1421 det1428
myy (5, -1) (5, -2)           @det1344 det1346
myy (9, 5) (9, 4)             @det575 det577
myy (-3, 2) (-3, 1)           @det1360 det1361
myy (19, 2) (19, 1)           @det937 det943
myy (19, 4) (19, 5)           @det1095 det1103
myy (15, 10) (15, 11)         @det60 det75
myy (5, -5) (5, -4)           @det1213 det1211
myy (15, 1) (15, 2)           @det1123 det1124
myy (3, -10) (3, -11)         @det1500 det1492
myy (13, 14) (13, 13)         @det60 det75
myy (7, -13) (7, -14)         @det809 det801
myy (9, 16) (9, 17)           @det1669 det1678
myy (11, 19) (11, 20)         @det1669 det1678
myy (13, 10) (13, 11)         @det60 det75
myy (3, -8) (3, -7)           @det185 det195
myy (9, 7) (9, 8)             @det575 det577
myy (5, 7) (5, 8)             @det873 det871
myy (1, -5) (1, -4)           @det185 det195
myy (7, 7) (7, 8)             @det873 det871
myy (15, -5) (15, -4)         @det1952 det1954
myy (15, 7) (15, 8)           @det1374 det1377
myy (11, 1) (11, 2)           @det440 det446
myy (1, 1) (1, 2)             @det609 det618
myy (11, -5) (11, -4)         @det1004 det999
myy (7, 10) (7, 11)           @det895 det899
myy (17, -1) (17, -2)         @det937 det943
myy (7, -19) (7, -20)         @det1421 det1428
myy (15, 13) (15, 14)         @det60 det75
myy (5, 10) (5, 11)           @det895 det899
myy (13, 8) (13, 7)           @det1374 det1377
myy (-1, -1) (-1, -2)         @det1360 det1361
myy (-1, -5) (-1, -4)         @det1863 det1872
myy (1, 4) (1, 5)             @det1151 det1154
myy (7, -1) (7, -2)           @det1344 det1346
myy (11, -14) (11, -13)       @det1329 det1326
myy (3, -14) (3, -13)         @det1500 det1492
myy (3, 7) (3, 8)             @det1151 det1154
myy (15, 4) (15, 5)           @det1374 det1377
myy (9, -5) (9, -4)           @det1004 det999
myy (11, -8) (11, -7)         @det1004 det999
myy (11, 13) (11, 14)         @det1967 det1968
myy (13, -1) (13, -2)         @det1123 det1124
myy (1, -14) (1, -13)         @det1500 det1492
myy (15, -7) (15, -8)         @det1952 det1954
myy (1, 7) (1, 8)             @det1151 det1154
myy (11, 16) (11, 17)         @det1669 det1678
myy (7, -5) (7, -4)           @det1213 det1211
myy (9, 1) (9, 2)             @det440 det446
myy (9, 19) (9, 20)           @det1669 det1678
myy (19, 7) (19, 8)           @det1095 det1103
myy (5, 14) (5, 13)           @det895 det899
myy (13, 4) (13, 5)           @det1374 det1377
myy (1, -11) (1, -10)         @det1500 det1492
myy (7, 1) (7, 2)             @det1344 det1346
myy (7, 4) (7, 5)             @det873 det871
myy (-3, -8) (-3, -7)         @det1863 det1872
myy (13, -5) (13, -4)         @det1952 det1954
myy (11, -10) (11, -11)       @det1329 det1326
myy (-3, -1) (-3, -2)         @det1360 det1361
myy (19, -1) (19, -2)         @det937 det943
myy (3, -1) (3, -2)           @det609 det618
myy (3, -5) (3, -4)           @det185 det195
myy (9, -7) (9, -8)           @det1004 det999
myy (5, -17) (5, -16)         @det1421 det1428
myy (5, 4) (5, 5)             @det873 det871
myy (1, -1) (1, -2)           @det609 det618
myy (-1, -8) (-1, -7)         @det1863 det1872
myy (13, 2) (13, 1)           @det1123 det1124
myy (5, -14) (5, -13)         @det809 det801
myy (1, -8) (1, -7)           @det185 det195
myy (13, -8) (13, -7)         @det1952 det1954

--------         40
mxx (7, 2) (5, 2)             @det1347 det662 det665 det1346
mzz (9, -7) (9, -5)           @det1004 det1003 det764 det767
mxx (7, -16) (5, -16)         @det1428 det1427 det808 det811
mzz (9, 11) (9, 13)           @det554 det560 det1968 det1969
mzz (1, 7) (1, 5)             @det975 det977 det1154 det1153
mxx (17, -10) (17, -8)        @det1296 det1291
mzz (9, -17) (9, -19)         @det1195 det2155 det1194
mzz (7, -13) (7, -11)         @det809 det807 det810 det812
mxx (3, -10) (1, -10)         @det1500 det1501 det198 det202
mzz (17, 5) (17, 7)           @det1046 det1048 det1103 det1102
mxx (7, 4) (5, 4)             @det873 det872 det662 det665
mxx (3, 8) (1, 8)             @det854 det856 det1154 det1153
mzz (5, 11) (5, 13)           @det853 det857 det899 det900
mxx (-3, -2) (-1, -2)         @det1362 det289 det292 det1361
mxx (13, 8) (15, 8)           @det73 det83 det1377 det1376
mxx (3, 4) (1, 4)             @det617 det620 det1154 det1153
mxx (3, 14) (3, 16)           @det1579 det1574
mzz (7, -19) (7, -17)         @det1195 det1428 det1427 det1194
mzz (1, 1) (1, -1)            @det290 det293 det618 det615
mxx (13, 2) (15, 2)           @det1050 det1124 det1125 det1047
mzz (21, -1) (21, 1)          @det942 det945 det2020
mzz (7, 11) (7, 13)           @det554 det560 det899 det900
mzz (-5, 1) (-5, -1)          @det2080 det372 det377
mxx (11, -10) (9, -10)        @det1329 det1328 det1005 det1006
mxx (11, 20) (9, 20)          @det1681 det1682 det1678 det1677 det1679
mzz (11, 7) (11, 5)           @det126 det129 det577 det576
mzz (3, -13) (3, -11)         @det1500 det1501 det246 det248
mxx (-1, 8) (-1, 10)          @det1931 det1936
mzz (13, 5) (13, 7)           @det126 det129 det1377 det1376
mxx (3, -8) (1, -8)           @det198 det202 det195 det194
mxx (21, -2) (21, -4)         @det1813 det1817
mxx (11, -16) (9, -16)        @det2179 det1193 det1197
mzz (5, -7) (5, -5)           @det196 det1213 det1212 det200
mzz (13, 11) (13, 13)         @det77 det80 det75 det72
mxx (9, 10) (11, 10)          @det127 det130 det1968 det1969
mzz (17, 1) (17, -1)          @det718 det722 det943 det941
mzz (11, 1) (11, -1)          @det451 det452 det446 det447
mxx (9, 16) (11, 16)          @det1623 det1625 det1678 det1677
mzz (21, -5) (19, -5)         @det1811 det1815
mxx (5, 14) (7, 14)           @det901 det902 det899 det900
mxx (11, 2) (9, 2)            @det448 det453 det446 det447
mxx (15, 10) (13, 10)         @det73 det83 det75 det72
mxx (19, 2) (17, 2)           @det943 det941 det944 det946
mzz (11, -13) (11, -11)       @det1329 det1328 det1330 det1331
mxx (-5, 2) (-5, 4)           @det370 det379
mzz (-1, 7) (-1, 5)           @det975 det977 det2118
mzz (9, 5) (9, 7)             @det555 det558 det577 det576
mxx (7, -4) (5, -4)           @det1213 det1212 det765 det768
mzz (5, 5) (5, 7)             @det873 det872 det664 det661
mzz (-1, -5) (-1, -7)         @det1870 det201 det197 det1872
mxx (19, 4) (17, 4)           @det1103 det1102 det944 det946
mxx (11, -8) (9, -8)          @det1004 det1003 det1005 det1006
mzz (11, 13) (11, 11)         @det77 det80 det1968 det1969
mzz (17, -5) (17, -7)         @det2140 det719 det723
mzz (11, -5) (11, -7)         @det1004 det1003 det498 det501
mzz (3, 1) (3, -1)            @det616 det619 det618 det615
mzz (-3, 5) (-5, 5)           @det373 det378
mxx (3, 2) (1, 2)             @det617 det620 det618 det615
mxx (7, -8) (5, -8)           @det1213 det1212 det245 det249
mxx (11, -2) (9, -2)          @det450 det455 det446 det447
mzz (1, 11) (-1, 11)          @det1932 det1935
mzz (9, 17) (9, 19)           @det1622 det1626 det1678 det1677
mxx (7, 16) (5, 16)           @det901 det902 det2052
mxx (-3, 2) (-1, 2)           @det1362 det371 det376 det1361
mzz (9, -11) (9, -13)         @det1329 det1328 det810 det812
mxx (15, -10) (13, -10)       @det1294 det1297 det2163
mxx (13, -14) (13, -16)       @det1737 det1742
mxx (11, 4) (9, 4)            @det448 det453 det577 det576
mzz (13, -7) (13, -5)         @det498 det501 det1954 det1953
mxx (-3, -8) (-1, -8)         @det1871 det1876 det1872 det1870 det1877
mzz (-3, -7) (-3, -5)         @det1874 det1873 det1872 det1870 det1875
mzz (7, -7) (7, -5)           @det1213 det1212 det764 det767
mxx (7, -2) (5, -2)           @det1347 det765 det768 det1346
mxx (13, -8) (15, -8)         @det1294 det1297 det1954 det1953
mzz (13, -17) (11, -17)       @det1740 det1743
mzz (5, 17) (3, 17)           @det1576 det1580
mzz (15, 5) (15, 7)           @det1046 det1048 det1377 det1376
mzz (11, 19) (11, 17)         @det1683 det1684 det1680 det1678 det1677
mzz (3, 7) (3, 5)             @det664 det1154 det1153 det661
mzz (7, -1) (7, 1)            @det1347 det449 det454 det1346
mxx (11, 14) (9, 14)          @det1623 det1625 det1968 det1969
mxx (3, -4) (1, -4)           @det193 det199 det195 det194
mxx (13, 14) (15, 14)         @det76 det78 det72 det75 det79
mxx (19, -2) (17, -2)         @det717 det720 det943 det941
mzz (19, -1) (19, 1)          @det943 det941 det945 det942
mzz (5, -1) (5, 1)            @det1347 det616 det619 det1346
mxx (13, -2) (15, -2)         @det499 det502 det1124 det1125
mxx (5, -20) (7, -20)         @det1428 det1427 det1433 det1430 det1434
mxx (15, 4) (13, 4)           @det1050 det1377 det1376 det1047
mxx (11, -4) (9, -4)          @det1004 det1003 det450 det455
mzz (13, -13) (13, -11)       @det1331 det1330 det2171
mzz (3, -5) (3, -7)           @det196 det200 det195 det194
mxx (19, -4) (17, -4)         @det717 det720 det1999
mxx (3, 10) (1, 10)           @det854 det856 det1984
mxx (3, -14) (1, -14)         @det1500 det1501 det1506 det1507 det1503
mzz (9, 1) (9, -1)            @det449 det454 det446 det447
mxx (7, -10) (5, -10)         @det809 det807 det245 det249
mzz (15, 1) (15, -1)          @det718 det722 det1124 det1125
mzz (15, 11) (15, 13)         @det81 det72 det75 det82 det74
mzz (1, -5) (1, -7)           @det194 det201 det195 det197
mxx (11, 8) (9, 8)            @det127 det130 det577 det576
mzz (7, 17) (7, 19)           @det1622 det1626 det2035
mxx (11, -14) (9, -14)        @det1329 det1328 det1193 det1197
mzz (5, -13) (5, -11)         @det809 det807 det246 det248
mzz (19, 7) (19, 5)           @det1107 det1108 det1101 det1103 det1102
mxx (-3, 4) (-1, 4)           @det371 det376 det2044
mxx (19, 8) (17, 8)           @det1105 det1106 det1104 det1103 det1102
mzz (7, 5) (7, 7)             @det873 det872 det555 det558
mxx (3, -2) (1, -2)           @det193 det199 det618 det615
mzz (-1, 1) (-1, -1)          @det1362 det290 det293 det1361
mzz (13, -1) (13, 1)          @det451 det452 det1124 det1125
mxx (-1, -4) (-3, -4)         @det1870 det289 det292 det1872
mzz (5, -19) (5, -17)         @det1428 det1427 det1431 det1429 det1432
mzz (1, -11) (1, -13)         @det1500 det1501 det1504 det1502 det1505
mxx (7, 8) (5, 8)             @det873 det872 det556 det559
mxx (15, -4) (13, -4)         @det499 det502 det1954 det1953
mxx (7, 10) (5, 10)           @det556 det559 det899 det900
mzz (3, 13) (3, 11)           @det853 det857 det2096
mzz (15, -7) (15, -5)         @det719 det723 det1954 det1953
mxx (5, -14) (7, -14)         @det809 det807 det808 det811
mzz (17, -11) (15, -11)       @det1293 det1298
mzz (-3, -1) (-3, 1)          @det1362 det377 det372 det1361

--------         41
mzz (9, 16) (9, 14)           @det1624 det1623 det1625 det1620
mxx (21, 1) (19, 1)           @det942 det945 det2021
mxx (17, 5) (15, 5)           @det1046 det1048 det1042 det1049
mxx (9, -7) (7, -7)           @det1759 det1761 det764 det767
mxx (9, 17) (7, 17)           @det1624 det1622 det1626 det1620
mxx (9, -5) (7, -5)           @det762 det766 det764 det767
mzz (5, 10) (5, 8)            @det556 det559 det849 det855
mxx (-3, 5) (-5, 5)           @det373 det374 det375 det378 det363
mxx (9, 11) (7, 11)           @det557 det554 det560 det549
mxx (11, 1) (13, 1)           @det1140 det451 det452 det1139
mzz (1, -4) (1, -2)           @det286 det291 det199 det193
mxx (17, -5) (15, -5)         @det719 det723 det712 det721
mzz (17, 2) (17, 4)           @det946 det1042 det944 det1049
mxx (1, 11) (-1, 11)          @det1932 det1934 det1933 det1935 det1928
mzz (-3, 2) (-3, 4)           @det375 det371 det376 det363
mzz (11, -16) (11, -14)       @det1734 det1741 det1193 det1197
mzz (15, 4) (15, 2)           @det1050 det1042 det1049 det1047
mxx (9, 13) (7, 13)           @det1624 det554 det560 det1620
mxx (9, -17) (7, -17)         @det1195 det1189 det1196 det1194
mzz (13, -14) (13, -16)       @det1741 det1742 det1737 det1734 det1738
mzz (-3, -8) (-1, -8)         @det1871 det1877
mzz (9, 2) (9, 4)             @det1226 det1228 det453 det448
mxx (-3, -7) (-3, -5)         @det1873 det1874
mzz (7, -8) (7, -10)          @det1759 det1761 det245 det249
mxx (17, 7) (15, 7)           @det1046 det1048 det1977
mzz (17, -4) (17, -2)         @det717 det720 det712 det721
mzz (5, -8) (5, -10)          @det245 det249 det241 det247
mzz (-1, 2) (-1, 4)           @det371 det376 det972 det976
mxx (-3, -1) (-5, -1)         @det372 det2081 det377
mzz (5, 4) (5, 2)             @det662 det657 det665 det663
mxx (13, -17) (11, -17)       @det1739 det1741 det1743 det1740 det1734
mxx (5, 17) (3, 17)           @det1580 det1572 det1576 det1577 det1578
mxx (13, -1) (11, -1)         @det500 det451 det452 det494
mzz (11, 14) (11, 16)         @det1623 det1625 det2007
mxx (1, -11) (1, -13)         @det1502 det1504
mxx (11, -5) (13, -5)         @det500 det498 det501 det494
mzz (13, 14) (15, 14)         @det76 det79
mxx (-1, 1) (1, 1)            @det290 det293 det972 det976
mxx (17, -11) (15, -11)       @det1292 det1298 det1295 det1293 det1287
mzz (1, 2) (1, 4)             @det617 det620 det972 det976
mzz (-1, -4) (-1, -2)         @det286 det291 det289 det292
mzz (5, -2) (5, -4)           @det1449 det765 det768 det1451
mzz (9, -16) (9, -14)         @det1189 det1196 det1193 det1197
mzz (13, 2) (13, 4)           @det1140 det1139 det1050 det1047
mzz (15, 10) (15, 8)          @det73 det83 det2089
mxx (5, 5) (3, 5)             @det664 det657 det663 det661
mzz (3, 8) (3, 10)            @det854 det856 det849 det855
mzz (1, 8) (1, 10)            @det854 det856 det1928 det1934
mzz (5, -20) (7, -20)         @det1430 det1433
mzz (3, -10) (3, -8)          @det198 det202 det241 det247
mxx (-1, 7) (1, 7)            @det975 det977 det1928 det1934
mzz (5, -14) (5, -16)         @det2126 det808 det811
mzz (3, -14) (1, -14)         @det1503 det1507
mxx (-1, -7) (1, -7)          @det201 det2133 det197
mxx (15, -7) (17, -7)         @det719 det723 det1287 det1295
mzz (7, 4) (7, 2)             @det1226 det1228 det662 det665
mxx (7, -19) (9, -19)         @det1195 det2148 det1194
mxx (13, 5) (11, 5)           @det1140 det126 det129 det1139
mxx (15, 11) (15, 13)         @det74 det82
mzz (1, -10) (1, -8)          @det1992 det198 det202
mxx (3, 7) (5, 7)             @det664 det849 det855 det661
mxx (9, 5) (7, 5)             @det1226 det1228 det555 det558
mzz (7, 16) (7, 14)           @det1624 det901 det902 det1620
mxx (-1, -1) (1, -1)          @det286 det291 det290 det293
mzz (9, -4) (9, -2)           @det762 det766 det450 det455
mzz (11, 20) (9, 20)          @det1682 det1679
mzz (11, 8) (11, 10)          @det127 det130 det122 det128
mxx (21, -1) (19, -1)         @det1807 det1816 det942 det945
mzz (15, -10) (15, -8)        @det1294 det1297 det1287 det1295
mxx (7, -13) (9, -13)         @det1189 det1196 det810 det812
mxx (19, 7) (19, 5)           @det1101 det1108
mzz (19, 8) (17, 8)           @det1104 det1106
mzz (7, 10) (7, 8)            @det557 det556 det559 det549
mxx (5, -11) (3, -11)         @det246 det248 det241 det247
mzz (5, 14) (5, 16)           @det1572 det901 det1578 det902
mzz (11, -4) (11, -2)         @det500 det450 det455 det494
mzz (15, -4) (15, -2)         @det499 det502 det712 det721
mxx (9, 7) (7, 7)             @det557 det555 det558 det549
mxx (5, -19) (5, -17)         @det1429 det1431
mxx (3, 1) (5, 1)             @det616 det619 det657 det663
mxx (5, -13) (3, -13)         @det2060 det246 det248
mxx (17, -1) (15, -1)         @det718 det722 det712 det721
mxx (13, -13) (11, -13)       @det1734 det1741 det1330 det1331
mzz (-5, 2) (-5, 4)           @det375 det369 det379 det370 det363
mxx (5, 11) (3, 11)           @det853 det857 det849 det855
mzz (3, 2) (3, 4)             @det617 det620 det657 det663
mzz (9, 10) (9, 8)            @det557 det127 det130 det549
mzz (17, -10) (17, -8)        @det1290 det1295 det1296 det1287 det1291
mxx (17, 1) (15, 1)           @det718 det722 det1042 det1049
mxx (9, -11) (7, -11)         @det1759 det1761 det810 det812
mxx (11, 7) (13, 7)           @det126 det129 det122 det128
mxx (13, -11) (11, -11)       @det1330 det1331 det1522 det1524
mzz (13, -8) (13, -10)        @det1294 det1297 det1522 det1524
mxx (9, 1) (7, 1)             @det1226 det1228 det449 det454
mzz (3, 14) (3, 16)           @det1579 det1574 det1575 det1572 det1578
mxx (-1, 5) (1, 5)            @det975 det977 det972 det976
mzz (11, -10) (11, -8)        @det1005 det1006 det1522 det1524
mxx (11, 13) (13, 13)         @det77 det80 det2104
mzz (7, -2) (7, -4)           @det762 det766 det765 det768
mxx (5, -1) (3, -1)           @det616 det619 det1449 det1451
mzz (19, 2) (19, 4)           @det2111 det944 det946
mxx (1, -5) (-1, -5)          @det286 det291 det201 det197
mzz (-3, -2) (-3, -4)         @det289 det292 det2067
mxx (9, 19) (7, 19)           @det1622 det1626 det2036
mzz (-1, 8) (-1, 10)          @det1931 det1934 det1936 det1930 det1928
mxx (13, -7) (11, -7)         @det498 det501 det1522 det1524
mzz (21, -2) (21, -4)         @det1817 det1807 det1813 det1814 det1816
mzz (7, -16) (7, -14)         @det1189 det1196 det808 det811
mxx (-5, 1) (-3, 1)           @det375 det377 det372 det363
mzz (13, -2) (13, -4)         @det500 det499 det502 det494
mxx (7, -1) (9, -1)           @det762 det766 det449 det454
mzz (9, -10) (9, -8)          @det1759 det1761 det1005 det1006
mxx (5, -7) (3, -7)           @det196 det200 det241 det247
mxx (3, 13) (5, 13)           @det853 det857 det1572 det1578
mzz (13, 8) (13, 10)          @det73 det83 det122 det128
mzz (3, -4) (3, -2)           @det193 det199 det1449 det1451
mxx (21, -5) (19, -5)         @det1811 det1815 det1807 det1812 det1816
mxx (11, 19) (11, 17)         @det1680 det1683
mxx (3, -5) (5, -5)           @det196 det200 det1449 det1451
mzz (11, 2) (11, 4)           @det1140 det448 det453 det1139
mxx (13, 11) (11, 11)         @det77 det80 det122 det128
mzz (19, -4) (19, -2)         @det717 det1807 det1816 det720

--------         42
myy (3, 1) (3, 2)             @det657
myy (17, -5) (17, -4)         @det712
myy (9, -11) (9, -10)         @det1759
myy (9, -1) (9, -2)           @det762
myy (-1, 1) (-1, 2)           @det972
myy (5, -11) (5, -10)         @det241
myy (11, 10) (11, 11)         @det122
myy (3, 4) (3, 5)             @det657
myy (11, -1) (11, -2)         @det494
myy (9, -17) (9, -16)         @det1189
myy (7, -11) (7, -10)         @det1759
myy (5, 1) (5, 2)             @det657
myy (17, 5) (17, 4)           @det1042
myy (11, 4) (11, 5)           @det1139
myy (17, 1) (17, 2)           @det1042
myy (3, 10) (3, 11)           @det849
myy (7, -8) (7, -7)           @det1759
myy (17, -8) (17, -7)         @det1287
myy (9, 13) (9, 14)           @det1620
myy (5, -8) (5, -7)           @det241
myy (9, -14) (9, -13)         @det1189
myy (11, 7) (11, 8)           @det122
myy (7, 13) (7, 14)           @det1620
myy (15, -1) (15, -2)         @det712
myy (9, 10) (9, 11)           @det549
myy (7, -17) (7, -16)         @det1189
myy (-1, 4) (-1, 5)           @det972
myy (5, -1) (5, -2)           @det1449
myy (9, 5) (9, 4)             @det1226
myy (-3, 2) (-3, 1)           @det363
myy (5, -5) (5, -4)           @det1449
myy (15, 1) (15, 2)           @det1042
myy (3, -10) (3, -11)         @det241
myy (17, -11) (17, -10)       @det1287
myy (7, -13) (7, -14)         @det1189
myy (7, 16) (7, 17)           @det1620
myy (9, 16) (9, 17)           @det1620
myy (13, 10) (13, 11)         @det122
myy (15, -11) (15, -10)       @det1287
myy (3, -8) (3, -7)           @det241
myy (13, -17) (13, -16)       @det1734
myy (9, 7) (9, 8)             @det549
myy (5, 7) (5, 8)             @det849
myy (1, -5) (1, -4)           @det286
myy (7, 7) (7, 8)             @det549
myy (5, 16) (5, 17)           @det1572
myy (15, -5) (15, -4)         @det712
myy (11, 1) (11, 2)           @det1139
myy (1, 1) (1, 2)             @det972
myy (11, -5) (11, -4)         @det494
myy (7, 10) (7, 11)           @det549
myy (17, -1) (17, -2)         @det712
myy (5, 10) (5, 11)           @det849
myy (13, 8) (13, 7)           @det122
myy (-1, -1) (-1, -2)         @det286
myy (11, -16) (11, -17)       @det1734
myy (3, 16) (3, 17)           @det1572
myy (-1, -5) (-1, -4)         @det286
myy (1, 4) (1, 5)             @det972
myy (7, -1) (7, -2)           @det762
myy (11, -14) (11, -13)       @det1734
myy (-1, 11) (-1, 10)         @det1928
myy (3, 7) (3, 8)             @det849
myy (21, -5) (21, -4)         @det1807
myy (19, -4) (19, -5)         @det1807
myy (15, 4) (15, 5)           @det1042
myy (9, -5) (9, -4)           @det762
myy (11, -8) (11, -7)         @det1522
myy (1, 11) (1, 10)           @det1928
myy (13, -1) (13, -2)         @det494
myy (15, -7) (15, -8)         @det1287
myy (-5, 4) (-5, 5)           @det363
myy (1, 7) (1, 8)             @det1928
myy (7, -5) (7, -4)           @det762
myy (9, 1) (9, 2)             @det1226
myy (5, 14) (5, 13)           @det1572
myy (13, 4) (13, 5)           @det1139
myy (13, -14) (13, -13)       @det1734
myy (7, 1) (7, 2)             @det1226
myy (7, 4) (7, 5)             @det1226
myy (-1, 7) (-1, 8)           @det1928
myy (21, -1) (21, -2)         @det1807
myy (13, -5) (13, -4)         @det494
myy (11, -10) (11, -11)       @det1522
myy (13, -11) (13, -10)       @det1522
myy (19, -1) (19, -2)         @det1807
myy (3, -1) (3, -2)           @det1449
myy (3, -5) (3, -4)           @det1449
myy (9, -7) (9, -8)           @det1759
myy (5, 4) (5, 5)             @det657
myy (3, 13) (3, 14)           @det1572
myy (-5, 1) (-5, 2)           @det363
myy (1, -1) (1, -2)           @det286
myy (13, 2) (13, 1)           @det1139
myy (-3, 4) (-3, 5)           @det363
myy (13, -8) (13, -7)         @det1522

--------         43
mzz (9, 16) (9, 14)           @det1624 det1625 det1627
mxx (21, 1) (19, 1)           @det949 det945 det2021
mxx (17, 5) (15, 5)           @det1048 det1052 det1049
mxx (9, -7) (7, -7)           @det767 det1761 det769
mxx (9, 17) (7, 17)           @det1624 det1626 det1628
mxx (9, -5) (7, -5)           @det767 det766 det769
mzz (5, 10) (5, 8)            @det559 det562 det855
mxx (-3, 5) (-5, 5)           @det380 det375 det378 det381
mxx (9, 11) (7, 11)           @det557 det560 det561
mxx (11, 1) (13, 1)           @det1140 det452 det457
mzz (1, -4) (1, -2)           @det291 det199 det204
mxx (17, -5) (15, -5)         @det724 det723 det721
mzz (17, 2) (17, 4)           @det946 det1049 det948
mxx (1, 11) (-1, 11)          @det1935 det1937 det1938 det1934
mzz (-3, 2) (-3, 4)           @det375 det376 det385
mzz (11, -16) (11, -14)       @det1197 det1741 det1199
mzz (15, 4) (15, 2)           @det1050 det1051 det1049
mxx (9, 13) (7, 13)           @det1624 det560 det561
mxx (9, -17) (7, -17)         @det1195 det1196 det1198
mzz (13, -14) (13, -16)       @det1741 det1744 det1742 det1745
mzz (-3, -8) (-1, -8)         @det1877 det1879
mzz (9, 2) (9, 4)             @det1228 det453 det458
mxx (-3, -7) (-3, -5)         @det1880 det1874
mzz (7, -8) (7, -10)          @det1761 det250 det249
mxx (17, 7) (15, 7)           @det1048 det1977 det1052
mzz (17, -4) (17, -2)         @det720 det726 det721
mzz (5, -8) (5, -10)          @det250 det249 det247
mzz (-1, 2) (-1, 4)           @det385 det376 det976
mxx (-3, -1) (-5, -1)         @det384 det377 det2081
mzz (5, 4) (5, 2)             @det663 det665 det667
mxx (13, -17) (11, -17)       @det1741 det1746 det1743 det1747
mxx (5, 17) (3, 17)           @det1583 det1578 det1584 det1580
mxx (13, -1) (11, -1)         @det500 det452 det457
mzz (11, 14) (11, 16)         @det1625 det1627 det2007
mxx (1, -11) (1, -13)         @det1509 det1504
mxx (11, -5) (13, -5)         @det500 det501 det503
mzz (13, 14) (15, 14)         @det88 det79
mxx (-1, 1) (1, 1)            @det293 det295 det976
mxx (17, -11) (15, -11)       @det1302 det1295 det1298 det1303
mzz (1, 2) (1, 4)             @det620 det623 det976
mzz (-1, -4) (-1, -2)         @det291 det292 det294
mzz (5, -2) (5, -4)           @det1451 det770 det768
mzz (9, -16) (9, -14)         @det1197 det1196 det1199
mzz (13, 2) (13, 4)           @det1140 det1051 det1050
mzz (15, 10) (15, 8)          @det83 det87 det2089
mxx (5, 5) (3, 5)             @det664 det666 det663
mzz (3, 8) (3, 10)            @det856 det855 det859
mzz (1, 8) (1, 10)            @det856 det859 det1934
mzz (5, -20) (7, -20)         @det1433 det1437
mzz (3, -10) (3, -8)          @det207 det202 det247
mxx (-1, 7) (1, 7)            @det977 det978 det1934
mzz (5, -14) (5, -16)         @det2126 det811 det814
mzz (3, -14) (1, -14)         @det1507 det1510
mxx (-1, -7) (1, -7)          @det2133 det201 det206
mxx (15, -7) (17, -7)         @det724 det723 det1295
mzz (7, 4) (7, 2)             @det1228 det665 det667
mxx (7, -19) (9, -19)         @det1195 det1198 det2148
mxx (13, 5) (11, 5)           @det1140 det129 det131
mxx (15, 11) (15, 13)         @det82 det86
mzz (1, -10) (1, -8)          @det1992 det202 det207
mxx (3, 7) (5, 7)             @det664 det666 det855
mxx (9, 5) (7, 5)             @det1228 det563 det558
mzz (7, 16) (7, 14)           @det1624 det902 det904
mxx (-1, -1) (1, -1)          @det291 det293 det295
mzz (9, -4) (9, -2)           @det766 det460 det455
mzz (11, 20) (9, 20)          @det1682 det1687
mzz (11, 8) (11, 10)          @det130 det128 det132
mxx (21, -1) (19, -1)         @det1816 det949 det945
mzz (15, -10) (15, -8)        @det1297 det1295 det1299
mxx (7, -13) (9, -13)         @det1196 det812 det815
mxx (19, 7) (19, 5)           @det1111 det1108
mzz (19, 8) (17, 8)           @det1106 det1109
mzz (7, 10) (7, 8)            @det557 det559 det562
mxx (5, -11) (3, -11)         @det248 det251 det247
mzz (5, 14) (5, 16)           @det1578 det904 det902
mzz (11, -4) (11, -2)         @det500 det460 det455
mzz (15, -4) (15, -2)         @det502 det504 det721
mxx (9, 7) (7, 7)             @det557 det563 det558
mxx (5, -19) (5, -17)         @det1431 det1436
mxx (3, 1) (5, 1)             @det619 det663 det622
mxx (5, -13) (3, -13)         @det248 det2060 det251
mxx (17, -1) (15, -1)         @det722 det725 det721
mxx (13, -13) (11, -13)       @det1741 det1331 det1333
mzz (-5, 2) (-5, 4)           @det375 det382 det383 det379
mxx (5, 11) (3, 11)           @det857 det858 det855
mzz (3, 2) (3, 4)             @det620 det663 det623
mzz (9, 10) (9, 8)            @det557 det130 det132
mzz (17, -10) (17, -8)        @det1296 det1300 det1301 det1295
mxx (17, 1) (15, 1)           @det722 det725 det1049
mxx (9, -11) (7, -11)         @det1761 det812 det815
mxx (11, 7) (13, 7)           @det129 det131 det128
mxx (13, -11) (11, -11)       @det1331 det1333 det1524
mzz (13, -8) (13, -10)        @det1297 det1524 det1299
mxx (9, 1) (7, 1)             @det1228 det454 det459
mzz (3, 14) (3, 16)           @det1579 det1581 det1582 det1578
mxx (-1, 5) (1, 5)            @det977 det978 det976
mzz (11, -10) (11, -8)        @det1006 det1008 det1524
mxx (11, 13) (13, 13)         @det80 det85 det2104
mzz (7, -2) (7, -4)           @det766 det770 det768
mxx (5, -1) (3, -1)           @det619 det622 det1451
mzz (19, 2) (19, 4)           @det946 det2111 det948
mxx (1, -5) (-1, -5)          @det291 det201 det206
mzz (-3, -2) (-3, -4)         @det292 det2067 det294
mxx (9, 19) (7, 19)           @det1628 det1626 det2036
mzz (-1, 8) (-1, 10)          @det1939 det1936 det1934 det1940
mxx (13, -7) (11, -7)         @det501 det503 det1524
mzz (21, -2) (21, -4)         @det1817 det1816 det1820 det1821
mzz (7, -16) (7, -14)         @det811 det1196 det814
mxx (-5, 1) (-3, 1)           @det375 det377 det384
mzz (13, -2) (13, -4)         @det500 det502 det504
mxx (7, -1) (9, -1)           @det766 det454 det459
mzz (9, -10) (9, -8)          @det1761 det1008 det1006
mxx (5, -7) (3, -7)           @det200 det205 det247
mxx (3, 13) (5, 13)           @det857 det858 det1578
mzz (13, 8) (13, 10)          @det83 det87 det128
mzz (3, -4) (3, -2)           @det199 det204 det1451
mxx (21, -5) (19, -5)         @det1816 det1818 det1815 det1819
mxx (11, 19) (11, 17)         @det1683 det1685
mxx (3, -5) (5, -5)           @det200 det205 det1451
mzz (11, 2) (11, 4)           @det1140 det453 det458
mxx (13, 11) (11, 11)         @det80 det85 det128
mzz (19, -4) (19, -2)         @det720 det1816 det726

--------         44
mxx (7, 2) (5, 2)             @det1348 det665 det667 det1346
mzz (9, -7) (9, -5)           @det1004 det767 det1007 det769
mxx (7, -16) (5, -16)         @det811 det1428 det1435 det814
mzz (9, 11) (9, 13)           @det560 det561 det1968 det1970
mzz (1, 7) (1, 5)             @det977 det1154 det978 det1155
mxx (17, -10) (17, -8)        @det1296 det1300
mzz (9, -17) (9, -19)         @det1195 det2156 det1198
mzz (7, -13) (7, -11)         @det809 det813 det812 det815
mxx (3, -10) (1, -10)         @det1500 det1508 det202 det207
mzz (17, 5) (17, 7)           @det1048 det1110 det1103 det1052
mxx (7, 4) (5, 4)             @det873 det874 det665 det667
mxx (3, 8) (1, 8)             @det856 det1154 det1155 det859
mzz (5, 11) (5, 13)           @det903 det858 det857 det899
mxx (-3, -2) (-1, -2)         @det1363 det292 det294 det1361
mxx (13, 8) (15, 8)           @det1378 det83 det87 det1377
mxx (3, 4) (1, 4)             @det620 det1154 det1155 det623
mxx (3, 14) (3, 16)           @det1579 det1582
mzz (7, -19) (7, -17)         @det1195 det1428 det1198 det1435
mzz (1, 1) (1, -1)            @det621 det293 det618 det295
mxx (13, 2) (15, 2)           @det1050 det1051 det1124 det1126
mzz (21, -1) (21, 1)          @det2022 det949 det945
mzz (7, 11) (7, 13)           @det903 det560 det561 det899
mzz (-5, 1) (-5, -1)          @det2082 det377 det384
mxx (11, -10) (9, -10)        @det1329 det1332 det1008 det1006
mxx (11, 20) (9, 20)          @det1681 det1682 det1687 det1678 det1686
mzz (11, 7) (11, 5)           @det578 det129 det131 det577
mzz (3, -13) (3, -11)         @det1500 det248 det1508 det251
mxx (-1, 8) (-1, 10)          @det1936 det1939
mzz (13, 5) (13, 7)           @det1378 det129 det131 det1377
mxx (3, -8) (1, -8)           @det203 det202 det195 det207
mxx (21, -2) (21, -4)         @det1817 det1820
mxx (11, -16) (9, -16)        @det1197 det1199 det2180
mzz (5, -7) (5, -5)           @det1213 det1214 det205 det200
mzz (13, 11) (13, 13)         @det80 det75 det84 det85
mxx (9, 10) (11, 10)          @det130 det1968 det132 det1970
mzz (17, 1) (17, -1)          @det722 det725 det943 det947
mzz (11, 1) (11, -1)          @det456 det452 det457 det446
mxx (9, 16) (11, 16)          @det1686 det1625 det1627 det1678
mzz (21, -5) (19, -5)         @det1815 det1819
mxx (5, 14) (7, 14)           @det903 det902 det904 det899
mxx (11, 2) (9, 2)            @det456 det453 det458 det446
mxx (15, 10) (13, 10)         @det83 det75 det87 det84
mxx (19, 2) (17, 2)           @det946 det943 det947 det948
mzz (11, -13) (11, -11)       @det1329 det1331 det1332 det1333
mxx (-5, 2) (-5, 4)           @det383 det379
mzz (-1, 7) (-1, 5)           @det2119 det977 det978
mzz (9, 5) (9, 7)             @det578 det563 det558 det577
mxx (7, -4) (5, -4)           @det1213 det1214 det770 det768
mzz (5, 5) (5, 7)             @det873 det666 det664 det874
mzz (-1, -5) (-1, -7)         @det1878 det201 det206 det1872
mxx (19, 4) (17, 4)           @det946 det1103 det1110 det948
mxx (11, -8) (9, -8)          @det1004 det1007 det1008 det1006
mzz (11, 13) (11, 11)         @det80 det85 det1968 det1970
mzz (17, -5) (17, -7)         @det2141 det724 det723
mzz (11, -5) (11, -7)         @det1004 det1007 det501 det503
mzz (3, 1) (3, -1)            @det621 det619 det618 det622
mzz (-3, 5) (-5, 5)           @det378 det381
mxx (3, 2) (1, 2)             @det621 det620 det618 det623
mxx (7, -8) (5, -8)           @det1213 det1214 det250 det249
mxx (11, -2) (9, -2)          @det456 det446 det460 det455
mzz (1, 11) (-1, 11)          @det1935 det1938
mzz (9, 17) (9, 19)           @det1686 det1626 det1628 det1678
mxx (7, 16) (5, 16)           @det902 det904 det2053
mxx (-3, 2) (-1, 2)           @det1363 det385 det376 det1361
mzz (9, -11) (9, -13)         @det1329 det1332 det812 det815
mxx (15, -10) (13, -10)       @det1297 det2164 det1299
mxx (13, -14) (13, -16)       @det1744 det1742
mxx (11, 4) (9, 4)            @det578 det453 det458 det577
mzz (13, -7) (13, -5)         @det1955 det501 det503 det1954
mxx (-3, -8) (-1, -8)         @det1879 det1876 det1872 det1878 det1877
mzz (-3, -7) (-3, -5)         @det1874 det1880 det1875 det1872 det1878
mzz (7, -7) (7, -5)           @det767 det1213 det1214 det769
mxx (7, -2) (5, -2)           @det1348 det1346 det770 det768
mxx (13, -8) (15, -8)         @det1955 det1297 det1954 det1299
mzz (13, -17) (11, -17)       @det1743 det1747
mzz (5, 17) (3, 17)           @det1584 det1580
mzz (15, 5) (15, 7)           @det1378 det1048 det1377 det1052
mzz (11, 19) (11, 17)         @det1683 det1684 det1685 det1678 det1686
mzz (3, 7) (3, 5)             @det664 det666 det1154 det1155
mzz (7, -1) (7, 1)            @det454 det1348 det459 det1346
mxx (11, 14) (9, 14)          @det1625 det1968 det1627 det1970
mxx (3, -4) (1, -4)           @det203 det199 det204 det195
mxx (13, 14) (15, 14)         @det88 det78 det84 det75 det79
mxx (19, -2) (17, -2)         @det720 det943 det726 det947
mzz (19, -1) (19, 1)          @det947 det943 det949 det945
mzz (5, -1) (5, 1)            @det619 det622 det1348 det1346
mxx (13, -2) (15, -2)         @det502 det504 det1124 det1126
mxx (5, -20) (7, -20)         @det1428 det1435 det1433 det1437 det1434
mxx (15, 4) (13, 4)           @det1378 det1051 det1050 det1377
mxx (11, -4) (9, -4)          @det1004 det1007 det460 det455
mzz (13, -13) (13, -11)       @det1331 det1333 det2172
mzz (3, -5) (3, -7)           @det203 det200 det195 det205
mxx (19, -4) (17, -4)         @det720 det726 det2000
mxx (3, 10) (1, 10)           @det856 det1985 det859
mxx (3, -14) (1, -14)         @det1500 det1506 det1508 det1507 det1510
mzz (9, 1) (9, -1)            @det456 det454 det446 det459
mxx (7, -10) (5, -10)         @det809 det813 det250 det249
mzz (15, 1) (15, -1)          @det722 det725 det1124 det1126
mzz (15, 11) (15, 13)         @det81 det84 det75 det82 det86
mzz (1, -5) (1, -7)           @det203 det201 det206 det195
mxx (11, 8) (9, 8)            @det578 det130 det577 det132
mzz (7, 17) (7, 19)           @det1626 det1628 det2037
mxx (11, -14) (9, -14)        @det1329 det1197 det1332 det1199
mzz (5, -13) (5, -11)         @det809 det813 det251 det248
mzz (19, 7) (19, 5)           @det1111 det1107 det1108 det1103 det1110
mxx (-3, 4) (-1, 4)           @det385 det376 det2045
mxx (19, 8) (17, 8)           @det1105 det1106 det1109 det1103 det1110
mzz (7, 5) (7, 7)             @det873 det874 det558 det563
mxx (3, -2) (1, -2)           @det621 det199 det204 det618
mzz (-1, 1) (-1, -1)          @det1363 det293 det295 det1361
mzz (13, -1) (13, 1)          @det452 det1124 det457 det1126
mxx (-1, -4) (-3, -4)         @det1878 det292 det294 det1872
mzz (5, -19) (5, -17)         @det1428 det1431 det1435 det1436 det1432
mzz (1, -11) (1, -13)         @det1500 det1508 det1504 det1505 det1509
mxx (7, 8) (5, 8)             @det873 det559 det874 det562
mxx (15, -4) (13, -4)         @det1955 det502 det504 det1954
mxx (7, 10) (5, 10)           @det903 det559 det562 det899
mzz (3, 13) (3, 11)           @det2097 det857 det858
mzz (15, -7) (15, -5)         @det1955 det724 det723 det1954
mxx (5, -14) (7, -14)         @det809 det811 det813 det814
mzz (17, -11) (15, -11)       @det1298 det1303
mzz (-3, -1) (-3, 1)          @det1363 det377 det384 det1361

--------         45
myy (3, 1) (3, 2)             @det618
myy (9, -11) (9, -10)         @det1329
myy (9, -1) (9, -2)           @det446
myy (-1, 1) (-1, 2)           @det1361
myy (5, -11) (5, -10)         @det809
myy (5, -20) (5, -19)         @det1428
myy (11, 10) (11, 11)         @det1968
myy (17, 7) (17, 8)           @det1103
myy (-3, -5) (-3, -4)         @det1872
myy (3, 4) (3, 5)             @det1154
myy (11, -1) (11, -2)         @det446
myy (7, -11) (7, -10)         @det809
myy (5, 1) (5, 2)             @det1346
myy (17, 5) (17, 4)           @det1103
myy (11, 4) (11, 5)           @det577
myy (17, 1) (17, 2)           @det943
myy (7, -8) (7, -7)           @det1213
myy (9, 13) (9, 14)           @det1968
myy (5, -8) (5, -7)           @det1213
myy (9, -14) (9, -13)         @det1329
myy (11, 7) (11, 8)           @det577
myy (7, 13) (7, 14)           @det899
myy (15, -1) (15, -2)         @det1124
myy (9, 10) (9, 11)           @det1968
myy (7, -17) (7, -16)         @det1428
myy (5, -1) (5, -2)           @det1346
myy (9, 5) (9, 4)             @det577
myy (-3, 2) (-3, 1)           @det1361
myy (19, 2) (19, 1)           @det943
myy (19, 4) (19, 5)           @det1103
myy (15, 10) (15, 11)         @det75
myy (5, -5) (5, -4)           @det1213
myy (15, 1) (15, 2)           @det1124
myy (3, -10) (3, -11)         @det1500
myy (13, 14) (13, 13)         @det75
myy (7, -13) (7, -14)         @det809
myy (9, 16) (9, 17)           @det1678
myy (11, 19) (11, 20)         @det1678
myy (13, 10) (13, 11)         @det75
myy (3, -8) (3, -7)           @det195
myy (9, 7) (9, 8)             @det577
myy (5, 7) (5, 8)             @det873
myy (1, -5) (1, -4)           @det195
myy (7, 7) (7, 8)             @det873
myy (15, -5) (15, -4)         @det1954
myy (15, 7) (15, 8)           @det1377
myy (11, 1) (11, 2)           @det446
myy (1, 1) (1, 2)             @det618
myy (11, -5) (11, -4)         @det1004
myy (7, 10) (7, 11)           @det899
myy (17, -1) (17, -2)         @det943
myy (7, -19) (7, -20)         @det1428
myy (15, 13) (15, 14)         @det75
myy (5, 10) (5, 11)           @det899
myy (13, 8) (13, 7)           @det1377
myy (-1, -1) (-1, -2)         @det1361
myy (-1, -5) (-1, -4)         @det1872
myy (1, 4) (1, 5)             @det1154
myy (7, -1) (7, -2)           @det1346
myy (11, -14) (11, -13)       @det1329
myy (3, -14) (3, -13)         @det1500
myy (3, 7) (3, 8)             @det1154
myy (15, 4) (15, 5)           @det1377
myy (9, -5) (9, -4)           @det1004
myy (11, -8) (11, -7)         @det1004
myy (11, 13) (11, 14)         @det1968
myy (13, -1) (13, -2)         @det1124
myy (1, -14) (1, -13)         @det1500
myy (15, -7) (15, -8)         @det1954
myy (1, 7) (1, 8)             @det1154
myy (11, 16) (11, 17)         @det1678
myy (7, -5) (7, -4)           @det1213
myy (9, 1) (9, 2)             @det446
myy (9, 19) (9, 20)           @det1678
myy (19, 7) (19, 8)           @det1103
myy (5, 14) (5, 13)           @det899
myy (13, 4) (13, 5)           @det1377
myy (1, -11) (1, -10)         @det1500
myy (7, 1) (7, 2)             @det1346
myy (7, 4) (7, 5)             @det873
myy (-3, -8) (-3, -7)         @det1872
myy (13, -5) (13, -4)         @det1954
myy (11, -10) (11, -11)       @det1329
myy (-3, -1) (-3, -2)         @det1361
myy (19, -1) (19, -2)         @det943
myy (3, -1) (3, -2)           @det618
myy (3, -5) (3, -4)           @det195
myy (9, -7) (9, -8)           @det1004
myy (5, -17) (5, -16)         @det1428
myy (5, 4) (5, 5)             @det873
myy (1, -1) (1, -2)           @det618
myy (-1, -8) (-1, -7)         @det1872
myy (13, 2) (13, 1)           @det1124
myy (5, -14) (5, -13)         @det809
myy (1, -8) (1, -7)           @det195
myy (13, -8) (13, -7)         @det1954

--------         46
mxx (7, 2) (5, 2)             @det1348 det667
mzz (9, -7) (9, -5)           @det1007 det769
mxx (7, -16) (5, -16)         @det1435 det814
mzz (9, 11) (9, 13)           @det561 det1970
mzz (1, 7) (1, 5)             @det978 det1155
mxx (17, -10) (17, -8)        @det1300
mzz (9, -17) (9, -19)         @det1198 det2156
mzz (7, -13) (7, -11)         @det813 det815
mxx (3, -10) (1, -10)         @det1508 det207
mzz (17, 5) (17, 7)           @det1052 det1110
mxx (7, 4) (5, 4)             @det874 det667
mxx (3, 8) (1, 8)             @det859 det1155
mzz (5, 11) (5, 13)           @det903 det858
mxx (-3, -2) (-1, -2)         @det1363 det294
mxx (13, 8) (15, 8)           @det1378 det87
mxx (3, 4) (1, 4)             @det623 det1155
mxx (3, 14) (3, 16)           @det1582
mzz (7, -19) (7, -17)         @det1198 det1435
mzz (1, 1) (1, -1)            @det621 det295
mxx (13, 2) (15, 2)           @det1051 det1126
mzz (21, -1) (21, 1)          @det2022 det949
mzz (7, 11) (7, 13)           @det903 det561
mzz (-5, 1) (-5, -1)          @det2082 det384
mxx (11, -10) (9, -10)        @det1332 det1008
mxx (11, 20) (9, 20)          @det1686 det1687
mzz (11, 7) (11, 5)           @det578 det131
mzz (3, -13) (3, -11)         @det1508 det251
mxx (-1, 8) (-1, 10)          @det1939
mzz (13, 5) (13, 7)           @det1378 det131
mxx (3, -8) (1, -8)           @det203 det207
mxx (21, -2) (21, -4)         @det1820
mxx (11, -16) (9, -16)        @det1199 det2180
mzz (5, -7) (5, -5)           @det205 det1214
mzz (13, 11) (13, 13)         @det85 det84
mxx (9, 10) (11, 10)          @det132 det1970
mzz (17, 1) (17, -1)          @det725 det947
mzz (11, 1) (11, -1)          @det456 det457
mxx (9, 16) (11, 16)          @det1686 det1627
mzz (21, -5) (19, -5)         @det1819
mxx (5, 14) (7, 14)           @det903 det904
mxx (11, 2) (9, 2)            @det456 det458
mxx (15, 10) (13, 10)         @det87 det84
mxx (19, 2) (17, 2)           @det947 det948
mzz (11, -13) (11, -11)       @det1332 det1333
mxx (-5, 2) (-5, 4)           @det383
mzz (-1, 7) (-1, 5)           @det2119 det978
mzz (9, 5) (9, 7)             @det578 det563
mxx (7, -4) (5, -4)           @det1214 det770
mzz (5, 5) (5, 7)             @det666 det874
mzz (-1, -5) (-1, -7)         @det1878 det206
mxx (19, 4) (17, 4)           @det1110 det948
mxx (11, -8) (9, -8)          @det1007 det1008
mzz (11, 13) (11, 11)         @det85 det1970
mzz (17, -5) (17, -7)         @det2141 det724
mzz (11, -5) (11, -7)         @det1007 det503
mzz (3, 1) (3, -1)            @det621 det622
mzz (-3, 5) (-5, 5)           @det381
mxx (3, 2) (1, 2)             @det621 det623
mxx (7, -8) (5, -8)           @det1214 det250
mxx (11, -2) (9, -2)          @det456 det460
mzz (1, 11) (-1, 11)          @det1938
mzz (9, 17) (9, 19)           @det1686 det1628
mxx (7, 16) (5, 16)           @det904 det2053
mxx (-3, 2) (-1, 2)           @det1363 det385
mzz (9, -11) (9, -13)         @det1332 det815
mxx (15, -10) (13, -10)       @det1299 det2164
mxx (13, -14) (13, -16)       @det1744
mxx (11, 4) (9, 4)            @det578 det458
mzz (13, -7) (13, -5)         @det1955 det503
mxx (-3, -8) (-1, -8)         @det1878 det1879
mzz (-3, -7) (-3, -5)         @det1878 det1880
mzz (7, -7) (7, -5)           @det1214 det769
mxx (7, -2) (5, -2)           @det1348 det770
mxx (13, -8) (15, -8)         @det1955 det1299
mzz (13, -17) (11, -17)       @det1747
mzz (5, 17) (3, 17)           @det1584
mzz (15, 5) (15, 7)           @det1378 det1052
mzz (11, 19) (11, 17)         @det1686 det1685
mzz (3, 7) (3, 5)             @det666 det1155
mzz (7, -1) (7, 1)            @det1348 det459
mxx (11, 14) (9, 14)          @det1627 det1970
mxx (3, -4) (1, -4)           @det203 det204
mxx (13, 14) (15, 14)         @det88 det84
mxx (19, -2) (17, -2)         @det726 det947
mzz (19, -1) (19, 1)          @det949 det947
mzz (5, -1) (5, 1)            @det1348 det622
mxx (13, -2) (15, -2)         @det504 det1126
mxx (5, -20) (7, -20)         @det1435 det1437
mxx (15, 4) (13, 4)           @det1378 det1051
mxx (11, -4) (9, -4)          @det1007 det460
mzz (13, -13) (13, -11)       @det1333 det2172
mzz (3, -5) (3, -7)           @det203 det205
mxx (19, -4) (17, -4)         @det726 det2000
mxx (3, 10) (1, 10)           @det859 det1985
mxx (3, -14) (1, -14)         @det1508 det1510
mzz (9, 1) (9, -1)            @det456 det459
mxx (7, -10) (5, -10)         @det813 det250
mzz (15, 1) (15, -1)          @det725 det1126
mzz (15, 11) (15, 13)         @det84 det86
mzz (1, -5) (1, -7)           @det203 det206
mxx (11, 8) (9, 8)            @det578 det132
mzz (7, 17) (7, 19)           @det1628 det2037
mxx (11, -14) (9, -14)        @det1332 det1199
mzz (5, -13) (5, -11)         @det813 det251
mzz (19, 7) (19, 5)           @det1111 det1110
mxx (-3, 4) (-1, 4)           @det385 det2045
mxx (19, 8) (17, 8)           @det1110 det1109
mzz (7, 5) (7, 7)             @det874 det563
mxx (3, -2) (1, -2)           @det621 det204
mzz (-1, 1) (-1, -1)          @det1363 det295
mzz (13, -1) (13, 1)          @det457 det1126
mxx (-1, -4) (-3, -4)         @det1878 det294
mzz (5, -19) (5, -17)         @det1436 det1435
mzz (1, -11) (1, -13)         @det1508 det1509
mxx (7, 8) (5, 8)             @det874 det562
mxx (15, -4) (13, -4)         @det1955 det504
mxx (7, 10) (5, 10)           @det903 det562
mzz (3, 13) (3, 11)           @det2097 det858
mzz (15, -7) (15, -5)         @det1955 det724
mxx (5, -14) (7, -14)         @det813 det814
mzz (17, -11) (15, -11)       @det1303
mzz (-3, -1) (-3, 1)          @det1363 det384

--------         47
mzz (9, 16) (9, 14)           @det1627
mxx (21, 1) (19, 1)           @det949
mxx (17, 5) (15, 5)           @det1052
mxx (9, -7) (7, -7)           @det769
mxx (9, 17) (7, 17)           @det1628
mxx (9, -5) (7, -5)           @det769
mzz (5, 10) (5, 8)            @det562
mxx (-3, 5) (-5, 5)           @det380 det381
mxx (9, 11) (7, 11)           @det561
mxx (11, 1) (13, 1)           @det457
mzz (1, -4) (1, -2)           @det204
mxx (17, -5) (15, -5)         @det724
mzz (17, 2) (17, 4)           @det948
mxx (1, 11) (-1, 11)          @det1938 det1937
mzz (-3, 2) (-3, 4)           @det385
mzz (11, -16) (11, -14)       @det1199
mzz (15, 4) (15, 2)           @det1051
mxx (9, 13) (7, 13)           @det561
mxx (9, -17) (7, -17)         @det1198
mzz (13, -14) (13, -16)       @det1744 det1745
mzz (-3, -8) (-1, -8)         @det1879
mzz (9, 2) (9, 4)             @det458
mxx (-3, -7) (-3, -5)         @det1880
mzz (7, -8) (7, -10)          @det250
mxx (17, 7) (15, 7)           @det1052
mzz (17, -4) (17, -2)         @det726
mzz (5, -8) (5, -10)          @det250
mzz (-1, 2) (-1, 4)           @det385
mxx (-3, -1) (-5, -1)         @det384
mzz (5, 4) (5, 2)             @det667
mxx (13, -17) (11, -17)       @det1746 det1747
mxx (5, 17) (3, 17)           @det1583 det1584
mxx (13, -1) (11, -1)         @det457
mzz (11, 14) (11, 16)         @det1627
mxx (1, -11) (1, -13)         @det1509
mxx (11, -5) (13, -5)         @det503
mzz (13, 14) (15, 14)         @det88
mxx (-1, 1) (1, 1)            @det295
mxx (17, -11) (15, -11)       @det1302 det1303
mzz (1, 2) (1, 4)             @det623
mzz (-1, -4) (-1, -2)         @det294
mzz (5, -2) (5, -4)           @det770
mzz (9, -16) (9, -14)         @det1199
mzz (13, 2) (13, 4)           @det1051
mzz (15, 10) (15, 8)          @det87
mxx (5, 5) (3, 5)             @det666
mzz (3, 8) (3, 10)            @det859
mzz (1, 8) (1, 10)            @det859
mzz (5, -20) (7, -20)         @det1437
mzz (3, -10) (3, -8)          @det207
mxx (-1, 7) (1, 7)            @det978
mzz (5, -14) (5, -16)         @det814
mzz (3, -14) (1, -14)         @det1510
mxx (-1, -7) (1, -7)          @det206
mxx (15, -7) (17, -7)         @det724
mzz (7, 4) (7, 2)             @det667
mxx (7, -19) (9, -19)         @det1198
mxx (13, 5) (11, 5)           @det131
mxx (15, 11) (15, 13)         @det86
mzz (1, -10) (1, -8)          @det207
mxx (3, 7) (5, 7)             @det666
mxx (9, 5) (7, 5)             @det563
mzz (7, 16) (7, 14)           @det904
mxx (-1, -1) (1, -1)          @det295
mzz (9, -4) (9, -2)           @det460
mzz (11, 20) (9, 20)          @det1687
mzz (11, 8) (11, 10)          @det132
mxx (21, -1) (19, -1)         @det949
mzz (15, -10) (15, -8)        @det1299
mxx (7, -13) (9, -13)         @det815
mxx (19, 7) (19, 5)           @det1111
mzz (19, 8) (17, 8)           @det1109
mzz (7, 10) (7, 8)            @det562
mxx (5, -11) (3, -11)         @det251
mzz (5, 14) (5, 16)           @det904
mzz (11, -4) (11, -2)         @det460
mzz (15, -4) (15, -2)         @det504
mxx (9, 7) (7, 7)             @det563
mxx (5, -19) (5, -17)         @det1436
mxx (3, 1) (5, 1)             @det622
mxx (5, -13) (3, -13)         @det251
mxx (17, -1) (15, -1)         @det725
mxx (13, -13) (11, -13)       @det1333
mzz (-5, 2) (-5, 4)           @det382 det383
mxx (5, 11) (3, 11)           @det858
mzz (3, 2) (3, 4)             @det623
mzz (9, 10) (9, 8)            @det132
mzz (17, -10) (17, -8)        @det1300 det1301
mxx (17, 1) (15, 1)           @det725
mxx (9, -11) (7, -11)         @det815
mxx (11, 7) (13, 7)           @det131
mxx (13, -11) (11, -11)       @det1333
mzz (13, -8) (13, -10)        @det1299
mxx (9, 1) (7, 1)             @det459
mzz (3, 14) (3, 16)           @det1582 det1581
mxx (-1, 5) (1, 5)            @det978
mzz (11, -10) (11, -8)        @det1008
mxx (11, 13) (13, 13)         @det85
mzz (7, -2) (7, -4)           @det770
mxx (5, -1) (3, -1)           @det622
mzz (19, 2) (19, 4)           @det948
mxx (1, -5) (-1, -5)          @det206
mzz (-3, -2) (-3, -4)         @det294
mxx (9, 19) (7, 19)           @det1628
mzz (-1, 8) (-1, 10)          @det1940 det1939
mxx (13, -7) (11, -7)         @det503
mzz (21, -2) (21, -4)         @det1821 det1820
mzz (7, -16) (7, -14)         @det814
mxx (-5, 1) (-3, 1)           @det384
mzz (13, -2) (13, -4)         @det504
mxx (7, -1) (9, -1)           @det459
mzz (9, -10) (9, -8)          @det1008
mxx (5, -7) (3, -7)           @det205
mxx (3, 13) (5, 13)           @det858
mzz (13, 8) (13, 10)          @det87
mzz (3, -4) (3, -2)           @det204
mxx (21, -5) (19, -5)         @det1818 det1819
mxx (11, 19) (11, 17)         @det1685
mxx (3, -5) (5, -5)           @det205
mzz (11, 2) (11, 4)           @det458
mxx (13, 11) (11, 11)         @det85
mzz (19, -4) (19, -2)         @det726



==> anc/Fig21_right/df_9.txt <==
--------          0
myy (21, 4) (21, 5)           @det3077
myy (3, 1) (3, 2)             @det1685
myy (9, -11) (9, -10)         @det2259
myy (9, -1) (9, -2)           @det2693
myy (-1, 1) (-1, 2)           @det1837
myy (5, -11) (5, -10)         @det3061
myy (11, 10) (11, 11)         @det423
myy (3, 4) (3, 5)             @det1685
myy (11, -1) (11, -2)         @det760
myy (17, 11) (17, 10)         @det1213
myy (7, -11) (7, -10)         @det2259
myy (7, 22) (7, 23)           @det2792
myy (21, 2) (21, 1)           @det3077
myy (11, -16) (11, -17)       @det2759
myy (5, 1) (5, 2)             @det1685
myy (15, -20) (15, -19)       @det3126
myy (17, 5) (17, 4)           @det439
myy (11, 4) (11, 5)           @det237
myy (17, 1) (17, 2)           @det439
myy (17, -14) (17, -13)       @det944
myy (3, 10) (3, 11)           @det1466
myy (7, -8) (7, -7)           @det2259
myy (19, 2) (19, 1)           @det3077
myy (19, 4) (19, 5)           @det3077
myy (15, 10) (15, 11)         @det1213
myy (9, 13) (9, 14)           @det1516
myy (5, -8) (5, -7)           @det3061
myy (15, 16) (15, 17)         @det2410
myy (21, -5) (21, -4)         @det2493
myy (13, 14) (13, 13)         @det3093
myy (9, -14) (9, -13)         @det2561
myy (11, 7) (11, 8)           @det423
myy (7, 13) (7, 14)           @det1516
myy (19, -4) (19, -5)         @det2493
myy (15, -1) (15, -2)         @det1028
myy (9, 10) (9, 11)           @det709
myy (17, -23) (17, -22)       @det3126
myy (21, 8) (21, 7)           @det2038
myy (21, -8) (21, -7)         @det2744
myy (11, -22) (11, -23)       @det1113
myy (7, -17) (7, -16)         @det2561
myy (-1, 4) (-1, 5)           @det1837
myy (11, 19) (11, 20)         @det809
myy (5, -1) (5, -2)           @det2927
myy (17, -17) (17, -16)       @det944
myy (9, 5) (9, 4)             @det0
myy (17, 7) (17, 8)           @det1213
myy (-3, 2) (-3, 1)           @det135
myy (7, 19) (7, 20)           @det2792
myy (5, -5) (5, -4)           @det2927
myy (15, 1) (15, 2)           @det439
myy (3, -10) (3, -11)         @det3061
myy (7, -13) (7, -14)         @det2561
myy (7, 16) (7, 17)           @det1516
myy (9, 16) (9, 17)           @det1516
myy (15, -13) (15, -14)       @det944
myy (13, -23) (13, -22)       @det1113
myy (13, 10) (13, 11)         @det423
myy (13, -14) (13, -13)       @det2759
myy (23, -11) (23, -10)       @det1381
myy (3, -8) (3, -7)           @det3061
myy (15, 7) (15, 8)           @det1213
myy (11, -20) (11, -19)       @det1113
myy (21, -14) (21, -13)       @det2123
myy (9, 7) (9, 8)             @det709
myy (29, -5) (29, -4)         @det624
myy (5, 7) (5, 8)             @det1466
myy (21, -1) (21, -2)         @det2493
myy (13, -11) (13, -10)       @det1365
myy (25, -8) (25, -7)         @det1381
myy (1, -5) (1, -4)           @det1870
myy (7, 7) (7, 8)             @det709
myy (5, 16) (5, 17)           @det1735
myy (15, -5) (15, -4)         @det1028
myy (11, 1) (11, 2)           @det237
myy (13, 16) (13, 17)         @det3093
myy (1, 1) (1, 2)             @det1837
myy (23, 4) (23, 5)           @det1920
myy (19, 10) (19, 11)         @det2038
myy (11, -5) (11, -4)         @det760
myy (7, 10) (7, 11)           @det709
myy (17, -1) (17, -2)         @det1028
myy (19, -8) (19, -7)         @det2744
myy (27, -5) (27, -4)         @det624
myy (21, -17) (21, -16)       @det2123
myy (5, 10) (5, 11)           @det1466
myy (13, 8) (13, 7)           @det423
myy (-1, -1) (-1, -2)         @det1870
myy (17, -5) (17, -4)         @det1028
myy (3, 16) (3, 17)           @det1735
myy (19, -17) (19, -16)       @det2123
myy (-1, -5) (-1, -4)         @det1870
myy (1, 4) (1, 5)             @det1837
myy (11, 13) (11, 14)         @det3093
myy (9, -17) (9, -16)         @det2561
myy (7, -1) (7, -2)           @det2693
myy (21, -11) (21, -10)       @det2744
myy (11, -14) (11, -13)       @det2759
myy (-1, 11) (-1, 10)         @det2190
myy (3, 7) (3, 8)             @det1466
myy (11, 16) (11, 17)         @det3093
myy (9, 19) (9, 20)           @det2792
myy (25, 5) (25, 4)           @det1920
myy (15, 4) (15, 5)           @det439
myy (25, -1) (25, -2)         @det489
myy (9, -5) (9, -4)           @det2693
myy (19, 7) (19, 8)           @det2038
myy (11, -8) (11, -7)         @det1365
myy (1, 11) (1, 10)           @det2190
myy (19, -10) (19, -11)       @det2744
myy (13, -1) (13, -2)         @det760
myy (15, -7) (15, -8)         @det2677
myy (23, -7) (23, -8)         @det1381
myy (17, -8) (17, -7)         @det2677
myy (21, 10) (21, 11)         @det2038
myy (9, 22) (9, 23)           @det2792
myy (23, -1) (23, -2)         @det489
myy (-5, 4) (-5, 5)           @det135
myy (17, 13) (17, 14)         @det2410
myy (15, 13) (15, 14)         @det2410
myy (1, 7) (1, 8)             @det2190
myy (7, -5) (7, -4)           @det2693
myy (17, 16) (17, 17)         @det2410
myy (9, 1) (9, 2)             @det0
myy (11, 23) (11, 22)         @det809
myy (15, -23) (15, -22)       @det3126
myy (13, 22) (13, 23)         @det809
myy (5, 14) (5, 13)           @det1735
myy (13, 4) (13, 5)           @det237
myy (17, -20) (17, -19)       @det3126
myy (7, 1) (7, 2)             @det0
myy (7, 4) (7, 5)             @det0
myy (25, -11) (25, -10)       @det1381
myy (-1, 7) (-1, 8)           @det2190
myy (25, 1) (25, 2)           @det1920
myy (17, -11) (17, -10)       @det2677
myy (25, -5) (25, -4)         @det489
myy (13, -5) (13, -4)         @det760
myy (11, -10) (11, -11)       @det1365
myy (19, -1) (19, -2)         @det2493
myy (3, -1) (3, -2)           @det2927
myy (3, -5) (3, -4)           @det2927
myy (9, -7) (9, -8)           @det2259
myy (5, 4) (5, 5)             @det1685
myy (27, -1) (27, -2)         @det624
myy (3, 13) (3, 14)           @det1735
myy (-5, 1) (-5, 2)           @det135
myy (15, -11) (15, -10)       @det2677
myy (1, -1) (1, -2)           @det1870
myy (13, -17) (13, -16)       @det2759
myy (29, -1) (29, -2)         @det624
myy (23, 1) (23, 2)           @det1920
myy (23, -5) (23, -4)         @det489
myy (15, -17) (15, -16)       @det944
myy (13, 2) (13, 1)           @det237
myy (13, -20) (13, -19)       @det1113
myy (-3, 4) (-3, 5)           @det135
myy (13, 19) (13, 20)         @det809
myy (19, -14) (19, -13)       @det2123
myy (13, -8) (13, -7)         @det1365

--------          1
mzz (15, 22) (15, 20)         @det817
mzz (9, 16) (9, 14)           @det1516 det1522
mxx (21, 1) (19, 1)           @det573 det3077
mxx (17, 5) (15, 5)           @det439 det442
mxx (25, 5) (23, 5)           @det1920 det1922
mxx (9, -7) (7, -7)           @det2261 det2259
mzz (17, 16) (17, 14)         @det1989 det2410
mxx (21, -11) (19, -11)       @det2074 det2744
mxx (9, 17) (7, 17)           @det1516 det1520
mxx (13, -19) (11, -19)       @det1112 det1113
mzz (11, -26) (9, -26)        @det3384
mxx (9, -5) (7, -5)           @det2261 det2693
mzz (5, 10) (5, 8)            @det711 det1466
mxx (17, 17) (15, 17)         @det2378 det2410
mxx (-3, 5) (-5, 5)           @det135 det141 det140
mxx (9, 11) (7, 11)           @det709 det712
mzz (27, -2) (27, -4)         @det624 det497
mxx (11, 1) (13, 1)           @det237 det242
mxx (23, -7) (25, -7)         @det1381 det494
mzz (23, 4) (23, 2)           @det1920 det577
mzz (1, -4) (1, -2)           @det1870 det1607
mxx (17, -5) (15, -5)         @det1028 det1031
mzz (17, 2) (17, 4)           @det439 det441
mxx (11, 23) (13, 23)         @det813 det809
mzz (17, -16) (17, -14)       @det944 det951
mxx (1, 11) (-1, 11)          @det2197 det2190 det2196
mxx (13, -25) (11, -25)       @det1114
mzz (-3, 2) (-3, 4)           @det135 det137
mzz (11, -16) (11, -14)       @det1284 det2759
mzz (15, 4) (15, 2)           @det439 det238
mxx (17, 19) (15, 19)         @det2378
mzz (21, 8) (21, 10)          @det2038 det1954
mzz (23, -10) (23, -8)        @det1383 det1381
mxx (9, 13) (7, 13)           @det1516 det712
mxx (9, -17) (7, -17)         @det2563 det2561
mzz (17, -22) (17, -20)       @det3126 det3128 det3129
mzz (13, -14) (13, -16)       @det952 det2759
mxx (9, 23) (7, 23)           @det2792 det2793 det2794
mzz (13, 20) (13, 22)         @det817 det809
mzz (-3, -8) (-1, -8)         @det2610
mzz (9, 2) (9, 4)             @det0 det3
mzz (27, 8) (25, 8)           @det2428
mxx (-3, -7) (-3, -5)         @det2617
mzz (7, 22) (7, 20)           @det2792 det2795 det2798
mzz (7, -8) (7, -10)          @det2262 det2259
mxx (15, -13) (17, -13)       @det944 det948
mxx (17, 7) (15, 7)           @det442 det1213
mzz (17, -4) (17, -2)         @det1028 det1033
mzz (15, -16) (15, -14)       @det952 det944
mzz (5, -8) (5, -10)          @det2262 det3061
mzz (-1, 2) (-1, 4)           @det1837 det137
mxx (-3, -1) (-5, -1)         @det142
mzz (5, 4) (5, 2)             @det1685 det5
mxx (13, -17) (11, -17)       @det1112 det2759
mxx (5, 17) (3, 17)           @det1735 det1738 det1739
mzz (15, 16) (15, 14)         @det342 det2410
mxx (13, -1) (11, -1)         @det760 det242
mxx (25, -1) (23, -1)         @det489 det495
mzz (11, 14) (11, 16)         @det3093 det1522
mxx (1, -11) (1, -13)         @det2963
mxx (11, -5) (13, -5)         @det763 det760
mxx (-1, 1) (1, 1)            @det1604 det1837
mxx (17, -11) (15, -11)       @det2677 det948
mzz (1, 2) (1, 4)             @det1837 det1608
mzz (-1, -4) (-1, -2)         @det1803 det1870
mzz (5, -2) (5, -4)           @det2927 det2312
mzz (9, -16) (9, -14)         @det1284 det2561
mzz (13, 2) (13, 4)           @det237 det238
mzz (15, 10) (15, 8)          @det340 det1213
mxx (5, 5) (3, 5)             @det1685 det895
mxx (27, 5) (27, 7)           @det2432
mzz (3, 8) (3, 10)            @det1466 det1471
mxx (13, 25) (11, 25)         @det813
mzz (21, 14) (23, 14)         @det3315
mzz (1, 8) (1, 10)            @det2190 det1471
mzz (5, -20) (7, -20)         @det3450
mxx (21, -13) (19, -13)       @det2074 det2123
mxx (25, -11) (23, -11)       @det1388 det1381 det1386
mzz (3, -10) (3, -8)          @det3061 det2967
mxx (21, -7) (19, -7)         @det2497 det2744
mzz (13, 14) (13, 16)         @det3093 det342
mzz (21, 2) (21, 4)           @det3077 det577
mxx (-1, 7) (1, 7)            @det2190 det1840
mzz (19, -10) (19, -8)        @det2075 det2744
mzz (11, -22) (11, -20)       @det1121 det1113
mzz (5, -14) (5, -16)         @det2565
mzz (3, -14) (1, -14)         @det2970
mxx (21, 11) (19, 11)         @det2038 det1991
mxx (13, -23) (11, -23)       @det1114 det1113
mxx (-1, -7) (1, -7)          @det1872
mxx (15, -7) (17, -7)         @det2677 det1031
mzz (7, 4) (7, 2)             @det5 det0
mxx (7, -19) (9, -19)         @det2563
mxx (13, 5) (11, 5)           @det237 det87
mzz (1, -10) (1, -8)          @det2967
mxx (3, 7) (5, 7)             @det1466 det895
mzz (19, 14) (19, 16)         @det1989
mxx (9, 5) (7, 5)             @det6 det0
mzz (7, 16) (7, 14)           @det1523 det1516
mxx (-1, -1) (1, -1)          @det1604 det1870
mxx (29, -5) (27, -5)         @det624 det629 det630
mzz (9, -4) (9, -2)           @det759 det2693
mxx (21, -17) (19, -17)       @det2125 det2127 det2123
mzz (27, 2) (27, 4)           @det1702
mzz (11, 8) (11, 10)          @det423 det89
mxx (21, -1) (19, -1)         @det573 det2493
mxx (17, -19) (15, -19)       @det945 det3126
mzz (15, -10) (15, -8)        @det2677 det1081
mxx (19, 13) (21, 13)         @det1991
mxx (17, -17) (15, -17)       @det945 det944
mxx (7, -13) (9, -13)         @det1285 det2561
mzz (19, 8) (19, 10)          @det2038 det1214
mzz (7, 10) (7, 8)            @det711 det709
mzz (29, -2) (29, -4)         @det624 det627 det628
mxx (9, -23) (9, -25)         @det3381
mxx (5, -11) (3, -11)         @det2960 det3061
mzz (5, 14) (5, 16)           @det1523 det1735
mzz (11, -4) (11, -2)         @det759 det760
mxx (13, 17) (11, 17)         @det3093 det816
mzz (15, -4) (15, -2)         @det1028 det292
mxx (9, 7) (7, 7)             @det6 det709
mxx (5, -19) (5, -17)         @det3452
mxx (29, 1) (27, 1)           @det626
mxx (3, 1) (5, 1)             @det1685 det1603
mzz (19, 20) (17, 20)         @det2863
mxx (5, -13) (3, -13)         @det2960
mxx (17, -1) (15, -1)         @det1028 det289
mzz (11, 20) (11, 22)         @det811 det809
mxx (13, -13) (11, -13)       @det1287 det2759
mxx (15, 23) (15, 25)         @det3234
mzz (13, 26) (15, 26)         @det3232
mzz (-5, 2) (-5, 4)           @det143 det135 det144
mxx (5, 11) (3, 11)           @det1466 det1468
mzz (3, 2) (3, 4)             @det1685 det1608
mzz (9, 10) (9, 8)            @det709 det89
mzz (17, -10) (17, -8)        @det2677 det2075
mxx (17, 1) (15, 1)           @det439 det289
mxx (9, -11) (7, -11)         @det1285 det2259
mzz (17, 8) (17, 10)          @det1214 det1213
mxx (11, 7) (13, 7)           @det423 det87
mxx (13, -11) (11, -11)       @det1287 det1365
mzz (9, -22) (9, -20)         @det1121
mxx (25, 7) (23, 7)           @det1922
mzz (13, -8) (13, -10)        @det1365 det1081
mzz (25, -4) (25, -2)         @det489 det497
mzz (15, -22) (15, -20)       @det1118 det3126
mxx (9, 1) (7, 1)             @det7 det0
mzz (3, 14) (3, 16)           @det1741 det1742 det1735
mxx (-1, 5) (1, 5)            @det1837 det1840
mzz (11, -10) (11, -8)        @det1280 det1365
mxx (11, 13) (13, 13)         @det3093 det345
mzz (7, -2) (7, -4)           @det2312 det2693
mxx (5, -1) (3, -1)           @det2927 det1603
mxx (13, 19) (11, 19)         @det816 det809
mxx (17, -23) (15, -23)       @det3130 det3126 det3132
mzz (23, -4) (23, -2)         @det489 det492
mzz (19, 2) (19, 4)           @det3077 det441
mxx (25, -5) (23, -5)         @det489 det494
mxx (1, -5) (-1, -5)          @det1870 det1872
mzz (9, 22) (9, 20)           @det2792 det811
mzz (-3, -2) (-3, -4)         @det1803
mxx (9, 19) (7, 19)           @det2792 det1520
mxx (23, 11) (23, 13)         @det3319
mzz (-1, 8) (-1, 10)          @det2192 det2190 det2193
mxx (17, 13) (15, 13)         @det343 det2410
mxx (21, 5) (19, 5)           @det3077 det1249
mxx (19, 7) (21, 7)           @det2038 det1249
mxx (13, -7) (11, -7)         @det763 det1365
mxx (17, 11) (15, 11)         @det343 det1213
mzz (13, -20) (13, -22)       @det1118 det1113
mzz (21, -2) (21, -4)         @det2493 det492
mzz (7, -16) (7, -14)         @det2565 det2561
mzz (23, 10) (23, 8)          @det1954
mxx (-5, 1) (-3, 1)           @det142 det135
mzz (13, -2) (13, -4)         @det760 det292
mxx (7, -1) (9, -1)           @det7 det2693
mxx (25, 1) (23, 1)           @det1920 det495
mzz (9, -10) (9, -8)          @det1280 det2259
mxx (5, -7) (3, -7)           @det3061 det2311
mxx (3, 13) (5, 13)           @det1468 det1735
mzz (13, 8) (13, 10)          @det423 det340
mzz (3, -4) (3, -2)           @det2927 det1607
mzz (25, -10) (25, -8)        @det1381 det1389 det1390
mxx (21, -5) (19, -5)         @det2497 det2493
mzz (21, -14) (21, -16)       @det2129 det2128 det2123
mxx (3, -5) (5, -5)           @det2927 det2311
mzz (21, -8) (21, -10)        @det1383 det2744
mzz (19, -14) (19, -16)       @det2123 det951
mxx (19, 19) (19, 17)         @det2862
mzz (25, 2) (25, 4)           @det1920 det1702
mzz (11, 2) (11, 4)           @det237 det3
mxx (13, 11) (11, 11)         @det423 det345
mxx (29, -1) (27, -1)         @det624 det626
mzz (19, -4) (19, -2)         @det2493 det1033

--------          2
mxx (7, 2) (5, 2)             @det5 det2944
mzz (9, -7) (9, -5)           @det2709 det2261
mxx (7, -16) (5, -16)         @det2565 det3446
mzz (9, 11) (9, 13)           @det2359 det712
mzz (15, 23) (15, 25)         @det3228 det3234
mxx (13, 26) (15, 26)         @det3228 det3232
mzz (1, 7) (1, 5)             @det2726 det1840
mzz (19, -13) (19, -11)       @det2074 det2072
mzz (9, -17) (9, -19)         @det3194 det2563
mzz (7, -13) (7, -11)         @det3295 det1285
mxx (3, -10) (1, -10)         @det2961 det2967
mzz (17, 5) (17, 7)           @det1247 det442
mxx (7, 4) (5, 4)             @det893 det5
mxx (3, 8) (1, 8)             @det2726 det1471
mzz (5, 11) (5, 13)           @det2543 det1468
mzz (11, -25) (11, -23)       @det3379 det1114
mxx (-3, -2) (-1, -2)         @det1803 det1804
mxx (15, -22) (13, -22)       @det1118 det3530
mzz (27, -1) (27, 1)          @det1701 det626
mxx (27, 2) (25, 2)           @det1701 det1702
mxx (13, 8) (15, 8)           @det927 det340
mxx (19, 10) (17, 10)         @det1988 det1214
mxx (3, 4) (1, 4)             @det2726 det1608
mzz (13, -19) (13, -17)       @det1112 det1904
mxx (3, 14) (3, 16)           @det1741
mzz (7, -19) (7, -17)         @det3446 det2563
mzz (1, 1) (1, -1)            @det1604 det1602
mxx (15, 16) (13, 16)         @det2376 det342
mxx (13, 2) (15, 2)           @det288 det238
mzz (21, -1) (21, 1)          @det573 det574
mzz (25, 5) (25, 7)           @det2427 det1922
mzz (7, 11) (7, 13)           @det2543 det712
mzz (-5, 1) (-5, -1)          @det142 det3752
mxx (11, -10) (9, -10)        @det1280 det1283
mxx (11, 20) (9, 20)          @det1584 det811
mxx (27, 4) (25, 4)           @det2427 det1702
mzz (23, 11) (23, 13)         @det3313 det3319
mzz (11, 7) (11, 5)           @det84 det87
mzz (3, -13) (3, -11)         @det2960 det2961
mxx (-1, 8) (-1, 10)          @det2193
mzz (13, 5) (13, 7)           @det927 det87
mxx (23, 4) (21, 4)           @det1953 det577
mxx (3, -8) (1, -8)           @det3212 det2967
mxx (13, -20) (15, -20)       @det1118 det1904
mzz (13, 25) (13, 23)         @det3228 det813
mxx (11, -16) (9, -16)        @det3194 det1284
mzz (5, -7) (5, -5)           @det2309 det2311
mzz (13, 11) (13, 13)         @det339 det345
mxx (9, 10) (11, 10)          @det2359 det89
mzz (17, 1) (17, -1)          @det2054 det289
mxx (23, -4) (21, -4)         @det2527 det492
mzz (11, 1) (11, -1)          @det1197 det242
mxx (21, -8) (23, -8)         @det1383 det2527
mxx (9, 16) (11, 16)          @det1584 det1522
mzz (21, 11) (21, 13)         @det3313 det1991
mxx (5, 14) (7, 14)           @det1523 det2543
mxx (21, -14) (21, -16)       @det2128
mxx (11, 2) (9, 2)            @det1197 det3
mxx (15, 10) (13, 10)         @det339 det340
mxx (23, 10) (21, 10)         @det1954 det3313
mzz (19, 19) (19, 17)         @det2861 det2862
mxx (19, 2) (17, 2)           @det2054 det441
mzz (11, -13) (11, -11)       @det1287 det1283
mxx (-5, 2) (-5, 4)           @det143
mzz (-1, 7) (-1, 5)           @det3699 det1840
mzz (9, 5) (9, 7)             @det6 det84
mxx (7, -4) (5, -4)           @det2309 det2312
mzz (5, 5) (5, 7)             @det893 det895
mzz (-1, -5) (-1, -7)         @det2611 det1872
mzz (19, 13) (19, 11)         @det1988 det1991
mxx (25, -4) (27, -4)         @det3647 det497
mxx (19, 4) (17, 4)           @det1247 det441
mxx (21, -2) (23, -2)         @det574 det492
mzz (13, -25) (13, -23)       @det1114 det3547
mxx (19, 14) (17, 14)         @det1988 det1989
mxx (11, -8) (9, -8)          @det2709 det1280
mzz (11, 13) (11, 11)         @det2359 det345
mzz (17, -5) (17, -7)         @det2775 det1031
mzz (11, -5) (11, -7)         @det2709 det763
mxx (11, -26) (9, -26)        @det3379 det3384
mzz (3, 1) (3, -1)            @det1602 det1603
mzz (-3, 5) (-5, 5)           @det140
mxx (3, 2) (1, 2)             @det1602 det1608
mzz (17, -23) (15, -23)       @det3130
mxx (7, -8) (5, -8)           @det2309 det2262
mzz (15, -13) (15, -11)       @det3109 det948
mxx (11, -2) (9, -2)          @det759 det1197
mxx (11, -20) (9, -20)        @det3194 det1121
mzz (1, 11) (-1, 11)          @det2196
mzz (9, 17) (9, 19)           @det1584 det1520
mxx (7, 16) (5, 16)           @det1523 det3785
mzz (25, -5) (25, -7)         @det3665 det494
mxx (-3, 2) (-1, 2)           @det1804 det137
mzz (9, -11) (9, -13)         @det1285 det1283
mzz (15, 17) (15, 19)         @det2378 det2376
mzz (23, -7) (23, -5)         @det2527 det494
mxx (17, 16) (19, 16)         @det2861 det1989
mxx (13, 20) (15, 20)         @det2376 det817
mxx (15, -10) (13, -10)       @det3109 det1081
mxx (11, 4) (9, 4)            @det84 det3
mzz (13, -7) (13, -5)         @det763 det1078
mxx (-3, -8) (-1, -8)         @det2610 det2611
mzz (17, -11) (17, -13)       @det2072 det948
mxx (27, 8) (25, 8)           @det2427 det2428
mzz (-3, -7) (-3, -5)         @det2617 det2611
mxx (7, 22) (7, 20)           @det2798
mzz (7, -7) (7, -5)           @det2309 det2261
mxx (21, 8) (23, 8)           @det1953 det1954
mzz (11, 23) (11, 25)         @det3513 det813
mxx (7, -2) (5, -2)           @det2312 det2944
mxx (25, -10) (25, -8)        @det1390
mxx (13, -8) (15, -8)         @det1078 det1081
mxx (19, -14) (17, -14)       @det2072 det951
mzz (5, 17) (3, 17)           @det1738
mzz (15, 5) (15, 7)           @det927 det442
mzz (11, 19) (11, 17)         @det1584 det816
mzz (3, 7) (3, 5)             @det2726 det895
mzz (7, -1) (7, 1)            @det7 det2944
mxx (11, 14) (9, 14)          @det2359 det1522
mxx (3, -4) (1, -4)           @det3212 det1607
mxx (13, 14) (15, 14)         @det339 det342
mxx (15, -16) (13, -16)       @det952 det1904
mxx (19, -2) (17, -2)         @det2054 det1033
mzz (19, -1) (19, 1)          @det573 det2054
mzz (5, -1) (5, 1)            @det1603 det2944
mzz (23, 5) (23, 7)           @det1953 det1922
mxx (23, -10) (21, -10)       @det1383 det3734
mzz (21, -7) (21, -5)         @det2497 det2527
mzz (27, 5) (27, 7)           @det2427 det2432
mxx (13, -2) (15, -2)         @det288 det292
mxx (21, 14) (23, 14)         @det3313 det3315
mxx (5, -20) (7, -20)         @det3450 det3446
mxx (15, 4) (13, 4)           @det238 det927
mxx (11, -4) (9, -4)          @det2709 det759
mxx (15, 22) (13, 22)         @det3228 det817
mzz (25, -11) (23, -11)       @det1388
mzz (13, -13) (13, -11)       @det1287 det3109
mzz (3, -5) (3, -7)           @det3212 det2311
mxx (19, -4) (17, -4)         @det2775 det1033
mxx (27, -2) (25, -2)         @det497 det1701
mxx (3, 10) (1, 10)           @det3743 det1471
mzz (19, -7) (19, -5)         @det2497 det2775
mxx (21, 2) (23, 2)           @det574 det577
mzz (11, -19) (11, -17)       @det3194 det1112
mxx (3, -14) (1, -14)         @det2961 det2970
mzz (9, 1) (9, -1)            @det7 det1197
mxx (7, -10) (5, -10)         @det3295 det2262
mxx (19, -8) (17, -8)         @det2775 det2075
mxx (13, -14) (15, -14)       @det952 det3109
mzz (15, 1) (15, -1)          @det288 det289
mzz (15, 11) (15, 13)         @det339 det343
mzz (1, -5) (1, -7)           @det3212 det1872
mxx (19, -10) (17, -10)       @det2072 det2075
mxx (11, 8) (9, 8)            @det84 det89
mzz (7, 17) (7, 19)           @det3604 det1520
mzz (21, 5) (21, 7)           @det1953 det1249
mxx (11, -14) (9, -14)        @det1284 det1283
mzz (17, -17) (17, -19)       @det945 det3716
mzz (5, -13) (5, -11)         @det2960 det3295
mzz (17, 17) (17, 19)         @det2861 det2378
mzz (29, -5) (27, -5)         @det630
mxx (17, -22) (17, -20)       @det3129
mzz (29, -1) (29, 1)          @det3794 det626
mzz (21, -17) (19, -17)       @det2127
mzz (9, 23) (7, 23)           @det2794
mxx (9, 22) (11, 22)          @det3629 det811
mzz (19, 7) (19, 5)           @det1247 det1249
mxx (-3, 4) (-1, 4)           @det3690 det137
mxx (19, 8) (17, 8)           @det1247 det1214
mxx (11, -22) (9, -22)        @det3379 det1121
mzz (7, 5) (7, 7)             @det893 det6
mxx (3, -2) (1, -2)           @det1602 det1607
mzz (-1, 1) (-1, -1)          @det1604 det1804
mxx (29, -2) (29, -4)         @det628
mzz (9, -23) (9, -25)         @det3379 det3381
mzz (15, -17) (15, -19)       @det945 det1904
mzz (13, -1) (13, 1)          @det288 det242
mzz (25, 1) (25, -1)          @det1701 det495
mxx (-1, -4) (-3, -4)         @det1803 det2611
mzz (5, -19) (5, -17)         @det3452 det3446
mzz (17, 11) (17, 13)         @det1988 det343
mzz (1, -11) (1, -13)         @det2963 det2961
mzz (13, 19) (13, 17)         @det2376 det816
mxx (7, 8) (5, 8)             @det893 det711
mxx (15, -4) (13, -4)         @det1078 det292
mxx (7, 10) (5, 10)           @det711 det2543
mzz (23, 1) (23, -1)          @det574 det495
mzz (3, 13) (3, 11)           @det1468 det3725
mzz (15, -7) (15, -5)         @det1078 det1031
mxx (5, -14) (7, -14)         @det3295 det2565
mxx (19, 20) (17, 20)         @det2861 det2863
mzz (-3, -1) (-3, 1)          @det142 det1804
mzz (21, -13) (21, -11)       @det2074 det3656
mxx (17, -16) (19, -16)       @det951 det3638

--------          3
myy (21, 4) (21, 5)           @det1955
myy (3, 1) (3, 2)             @det1601
myy (9, -11) (9, -10)         @det1282
myy (9, -1) (9, -2)           @det1196
myy (-1, 1) (-1, 2)           @det1805
myy (5, -11) (5, -10)         @det3296
myy (5, -20) (5, -19)         @det3449
myy (23, 7) (23, 8)           @det1955
myy (11, 10) (11, 11)         @det2360
myy (-3, -5) (-3, -4)         @det2612
myy (3, 4) (3, 5)             @det2727
myy (11, -1) (11, -2)         @det1196
myy (23, 13) (23, 14)         @det3312
myy (17, 11) (17, 10)         @det1987
myy (7, -11) (7, -10)         @det3296
myy (21, 2) (21, 1)           @det575
myy (11, -16) (11, -17)       @det3195
myy (5, 1) (5, 2)             @det2943
myy (15, -20) (15, -19)       @det1903
myy (17, 5) (17, 4)           @det1246
myy (11, 4) (11, 5)           @det86
myy (27, 2) (27, 1)           @det1703
myy (17, 1) (17, 2)           @det2055
myy (17, -14) (17, -13)       @det2071
myy (7, -8) (7, -7)           @det2308
myy (19, 2) (19, 1)           @det2055
myy (19, 4) (19, 5)           @det1246
myy (15, 10) (15, 11)         @det338
myy (9, 13) (9, 14)           @det2360
myy (5, -8) (5, -7)           @det2308
myy (15, 16) (15, 17)         @det2377
myy (21, -5) (21, -4)         @det2526
myy (13, 14) (13, 13)         @det338
myy (9, -14) (9, -13)         @det1282
myy (11, 7) (11, 8)           @det86
myy (7, 13) (7, 14)           @det2544
myy (19, -4) (19, -5)         @det2776
myy (15, -1) (15, -2)         @det287
myy (9, 10) (9, 11)           @det2360
myy (21, 8) (21, 7)           @det1955
myy (21, -8) (21, -7)         @det2526
myy (11, -22) (11, -23)       @det3382
myy (7, -17) (7, -16)         @det3449
myy (11, 19) (11, 20)         @det1583
myy (5, -1) (5, -2)           @det2943
myy (9, 5) (9, 4)             @det86
myy (9, -26) (9, -25)         @det3382
myy (17, 7) (17, 8)           @det1246
myy (-3, 2) (-3, 1)           @det1805
myy (5, -5) (5, -4)           @det2308
myy (15, 1) (15, 2)           @det287
myy (15, 25) (15, 26)         @det3229
myy (3, -10) (3, -11)         @det2965
myy (19, 19) (19, 20)         @det2860
myy (7, -13) (7, -14)         @det3296
myy (9, 16) (9, 17)           @det1583
myy (15, 22) (15, 23)         @det3229
myy (15, -13) (15, -14)       @det3110
myy (13, 25) (13, 26)         @det3229
myy (13, 10) (13, 11)         @det338
myy (13, -14) (13, -13)       @det3110
myy (3, -8) (3, -7)           @det3211
myy (15, 7) (15, 8)           @det928
myy (11, -20) (11, -19)       @det3195
myy (9, 7) (9, 8)             @det86
myy (5, 7) (5, 8)             @det894
myy (21, -1) (21, -2)         @det575
myy (13, -11) (13, -10)       @det3110
myy (1, -5) (1, -4)           @det3211
myy (7, 7) (7, 8)             @det894
myy (15, -5) (15, -4)         @det1079
myy (11, 1) (11, 2)           @det1196
myy (13, 16) (13, 17)         @det2377
myy (23, 10) (23, 11)         @det3312
myy (1, 1) (1, 2)             @det1601
myy (15, 19) (15, 20)         @det2377
myy (23, 4) (23, 5)           @det1955
myy (19, 10) (19, 11)         @det1987
myy (11, -5) (11, -4)         @det2710
myy (7, 10) (7, 11)           @det2544
myy (17, -1) (17, -2)         @det2055
myy (7, -19) (7, -20)         @det3449
myy (19, -8) (19, -7)         @det2776
myy (5, 10) (5, 11)           @det2544
myy (13, 8) (13, 7)           @det928
myy (-1, -1) (-1, -2)         @det1805
myy (19, 16) (19, 17)         @det2860
myy (17, -5) (17, -4)         @det2776
myy (27, 8) (27, 7)           @det2426
myy (-1, -5) (-1, -4)         @det2612
myy (1, 4) (1, 5)             @det2727
myy (25, 7) (25, 8)           @det2426
myy (11, 13) (11, 14)         @det2360
myy (9, -17) (9, -16)         @det3195
myy (7, -1) (7, -2)           @det2943
myy (11, -14) (11, -13)       @det1282
myy (3, -14) (3, -13)         @det2965
myy (21, 14) (21, 13)         @det3312
myy (3, 7) (3, 8)             @det2727
myy (11, 16) (11, 17)         @det1583
myy (19, 13) (19, 14)         @det1987
myy (9, 19) (9, 20)           @det1583
myy (25, 5) (25, 4)           @det2426
myy (15, 4) (15, 5)           @det928
myy (25, -1) (25, -2)         @det1703
myy (9, -5) (9, -4)           @det2710
myy (19, 7) (19, 8)           @det1246
myy (11, -8) (11, -7)         @det2710
myy (19, -10) (19, -11)       @det2071
myy (13, -1) (13, -2)         @det287
myy (1, -14) (1, -13)         @det2965
myy (15, -7) (15, -8)         @det1079
myy (23, -7) (23, -8)         @det2526
myy (17, -8) (17, -7)         @det2776
myy (21, 10) (21, 11)         @det3312
myy (23, -1) (23, -2)         @det575
myy (17, 13) (17, 14)         @det1987
myy (15, 13) (15, 14)         @det338
myy (1, 7) (1, 8)             @det2727
myy (7, -5) (7, -4)           @det2308
myy (17, 16) (17, 17)         @det2860
myy (9, 1) (9, 2)             @det1196
myy (27, 4) (27, 5)           @det2426
myy (11, -26) (11, -25)       @det3382
myy (13, 22) (13, 23)         @det3229
myy (5, 14) (5, 13)           @det2544
myy (13, 4) (13, 5)           @det928
myy (1, -11) (1, -10)         @det2965
myy (7, 1) (7, 2)             @det2943
myy (7, 4) (7, 5)             @det894
myy (25, 1) (25, 2)           @det1703
myy (-3, -8) (-3, -7)         @det2612
myy (17, -11) (17, -10)       @det2071
myy (13, -5) (13, -4)         @det1079
myy (11, -10) (11, -11)       @det1282
myy (-3, -1) (-3, -2)         @det1805
myy (19, -1) (19, -2)         @det2055
myy (3, -1) (3, -2)           @det1601
myy (3, -5) (3, -4)           @det3211
myy (9, -7) (9, -8)           @det2710
myy (5, -17) (5, -16)         @det3449
myy (5, 4) (5, 5)             @det894
myy (9, -20) (9, -19)         @det3195
myy (27, -1) (27, -2)         @det1703
myy (15, -11) (15, -10)       @det3110
myy (1, -1) (1, -2)           @det1601
myy (13, -17) (13, -16)       @det1903
myy (23, 1) (23, 2)           @det575
myy (23, -5) (23, -4)         @det2526
myy (-1, -8) (-1, -7)         @det2612
myy (15, -17) (15, -16)       @det1903
myy (13, 2) (13, 1)           @det287
myy (13, -20) (13, -19)       @det1903
myy (17, 19) (17, 20)         @det2860
myy (13, 19) (13, 20)         @det2377
myy (19, -14) (19, -13)       @det2071
myy (9, -23) (9, -22)         @det3382
myy (5, -14) (5, -13)         @det3296
myy (1, -8) (1, -7)           @det3211
myy (13, -8) (13, -7)         @det1079

--------          4
mxx (7, 2) (5, 2)             @det5 det8 det2943 det2944
mzz (9, -7) (9, -5)           @det2709 det2261 det2264 det2710
mxx (7, -16) (5, -16)         @det3449 det2565 det3446 det2566
mzz (9, 11) (9, 13)           @det715 det2360 det2359 det712
mzz (15, 23) (15, 25)         @det3228 det3233 det3229 det3234 det3235
mxx (13, 26) (15, 26)         @det3228 det3230 det3231 det3232 det3229
mzz (1, 7) (1, 5)             @det1838 det2727 det2726 det1840
mzz (19, -13) (19, -11)       @det2073 det2074 det2072 det2071
mzz (9, -17) (9, -19)         @det3195 det3194 det2563 det2564
mzz (7, -13) (7, -11)         @det3296 det3295 det1285 det1286
mxx (3, -10) (1, -10)         @det2966 det2961 det2965 det2967
mzz (17, 5) (17, 7)           @det1246 det1247 det442 det443
mxx (7, 4) (5, 4)             @det893 det5 det8 det894
mxx (3, 8) (1, 8)             @det1470 det2727 det2726 det1471
mzz (5, 11) (5, 13)           @det2543 det2544 det1468 det1472
mzz (11, -25) (11, -23)       @det3382 det3379 det1114 det1119
mxx (-3, -2) (-1, -2)         @det1803 det1806 det1805 det1804
mxx (15, -22) (13, -22)       @det1118 det3530 det1117
mzz (27, -1) (27, 1)          @det631 det1703 det1701 det626
mxx (27, 2) (25, 2)           @det1703 det1701 det1702 det1704
mxx (13, 8) (15, 8)           @det927 det928 det340 det341
mxx (19, 10) (17, 10)         @det1987 det1988 det1214 det1217
mxx (3, 4) (1, 4)             @det2727 det2726 det1608 det1609
mzz (13, -19) (13, -17)       @det1112 det1903 det1904 det1120
mxx (3, 14) (3, 16)           @det1741 det1743
mzz (7, -19) (7, -17)         @det3449 det3446 det2563 det2564
mzz (1, 1) (1, -1)            @det1604 det1605 det1601 det1602
mxx (15, 16) (13, 16)         @det2377 det2376 det342 det344
mxx (13, 2) (15, 2)           @det288 det287 det238 det243
mzz (21, -1) (21, 1)          @det573 det578 det575 det574
mzz (25, 5) (25, 7)           @det1924 det2426 det2427 det1922
mzz (7, 11) (7, 13)           @det715 det2544 det2543 det712
mzz (-5, 1) (-5, -1)          @det142 det146 det3752
mxx (11, -10) (9, -10)        @det1280 det1281 det1282 det1283
mxx (11, 20) (9, 20)          @det1584 det1583 det811 det812
mxx (27, 4) (25, 4)           @det2426 det2427 det1702 det1704
mzz (23, 11) (23, 13)         @det3312 det3317 det3313 det3318 det3319
mzz (11, 7) (11, 5)           @det85 det86 det84 det87
mzz (3, -13) (3, -11)         @det2960 det2971 det2965 det2961
mxx (-1, 8) (-1, 10)          @det2193 det2198
mzz (13, 5) (13, 7)           @det85 det928 det927 det87
mxx (23, 4) (21, 4)           @det576 det1955 det1953 det577
mxx (3, -8) (1, -8)           @det2966 det3211 det3212 det2967
mxx (13, -20) (15, -20)       @det1118 det1117 det1903 det1904
mzz (13, 25) (13, 23)         @det3228 det3229 det813 det814
mxx (11, -16) (9, -16)        @det3195 det3194 det1284 det1289
mzz (5, -7) (5, -5)           @det2308 det2309 det2310 det2311
mzz (13, 11) (13, 13)         @det338 det339 det345 det346
mxx (9, 10) (11, 10)          @det88 det2360 det2359 det89
mzz (17, 1) (17, -1)          @det2055 det2054 det289 det290
mxx (23, -4) (21, -4)         @det490 det2526 det2527 det492
mzz (11, 1) (11, -1)          @det240 det1196 det1197 det242
mxx (21, -8) (23, -8)         @det1383 det1384 det2526 det2527
mxx (9, 16) (11, 16)          @det1521 det1583 det1584 det1522
mzz (21, 11) (21, 13)         @det1990 det3312 det3313 det1991
mxx (5, 14) (7, 14)           @det1523 det1524 det2544 det2543
mxx (21, -14) (21, -16)       @det2128 det2130
mxx (11, 2) (9, 2)            @det2 det1196 det1197 det3
mxx (15, 10) (13, 10)         @det338 det339 det340 det341
mxx (23, 10) (21, 10)         @det3312 det1954 det3313 det1956
mzz (19, 19) (19, 17)         @det2860 det2861 det2864 det2865 det2862
mxx (19, 2) (17, 2)           @det2055 det2054 det441 det445
mzz (11, -13) (11, -11)       @det1287 det1288 det1282 det1283
mxx (-5, 2) (-5, 4)           @det143 det147
mzz (-1, 7) (-1, 5)           @det1838 det3699 det1840
mzz (9, 5) (9, 7)             @det6 det9 det86 det84
mxx (7, -4) (5, -4)           @det2308 det2309 det2312 det2313
mzz (5, 5) (5, 7)             @det893 det895 det896 det894
mzz (-1, -5) (-1, -7)         @det2611 det1874 det2612 det1872
mzz (19, 13) (19, 11)         @det1987 det1988 det1990 det1991
mxx (25, -4) (27, -4)         @det3647 det497 det499
mxx (19, 4) (17, 4)           @det1246 det1247 det441 det445
mxx (21, -2) (23, -2)         @det490 det575 det574 det492
mzz (13, -25) (13, -23)       @det1114 det1119 det3547
mxx (19, 14) (17, 14)         @det1987 det1988 det1992 det1989
mxx (11, -8) (9, -8)          @det2709 det1281 det1280 det2710
mzz (11, 13) (11, 11)         @det2360 det2359 det345 det346
mzz (17, -5) (17, -7)         @det1030 det2776 det2775 det1031
mzz (11, -5) (11, -7)         @det2709 det765 det763 det2710
mxx (11, -26) (9, -26)        @det3384 det3382 det3379 det3385 det3386
mzz (3, 1) (3, -1)            @det1600 det1601 det1602 det1603
mzz (-3, 5) (-5, 5)           @det138 det140
mxx (3, 2) (1, 2)             @det1601 det1602 det1608 det1609
mzz (17, -23) (15, -23)       @det3130 det3133
mxx (7, -8) (5, -8)           @det2308 det2309 det2263 det2262
mzz (15, -13) (15, -11)       @det946 det3110 det3109 det948
mxx (11, -2) (9, -2)          @det759 det764 det1196 det1197
mxx (11, -20) (9, -20)        @det3195 det3194 det1122 det1121
mzz (1, 11) (-1, 11)          @det2194 det2196
mzz (9, 17) (9, 19)           @det1518 det1583 det1584 det1520
mxx (7, 16) (5, 16)           @det1523 det1524 det3785
mzz (25, -5) (25, -7)         @det496 det3665 det494
mxx (-3, 2) (-1, 2)           @det1804 det145 det1805 det137
mzz (9, -11) (9, -13)         @det1285 det1286 det1282 det1283
mzz (15, 17) (15, 19)         @det2377 det2376 det2378 det2379
mzz (23, -7) (23, -5)         @det496 det2526 det2527 det494
mxx (17, 16) (19, 16)         @det2860 det2861 det1992 det1989
mxx (13, 20) (15, 20)         @det2377 det2376 det819 det817
mxx (15, -10) (13, -10)       @det1080 det3110 det3109 det1081
mxx (11, 4) (9, 4)            @det2 det86 det84 det3
mzz (13, -7) (13, -5)         @det763 det765 det1079 det1078
mxx (-3, -8) (-1, -8)         @det2613 det2610 det2612 det2611 det2614
mzz (17, -11) (17, -13)       @det946 det2071 det2072 det948
mxx (27, 8) (25, 8)           @det2428 det2429 det2426 det2427 det2430
mzz (-3, -7) (-3, -5)         @det2615 det2616 det2612 det2611 det2617
mxx (7, 22) (7, 20)           @det2796 det2798
mzz (7, -7) (7, -5)           @det2308 det2309 det2261 det2264
mxx (21, 8) (23, 8)           @det1953 det1955 det1954 det1956
mzz (11, 23) (11, 25)         @det3513 det813 det814
mxx (7, -2) (5, -2)           @det2312 det2313 det2943 det2944
mxx (25, -10) (25, -8)        @det1391 det1390
mxx (13, -8) (15, -8)         @det1080 det1079 det1078 det1081
mxx (19, -14) (17, -14)       @det954 det2071 det2072 det951
mzz (5, 17) (3, 17)           @det1738 det1736
mzz (15, 5) (15, 7)           @det928 det927 det442 det443
mzz (11, 19) (11, 17)         @det1583 det1584 det816 det818
mzz (3, 7) (3, 5)             @det2727 det2726 det895 det896
mzz (7, -1) (7, 1)            @det7 det10 det2943 det2944
mxx (11, 14) (9, 14)          @det1521 det2360 det2359 det1522
mxx (3, -4) (1, -4)           @det1606 det3211 det3212 det1607
mxx (13, 14) (15, 14)         @det338 det339 det342 det344
mxx (15, -16) (13, -16)       @det952 det953 det1903 det1904
mxx (19, -2) (17, -2)         @det2055 det2054 det1033 det1034
mzz (19, -1) (19, 1)          @det2055 det2054 det578 det573
mzz (5, -1) (5, 1)            @det1600 det2943 det1603 det2944
mzz (23, 5) (23, 7)           @det1924 det1955 det1953 det1922
mxx (23, -10) (21, -10)       @det1383 det1384 det3734
mzz (21, -7) (21, -5)         @det2497 det2496 det2526 det2527
mzz (27, 5) (27, 7)           @det2431 det2432 det2433 det2426 det2427
mxx (13, -2) (15, -2)         @det291 det287 det288 det292
mxx (21, 14) (23, 14)         @det3312 det3313 det3314 det3315 det3316
mxx (5, -20) (7, -20)         @det3447 det3446 det3448 det3449 det3450
mxx (15, 4) (13, 4)           @det927 det238 det928 det243
mxx (11, -4) (9, -4)          @det2709 det764 det759 det2710
mxx (15, 22) (13, 22)         @det3228 det817 det819 det3229
mzz (25, -11) (23, -11)       @det1388 det1387
mzz (13, -13) (13, -11)       @det1287 det1288 det3110 det3109
mzz (3, -5) (3, -7)           @det2310 det3211 det3212 det2311
mxx (19, -4) (17, -4)         @det2776 det2775 det1033 det1034
mxx (27, -2) (25, -2)         @det499 det1703 det497 det1701
mxx (3, 10) (1, 10)           @det1470 det3743 det1471
mzz (19, -7) (19, -5)         @det2497 det2496 det2776 det2775
mxx (21, 2) (23, 2)           @det576 det575 det574 det577
mzz (11, -19) (11, -17)       @det3195 det3194 det1112 det1120
mxx (3, -14) (1, -14)         @det2961 det2968 det2969 det2965 det2970
mzz (9, 1) (9, -1)            @det7 det10 det1196 det1197
mxx (7, -10) (5, -10)         @det3296 det3295 det2263 det2262
mxx (19, -8) (17, -8)         @det2776 det2775 det2075 det2076
mxx (13, -14) (15, -14)       @det952 det953 det3110 det3109
mzz (15, 1) (15, -1)          @det287 det288 det289 det290
mzz (15, 11) (15, 13)         @det338 det339 det343 det347
mzz (1, -5) (1, -7)           @det1874 det3211 det3212 det1872
mxx (19, -10) (17, -10)       @det2071 det2072 det2075 det2076
mxx (11, 8) (9, 8)            @det88 det84 det86 det89
mzz (7, 17) (7, 19)           @det1518 det3604 det1520
mzz (21, 5) (21, 7)           @det1248 det1955 det1953 det1249
mxx (11, -14) (9, -14)        @det1284 det1289 det1282 det1283
mzz (17, -17) (17, -19)       @det945 det950 det3716
mzz (5, -13) (5, -11)         @det3296 det3295 det2960 det2971
mzz (17, 17) (17, 19)         @det2860 det2861 det2378 det2379
mzz (29, -5) (27, -5)         @det630 det634
mxx (17, -22) (17, -20)       @det3134 det3129
mzz (29, -1) (29, 1)          @det631 det3794 det626
mzz (21, -17) (19, -17)       @det2127 det2126
mzz (9, 23) (7, 23)           @det2800 det2794
mxx (9, 22) (11, 22)          @det3629 det811 det812
mzz (19, 7) (19, 5)           @det1248 det1247 det1246 det1249
mxx (-3, 4) (-1, 4)           @det145 det3690 det137
mxx (19, 8) (17, 8)           @det1246 det1247 det1214 det1217
mxx (11, -22) (9, -22)        @det3382 det3379 det1122 det1121
mzz (7, 5) (7, 7)             @det893 det9 det6 det894
mxx (3, -2) (1, -2)           @det1606 det1601 det1602 det1607
mzz (-1, 1) (-1, -1)          @det1604 det1605 det1805 det1804
mxx (29, -2) (29, -4)         @det628 det633
mzz (9, -23) (9, -25)         @det3380 det3381 det3382 det3379 det3383
mzz (15, -17) (15, -19)       @det945 det950 det1903 det1904
mzz (13, -1) (13, 1)          @det240 det287 det288 det242
mzz (25, 1) (25, -1)          @det498 det1703 det1701 det495
mxx (-1, -4) (-3, -4)         @det1803 det1806 det2612 det2611
mzz (5, -19) (5, -17)         @det3451 det3452 det3453 det3449 det3446
mzz (17, 11) (17, 13)         @det1987 det1988 det343 det347
mzz (1, -11) (1, -13)         @det2962 det2963 det2964 det2965 det2961
mzz (13, 19) (13, 17)         @det2377 det2376 det816 det818
mxx (7, 8) (5, 8)             @det893 det711 det714 det894
mxx (15, -4) (13, -4)         @det291 det1079 det1078 det292
mxx (7, 10) (5, 10)           @det711 det714 det2544 det2543
mzz (23, 1) (23, -1)          @det498 det575 det574 det495
mzz (3, 13) (3, 11)           @det1468 det3725 det1472
mzz (15, -7) (15, -5)         @det1030 det1079 det1078 det1031
mxx (5, -14) (7, -14)         @det3296 det3295 det2565 det2566
mxx (19, 20) (17, 20)         @det2860 det2861 det2866 det2863 det2867
mzz (-3, -1) (-3, 1)          @det142 det146 det1805 det1804
mzz (21, -13) (21, -11)       @det2073 det2074 det3656
mxx (17, -16) (19, -16)       @det954 det951 det3638

--------          5
mzz (15, 22) (15, 20)         @det3708 det819 det817
mzz (9, 16) (9, 14)           @det1521 det1516 det1519 det1522
mxx (21, 1) (19, 1)           @det573 det3077 det578 det3079
mxx (17, 5) (15, 5)           @det439 det440 det442 det443
mxx (25, 5) (23, 5)           @det1924 det1920 det1923 det1922
mxx (9, -7) (7, -7)           @det2261 det2259 det2264 det2260
mzz (17, 16) (17, 14)         @det1989 det2412 det2410 det1992
mxx (21, -11) (19, -11)       @det2743 det2074 det2073 det2744
mxx (9, 17) (7, 17)           @det1518 det1516 det1519 det1520
mxx (13, -19) (11, -19)       @det1116 det1112 det1113 det1120
mzz (11, -26) (9, -26)        @det3384 det3386
mxx (9, -5) (7, -5)           @det2695 det2261 det2693 det2264
mzz (5, 10) (5, 8)            @det711 det1466 det714 det1467
mxx (17, 17) (15, 17)         @det2412 det2378 det2379 det2410
mxx (-3, 5) (-5, 5)           @det138 det139 det140 det141 det135
mxx (9, 11) (7, 11)           @det715 det713 det709 det712
mzz (27, -2) (27, -4)         @det624 det632 det497 det499
mxx (11, 1) (13, 1)           @det240 det237 det241 det242
mxx (23, -7) (25, -7)         @det496 det1385 det1381 det494
mzz (23, 4) (23, 2)           @det576 det1920 det1923 det577
mzz (1, -4) (1, -2)           @det1873 det1606 det1870 det1607
mxx (17, -5) (15, -5)         @det1029 det1030 det1028 det1031
mzz (17, 2) (17, 4)           @det439 det441 det440 det445
mxx (11, 23) (13, 23)         @det809 det810 det813 det814
mzz (17, -16) (17, -14)       @det954 det944 det947 det951
mxx (1, 11) (-1, 11)          @det2194 det2195 det2196 det2190 det2197
mxx (13, -25) (11, -25)       @det1114 det3548 det1119
mzz (-3, 2) (-3, 4)           @det145 det135 det139 det137
mzz (11, -16) (11, -14)       @det2760 det1284 det1289 det2759
mzz (15, 4) (15, 2)           @det439 det238 det440 det243
mxx (17, 19) (15, 19)         @det3811 det2378 det2379
mzz (21, 8) (21, 10)          @det2038 det1954 det2039 det1956
mzz (23, -10) (23, -8)        @det1383 det1384 det1381 det1385
mxx (9, 13) (7, 13)           @det715 det1516 det1519 det712
mxx (9, -17) (7, -17)         @det2562 det2563 det2564 det2561
mzz (17, -22) (17, -20)       @det3134 det3129 det3128 det3131 det3126
mzz (13, -14) (13, -16)       @det2760 det953 det952 det2759
mxx (9, 23) (7, 23)           @det2793 det2792 det2800 det2794 det2797
mzz (13, 20) (13, 22)         @det809 det810 det819 det817
mzz (-3, -8) (-1, -8)         @det2610 det2613
mzz (9, 2) (9, 4)             @det1 det2 det0 det3
mzz (27, 8) (25, 8)           @det2428 det2430
mxx (-3, -7) (-3, -5)         @det2617 det2616
mzz (7, 22) (7, 20)           @det2792 det2795 det2796 det2797 det2798
mzz (7, -8) (7, -10)          @det2262 det2260 det2263 det2259
mxx (15, -13) (17, -13)       @det946 det944 det947 det948
mxx (17, 7) (15, 7)           @det1213 det1215 det442 det443
mzz (17, -4) (17, -2)         @det1033 det1028 det1029 det1034
mzz (15, -16) (15, -14)       @det952 det953 det944 det947
mzz (5, -8) (5, -10)          @det2262 det3061 det2263 det3062
mzz (-1, 2) (-1, 4)           @det145 det1837 det1839 det137
mxx (-3, -1) (-5, -1)         @det142 det146 det3753
mzz (5, 4) (5, 2)             @det1685 det5 det8 det1686
mxx (13, -17) (11, -17)       @det2760 det1112 det1120 det2759
mxx (5, 17) (3, 17)           @det1735 det1736 det1737 det1738 det1739
mzz (15, 16) (15, 14)         @det2412 det342 det2410 det344
mxx (13, -1) (11, -1)         @det240 det761 det760 det242
mxx (25, -1) (23, -1)         @det489 det491 det498 det495
mzz (11, 14) (11, 16)         @det1521 det3093 det3094 det1522
mxx (1, -11) (1, -13)         @det2963 det2962
mxx (11, -5) (13, -5)         @det763 det765 det760 det761
mxx (-1, 1) (1, 1)            @det1604 det1839 det1837 det1605
mxx (17, -11) (15, -11)       @det2677 det946 det2679 det948
mzz (1, 2) (1, 4)             @det1837 det1608 det1839 det1609
mzz (-1, -4) (-1, -2)         @det1873 det1803 det1806 det1870
mzz (5, -2) (5, -4)           @det2927 det2313 det2312 det2929
mzz (9, -16) (9, -14)         @det2562 det1289 det2561 det1284
mzz (13, 2) (13, 4)           @det237 det238 det243 det241
mzz (15, 10) (15, 8)          @det1213 det1215 det340 det341
mxx (5, 5) (3, 5)             @det1685 det895 det896 det1686
mxx (27, 5) (27, 7)           @det2432 det2433
mzz (3, 8) (3, 10)            @det1470 det1466 det1467 det1471
mxx (13, 25) (11, 25)         @det814 det813 det3514
mzz (21, 14) (23, 14)         @det3315 det3314
mzz (1, 8) (1, 10)            @det1470 det2190 det2195 det1471
mzz (5, -20) (7, -20)         @det3450 det3448
mxx (21, -13) (19, -13)       @det2123 det2124 det2074 det2073
mxx (25, -11) (23, -11)       @det1385 det1386 det1387 det1381 det1388
mzz (3, -10) (3, -8)          @det2966 det3061 det3062 det2967
mxx (21, -7) (19, -7)         @det2743 det2496 det2497 det2744
mzz (13, 14) (13, 16)         @det3093 det3094 det342 det344
mzz (21, 2) (21, 4)           @det576 det3077 det3079 det577
mxx (-1, 7) (1, 7)            @det1838 det2190 det2195 det1840
mzz (19, -10) (19, -8)        @det2743 det2075 det2744 det2076
mzz (11, -22) (11, -20)       @det1116 det1121 det1122 det1113
mzz (5, -14) (5, -16)         @det3539 det2565 det2566
mzz (3, -14) (1, -14)         @det2969 det2970
mxx (21, 11) (19, 11)         @det1990 det2038 det2039 det1991
mxx (13, -23) (11, -23)       @det1116 det1114 det1119 det1113
mxx (-1, -7) (1, -7)          @det1874 det3777 det1872
mxx (15, -7) (17, -7)         @det2679 det1030 det2677 det1031
mzz (7, 4) (7, 2)             @det1 det5 det8 det0
mxx (7, -19) (9, -19)         @det2563 det3674 det2564
mxx (13, 5) (11, 5)           @det85 det237 det241 det87
mzz (1, -10) (1, -8)          @det3580 det2966 det2967
mxx (3, 7) (5, 7)             @det1466 det895 det1467 det896
mzz (19, 14) (19, 16)         @det1989 det3682 det1992
mxx (9, 5) (7, 5)             @det1 det9 det6 det0
mzz (7, 16) (7, 14)           @det1523 det1524 det1516 det1519
mxx (-1, -1) (1, -1)          @det1873 det1604 det1605 det1870
mxx (29, -5) (27, -5)         @det630 det632 det629 det624 det634
mzz (9, -4) (9, -2)           @det2695 det759 det2693 det764
mxx (21, -17) (19, -17)       @det2124 det2125 det2123 det2126 det2127
mzz (27, 2) (27, 4)           @det3621 det1702 det1704
mzz (11, 8) (11, 10)          @det88 det423 det425 det89
mxx (21, -1) (19, -1)         @det2495 det578 det573 det2493
mxx (17, -19) (15, -19)       @det945 det950 det3126 det3131
mzz (15, -10) (15, -8)        @det1080 det2677 det2679 det1081
mxx (19, 13) (21, 13)         @det1990 det3596 det1991
mxx (17, -17) (15, -17)       @det945 det950 det944 det947
mxx (7, -13) (9, -13)         @det2562 det1286 det1285 det2561
mzz (19, 8) (19, 10)          @det2038 det1214 det1217 det2039
mzz (7, 10) (7, 8)            @det711 det714 det709 det713
mzz (29, -2) (29, -4)         @det628 det633 det627 det632 det624
mxx (9, -23) (9, -25)         @det3381 det3380
mxx (5, -11) (3, -11)         @det2960 det3061 det3062 det2971
mzz (5, 14) (5, 16)           @det1523 det1737 det1524 det1735
mzz (11, -4) (11, -2)         @det759 det764 det760 det761
mxx (13, 17) (11, 17)         @det3093 det3094 det816 det818
mzz (15, -4) (15, -2)         @det291 det1028 det1029 det292
mxx (9, 7) (7, 7)             @det6 det9 det709 det713
mxx (5, -19) (5, -17)         @det3452 det3451
mxx (29, 1) (27, 1)           @det631 det626 det3795
mxx (3, 1) (5, 1)             @det1685 det1600 det1686 det1603
mzz (19, 20) (17, 20)         @det2863 det2866
mxx (5, -13) (3, -13)         @det2960 det3613 det2971
mxx (17, -1) (15, -1)         @det1029 det1028 det289 det290
mzz (11, 20) (11, 22)         @det810 det811 det812 det809
mxx (13, -13) (11, -13)       @det2760 det1287 det1288 det2759
mxx (15, 23) (15, 25)         @det3234 det3233
mzz (13, 26) (15, 26)         @det3232 det3231
mzz (-5, 2) (-5, 4)           @det143 det139 det144 det135 det147
mxx (5, 11) (3, 11)           @det1467 det1466 det1468 det1472
mzz (3, 2) (3, 4)             @det1685 det1686 det1608 det1609
mzz (9, 10) (9, 8)            @det88 det713 det709 det89
mzz (17, -10) (17, -8)        @det2677 det2075 det2679 det2076
mxx (17, 1) (15, 1)           @det439 det440 det289 det290
mxx (9, -11) (7, -11)         @det2260 det2259 det1286 det1285
mzz (17, 8) (17, 10)          @det1214 det1215 det1217 det1213
mxx (11, 7) (13, 7)           @det85 det423 det425 det87
mxx (13, -11) (11, -11)       @det1287 det1365 det1288 det1366
mzz (9, -22) (9, -20)         @det3572 det1121 det1122
mxx (25, 7) (23, 7)           @det1924 det3564 det1922
mzz (13, -8) (13, -10)        @det1080 det1365 det1366 det1081
mzz (25, -4) (25, -2)         @det489 det497 det491 det499
mzz (15, -22) (15, -20)       @det1118 det1117 det3126 det3131
mxx (9, 1) (7, 1)             @det1 det10 det0 det7
mzz (3, 14) (3, 16)           @det1743 det1741 det1742 det1737 det1735
mxx (-1, 5) (1, 5)            @det1838 det1839 det1837 det1840
mzz (11, -10) (11, -8)        @det1280 det1281 det1365 det1366
mxx (11, 13) (13, 13)         @det345 det3093 det3094 det346
mzz (7, -2) (7, -4)           @det2695 det2312 det2693 det2313
mxx (5, -1) (3, -1)           @det1600 det2927 det1603 det2929
mxx (13, 19) (11, 19)         @det809 det810 det816 det818
mxx (17, -23) (15, -23)       @det3130 det3131 det3132 det3126 det3133
mzz (23, -4) (23, -2)         @det489 det490 det491 det492
mzz (19, 2) (19, 4)           @det3077 det441 det445 det3079
mxx (25, -5) (23, -5)         @det489 det491 det496 det494
mxx (1, -5) (-1, -5)          @det1873 det1874 det1870 det1872
mzz (9, 22) (9, 20)           @det2792 det811 det2797 det812
mzz (-3, -2) (-3, -4)         @det1803 det1806 det3588
mxx (9, 19) (7, 19)           @det2797 det2792 det1518 det1520
mxx (23, 11) (23, 13)         @det3318 det3319
mzz (-1, 8) (-1, 10)          @det2192 det2193 det2195 det2190 det2198
mxx (17, 13) (15, 13)         @det2412 det347 det343 det2410
mxx (21, 5) (19, 5)           @det1248 det3077 det3079 det1249
mxx (19, 7) (21, 7)           @det1248 det2038 det2039 det1249
mxx (13, -7) (11, -7)         @det763 det1365 det1366 det765
mxx (17, 11) (15, 11)         @det1215 det347 det343 det1213
mzz (13, -20) (13, -22)       @det1116 det1117 det1118 det1113
mzz (21, -2) (21, -4)         @det2495 det490 det2493 det492
mzz (7, -16) (7, -14)         @det2562 det2565 det2566 det2561
mzz (23, 10) (23, 8)          @det3769 det1954 det1956
mxx (-5, 1) (-3, 1)           @det142 det146 det135 det139
mzz (13, -2) (13, -4)         @det291 det760 det292 det761
mxx (7, -1) (9, -1)           @det2695 det10 det2693 det7
mxx (25, 1) (23, 1)           @det1920 det1923 det498 det495
mzz (9, -10) (9, -8)          @det1280 det1281 det2260 det2259
mxx (5, -7) (3, -7)           @det2310 det3061 det3062 det2311
mxx (3, 13) (5, 13)           @det1735 det1737 det1468 det1472
mzz (13, 8) (13, 10)          @det341 det423 det340 det425
mzz (3, -4) (3, -2)           @det1606 det2927 det1607 det2929
mzz (25, -10) (25, -8)        @det1385 det1381 det1391 det1389 det1390
mxx (21, -5) (19, -5)         @det2495 det2496 det2497 det2493
mzz (21, -14) (21, -16)       @det2128 det2124 det2123 det2129 det2130
mxx (3, -5) (5, -5)           @det2310 det2927 det2929 det2311
mzz (21, -8) (21, -10)        @det1383 det2743 det1384 det2744
mzz (19, -14) (19, -16)       @det2124 det2123 det954 det951
mxx (19, 19) (19, 17)         @det2862 det2865
mzz (25, 2) (25, 4)           @det1920 det1923 det1702 det1704
mzz (11, 2) (11, 4)           @det2 det237 det3 det241
mxx (13, 11) (11, 11)         @det345 det423 det425 det346
mxx (29, -1) (27, -1)         @det624 det631 det632 det626
mzz (19, -4) (19, -2)         @det1033 det2495 det2493 det1034

--------          6
myy (21, 4) (21, 5)           @det3077 det3078
myy (3, 1) (3, 2)             @det1685 det1687
myy (9, -11) (9, -10)         @det2258 det2259
myy (9, -1) (9, -2)           @det2693 det2694
myy (-1, 1) (-1, 2)           @det1837 det1841
myy (5, -11) (5, -10)         @det3061 det3063
myy (11, 10) (11, 11)         @det423 det424
myy (3, 4) (3, 5)             @det1685 det1687
myy (11, -1) (11, -2)         @det760 det762
myy (17, 11) (17, 10)         @det1216 det1213
myy (7, -11) (7, -10)         @det2258 det2259
myy (7, 22) (7, 23)           @det2792 det2799
myy (21, 2) (21, 1)           @det3077 det3078
myy (11, -16) (11, -17)       @det2759 det2761
myy (5, 1) (5, 2)             @det1685 det1687
myy (15, -20) (15, -19)       @det3126 det3127
myy (17, 5) (17, 4)           @det439 det444
myy (11, 4) (11, 5)           @det237 det239
myy (17, 1) (17, 2)           @det439 det444
myy (17, -14) (17, -13)       @det944 det949
myy (3, 10) (3, 11)           @det1466 det1469
myy (7, -8) (7, -7)           @det2258 det2259
myy (19, 2) (19, 1)           @det3077 det3078
myy (19, 4) (19, 5)           @det3077 det3078
myy (15, 10) (15, 11)         @det1216 det1213
myy (9, 13) (9, 14)           @det1516 det1517
myy (5, -8) (5, -7)           @det3061 det3063
myy (15, 16) (15, 17)         @det2411 det2410
myy (21, -5) (21, -4)         @det2494 det2493
myy (13, 14) (13, 13)         @det3093 det3095
myy (9, -14) (9, -13)         @det2560 det2561
myy (11, 7) (11, 8)           @det423 det424
myy (7, 13) (7, 14)           @det1516 det1517
myy (19, -4) (19, -5)         @det2494 det2493
myy (15, -1) (15, -2)         @det1028 det1032
myy (9, 10) (9, 11)           @det709 det710
myy (17, -23) (17, -22)       @det3126 det3127
myy (21, 8) (21, 7)           @det2038 det2040
myy (21, -8) (21, -7)         @det2745 det2744
myy (11, -22) (11, -23)       @det1113 det1115
myy (7, -17) (7, -16)         @det2560 det2561
myy (-1, 4) (-1, 5)           @det1837 det1841
myy (11, 19) (11, 20)         @det815 det809
myy (5, -1) (5, -2)           @det2927 det2928
myy (17, -17) (17, -16)       @det944 det949
myy (9, 5) (9, 4)             @det0 det4
myy (17, 7) (17, 8)           @det1216 det1213
myy (-3, 2) (-3, 1)           @det135 det136
myy (7, 19) (7, 20)           @det2792 det2799
myy (5, -5) (5, -4)           @det2927 det2928
myy (15, 1) (15, 2)           @det439 det444
myy (3, -10) (3, -11)         @det3061 det3063
myy (7, -13) (7, -14)         @det2560 det2561
myy (7, 16) (7, 17)           @det1516 det1517
myy (9, 16) (9, 17)           @det1516 det1517
myy (15, -13) (15, -14)       @det944 det949
myy (13, -23) (13, -22)       @det1113 det1115
myy (13, 10) (13, 11)         @det423 det424
myy (13, -14) (13, -13)       @det2759 det2761
myy (23, -11) (23, -10)       @det1381 det1382
myy (3, -8) (3, -7)           @det3061 det3063
myy (15, 7) (15, 8)           @det1216 det1213
myy (11, -20) (11, -19)       @det1113 det1115
myy (21, -14) (21, -13)       @det2122 det2123
myy (9, 7) (9, 8)             @det709 det710
myy (29, -5) (29, -4)         @det624 det625
myy (5, 7) (5, 8)             @det1466 det1469
myy (21, -1) (21, -2)         @det2494 det2493
myy (13, -11) (13, -10)       @det1365 det1367
myy (25, -8) (25, -7)         @det1381 det1382
myy (1, -5) (1, -4)           @det1870 det1871
myy (7, 7) (7, 8)             @det709 det710
myy (5, 16) (5, 17)           @det1740 det1735
myy (15, -5) (15, -4)         @det1028 det1032
myy (11, 1) (11, 2)           @det237 det239
myy (13, 16) (13, 17)         @det3093 det3095
myy (1, 1) (1, 2)             @det1837 det1841
myy (23, 4) (23, 5)           @det1920 det1921
myy (19, 10) (19, 11)         @det2038 det2040
myy (11, -5) (11, -4)         @det760 det762
myy (7, 10) (7, 11)           @det709 det710
myy (17, -1) (17, -2)         @det1028 det1032
myy (19, -8) (19, -7)         @det2745 det2744
myy (27, -5) (27, -4)         @det624 det625
myy (21, -17) (21, -16)       @det2122 det2123
myy (5, 10) (5, 11)           @det1466 det1469
myy (13, 8) (13, 7)           @det423 det424
myy (-1, -1) (-1, -2)         @det1870 det1871
myy (17, -5) (17, -4)         @det1028 det1032
myy (3, 16) (3, 17)           @det1740 det1735
myy (19, -17) (19, -16)       @det2122 det2123
myy (-1, -5) (-1, -4)         @det1870 det1871
myy (1, 4) (1, 5)             @det1837 det1841
myy (11, 13) (11, 14)         @det3093 det3095
myy (9, -17) (9, -16)         @det2560 det2561
myy (7, -1) (7, -2)           @det2693 det2694
myy (21, -11) (21, -10)       @det2745 det2744
myy (11, -14) (11, -13)       @det2759 det2761
myy (-1, 11) (-1, 10)         @det2190 det2191
myy (3, 7) (3, 8)             @det1466 det1469
myy (11, 16) (11, 17)         @det3093 det3095
myy (9, 19) (9, 20)           @det2792 det2799
myy (25, 5) (25, 4)           @det1920 det1921
myy (15, 4) (15, 5)           @det439 det444
myy (25, -1) (25, -2)         @det489 det493
myy (9, -5) (9, -4)           @det2693 det2694
myy (19, 7) (19, 8)           @det2038 det2040
myy (11, -8) (11, -7)         @det1365 det1367
myy (1, 11) (1, 10)           @det2190 det2191
myy (19, -10) (19, -11)       @det2745 det2744
myy (13, -1) (13, -2)         @det760 det762
myy (15, -7) (15, -8)         @det2677 det2678
myy (23, -7) (23, -8)         @det1381 det1382
myy (17, -8) (17, -7)         @det2677 det2678
myy (21, 10) (21, 11)         @det2038 det2040
myy (9, 22) (9, 23)           @det2792 det2799
myy (23, -1) (23, -2)         @det489 det493
myy (-5, 4) (-5, 5)           @det135 det136
myy (17, 13) (17, 14)         @det2411 det2410
myy (15, 13) (15, 14)         @det2411 det2410
myy (1, 7) (1, 8)             @det2190 det2191
myy (7, -5) (7, -4)           @det2693 det2694
myy (17, 16) (17, 17)         @det2411 det2410
myy (9, 1) (9, 2)             @det0 det4
myy (11, 23) (11, 22)         @det815 det809
myy (15, -23) (15, -22)       @det3126 det3127
myy (13, 22) (13, 23)         @det815 det809
myy (5, 14) (5, 13)           @det1740 det1735
myy (13, 4) (13, 5)           @det237 det239
myy (17, -20) (17, -19)       @det3126 det3127
myy (7, 1) (7, 2)             @det0 det4
myy (7, 4) (7, 5)             @det0 det4
myy (25, -11) (25, -10)       @det1381 det1382
myy (-1, 7) (-1, 8)           @det2190 det2191
myy (25, 1) (25, 2)           @det1920 det1921
myy (17, -11) (17, -10)       @det2677 det2678
myy (25, -5) (25, -4)         @det489 det493
myy (13, -5) (13, -4)         @det760 det762
myy (11, -10) (11, -11)       @det1365 det1367
myy (19, -1) (19, -2)         @det2494 det2493
myy (3, -1) (3, -2)           @det2927 det2928
myy (3, -5) (3, -4)           @det2927 det2928
myy (9, -7) (9, -8)           @det2258 det2259
myy (5, 4) (5, 5)             @det1685 det1687
myy (27, -1) (27, -2)         @det624 det625
myy (3, 13) (3, 14)           @det1740 det1735
myy (-5, 1) (-5, 2)           @det135 det136
myy (15, -11) (15, -10)       @det2677 det2678
myy (1, -1) (1, -2)           @det1870 det1871
myy (13, -17) (13, -16)       @det2759 det2761
myy (29, -1) (29, -2)         @det624 det625
myy (23, 1) (23, 2)           @det1920 det1921
myy (23, -5) (23, -4)         @det489 det493
myy (15, -17) (15, -16)       @det944 det949
myy (13, 2) (13, 1)           @det237 det239
myy (13, -20) (13, -19)       @det1113 det1115
myy (-3, 4) (-3, 5)           @det135 det136
myy (13, 19) (13, 20)         @det815 det809
myy (19, -14) (19, -13)       @det2122 det2123
myy (13, -8) (13, -7)         @det1365 det1367

--------          7
mzz (15, 22) (15, 20)         @det3708 det819 det822
mzz (9, 16) (9, 14)           @det1521 det1527 det1517 det1519
mxx (21, 1) (19, 1)           @det578 det581 det3078 det3079
mxx (17, 5) (15, 5)           @det447 det444 det440 det443
mxx (25, 5) (23, 5)           @det1924 det1921 det1923 det1925
mxx (9, -7) (7, -7)           @det2258 det2260 det2264 det2266
mzz (17, 16) (17, 14)         @det2412 det2411 det1992 det1995
mxx (21, -11) (19, -11)       @det2745 det2743 det2073 det2079
mxx (9, 17) (7, 17)           @det1518 det1525 det1517 det1519
mxx (13, -19) (11, -19)       @det1116 det1120 det1126 det1115
mzz (11, -26) (9, -26)        @det3390 det3386
mxx (9, -5) (7, -5)           @det2695 det2264 det2266 det2694
mzz (5, 10) (5, 8)            @det714 det716 det1469 det1467
mxx (17, 17) (15, 17)         @det2411 det2412 det2379 det2382
mxx (-3, 5) (-5, 5)           @det138 det136 det139 det152 det153
mxx (9, 11) (7, 11)           @det715 det717 det710 det713
mzz (27, -2) (27, -4)         @det501 det625 det632 det499
mxx (11, 1) (13, 1)           @det240 det244 det239 det241
mxx (23, -7) (25, -7)         @det496 det503 det1382 det1385
mzz (23, 4) (23, 2)           @det576 det582 det1921 det1923
mzz (1, -4) (1, -2)           @det1873 det1871 det1606 det1611
mxx (17, -5) (15, -5)         @det1030 det1036 det1032 det1029
mzz (17, 2) (17, 4)           @det444 det446 det445 det440
mxx (11, 23) (13, 23)         @det820 det815 det810 det814
mzz (17, -16) (17, -14)       @det954 det956 det949 det947
mxx (1, 11) (-1, 11)          @det2194 det2191 det2195 det2201 det2202
mxx (13, -25) (11, -25)       @det3548 det1119 det1123
mzz (-3, 2) (-3, 4)           @det145 det148 det136 det139
mzz (11, -16) (11, -14)       @det2760 det1289 det1291 det2761
mzz (15, 4) (15, 2)           @det444 det440 det243 det245
mxx (17, 19) (15, 19)         @det3811 det2379 det2382
mzz (21, 8) (21, 10)          @det1959 det2039 det2040 det1956
mzz (23, -10) (23, -8)        @det1384 det1392 det1382 det1385
mxx (9, 13) (7, 13)           @det715 det717 det1517 det1519
mxx (9, -17) (7, -17)         @det2560 det2562 det2564 det2567
mzz (17, -22) (17, -20)       @det3137 det3138 det3134 det3127 det3131
mzz (13, -14) (13, -16)       @det2760 det953 det957 det2761
mxx (9, 23) (7, 23)           @det2801 det2800 det2799 det2797 det2802
mzz (13, 20) (13, 22)         @det815 det810 det819 det822
mzz (-3, -8) (-1, -8)         @det2613 det2621
mzz (9, 2) (9, 4)             @det1 det14 det2 det4
mzz (27, 8) (25, 8)           @det2430 det2435
mxx (-3, -7) (-3, -5)         @det2616 det2619
mzz (7, 22) (7, 20)           @det2803 det2796 det2799 det2797 det2804
mzz (7, -8) (7, -10)          @det2258 det2260 det2263 det2265
mxx (15, -13) (17, -13)       @det946 det958 det949 det947
mxx (17, 7) (15, 7)           @det447 det1216 det1215 det443
mzz (17, -4) (17, -2)         @det1035 det1032 det1029 det1034
mzz (15, -16) (15, -14)       @det953 det957 det949 det947
mzz (5, -8) (5, -10)          @det2263 det2265 det3063 det3062
mzz (-1, 2) (-1, 4)           @det145 det148 det1841 det1839
mxx (-3, -1) (-5, -1)         @det146 det149 det3753
mzz (5, 4) (5, 2)             @det1687 det11 det8 det1686
mxx (13, -17) (11, -17)       @det2760 det1120 det1126 det2761
mxx (5, 17) (3, 17)           @det1744 det1745 det1736 det1740 det1737
mzz (15, 16) (15, 14)         @det2411 det2412 det344 det352
mxx (13, -1) (11, -1)         @det240 det244 det762 det761
mxx (25, -1) (23, -1)         @det498 det500 det493 det491
mzz (11, 14) (11, 16)         @det1521 det1527 det3095 det3094
mxx (1, -11) (1, -13)         @det2962 det2977
mxx (11, -5) (13, -5)         @det765 det766 det762 det761
mxx (-1, 1) (1, 1)            @det1605 det1613 det1841 det1839
mxx (17, -11) (15, -11)       @det946 det958 det2678 det2679
mzz (1, 2) (1, 4)             @det1614 det1841 det1839 det1609
mzz (-1, -4) (-1, -2)         @det1873 det1806 det1809 det1871
mzz (5, -2) (5, -4)           @det2313 det2316 det2928 det2929
mzz (9, -16) (9, -14)         @det2560 det2562 det1289 det1291
mzz (13, 2) (13, 4)           @det239 det241 det243 det245
mzz (15, 10) (15, 8)          @det341 det1216 det1215 det351
mxx (5, 5) (3, 5)             @det1687 det1686 det896 det899
mxx (27, 5) (27, 7)           @det2433 det2436
mzz (3, 8) (3, 10)            @det1470 det1474 det1469 det1467
mxx (13, 25) (11, 25)         @det820 det814 det3514
mzz (21, 14) (23, 14)         @det3320 det3314
mzz (1, 8) (1, 10)            @det1470 det1474 det2191 det2195
mzz (5, -20) (7, -20)         @det3448 det3456
mxx (21, -13) (19, -13)       @det2122 det2124 det2073 det2079
mxx (25, -11) (23, -11)       @det1382 det1385 det1395 det1396 det1387
mzz (3, -10) (3, -8)          @det2966 det2976 det3063 det3062
mxx (21, -7) (19, -7)         @det2745 det2743 det2496 det2498
mzz (13, 14) (13, 16)         @det3095 det3094 det344 det352
mzz (21, 2) (21, 4)           @det576 det582 det3078 det3079
mxx (-1, 7) (1, 7)            @det1838 det1842 det2191 det2195
mzz (19, -10) (19, -8)        @det2745 det2743 det2076 det2080
mzz (11, -22) (11, -20)       @det1116 det1122 det1125 det1115
mzz (5, -14) (5, -16)         @det3539 det2566 det2568
mzz (3, -14) (1, -14)         @det2969 det2975
mxx (21, 11) (19, 11)         @det1990 det1996 det2040 det2039
mxx (13, -23) (11, -23)       @det1116 det1119 det1123 det1115
mxx (-1, -7) (1, -7)          @det1874 det1875 det3777
mxx (15, -7) (17, -7)         @det1030 det1036 det2678 det2679
mzz (7, 4) (7, 2)             @det1 det8 det11 det4
mxx (7, -19) (9, -19)         @det3674 det2564 det2567
mxx (13, 5) (11, 5)           @det85 det90 det239 det241
mzz (1, -10) (1, -8)          @det3580 det2966 det2976
mxx (3, 7) (5, 7)             @det1469 det1467 det896 det899
mzz (19, 14) (19, 16)         @det1992 det3682 det1995
mxx (9, 5) (7, 5)             @det1 det9 det12 det4
mzz (7, 16) (7, 14)           @det1524 det1526 det1517 det1519
mxx (-1, -1) (1, -1)          @det1873 det1605 det1613 det1871
mxx (29, -5) (27, -5)         @det638 det625 det632 det639 det634
mzz (9, -4) (9, -2)           @det2695 det764 det767 det2694
mxx (21, -17) (19, -17)       @det2122 det2124 det2131 det2126 det2132
mzz (27, 2) (27, 4)           @det1706 det3621 det1704
mzz (11, 8) (11, 10)          @det88 det93 det424 det425
mxx (21, -1) (19, -1)         @det2494 det2495 det578 det581
mxx (17, -19) (15, -19)       @det950 det955 det3127 det3131
mzz (15, -10) (15, -8)        @det1080 det1084 det2678 det2679
mxx (19, 13) (21, 13)         @det1990 det1996 det3596
mxx (17, -17) (15, -17)       @det950 det955 det949 det947
mxx (7, -13) (9, -13)         @det2560 det2562 det1286 det1293
mzz (19, 8) (19, 10)          @det2040 det1217 det1218 det2039
mzz (7, 10) (7, 8)            @det714 det716 det710 det713
mzz (29, -2) (29, -4)         @det636 det633 det625 det632 det637
mxx (9, -23) (9, -25)         @det3380 det3389
mxx (5, -11) (3, -11)         @det2971 det2973 det3063 det3062
mzz (5, 14) (5, 16)           @det1740 det1737 det1526 det1524
mzz (11, -4) (11, -2)         @det764 det767 det762 det761
mxx (13, 17) (11, 17)         @det821 det3095 det3094 det818
mzz (15, -4) (15, -2)         @det291 det295 det1032 det1029
mxx (9, 7) (7, 7)             @det9 det12 det710 det713
mxx (5, -19) (5, -17)         @det3451 det3457
mxx (29, 1) (27, 1)           @det631 det635 det3795
mxx (3, 1) (5, 1)             @det1600 det1615 det1687 det1686
mzz (19, 20) (17, 20)         @det2866 det2871
mxx (5, -13) (3, -13)         @det3613 det2971 det2973
mxx (17, -1) (15, -1)         @det296 det1032 det1029 det290
mzz (11, 20) (11, 22)         @det815 det810 det812 det823
mxx (13, -13) (11, -13)       @det2760 det1288 det1295 det2761
mxx (15, 23) (15, 25)         @det3233 det3238
mzz (13, 26) (15, 26)         @det3231 det3239
mzz (-5, 2) (-5, 4)           @det150 det136 det139 det151 det147
mxx (5, 11) (3, 11)           @det1469 det1467 det1472 det1473
mzz (3, 2) (3, 4)             @det1614 det1687 det1686 det1609
mzz (9, 10) (9, 8)            @det88 det93 det710 det713
mzz (17, -10) (17, -8)        @det2678 det2679 det2076 det2080
mxx (17, 1) (15, 1)           @det296 det444 det440 det290
mxx (9, -11) (7, -11)         @det2258 det2260 det1286 det1293
mzz (17, 8) (17, 10)          @det1216 det1215 det1217 det1218
mxx (11, 7) (13, 7)           @det85 det90 det424 det425
mxx (13, -11) (11, -11)       @det1288 det1295 det1367 det1366
mzz (9, -22) (9, -20)         @det3572 det1122 det1125
mxx (25, 7) (23, 7)           @det1924 det3564 det1925
mzz (13, -8) (13, -10)        @det1080 det1084 det1367 det1366
mzz (25, -4) (25, -2)         @det501 det493 det491 det499
mzz (15, -22) (15, -20)       @det1117 det1124 det3127 det3131
mxx (9, 1) (7, 1)             @det1 det10 det13 det4
mzz (3, 14) (3, 16)           @det1746 det1743 det1740 det1737 det1747
mxx (-1, 5) (1, 5)            @det1838 det1842 det1841 det1839
mzz (11, -10) (11, -8)        @det1281 det1292 det1367 det1366
mxx (11, 13) (13, 13)         @det353 det3095 det3094 det346
mzz (7, -2) (7, -4)           @det2695 det2313 det2316 det2694
mxx (5, -1) (3, -1)           @det1600 det1615 det2928 det2929
mxx (13, 19) (11, 19)         @det821 det815 det810 det818
mxx (17, -23) (15, -23)       @det3135 det3127 det3131 det3136 det3133
mzz (23, -4) (23, -2)         @det490 det502 det493 det491
mzz (19, 2) (19, 4)           @det445 det446 det3078 det3079
mxx (25, -5) (23, -5)         @det496 det503 det493 det491
mxx (1, -5) (-1, -5)          @det1873 det1874 det1875 det1871
mzz (9, 22) (9, 20)           @det2799 det2797 det812 det823
mzz (-3, -2) (-3, -4)         @det1806 det1809 det3588
mxx (9, 19) (7, 19)           @det1518 det1525 det2799 det2797
mxx (23, 11) (23, 13)         @det3318 det3323
mzz (-1, 8) (-1, 10)          @det2191 det2195 det2199 det2198 det2200
mxx (17, 13) (15, 13)         @det2411 det2412 det347 det350
mxx (21, 5) (19, 5)           @det1248 det1252 det3078 det3079
mxx (19, 7) (21, 7)           @det1248 det1252 det2040 det2039
mxx (13, -7) (11, -7)         @det765 det766 det1367 det1366
mxx (17, 11) (15, 11)         @det1216 det1215 det347 det350
mzz (13, -20) (13, -22)       @det1116 det1117 det1124 det1115
mzz (21, -2) (21, -4)         @det2494 det2495 det502 det490
mzz (7, -16) (7, -14)         @det2560 det2562 det2566 det2568
mzz (23, 10) (23, 8)          @det1959 det3769 det1956
mxx (-5, 1) (-3, 1)           @det146 det149 det136 det139
mzz (13, -2) (13, -4)         @det291 det295 det762 det761
mxx (7, -1) (9, -1)           @det2695 det10 det13 det2694
mxx (25, 1) (23, 1)           @det498 det500 det1921 det1923
mzz (9, -10) (9, -8)          @det1281 det2258 det2260 det1292
mxx (5, -7) (3, -7)           @det2310 det2317 det3063 det3062
mxx (3, 13) (5, 13)           @det1740 det1737 det1472 det1473
mzz (13, 8) (13, 10)          @det341 det424 det425 det351
mzz (3, -4) (3, -2)           @det1606 det2928 det2929 det1611
mzz (25, -10) (25, -8)        @det1382 det1385 det1393 det1394 det1391
mxx (21, -5) (19, -5)         @det2494 det2495 det2496 det2498
mzz (21, -14) (21, -16)       @det2122 det2124 det2133 det2134 det2130
mxx (3, -5) (5, -5)           @det2310 det2317 det2928 det2929
mzz (21, -8) (21, -10)        @det2745 det2743 det1384 det1392
mzz (19, -14) (19, -16)       @det2122 det2124 det956 det954
mxx (19, 19) (19, 17)         @det2868 det2865
mzz (25, 2) (25, 4)           @det1706 det1921 det1923 det1704
mzz (11, 2) (11, 4)           @det2 det14 det239 det241
mxx (13, 11) (11, 11)         @det353 det424 det425 det346
mxx (29, -1) (27, -1)         @det631 det635 det625 det632
mzz (19, -4) (19, -2)         @det2494 det2495 det1035 det1034

--------          8
mxx (7, 2) (5, 2)             @det8 det11 det2943 det2945
mzz (9, -7) (9, -5)           @det2711 det2264 det2266 det2710
mxx (7, -16) (5, -16)         @det3449 det3454 det2566 det2568
mzz (9, 11) (9, 13)           @det715 det717 det2360 det2362
mzz (15, 23) (15, 25)         @det3237 det3238 det3233 det3229 det3235
mxx (13, 26) (15, 26)         @det3230 det3237 det3239 det3231 det3229
mzz (1, 7) (1, 5)             @det1838 det2727 det2728 det1842
mzz (19, -13) (19, -11)       @det2077 det2071 det2073 det2079
mzz (9, -17) (9, -19)         @det3195 det3196 det2564 det2567
mzz (7, -13) (7, -11)         @det3296 det3297 det1286 det1293
mxx (3, -10) (1, -10)         @det2972 det2966 det2976 det2965
mzz (17, 5) (17, 7)           @det447 det1246 det1251 det443
mxx (7, 4) (5, 4)             @det897 det8 det11 det894
mxx (3, 8) (1, 8)             @det1470 det1474 det2727 det2728
mzz (5, 11) (5, 13)           @det1472 det2544 det2545 det1473
mzz (11, -25) (11, -23)       @det3382 det3387 det1119 det1123
mxx (-3, -2) (-1, -2)         @det1806 det1809 det1805 det1808
mxx (15, -22) (13, -22)       @det3531 det1117 det1124
mzz (27, -1) (27, 1)          @det631 det635 det1703 det1705
mxx (27, 2) (25, 2)           @det1706 det1703 det1705 det1704
mxx (13, 8) (15, 8)           @det341 det928 det929 det351
mxx (19, 10) (17, 10)         @det1987 det1994 det1217 det1218
mxx (3, 4) (1, 4)             @det1614 det2727 det2728 det1609
mzz (13, -19) (13, -17)       @det1905 det1903 det1126 det1120
mxx (3, 14) (3, 16)           @det1743 det1747
mzz (7, -19) (7, -17)         @det3449 det3454 det2564 det2567
mzz (1, 1) (1, -1)            @det1605 det1613 det1601 det1610
mxx (15, 16) (13, 16)         @det2377 det2381 det344 det352
mxx (13, 2) (15, 2)           @det287 det293 det243 det245
mzz (21, -1) (21, 1)          @det578 det581 det575 det580
mzz (25, 5) (25, 7)           @det1924 det2426 det2434 det1925
mzz (7, 11) (7, 13)           @det715 det717 det2544 det2545
mzz (-5, 1) (-5, -1)          @det146 det149 det3754
mxx (11, -10) (9, -10)        @det1290 det1281 det1292 det1282
mxx (11, 20) (9, 20)          @det1583 det1585 det812 det823
mxx (27, 4) (25, 4)           @det1706 det2426 det2434 det1704
mzz (23, 11) (23, 13)         @det3317 det3312 det3321 det3323 det3318
mzz (11, 7) (11, 5)           @det85 det90 det86 det91
mzz (3, -13) (3, -11)         @det2972 det2971 det2973 det2965
mxx (-1, 8) (-1, 10)          @det2198 det2200
mzz (13, 5) (13, 7)           @det85 det90 det928 det929
mxx (23, 4) (21, 4)           @det576 det582 det1955 det1958
mxx (3, -8) (1, -8)           @det2966 det2976 det3211 det3213
mxx (13, -20) (15, -20)       @det1117 det1124 det1903 det1905
mzz (13, 25) (13, 23)         @det820 det3237 det3229 det814
mxx (11, -16) (9, -16)        @det3195 det3196 det1289 det1291
mzz (5, -7) (5, -5)           @det2308 det2317 det2315 det2310
mzz (13, 11) (13, 13)         @det353 det338 det349 det346
mxx (9, 10) (11, 10)          @det88 det93 det2360 det2362
mzz (17, 1) (17, -1)          @det296 det2055 det2056 det290
mxx (23, -4) (21, -4)         @det490 det502 det2526 det2528
mzz (11, 1) (11, -1)          @det240 det244 det1196 det1199
mxx (21, -8) (23, -8)         @det1384 det1392 det2526 det2528
mxx (9, 16) (11, 16)          @det1521 det1527 det1583 det1585
mzz (21, 11) (21, 13)         @det1990 det1996 det3312 det3321
mxx (5, 14) (7, 14)           @det1524 det1526 det2544 det2545
mxx (21, -14) (21, -16)       @det2130 det2134
mxx (11, 2) (9, 2)            @det2 det14 det1196 det1199
mxx (15, 10) (13, 10)         @det341 det338 det349 det351
mxx (23, 10) (21, 10)         @det1959 det3312 det3321 det1956
mzz (19, 19) (19, 17)         @det2860 det2868 det2864 det2865 det2869
mxx (19, 2) (17, 2)           @det2055 det2056 det445 det446
mzz (11, -13) (11, -11)       @det1290 det1288 det1295 det1282
mxx (-5, 2) (-5, 4)           @det147 det151
mzz (-1, 7) (-1, 5)           @det1838 det1842 det3700
mzz (9, 5) (9, 7)             @det9 det12 det86 det91
mxx (7, -4) (5, -4)           @det2308 det2315 det2316 det2313
mzz (5, 5) (5, 7)             @det897 det894 det896 det899
mzz (-1, -5) (-1, -7)         @det1874 det1875 det2612 det2618
mzz (19, 13) (19, 11)         @det1987 det1994 det1996 det1990
mxx (25, -4) (27, -4)         @det501 det3648 det499
mxx (19, 4) (17, 4)           @det1246 det1251 det445 det446
mxx (21, -2) (23, -2)         @det490 det502 det575 det580
mzz (13, -25) (13, -23)       @det3549 det1119 det1123
mxx (19, 14) (17, 14)         @det1987 det1994 det1992 det1995
mxx (11, -8) (9, -8)          @det2711 det1281 det1292 det2710
mzz (11, 13) (11, 11)         @det353 det2360 det2362 det346
mzz (17, -5) (17, -7)         @det1030 det1036 det2776 det2777
mzz (11, -5) (11, -7)         @det2711 det765 det766 det2710
mxx (11, -26) (9, -26)        @det3387 det3386 det3382 det3385 det3390
mzz (3, 1) (3, -1)            @det1600 det1615 det1601 det1610
mzz (-3, 5) (-5, 5)           @det138 det152
mxx (3, 2) (1, 2)             @det1614 det1601 det1610 det1609
mzz (17, -23) (15, -23)       @det3133 det3136
mxx (7, -8) (5, -8)           @det2308 det2315 det2263 det2265
mzz (15, -13) (15, -11)       @det946 det958 det3110 det3111
mxx (11, -2) (9, -2)          @det764 det767 det1196 det1199
mxx (11, -20) (9, -20)        @det3195 det3196 det1122 det1125
mzz (1, 11) (-1, 11)          @det2194 det2202
mzz (9, 17) (9, 19)           @det1518 det1525 det1583 det1585
mxx (7, 16) (5, 16)           @det1524 det3786 det1526
mzz (25, -5) (25, -7)         @det496 det503 det3666
mxx (-3, 2) (-1, 2)           @det145 det148 det1805 det1808
mzz (9, -11) (9, -13)         @det1290 det1286 det1293 det1282
mzz (15, 17) (15, 19)         @det2377 det2381 det2379 det2382
mzz (23, -7) (23, -5)         @det496 det503 det2526 det2528
mxx (17, 16) (19, 16)         @det2860 det2869 det1992 det1995
mxx (13, 20) (15, 20)         @det2377 det2381 det819 det822
mxx (15, -10) (13, -10)       @det1080 det1084 det3110 det3111
mxx (11, 4) (9, 4)            @det2 det14 det86 det91
mzz (13, -7) (13, -5)         @det765 det766 det1079 det1083
mxx (-3, -8) (-1, -8)         @det2613 det2612 det2614 det2621 det2618
mzz (17, -11) (17, -13)       @det946 det958 det2071 det2077
mxx (27, 8) (25, 8)           @det2429 det2434 det2435 det2426 det2430
mzz (-3, -7) (-3, -5)         @det2615 det2619 det2616 det2612 det2618
mxx (7, 22) (7, 20)           @det2796 det2803
mzz (7, -7) (7, -5)           @det2308 det2315 det2264 det2266
mxx (21, 8) (23, 8)           @det1959 det1955 det1958 det1956
mzz (11, 23) (11, 25)         @det820 det3515 det814
mxx (7, -2) (5, -2)           @det2313 det2316 det2943 det2945
mxx (25, -10) (25, -8)        @det1391 det1394
mxx (13, -8) (15, -8)         @det1080 det1084 det1079 det1083
mxx (19, -14) (17, -14)       @det954 det956 det2071 det2077
mzz (5, 17) (3, 17)           @det1736 det1744
mzz (15, 5) (15, 7)           @det447 det928 det929 det443
mzz (11, 19) (11, 17)         @det821 det1583 det1585 det818
mzz (3, 7) (3, 5)             @det2727 det2728 det896 det899
mzz (7, -1) (7, 1)            @det10 det13 det2943 det2945
mxx (11, 14) (9, 14)          @det1521 det1527 det2360 det2362
mxx (3, -4) (1, -4)           @det1606 det3211 det3213 det1611
mxx (13, 14) (15, 14)         @det338 det349 det344 det352
mxx (15, -16) (13, -16)       @det953 det957 det1903 det1905
mxx (19, -2) (17, -2)         @det1035 det2055 det2056 det1034
mzz (19, -1) (19, 1)          @det2055 det2056 det581 det578
mzz (5, -1) (5, 1)            @det1600 det1615 det2943 det2945
mzz (23, 5) (23, 7)           @det1924 det1955 det1958 det1925
mxx (23, -10) (21, -10)       @det1384 det1392 det3735
mzz (21, -7) (21, -5)         @det2496 det2498 det2526 det2528
mzz (27, 5) (27, 7)           @det2431 det2434 det2436 det2433 det2426
mxx (13, -2) (15, -2)         @det291 det295 det287 det293
mxx (21, 14) (23, 14)         @det3320 det3312 det3314 det3321 det3316
mxx (5, -20) (7, -20)         @det3447 det3454 det3456 det3448 det3449
mxx (15, 4) (13, 4)           @det928 det929 det243 det245
mxx (11, -4) (9, -4)          @det2711 det764 det767 det2710
mxx (15, 22) (13, 22)         @det3237 det819 det822 det3229
mzz (25, -11) (23, -11)       @det1387 det1396
mzz (13, -13) (13, -11)       @det1288 det1295 det3110 det3111
mzz (3, -5) (3, -7)           @det2310 det2317 det3211 det3213
mxx (19, -4) (17, -4)         @det1035 det2776 det2777 det1034
mxx (27, -2) (25, -2)         @det501 det1703 det1705 det499
mxx (3, 10) (1, 10)           @det1470 det1474 det3744
mzz (19, -7) (19, -5)         @det2496 det2498 det2777 det2776
mxx (21, 2) (23, 2)           @det576 det582 det575 det580
mzz (11, -19) (11, -17)       @det3195 det3196 det1120 det1126
mxx (3, -14) (1, -14)         @det2968 det2972 det2975 det2969 det2965
mzz (9, 1) (9, -1)            @det10 det13 det1196 det1199
mxx (7, -10) (5, -10)         @det3296 det3297 det2263 det2265
mxx (19, -8) (17, -8)         @det2776 det2777 det2076 det2080
mxx (13, -14) (15, -14)       @det953 det957 det3110 det3111
mzz (15, 1) (15, -1)          @det296 det287 det293 det290
mzz (15, 11) (15, 13)         @det338 det349 det347 det350
mzz (1, -5) (1, -7)           @det1874 det1875 det3211 det3213
mxx (19, -10) (17, -10)       @det2071 det2077 det2076 det2080
mxx (11, 8) (9, 8)            @det88 det93 det86 det91
mzz (7, 17) (7, 19)           @det1518 det1525 det3605
mzz (21, 5) (21, 7)           @det1248 det1252 det1955 det1958
mxx (11, -14) (9, -14)        @det1290 det1289 det1291 det1282
mzz (17, -17) (17, -19)       @det3717 det950 det955
mzz (5, -13) (5, -11)         @det3296 det3297 det2971 det2973
mzz (17, 17) (17, 19)         @det2860 det2869 det2379 det2382
mzz (29, -5) (27, -5)         @det639 det634
mxx (17, -22) (17, -20)       @det3134 det3137
mzz (29, -1) (29, 1)          @det631 det635 det3796
mzz (21, -17) (19, -17)       @det2126 det2131
mzz (9, 23) (7, 23)           @det2800 det2801
mxx (9, 22) (11, 22)          @det3630 det812 det823
mzz (19, 7) (19, 5)           @det1248 det1252 det1251 det1246
mxx (-3, 4) (-1, 4)           @det145 det148 det3691
mxx (19, 8) (17, 8)           @det1246 det1251 det1217 det1218
mxx (11, -22) (9, -22)        @det3382 det3387 det1122 det1125
mzz (7, 5) (7, 7)             @det897 det9 det12 det894
mxx (3, -2) (1, -2)           @det1606 det1601 det1610 det1611
mzz (-1, 1) (-1, -1)          @det1605 det1613 det1805 det1808
mxx (29, -2) (29, -4)         @det633 det637
mzz (9, -23) (9, -25)         @det3387 det3380 det3382 det3383 det3389
mzz (15, -17) (15, -19)       @det950 det955 det1903 det1905
mzz (13, -1) (13, 1)          @det240 det244 det287 det293
mzz (25, 1) (25, -1)          @det498 det500 det1703 det1705
mxx (-1, -4) (-3, -4)         @det1806 det1809 det2612 det2618
mzz (5, -19) (5, -17)         @det3457 det3451 det3454 det3453 det3449
mzz (17, 11) (17, 13)         @det1987 det1994 det347 det350
mzz (1, -11) (1, -13)         @det2972 det2977 det2962 det2964 det2965
mzz (13, 19) (13, 17)         @det821 det2377 det2381 det818
mxx (7, 8) (5, 8)             @det897 det714 det716 det894
mxx (15, -4) (13, -4)         @det291 det295 det1079 det1083
mxx (7, 10) (5, 10)           @det714 det716 det2544 det2545
mzz (23, 1) (23, -1)          @det498 det500 det575 det580
mzz (3, 13) (3, 11)           @det3726 det1472 det1473
mzz (15, -7) (15, -5)         @det1030 det1036 det1079 det1083
mxx (5, -14) (7, -14)         @det3296 det3297 det2566 det2568
mxx (19, 20) (17, 20)         @det2871 det2860 det2866 det2869 det2867
mzz (-3, -1) (-3, 1)          @det146 det149 det1805 det1808
mzz (21, -13) (21, -11)       @det2079 det2073 det3657
mxx (17, -16) (19, -16)       @det3639 det954 det956

--------          9
myy (21, 4) (21, 5)           @det1955 det1957
myy (3, 1) (3, 2)             @det1601 det1612
myy (9, -11) (9, -10)         @det1282 det1294
myy (9, -1) (9, -2)           @det1198 det1196
myy (-1, 1) (-1, 2)           @det1805 det1807
myy (5, -11) (5, -10)         @det3296 det3298
myy (5, -20) (5, -19)         @det3449 det3455
myy (23, 7) (23, 8)           @det1955 det1957
myy (11, 10) (11, 11)         @det2360 det2361
myy (-3, -5) (-3, -4)         @det2612 det2620
myy (3, 4) (3, 5)             @det2729 det2727
myy (11, -1) (11, -2)         @det1198 det1196
myy (23, 13) (23, 14)         @det3312 det3322
myy (17, 11) (17, 10)         @det1987 det1993
myy (7, -11) (7, -10)         @det3296 det3298
myy (21, 2) (21, 1)           @det575 det579
myy (11, -16) (11, -17)       @det3195 det3197
myy (5, 1) (5, 2)             @det2943 det2946
myy (15, -20) (15, -19)       @det1903 det1906
myy (17, 5) (17, 4)           @det1246 det1250
myy (11, 4) (11, 5)           @det92 det86
myy (27, 2) (27, 1)           @det1703 det1707
myy (17, 1) (17, 2)           @det2055 det2057
myy (17, -14) (17, -13)       @det2071 det2078
myy (7, -8) (7, -7)           @det2308 det2314
myy (19, 2) (19, 1)           @det2055 det2057
myy (19, 4) (19, 5)           @det1246 det1250
myy (15, 10) (15, 11)         @det338 det348
myy (9, 13) (9, 14)           @det2360 det2361
myy (5, -8) (5, -7)           @det2308 det2314
myy (15, 16) (15, 17)         @det2377 det2380
myy (21, -5) (21, -4)         @det2526 det2529
myy (13, 14) (13, 13)         @det338 det348
myy (9, -14) (9, -13)         @det1282 det1294
myy (11, 7) (11, 8)           @det92 det86
myy (7, 13) (7, 14)           @det2544 det2546
myy (19, -4) (19, -5)         @det2776 det2778
myy (15, -1) (15, -2)         @det294 det287
myy (9, 10) (9, 11)           @det2360 det2361
myy (21, 8) (21, 7)           @det1955 det1957
myy (21, -8) (21, -7)         @det2526 det2529
myy (11, -22) (11, -23)       @det3382 det3388
myy (7, -17) (7, -16)         @det3449 det3455
myy (11, 19) (11, 20)         @det1583 det1586
myy (5, -1) (5, -2)           @det2943 det2946
myy (9, 5) (9, 4)             @det92 det86
myy (9, -26) (9, -25)         @det3382 det3388
myy (17, 7) (17, 8)           @det1246 det1250
myy (-3, 2) (-3, 1)           @det1805 det1807
myy (5, -5) (5, -4)           @det2308 det2314
myy (15, 1) (15, 2)           @det294 det287
myy (15, 25) (15, 26)         @det3236 det3229
myy (3, -10) (3, -11)         @det2965 det2974
myy (19, 19) (19, 20)         @det2860 det2870
myy (7, -13) (7, -14)         @det3296 det3298
myy (9, 16) (9, 17)           @det1583 det1586
myy (15, 22) (15, 23)         @det3236 det3229
myy (15, -13) (15, -14)       @det3110 det3112
myy (13, 25) (13, 26)         @det3236 det3229
myy (13, 10) (13, 11)         @det338 det348
myy (13, -14) (13, -13)       @det3110 det3112
myy (3, -8) (3, -7)           @det3211 det3214
myy (15, 7) (15, 8)           @det930 det928
myy (11, -20) (11, -19)       @det3195 det3197
myy (9, 7) (9, 8)             @det92 det86
myy (5, 7) (5, 8)             @det894 det898
myy (21, -1) (21, -2)         @det575 det579
myy (13, -11) (13, -10)       @det3110 det3112
myy (1, -5) (1, -4)           @det3211 det3214
myy (7, 7) (7, 8)             @det894 det898
myy (15, -5) (15, -4)         @det1082 det1079
myy (11, 1) (11, 2)           @det1198 det1196
myy (13, 16) (13, 17)         @det2377 det2380
myy (23, 10) (23, 11)         @det3312 det3322
myy (1, 1) (1, 2)             @det1601 det1612
myy (15, 19) (15, 20)         @det2377 det2380
myy (23, 4) (23, 5)           @det1955 det1957
myy (19, 10) (19, 11)         @det1987 det1993
myy (11, -5) (11, -4)         @det2710 det2712
myy (7, 10) (7, 11)           @det2544 det2546
myy (17, -1) (17, -2)         @det2055 det2057
myy (7, -19) (7, -20)         @det3449 det3455
myy (19, -8) (19, -7)         @det2776 det2778
myy (5, 10) (5, 11)           @det2544 det2546
myy (13, 8) (13, 7)           @det930 det928
myy (-1, -1) (-1, -2)         @det1805 det1807
myy (19, 16) (19, 17)         @det2860 det2870
myy (17, -5) (17, -4)         @det2776 det2778
myy (27, 8) (27, 7)           @det2426 det2437
myy (-1, -5) (-1, -4)         @det2612 det2620
myy (1, 4) (1, 5)             @det2729 det2727
myy (25, 7) (25, 8)           @det2426 det2437
myy (11, 13) (11, 14)         @det2360 det2361
myy (9, -17) (9, -16)         @det3195 det3197
myy (7, -1) (7, -2)           @det2943 det2946
myy (11, -14) (11, -13)       @det1282 det1294
myy (3, -14) (3, -13)         @det2965 det2974
myy (21, 14) (21, 13)         @det3312 det3322
myy (3, 7) (3, 8)             @det2729 det2727
myy (11, 16) (11, 17)         @det1583 det1586
myy (19, 13) (19, 14)         @det1987 det1993
myy (9, 19) (9, 20)           @det1583 det1586
myy (25, 5) (25, 4)           @det2426 det2437
myy (15, 4) (15, 5)           @det930 det928
myy (25, -1) (25, -2)         @det1703 det1707
myy (9, -5) (9, -4)           @det2710 det2712
myy (19, 7) (19, 8)           @det1246 det1250
myy (11, -8) (11, -7)         @det2710 det2712
myy (19, -10) (19, -11)       @det2071 det2078
myy (13, -1) (13, -2)         @det294 det287
myy (1, -14) (1, -13)         @det2965 det2974
myy (15, -7) (15, -8)         @det1082 det1079
myy (23, -7) (23, -8)         @det2526 det2529
myy (17, -8) (17, -7)         @det2776 det2778
myy (21, 10) (21, 11)         @det3312 det3322
myy (23, -1) (23, -2)         @det575 det579
myy (17, 13) (17, 14)         @det1987 det1993
myy (15, 13) (15, 14)         @det338 det348
myy (1, 7) (1, 8)             @det2729 det2727
myy (7, -5) (7, -4)           @det2308 det2314
myy (17, 16) (17, 17)         @det2860 det2870
myy (9, 1) (9, 2)             @det1198 det1196
myy (27, 4) (27, 5)           @det2426 det2437
myy (11, -26) (11, -25)       @det3382 det3388
myy (13, 22) (13, 23)         @det3236 det3229
myy (5, 14) (5, 13)           @det2544 det2546
myy (13, 4) (13, 5)           @det930 det928
myy (1, -11) (1, -10)         @det2965 det2974
myy (7, 1) (7, 2)             @det2943 det2946
myy (7, 4) (7, 5)             @det894 det898
myy (25, 1) (25, 2)           @det1703 det1707
myy (-3, -8) (-3, -7)         @det2612 det2620
myy (17, -11) (17, -10)       @det2071 det2078
myy (13, -5) (13, -4)         @det1082 det1079
myy (11, -10) (11, -11)       @det1282 det1294
myy (-3, -1) (-3, -2)         @det1805 det1807
myy (19, -1) (19, -2)         @det2055 det2057
myy (3, -1) (3, -2)           @det1601 det1612
myy (3, -5) (3, -4)           @det3211 det3214
myy (9, -7) (9, -8)           @det2710 det2712
myy (5, -17) (5, -16)         @det3449 det3455
myy (5, 4) (5, 5)             @det894 det898
myy (9, -20) (9, -19)         @det3195 det3197
myy (27, -1) (27, -2)         @det1703 det1707
myy (15, -11) (15, -10)       @det3110 det3112
myy (1, -1) (1, -2)           @det1601 det1612
myy (13, -17) (13, -16)       @det1903 det1906
myy (23, 1) (23, 2)           @det575 det579
myy (23, -5) (23, -4)         @det2526 det2529
myy (-1, -8) (-1, -7)         @det2612 det2620
myy (15, -17) (15, -16)       @det1903 det1906
myy (13, 2) (13, 1)           @det294 det287
myy (13, -20) (13, -19)       @det1903 det1906
myy (17, 19) (17, 20)         @det2860 det2870
myy (13, 19) (13, 20)         @det2377 det2380
myy (19, -14) (19, -13)       @det2071 det2078
myy (9, -23) (9, -22)         @det3382 det3388
myy (5, -14) (5, -13)         @det3296 det3298
myy (1, -8) (1, -7)           @det3211 det3214
myy (13, -8) (13, -7)         @det1082 det1079

--------         10
mxx (7, 2) (5, 2)             @det11 det17 det2946 det2945
mzz (9, -7) (9, -5)           @det2711 det2266 det2269 det2712
mxx (7, -16) (5, -16)         @det3455 det3454 det2568 det2570
mzz (9, 11) (9, 13)           @det717 det2361 det2362 det721
mzz (15, 23) (15, 25)         @det3240 det3236 det3237 det3238 det3241
mxx (13, 26) (15, 26)         @det3236 det3237 det3242 det3239 det3243
mzz (1, 7) (1, 5)             @det1842 det1845 det2729 det2728
mzz (19, -13) (19, -11)       @det2079 det2078 det2077 det2082
mzz (9, -17) (9, -19)         @det3197 det3196 det2567 det2572
mzz (7, -13) (7, -11)         @det3298 det3297 det1293 det1298
mxx (3, -10) (1, -10)         @det2972 det2976 det2983 det2974
mzz (17, 5) (17, 7)           @det447 det448 det1250 det1251
mxx (7, 4) (5, 4)             @det897 det11 det17 det898
mxx (3, 8) (1, 8)             @det1474 det2729 det2728 det1476
mzz (5, 11) (5, 13)           @det1478 det2546 det2545 det1473
mzz (11, -25) (11, -23)       @det3388 det3387 det1129 det1123
mxx (-3, -2) (-1, -2)         @det1809 det1810 det1807 det1808
mxx (15, -22) (13, -22)       @det3531 det1124 det1128
mzz (27, -1) (27, 1)          @det635 det641 det1707 det1705
mxx (27, 2) (25, 2)           @det1706 det1708 det1707 det1705
mxx (13, 8) (15, 8)           @det357 det930 det929 det351
mxx (19, 10) (17, 10)         @det1993 det1994 det1218 det1221
mxx (3, 4) (1, 4)             @det1614 det1616 det2729 det2728
mzz (13, -19) (13, -17)       @det1906 det1130 det1126 det1905
mxx (3, 14) (3, 16)           @det1747 det1750
mzz (7, -19) (7, -17)         @det2567 det3455 det3454 det2572
mzz (1, 1) (1, -1)            @det1613 det1619 det1612 det1610
mxx (15, 16) (13, 16)         @det355 det2380 det2381 det352
mxx (13, 2) (15, 2)           @det294 det293 det245 det248
mzz (21, -1) (21, 1)          @det581 det583 det579 det580
mzz (25, 5) (25, 7)           @det1925 det1928 det2437 det2434
mzz (7, 11) (7, 13)           @det717 det2546 det2545 det721
mzz (-5, 1) (-5, -1)          @det149 det157 det3754
mxx (11, -10) (9, -10)        @det1290 det1292 det1299 det1294
mxx (11, 20) (9, 20)          @det1586 det1585 det823 det828
mxx (27, 4) (25, 4)           @det1706 det2437 det2434 det1708
mzz (23, 11) (23, 13)         @det3326 det3322 det3321 det3323 det3327
mzz (11, 7) (11, 5)           @det90 det94 det92 det91
mzz (3, -13) (3, -11)         @det2972 det2973 det2982 det2974
mxx (-1, 8) (-1, 10)          @det2200 det2206
mzz (13, 5) (13, 7)           @det90 det94 det930 det929
mxx (23, 4) (21, 4)           @det582 det584 det1957 det1958
mxx (3, -8) (1, -8)           @det2976 det3214 det3213 det2983
mxx (13, -20) (15, -20)       @det1124 det1128 det1906 det1905
mzz (13, 25) (13, 23)         @det3236 det3237 det820 det829
mxx (11, -16) (9, -16)        @det3197 det3196 det1291 det1297
mzz (5, -7) (5, -5)           @det2314 det2315 det2319 det2317
mzz (13, 11) (13, 13)         @det353 det348 det349 det354
mxx (9, 10) (11, 10)          @det93 det2361 det2362 det95
mzz (17, 1) (17, -1)          @det296 det2057 det2056 det297
mxx (23, -4) (21, -4)         @det502 det509 det2529 det2528
mzz (11, 1) (11, -1)          @det244 det249 det1198 det1199
mxx (21, -8) (23, -8)         @det1392 det1399 det2529 det2528
mxx (9, 16) (11, 16)          @det1527 det1586 det1531 det1585
mzz (21, 11) (21, 13)         @det1996 det1998 det3322 det3321
mxx (5, 14) (7, 14)           @det1526 det1532 det2546 det2545
mxx (21, -14) (21, -16)       @det2134 det2136
mxx (11, 2) (9, 2)            @det20 det14 det1198 det1199
mxx (15, 10) (13, 10)         @det357 det348 det349 det351
mxx (23, 10) (21, 10)         @det1959 det3321 det3322 det1960
mzz (19, 19) (19, 17)         @det2868 det2872 det2873 det2870 det2869
mxx (19, 2) (17, 2)           @det2057 det2056 det446 det451
mzz (11, -13) (11, -11)       @det1290 det1295 det1294 det1296
mxx (-5, 2) (-5, 4)           @det151 det158
mzz (-1, 7) (-1, 5)           @det1842 det1845 det3700
mzz (9, 5) (9, 7)             @det12 det18 det92 det91
mxx (7, -4) (5, -4)           @det2314 det2315 det2316 det2318
mzz (5, 5) (5, 7)             @det897 det898 det899 det900
mzz (-1, -5) (-1, -7)         @det1875 det1878 det2620 det2618
mzz (19, 13) (19, 11)         @det1993 det1994 det1996 det1998
mxx (25, -4) (27, -4)         @det501 det3648 det508
mxx (19, 4) (17, 4)           @det1250 det1251 det446 det451
mxx (21, -2) (23, -2)         @det502 det509 det579 det580
mzz (13, -25) (13, -23)       @det1123 det3549 det1129
mxx (19, 14) (17, 14)         @det1993 det1994 det1995 det1997
mxx (11, -8) (9, -8)          @det2711 det1292 det1299 det2712
mzz (11, 13) (11, 11)         @det353 det2361 det354 det2362
mzz (17, -5) (17, -7)         @det1040 det2778 det2777 det1036
mzz (11, -5) (11, -7)         @det2711 det766 det771 det2712
mxx (11, -26) (9, -26)        @det3388 det3387 det3391 det3390 det3392
mzz (3, 1) (3, -1)            @det1618 det1615 det1612 det1610
mzz (-3, 5) (-5, 5)           @det152 det159
mxx (3, 2) (1, 2)             @det1614 det1616 det1612 det1610
mzz (17, -23) (15, -23)       @det3136 det3140
mxx (7, -8) (5, -8)           @det2314 det2315 det2265 det2270
mzz (15, -13) (15, -11)       @det964 det958 det3112 det3111
mxx (11, -2) (9, -2)          @det767 det1198 det770 det1199
mxx (11, -20) (9, -20)        @det3197 det3196 det1125 det1132
mzz (1, 11) (-1, 11)          @det2204 det2202
mzz (9, 17) (9, 19)           @det1525 det1586 det1585 det1529
mxx (7, 16) (5, 16)           @det3786 det1526 det1532
mzz (25, -5) (25, -7)         @det503 det505 det3666
mxx (-3, 2) (-1, 2)           @det148 det156 det1807 det1808
mzz (9, -11) (9, -13)         @det1290 det1293 det1298 det1294
mzz (15, 17) (15, 19)         @det2382 det2380 det2381 det2383
mzz (23, -7) (23, -5)         @det503 det505 det2529 det2528
mxx (17, 16) (19, 16)         @det2870 det2869 det1995 det1997
mxx (13, 20) (15, 20)         @det2380 det2381 det822 det827
mxx (15, -10) (13, -10)       @det1084 det1085 det3112 det3111
mxx (11, 4) (9, 4)            @det20 det14 det92 det91
mzz (13, -7) (13, -5)         @det766 det771 det1082 det1083
mxx (-3, -8) (-1, -8)         @det2622 det2623 det2621 det2620 det2618
mzz (17, -11) (17, -13)       @det964 det958 det2078 det2077
mxx (27, 8) (25, 8)           @det2438 det2434 det2437 det2435 det2439
mzz (-3, -7) (-3, -5)         @det2624 det2619 det2625 det2620 det2618
mxx (7, 22) (7, 20)           @det2803 det2808
mzz (7, -7) (7, -5)           @det2314 det2315 det2266 det2269
mxx (21, 8) (23, 8)           @det1959 det1957 det1960 det1958
mzz (11, 23) (11, 25)         @det820 det829 det3515
mxx (7, -2) (5, -2)           @det2316 det2318 det2946 det2945
mxx (25, -10) (25, -8)        @det1394 det1401
mxx (13, -8) (15, -8)         @det1084 det1085 det1082 det1083
mxx (19, -14) (17, -14)       @det956 det2078 det2077 det962
mzz (5, 17) (3, 17)           @det1744 det1751
mzz (15, 5) (15, 7)           @det447 det448 det930 det929
mzz (11, 19) (11, 17)         @det821 det1586 det1585 det826
mzz (3, 7) (3, 5)             @det2729 det2728 det899 det900
mzz (7, -1) (7, 1)            @det19 det13 det2946 det2945
mxx (11, 14) (9, 14)          @det1527 det2361 det2362 det1531
mxx (3, -4) (1, -4)           @det1611 det1617 det3214 det3213
mxx (13, 14) (15, 14)         @det355 det348 det349 det352
mxx (15, -16) (13, -16)       @det957 det963 det1906 det1905
mxx (19, -2) (17, -2)         @det1035 det1037 det2057 det2056
mzz (19, -1) (19, 1)          @det2057 det2056 det581 det583
mzz (5, -1) (5, 1)            @det1618 det1615 det2946 det2945
mzz (23, 5) (23, 7)           @det1925 det1928 det1957 det1958
mxx (23, -10) (21, -10)       @det3735 det1399 det1392
mzz (21, -7) (21, -5)         @det2498 det2529 det2501 det2528
mzz (27, 5) (27, 7)           @det2440 det2437 det2434 det2436 det2441
mxx (13, -2) (15, -2)         @det295 det298 det294 det293
mxx (21, 14) (23, 14)         @det3320 det3324 det3322 det3321 det3325
mxx (5, -20) (7, -20)         @det3458 det3455 det3454 det3456 det3459
mxx (15, 4) (13, 4)           @det245 det930 det929 det248
mxx (11, -4) (9, -4)          @det2711 det767 det770 det2712
mxx (15, 22) (13, 22)         @det3236 det3237 det822 det827
mzz (25, -11) (23, -11)       @det1396 det1398
mzz (13, -13) (13, -11)       @det3112 det1296 det1295 det3111
mzz (3, -5) (3, -7)           @det2317 det3214 det3213 det2319
mxx (19, -4) (17, -4)         @det1035 det1037 det2778 det2777
mxx (27, -2) (25, -2)         @det501 det1707 det1705 det508
mxx (3, 10) (1, 10)           @det3744 det1474 det1476
mzz (19, -7) (19, -5)         @det2498 det2778 det2777 det2501
mxx (21, 2) (23, 2)           @det582 det584 det579 det580
mzz (11, -19) (11, -17)       @det3197 det3196 det1130 det1126
mxx (3, -14) (1, -14)         @det2974 det2972 det2980 det2975 det2981
mzz (9, 1) (9, -1)            @det19 det13 det1198 det1199
mxx (7, -10) (5, -10)         @det3298 det3297 det2265 det2270
mxx (19, -8) (17, -8)         @det2080 det2778 det2777 det2081
mxx (13, -14) (15, -14)       @det957 det963 det3112 det3111
mzz (15, 1) (15, -1)          @det296 det294 det293 det297
mzz (15, 11) (15, 13)         @det348 det349 det356 det350
mzz (1, -5) (1, -7)           @det1875 det1878 det3214 det3213
mxx (19, -10) (17, -10)       @det2080 det2078 det2077 det2081
mxx (11, 8) (9, 8)            @det93 det91 det92 det95
mzz (7, 17) (7, 19)           @det1525 det3605 det1529
mzz (21, 5) (21, 7)           @det1252 det1957 det1958 det1253
mxx (11, -14) (9, -14)        @det1290 det1291 det1297 det1294
mzz (17, -17) (17, -19)       @det3717 det955 det961
mzz (5, -13) (5, -11)         @det3298 det3297 det2973 det2982
mzz (17, 17) (17, 19)         @det2870 det2869 det2382 det2383
mzz (29, -5) (27, -5)         @det639 det644
mxx (17, -22) (17, -20)       @det3137 det3142
mzz (29, -1) (29, 1)          @det635 det641 det3796
mzz (21, -17) (19, -17)       @det2131 det2138
mzz (9, 23) (7, 23)           @det2801 det2807
mxx (9, 22) (11, 22)          @det3630 det823 det828
mzz (19, 7) (19, 5)           @det1251 det1252 det1250 det1253
mxx (-3, 4) (-1, 4)           @det148 det156 det3691
mxx (19, 8) (17, 8)           @det1250 det1251 det1218 det1221
mxx (11, -22) (9, -22)        @det3388 det3387 det1125 det1132
mzz (7, 5) (7, 7)             @det897 det12 det18 det898
mxx (3, -2) (1, -2)           @det1611 det1617 det1612 det1610
mzz (-1, 1) (-1, -1)          @det1613 det1619 det1807 det1808
mxx (29, -2) (29, -4)         @det637 det643
mzz (9, -23) (9, -25)         @det3388 det3387 det3393 det3394 det3389
mzz (15, -17) (15, -19)       @det955 det961 det1906 det1905
mzz (13, -1) (13, 1)          @det244 det249 det294 det293
mzz (25, 1) (25, -1)          @det507 det1707 det1705 det500
mxx (-1, -4) (-3, -4)         @det1809 det1810 det2620 det2618
mzz (5, -19) (5, -17)         @det3457 det3455 det3454 det3460 det3461
mzz (17, 11) (17, 13)         @det1993 det1994 det350 det356
mzz (1, -11) (1, -13)         @det2974 det2972 det2977 det2978 det2979
mzz (13, 19) (13, 17)         @det821 det2380 det2381 det826
mxx (7, 8) (5, 8)             @det897 det716 det720 det898
mxx (15, -4) (13, -4)         @det295 det298 det1082 det1083
mxx (7, 10) (5, 10)           @det716 det720 det2546 det2545
mzz (23, 1) (23, -1)          @det500 det507 det579 det580
mzz (3, 13) (3, 11)           @det1478 det3726 det1473
mzz (15, -7) (15, -5)         @det1040 det1082 det1083 det1036
mxx (5, -14) (7, -14)         @det3298 det3297 det2568 det2570
mxx (19, 20) (17, 20)         @det2871 det2874 det2870 det2869 det2875
mzz (-3, -1) (-3, 1)          @det149 det157 det1807 det1808
mzz (21, -13) (21, -11)       @det2079 det3657 det2082
mxx (17, -16) (19, -16)       @det3639 det956 det962

--------         11
mzz (15, 22) (15, 20)         @det822 det3709 det827
mzz (9, 16) (9, 14)           @det1528 det1527 det1531 det1517
mxx (21, 1) (19, 1)           @det3080 det581 det3078 det583
mxx (17, 5) (15, 5)           @det447 det448 det444 det449
mxx (25, 5) (23, 5)           @det1925 det1928 det1921 det1927
mxx (9, -7) (7, -7)           @det2258 det2268 det2269 det2266
mzz (17, 16) (17, 14)         @det2411 det1995 det2413 det1997
mxx (21, -11) (19, -11)       @det2745 det2746 det2079 det2082
mxx (9, 17) (7, 17)           @det1528 det1525 det1517 det1529
mxx (13, -19) (11, -19)       @det1127 det1130 det1126 det1115
mzz (11, -26) (9, -26)        @det3390 det3392
mxx (9, -5) (7, -5)           @det2697 det2266 det2269 det2694
mzz (5, 10) (5, 8)            @det720 det1469 det716 det1477
mxx (17, 17) (15, 17)         @det2411 det2413 det2382 det2383
mxx (-3, 5) (-5, 5)           @det159 det136 det155 det152 det153
mxx (9, 11) (7, 11)           @det719 det717 det710 det721
mzz (27, -2) (27, -4)         @det501 det625 det508 det642
mxx (11, 1) (13, 1)           @det246 det249 det244 det239
mxx (23, -7) (25, -7)         @det1397 det503 det505 det1382
mzz (23, 4) (23, 2)           @det582 det584 det1921 det1927
mzz (1, -4) (1, -2)           @det1611 det1617 det1877 det1871
mxx (17, -5) (15, -5)         @det1036 det1032 det1040 det1038
mzz (17, 2) (17, 4)           @det444 det446 det451 det449
mxx (11, 23) (13, 23)         @det820 det815 det825 det829
mzz (17, -16) (17, -14)       @det960 det956 det962 det949
mxx (1, 11) (-1, 11)          @det2204 det2191 det2205 det2201 det2202
mxx (13, -25) (11, -25)       @det3550 det1129 det1123
mzz (-3, 2) (-3, 4)           @det155 det148 det156 det136
mzz (11, -16) (11, -14)       @det2762 det1291 det1297 det2761
mzz (15, 4) (15, 2)           @det449 det444 det248 det245
mxx (17, 19) (15, 19)         @det3812 det2382 det2383
mzz (21, 8) (21, 10)          @det1959 det2042 det1960 det2040
mzz (23, -10) (23, -8)        @det1397 det1392 det1399 det1382
mxx (9, 13) (7, 13)           @det1528 det717 det1517 det721
mxx (9, -17) (7, -17)         @det2560 det2569 det2567 det2572
mzz (17, -22) (17, -20)       @det3137 det3138 det3142 det3127 det3139
mzz (13, -14) (13, -16)       @det2762 det957 det963 det2761
mxx (9, 23) (7, 23)           @det2801 det2807 det2799 det2802 det2805
mzz (13, 20) (13, 22)         @det815 det822 det825 det827
mzz (-3, -8) (-1, -8)         @det2621 det2622
mzz (9, 2) (9, 4)             @det20 det14 det16 det4
mzz (27, 8) (25, 8)           @det2435 det2439
mxx (-3, -7) (-3, -5)         @det2619 det2625
mzz (7, 22) (7, 20)           @det2805 det2803 det2808 det2799 det2804
mzz (7, -8) (7, -10)          @det2268 det2258 det2265 det2270
mxx (15, -13) (17, -13)       @det960 det958 det964 det949
mxx (17, 7) (15, 7)           @det447 det448 det1216 det1220
mzz (17, -4) (17, -2)         @det1035 det1037 det1032 det1038
mzz (15, -16) (15, -14)       @det957 det960 det963 det949
mzz (5, -8) (5, -10)          @det3064 det2265 det3063 det2270
mzz (-1, 2) (-1, 4)           @det1844 det148 det156 det1841
mxx (-3, -1) (-5, -1)         @det149 det157 det3755
mzz (5, 4) (5, 2)             @det1687 det11 det17 det1689
mxx (13, -17) (11, -17)       @det2762 det1130 det1126 det2761
mxx (5, 17) (3, 17)           @det1744 det1745 det1751 det1740 det1748
mzz (15, 16) (15, 14)         @det355 det2411 det2413 det352
mxx (13, -1) (11, -1)         @det769 det249 det244 det762
mxx (25, -1) (23, -1)         @det507 det493 det500 det506
mzz (11, 14) (11, 16)         @det1527 det3095 det1531 det3097
mxx (1, -11) (1, -13)         @det2977 det2978
mxx (11, -5) (13, -5)         @det769 det771 det762 det766
mxx (-1, 1) (1, 1)            @det1844 det1613 det1619 det1841
mxx (17, -11) (15, -11)       @det964 det958 det2678 det2681
mzz (1, 2) (1, 4)             @det1844 det1616 det1614 det1841
mzz (-1, -4) (-1, -2)         @det1877 det1809 det1810 det1871
mzz (5, -2) (5, -4)           @det2930 det2928 det2316 det2318
mzz (9, -16) (9, -14)         @det2560 det1291 det2569 det1297
mzz (13, 2) (13, 4)           @det246 det245 det239 det248
mzz (15, 10) (15, 8)          @det357 det1216 det1220 det351
mxx (5, 5) (3, 5)             @det899 det1687 det1689 det900
mxx (27, 5) (27, 7)           @det2436 det2441
mzz (3, 8) (3, 10)            @det1474 det1476 det1469 det1477
mxx (13, 25) (11, 25)         @det820 det3516 det829
mzz (21, 14) (23, 14)         @det3320 det3324
mzz (1, 8) (1, 10)            @det2205 det1474 det1476 det2191
mzz (5, -20) (7, -20)         @det3456 det3459
mxx (21, -13) (19, -13)       @det2122 det2135 det2079 det2082
mxx (25, -11) (23, -11)       @det1382 det1395 det1397 det1396 det1398
mzz (3, -10) (3, -8)          @det3064 det2976 det3063 det2983
mxx (21, -7) (19, -7)         @det2745 det2746 det2498 det2501
mzz (13, 14) (13, 16)         @det355 det3095 det3097 det352
mzz (21, 2) (21, 4)           @det3080 det584 det582 det3078
mxx (-1, 7) (1, 7)            @det2205 det1845 det1842 det2191
mzz (19, -10) (19, -8)        @det2745 det2746 det2080 det2081
mzz (11, -22) (11, -20)       @det1115 det1127 det1132 det1125
mzz (5, -14) (5, -16)         @det3540 det2568 det2570
mzz (3, -14) (1, -14)         @det2981 det2975
mxx (21, 11) (19, 11)         @det2042 det1996 det1998 det2040
mxx (13, -23) (11, -23)       @det1123 det1127 det1129 det1115
mxx (-1, -7) (1, -7)          @det1875 det1878 det3778
mxx (15, -7) (17, -7)         @det1036 det2678 det1040 det2681
mzz (7, 4) (7, 2)             @det16 det11 det17 det4
mxx (7, -19) (9, -19)         @det3675 det2572 det2567
mxx (13, 5) (11, 5)           @det246 det94 det90 det239
mzz (1, -10) (1, -8)          @det2976 det3581 det2983
mxx (3, 7) (5, 7)             @det1477 det1469 det899 det900
mzz (19, 14) (19, 16)         @det1995 det3683 det1997
mxx (9, 5) (7, 5)             @det16 det12 det18 det4
mzz (7, 16) (7, 14)           @det1528 det1526 det1532 det1517
mxx (-1, -1) (1, -1)          @det1877 det1613 det1619 det1871
mxx (29, -5) (27, -5)         @det644 det638 det625 det642 det639
mzz (9, -4) (9, -2)           @det2697 det767 det770 det2694
mxx (21, -17) (19, -17)       @det2122 det2135 det2131 det2138 det2132
mzz (27, 2) (27, 4)           @det1706 det1708 det3622
mzz (11, 8) (11, 10)          @det93 det424 det95 det427
mxx (21, -1) (19, -1)         @det2494 det2500 det581 det583
mxx (17, -19) (15, -19)       @det3139 det955 det961 det3127
mzz (15, -10) (15, -8)        @det1084 det1085 det2678 det2681
mxx (19, 13) (21, 13)         @det1996 det1998 det3597
mxx (17, -17) (15, -17)       @det960 det955 det961 det949
mxx (7, -13) (9, -13)         @det2560 det2569 det1293 det1298
mzz (19, 8) (19, 10)          @det2040 det2042 det1218 det1221
mzz (7, 10) (7, 8)            @det719 det716 det720 det710
mzz (29, -2) (29, -4)         @det636 det643 det625 det642 det637
mxx (9, -23) (9, -25)         @det3389 det3393
mxx (5, -11) (3, -11)         @det3064 det2973 det3063 det2982
mzz (5, 14) (5, 16)           @det1740 det1526 det1532 det1748
mzz (11, -4) (11, -2)         @det769 det767 det770 det762
mxx (13, 17) (11, 17)         @det821 det3095 det826 det3097
mzz (15, -4) (15, -2)         @det295 det298 det1032 det1038
mxx (9, 7) (7, 7)             @det719 det12 det710 det18
mxx (5, -19) (5, -17)         @det3457 det3460
mxx (29, 1) (27, 1)           @det635 det641 det3797
mxx (3, 1) (5, 1)             @det1618 det1687 det1615 det1689
mzz (19, 20) (17, 20)         @det2871 det2874
mxx (5, -13) (3, -13)         @det2973 det2982 det3614
mxx (17, -1) (15, -1)         @det296 det1032 det297 det1038
mzz (11, 20) (11, 22)         @det815 det825 det823 det828
mxx (13, -13) (11, -13)       @det2762 det1296 det1295 det2761
mxx (15, 23) (15, 25)         @det3241 det3238
mzz (13, 26) (15, 26)         @det3239 det3243
mzz (-5, 2) (-5, 4)           @det150 det136 det155 det151 det158
mxx (5, 11) (3, 11)           @det1478 det1477 det1469 det1473
mzz (3, 2) (3, 4)             @det1614 det1616 det1687 det1689
mzz (9, 10) (9, 8)            @det719 det93 det710 det95
mzz (17, -10) (17, -8)        @det2681 det2678 det2081 det2080
mxx (17, 1) (15, 1)           @det296 det444 det297 det449
mxx (9, -11) (7, -11)         @det2258 det2268 det1293 det1298
mzz (17, 8) (17, 10)          @det1218 det1216 det1220 det1221
mxx (11, 7) (13, 7)           @det90 det94 det424 det427
mxx (13, -11) (11, -11)       @det1369 det1295 det1367 det1296
mzz (9, -22) (9, -20)         @det3573 det1132 det1125
mxx (25, 7) (23, 7)           @det1925 det1928 det3565
mzz (13, -8) (13, -10)        @det1369 det1084 det1085 det1367
mzz (25, -4) (25, -2)         @det501 det493 det508 det506
mzz (15, -22) (15, -20)       @det3139 det1124 det3127 det1128
mxx (9, 1) (7, 1)             @det16 det19 det13 det4
mzz (3, 14) (3, 16)           @det1746 det1750 det1740 det1748 det1747
mxx (-1, 5) (1, 5)            @det1844 det1845 det1842 det1841
mzz (11, -10) (11, -8)        @det1369 det1292 det1299 det1367
mxx (11, 13) (13, 13)         @det353 det354 det3095 det3097
mzz (7, -2) (7, -4)           @det2697 det2316 det2318 det2694
mxx (5, -1) (3, -1)           @det2930 det1615 det1618 det2928
mxx (13, 19) (11, 19)         @det821 det815 det825 det826
mxx (17, -23) (15, -23)       @det3135 det3127 det3139 det3136 det3140
mzz (23, -4) (23, -2)         @det502 det509 det493 det506
mzz (19, 2) (19, 4)           @det3080 det446 det451 det3078
mxx (25, -5) (23, -5)         @det505 det493 det503 det506
mxx (1, -5) (-1, -5)          @det1877 det1878 det1875 det1871
mzz (9, 22) (9, 20)           @det2805 det2799 det823 det828
mzz (-3, -2) (-3, -4)         @det1809 det1810 det3589
mxx (9, 19) (7, 19)           @det1525 det1529 det2799 det2805
mxx (23, 11) (23, 13)         @det3323 det3327
mzz (-1, 8) (-1, 10)          @det2191 det2205 det2199 det2200 det2206
mxx (17, 13) (15, 13)         @det2411 det2413 det356 det350
mxx (21, 5) (19, 5)           @det1252 det3080 det1253 det3078
mxx (19, 7) (21, 7)           @det1252 det2042 det1253 det2040
mxx (13, -7) (11, -7)         @det1369 det766 det771 det1367
mxx (17, 11) (15, 11)         @det1216 det1220 det356 det350
mzz (13, -20) (13, -22)       @det1127 det1124 det1128 det1115
mzz (21, -2) (21, -4)         @det2494 det502 det509 det2500
mzz (7, -16) (7, -14)         @det2560 det2569 det2568 det2570
mzz (23, 10) (23, 8)          @det1959 det3770 det1960
mxx (-5, 1) (-3, 1)           @det155 det149 det136 det157
mzz (13, -2) (13, -4)         @det769 det298 det295 det762
mxx (7, -1) (9, -1)           @det2697 det19 det13 det2694
mxx (25, 1) (23, 1)           @det507 det1921 det500 det1927
mzz (9, -10) (9, -8)          @det2258 det1299 det2268 det1292
mxx (5, -7) (3, -7)           @det3064 det2317 det2319 det3063
mxx (3, 13) (5, 13)           @det1478 det1740 det1748 det1473
mzz (13, 8) (13, 10)          @det357 det427 det424 det351
mzz (3, -4) (3, -2)           @det2930 det1617 det2928 det1611
mzz (25, -10) (25, -8)        @det1382 det1397 det1393 det1394 det1401
mxx (21, -5) (19, -5)         @det2494 det2500 det2498 det2501
mzz (21, -14) (21, -16)       @det2122 det2135 det2133 det2134 det2136
mxx (3, -5) (5, -5)           @det2930 det2317 det2928 det2319
mzz (21, -8) (21, -10)        @det2745 det1392 det1399 det2746
mzz (19, -14) (19, -16)       @det2122 det956 det2135 det962
mxx (19, 19) (19, 17)         @det2868 det2873
mzz (25, 2) (25, 4)           @det1706 det1708 det1921 det1927
mzz (11, 2) (11, 4)           @det20 det246 det239 det14
mxx (13, 11) (11, 11)         @det353 det424 det354 det427
mxx (29, -1) (27, -1)         @det635 det641 det625 det642
mzz (19, -4) (19, -2)         @det2494 det1035 det1037 det2500

--------         12
myy (21, 4) (21, 5)           @noisy det3078 det3081
myy (3, 1) (3, 2)             @noisy det1687 det1688
myy (9, -11) (9, -10)         @noisy det2258 det2267
myy (9, -1) (9, -2)           @noisy det2696 det2694
myy (-1, 1) (-1, 2)           @noisy det1841 det1843
myy (5, -11) (5, -10)         @noisy det3063 det3065
myy (11, 10) (11, 11)         @noisy det424 det426
myy (3, 4) (3, 5)             @noisy det1687 det1688
myy (11, -1) (11, -2)         @noisy det762 det768
myy (17, 11) (17, 10)         @noisy det1216 det1219
myy (7, -11) (7, -10)         @noisy det2258 det2267
myy (7, 22) (7, 23)           @noisy det2799 det2806
myy (21, 2) (21, 1)           @noisy det3078 det3081
myy (11, -16) (11, -17)       @noisy det2763 det2761
myy (5, 1) (5, 2)             @noisy det1687 det1688
myy (15, -20) (15, -19)       @noisy det3127 det3141
myy (17, 5) (17, 4)           @noisy det444 det450
myy (11, 4) (11, 5)           @noisy det239 det247
myy (17, 1) (17, 2)           @noisy det444 det450
myy (17, -14) (17, -13)       @noisy det949 det959
myy (3, 10) (3, 11)           @noisy det1469 det1475
myy (7, -8) (7, -7)           @noisy det2258 det2267
myy (19, 2) (19, 1)           @noisy det3078 det3081
myy (19, 4) (19, 5)           @noisy det3078 det3081
myy (15, 10) (15, 11)         @noisy det1216 det1219
myy (9, 13) (9, 14)           @noisy det1517 det1530
myy (5, -8) (5, -7)           @noisy det3063 det3065
myy (15, 16) (15, 17)         @noisy det2411 det2414
myy (21, -5) (21, -4)         @noisy det2494 det2499
myy (13, 14) (13, 13)         @noisy det3095 det3096
myy (9, -14) (9, -13)         @noisy det2560 det2571
myy (11, 7) (11, 8)           @noisy det424 det426
myy (7, 13) (7, 14)           @noisy det1517 det1530
myy (19, -4) (19, -5)         @noisy det2494 det2499
myy (15, -1) (15, -2)         @noisy det1032 det1039
myy (9, 10) (9, 11)           @noisy det710 det718
myy (17, -23) (17, -22)       @noisy det3127 det3141
myy (21, 8) (21, 7)           @noisy det2040 det2041
myy (21, -8) (21, -7)         @noisy det2745 det2747
myy (11, -22) (11, -23)       @noisy det1131 det1115
myy (7, -17) (7, -16)         @noisy det2560 det2571
myy (-1, 4) (-1, 5)           @noisy det1841 det1843
myy (11, 19) (11, 20)         @noisy det815 det824
myy (5, -1) (5, -2)           @noisy det2928 det2931
myy (17, -17) (17, -16)       @noisy det949 det959
myy (9, 5) (9, 4)             @noisy det15 det4
myy (17, 7) (17, 8)           @noisy det1216 det1219
myy (-3, 2) (-3, 1)           @noisy det136 det154
myy (7, 19) (7, 20)           @noisy det2799 det2806
myy (5, -5) (5, -4)           @noisy det2928 det2931
myy (15, 1) (15, 2)           @noisy det444 det450
myy (3, -10) (3, -11)         @noisy det3063 det3065
myy (7, -13) (7, -14)         @noisy det2560 det2571
myy (7, 16) (7, 17)           @noisy det1517 det1530
myy (9, 16) (9, 17)           @noisy det1517 det1530
myy (15, -13) (15, -14)       @noisy det949 det959
myy (13, -23) (13, -22)       @noisy det1131 det1115
myy (13, 10) (13, 11)         @noisy det424 det426
myy (13, -14) (13, -13)       @noisy det2763 det2761
myy (23, -11) (23, -10)       @noisy det1382 det1400
myy (3, -8) (3, -7)           @noisy det3063 det3065
myy (15, 7) (15, 8)           @noisy det1216 det1219
myy (11, -20) (11, -19)       @noisy det1131 det1115
myy (21, -14) (21, -13)       @noisy det2122 det2137
myy (9, 7) (9, 8)             @noisy det710 det718
myy (29, -5) (29, -4)         @noisy det625 det640
myy (5, 7) (5, 8)             @noisy det1469 det1475
myy (21, -1) (21, -2)         @noisy det2494 det2499
myy (13, -11) (13, -10)       @noisy det1367 det1368
myy (25, -8) (25, -7)         @noisy det1382 det1400
myy (1, -5) (1, -4)           @noisy det1876 det1871
myy (7, 7) (7, 8)             @noisy det710 det718
myy (5, 16) (5, 17)           @noisy det1740 det1749
myy (15, -5) (15, -4)         @noisy det1032 det1039
myy (11, 1) (11, 2)           @noisy det239 det247
myy (13, 16) (13, 17)         @noisy det3095 det3096
myy (1, 1) (1, 2)             @noisy det1841 det1843
myy (23, 4) (23, 5)           @noisy det1921 det1926
myy (19, 10) (19, 11)         @noisy det2040 det2041
myy (11, -5) (11, -4)         @noisy det762 det768
myy (7, 10) (7, 11)           @noisy det710 det718
myy (17, -1) (17, -2)         @noisy det1032 det1039
myy (19, -8) (19, -7)         @noisy det2745 det2747
myy (27, -5) (27, -4)         @noisy det625 det640
myy (21, -17) (21, -16)       @noisy det2122 det2137
myy (5, 10) (5, 11)           @noisy det1469 det1475
myy (13, 8) (13, 7)           @noisy det424 det426
myy (-1, -1) (-1, -2)         @noisy det1876 det1871
myy (17, -5) (17, -4)         @noisy det1032 det1039
myy (3, 16) (3, 17)           @noisy det1740 det1749
myy (19, -17) (19, -16)       @noisy det2122 det2137
myy (-1, -5) (-1, -4)         @noisy det1876 det1871
myy (1, 4) (1, 5)             @noisy det1841 det1843
myy (11, 13) (11, 14)         @noisy det3095 det3096
myy (9, -17) (9, -16)         @noisy det2560 det2571
myy (7, -1) (7, -2)           @noisy det2696 det2694
myy (21, -11) (21, -10)       @noisy det2745 det2747
myy (11, -14) (11, -13)       @noisy det2763 det2761
myy (-1, 11) (-1, 10)         @noisy det2191 det2203
myy (3, 7) (3, 8)             @noisy det1469 det1475
myy (11, 16) (11, 17)         @noisy det3095 det3096
myy (9, 19) (9, 20)           @noisy det2799 det2806
myy (25, 5) (25, 4)           @noisy det1921 det1926
myy (15, 4) (15, 5)           @noisy det444 det450
myy (25, -1) (25, -2)         @noisy det493 det504
myy (9, -5) (9, -4)           @noisy det2696 det2694
myy (19, 7) (19, 8)           @noisy det2040 det2041
myy (11, -8) (11, -7)         @noisy det1367 det1368
myy (1, 11) (1, 10)           @noisy det2191 det2203
myy (19, -10) (19, -11)       @noisy det2745 det2747
myy (13, -1) (13, -2)         @noisy det762 det768
myy (15, -7) (15, -8)         @noisy det2678 det2680
myy (23, -7) (23, -8)         @noisy det1382 det1400
myy (17, -8) (17, -7)         @noisy det2678 det2680
myy (21, 10) (21, 11)         @noisy det2040 det2041
myy (9, 22) (9, 23)           @noisy det2799 det2806
myy (23, -1) (23, -2)         @noisy det493 det504
myy (-5, 4) (-5, 5)           @noisy det136 det154
myy (17, 13) (17, 14)         @noisy det2411 det2414
myy (15, 13) (15, 14)         @noisy det2411 det2414
myy (1, 7) (1, 8)             @noisy det2191 det2203
myy (7, -5) (7, -4)           @noisy det2696 det2694
myy (17, 16) (17, 17)         @noisy det2411 det2414
myy (9, 1) (9, 2)             @noisy det15 det4
myy (11, 23) (11, 22)         @noisy det815 det824
myy (15, -23) (15, -22)       @noisy det3127 det3141
myy (13, 22) (13, 23)         @noisy det815 det824
myy (5, 14) (5, 13)           @noisy det1740 det1749
myy (13, 4) (13, 5)           @noisy det239 det247
myy (17, -20) (17, -19)       @noisy det3127 det3141
myy (7, 1) (7, 2)             @noisy det15 det4
myy (7, 4) (7, 5)             @noisy det15 det4
myy (25, -11) (25, -10)       @noisy det1382 det1400
myy (-1, 7) (-1, 8)           @noisy det2191 det2203
myy (25, 1) (25, 2)           @noisy det1921 det1926
myy (17, -11) (17, -10)       @noisy det2678 det2680
myy (25, -5) (25, -4)         @noisy det493 det504
myy (13, -5) (13, -4)         @noisy det762 det768
myy (11, -10) (11, -11)       @noisy det1367 det1368
myy (19, -1) (19, -2)         @noisy det2494 det2499
myy (3, -1) (3, -2)           @noisy det2928 det2931
myy (3, -5) (3, -4)           @noisy det2928 det2931
myy (9, -7) (9, -8)           @noisy det2258 det2267
myy (5, 4) (5, 5)             @noisy det1687 det1688
myy (27, -1) (27, -2)         @noisy det625 det640
myy (3, 13) (3, 14)           @noisy det1740 det1749
myy (-5, 1) (-5, 2)           @noisy det136 det154
myy (15, -11) (15, -10)       @noisy det2678 det2680
myy (1, -1) (1, -2)           @noisy det1876 det1871
myy (13, -17) (13, -16)       @noisy det2763 det2761
myy (29, -1) (29, -2)         @noisy det625 det640
myy (23, 1) (23, 2)           @noisy det1921 det1926
myy (23, -5) (23, -4)         @noisy det493 det504
myy (15, -17) (15, -16)       @noisy det949 det959
myy (13, 2) (13, 1)           @noisy det239 det247
myy (13, -20) (13, -19)       @noisy det1131 det1115
myy (-3, 4) (-3, 5)           @noisy det136 det154
myy (13, 19) (13, 20)         @noisy det815 det824
myy (19, -14) (19, -13)       @noisy det2122 det2137
myy (13, -8) (13, -7)         @noisy det1367 det1368

--------         13
mzz (15, 22) (15, 20)         @noisy det833 det3709 det827
mzz (9, 16) (9, 14)           @noisy det1528 det1531 det1535 det1530
mxx (21, 1) (19, 1)           @noisy det3080 det583 det588 det3081
mxx (17, 5) (15, 5)           @noisy det448 det453 det450 det449
mxx (25, 5) (23, 5)           @noisy det1928 det1929 det1926 det1927
mxx (9, -7) (7, -7)           @noisy det2267 det2268 det2269 det2272
mzz (17, 16) (17, 14)         @noisy det2414 det1997 det2413 det2000
mxx (21, -11) (19, -11)       @noisy det2086 det2747 det2746 det2082
mxx (9, 17) (7, 17)           @noisy det1528 det1529 det1533 det1530
mxx (13, -19) (11, -19)       @noisy det1131 det1127 det1130 det1134
mzz (11, -26) (9, -26)        @noisy det3398 det3392
mxx (9, -5) (7, -5)           @noisy det2696 det2697 det2269 det2272
mzz (5, 10) (5, 8)            @noisy det1475 det720 det722 det1477
mxx (17, 17) (15, 17)         @noisy det2385 det2414 det2413 det2383
mxx (-3, 5) (-5, 5)           @noisy det160 det159 det154 det155 det161
mxx (9, 11) (7, 11)           @noisy det719 det721 det723 det718
mzz (27, -2) (27, -4)         @noisy det508 det511 det640 det642
mxx (11, 1) (13, 1)           @noisy det246 det249 det250 det247
mxx (23, -7) (25, -7)         @noisy det1397 det505 det513 det1400
mzz (23, 4) (23, 2)           @noisy det584 det586 det1926 det1927
mzz (1, -4) (1, -2)           @noisy det1876 det1617 det1877 det1623
mxx (17, -5) (15, -5)         @noisy det1040 det1042 det1039 det1038
mzz (17, 2) (17, 4)           @noisy det449 det450 det451 det452
mxx (11, 23) (13, 23)         @noisy det829 det831 det824 det825
mzz (17, -16) (17, -14)       @noisy det960 det962 det966 det959
mxx (1, 11) (-1, 11)          @noisy det2204 det2203 det2205 det2209 det2210
mxx (13, -25) (11, -25)       @noisy det1129 det3550 det1136
mzz (-3, 2) (-3, 4)           @noisy det155 det156 det162 det154
mzz (11, -16) (11, -14)       @noisy det2763 det2762 det1297 det1303
mzz (15, 4) (15, 2)           @noisy det251 det449 det450 det248
mxx (17, 19) (15, 19)         @noisy det2385 det3812 det2383
mzz (21, 8) (21, 10)          @noisy det1960 det2042 det1962 det2041
mzz (23, -10) (23, -8)        @noisy det1397 det1399 det1402 det1400
mxx (9, 13) (7, 13)           @noisy det1528 det721 det723 det1530
mxx (9, -17) (7, -17)         @noisy det2573 det2571 det2569 det2572
mzz (17, -22) (17, -20)       @noisy det3145 det3146 det3142 det3141 det3139
mzz (13, -14) (13, -16)       @noisy det2763 det2762 det963 det965
mxx (9, 23) (7, 23)           @noisy det2809 det2807 det2806 det2810 det2805
mzz (13, 20) (13, 22)         @noisy det833 det824 det825 det827
mzz (-3, -8) (-1, -8)         @noisy det2622 det2628
mzz (9, 2) (9, 4)             @noisy det15 det20 det16 det24
mzz (27, 8) (25, 8)           @noisy det2444 det2439
mxx (-3, -7) (-3, -5)         @noisy det2625 det2629
mzz (7, 22) (7, 20)           @noisy det2811 det2812 det2808 det2806 det2805
mzz (7, -8) (7, -10)          @noisy det2267 det2268 det2271 det2270
mxx (15, -13) (17, -13)       @noisy det960 det964 det968 det959
mxx (17, 7) (15, 7)           @noisy det448 det453 det1219 det1220
mzz (17, -4) (17, -2)         @noisy det1037 det1041 det1039 det1038
mzz (15, -16) (15, -14)       @noisy det960 det963 det965 det959
mzz (5, -8) (5, -10)          @noisy det3064 det2270 det3065 det2271
mzz (-1, 2) (-1, 4)           @noisy det1844 det156 det162 det1843
mxx (-3, -1) (-5, -1)         @noisy det157 det163 det3755
mzz (5, 4) (5, 2)             @noisy det1689 det1688 det17 det21
mxx (13, -17) (11, -17)       @noisy det2763 det2762 det1130 det1134
mxx (5, 17) (3, 17)           @noisy det1752 det1753 det1751 det1749 det1748
mzz (15, 16) (15, 14)         @noisy det355 det359 det2414 det2413
mxx (13, -1) (11, -1)         @noisy det769 det249 det250 det768
mxx (25, -1) (23, -1)         @noisy det507 det510 det504 det506
mzz (11, 14) (11, 16)         @noisy det1531 det1535 det3096 det3097
mxx (1, -11) (1, -13)         @noisy det2978 det2987
mxx (11, -5) (13, -5)         @noisy det769 det771 det772 det768
mxx (-1, 1) (1, 1)            @noisy det1844 det1619 det1624 det1843
mxx (17, -11) (15, -11)       @noisy det964 det968 det2680 det2681
mzz (1, 2) (1, 4)             @noisy det1844 det1616 det1625 det1843
mzz (-1, -4) (-1, -2)         @noisy det1876 det1877 det1810 det1812
mzz (5, -2) (5, -4)           @noisy det2930 det2931 det2318 det2322
mzz (9, -16) (9, -14)         @noisy det2571 det2569 det1297 det1303
mzz (13, 2) (13, 4)           @noisy det247 det246 det251 det248
mzz (15, 10) (15, 8)          @noisy det357 det363 det1219 det1220
mxx (5, 5) (3, 5)             @noisy det902 det1688 det1689 det900
mxx (27, 5) (27, 7)           @noisy det2445 det2441
mzz (3, 8) (3, 10)            @noisy det1476 det1479 det1475 det1477
mxx (13, 25) (11, 25)         @noisy det829 det3516 det831
mzz (21, 14) (23, 14)         @noisy det3324 det3331
mzz (1, 8) (1, 10)            @noisy det2205 det1476 det1479 det2203
mzz (5, -20) (7, -20)         @noisy det3463 det3459
mxx (21, -13) (19, -13)       @noisy det2086 det2137 det2135 det2082
mxx (25, -11) (23, -11)       @noisy det1400 det1397 det1405 det1406 det1398
mzz (3, -10) (3, -8)          @noisy det3064 det2983 det2985 det3065
mxx (21, -7) (19, -7)         @noisy det2747 det2746 det2502 det2501
mzz (13, 14) (13, 16)         @noisy det355 det359 det3096 det3097
mzz (21, 2) (21, 4)           @noisy det3080 det584 det586 det3081
mxx (-1, 7) (1, 7)            @noisy det2205 det1845 det1846 det2203
mzz (19, -10) (19, -8)        @noisy det2084 det2747 det2746 det2081
mzz (11, -22) (11, -20)       @noisy det1131 det1127 det1132 det1135
mzz (5, -14) (5, -16)         @noisy det2574 det3540 det2570
mzz (3, -14) (1, -14)         @noisy det2981 det2989
mxx (21, 11) (19, 11)         @noisy det2042 det1998 det2002 det2041
mxx (13, -23) (11, -23)       @noisy det1131 det1127 det1129 det1136
mxx (-1, -7) (1, -7)          @noisy det1878 det1879 det3778
mxx (15, -7) (17, -7)         @noisy det1040 det1042 det2680 det2681
mzz (7, 4) (7, 2)             @noisy det15 det16 det17 det21
mxx (7, -19) (9, -19)         @noisy det2573 det3675 det2572
mxx (13, 5) (11, 5)           @noisy det94 det246 det99 det247
mzz (1, -10) (1, -8)          @noisy det2983 det2985 det3581
mxx (3, 7) (5, 7)             @noisy det902 det1477 det1475 det900
mzz (19, 14) (19, 16)         @noisy det1997 det3683 det2000
mxx (9, 5) (7, 5)             @noisy det15 det16 det18 det22
mzz (7, 16) (7, 14)           @noisy det1528 det1532 det1534 det1530
mxx (-1, -1) (1, -1)          @noisy det1876 det1877 det1619 det1624
mxx (29, -5) (27, -5)         @noisy det644 det648 det640 det642 det649
mzz (9, -4) (9, -2)           @noisy det2696 det2697 det770 det773
mxx (21, -17) (19, -17)       @noisy det2137 det2135 det2139 det2138 det2140
mzz (27, 2) (27, 4)           @noisy det1708 det1711 det3622
mzz (11, 8) (11, 10)          @noisy det95 det97 det426 det427
mxx (21, -1) (19, -1)         @noisy det2499 det2500 det583 det588
mxx (17, -19) (15, -19)       @noisy det3139 det961 det967 det3141
mzz (15, -10) (15, -8)        @noisy det1085 det1088 det2680 det2681
mxx (19, 13) (21, 13)         @noisy det1998 det2002 det3597
mxx (17, -17) (15, -17)       @noisy det960 det961 det967 det959
mxx (7, -13) (9, -13)         @noisy det2571 det2569 det1298 det1305
mzz (19, 8) (19, 10)          @noisy det1222 det2042 det1221 det2041
mzz (7, 10) (7, 8)            @noisy det719 det720 det722 det718
mzz (29, -2) (29, -4)         @noisy det646 det647 det643 det640 det642
mxx (9, -23) (9, -25)         @noisy det3396 det3393
mxx (5, -11) (3, -11)         @noisy det3064 det2982 det2988 det3065
mzz (5, 14) (5, 16)           @noisy det1749 det1532 det1748 det1534
mzz (11, -4) (11, -2)         @noisy det769 det770 det773 det768
mxx (13, 17) (11, 17)         @noisy det826 det832 det3096 det3097
mzz (15, -4) (15, -2)         @noisy det298 det302 det1039 det1038
mxx (9, 7) (7, 7)             @noisy det719 det18 det22 det718
mxx (5, -19) (5, -17)         @noisy det3460 det3465
mxx (29, 1) (27, 1)           @noisy det641 det3797 det645
mxx (3, 1) (5, 1)             @noisy det1618 det1621 det1688 det1689
mzz (19, 20) (17, 20)         @noisy det2874 det2877
mxx (5, -13) (3, -13)         @noisy det2982 det2988 det3614
mxx (17, -1) (15, -1)         @noisy det297 det299 det1039 det1038
mzz (11, 20) (11, 22)         @noisy det830 det824 det825 det828
mxx (13, -13) (11, -13)       @noisy det2763 det2762 det1296 det1301
mxx (15, 23) (15, 25)         @noisy det3241 det3247
mzz (13, 26) (15, 26)         @noisy det3244 det3243
mzz (-5, 2) (-5, 4)           @noisy det164 det154 det155 det165 det158
mxx (5, 11) (3, 11)           @noisy det1478 det1480 det1475 det1477
mzz (3, 2) (3, 4)             @noisy det1616 det1625 det1688 det1689
mzz (9, 10) (9, 8)            @noisy det719 det95 det97 det718
mzz (17, -10) (17, -8)        @noisy det2084 det2681 det2680 det2081
mxx (17, 1) (15, 1)           @noisy det297 det299 det450 det449
mxx (9, -11) (7, -11)         @noisy det2267 det2268 det1298 det1305
mzz (17, 8) (17, 10)          @noisy det1222 det1219 det1220 det1221
mxx (11, 7) (13, 7)           @noisy det94 det99 det426 det427
mxx (13, -11) (11, -11)       @noisy det1369 det1296 det1301 det1368
mzz (9, -22) (9, -20)         @noisy det3573 det1132 det1135
mxx (25, 7) (23, 7)           @noisy det1928 det1929 det3565
mzz (13, -8) (13, -10)        @noisy det1369 det1085 det1088 det1368
mzz (25, -4) (25, -2)         @noisy det508 det511 det504 det506
mzz (15, -22) (15, -20)       @noisy det3139 det1128 det1133 det3141
mxx (9, 1) (7, 1)             @noisy det15 det16 det19 det23
mzz (3, 14) (3, 16)           @noisy det1754 det1755 det1750 det1749 det1748
mxx (-1, 5) (1, 5)            @noisy det1844 det1845 det1846 det1843
mzz (11, -10) (11, -8)        @noisy det1369 det1299 det1304 det1368
mxx (11, 13) (13, 13)         @noisy det354 det361 det3096 det3097
mzz (7, -2) (7, -4)           @noisy det2696 det2697 det2318 det2322
mxx (5, -1) (3, -1)           @noisy det2930 det1618 det1621 det2931
mxx (13, 19) (11, 19)         @noisy det826 det832 det824 det825
mxx (17, -23) (15, -23)       @noisy det3143 det3141 det3139 det3140 det3144
mzz (23, -4) (23, -2)         @noisy det509 det512 det504 det506
mzz (19, 2) (19, 4)           @noisy det3080 det3081 det451 det452
mxx (25, -5) (23, -5)         @noisy det505 det513 det504 det506
mxx (1, -5) (-1, -5)          @noisy det1876 det1877 det1878 det1879
mzz (9, 22) (9, 20)           @noisy det2805 det830 det2806 det828
mzz (-3, -2) (-3, -4)         @noisy det1810 det1812 det3589
mxx (9, 19) (7, 19)           @noisy det1529 det1533 det2806 det2805
mxx (23, 11) (23, 13)         @noisy det3327 det3330
mzz (-1, 8) (-1, 10)          @noisy det2203 det2205 det2207 det2206 det2208
mxx (17, 13) (15, 13)         @noisy det362 det2414 det2413 det356
mxx (21, 5) (19, 5)           @noisy det3080 det1253 det1256 det3081
mxx (19, 7) (21, 7)           @noisy det2042 det1253 det1256 det2041
mxx (13, -7) (11, -7)         @noisy det1369 det771 det772 det1368
mxx (17, 11) (15, 11)         @noisy det362 det1219 det1220 det356
mzz (13, -20) (13, -22)       @noisy det1131 det1127 det1128 det1133
mzz (21, -2) (21, -4)         @noisy det2499 det509 det2500 det512
mzz (7, -16) (7, -14)         @noisy det2574 det2571 det2569 det2570
mzz (23, 10) (23, 8)          @noisy det1960 det1962 det3770
mxx (-5, 1) (-3, 1)           @noisy det155 det157 det163 det154
mzz (13, -2) (13, -4)         @noisy det769 det298 det302 det768
mxx (7, -1) (9, -1)           @noisy det2696 det2697 det19 det23
mxx (25, 1) (23, 1)           @noisy det507 det510 det1926 det1927
mzz (9, -10) (9, -8)          @noisy det2268 det1299 det1304 det2267
mxx (5, -7) (3, -7)           @noisy det3064 det2319 det2323 det3065
mxx (3, 13) (5, 13)           @noisy det1478 det1480 det1749 det1748
mzz (13, 8) (13, 10)          @noisy det357 det363 det426 det427
mzz (3, -4) (3, -2)           @noisy det2930 det1617 det1623 det2931
mzz (25, -10) (25, -8)        @noisy det1400 det1397 det1403 det1404 det1401
mxx (21, -5) (19, -5)         @noisy det2499 det2500 det2502 det2501
mzz (21, -14) (21, -16)       @noisy det2137 det2135 det2141 det2142 det2136
mxx (3, -5) (5, -5)           @noisy det2930 det2319 det2323 det2931
mzz (21, -8) (21, -10)        @noisy det2747 det1399 det2746 det1402
mzz (19, -14) (19, -16)       @noisy det2137 det962 det2135 det966
mxx (19, 19) (19, 17)         @noisy det2873 det2879
mzz (25, 2) (25, 4)           @noisy det1708 det1711 det1926 det1927
mzz (11, 2) (11, 4)           @noisy det20 det246 det24 det247
mxx (13, 11) (11, 11)         @noisy det354 det361 det426 det427
mxx (29, -1) (27, -1)         @noisy det641 det645 det640 det642
mzz (19, -4) (19, -2)         @noisy det1037 det2499 det1041 det2500

--------         14
mxx (7, 2) (5, 2)             @noisy det2948 det17 det21 det2946
mzz (9, -7) (9, -5)           @noisy det2712 det2713 det2269 det2272
mxx (7, -16) (5, -16)         @noisy det2574 det3455 det3464 det2570
mzz (9, 11) (9, 13)           @noisy det721 det2361 det723 det2363
mzz (15, 23) (15, 25)         @noisy det3240 det3236 det3247 det3241 det3245
mxx (13, 26) (15, 26)         @noisy det3236 det3242 det3244 det3243 det3245
mzz (1, 7) (1, 5)             @noisy det1845 det2729 det1846 det2731
mzz (19, -13) (19, -11)       @noisy det2086 det2078 det2082 det2083
mzz (9, -17) (9, -19)         @noisy det3197 det2573 det3199 det2572
mzz (7, -13) (7, -11)         @noisy det3298 det3300 det1298 det1305
mxx (3, -10) (1, -10)         @noisy det2984 det2985 det2983 det2974
mzz (17, 5) (17, 7)           @noisy det448 det1250 det1254 det453
mxx (7, 4) (5, 4)             @noisy det901 det17 det21 det898
mxx (3, 8) (1, 8)             @noisy det1476 det2729 det1479 det2731
mzz (5, 11) (5, 13)           @noisy det2547 det1480 det2546 det1478
mzz (11, -25) (11, -23)       @noisy det3388 det3397 det1129 det1136
mxx (-3, -2) (-1, -2)         @noisy det1807 det1811 det1810 det1812
mxx (15, -22) (13, -22)       @noisy det1128 det3532 det1133
mzz (27, -1) (27, 1)          @noisy det1710 det641 det645 det1707
mxx (27, 2) (25, 2)           @noisy det1710 det1708 det1707 det1711
mxx (13, 8) (15, 8)           @noisy det931 det363 det930 det357
mxx (19, 10) (17, 10)         @noisy det1993 det1221 det1999 det1222
mxx (3, 4) (1, 4)             @noisy det1616 det2729 det2731 det1625
mzz (13, -19) (13, -17)       @noisy det1908 det1906 det1130 det1134
mxx (3, 14) (3, 16)           @noisy det1754 det1750
mzz (7, -19) (7, -17)         @noisy det2573 det3455 det3464 det2572
mzz (1, 1) (1, -1)            @noisy det1620 det1619 det1612 det1624
mxx (15, 16) (13, 16)         @noisy det355 det359 det2380 det2386
mxx (13, 2) (15, 2)           @noisy det251 det294 det300 det248
mzz (21, -1) (21, 1)          @noisy det579 det585 det583 det588
mzz (25, 5) (25, 7)           @noisy det1928 det2437 det1929 det2443
mzz (7, 11) (7, 13)           @noisy det2547 det721 det723 det2546
mzz (-5, 1) (-5, -1)          @noisy det3756 det157 det163
mxx (11, -10) (9, -10)        @noisy det1299 det1300 det1304 det1294
mxx (11, 20) (9, 20)          @noisy det830 det1588 det1586 det828
mxx (27, 4) (25, 4)           @noisy det1708 det2437 det2443 det1711
mzz (23, 11) (23, 13)         @noisy det3326 det3328 det3322 det3327 det3330
mzz (11, 7) (11, 5)           @noisy det94 det96 det99 det92
mzz (3, -13) (3, -11)         @noisy det2984 det2982 det2988 det2974
mxx (-1, 8) (-1, 10)          @noisy det2206 det2208
mzz (13, 5) (13, 7)           @noisy det931 det94 det99 det930
mxx (23, 4) (21, 4)           @noisy det1961 det584 det586 det1957
mxx (3, -8) (1, -8)           @noisy det3215 det2983 det3214 det2985
mxx (13, -20) (15, -20)       @noisy det1908 det1128 det1906 det1133
mzz (13, 25) (13, 23)         @noisy det3236 det831 det3245 det829
mxx (11, -16) (9, -16)        @noisy det3197 det3199 det1297 det1303
mzz (5, -7) (5, -5)           @noisy det2314 det2323 det2319 det2321
mzz (13, 11) (13, 13)         @noisy det354 det348 det361 det360
mxx (9, 10) (11, 10)          @noisy det95 det2361 det97 det2363
mzz (17, 1) (17, -1)          @noisy det297 det2057 det2059 det299
mxx (23, -4) (21, -4)         @noisy det509 det512 det2529 det2531
mzz (11, 1) (11, -1)          @noisy det1200 det249 det250 det1198
mxx (21, -8) (23, -8)         @noisy det2531 det1399 det1402 det2529
mxx (9, 16) (11, 16)          @noisy det1531 det1535 det1586 det1588
mzz (21, 11) (21, 13)         @noisy det3328 det1998 det3322 det2002
mxx (5, 14) (7, 14)           @noisy det2547 det1532 det2546 det1534
mxx (21, -14) (21, -16)       @noisy det2136 det2142
mxx (11, 2) (9, 2)            @noisy det20 det24 det1198 det1200
mxx (15, 10) (13, 10)         @noisy det357 det348 det363 det360
mxx (23, 10) (21, 10)         @noisy det3328 det1962 det3322 det1960
mzz (19, 19) (19, 17)         @noisy det2879 det2876 det2872 det2873 det2870
mxx (19, 2) (17, 2)           @noisy det2059 det2057 det451 det452
mzz (11, -13) (11, -11)       @noisy det1300 det1296 det1301 det1294
mxx (-5, 2) (-5, 4)           @noisy det158 det165
mzz (-1, 7) (-1, 5)           @noisy det3701 det1845 det1846
mzz (9, 5) (9, 7)             @noisy det96 det18 det92 det22
mxx (7, -4) (5, -4)           @noisy det2314 det2322 det2318 det2321
mzz (5, 5) (5, 7)             @noisy det902 det901 det898 det900
mzz (-1, -5) (-1, -7)         @noisy det2626 det1878 det1879 det2620
mzz (19, 13) (19, 11)         @noisy det1993 det1998 det1999 det2002
mxx (25, -4) (27, -4)         @noisy det508 det511 det3649
mxx (19, 4) (17, 4)           @noisy det1250 det1254 det451 det452
mxx (21, -2) (23, -2)         @noisy det509 det585 det512 det579
mzz (13, -25) (13, -23)       @noisy det1129 det3551 det1136
mxx (19, 14) (17, 14)         @noisy det1993 det1999 det2000 det1997
mxx (11, -8) (9, -8)          @noisy det1299 det2713 det1304 det2712
mzz (11, 13) (11, 11)         @noisy det354 det361 det2361 det2363
mzz (17, -5) (17, -7)         @noisy det2780 det1040 det1042 det2778
mzz (11, -5) (11, -7)         @noisy det2713 det771 det772 det2712
mxx (11, -26) (9, -26)        @noisy det3388 det3398 det3397 det3391 det3392
mzz (3, 1) (3, -1)            @noisy det1620 det1618 det1621 det1612
mzz (-3, 5) (-5, 5)           @noisy det159 det161
mxx (3, 2) (1, 2)             @noisy det1620 det1616 det1612 det1625
mzz (17, -23) (15, -23)       @noisy det3140 det3144
mxx (7, -8) (5, -8)           @noisy det2314 det2270 det2321 det2271
mzz (15, -13) (15, -11)       @noisy det3114 det964 det968 det3112
mxx (11, -2) (9, -2)          @noisy det1200 det770 det1198 det773
mxx (11, -20) (9, -20)        @noisy det3197 det3199 det1132 det1135
mzz (1, 11) (-1, 11)          @noisy det2204 det2210
mzz (9, 17) (9, 19)           @noisy det1586 det1529 det1533 det1588
mxx (7, 16) (5, 16)           @noisy det1534 det1532 det3787
mzz (25, -5) (25, -7)         @noisy det505 det513 det3667
mxx (-3, 2) (-1, 2)           @noisy det1811 det162 det1807 det156
mzz (9, -11) (9, -13)         @noisy det1294 det1300 det1298 det1305
mzz (15, 17) (15, 19)         @noisy det2385 det2380 det2386 det2383
mzz (23, -7) (23, -5)         @noisy det505 det2531 det513 det2529
mxx (17, 16) (19, 16)         @noisy det2870 det2876 det2000 det1997
mxx (13, 20) (15, 20)         @noisy det2386 det2380 det827 det833
mxx (15, -10) (13, -10)       @noisy det3114 det1085 det1088 det3112
mxx (11, 4) (9, 4)            @noisy det20 det24 det92 det96
mzz (13, -7) (13, -5)         @noisy det1086 det771 det772 det1082
mxx (-3, -8) (-1, -8)         @noisy det2622 det2620 det2626 det2623 det2628
mzz (17, -11) (17, -13)       @noisy det964 det2078 det968 det2083
mxx (27, 8) (25, 8)           @noisy det2438 det2437 det2443 det2444 det2439
mzz (-3, -7) (-3, -5)         @noisy det2624 det2629 det2625 det2626 det2620
mxx (7, 22) (7, 20)           @noisy det2808 det2812
mzz (7, -7) (7, -5)           @noisy det2314 det2269 det2321 det2272
mxx (21, 8) (23, 8)           @noisy det1961 det1962 det1957 det1960
mzz (11, 23) (11, 25)         @noisy det829 det831 det3517
mxx (7, -2) (5, -2)           @noisy det2948 det2318 det2322 det2946
mxx (25, -10) (25, -8)        @noisy det1401 det1404
mxx (13, -8) (15, -8)         @noisy det1086 det1085 det1088 det1082
mxx (19, -14) (17, -14)       @noisy det962 det2078 det966 det2083
mzz (5, 17) (3, 17)           @noisy det1751 det1752
mzz (15, 5) (15, 7)           @noisy det931 det448 det453 det930
mzz (11, 19) (11, 17)         @noisy det826 det832 det1586 det1588
mzz (3, 7) (3, 5)             @noisy det902 det2729 det2731 det900
mzz (7, -1) (7, 1)            @noisy det2948 det19 det23 det2946
mxx (11, 14) (9, 14)          @noisy det1531 det2363 det1535 det2361
mxx (3, -4) (1, -4)           @noisy det3215 det1617 det1623 det3214
mxx (13, 14) (15, 14)         @noisy det355 det359 det348 det360
mxx (15, -16) (13, -16)       @noisy det1908 det963 det1906 det965
mxx (19, -2) (17, -2)         @noisy det1037 det2057 det1041 det2059
mzz (19, -1) (19, 1)          @noisy det2059 det2057 det583 det588
mzz (5, -1) (5, 1)            @noisy det1618 det2948 det1621 det2946
mzz (23, 5) (23, 7)           @noisy det1961 det1928 det1929 det1957
mxx (23, -10) (21, -10)       @noisy det1399 det1402 det3736
mzz (21, -7) (21, -5)         @noisy det2531 det2501 det2502 det2529
mzz (27, 5) (27, 7)           @noisy det2440 det2437 det2441 det2445 det2443
mxx (13, -2) (15, -2)         @noisy det298 det294 det300 det302
mxx (21, 14) (23, 14)         @noisy det3331 det3328 det3324 det3322 det3325
mxx (5, -20) (7, -20)         @noisy det3458 det3455 det3463 det3459 det3464
mxx (15, 4) (13, 4)           @noisy det931 det251 det930 det248
mxx (11, -4) (9, -4)          @noisy det2713 det770 det773 det2712
mxx (15, 22) (13, 22)         @noisy det3236 det3245 det827 det833
mzz (25, -11) (23, -11)       @noisy det1398 det1406
mzz (13, -13) (13, -11)       @noisy det3114 det1296 det1301 det3112
mzz (3, -5) (3, -7)           @noisy det3215 det2319 det2323 det3214
mxx (19, -4) (17, -4)         @noisy det1037 det1041 det2778 det2780
mxx (27, -2) (25, -2)         @noisy det1710 det511 det1707 det508
mxx (3, 10) (1, 10)           @noisy det1476 det1479 det3745
mzz (19, -7) (19, -5)         @noisy det2501 det2778 det2502 det2780
mxx (21, 2) (23, 2)           @noisy det585 det586 det584 det579
mzz (11, -19) (11, -17)       @noisy det3197 det3199 det1130 det1134
mxx (3, -14) (1, -14)         @noisy det2984 det2974 det2980 det2989 det2981
mzz (9, 1) (9, -1)            @noisy det1200 det19 det1198 det23
mxx (7, -10) (5, -10)         @noisy det3298 det3300 det2271 det2270
mxx (19, -8) (17, -8)         @noisy det2780 det2084 det2778 det2081
mxx (13, -14) (15, -14)       @noisy det3114 det963 det3112 det965
mzz (15, 1) (15, -1)          @noisy det297 det299 det294 det300
mzz (15, 11) (15, 13)         @noisy det362 det348 det360 det356
mzz (1, -5) (1, -7)           @noisy det3215 det1878 det3214 det1879
mxx (19, -10) (17, -10)       @noisy det2084 det2078 det2083 det2081
mxx (11, 8) (9, 8)            @noisy det96 det97 det92 det95
mzz (7, 17) (7, 19)           @noisy det1529 det1533 det3606
mzz (21, 5) (21, 7)           @noisy det1961 det1253 det1256 det1957
mxx (11, -14) (9, -14)        @noisy det1294 det1300 det1297 det1303
mzz (17, -17) (17, -19)       @noisy det961 det967 det3718
mzz (5, -13) (5, -11)         @noisy det3298 det2982 det3300 det2988
mzz (17, 17) (17, 19)         @noisy det2870 det2385 det2876 det2383
mzz (29, -5) (27, -5)         @noisy det644 det649
mxx (17, -22) (17, -20)       @noisy det3142 det3145
mzz (29, -1) (29, 1)          @noisy det641 det645 det3798
mzz (21, -17) (19, -17)       @noisy det2138 det2139
mzz (9, 23) (7, 23)           @noisy det2807 det2809
mxx (9, 22) (11, 22)          @noisy det830 det3631 det828
mzz (19, 7) (19, 5)           @noisy det1253 det1250 det1256 det1254
mxx (-3, 4) (-1, 4)           @noisy det156 det162 det3692
mxx (19, 8) (17, 8)           @noisy det1222 det1250 det1254 det1221
mxx (11, -22) (9, -22)        @noisy det3388 det3397 det1132 det1135
mzz (7, 5) (7, 7)             @noisy det901 det22 det18 det898
mxx (3, -2) (1, -2)           @noisy det1620 det1623 det1612 det1617
mzz (-1, 1) (-1, -1)          @noisy det1811 det1619 det1624 det1807
mxx (29, -2) (29, -4)         @noisy det646 det643
mzz (9, -23) (9, -25)         @noisy det3388 det3396 det3393 det3397 det3394
mzz (15, -17) (15, -19)       @noisy det1908 det961 det1906 det967
mzz (13, -1) (13, 1)          @noisy det249 det294 det250 det300
mzz (25, 1) (25, -1)          @noisy det1710 det507 det510 det1707
mxx (-1, -4) (-3, -4)         @noisy det2626 det1810 det1812 det2620
mzz (5, -19) (5, -17)         @noisy det3465 det3455 det3460 det3461 det3464
mzz (17, 11) (17, 13)         @noisy det1993 det1999 det362 det356
mzz (1, -11) (1, -13)         @noisy det2984 det2974 det2987 det2978 det2979
mzz (13, 19) (13, 17)         @noisy det826 det2380 det832 det2386
mxx (7, 8) (5, 8)             @noisy det901 det720 det722 det898
mxx (15, -4) (13, -4)         @noisy det1086 det298 det302 det1082
mxx (7, 10) (5, 10)           @noisy det2547 det720 det2546 det722
mzz (23, 1) (23, -1)          @noisy det507 det585 det510 det579
mzz (3, 13) (3, 11)           @noisy det1478 det1480 det3727
mzz (15, -7) (15, -5)         @noisy det1086 det1040 det1042 det1082
mxx (5, -14) (7, -14)         @noisy det3298 det2574 det3300 det2570
mxx (19, 20) (17, 20)         @noisy det2877 det2876 det2874 det2870 det2875
mzz (-3, -1) (-3, 1)          @noisy det1807 det1811 det157 det163
mzz (21, -13) (21, -11)       @noisy det2086 det3658 det2082
mxx (17, -16) (19, -16)       @noisy det966 det3640 det962

--------         15
myy (21, 4) (21, 5)           @noisy det1957 det1963
myy (3, 1) (3, 2)             @noisy det1622 det1612
myy (9, -11) (9, -10)         @noisy det1302 det1294
myy (9, -1) (9, -2)           @noisy det1201 det1198
myy (-1, 1) (-1, 2)           @noisy det1813 det1807
myy (5, -11) (5, -10)         @noisy det3298 det3299
myy (5, -20) (5, -19)         @noisy det3455 det3462
myy (23, 7) (23, 8)           @noisy det1957 det1963
myy (11, 10) (11, 11)         @noisy det2361 det2364
myy (-3, -5) (-3, -4)         @noisy det2627 det2620
myy (3, 4) (3, 5)             @noisy det2729 det2730
myy (11, -1) (11, -2)         @noisy det1201 det1198
myy (23, 13) (23, 14)         @noisy det3322 det3329
myy (17, 11) (17, 10)         @noisy det1993 det2001
myy (7, -11) (7, -10)         @noisy det3298 det3299
myy (21, 2) (21, 1)           @noisy det587 det579
myy (11, -16) (11, -17)       @noisy det3197 det3198
myy (5, 1) (5, 2)             @noisy det2947 det2946
myy (15, -20) (15, -19)       @noisy det1906 det1907
myy (17, 5) (17, 4)           @noisy det1250 det1255
myy (11, 4) (11, 5)           @noisy det98 det92
myy (27, 2) (27, 1)           @noisy det1707 det1709
myy (17, 1) (17, 2)           @noisy det2057 det2058
myy (17, -14) (17, -13)       @noisy det2078 det2085
myy (7, -8) (7, -7)           @noisy det2314 det2320
myy (19, 2) (19, 1)           @noisy det2057 det2058
myy (19, 4) (19, 5)           @noisy det1250 det1255
myy (15, 10) (15, 11)         @noisy det348 det358
myy (9, 13) (9, 14)           @noisy det2361 det2364
myy (5, -8) (5, -7)           @noisy det2314 det2320
myy (15, 16) (15, 17)         @noisy det2380 det2384
myy (21, -5) (21, -4)         @noisy det2530 det2529
myy (13, 14) (13, 13)         @noisy det348 det358
myy (9, -14) (9, -13)         @noisy det1302 det1294
myy (11, 7) (11, 8)           @noisy det98 det92
myy (7, 13) (7, 14)           @noisy det2546 det2548
myy (19, -4) (19, -5)         @noisy det2778 det2779
myy (15, -1) (15, -2)         @noisy det294 det301
myy (9, 10) (9, 11)           @noisy det2361 det2364
myy (21, 8) (21, 7)           @noisy det1957 det1963
myy (21, -8) (21, -7)         @noisy det2530 det2529
myy (11, -22) (11, -23)       @noisy det3388 det3395
myy (7, -17) (7, -16)         @noisy det3455 det3462
myy (11, 19) (11, 20)         @noisy det1586 det1587
myy (5, -1) (5, -2)           @noisy det2947 det2946
myy (9, 5) (9, 4)             @noisy det98 det92
myy (9, -26) (9, -25)         @noisy det3388 det3395
myy (17, 7) (17, 8)           @noisy det1250 det1255
myy (-3, 2) (-3, 1)           @noisy det1813 det1807
myy (5, -5) (5, -4)           @noisy det2314 det2320
myy (15, 1) (15, 2)           @noisy det294 det301
myy (15, 25) (15, 26)         @noisy det3236 det3246
myy (3, -10) (3, -11)         @noisy det2986 det2974
myy (19, 19) (19, 20)         @noisy det2870 det2878
myy (7, -13) (7, -14)         @noisy det3298 det3299
myy (9, 16) (9, 17)           @noisy det1586 det1587
myy (15, 22) (15, 23)         @noisy det3236 det3246
myy (15, -13) (15, -14)       @noisy det3113 det3112
myy (13, 25) (13, 26)         @noisy det3236 det3246
myy (13, 10) (13, 11)         @noisy det348 det358
myy (13, -14) (13, -13)       @noisy det3113 det3112
myy (3, -8) (3, -7)           @noisy det3214 det3216
myy (15, 7) (15, 8)           @noisy det930 det932
myy (11, -20) (11, -19)       @noisy det3197 det3198
myy (9, 7) (9, 8)             @noisy det98 det92
myy (5, 7) (5, 8)             @noisy det903 det898
myy (21, -1) (21, -2)         @noisy det587 det579
myy (13, -11) (13, -10)       @noisy det3113 det3112
myy (1, -5) (1, -4)           @noisy det3214 det3216
myy (7, 7) (7, 8)             @noisy det903 det898
myy (15, -5) (15, -4)         @noisy det1087 det1082
myy (11, 1) (11, 2)           @noisy det1201 det1198
myy (13, 16) (13, 17)         @noisy det2380 det2384
myy (23, 10) (23, 11)         @noisy det3322 det3329
myy (1, 1) (1, 2)             @noisy det1622 det1612
myy (15, 19) (15, 20)         @noisy det2380 det2384
myy (23, 4) (23, 5)           @noisy det1957 det1963
myy (19, 10) (19, 11)         @noisy det1993 det2001
myy (11, -5) (11, -4)         @noisy det2714 det2712
myy (7, 10) (7, 11)           @noisy det2546 det2548
myy (17, -1) (17, -2)         @noisy det2057 det2058
myy (7, -19) (7, -20)         @noisy det3455 det3462
myy (19, -8) (19, -7)         @noisy det2778 det2779
myy (5, 10) (5, 11)           @noisy det2546 det2548
myy (13, 8) (13, 7)           @noisy det930 det932
myy (-1, -1) (-1, -2)         @noisy det1813 det1807
myy (19, 16) (19, 17)         @noisy det2870 det2878
myy (17, -5) (17, -4)         @noisy det2778 det2779
myy (27, 8) (27, 7)           @noisy det2437 det2442
myy (-1, -5) (-1, -4)         @noisy det2627 det2620
myy (1, 4) (1, 5)             @noisy det2729 det2730
myy (25, 7) (25, 8)           @noisy det2437 det2442
myy (11, 13) (11, 14)         @noisy det2361 det2364
myy (9, -17) (9, -16)         @noisy det3197 det3198
myy (7, -1) (7, -2)           @noisy det2947 det2946
myy (11, -14) (11, -13)       @noisy det1302 det1294
myy (3, -14) (3, -13)         @noisy det2986 det2974
myy (21, 14) (21, 13)         @noisy det3322 det3329
myy (3, 7) (3, 8)             @noisy det2729 det2730
myy (11, 16) (11, 17)         @noisy det1586 det1587
myy (19, 13) (19, 14)         @noisy det1993 det2001
myy (9, 19) (9, 20)           @noisy det1586 det1587
myy (25, 5) (25, 4)           @noisy det2437 det2442
myy (15, 4) (15, 5)           @noisy det930 det932
myy (25, -1) (25, -2)         @noisy det1707 det1709
myy (9, -5) (9, -4)           @noisy det2714 det2712
myy (19, 7) (19, 8)           @noisy det1250 det1255
myy (11, -8) (11, -7)         @noisy det2714 det2712
myy (19, -10) (19, -11)       @noisy det2078 det2085
myy (13, -1) (13, -2)         @noisy det294 det301
myy (1, -14) (1, -13)         @noisy det2986 det2974
myy (15, -7) (15, -8)         @noisy det1087 det1082
myy (23, -7) (23, -8)         @noisy det2530 det2529
myy (17, -8) (17, -7)         @noisy det2778 det2779
myy (21, 10) (21, 11)         @noisy det3322 det3329
myy (23, -1) (23, -2)         @noisy det587 det579
myy (17, 13) (17, 14)         @noisy det1993 det2001
myy (15, 13) (15, 14)         @noisy det348 det358
myy (1, 7) (1, 8)             @noisy det2729 det2730
myy (7, -5) (7, -4)           @noisy det2314 det2320
myy (17, 16) (17, 17)         @noisy det2870 det2878
myy (9, 1) (9, 2)             @noisy det1201 det1198
myy (27, 4) (27, 5)           @noisy det2437 det2442
myy (11, -26) (11, -25)       @noisy det3388 det3395
myy (13, 22) (13, 23)         @noisy det3236 det3246
myy (5, 14) (5, 13)           @noisy det2546 det2548
myy (13, 4) (13, 5)           @noisy det930 det932
myy (1, -11) (1, -10)         @noisy det2986 det2974
myy (7, 1) (7, 2)             @noisy det2947 det2946
myy (7, 4) (7, 5)             @noisy det903 det898
myy (25, 1) (25, 2)           @noisy det1707 det1709
myy (-3, -8) (-3, -7)         @noisy det2627 det2620
myy (17, -11) (17, -10)       @noisy det2078 det2085
myy (13, -5) (13, -4)         @noisy det1087 det1082
myy (11, -10) (11, -11)       @noisy det1302 det1294
myy (-3, -1) (-3, -2)         @noisy det1813 det1807
myy (19, -1) (19, -2)         @noisy det2057 det2058
myy (3, -1) (3, -2)           @noisy det1622 det1612
myy (3, -5) (3, -4)           @noisy det3214 det3216
myy (9, -7) (9, -8)           @noisy det2714 det2712
myy (5, -17) (5, -16)         @noisy det3455 det3462
myy (5, 4) (5, 5)             @noisy det903 det898
myy (9, -20) (9, -19)         @noisy det3197 det3198
myy (27, -1) (27, -2)         @noisy det1707 det1709
myy (15, -11) (15, -10)       @noisy det3113 det3112
myy (1, -1) (1, -2)           @noisy det1622 det1612
myy (13, -17) (13, -16)       @noisy det1906 det1907
myy (23, 1) (23, 2)           @noisy det587 det579
myy (23, -5) (23, -4)         @noisy det2530 det2529
myy (-1, -8) (-1, -7)         @noisy det2627 det2620
myy (15, -17) (15, -16)       @noisy det1906 det1907
myy (13, 2) (13, 1)           @noisy det294 det301
myy (13, -20) (13, -19)       @noisy det1906 det1907
myy (17, 19) (17, 20)         @noisy det2870 det2878
myy (13, 19) (13, 20)         @noisy det2380 det2384
myy (19, -14) (19, -13)       @noisy det2078 det2085
myy (9, -23) (9, -22)         @noisy det3388 det3395
myy (5, -14) (5, -13)         @noisy det3298 det3299
myy (1, -8) (1, -7)           @noisy det3214 det3216
myy (13, -8) (13, -7)         @noisy det1087 det1082

--------         16
mxx (7, 2) (5, 2)             @noisy det2947 det2948 det21 det26
mzz (9, -7) (9, -5)           @noisy det2714 det2713 det2272 det2275
mxx (7, -16) (5, -16)         @noisy det2574 det3462 det3464 det2578
mzz (9, 11) (9, 13)           @noisy det727 det723 det2364 det2363
mzz (15, 23) (15, 25)         @noisy det3250 det3247 det3251 det3246 det3245
mxx (13, 26) (15, 26)         @noisy det3248 det3244 det3249 det3246 det3245
mzz (1, 7) (1, 5)             @noisy det1848 det1846 det2730 det2731
mzz (19, -13) (19, -11)       @noisy det2086 det2085 det2087 det2083
mzz (9, -17) (9, -19)         @noisy det2573 det2577 det3198 det3199
mzz (7, -13) (7, -11)         @noisy det3299 det3300 det1305 det1307
mxx (3, -10) (1, -10)         @noisy det2985 det2986 det2984 det2992
mzz (17, 5) (17, 7)           @noisy det453 det457 det1255 det1254
mxx (7, 4) (5, 4)             @noisy det903 det901 det21 det26
mxx (3, 8) (1, 8)             @noisy det1483 det2730 det2731 det1479
mzz (5, 11) (5, 13)           @noisy det2547 det1480 det1484 det2548
mzz (11, -25) (11, -23)       @noisy det3395 det3397 det1136 det1141
mxx (-3, -2) (-1, -2)         @noisy det1813 det1811 det1812 det1814
mxx (15, -22) (13, -22)       @noisy det1133 det3532 det1140
mzz (27, -1) (27, 1)          @noisy det1710 det645 det650 det1709
mxx (27, 2) (25, 2)           @noisy det1710 det1711 det1712 det1709
mxx (13, 8) (15, 8)           @noisy det931 det365 det363 det932
mxx (19, 10) (17, 10)         @noisy det1222 det2001 det1999 det1224
mxx (3, 4) (1, 4)             @noisy det1625 det1629 det2730 det2731
mzz (13, -19) (13, -17)       @noisy det1908 det1907 det1142 det1134
mxx (3, 14) (3, 16)           @noisy det1754 det1757
mzz (7, -19) (7, -17)         @noisy det2573 det2577 det3462 det3464
mzz (1, 1) (1, -1)            @noisy det1622 det1620 det1624 det1627
mxx (15, 16) (13, 16)         @noisy det359 det366 det2384 det2386
mxx (13, 2) (15, 2)           @noisy det255 det251 det301 det300
mzz (21, -1) (21, 1)          @noisy det587 det585 det588 det590
mzz (25, 5) (25, 7)           @noisy det1929 det2442 det2443 det1932
mzz (7, 11) (7, 13)           @noisy det2547 det727 det723 det2548
mzz (-5, 1) (-5, -1)          @noisy det3756 det163 det167
mxx (11, -10) (9, -10)        @noisy det1302 det1300 det1304 det1308
mxx (11, 20) (9, 20)          @noisy det830 det1588 det1587 det838
mxx (27, 4) (25, 4)           @noisy det1712 det2442 det2443 det1711
mzz (23, 11) (23, 13)         @noisy det3329 det3328 det3332 det3330 det3333
mzz (11, 7) (11, 5)           @noisy det98 det96 det99 det100
mzz (3, -13) (3, -11)         @noisy det2986 det2984 det2995 det2988
mxx (-1, 8) (-1, 10)          @noisy det2208 det2213
mzz (13, 5) (13, 7)           @noisy det931 det99 det100 det932
mxx (23, 4) (21, 4)           @noisy det1961 det586 det589 det1963
mxx (3, -8) (1, -8)           @noisy det3215 det2985 det2992 det3216
mxx (13, -20) (15, -20)       @noisy det1908 det1133 det1140 det1907
mzz (13, 25) (13, 23)         @noisy det831 det3246 det3245 det839
mxx (11, -16) (9, -16)        @noisy det3198 det3199 det1303 det1306
mzz (5, -7) (5, -5)           @noisy det2323 det2320 det2321 det2324
mzz (13, 11) (13, 13)         @noisy det361 det358 det360 det367
mxx (9, 10) (11, 10)          @noisy det97 det101 det2364 det2363
mzz (17, 1) (17, -1)          @noisy det303 det2058 det2059 det299
mxx (23, -4) (21, -4)         @noisy det2530 det2531 det512 det518
mzz (11, 1) (11, -1)          @noisy det1201 det1200 det250 det254
mxx (21, -8) (23, -8)         @noisy det1402 det2530 det2531 det1410
mxx (9, 16) (11, 16)          @noisy det1535 det1540 det1587 det1588
mzz (21, 11) (21, 13)         @noisy det3328 det2002 det2004 det3329
mxx (5, 14) (7, 14)           @noisy det2547 det1538 det1534 det2548
mxx (21, -14) (21, -16)       @noisy det2142 det2146
mxx (11, 2) (9, 2)            @noisy det1201 det1200 det24 det30
mxx (15, 10) (13, 10)         @noisy det365 det363 det358 det360
mxx (23, 10) (21, 10)         @noisy det3328 det1962 det1964 det3329
mzz (19, 19) (19, 17)         @noisy det2879 det2878 det2876 det2880 det2881
mxx (19, 2) (17, 2)           @noisy det455 det2058 det2059 det452
mzz (11, -13) (11, -11)       @noisy det1302 det1300 det1301 det1309
mxx (-5, 2) (-5, 4)           @noisy det165 det169
mzz (-1, 7) (-1, 5)           @noisy det3701 det1848 det1846
mzz (9, 5) (9, 7)             @noisy det98 det96 det22 det27
mxx (7, -4) (5, -4)           @noisy det2320 det2321 det2322 det2325
mzz (5, 5) (5, 7)             @noisy det902 det903 det901 det904
mzz (-1, -5) (-1, -7)         @noisy det2627 det2626 det1879 det1881
mzz (19, 13) (19, 11)         @noisy det2001 det1999 det2004 det2002
mxx (25, -4) (27, -4)         @noisy det3649 det517 det511
mxx (19, 4) (17, 4)           @noisy det455 det1255 det1254 det452
mxx (21, -2) (23, -2)         @noisy det587 det585 det512 det518
mzz (13, -25) (13, -23)       @noisy det1136 det3551 det1141
mxx (19, 14) (17, 14)         @noisy det2001 det1999 det2003 det2000
mxx (11, -8) (9, -8)          @noisy det2714 det2713 det1304 det1308
mzz (11, 13) (11, 11)         @noisy det2363 det361 det2364 det367
mzz (17, -5) (17, -7)         @noisy det1042 det1045 det2779 det2780
mzz (11, -5) (11, -7)         @noisy det2714 det2713 det772 det776
mxx (11, -26) (9, -26)        @noisy det3398 det3401 det3395 det3397 det3402
mzz (3, 1) (3, -1)            @noisy det1622 det1620 det1621 det1626
mzz (-3, 5) (-5, 5)           @noisy det161 det170
mxx (3, 2) (1, 2)             @noisy det1622 det1620 det1625 det1629
mzz (17, -23) (15, -23)       @noisy det3144 det3150
mxx (7, -8) (5, -8)           @noisy det2271 det2320 det2321 det2276
mzz (15, -13) (15, -11)       @noisy det3113 det3114 det972 det968
mxx (11, -2) (9, -2)          @noisy det1201 det1200 det773 det777
mxx (11, -20) (9, -20)        @noisy det3198 det3199 det1135 det1139
mzz (1, 11) (-1, 11)          @noisy det2214 det2210
mzz (9, 17) (9, 19)           @noisy det1588 det1539 det1587 det1533
mxx (7, 16) (5, 16)           @noisy det1534 det3787 det1538
mzz (25, -5) (25, -7)         @noisy det513 det519 det3667
mxx (-3, 2) (-1, 2)           @noisy det1813 det1811 det162 det171
mzz (9, -11) (9, -13)         @noisy det1302 det1300 det1305 det1307
mzz (15, 17) (15, 19)         @noisy det2385 det2387 det2384 det2386
mzz (23, -7) (23, -5)         @noisy det2530 det2531 det513 det519
mxx (17, 16) (19, 16)         @noisy det2878 det2876 det2003 det2000
mxx (13, 20) (15, 20)         @noisy det833 det2384 det2386 det837
mxx (15, -10) (13, -10)       @noisy det3113 det3114 det1088 det1089
mxx (11, 4) (9, 4)            @noisy det98 det96 det24 det30
mzz (13, -7) (13, -5)         @noisy det1087 det1086 det772 det776
mxx (-3, -8) (-1, -8)         @noisy det2630 det2627 det2626 det2631 det2628
mzz (17, -11) (17, -13)       @noisy det972 det2085 det968 det2083
mxx (27, 8) (25, 8)           @noisy det2446 det2447 det2444 det2442 det2443
mzz (-3, -7) (-3, -5)         @noisy det2632 det2629 det2633 det2627 det2626
mxx (7, 22) (7, 20)           @noisy det2815 det2812
mzz (7, -7) (7, -5)           @noisy det2272 det2320 det2321 det2275
mxx (21, 8) (23, 8)           @noisy det1961 det1962 det1964 det1963
mzz (11, 23) (11, 25)         @noisy det831 det3517 det839
mxx (7, -2) (5, -2)           @noisy det2947 det2948 det2322 det2325
mxx (25, -10) (25, -8)        @noisy det1404 det1408
mxx (13, -8) (15, -8)         @noisy det1087 det1086 det1088 det1089
mxx (19, -14) (17, -14)       @noisy det966 det971 det2085 det2083
mzz (5, 17) (3, 17)           @noisy det1752 det1759
mzz (15, 5) (15, 7)           @noisy det931 det453 det457 det932
mzz (11, 19) (11, 17)         @noisy det832 det834 det1587 det1588
mzz (3, 7) (3, 5)             @noisy det902 det2730 det2731 det904
mzz (7, -1) (7, 1)            @noisy det2947 det2948 det23 det29
mxx (11, 14) (9, 14)          @noisy det1535 det1540 det2364 det2363
mxx (3, -4) (1, -4)           @noisy det3215 det1623 det1628 det3216
mxx (13, 14) (15, 14)         @noisy det359 det366 det358 det360
mxx (15, -16) (13, -16)       @noisy det1908 det965 det973 det1907
mxx (19, -2) (17, -2)         @noisy det1041 det1046 det2058 det2059
mzz (19, -1) (19, 1)          @noisy det2059 det588 det2058 det590
mzz (5, -1) (5, 1)            @noisy det2947 det2948 det1621 det1626
mzz (23, 5) (23, 7)           @noisy det1961 det1929 det1932 det1963
mxx (23, -10) (21, -10)       @noisy det1402 det1410 det3736
mzz (21, -7) (21, -5)         @noisy det2530 det2531 det2502 det2505
mzz (27, 5) (27, 7)           @noisy det2448 det2445 det2449 det2442 det2443
mxx (13, -2) (15, -2)         @noisy det302 det304 det301 det300
mxx (21, 14) (23, 14)         @noisy det3331 det3329 det3328 det3334 det3335
mxx (5, -20) (7, -20)         @noisy det3466 det3463 det3467 det3462 det3464
mxx (15, 4) (13, 4)           @noisy det931 det251 det932 det255
mxx (11, -4) (9, -4)          @noisy det773 det2714 det2713 det777
mxx (15, 22) (13, 22)         @noisy det833 det3246 det3245 det837
mzz (25, -11) (23, -11)       @noisy det1406 det1411
mzz (13, -13) (13, -11)       @noisy det3113 det3114 det1301 det1309
mzz (3, -5) (3, -7)           @noisy det3215 det2323 det2324 det3216
mxx (19, -4) (17, -4)         @noisy det1041 det1046 det2779 det2780
mxx (27, -2) (25, -2)         @noisy det1710 det517 det511 det1709
mxx (3, 10) (1, 10)           @noisy det1479 det1483 det3745
mzz (19, -7) (19, -5)         @noisy det2779 det2502 det2505 det2780
mxx (21, 2) (23, 2)           @noisy det587 det585 det586 det589
mzz (11, -19) (11, -17)       @noisy det1134 det3198 det3199 det1142
mxx (3, -14) (1, -14)         @noisy det2986 det2984 det2993 det2989 det2994
mzz (9, 1) (9, -1)            @noisy det1201 det1200 det23 det29
mxx (7, -10) (5, -10)         @noisy det2271 det3299 det3300 det2276
mxx (19, -8) (17, -8)         @noisy det2084 det2088 det2779 det2780
mxx (13, -14) (15, -14)       @noisy det3113 det3114 det965 det973
mzz (15, 1) (15, -1)          @noisy det303 det300 det301 det299
mzz (15, 11) (15, 13)         @noisy det362 det358 det360 det364
mzz (1, -5) (1, -7)           @noisy det3215 det1879 det1881 det3216
mxx (19, -10) (17, -10)       @noisy det2084 det2088 det2085 det2083
mxx (11, 8) (9, 8)            @noisy det98 det96 det97 det101
mzz (7, 17) (7, 19)           @noisy det1539 det3606 det1533
mzz (21, 5) (21, 7)           @noisy det1961 det1256 det1257 det1963
mxx (11, -14) (9, -14)        @noisy det1302 det1300 det1303 det1306
mzz (17, -17) (17, -19)       @noisy det3718 det967 det974
mzz (5, -13) (5, -11)         @noisy det2988 det3299 det3300 det2995
mzz (17, 17) (17, 19)         @noisy det2385 det2878 det2876 det2387
mzz (29, -5) (27, -5)         @noisy det649 det654
mxx (17, -22) (17, -20)       @noisy det3145 det3147
mzz (29, -1) (29, 1)          @noisy det3798 det645 det650
mzz (21, -17) (19, -17)       @noisy det2139 det2145
mzz (9, 23) (7, 23)           @noisy det2809 det2816
mxx (9, 22) (11, 22)          @noisy det830 det3631 det838
mzz (19, 7) (19, 5)           @noisy det1256 det1257 det1255 det1254
mxx (-3, 4) (-1, 4)           @noisy det171 det162 det3692
mxx (19, 8) (17, 8)           @noisy det1222 det1255 det1224 det1254
mxx (11, -22) (9, -22)        @noisy det3395 det3397 det1135 det1139
mzz (7, 5) (7, 7)             @noisy det22 det903 det901 det27
mxx (3, -2) (1, -2)           @noisy det1622 det1620 det1623 det1628
mzz (-1, 1) (-1, -1)          @noisy det1813 det1811 det1624 det1627
mxx (29, -2) (29, -4)         @noisy det646 det653
mzz (9, -23) (9, -25)         @noisy det3396 det3399 det3395 det3397 det3400
mzz (15, -17) (15, -19)       @noisy det1908 det967 det974 det1907
mzz (13, -1) (13, 1)          @noisy det250 det254 det301 det300
mzz (25, 1) (25, -1)          @noisy det1710 det1709 det510 det516
mxx (-1, -4) (-3, -4)         @noisy det2627 det2626 det1812 det1814
mzz (5, -19) (5, -17)         @noisy det3465 det3468 det3469 det3462 det3464
mzz (17, 11) (17, 13)         @noisy det362 det2001 det1999 det364
mzz (1, -11) (1, -13)         @noisy det2986 det2984 det2987 det2990 det2991
mzz (13, 19) (13, 17)         @noisy det832 det834 det2384 det2386
mxx (7, 8) (5, 8)             @noisy det903 det901 det722 det725
mxx (15, -4) (13, -4)         @noisy det1087 det1086 det302 det304
mxx (7, 10) (5, 10)           @noisy det2547 det725 det2548 det722
mzz (23, 1) (23, -1)          @noisy det587 det585 det510 det516
mzz (3, 13) (3, 11)           @noisy det3727 det1480 det1484
mzz (15, -7) (15, -5)         @noisy det1087 det1086 det1042 det1045
mxx (5, -14) (7, -14)         @noisy det2574 det3299 det3300 det2578
mxx (19, 20) (17, 20)         @noisy det2882 det2877 det2878 det2876 det2883
mzz (-3, -1) (-3, 1)          @noisy det1813 det1811 det163 det167
mzz (21, -13) (21, -11)       @noisy det2086 det3658 det2087
mxx (17, -16) (19, -16)       @noisy det3640 det966 det971

--------         17
mzz (15, 22) (15, 20)         @noisy det833 det837 det3710
mzz (9, 16) (9, 14)           @noisy det1537 det1535 det1540 det1530
mxx (21, 1) (19, 1)           @noisy det3083 det588 det590 det3081
mxx (17, 5) (15, 5)           @noisy det454 det453 det457 det450
mxx (25, 5) (23, 5)           @noisy det1930 det1929 det1926 det1932
mxx (9, -7) (7, -7)           @noisy det2267 det2272 det2274 det2275
mzz (17, 16) (17, 14)         @noisy det2416 det2414 det2003 det2000
mxx (21, -11) (19, -11)       @noisy det2086 det2747 det2749 det2087
mxx (9, 17) (7, 17)           @noisy det1537 det1539 det1530 det1533
mxx (13, -19) (11, -19)       @noisy det1131 det1134 det1138 det1142
mzz (11, -26) (9, -26)        @noisy det3398 det3401
mxx (9, -5) (7, -5)           @noisy det2696 det2272 det2699 det2275
mzz (5, 10) (5, 8)            @noisy det1482 det725 det1475 det722
mxx (17, 17) (15, 17)         @noisy det2385 det2414 det2387 det2416
mxx (-3, 5) (-5, 5)           @noisy det160 det170 det154 det166 det161
mxx (9, 11) (7, 11)           @noisy det724 det727 det723 det718
mzz (27, -2) (27, -4)         @noisy det517 det511 det640 det651
mxx (11, 1) (13, 1)           @noisy det253 det250 det254 det247
mxx (23, -7) (25, -7)         @noisy det1407 det513 det1400 det519
mzz (23, 4) (23, 2)           @noisy det1930 det586 det589 det1926
mzz (1, -4) (1, -2)           @noisy det1876 det1623 det1628 det1880
mxx (17, -5) (15, -5)         @noisy det1043 det1042 det1039 det1045
mzz (17, 2) (17, 4)           @noisy det454 det450 det455 det452
mxx (11, 23) (13, 23)         @noisy det831 det824 det839 det835
mzz (17, -16) (17, -14)       @noisy det966 det970 det971 det959
mxx (1, 11) (-1, 11)          @noisy det2214 det2203 det2211 det2209 det2210
mxx (13, -25) (11, -25)       @noisy det1136 det3552 det1141
mzz (-3, 2) (-3, 4)           @noisy det162 det166 det171 det154
mzz (11, -16) (11, -14)       @noisy det2763 det2764 det1303 det1306
mzz (15, 4) (15, 2)           @noisy det454 det251 det450 det255
mxx (17, 19) (15, 19)         @noisy det2385 det3813 det2387
mzz (21, 8) (21, 10)          @noisy det1962 det1964 det2041 det2043
mzz (23, -10) (23, -8)        @noisy det1402 det1407 det1410 det1400
mxx (9, 13) (7, 13)           @noisy det1537 det727 det723 det1530
mxx (9, -17) (7, -17)         @noisy det2573 det2571 det2577 det2575
mzz (17, -22) (17, -20)       @noisy det3145 det3146 det3147 det3141 det3148
mzz (13, -14) (13, -16)       @noisy det2763 det965 det2764 det973
mxx (9, 23) (7, 23)           @noisy det2814 det2809 det2816 det2806 det2810
mzz (13, 20) (13, 22)         @noisy det833 det824 det837 det835
mzz (-3, -8) (-1, -8)         @noisy det2628 det2630
mzz (9, 2) (9, 4)             @noisy det15 det25 det24 det30
mzz (27, 8) (25, 8)           @noisy det2444 det2446
mxx (-3, -7) (-3, -5)         @noisy det2629 det2633
mzz (7, 22) (7, 20)           @noisy det2814 det2811 det2812 det2815 det2806
mzz (7, -8) (7, -10)          @noisy det2267 det2271 det2274 det2276
mxx (15, -13) (17, -13)       @noisy det959 det970 det968 det972
mxx (17, 7) (15, 7)           @noisy det453 det1219 det457 det1223
mzz (17, -4) (17, -2)         @noisy det1043 det1041 det1046 det1039
mzz (15, -16) (15, -14)       @noisy det970 det965 det973 det959
mzz (5, -8) (5, -10)          @noisy det3067 det2271 det3065 det2276
mzz (-1, 2) (-1, 4)           @noisy det1847 det162 det1843 det171
mxx (-3, -1) (-5, -1)         @noisy det3757 det163 det167
mzz (5, 4) (5, 2)             @noisy det1691 det1688 det21 det26
mxx (13, -17) (11, -17)       @noisy det2763 det1134 det2764 det1142
mxx (5, 17) (3, 17)           @noisy det1752 det1753 det1759 det1749 det1758
mzz (15, 16) (15, 14)         @noisy det359 det366 det2414 det2416
mxx (13, -1) (11, -1)         @noisy det775 det250 det254 det768
mxx (25, -1) (23, -1)         @noisy det515 det510 det504 det516
mzz (11, 14) (11, 16)         @noisy det3099 det1535 det1540 det3096
mxx (1, -11) (1, -13)         @noisy det2987 det2990
mxx (11, -5) (13, -5)         @noisy det775 det772 det776 det768
mxx (-1, 1) (1, 1)            @noisy det1847 det1624 det1843 det1627
mxx (17, -11) (15, -11)       @noisy det2682 det972 det2680 det968
mzz (1, 2) (1, 4)             @noisy det1847 det1625 det1629 det1843
mzz (-1, -4) (-1, -2)         @noisy det1876 det1880 det1812 det1814
mzz (5, -2) (5, -4)           @noisy det2931 det2932 det2322 det2325
mzz (9, -16) (9, -14)         @noisy det2571 det2575 det1303 det1306
mzz (13, 2) (13, 4)           @noisy det253 det255 det251 det247
mzz (15, 10) (15, 8)          @noisy det365 det363 det1219 det1223
mxx (5, 5) (3, 5)             @noisy det1691 det902 det1688 det904
mxx (27, 5) (27, 7)           @noisy det2445 det2449
mzz (3, 8) (3, 10)            @noisy det1482 det1483 det1475 det1479
mxx (13, 25) (11, 25)         @noisy det831 det839 det3518
mzz (21, 14) (23, 14)         @noisy det3331 det3334
mzz (1, 8) (1, 10)            @noisy det2211 det1479 det1483 det2203
mzz (5, -20) (7, -20)         @noisy det3463 det3467
mxx (21, -13) (19, -13)       @noisy det2086 det2137 det2143 det2087
mxx (25, -11) (23, -11)       @noisy det1400 det1405 det1407 det1406 det1411
mzz (3, -10) (3, -8)          @noisy det3067 det2985 det2992 det3065
mxx (21, -7) (19, -7)         @noisy det2747 det2749 det2502 det2505
mzz (13, 14) (13, 16)         @noisy det3099 det359 det366 det3096
mzz (21, 2) (21, 4)           @noisy det3083 det586 det589 det3081
mxx (-1, 7) (1, 7)            @noisy det2211 det1848 det1846 det2203
mzz (19, -10) (19, -8)        @noisy det2747 det2088 det2084 det2749
mzz (11, -22) (11, -20)       @noisy det1131 det1138 det1135 det1139
mzz (5, -14) (5, -16)         @noisy det2574 det3541 det2578
mzz (3, -14) (1, -14)         @noisy det2994 det2989
mxx (21, 11) (19, 11)         @noisy det2043 det2002 det2004 det2041
mxx (13, -23) (11, -23)       @noisy det1131 det1138 det1136 det1141
mxx (-1, -7) (1, -7)          @noisy det1879 det1881 det3779
mxx (15, -7) (17, -7)         @noisy det2682 det1042 det2680 det1045
mzz (7, 4) (7, 2)             @noisy det15 det25 det21 det26
mxx (7, -19) (9, -19)         @noisy det3676 det2573 det2577
mxx (13, 5) (11, 5)           @noisy det253 det99 det100 det247
mzz (1, -10) (1, -8)          @noisy det2985 det3582 det2992
mxx (3, 7) (5, 7)             @noisy det1482 det902 det1475 det904
mzz (19, 14) (19, 16)         @noisy det2000 det2003 det3684
mxx (9, 5) (7, 5)             @noisy det15 det22 det25 det27
mzz (7, 16) (7, 14)           @noisy det1534 det1537 det1538 det1530
mxx (-1, -1) (1, -1)          @noisy det1876 det1880 det1624 det1627
mxx (29, -5) (27, -5)         @noisy det654 det648 det640 det651 det649
mzz (9, -4) (9, -2)           @noisy det2696 det773 det2699 det777
mxx (21, -17) (19, -17)       @noisy det2137 det2143 det2139 det2145 det2140
mzz (27, 2) (27, 4)           @noisy det3623 det1711 det1712
mzz (11, 8) (11, 10)          @noisy det428 det97 det101 det426
mxx (21, -1) (19, -1)         @noisy det2499 det2504 det588 det590
mxx (17, -19) (15, -19)       @noisy det3148 det3141 det967 det974
mzz (15, -10) (15, -8)        @noisy det2682 det1089 det2680 det1088
mxx (19, 13) (21, 13)         @noisy det2002 det2004 det3598
mxx (17, -17) (15, -17)       @noisy det970 det967 det974 det959
mxx (7, -13) (9, -13)         @noisy det2571 det1305 det2575 det1307
mzz (19, 8) (19, 10)          @noisy det1222 det2043 det1224 det2041
mzz (7, 10) (7, 8)            @noisy det724 det722 det718 det725
mzz (29, -2) (29, -4)         @noisy det646 det647 det653 det640 det651
mxx (9, -23) (9, -25)         @noisy det3396 det3399
mxx (5, -11) (3, -11)         @noisy det3067 det2988 det2995 det3065
mzz (5, 14) (5, 16)           @noisy det1749 det1538 det1758 det1534
mzz (11, -4) (11, -2)         @noisy det775 det773 det777 det768
mxx (13, 17) (11, 17)         @noisy det3099 det832 det834 det3096
mzz (15, -4) (15, -2)         @noisy det1043 det304 det1039 det302
mxx (9, 7) (7, 7)             @noisy det724 det22 det27 det718
mxx (5, -19) (5, -17)         @noisy det3465 det3468
mxx (29, 1) (27, 1)           @noisy det3799 det650 det645
mxx (3, 1) (5, 1)             @noisy det1626 det1688 det1621 det1691
mzz (19, 20) (17, 20)         @noisy det2877 det2883
mxx (5, -13) (3, -13)         @noisy det2988 det3615 det2995
mxx (17, -1) (15, -1)         @noisy det1043 det299 det1039 det303
mzz (11, 20) (11, 22)         @noisy det830 det824 det835 det838
mxx (13, -13) (11, -13)       @noisy det2763 det2764 det1301 det1309
mxx (15, 23) (15, 25)         @noisy det3247 det3251
mzz (13, 26) (15, 26)         @noisy det3244 det3249
mzz (-5, 2) (-5, 4)           @noisy det164 det154 det166 det165 det169
mxx (5, 11) (3, 11)           @noisy det1482 det1480 det1484 det1475
mzz (3, 2) (3, 4)             @noisy det1625 det1629 det1688 det1691
mzz (9, 10) (9, 8)            @noisy det724 det97 det101 det718
mzz (17, -10) (17, -8)        @noisy det2682 det2084 det2088 det2680
mxx (17, 1) (15, 1)           @noisy det454 det299 det450 det303
mxx (9, -11) (7, -11)         @noisy det2267 det1305 det2274 det1307
mzz (17, 8) (17, 10)          @noisy det1222 det1219 det1223 det1224
mxx (11, 7) (13, 7)           @noisy det428 det99 det100 det426
mxx (13, -11) (11, -11)       @noisy det1301 det1370 det1309 det1368
mzz (9, -22) (9, -20)         @noisy det3574 det1135 det1139
mxx (25, 7) (23, 7)           @noisy det1929 det3566 det1932
mzz (13, -8) (13, -10)        @noisy det1370 det1088 det1089 det1368
mzz (25, -4) (25, -2)         @noisy det515 det517 det511 det504
mzz (15, -22) (15, -20)       @noisy det3148 det1133 det3141 det1140
mxx (9, 1) (7, 1)             @noisy det15 det25 det23 det29
mzz (3, 14) (3, 16)           @noisy det1754 det1755 det1757 det1749 det1758
mxx (-1, 5) (1, 5)            @noisy det1847 det1848 det1846 det1843
mzz (11, -10) (11, -8)        @noisy det1370 det1304 det1308 det1368
mxx (11, 13) (13, 13)         @noisy det3099 det361 det3096 det367
mzz (7, -2) (7, -4)           @noisy det2696 det2699 det2322 det2325
mxx (5, -1) (3, -1)           @noisy det2932 det1621 det1626 det2931
mxx (13, 19) (11, 19)         @noisy det832 det824 det834 det835
mxx (17, -23) (15, -23)       @noisy det3143 det3141 det3148 det3144 det3150
mzz (23, -4) (23, -2)         @noisy det515 det512 det518 det504
mzz (19, 2) (19, 4)           @noisy det455 det3083 det3081 det452
mxx (25, -5) (23, -5)         @noisy det515 det513 det504 det519
mxx (1, -5) (-1, -5)          @noisy det1876 det1880 det1879 det1881
mzz (9, 22) (9, 20)           @noisy det2814 det830 det2806 det838
mzz (-3, -2) (-3, -4)         @noisy det3590 det1812 det1814
mxx (9, 19) (7, 19)           @noisy det2814 det1539 det2806 det1533
mxx (23, 11) (23, 13)         @noisy det3330 det3333
mzz (-1, 8) (-1, 10)          @noisy det2203 det2211 det2207 det2208 det2213
mxx (17, 13) (15, 13)         @noisy det362 det2414 det364 det2416
mxx (21, 5) (19, 5)           @noisy det3083 det1256 det1257 det3081
mxx (19, 7) (21, 7)           @noisy det2043 det1256 det1257 det2041
mxx (13, -7) (11, -7)         @noisy det1370 det772 det776 det1368
mxx (17, 11) (15, 11)         @noisy det362 det1219 det364 det1223
mzz (13, -20) (13, -22)       @noisy det1131 det1133 det1138 det1140
mzz (21, -2) (21, -4)         @noisy det2499 det512 det2504 det518
mzz (7, -16) (7, -14)         @noisy det2574 det2571 det2575 det2578
mzz (23, 10) (23, 8)          @noisy det1962 det1964 det3771
mxx (-5, 1) (-3, 1)           @noisy det166 det154 det163 det167
mzz (13, -2) (13, -4)         @noisy det775 det302 det304 det768
mxx (7, -1) (9, -1)           @noisy det2696 det2699 det23 det29
mxx (25, 1) (23, 1)           @noisy det1930 det510 det1926 det516
mzz (9, -10) (9, -8)          @noisy det2267 det1304 det1308 det2274
mxx (5, -7) (3, -7)           @noisy det3067 det2323 det2324 det3065
mxx (3, 13) (5, 13)           @noisy det1480 det1484 det1749 det1758
mzz (13, 8) (13, 10)          @noisy det428 det365 det363 det426
mzz (3, -4) (3, -2)           @noisy det2932 det1623 det1628 det2931
mzz (25, -10) (25, -8)        @noisy det1400 det1407 det1403 det1404 det1408
mxx (21, -5) (19, -5)         @noisy det2499 det2504 det2502 det2505
mzz (21, -14) (21, -16)       @noisy det2137 det2143 det2141 det2142 det2146
mxx (3, -5) (5, -5)           @noisy det2932 det2323 det2324 det2931
mzz (21, -8) (21, -10)        @noisy det1402 det2747 det2749 det1410
mzz (19, -14) (19, -16)       @noisy det2137 det2143 det966 det971
mxx (19, 19) (19, 17)         @noisy det2879 det2881
mzz (25, 2) (25, 4)           @noisy det1930 det1711 det1926 det1712
mzz (11, 2) (11, 4)           @noisy det253 det24 det30 det247
mxx (13, 11) (11, 11)         @noisy det428 det361 det426 det367
mxx (29, -1) (27, -1)         @noisy det645 det640 det650 det651
mzz (19, -4) (19, -2)         @noisy det2499 det1041 det1046 det2504

--------         18
myy (21, 4) (21, 5)           @noisy det3082 det3081
myy (3, 1) (3, 2)             @noisy det1688 det1690
myy (9, -11) (9, -10)         @noisy det2267 det2273
myy (9, -1) (9, -2)           @noisy det2696 det2698
myy (-1, 1) (-1, 2)           @noisy det1849 det1843
myy (5, -11) (5, -10)         @noisy det3066 det3065
myy (11, 10) (11, 11)         @noisy det426 det429
myy (3, 4) (3, 5)             @noisy det1688 det1690
myy (11, -1) (11, -2)         @noisy det774 det768
myy (17, 11) (17, 10)         @noisy det1219 det1225
myy (7, -11) (7, -10)         @noisy det2267 det2273
myy (7, 22) (7, 23)           @noisy det2806 det2813
myy (21, 2) (21, 1)           @noisy det3082 det3081
myy (11, -16) (11, -17)       @noisy det2763 det2765
myy (5, 1) (5, 2)             @noisy det1688 det1690
myy (15, -20) (15, -19)       @noisy det3149 det3141
myy (17, 5) (17, 4)           @noisy det450 det456
myy (11, 4) (11, 5)           @noisy det252 det247
myy (17, 1) (17, 2)           @noisy det450 det456
myy (17, -14) (17, -13)       @noisy det969 det959
myy (3, 10) (3, 11)           @noisy det1475 det1481
myy (7, -8) (7, -7)           @noisy det2267 det2273
myy (19, 2) (19, 1)           @noisy det3082 det3081
myy (19, 4) (19, 5)           @noisy det3082 det3081
myy (15, 10) (15, 11)         @noisy det1219 det1225
myy (9, 13) (9, 14)           @noisy det1536 det1530
myy (5, -8) (5, -7)           @noisy det3066 det3065
myy (15, 16) (15, 17)         @noisy det2414 det2415
myy (21, -5) (21, -4)         @noisy det2499 det2503
myy (13, 14) (13, 13)         @noisy det3096 det3098
myy (9, -14) (9, -13)         @noisy det2571 det2576
myy (11, 7) (11, 8)           @noisy det426 det429
myy (7, 13) (7, 14)           @noisy det1536 det1530
myy (19, -4) (19, -5)         @noisy det2499 det2503
myy (15, -1) (15, -2)         @noisy det1039 det1044
myy (9, 10) (9, 11)           @noisy det726 det718
myy (17, -23) (17, -22)       @noisy det3149 det3141
myy (21, 8) (21, 7)           @noisy det2044 det2041
myy (21, -8) (21, -7)         @noisy det2747 det2748
myy (11, -22) (11, -23)       @noisy det1131 det1137
myy (7, -17) (7, -16)         @noisy det2571 det2576
myy (-1, 4) (-1, 5)           @noisy det1849 det1843
myy (11, 19) (11, 20)         @noisy det824 det836
myy (5, -1) (5, -2)           @noisy det2933 det2931
myy (17, -17) (17, -16)       @noisy det969 det959
myy (9, 5) (9, 4)             @noisy det15 det28
myy (17, 7) (17, 8)           @noisy det1219 det1225
myy (-3, 2) (-3, 1)           @noisy det168 det154
myy (7, 19) (7, 20)           @noisy det2806 det2813
myy (5, -5) (5, -4)           @noisy det2933 det2931
myy (15, 1) (15, 2)           @noisy det450 det456
myy (3, -10) (3, -11)         @noisy det3066 det3065
myy (7, -13) (7, -14)         @noisy det2571 det2576
myy (7, 16) (7, 17)           @noisy det1536 det1530
myy (9, 16) (9, 17)           @noisy det1536 det1530
myy (15, -13) (15, -14)       @noisy det969 det959
myy (13, -23) (13, -22)       @noisy det1131 det1137
myy (13, 10) (13, 11)         @noisy det426 det429
myy (13, -14) (13, -13)       @noisy det2763 det2765
myy (23, -11) (23, -10)       @noisy det1409 det1400
myy (3, -8) (3, -7)           @noisy det3066 det3065
myy (15, 7) (15, 8)           @noisy det1219 det1225
myy (11, -20) (11, -19)       @noisy det1131 det1137
myy (21, -14) (21, -13)       @noisy det2137 det2144
myy (9, 7) (9, 8)             @noisy det726 det718
myy (29, -5) (29, -4)         @noisy det640 det652
myy (5, 7) (5, 8)             @noisy det1475 det1481
myy (21, -1) (21, -2)         @noisy det2499 det2503
myy (13, -11) (13, -10)       @noisy det1371 det1368
myy (25, -8) (25, -7)         @noisy det1409 det1400
myy (1, -5) (1, -4)           @noisy det1876 det1882
myy (7, 7) (7, 8)             @noisy det726 det718
myy (5, 16) (5, 17)           @noisy det1749 det1756
myy (15, -5) (15, -4)         @noisy det1039 det1044
myy (11, 1) (11, 2)           @noisy det252 det247
myy (13, 16) (13, 17)         @noisy det3096 det3098
myy (1, 1) (1, 2)             @noisy det1849 det1843
myy (23, 4) (23, 5)           @noisy det1926 det1931
myy (19, 10) (19, 11)         @noisy det2044 det2041
myy (11, -5) (11, -4)         @noisy det774 det768
myy (7, 10) (7, 11)           @noisy det726 det718
myy (17, -1) (17, -2)         @noisy det1039 det1044
myy (19, -8) (19, -7)         @noisy det2747 det2748
myy (27, -5) (27, -4)         @noisy det640 det652
myy (21, -17) (21, -16)       @noisy det2137 det2144
myy (5, 10) (5, 11)           @noisy det1475 det1481
myy (13, 8) (13, 7)           @noisy det426 det429
myy (-1, -1) (-1, -2)         @noisy det1876 det1882
myy (17, -5) (17, -4)         @noisy det1039 det1044
myy (3, 16) (3, 17)           @noisy det1749 det1756
myy (19, -17) (19, -16)       @noisy det2137 det2144
myy (-1, -5) (-1, -4)         @noisy det1876 det1882
myy (1, 4) (1, 5)             @noisy det1849 det1843
myy (11, 13) (11, 14)         @noisy det3096 det3098
myy (9, -17) (9, -16)         @noisy det2571 det2576
myy (7, -1) (7, -2)           @noisy det2696 det2698
myy (21, -11) (21, -10)       @noisy det2747 det2748
myy (11, -14) (11, -13)       @noisy det2763 det2765
myy (-1, 11) (-1, 10)         @noisy det2212 det2203
myy (3, 7) (3, 8)             @noisy det1475 det1481
myy (11, 16) (11, 17)         @noisy det3096 det3098
myy (9, 19) (9, 20)           @noisy det2806 det2813
myy (25, 5) (25, 4)           @noisy det1926 det1931
myy (15, 4) (15, 5)           @noisy det450 det456
myy (25, -1) (25, -2)         @noisy det504 det514
myy (9, -5) (9, -4)           @noisy det2696 det2698
myy (19, 7) (19, 8)           @noisy det2044 det2041
myy (11, -8) (11, -7)         @noisy det1371 det1368
myy (1, 11) (1, 10)           @noisy det2212 det2203
myy (19, -10) (19, -11)       @noisy det2747 det2748
myy (13, -1) (13, -2)         @noisy det774 det768
myy (15, -7) (15, -8)         @noisy det2680 det2683
myy (23, -7) (23, -8)         @noisy det1409 det1400
myy (17, -8) (17, -7)         @noisy det2680 det2683
myy (21, 10) (21, 11)         @noisy det2044 det2041
myy (9, 22) (9, 23)           @noisy det2806 det2813
myy (23, -1) (23, -2)         @noisy det504 det514
myy (-5, 4) (-5, 5)           @noisy det168 det154
myy (17, 13) (17, 14)         @noisy det2414 det2415
myy (15, 13) (15, 14)         @noisy det2414 det2415
myy (1, 7) (1, 8)             @noisy det2212 det2203
myy (7, -5) (7, -4)           @noisy det2696 det2698
myy (17, 16) (17, 17)         @noisy det2414 det2415
myy (9, 1) (9, 2)             @noisy det15 det28
myy (11, 23) (11, 22)         @noisy det824 det836
myy (15, -23) (15, -22)       @noisy det3149 det3141
myy (13, 22) (13, 23)         @noisy det824 det836
myy (5, 14) (5, 13)           @noisy det1749 det1756
myy (13, 4) (13, 5)           @noisy det252 det247
myy (17, -20) (17, -19)       @noisy det3149 det3141
myy (7, 1) (7, 2)             @noisy det15 det28
myy (7, 4) (7, 5)             @noisy det15 det28
myy (25, -11) (25, -10)       @noisy det1409 det1400
myy (-1, 7) (-1, 8)           @noisy det2212 det2203
myy (25, 1) (25, 2)           @noisy det1926 det1931
myy (17, -11) (17, -10)       @noisy det2680 det2683
myy (25, -5) (25, -4)         @noisy det504 det514
myy (13, -5) (13, -4)         @noisy det774 det768
myy (11, -10) (11, -11)       @noisy det1371 det1368
myy (19, -1) (19, -2)         @noisy det2499 det2503
myy (3, -1) (3, -2)           @noisy det2933 det2931
myy (3, -5) (3, -4)           @noisy det2933 det2931
myy (9, -7) (9, -8)           @noisy det2267 det2273
myy (5, 4) (5, 5)             @noisy det1688 det1690
myy (27, -1) (27, -2)         @noisy det640 det652
myy (3, 13) (3, 14)           @noisy det1749 det1756
myy (-5, 1) (-5, 2)           @noisy det168 det154
myy (15, -11) (15, -10)       @noisy det2680 det2683
myy (1, -1) (1, -2)           @noisy det1876 det1882
myy (13, -17) (13, -16)       @noisy det2763 det2765
myy (29, -1) (29, -2)         @noisy det640 det652
myy (23, 1) (23, 2)           @noisy det1926 det1931
myy (23, -5) (23, -4)         @noisy det504 det514
myy (15, -17) (15, -16)       @noisy det969 det959
myy (13, 2) (13, 1)           @noisy det252 det247
myy (13, -20) (13, -19)       @noisy det1131 det1137
myy (-3, 4) (-3, 5)           @noisy det168 det154
myy (13, 19) (13, 20)         @noisy det824 det836
myy (19, -14) (19, -13)       @noisy det2137 det2144
myy (13, -8) (13, -7)         @noisy det1371 det1368

--------         19
mzz (15, 22) (15, 20)         @noisy det837 det843 det3710
mzz (9, 16) (9, 14)           @noisy det1536 det1537 det1540 det1542
mxx (21, 1) (19, 1)           @noisy det3082 det3083 det590 det593
mxx (17, 5) (15, 5)           @noisy det454 det457 det459 det456
mxx (25, 5) (23, 5)           @noisy det1930 det1932 det1933 det1931
mxx (9, -7) (7, -7)           @noisy det2277 det2273 det2274 det2275
mzz (17, 16) (17, 14)         @noisy det2416 det2415 det2003 det2007
mxx (21, -11) (19, -11)       @noisy det2087 det2091 det2748 det2749
mxx (9, 17) (7, 17)           @noisy det1536 det1537 det1539 det1541
mxx (13, -19) (11, -19)       @noisy det1146 det1137 det1138 det1142
mzz (11, -26) (9, -26)        @noisy det3401 det3406
mxx (9, -5) (7, -5)           @noisy det2277 det2698 det2699 det2275
mzz (5, 10) (5, 8)            @noisy det1482 det725 det728 det1481
mxx (17, 17) (15, 17)         @noisy det2387 det2390 det2415 det2416
mxx (-3, 5) (-5, 5)           @noisy det172 det170 det168 det166 det173
mxx (9, 11) (7, 11)           @noisy det726 det724 det727 det729
mzz (27, -2) (27, -4)         @noisy det517 det521 det652 det651
mxx (11, 1) (13, 1)           @noisy det252 det253 det254 det256
mxx (23, -7) (25, -7)         @noisy det1409 det1407 det519 det523
mzz (23, 4) (23, 2)           @noisy det1930 det589 det1931 det594
mzz (1, -4) (1, -2)           @noisy det1880 det1882 det1628 det1631
mxx (17, -5) (15, -5)         @noisy det1043 det1045 det1048 det1044
mzz (17, 2) (17, 4)           @noisy det454 det458 det455 det456
mxx (11, 23) (13, 23)         @noisy det839 det841 det836 det835
mzz (17, -16) (17, -14)       @noisy det969 det970 det971 det977
mxx (1, 11) (-1, 11)          @noisy det2214 det2212 det2211 det2217 det2218
mxx (13, -25) (11, -25)       @noisy det1144 det3552 det1141
mzz (-3, 2) (-3, 4)           @noisy det168 det166 det171 det177
mzz (11, -16) (11, -14)       @noisy det1310 det2765 det2764 det1306
mzz (15, 4) (15, 2)           @noisy det454 det255 det257 det456
mxx (17, 19) (15, 19)         @noisy det2387 det2390 det3813
mzz (21, 8) (21, 10)          @noisy det2044 det1964 det1967 det2043
mzz (23, -10) (23, -8)        @noisy det1409 det1407 det1410 det1412
mxx (9, 13) (7, 13)           @noisy det1536 det1537 det727 det729
mxx (9, -17) (7, -17)         @noisy det2577 det2579 det2576 det2575
mzz (17, -22) (17, -20)       @noisy det3153 det3154 det3147 det3149 det3148
mzz (13, -14) (13, -16)       @noisy det2765 det2764 det973 det978
mxx (9, 23) (7, 23)           @noisy det2814 det2819 det2813 det2816 det2820
mzz (13, 20) (13, 22)         @noisy det837 det843 det836 det835
mzz (-3, -8) (-1, -8)         @noisy det2630 det2635
mzz (9, 2) (9, 4)             @noisy det28 det25 det31 det30
mzz (27, 8) (25, 8)           @noisy det2446 det2452
mxx (-3, -7) (-3, -5)         @noisy det2633 det2636
mzz (7, 22) (7, 20)           @noisy det2814 det2817 det2818 det2815 det2813
mzz (7, -8) (7, -10)          @noisy det2273 det2274 det2276 det2278
mxx (15, -13) (17, -13)       @noisy det969 det970 det972 det975
mxx (17, 7) (15, 7)           @noisy det457 det459 det1225 det1223
mzz (17, -4) (17, -2)         @noisy det1043 det1046 det1047 det1044
mzz (15, -16) (15, -14)       @noisy det969 det970 det973 det978
mzz (5, -8) (5, -10)          @noisy det3066 det3067 det2276 det2278
mzz (-1, 2) (-1, 4)           @noisy det1849 det1847 det171 det177
mxx (-3, -1) (-5, -1)         @noisy det3757 det167 det174
mzz (5, 4) (5, 2)             @noisy det1691 det1690 det32 det26
mxx (13, -17) (11, -17)       @noisy det1146 det2765 det2764 det1142
mxx (5, 17) (3, 17)           @noisy det1760 det1761 det1759 det1756 det1758
mzz (15, 16) (15, 14)         @noisy det366 det373 det2415 det2416
mxx (13, -1) (11, -1)         @noisy det774 det775 det254 det256
mxx (25, -1) (23, -1)         @noisy det515 det516 det520 det514
mzz (11, 14) (11, 16)         @noisy det3099 det1540 det1542 det3098
mxx (1, -11) (1, -13)         @noisy det3001 det2990
mxx (11, -5) (13, -5)         @noisy det774 det775 det776 det778
mxx (-1, 1) (1, 1)            @noisy det1849 det1847 det1627 det1633
mxx (17, -11) (15, -11)       @noisy det2682 det972 det975 det2683
mzz (1, 2) (1, 4)             @noisy det1849 det1847 det1629 det1634
mzz (-1, -4) (-1, -2)         @noisy det1882 det1880 det1814 det1817
mzz (5, -2) (5, -4)           @noisy det2933 det2932 det2325 det2328
mzz (9, -16) (9, -14)         @noisy det1310 det2576 det2575 det1306
mzz (13, 2) (13, 4)           @noisy det253 det255 det252 det257
mzz (15, 10) (15, 8)          @noisy det365 det372 det1225 det1223
mxx (5, 5) (3, 5)             @noisy det904 det907 det1690 det1691
mxx (27, 5) (27, 7)           @noisy det2449 det2453
mzz (3, 8) (3, 10)            @noisy det1482 det1483 det1486 det1481
mxx (13, 25) (11, 25)         @noisy det839 det841 det3518
mzz (21, 14) (23, 14)         @noisy det3334 det3336
mzz (1, 8) (1, 10)            @noisy det2212 det2211 det1483 det1486
mzz (5, -20) (7, -20)         @noisy det3467 det3472
mxx (21, -13) (19, -13)       @noisy det2087 det2091 det2144 det2143
mxx (25, -11) (23, -11)       @noisy det1409 det1407 det1415 det1416 det1411
mzz (3, -10) (3, -8)          @noisy det3066 det3067 det2992 det3000
mxx (21, -7) (19, -7)         @noisy det2505 det2748 det2749 det2506
mzz (13, 14) (13, 16)         @noisy det3099 det366 det373 det3098
mzz (21, 2) (21, 4)           @noisy det3082 det3083 det589 det594
mxx (-1, 7) (1, 7)            @noisy det2212 det2211 det1848 det1850
mzz (19, -10) (19, -8)        @noisy det2088 det2092 det2748 det2749
mzz (11, -22) (11, -20)       @noisy det1137 det1138 det1139 det1145
mzz (5, -14) (5, -16)         @noisy det2578 det2580 det3541
mzz (3, -14) (1, -14)         @noisy det2994 det2999
mxx (21, 11) (19, 11)         @noisy det2044 det2043 det2004 det2008
mxx (13, -23) (11, -23)       @noisy det1144 det1137 det1138 det1141
mxx (-1, -7) (1, -7)          @noisy det1881 det1883 det3779
mxx (15, -7) (17, -7)         @noisy det2682 det1045 det1048 det2683
mzz (7, 4) (7, 2)             @noisy det26 det28 det25 det32
mxx (7, -19) (9, -19)         @noisy det3676 det2577 det2579
mxx (13, 5) (11, 5)           @noisy det252 det253 det100 det103
mzz (1, -10) (1, -8)          @noisy det3582 det2992 det3000
mxx (3, 7) (5, 7)             @noisy det1482 det904 det907 det1481
mzz (19, 14) (19, 16)         @noisy det2007 det2003 det3684
mxx (9, 5) (7, 5)             @noisy det28 det25 det27 det33
mzz (7, 16) (7, 14)           @noisy det1536 det1537 det1538 det1543
mxx (-1, -1) (1, -1)          @noisy det1882 det1880 det1627 det1633
mxx (29, -5) (27, -5)         @noisy det654 det658 det652 det651 det659
mzz (9, -4) (9, -2)           @noisy det2698 det2699 det777 det779
mxx (21, -17) (19, -17)       @noisy det2144 det2143 det2147 det2145 det2148
mzz (27, 2) (27, 4)           @noisy det3623 det1712 det1715
mzz (11, 8) (11, 10)          @noisy det428 det101 det105 det429
mxx (21, -1) (19, -1)         @noisy det2503 det2504 det590 det593
mxx (17, -19) (15, -19)       @noisy det3149 det3148 det974 det976
mzz (15, -10) (15, -8)        @noisy det2682 det1089 det1092 det2683
mxx (19, 13) (21, 13)         @noisy det2004 det2008 det3598
mxx (17, -17) (15, -17)       @noisy det969 det970 det974 det976
mxx (7, -13) (9, -13)         @noisy det1313 det2576 det2575 det1307
mzz (19, 8) (19, 10)          @noisy det1224 det2044 det2043 det1226
mzz (7, 10) (7, 8)            @noisy det726 det724 det725 det728
mzz (29, -2) (29, -4)         @noisy det656 det657 det653 det652 det651
mxx (9, -23) (9, -25)         @noisy det3399 det3405
mxx (5, -11) (3, -11)         @noisy det3066 det3067 det2995 det2997
mzz (5, 14) (5, 16)           @noisy det1758 det1756 det1538 det1543
mzz (11, -4) (11, -2)         @noisy det774 det775 det777 det779
mxx (13, 17) (11, 17)         @noisy det3099 det834 det842 det3098
mzz (15, -4) (15, -2)         @noisy det1043 det304 det307 det1044
mxx (9, 7) (7, 7)             @noisy det726 det724 det27 det33
mxx (5, -19) (5, -17)         @noisy det3468 det3473
mxx (29, 1) (27, 1)           @noisy det3799 det655 det650
mxx (3, 1) (5, 1)             @noisy det1626 det1635 det1690 det1691
mzz (19, 20) (17, 20)         @noisy det2883 det2887
mxx (5, -13) (3, -13)         @noisy det3615 det2995 det2997
mxx (17, -1) (15, -1)         @noisy det1043 det303 det308 det1044
mzz (11, 20) (11, 22)         @noisy det838 det840 det836 det835
mxx (13, -13) (11, -13)       @noisy det2765 det2764 det1309 det1315
mxx (15, 23) (15, 25)         @noisy det3251 det3254
mzz (13, 26) (15, 26)         @noisy det3249 det3255
mzz (-5, 2) (-5, 4)           @noisy det175 det168 det166 det176 det169
mxx (5, 11) (3, 11)           @noisy det1482 det1484 det1485 det1481
mzz (3, 2) (3, 4)             @noisy det1629 det1634 det1690 det1691
mzz (9, 10) (9, 8)            @noisy det726 det724 det101 det105
mzz (17, -10) (17, -8)        @noisy det2682 det2088 det2092 det2683
mxx (17, 1) (15, 1)           @noisy det454 det303 det308 det456
mxx (9, -11) (7, -11)         @noisy det1313 det2273 det2274 det1307
mzz (17, 8) (17, 10)          @noisy det1224 det1226 det1225 det1223
mxx (11, 7) (13, 7)           @noisy det428 det100 det103 det429
mxx (13, -11) (11, -11)       @noisy det1371 det1370 det1309 det1315
mzz (9, -22) (9, -20)         @noisy det3574 det1139 det1145
mxx (25, 7) (23, 7)           @noisy det1932 det1933 det3566
mzz (13, -8) (13, -10)        @noisy det1371 det1370 det1089 det1092
mzz (25, -4) (25, -2)         @noisy det515 det517 det521 det514
mzz (15, -22) (15, -20)       @noisy det3149 det3148 det1140 det1143
mxx (9, 1) (7, 1)             @noisy det28 det25 det29 det34
mzz (3, 14) (3, 16)           @noisy det1762 det1763 det1757 det1756 det1758
mxx (-1, 5) (1, 5)            @noisy det1849 det1847 det1848 det1850
mzz (11, -10) (11, -8)        @noisy det1371 det1370 det1308 det1312
mxx (11, 13) (13, 13)         @noisy det3099 det367 det368 det3098
mzz (7, -2) (7, -4)           @noisy det2698 det2699 det2325 det2328
mxx (5, -1) (3, -1)           @noisy det2933 det2932 det1626 det1635
mxx (13, 19) (11, 19)         @noisy det834 det842 det836 det835
mxx (17, -23) (15, -23)       @noisy det3151 det3152 det3149 det3148 det3150
mzz (23, -4) (23, -2)         @noisy det515 det518 det522 det514
mzz (19, 2) (19, 4)           @noisy det455 det3082 det3083 det458
mxx (25, -5) (23, -5)         @noisy det515 det519 det523 det514
mxx (1, -5) (-1, -5)          @noisy det1882 det1880 det1881 det1883
mzz (9, 22) (9, 20)           @noisy det2814 det838 det840 det2813
mzz (-3, -2) (-3, -4)         @noisy det3590 det1814 det1817
mxx (9, 19) (7, 19)           @noisy det2814 det1539 det1541 det2813
mxx (23, 11) (23, 13)         @noisy det3333 det3339
mzz (-1, 8) (-1, 10)          @noisy det2212 det2211 det2215 det2216 det2213
mxx (17, 13) (15, 13)         @noisy det364 det371 det2415 det2416
mxx (21, 5) (19, 5)           @noisy det3082 det3083 det1257 det1260
mxx (19, 7) (21, 7)           @noisy det2044 det2043 det1257 det1260
mxx (13, -7) (11, -7)         @noisy det1371 det1370 det776 det778
mxx (17, 11) (15, 11)         @noisy det364 det371 det1225 det1223
mzz (13, -20) (13, -22)       @noisy det1137 det1138 det1140 det1143
mzz (21, -2) (21, -4)         @noisy det2503 det2504 det522 det518
mzz (7, -16) (7, -14)         @noisy det2578 det2580 det2576 det2575
mzz (23, 10) (23, 8)          @noisy det1964 det1967 det3771
mxx (-5, 1) (-3, 1)           @noisy det168 det166 det167 det174
mzz (13, -2) (13, -4)         @noisy det774 det775 det304 det307
mxx (7, -1) (9, -1)           @noisy det2698 det2699 det29 det34
mxx (25, 1) (23, 1)           @noisy det1930 det516 det520 det1931
mzz (9, -10) (9, -8)          @noisy det1312 det2273 det1308 det2274
mxx (5, -7) (3, -7)           @noisy det3066 det3067 det2324 det2329
mxx (3, 13) (5, 13)           @noisy det1484 det1485 det1756 det1758
mzz (13, 8) (13, 10)          @noisy det428 det365 det372 det429
mzz (3, -4) (3, -2)           @noisy det2933 det2932 det1628 det1631
mzz (25, -10) (25, -8)        @noisy det1409 det1407 det1413 det1414 det1408
mxx (21, -5) (19, -5)         @noisy det2505 det2503 det2504 det2506
mzz (21, -14) (21, -16)       @noisy det2144 det2143 det2149 det2150 det2146
mxx (3, -5) (5, -5)           @noisy det2933 det2932 det2324 det2329
mzz (21, -8) (21, -10)        @noisy det2748 det2749 det1410 det1412
mzz (19, -14) (19, -16)       @noisy det2144 det2143 det977 det971
mxx (19, 19) (19, 17)         @noisy det2881 det2884
mzz (25, 2) (25, 4)           @noisy det1930 det1712 det1715 det1931
mzz (11, 2) (11, 4)           @noisy det252 det253 det30 det31
mxx (13, 11) (11, 11)         @noisy det428 det367 det368 det429
mxx (29, -1) (27, -1)         @noisy det650 det655 det652 det651
mzz (19, -4) (19, -2)         @noisy det1046 det2503 det2504 det1047

--------         20
mxx (7, 2) (5, 2)             @noisy det26 det2947 det2949 det32
mzz (9, -7) (9, -5)           @noisy det2277 det2714 det2715 det2275
mxx (7, -16) (5, -16)         @noisy det2578 det2580 det3462 det3470
mzz (9, 11) (9, 13)           @noisy det727 det729 det2364 det2366
mzz (15, 23) (15, 25)         @noisy det3250 det3253 det3254 det3251 det3246
mxx (13, 26) (15, 26)         @noisy det3248 det3253 det3255 det3249 det3246
mzz (1, 7) (1, 5)             @noisy det1848 det1850 det2730 det2732
mzz (19, -13) (19, -11)       @noisy det2089 det2091 det2085 det2087
mzz (9, -17) (9, -19)         @noisy det2577 det2579 det3198 det3200
mzz (7, -13) (7, -11)         @noisy det1313 det3299 det3301 det1307
mxx (3, -10) (1, -10)         @noisy det2986 det2996 det2992 det3000
mzz (17, 5) (17, 7)           @noisy det457 det459 det1255 det1259
mxx (7, 4) (5, 4)             @noisy det26 det903 det906 det32
mxx (3, 8) (1, 8)             @noisy det1483 det1486 det2730 det2732
mzz (5, 11) (5, 13)           @noisy det2550 det1484 det1485 det2548
mzz (11, -25) (11, -23)       @noisy det1144 det3395 det3404 det1141
mxx (-3, -2) (-1, -2)         @noisy det1813 det1816 det1814 det1817
mxx (15, -22) (13, -22)       @noisy det3533 det1140 det1143
mzz (27, -1) (27, 1)          @noisy det1714 det650 det655 det1709
mxx (27, 2) (25, 2)           @noisy det1714 det1712 det1715 det1709
mxx (13, 8) (15, 8)           @noisy det933 det365 det372 det932
mxx (19, 10) (17, 10)         @noisy det1224 det1226 det2001 det2006
mxx (3, 4) (1, 4)             @noisy det1629 det1634 det2730 det2732
mzz (13, -19) (13, -17)       @noisy det1146 det1909 det1907 det1142
mxx (3, 14) (3, 16)           @noisy det1757 det1762
mzz (7, -19) (7, -17)         @noisy det2577 det2579 det3462 det3470
mzz (1, 1) (1, -1)            @noisy det1622 det1630 det1627 det1633
mxx (15, 16) (13, 16)         @noisy det366 det373 det2384 det2388
mxx (13, 2) (15, 2)           @noisy det255 det257 det301 det306
mzz (21, -1) (21, 1)          @noisy det587 det592 det590 det593
mzz (25, 5) (25, 7)           @noisy det1932 det1933 det2442 det2451
mzz (7, 11) (7, 13)           @noisy det2550 det727 det729 det2548
mzz (-5, 1) (-5, -1)          @noisy det3758 det167 det174
mxx (11, -10) (9, -10)        @noisy det1302 det1311 det1308 det1312
mxx (11, 20) (9, 20)          @noisy det1589 det838 det840 det1587
mxx (27, 4) (25, 4)           @noisy det1712 det1715 det2442 det2451
mzz (23, 11) (23, 13)         @noisy det3329 det3332 det3339 det3337 det3333
mzz (11, 7) (11, 5)           @noisy det98 det102 det100 det103
mzz (3, -13) (3, -11)         @noisy det2986 det2996 det2995 det2997
mxx (-1, 8) (-1, 10)          @noisy det2213 det2216
mzz (13, 5) (13, 7)           @noisy det933 det100 det103 det932
mxx (23, 4) (21, 4)           @noisy det1966 det1963 det589 det594
mxx (3, -8) (1, -8)           @noisy det3217 det2992 det3000 det3216
mxx (13, -20) (15, -20)       @noisy det1909 det1140 det1143 det1907
mzz (13, 25) (13, 23)         @noisy det839 det3246 det3253 det841
mxx (11, -16) (9, -16)        @noisy det1310 det3198 det3200 det1306
mzz (5, -7) (5, -5)           @noisy det2324 det2320 det2327 det2329
mzz (13, 11) (13, 13)         @noisy det367 det368 det358 det369
mxx (9, 10) (11, 10)          @noisy det101 det105 det2364 det2366
mzz (17, 1) (17, -1)          @noisy det303 det308 det2058 det2060
mxx (23, -4) (21, -4)         @noisy det2530 det2533 det518 det522
mzz (11, 1) (11, -1)          @noisy det1201 det1203 det254 det256
mxx (21, -8) (23, -8)         @noisy det2530 det2533 det1410 det1412
mxx (9, 16) (11, 16)          @noisy det1589 det1540 det1542 det1587
mzz (21, 11) (21, 13)         @noisy det3337 det2004 det2008 det3329
mxx (5, 14) (7, 14)           @noisy det2550 det1538 det1543 det2548
mxx (21, -14) (21, -16)       @noisy det2146 det2150
mxx (11, 2) (9, 2)            @noisy det1201 det1203 det30 det31
mxx (15, 10) (13, 10)         @noisy det365 det372 det358 det369
mxx (23, 10) (21, 10)         @noisy det3337 det1964 det1967 det3329
mzz (19, 19) (19, 17)         @noisy det2878 det2884 det2880 det2881 det2885
mxx (19, 2) (17, 2)           @noisy det455 det458 det2058 det2060
mzz (11, -13) (11, -11)       @noisy det1302 det1311 det1309 det1315
mxx (-5, 2) (-5, 4)           @noisy det169 det176
mzz (-1, 7) (-1, 5)           @noisy det3702 det1848 det1850
mzz (9, 5) (9, 7)             @noisy det98 det102 det27 det33
mxx (7, -4) (5, -4)           @noisy det2325 det2320 det2327 det2328
mzz (5, 5) (5, 7)             @noisy det904 det903 det906 det907
mzz (-1, -5) (-1, -7)         @noisy det2627 det2634 det1881 det1883
mzz (19, 13) (19, 11)         @noisy det2001 det2006 det2008 det2004
mxx (25, -4) (27, -4)         @noisy det517 det521 det3650
mxx (19, 4) (17, 4)           @noisy det455 det458 det1255 det1259
mxx (21, -2) (23, -2)         @noisy det587 det592 det518 det522
mzz (13, -25) (13, -23)       @noisy det1144 det3553 det1141
mxx (19, 14) (17, 14)         @noisy det2001 det2006 det2003 det2007
mxx (11, -8) (9, -8)          @noisy det2714 det2715 det1308 det1312
mzz (11, 13) (11, 11)         @noisy det367 det368 det2364 det2366
mzz (17, -5) (17, -7)         @noisy det2781 det1045 det1048 det2779
mzz (11, -5) (11, -7)         @noisy det2714 det2715 det776 det778
mxx (11, -26) (9, -26)        @noisy det3401 det3395 det3406 det3402 det3404
mzz (3, 1) (3, -1)            @noisy det1622 det1630 det1626 det1635
mzz (-3, 5) (-5, 5)           @noisy det170 det173
mxx (3, 2) (1, 2)             @noisy det1622 det1630 det1629 det1634
mzz (17, -23) (15, -23)       @noisy det3150 det3152
mxx (7, -8) (5, -8)           @noisy det2320 det2327 det2276 det2278
mzz (15, -13) (15, -11)       @noisy det3113 det3116 det972 det975
mxx (11, -2) (9, -2)          @noisy det1201 det1203 det777 det779
mxx (11, -20) (9, -20)        @noisy det3198 det3200 det1139 det1145
mzz (1, 11) (-1, 11)          @noisy det2214 det2218
mzz (9, 17) (9, 19)           @noisy det1589 det1539 det1541 det1587
mxx (7, 16) (5, 16)           @noisy det1543 det1538 det3788
mzz (25, -5) (25, -7)         @noisy det519 det523 det3668
mxx (-3, 2) (-1, 2)           @noisy det1813 det1816 det171 det177
mzz (9, -11) (9, -13)         @noisy det1313 det1302 det1311 det1307
mzz (15, 17) (15, 19)         @noisy det2387 det2390 det2384 det2388
mzz (23, -7) (23, -5)         @noisy det2530 det2533 det519 det523
mxx (17, 16) (19, 16)         @noisy det2878 det2885 det2003 det2007
mxx (13, 20) (15, 20)         @noisy det837 det843 det2384 det2388
mxx (15, -10) (13, -10)       @noisy det3113 det3116 det1089 det1092
mxx (11, 4) (9, 4)            @noisy det98 det102 det30 det31
mzz (13, -7) (13, -5)         @noisy det1087 det1091 det776 det778
mxx (-3, -8) (-1, -8)         @noisy det2634 det2630 det2627 det2631 det2635
mzz (17, -11) (17, -13)       @noisy det2089 det972 det975 det2085
mxx (27, 8) (25, 8)           @noisy det2446 det2451 det2447 det2452 det2442
mzz (-3, -7) (-3, -5)         @noisy det2634 det2632 det2636 det2633 det2627
mxx (7, 22) (7, 20)           @noisy det2815 det2818
mzz (7, -7) (7, -5)           @noisy det2277 det2320 det2327 det2275
mxx (21, 8) (23, 8)           @noisy det1966 det1964 det1967 det1963
mzz (11, 23) (11, 25)         @noisy det839 det841 det3519
mxx (7, -2) (5, -2)           @noisy det2947 det2949 det2325 det2328
mxx (25, -10) (25, -8)        @noisy det1408 det1414
mxx (13, -8) (15, -8)         @noisy det1087 det1091 det1089 det1092
mxx (19, -14) (17, -14)       @noisy det2089 det971 det977 det2085
mzz (5, 17) (3, 17)           @noisy det1760 det1759
mzz (15, 5) (15, 7)           @noisy det933 det457 det459 det932
mzz (11, 19) (11, 17)         @noisy det1589 det834 det842 det1587
mzz (3, 7) (3, 5)             @noisy det904 det907 det2730 det2732
mzz (7, -1) (7, 1)            @noisy det2947 det2949 det29 det34
mxx (11, 14) (9, 14)          @noisy det1540 det1542 det2364 det2366
mxx (3, -4) (1, -4)           @noisy det3217 det1628 det1631 det3216
mxx (13, 14) (15, 14)         @noisy det366 det373 det358 det369
mxx (15, -16) (13, -16)       @noisy det1909 det973 det978 det1907
mxx (19, -2) (17, -2)         @noisy det1046 det1047 det2058 det2060
mzz (19, -1) (19, 1)          @noisy det593 det2058 det590 det2060
mzz (5, -1) (5, 1)            @noisy det2947 det2949 det1626 det1635
mzz (23, 5) (23, 7)           @noisy det1966 det1932 det1933 det1963
mxx (23, -10) (21, -10)       @noisy det1410 det3737 det1412
mzz (21, -7) (21, -5)         @noisy det2530 det2533 det2505 det2506
mzz (27, 5) (27, 7)           @noisy det2448 det2451 det2449 det2453 det2442
mxx (13, -2) (15, -2)         @noisy det304 det307 det301 det306
mxx (21, 14) (23, 14)         @noisy det3336 det3329 det3334 det3337 det3335
mxx (5, -20) (7, -20)         @noisy det3466 det3470 det3472 det3467 det3462
mxx (15, 4) (13, 4)           @noisy det933 det255 det257 det932
mxx (11, -4) (9, -4)          @noisy det2714 det2715 det777 det779
mxx (15, 22) (13, 22)         @noisy det837 det843 det3246 det3253
mzz (25, -11) (23, -11)       @noisy det1411 det1416
mzz (13, -13) (13, -11)       @noisy det3113 det3116 det1309 det1315
mzz (3, -5) (3, -7)           @noisy det3217 det2324 det2329 det3216
mxx (19, -4) (17, -4)         @noisy det2781 det1046 det1047 det2779
mxx (27, -2) (25, -2)         @noisy det1714 det517 det521 det1709
mxx (3, 10) (1, 10)           @noisy det1483 det1486 det3746
mzz (19, -7) (19, -5)         @noisy det2781 det2505 det2779 det2506
mxx (21, 2) (23, 2)           @noisy det587 det592 det589 det594
mzz (11, -19) (11, -17)       @noisy det1146 det3198 det3200 det1142
mxx (3, -14) (1, -14)         @noisy det2986 det2993 det2996 det2999 det2994
mzz (9, 1) (9, -1)            @noisy det1201 det1203 det29 det34
mxx (7, -10) (5, -10)         @noisy det3299 det3301 det2276 det2278
mxx (19, -8) (17, -8)         @noisy det2781 det2088 det2092 det2779
mxx (13, -14) (15, -14)       @noisy det3113 det3116 det973 det978
mzz (15, 1) (15, -1)          @noisy det303 det308 det301 det306
mzz (15, 11) (15, 13)         @noisy det364 det371 det358 det369
mzz (1, -5) (1, -7)           @noisy det3217 det1881 det1883 det3216
mxx (19, -10) (17, -10)       @noisy det2089 det2088 det2092 det2085
mxx (11, 8) (9, 8)            @noisy det98 det102 det101 det105
mzz (7, 17) (7, 19)           @noisy det1539 det1541 det3607
mzz (21, 5) (21, 7)           @noisy det1966 det1257 det1260 det1963
mxx (11, -14) (9, -14)        @noisy det1310 det1302 det1311 det1306
mzz (17, -17) (17, -19)       @noisy det3719 det974 det976
mzz (5, -13) (5, -11)         @noisy det3299 det3301 det2995 det2997
mzz (17, 17) (17, 19)         @noisy det2387 det2390 det2878 det2885
mzz (29, -5) (27, -5)         @noisy det654 det659
mxx (17, -22) (17, -20)       @noisy det3147 det3153
mzz (29, -1) (29, 1)          @noisy det3800 det650 det655
mzz (21, -17) (19, -17)       @noisy det2147 det2145
mzz (9, 23) (7, 23)           @noisy det2816 det2819
mxx (9, 22) (11, 22)          @noisy det838 det840 det3632
mzz (19, 7) (19, 5)           @noisy det1257 det1260 det1259 det1255
mxx (-3, 4) (-1, 4)           @noisy det171 det177 det3693
mxx (19, 8) (17, 8)           @noisy det1224 det1226 det1255 det1259
mxx (11, -22) (9, -22)        @noisy det3395 det3404 det1139 det1145
mzz (7, 5) (7, 7)             @noisy det903 det906 det27 det33
mxx (3, -2) (1, -2)           @noisy det1622 det1630 det1628 det1631
mzz (-1, 1) (-1, -1)          @noisy det1813 det1816 det1627 det1633
mxx (29, -2) (29, -4)         @noisy det653 det656
mzz (9, -23) (9, -25)         @noisy det3405 det3399 det3395 det3400 det3404
mzz (15, -17) (15, -19)       @noisy det1909 det974 det976 det1907
mzz (13, -1) (13, 1)          @noisy det254 det256 det301 det306
mzz (25, 1) (25, -1)          @noisy det1714 det516 det520 det1709
mxx (-1, -4) (-3, -4)         @noisy det2627 det2634 det1814 det1817
mzz (5, -19) (5, -17)         @noisy det3473 det3468 det3470 det3469 det3462
mzz (17, 11) (17, 13)         @noisy det364 det371 det2001 det2006
mzz (1, -11) (1, -13)         @noisy det2986 det2996 det3001 det2990 det2991
mzz (13, 19) (13, 17)         @noisy det834 det842 det2384 det2388
mxx (7, 8) (5, 8)             @noisy det903 det906 det725 det728
mxx (15, -4) (13, -4)         @noisy det1087 det1091 det304 det307
mxx (7, 10) (5, 10)           @noisy det2550 det725 det728 det2548
mzz (23, 1) (23, -1)          @noisy det587 det592 det516 det520
mzz (3, 13) (3, 11)           @noisy det3728 det1484 det1485
mzz (15, -7) (15, -5)         @noisy det1087 det1091 det1045 det1048
mxx (5, -14) (7, -14)         @noisy det2578 det2580 det3299 det3301
mxx (19, 20) (17, 20)         @noisy det2882 det2887 det2878 det2883 det2885
mzz (-3, -1) (-3, 1)          @noisy det1813 det1816 det167 det174
mzz (21, -13) (21, -11)       @noisy det2087 det2091 det3659
mxx (17, -16) (19, -16)       @noisy det3641 det971 det977

--------         21
myy (21, 4) (21, 5)           @noisy det1963 det1965
myy (3, 1) (3, 2)             @noisy det1622 det1632
myy (9, -11) (9, -10)         @noisy det1302 det1314
myy (9, -1) (9, -2)           @noisy det1201 det1202
myy (-1, 1) (-1, 2)           @noisy det1815 det1813
myy (5, -11) (5, -10)         @noisy det3299 det3302
myy (5, -20) (5, -19)         @noisy det3471 det3462
myy (23, 7) (23, 8)           @noisy det1963 det1965
myy (11, 10) (11, 11)         @noisy det2364 det2365
myy (-3, -5) (-3, -4)         @noisy det2627 det2637
myy (3, 4) (3, 5)             @noisy det2730 det2733
myy (11, -1) (11, -2)         @noisy det1201 det1202
myy (23, 13) (23, 14)         @noisy det3329 det3338
myy (17, 11) (17, 10)         @noisy det2005 det2001
myy (7, -11) (7, -10)         @noisy det3299 det3302
myy (21, 2) (21, 1)           @noisy det587 det591
myy (11, -16) (11, -17)       @noisy det3198 det3201
myy (5, 1) (5, 2)             @noisy det2947 det2950
myy (15, -20) (15, -19)       @noisy det1910 det1907
myy (17, 5) (17, 4)           @noisy det1258 det1255
myy (11, 4) (11, 5)           @noisy det98 det104
myy (27, 2) (27, 1)           @noisy det1709 det1713
myy (17, 1) (17, 2)           @noisy det2058 det2061
myy (17, -14) (17, -13)       @noisy det2085 det2090
myy (7, -8) (7, -7)           @noisy det2320 det2326
myy (19, 2) (19, 1)           @noisy det2058 det2061
myy (19, 4) (19, 5)           @noisy det1258 det1255
myy (15, 10) (15, 11)         @noisy det358 det370
myy (9, 13) (9, 14)           @noisy det2364 det2365
myy (5, -8) (5, -7)           @noisy det2320 det2326
myy (15, 16) (15, 17)         @noisy det2384 det2389
myy (21, -5) (21, -4)         @noisy det2530 det2532
myy (13, 14) (13, 13)         @noisy det358 det370
myy (9, -14) (9, -13)         @noisy det1302 det1314
myy (11, 7) (11, 8)           @noisy det98 det104
myy (7, 13) (7, 14)           @noisy det2549 det2548
myy (19, -4) (19, -5)         @noisy det2779 det2782
myy (15, -1) (15, -2)         @noisy det301 det305
myy (9, 10) (9, 11)           @noisy det2364 det2365
myy (21, 8) (21, 7)           @noisy det1963 det1965
myy (21, -8) (21, -7)         @noisy det2530 det2532
myy (11, -22) (11, -23)       @noisy det3395 det3403
myy (7, -17) (7, -16)         @noisy det3471 det3462
myy (11, 19) (11, 20)         @noisy det1587 det1590
myy (5, -1) (5, -2)           @noisy det2947 det2950
myy (9, 5) (9, 4)             @noisy det98 det104
myy (9, -26) (9, -25)         @noisy det3395 det3403
myy (17, 7) (17, 8)           @noisy det1258 det1255
myy (-3, 2) (-3, 1)           @noisy det1815 det1813
myy (5, -5) (5, -4)           @noisy det2320 det2326
myy (15, 1) (15, 2)           @noisy det301 det305
myy (15, 25) (15, 26)         @noisy det3252 det3246
myy (3, -10) (3, -11)         @noisy det2986 det2998
myy (19, 19) (19, 20)         @noisy det2878 det2886
myy (7, -13) (7, -14)         @noisy det3299 det3302
myy (9, 16) (9, 17)           @noisy det1587 det1590
myy (15, 22) (15, 23)         @noisy det3252 det3246
myy (15, -13) (15, -14)       @noisy det3113 det3115
myy (13, 25) (13, 26)         @noisy det3252 det3246
myy (13, 10) (13, 11)         @noisy det358 det370
myy (13, -14) (13, -13)       @noisy det3113 det3115
myy (3, -8) (3, -7)           @noisy det3216 det3218
myy (15, 7) (15, 8)           @noisy det932 det934
myy (11, -20) (11, -19)       @noisy det3198 det3201
myy (9, 7) (9, 8)             @noisy det98 det104
myy (5, 7) (5, 8)             @noisy det905 det903
myy (21, -1) (21, -2)         @noisy det587 det591
myy (13, -11) (13, -10)       @noisy det3113 det3115
myy (1, -5) (1, -4)           @noisy det3216 det3218
myy (7, 7) (7, 8)             @noisy det905 det903
myy (15, -5) (15, -4)         @noisy det1087 det1090
myy (11, 1) (11, 2)           @noisy det1201 det1202
myy (13, 16) (13, 17)         @noisy det2384 det2389
myy (23, 10) (23, 11)         @noisy det3329 det3338
myy (1, 1) (1, 2)             @noisy det1622 det1632
myy (15, 19) (15, 20)         @noisy det2384 det2389
myy (23, 4) (23, 5)           @noisy det1963 det1965
myy (19, 10) (19, 11)         @noisy det2005 det2001
myy (11, -5) (11, -4)         @noisy det2716 det2714
myy (7, 10) (7, 11)           @noisy det2549 det2548
myy (17, -1) (17, -2)         @noisy det2058 det2061
myy (7, -19) (7, -20)         @noisy det3471 det3462
myy (19, -8) (19, -7)         @noisy det2779 det2782
myy (5, 10) (5, 11)           @noisy det2549 det2548
myy (13, 8) (13, 7)           @noisy det932 det934
myy (-1, -1) (-1, -2)         @noisy det1815 det1813
myy (19, 16) (19, 17)         @noisy det2878 det2886
myy (17, -5) (17, -4)         @noisy det2779 det2782
myy (27, 8) (27, 7)           @noisy det2442 det2450
myy (-1, -5) (-1, -4)         @noisy det2627 det2637
myy (1, 4) (1, 5)             @noisy det2730 det2733
myy (25, 7) (25, 8)           @noisy det2442 det2450
myy (11, 13) (11, 14)         @noisy det2364 det2365
myy (9, -17) (9, -16)         @noisy det3198 det3201
myy (7, -1) (7, -2)           @noisy det2947 det2950
myy (11, -14) (11, -13)       @noisy det1302 det1314
myy (3, -14) (3, -13)         @noisy det2986 det2998
myy (21, 14) (21, 13)         @noisy det3329 det3338
myy (3, 7) (3, 8)             @noisy det2730 det2733
myy (11, 16) (11, 17)         @noisy det1587 det1590
myy (19, 13) (19, 14)         @noisy det2005 det2001
myy (9, 19) (9, 20)           @noisy det1587 det1590
myy (25, 5) (25, 4)           @noisy det2442 det2450
myy (15, 4) (15, 5)           @noisy det932 det934
myy (25, -1) (25, -2)         @noisy det1709 det1713
myy (9, -5) (9, -4)           @noisy det2716 det2714
myy (19, 7) (19, 8)           @noisy det1258 det1255
myy (11, -8) (11, -7)         @noisy det2716 det2714
myy (19, -10) (19, -11)       @noisy det2085 det2090
myy (13, -1) (13, -2)         @noisy det301 det305
myy (1, -14) (1, -13)         @noisy det2986 det2998
myy (15, -7) (15, -8)         @noisy det1087 det1090
myy (23, -7) (23, -8)         @noisy det2530 det2532
myy (17, -8) (17, -7)         @noisy det2779 det2782
myy (21, 10) (21, 11)         @noisy det3329 det3338
myy (23, -1) (23, -2)         @noisy det587 det591
myy (17, 13) (17, 14)         @noisy det2005 det2001
myy (15, 13) (15, 14)         @noisy det358 det370
myy (1, 7) (1, 8)             @noisy det2730 det2733
myy (7, -5) (7, -4)           @noisy det2320 det2326
myy (17, 16) (17, 17)         @noisy det2878 det2886
myy (9, 1) (9, 2)             @noisy det1201 det1202
myy (27, 4) (27, 5)           @noisy det2442 det2450
myy (11, -26) (11, -25)       @noisy det3395 det3403
myy (13, 22) (13, 23)         @noisy det3252 det3246
myy (5, 14) (5, 13)           @noisy det2549 det2548
myy (13, 4) (13, 5)           @noisy det932 det934
myy (1, -11) (1, -10)         @noisy det2986 det2998
myy (7, 1) (7, 2)             @noisy det2947 det2950
myy (7, 4) (7, 5)             @noisy det905 det903
myy (25, 1) (25, 2)           @noisy det1709 det1713
myy (-3, -8) (-3, -7)         @noisy det2627 det2637
myy (17, -11) (17, -10)       @noisy det2085 det2090
myy (13, -5) (13, -4)         @noisy det1087 det1090
myy (11, -10) (11, -11)       @noisy det1302 det1314
myy (-3, -1) (-3, -2)         @noisy det1815 det1813
myy (19, -1) (19, -2)         @noisy det2058 det2061
myy (3, -1) (3, -2)           @noisy det1622 det1632
myy (3, -5) (3, -4)           @noisy det3216 det3218
myy (9, -7) (9, -8)           @noisy det2716 det2714
myy (5, -17) (5, -16)         @noisy det3471 det3462
myy (5, 4) (5, 5)             @noisy det905 det903
myy (9, -20) (9, -19)         @noisy det3198 det3201
myy (27, -1) (27, -2)         @noisy det1709 det1713
myy (15, -11) (15, -10)       @noisy det3113 det3115
myy (1, -1) (1, -2)           @noisy det1622 det1632
myy (13, -17) (13, -16)       @noisy det1910 det1907
myy (23, 1) (23, 2)           @noisy det587 det591
myy (23, -5) (23, -4)         @noisy det2530 det2532
myy (-1, -8) (-1, -7)         @noisy det2627 det2637
myy (15, -17) (15, -16)       @noisy det1910 det1907
myy (13, 2) (13, 1)           @noisy det301 det305
myy (13, -20) (13, -19)       @noisy det1910 det1907
myy (17, 19) (17, 20)         @noisy det2878 det2886
myy (13, 19) (13, 20)         @noisy det2384 det2389
myy (19, -14) (19, -13)       @noisy det2085 det2090
myy (9, -23) (9, -22)         @noisy det3395 det3403
myy (5, -14) (5, -13)         @noisy det3299 det3302
myy (1, -8) (1, -7)           @noisy det3216 det3218
myy (13, -8) (13, -7)         @noisy det1087 det1090

--------         22
mxx (7, 2) (5, 2)             @noisy det36 det2950 det2949 det32
mzz (9, -7) (9, -5)           @noisy det2277 det2716 det2715 det2282
mxx (7, -16) (5, -16)         @noisy det2584 det3470 det3471 det2580
mzz (9, 11) (9, 13)           @noisy det729 det733 det2365 det2366
mzz (15, 23) (15, 25)         @noisy det3252 det3253 det3254 det3256 det3257
mxx (13, 26) (15, 26)         @noisy det3252 det3258 det3253 det3255 det3259
mzz (1, 7) (1, 5)             @noisy det1850 det1853 det2733 det2732
mzz (19, -13) (19, -11)       @noisy det2089 det2091 det2094 det2090
mzz (9, -17) (9, -19)         @noisy det2582 det3201 det3200 det2579
mzz (7, -13) (7, -11)         @noisy det1313 det3302 det3301 det1318
mxx (3, -10) (1, -10)         @noisy det2998 det2996 det3000 det3007
mzz (17, 5) (17, 7)           @noisy det461 det459 det1258 det1259
mxx (7, 4) (5, 4)             @noisy det36 det905 det906 det32
mxx (3, 8) (1, 8)             @noisy det1489 det1486 det2733 det2732
mzz (5, 11) (5, 13)           @noisy det2549 det2550 det1485 det1490
mzz (11, -25) (11, -23)       @noisy det1144 det1150 det3403 det3404
mxx (-3, -2) (-1, -2)         @noisy det1815 det1816 det1817 det1818
mxx (15, -22) (13, -22)       @noisy det3533 det1143 det1149
mzz (27, -1) (27, 1)          @noisy det1714 det655 det662 det1713
mxx (27, 2) (25, 2)           @noisy det1714 det1715 det1713 det1716
mxx (13, 8) (15, 8)           @noisy det933 det372 det934 det377
mxx (19, 10) (17, 10)         @noisy det1226 det2005 det2006 det1229
mxx (3, 4) (1, 4)             @noisy det1634 det1636 det2733 det2732
mzz (13, -19) (13, -17)       @noisy det1910 det1909 det1151 det1146
mxx (3, 14) (3, 16)           @noisy det1762 det1766
mzz (7, -19) (7, -17)         @noisy det2582 det3471 det3470 det2579
mzz (1, 1) (1, -1)            @noisy det1632 det1630 det1639 det1633
mxx (15, 16) (13, 16)         @noisy det373 det376 det2389 det2388
mxx (13, 2) (15, 2)           @noisy det257 det261 det305 det306
mzz (21, -1) (21, 1)          @noisy det593 det591 det592 det595
mzz (25, 5) (25, 7)           @noisy det1933 det1936 det2450 det2451
mzz (7, 11) (7, 13)           @noisy det2549 det2550 det729 det733
mzz (-5, 1) (-5, -1)          @noisy det181 det3758 det174
mxx (11, -10) (9, -10)        @noisy det1314 det1311 det1312 det1319
mxx (11, 20) (9, 20)          @noisy det1589 det840 det848 det1590
mxx (27, 4) (25, 4)           @noisy det1716 det1715 det2450 det2451
mzz (23, 11) (23, 13)         @noisy det3342 det3339 det3338 det3337 det3343
mzz (11, 7) (11, 5)           @noisy det104 det102 det103 det106
mzz (3, -13) (3, -11)         @noisy det2998 det2996 det2997 det3006
mxx (-1, 8) (-1, 10)          @noisy det2216 det2222
mzz (13, 5) (13, 7)           @noisy det933 det103 det106 det934
mxx (23, 4) (21, 4)           @noisy det1966 det594 det596 det1965
mxx (3, -8) (1, -8)           @noisy det3217 det3218 det3000 det3007
mxx (13, -20) (15, -20)       @noisy det1910 det1909 det1143 det1149
mzz (13, 25) (13, 23)         @noisy det3252 det849 det3253 det841
mxx (11, -16) (9, -16)        @noisy det1310 det1317 det3201 det3200
mzz (5, -7) (5, -5)           @noisy det2326 det2329 det2331 det2327
mzz (13, 11) (13, 13)         @noisy det374 det369 det370 det368
mxx (9, 10) (11, 10)          @noisy det105 det107 det2365 det2366
mzz (17, 1) (17, -1)          @noisy det308 det2061 det2060 det309
mxx (23, -4) (21, -4)         @noisy det2532 det2533 det522 det529
mzz (11, 1) (11, -1)          @noisy det1202 det1203 det256 det258
mxx (21, -8) (23, -8)         @noisy det2532 det2533 det1412 det1418
mxx (9, 16) (11, 16)          @noisy det1589 det1542 det1547 det1590
mzz (21, 11) (21, 13)         @noisy det3337 det2010 det2008 det3338
mxx (5, 14) (7, 14)           @noisy det2549 det2550 det1543 det1548
mxx (21, -14) (21, -16)       @noisy det2153 det2150
mxx (11, 2) (9, 2)            @noisy det1202 det1203 det31 det40
mxx (15, 10) (13, 10)         @noisy det372 det370 det369 det377
mxx (23, 10) (21, 10)         @noisy det3337 det1967 det1968 det3338
mzz (19, 19) (19, 17)         @noisy det2884 det2888 det2889 det2886 det2885
mxx (19, 2) (17, 2)           @noisy det458 det463 det2061 det2060
mzz (11, -13) (11, -11)       @noisy det1314 det1311 det1315 det1316
mxx (-5, 2) (-5, 4)           @noisy det176 det182
mzz (-1, 7) (-1, 5)           @noisy det3702 det1850 det1853
mzz (9, 5) (9, 7)             @noisy det104 det102 det33 det38
mxx (7, -4) (5, -4)           @noisy det2330 det2326 det2327 det2328
mzz (5, 5) (5, 7)             @noisy det905 det906 det908 det907
mzz (-1, -5) (-1, -7)         @noisy det2637 det2634 det1883 det1886
mzz (19, 13) (19, 11)         @noisy det2005 det2006 det2010 det2008
mxx (25, -4) (27, -4)         @noisy det521 det3650 det528
mxx (19, 4) (17, 4)           @noisy det458 det463 det1258 det1259
mxx (21, -2) (23, -2)         @noisy det591 det592 det522 det529
mzz (13, -25) (13, -23)       @noisy det1144 det1150 det3553
mxx (19, 14) (17, 14)         @noisy det2007 det2005 det2006 det2009
mxx (11, -8) (9, -8)          @noisy det2716 det2715 det1312 det1319
mzz (11, 13) (11, 11)         @noisy det368 det374 det2365 det2366
mzz (17, -5) (17, -7)         @noisy det2781 det1048 det1052 det2782
mzz (11, -5) (11, -7)         @noisy det778 det2716 det2715 det783
mxx (11, -26) (9, -26)        @noisy det3407 det3404 det3406 det3403 det3408
mzz (3, 1) (3, -1)            @noisy det1632 det1630 det1635 det1638
mzz (-3, 5) (-5, 5)           @noisy det173 det183
mxx (3, 2) (1, 2)             @noisy det1632 det1630 det1634 det1636
mzz (17, -23) (15, -23)       @noisy det3152 det3156
mxx (7, -8) (5, -8)           @noisy det2278 det2326 det2327 det2280
mzz (15, -13) (15, -11)       @noisy det3115 det3116 det975 det982
mxx (11, -2) (9, -2)          @noisy det1202 det1203 det779 det782
mxx (11, -20) (9, -20)        @noisy det1145 det3201 det3200 det1152
mzz (1, 11) (-1, 11)          @noisy det2218 det2220
mzz (9, 17) (9, 19)           @noisy det1589 det1541 det1545 det1590
mxx (7, 16) (5, 16)           @noisy det3788 det1543 det1548
mzz (25, -5) (25, -7)         @noisy det526 det523 det3668
mxx (-3, 2) (-1, 2)           @noisy det1815 det1816 det177 det180
mzz (9, -11) (9, -13)         @noisy det1313 det1314 det1311 det1318
mzz (15, 17) (15, 19)         @noisy det2390 det2389 det2388 det2391
mzz (23, -7) (23, -5)         @noisy det2532 det2533 det526 det523
mxx (17, 16) (19, 16)         @noisy det2007 det2886 det2885 det2009
mxx (13, 20) (15, 20)         @noisy det843 det847 det2389 det2388
mxx (15, -10) (13, -10)       @noisy det3115 det3116 det1092 det1093
mxx (11, 4) (9, 4)            @noisy det104 det102 det31 det40
mzz (13, -7) (13, -5)         @noisy det1090 det1091 det778 det783
mxx (-3, -8) (-1, -8)         @noisy det2637 det2634 det2638 det2639 det2635
mzz (17, -11) (17, -13)       @noisy det2089 det975 det982 det2090
mxx (27, 8) (25, 8)           @noisy det2454 det2455 det2451 det2450 det2452
mzz (-3, -7) (-3, -5)         @noisy det2637 det2634 det2640 det2636 det2641
mxx (7, 22) (7, 20)           @noisy det2818 det2824
mzz (7, -7) (7, -5)           @noisy det2277 det2326 det2282 det2327
mxx (21, 8) (23, 8)           @noisy det1966 det1967 det1968 det1965
mzz (11, 23) (11, 25)         @noisy det849 det3519 det841
mxx (7, -2) (5, -2)           @noisy det2330 det2950 det2949 det2328
mxx (25, -10) (25, -8)        @noisy det1414 det1421
mxx (13, -8) (15, -8)         @noisy det1090 det1091 det1092 det1093
mxx (19, -14) (17, -14)       @noisy det2089 det977 det983 det2090
mzz (5, 17) (3, 17)           @noisy det1760 det1767
mzz (15, 5) (15, 7)           @noisy det933 det461 det459 det934
mzz (11, 19) (11, 17)         @noisy det1589 det1590 det846 det842
mzz (3, 7) (3, 5)             @noisy det907 det908 det2733 det2732
mzz (7, -1) (7, 1)            @noisy det2950 det2949 det34 det39
mxx (11, 14) (9, 14)          @noisy det1542 det1547 det2365 det2366
mxx (3, -4) (1, -4)           @noisy det3217 det1631 det1637 det3218
mxx (13, 14) (15, 14)         @noisy det373 det376 det370 det369
mxx (15, -16) (13, -16)       @noisy det1910 det1909 det978 det984
mxx (19, -2) (17, -2)         @noisy det1047 det1049 det2061 det2060
mzz (19, -1) (19, 1)          @noisy det593 det2061 det2060 det595
mzz (5, -1) (5, 1)            @noisy det2950 det2949 det1638 det1635
mzz (23, 5) (23, 7)           @noisy det1966 det1933 det1936 det1965
mxx (23, -10) (21, -10)       @noisy det1412 det3737 det1418
mzz (21, -7) (21, -5)         @noisy det2532 det2533 det2506 det2509
mzz (27, 5) (27, 7)           @noisy det2456 det2450 det2451 det2453 det2457
mxx (13, -2) (15, -2)         @noisy det307 det310 det305 det306
mxx (21, 14) (23, 14)         @noisy det3336 det3340 det3338 det3337 det3341
mxx (5, -20) (7, -20)         @noisy det3474 det3471 det3470 det3472 det3475
mxx (15, 4) (13, 4)           @noisy det933 det257 det261 det934
mxx (11, -4) (9, -4)          @noisy det779 det2716 det2715 det782
mxx (15, 22) (13, 22)         @noisy det847 det3252 det3253 det843
mzz (25, -11) (23, -11)       @noisy det1416 det1419
mzz (13, -13) (13, -11)       @noisy det3115 det3116 det1315 det1316
mzz (3, -5) (3, -7)           @noisy det3217 det2329 det2331 det3218
mxx (19, -4) (17, -4)         @noisy det2781 det1047 det1049 det2782
mxx (27, -2) (25, -2)         @noisy det1714 det521 det1713 det528
mxx (3, 10) (1, 10)           @noisy det3746 det1489 det1486
mzz (19, -7) (19, -5)         @noisy det2781 det2782 det2506 det2509
mxx (21, 2) (23, 2)           @noisy det591 det592 det594 det596
mzz (11, -19) (11, -17)       @noisy det1146 det3201 det3200 det1151
mxx (3, -14) (1, -14)         @noisy det2998 det2996 det3004 det2999 det3005
mzz (9, 1) (9, -1)            @noisy det1202 det1203 det34 det39
mxx (7, -10) (5, -10)         @noisy det2278 det3302 det3301 det2280
mxx (19, -8) (17, -8)         @noisy det2781 det2092 det2093 det2782
mxx (13, -14) (15, -14)       @noisy det3115 det3116 det978 det984
mzz (15, 1) (15, -1)          @noisy det308 det309 det305 det306
mzz (15, 11) (15, 13)         @noisy det371 det375 det370 det369
mzz (1, -5) (1, -7)           @noisy det3217 det1883 det1886 det3218
mxx (19, -10) (17, -10)       @noisy det2089 det2092 det2093 det2090
mxx (11, 8) (9, 8)            @noisy det104 det102 det105 det107
mzz (7, 17) (7, 19)           @noisy det1541 det1545 det3607
mzz (21, 5) (21, 7)           @noisy det1966 det1260 det1261 det1965
mxx (11, -14) (9, -14)        @noisy det1310 det1314 det1311 det1317
mzz (17, -17) (17, -19)       @noisy det3719 det976 det981
mzz (5, -13) (5, -11)         @noisy det3302 det3301 det2997 det3006
mzz (17, 17) (17, 19)         @noisy det2390 det2886 det2885 det2391
mzz (29, -5) (27, -5)         @noisy det664 det659
mxx (17, -22) (17, -20)       @noisy det3158 det3153
mzz (29, -1) (29, 1)          @noisy det3800 det662 det655
mzz (21, -17) (19, -17)       @noisy det2147 det2151
mzz (9, 23) (7, 23)           @noisy det2823 det2819
mxx (9, 22) (11, 22)          @noisy det840 det3632 det848
mzz (19, 7) (19, 5)           @noisy det1258 det1260 det1259 det1261
mxx (-3, 4) (-1, 4)           @noisy det3693 det180 det177
mxx (19, 8) (17, 8)           @noisy det1226 det1229 det1258 det1259
mxx (11, -22) (9, -22)        @noisy det1145 det3403 det3404 det1152
mzz (7, 5) (7, 7)             @noisy det905 det906 det33 det38
mxx (3, -2) (1, -2)           @noisy det1632 det1630 det1631 det1637
mzz (-1, 1) (-1, -1)          @noisy det1815 det1816 det1639 det1633
mxx (29, -2) (29, -4)         @noisy det656 det663
mzz (9, -23) (9, -25)         @noisy det3405 det3409 det3410 det3403 det3404
mzz (15, -17) (15, -19)       @noisy det1910 det1909 det976 det981
mzz (13, -1) (13, 1)          @noisy det256 det258 det305 det306
mzz (25, 1) (25, -1)          @noisy det1714 det527 det1713 det520
mxx (-1, -4) (-3, -4)         @noisy det2637 det2634 det1817 det1818
mzz (5, -19) (5, -17)         @noisy det3473 det3471 det3470 det3476 det3477
mzz (17, 11) (17, 13)         @noisy det371 det375 det2005 det2006
mzz (1, -11) (1, -13)         @noisy det3002 det2998 det2996 det3001 det3003
mzz (13, 19) (13, 17)         @noisy det846 det2389 det2388 det842
mxx (7, 8) (5, 8)             @noisy det728 det905 det906 det732
mxx (15, -4) (13, -4)         @noisy det1090 det1091 det307 det310
mxx (7, 10) (5, 10)           @noisy det2549 det2550 det728 det732
mzz (23, 1) (23, -1)          @noisy det591 det592 det527 det520
mzz (3, 13) (3, 11)           @noisy det3728 det1485 det1490
mzz (15, -7) (15, -5)         @noisy det1090 det1091 det1048 det1052
mxx (5, -14) (7, -14)         @noisy det2580 det3302 det3301 det2584
mxx (19, 20) (17, 20)         @noisy det2890 det2887 det2891 det2886 det2885
mzz (-3, -1) (-3, 1)          @noisy det181 det1815 det1816 det174
mzz (21, -13) (21, -11)       @noisy det2091 det2094 det3659
mxx (17, -16) (19, -16)       @noisy det3641 det977 det983

--------         23
mzz (15, 22) (15, 20)         @noisy det3711 det847 det843
mzz (9, 16) (9, 14)           @noisy det1536 det1544 det1542 det1547
mxx (21, 1) (19, 1)           @noisy det3082 det593 det3084 det595
mxx (17, 5) (15, 5)           @noisy det460 det461 det459 det456
mxx (25, 5) (23, 5)           @noisy det1935 det1933 det1936 det1931
mxx (9, -7) (7, -7)           @noisy det2279 det2273 det2282 det2277
mzz (17, 16) (17, 14)         @noisy det2418 det2415 det2007 det2009
mxx (21, -11) (19, -11)       @noisy det2091 det2748 det2094 det2750
mxx (9, 17) (7, 17)           @noisy det1536 det1544 det1541 det1545
mxx (13, -19) (11, -19)       @noisy det1146 det1137 det1151 det1148
mzz (11, -26) (9, -26)        @noisy det3406 det3407
mxx (9, -5) (7, -5)           @noisy det2277 det2698 det2282 det2701
mzz (5, 10) (5, 8)            @noisy det728 det1488 det732 det1481
mxx (17, 17) (15, 17)         @noisy det2390 det2415 det2418 det2391
mxx (-3, 5) (-5, 5)           @noisy det172 det183 det168 det179 det173
mxx (9, 11) (7, 11)           @noisy det726 det729 det733 det731
mzz (27, -2) (27, -4)         @noisy det661 det521 det652 det528
mxx (11, 1) (13, 1)           @noisy det252 det256 det258 det259
mxx (23, -7) (25, -7)         @noisy det1409 det1417 det526 det523
mzz (23, 4) (23, 2)           @noisy det1935 det594 det596 det1931
mzz (1, -4) (1, -2)           @noisy det1882 det1631 det1885 det1637
mxx (17, -5) (15, -5)         @noisy det1050 det1048 det1052 det1044
mzz (17, 2) (17, 4)           @noisy det458 det460 det463 det456
mxx (11, 23) (13, 23)         @noisy det845 det841 det836 det849
mzz (17, -16) (17, -14)       @noisy det969 det980 det983 det977
mxx (1, 11) (-1, 11)          @noisy det2218 det2220 det2212 det2217 det2221
mxx (13, -25) (11, -25)       @noisy det1144 det1150 det3554
mzz (-3, 2) (-3, 4)           @noisy det168 det179 det180 det177
mzz (11, -16) (11, -14)       @noisy det1310 det2765 det1317 det2766
mzz (15, 4) (15, 2)           @noisy det257 det460 det261 det456
mxx (17, 19) (15, 19)         @noisy det2390 det3814 det2391
mzz (21, 8) (21, 10)          @noisy det2044 det1967 det2046 det1968
mzz (23, -10) (23, -8)        @noisy det1409 det1412 det1417 det1418
mxx (9, 13) (7, 13)           @noisy det1536 det1544 det729 det733
mxx (9, -17) (7, -17)         @noisy det2581 det2579 det2576 det2582
mzz (17, -22) (17, -20)       @noisy det3153 det3154 det3158 det3155 det3149
mzz (13, -14) (13, -16)       @noisy det2765 det2766 det978 det984
mxx (9, 23) (7, 23)           @noisy det2819 det2813 det2823 det2821 det2820
mzz (13, 20) (13, 22)         @noisy det836 det845 det847 det843
mzz (-3, -8) (-1, -8)         @noisy det2635 det2638
mzz (9, 2) (9, 4)             @noisy det28 det31 det40 det37
mzz (27, 8) (25, 8)           @noisy det2452 det2454
mxx (-3, -7) (-3, -5)         @noisy det2636 det2641
mzz (7, 22) (7, 20)           @noisy det2817 det2818 det2821 det2824 det2813
mzz (7, -8) (7, -10)          @noisy det2279 det2278 det2273 det2280
mxx (15, -13) (17, -13)       @noisy det969 det980 det975 det982
mxx (17, 7) (15, 7)           @noisy det1228 det461 det459 det1225
mzz (17, -4) (17, -2)         @noisy det1047 det1049 det1050 det1044
mzz (15, -16) (15, -14)       @noisy det969 det980 det978 det984
mzz (5, -8) (5, -10)          @noisy det3066 det2278 det3069 det2280
mzz (-1, 2) (-1, 4)           @noisy det1849 det1852 det180 det177
mxx (-3, -1) (-5, -1)         @noisy det181 det3759 det174
mzz (5, 4) (5, 2)             @noisy det36 det1692 det1690 det32
mxx (13, -17) (11, -17)       @noisy det1146 det2765 det1151 det2766
mxx (5, 17) (3, 17)           @noisy det1764 det1760 det1761 det1767 det1756
mzz (15, 16) (15, 14)         @noisy det2418 det373 det376 det2415
mxx (13, -1) (11, -1)         @noisy det781 det774 det256 det258
mxx (25, -1) (23, -1)         @noisy det514 det525 det527 det520
mzz (11, 14) (11, 16)         @noisy det3101 det1542 det1547 det3098
mxx (1, -11) (1, -13)         @noisy det3001 det3003
mxx (11, -5) (13, -5)         @noisy det774 det778 det781 det783
mxx (-1, 1) (1, 1)            @noisy det1849 det1852 det1639 det1633
mxx (17, -11) (15, -11)       @noisy det2685 det975 det982 det2683
mzz (1, 2) (1, 4)             @noisy det1849 det1634 det1852 det1636
mzz (-1, -4) (-1, -2)         @noisy det1882 det1817 det1885 det1818
mzz (5, -2) (5, -4)           @noisy det2933 det2330 det2934 det2328
mzz (9, -16) (9, -14)         @noisy det2581 det1317 det1310 det2576
mzz (13, 2) (13, 4)           @noisy det252 det257 det259 det261
mzz (15, 10) (15, 8)          @noisy det1228 det372 det1225 det377
mxx (5, 5) (3, 5)             @noisy det1692 det908 det1690 det907
mxx (27, 5) (27, 7)           @noisy det2453 det2457
mzz (3, 8) (3, 10)            @noisy det1488 det1489 det1486 det1481
mxx (13, 25) (11, 25)         @noisy det849 det3520 det841
mzz (21, 14) (23, 14)         @noisy det3340 det3336
mzz (1, 8) (1, 10)            @noisy det2212 det1489 det1486 det2221
mzz (5, -20) (7, -20)         @noisy det3472 det3475
mxx (21, -13) (19, -13)       @noisy det2091 det2144 det2094 det2152
mxx (25, -11) (23, -11)       @noisy det1409 det1415 det1416 det1419 det1417
mzz (3, -10) (3, -8)          @noisy det3066 det3069 det3000 det3007
mxx (21, -7) (19, -7)         @noisy det2509 det2748 det2506 det2750
mzz (13, 14) (13, 16)         @noisy det3101 det376 det373 det3098
mzz (21, 2) (21, 4)           @noisy det3082 det594 det3084 det596
mxx (-1, 7) (1, 7)            @noisy det2212 det1850 det1853 det2221
mzz (19, -10) (19, -8)        @noisy det2092 det2093 det2748 det2750
mzz (11, -22) (11, -20)       @noisy det1137 det1145 det1148 det1152
mzz (5, -14) (5, -16)         @noisy det2580 det2584 det3542
mzz (3, -14) (1, -14)         @noisy det2999 det3005
mxx (21, 11) (19, 11)         @noisy det2044 det2046 det2010 det2008
mxx (13, -23) (11, -23)       @noisy det1144 det1150 det1137 det1148
mxx (-1, -7) (1, -7)          @noisy det3780 det1883 det1886
mxx (15, -7) (17, -7)         @noisy det2685 det1048 det1052 det2683
mzz (7, 4) (7, 2)             @noisy det36 det28 det37 det32
mxx (7, -19) (9, -19)         @noisy det2582 det3677 det2579
mxx (13, 5) (11, 5)           @noisy det252 det259 det106 det103
mzz (1, -10) (1, -8)          @noisy det3000 det3583 det3007
mxx (3, 7) (5, 7)             @noisy det907 det1488 det908 det1481
mzz (19, 14) (19, 16)         @noisy det3685 det2007 det2009
mxx (9, 5) (7, 5)             @noisy det38 det28 det33 det37
mzz (7, 16) (7, 14)           @noisy det1536 det1543 det1544 det1548
mxx (-1, -1) (1, -1)          @noisy det1882 det1885 det1639 det1633
mxx (29, -5) (27, -5)         @noisy det661 det664 det658 det652 det659
mzz (9, -4) (9, -2)           @noisy det2701 det2698 det782 det779
mxx (21, -17) (19, -17)       @noisy det2144 det2147 det2148 det2151 det2152
mzz (27, 2) (27, 4)           @noisy det3624 det1715 det1716
mzz (11, 8) (11, 10)          @noisy det429 det431 det107 det105
mxx (21, -1) (19, -1)         @noisy det2508 det593 det2503 det595
mxx (17, -19) (15, -19)       @noisy det3149 det3155 det976 det981
mzz (15, -10) (15, -8)        @noisy det1092 det2685 det1093 det2683
mxx (19, 13) (21, 13)         @noisy det3599 det2010 det2008
mxx (17, -17) (15, -17)       @noisy det969 det980 det976 det981
mxx (7, -13) (9, -13)         @noisy det2581 det1313 det1318 det2576
mzz (19, 8) (19, 10)          @noisy det2044 det1229 det2046 det1226
mzz (7, 10) (7, 8)            @noisy det726 det728 det731 det732
mzz (29, -2) (29, -4)         @noisy det656 det661 det663 det657 det652
mxx (9, -23) (9, -25)         @noisy det3405 det3409
mxx (5, -11) (3, -11)         @noisy det3066 det3069 det2997 det3006
mzz (5, 14) (5, 16)           @noisy det1764 det1543 det1756 det1548
mzz (11, -4) (11, -2)         @noisy det779 det774 det781 det782
mxx (13, 17) (11, 17)         @noisy det3101 det846 det3098 det842
mzz (15, -4) (15, -2)         @noisy det1050 det307 det310 det1044
mxx (9, 7) (7, 7)             @noisy det726 det731 det33 det38
mxx (5, -19) (5, -17)         @noisy det3473 det3476
mxx (29, 1) (27, 1)           @noisy det655 det662 det3801
mxx (3, 1) (5, 1)             @noisy det1692 det1635 det1638 det1690
mzz (19, 20) (17, 20)         @noisy det2887 det2891
mxx (5, -13) (3, -13)         @noisy det3006 det2997 det3616
mxx (17, -1) (15, -1)         @noisy det1044 det308 det1050 det309
mzz (11, 20) (11, 22)         @noisy det836 det845 det840 det848
mxx (13, -13) (11, -13)       @noisy det2765 det1315 det2766 det1316
mxx (15, 23) (15, 25)         @noisy det3254 det3256
mzz (13, 26) (15, 26)         @noisy det3255 det3259
mzz (-5, 2) (-5, 4)           @noisy det175 det168 det176 det179 det182
mxx (5, 11) (3, 11)           @noisy det1490 det1485 det1488 det1481
mzz (3, 2) (3, 4)             @noisy det1692 det1634 det1636 det1690
mzz (9, 10) (9, 8)            @noisy det726 det105 det107 det731
mzz (17, -10) (17, -8)        @noisy det2092 det2093 det2685 det2683
mxx (17, 1) (15, 1)           @noisy det460 det308 det309 det456
mxx (9, -11) (7, -11)         @noisy det2279 det1313 det1318 det2273
mzz (17, 8) (17, 10)          @noisy det1228 det1229 det1225 det1226
mxx (11, 7) (13, 7)           @noisy det431 det103 det106 det429
mxx (13, -11) (11, -11)       @noisy det1371 det1315 det1372 det1316
mzz (9, -22) (9, -20)         @noisy det1145 det3575 det1152
mxx (25, 7) (23, 7)           @noisy det3567 det1933 det1936
mzz (13, -8) (13, -10)        @noisy det1371 det1372 det1093 det1092
mzz (25, -4) (25, -2)         @noisy det514 det521 det525 det528
mzz (15, -22) (15, -20)       @noisy det3149 det3155 det1143 det1149
mxx (9, 1) (7, 1)             @noisy det28 det34 det39 det37
mzz (3, 14) (3, 16)           @noisy det1762 det1763 det1764 det1766 det1756
mxx (-1, 5) (1, 5)            @noisy det1849 det1852 det1850 det1853
mzz (11, -10) (11, -8)        @noisy det1371 det1372 det1312 det1319
mxx (11, 13) (13, 13)         @noisy det3101 det374 det368 det3098
mzz (7, -2) (7, -4)           @noisy det2330 det2698 det2701 det2328
mxx (5, -1) (3, -1)           @noisy det2933 det1635 det1638 det2934
mxx (13, 19) (11, 19)         @noisy det845 det842 det836 det846
mxx (17, -23) (15, -23)       @noisy det3155 det3151 det3152 det3149 det3156
mzz (23, -4) (23, -2)         @noisy det525 det522 det529 det514
mzz (19, 2) (19, 4)           @noisy det3082 det463 det3084 det458
mxx (25, -5) (23, -5)         @noisy det525 det526 det523 det514
mxx (1, -5) (-1, -5)          @noisy det1882 det1883 det1885 det1886
mzz (9, 22) (9, 20)           @noisy det2813 det2821 det848 det840
mzz (-3, -2) (-3, -4)         @noisy det3591 det1817 det1818
mxx (9, 19) (7, 19)           @noisy det1541 det2821 det1545 det2813
mxx (23, 11) (23, 13)         @noisy det3339 det3343
mzz (-1, 8) (-1, 10)          @noisy det2212 det2215 det2216 det2221 det2222
mxx (17, 13) (15, 13)         @noisy det2418 det375 det371 det2415
mxx (21, 5) (19, 5)           @noisy det3082 det3084 det1260 det1261
mxx (19, 7) (21, 7)           @noisy det2044 det2046 det1260 det1261
mxx (13, -7) (11, -7)         @noisy det1371 det778 det1372 det783
mxx (17, 11) (15, 11)         @noisy det1228 det375 det371 det1225
mzz (13, -20) (13, -22)       @noisy det1137 det1148 det1143 det1149
mzz (21, -2) (21, -4)         @noisy det2503 det522 det529 det2508
mzz (7, -16) (7, -14)         @noisy det2581 det2580 det2576 det2584
mzz (23, 10) (23, 8)          @noisy det3772 det1967 det1968
mxx (-5, 1) (-3, 1)           @noisy det181 det168 det179 det174
mzz (13, -2) (13, -4)         @noisy det774 det781 det307 det310
mxx (7, -1) (9, -1)           @noisy det2698 det2701 det34 det39
mxx (25, 1) (23, 1)           @noisy det1931 det1935 det527 det520
mzz (9, -10) (9, -8)          @noisy det2279 det2273 det1312 det1319
mxx (5, -7) (3, -7)           @noisy det3066 det3069 det2329 det2331
mxx (3, 13) (5, 13)           @noisy det1764 det1485 det1756 det1490
mzz (13, 8) (13, 10)          @noisy det429 det372 det431 det377
mzz (3, -4) (3, -2)           @noisy det2933 det1631 det2934 det1637
mzz (25, -10) (25, -8)        @noisy det1421 det1409 det1413 det1414 det1417
mxx (21, -5) (19, -5)         @noisy det2508 det2503 det2506 det2509
mzz (21, -14) (21, -16)       @noisy det2144 det2149 det2150 det2153 det2152
mxx (3, -5) (5, -5)           @noisy det2933 det2329 det2331 det2934
mzz (21, -8) (21, -10)        @noisy det1418 det2748 det1412 det2750
mzz (19, -14) (19, -16)       @noisy det2144 det983 det2152 det977
mxx (19, 19) (19, 17)         @noisy det2884 det2889
mzz (25, 2) (25, 4)           @noisy det1935 det1716 det1715 det1931
mzz (11, 2) (11, 4)           @noisy det252 det31 det40 det259
mxx (13, 11) (11, 11)         @noisy det431 det374 det368 det429
mxx (29, -1) (27, -1)         @noisy det655 det661 det662 det652
mzz (19, -4) (19, -2)         @noisy det1047 det1049 det2503 det2508

--------         24
myy (21, 4) (21, 5)           @noisy det3082 det3085
myy (3, 1) (3, 2)             @noisy det1690 det1693
myy (9, -11) (9, -10)         @noisy det2273 det2281
myy (9, -1) (9, -2)           @noisy det2698 det2700
myy (-1, 1) (-1, 2)           @noisy det1849 det1851
myy (5, -11) (5, -10)         @noisy det3066 det3068
myy (11, 10) (11, 11)         @noisy det430 det429
myy (3, 4) (3, 5)             @noisy det1690 det1693
myy (11, -1) (11, -2)         @noisy det774 det780
myy (17, 11) (17, 10)         @noisy det1225 det1227
myy (7, -11) (7, -10)         @noisy det2273 det2281
myy (7, 22) (7, 23)           @noisy det2822 det2813
myy (21, 2) (21, 1)           @noisy det3082 det3085
myy (11, -16) (11, -17)       @noisy det2765 det2767
myy (5, 1) (5, 2)             @noisy det1690 det1693
myy (15, -20) (15, -19)       @noisy det3149 det3157
myy (17, 5) (17, 4)           @noisy det462 det456
myy (11, 4) (11, 5)           @noisy det252 det260
myy (17, 1) (17, 2)           @noisy det462 det456
myy (17, -14) (17, -13)       @noisy det969 det979
myy (3, 10) (3, 11)           @noisy det1487 det1481
myy (7, -8) (7, -7)           @noisy det2273 det2281
myy (19, 2) (19, 1)           @noisy det3082 det3085
myy (19, 4) (19, 5)           @noisy det3082 det3085
myy (15, 10) (15, 11)         @noisy det1225 det1227
myy (9, 13) (9, 14)           @noisy det1536 det1546
myy (5, -8) (5, -7)           @noisy det3066 det3068
myy (15, 16) (15, 17)         @noisy det2415 det2417
myy (21, -5) (21, -4)         @noisy det2503 det2507
myy (13, 14) (13, 13)         @noisy det3100 det3098
myy (9, -14) (9, -13)         @noisy det2576 det2583
myy (11, 7) (11, 8)           @noisy det430 det429
myy (7, 13) (7, 14)           @noisy det1536 det1546
myy (19, -4) (19, -5)         @noisy det2503 det2507
myy (15, -1) (15, -2)         @noisy det1051 det1044
myy (9, 10) (9, 11)           @noisy det726 det730
myy (17, -23) (17, -22)       @noisy det3149 det3157
myy (21, 8) (21, 7)           @noisy det2044 det2045
myy (21, -8) (21, -7)         @noisy det2748 det2751
myy (11, -22) (11, -23)       @noisy det1137 det1147
myy (7, -17) (7, -16)         @noisy det2576 det2583
myy (-1, 4) (-1, 5)           @noisy det1849 det1851
myy (11, 19) (11, 20)         @noisy det836 det844
myy (5, -1) (5, -2)           @noisy det2933 det2935
myy (17, -17) (17, -16)       @noisy det969 det979
myy (9, 5) (9, 4)             @noisy det28 det35
myy (17, 7) (17, 8)           @noisy det1225 det1227
myy (-3, 2) (-3, 1)           @noisy det168 det178
myy (7, 19) (7, 20)           @noisy det2822 det2813
myy (5, -5) (5, -4)           @noisy det2933 det2935
myy (15, 1) (15, 2)           @noisy det462 det456
myy (3, -10) (3, -11)         @noisy det3066 det3068
myy (7, -13) (7, -14)         @noisy det2576 det2583
myy (7, 16) (7, 17)           @noisy det1536 det1546
myy (9, 16) (9, 17)           @noisy det1536 det1546
myy (15, -13) (15, -14)       @noisy det969 det979
myy (13, -23) (13, -22)       @noisy det1137 det1147
myy (13, 10) (13, 11)         @noisy det430 det429
myy (13, -14) (13, -13)       @noisy det2765 det2767
myy (23, -11) (23, -10)       @noisy det1409 det1420
myy (3, -8) (3, -7)           @noisy det3066 det3068
myy (15, 7) (15, 8)           @noisy det1225 det1227
myy (11, -20) (11, -19)       @noisy det1137 det1147
myy (21, -14) (21, -13)       @noisy det2144 det2154
myy (9, 7) (9, 8)             @noisy det726 det730
myy (29, -5) (29, -4)         @noisy det652 det660
myy (5, 7) (5, 8)             @noisy det1487 det1481
myy (21, -1) (21, -2)         @noisy det2503 det2507
myy (13, -11) (13, -10)       @noisy det1371 det1373
myy (25, -8) (25, -7)         @noisy det1409 det1420
myy (1, -5) (1, -4)           @noisy det1882 det1884
myy (7, 7) (7, 8)             @noisy det726 det730
myy (5, 16) (5, 17)           @noisy det1756 det1765
myy (15, -5) (15, -4)         @noisy det1051 det1044
myy (11, 1) (11, 2)           @noisy det252 det260
myy (13, 16) (13, 17)         @noisy det3100 det3098
myy (1, 1) (1, 2)             @noisy det1849 det1851
myy (23, 4) (23, 5)           @noisy det1934 det1931
myy (19, 10) (19, 11)         @noisy det2044 det2045
myy (11, -5) (11, -4)         @noisy det774 det780
myy (7, 10) (7, 11)           @noisy det726 det730
myy (17, -1) (17, -2)         @noisy det1051 det1044
myy (19, -8) (19, -7)         @noisy det2748 det2751
myy (27, -5) (27, -4)         @noisy det652 det660
myy (21, -17) (21, -16)       @noisy det2144 det2154
myy (5, 10) (5, 11)           @noisy det1487 det1481
myy (13, 8) (13, 7)           @noisy det430 det429
myy (-1, -1) (-1, -2)         @noisy det1882 det1884
myy (17, -5) (17, -4)         @noisy det1051 det1044
myy (3, 16) (3, 17)           @noisy det1756 det1765
myy (19, -17) (19, -16)       @noisy det2144 det2154
myy (-1, -5) (-1, -4)         @noisy det1882 det1884
myy (1, 4) (1, 5)             @noisy det1849 det1851
myy (11, 13) (11, 14)         @noisy det3100 det3098
myy (9, -17) (9, -16)         @noisy det2576 det2583
myy (7, -1) (7, -2)           @noisy det2698 det2700
myy (21, -11) (21, -10)       @noisy det2748 det2751
myy (11, -14) (11, -13)       @noisy det2765 det2767
myy (-1, 11) (-1, 10)         @noisy det2212 det2219
myy (3, 7) (3, 8)             @noisy det1487 det1481
myy (11, 16) (11, 17)         @noisy det3100 det3098
myy (9, 19) (9, 20)           @noisy det2822 det2813
myy (25, 5) (25, 4)           @noisy det1934 det1931
myy (15, 4) (15, 5)           @noisy det462 det456
myy (25, -1) (25, -2)         @noisy det524 det514
myy (9, -5) (9, -4)           @noisy det2698 det2700
myy (19, 7) (19, 8)           @noisy det2044 det2045
myy (11, -8) (11, -7)         @noisy det1371 det1373
myy (1, 11) (1, 10)           @noisy det2212 det2219
myy (19, -10) (19, -11)       @noisy det2748 det2751
myy (13, -1) (13, -2)         @noisy det774 det780
myy (15, -7) (15, -8)         @noisy det2684 det2683
myy (23, -7) (23, -8)         @noisy det1409 det1420
myy (17, -8) (17, -7)         @noisy det2684 det2683
myy (21, 10) (21, 11)         @noisy det2044 det2045
myy (9, 22) (9, 23)           @noisy det2822 det2813
myy (23, -1) (23, -2)         @noisy det524 det514
myy (-5, 4) (-5, 5)           @noisy det168 det178
myy (17, 13) (17, 14)         @noisy det2415 det2417
myy (15, 13) (15, 14)         @noisy det2415 det2417
myy (1, 7) (1, 8)             @noisy det2212 det2219
myy (7, -5) (7, -4)           @noisy det2698 det2700
myy (17, 16) (17, 17)         @noisy det2415 det2417
myy (9, 1) (9, 2)             @noisy det28 det35
myy (11, 23) (11, 22)         @noisy det836 det844
myy (15, -23) (15, -22)       @noisy det3149 det3157
myy (13, 22) (13, 23)         @noisy det836 det844
myy (5, 14) (5, 13)           @noisy det1756 det1765
myy (13, 4) (13, 5)           @noisy det252 det260
myy (17, -20) (17, -19)       @noisy det3149 det3157
myy (7, 1) (7, 2)             @noisy det28 det35
myy (7, 4) (7, 5)             @noisy det28 det35
myy (25, -11) (25, -10)       @noisy det1409 det1420
myy (-1, 7) (-1, 8)           @noisy det2212 det2219
myy (25, 1) (25, 2)           @noisy det1934 det1931
myy (17, -11) (17, -10)       @noisy det2684 det2683
myy (25, -5) (25, -4)         @noisy det524 det514
myy (13, -5) (13, -4)         @noisy det774 det780
myy (11, -10) (11, -11)       @noisy det1371 det1373
myy (19, -1) (19, -2)         @noisy det2503 det2507
myy (3, -1) (3, -2)           @noisy det2933 det2935
myy (3, -5) (3, -4)           @noisy det2933 det2935
myy (9, -7) (9, -8)           @noisy det2273 det2281
myy (5, 4) (5, 5)             @noisy det1690 det1693
myy (27, -1) (27, -2)         @noisy det652 det660
myy (3, 13) (3, 14)           @noisy det1756 det1765
myy (-5, 1) (-5, 2)           @noisy det168 det178
myy (15, -11) (15, -10)       @noisy det2684 det2683
myy (1, -1) (1, -2)           @noisy det1882 det1884
myy (13, -17) (13, -16)       @noisy det2765 det2767
myy (29, -1) (29, -2)         @noisy det652 det660
myy (23, 1) (23, 2)           @noisy det1934 det1931
myy (23, -5) (23, -4)         @noisy det524 det514
myy (15, -17) (15, -16)       @noisy det969 det979
myy (13, 2) (13, 1)           @noisy det252 det260
myy (13, -20) (13, -19)       @noisy det1137 det1147
myy (-3, 4) (-3, 5)           @noisy det168 det178
myy (13, 19) (13, 20)         @noisy det836 det844
myy (19, -14) (19, -13)       @noisy det2144 det2154
myy (13, -8) (13, -7)         @noisy det1371 det1373

--------         25
mzz (15, 22) (15, 20)         @noisy det847 det3711 det850
mzz (9, 16) (9, 14)           @noisy det1546 det1547 det1544 det1550
mxx (21, 1) (19, 1)           @noisy det598 det3085 det3084 det595
mxx (17, 5) (15, 5)           @noisy det462 det460 det461 det464
mxx (25, 5) (23, 5)           @noisy det1934 det1935 det1936 det1937
mxx (9, -7) (7, -7)           @noisy det2279 det2283 det2282 det2281
mzz (17, 16) (17, 14)         @noisy det2418 det2012 det2417 det2009
mxx (21, -11) (19, -11)       @noisy det2094 det2098 det2751 det2750
mxx (9, 17) (7, 17)           @noisy det1546 det1544 det1545 det1551
mxx (13, -19) (11, -19)       @noisy det1151 det1155 det1147 det1148
mzz (11, -26) (9, -26)        @noisy det3407 det3414
mxx (9, -5) (7, -5)           @noisy det2282 det2283 det2700 det2701
mzz (5, 10) (5, 8)            @noisy det1487 det735 det1488 det732
mxx (17, 17) (15, 17)         @noisy det2418 det2394 det2417 det2391
mxx (-3, 5) (-5, 5)           @noisy det186 det183 det178 det179 det187
mxx (9, 11) (7, 11)           @noisy det730 det731 det734 det733
mzz (27, -2) (27, -4)         @noisy det661 det528 det530 det660
mxx (11, 1) (13, 1)           @noisy det260 det259 det258 det263
mxx (23, -7) (25, -7)         @noisy det1420 det1417 det526 det532
mzz (23, 4) (23, 2)           @noisy det1934 det1935 det596 det600
mzz (1, -4) (1, -2)           @noisy det1884 det1637 det1885 det1644
mxx (17, -5) (15, -5)         @noisy det1051 det1050 det1052 det1053
mzz (17, 2) (17, 4)           @noisy det462 det463 det460 det465
mxx (11, 23) (13, 23)         @noisy det845 det849 det852 det844
mzz (17, -16) (17, -14)       @noisy det979 det980 det983 det986
mxx (1, 11) (-1, 11)          @noisy det2220 det2219 det2225 det2221 det2226
mxx (13, -25) (11, -25)       @noisy det1150 det3554 det1153
mzz (-3, 2) (-3, 4)           @noisy det178 det179 det180 det188
mzz (11, -16) (11, -14)       @noisy det1317 det1323 det2767 det2766
mzz (15, 4) (15, 2)           @noisy det462 det261 det460 det262
mxx (17, 19) (15, 19)         @noisy det2391 det2394 det3814
mzz (21, 8) (21, 10)          @noisy det2045 det1968 det2046 det1970
mzz (23, -10) (23, -8)        @noisy det1426 det1420 det1417 det1418
mxx (9, 13) (7, 13)           @noisy det1546 det1544 det734 det733
mxx (9, -17) (7, -17)         @noisy det2581 det2582 det2586 det2583
mzz (17, -22) (17, -20)       @noisy det3161 det3162 det3155 det3158 det3157
mzz (13, -14) (13, -16)       @noisy det988 det2767 det2766 det984
mxx (9, 23) (7, 23)           @noisy det2822 det2825 det2826 det2823 det2821
mzz (13, 20) (13, 22)         @noisy det847 det845 det850 det844
mzz (-3, -8) (-1, -8)         @noisy det2644 det2638
mzz (9, 2) (9, 4)             @noisy det35 det40 det37 det44
mzz (27, 8) (25, 8)           @noisy det2454 det2460
mxx (-3, -7) (-3, -5)         @noisy det2645 det2641
mzz (7, 22) (7, 20)           @noisy det2822 det2827 det2828 det2821 det2824
mzz (7, -8) (7, -10)          @noisy det2279 det2284 det2281 det2280
mxx (15, -13) (17, -13)       @noisy det979 det980 det982 det987
mxx (17, 7) (15, 7)           @noisy det1228 det461 det464 det1227
mzz (17, -4) (17, -2)         @noisy det1051 det1049 det1054 det1050
mzz (15, -16) (15, -14)       @noisy det988 det979 det980 det984
mzz (5, -8) (5, -10)          @noisy det3068 det3069 det2284 det2280
mzz (-1, 2) (-1, 4)           @noisy det1851 det1852 det180 det188
mxx (-3, -1) (-5, -1)         @noisy det181 det189 det3759
mzz (5, 4) (5, 2)             @noisy det36 det43 det1692 det1693
mxx (13, -17) (11, -17)       @noisy det1151 det1155 det2767 det2766
mxx (5, 17) (3, 17)           @noisy det1764 det1768 det1769 det1767 det1765
mzz (15, 16) (15, 14)         @noisy det2418 det376 det380 det2417
mxx (13, -1) (11, -1)         @noisy det780 det781 det258 det263
mxx (25, -1) (23, -1)         @noisy det524 det525 det527 det533
mzz (11, 14) (11, 16)         @noisy det3100 det3101 det1547 det1550
mxx (1, -11) (1, -13)         @noisy det3003 det3012
mxx (11, -5) (13, -5)         @noisy det784 det780 det781 det783
mxx (-1, 1) (1, 1)            @noisy det1645 det1851 det1852 det1639
mxx (17, -11) (15, -11)       @noisy det2684 det2685 det982 det987
mzz (1, 2) (1, 4)             @noisy det1852 det1851 det1636 det1641
mzz (-1, -4) (-1, -2)         @noisy det1820 det1884 det1885 det1818
mzz (5, -2) (5, -4)           @noisy det2330 det2935 det2334 det2934
mzz (9, -16) (9, -14)         @noisy det2581 det1317 det2583 det1323
mzz (13, 2) (13, 4)           @noisy det261 det260 det262 det259
mzz (15, 10) (15, 8)          @noisy det1228 det377 det383 det1227
mxx (5, 5) (3, 5)             @noisy det1692 det910 det908 det1693
mxx (27, 5) (27, 7)           @noisy det2457 det2461
mzz (3, 8) (3, 10)            @noisy det1487 det1488 det1489 det1491
mxx (13, 25) (11, 25)         @noisy det849 det3520 det852
mzz (21, 14) (23, 14)         @noisy det3340 det3347
mzz (1, 8) (1, 10)            @noisy det2221 det2219 det1489 det1491
mzz (5, -20) (7, -20)         @noisy det3475 det3480
mxx (21, -13) (19, -13)       @noisy det2094 det2098 det2154 det2152
mxx (25, -11) (23, -11)       @noisy det1420 det1424 det1425 det1419 det1417
mzz (3, -10) (3, -8)          @noisy det3068 det3069 det3007 det3010
mxx (21, -7) (19, -7)         @noisy det2510 det2751 det2750 det2509
mzz (13, 14) (13, 16)         @noisy det3100 det3101 det376 det380
mzz (21, 2) (21, 4)           @noisy det3085 det3084 det596 det600
mxx (-1, 7) (1, 7)            @noisy det2221 det2219 det1853 det1854
mzz (19, -10) (19, -8)        @noisy det2093 det2751 det2097 det2750
mzz (11, -22) (11, -20)       @noisy det1154 det1147 det1148 det1152
mzz (5, -14) (5, -16)         @noisy det2584 det2585 det3542
mzz (3, -14) (1, -14)         @noisy det3005 det3009
mxx (21, 11) (19, 11)         @noisy det2045 det2046 det2010 det2014
mxx (13, -23) (11, -23)       @noisy det1150 det1153 det1147 det1148
mxx (-1, -7) (1, -7)          @noisy det3780 det1886 det1887
mxx (15, -7) (17, -7)         @noisy det2684 det2685 det1052 det1053
mzz (7, 4) (7, 2)             @noisy det36 det43 det35 det37
mxx (7, -19) (9, -19)         @noisy det2582 det3677 det2586
mxx (13, 5) (11, 5)           @noisy det260 det259 det106 det111
mzz (1, -10) (1, -8)          @noisy det3007 det3583 det3010
mxx (3, 7) (5, 7)             @noisy det1487 det908 det1488 det910
mzz (19, 14) (19, 16)         @noisy det2012 det3685 det2009
mxx (9, 5) (7, 5)             @noisy det41 det35 det37 det38
mzz (7, 16) (7, 14)           @noisy det1549 det1546 det1544 det1548
mxx (-1, -1) (1, -1)          @noisy det1645 det1884 det1885 det1639
mxx (29, -5) (27, -5)         @noisy det661 det664 det667 det660 det668
mzz (9, -4) (9, -2)           @noisy det785 det2700 det782 det2701
mxx (21, -17) (19, -17)       @noisy det2157 det2154 det2158 det2151 det2152
mzz (27, 2) (27, 4)           @noisy det3624 det1719 det1716
mzz (11, 8) (11, 10)          @noisy det430 det431 det107 det110
mxx (21, -1) (19, -1)         @noisy det2508 det598 det2507 det595
mxx (17, -19) (15, -19)       @noisy det985 det981 det3157 det3155
mzz (15, -10) (15, -8)        @noisy det2684 det2685 det1093 det1096
mxx (19, 13) (21, 13)         @noisy det3599 det2010 det2014
mxx (17, -17) (15, -17)       @noisy det985 det979 det980 det981
mxx (7, -13) (9, -13)         @noisy det2581 det1325 det1318 det2583
mzz (19, 8) (19, 10)          @noisy det1229 det2045 det1230 det2046
mzz (7, 10) (7, 8)            @noisy det735 det730 det731 det732
mzz (29, -2) (29, -4)         @noisy det661 det665 det663 det666 det660
mxx (9, -23) (9, -25)         @noisy det3409 det3412
mxx (5, -11) (3, -11)         @noisy det3013 det3068 det3069 det3006
mzz (5, 14) (5, 16)           @noisy det1764 det1548 det1765 det1549
mzz (11, -4) (11, -2)         @noisy det785 det780 det781 det782
mxx (13, 17) (11, 17)         @noisy det3100 det3101 det846 det853
mzz (15, -4) (15, -2)         @noisy det1051 det1050 det310 det314
mxx (9, 7) (7, 7)             @noisy det41 det730 det731 det38
mxx (5, -19) (5, -17)         @noisy det3481 det3476
mxx (29, 1) (27, 1)           @noisy det662 det3801 det669
mxx (3, 1) (5, 1)             @noisy det1692 det1638 det1642 det1693
mzz (19, 20) (17, 20)         @noisy det2893 det2891
mxx (5, -13) (3, -13)         @noisy det3013 det3006 det3616
mxx (17, -1) (15, -1)         @noisy det1051 det1050 det313 det309
mzz (11, 20) (11, 22)         @noisy det845 det848 det851 det844
mxx (13, -13) (11, -13)       @noisy det1320 det2767 det2766 det1316
mxx (15, 23) (15, 25)         @noisy det3263 det3256
mzz (13, 26) (15, 26)         @noisy det3259 det3261
mzz (-5, 2) (-5, 4)           @noisy det184 det178 det185 det179 det182
mxx (5, 11) (3, 11)           @noisy det1487 det1488 det1492 det1490
mzz (3, 2) (3, 4)             @noisy det1692 det1636 det1641 det1693
mzz (9, 10) (9, 8)            @noisy det730 det107 det110 det731
mzz (17, -10) (17, -8)        @noisy det2684 det2685 det2097 det2093
mxx (17, 1) (15, 1)           @noisy det462 det460 det313 det309
mxx (9, -11) (7, -11)         @noisy det2279 det1325 det1318 det2281
mzz (17, 8) (17, 10)          @noisy det1228 det1230 det1229 det1227
mxx (11, 7) (13, 7)           @noisy det430 det431 det106 det111
mxx (13, -11) (11, -11)       @noisy det1320 det1373 det1372 det1316
mzz (9, -22) (9, -20)         @noisy det1154 det3575 det1152
mxx (25, 7) (23, 7)           @noisy det3567 det1936 det1937
mzz (13, -8) (13, -10)        @noisy det1372 det1373 det1093 det1096
mzz (25, -4) (25, -2)         @noisy det524 det525 det530 det528
mzz (15, -22) (15, -20)       @noisy det1156 det3157 det3155 det1149
mxx (9, 1) (7, 1)             @noisy det42 det35 det39 det37
mzz (3, 14) (3, 16)           @noisy det1770 det1771 det1764 det1766 det1765
mxx (-1, 5) (1, 5)            @noisy det1852 det1851 det1853 det1854
mzz (11, -10) (11, -8)        @noisy det1373 det1372 det1319 det1324
mxx (11, 13) (13, 13)         @noisy det3100 det3101 det374 det381
mzz (7, -2) (7, -4)           @noisy det2330 det2334 det2700 det2701
mxx (5, -1) (3, -1)           @noisy det2935 det1638 det2934 det1642
mxx (13, 19) (11, 19)         @noisy det845 det846 det853 det844
mxx (17, -23) (15, -23)       @noisy det3155 det3157 det3159 det3160 det3156
mzz (23, -4) (23, -2)         @noisy det524 det525 det529 det531
mzz (19, 2) (19, 4)           @noisy det463 det3085 det465 det3084
mxx (25, -5) (23, -5)         @noisy det524 det525 det526 det532
mxx (1, -5) (-1, -5)          @noisy det1884 det1885 det1886 det1887
mzz (9, 22) (9, 20)           @noisy det2822 det2821 det851 det848
mzz (-3, -2) (-3, -4)         @noisy det1820 det3591 det1818
mxx (9, 19) (7, 19)           @noisy det2822 det2821 det1545 det1551
mxx (23, 11) (23, 13)         @noisy det3343 det3345
mzz (-1, 8) (-1, 10)          @noisy det2219 det2223 det2224 det2221 det2222
mxx (17, 13) (15, 13)         @noisy det2418 det375 det382 det2417
mxx (21, 5) (19, 5)           @noisy det1261 det3085 det3084 det1264
mxx (19, 7) (21, 7)           @noisy det1261 det2045 det2046 det1264
mxx (13, -7) (11, -7)         @noisy det784 det1373 det1372 det783
mxx (17, 11) (15, 11)         @noisy det1228 det375 det382 det1227
mzz (13, -20) (13, -22)       @noisy det1156 det1147 det1148 det1149
mzz (21, -2) (21, -4)         @noisy det2508 det2507 det529 det531
mzz (7, -16) (7, -14)         @noisy det2581 det2584 det2585 det2583
mzz (23, 10) (23, 8)          @noisy det3772 det1968 det1970
mxx (-5, 1) (-3, 1)           @noisy det181 det189 det178 det179
mzz (13, -2) (13, -4)         @noisy det780 det781 det310 det314
mxx (7, -1) (9, -1)           @noisy det42 det2700 det39 det2701
mxx (25, 1) (23, 1)           @noisy det1934 det1935 det527 det533
mzz (9, -10) (9, -8)          @noisy det2279 det2281 det1319 det1324
mxx (5, -7) (3, -7)           @noisy det3068 det3069 det2331 det2335
mxx (3, 13) (5, 13)           @noisy det1764 det1490 det1765 det1492
mzz (13, 8) (13, 10)          @noisy det430 det431 det383 det377
mzz (3, -4) (3, -2)           @noisy det2935 det2934 det1644 det1637
mzz (25, -10) (25, -8)        @noisy det1421 det1420 det1422 det1423 det1417
mxx (21, -5) (19, -5)         @noisy det2510 det2507 det2508 det2509
mzz (21, -14) (21, -16)       @noisy det2154 det2155 det2152 det2156 det2153
mxx (3, -5) (5, -5)           @noisy det2935 det2335 det2331 det2934
mzz (21, -8) (21, -10)        @noisy det1426 det2751 det1418 det2750
mzz (19, -14) (19, -16)       @noisy det2154 det983 det2152 det986
mxx (19, 19) (19, 17)         @noisy det2889 det2895
mzz (25, 2) (25, 4)           @noisy det1934 det1935 det1719 det1716
mzz (11, 2) (11, 4)           @noisy det260 det40 det259 det44
mxx (13, 11) (11, 11)         @noisy det430 det431 det374 det381
mxx (29, -1) (27, -1)         @noisy det661 det662 det669 det660
mzz (19, -4) (19, -2)         @noisy det1049 det2507 det1054 det2508

--------         26
mxx (7, 2) (5, 2)             @noisy det36 det43 det2950 det2952
mzz (9, -7) (9, -5)           @noisy det2282 det2716 det2283 det2717
mxx (7, -16) (5, -16)         @noisy det2584 det2585 det3471 det3479
mzz (9, 11) (9, 13)           @noisy det2365 det2367 det733 det734
mzz (15, 23) (15, 25)         @noisy det3252 det3263 det3256 det3257 det3260
mxx (13, 26) (15, 26)         @noisy det3252 det3258 det3261 det3259 det3260
mzz (1, 7) (1, 5)             @noisy det2735 det2733 det1853 det1854
mzz (19, -13) (19, -11)       @noisy det2094 det2095 det2098 det2090
mzz (9, -17) (9, -19)         @noisy det2582 det3201 det2586 det3203
mzz (7, -13) (7, -11)         @noisy det1318 det1325 det3302 det3304
mxx (3, -10) (1, -10)         @noisy det2998 det3008 det3007 det3010
mzz (17, 5) (17, 7)           @noisy det1262 det461 det1258 det464
mxx (7, 4) (5, 4)             @noisy det36 det43 det905 det909
mxx (3, 8) (1, 8)             @noisy det2735 det2733 det1489 det1491
mzz (5, 11) (5, 13)           @noisy det2549 det1490 det2551 det1492
mzz (11, -25) (11, -23)       @noisy det1150 det1153 det3403 det3413
mxx (-3, -2) (-1, -2)         @noisy det1815 det1818 det1819 det1820
mxx (15, -22) (13, -22)       @noisy det1156 det1149 det3534
mzz (27, -1) (27, 1)          @noisy det1717 det662 det669 det1713
mxx (27, 2) (25, 2)           @noisy det1717 det1716 det1719 det1713
mxx (13, 8) (15, 8)           @noisy det936 det934 det383 det377
mxx (19, 10) (17, 10)         @noisy det1229 det2005 det1230 det2011
mxx (3, 4) (1, 4)             @noisy det2735 det2733 det1636 det1641
mzz (13, -19) (13, -17)       @noisy det1910 det1155 det1912 det1151
mxx (3, 14) (3, 16)           @noisy det1766 det1770
mzz (7, -19) (7, -17)         @noisy det3479 det2582 det2586 det3471
mzz (1, 1) (1, -1)            @noisy det1632 det1645 det1640 det1639
mxx (15, 16) (13, 16)         @noisy det2393 det376 det380 det2389
mxx (13, 2) (15, 2)           @noisy det261 det262 det312 det305
mzz (21, -1) (21, 1)          @noisy det591 det597 det598 det595
mzz (25, 5) (25, 7)           @noisy det2459 det1936 det1937 det2450
mzz (7, 11) (7, 13)           @noisy det2549 det2551 det734 det733
mzz (-5, 1) (-5, -1)          @noisy det181 det189 det3760
mxx (11, -10) (9, -10)        @noisy det1314 det1321 det1319 det1324
mxx (11, 20) (9, 20)          @noisy det1592 det851 det848 det1590
mxx (27, 4) (25, 4)           @noisy det2459 det1716 det1719 det2450
mzz (23, 11) (23, 13)         @noisy det3342 det3344 det3345 det3338 det3343
mzz (11, 7) (11, 5)           @noisy det104 det109 det106 det111
mzz (3, -13) (3, -11)         @noisy det3013 det2998 det3008 det3006
mxx (-1, 8) (-1, 10)          @noisy det2224 det2222
mzz (13, 5) (13, 7)           @noisy det936 det106 det111 det934
mxx (23, 4) (21, 4)           @noisy det1965 det1969 det596 det600
mxx (3, -8) (1, -8)           @noisy det3219 det3218 det3007 det3010
mxx (13, -20) (15, -20)       @noisy det1910 det1912 det1156 det1149
mzz (13, 25) (13, 23)         @noisy det3252 det849 det852 det3260
mxx (11, -16) (9, -16)        @noisy det1317 det1323 det3201 det3203
mzz (5, -7) (5, -5)           @noisy det2333 det2326 det2331 det2335
mzz (13, 11) (13, 13)         @noisy det379 det374 det381 det370
mxx (9, 10) (11, 10)          @noisy det2365 det2367 det107 det110
mzz (17, 1) (17, -1)          @noisy det2062 det309 det2061 det313
mxx (23, -4) (21, -4)         @noisy det2534 det2532 det529 det531
mzz (11, 1) (11, -1)          @noisy det1202 det1205 det258 det263
mxx (21, -8) (23, -8)         @noisy det1426 det2532 det2534 det1418
mxx (9, 16) (11, 16)          @noisy det1592 det1547 det1550 det1590
mzz (21, 11) (21, 13)         @noisy det3338 det3344 det2010 det2014
mxx (5, 14) (7, 14)           @noisy det2549 det1548 det2551 det1549
mxx (21, -14) (21, -16)       @noisy det2156 det2153
mxx (11, 2) (9, 2)            @noisy det1202 det40 det44 det1205
mxx (15, 10) (13, 10)         @noisy det379 det377 det383 det370
mxx (23, 10) (21, 10)         @noisy det3344 det1970 det1968 det3338
mzz (19, 19) (19, 17)         @noisy det2895 det2892 det2888 det2889 det2886
mxx (19, 2) (17, 2)           @noisy det2062 det465 det463 det2061
mzz (11, -13) (11, -11)       @noisy det1320 det1314 det1321 det1316
mxx (-5, 2) (-5, 4)           @noisy det185 det182
mzz (-1, 7) (-1, 5)           @noisy det3703 det1853 det1854
mzz (9, 5) (9, 7)             @noisy det104 det109 det41 det38
mxx (7, -4) (5, -4)           @noisy det2333 det2330 det2334 det2326
mzz (5, 5) (5, 7)             @noisy det905 det910 det908 det909
mzz (-1, -5) (-1, -7)         @noisy det2637 det2642 det1886 det1887
mzz (19, 13) (19, 11)         @noisy det2005 det2010 det2011 det2014
mxx (25, -4) (27, -4)         @noisy det528 det530 det3651
mxx (19, 4) (17, 4)           @noisy det1262 det465 det463 det1258
mxx (21, -2) (23, -2)         @noisy det591 det597 det529 det531
mzz (13, -25) (13, -23)       @noisy det1150 det3555 det1153
mxx (19, 14) (17, 14)         @noisy det2012 det2005 det2011 det2009
mxx (11, -8) (9, -8)          @noisy det2716 det2717 det1319 det1324
mzz (11, 13) (11, 11)         @noisy det2367 det374 det381 det2365
mzz (17, -5) (17, -7)         @noisy det2782 det2784 det1052 det1053
mzz (11, -5) (11, -7)         @noisy det784 det2716 det2717 det783
mxx (11, -26) (9, -26)        @noisy det3407 det3414 det3413 det3403 det3408
mzz (3, 1) (3, -1)            @noisy det1632 det1640 det1638 det1642
mzz (-3, 5) (-5, 5)           @noisy det183 det187
mxx (3, 2) (1, 2)             @noisy det1632 det1640 det1636 det1641
mzz (17, -23) (15, -23)       @noisy det3160 det3156
mxx (7, -8) (5, -8)           @noisy det2333 det2284 det2326 det2280
mzz (15, -13) (15, -11)       @noisy det3115 det3118 det982 det987
mxx (11, -2) (9, -2)          @noisy det1202 det785 det1205 det782
mxx (11, -20) (9, -20)        @noisy det1154 det3203 det3201 det1152
mzz (1, 11) (-1, 11)          @noisy det2220 det2226
mzz (9, 17) (9, 19)           @noisy det1590 det1592 det1545 det1551
mxx (7, 16) (5, 16)           @noisy det1549 det1548 det3789
mzz (25, -5) (25, -7)         @noisy det3669 det526 det532
mxx (-3, 2) (-1, 2)           @noisy det1815 det1819 det180 det188
mzz (9, -11) (9, -13)         @noisy det1318 det1314 det1325 det1321
mzz (15, 17) (15, 19)         @noisy det2393 det2394 det2389 det2391
mzz (23, -7) (23, -5)         @noisy det2534 det2532 det526 det532
mxx (17, 16) (19, 16)         @noisy det2012 det2886 det2892 det2009
mxx (13, 20) (15, 20)         @noisy det847 det2393 det850 det2389
mxx (15, -10) (13, -10)       @noisy det3115 det3118 det1093 det1096
mxx (11, 4) (9, 4)            @noisy det104 det109 det40 det44
mzz (13, -7) (13, -5)         @noisy det1090 det783 det1094 det784
mxx (-3, -8) (-1, -8)         @noisy det2637 det2644 det2638 det2642 det2639
mzz (17, -11) (17, -13)       @noisy det2095 det2090 det982 det987
mxx (27, 8) (25, 8)           @noisy det2459 det2454 det2455 det2450 det2460
mzz (-3, -7) (-3, -5)         @noisy det2637 det2640 det2645 det2641 det2642
mxx (7, 22) (7, 20)           @noisy det2824 det2828
mzz (7, -7) (7, -5)           @noisy det2333 det2283 det2282 det2326
mxx (21, 8) (23, 8)           @noisy det1969 det1970 det1968 det1965
mzz (11, 23) (11, 25)         @noisy det849 det852 det3521
mxx (7, -2) (5, -2)           @noisy det2330 det2950 det2952 det2334
mxx (25, -10) (25, -8)        @noisy det1421 det1423
mxx (13, -8) (15, -8)         @noisy det1090 det1093 det1094 det1096
mxx (19, -14) (17, -14)       @noisy det2095 det2090 det983 det986
mzz (5, 17) (3, 17)           @noisy det1767 det1768
mzz (15, 5) (15, 7)           @noisy det461 det934 det936 det464
mzz (11, 19) (11, 17)         @noisy det1592 det846 det853 det1590
mzz (3, 7) (3, 5)             @noisy det2735 det908 det910 det2733
mzz (7, -1) (7, 1)            @noisy det42 det2950 det2952 det39
mxx (11, 14) (9, 14)          @noisy det2365 det2367 det1547 det1550
mxx (3, -4) (1, -4)           @noisy det3219 det1637 det1644 det3218
mxx (13, 14) (15, 14)         @noisy det379 det376 det380 det370
mxx (15, -16) (13, -16)       @noisy det1910 det1912 det988 det984
mxx (19, -2) (17, -2)         @noisy det2062 det1049 det2061 det1054
mzz (19, -1) (19, 1)          @noisy det2062 det2061 det598 det595
mzz (5, -1) (5, 1)            @noisy det2950 det1638 det2952 det1642
mzz (23, 5) (23, 7)           @noisy det1969 det1936 det1937 det1965
mxx (23, -10) (21, -10)       @noisy det1426 det3738 det1418
mzz (21, -7) (21, -5)         @noisy det2510 det2532 det2534 det2509
mzz (27, 5) (27, 7)           @noisy det2459 det2456 det2450 det2461 det2457
mxx (13, -2) (15, -2)         @noisy det305 det312 det310 det314
mxx (21, 14) (23, 14)         @noisy det3347 det3344 det3340 det3338 det3341
mxx (5, -20) (7, -20)         @noisy det3479 det3474 det3471 det3480 det3475
mxx (15, 4) (13, 4)           @noisy det261 det936 det262 det934
mxx (11, -4) (9, -4)          @noisy det785 det2716 det2717 det782
mxx (15, 22) (13, 22)         @noisy det847 det3252 det850 det3260
mzz (25, -11) (23, -11)       @noisy det1425 det1419
mzz (13, -13) (13, -11)       @noisy det3115 det1320 det3118 det1316
mzz (3, -5) (3, -7)           @noisy det3219 det2331 det2335 det3218
mxx (19, -4) (17, -4)         @noisy det2784 det1049 det1054 det2782
mxx (27, -2) (25, -2)         @noisy det1717 det530 det1713 det528
mxx (3, 10) (1, 10)           @noisy det1489 det1491 det3747
mzz (19, -7) (19, -5)         @noisy det2510 det2784 det2782 det2509
mxx (21, 2) (23, 2)           @noisy det591 det597 det596 det600
mzz (11, -19) (11, -17)       @noisy det1151 det1155 det3201 det3203
mxx (3, -14) (1, -14)         @noisy det3008 det2998 det3004 det3009 det3005
mzz (9, 1) (9, -1)            @noisy det1202 det42 det1205 det39
mxx (7, -10) (5, -10)         @noisy det2284 det3302 det3304 det2280
mxx (19, -8) (17, -8)         @noisy det2093 det2097 det2784 det2782
mxx (13, -14) (15, -14)       @noisy det3115 det3118 det988 det984
mzz (15, 1) (15, -1)          @noisy det312 det309 det313 det305
mzz (15, 11) (15, 13)         @noisy det379 det375 det382 det370
mzz (1, -5) (1, -7)           @noisy det3219 det3218 det1886 det1887
mxx (19, -10) (17, -10)       @noisy det2093 det2097 det2095 det2090
mxx (11, 8) (9, 8)            @noisy det104 det109 det107 det110
mzz (7, 17) (7, 19)           @noisy det3608 det1545 det1551
mzz (21, 5) (21, 7)           @noisy det1965 det1969 det1261 det1264
mxx (11, -14) (9, -14)        @noisy det1317 det1314 det1321 det1323
mzz (17, -17) (17, -19)       @noisy det985 det981 det3720
mzz (5, -13) (5, -11)         @noisy det3013 det3302 det3006 det3304
mzz (17, 17) (17, 19)         @noisy det2391 det2394 det2886 det2892
mzz (29, -5) (27, -5)         @noisy det664 det668
mxx (17, -22) (17, -20)       @noisy det3158 det3161
mzz (29, -1) (29, 1)          @noisy det662 det669 det3802
mzz (21, -17) (19, -17)       @noisy det2151 det2158
mzz (9, 23) (7, 23)           @noisy det2823 det2826
mxx (9, 22) (11, 22)          @noisy det848 det851 det3633
mzz (19, 7) (19, 5)           @noisy det1261 det1262 det1258 det1264
mxx (-3, 4) (-1, 4)           @noisy det3694 det180 det188
mxx (19, 8) (17, 8)           @noisy det1262 det1230 det1229 det1258
mxx (11, -22) (9, -22)        @noisy det1154 det3413 det3403 det1152
mzz (7, 5) (7, 7)             @noisy det41 det905 det909 det38
mxx (3, -2) (1, -2)           @noisy det1632 det1640 det1644 det1637
mzz (-1, 1) (-1, -1)          @noisy det1645 det1815 det1819 det1639
mxx (29, -2) (29, -4)         @noisy det663 det665
mzz (9, -23) (9, -25)         @noisy det3412 det3409 det3413 det3410 det3403
mzz (15, -17) (15, -19)       @noisy det1910 det985 det1912 det981
mzz (13, -1) (13, 1)          @noisy det312 det258 det305 det263
mzz (25, 1) (25, -1)          @noisy det1717 det527 det1713 det533
mxx (-1, -4) (-3, -4)         @noisy det2637 det1818 det2642 det1820
mzz (5, -19) (5, -17)         @noisy det3479 det3481 det3471 det3476 det3477
mzz (17, 11) (17, 13)         @noisy det375 det2005 det382 det2011
mzz (1, -11) (1, -13)         @noisy det3002 det3008 det2998 det3012 det3003
mzz (13, 19) (13, 17)         @noisy det2393 det846 det2389 det853
mxx (7, 8) (5, 8)             @noisy det735 det905 det909 det732
mxx (15, -4) (13, -4)         @noisy det1090 det1094 det310 det314
mxx (7, 10) (5, 10)           @noisy det2549 det735 det2551 det732
mzz (23, 1) (23, -1)          @noisy det591 det597 det527 det533
mzz (3, 13) (3, 11)           @noisy det1492 det1490 det3729
mzz (15, -7) (15, -5)         @noisy det1090 det1094 det1052 det1053
mxx (5, -14) (7, -14)         @noisy det2584 det3302 det2585 det3304
mxx (19, 20) (17, 20)         @noisy det2890 det2893 det2892 det2891 det2886
mzz (-3, -1) (-3, 1)          @noisy det181 det1815 det189 det1819
mzz (21, -13) (21, -11)       @noisy det2094 det2098 det3660
mxx (17, -16) (19, -16)       @noisy det983 det3642 det986

--------         27
myy (21, 4) (21, 5)           @noisy det1971 det1965
myy (3, 1) (3, 2)             @noisy det1632 det1643
myy (9, -11) (9, -10)         @noisy det1314 det1322
myy (9, -1) (9, -2)           @noisy det1202 det1204
myy (-1, 1) (-1, 2)           @noisy det1815 det1821
myy (5, -11) (5, -10)         @noisy det3302 det3303
myy (5, -20) (5, -19)         @noisy det3478 det3471
myy (23, 7) (23, 8)           @noisy det1971 det1965
myy (11, 10) (11, 11)         @noisy det2368 det2365
myy (-3, -5) (-3, -4)         @noisy det2637 det2643
myy (3, 4) (3, 5)             @noisy det2734 det2733
myy (11, -1) (11, -2)         @noisy det1202 det1204
myy (23, 13) (23, 14)         @noisy det3346 det3338
myy (17, 11) (17, 10)         @noisy det2005 det2013
myy (7, -11) (7, -10)         @noisy det3302 det3303
myy (21, 2) (21, 1)           @noisy det591 det599
myy (11, -16) (11, -17)       @noisy det3201 det3202
myy (5, 1) (5, 2)             @noisy det2950 det2951
myy (15, -20) (15, -19)       @noisy det1910 det1911
myy (17, 5) (17, 4)           @noisy det1263 det1258
myy (11, 4) (11, 5)           @noisy det104 det108
myy (27, 2) (27, 1)           @noisy det1718 det1713
myy (17, 1) (17, 2)           @noisy det2063 det2061
myy (17, -14) (17, -13)       @noisy det2096 det2090
myy (7, -8) (7, -7)           @noisy det2326 det2332
myy (19, 2) (19, 1)           @noisy det2063 det2061
myy (19, 4) (19, 5)           @noisy det1263 det1258
myy (15, 10) (15, 11)         @noisy det370 det378
myy (9, 13) (9, 14)           @noisy det2368 det2365
myy (5, -8) (5, -7)           @noisy det2326 det2332
myy (15, 16) (15, 17)         @noisy det2392 det2389
myy (21, -5) (21, -4)         @noisy det2532 det2535
myy (13, 14) (13, 13)         @noisy det370 det378
myy (9, -14) (9, -13)         @noisy det1314 det1322
myy (11, 7) (11, 8)           @noisy det104 det108
myy (7, 13) (7, 14)           @noisy det2549 det2552
myy (19, -4) (19, -5)         @noisy det2783 det2782
myy (15, -1) (15, -2)         @noisy det311 det305
myy (9, 10) (9, 11)           @noisy det2368 det2365
myy (21, 8) (21, 7)           @noisy det1971 det1965
myy (21, -8) (21, -7)         @noisy det2532 det2535
myy (11, -22) (11, -23)       @noisy det3403 det3411
myy (7, -17) (7, -16)         @noisy det3478 det3471
myy (11, 19) (11, 20)         @noisy det1591 det1590
myy (5, -1) (5, -2)           @noisy det2950 det2951
myy (9, 5) (9, 4)             @noisy det104 det108
myy (9, -26) (9, -25)         @noisy det3403 det3411
myy (17, 7) (17, 8)           @noisy det1263 det1258
myy (-3, 2) (-3, 1)           @noisy det1815 det1821
myy (5, -5) (5, -4)           @noisy det2326 det2332
myy (15, 1) (15, 2)           @noisy det311 det305
myy (15, 25) (15, 26)         @noisy det3252 det3262
myy (3, -10) (3, -11)         @noisy det2998 det3011
myy (19, 19) (19, 20)         @noisy det2886 det2894
myy (7, -13) (7, -14)         @noisy det3302 det3303
myy (9, 16) (9, 17)           @noisy det1591 det1590
myy (15, 22) (15, 23)         @noisy det3252 det3262
myy (15, -13) (15, -14)       @noisy det3115 det3117
myy (13, 25) (13, 26)         @noisy det3252 det3262
myy (13, 10) (13, 11)         @noisy det370 det378
myy (13, -14) (13, -13)       @noisy det3115 det3117
myy (3, -8) (3, -7)           @noisy det3220 det3218
myy (15, 7) (15, 8)           @noisy det935 det934
myy (11, -20) (11, -19)       @noisy det3201 det3202
myy (9, 7) (9, 8)             @noisy det104 det108
myy (5, 7) (5, 8)             @noisy det905 det911
myy (21, -1) (21, -2)         @noisy det591 det599
myy (13, -11) (13, -10)       @noisy det3115 det3117
myy (1, -5) (1, -4)           @noisy det3220 det3218
myy (7, 7) (7, 8)             @noisy det905 det911
myy (15, -5) (15, -4)         @noisy det1090 det1095
myy (11, 1) (11, 2)           @noisy det1202 det1204
myy (13, 16) (13, 17)         @noisy det2392 det2389
myy (23, 10) (23, 11)         @noisy det3346 det3338
myy (1, 1) (1, 2)             @noisy det1632 det1643
myy (15, 19) (15, 20)         @noisy det2392 det2389
myy (23, 4) (23, 5)           @noisy det1971 det1965
myy (19, 10) (19, 11)         @noisy det2005 det2013
myy (11, -5) (11, -4)         @noisy det2716 det2718
myy (7, 10) (7, 11)           @noisy det2549 det2552
myy (17, -1) (17, -2)         @noisy det2063 det2061
myy (7, -19) (7, -20)         @noisy det3478 det3471
myy (19, -8) (19, -7)         @noisy det2783 det2782
myy (5, 10) (5, 11)           @noisy det2549 det2552
myy (13, 8) (13, 7)           @noisy det935 det934
myy (-1, -1) (-1, -2)         @noisy det1815 det1821
myy (19, 16) (19, 17)         @noisy det2886 det2894
myy (17, -5) (17, -4)         @noisy det2783 det2782
myy (27, 8) (27, 7)           @noisy det2458 det2450
myy (-1, -5) (-1, -4)         @noisy det2637 det2643
myy (1, 4) (1, 5)             @noisy det2734 det2733
myy (25, 7) (25, 8)           @noisy det2458 det2450
myy (11, 13) (11, 14)         @noisy det2368 det2365
myy (9, -17) (9, -16)         @noisy det3201 det3202
myy (7, -1) (7, -2)           @noisy det2950 det2951
myy (11, -14) (11, -13)       @noisy det1314 det1322
myy (3, -14) (3, -13)         @noisy det2998 det3011
myy (21, 14) (21, 13)         @noisy det3346 det3338
myy (3, 7) (3, 8)             @noisy det2734 det2733
myy (11, 16) (11, 17)         @noisy det1591 det1590
myy (19, 13) (19, 14)         @noisy det2005 det2013
myy (9, 19) (9, 20)           @noisy det1591 det1590
myy (25, 5) (25, 4)           @noisy det2458 det2450
myy (15, 4) (15, 5)           @noisy det935 det934
myy (25, -1) (25, -2)         @noisy det1718 det1713
myy (9, -5) (9, -4)           @noisy det2716 det2718
myy (19, 7) (19, 8)           @noisy det1263 det1258
myy (11, -8) (11, -7)         @noisy det2716 det2718
myy (19, -10) (19, -11)       @noisy det2096 det2090
myy (13, -1) (13, -2)         @noisy det311 det305
myy (1, -14) (1, -13)         @noisy det2998 det3011
myy (15, -7) (15, -8)         @noisy det1090 det1095
myy (23, -7) (23, -8)         @noisy det2532 det2535
myy (17, -8) (17, -7)         @noisy det2783 det2782
myy (21, 10) (21, 11)         @noisy det3346 det3338
myy (23, -1) (23, -2)         @noisy det591 det599
myy (17, 13) (17, 14)         @noisy det2005 det2013
myy (15, 13) (15, 14)         @noisy det370 det378
myy (1, 7) (1, 8)             @noisy det2734 det2733
myy (7, -5) (7, -4)           @noisy det2326 det2332
myy (17, 16) (17, 17)         @noisy det2886 det2894
myy (9, 1) (9, 2)             @noisy det1202 det1204
myy (27, 4) (27, 5)           @noisy det2458 det2450
myy (11, -26) (11, -25)       @noisy det3403 det3411
myy (13, 22) (13, 23)         @noisy det3252 det3262
myy (5, 14) (5, 13)           @noisy det2549 det2552
myy (13, 4) (13, 5)           @noisy det935 det934
myy (1, -11) (1, -10)         @noisy det2998 det3011
myy (7, 1) (7, 2)             @noisy det2950 det2951
myy (7, 4) (7, 5)             @noisy det905 det911
myy (25, 1) (25, 2)           @noisy det1718 det1713
myy (-3, -8) (-3, -7)         @noisy det2637 det2643
myy (17, -11) (17, -10)       @noisy det2096 det2090
myy (13, -5) (13, -4)         @noisy det1090 det1095
myy (11, -10) (11, -11)       @noisy det1314 det1322
myy (-3, -1) (-3, -2)         @noisy det1815 det1821
myy (19, -1) (19, -2)         @noisy det2063 det2061
myy (3, -1) (3, -2)           @noisy det1632 det1643
myy (3, -5) (3, -4)           @noisy det3220 det3218
myy (9, -7) (9, -8)           @noisy det2716 det2718
myy (5, -17) (5, -16)         @noisy det3478 det3471
myy (5, 4) (5, 5)             @noisy det905 det911
myy (9, -20) (9, -19)         @noisy det3201 det3202
myy (27, -1) (27, -2)         @noisy det1718 det1713
myy (15, -11) (15, -10)       @noisy det3115 det3117
myy (1, -1) (1, -2)           @noisy det1632 det1643
myy (13, -17) (13, -16)       @noisy det1910 det1911
myy (23, 1) (23, 2)           @noisy det591 det599
myy (23, -5) (23, -4)         @noisy det2532 det2535
myy (-1, -8) (-1, -7)         @noisy det2637 det2643
myy (15, -17) (15, -16)       @noisy det1910 det1911
myy (13, 2) (13, 1)           @noisy det311 det305
myy (13, -20) (13, -19)       @noisy det1910 det1911
myy (17, 19) (17, 20)         @noisy det2886 det2894
myy (13, 19) (13, 20)         @noisy det2392 det2389
myy (19, -14) (19, -13)       @noisy det2096 det2090
myy (9, -23) (9, -22)         @noisy det3403 det3411
myy (5, -14) (5, -13)         @noisy det3302 det3303
myy (1, -8) (1, -7)           @noisy det3220 det3218
myy (13, -8) (13, -7)         @noisy det1090 det1095

--------         28
mxx (7, 2) (5, 2)             @noisy det43 det46 det2951 det2952
mzz (9, -7) (9, -5)           @noisy det2283 det2718 det2717 det2288
mxx (7, -16) (5, -16)         @noisy det3478 det3479 det2585 det2590
mzz (9, 11) (9, 13)           @noisy det2368 det2367 det734 det739
mzz (15, 23) (15, 25)         @noisy det3262 det3263 det3266 det3267 det3260
mxx (13, 26) (15, 26)         @noisy det3264 det3261 det3265 det3262 det3260
mzz (1, 7) (1, 5)             @noisy det2734 det2735 det1854 det1856
mzz (19, -13) (19, -11)       @noisy det2096 det2095 det2098 det2099
mzz (9, -17) (9, -19)         @noisy det2589 det2586 det3202 det3203
mzz (7, -13) (7, -11)         @noisy det1325 det1327 det3303 det3304
mxx (3, -10) (1, -10)         @noisy det3010 det3011 det3008 det3014
mzz (17, 5) (17, 7)           @noisy det1263 det1262 det464 det469
mxx (7, 4) (5, 4)             @noisy det43 det46 det911 det909
mxx (3, 8) (1, 8)             @noisy det2734 det2735 det1496 det1491
mzz (5, 11) (5, 13)           @noisy det1492 det2552 det2551 det1495
mzz (11, -25) (11, -23)       @noisy det1153 det1161 det3411 det3413
mxx (-3, -2) (-1, -2)         @noisy det1820 det1822 det1821 det1819
mxx (15, -22) (13, -22)       @noisy det1156 det1160 det3534
mzz (27, -1) (27, 1)          @noisy det1718 det1717 det671 det669
mxx (27, 2) (25, 2)           @noisy det1718 det1717 det1719 det1720
mxx (13, 8) (15, 8)           @noisy det935 det936 det383 det386
mxx (19, 10) (17, 10)         @noisy det1230 det2011 det2013 det1232
mxx (3, 4) (1, 4)             @noisy det2734 det2735 det1641 det1649
mzz (13, -19) (13, -17)       @noisy det1162 det1911 det1912 det1155
mxx (3, 14) (3, 16)           @noisy det1770 det1775
mzz (7, -19) (7, -17)         @noisy det3478 det3479 det2589 det2586
mzz (1, 1) (1, -1)            @noisy det1645 det1643 det1640 det1648
mxx (15, 16) (13, 16)         @noisy det2392 det2393 det380 det384
mxx (13, 2) (15, 2)           @noisy det311 det312 det262 det267
mzz (21, -1) (21, 1)          @noisy det598 det602 det599 det597
mzz (25, 5) (25, 7)           @noisy det2458 det2459 det1937 det1940
mzz (7, 11) (7, 13)           @noisy det734 det2552 det2551 det739
mzz (-5, 1) (-5, -1)          @noisy det189 det190 det3760
mxx (11, -10) (9, -10)        @noisy det1328 det1322 det1321 det1324
mxx (11, 20) (9, 20)          @noisy det1591 det1592 det851 det858
mxx (27, 4) (25, 4)           @noisy det2458 det2459 det1719 det1720
mzz (23, 11) (23, 13)         @noisy det3346 det3344 det3350 det3345 det3351
mzz (11, 7) (11, 5)           @noisy det108 det109 det111 det112
mzz (3, -13) (3, -11)         @noisy det3013 det3019 det3011 det3008
mxx (-1, 8) (-1, 10)          @noisy det2224 det2228
mzz (13, 5) (13, 7)           @noisy det935 det936 det111 det112
mxx (23, 4) (21, 4)           @noisy det1971 det1969 det600 det601
mxx (3, -8) (1, -8)           @noisy det3010 det3220 det3219 det3014
mxx (13, -20) (15, -20)       @noisy det1156 det1160 det1911 det1912
mzz (13, 25) (13, 23)         @noisy det3262 det859 det852 det3260
mxx (11, -16) (9, -16)        @noisy det1323 det1326 det3202 det3203
mzz (5, -7) (5, -5)           @noisy det2333 det2335 det2337 det2332
mzz (13, 11) (13, 13)         @noisy det379 det381 det387 det378
mxx (9, 10) (11, 10)          @noisy det110 det2368 det2367 det113
mzz (17, 1) (17, -1)          @noisy det2063 det2062 det313 det315
mxx (23, -4) (21, -4)         @noisy det531 det2535 det2534 det538
mzz (11, 1) (11, -1)          @noisy det1204 det1205 det263 det266
mxx (21, -8) (23, -8)         @noisy det1426 det2534 det2535 det1430
mxx (9, 16) (11, 16)          @noisy det1591 det1592 det1550 det1556
mzz (21, 11) (21, 13)         @noisy det2014 det3346 det3344 det2016
mxx (5, 14) (7, 14)           @noisy det1549 det2552 det2551 det1554
mxx (21, -14) (21, -16)       @noisy det2156 det2162
mxx (11, 2) (9, 2)            @noisy det1204 det1205 det44 det50
mxx (15, 10) (13, 10)         @noisy det379 det383 det386 det378
mxx (23, 10) (21, 10)         @noisy det3346 det3344 det1972 det1970
mzz (19, 19) (19, 17)         @noisy det2895 det2894 det2898 det2892 det2899
mxx (19, 2) (17, 2)           @noisy det2063 det2062 det465 det468
mzz (11, -13) (11, -11)       @noisy det1320 det1329 det1322 det1321
mxx (-5, 2) (-5, 4)           @noisy det185 det192
mzz (-1, 7) (-1, 5)           @noisy det3703 det1854 det1856
mzz (9, 5) (9, 7)             @noisy det41 det108 det48 det109
mxx (7, -4) (5, -4)           @noisy det2333 det2334 det2336 det2332
mzz (5, 5) (5, 7)             @noisy det910 det912 det911 det909
mzz (-1, -5) (-1, -7)         @noisy det1890 det2643 det2642 det1887
mzz (19, 13) (19, 11)         @noisy det2016 det2011 det2013 det2014
mxx (25, -4) (27, -4)         @noisy det530 det537 det3651
mxx (19, 4) (17, 4)           @noisy det1263 det1262 det465 det468
mxx (21, -2) (23, -2)         @noisy det531 det599 det597 det538
mzz (13, -25) (13, -23)       @noisy det3555 det1153 det1161
mxx (19, 14) (17, 14)         @noisy det2012 det2015 det2013 det2011
mxx (11, -8) (9, -8)          @noisy det1328 det2718 det2717 det1324
mzz (11, 13) (11, 11)         @noisy det2368 det2367 det381 det387
mzz (17, -5) (17, -7)         @noisy det2783 det2784 det1053 det1057
mzz (11, -5) (11, -7)         @noisy det784 det786 det2718 det2717
mxx (11, -26) (9, -26)        @noisy det3417 det3411 det3413 det3414 det3418
mzz (3, 1) (3, -1)            @noisy det1643 det1640 det1647 det1642
mzz (-3, 5) (-5, 5)           @noisy det187 det194
mxx (3, 2) (1, 2)             @noisy det1641 det1643 det1640 det1649
mzz (17, -23) (15, -23)       @noisy det3160 det3166
mxx (7, -8) (5, -8)           @noisy det2333 det2284 det2287 det2332
mzz (15, -13) (15, -11)       @noisy det3117 det3118 det987 det993
mxx (11, -2) (9, -2)          @noisy det785 det789 det1204 det1205
mxx (11, -20) (9, -20)        @noisy det1154 det1158 det3202 det3203
mzz (1, 11) (-1, 11)          @noisy det2226 det2230
mzz (9, 17) (9, 19)           @noisy det1591 det1592 det1551 det1555
mxx (7, 16) (5, 16)           @noisy det1549 det1554 det3789
mzz (25, -5) (25, -7)         @noisy det532 det3669 det539
mxx (-3, 2) (-1, 2)           @noisy det188 det1821 det1819 det195
mzz (9, -11) (9, -13)         @noisy det1325 det1327 det1322 det1321
mzz (15, 17) (15, 19)         @noisy det2392 det2393 det2394 det2395
mzz (23, -7) (23, -5)         @noisy det532 det2535 det2534 det539
mxx (17, 16) (19, 16)         @noisy det2012 det2015 det2894 det2892
mxx (13, 20) (15, 20)         @noisy det2392 det2393 det850 det857
mxx (15, -10) (13, -10)       @noisy det3117 det3118 det1097 det1096
mxx (11, 4) (9, 4)            @noisy det108 det109 det44 det50
mzz (13, -7) (13, -5)         @noisy det784 det1095 det1094 det786
mxx (-3, -8) (-1, -8)         @noisy det2644 det2648 det2643 det2642 det2649
mzz (17, -11) (17, -13)       @noisy det2096 det2095 det987 det993
mxx (27, 8) (25, 8)           @noisy det2458 det2459 det2462 det2463 det2460
mzz (-3, -7) (-3, -5)         @noisy det2646 det2645 det2647 det2643 det2642
mxx (7, 22) (7, 20)           @noisy det2828 det2831
mzz (7, -7) (7, -5)           @noisy det2333 det2332 det2283 det2288
mxx (21, 8) (23, 8)           @noisy det1971 det1969 det1972 det1970
mzz (11, 23) (11, 25)         @noisy det3521 det859 det852
mxx (7, -2) (5, -2)           @noisy det2334 det2951 det2952 det2336
mxx (25, -10) (25, -8)        @noisy det1423 det1428
mxx (13, -8) (15, -8)         @noisy det1095 det1094 det1097 det1096
mxx (19, -14) (17, -14)       @noisy det2096 det2095 det986 det991
mzz (5, 17) (3, 17)           @noisy det1768 det1774
mzz (15, 5) (15, 7)           @noisy det935 det936 det469 det464
mzz (11, 19) (11, 17)         @noisy det1591 det1592 det855 det853
mzz (3, 7) (3, 5)             @noisy det2734 det2735 det910 det912
mzz (7, -1) (7, 1)            @noisy det42 det2951 det2952 det49
mxx (11, 14) (9, 14)          @noisy det2368 det2367 det1550 det1556
mxx (3, -4) (1, -4)           @noisy det3220 det3219 det1644 det1646
mxx (13, 14) (15, 14)         @noisy det379 det380 det384 det378
mxx (15, -16) (13, -16)       @noisy det988 det992 det1911 det1912
mxx (19, -2) (17, -2)         @noisy det2063 det2062 det1054 det1058
mzz (19, -1) (19, 1)          @noisy det2063 det2062 det602 det598
mzz (5, -1) (5, 1)            @noisy det2951 det2952 det1642 det1647
mzz (23, 5) (23, 7)           @noisy det1971 det1969 det1937 det1940
mxx (23, -10) (21, -10)       @noisy det1426 det3738 det1430
mzz (21, -7) (21, -5)         @noisy det2510 det2513 det2535 det2534
mzz (27, 5) (27, 7)           @noisy det2458 det2459 det2464 det2461 det2465
mxx (13, -2) (15, -2)         @noisy det311 det312 det314 det316
mxx (21, 14) (23, 14)         @noisy det3347 det3346 det3344 det3348 det3349
mxx (5, -20) (7, -20)         @noisy det3478 det3479 det3482 det3480 det3483
mxx (15, 4) (13, 4)           @noisy det262 det935 det936 det267
mxx (11, -4) (9, -4)          @noisy det785 det789 det2718 det2717
mxx (15, 22) (13, 22)         @noisy det3262 det850 det857 det3260
mzz (25, -11) (23, -11)       @noisy det1425 det1431
mzz (13, -13) (13, -11)       @noisy det1320 det3117 det1329 det3118
mzz (3, -5) (3, -7)           @noisy det2335 det3220 det3219 det2337
mxx (19, -4) (17, -4)         @noisy det2783 det2784 det1054 det1058
mxx (27, -2) (25, -2)         @noisy det1718 det1717 det530 det537
mxx (3, 10) (1, 10)           @noisy det1491 det3747 det1496
mzz (19, -7) (19, -5)         @noisy det2510 det2783 det2784 det2513
mxx (21, 2) (23, 2)           @noisy det600 det599 det597 det601
mzz (11, -19) (11, -17)       @noisy det1162 det3202 det1155 det3203
mxx (3, -14) (1, -14)         @noisy det3011 det3008 det3017 det3009 det3018
mzz (9, 1) (9, -1)            @noisy det42 det1204 det1205 det49
mxx (7, -10) (5, -10)         @noisy det2284 det2287 det3303 det3304
mxx (19, -8) (17, -8)         @noisy det2097 det2783 det2784 det2100
mxx (13, -14) (15, -14)       @noisy det988 det992 det3117 det3118
mzz (15, 1) (15, -1)          @noisy det311 det312 det313 det315
mzz (15, 11) (15, 13)         @noisy det379 det382 det385 det378
mzz (1, -5) (1, -7)           @noisy det1890 det3220 det3219 det1887
mxx (19, -10) (17, -10)       @noisy det2097 det2096 det2095 det2100
mxx (11, 8) (9, 8)            @noisy det110 det108 det109 det113
mzz (7, 17) (7, 19)           @noisy det3608 det1551 det1555
mzz (21, 5) (21, 7)           @noisy det1971 det1969 det1264 det1265
mxx (11, -14) (9, -14)        @noisy det1326 det1322 det1321 det1323
mzz (17, -17) (17, -19)       @noisy det985 det994 det3720
mzz (5, -13) (5, -11)         @noisy det3013 det3019 det3303 det3304
mzz (17, 17) (17, 19)         @noisy det2894 det2395 det2394 det2892
mzz (29, -5) (27, -5)         @noisy det668 det674
mxx (17, -22) (17, -20)       @noisy det3161 det3163
mzz (29, -1) (29, 1)          @noisy det3802 det671 det669
mzz (21, -17) (19, -17)       @noisy det2158 det2161
mzz (9, 23) (7, 23)           @noisy det2826 det2832
mxx (9, 22) (11, 22)          @noisy det851 det858 det3633
mzz (19, 7) (19, 5)           @noisy det1263 det1262 det1264 det1265
mxx (-3, 4) (-1, 4)           @noisy det188 det3694 det195
mxx (19, 8) (17, 8)           @noisy det1263 det1262 det1230 det1232
mxx (11, -22) (9, -22)        @noisy det1154 det1158 det3411 det3413
mzz (7, 5) (7, 7)             @noisy det41 det48 det911 det909
mxx (3, -2) (1, -2)           @noisy det1644 det1643 det1640 det1646
mzz (-1, 1) (-1, -1)          @noisy det1645 det1819 det1821 det1648
mxx (29, -2) (29, -4)         @noisy det665 det673
mzz (9, -23) (9, -25)         @noisy det3412 det3415 det3411 det3413 det3416
mzz (15, -17) (15, -19)       @noisy det985 det1911 det1912 det994
mzz (13, -1) (13, 1)          @noisy det311 det312 det263 det266
mzz (25, 1) (25, -1)          @noisy det535 det1718 det1717 det533
mxx (-1, -4) (-3, -4)         @noisy det1820 det1822 det2643 det2642
mzz (5, -19) (5, -17)         @noisy det3478 det3479 det3481 det3484 det3485
mzz (17, 11) (17, 13)         @noisy det382 det385 det2013 det2011
mzz (1, -11) (1, -13)         @noisy det3015 det3011 det3008 det3012 det3016
mzz (13, 19) (13, 17)         @noisy det2392 det2393 det855 det853
mxx (7, 8) (5, 8)             @noisy det735 det737 det911 det909
mxx (15, -4) (13, -4)         @noisy det1095 det1094 det314 det316
mxx (7, 10) (5, 10)           @noisy det735 det737 det2552 det2551
mzz (23, 1) (23, -1)          @noisy det535 det599 det597 det533
mzz (3, 13) (3, 11)           @noisy det1492 det3729 det1495
mzz (15, -7) (15, -5)         @noisy det1053 det1095 det1094 det1057
mxx (5, -14) (7, -14)         @noisy det2585 det2590 det3303 det3304
mxx (19, 20) (17, 20)         @noisy det2896 det2893 det2894 det2892 det2897
mzz (-3, -1) (-3, 1)          @noisy det189 det190 det1821 det1819
mzz (21, -13) (21, -11)       @noisy det2098 det3660 det2099
mxx (17, -16) (19, -16)       @noisy det986 det3642 det991

--------         29
mzz (15, 22) (15, 20)         @noisy det3712 det850 det857
mzz (9, 16) (9, 14)           @noisy det1546 det1550 det1553 det1556
mxx (21, 1) (19, 1)           @noisy det598 det3085 det602 det3087
mxx (17, 5) (15, 5)           @noisy det462 det467 det469 det464
mxx (25, 5) (23, 5)           @noisy det1934 det1937 det1939 det1940
mxx (9, -7) (7, -7)           @noisy det2286 det2283 det2281 det2288
mzz (17, 16) (17, 14)         @noisy det2420 det2015 det2012 det2417
mxx (21, -11) (19, -11)       @noisy det2098 det2099 det2751 det2753
mxx (9, 17) (7, 17)           @noisy det1546 det1553 det1551 det1555
mxx (13, -19) (11, -19)       @noisy det1159 det1162 det1147 det1155
mzz (11, -26) (9, -26)        @noisy det3414 det3417
mxx (9, -5) (7, -5)           @noisy det2283 det2700 det2703 det2288
mzz (5, 10) (5, 8)            @noisy det1487 det735 det1494 det737
mxx (17, 17) (15, 17)         @noisy det2420 det2394 det2395 det2417
mxx (-3, 5) (-5, 5)           @noisy det186 det194 det178 det191 det187
mxx (9, 11) (7, 11)           @noisy det730 det734 det736 det739
mzz (27, -2) (27, -4)         @noisy det670 det530 det537 det660
mxx (11, 1) (13, 1)           @noisy det260 det265 det263 det266
mxx (23, -7) (25, -7)         @noisy det532 det1420 det1427 det539
mzz (23, 4) (23, 2)           @noisy det1934 det1939 det600 det601
mzz (1, -4) (1, -2)           @noisy det1888 det1884 det1644 det1646
mxx (17, -5) (15, -5)         @noisy det1051 det1055 det1053 det1057
mzz (17, 2) (17, 4)           @noisy det462 det465 det467 det468
mxx (11, 23) (13, 23)         @noisy det854 det844 det859 det852
mzz (17, -16) (17, -14)       @noisy det986 det979 det990 det991
mxx (1, 11) (-1, 11)          @noisy det2230 det2219 det2229 det2225 det2226
mxx (13, -25) (11, -25)       @noisy det3556 det1153 det1161
mzz (-3, 2) (-3, 4)           @noisy det188 det178 det191 det195
mzz (11, -16) (11, -14)       @noisy det1323 det2767 det1326 det2768
mzz (15, 4) (15, 2)           @noisy det462 det262 det467 det267
mxx (17, 19) (15, 19)         @noisy det3815 det2395 det2394
mzz (21, 8) (21, 10)          @noisy det2047 det2045 det1972 det1970
mzz (23, -10) (23, -8)        @noisy det1426 det1427 det1420 det1430
mxx (9, 13) (7, 13)           @noisy det1546 det734 det1553 det739
mxx (9, -17) (7, -17)         @noisy det2587 det2583 det2589 det2586
mzz (17, -22) (17, -20)       @noisy det3161 det3162 det3163 det3164 det3157
mzz (13, -14) (13, -16)       @noisy det988 det992 det2767 det2768
mxx (9, 23) (7, 23)           @noisy det2822 det2825 det2830 det2826 det2832
mzz (13, 20) (13, 22)         @noisy det854 det844 det850 det857
mzz (-3, -8) (-1, -8)         @noisy det2644 det2648
mzz (9, 2) (9, 4)             @noisy det35 det47 det50 det44
mzz (27, 8) (25, 8)           @noisy det2460 det2462
mxx (-3, -7) (-3, -5)         @noisy det2645 det2647
mzz (7, 22) (7, 20)           @noisy det2822 det2830 det2827 det2828 det2831
mzz (7, -8) (7, -10)          @noisy det2286 det2284 det2287 det2281
mxx (15, -13) (17, -13)       @noisy det979 det987 det990 det993
mxx (17, 7) (15, 7)           @noisy det1231 det469 det1227 det464
mzz (17, -4) (17, -2)         @noisy det1051 det1055 det1058 det1054
mzz (15, -16) (15, -14)       @noisy det988 det979 det990 det992
mzz (5, -8) (5, -10)          @noisy det3068 det2287 det3071 det2284
mzz (-1, 2) (-1, 4)           @noisy det1851 det188 det1855 det195
mxx (-3, -1) (-5, -1)         @noisy det189 det190 det3761
mzz (5, 4) (5, 2)             @noisy det43 det46 det1695 det1693
mxx (13, -17) (11, -17)       @noisy det1162 det2767 det1155 det2768
mxx (5, 17) (3, 17)           @noisy det1768 det1769 det1773 det1774 det1765
mzz (15, 16) (15, 14)         @noisy det2420 det380 det2417 det384
mxx (13, -1) (11, -1)         @noisy det780 det787 det263 det266
mxx (25, -1) (23, -1)         @noisy det524 det535 det536 det533
mzz (11, 14) (11, 16)         @noisy det3100 det1550 det3102 det1556
mxx (1, -11) (1, -13)         @noisy det3012 det3016
mxx (11, -5) (13, -5)         @noisy det784 det780 det786 det787
mxx (-1, 1) (1, 1)            @noisy det1645 det1851 det1855 det1648
mxx (17, -11) (15, -11)       @noisy det2684 det2686 det987 det993
mzz (1, 2) (1, 4)             @noisy det1641 det1851 det1855 det1649
mzz (-1, -4) (-1, -2)         @noisy det1820 det1822 det1884 det1888
mzz (5, -2) (5, -4)           @noisy det2935 det2334 det2937 det2336
mzz (9, -16) (9, -14)         @noisy det2587 det1323 det2583 det1326
mzz (13, 2) (13, 4)           @noisy det260 det262 det267 det265
mzz (15, 10) (15, 8)          @noisy det1231 det383 det386 det1227
mxx (5, 5) (3, 5)             @noisy det1695 det912 det910 det1693
mxx (27, 5) (27, 7)           @noisy det2461 det2465
mzz (3, 8) (3, 10)            @noisy det1487 det1494 det1496 det1491
mxx (13, 25) (11, 25)         @noisy det3522 det859 det852
mzz (21, 14) (23, 14)         @noisy det3347 det3348
mzz (1, 8) (1, 10)            @noisy det1491 det2219 det2229 det1496
mzz (5, -20) (7, -20)         @noisy det3480 det3483
mxx (21, -13) (19, -13)       @noisy det2098 det2099 det2154 det2159
mxx (25, -11) (23, -11)       @noisy det1420 det1424 det1427 det1425 det1431
mzz (3, -10) (3, -8)          @noisy det3068 det3010 det3071 det3014
mxx (21, -7) (19, -7)         @noisy det2510 det2513 det2751 det2753
mzz (13, 14) (13, 16)         @noisy det3100 det3102 det380 det384
mzz (21, 2) (21, 4)           @noisy det3085 det600 det3087 det601
mxx (-1, 7) (1, 7)            @noisy det2219 det2229 det1854 det1856
mzz (19, -10) (19, -8)        @noisy det2100 det2097 det2751 det2753
mzz (11, -22) (11, -20)       @noisy det1154 det1147 det1158 det1159
mzz (5, -14) (5, -16)         @noisy det2585 det2590 det3543
mzz (3, -14) (1, -14)         @noisy det3018 det3009
mxx (21, 11) (19, 11)         @noisy det2014 det2045 det2047 det2016
mxx (13, -23) (11, -23)       @noisy det1153 det1147 det1161 det1159
mxx (-1, -7) (1, -7)          @noisy det1890 det3781 det1887
mxx (15, -7) (17, -7)         @noisy det2684 det2686 det1053 det1057
mzz (7, 4) (7, 2)             @noisy det43 det46 det35 det47
mxx (7, -19) (9, -19)         @noisy det3678 det2589 det2586
mxx (13, 5) (11, 5)           @noisy det260 det265 det111 det112
mzz (1, -10) (1, -8)          @noisy det3010 det3584 det3014
mxx (3, 7) (5, 7)             @noisy det1487 det1494 det910 det912
mzz (19, 14) (19, 16)         @noisy det2012 det3686 det2015
mxx (9, 5) (7, 5)             @noisy det41 det35 det48 det47
mzz (7, 16) (7, 14)           @noisy det1549 det1546 det1553 det1554
mxx (-1, -1) (1, -1)          @noisy det1645 det1884 det1648 det1888
mxx (29, -5) (27, -5)         @noisy det674 det667 det660 det670 det668
mzz (9, -4) (9, -2)           @noisy det785 det789 det2700 det2703
mxx (21, -17) (19, -17)       @noisy det2157 det2154 det2159 det2158 det2161
mzz (27, 2) (27, 4)           @noisy det3625 det1719 det1720
mzz (11, 8) (11, 10)          @noisy det430 det433 det110 det113
mxx (21, -1) (19, -1)         @noisy det598 det602 det2507 det2512
mxx (17, -19) (15, -19)       @noisy det985 det3157 det3164 det994
mzz (15, -10) (15, -8)        @noisy det2684 det2686 det1097 det1096
mxx (19, 13) (21, 13)         @noisy det2014 det3600 det2016
mxx (17, -17) (15, -17)       @noisy det985 det979 det990 det994
mxx (7, -13) (9, -13)         @noisy det2587 det1325 det1327 det2583
mzz (19, 8) (19, 10)          @noisy det2045 det1230 det2047 det1232
mzz (7, 10) (7, 8)            @noisy det735 det730 det737 det736
mzz (29, -2) (29, -4)         @noisy det665 det673 det666 det660 det670
mxx (9, -23) (9, -25)         @noisy det3412 det3415
mxx (5, -11) (3, -11)         @noisy det3013 det3068 det3019 det3071
mzz (5, 14) (5, 16)           @noisy det1549 det1773 det1554 det1765
mzz (11, -4) (11, -2)         @noisy det785 det789 det780 det787
mxx (13, 17) (11, 17)         @noisy det3100 det3102 det855 det853
mzz (15, -4) (15, -2)         @noisy det1051 det1055 det314 det316
mxx (9, 7) (7, 7)             @noisy det41 det730 det48 det736
mxx (5, -19) (5, -17)         @noisy det3481 det3484
mxx (29, 1) (27, 1)           @noisy det671 det3803 det669
mxx (3, 1) (5, 1)             @noisy det1693 det1695 det1647 det1642
mzz (19, 20) (17, 20)         @noisy det2893 det2897
mxx (5, -13) (3, -13)         @noisy det3013 det3019 det3617
mxx (17, -1) (15, -1)         @noisy det1051 det1055 det315 det313
mzz (11, 20) (11, 22)         @noisy det854 det851 det858 det844
mxx (13, -13) (11, -13)       @noisy det1320 det1329 det2767 det2768
mxx (15, 23) (15, 25)         @noisy det3266 det3263
mzz (13, 26) (15, 26)         @noisy det3265 det3261
mzz (-5, 2) (-5, 4)           @noisy det192 det184 det178 det191 det185
mxx (5, 11) (3, 11)           @noisy det1487 det1492 det1494 det1495
mzz (3, 2) (3, 4)             @noisy det1641 det1695 det1649 det1693
mzz (9, 10) (9, 8)            @noisy det110 det730 det736 det113
mzz (17, -10) (17, -8)        @noisy det2684 det2686 det2097 det2100
mxx (17, 1) (15, 1)           @noisy det462 det467 det315 det313
mxx (9, -11) (7, -11)         @noisy det2286 det1325 det1327 det2281
mzz (17, 8) (17, 10)          @noisy det1231 det1230 det1227 det1232
mxx (11, 7) (13, 7)           @noisy det430 det433 det111 det112
mxx (13, -11) (11, -11)       @noisy det1320 det1373 det1329 det1374
mzz (9, -22) (9, -20)         @noisy det1154 det1158 det3576
mxx (25, 7) (23, 7)           @noisy det3568 det1937 det1940
mzz (13, -8) (13, -10)        @noisy det1373 det1374 det1097 det1096
mzz (25, -4) (25, -2)         @noisy det524 det536 det530 det537
mzz (15, -22) (15, -20)       @noisy det1156 det3157 det1160 det3164
mxx (9, 1) (7, 1)             @noisy det42 det35 det47 det49
mzz (3, 14) (3, 16)           @noisy det1770 det1771 det1775 det1773 det1765
mxx (-1, 5) (1, 5)            @noisy det1851 det1855 det1854 det1856
mzz (11, -10) (11, -8)        @noisy det1328 det1373 det1374 det1324
mxx (11, 13) (13, 13)         @noisy det3100 det3102 det381 det387
mzz (7, -2) (7, -4)           @noisy det2334 det2700 det2336 det2703
mxx (5, -1) (3, -1)           @noisy det2935 det2937 det1647 det1642
mxx (13, 19) (11, 19)         @noisy det854 det844 det855 det853
mxx (17, -23) (15, -23)       @noisy det3166 det3157 det3159 det3164 det3160
mzz (23, -4) (23, -2)         @noisy det524 det531 det536 det538
mzz (19, 2) (19, 4)           @noisy det3085 det465 det3087 det468
mxx (25, -5) (23, -5)         @noisy det524 det532 det536 det539
mxx (1, -5) (-1, -5)          @noisy det1890 det1884 det1888 det1887
mzz (9, 22) (9, 20)           @noisy det2822 det2830 det851 det858
mzz (-3, -2) (-3, -4)         @noisy det1820 det1822 det3592
mxx (9, 19) (7, 19)           @noisy det2822 det2830 det1551 det1555
mxx (23, 11) (23, 13)         @noisy det3345 det3351
mzz (-1, 8) (-1, 10)          @noisy det2228 det2219 det2229 det2223 det2224
mxx (17, 13) (15, 13)         @noisy det2420 det382 det385 det2417
mxx (21, 5) (19, 5)           @noisy det3085 det1264 det3087 det1265
mxx (19, 7) (21, 7)           @noisy det2045 det1264 det2047 det1265
mxx (13, -7) (11, -7)         @noisy det784 det1373 det1374 det786
mxx (17, 11) (15, 11)         @noisy det1231 det382 det385 det1227
mzz (13, -20) (13, -22)       @noisy det1156 det1160 det1147 det1159
mzz (21, -2) (21, -4)         @noisy det2512 det2507 det538 det531
mzz (7, -16) (7, -14)         @noisy det2587 det2585 det2583 det2590
mzz (23, 10) (23, 8)          @noisy det3773 det1970 det1972
mxx (-5, 1) (-3, 1)           @noisy det189 det178 det190 det191
mzz (13, -2) (13, -4)         @noisy det780 det787 det314 det316
mxx (7, -1) (9, -1)           @noisy det42 det2700 det2703 det49
mxx (25, 1) (23, 1)           @noisy det1934 det535 det1939 det533
mzz (9, -10) (9, -8)          @noisy det2286 det1328 det2281 det1324
mxx (5, -7) (3, -7)           @noisy det3068 det2335 det3071 det2337
mxx (3, 13) (5, 13)           @noisy det1773 det1765 det1492 det1495
mzz (13, 8) (13, 10)          @noisy det430 det433 det383 det386
mzz (3, -4) (3, -2)           @noisy det2935 det2937 det1644 det1646
mzz (25, -10) (25, -8)        @noisy det1420 det1427 det1422 det1423 det1428
mxx (21, -5) (19, -5)         @noisy det2510 det2513 det2507 det2512
mzz (21, -14) (21, -16)       @noisy det2154 det2159 det2155 det2156 det2162
mxx (3, -5) (5, -5)           @noisy det2935 det2335 det2937 det2337
mzz (21, -8) (21, -10)        @noisy det1426 det2751 det1430 det2753
mzz (19, -14) (19, -16)       @noisy det2159 det986 det2154 det991
mxx (19, 19) (19, 17)         @noisy det2895 det2898
mzz (25, 2) (25, 4)           @noisy det1934 det1939 det1719 det1720
mzz (11, 2) (11, 4)           @noisy det260 det265 det50 det44
mxx (13, 11) (11, 11)         @noisy det430 det433 det381 det387
mxx (29, -1) (27, -1)         @noisy det670 det660 det671 det669
mzz (19, -4) (19, -2)         @noisy det2507 det1054 det1058 det2512

--------         30
myy (21, 4) (21, 5)           @noisy det3085 det3086
myy (3, 1) (3, 2)             @noisy det1694 det1693
myy (9, -11) (9, -10)         @noisy det2281 det2285
myy (9, -1) (9, -2)           @noisy det2700 det2702
myy (-1, 1) (-1, 2)           @noisy det1851 det1857
myy (5, -11) (5, -10)         @noisy det3068 det3070
myy (11, 10) (11, 11)         @noisy det430 det432
myy (3, 4) (3, 5)             @noisy det1694 det1693
myy (11, -1) (11, -2)         @noisy det780 det788
myy (17, 11) (17, 10)         @noisy det1233 det1227
myy (7, -11) (7, -10)         @noisy det2281 det2285
myy (7, 22) (7, 23)           @noisy det2822 det2829
myy (21, 2) (21, 1)           @noisy det3085 det3086
myy (11, -16) (11, -17)       @noisy det2767 det2769
myy (5, 1) (5, 2)             @noisy det1694 det1693
myy (15, -20) (15, -19)       @noisy det3157 det3165
myy (17, 5) (17, 4)           @noisy det462 det466
myy (11, 4) (11, 5)           @noisy det260 det264
myy (17, 1) (17, 2)           @noisy det462 det466
myy (17, -14) (17, -13)       @noisy det979 det989
myy (3, 10) (3, 11)           @noisy det1487 det1493
myy (7, -8) (7, -7)           @noisy det2281 det2285
myy (19, 2) (19, 1)           @noisy det3085 det3086
myy (19, 4) (19, 5)           @noisy det3085 det3086
myy (15, 10) (15, 11)         @noisy det1233 det1227
myy (9, 13) (9, 14)           @noisy det1546 det1552
myy (5, -8) (5, -7)           @noisy det3068 det3070
myy (15, 16) (15, 17)         @noisy det2419 det2417
myy (21, -5) (21, -4)         @noisy det2507 det2511
myy (13, 14) (13, 13)         @noisy det3100 det3103
myy (9, -14) (9, -13)         @noisy det2583 det2588
myy (11, 7) (11, 8)           @noisy det430 det432
myy (7, 13) (7, 14)           @noisy det1546 det1552
myy (19, -4) (19, -5)         @noisy det2507 det2511
myy (15, -1) (15, -2)         @noisy det1051 det1056
myy (9, 10) (9, 11)           @noisy det730 det738
myy (17, -23) (17, -22)       @noisy det3157 det3165
myy (21, 8) (21, 7)           @noisy det2045 det2048
myy (21, -8) (21, -7)         @noisy det2751 det2752
myy (11, -22) (11, -23)       @noisy det1147 det1157
myy (7, -17) (7, -16)         @noisy det2583 det2588
myy (-1, 4) (-1, 5)           @noisy det1851 det1857
myy (11, 19) (11, 20)         @noisy det856 det844
myy (5, -1) (5, -2)           @noisy det2935 det2936
myy (17, -17) (17, -16)       @noisy det979 det989
myy (9, 5) (9, 4)             @noisy det35 det45
myy (17, 7) (17, 8)           @noisy det1233 det1227
myy (-3, 2) (-3, 1)           @noisy det178 det193
myy (7, 19) (7, 20)           @noisy det2822 det2829
myy (5, -5) (5, -4)           @noisy det2935 det2936
myy (15, 1) (15, 2)           @noisy det462 det466
myy (3, -10) (3, -11)         @noisy det3068 det3070
myy (7, -13) (7, -14)         @noisy det2583 det2588
myy (7, 16) (7, 17)           @noisy det1546 det1552
myy (9, 16) (9, 17)           @noisy det1546 det1552
myy (15, -13) (15, -14)       @noisy det979 det989
myy (13, -23) (13, -22)       @noisy det1147 det1157
myy (13, 10) (13, 11)         @noisy det430 det432
myy (13, -14) (13, -13)       @noisy det2767 det2769
myy (23, -11) (23, -10)       @noisy det1420 det1429
myy (3, -8) (3, -7)           @noisy det3068 det3070
myy (15, 7) (15, 8)           @noisy det1233 det1227
myy (11, -20) (11, -19)       @noisy det1147 det1157
myy (21, -14) (21, -13)       @noisy det2154 det2160
myy (9, 7) (9, 8)             @noisy det730 det738
myy (29, -5) (29, -4)         @noisy det672 det660
myy (5, 7) (5, 8)             @noisy det1487 det1493
myy (21, -1) (21, -2)         @noisy det2507 det2511
myy (13, -11) (13, -10)       @noisy det1373 det1375
myy (25, -8) (25, -7)         @noisy det1420 det1429
myy (1, -5) (1, -4)           @noisy det1884 det1889
myy (7, 7) (7, 8)             @noisy det730 det738
myy (5, 16) (5, 17)           @noisy det1765 det1772
myy (15, -5) (15, -4)         @noisy det1051 det1056
myy (11, 1) (11, 2)           @noisy det260 det264
myy (13, 16) (13, 17)         @noisy det3100 det3103
myy (1, 1) (1, 2)             @noisy det1851 det1857
myy (23, 4) (23, 5)           @noisy det1934 det1938
myy (19, 10) (19, 11)         @noisy det2045 det2048
myy (11, -5) (11, -4)         @noisy det780 det788
myy (7, 10) (7, 11)           @noisy det730 det738
myy (17, -1) (17, -2)         @noisy det1051 det1056
myy (19, -8) (19, -7)         @noisy det2751 det2752
myy (27, -5) (27, -4)         @noisy det672 det660
myy (21, -17) (21, -16)       @noisy det2154 det2160
myy (5, 10) (5, 11)           @noisy det1487 det1493
myy (13, 8) (13, 7)           @noisy det430 det432
myy (-1, -1) (-1, -2)         @noisy det1884 det1889
myy (17, -5) (17, -4)         @noisy det1051 det1056
myy (3, 16) (3, 17)           @noisy det1765 det1772
myy (19, -17) (19, -16)       @noisy det2154 det2160
myy (-1, -5) (-1, -4)         @noisy det1884 det1889
myy (1, 4) (1, 5)             @noisy det1851 det1857
myy (11, 13) (11, 14)         @noisy det3100 det3103
myy (9, -17) (9, -16)         @noisy det2583 det2588
myy (7, -1) (7, -2)           @noisy det2700 det2702
myy (21, -11) (21, -10)       @noisy det2751 det2752
myy (11, -14) (11, -13)       @noisy det2767 det2769
myy (-1, 11) (-1, 10)         @noisy det2219 det2227
myy (3, 7) (3, 8)             @noisy det1487 det1493
myy (11, 16) (11, 17)         @noisy det3100 det3103
myy (9, 19) (9, 20)           @noisy det2822 det2829
myy (25, 5) (25, 4)           @noisy det1934 det1938
myy (15, 4) (15, 5)           @noisy det462 det466
myy (25, -1) (25, -2)         @noisy det524 det534
myy (9, -5) (9, -4)           @noisy det2700 det2702
myy (19, 7) (19, 8)           @noisy det2045 det2048
myy (11, -8) (11, -7)         @noisy det1373 det1375
myy (1, 11) (1, 10)           @noisy det2219 det2227
myy (19, -10) (19, -11)       @noisy det2751 det2752
myy (13, -1) (13, -2)         @noisy det780 det788
myy (15, -7) (15, -8)         @noisy det2684 det2687
myy (23, -7) (23, -8)         @noisy det1420 det1429
myy (17, -8) (17, -7)         @noisy det2684 det2687
myy (21, 10) (21, 11)         @noisy det2045 det2048
myy (9, 22) (9, 23)           @noisy det2822 det2829
myy (23, -1) (23, -2)         @noisy det524 det534
myy (-5, 4) (-5, 5)           @noisy det178 det193
myy (17, 13) (17, 14)         @noisy det2419 det2417
myy (15, 13) (15, 14)         @noisy det2419 det2417
myy (1, 7) (1, 8)             @noisy det2219 det2227
myy (7, -5) (7, -4)           @noisy det2700 det2702
myy (17, 16) (17, 17)         @noisy det2419 det2417
myy (9, 1) (9, 2)             @noisy det35 det45
myy (11, 23) (11, 22)         @noisy det856 det844
myy (15, -23) (15, -22)       @noisy det3157 det3165
myy (13, 22) (13, 23)         @noisy det856 det844
myy (5, 14) (5, 13)           @noisy det1765 det1772
myy (13, 4) (13, 5)           @noisy det260 det264
myy (17, -20) (17, -19)       @noisy det3157 det3165
myy (7, 1) (7, 2)             @noisy det35 det45
myy (7, 4) (7, 5)             @noisy det35 det45
myy (25, -11) (25, -10)       @noisy det1420 det1429
myy (-1, 7) (-1, 8)           @noisy det2219 det2227
myy (25, 1) (25, 2)           @noisy det1934 det1938
myy (17, -11) (17, -10)       @noisy det2684 det2687
myy (25, -5) (25, -4)         @noisy det524 det534
myy (13, -5) (13, -4)         @noisy det780 det788
myy (11, -10) (11, -11)       @noisy det1373 det1375
myy (19, -1) (19, -2)         @noisy det2507 det2511
myy (3, -1) (3, -2)           @noisy det2935 det2936
myy (3, -5) (3, -4)           @noisy det2935 det2936
myy (9, -7) (9, -8)           @noisy det2281 det2285
myy (5, 4) (5, 5)             @noisy det1694 det1693
myy (27, -1) (27, -2)         @noisy det672 det660
myy (3, 13) (3, 14)           @noisy det1765 det1772
myy (-5, 1) (-5, 2)           @noisy det178 det193
myy (15, -11) (15, -10)       @noisy det2684 det2687
myy (1, -1) (1, -2)           @noisy det1884 det1889
myy (13, -17) (13, -16)       @noisy det2767 det2769
myy (29, -1) (29, -2)         @noisy det672 det660
myy (23, 1) (23, 2)           @noisy det1934 det1938
myy (23, -5) (23, -4)         @noisy det524 det534
myy (15, -17) (15, -16)       @noisy det979 det989
myy (13, 2) (13, 1)           @noisy det260 det264
myy (13, -20) (13, -19)       @noisy det1147 det1157
myy (-3, 4) (-3, 5)           @noisy det178 det193
myy (13, 19) (13, 20)         @noisy det856 det844
myy (19, -14) (19, -13)       @noisy det2154 det2160
myy (13, -8) (13, -7)         @noisy det1373 det1375

--------         31
mzz (15, 22) (15, 20)         @noisy det3712 det857 det863
mzz (9, 16) (9, 14)           @noisy det1552 det1553 det1556 det1559
mxx (21, 1) (19, 1)           @noisy det602 det605 det3086 det3087
mxx (17, 5) (15, 5)           @noisy det466 det467 det469 det471
mxx (25, 5) (23, 5)           @noisy det1938 det1939 det1940 det1941
mxx (9, -7) (7, -7)           @noisy det2286 det2288 det2289 det2285
mzz (17, 16) (17, 14)         @noisy det2419 det2420 det2019 det2015
mxx (21, -11) (19, -11)       @noisy det2099 det2104 det2752 det2753
mxx (9, 17) (7, 17)           @noisy det1558 det1552 det1553 det1555
mxx (13, -19) (11, -19)       @noisy det1162 det1166 det1157 det1159
mzz (11, -26) (9, -26)        @noisy det3417 det3420
mxx (9, -5) (7, -5)           @noisy det2288 det2289 det2702 det2703
mzz (5, 10) (5, 8)            @noisy det737 det740 det1493 det1494
mxx (17, 17) (15, 17)         @noisy det2419 det2420 det2395 det2398
mxx (-3, 5) (-5, 5)           @noisy det196 det197 det194 det193 det191
mxx (9, 11) (7, 11)           @noisy det738 det736 det739 det741
mzz (27, -2) (27, -4)         @noisy det672 det670 det537 det541
mxx (11, 1) (13, 1)           @noisy det268 det264 det265 det266
mxx (23, -7) (25, -7)         @noisy det543 det1429 det1427 det539
mzz (23, 4) (23, 2)           @noisy det606 det1938 det1939 det601
mzz (1, -4) (1, -2)           @noisy det1888 det1889 det1646 det1651
mxx (17, -5) (15, -5)         @noisy det1060 det1056 det1055 det1057
mzz (17, 2) (17, 4)           @noisy det466 det467 det470 det468
mxx (11, 23) (13, 23)         @noisy det856 det854 det859 det861
mzz (17, -16) (17, -14)       @noisy det996 det989 det990 det991
mxx (1, 11) (-1, 11)          @noisy det2230 det2227 det2229 det2233 det2234
mxx (13, -25) (11, -25)       @noisy det3556 det1161 det1164
mzz (-3, 2) (-3, 4)           @noisy det201 det193 det191 det195
mzz (11, -16) (11, -14)       @noisy det1326 det1331 det2769 det2768
mzz (15, 4) (15, 2)           @noisy det466 det467 det267 det269
mxx (17, 19) (15, 19)         @noisy det2395 det2398 det3815
mzz (21, 8) (21, 10)          @noisy det2047 det2048 det1972 det1975
mzz (23, -10) (23, -8)        @noisy det1430 det1432 det1429 det1427
mxx (9, 13) (7, 13)           @noisy det1552 det1553 det739 det741
mxx (9, -17) (7, -17)         @noisy det2587 det2589 det2591 det2588
mzz (17, -22) (17, -20)       @noisy det3169 det3170 det3163 det3165 det3164
mzz (13, -14) (13, -16)       @noisy det992 det997 det2769 det2768
mxx (9, 23) (7, 23)           @noisy det2835 det2830 det2829 det2836 det2832
mzz (13, 20) (13, 22)         @noisy det856 det854 det857 det863
mzz (-3, -8) (-1, -8)         @noisy det2648 det2650
mzz (9, 2) (9, 4)             @noisy det47 det45 det50 det51
mzz (27, 8) (25, 8)           @noisy det2462 det2467
mxx (-3, -7) (-3, -5)         @noisy det2647 det2652
mzz (7, 22) (7, 20)           @noisy det2829 det2830 det2833 det2834 det2831
mzz (7, -8) (7, -10)          @noisy det2286 det2287 det2290 det2285
mxx (15, -13) (17, -13)       @noisy det995 det989 det990 det993
mxx (17, 7) (15, 7)           @noisy det1233 det1231 det469 det471
mzz (17, -4) (17, -2)         @noisy det1056 det1055 det1058 det1059
mzz (15, -16) (15, -14)       @noisy det992 det997 det989 det990
mzz (5, -8) (5, -10)          @noisy det2287 det2290 det3070 det3071
mzz (-1, 2) (-1, 4)           @noisy det201 det1857 det1855 det195
mxx (-3, -1) (-5, -1)         @noisy det190 det3761 det198
mzz (5, 4) (5, 2)             @noisy det1694 det46 det52 det1695
mxx (13, -17) (11, -17)       @noisy det1162 det1166 det2769 det2768
mxx (5, 17) (3, 17)           @noisy det1778 det1779 det1773 det1774 det1772
mzz (15, 16) (15, 14)         @noisy det2419 det2420 det384 det393
mxx (13, -1) (11, -1)         @noisy det268 det788 det787 det266
mxx (25, -1) (23, -1)         @noisy det535 det534 det536 det540
mzz (11, 14) (11, 16)         @noisy det3103 det3102 det1556 det1559
mxx (1, -11) (1, -13)         @noisy det3016 det3021
mxx (11, -5) (13, -5)         @noisy det786 det790 det788 det787
mxx (-1, 1) (1, 1)            @noisy det1648 det1653 det1857 det1855
mxx (17, -11) (15, -11)       @noisy det995 det2687 det2686 det993
mzz (1, 2) (1, 4)             @noisy det1857 det1855 det1649 det1654
mzz (-1, -4) (-1, -2)         @noisy det1822 det1889 det1888 det1825
mzz (5, -2) (5, -4)           @noisy det2336 det2936 det2937 det2340
mzz (9, -16) (9, -14)         @noisy det2587 det1326 det1331 det2588
mzz (13, 2) (13, 4)           @noisy det265 det264 det267 det269
mzz (15, 10) (15, 8)          @noisy det1233 det1231 det386 det392
mxx (5, 5) (3, 5)             @noisy det1694 det1695 det912 det915
mxx (27, 5) (27, 7)           @noisy det2465 det2469
mzz (3, 8) (3, 10)            @noisy det1493 det1494 det1496 det1498
mxx (13, 25) (11, 25)         @noisy det861 det859 det3522
mzz (21, 14) (23, 14)         @noisy det3348 det3353
mzz (1, 8) (1, 10)            @noisy det2227 det2229 det1496 det1498
mzz (5, -20) (7, -20)         @noisy det3483 det3488
mxx (21, -13) (19, -13)       @noisy det2099 det2104 det2160 det2159
mxx (25, -11) (23, -11)       @noisy det1429 det1427 det1435 det1436 det1431
mzz (3, -10) (3, -8)          @noisy det3025 det3070 det3071 det3014
mxx (21, -7) (19, -7)         @noisy det2513 det2514 det2752 det2753
mzz (13, 14) (13, 16)         @noisy det3103 det3102 det384 det393
mzz (21, 2) (21, 4)           @noisy det606 det3086 det3087 det601
mxx (-1, 7) (1, 7)            @noisy det2227 det2229 det1856 det1858
mzz (19, -10) (19, -8)        @noisy det2100 det2102 det2752 det2753
mzz (11, -22) (11, -20)       @noisy det1158 det1165 det1157 det1159
mzz (5, -14) (5, -16)         @noisy det2590 det2592 det3543
mzz (3, -14) (1, -14)         @noisy det3018 det3024
mxx (21, 11) (19, 11)         @noisy det2020 det2048 det2047 det2016
mxx (13, -23) (11, -23)       @noisy det1161 det1164 det1157 det1159
mxx (-1, -7) (1, -7)          @noisy det1890 det3781 det1891
mxx (15, -7) (17, -7)         @noisy det1060 det2687 det2686 det1057
mzz (7, 4) (7, 2)             @noisy det46 det52 det45 det47
mxx (7, -19) (9, -19)         @noisy det3678 det2589 det2591
mxx (13, 5) (11, 5)           @noisy det114 det264 det265 det112
mzz (1, -10) (1, -8)          @noisy det3025 det3584 det3014
mxx (3, 7) (5, 7)             @noisy det1493 det1494 det912 det915
mzz (19, 14) (19, 16)         @noisy det2015 det2019 det3686
mxx (9, 5) (7, 5)             @noisy det48 det53 det45 det47
mzz (7, 16) (7, 14)           @noisy det1554 det1557 det1552 det1553
mxx (-1, -1) (1, -1)          @noisy det1648 det1653 det1889 det1888
mxx (29, -5) (27, -5)         @noisy det674 det678 det672 det670 det679
mzz (9, -4) (9, -2)           @noisy det789 det791 det2702 det2703
mxx (21, -17) (19, -17)       @noisy det2163 det2160 det2159 det2164 det2161
mzz (27, 2) (27, 4)           @noisy det3625 det1720 det1723
mzz (11, 8) (11, 10)          @noisy det432 det433 det113 det117
mxx (21, -1) (19, -1)         @noisy det602 det605 det2511 det2512
mxx (17, -19) (15, -19)       @noisy det994 det998 det3165 det3164
mzz (15, -10) (15, -8)        @noisy det2687 det2686 det1097 det1100
mxx (19, 13) (21, 13)         @noisy det2020 det3600 det2016
mxx (17, -17) (15, -17)       @noisy det994 det998 det989 det990
mxx (7, -13) (9, -13)         @noisy det2587 det1327 det1333 det2588
mzz (19, 8) (19, 10)          @noisy det1232 det2048 det2047 det1234
mzz (7, 10) (7, 8)            @noisy det737 det740 det738 det736
mzz (29, -2) (29, -4)         @noisy det673 det676 det677 det672 det670
mxx (9, -23) (9, -25)         @noisy det3415 det3422
mxx (5, -11) (3, -11)         @noisy det3019 det3022 det3070 det3071
mzz (5, 14) (5, 16)           @noisy det1554 det1773 det1557 det1772
mzz (11, -4) (11, -2)         @noisy det789 det791 det788 det787
mxx (13, 17) (11, 17)         @noisy det3103 det3102 det855 det862
mzz (15, -4) (15, -2)         @noisy det1056 det1055 det316 det319
mxx (9, 7) (7, 7)             @noisy det48 det53 det738 det736
mxx (5, -19) (5, -17)         @noisy det3484 det3489
mxx (29, 1) (27, 1)           @noisy det671 det3803 det675
mxx (3, 1) (5, 1)             @noisy det1694 det1695 det1647 det1655
mzz (19, 20) (17, 20)         @noisy det2897 det2903
mxx (5, -13) (3, -13)         @noisy det3019 det3022 det3617
mxx (17, -1) (15, -1)         @noisy det1056 det1055 det315 det320
mzz (11, 20) (11, 22)         @noisy det856 det854 det858 det860
mxx (13, -13) (11, -13)       @noisy det1329 det1335 det2769 det2768
mxx (15, 23) (15, 25)         @noisy det3266 det3270
mzz (13, 26) (15, 26)         @noisy det3265 det3271
mzz (-5, 2) (-5, 4)           @noisy det192 det199 det193 det191 det200
mxx (5, 11) (3, 11)           @noisy det1493 det1494 det1495 det1497
mzz (3, 2) (3, 4)             @noisy det1694 det1695 det1649 det1654
mzz (9, 10) (9, 8)            @noisy det738 det736 det113 det117
mzz (17, -10) (17, -8)        @noisy det2687 det2686 det2100 det2102
mxx (17, 1) (15, 1)           @noisy det466 det467 det315 det320
mxx (9, -11) (7, -11)         @noisy det2286 det1327 det1333 det2285
mzz (17, 8) (17, 10)          @noisy det1233 det1231 det1232 det1234
mxx (11, 7) (13, 7)           @noisy det114 det432 det433 det112
mxx (13, -11) (11, -11)       @noisy det1329 det1335 det1375 det1374
mzz (9, -22) (9, -20)         @noisy det1158 det1165 det3576
mxx (25, 7) (23, 7)           @noisy det3568 det1940 det1941
mzz (13, -8) (13, -10)        @noisy det1375 det1374 det1097 det1100
mzz (25, -4) (25, -2)         @noisy det534 det536 det537 det541
mzz (15, -22) (15, -20)       @noisy det1160 det1163 det3165 det3164
mxx (9, 1) (7, 1)             @noisy det49 det54 det45 det47
mzz (3, 14) (3, 16)           @noisy det1776 det1777 det1775 det1773 det1772
mxx (-1, 5) (1, 5)            @noisy det1857 det1855 det1856 det1858
mzz (11, -10) (11, -8)        @noisy det1328 det1332 det1375 det1374
mxx (11, 13) (13, 13)         @noisy det3103 det3102 det387 det390
mzz (7, -2) (7, -4)           @noisy det2336 det2340 det2702 det2703
mxx (5, -1) (3, -1)           @noisy det2936 det2937 det1647 det1655
mxx (13, 19) (11, 19)         @noisy det856 det854 det855 det862
mxx (17, -23) (15, -23)       @noisy det3166 det3167 det3165 det3164 det3168
mzz (23, -4) (23, -2)         @noisy det542 det534 det536 det538
mzz (19, 2) (19, 4)           @noisy det468 det3086 det3087 det470
mxx (25, -5) (23, -5)         @noisy det543 det534 det536 det539
mxx (1, -5) (-1, -5)          @noisy det1890 det1889 det1888 det1891
mzz (9, 22) (9, 20)           @noisy det858 det2829 det2830 det860
mzz (-3, -2) (-3, -4)         @noisy det1822 det3592 det1825
mxx (9, 19) (7, 19)           @noisy det1558 det2829 det2830 det1555
mxx (23, 11) (23, 13)         @noisy det3351 det3355
mzz (-1, 8) (-1, 10)          @noisy det2228 det2231 det2227 det2229 det2232
mxx (17, 13) (15, 13)         @noisy det2419 det2420 det385 det391
mxx (21, 5) (19, 5)           @noisy det1266 det3086 det3087 det1265
mxx (19, 7) (21, 7)           @noisy det1266 det2048 det2047 det1265
mxx (13, -7) (11, -7)         @noisy det786 det790 det1375 det1374
mxx (17, 11) (15, 11)         @noisy det1233 det1231 det385 det391
mzz (13, -20) (13, -22)       @noisy det1160 det1163 det1157 det1159
mzz (21, -2) (21, -4)         @noisy det542 det2512 det2511 det538
mzz (7, -16) (7, -14)         @noisy det2587 det2590 det2592 det2588
mzz (23, 10) (23, 8)          @noisy det3773 det1972 det1975
mxx (-5, 1) (-3, 1)           @noisy det190 det198 det193 det191
mzz (13, -2) (13, -4)         @noisy det316 det788 det787 det319
mxx (7, -1) (9, -1)           @noisy det49 det54 det2702 det2703
mxx (25, 1) (23, 1)           @noisy det535 det1938 det1939 det540
mzz (9, -10) (9, -8)          @noisy det2286 det1328 det1332 det2285
mxx (5, -7) (3, -7)           @noisy det3070 det3071 det2337 det2341
mxx (3, 13) (5, 13)           @noisy det1773 det1495 det1497 det1772
mzz (13, 8) (13, 10)          @noisy det432 det433 det386 det392
mzz (3, -4) (3, -2)           @noisy det2936 det2937 det1646 det1651
mzz (25, -10) (25, -8)        @noisy det1429 det1427 det1433 det1434 det1428
mxx (21, -5) (19, -5)         @noisy det2513 det2514 det2511 det2512
mzz (21, -14) (21, -16)       @noisy det2162 det2160 det2159 det2165 det2166
mxx (3, -5) (5, -5)           @noisy det2936 det2937 det2337 det2341
mzz (21, -8) (21, -10)        @noisy det1430 det1432 det2752 det2753
mzz (19, -14) (19, -16)       @noisy det996 det2159 det2160 det991
mxx (19, 19) (19, 17)         @noisy det2900 det2898
mzz (25, 2) (25, 4)           @noisy det1938 det1939 det1720 det1723
mzz (11, 2) (11, 4)           @noisy det264 det265 det50 det51
mxx (13, 11) (11, 11)         @noisy det432 det433 det387 det390
mxx (29, -1) (27, -1)         @noisy det672 det670 det671 det675
mzz (19, -4) (19, -2)         @noisy det2511 det1058 det1059 det2512

--------         32
mxx (7, 2) (5, 2)             @noisy det46 det52 det2951 det2953
mzz (9, -7) (9, -5)           @noisy det2720 det2288 det2289 det2718
mxx (7, -16) (5, -16)         @noisy det3478 det3486 det2592 det2590
mzz (9, 11) (9, 13)           @noisy det2368 det2370 det739 det741
mzz (15, 23) (15, 25)         @noisy det3269 det3262 det3270 det3266 det3267
mxx (13, 26) (15, 26)         @noisy det3269 det3264 det3271 det3265 det3262
mzz (1, 7) (1, 5)             @noisy det2734 det2737 det1856 det1858
mzz (19, -13) (19, -11)       @noisy det2096 det2099 det2101 det2104
mzz (9, -17) (9, -19)         @noisy det3204 det2589 det2591 det3202
mzz (7, -13) (7, -11)         @noisy det3305 det1327 det1333 det3303
mxx (3, -10) (1, -10)         @noisy det3025 det3011 det3020 det3014
mzz (17, 5) (17, 7)           @noisy det1263 det1267 det469 det471
mxx (7, 4) (5, 4)             @noisy det914 det46 det52 det911
mxx (3, 8) (1, 8)             @noisy det2734 det2737 det1496 det1498
mzz (5, 11) (5, 13)           @noisy det2554 det2552 det1495 det1497
mzz (11, -25) (11, -23)       @noisy det3419 det1161 det1164 det3411
mxx (-3, -2) (-1, -2)         @noisy det1822 det1821 det1825 det1824
mxx (15, -22) (13, -22)       @noisy det1160 det1163 det3535
mzz (27, -1) (27, 1)          @noisy det1718 det1722 det671 det675
mxx (27, 2) (25, 2)           @noisy det1718 det1720 det1722 det1723
mxx (13, 8) (15, 8)           @noisy det938 det935 det386 det392
mxx (19, 10) (17, 10)         @noisy det2018 det1232 det1234 det2013
mxx (3, 4) (1, 4)             @noisy det2734 det2737 det1649 det1654
mzz (13, -19) (13, -17)       @noisy det1911 det1162 det1166 det1914
mxx (3, 14) (3, 16)           @noisy det1775 det1776
mzz (7, -19) (7, -17)         @noisy det3478 det3486 det2589 det2591
mzz (1, 1) (1, -1)            @noisy det1648 det1653 det1643 det1650
mxx (15, 16) (13, 16)         @noisy det2392 det2396 det384 det393
mxx (13, 2) (15, 2)           @noisy det311 det318 det269 det267
mzz (21, -1) (21, 1)          @noisy det602 det605 det599 det603
mzz (25, 5) (25, 7)           @noisy det2458 det2466 det1940 det1941
mzz (7, 11) (7, 13)           @noisy det2554 det2552 det739 det741
mzz (-5, 1) (-5, -1)          @noisy det190 det198 det3762
mxx (11, -10) (9, -10)        @noisy det1330 det1328 det1332 det1322
mxx (11, 20) (9, 20)          @noisy det1591 det858 det860 det1594
mxx (27, 4) (25, 4)           @noisy det2458 det2466 det1720 det1723
mzz (23, 11) (23, 13)         @noisy det3346 det3350 det3354 det3355 det3351
mzz (11, 7) (11, 5)           @noisy det114 det108 det115 det112
mzz (3, -13) (3, -11)         @noisy det3019 det3022 det3011 det3020
mxx (-1, 8) (-1, 10)          @noisy det2228 det2232
mzz (13, 5) (13, 7)           @noisy det114 det935 det938 det112
mxx (23, 4) (21, 4)           @noisy det606 det1971 det1974 det601
mxx (3, -8) (1, -8)           @noisy det3025 det3220 det3221 det3014
mxx (13, -20) (15, -20)       @noisy det1160 det1163 det1911 det1914
mzz (13, 25) (13, 23)         @noisy det3269 det3262 det859 det861
mxx (11, -16) (9, -16)        @noisy det3204 det1326 det1331 det3202
mzz (5, -7) (5, -5)           @noisy det2332 det2339 det2337 det2341
mzz (13, 11) (13, 13)         @noisy det389 det387 det390 det378
mxx (9, 10) (11, 10)          @noisy det2368 det2370 det113 det117
mzz (17, 1) (17, -1)          @noisy det2063 det2064 det315 det320
mxx (23, -4) (21, -4)         @noisy det542 det2537 det2535 det538
mzz (11, 1) (11, -1)          @noisy det268 det1204 det1207 det266
mxx (21, -8) (23, -8)         @noisy det1430 det1432 det2535 det2537
mxx (9, 16) (11, 16)          @noisy det1591 det1594 det1556 det1559
mzz (21, 11) (21, 13)         @noisy det2020 det3346 det3354 det2016
mxx (5, 14) (7, 14)           @noisy det1554 det1557 det2552 det2554
mxx (21, -14) (21, -16)       @noisy det2166 det2162
mxx (11, 2) (9, 2)            @noisy det1207 det1204 det50 det51
mxx (15, 10) (13, 10)         @noisy det389 det386 det392 det378
mxx (23, 10) (21, 10)         @noisy det3346 det3354 det1972 det1975
mzz (19, 19) (19, 17)         @noisy det2894 det2900 det2898 det2901 det2899
mxx (19, 2) (17, 2)           @noisy det2063 det2064 det470 det468
mzz (11, -13) (11, -11)       @noisy det1330 det1335 det1329 det1322
mxx (-5, 2) (-5, 4)           @noisy det192 det200
mzz (-1, 7) (-1, 5)           @noisy det3704 det1856 det1858
mzz (9, 5) (9, 7)             @noisy det48 det53 det108 det115
mxx (7, -4) (5, -4)           @noisy det2339 det2340 det2336 det2332
mzz (5, 5) (5, 7)             @noisy det914 det912 det915 det911
mzz (-1, -5) (-1, -7)         @noisy det1890 det2643 det2651 det1891
mzz (19, 13) (19, 11)         @noisy det2020 det2018 det2013 det2016
mxx (25, -4) (27, -4)         @noisy det3652 det537 det541
mxx (19, 4) (17, 4)           @noisy det1263 det1267 det470 det468
mxx (21, -2) (23, -2)         @noisy det542 det603 det599 det538
mzz (13, -25) (13, -23)       @noisy det1161 det3557 det1164
mxx (19, 14) (17, 14)         @noisy det2018 det2019 det2015 det2013
mxx (11, -8) (9, -8)          @noisy det2720 det1328 det1332 det2718
mzz (11, 13) (11, 11)         @noisy det2368 det2370 det387 det390
mzz (17, -5) (17, -7)         @noisy det1060 det2783 det2785 det1057
mzz (11, -5) (11, -7)         @noisy det2720 det790 det786 det2718
mxx (11, -26) (9, -26)        @noisy det3417 det3411 det3419 det3420 det3418
mzz (3, 1) (3, -1)            @noisy det1643 det1650 det1647 det1655
mzz (-3, 5) (-5, 5)           @noisy det196 det194
mxx (3, 2) (1, 2)             @noisy det1643 det1650 det1649 det1654
mzz (17, -23) (15, -23)       @noisy det3166 det3168
mxx (7, -8) (5, -8)           @noisy det2287 det2339 det2290 det2332
mzz (15, -13) (15, -11)       @noisy det995 det3117 det3120 det993
mxx (11, -2) (9, -2)          @noisy det789 det791 det1204 det1207
mxx (11, -20) (9, -20)        @noisy det3204 det1165 det1158 det3202
mzz (1, 11) (-1, 11)          @noisy det2230 det2234
mzz (9, 17) (9, 19)           @noisy det1558 det1591 det1594 det1555
mxx (7, 16) (5, 16)           @noisy det1554 det1557 det3790
mzz (25, -5) (25, -7)         @noisy det543 det3670 det539
mxx (-3, 2) (-1, 2)           @noisy det201 det1821 det1824 det195
mzz (9, -11) (9, -13)         @noisy det1330 det1327 det1333 det1322
mzz (15, 17) (15, 19)         @noisy det2392 det2398 det2395 det2396
mzz (23, -7) (23, -5)         @noisy det543 det2537 det2535 det539
mxx (17, 16) (19, 16)         @noisy det2901 det2019 det2015 det2894
mxx (13, 20) (15, 20)         @noisy det2392 det2396 det863 det857
mxx (15, -10) (13, -10)       @noisy det3117 det3120 det1097 det1100
mxx (11, 4) (9, 4)            @noisy det115 det108 det50 det51
mzz (13, -7) (13, -5)         @noisy det786 det790 det1095 det1099
mxx (-3, -8) (-1, -8)         @noisy det2650 det2648 det2651 det2643 det2649
mzz (17, -11) (17, -13)       @noisy det995 det2096 det2101 det993
mxx (27, 8) (25, 8)           @noisy det2458 det2466 det2462 det2463 det2467
mzz (-3, -7) (-3, -5)         @noisy det2646 det2652 det2647 det2643 det2651
mxx (7, 22) (7, 20)           @noisy det2831 det2834
mzz (7, -7) (7, -5)           @noisy det2332 det2339 det2289 det2288
mxx (21, 8) (23, 8)           @noisy det1971 det1972 det1975 det1974
mzz (11, 23) (11, 25)         @noisy det3523 det859 det861
mxx (7, -2) (5, -2)           @noisy det2336 det2340 det2951 det2953
mxx (25, -10) (25, -8)        @noisy det1434 det1428
mxx (13, -8) (15, -8)         @noisy det1099 det1095 det1097 det1100
mxx (19, -14) (17, -14)       @noisy det996 det2096 det2101 det991
mzz (5, 17) (3, 17)           @noisy det1774 det1778
mzz (15, 5) (15, 7)           @noisy det938 det935 det469 det471
mzz (11, 19) (11, 17)         @noisy det1591 det855 det862 det1594
mzz (3, 7) (3, 5)             @noisy det2734 det2737 det912 det915
mzz (7, -1) (7, 1)            @noisy det49 det54 det2951 det2953
mxx (11, 14) (9, 14)          @noisy det2368 det2370 det1556 det1559
mxx (3, -4) (1, -4)           @noisy det3220 det3221 det1646 det1651
mxx (13, 14) (15, 14)         @noisy det389 det384 det393 det378
mxx (15, -16) (13, -16)       @noisy det992 det997 det1911 det1914
mxx (19, -2) (17, -2)         @noisy det2063 det2064 det1058 det1059
mzz (19, -1) (19, 1)          @noisy det2063 det602 det605 det2064
mzz (5, -1) (5, 1)            @noisy det2951 det2953 det1647 det1655
mzz (23, 5) (23, 7)           @noisy det1971 det1974 det1940 det1941
mxx (23, -10) (21, -10)       @noisy det1430 det1432 det3739
mzz (21, -7) (21, -5)         @noisy det2513 det2514 det2535 det2537
mzz (27, 5) (27, 7)           @noisy det2458 det2466 det2464 det2469 det2465
mxx (13, -2) (15, -2)         @noisy det311 det318 det316 det319
mxx (21, 14) (23, 14)         @noisy det3353 det3346 det3348 det3354 det3349
mxx (5, -20) (7, -20)         @noisy det3478 det3486 det3482 det3488 det3483
mxx (15, 4) (13, 4)           @noisy det938 det935 det267 det269
mxx (11, -4) (9, -4)          @noisy det2720 det789 det2718 det791
mxx (15, 22) (13, 22)         @noisy det3269 det857 det863 det3262
mzz (25, -11) (23, -11)       @noisy det1431 det1436
mzz (13, -13) (13, -11)       @noisy det1329 det1335 det3117 det3120
mzz (3, -5) (3, -7)           @noisy det3220 det3221 det2337 det2341
mxx (19, -4) (17, -4)         @noisy det2783 det2785 det1058 det1059
mxx (27, -2) (25, -2)         @noisy det1718 det1722 det537 det541
mxx (3, 10) (1, 10)           @noisy det3748 det1496 det1498
mzz (19, -7) (19, -5)         @noisy det2783 det2514 det2513 det2785
mxx (21, 2) (23, 2)           @noisy det606 det603 det599 det601
mzz (11, -19) (11, -17)       @noisy det3204 det1162 det1166 det3202
mxx (3, -14) (1, -14)         @noisy det3011 det3020 det3017 det3018 det3024
mzz (9, 1) (9, -1)            @noisy det49 det54 det1204 det1207
mxx (7, -10) (5, -10)         @noisy det3305 det2290 det2287 det3303
mxx (19, -8) (17, -8)         @noisy det2783 det2102 det2100 det2785
mxx (13, -14) (15, -14)       @noisy det992 det997 det3117 det3120
mzz (15, 1) (15, -1)          @noisy det311 det318 det315 det320
mzz (15, 11) (15, 13)         @noisy det389 det385 det391 det378
mzz (1, -5) (1, -7)           @noisy det1890 det3220 det3221 det1891
mxx (19, -10) (17, -10)       @noisy det2101 det2096 det2100 det2102
mxx (11, 8) (9, 8)            @noisy det115 det108 det113 det117
mzz (7, 17) (7, 19)           @noisy det1558 det3609 det1555
mzz (21, 5) (21, 7)           @noisy det1266 det1971 det1974 det1265
mxx (11, -14) (9, -14)        @noisy det1330 det1326 det1331 det1322
mzz (17, -17) (17, -19)       @noisy det3721 det998 det994
mzz (5, -13) (5, -11)         @noisy det3019 det3305 det3022 det3303
mzz (17, 17) (17, 19)         @noisy det2901 det2395 det2398 det2894
mzz (29, -5) (27, -5)         @noisy det674 det679
mxx (17, -22) (17, -20)       @noisy det3163 det3169
mzz (29, -1) (29, 1)          @noisy det671 det3804 det675
mzz (21, -17) (19, -17)       @noisy det2161 det2164
mzz (9, 23) (7, 23)           @noisy det2836 det2832
mxx (9, 22) (11, 22)          @noisy det3634 det858 det860
mzz (19, 7) (19, 5)           @noisy det1263 det1266 det1267 det1265
mxx (-3, 4) (-1, 4)           @noisy det201 det3695 det195
mxx (19, 8) (17, 8)           @noisy det1263 det1267 det1234 det1232
mxx (11, -22) (9, -22)        @noisy det3419 det1165 det1158 det3411
mzz (7, 5) (7, 7)             @noisy det914 det53 det48 det911
mxx (3, -2) (1, -2)           @noisy det1643 det1650 det1646 det1651
mzz (-1, 1) (-1, -1)          @noisy det1648 det1653 det1821 det1824
mxx (29, -2) (29, -4)         @noisy det673 det676
mzz (9, -23) (9, -25)         @noisy det3422 det3415 det3411 det3419 det3416
mzz (15, -17) (15, -19)       @noisy det994 det998 det1911 det1914
mzz (13, -1) (13, 1)          @noisy det268 det311 det318 det266
mzz (25, 1) (25, -1)          @noisy det535 det1718 det540 det1722
mxx (-1, -4) (-3, -4)         @noisy det1822 det2643 det1825 det2651
mzz (5, -19) (5, -17)         @noisy det3478 det3486 det3489 det3484 det3485
mzz (17, 11) (17, 13)         @noisy det2018 det385 det391 det2013
mzz (1, -11) (1, -13)         @noisy det3015 det3011 det3020 det3021 det3016
mzz (13, 19) (13, 17)         @noisy det2392 det2396 det855 det862
mxx (7, 8) (5, 8)             @noisy det914 det740 det737 det911
mxx (15, -4) (13, -4)         @noisy det1095 det316 det1099 det319
mxx (7, 10) (5, 10)           @noisy det737 det740 det2552 det2554
mzz (23, 1) (23, -1)          @noisy det535 det540 det599 det603
mzz (3, 13) (3, 11)           @noisy det1495 det3730 det1497
mzz (15, -7) (15, -5)         @noisy det1060 det1095 det1099 det1057
mxx (5, -14) (7, -14)         @noisy det3305 det2590 det2592 det3303
mxx (19, 20) (17, 20)         @noisy det2896 det2903 det2894 det2901 det2897
mzz (-3, -1) (-3, 1)          @noisy det190 det198 det1821 det1824
mzz (21, -13) (21, -11)       @noisy det2099 det2104 det3661
mxx (17, -16) (19, -16)       @noisy det996 det3643 det991

--------         33
myy (21, 4) (21, 5)           @noisy det1971 det1973
myy (3, 1) (3, 2)             @noisy det1643 det1652
myy (9, -11) (9, -10)         @noisy det1334 det1322
myy (9, -1) (9, -2)           @noisy det1204 det1206
myy (-1, 1) (-1, 2)           @noisy det1823 det1821
myy (5, -11) (5, -10)         @noisy det3303 det3306
myy (5, -20) (5, -19)         @noisy det3478 det3487
myy (23, 7) (23, 8)           @noisy det1971 det1973
myy (11, 10) (11, 11)         @noisy det2368 det2369
myy (-3, -5) (-3, -4)         @noisy det2653 det2643
myy (3, 4) (3, 5)             @noisy det2734 det2736
myy (11, -1) (11, -2)         @noisy det1204 det1206
myy (23, 13) (23, 14)         @noisy det3346 det3352
myy (17, 11) (17, 10)         @noisy det2013 det2017
myy (7, -11) (7, -10)         @noisy det3303 det3306
myy (21, 2) (21, 1)           @noisy det604 det599
myy (11, -16) (11, -17)       @noisy det3202 det3205
myy (5, 1) (5, 2)             @noisy det2951 det2954
myy (15, -20) (15, -19)       @noisy det1911 det1913
myy (17, 5) (17, 4)           @noisy det1263 det1268
myy (11, 4) (11, 5)           @noisy det108 det116
myy (27, 2) (27, 1)           @noisy det1721 det1718
myy (17, 1) (17, 2)           @noisy det2063 det2065
myy (17, -14) (17, -13)       @noisy det2096 det2103
myy (7, -8) (7, -7)           @noisy det2332 det2338
myy (19, 2) (19, 1)           @noisy det2063 det2065
myy (19, 4) (19, 5)           @noisy det1263 det1268
myy (15, 10) (15, 11)         @noisy det388 det378
myy (9, 13) (9, 14)           @noisy det2368 det2369
myy (5, -8) (5, -7)           @noisy det2332 det2338
myy (15, 16) (15, 17)         @noisy det2392 det2397
myy (21, -5) (21, -4)         @noisy det2535 det2536
myy (13, 14) (13, 13)         @noisy det388 det378
myy (9, -14) (9, -13)         @noisy det1334 det1322
myy (11, 7) (11, 8)           @noisy det108 det116
myy (7, 13) (7, 14)           @noisy det2552 det2553
myy (19, -4) (19, -5)         @noisy det2783 det2786
myy (15, -1) (15, -2)         @noisy det311 det317
myy (9, 10) (9, 11)           @noisy det2368 det2369
myy (21, 8) (21, 7)           @noisy det1971 det1973
myy (21, -8) (21, -7)         @noisy det2535 det2536
myy (11, -22) (11, -23)       @noisy det3411 det3421
myy (7, -17) (7, -16)         @noisy det3478 det3487
myy (11, 19) (11, 20)         @noisy det1591 det1593
myy (5, -1) (5, -2)           @noisy det2951 det2954
myy (9, 5) (9, 4)             @noisy det108 det116
myy (9, -26) (9, -25)         @noisy det3411 det3421
myy (17, 7) (17, 8)           @noisy det1263 det1268
myy (-3, 2) (-3, 1)           @noisy det1823 det1821
myy (5, -5) (5, -4)           @noisy det2332 det2338
myy (15, 1) (15, 2)           @noisy det311 det317
myy (15, 25) (15, 26)         @noisy det3262 det3268
myy (3, -10) (3, -11)         @noisy det3011 det3023
myy (19, 19) (19, 20)         @noisy det2894 det2902
myy (7, -13) (7, -14)         @noisy det3303 det3306
myy (9, 16) (9, 17)           @noisy det1591 det1593
myy (15, 22) (15, 23)         @noisy det3262 det3268
myy (15, -13) (15, -14)       @noisy det3117 det3119
myy (13, 25) (13, 26)         @noisy det3262 det3268
myy (13, 10) (13, 11)         @noisy det388 det378
myy (13, -14) (13, -13)       @noisy det3117 det3119
myy (3, -8) (3, -7)           @noisy det3220 det3222
myy (15, 7) (15, 8)           @noisy det935 det937
myy (11, -20) (11, -19)       @noisy det3202 det3205
myy (9, 7) (9, 8)             @noisy det108 det116
myy (5, 7) (5, 8)             @noisy det911 det913
myy (21, -1) (21, -2)         @noisy det604 det599
myy (13, -11) (13, -10)       @noisy det3117 det3119
myy (1, -5) (1, -4)           @noisy det3220 det3222
myy (7, 7) (7, 8)             @noisy det911 det913
myy (15, -5) (15, -4)         @noisy det1098 det1095
myy (11, 1) (11, 2)           @noisy det1204 det1206
myy (13, 16) (13, 17)         @noisy det2392 det2397
myy (23, 10) (23, 11)         @noisy det3346 det3352
myy (1, 1) (1, 2)             @noisy det1643 det1652
myy (15, 19) (15, 20)         @noisy det2392 det2397
myy (23, 4) (23, 5)           @noisy det1971 det1973
myy (19, 10) (19, 11)         @noisy det2013 det2017
myy (11, -5) (11, -4)         @noisy det2719 det2718
myy (7, 10) (7, 11)           @noisy det2552 det2553
myy (17, -1) (17, -2)         @noisy det2063 det2065
myy (7, -19) (7, -20)         @noisy det3478 det3487
myy (19, -8) (19, -7)         @noisy det2783 det2786
myy (5, 10) (5, 11)           @noisy det2552 det2553
myy (13, 8) (13, 7)           @noisy det935 det937
myy (-1, -1) (-1, -2)         @noisy det1823 det1821
myy (19, 16) (19, 17)         @noisy det2894 det2902
myy (17, -5) (17, -4)         @noisy det2783 det2786
myy (27, 8) (27, 7)           @noisy det2458 det2468
myy (-1, -5) (-1, -4)         @noisy det2653 det2643
myy (1, 4) (1, 5)             @noisy det2734 det2736
myy (25, 7) (25, 8)           @noisy det2458 det2468
myy (11, 13) (11, 14)         @noisy det2368 det2369
myy (9, -17) (9, -16)         @noisy det3202 det3205
myy (7, -1) (7, -2)           @noisy det2951 det2954
myy (11, -14) (11, -13)       @noisy det1334 det1322
myy (3, -14) (3, -13)         @noisy det3011 det3023
myy (21, 14) (21, 13)         @noisy det3346 det3352
myy (3, 7) (3, 8)             @noisy det2734 det2736
myy (11, 16) (11, 17)         @noisy det1591 det1593
myy (19, 13) (19, 14)         @noisy det2013 det2017
myy (9, 19) (9, 20)           @noisy det1591 det1593
myy (25, 5) (25, 4)           @noisy det2458 det2468
myy (15, 4) (15, 5)           @noisy det935 det937
myy (25, -1) (25, -2)         @noisy det1721 det1718
myy (9, -5) (9, -4)           @noisy det2719 det2718
myy (19, 7) (19, 8)           @noisy det1263 det1268
myy (11, -8) (11, -7)         @noisy det2719 det2718
myy (19, -10) (19, -11)       @noisy det2096 det2103
myy (13, -1) (13, -2)         @noisy det311 det317
myy (1, -14) (1, -13)         @noisy det3011 det3023
myy (15, -7) (15, -8)         @noisy det1098 det1095
myy (23, -7) (23, -8)         @noisy det2535 det2536
myy (17, -8) (17, -7)         @noisy det2783 det2786
myy (21, 10) (21, 11)         @noisy det3346 det3352
myy (23, -1) (23, -2)         @noisy det604 det599
myy (17, 13) (17, 14)         @noisy det2013 det2017
myy (15, 13) (15, 14)         @noisy det388 det378
myy (1, 7) (1, 8)             @noisy det2734 det2736
myy (7, -5) (7, -4)           @noisy det2332 det2338
myy (17, 16) (17, 17)         @noisy det2894 det2902
myy (9, 1) (9, 2)             @noisy det1204 det1206
myy (27, 4) (27, 5)           @noisy det2458 det2468
myy (11, -26) (11, -25)       @noisy det3411 det3421
myy (13, 22) (13, 23)         @noisy det3262 det3268
myy (5, 14) (5, 13)           @noisy det2552 det2553
myy (13, 4) (13, 5)           @noisy det935 det937
myy (1, -11) (1, -10)         @noisy det3011 det3023
myy (7, 1) (7, 2)             @noisy det2951 det2954
myy (7, 4) (7, 5)             @noisy det911 det913
myy (25, 1) (25, 2)           @noisy det1721 det1718
myy (-3, -8) (-3, -7)         @noisy det2653 det2643
myy (17, -11) (17, -10)       @noisy det2096 det2103
myy (13, -5) (13, -4)         @noisy det1098 det1095
myy (11, -10) (11, -11)       @noisy det1334 det1322
myy (-3, -1) (-3, -2)         @noisy det1823 det1821
myy (19, -1) (19, -2)         @noisy det2063 det2065
myy (3, -1) (3, -2)           @noisy det1643 det1652
myy (3, -5) (3, -4)           @noisy det3220 det3222
myy (9, -7) (9, -8)           @noisy det2719 det2718
myy (5, -17) (5, -16)         @noisy det3478 det3487
myy (5, 4) (5, 5)             @noisy det911 det913
myy (9, -20) (9, -19)         @noisy det3202 det3205
myy (27, -1) (27, -2)         @noisy det1721 det1718
myy (15, -11) (15, -10)       @noisy det3117 det3119
myy (1, -1) (1, -2)           @noisy det1643 det1652
myy (13, -17) (13, -16)       @noisy det1911 det1913
myy (23, 1) (23, 2)           @noisy det604 det599
myy (23, -5) (23, -4)         @noisy det2535 det2536
myy (-1, -8) (-1, -7)         @noisy det2653 det2643
myy (15, -17) (15, -16)       @noisy det1911 det1913
myy (13, 2) (13, 1)           @noisy det311 det317
myy (13, -20) (13, -19)       @noisy det1911 det1913
myy (17, 19) (17, 20)         @noisy det2894 det2902
myy (13, 19) (13, 20)         @noisy det2392 det2397
myy (19, -14) (19, -13)       @noisy det2096 det2103
myy (9, -23) (9, -22)         @noisy det3411 det3421
myy (5, -14) (5, -13)         @noisy det3303 det3306
myy (1, -8) (1, -7)           @noisy det3220 det3222
myy (13, -8) (13, -7)         @noisy det1098 det1095

--------         34
mxx (7, 2) (5, 2)             @noisy det52 det57 det2954 det2953
mzz (9, -7) (9, -5)           @noisy det2720 det2719 det2289 det2294
mxx (7, -16) (5, -16)         @noisy det3487 det3486 det2592 det2596
mzz (9, 11) (9, 13)           @noisy det2369 det741 det2370 det745
mzz (15, 23) (15, 25)         @noisy det3269 det3274 det3268 det3270 det3275
mxx (13, 26) (15, 26)         @noisy det3272 det3269 det3268 det3273 det3271
mzz (1, 7) (1, 5)             @noisy det1859 det2736 det1858 det2737
mzz (19, -13) (19, -11)       @noisy det2103 det2101 det2105 det2104
mzz (9, -17) (9, -19)         @noisy det3204 det3205 det2591 det2594
mzz (7, -13) (7, -11)         @noisy det3305 det1333 det1337 det3306
mxx (3, -10) (1, -10)         @noisy det3025 det3026 det3023 det3020
mzz (17, 5) (17, 7)           @noisy det1268 det473 det1267 det471
mxx (7, 4) (5, 4)             @noisy det914 det52 det57 det913
mxx (3, 8) (1, 8)             @noisy det1500 det2736 det1498 det2737
mzz (5, 11) (5, 13)           @noisy det2554 det2553 det1497 det1502
mzz (11, -25) (11, -23)       @noisy det3419 det1164 det1171 det3421
mxx (-3, -2) (-1, -2)         @noisy det1825 det1823 det1826 det1824
mxx (15, -22) (13, -22)       @noisy det1163 det1169 det3535
mzz (27, -1) (27, 1)          @noisy det681 det1721 det1722 det675
mxx (27, 2) (25, 2)           @noisy det1724 det1721 det1722 det1723
mxx (13, 8) (15, 8)           @noisy det396 det937 det938 det392
mxx (19, 10) (17, 10)         @noisy det2018 det1234 det2017 det1237
mxx (3, 4) (1, 4)             @noisy det1659 det2736 det2737 det1654
mzz (13, -19) (13, -17)       @noisy det1166 det1170 det1914 det1913
mxx (3, 14) (3, 16)           @noisy det1776 det1782
mzz (7, -19) (7, -17)         @noisy det3487 det3486 det2591 det2594
mzz (1, 1) (1, -1)            @noisy det1653 det1652 det1658 det1650
mxx (15, 16) (13, 16)         @noisy det2397 det394 det2396 det393
mxx (13, 2) (15, 2)           @noisy det317 det318 det269 det273
mzz (21, -1) (21, 1)          @noisy det605 det604 det608 det603
mzz (25, 5) (25, 7)           @noisy det2468 det2466 det1944 det1941
mzz (7, 11) (7, 13)           @noisy det745 det2553 det2554 det741
mzz (-5, 1) (-5, -1)          @noisy det198 det206 det3762
mxx (11, -10) (9, -10)        @noisy det1330 det1332 det1338 det1334
mxx (11, 20) (9, 20)          @noisy det865 det1593 det860 det1594
mxx (27, 4) (25, 4)           @noisy det1724 det2468 det2466 det1723
mzz (23, 11) (23, 13)         @noisy det3354 det3358 det3355 det3352 det3359
mzz (11, 7) (11, 5)           @noisy det114 det118 det116 det115
mzz (3, -13) (3, -11)         @noisy det3022 det3031 det3023 det3020
mxx (-1, 8) (-1, 10)          @noisy det2232 det2238
mzz (13, 5) (13, 7)           @noisy det114 det118 det937 det938
mxx (23, 4) (21, 4)           @noisy det606 det607 det1973 det1974
mxx (3, -8) (1, -8)           @noisy det3025 det3222 det3221 det3026
mxx (13, -20) (15, -20)       @noisy det1163 det1913 det1914 det1169
mzz (13, 25) (13, 23)         @noisy det866 det3269 det3268 det861
mxx (11, -16) (9, -16)        @noisy det3204 det1331 det1336 det3205
mzz (5, -7) (5, -5)           @noisy det2343 det2339 det2338 det2341
mzz (13, 11) (13, 13)         @noisy det388 det389 det397 det390
mxx (9, 10) (11, 10)          @noisy det2369 det119 det2370 det117
mzz (17, 1) (17, -1)          @noisy det2065 det320 det2064 det321
mxx (23, -4) (21, -4)         @noisy det542 det549 det2536 det2537
mzz (11, 1) (11, -1)          @noisy det268 det271 det1206 det1207
mxx (21, -8) (23, -8)         @noisy det1432 det1441 det2536 det2537
mxx (9, 16) (11, 16)          @noisy det1563 det1593 det1594 det1559
mzz (21, 11) (21, 13)         @noisy det2020 det3352 det2021 det3354
mxx (5, 14) (7, 14)           @noisy det1557 det1564 det2553 det2554
mxx (21, -14) (21, -16)       @noisy det2166 det2169
mxx (11, 2) (9, 2)            @noisy det60 det1206 det1207 det51
mxx (15, 10) (13, 10)         @noisy det388 det389 det392 det396
mxx (23, 10) (21, 10)         @noisy det1976 det3352 det3354 det1975
mzz (19, 19) (19, 17)         @noisy det2906 det2907 det2900 det2901 det2902
mxx (19, 2) (17, 2)           @noisy det2065 det2064 det470 det475
mzz (11, -13) (11, -11)       @noisy det1330 det1335 det1339 det1334
mxx (-5, 2) (-5, 4)           @noisy det200 det207
mzz (-1, 7) (-1, 5)           @noisy det1859 det3704 det1858
mzz (9, 5) (9, 7)             @noisy det53 det58 det116 det115
mxx (7, -4) (5, -4)           @noisy det2339 det2340 det2342 det2338
mzz (5, 5) (5, 7)             @noisy det914 det913 det915 det916
mzz (-1, -5) (-1, -7)         @noisy det1891 det1894 det2653 det2651
mzz (19, 13) (19, 11)         @noisy det2020 det2018 det2021 det2017
mxx (25, -4) (27, -4)         @noisy det548 det3652 det541
mxx (19, 4) (17, 4)           @noisy det1268 det1267 det470 det475
mxx (21, -2) (23, -2)         @noisy det542 det549 det604 det603
mzz (13, -25) (13, -23)       @noisy det3557 det1164 det1171
mxx (19, 14) (17, 14)         @noisy det2018 det2019 det2022 det2017
mxx (11, -8) (9, -8)          @noisy det2720 det1332 det1338 det2719
mzz (11, 13) (11, 11)         @noisy det397 det2369 det2370 det390
mzz (17, -5) (17, -7)         @noisy det1060 det2786 det2785 det1064
mzz (11, -5) (11, -7)         @noisy det2720 det790 det795 det2719
mxx (11, -26) (9, -26)        @noisy det3425 det3426 det3419 det3420 det3421
mzz (3, 1) (3, -1)            @noisy det1657 det1652 det1650 det1655
mzz (-3, 5) (-5, 5)           @noisy det196 det203
mxx (3, 2) (1, 2)             @noisy det1659 det1652 det1650 det1654
mzz (17, -23) (15, -23)       @noisy det3168 det3172
mxx (7, -8) (5, -8)           @noisy det2339 det2290 det2292 det2338
mzz (15, -13) (15, -11)       @noisy det995 det1004 det3119 det3120
mxx (11, -2) (9, -2)          @noisy det791 det1207 det1206 det794
mxx (11, -20) (9, -20)        @noisy det3204 det1165 det1172 det3205
mzz (1, 11) (-1, 11)          @noisy det2237 det2234
mzz (9, 17) (9, 19)           @noisy det1558 det1593 det1594 det1560
mxx (7, 16) (5, 16)           @noisy det1557 det3790 det1564
mzz (25, -5) (25, -7)         @noisy det543 det545 det3670
mxx (-3, 2) (-1, 2)           @noisy det201 det205 det1823 det1824
mzz (9, -11) (9, -13)         @noisy det1330 det1333 det1334 det1337
mzz (15, 17) (15, 19)         @noisy det2397 det2396 det2398 det2399
mzz (23, -7) (23, -5)         @noisy det543 det545 det2536 det2537
mxx (17, 16) (19, 16)         @noisy det2901 det2019 det2022 det2902
mxx (13, 20) (15, 20)         @noisy det2397 det2396 det863 det869
mxx (15, -10) (13, -10)       @noisy det1101 det3119 det3120 det1100
mxx (11, 4) (9, 4)            @noisy det60 det116 det115 det51
mzz (13, -7) (13, -5)         @noisy det790 det795 det1098 det1099
mxx (-3, -8) (-1, -8)         @noisy det2650 det2653 det2656 det2651 det2657
mzz (17, -11) (17, -13)       @noisy det995 det2103 det2101 det1004
mxx (27, 8) (25, 8)           @noisy det2470 det2466 det2468 det2471 det2467
mzz (-3, -7) (-3, -5)         @noisy det2653 det2654 det2652 det2651 det2655
mxx (7, 22) (7, 20)           @noisy det2840 det2834
mzz (7, -7) (7, -5)           @noisy det2339 det2289 det2294 det2338
mxx (21, 8) (23, 8)           @noisy det1976 det1973 det1974 det1975
mzz (11, 23) (11, 25)         @noisy det866 det861 det3523
mxx (7, -2) (5, -2)           @noisy det2340 det2342 det2954 det2953
mxx (25, -10) (25, -8)        @noisy det1434 det1440
mxx (13, -8) (15, -8)         @noisy det1101 det1098 det1099 det1100
mxx (19, -14) (17, -14)       @noisy det996 det2103 det2101 det1002
mzz (5, 17) (3, 17)           @noisy det1778 det1783
mzz (15, 5) (15, 7)           @noisy det473 det937 det938 det471
mzz (11, 19) (11, 17)         @noisy det868 det1593 det1594 det862
mzz (3, 7) (3, 5)             @noisy det2736 det2737 det915 det916
mzz (7, -1) (7, 1)            @noisy det54 det59 det2954 det2953
mxx (11, 14) (9, 14)          @noisy det2369 det2370 det1563 det1559
mxx (3, -4) (1, -4)           @noisy det1656 det3222 det3221 det1651
mxx (13, 14) (15, 14)         @noisy det388 det389 det394 det393
mxx (15, -16) (13, -16)       @noisy det997 det1913 det1914 det1003
mxx (19, -2) (17, -2)         @noisy det2065 det2064 det1062 det1059
mzz (19, -1) (19, 1)          @noisy det2065 det605 det2064 det608
mzz (5, -1) (5, 1)            @noisy det1657 det2953 det2954 det1655
mzz (23, 5) (23, 7)           @noisy det1944 det1973 det1974 det1941
mxx (23, -10) (21, -10)       @noisy det1432 det3739 det1441
mzz (21, -7) (21, -5)         @noisy det2514 det2517 det2536 det2537
mzz (27, 5) (27, 7)           @noisy det2466 det2468 det2469 det2472 det2473
mxx (13, -2) (15, -2)         @noisy det317 det322 det318 det319
mxx (21, 14) (23, 14)         @noisy det3356 det3353 det3354 det3357 det3352
mxx (5, -20) (7, -20)         @noisy det3486 det3490 det3487 det3488 det3491
mxx (15, 4) (13, 4)           @noisy det938 det937 det269 det273
mxx (11, -4) (9, -4)          @noisy det2720 det791 det794 det2719
mxx (15, 22) (13, 22)         @noisy det3269 det3268 det863 det869
mzz (25, -11) (23, -11)       @noisy det1436 det1438
mzz (13, -13) (13, -11)       @noisy det1335 det3119 det1339 det3120
mzz (3, -5) (3, -7)           @noisy det2343 det3222 det3221 det2341
mxx (19, -4) (17, -4)         @noisy det1062 det2786 det2785 det1059
mxx (27, -2) (25, -2)         @noisy det548 det1721 det1722 det541
mxx (3, 10) (1, 10)           @noisy det3748 det1500 det1498
mzz (19, -7) (19, -5)         @noisy det2514 det2786 det2517 det2785
mxx (21, 2) (23, 2)           @noisy det606 det607 det604 det603
mzz (11, -19) (11, -17)       @noisy det3204 det1166 det1170 det3205
mxx (3, -14) (1, -14)         @noisy det3029 det3020 det3023 det3030 det3024
mzz (9, 1) (9, -1)            @noisy det54 det1207 det59 det1206
mxx (7, -10) (5, -10)         @noisy det3305 det2290 det2292 det3306
mxx (19, -8) (17, -8)         @noisy det2786 det2785 det2102 det2106
mxx (13, -14) (15, -14)       @noisy det997 det3119 det3120 det1003
mzz (15, 1) (15, -1)          @noisy det321 det317 det318 det320
mzz (15, 11) (15, 13)         @noisy det388 det389 det391 det395
mzz (1, -5) (1, -7)           @noisy det1891 det3222 det1894 det3221
mxx (19, -10) (17, -10)       @noisy det2103 det2101 det2102 det2106
mxx (11, 8) (9, 8)            @noisy det119 det116 det115 det117
mzz (7, 17) (7, 19)           @noisy det1558 det1560 det3609
mzz (21, 5) (21, 7)           @noisy det1266 det1973 det1974 det1269
mxx (11, -14) (9, -14)        @noisy det1330 det1334 det1331 det1336
mzz (17, -17) (17, -19)       @noisy det3721 det998 det1001
mzz (5, -13) (5, -11)         @noisy det3305 det3022 det3031 det3306
mzz (17, 17) (17, 19)         @noisy det2901 det2398 det2399 det2902
mzz (29, -5) (27, -5)         @noisy det684 det679
mxx (17, -22) (17, -20)       @noisy det3174 det3169
mzz (29, -1) (29, 1)          @noisy det681 det3804 det675
mzz (21, -17) (19, -17)       @noisy det2164 det2167
mzz (9, 23) (7, 23)           @noisy det2836 det2839
mxx (9, 22) (11, 22)          @noisy det3634 det860 det865
mzz (19, 7) (19, 5)           @noisy det1268 det1266 det1267 det1269
mxx (-3, 4) (-1, 4)           @noisy det201 det205 det3695
mxx (19, 8) (17, 8)           @noisy det1268 det1267 det1234 det1237
mxx (11, -22) (9, -22)        @noisy det3419 det1165 det1172 det3421
mzz (7, 5) (7, 7)             @noisy det914 det53 det58 det913
mxx (3, -2) (1, -2)           @noisy det1656 det1652 det1650 det1651
mzz (-1, 1) (-1, -1)          @noisy det1653 det1658 det1823 det1824
mxx (29, -2) (29, -4)         @noisy det676 det683
mzz (9, -23) (9, -25)         @noisy det3422 det3421 det3423 det3419 det3424
mzz (15, -17) (15, -19)       @noisy det998 det1001 det1914 det1913
mzz (13, -1) (13, 1)          @noisy det268 det317 det318 det271
mzz (25, 1) (25, -1)          @noisy det540 det547 det1722 det1721
mxx (-1, -4) (-3, -4)         @noisy det1825 det2653 det1826 det2651
mzz (5, -19) (5, -17)         @noisy det3486 det3492 det3489 det3493 det3487
mzz (17, 11) (17, 13)         @noisy det2018 det391 det2017 det395
mzz (1, -11) (1, -13)         @noisy det3020 det3023 det3027 det3021 det3028
mzz (13, 19) (13, 17)         @noisy det2397 det868 det2396 det862
mxx (7, 8) (5, 8)             @noisy det914 det740 det744 det913
mxx (15, -4) (13, -4)         @noisy det322 det1098 det1099 det319
mxx (7, 10) (5, 10)           @noisy det740 det2553 det744 det2554
mzz (23, 1) (23, -1)          @noisy det540 det547 det604 det603
mzz (3, 13) (3, 11)           @noisy det3730 det1497 det1502
mzz (15, -7) (15, -5)         @noisy det1060 det1064 det1098 det1099
mxx (5, -14) (7, -14)         @noisy det3305 det2592 det2596 det3306
mxx (19, 20) (17, 20)         @noisy det2904 det2903 det2901 det2905 det2902
mzz (-3, -1) (-3, 1)          @noisy det1823 det198 det206 det1824
mzz (21, -13) (21, -11)       @noisy det2104 det2105 det3661
mxx (17, -16) (19, -16)       @noisy det996 det3643 det1002

--------         35
mzz (15, 22) (15, 20)         @noisy det863 det3713 det869
mzz (9, 16) (9, 14)           @noisy det1563 det1552 det1561 det1559
mxx (21, 1) (19, 1)           @noisy det3089 det605 det3086 det608
mxx (17, 5) (15, 5)           @noisy det473 det466 det472 det471
mxx (25, 5) (23, 5)           @noisy det1944 det1938 det1943 det1941
mxx (9, -7) (7, -7)           @noisy det2289 det2294 det2291 det2285
mzz (17, 16) (17, 14)         @noisy det2419 det2019 det2422 det2022
mxx (21, -11) (19, -11)       @noisy det2752 det2754 det2104 det2105
mxx (9, 17) (7, 17)           @noisy det1558 det1560 det1552 det1561
mxx (13, -19) (11, -19)       @noisy det1168 det1157 det1166 det1170
mzz (11, -26) (9, -26)        @noisy det3420 det3426
mxx (9, -5) (7, -5)           @noisy det2704 det2289 det2702 det2294
mzz (5, 10) (5, 8)            @noisy det740 det1493 det744 det1501
mxx (17, 17) (15, 17)         @noisy det2419 det2398 det2399 det2422
mxx (-3, 5) (-5, 5)           @noisy det202 det196 det197 det193 det203
mxx (9, 11) (7, 11)           @noisy det743 det745 det738 det741
mzz (27, -2) (27, -4)         @noisy det548 det672 det682 det541
mxx (11, 1) (13, 1)           @noisy det270 det271 det264 det268
mxx (23, -7) (25, -7)         @noisy det1437 det543 det545 det1429
mzz (23, 4) (23, 2)           @noisy det606 det607 det1938 det1943
mzz (1, -4) (1, -2)           @noisy det1656 det1893 det1889 det1651
mxx (17, -5) (15, -5)         @noisy det1060 det1056 det1064 det1061
mzz (17, 2) (17, 4)           @noisy det466 det470 det475 det472
mxx (11, 23) (13, 23)         @noisy det856 det866 det864 det861
mzz (17, -16) (17, -14)       @noisy det1000 det1002 det989 det996
mxx (1, 11) (-1, 11)          @noisy det2227 det2236 det2233 det2237 det2234
mxx (13, -25) (11, -25)       @noisy det1164 det3558 det1171
mzz (-3, 2) (-3, 4)           @noisy det202 det193 det205 det201
mzz (11, -16) (11, -14)       @noisy det2770 det1331 det1336 det2769
mzz (15, 4) (15, 2)           @noisy det466 det269 det472 det273
mxx (17, 19) (15, 19)         @noisy det3816 det2398 det2399
mzz (21, 8) (21, 10)          @noisy det2050 det2048 det1976 det1975
mzz (23, -10) (23, -8)        @noisy det1437 det1432 det1441 det1429
mxx (9, 13) (7, 13)           @noisy det745 det1552 det1561 det741
mxx (9, -17) (7, -17)         @noisy det2593 det2591 det2588 det2594
mzz (17, -22) (17, -20)       @noisy det3174 det3169 det3170 det3171 det3165
mzz (13, -14) (13, -16)       @noisy det2770 det997 det1003 det2769
mxx (9, 23) (7, 23)           @noisy det2835 det2829 det2839 det2836 det2837
mzz (13, 20) (13, 22)         @noisy det856 det863 det864 det869
mzz (-3, -8) (-1, -8)         @noisy det2650 det2657
mzz (9, 2) (9, 4)             @noisy det56 det60 det45 det51
mzz (27, 8) (25, 8)           @noisy det2467 det2471
mxx (-3, -7) (-3, -5)         @noisy det2652 det2654
mzz (7, 22) (7, 20)           @noisy det2829 det2833 det2840 det2837 det2834
mzz (7, -8) (7, -10)          @noisy det2290 det2291 det2292 det2285
mxx (15, -13) (17, -13)       @noisy det1000 det1004 det989 det995
mxx (17, 7) (15, 7)           @noisy det1233 det473 det1235 det471
mzz (17, -4) (17, -2)         @noisy det1062 det1056 det1059 det1061
mzz (15, -16) (15, -14)       @noisy det1000 det997 det1003 det989
mzz (5, -8) (5, -10)          @noisy det2290 det3070 det2292 det3073
mzz (-1, 2) (-1, 4)           @noisy det201 det205 det1857 det1860
mxx (-3, -1) (-5, -1)         @noisy det198 det206 det3763
mzz (5, 4) (5, 2)             @noisy det1694 det52 det57 det1696
mxx (13, -17) (11, -17)       @noisy det2770 det1166 det1170 det2769
mxx (5, 17) (3, 17)           @noisy det1783 det1781 det1778 det1779 det1772
mzz (15, 16) (15, 14)         @noisy det2419 det394 det2422 det393
mxx (13, -1) (11, -1)         @noisy det793 det271 det788 det268
mxx (25, -1) (23, -1)         @noisy det540 det534 det547 det546
mzz (11, 14) (11, 16)         @noisy det1563 det3103 det3105 det1559
mxx (1, -11) (1, -13)         @noisy det3021 det3027
mxx (11, -5) (13, -5)         @noisy det793 det790 det795 det788
mxx (-1, 1) (1, 1)            @noisy det1653 det1857 det1658 det1860
mxx (17, -11) (15, -11)       @noisy det995 det2687 det1004 det2689
mzz (1, 2) (1, 4)             @noisy det1659 det1860 det1857 det1654
mzz (-1, -4) (-1, -2)         @noisy det1893 det1825 det1826 det1889
mzz (5, -2) (5, -4)           @noisy det2936 det2342 det2340 det2939
mzz (9, -16) (9, -14)         @noisy det1331 det2593 det1336 det2588
mzz (13, 2) (13, 4)           @noisy det270 det264 det269 det273
mzz (15, 10) (15, 8)          @noisy det1233 det1235 det392 det396
mxx (5, 5) (3, 5)             @noisy det1694 det915 det1696 det916
mxx (27, 5) (27, 7)           @noisy det2469 det2472
mzz (3, 8) (3, 10)            @noisy det1500 det1493 det1501 det1498
mxx (13, 25) (11, 25)         @noisy det866 det3524 det861
mzz (21, 14) (23, 14)         @noisy det3356 det3353
mzz (1, 8) (1, 10)            @noisy det1500 det2227 det2236 det1498
mzz (5, -20) (7, -20)         @noisy det3488 det3490
mxx (21, -13) (19, -13)       @noisy det2168 det2160 det2104 det2105
mxx (25, -11) (23, -11)       @noisy det1437 det1429 det1438 det1435 det1436
mzz (3, -10) (3, -8)          @noisy det3025 det3026 det3070 det3073
mxx (21, -7) (19, -7)         @noisy det2754 det2514 det2517 det2752
mzz (13, 14) (13, 16)         @noisy det394 det3103 det3105 det393
mzz (21, 2) (21, 4)           @noisy det3089 det606 det3086 det607
mxx (-1, 7) (1, 7)            @noisy det1859 det2227 det2236 det1858
mzz (19, -10) (19, -8)        @noisy det2754 det2102 det2752 det2106
mzz (11, -22) (11, -20)       @noisy det1168 det1165 det1172 det1157
mzz (5, -14) (5, -16)         @noisy det3544 det2592 det2596
mzz (3, -14) (1, -14)         @noisy det3024 det3030
mxx (21, 11) (19, 11)         @noisy det2050 det2021 det2048 det2020
mxx (13, -23) (11, -23)       @noisy det1168 det1157 det1164 det1171
mxx (-1, -7) (1, -7)          @noisy det1891 det1894 det3782
mxx (15, -7) (17, -7)         @noisy det1060 det2687 det1064 det2689
mzz (7, 4) (7, 2)             @noisy det56 det52 det57 det45
mxx (7, -19) (9, -19)         @noisy det2591 det3679 det2594
mxx (13, 5) (11, 5)           @noisy det270 det118 det114 det264
mzz (1, -10) (1, -8)          @noisy det3025 det3585 det3026
mxx (3, 7) (5, 7)             @noisy det1493 det915 det1501 det916
mzz (19, 14) (19, 16)         @noisy det2019 det2022 det3687
mxx (9, 5) (7, 5)             @noisy det56 det53 det58 det45
mzz (7, 16) (7, 14)           @noisy det1557 det1564 det1552 det1561
mxx (-1, -1) (1, -1)          @noisy det1653 det1658 det1889 det1893
mxx (29, -5) (27, -5)         @noisy det682 det678 det672 det684 det679
mzz (9, -4) (9, -2)           @noisy det2704 det794 det2702 det791
mxx (21, -17) (19, -17)       @noisy det2163 det2160 det2167 det2164 det2168
mzz (27, 2) (27, 4)           @noisy det1724 det3626 det1723
mzz (11, 8) (11, 10)          @noisy det119 det432 det435 det117
mxx (21, -1) (19, -1)         @noisy det2516 det605 det608 det2511
mxx (17, -19) (15, -19)       @noisy det998 det1001 det3165 det3171
mzz (15, -10) (15, -8)        @noisy det1101 det2687 det2689 det1100
mxx (19, 13) (21, 13)         @noisy det2020 det2021 det3601
mxx (17, -17) (15, -17)       @noisy det1000 det998 det1001 det989
mxx (7, -13) (9, -13)         @noisy det2593 det1333 det1337 det2588
mzz (19, 8) (19, 10)          @noisy det2050 det2048 det1237 det1234
mzz (7, 10) (7, 8)            @noisy det740 det744 det738 det743
mzz (29, -2) (29, -4)         @noisy det676 det682 det677 det672 det683
mxx (9, -23) (9, -25)         @noisy det3422 det3424
mxx (5, -11) (3, -11)         @noisy det3022 det3070 det3031 det3073
mzz (5, 14) (5, 16)           @noisy det1557 det1781 det1564 det1772
mzz (11, -4) (11, -2)         @noisy det793 det791 det794 det788
mxx (13, 17) (11, 17)         @noisy det868 det3103 det3105 det862
mzz (15, -4) (15, -2)         @noisy det322 det1056 det1061 det319
mxx (9, 7) (7, 7)             @noisy det53 det58 det738 det743
mxx (5, -19) (5, -17)         @noisy det3489 det3492
mxx (29, 1) (27, 1)           @noisy det681 det3805 det675
mxx (3, 1) (5, 1)             @noisy det1694 det1657 det1696 det1655
mzz (19, 20) (17, 20)         @noisy det2903 det2904
mxx (5, -13) (3, -13)         @noisy det3022 det3618 det3031
mxx (17, -1) (15, -1)         @noisy det321 det1056 det320 det1061
mzz (11, 20) (11, 22)         @noisy det856 det864 det860 det865
mxx (13, -13) (11, -13)       @noisy det2770 det1339 det2769 det1335
mxx (15, 23) (15, 25)         @noisy det3270 det3274
mzz (13, 26) (15, 26)         @noisy det3271 det3273
mzz (-5, 2) (-5, 4)           @noisy det202 det199 det193 det207 det200
mxx (5, 11) (3, 11)           @noisy det1493 det1502 det1497 det1501
mzz (3, 2) (3, 4)             @noisy det1659 det1694 det1696 det1654
mzz (9, 10) (9, 8)            @noisy det743 det119 det738 det117
mzz (17, -10) (17, -8)        @noisy det2687 det2102 det2689 det2106
mxx (17, 1) (15, 1)           @noisy det321 det466 det472 det320
mxx (9, -11) (7, -11)         @noisy det2285 det1333 det2291 det1337
mzz (17, 8) (17, 10)          @noisy det1233 det1235 det1237 det1234
mxx (11, 7) (13, 7)           @noisy det114 det118 det432 det435
mxx (13, -11) (11, -11)       @noisy det1335 det1375 det1339 det1376
mzz (9, -22) (9, -20)         @noisy det3577 det1165 det1172
mxx (25, 7) (23, 7)           @noisy det1944 det3569 det1941
mzz (13, -8) (13, -10)        @noisy det1376 det1101 det1375 det1100
mzz (25, -4) (25, -2)         @noisy det548 det534 det546 det541
mzz (15, -22) (15, -20)       @noisy det1163 det1169 det3165 det3171
mxx (9, 1) (7, 1)             @noisy det56 det59 det45 det54
mzz (3, 14) (3, 16)           @noisy det1776 det1777 det1781 det1772 det1782
mxx (-1, 5) (1, 5)            @noisy det1859 det1857 det1860 det1858
mzz (11, -10) (11, -8)        @noisy det1332 det1338 det1375 det1376
mxx (11, 13) (13, 13)         @noisy det397 det3103 det3105 det390
mzz (7, -2) (7, -4)           @noisy det2704 det2340 det2342 det2702
mxx (5, -1) (3, -1)           @noisy det1657 det2939 det2936 det1655
mxx (13, 19) (11, 19)         @noisy det856 det868 det864 det862
mxx (17, -23) (15, -23)       @noisy det3171 det3167 det3165 det3172 det3168
mzz (23, -4) (23, -2)         @noisy det542 det534 det546 det549
mzz (19, 2) (19, 4)           @noisy det3089 det3086 det475 det470
mxx (25, -5) (23, -5)         @noisy det543 det534 det545 det546
mxx (1, -5) (-1, -5)          @noisy det1891 det1893 det1894 det1889
mzz (9, 22) (9, 20)           @noisy det2829 det860 det2837 det865
mzz (-3, -2) (-3, -4)         @noisy det1825 det1826 det3593
mxx (9, 19) (7, 19)           @noisy det1558 det1560 det2829 det2837
mxx (23, 11) (23, 13)         @noisy det3358 det3355
mzz (-1, 8) (-1, 10)          @noisy det2231 det2227 det2238 det2232 det2236
mxx (17, 13) (15, 13)         @noisy det2419 det2422 det395 det391
mxx (21, 5) (19, 5)           @noisy det3089 det1266 det3086 det1269
mxx (19, 7) (21, 7)           @noisy det2050 det1266 det2048 det1269
mxx (13, -7) (11, -7)         @noisy det790 det795 det1375 det1376
mxx (17, 11) (15, 11)         @noisy det1233 det1235 det395 det391
mzz (13, -20) (13, -22)       @noisy det1168 det1163 det1169 det1157
mzz (21, -2) (21, -4)         @noisy det542 det2511 det2516 det549
mzz (7, -16) (7, -14)         @noisy det2593 det2592 det2596 det2588
mzz (23, 10) (23, 8)          @noisy det1976 det3774 det1975
mxx (-5, 1) (-3, 1)           @noisy det202 det198 det193 det206
mzz (13, -2) (13, -4)         @noisy det793 det322 det788 det319
mxx (7, -1) (9, -1)           @noisy det2704 det59 det2702 det54
mxx (25, 1) (23, 1)           @noisy det540 det1938 det547 det1943
mzz (9, -10) (9, -8)          @noisy det1332 det1338 det2291 det2285
mxx (5, -7) (3, -7)           @noisy det2343 det3073 det3070 det2341
mxx (3, 13) (5, 13)           @noisy det1781 det1772 det1497 det1502
mzz (13, 8) (13, 10)          @noisy det396 det432 det435 det392
mzz (3, -4) (3, -2)           @noisy det1656 det2939 det2936 det1651
mzz (25, -10) (25, -8)        @noisy det1437 det1429 det1440 det1433 det1434
mxx (21, -5) (19, -5)         @noisy det2514 det2516 det2517 det2511
mzz (21, -14) (21, -16)       @noisy det2160 det2165 det2169 det2166 det2168
mxx (3, -5) (5, -5)           @noisy det2343 det2939 det2936 det2341
mzz (21, -8) (21, -10)        @noisy det2754 det1441 det1432 det2752
mzz (19, -14) (19, -16)       @noisy det996 det2168 det1002 det2160
mxx (19, 19) (19, 17)         @noisy det2907 det2900
mzz (25, 2) (25, 4)           @noisy det1724 det1943 det1938 det1723
mzz (11, 2) (11, 4)           @noisy det270 det60 det264 det51
mxx (13, 11) (11, 11)         @noisy det397 det432 det435 det390
mxx (29, -1) (27, -1)         @noisy det672 det681 det682 det675
mzz (19, -4) (19, -2)         @noisy det1062 det2511 det2516 det1059

--------         36
myy (21, 4) (21, 5)           @noisy det3086 det3088
myy (3, 1) (3, 2)             @noisy det1694 det1697
myy (9, -11) (9, -10)         @noisy det2293 det2285
myy (9, -1) (9, -2)           @noisy det2705 det2702
myy (-1, 1) (-1, 2)           @noisy det1857 det1861
myy (5, -11) (5, -10)         @noisy det3070 det3072
myy (11, 10) (11, 11)         @noisy det432 det434
myy (3, 4) (3, 5)             @noisy det1694 det1697
myy (11, -1) (11, -2)         @noisy det788 det792
myy (17, 11) (17, 10)         @noisy det1233 det1236
myy (7, -11) (7, -10)         @noisy det2293 det2285
myy (7, 22) (7, 23)           @noisy det2829 det2838
myy (21, 2) (21, 1)           @noisy det3086 det3088
myy (11, -16) (11, -17)       @noisy det2771 det2769
myy (5, 1) (5, 2)             @noisy det1694 det1697
myy (15, -20) (15, -19)       @noisy det3165 det3173
myy (17, 5) (17, 4)           @noisy det466 det474
myy (11, 4) (11, 5)           @noisy det264 det272
myy (17, 1) (17, 2)           @noisy det466 det474
myy (17, -14) (17, -13)       @noisy det989 det999
myy (3, 10) (3, 11)           @noisy det1493 det1499
myy (7, -8) (7, -7)           @noisy det2293 det2285
myy (19, 2) (19, 1)           @noisy det3086 det3088
myy (19, 4) (19, 5)           @noisy det3086 det3088
myy (15, 10) (15, 11)         @noisy det1233 det1236
myy (9, 13) (9, 14)           @noisy det1552 det1562
myy (5, -8) (5, -7)           @noisy det3070 det3072
myy (15, 16) (15, 17)         @noisy det2419 det2421
myy (21, -5) (21, -4)         @noisy det2515 det2511
myy (13, 14) (13, 13)         @noisy det3103 det3104
myy (9, -14) (9, -13)         @noisy det2595 det2588
myy (11, 7) (11, 8)           @noisy det432 det434
myy (7, 13) (7, 14)           @noisy det1552 det1562
myy (19, -4) (19, -5)         @noisy det2515 det2511
myy (15, -1) (15, -2)         @noisy det1056 det1063
myy (9, 10) (9, 11)           @noisy det738 det742
myy (17, -23) (17, -22)       @noisy det3165 det3173
myy (21, 8) (21, 7)           @noisy det2048 det2049
myy (21, -8) (21, -7)         @noisy det2755 det2752
myy (11, -22) (11, -23)       @noisy det1167 det1157
myy (7, -17) (7, -16)         @noisy det2595 det2588
myy (-1, 4) (-1, 5)           @noisy det1857 det1861
myy (11, 19) (11, 20)         @noisy det856 det867
myy (5, -1) (5, -2)           @noisy det2936 det2938
myy (17, -17) (17, -16)       @noisy det989 det999
myy (9, 5) (9, 4)             @noisy det55 det45
myy (17, 7) (17, 8)           @noisy det1233 det1236
myy (-3, 2) (-3, 1)           @noisy det193 det204
myy (7, 19) (7, 20)           @noisy det2829 det2838
myy (5, -5) (5, -4)           @noisy det2936 det2938
myy (15, 1) (15, 2)           @noisy det466 det474
myy (3, -10) (3, -11)         @noisy det3070 det3072
myy (7, -13) (7, -14)         @noisy det2595 det2588
myy (7, 16) (7, 17)           @noisy det1552 det1562
myy (9, 16) (9, 17)           @noisy det1552 det1562
myy (15, -13) (15, -14)       @noisy det989 det999
myy (13, -23) (13, -22)       @noisy det1167 det1157
myy (13, 10) (13, 11)         @noisy det432 det434
myy (13, -14) (13, -13)       @noisy det2771 det2769
myy (23, -11) (23, -10)       @noisy det1429 det1439
myy (3, -8) (3, -7)           @noisy det3070 det3072
myy (15, 7) (15, 8)           @noisy det1233 det1236
myy (11, -20) (11, -19)       @noisy det1167 det1157
myy (21, -14) (21, -13)       @noisy det2170 det2160
myy (9, 7) (9, 8)             @noisy det738 det742
myy (29, -5) (29, -4)         @noisy det672 det680
myy (5, 7) (5, 8)             @noisy det1493 det1499
myy (21, -1) (21, -2)         @noisy det2515 det2511
myy (13, -11) (13, -10)       @noisy det1375 det1377
myy (25, -8) (25, -7)         @noisy det1429 det1439
myy (1, -5) (1, -4)           @noisy det1892 det1889
myy (7, 7) (7, 8)             @noisy det738 det742
myy (5, 16) (5, 17)           @noisy det1780 det1772
myy (15, -5) (15, -4)         @noisy det1056 det1063
myy (11, 1) (11, 2)           @noisy det264 det272
myy (13, 16) (13, 17)         @noisy det3103 det3104
myy (1, 1) (1, 2)             @noisy det1857 det1861
myy (23, 4) (23, 5)           @noisy det1938 det1942
myy (19, 10) (19, 11)         @noisy det2048 det2049
myy (11, -5) (11, -4)         @noisy det788 det792
myy (7, 10) (7, 11)           @noisy det738 det742
myy (17, -1) (17, -2)         @noisy det1056 det1063
myy (19, -8) (19, -7)         @noisy det2755 det2752
myy (27, -5) (27, -4)         @noisy det672 det680
myy (21, -17) (21, -16)       @noisy det2170 det2160
myy (5, 10) (5, 11)           @noisy det1493 det1499
myy (13, 8) (13, 7)           @noisy det432 det434
myy (-1, -1) (-1, -2)         @noisy det1892 det1889
myy (17, -5) (17, -4)         @noisy det1056 det1063
myy (3, 16) (3, 17)           @noisy det1780 det1772
myy (19, -17) (19, -16)       @noisy det2170 det2160
myy (-1, -5) (-1, -4)         @noisy det1892 det1889
myy (1, 4) (1, 5)             @noisy det1857 det1861
myy (11, 13) (11, 14)         @noisy det3103 det3104
myy (9, -17) (9, -16)         @noisy det2595 det2588
myy (7, -1) (7, -2)           @noisy det2705 det2702
myy (21, -11) (21, -10)       @noisy det2755 det2752
myy (11, -14) (11, -13)       @noisy det2771 det2769
myy (-1, 11) (-1, 10)         @noisy det2227 det2235
myy (3, 7) (3, 8)             @noisy det1493 det1499
myy (11, 16) (11, 17)         @noisy det3103 det3104
myy (9, 19) (9, 20)           @noisy det2829 det2838
myy (25, 5) (25, 4)           @noisy det1938 det1942
myy (15, 4) (15, 5)           @noisy det466 det474
myy (25, -1) (25, -2)         @noisy det534 det544
myy (9, -5) (9, -4)           @noisy det2705 det2702
myy (19, 7) (19, 8)           @noisy det2048 det2049
myy (11, -8) (11, -7)         @noisy det1375 det1377
myy (1, 11) (1, 10)           @noisy det2227 det2235
myy (19, -10) (19, -11)       @noisy det2755 det2752
myy (13, -1) (13, -2)         @noisy det788 det792
myy (15, -7) (15, -8)         @noisy det2687 det2688
myy (23, -7) (23, -8)         @noisy det1429 det1439
myy (17, -8) (17, -7)         @noisy det2687 det2688
myy (21, 10) (21, 11)         @noisy det2048 det2049
myy (9, 22) (9, 23)           @noisy det2829 det2838
myy (23, -1) (23, -2)         @noisy det534 det544
myy (-5, 4) (-5, 5)           @noisy det193 det204
myy (17, 13) (17, 14)         @noisy det2419 det2421
myy (15, 13) (15, 14)         @noisy det2419 det2421
myy (1, 7) (1, 8)             @noisy det2227 det2235
myy (7, -5) (7, -4)           @noisy det2705 det2702
myy (17, 16) (17, 17)         @noisy det2419 det2421
myy (9, 1) (9, 2)             @noisy det55 det45
myy (11, 23) (11, 22)         @noisy det856 det867
myy (15, -23) (15, -22)       @noisy det3165 det3173
myy (13, 22) (13, 23)         @noisy det856 det867
myy (5, 14) (5, 13)           @noisy det1780 det1772
myy (13, 4) (13, 5)           @noisy det264 det272
myy (17, -20) (17, -19)       @noisy det3165 det3173
myy (7, 1) (7, 2)             @noisy det55 det45
myy (7, 4) (7, 5)             @noisy det55 det45
myy (25, -11) (25, -10)       @noisy det1429 det1439
myy (-1, 7) (-1, 8)           @noisy det2227 det2235
myy (25, 1) (25, 2)           @noisy det1938 det1942
myy (17, -11) (17, -10)       @noisy det2687 det2688
myy (25, -5) (25, -4)         @noisy det534 det544
myy (13, -5) (13, -4)         @noisy det788 det792
myy (11, -10) (11, -11)       @noisy det1375 det1377
myy (19, -1) (19, -2)         @noisy det2515 det2511
myy (3, -1) (3, -2)           @noisy det2936 det2938
myy (3, -5) (3, -4)           @noisy det2936 det2938
myy (9, -7) (9, -8)           @noisy det2293 det2285
myy (5, 4) (5, 5)             @noisy det1694 det1697
myy (27, -1) (27, -2)         @noisy det672 det680
myy (3, 13) (3, 14)           @noisy det1780 det1772
myy (-5, 1) (-5, 2)           @noisy det193 det204
myy (15, -11) (15, -10)       @noisy det2687 det2688
myy (1, -1) (1, -2)           @noisy det1892 det1889
myy (13, -17) (13, -16)       @noisy det2771 det2769
myy (29, -1) (29, -2)         @noisy det672 det680
myy (23, 1) (23, 2)           @noisy det1938 det1942
myy (23, -5) (23, -4)         @noisy det534 det544
myy (15, -17) (15, -16)       @noisy det989 det999
myy (13, 2) (13, 1)           @noisy det264 det272
myy (13, -20) (13, -19)       @noisy det1167 det1157
myy (-3, 4) (-3, 5)           @noisy det193 det204
myy (13, 19) (13, 20)         @noisy det856 det867
myy (19, -14) (19, -13)       @noisy det2170 det2160
myy (13, -8) (13, -7)         @noisy det1375 det1377

--------         37
mzz (15, 22) (15, 20)         @noisy det869 det3713 det871
mzz (9, 16) (9, 14)           @noisy det1563 det1566 det1562 det1561
mxx (21, 1) (19, 1)           @noisy det3089 det608 det611 det3088
mxx (17, 5) (15, 5)           @noisy det473 det477 det474 det472
mxx (25, 5) (23, 5)           @noisy det1944 det1945 det1942 det1943
mxx (9, -7) (7, -7)           @noisy det2293 det2291 det2294 det2295
mzz (17, 16) (17, 14)         @noisy det2421 det2422 det2025 det2022
mxx (21, -11) (19, -11)       @noisy det2755 det2754 det2105 det2108
mxx (9, 17) (7, 17)           @noisy det1560 det1562 det1567 det1561
mxx (13, -19) (11, -19)       @noisy det1167 det1168 det1170 det1175
mzz (11, -26) (9, -26)        @noisy det3426 det3430
mxx (9, -5) (7, -5)           @noisy det2705 det2704 det2294 det2295
mzz (5, 10) (5, 8)            @noisy det747 det744 det1499 det1501
mxx (17, 17) (15, 17)         @noisy det2421 det2422 det2399 det2402
mxx (-3, 5) (-5, 5)           @noisy det202 det210 det211 det203 det204
mxx (9, 11) (7, 11)           @noisy det745 det746 det742 det743
mzz (27, -2) (27, -4)         @noisy det548 det682 det680 det550
mxx (11, 1) (13, 1)           @noisy det270 det271 det275 det272
mxx (23, -7) (25, -7)         @noisy det1437 det545 det552 det1439
mzz (23, 4) (23, 2)           @noisy det607 det612 det1942 det1943
mzz (1, -4) (1, -2)           @noisy det1892 det1893 det1660 det1656
mxx (17, -5) (15, -5)         @noisy det1064 det1065 det1063 det1061
mzz (17, 2) (17, 4)           @noisy det474 det472 det475 det476
mxx (11, 23) (13, 23)         @noisy det866 det867 det864 det873
mzz (17, -16) (17, -14)       @noisy det1000 det1002 det1005 det999
mxx (1, 11) (-1, 11)          @noisy det2241 det2242 det2237 det2235 det2236
mxx (13, -25) (11, -25)       @noisy det3558 det1171 det1176
mzz (-3, 2) (-3, 4)           @noisy det202 det205 det212 det204
mzz (11, -16) (11, -14)       @noisy det2771 det2770 det1336 det1341
mzz (15, 4) (15, 2)           @noisy det273 det474 det472 det274
mxx (17, 19) (15, 19)         @noisy det3816 det2399 det2402
mzz (21, 8) (21, 10)          @noisy det2050 det1979 det1976 det2049
mzz (23, -10) (23, -8)        @noisy det1437 det1441 det1446 det1439
mxx (9, 13) (7, 13)           @noisy det745 det746 det1562 det1561
mxx (9, -17) (7, -17)         @noisy det2594 det2595 det2593 det2598
mzz (17, -22) (17, -20)       @noisy det3174 det3177 det3173 det3178 det3171
mzz (13, -14) (13, -16)       @noisy det2771 det2770 det1003 det1008
mxx (9, 23) (7, 23)           @noisy det2841 det2839 det2842 det2838 det2837
mzz (13, 20) (13, 22)         @noisy det869 det867 det864 det871
mzz (-3, -8) (-1, -8)         @noisy det2657 det2661
mzz (9, 2) (9, 4)             @noisy det55 det56 det60 det63
mzz (27, 8) (25, 8)           @noisy det2471 det2476
mxx (-3, -7) (-3, -5)         @noisy det2654 det2660
mzz (7, 22) (7, 20)           @noisy det2843 det2840 det2838 det2837 det2844
mzz (7, -8) (7, -10)          @noisy det2293 det2291 det2292 det2296
mxx (15, -13) (17, -13)       @noisy det1000 det1004 det1007 det999
mxx (17, 7) (15, 7)           @noisy det473 det1235 det477 det1236
mzz (17, -4) (17, -2)         @noisy det1062 det1063 det1061 det1066
mzz (15, -16) (15, -14)       @noisy det1000 det1003 det1008 det999
mzz (5, -8) (5, -10)          @noisy det3072 det2292 det2296 det3073
mzz (-1, 2) (-1, 4)           @noisy det205 det212 det1861 det1860
mxx (-3, -1) (-5, -1)         @noisy det206 det213 det3763
mzz (5, 4) (5, 2)             @noisy det1697 det64 det57 det1696
mxx (13, -17) (11, -17)       @noisy det2771 det2770 det1170 det1175
mxx (5, 17) (3, 17)           @noisy det1783 det1780 det1781 det1784 det1785
mzz (15, 16) (15, 14)         @noisy det394 det402 det2421 det2422
mxx (13, -1) (11, -1)         @noisy det793 det271 det275 det792
mxx (25, -1) (23, -1)         @noisy det547 det553 det544 det546
mzz (11, 14) (11, 16)         @noisy det1563 det1566 det3104 det3105
mxx (1, -11) (1, -13)         @noisy det3027 det3036
mxx (11, -5) (13, -5)         @noisy det793 det796 det795 det792
mxx (-1, 1) (1, 1)            @noisy det1860 det1658 det1861 det1662
mxx (17, -11) (15, -11)       @noisy det2688 det1007 det1004 det2689
mzz (1, 2) (1, 4)             @noisy det1659 det1663 det1861 det1860
mzz (-1, -4) (-1, -2)         @noisy det1892 det1893 det1826 det1829
mzz (5, -2) (5, -4)           @noisy det2342 det2346 det2938 det2939
mzz (9, -16) (9, -14)         @noisy det1336 det2595 det2593 det1341
mzz (13, 2) (13, 4)           @noisy det270 det272 det273 det274
mzz (15, 10) (15, 8)          @noisy det396 det1236 det1235 det400
mxx (5, 5) (3, 5)             @noisy det1697 det1696 det916 det919
mxx (27, 5) (27, 7)           @noisy det2472 det2477
mzz (3, 8) (3, 10)            @noisy det1500 det1499 det1504 det1501
mxx (13, 25) (11, 25)         @noisy det866 det3524 det873
mzz (21, 14) (23, 14)         @noisy det3356 det3363
mzz (1, 8) (1, 10)            @noisy det1500 det2235 det1504 det2236
mzz (5, -20) (7, -20)         @noisy det3490 det3496
mxx (21, -13) (19, -13)       @noisy det2170 det2168 det2105 det2108
mxx (25, -11) (23, -11)       @noisy det1437 det1444 det1438 det1445 det1439
mzz (3, -10) (3, -8)          @noisy det3026 det3035 det3072 det3073
mxx (21, -7) (19, -7)         @noisy det2755 det2754 det2517 det2518
mzz (13, 14) (13, 16)         @noisy det394 det402 det3104 det3105
mzz (21, 2) (21, 4)           @noisy det3089 det607 det612 det3088
mxx (-1, 7) (1, 7)            @noisy det1859 det2235 det1862 det2236
mzz (19, -10) (19, -8)        @noisy det2755 det2754 det2106 det2110
mzz (11, -22) (11, -20)       @noisy det1167 det1168 det1172 det1174
mzz (5, -14) (5, -16)         @noisy det3544 det2596 det2597
mzz (3, -14) (1, -14)         @noisy det3033 det3030
mxx (21, 11) (19, 11)         @noisy det2050 det2026 det2021 det2049
mxx (13, -23) (11, -23)       @noisy det1167 det1168 det1171 det1176
mxx (-1, -7) (1, -7)          @noisy det1894 det1895 det3782
mxx (15, -7) (17, -7)         @noisy det1064 det1065 det2688 det2689
mzz (7, 4) (7, 2)             @noisy det55 det56 det57 det64
mxx (7, -19) (9, -19)         @noisy det2594 det3679 det2598
mxx (13, 5) (11, 5)           @noisy det270 det118 det120 det272
mzz (1, -10) (1, -8)          @noisy det3585 det3026 det3035
mxx (3, 7) (5, 7)             @noisy det916 det1499 det1501 det919
mzz (19, 14) (19, 16)         @noisy det2022 det2025 det3687
mxx (9, 5) (7, 5)             @noisy det55 det56 det58 det61
mzz (7, 16) (7, 14)           @noisy det1564 det1565 det1562 det1561
mxx (-1, -1) (1, -1)          @noisy det1892 det1893 det1658 det1662
mxx (29, -5) (27, -5)         @noisy det687 det680 det682 det688 det684
mzz (9, -4) (9, -2)           @noisy det2705 det2704 det794 det797
mxx (21, -17) (19, -17)       @noisy det2173 det2167 det2174 det2170 det2168
mzz (27, 2) (27, 4)           @noisy det1724 det1727 det3626
mzz (11, 8) (11, 10)          @noisy det122 det119 det434 det435
mxx (21, -1) (19, -1)         @noisy det2515 det2516 det608 det611
mxx (17, -19) (15, -19)       @noisy det1001 det1006 det3173 det3171
mzz (15, -10) (15, -8)        @noisy det1101 det1104 det2688 det2689
mxx (19, 13) (21, 13)         @noisy det2026 det2021 det3601
mxx (17, -17) (15, -17)       @noisy det1000 det1001 det1006 det999
mxx (7, -13) (9, -13)         @noisy det2595 det2593 det1337 det1343
mzz (19, 8) (19, 10)          @noisy det2050 det1237 det1238 det2049
mzz (7, 10) (7, 8)            @noisy det747 det744 det742 det743
mzz (29, -2) (29, -4)         @noisy det680 det682 det685 det683 det686
mxx (9, -23) (9, -25)         @noisy det3424 det3428
mxx (5, -11) (3, -11)         @noisy det3031 det3037 det3072 det3073
mzz (5, 14) (5, 16)           @noisy det1565 det1780 det1564 det1781
mzz (11, -4) (11, -2)         @noisy det793 det794 det797 det792
mxx (13, 17) (11, 17)         @noisy det868 det3104 det3105 det870
mzz (15, -4) (15, -2)         @noisy det322 det325 det1063 det1061
mxx (9, 7) (7, 7)             @noisy det58 det61 det742 det743
mxx (5, -19) (5, -17)         @noisy det3492 det3497
mxx (29, 1) (27, 1)           @noisy det681 det689 det3805
mxx (3, 1) (5, 1)             @noisy det1665 det1657 det1697 det1696
mzz (19, 20) (17, 20)         @noisy det2904 det2909
mxx (5, -13) (3, -13)         @noisy det3618 det3031 det3037
mxx (17, -1) (15, -1)         @noisy det321 det326 det1063 det1061
mzz (11, 20) (11, 22)         @noisy det867 det864 det865 det872
mxx (13, -13) (11, -13)       @noisy det2771 det2770 det1345 det1339
mxx (15, 23) (15, 25)         @noisy det3278 det3274
mzz (13, 26) (15, 26)         @noisy det3279 det3273
mzz (-5, 2) (-5, 4)           @noisy det202 det208 det207 det209 det204
mxx (5, 11) (3, 11)           @noisy det1503 det1499 det1501 det1502
mzz (3, 2) (3, 4)             @noisy det1659 det1663 det1697 det1696
mzz (9, 10) (9, 8)            @noisy det122 det119 det742 det743
mzz (17, -10) (17, -8)        @noisy det2106 det2688 det2689 det2110
mxx (17, 1) (15, 1)           @noisy det321 det326 det474 det472
mxx (9, -11) (7, -11)         @noisy det2293 det2291 det1337 det1343
mzz (17, 8) (17, 10)          @noisy det1237 det1236 det1235 det1238
mxx (11, 7) (13, 7)           @noisy det118 det120 det434 det435
mxx (13, -11) (11, -11)       @noisy det1345 det1339 det1377 det1376
mzz (9, -22) (9, -20)         @noisy det3577 det1172 det1174
mxx (25, 7) (23, 7)           @noisy det1944 det3569 det1945
mzz (13, -8) (13, -10)        @noisy det1101 det1104 det1377 det1376
mzz (25, -4) (25, -2)         @noisy det548 det550 det546 det544
mzz (15, -22) (15, -20)       @noisy det1169 det1173 det3173 det3171
mxx (9, 1) (7, 1)             @noisy det55 det56 det59 det62
mzz (3, 14) (3, 16)           @noisy det1786 det1787 det1780 det1781 det1782
mxx (-1, 5) (1, 5)            @noisy det1859 det1861 det1862 det1860
mzz (11, -10) (11, -8)        @noisy det1338 det1342 det1377 det1376
mxx (11, 13) (13, 13)         @noisy det397 det403 det3104 det3105
mzz (7, -2) (7, -4)           @noisy det2705 det2704 det2342 det2346
mxx (5, -1) (3, -1)           @noisy det1665 det1657 det2938 det2939
mxx (13, 19) (11, 19)         @noisy det868 det867 det864 det870
mxx (17, -23) (15, -23)       @noisy det3173 det3171 det3175 det3172 det3176
mzz (23, -4) (23, -2)         @noisy det549 det551 det544 det546
mzz (19, 2) (19, 4)           @noisy det3089 det475 det476 det3088
mxx (25, -5) (23, -5)         @noisy det545 det552 det544 det546
mxx (1, -5) (-1, -5)          @noisy det1892 det1893 det1894 det1895
mzz (9, 22) (9, 20)           @noisy det865 det2838 det2837 det872
mzz (-3, -2) (-3, -4)         @noisy det1826 det1829 det3593
mxx (9, 19) (7, 19)           @noisy det1560 det2838 det2837 det1567
mxx (23, 11) (23, 13)         @noisy det3358 det3362
mzz (-1, 8) (-1, 10)          @noisy det2239 det2238 det2240 det2235 det2236
mxx (17, 13) (15, 13)         @noisy det2421 det2422 det395 det399
mxx (21, 5) (19, 5)           @noisy det3089 det1269 det1272 det3088
mxx (19, 7) (21, 7)           @noisy det2050 det1269 det1272 det2049
mxx (13, -7) (11, -7)         @noisy det795 det796 det1377 det1376
mxx (17, 11) (15, 11)         @noisy det1236 det1235 det395 det399
mzz (13, -20) (13, -22)       @noisy det1167 det1168 det1169 det1173
mzz (21, -2) (21, -4)         @noisy det551 det2515 det549 det2516
mzz (7, -16) (7, -14)         @noisy det2595 det2593 det2596 det2597
mzz (23, 10) (23, 8)          @noisy det1976 det3774 det1979
mxx (-5, 1) (-3, 1)           @noisy det202 det206 det213 det204
mzz (13, -2) (13, -4)         @noisy det793 det322 det325 det792
mxx (7, -1) (9, -1)           @noisy det2705 det2704 det59 det62
mxx (25, 1) (23, 1)           @noisy det547 det553 det1942 det1943
mzz (9, -10) (9, -8)          @noisy det2293 det2291 det1342 det1338
mxx (5, -7) (3, -7)           @noisy det2347 det2343 det3072 det3073
mxx (3, 13) (5, 13)           @noisy det1503 det1780 det1781 det1502
mzz (13, 8) (13, 10)          @noisy det396 det400 det435 det434
mzz (3, -4) (3, -2)           @noisy det1656 det1660 det2938 det2939
mzz (25, -10) (25, -8)        @noisy det1437 det1440 det1442 det1443 det1439
mxx (21, -5) (19, -5)         @noisy det2515 det2516 det2517 det2518
mzz (21, -14) (21, -16)       @noisy det2171 det2169 det2170 det2168 det2172
mxx (3, -5) (5, -5)           @noisy det2347 det2343 det2938 det2939
mzz (21, -8) (21, -10)        @noisy det2755 det2754 det1441 det1446
mzz (19, -14) (19, -16)       @noisy det2170 det2168 det1005 det1002
mxx (19, 19) (19, 17)         @noisy det2907 det2911
mzz (25, 2) (25, 4)           @noisy det1724 det1727 det1942 det1943
mzz (11, 2) (11, 4)           @noisy det270 det60 det272 det63
mxx (13, 11) (11, 11)         @noisy det397 det403 det434 det435
mxx (29, -1) (27, -1)         @noisy det689 det681 det680 det682
mzz (19, -4) (19, -2)         @noisy det1062 det2515 det2516 det1066

--------         38
mxx (7, 2) (5, 2)             @noisy det2956 det2954 det57 det64
mzz (9, -7) (9, -5)           @noisy det2721 det2719 det2294 det2295
mxx (7, -16) (5, -16)         @noisy det3487 det3495 det2596 det2597
mzz (9, 11) (9, 13)           @noisy det2369 det2372 det746 det745
mzz (15, 23) (15, 25)         @noisy det3277 det3274 det3268 det3278 det3275
mxx (13, 26) (15, 26)         @noisy det3272 det3277 det3268 det3273 det3279
mzz (1, 7) (1, 5)             @noisy det1859 det2736 det2738 det1862
mzz (19, -13) (19, -11)       @noisy det2103 det2105 det2108 det2107
mzz (9, -17) (9, -19)         @noisy det3207 det3205 det2598 det2594
mzz (7, -13) (7, -11)         @noisy det3307 det1343 det3306 det1337
mxx (3, -10) (1, -10)         @noisy det3032 det3026 det3023 det3035
mzz (17, 5) (17, 7)           @noisy det1268 det473 det477 det1270
mxx (7, 4) (5, 4)             @noisy det917 det913 det57 det64
mxx (3, 8) (1, 8)             @noisy det2736 det1500 det2738 det1504
mzz (5, 11) (5, 13)           @noisy det1503 det2553 det2555 det1502
mzz (11, -25) (11, -23)       @noisy det1171 det3429 det1176 det3421
mxx (-3, -2) (-1, -2)         @noisy det1827 det1823 det1829 det1826
mxx (15, -22) (13, -22)       @noisy det3536 det1169 det1173
mzz (27, -1) (27, 1)          @noisy det681 det1721 det689 det1726
mxx (27, 2) (25, 2)           @noisy det1724 det1727 det1721 det1726
mxx (13, 8) (15, 8)           @noisy det396 det937 det400 det940
mxx (19, 10) (17, 10)         @noisy det2017 det2023 det1237 det1238
mxx (3, 4) (1, 4)             @noisy det1659 det2736 det2738 det1663
mzz (13, -19) (13, -17)       @noisy det1913 det1170 det1175 det1916
mxx (3, 14) (3, 16)           @noisy det1782 det1786
mzz (7, -19) (7, -17)         @noisy det3487 det3495 det2594 det2598
mzz (1, 1) (1, -1)            @noisy det1652 det1662 det1658 det1661
mxx (15, 16) (13, 16)         @noisy det2397 det402 det394 det2401
mxx (13, 2) (15, 2)           @noisy det317 det323 det273 det274
mzz (21, -1) (21, 1)          @noisy det610 det604 det608 det611
mzz (25, 5) (25, 7)           @noisy det2468 det1945 det2475 det1944
mzz (7, 11) (7, 13)           @noisy det745 det2553 det746 det2555
mzz (-5, 1) (-5, -1)          @noisy det3764 det206 det213
mxx (11, -10) (9, -10)        @noisy det1340 det1338 det1342 det1334
mxx (11, 20) (9, 20)          @noisy det1593 det865 det1595 det872
mxx (27, 4) (25, 4)           @noisy det1724 det2468 det2475 det1727
mzz (23, 11) (23, 13)         @noisy det3360 det3358 det3362 det3352 det3359
mzz (11, 7) (11, 5)           @noisy det118 det120 det116 det121
mzz (3, -13) (3, -11)         @noisy det3032 det3031 det3037 det3023
mxx (-1, 8) (-1, 10)          @noisy det2238 det2240
mzz (13, 5) (13, 7)           @noisy det118 det937 det120 det940
mxx (23, 4) (21, 4)           @noisy det607 det1973 det612 det1977
mxx (3, -8) (1, -8)           @noisy det3224 det3222 det3035 det3026
mxx (13, -20) (15, -20)       @noisy det1916 det1169 det1173 det1913
mzz (13, 25) (13, 23)         @noisy det866 det3277 det3268 det873
mxx (11, -16) (9, -16)        @noisy det1336 det3207 det1341 det3205
mzz (5, -7) (5, -5)           @noisy det2347 det2345 det2343 det2338
mzz (13, 11) (13, 13)         @noisy det388 det403 det398 det397
mxx (9, 10) (11, 10)          @noisy det122 det2369 det119 det2372
mzz (17, 1) (17, -1)          @noisy det2065 det2066 det321 det326
mxx (23, -4) (21, -4)         @noisy det2538 det551 det2536 det549
mzz (11, 1) (11, -1)          @noisy det271 det275 det1206 det1209
mxx (21, -8) (23, -8)         @noisy det2538 det1441 det1446 det2536
mxx (9, 16) (11, 16)          @noisy det1563 det1593 det1566 det1595
mzz (21, 11) (21, 13)         @noisy det3360 det2026 det2021 det3352
mxx (5, 14) (7, 14)           @noisy det1564 det1565 det2553 det2555
mxx (21, -14) (21, -16)       @noisy det2172 det2169
mxx (11, 2) (9, 2)            @noisy det1209 det60 det1206 det63
mxx (15, 10) (13, 10)         @noisy det388 det398 det400 det396
mxx (23, 10) (21, 10)         @noisy det1976 det3352 det1979 det3360
mzz (19, 19) (19, 17)         @noisy det2906 det2907 det2911 det2908 det2902
mxx (19, 2) (17, 2)           @noisy det2065 det2066 det475 det476
mzz (11, -13) (11, -11)       @noisy det1340 det1345 det1339 det1334
mxx (-5, 2) (-5, 4)           @noisy det207 det209
mzz (-1, 7) (-1, 5)           @noisy det1859 det1862 det3705
mzz (9, 5) (9, 7)             @noisy det58 det116 det61 det121
mxx (7, -4) (5, -4)           @noisy det2345 det2342 det2346 det2338
mzz (5, 5) (5, 7)             @noisy det917 det913 det916 det919
mzz (-1, -5) (-1, -7)         @noisy det2659 det1894 det1895 det2653
mzz (19, 13) (19, 11)         @noisy det2026 det2021 det2017 det2023
mxx (25, -4) (27, -4)         @noisy det548 det3653 det550
mxx (19, 4) (17, 4)           @noisy det1268 det1270 det475 det476
mxx (21, -2) (23, -2)         @noisy det610 det551 det604 det549
mzz (13, -25) (13, -23)       @noisy det3559 det1171 det1176
mxx (19, 14) (17, 14)         @noisy det2023 det2025 det2017 det2022
mxx (11, -8) (9, -8)          @noisy det2721 det1338 det1342 det2719
mzz (11, 13) (11, 11)         @noisy det397 det2369 det403 det2372
mzz (17, -5) (17, -7)         @noisy det2786 det1065 det2788 det1064
mzz (11, -5) (11, -7)         @noisy det2721 det795 det2719 det796
mxx (11, -26) (9, -26)        @noisy det3421 det3425 det3426 det3429 det3430
mzz (3, 1) (3, -1)            @noisy det1665 det1657 det1652 det1661
mzz (-3, 5) (-5, 5)           @noisy det203 det210
mxx (3, 2) (1, 2)             @noisy det1659 det1663 det1652 det1661
mzz (17, -23) (15, -23)       @noisy det3176 det3172
mxx (7, -8) (5, -8)           @noisy det2345 det2292 det2296 det2338
mzz (15, -13) (15, -11)       @noisy det1007 det3119 det1004 det3122
mxx (11, -2) (9, -2)          @noisy det1206 det797 det794 det1209
mxx (11, -20) (9, -20)        @noisy det3207 det3205 det1172 det1174
mzz (1, 11) (-1, 11)          @noisy det2237 det2241
mzz (9, 17) (9, 19)           @noisy det1560 det1593 det1595 det1567
mxx (7, 16) (5, 16)           @noisy det1564 det3791 det1565
mzz (25, -5) (25, -7)         @noisy det545 det552 det3671
mxx (-3, 2) (-1, 2)           @noisy det1827 det205 det212 det1823
mzz (9, -11) (9, -13)         @noisy det1340 det1334 det1343 det1337
mzz (15, 17) (15, 19)         @noisy det2397 det2401 det2399 det2402
mzz (23, -7) (23, -5)         @noisy det2538 det545 det552 det2536
mxx (17, 16) (19, 16)         @noisy det2908 det2022 det2025 det2902
mxx (13, 20) (15, 20)         @noisy det2397 det869 det2401 det871
mxx (15, -10) (13, -10)       @noisy det1104 det1101 det3119 det3122
mxx (11, 4) (9, 4)            @noisy det60 det121 det116 det63
mzz (13, -7) (13, -5)         @noisy det1098 det795 det1102 det796
mxx (-3, -8) (-1, -8)         @noisy det2653 det2661 det2656 det2659 det2657
mzz (17, -11) (17, -13)       @noisy det1007 det2103 det2107 det1004
mxx (27, 8) (25, 8)           @noisy det2470 det2475 det2468 det2471 det2476
mzz (-3, -7) (-3, -5)         @noisy det2653 det2654 det2660 det2659 det2655
mxx (7, 22) (7, 20)           @noisy det2840 det2844
mzz (7, -7) (7, -5)           @noisy det2345 det2294 det2295 det2338
mxx (21, 8) (23, 8)           @noisy det1976 det1973 det1979 det1977
mzz (11, 23) (11, 25)         @noisy det866 det3525 det873
mxx (7, -2) (5, -2)           @noisy det2956 det2342 det2954 det2346
mxx (25, -10) (25, -8)        @noisy det1440 det1443
mxx (13, -8) (15, -8)         @noisy det1104 det1101 det1098 det1102
mxx (19, -14) (17, -14)       @noisy det2103 det1005 det1002 det2107
mzz (5, 17) (3, 17)           @noisy det1783 det1784
mzz (15, 5) (15, 7)           @noisy det473 det937 det477 det940
mzz (11, 19) (11, 17)         @noisy det868 det1593 det1595 det870
mzz (3, 7) (3, 5)             @noisy det2736 det2738 det916 det919
mzz (7, -1) (7, 1)            @noisy det2956 det59 det62 det2954
mxx (11, 14) (9, 14)          @noisy det2369 det1566 det2372 det1563
mxx (3, -4) (1, -4)           @noisy det1656 det1660 det3222 det3224
mxx (13, 14) (15, 14)         @noisy det388 det402 det394 det398
mxx (15, -16) (13, -16)       @noisy det1916 det1003 det1008 det1913
mxx (19, -2) (17, -2)         @noisy det2065 det2066 det1062 det1066
mzz (19, -1) (19, 1)          @noisy det2065 det2066 det608 det611
mzz (5, -1) (5, 1)            @noisy det2956 det1657 det2954 det1665
mzz (23, 5) (23, 7)           @noisy det1944 det1973 det1945 det1977
mxx (23, -10) (21, -10)       @noisy det1441 det3740 det1446
mzz (21, -7) (21, -5)         @noisy det2538 det2517 det2536 det2518
mzz (27, 5) (27, 7)           @noisy det2475 det2468 det2472 det2477 det2473
mxx (13, -2) (15, -2)         @noisy det317 det322 det325 det323
mxx (21, 14) (23, 14)         @noisy det3356 det3363 det3360 det3357 det3352
mxx (5, -20) (7, -20)         @noisy det3495 det3490 det3487 det3496 det3491
mxx (15, 4) (13, 4)           @noisy det937 det273 det940 det274
mxx (11, -4) (9, -4)          @noisy det2721 det794 det797 det2719
mxx (15, 22) (13, 22)         @noisy det3277 det869 det3268 det871
mzz (25, -11) (23, -11)       @noisy det1438 det1445
mzz (13, -13) (13, -11)       @noisy det3122 det1345 det1339 det3119
mzz (3, -5) (3, -7)           @noisy det2347 det3222 det2343 det3224
mxx (19, -4) (17, -4)         @noisy det1062 det2786 det2788 det1066
mxx (27, -2) (25, -2)         @noisy det548 det1721 det550 det1726
mxx (3, 10) (1, 10)           @noisy det1500 det3749 det1504
mzz (19, -7) (19, -5)         @noisy det2786 det2517 det2518 det2788
mxx (21, 2) (23, 2)           @noisy det610 det607 det612 det604
mzz (11, -19) (11, -17)       @noisy det1170 det3207 det1175 det3205
mxx (3, -14) (1, -14)         @noisy det3029 det3032 det3023 det3030 det3033
mzz (9, 1) (9, -1)            @noisy det59 det62 det1206 det1209
mxx (7, -10) (5, -10)         @noisy det3307 det2292 det2296 det3306
mxx (19, -8) (17, -8)         @noisy det2106 det2786 det2788 det2110
mxx (13, -14) (15, -14)       @noisy det3122 det1003 det1008 det3119
mzz (15, 1) (15, -1)          @noisy det321 det317 det326 det323
mzz (15, 11) (15, 13)         @noisy det388 det398 det395 det399
mzz (1, -5) (1, -7)           @noisy det3222 det1895 det1894 det3224
mxx (19, -10) (17, -10)       @noisy det2106 det2103 det2107 det2110
mxx (11, 8) (9, 8)            @noisy det122 det119 det116 det121
mzz (7, 17) (7, 19)           @noisy det1560 det3610 det1567
mzz (21, 5) (21, 7)           @noisy det1973 det1272 det1977 det1269
mxx (11, -14) (9, -14)        @noisy det1340 det1336 det1334 det1341
mzz (17, -17) (17, -19)       @noisy det3722 det1001 det1006
mzz (5, -13) (5, -11)         @noisy det3307 det3031 det3037 det3306
mzz (17, 17) (17, 19)         @noisy det2908 det2399 det2402 det2902
mzz (29, -5) (27, -5)         @noisy det684 det687
mxx (17, -22) (17, -20)       @noisy det3174 det3177
mzz (29, -1) (29, 1)          @noisy det681 det689 det3806
mzz (21, -17) (19, -17)       @noisy det2167 det2174
mzz (9, 23) (7, 23)           @noisy det2839 det2842
mxx (9, 22) (11, 22)          @noisy det3635 det865 det872
mzz (19, 7) (19, 5)           @noisy det1268 det1269 det1270 det1272
mxx (-3, 4) (-1, 4)           @noisy det205 det212 det3696
mxx (19, 8) (17, 8)           @noisy det1268 det1237 det1270 det1238
mxx (11, -22) (9, -22)        @noisy det3429 det1172 det3421 det1174
mzz (7, 5) (7, 7)             @noisy det917 det61 det913 det58
mxx (3, -2) (1, -2)           @noisy det1656 det1660 det1652 det1661
mzz (-1, 1) (-1, -1)          @noisy det1827 det1658 det1823 det1662
mxx (29, -2) (29, -4)         @noisy det683 det686
mzz (9, -23) (9, -25)         @noisy det3421 det3428 det3423 det3429 det3424
mzz (15, -17) (15, -19)       @noisy det1916 det1001 det1006 det1913
mzz (13, -1) (13, 1)          @noisy det271 det275 det317 det323
mzz (25, 1) (25, -1)          @noisy det1721 det553 det547 det1726
mxx (-1, -4) (-3, -4)         @noisy det2659 det2653 det1829 det1826
mzz (5, -19) (5, -17)         @noisy det3492 det3495 det3493 det3497 det3487
mzz (17, 11) (17, 13)         @noisy det2023 det2017 det395 det399
mzz (1, -11) (1, -13)         @noisy det3032 det3023 det3027 det3028 det3036
mzz (13, 19) (13, 17)         @noisy det2397 det868 det2401 det870
mxx (7, 8) (5, 8)             @noisy det917 det747 det744 det913
mxx (15, -4) (13, -4)         @noisy det322 det1098 det325 det1102
mxx (7, 10) (5, 10)           @noisy det747 det744 det2553 det2555
mzz (23, 1) (23, -1)          @noisy det610 det547 det553 det604
mzz (3, 13) (3, 11)           @noisy det1503 det3731 det1502
mzz (15, -7) (15, -5)         @noisy det1064 det1098 det1065 det1102
mxx (5, -14) (7, -14)         @noisy det3307 det2596 det2597 det3306
mxx (19, 20) (17, 20)         @noisy det2904 det2909 det2908 det2905 det2902
mzz (-3, -1) (-3, 1)          @noisy det1827 det1823 det213 det206
mzz (21, -13) (21, -11)       @noisy det2105 det2108 det3662
mxx (17, -16) (19, -16)       @noisy det3644 det1002 det1005

--------         39
myy (21, 4) (21, 5)           @noisy det1973 det1978
myy (3, 1) (3, 2)             @noisy det1652 det1664
myy (9, -11) (9, -10)         @noisy det1344 det1334
myy (9, -1) (9, -2)           @noisy det1206 det1208
myy (-1, 1) (-1, 2)           @noisy det1823 det1828
myy (5, -11) (5, -10)         @noisy det3308 det3306
myy (5, -20) (5, -19)         @noisy det3487 det3494
myy (23, 7) (23, 8)           @noisy det1973 det1978
myy (11, 10) (11, 11)         @noisy det2369 det2371
myy (-3, -5) (-3, -4)         @noisy det2653 det2658
myy (3, 4) (3, 5)             @noisy det2736 det2739
myy (11, -1) (11, -2)         @noisy det1206 det1208
myy (23, 13) (23, 14)         @noisy det3352 det3361
myy (17, 11) (17, 10)         @noisy det2024 det2017
myy (7, -11) (7, -10)         @noisy det3308 det3306
myy (21, 2) (21, 1)           @noisy det604 det609
myy (11, -16) (11, -17)       @noisy det3206 det3205
myy (5, 1) (5, 2)             @noisy det2954 det2955
myy (15, -20) (15, -19)       @noisy det1913 det1915
myy (17, 5) (17, 4)           @noisy det1268 det1271
myy (11, 4) (11, 5)           @noisy det116 det123
myy (27, 2) (27, 1)           @noisy det1721 det1725
myy (17, 1) (17, 2)           @noisy det2065 det2067
myy (17, -14) (17, -13)       @noisy det2103 det2109
myy (7, -8) (7, -7)           @noisy det2344 det2338
myy (19, 2) (19, 1)           @noisy det2065 det2067
myy (19, 4) (19, 5)           @noisy det1268 det1271
myy (15, 10) (15, 11)         @noisy det388 det401
myy (9, 13) (9, 14)           @noisy det2369 det2371
myy (5, -8) (5, -7)           @noisy det2344 det2338
myy (15, 16) (15, 17)         @noisy det2397 det2400
myy (21, -5) (21, -4)         @noisy det2536 det2539
myy (13, 14) (13, 13)         @noisy det388 det401
myy (9, -14) (9, -13)         @noisy det1344 det1334
myy (11, 7) (11, 8)           @noisy det116 det123
myy (7, 13) (7, 14)           @noisy det2553 det2556
myy (19, -4) (19, -5)         @noisy det2786 det2787
myy (15, -1) (15, -2)         @noisy det317 det324
myy (9, 10) (9, 11)           @noisy det2369 det2371
myy (21, 8) (21, 7)           @noisy det1973 det1978
myy (21, -8) (21, -7)         @noisy det2536 det2539
myy (11, -22) (11, -23)       @noisy det3427 det3421
myy (7, -17) (7, -16)         @noisy det3487 det3494
myy (11, 19) (11, 20)         @noisy det1593 det1596
myy (5, -1) (5, -2)           @noisy det2954 det2955
myy (9, 5) (9, 4)             @noisy det116 det123
myy (9, -26) (9, -25)         @noisy det3427 det3421
myy (17, 7) (17, 8)           @noisy det1268 det1271
myy (-3, 2) (-3, 1)           @noisy det1823 det1828
myy (5, -5) (5, -4)           @noisy det2344 det2338
myy (15, 1) (15, 2)           @noisy det317 det324
myy (15, 25) (15, 26)         @noisy det3276 det3268
myy (3, -10) (3, -11)         @noisy det3034 det3023
myy (19, 19) (19, 20)         @noisy det2910 det2902
myy (7, -13) (7, -14)         @noisy det3308 det3306
myy (9, 16) (9, 17)           @noisy det1593 det1596
myy (15, 22) (15, 23)         @noisy det3276 det3268
myy (15, -13) (15, -14)       @noisy det3119 det3121
myy (13, 25) (13, 26)         @noisy det3276 det3268
myy (13, 10) (13, 11)         @noisy det388 det401
myy (13, -14) (13, -13)       @noisy det3119 det3121
myy (3, -8) (3, -7)           @noisy det3222 det3223
myy (15, 7) (15, 8)           @noisy det937 det939
myy (11, -20) (11, -19)       @noisy det3206 det3205
myy (9, 7) (9, 8)             @noisy det116 det123
myy (5, 7) (5, 8)             @noisy det918 det913
myy (21, -1) (21, -2)         @noisy det604 det609
myy (13, -11) (13, -10)       @noisy det3119 det3121
myy (1, -5) (1, -4)           @noisy det3222 det3223
myy (7, 7) (7, 8)             @noisy det918 det913
myy (15, -5) (15, -4)         @noisy det1098 det1103
myy (11, 1) (11, 2)           @noisy det1206 det1208
myy (13, 16) (13, 17)         @noisy det2397 det2400
myy (23, 10) (23, 11)         @noisy det3352 det3361
myy (1, 1) (1, 2)             @noisy det1652 det1664
myy (15, 19) (15, 20)         @noisy det2397 det2400
myy (23, 4) (23, 5)           @noisy det1973 det1978
myy (19, 10) (19, 11)         @noisy det2024 det2017
myy (11, -5) (11, -4)         @noisy det2722 det2719
myy (7, 10) (7, 11)           @noisy det2553 det2556
myy (17, -1) (17, -2)         @noisy det2065 det2067
myy (7, -19) (7, -20)         @noisy det3487 det3494
myy (19, -8) (19, -7)         @noisy det2786 det2787
myy (5, 10) (5, 11)           @noisy det2553 det2556
myy (13, 8) (13, 7)           @noisy det937 det939
myy (-1, -1) (-1, -2)         @noisy det1823 det1828
myy (19, 16) (19, 17)         @noisy det2910 det2902
myy (17, -5) (17, -4)         @noisy det2786 det2787
myy (27, 8) (27, 7)           @noisy det2468 det2474
myy (-1, -5) (-1, -4)         @noisy det2653 det2658
myy (1, 4) (1, 5)             @noisy det2736 det2739
myy (25, 7) (25, 8)           @noisy det2468 det2474
myy (11, 13) (11, 14)         @noisy det2369 det2371
myy (9, -17) (9, -16)         @noisy det3206 det3205
myy (7, -1) (7, -2)           @noisy det2954 det2955
myy (11, -14) (11, -13)       @noisy det1344 det1334
myy (3, -14) (3, -13)         @noisy det3034 det3023
myy (21, 14) (21, 13)         @noisy det3352 det3361
myy (3, 7) (3, 8)             @noisy det2736 det2739
myy (11, 16) (11, 17)         @noisy det1593 det1596
myy (19, 13) (19, 14)         @noisy det2024 det2017
myy (9, 19) (9, 20)           @noisy det1593 det1596
myy (25, 5) (25, 4)           @noisy det2468 det2474
myy (15, 4) (15, 5)           @noisy det937 det939
myy (25, -1) (25, -2)         @noisy det1721 det1725
myy (9, -5) (9, -4)           @noisy det2722 det2719
myy (19, 7) (19, 8)           @noisy det1268 det1271
myy (11, -8) (11, -7)         @noisy det2722 det2719
myy (19, -10) (19, -11)       @noisy det2103 det2109
myy (13, -1) (13, -2)         @noisy det317 det324
myy (1, -14) (1, -13)         @noisy det3034 det3023
myy (15, -7) (15, -8)         @noisy det1098 det1103
myy (23, -7) (23, -8)         @noisy det2536 det2539
myy (17, -8) (17, -7)         @noisy det2786 det2787
myy (21, 10) (21, 11)         @noisy det3352 det3361
myy (23, -1) (23, -2)         @noisy det604 det609
myy (17, 13) (17, 14)         @noisy det2024 det2017
myy (15, 13) (15, 14)         @noisy det388 det401
myy (1, 7) (1, 8)             @noisy det2736 det2739
myy (7, -5) (7, -4)           @noisy det2344 det2338
myy (17, 16) (17, 17)         @noisy det2910 det2902
myy (9, 1) (9, 2)             @noisy det1206 det1208
myy (27, 4) (27, 5)           @noisy det2468 det2474
myy (11, -26) (11, -25)       @noisy det3427 det3421
myy (13, 22) (13, 23)         @noisy det3276 det3268
myy (5, 14) (5, 13)           @noisy det2553 det2556
myy (13, 4) (13, 5)           @noisy det937 det939
myy (1, -11) (1, -10)         @noisy det3034 det3023
myy (7, 1) (7, 2)             @noisy det2954 det2955
myy (7, 4) (7, 5)             @noisy det918 det913
myy (25, 1) (25, 2)           @noisy det1721 det1725
myy (-3, -8) (-3, -7)         @noisy det2653 det2658
myy (17, -11) (17, -10)       @noisy det2103 det2109
myy (13, -5) (13, -4)         @noisy det1098 det1103
myy (11, -10) (11, -11)       @noisy det1344 det1334
myy (-3, -1) (-3, -2)         @noisy det1823 det1828
myy (19, -1) (19, -2)         @noisy det2065 det2067
myy (3, -1) (3, -2)           @noisy det1652 det1664
myy (3, -5) (3, -4)           @noisy det3222 det3223
myy (9, -7) (9, -8)           @noisy det2722 det2719
myy (5, -17) (5, -16)         @noisy det3487 det3494
myy (5, 4) (5, 5)             @noisy det918 det913
myy (9, -20) (9, -19)         @noisy det3206 det3205
myy (27, -1) (27, -2)         @noisy det1721 det1725
myy (15, -11) (15, -10)       @noisy det3119 det3121
myy (1, -1) (1, -2)           @noisy det1652 det1664
myy (13, -17) (13, -16)       @noisy det1913 det1915
myy (23, 1) (23, 2)           @noisy det604 det609
myy (23, -5) (23, -4)         @noisy det2536 det2539
myy (-1, -8) (-1, -7)         @noisy det2653 det2658
myy (15, -17) (15, -16)       @noisy det1913 det1915
myy (13, 2) (13, 1)           @noisy det317 det324
myy (13, -20) (13, -19)       @noisy det1913 det1915
myy (17, 19) (17, 20)         @noisy det2910 det2902
myy (13, 19) (13, 20)         @noisy det2397 det2400
myy (19, -14) (19, -13)       @noisy det2103 det2109
myy (9, -23) (9, -22)         @noisy det3427 det3421
myy (5, -14) (5, -13)         @noisy det3308 det3306
myy (1, -8) (1, -7)           @noisy det3222 det3223
myy (13, -8) (13, -7)         @noisy det1098 det1103

--------         40
mxx (7, 2) (5, 2)             @noisy det2956 det64 det66 det2955
mzz (9, -7) (9, -5)           @noisy det2722 det2721 det2295 det2298
mxx (7, -16) (5, -16)         @noisy det3494 det3495 det2597 det2602
mzz (9, 11) (9, 13)           @noisy det746 det751 det2371 det2372
mzz (15, 23) (15, 25)         @noisy det3276 det3277 det3282 det3278 det3283
mxx (13, 26) (15, 26)         @noisy det3276 det3277 det3280 det3281 det3279
mzz (1, 7) (1, 5)             @noisy det1862 det1865 det2739 det2738
mzz (19, -13) (19, -11)       @noisy det2111 det2109 det2108 det2107
mzz (9, -17) (9, -19)         @noisy det2601 det3206 det3207 det2598
mzz (7, -13) (7, -11)         @noisy det3308 det3307 det1343 det1347
mxx (3, -10) (1, -10)         @noisy det3034 det3032 det3035 det3039
mzz (17, 5) (17, 7)           @noisy det477 det481 det1271 det1270
mxx (7, 4) (5, 4)             @noisy det918 det917 det64 det66
mxx (3, 8) (1, 8)             @noisy det1504 det1508 det2739 det2738
mzz (5, 11) (5, 13)           @noisy det1503 det1505 det2556 det2555
mzz (11, -25) (11, -23)       @noisy det3427 det3429 det1176 det1180
mxx (-3, -2) (-1, -2)         @noisy det1827 det1829 det1830 det1828
mxx (15, -22) (13, -22)       @noisy det3536 det1173 det1181
mzz (27, -1) (27, 1)          @noisy det689 det691 det1725 det1726
mxx (27, 2) (25, 2)           @noisy det1727 det1728 det1725 det1726
mxx (13, 8) (15, 8)           @noisy det400 det406 det939 det940
mxx (19, 10) (17, 10)         @noisy det2024 det2023 det1238 det1240
mxx (3, 4) (1, 4)             @noisy det1663 det1669 det2739 det2738
mzz (13, -19) (13, -17)       @noisy det1915 det1175 det1182 det1916
mxx (3, 14) (3, 16)           @noisy det1788 det1786
mzz (7, -19) (7, -17)         @noisy det2601 det3494 det3495 det2598
mzz (1, 1) (1, -1)            @noisy det1662 det1668 det1664 det1661
mxx (15, 16) (13, 16)         @noisy det402 det404 det2400 det2401
mxx (13, 2) (15, 2)           @noisy det279 det324 det323 det274
mzz (21, -1) (21, 1)          @noisy det610 det611 det614 det609
mzz (25, 5) (25, 7)           @noisy det1945 det1948 det2474 det2475
mzz (7, 11) (7, 13)           @noisy det746 det751 det2556 det2555
mzz (-5, 1) (-5, -1)          @noisy det3764 det213 det216
mxx (11, -10) (9, -10)        @noisy det1344 det1340 det1342 det1348
mxx (11, 20) (9, 20)          @noisy det879 det1596 det1595 det872
mxx (27, 4) (25, 4)           @noisy det1727 det1728 det2474 det2475
mzz (23, 11) (23, 13)         @noisy det3361 det3360 det3366 det3362 det3367
mzz (11, 7) (11, 5)           @noisy det120 det124 det123 det121
mzz (3, -13) (3, -11)         @noisy det3034 det3032 det3037 det3038
mxx (-1, 8) (-1, 10)          @noisy det2240 det2244
mzz (13, 5) (13, 7)           @noisy det120 det124 det939 det940
mxx (23, 4) (21, 4)           @noisy det612 det613 det1978 det1977
mxx (3, -8) (1, -8)           @noisy det3035 det3039 det3223 det3224
mxx (13, -20) (15, -20)       @noisy det1173 det1181 det1915 det1916
mzz (13, 25) (13, 23)         @noisy det873 det3276 det3277 det878
mxx (11, -16) (9, -16)        @noisy det3206 det3207 det1341 det1346
mzz (5, -7) (5, -5)           @noisy det2347 det2344 det2345 det2349
mzz (13, 11) (13, 13)         @noisy det403 det407 det401 det398
mxx (9, 10) (11, 10)          @noisy det122 det125 det2371 det2372
mzz (17, 1) (17, -1)          @noisy det326 det327 det2067 det2066
mxx (23, -4) (21, -4)         @noisy det2538 det551 det558 det2539
mzz (11, 1) (11, -1)          @noisy det275 det278 det1208 det1209
mxx (21, -8) (23, -8)         @noisy det2538 det1446 det1450 det2539
mxx (9, 16) (11, 16)          @noisy det1566 det1572 det1596 det1595
mzz (21, 11) (21, 13)         @noisy det2026 det2027 det3361 det3360
mxx (5, 14) (7, 14)           @noisy det1565 det1570 det2556 det2555
mxx (21, -14) (21, -16)       @noisy det2172 det2178
mxx (11, 2) (9, 2)            @noisy det63 det70 det1208 det1209
mxx (15, 10) (13, 10)         @noisy det400 det406 det401 det398
mxx (23, 10) (21, 10)         @noisy det1979 det1980 det3361 det3360
mzz (19, 19) (19, 17)         @noisy det2914 det2915 det2911 det2910 det2908
mxx (19, 2) (17, 2)           @noisy det2067 det2066 det476 det478
mzz (11, -13) (11, -11)       @noisy det1344 det1340 det1345 det1349
mxx (-5, 2) (-5, 4)           @noisy det209 det217
mzz (-1, 7) (-1, 5)           @noisy det1862 det1865 det3705
mzz (9, 5) (9, 7)             @noisy det61 det67 det123 det121
mxx (7, -4) (5, -4)           @noisy det2344 det2345 det2346 det2348
mzz (5, 5) (5, 7)             @noisy det918 det917 det920 det919
mzz (-1, -5) (-1, -7)         @noisy det2659 det1898 det1895 det2658
mzz (19, 13) (19, 11)         @noisy det2024 det2026 det2027 det2023
mxx (25, -4) (27, -4)         @noisy det550 det557 det3653
mxx (19, 4) (17, 4)           @noisy det1271 det1270 det476 det478
mxx (21, -2) (23, -2)         @noisy det610 det551 det558 det609
mzz (13, -25) (13, -23)       @noisy det3559 det1176 det1180
mxx (19, 14) (17, 14)         @noisy det2024 det2023 det2025 det2028
mxx (11, -8) (9, -8)          @noisy det2722 det2721 det1342 det1348
mzz (11, 13) (11, 11)         @noisy det403 det407 det2371 det2372
mzz (17, -5) (17, -7)         @noisy det1065 det1069 det2787 det2788
mzz (11, -5) (11, -7)         @noisy det2722 det2721 det796 det800
mxx (11, -26) (9, -26)        @noisy det3433 det3434 det3427 det3429 det3430
mzz (3, 1) (3, -1)            @noisy det1665 det1667 det1664 det1661
mzz (-3, 5) (-5, 5)           @noisy det210 det218
mxx (3, 2) (1, 2)             @noisy det1663 det1669 det1664 det1661
mzz (17, -23) (15, -23)       @noisy det3176 det3182
mxx (7, -8) (5, -8)           @noisy det2344 det2345 det2296 det2300
mzz (15, -13) (15, -11)       @noisy det1007 det1013 det3121 det3122
mxx (11, -2) (9, -2)          @noisy det797 det801 det1208 det1209
mxx (11, -20) (9, -20)        @noisy det3206 det3207 det1174 det1179
mzz (1, 11) (-1, 11)          @noisy det2241 det2246
mzz (9, 17) (9, 19)           @noisy det1567 det1571 det1596 det1595
mxx (7, 16) (5, 16)           @noisy det1565 det1570 det3791
mzz (25, -5) (25, -7)         @noisy det552 det559 det3671
mxx (-3, 2) (-1, 2)           @noisy det1827 det212 det219 det1828
mzz (9, -11) (9, -13)         @noisy det1344 det1340 det1343 det1347
mzz (15, 17) (15, 19)         @noisy det2400 det2401 det2402 det2403
mzz (23, -7) (23, -5)         @noisy det2538 det552 det559 det2539
mxx (17, 16) (19, 16)         @noisy det2910 det2908 det2025 det2028
mxx (13, 20) (15, 20)         @noisy det2400 det2401 det871 det877
mxx (15, -10) (13, -10)       @noisy det1104 det1105 det3121 det3122
mxx (11, 4) (9, 4)            @noisy det63 det70 det123 det121
mzz (13, -7) (13, -5)         @noisy det796 det800 det1103 det1102
mxx (-3, -8) (-1, -8)         @noisy det2661 det2664 det2658 det2659 det2665
mzz (17, -11) (17, -13)       @noisy det1007 det1013 det2109 det2107
mxx (27, 8) (25, 8)           @noisy det2478 det2475 det2474 det2479 det2476
mzz (-3, -7) (-3, -5)         @noisy det2662 det2660 det2658 det2659 det2663
mxx (7, 22) (7, 20)           @noisy det2844 det2847
mzz (7, -7) (7, -5)           @noisy det2344 det2345 det2295 det2298
mxx (21, 8) (23, 8)           @noisy det1979 det1980 det1978 det1977
mzz (11, 23) (11, 25)         @noisy det873 det878 det3525
mxx (7, -2) (5, -2)           @noisy det2956 det2346 det2348 det2955
mxx (25, -10) (25, -8)        @noisy det1443 det1448
mxx (13, -8) (15, -8)         @noisy det1104 det1105 det1103 det1102
mxx (19, -14) (17, -14)       @noisy det1005 det1010 det2109 det2107
mzz (5, 17) (3, 17)           @noisy det1784 det1791
mzz (15, 5) (15, 7)           @noisy det477 det481 det939 det940
mzz (11, 19) (11, 17)         @noisy det870 det875 det1596 det1595
mzz (3, 7) (3, 5)             @noisy det920 det2739 det2738 det919
mzz (7, -1) (7, 1)            @noisy det2956 det62 det69 det2955
mxx (11, 14) (9, 14)          @noisy det1566 det1572 det2371 det2372
mxx (3, -4) (1, -4)           @noisy det1660 det1666 det3223 det3224
mxx (13, 14) (15, 14)         @noisy det402 det404 det401 det398
mxx (15, -16) (13, -16)       @noisy det1008 det1011 det1915 det1916
mxx (19, -2) (17, -2)         @noisy det1066 det1070 det2067 det2066
mzz (19, -1) (19, 1)          @noisy det2067 det2066 det614 det611
mzz (5, -1) (5, 1)            @noisy det2956 det1665 det1667 det2955
mzz (23, 5) (23, 7)           @noisy det1945 det1948 det1978 det1977
mxx (23, -10) (21, -10)       @noisy det1446 det3740 det1450
mzz (21, -7) (21, -5)         @noisy det2538 det2518 det2521 det2539
mzz (27, 5) (27, 7)           @noisy det2474 det2475 det2480 det2477 det2481
mxx (13, -2) (15, -2)         @noisy det325 det328 det324 det323
mxx (21, 14) (23, 14)         @noisy det3364 det3363 det3361 det3360 det3365
mxx (5, -20) (7, -20)         @noisy det3494 det3495 det3498 det3496 det3499
mxx (15, 4) (13, 4)           @noisy det279 det939 det940 det274
mxx (11, -4) (9, -4)          @noisy det2722 det2721 det797 det801
mxx (15, 22) (13, 22)         @noisy det3276 det3277 det871 det877
mzz (25, -11) (23, -11)       @noisy det1445 det1451
mzz (13, -13) (13, -11)       @noisy det1345 det1349 det3121 det3122
mzz (3, -5) (3, -7)           @noisy det2347 det2349 det3223 det3224
mxx (19, -4) (17, -4)         @noisy det1066 det1070 det2787 det2788
mxx (27, -2) (25, -2)         @noisy det550 det557 det1725 det1726
mxx (3, 10) (1, 10)           @noisy det1504 det1508 det3749
mzz (19, -7) (19, -5)         @noisy det2788 det2787 det2521 det2518
mxx (21, 2) (23, 2)           @noisy det610 det612 det613 det609
mzz (11, -19) (11, -17)       @noisy det3206 det3207 det1175 det1182
mxx (3, -14) (1, -14)         @noisy det3034 det3032 det3042 det3043 det3033
mzz (9, 1) (9, -1)            @noisy det62 det69 det1208 det1209
mxx (7, -10) (5, -10)         @noisy det3308 det3307 det2296 det2300
mxx (19, -8) (17, -8)         @noisy det2112 det2787 det2788 det2110
mxx (13, -14) (15, -14)       @noisy det1008 det1011 det3121 det3122
mzz (15, 1) (15, -1)          @noisy det326 det327 det324 det323
mzz (15, 11) (15, 13)         @noisy det401 det398 det399 det405
mzz (1, -5) (1, -7)           @noisy det3224 det1898 det3223 det1895
mxx (19, -10) (17, -10)       @noisy det2112 det2109 det2107 det2110
mxx (11, 8) (9, 8)            @noisy det122 det125 det123 det121
mzz (7, 17) (7, 19)           @noisy det1567 det1571 det3610
mzz (21, 5) (21, 7)           @noisy det1272 det1273 det1978 det1977
mxx (11, -14) (9, -14)        @noisy det1344 det1340 det1341 det1346
mzz (17, -17) (17, -19)       @noisy det3722 det1006 det1014
mzz (5, -13) (5, -11)         @noisy det3308 det3307 det3037 det3038
mzz (17, 17) (17, 19)         @noisy det2910 det2908 det2402 det2403
mzz (29, -5) (27, -5)         @noisy det687 det694
mxx (17, -22) (17, -20)       @noisy det3177 det3179
mzz (29, -1) (29, 1)          @noisy det689 det691 det3806
mzz (21, -17) (19, -17)       @noisy det2174 det2177
mzz (9, 23) (7, 23)           @noisy det2842 det2848
mxx (9, 22) (11, 22)          @noisy det879 det3635 det872
mzz (19, 7) (19, 5)           @noisy det1272 det1271 det1270 det1273
mxx (-3, 4) (-1, 4)           @noisy det212 det219 det3696
mxx (19, 8) (17, 8)           @noisy det1271 det1270 det1238 det1240
mxx (11, -22) (9, -22)        @noisy det3427 det3429 det1174 det1179
mzz (7, 5) (7, 7)             @noisy det918 det917 det61 det67
mxx (3, -2) (1, -2)           @noisy det1660 det1666 det1664 det1661
mzz (-1, 1) (-1, -1)          @noisy det1827 det1662 det1668 det1828
mxx (29, -2) (29, -4)         @noisy det686 det693
mzz (9, -23) (9, -25)         @noisy det3431 det3428 det3432 det3427 det3429
mzz (15, -17) (15, -19)       @noisy det1006 det1014 det1915 det1916
mzz (13, -1) (13, 1)          @noisy det275 det278 det324 det323
mzz (25, 1) (25, -1)          @noisy det553 det555 det1725 det1726
mxx (-1, -4) (-3, -4)         @noisy det2659 det1829 det1830 det2658
mzz (5, -19) (5, -17)         @noisy det3494 det3495 det3500 det3497 det3501
mzz (17, 11) (17, 13)         @noisy det2024 det2023 det399 det405
mzz (1, -11) (1, -13)         @noisy det3034 det3032 det3040 det3036 det3041
mzz (13, 19) (13, 17)         @noisy det870 det875 det2400 det2401
mxx (7, 8) (5, 8)             @noisy det918 det917 det747 det749
mxx (15, -4) (13, -4)         @noisy det325 det328 det1103 det1102
mxx (7, 10) (5, 10)           @noisy det747 det749 det2556 det2555
mzz (23, 1) (23, -1)          @noisy det610 det553 det555 det609
mzz (3, 13) (3, 11)           @noisy det1503 det1505 det3731
mzz (15, -7) (15, -5)         @noisy det1065 det1069 det1103 det1102
mxx (5, -14) (7, -14)         @noisy det3308 det3307 det2597 det2602
mxx (19, 20) (17, 20)         @noisy det2912 det2909 det2910 det2908 det2913
mzz (-3, -1) (-3, 1)          @noisy det1827 det216 det213 det1828
mzz (21, -13) (21, -11)       @noisy det2111 det2108 det3662
mxx (17, -16) (19, -16)       @noisy det3644 det1005 det1010

--------         41
mzz (15, 22) (15, 20)         @noisy det3714 det871 det877
mzz (9, 16) (9, 14)           @noisy det1569 det1566 det1572 det1562
mxx (21, 1) (19, 1)           @noisy det3091 det611 det614 det3088
mxx (17, 5) (15, 5)           @noisy det477 det481 det474 det479
mxx (25, 5) (23, 5)           @noisy det1945 det1948 det1942 det1947
mxx (9, -7) (7, -7)           @noisy det2293 det2297 det2295 det2298
mzz (17, 16) (17, 14)         @noisy det2421 det2423 det2028 det2025
mxx (21, -11) (19, -11)       @noisy det2755 det2757 det2108 det2111
mxx (9, 17) (7, 17)           @noisy det1569 det1567 det1571 det1562
mxx (13, -19) (11, -19)       @noisy det1167 det1178 det1175 det1182
mzz (11, -26) (9, -26)        @noisy det3434 det3430
mxx (9, -5) (7, -5)           @noisy det2705 det2707 det2295 det2298
mzz (5, 10) (5, 8)            @noisy det747 det749 det1499 det1506
mxx (17, 17) (15, 17)         @noisy det2421 det2423 det2402 det2403
mxx (-3, 5) (-5, 5)           @noisy det210 det211 det215 det218 det204
mxx (9, 11) (7, 11)           @noisy det748 det746 det751 det742
mzz (27, -2) (27, -4)         @noisy det550 det557 det680 det692
mxx (11, 1) (13, 1)           @noisy det277 det275 det278 det272
mxx (23, -7) (25, -7)         @noisy det1447 det552 det559 det1439
mzz (23, 4) (23, 2)           @noisy det612 det613 det1942 det1947
mzz (1, -4) (1, -2)           @noisy det1892 det1896 det1666 det1660
mxx (17, -5) (15, -5)         @noisy det1065 det1069 det1063 det1068
mzz (17, 2) (17, 4)           @noisy det478 det474 det476 det479
mxx (11, 23) (13, 23)         @noisy det873 det878 det867 det876
mzz (17, -16) (17, -14)       @noisy det1009 det1005 det1010 det999
mxx (1, 11) (-1, 11)          @noisy det2241 det2243 det2242 det2246 det2235
mxx (13, -25) (11, -25)       @noisy det3560 det1176 det1180
mzz (-3, 2) (-3, 4)           @noisy det215 det212 det219 det204
mzz (11, -16) (11, -14)       @noisy det2771 det2773 det1341 det1346
mzz (15, 4) (15, 2)           @noisy det279 det474 det479 det274
mxx (17, 19) (15, 19)         @noisy det3817 det2402 det2403
mzz (21, 8) (21, 10)          @noisy det2052 det1980 det1979 det2049
mzz (23, -10) (23, -8)        @noisy det1447 det1446 det1450 det1439
mxx (9, 13) (7, 13)           @noisy det1569 det746 det751 det1562
mxx (9, -17) (7, -17)         @noisy det2601 det2595 det2599 det2598
mzz (17, -22) (17, -20)       @noisy det3179 det3177 det3173 det3178 det3180
mzz (13, -14) (13, -16)       @noisy det2771 det2773 det1008 det1011
mxx (9, 23) (7, 23)           @noisy det2841 det2846 det2848 det2842 det2838
mzz (13, 20) (13, 22)         @noisy det867 det876 det871 det877
mzz (-3, -8) (-1, -8)         @noisy det2661 det2665
mzz (9, 2) (9, 4)             @noisy det55 det65 det70 det63
mzz (27, 8) (25, 8)           @noisy det2476 det2479
mxx (-3, -7) (-3, -5)         @noisy det2660 det2662
mzz (7, 22) (7, 20)           @noisy det2846 det2843 det2847 det2838 det2844
mzz (7, -8) (7, -10)          @noisy det2293 det2297 det2296 det2300
mxx (15, -13) (17, -13)       @noisy det1009 det1007 det1013 det999
mxx (17, 7) (15, 7)           @noisy det477 det481 det1236 det1239
mzz (17, -4) (17, -2)         @noisy det1066 det1070 det1063 det1068
mzz (15, -16) (15, -14)       @noisy det1009 det1008 det1011 det999
mzz (5, -8) (5, -10)          @noisy det2296 det2300 det3072 det3075
mzz (-1, 2) (-1, 4)           @noisy det212 det219 det1861 det1864
mxx (-3, -1) (-5, -1)         @noisy det213 det3765 det216
mzz (5, 4) (5, 2)             @noisy det64 det1697 det66 det1698
mxx (13, -17) (11, -17)       @noisy det2771 det2773 det1175 det1182
mxx (5, 17) (3, 17)           @noisy det1791 det1780 det1784 det1785 det1789
mzz (15, 16) (15, 14)         @noisy det402 det404 det2421 det2423
mxx (13, -1) (11, -1)         @noisy det799 det275 det278 det792
mxx (25, -1) (23, -1)         @noisy det553 det555 det544 det556
mzz (11, 14) (11, 16)         @noisy det1566 det1572 det3104 det3106
mxx (1, -11) (1, -13)         @noisy det3036 det3040
mxx (11, -5) (13, -5)         @noisy det799 det796 det800 det792
mxx (-1, 1) (1, 1)            @noisy det1662 det1668 det1861 det1864
mxx (17, -11) (15, -11)       @noisy det1007 det1013 det2688 det2690
mzz (1, 2) (1, 4)             @noisy det1663 det1669 det1861 det1864
mzz (-1, -4) (-1, -2)         @noisy det1892 det1896 det1829 det1830
mzz (5, -2) (5, -4)           @noisy det2938 det2346 det2348 det2941
mzz (9, -16) (9, -14)         @noisy det2595 det2599 det1341 det1346
mzz (13, 2) (13, 4)           @noisy det277 det272 det279 det274
mzz (15, 10) (15, 8)          @noisy det400 det406 det1236 det1239
mxx (5, 5) (3, 5)             @noisy det920 det1697 det1698 det919
mxx (27, 5) (27, 7)           @noisy det2480 det2477
mzz (3, 8) (3, 10)            @noisy det1504 det1508 det1499 det1506
mxx (13, 25) (11, 25)         @noisy det873 det878 det3526
mzz (21, 14) (23, 14)         @noisy det3363 det3364
mzz (1, 8) (1, 10)            @noisy det1504 det1508 det2235 det2243
mzz (5, -20) (7, -20)         @noisy det3496 det3498
mxx (21, -13) (19, -13)       @noisy det2170 det2175 det2108 det2111
mxx (25, -11) (23, -11)       @noisy det1444 det1451 det1447 det1445 det1439
mzz (3, -10) (3, -8)          @noisy det3035 det3039 det3072 det3075
mxx (21, -7) (19, -7)         @noisy det2755 det2757 det2518 det2521
mzz (13, 14) (13, 16)         @noisy det402 det404 det3104 det3106
mzz (21, 2) (21, 4)           @noisy det3091 det612 det613 det3088
mxx (-1, 7) (1, 7)            @noisy det1862 det1865 det2235 det2243
mzz (19, -10) (19, -8)        @noisy det2755 det2757 det2112 det2110
mzz (11, -22) (11, -20)       @noisy det1167 det1178 det1174 det1179
mzz (5, -14) (5, -16)         @noisy det3545 det2597 det2602
mzz (3, -14) (1, -14)         @noisy det3033 det3043
mxx (21, 11) (19, 11)         @noisy det2052 det2026 det2027 det2049
mxx (13, -23) (11, -23)       @noisy det1167 det1178 det1176 det1180
mxx (-1, -7) (1, -7)          @noisy det1898 det3783 det1895
mxx (15, -7) (17, -7)         @noisy det1065 det1069 det2688 det2690
mzz (7, 4) (7, 2)             @noisy det55 det65 det64 det66
mxx (7, -19) (9, -19)         @noisy det2601 det3680 det2598
mxx (13, 5) (11, 5)           @noisy det277 det120 det124 det272
mzz (1, -10) (1, -8)          @noisy det3586 det3035 det3039
mxx (3, 7) (5, 7)             @noisy det920 det1499 det1506 det919
mzz (19, 14) (19, 16)         @noisy det2025 det3688 det2028
mxx (9, 5) (7, 5)             @noisy det55 det65 det61 det67
mzz (7, 16) (7, 14)           @noisy det1569 det1565 det1570 det1562
mxx (-1, -1) (1, -1)          @noisy det1892 det1896 det1662 det1668
mxx (29, -5) (27, -5)         @noisy det687 det680 det688 det692 det694
mzz (9, -4) (9, -2)           @noisy det2705 det2707 det797 det801
mxx (21, -17) (19, -17)       @noisy det2173 det2175 det2177 det2174 det2170
mzz (27, 2) (27, 4)           @noisy det1727 det1728 det3627
mzz (11, 8) (11, 10)          @noisy det122 det125 det434 det437
mxx (21, -1) (19, -1)         @noisy det2515 det2519 det611 det614
mxx (17, -19) (15, -19)       @noisy det3180 det1006 det1014 det3173
mzz (15, -10) (15, -8)        @noisy det1104 det1105 det2688 det2690
mxx (19, 13) (21, 13)         @noisy det2026 det2027 det3602
mxx (17, -17) (15, -17)       @noisy det1009 det1006 det1014 det999
mxx (7, -13) (9, -13)         @noisy det2595 det2599 det1343 det1347
mzz (19, 8) (19, 10)          @noisy det2052 det2049 det1238 det1240
mzz (7, 10) (7, 8)            @noisy det748 det747 det749 det742
mzz (29, -2) (29, -4)         @noisy det680 det685 det686 det692 det693
mxx (9, -23) (9, -25)         @noisy det3431 det3428
mxx (5, -11) (3, -11)         @noisy det3037 det3038 det3072 det3075
mzz (5, 14) (5, 16)           @noisy det1780 det1565 det1789 det1570
mzz (11, -4) (11, -2)         @noisy det799 det797 det801 det792
mxx (13, 17) (11, 17)         @noisy det870 det875 det3104 det3106
mzz (15, -4) (15, -2)         @noisy det325 det328 det1063 det1068
mxx (9, 7) (7, 7)             @noisy det748 det61 det67 det742
mxx (5, -19) (5, -17)         @noisy det3497 det3500
mxx (29, 1) (27, 1)           @noisy det689 det691 det3807
mxx (3, 1) (5, 1)             @noisy det1665 det1667 det1697 det1698
mzz (19, 20) (17, 20)         @noisy det2909 det2912
mxx (5, -13) (3, -13)         @noisy det3619 det3037 det3038
mxx (17, -1) (15, -1)         @noisy det326 det327 det1063 det1068
mzz (11, 20) (11, 22)         @noisy det879 det867 det876 det872
mxx (13, -13) (11, -13)       @noisy det2771 det2773 det1345 det1349
mxx (15, 23) (15, 25)         @noisy det3278 det3282
mzz (13, 26) (15, 26)         @noisy det3279 det3281
mzz (-5, 2) (-5, 4)           @noisy det215 det208 det217 det209 det204
mxx (5, 11) (3, 11)           @noisy det1503 det1505 det1499 det1506
mzz (3, 2) (3, 4)             @noisy det1663 det1669 det1697 det1698
mzz (9, 10) (9, 8)            @noisy det748 det122 det125 det742
mzz (17, -10) (17, -8)        @noisy det2112 det2688 det2690 det2110
mxx (17, 1) (15, 1)           @noisy det326 det327 det474 det479
mxx (9, -11) (7, -11)         @noisy det2293 det2297 det1343 det1347
mzz (17, 8) (17, 10)          @noisy det1236 det1239 det1238 det1240
mxx (11, 7) (13, 7)           @noisy det120 det124 det434 det437
mxx (13, -11) (11, -11)       @noisy det1345 det1349 det1377 det1379
mzz (9, -22) (9, -20)         @noisy det3578 det1174 det1179
mxx (25, 7) (23, 7)           @noisy det1945 det1948 det3570
mzz (13, -8) (13, -10)        @noisy det1104 det1105 det1377 det1379
mzz (25, -4) (25, -2)         @noisy det550 det557 det544 det556
mzz (15, -22) (15, -20)       @noisy det3180 det1173 det1181 det3173
mxx (9, 1) (7, 1)             @noisy det55 det65 det62 det69
mzz (3, 14) (3, 16)           @noisy det1788 det1786 det1787 det1780 det1789
mxx (-1, 5) (1, 5)            @noisy det1862 det1865 det1861 det1864
mzz (11, -10) (11, -8)        @noisy det1342 det1348 det1377 det1379
mxx (11, 13) (13, 13)         @noisy det403 det407 det3104 det3106
mzz (7, -2) (7, -4)           @noisy det2705 det2707 det2346 det2348
mxx (5, -1) (3, -1)           @noisy det1665 det1667 det2938 det2941
mxx (13, 19) (11, 19)         @noisy det870 det875 det867 det876
mxx (17, -23) (15, -23)       @noisy det3173 det3175 det3182 det3180 det3176
mzz (23, -4) (23, -2)         @noisy det551 det558 det544 det556
mzz (19, 2) (19, 4)           @noisy det3091 det3088 det476 det478
mxx (25, -5) (23, -5)         @noisy det552 det559 det544 det556
mxx (1, -5) (-1, -5)          @noisy det1892 det1896 det1898 det1895
mzz (9, 22) (9, 20)           @noisy det879 det2838 det2846 det872
mzz (-3, -2) (-3, -4)         @noisy det1829 det1830 det3594
mxx (9, 19) (7, 19)           @noisy det1567 det1571 det2838 det2846
mxx (23, 11) (23, 13)         @noisy det3362 det3366
mzz (-1, 8) (-1, 10)          @noisy det2240 det2243 det2244 det2239 det2235
mxx (17, 13) (15, 13)         @noisy det2421 det2423 det399 det405
mxx (21, 5) (19, 5)           @noisy det3091 det1272 det1273 det3088
mxx (19, 7) (21, 7)           @noisy det2052 det1272 det1273 det2049
mxx (13, -7) (11, -7)         @noisy det796 det800 det1377 det1379
mxx (17, 11) (15, 11)         @noisy det1236 det1239 det399 det405
mzz (13, -20) (13, -22)       @noisy det1167 det1178 det1173 det1181
mzz (21, -2) (21, -4)         @noisy det2515 det551 det558 det2519
mzz (7, -16) (7, -14)         @noisy det2595 det2599 det2597 det2602
mzz (23, 10) (23, 8)          @noisy det1979 det1980 det3775
mxx (-5, 1) (-3, 1)           @noisy det215 det216 det213 det204
mzz (13, -2) (13, -4)         @noisy det799 det325 det328 det792
mxx (7, -1) (9, -1)           @noisy det2705 det2707 det62 det69
mxx (25, 1) (23, 1)           @noisy det553 det555 det1942 det1947
mzz (9, -10) (9, -8)          @noisy det2293 det2297 det1342 det1348
mxx (5, -7) (3, -7)           @noisy det2347 det2349 det3072 det3075
mxx (3, 13) (5, 13)           @noisy det1503 det1505 det1780 det1789
mzz (13, 8) (13, 10)          @noisy det400 det406 det434 det437
mzz (3, -4) (3, -2)           @noisy det1660 det1666 det2938 det2941
mzz (25, -10) (25, -8)        @noisy det1447 det1448 det1442 det1443 det1439
mxx (21, -5) (19, -5)         @noisy det2515 det2519 det2518 det2521
mzz (21, -14) (21, -16)       @noisy det2175 det2171 det2178 det2170 det2172
mxx (3, -5) (5, -5)           @noisy det2347 det2349 det2938 det2941
mzz (21, -8) (21, -10)        @noisy det2755 det2757 det1446 det1450
mzz (19, -14) (19, -16)       @noisy det2170 det2175 det1005 det1010
mxx (19, 19) (19, 17)         @noisy det2911 det2915
mzz (25, 2) (25, 4)           @noisy det1727 det1728 det1942 det1947
mzz (11, 2) (11, 4)           @noisy det277 det63 det70 det272
mxx (13, 11) (11, 11)         @noisy det403 det407 det434 det437
mxx (29, -1) (27, -1)         @noisy det689 det691 det680 det692
mzz (19, -4) (19, -2)         @noisy det1066 det2515 det2519 det1070

--------         42
myy (21, 4) (21, 5)           @det3088 det3090
myy (3, 1) (3, 2)             @det1697 det1699
myy (9, -11) (9, -10)         @det2293 det2299
myy (9, -1) (9, -2)           @det2705 det2706
myy (-1, 1) (-1, 2)           @det1861 det1863
myy (5, -11) (5, -10)         @det3072 det3074
myy (11, 10) (11, 11)         @det436 det434
myy (3, 4) (3, 5)             @det1697 det1699
myy (11, -1) (11, -2)         @det792 det798
myy (17, 11) (17, 10)         @det1241 det1236
myy (7, -11) (7, -10)         @det2293 det2299
myy (7, 22) (7, 23)           @det2845 det2838
myy (21, 2) (21, 1)           @det3088 det3090
myy (11, -16) (11, -17)       @det2771 det2772
myy (5, 1) (5, 2)             @det1697 det1699
myy (15, -20) (15, -19)       @det3173 det3181
myy (17, 5) (17, 4)           @det474 det480
myy (11, 4) (11, 5)           @det272 det276
myy (17, 1) (17, 2)           @det474 det480
myy (17, -14) (17, -13)       @det999 det1012
myy (3, 10) (3, 11)           @det1499 det1507
myy (7, -8) (7, -7)           @det2293 det2299
myy (19, 2) (19, 1)           @det3088 det3090
myy (19, 4) (19, 5)           @det3088 det3090
myy (15, 10) (15, 11)         @det1241 det1236
myy (9, 13) (9, 14)           @det1562 det1568
myy (5, -8) (5, -7)           @det3072 det3074
myy (15, 16) (15, 17)         @det2421 det2424
myy (21, -5) (21, -4)         @det2515 det2520
myy (13, 14) (13, 13)         @det3104 det3107
myy (9, -14) (9, -13)         @det2595 det2600
myy (11, 7) (11, 8)           @det436 det434
myy (7, 13) (7, 14)           @det1562 det1568
myy (19, -4) (19, -5)         @det2515 det2520
myy (15, -1) (15, -2)         @det1063 det1067
myy (9, 10) (9, 11)           @det742 det750
myy (17, -23) (17, -22)       @det3173 det3181
myy (21, 8) (21, 7)           @det2049 det2051
myy (21, -8) (21, -7)         @det2755 det2756
myy (11, -22) (11, -23)       @det1167 det1177
myy (7, -17) (7, -16)         @det2595 det2600
myy (-1, 4) (-1, 5)           @det1861 det1863
myy (11, 19) (11, 20)         @det874 det867
myy (5, -1) (5, -2)           @det2938 det2940
myy (17, -17) (17, -16)       @det999 det1012
myy (9, 5) (9, 4)             @det55 det68
myy (17, 7) (17, 8)           @det1241 det1236
myy (-3, 2) (-3, 1)           @det214 det204
myy (7, 19) (7, 20)           @det2845 det2838
myy (5, -5) (5, -4)           @det2938 det2940
myy (15, 1) (15, 2)           @det474 det480
myy (3, -10) (3, -11)         @det3072 det3074
myy (7, -13) (7, -14)         @det2595 det2600
myy (7, 16) (7, 17)           @det1562 det1568
myy (9, 16) (9, 17)           @det1562 det1568
myy (15, -13) (15, -14)       @det999 det1012
myy (13, -23) (13, -22)       @det1167 det1177
myy (13, 10) (13, 11)         @det436 det434
myy (13, -14) (13, -13)       @det2771 det2772
myy (23, -11) (23, -10)       @det1439 det1449
myy (3, -8) (3, -7)           @det3072 det3074
myy (15, 7) (15, 8)           @det1241 det1236
myy (11, -20) (11, -19)       @det1167 det1177
myy (21, -14) (21, -13)       @det2170 det2176
myy (9, 7) (9, 8)             @det742 det750
myy (29, -5) (29, -4)         @det690 det680
myy (5, 7) (5, 8)             @det1499 det1507
myy (21, -1) (21, -2)         @det2515 det2520
myy (13, -11) (13, -10)       @det1377 det1378
myy (25, -8) (25, -7)         @det1439 det1449
myy (1, -5) (1, -4)           @det1892 det1897
myy (7, 7) (7, 8)             @det742 det750
myy (5, 16) (5, 17)           @det1780 det1790
myy (15, -5) (15, -4)         @det1063 det1067
myy (11, 1) (11, 2)           @det272 det276
myy (13, 16) (13, 17)         @det3104 det3107
myy (1, 1) (1, 2)             @det1861 det1863
myy (23, 4) (23, 5)           @det1942 det1946
myy (19, 10) (19, 11)         @det2049 det2051
myy (11, -5) (11, -4)         @det792 det798
myy (7, 10) (7, 11)           @det742 det750
myy (17, -1) (17, -2)         @det1063 det1067
myy (19, -8) (19, -7)         @det2755 det2756
myy (27, -5) (27, -4)         @det690 det680
myy (21, -17) (21, -16)       @det2170 det2176
myy (5, 10) (5, 11)           @det1499 det1507
myy (13, 8) (13, 7)           @det436 det434
myy (-1, -1) (-1, -2)         @det1892 det1897
myy (17, -5) (17, -4)         @det1063 det1067
myy (3, 16) (3, 17)           @det1780 det1790
myy (19, -17) (19, -16)       @det2170 det2176
myy (-1, -5) (-1, -4)         @det1892 det1897
myy (1, 4) (1, 5)             @det1861 det1863
myy (11, 13) (11, 14)         @det3104 det3107
myy (9, -17) (9, -16)         @det2595 det2600
myy (7, -1) (7, -2)           @det2705 det2706
myy (21, -11) (21, -10)       @det2755 det2756
myy (11, -14) (11, -13)       @det2771 det2772
myy (-1, 11) (-1, 10)         @det2235 det2245
myy (3, 7) (3, 8)             @det1499 det1507
myy (11, 16) (11, 17)         @det3104 det3107
myy (9, 19) (9, 20)           @det2845 det2838
myy (25, 5) (25, 4)           @det1942 det1946
myy (15, 4) (15, 5)           @det474 det480
myy (25, -1) (25, -2)         @det554 det544
myy (9, -5) (9, -4)           @det2705 det2706
myy (19, 7) (19, 8)           @det2049 det2051
myy (11, -8) (11, -7)         @det1377 det1378
myy (1, 11) (1, 10)           @det2235 det2245
myy (19, -10) (19, -11)       @det2755 det2756
myy (13, -1) (13, -2)         @det792 det798
myy (15, -7) (15, -8)         @det2688 det2691
myy (23, -7) (23, -8)         @det1439 det1449
myy (17, -8) (17, -7)         @det2688 det2691
myy (21, 10) (21, 11)         @det2049 det2051
myy (9, 22) (9, 23)           @det2845 det2838
myy (23, -1) (23, -2)         @det554 det544
myy (-5, 4) (-5, 5)           @det214 det204
myy (17, 13) (17, 14)         @det2421 det2424
myy (15, 13) (15, 14)         @det2421 det2424
myy (1, 7) (1, 8)             @det2235 det2245
myy (7, -5) (7, -4)           @det2705 det2706
myy (17, 16) (17, 17)         @det2421 det2424
myy (9, 1) (9, 2)             @det55 det68
myy (11, 23) (11, 22)         @det874 det867
myy (15, -23) (15, -22)       @det3173 det3181
myy (13, 22) (13, 23)         @det874 det867
myy (5, 14) (5, 13)           @det1780 det1790
myy (13, 4) (13, 5)           @det272 det276
myy (17, -20) (17, -19)       @det3173 det3181
myy (7, 1) (7, 2)             @det55 det68
myy (7, 4) (7, 5)             @det55 det68
myy (25, -11) (25, -10)       @det1439 det1449
myy (-1, 7) (-1, 8)           @det2235 det2245
myy (25, 1) (25, 2)           @det1942 det1946
myy (17, -11) (17, -10)       @det2688 det2691
myy (25, -5) (25, -4)         @det554 det544
myy (13, -5) (13, -4)         @det792 det798
myy (11, -10) (11, -11)       @det1377 det1378
myy (19, -1) (19, -2)         @det2515 det2520
myy (3, -1) (3, -2)           @det2938 det2940
myy (3, -5) (3, -4)           @det2938 det2940
myy (9, -7) (9, -8)           @det2293 det2299
myy (5, 4) (5, 5)             @det1697 det1699
myy (27, -1) (27, -2)         @det690 det680
myy (3, 13) (3, 14)           @det1780 det1790
myy (-5, 1) (-5, 2)           @det214 det204
myy (15, -11) (15, -10)       @det2688 det2691
myy (1, -1) (1, -2)           @det1892 det1897
myy (13, -17) (13, -16)       @det2771 det2772
myy (29, -1) (29, -2)         @det690 det680
myy (23, 1) (23, 2)           @det1942 det1946
myy (23, -5) (23, -4)         @det554 det544
myy (15, -17) (15, -16)       @det999 det1012
myy (13, 2) (13, 1)           @det272 det276
myy (13, -20) (13, -19)       @det1167 det1177
myy (-3, 4) (-3, 5)           @det214 det204
myy (13, 19) (13, 20)         @det874 det867
myy (19, -14) (19, -13)       @det2170 det2176
myy (13, -8) (13, -7)         @det1377 det1378

--------         43
mzz (15, 22) (15, 20)         @det877 det3714 det883
mzz (9, 16) (9, 14)           @det1569 det1572 det1575 det1568
mxx (21, 1) (19, 1)           @det3091 det618 det614 det3090
mxx (17, 5) (15, 5)           @det481 det480 det483 det479
mxx (25, 5) (23, 5)           @det1949 det1948 det1946 det1947
mxx (9, -7) (7, -7)           @det2298 det2299 det2297 det2301
mzz (17, 16) (17, 14)         @det2424 det2423 det2032 det2028
mxx (21, -11) (19, -11)       @det2756 det2757 det2111 det2116
mxx (9, 17) (7, 17)           @det1569 det1571 det1573 det1568
mxx (13, -19) (11, -19)       @det1177 det1178 det1182 det1183
mzz (11, -26) (9, -26)        @det3434 det3438
mxx (9, -5) (7, -5)           @det2706 det2707 det2301 det2298
mzz (5, 10) (5, 8)            @det749 det752 det1507 det1506
mxx (17, 17) (15, 17)         @det2424 det2423 det2403 det2405
mxx (-3, 5) (-5, 5)           @det221 det214 det215 det222 det218
mxx (9, 11) (7, 11)           @det748 det751 det753 det750
mzz (27, -2) (27, -4)         @det557 det563 det690 det692
mxx (11, 1) (13, 1)           @det277 det278 det280 det276
mxx (23, -7) (25, -7)         @det1447 det559 det561 det1449
mzz (23, 4) (23, 2)           @det616 det613 det1946 det1947
mzz (1, -4) (1, -2)           @det1897 det1896 det1666 det1673
mxx (17, -5) (15, -5)         @det1072 det1069 det1067 det1068
mzz (17, 2) (17, 4)           @det478 det480 det479 det482
mxx (11, 23) (13, 23)         @det878 det874 det876 det881
mzz (17, -16) (17, -14)       @det1009 det1010 det1017 det1012
mxx (1, 11) (-1, 11)          @det2249 det2245 det2243 det2250 det2246
mxx (13, -25) (11, -25)       @det1180 det3560 det1184
mzz (-3, 2) (-3, 4)           @det214 det215 det219 det220
mzz (11, -16) (11, -14)       @det1346 det2772 det2773 det1352
mzz (15, 4) (15, 2)           @det279 det281 det480 det479
mxx (17, 19) (15, 19)         @det3817 det2403 det2405
mzz (21, 8) (21, 10)          @det2052 det1980 det1982 det2051
mzz (23, -10) (23, -8)        @det1447 det1450 det1452 det1449
mxx (9, 13) (7, 13)           @det1569 det751 det753 det1568
mxx (9, -17) (7, -17)         @det2601 det2600 det2599 det2603
mzz (17, -22) (17, -20)       @det3179 det3185 det3186 det3181 det3180
mzz (13, -14) (13, -16)       @det2772 det2773 det1018 det1011
mxx (9, 23) (7, 23)           @det2845 det2851 det2846 det2848 det2852
mzz (13, 20) (13, 22)         @det877 det874 det876 det883
mzz (-3, -8) (-1, -8)         @det2665 det2667
mzz (9, 2) (9, 4)             @det68 det65 det70 det74
mzz (27, 8) (25, 8)           @det2479 det2484
mxx (-3, -7) (-3, -5)         @det2669 det2662
mzz (7, 22) (7, 20)           @det2845 det2846 det2849 det2847 det2850
mzz (7, -8) (7, -10)          @det2299 det2297 det2302 det2300
mxx (15, -13) (17, -13)       @det1009 det1013 det1016 det1012
mxx (17, 7) (15, 7)           @det481 det1241 det1239 det483
mzz (17, -4) (17, -2)         @det1070 det1068 det1071 det1067
mzz (15, -16) (15, -14)       @det1009 det1018 det1011 det1012
mzz (5, -8) (5, -10)          @det3074 det2302 det2300 det3075
mzz (-1, 2) (-1, 4)           @det220 det219 det1863 det1864
mxx (-3, -1) (-5, -1)         @det223 det216 det3765
mzz (5, 4) (5, 2)             @det1698 det1699 det66 det71
mxx (13, -17) (11, -17)       @det2772 det2773 det1182 det1183
mxx (5, 17) (3, 17)           @det1791 det1792 det1790 det1793 det1789
mzz (15, 16) (15, 14)         @det408 det2424 det2423 det404
mxx (13, -1) (11, -1)         @det799 det278 det280 det798
mxx (25, -1) (23, -1)         @det555 det562 det554 det556
mzz (11, 14) (11, 16)         @det1572 det1575 det3107 det3106
mxx (1, -11) (1, -13)         @det3047 det3040
mxx (11, -5) (13, -5)         @det799 det800 det802 det798
mxx (-1, 1) (1, 1)            @det1668 det1674 det1863 det1864
mxx (17, -11) (15, -11)       @det2690 det1013 det2691 det1016
mzz (1, 2) (1, 4)             @det1669 det1675 det1863 det1864
mzz (-1, -4) (-1, -2)         @det1897 det1896 det1830 det1833
mzz (5, -2) (5, -4)           @det2941 det2940 det2352 det2348
mzz (9, -16) (9, -14)         @det1346 det2600 det2599 det1352
mzz (13, 2) (13, 4)           @det277 det281 det279 det276
mzz (15, 10) (15, 8)          @det406 det1241 det1239 det413
mxx (5, 5) (3, 5)             @det920 det922 det1699 det1698
mxx (27, 5) (27, 7)           @det2480 det2485
mzz (3, 8) (3, 10)            @det1508 det1507 det1506 det1510
mxx (13, 25) (11, 25)         @det878 det3526 det881
mzz (21, 14) (23, 14)         @det3364 det3371
mzz (1, 8) (1, 10)            @det1508 det1510 det2245 det2243
mzz (5, -20) (7, -20)         @det3498 det3504
mxx (21, -13) (19, -13)       @det2176 det2175 det2111 det2116
mxx (25, -11) (23, -11)       @det1455 det1451 det1449 det1447 det1456
mzz (3, -10) (3, -8)          @det3045 det3039 det3074 det3075
mxx (21, -7) (19, -7)         @det2756 det2757 det2521 det2522
mzz (13, 14) (13, 16)         @det3107 det408 det404 det3106
mzz (21, 2) (21, 4)           @det3091 det616 det613 det3090
mxx (-1, 7) (1, 7)            @det1865 det1866 det2245 det2243
mzz (19, -10) (19, -8)        @det2112 det2756 det2757 det2115
mzz (11, -22) (11, -20)       @det1177 det1178 det1179 det1186
mzz (5, -14) (5, -16)         @det3545 det2602 det2604
mzz (3, -14) (1, -14)         @det3043 det3049
mxx (21, 11) (19, 11)         @det2052 det2027 det2030 det2051
mxx (13, -23) (11, -23)       @det1177 det1178 det1180 det1184
mxx (-1, -7) (1, -7)          @det3783 det1898 det1899
mxx (15, -7) (17, -7)         @det1072 det1069 det2691 det2690
mzz (7, 4) (7, 2)             @det68 det65 det66 det71
mxx (7, -19) (9, -19)         @det2601 det2603 det3680
mxx (13, 5) (11, 5)           @det277 det124 det129 det276
mzz (1, -10) (1, -8)          @det3586 det3039 det3045
mxx (3, 7) (5, 7)             @det920 det922 det1507 det1506
mzz (19, 14) (19, 16)         @det2032 det3688 det2028
mxx (9, 5) (7, 5)             @det68 det65 det72 det67
mzz (7, 16) (7, 14)           @det1569 det1570 det1574 det1568
mxx (-1, -1) (1, -1)          @det1897 det1896 det1668 det1674
mxx (29, -5) (27, -5)         @det698 det699 det690 det692 det694
mzz (9, -4) (9, -2)           @det2706 det2707 det803 det801
mxx (21, -17) (19, -17)       @det2179 det2176 det2175 det2177 det2180
mzz (27, 2) (27, 4)           @det1728 det3627 det1731
mzz (11, 8) (11, 10)          @det125 det436 det437 det127
mxx (21, -1) (19, -1)         @det2520 det2519 det618 det614
mxx (17, -19) (15, -19)       @det3180 det1014 det1015 det3181
mzz (15, -10) (15, -8)        @det1105 det2691 det2690 det1108
mxx (19, 13) (21, 13)         @det2027 det2030 det3602
mxx (17, -17) (15, -17)       @det1009 det1014 det1015 det1012
mxx (7, -13) (9, -13)         @det2600 det2599 det1347 det1353
mzz (19, 8) (19, 10)          @det2052 det1242 det2051 det1240
mzz (7, 10) (7, 8)            @det748 det749 det752 det750
mzz (29, -2) (29, -4)         @det696 det697 det690 det692 det693
mxx (9, -23) (9, -25)         @det3431 det3436
mxx (5, -11) (3, -11)         @det3038 det3048 det3074 det3075
mzz (5, 14) (5, 16)           @det1790 det1789 det1574 det1570
mzz (11, -4) (11, -2)         @det799 det803 det801 det798
mxx (13, 17) (11, 17)         @det3107 det875 det882 det3106
mzz (15, -4) (15, -2)         @det328 det332 det1067 det1068
mxx (9, 7) (7, 7)             @det748 det72 det67 det750
mxx (5, -19) (5, -17)         @det3500 det3505
mxx (29, 1) (27, 1)           @det3807 det691 det695
mxx (3, 1) (5, 1)             @det1667 det1699 det1698 det1671
mzz (19, 20) (17, 20)         @det2916 det2912
mxx (5, -13) (3, -13)         @det3038 det3619 det3048
mxx (17, -1) (15, -1)         @det327 det329 det1067 det1068
mzz (11, 20) (11, 22)         @det879 det880 det874 det876
mxx (13, -13) (11, -13)       @det2772 det2773 det1349 det1355
mxx (15, 23) (15, 25)         @det3282 det3287
mzz (13, 26) (15, 26)         @det3281 det3285
mzz (-5, 2) (-5, 4)           @det214 det215 det224 det217 det225
mxx (5, 11) (3, 11)           @det1505 det1509 det1507 det1506
mzz (3, 2) (3, 4)             @det1669 det1699 det1698 det1675
mzz (9, 10) (9, 8)            @det748 det125 det127 det750
mzz (17, -10) (17, -8)        @det2112 det2115 det2691 det2690
mxx (17, 1) (15, 1)           @det327 det329 det480 det479
mxx (9, -11) (7, -11)         @det2299 det2297 det1347 det1353
mzz (17, 8) (17, 10)          @det1240 det1241 det1239 det1242
mxx (11, 7) (13, 7)           @det124 det129 det436 det437
mxx (13, -11) (11, -11)       @det1349 det1355 det1378 det1379
mzz (9, -22) (9, -20)         @det3578 det1179 det1186
mxx (25, 7) (23, 7)           @det1949 det1948 det3570
mzz (13, -8) (13, -10)        @det1105 det1379 det1378 det1108
mzz (25, -4) (25, -2)         @det557 det563 det554 det556
mzz (15, -22) (15, -20)       @det3180 det1185 det1181 det3181
mxx (9, 1) (7, 1)             @det68 det65 det69 det73
mzz (3, 14) (3, 16)           @det1788 det1794 det1795 det1790 det1789
mxx (-1, 5) (1, 5)            @det1865 det1866 det1863 det1864
mzz (11, -10) (11, -8)        @det1348 det1354 det1378 det1379
mxx (11, 13) (13, 13)         @det407 det411 det3107 det3106
mzz (7, -2) (7, -4)           @det2706 det2707 det2352 det2348
mxx (5, -1) (3, -1)           @det1667 det2940 det1671 det2941
mxx (13, 19) (11, 19)         @det875 det874 det876 det882
mxx (17, -23) (15, -23)       @det3183 det3182 det3181 det3180 det3184
mzz (23, -4) (23, -2)         @det558 det560 det554 det556
mzz (19, 2) (19, 4)           @det3091 det3090 det482 det478
mxx (25, -5) (23, -5)         @det559 det561 det554 det556
mxx (1, -5) (-1, -5)          @det1897 det1896 det1898 det1899
mzz (9, 22) (9, 20)           @det879 det880 det2845 det2846
mzz (-3, -2) (-3, -4)         @det1830 det3594 det1833
mxx (9, 19) (7, 19)           @det1571 det1573 det2845 det2846
mxx (23, 11) (23, 13)         @det3366 det3370
mzz (-1, 8) (-1, 10)          @det2245 det2243 det2247 det2244 det2248
mxx (17, 13) (15, 13)         @det405 det2424 det2423 det412
mxx (21, 5) (19, 5)           @det3091 det1276 det1273 det3090
mxx (19, 7) (21, 7)           @det2052 det1276 det1273 det2051
mxx (13, -7) (11, -7)         @det800 det802 det1378 det1379
mxx (17, 11) (15, 11)         @det405 det1241 det1239 det412
mzz (13, -20) (13, -22)       @det1177 det1178 det1185 det1181
mzz (21, -2) (21, -4)         @det2520 det2519 det558 det560
mzz (7, -16) (7, -14)         @det2600 det2599 det2602 det2604
mzz (23, 10) (23, 8)          @det1980 det1982 det3775
mxx (-5, 1) (-3, 1)           @det214 det215 det216 det223
mzz (13, -2) (13, -4)         @det799 det328 det332 det798
mxx (7, -1) (9, -1)           @det2706 det2707 det69 det73
mxx (25, 1) (23, 1)           @det555 det562 det1946 det1947
mzz (9, -10) (9, -8)          @det2299 det2297 det1354 det1348
mxx (5, -7) (3, -7)           @det2353 det3075 det3074 det2349
mxx (3, 13) (5, 13)           @det1505 det1509 det1790 det1789
mzz (13, 8) (13, 10)          @det406 det413 det436 det437
mzz (3, -4) (3, -2)           @det1666 det1673 det2940 det2941
mzz (25, -10) (25, -8)        @det1449 det1447 det1448 det1453 det1454
mxx (21, -5) (19, -5)         @det2520 det2519 det2521 det2522
mzz (21, -14) (21, -16)       @det2176 det2175 det2178 det2181 det2182
mxx (3, -5) (5, -5)           @det2353 det2941 det2940 det2349
mzz (21, -8) (21, -10)        @det2756 det2757 det1450 det1452
mzz (19, -14) (19, -16)       @det2176 det2175 det1010 det1017
mxx (19, 19) (19, 17)         @det2915 det2919
mzz (25, 2) (25, 4)           @det1728 det1946 det1947 det1731
mzz (11, 2) (11, 4)           @det277 det70 det74 det276
mxx (13, 11) (11, 11)         @det407 det411 det436 det437
mxx (29, -1) (27, -1)         @det691 det690 det692 det695
mzz (19, -4) (19, -2)         @det2520 det2519 det1071 det1070

--------         44
mxx (7, 2) (5, 2)             @det2957 det66 det71 det2955
mzz (9, -7) (9, -5)           @det2722 det2298 det2724 det2301
mxx (7, -16) (5, -16)         @det2602 det3494 det3503 det2604
mzz (9, 11) (9, 13)           @det751 det753 det2371 det2373
mzz (15, 23) (15, 25)         @det3276 det3284 det3282 det3287 det3283
mxx (13, 26) (15, 26)         @det3276 det3280 det3284 det3281 det3285
mzz (1, 7) (1, 5)             @det1865 det2739 det1866 det2741
mzz (19, -13) (19, -11)       @det2113 det2111 det2109 det2116
mzz (9, -17) (9, -19)         @det2601 det3206 det3209 det2603
mzz (7, -13) (7, -11)         @det3308 det3310 det1347 det1353
mxx (3, -10) (1, -10)         @det3034 det3044 det3039 det3045
mzz (17, 5) (17, 7)           @det481 det1274 det1271 det483
mxx (7, 4) (5, 4)             @det918 det921 det66 det71
mxx (3, 8) (1, 8)             @det1508 det2739 det2741 det1510
mzz (5, 11) (5, 13)           @det2557 det1509 det1505 det2556
mzz (11, -25) (11, -23)       @det1180 det3427 det3437 det1184
mxx (-3, -2) (-1, -2)         @det1832 det1830 det1833 det1828
mxx (15, -22) (13, -22)       @det1185 det3537 det1181
mzz (27, -1) (27, 1)          @det1730 det691 det1725 det695
mxx (27, 2) (25, 2)           @det1730 det1728 det1725 det1731
mxx (13, 8) (15, 8)           @det941 det406 det413 det939
mxx (19, 10) (17, 10)         @det2024 det1240 det2031 det1242
mxx (3, 4) (1, 4)             @det1669 det2739 det2741 det1675
mzz (13, -19) (13, -17)       @det1917 det1915 det1182 det1183
mxx (3, 14) (3, 16)           @det1788 det1794
mzz (7, -19) (7, -17)         @det2601 det3494 det2603 det3503
mzz (1, 1) (1, -1)            @det1670 det1668 det1664 det1674
mxx (15, 16) (13, 16)         @det408 det2400 det404 det2404
mxx (13, 2) (15, 2)           @det279 det281 det324 det330
mzz (21, -1) (21, 1)          @det615 det618 det614 det609
mzz (25, 5) (25, 7)           @det1949 det1948 det2474 det2483
mzz (7, 11) (7, 13)           @det2557 det751 det753 det2556
mzz (-5, 1) (-5, -1)          @det3766 det216 det223
mxx (11, -10) (9, -10)        @det1344 det1351 det1354 det1348
mxx (11, 20) (9, 20)          @det1598 det880 det879 det1596
mxx (27, 4) (25, 4)           @det1728 det2474 det2483 det1731
mzz (23, 11) (23, 13)         @det3361 det3369 det3366 det3370 det3367
mzz (11, 7) (11, 5)           @det126 det124 det129 det123
mzz (3, -13) (3, -11)         @det3034 det3038 det3044 det3048
mxx (-1, 8) (-1, 10)          @det2244 det2248
mzz (13, 5) (13, 7)           @det941 det124 det129 det939
mxx (23, 4) (21, 4)           @det1981 det616 det613 det1978
mxx (3, -8) (1, -8)           @det3226 det3039 det3223 det3045
mxx (13, -20) (15, -20)       @det1917 det1185 det1181 det1915
mzz (13, 25) (13, 23)         @det3276 det3284 det881 det878
mxx (11, -16) (9, -16)        @det1346 det3206 det3209 det1352
mzz (5, -7) (5, -5)           @det2344 det2351 det2353 det2349
mzz (13, 11) (13, 13)         @det407 det401 det409 det411
mxx (9, 10) (11, 10)          @det125 det2371 det127 det2373
mzz (17, 1) (17, -1)          @det327 det329 det2067 det2068
mxx (23, -4) (21, -4)         @det2541 det558 det560 det2539
mzz (11, 1) (11, -1)          @det1210 det278 det280 det1208
mxx (21, -8) (23, -8)         @det2541 det1450 det1452 det2539
mxx (9, 16) (11, 16)          @det1598 det1572 det1575 det1596
mzz (21, 11) (21, 13)         @det3369 det2027 det2030 det3361
mxx (5, 14) (7, 14)           @det2557 det1570 det1574 det2556
mxx (21, -14) (21, -16)       @det2178 det2181
mxx (11, 2) (9, 2)            @det1210 det70 det74 det1208
mxx (15, 10) (13, 10)         @det406 det401 det413 det409
mxx (23, 10) (21, 10)         @det3369 det1980 det1982 det3361
mzz (19, 19) (19, 17)         @det2914 det2915 det2919 det2910 det2917
mxx (19, 2) (17, 2)           @det478 det2067 det2068 det482
mzz (11, -13) (11, -11)       @det1344 det1349 det1351 det1355
mxx (-5, 2) (-5, 4)           @det225 det217
mzz (-1, 7) (-1, 5)           @det3706 det1865 det1866
mzz (9, 5) (9, 7)             @det126 det72 det67 det123
mxx (7, -4) (5, -4)           @det2344 det2351 det2352 det2348
mzz (5, 5) (5, 7)             @det918 det922 det920 det921
mzz (-1, -5) (-1, -7)         @det2668 det1898 det1899 det2658
mzz (19, 13) (19, 11)         @det2027 det2024 det2030 det2031
mxx (25, -4) (27, -4)         @det557 det563 det3654
mxx (19, 4) (17, 4)           @det478 det1271 det1274 det482
mxx (21, -2) (23, -2)         @det615 det558 det560 det609
mzz (13, -25) (13, -23)       @det1180 det1184 det3561
mxx (19, 14) (17, 14)         @det2024 det2031 det2032 det2028
mxx (11, -8) (9, -8)          @det2722 det2724 det1354 det1348
mzz (11, 13) (11, 11)         @det407 det411 det2371 det2373
mzz (17, -5) (17, -7)         @det2790 det1072 det1069 det2787
mzz (11, -5) (11, -7)         @det2722 det2724 det800 det802
mxx (11, -26) (9, -26)        @det3438 det3433 det3437 det3434 det3427
mzz (3, 1) (3, -1)            @det1670 det1667 det1664 det1671
mzz (-3, 5) (-5, 5)           @det218 det221
mxx (3, 2) (1, 2)             @det1670 det1669 det1664 det1675
mzz (17, -23) (15, -23)       @det3182 det3184
mxx (7, -8) (5, -8)           @det2344 det2351 det2302 det2300
mzz (15, -13) (15, -11)       @det3124 det1013 det3121 det1016
mxx (11, -2) (9, -2)          @det1210 det1208 det803 det801
mxx (11, -20) (9, -20)        @det3206 det3209 det1179 det1186
mzz (1, 11) (-1, 11)          @det2246 det2249
mzz (9, 17) (9, 19)           @det1598 det1571 det1573 det1596
mxx (7, 16) (5, 16)           @det1570 det1574 det3792
mzz (25, -5) (25, -7)         @det559 det561 det3672
mxx (-3, 2) (-1, 2)           @det1832 det220 det219 det1828
mzz (9, -11) (9, -13)         @det1344 det1351 det1347 det1353
mzz (15, 17) (15, 19)         @det2400 det2403 det2404 det2405
mzz (23, -7) (23, -5)         @det2541 det561 det559 det2539
mxx (17, 16) (19, 16)         @det2910 det2917 det2032 det2028
mxx (13, 20) (15, 20)         @det877 det2400 det2404 det883
mxx (15, -10) (13, -10)       @det3124 det1105 det3121 det1108
mxx (11, 4) (9, 4)            @det126 det70 det74 det123
mzz (13, -7) (13, -5)         @det1106 det800 det802 det1103
mxx (-3, -8) (-1, -8)         @det2667 det2664 det2658 det2668 det2665
mzz (17, -11) (17, -13)       @det2113 det1013 det2109 det1016
mxx (27, 8) (25, 8)           @det2474 det2478 det2483 det2479 det2484
mzz (-3, -7) (-3, -5)         @det2662 det2669 det2663 det2658 det2668
mxx (7, 22) (7, 20)           @det2847 det2850
mzz (7, -7) (7, -5)           @det2298 det2344 det2351 det2301
mxx (21, 8) (23, 8)           @det1981 det1980 det1982 det1978
mzz (11, 23) (11, 25)         @det878 det3527 det881
mxx (7, -2) (5, -2)           @det2957 det2955 det2352 det2348
mxx (25, -10) (25, -8)        @det1448 det1454
mxx (13, -8) (15, -8)         @det1106 det1105 det1103 det1108
mxx (19, -14) (17, -14)       @det2113 det1010 det1017 det2109
mzz (5, 17) (3, 17)           @det1792 det1791
mzz (15, 5) (15, 7)           @det941 det481 det939 det483
mzz (11, 19) (11, 17)         @det1598 det875 det1596 det882
mzz (3, 7) (3, 5)             @det920 det922 det2739 det2741
mzz (7, -1) (7, 1)            @det69 det2957 det73 det2955
mxx (11, 14) (9, 14)          @det1572 det2371 det1575 det2373
mxx (3, -4) (1, -4)           @det3226 det1666 det1673 det3223
mxx (13, 14) (15, 14)         @det408 det401 det404 det409
mxx (15, -16) (13, -16)       @det1917 det1018 det1011 det1915
mxx (19, -2) (17, -2)         @det1070 det2067 det1071 det2068
mzz (19, -1) (19, 1)          @det2068 det2067 det618 det614
mzz (5, -1) (5, 1)            @det1667 det1671 det2957 det2955
mzz (23, 5) (23, 7)           @det1981 det1949 det1948 det1978
mxx (23, -10) (21, -10)       @det1450 det3741 det1452
mzz (21, -7) (21, -5)         @det2541 det2521 det2522 det2539
mzz (27, 5) (27, 7)           @det2474 det2483 det2480 det2485 det2481
mxx (13, -2) (15, -2)         @det328 det332 det324 det330
mxx (21, 14) (23, 14)         @det3364 det3371 det3361 det3369 det3365
mxx (5, -20) (7, -20)         @det3494 det3503 det3498 det3504 det3499
mxx (15, 4) (13, 4)           @det941 det281 det279 det939
mxx (11, -4) (9, -4)          @det2722 det2724 det803 det801
mxx (15, 22) (13, 22)         @det3276 det877 det3284 det883
mzz (25, -11) (23, -11)       @det1451 det1456
mzz (13, -13) (13, -11)       @det3124 det1349 det1355 det3121
mzz (3, -5) (3, -7)           @det3226 det2349 det3223 det2353
mxx (19, -4) (17, -4)         @det2790 det1070 det2787 det1071
mxx (27, -2) (25, -2)         @det1730 det557 det563 det1725
mxx (3, 10) (1, 10)           @det1508 det3750 det1510
mzz (19, -7) (19, -5)         @det2790 det2787 det2521 det2522
mxx (21, 2) (23, 2)           @det615 det616 det613 det609
mzz (11, -19) (11, -17)       @det3206 det1182 det3209 det1183
mxx (3, -14) (1, -14)         @det3034 det3042 det3044 det3043 det3049
mzz (9, 1) (9, -1)            @det1210 det69 det1208 det73
mxx (7, -10) (5, -10)         @det3308 det3310 det2302 det2300
mxx (19, -8) (17, -8)         @det2790 det2787 det2112 det2115
mxx (13, -14) (15, -14)       @det3124 det1018 det1011 det3121
mzz (15, 1) (15, -1)          @det327 det329 det324 det330
mzz (15, 11) (15, 13)         @det405 det401 det409 det412
mzz (1, -5) (1, -7)           @det3226 det1898 det1899 det3223
mxx (19, -10) (17, -10)       @det2113 det2109 det2115 det2112
mxx (11, 8) (9, 8)            @det126 det125 det123 det127
mzz (7, 17) (7, 19)           @det1571 det1573 det3611
mzz (21, 5) (21, 7)           @det1981 det1276 det1273 det1978
mxx (11, -14) (9, -14)        @det1344 det1346 det1351 det1352
mzz (17, -17) (17, -19)       @det3723 det1014 det1015
mzz (5, -13) (5, -11)         @det3308 det3310 det3048 det3038
mzz (17, 17) (17, 19)         @det2910 det2403 det2917 det2405
mzz (29, -5) (27, -5)         @det694 det698
mxx (17, -22) (17, -20)       @det3185 det3179
mzz (29, -1) (29, 1)          @det3808 det691 det695
mzz (21, -17) (19, -17)       @det2177 det2180
mzz (9, 23) (7, 23)           @det2848 det2852
mxx (9, 22) (11, 22)          @det879 det880 det3636
mzz (19, 7) (19, 5)           @det1271 det1276 det1273 det1274
mxx (-3, 4) (-1, 4)           @det220 det219 det3697
mxx (19, 8) (17, 8)           @det1240 det1271 det1274 det1242
mxx (11, -22) (9, -22)        @det3427 det3437 det1186 det1179
mzz (7, 5) (7, 7)             @det918 det921 det67 det72
mxx (3, -2) (1, -2)           @det1670 det1666 det1673 det1664
mzz (-1, 1) (-1, -1)          @det1832 det1668 det1674 det1828
mxx (29, -2) (29, -4)         @det696 det693
mzz (9, -23) (9, -25)         @det3431 det3436 det3432 det3437 det3427
mzz (15, -17) (15, -19)       @det1917 det1014 det1915 det1015
mzz (13, -1) (13, 1)          @det278 det324 det280 det330
mzz (25, 1) (25, -1)          @det1730 det555 det562 det1725
mxx (-1, -4) (-3, -4)         @det2668 det1830 det1833 det2658
mzz (5, -19) (5, -17)         @det3494 det3500 det3503 det3505 det3501
mzz (17, 11) (17, 13)         @det405 det2024 det2031 det412
mzz (1, -11) (1, -13)         @det3034 det3044 det3040 det3041 det3047
mzz (13, 19) (13, 17)         @det875 det2400 det882 det2404
mxx (7, 8) (5, 8)             @det918 det749 det921 det752
mxx (15, -4) (13, -4)         @det1106 det328 det332 det1103
mxx (7, 10) (5, 10)           @det2557 det749 det752 det2556
mzz (23, 1) (23, -1)          @det615 det555 det562 det609
mzz (3, 13) (3, 11)           @det3732 det1505 det1509
mzz (15, -7) (15, -5)         @det1106 det1072 det1069 det1103
mxx (5, -14) (7, -14)         @det3308 det2602 det3310 det2604
mxx (19, 20) (17, 20)         @det2912 det2916 det2910 det2917 det2913
mzz (-3, -1) (-3, 1)          @det1832 det216 det223 det1828
mzz (21, -13) (21, -11)       @det3663 det2111 det2116
mxx (17, -16) (19, -16)       @det1010 det3645 det1017

--------         45
myy (21, 4) (21, 5)           @det1983 det1978
myy (3, 1) (3, 2)             @det1664 det1672
myy (9, -11) (9, -10)         @det1344 det1350
myy (9, -1) (9, -2)           @det1208 det1211
myy (-1, 1) (-1, 2)           @det1831 det1828
myy (5, -11) (5, -10)         @det3308 det3309
myy (5, -20) (5, -19)         @det3494 det3502
myy (23, 7) (23, 8)           @det1983 det1978
myy (11, 10) (11, 11)         @det2374 det2371
myy (-3, -5) (-3, -4)         @det2658 det2666
myy (3, 4) (3, 5)             @det2739 det2740
myy (11, -1) (11, -2)         @det1208 det1211
myy (23, 13) (23, 14)         @det3361 det3368
myy (17, 11) (17, 10)         @det2024 det2029
myy (7, -11) (7, -10)         @det3308 det3309
myy (21, 2) (21, 1)           @det609 det617
myy (11, -16) (11, -17)       @det3206 det3208
myy (5, 1) (5, 2)             @det2958 det2955
myy (15, -20) (15, -19)       @det1915 det1918
myy (17, 5) (17, 4)           @det1271 det1275
myy (11, 4) (11, 5)           @det123 det128
myy (27, 2) (27, 1)           @det1725 det1729
myy (17, 1) (17, 2)           @det2069 det2067
myy (17, -14) (17, -13)       @det2109 det2114
myy (7, -8) (7, -7)           @det2344 det2350
myy (19, 2) (19, 1)           @det2069 det2067
myy (19, 4) (19, 5)           @det1271 det1275
myy (15, 10) (15, 11)         @det401 det410
myy (9, 13) (9, 14)           @det2374 det2371
myy (5, -8) (5, -7)           @det2344 det2350
myy (15, 16) (15, 17)         @det2406 det2400
myy (21, -5) (21, -4)         @det2539 det2540
myy (13, 14) (13, 13)         @det401 det410
myy (9, -14) (9, -13)         @det1344 det1350
myy (11, 7) (11, 8)           @det123 det128
myy (7, 13) (7, 14)           @det2556 det2558
myy (19, -4) (19, -5)         @det2787 det2789
myy (15, -1) (15, -2)         @det324 det331
myy (9, 10) (9, 11)           @det2374 det2371
myy (21, 8) (21, 7)           @det1983 det1978
myy (21, -8) (21, -7)         @det2539 det2540
myy (11, -22) (11, -23)       @det3427 det3435
myy (7, -17) (7, -16)         @det3494 det3502
myy (11, 19) (11, 20)         @det1597 det1596
myy (5, -1) (5, -2)           @det2958 det2955
myy (9, 5) (9, 4)             @det123 det128
myy (9, -26) (9, -25)         @det3427 det3435
myy (17, 7) (17, 8)           @det1271 det1275
myy (-3, 2) (-3, 1)           @det1831 det1828
myy (5, -5) (5, -4)           @det2344 det2350
myy (15, 1) (15, 2)           @det324 det331
myy (15, 25) (15, 26)         @det3276 det3286
myy (3, -10) (3, -11)         @det3034 det3046
myy (19, 19) (19, 20)         @det2910 det2918
myy (7, -13) (7, -14)         @det3308 det3309
myy (9, 16) (9, 17)           @det1597 det1596
myy (15, 22) (15, 23)         @det3276 det3286
myy (15, -13) (15, -14)       @det3121 det3123
myy (13, 25) (13, 26)         @det3276 det3286
myy (13, 10) (13, 11)         @det401 det410
myy (13, -14) (13, -13)       @det3121 det3123
myy (3, -8) (3, -7)           @det3223 det3225
myy (15, 7) (15, 8)           @det939 det942
myy (11, -20) (11, -19)       @det3206 det3208
myy (9, 7) (9, 8)             @det123 det128
myy (5, 7) (5, 8)             @det918 det923
myy (21, -1) (21, -2)         @det609 det617
myy (13, -11) (13, -10)       @det3121 det3123
myy (1, -5) (1, -4)           @det3223 det3225
myy (7, 7) (7, 8)             @det918 det923
myy (15, -5) (15, -4)         @det1103 det1107
myy (11, 1) (11, 2)           @det1208 det1211
myy (13, 16) (13, 17)         @det2406 det2400
myy (23, 10) (23, 11)         @det3361 det3368
myy (1, 1) (1, 2)             @det1664 det1672
myy (15, 19) (15, 20)         @det2406 det2400
myy (23, 4) (23, 5)           @det1983 det1978
myy (19, 10) (19, 11)         @det2024 det2029
myy (11, -5) (11, -4)         @det2722 det2723
myy (7, 10) (7, 11)           @det2556 det2558
myy (17, -1) (17, -2)         @det2069 det2067
myy (7, -19) (7, -20)         @det3494 det3502
myy (19, -8) (19, -7)         @det2787 det2789
myy (5, 10) (5, 11)           @det2556 det2558
myy (13, 8) (13, 7)           @det939 det942
myy (-1, -1) (-1, -2)         @det1831 det1828
myy (19, 16) (19, 17)         @det2910 det2918
myy (17, -5) (17, -4)         @det2787 det2789
myy (27, 8) (27, 7)           @det2474 det2482
myy (-1, -5) (-1, -4)         @det2658 det2666
myy (1, 4) (1, 5)             @det2739 det2740
myy (25, 7) (25, 8)           @det2474 det2482
myy (11, 13) (11, 14)         @det2374 det2371
myy (9, -17) (9, -16)         @det3206 det3208
myy (7, -1) (7, -2)           @det2958 det2955
myy (11, -14) (11, -13)       @det1344 det1350
myy (3, -14) (3, -13)         @det3034 det3046
myy (21, 14) (21, 13)         @det3361 det3368
myy (3, 7) (3, 8)             @det2739 det2740
myy (11, 16) (11, 17)         @det1597 det1596
myy (19, 13) (19, 14)         @det2024 det2029
myy (9, 19) (9, 20)           @det1597 det1596
myy (25, 5) (25, 4)           @det2474 det2482
myy (15, 4) (15, 5)           @det939 det942
myy (25, -1) (25, -2)         @det1725 det1729
myy (9, -5) (9, -4)           @det2722 det2723
myy (19, 7) (19, 8)           @det1271 det1275
myy (11, -8) (11, -7)         @det2722 det2723
myy (19, -10) (19, -11)       @det2109 det2114
myy (13, -1) (13, -2)         @det324 det331
myy (1, -14) (1, -13)         @det3034 det3046
myy (15, -7) (15, -8)         @det1103 det1107
myy (23, -7) (23, -8)         @det2539 det2540
myy (17, -8) (17, -7)         @det2787 det2789
myy (21, 10) (21, 11)         @det3361 det3368
myy (23, -1) (23, -2)         @det609 det617
myy (17, 13) (17, 14)         @det2024 det2029
myy (15, 13) (15, 14)         @det401 det410
myy (1, 7) (1, 8)             @det2739 det2740
myy (7, -5) (7, -4)           @det2344 det2350
myy (17, 16) (17, 17)         @det2910 det2918
myy (9, 1) (9, 2)             @det1208 det1211
myy (27, 4) (27, 5)           @det2474 det2482
myy (11, -26) (11, -25)       @det3427 det3435
myy (13, 22) (13, 23)         @det3276 det3286
myy (5, 14) (5, 13)           @det2556 det2558
myy (13, 4) (13, 5)           @det939 det942
myy (1, -11) (1, -10)         @det3034 det3046
myy (7, 1) (7, 2)             @det2958 det2955
myy (7, 4) (7, 5)             @det918 det923
myy (25, 1) (25, 2)           @det1725 det1729
myy (-3, -8) (-3, -7)         @det2658 det2666
myy (17, -11) (17, -10)       @det2109 det2114
myy (13, -5) (13, -4)         @det1103 det1107
myy (11, -10) (11, -11)       @det1344 det1350
myy (-3, -1) (-3, -2)         @det1831 det1828
myy (19, -1) (19, -2)         @det2069 det2067
myy (3, -1) (3, -2)           @det1664 det1672
myy (3, -5) (3, -4)           @det3223 det3225
myy (9, -7) (9, -8)           @det2722 det2723
myy (5, -17) (5, -16)         @det3494 det3502
myy (5, 4) (5, 5)             @det918 det923
myy (9, -20) (9, -19)         @det3206 det3208
myy (27, -1) (27, -2)         @det1725 det1729
myy (15, -11) (15, -10)       @det3121 det3123
myy (1, -1) (1, -2)           @det1664 det1672
myy (13, -17) (13, -16)       @det1915 det1918
myy (23, 1) (23, 2)           @det609 det617
myy (23, -5) (23, -4)         @det2539 det2540
myy (-1, -8) (-1, -7)         @det2658 det2666
myy (15, -17) (15, -16)       @det1915 det1918
myy (13, 2) (13, 1)           @det324 det331
myy (13, -20) (13, -19)       @det1915 det1918
myy (17, 19) (17, 20)         @det2910 det2918
myy (13, 19) (13, 20)         @det2406 det2400
myy (19, -14) (19, -13)       @det2109 det2114
myy (9, -23) (9, -22)         @det3427 det3435
myy (5, -14) (5, -13)         @det3308 det3309
myy (1, -8) (1, -7)           @det3223 det3225
myy (13, -8) (13, -7)         @det1103 det1107

--------         46
mxx (7, 2) (5, 2)             @det2958 det71 det2957 det76
mzz (9, -7) (9, -5)           @det2723 det2724 det2305 det2301
mxx (7, -16) (5, -16)         @det2607 det3502 det3503 det2604
mzz (9, 11) (9, 13)           @det753 det2374 det756 det2373
mzz (15, 23) (15, 25)         @det3284 det3290 det3286 det3287 det3291
mxx (13, 26) (15, 26)         @det3288 det3284 det3289 det3286 det3285
mzz (1, 7) (1, 5)             @det2740 det1866 det1868 det2741
mzz (19, -13) (19, -11)       @det2113 det2117 det2114 det2116
mzz (9, -17) (9, -19)         @det2603 det2605 det3208 det3209
mzz (7, -13) (7, -11)         @det1358 det3309 det3310 det1353
mxx (3, -10) (1, -10)         @det3046 det3044 det3051 det3045
mzz (17, 5) (17, 7)           @det483 det1275 det485 det1274
mxx (7, 4) (5, 4)             @det923 det71 det921 det76
mxx (3, 8) (1, 8)             @det2740 det1510 det1512 det2741
mzz (5, 11) (5, 13)           @det2557 det1509 det1513 det2558
mzz (11, -25) (11, -23)       @det1189 det3435 det3437 det1184
mxx (-3, -2) (-1, -2)         @det1831 det1832 det1833 det1834
mxx (15, -22) (13, -22)       @det1185 det3537 det1187
mzz (27, -1) (27, 1)          @det1730 det695 det701 det1729
mxx (27, 2) (25, 2)           @det1730 det1731 det1732 det1729
mxx (13, 8) (15, 8)           @det941 det413 det416 det942
mxx (19, 10) (17, 10)         @det2029 det2031 det1244 det1242
mxx (3, 4) (1, 4)             @det1675 det2740 det2741 det1679
mzz (13, -19) (13, -17)       @det1918 det1917 det1183 det1190
mxx (3, 14) (3, 16)           @det1794 det1797
mzz (7, -19) (7, -17)         @det2603 det2605 det3502 det3503
mzz (1, 1) (1, -1)            @det1670 det1674 det1672 det1678
mxx (15, 16) (13, 16)         @det408 det2406 det414 det2404
mxx (13, 2) (15, 2)           @det281 det284 det331 det330
mzz (21, -1) (21, 1)          @det615 det617 det618 det620
mzz (25, 5) (25, 7)           @det1949 det2482 det2483 det1951
mzz (7, 11) (7, 13)           @det2557 det753 det756 det2558
mzz (-5, 1) (-5, -1)          @det229 det3766 det223
mxx (11, -10) (9, -10)        @det1350 det1351 det1354 det1359
mxx (11, 20) (9, 20)          @det1598 det880 det884 det1597
mxx (27, 4) (25, 4)           @det1731 det1732 det2482 det2483
mzz (23, 11) (23, 13)         @det3374 det3369 det3375 det3370 det3368
mzz (11, 7) (11, 5)           @det126 det129 det130 det128
mzz (3, -13) (3, -11)         @det3046 det3044 det3048 det3050
mxx (-1, 8) (-1, 10)          @det2248 det2253
mzz (13, 5) (13, 7)           @det941 det129 det942 det130
mxx (23, 4) (21, 4)           @det1981 det616 det1983 det619
mxx (3, -8) (1, -8)           @det3226 det3045 det3225 det3051
mxx (13, -20) (15, -20)       @det1918 det1917 det1185 det1187
mzz (13, 25) (13, 23)         @det3286 det886 det3284 det881
mxx (11, -16) (9, -16)        @det1357 det3208 det3209 det1352
mzz (5, -7) (5, -5)           @det2350 det2355 det2351 det2353
mzz (13, 11) (13, 13)         @det411 det410 det417 det409
mxx (9, 10) (11, 10)          @det127 det2374 det131 det2373
mzz (17, 1) (17, -1)          @det329 det2069 det2068 det333
mxx (23, -4) (21, -4)         @det2541 det560 det568 det2540
mzz (11, 1) (11, -1)          @det1210 det280 det283 det1211
mxx (21, -8) (23, -8)         @det2541 det1452 det1458 det2540
mxx (9, 16) (11, 16)          @det1598 det1575 det1578 det1597
mzz (21, 11) (21, 13)         @det3369 det2030 det2034 det3368
mxx (5, 14) (7, 14)           @det2557 det1574 det1579 det2558
mxx (21, -14) (21, -16)       @det2181 det2185
mxx (11, 2) (9, 2)            @det1210 det74 det79 det1211
mxx (15, 10) (13, 10)         @det410 det413 det416 det409
mxx (23, 10) (21, 10)         @det3369 det1982 det1984 det3368
mzz (19, 19) (19, 17)         @det2919 det2920 det2921 det2917 det2918
mxx (19, 2) (17, 2)           @det486 det2069 det2068 det482
mzz (11, -13) (11, -11)       @det1350 det1351 det1355 det1356
mxx (-5, 2) (-5, 4)           @det225 det230
mzz (-1, 7) (-1, 5)           @det3706 det1866 det1868
mzz (9, 5) (9, 7)             @det126 det72 det77 det128
mxx (7, -4) (5, -4)           @det2354 det2350 det2351 det2352
mzz (5, 5) (5, 7)             @det923 det922 det924 det921
mzz (-1, -5) (-1, -7)         @det2668 det1899 det1901 det2666
mzz (19, 13) (19, 11)         @det2029 det2030 det2031 det2034
mxx (25, -4) (27, -4)         @det563 det567 det3654
mxx (19, 4) (17, 4)           @det486 det1275 det1274 det482
mxx (21, -2) (23, -2)         @det615 det560 det568 det617
mzz (13, -25) (13, -23)       @det1189 det1184 det3561
mxx (19, 14) (17, 14)         @det2029 det2031 det2032 det2033
mxx (11, -8) (9, -8)          @det2723 det2724 det1354 det1359
mzz (11, 13) (11, 11)         @det411 det417 det2374 det2373
mzz (17, -5) (17, -7)         @det2790 det1072 det2789 det1075
mzz (11, -5) (11, -7)         @det2723 det2724 det802 det806
mxx (11, -26) (9, -26)        @det3438 det3435 det3437 det3441 det3442
mzz (3, 1) (3, -1)            @det1670 det1671 det1677 det1672
mzz (-3, 5) (-5, 5)           @det221 det227
mxx (3, 2) (1, 2)             @det1670 det1675 det1679 det1672
mzz (17, -23) (15, -23)       @det3184 det3187
mxx (7, -8) (5, -8)           @det2350 det2351 det2302 det2304
mzz (15, -13) (15, -11)       @det3124 det1016 det1020 det3123
mxx (11, -2) (9, -2)          @det1210 det803 det1211 det805
mxx (11, -20) (9, -20)        @det3208 det3209 det1186 det1191
mzz (1, 11) (-1, 11)          @det2249 det2252
mzz (9, 17) (9, 19)           @det1598 det1573 det1597 det1577
mxx (7, 16) (5, 16)           @det1579 det1574 det3792
mzz (25, -5) (25, -7)         @det561 det565 det3672
mxx (-3, 2) (-1, 2)           @det1831 det1832 det220 det228
mzz (9, -11) (9, -13)         @det1350 det1351 det1353 det1358
mzz (15, 17) (15, 19)         @det2407 det2406 det2404 det2405
mzz (23, -7) (23, -5)         @det2541 det561 det565 det2540
mxx (17, 16) (19, 16)         @det2918 det2917 det2032 det2033
mxx (13, 20) (15, 20)         @det888 det2406 det2404 det883
mxx (15, -10) (13, -10)       @det3124 det1108 det1109 det3123
mxx (11, 4) (9, 4)            @det126 det74 det79 det128
mzz (13, -7) (13, -5)         @det1106 det1107 det802 det806
mxx (-3, -8) (-1, -8)         @det2667 det2666 det2672 det2668 det2673
mzz (17, -11) (17, -13)       @det2113 det1016 det1020 det2114
mxx (27, 8) (25, 8)           @det2486 det2483 det2482 det2487 det2484
mzz (-3, -7) (-3, -5)         @det2666 det2670 det2669 det2668 det2671
mxx (7, 22) (7, 20)           @det2850 det2853
mzz (7, -7) (7, -5)           @det2305 det2350 det2351 det2301
mxx (21, 8) (23, 8)           @det1981 det1982 det1984 det1983
mzz (11, 23) (11, 25)         @det881 det886 det3527
mxx (7, -2) (5, -2)           @det2958 det2354 det2352 det2957
mxx (25, -10) (25, -8)        @det1454 det1460
mxx (13, -8) (15, -8)         @det1106 det1108 det1109 det1107
mxx (19, -14) (17, -14)       @det2113 det1017 det2114 det1023
mzz (5, 17) (3, 17)           @det1798 det1792
mzz (15, 5) (15, 7)           @det941 det483 det485 det942
mzz (11, 19) (11, 17)         @det1598 det882 det887 det1597
mzz (3, 7) (3, 5)             @det922 det924 det2740 det2741
mzz (7, -1) (7, 1)            @det2958 det2957 det73 det78
mxx (11, 14) (9, 14)          @det1575 det2374 det1578 det2373
mxx (3, -4) (1, -4)           @det3226 det1673 det1676 det3225
mxx (13, 14) (15, 14)         @det408 det410 det414 det409
mxx (15, -16) (13, -16)       @det1918 det1917 det1018 det1021
mxx (19, -2) (17, -2)         @det1071 det2069 det1074 det2068
mzz (19, -1) (19, 1)          @det2069 det618 det2068 det620
mzz (5, -1) (5, 1)            @det2958 det2957 det1677 det1671
mzz (23, 5) (23, 7)           @det1981 det1949 det1951 det1983
mxx (23, -10) (21, -10)       @det1452 det3741 det1458
mzz (21, -7) (21, -5)         @det2541 det2522 det2524 det2540
mzz (27, 5) (27, 7)           @det2483 det2488 det2482 det2485 det2489
mxx (13, -2) (15, -2)         @det332 det334 det331 det330
mxx (21, 14) (23, 14)         @det3372 det3371 det3369 det3373 det3368
mxx (5, -20) (7, -20)         @det3503 det3506 det3502 det3504 det3507
mxx (15, 4) (13, 4)           @det941 det281 det942 det284
mxx (11, -4) (9, -4)          @det2723 det2724 det803 det805
mxx (15, 22) (13, 22)         @det3286 det3284 det888 det883
mzz (25, -11) (23, -11)       @det1456 det1459
mzz (13, -13) (13, -11)       @det3123 det3124 det1355 det1356
mzz (3, -5) (3, -7)           @det3226 det2353 det2355 det3225
mxx (19, -4) (17, -4)         @det2790 det1071 det1074 det2789
mxx (27, -2) (25, -2)         @det1730 det563 det567 det1729
mxx (3, 10) (1, 10)           @det1510 det3750 det1512
mzz (19, -7) (19, -5)         @det2790 det2789 det2522 det2524
mxx (21, 2) (23, 2)           @det615 det616 det619 det617
mzz (11, -19) (11, -17)       @det1190 det3208 det3209 det1183
mxx (3, -14) (1, -14)         @det3044 det3054 det3046 det3055 det3049
mzz (9, 1) (9, -1)            @det1210 det73 det78 det1211
mxx (7, -10) (5, -10)         @det3309 det3310 det2302 det2304
mxx (19, -8) (17, -8)         @det2790 det2118 det2115 det2789
mxx (13, -14) (15, -14)       @det3123 det3124 det1018 det1021
mzz (15, 1) (15, -1)          @det329 det333 det331 det330
mzz (15, 11) (15, 13)         @det415 det410 det409 det412
mzz (1, -5) (1, -7)           @det3226 det1899 det1901 det3225
mxx (19, -10) (17, -10)       @det2113 det2118 det2115 det2114
mxx (11, 8) (9, 8)            @det126 det127 det131 det128
mzz (7, 17) (7, 19)           @det1573 det1577 det3611
mzz (21, 5) (21, 7)           @det1981 det1276 det1983 det1277
mxx (11, -14) (9, -14)        @det1350 det1357 det1351 det1352
mzz (17, -17) (17, -19)       @det3723 det1015 det1022
mzz (5, -13) (5, -11)         @det3310 det3309 det3048 det3050
mzz (17, 17) (17, 19)         @det2407 det2918 det2917 det2405
mzz (29, -5) (27, -5)         @det698 det703
mxx (17, -22) (17, -20)       @det3185 det3189
mzz (29, -1) (29, 1)          @det3808 det695 det701
mzz (21, -17) (19, -17)       @det2183 det2180
mzz (9, 23) (7, 23)           @det2852 det2855
mxx (9, 22) (11, 22)          @det880 det884 det3636
mzz (19, 7) (19, 5)           @det1274 det1276 det1277 det1275
mxx (-3, 4) (-1, 4)           @det220 det228 det3697
mxx (19, 8) (17, 8)           @det1244 det1275 det1274 det1242
mxx (11, -22) (9, -22)        @det3435 det3437 det1186 det1191
mzz (7, 5) (7, 7)             @det923 det921 det72 det77
mxx (3, -2) (1, -2)           @det1670 det1673 det1676 det1672
mzz (-1, 1) (-1, -1)          @det1831 det1832 det1674 det1678
mxx (29, -2) (29, -4)         @det696 det702
mzz (9, -23) (9, -25)         @det3435 det3439 det3436 det3440 det3437
mzz (15, -17) (15, -19)       @det1917 det1015 det1918 det1022
mzz (13, -1) (13, 1)          @det331 det280 det283 det330
mzz (25, 1) (25, -1)          @det1730 det562 det1729 det566
mxx (-1, -4) (-3, -4)         @det2668 det2666 det1833 det1834
mzz (5, -19) (5, -17)         @det3503 det3508 det3505 det3509 det3502
mzz (17, 11) (17, 13)         @det2029 det415 det2031 det412
mzz (1, -11) (1, -13)         @det3044 det3046 det3052 det3047 det3053
mzz (13, 19) (13, 17)         @det882 det887 det2406 det2404
mxx (7, 8) (5, 8)             @det923 det921 det752 det755
mxx (15, -4) (13, -4)         @det1106 det332 det334 det1107
mxx (7, 10) (5, 10)           @det2557 det752 det755 det2558
mzz (23, 1) (23, -1)          @det615 det562 det566 det617
mzz (3, 13) (3, 11)           @det3732 det1509 det1513
mzz (15, -7) (15, -5)         @det1106 det1072 det1075 det1107
mxx (5, -14) (7, -14)         @det2607 det3309 det3310 det2604
mxx (19, 20) (17, 20)         @det2922 det2916 det2917 det2923 det2918
mzz (-3, -1) (-3, 1)          @det1831 det229 det1832 det223
mzz (21, -13) (21, -11)       @det3663 det2117 det2116
mxx (17, -16) (19, -16)       @det1017 det3645 det1023

--------         47
mzz (15, 22) (15, 20)         @det888 det3715 det883
mzz (9, 16) (9, 14)           @det1576 det1578 det1575 det1568
mxx (21, 1) (19, 1)           @det3090 det3092 det618 det620
mxx (17, 5) (15, 5)           @det484 det485 det480 det483
mxx (25, 5) (23, 5)           @det1950 det1949 det1951 det1946
mxx (9, -7) (7, -7)           @det2305 det2299 det2301 det2303
mzz (17, 16) (17, 14)         @det2425 det2424 det2032 det2033
mxx (21, -11) (19, -11)       @det2756 det2758 det2117 det2116
mxx (9, 17) (7, 17)           @det1576 det1573 det1577 det1568
mxx (13, -19) (11, -19)       @det1177 det1188 det1183 det1190
mzz (11, -26) (9, -26)        @det3438 det3442
mxx (9, -5) (7, -5)           @det2706 det2708 det2305 det2301
mzz (5, 10) (5, 8)            @det1511 det752 det1507 det755
mxx (17, 17) (15, 17)         @det2425 det2407 det2424 det2405
mxx (-3, 5) (-5, 5)           @det226 det221 det214 det222 det227
mxx (9, 11) (7, 11)           @det754 det753 det756 det750
mzz (27, -2) (27, -4)         @det700 det563 det567 det690
mxx (11, 1) (13, 1)           @det282 det276 det283 det280
mxx (23, -7) (25, -7)         @det561 det1449 det565 det1457
mzz (23, 4) (23, 2)           @det1950 det616 det1946 det619
mzz (1, -4) (1, -2)           @det1897 det1673 det1676 det1900
mxx (17, -5) (15, -5)         @det1073 det1072 det1067 det1075
mzz (17, 2) (17, 4)           @det484 det486 det480 det482
mxx (11, 23) (13, 23)         @det874 det881 det886 det885
mzz (17, -16) (17, -14)       @det1017 det1019 det1023 det1012
mxx (1, 11) (-1, 11)          @det2251 det2249 det2245 det2250 det2252
mxx (13, -25) (11, -25)       @det1189 det1184 det3562
mzz (-3, 2) (-3, 4)           @det214 det220 det226 det228
mzz (11, -16) (11, -14)       @det1357 det2772 det2774 det1352
mzz (15, 4) (15, 2)           @det281 det484 det284 det480
mxx (17, 19) (15, 19)         @det2407 det3818 det2405
mzz (21, 8) (21, 10)          @det1982 det2053 det1984 det2051
mzz (23, -10) (23, -8)        @det1457 det1452 det1458 det1449
mxx (9, 13) (7, 13)           @det1576 det753 det756 det1568
mxx (9, -17) (7, -17)         @det2603 det2605 det2606 det2600
mzz (17, -22) (17, -20)       @det3189 det3185 det3186 det3188 det3181
mzz (13, -14) (13, -16)       @det1021 det2772 det1018 det2774
mxx (9, 23) (7, 23)           @det2845 det2851 det2855 det2852 det2854
mzz (13, 20) (13, 22)         @det888 det885 det874 det883
mzz (-3, -8) (-1, -8)         @det2667 det2673
mzz (9, 2) (9, 4)             @det68 det75 det74 det79
mzz (27, 8) (25, 8)           @det2487 det2484
mxx (-3, -7) (-3, -5)         @det2669 det2670
mzz (7, 22) (7, 20)           @det2845 det2849 det2853 det2854 det2850
mzz (7, -8) (7, -10)          @det2299 det2302 det2303 det2304
mxx (15, -13) (17, -13)       @det1019 det1020 det1016 det1012
mxx (17, 7) (15, 7)           @det483 det1241 det485 det1243
mzz (17, -4) (17, -2)         @det1073 det1074 det1071 det1067
mzz (15, -16) (15, -14)       @det1019 det1018 det1021 det1012
mzz (5, -8) (5, -10)          @det3076 det2302 det3074 det2304
mzz (-1, 2) (-1, 4)           @det1867 det220 det228 det1863
mxx (-3, -1) (-5, -1)         @det229 det3767 det223
mzz (5, 4) (5, 2)             @det1700 det71 det1699 det76
mxx (13, -17) (11, -17)       @det1190 det2772 det2774 det1183
mxx (5, 17) (3, 17)           @det1798 det1796 det1792 det1790 det1793
mzz (15, 16) (15, 14)         @det408 det2424 det414 det2425
mxx (13, -1) (11, -1)         @det798 det804 det283 det280
mxx (25, -1) (23, -1)         @det564 det562 det554 det566
mzz (11, 14) (11, 16)         @det3108 det1575 det1578 det3107
mxx (1, -11) (1, -13)         @det3052 det3047
mxx (11, -5) (13, -5)         @det804 det802 det806 det798
mxx (-1, 1) (1, 1)            @det1863 det1867 det1674 det1678
mxx (17, -11) (15, -11)       @det2692 det2691 det1016 det1020
mzz (1, 2) (1, 4)             @det1867 det1679 det1863 det1675
mzz (-1, -4) (-1, -2)         @det1897 det1900 det1833 det1834
mzz (5, -2) (5, -4)           @det2354 det2942 det2940 det2352
mzz (9, -16) (9, -14)         @det1357 det2606 det2600 det1352
mzz (13, 2) (13, 4)           @det281 det284 det282 det276
mzz (15, 10) (15, 8)          @det413 det416 det1241 det1243
mxx (5, 5) (3, 5)             @det1700 det922 det924 det1699
mxx (27, 5) (27, 7)           @det2485 det2488
mzz (3, 8) (3, 10)            @det1511 det1510 det1512 det1507
mxx (13, 25) (11, 25)         @det881 det886 det3528
mzz (21, 14) (23, 14)         @det3371 det3372
mzz (1, 8) (1, 10)            @det2251 det1512 det2245 det1510
mzz (5, -20) (7, -20)         @det3506 det3504
mxx (21, -13) (19, -13)       @det2176 det2184 det2117 det2116
mxx (25, -11) (23, -11)       @det1457 det1455 det1449 det1459 det1456
mzz (3, -10) (3, -8)          @det3076 det3045 det3051 det3074
mxx (21, -7) (19, -7)         @det2756 det2758 det2522 det2524
mzz (13, 14) (13, 16)         @det408 det3108 det414 det3107
mzz (21, 2) (21, 4)           @det3090 det616 det3092 det619
mxx (-1, 7) (1, 7)            @det2245 det2251 det1868 det1866
mzz (19, -10) (19, -8)        @det2115 det2756 det2118 det2758
mzz (11, -22) (11, -20)       @det1177 det1188 det1186 det1191
mzz (5, -14) (5, -16)         @det2607 det3546 det2604
mzz (3, -14) (1, -14)         @det3049 det3055
mxx (21, 11) (19, 11)         @det2030 det2034 det2053 det2051
mxx (13, -23) (11, -23)       @det1177 det1189 det1188 det1184
mxx (-1, -7) (1, -7)          @det1899 det1901 det3784
mxx (15, -7) (17, -7)         @det2692 det1072 det2691 det1075
mzz (7, 4) (7, 2)             @det68 det71 det75 det76
mxx (7, -19) (9, -19)         @det2603 det3681 det2605
mxx (13, 5) (11, 5)           @det129 det276 det130 det282
mzz (1, -10) (1, -8)          @det3045 det3587 det3051
mxx (3, 7) (5, 7)             @det922 det1511 det924 det1507
mzz (19, 14) (19, 16)         @det2033 det2032 det3689
mxx (9, 5) (7, 5)             @det68 det75 det72 det77
mzz (7, 16) (7, 14)           @det1576 det1574 det1579 det1568
mxx (-1, -1) (1, -1)          @det1897 det1674 det1678 det1900
mxx (29, -5) (27, -5)         @det698 det700 det699 det690 det703
mzz (9, -4) (9, -2)           @det2706 det803 det2708 det805
mxx (21, -17) (19, -17)       @det2179 det2176 det2183 det2180 det2184
mzz (27, 2) (27, 4)           @det3628 det1732 det1731
mzz (11, 8) (11, 10)          @det438 det127 det131 det436
mxx (21, -1) (19, -1)         @det2520 det2523 det618 det620
mxx (17, -19) (15, -19)       @det3181 det3188 det1015 det1022
mzz (15, -10) (15, -8)        @det2692 det1108 det1109 det2691
mxx (19, 13) (21, 13)         @det3603 det2030 det2034
mxx (17, -17) (15, -17)       @det1012 det1019 det1015 det1022
mxx (7, -13) (9, -13)         @det1358 det2606 det2600 det1353
mzz (19, 8) (19, 10)          @det1244 det2053 det2051 det1242
mzz (7, 10) (7, 8)            @det754 det752 det755 det750
mzz (29, -2) (29, -4)         @det696 det702 det697 det700 det690
mxx (9, -23) (9, -25)         @det3436 det3439
mxx (5, -11) (3, -11)         @det3076 det3048 det3074 det3050
mzz (5, 14) (5, 16)           @det1790 det1574 det1579 det1796
mzz (11, -4) (11, -2)         @det804 det803 det805 det798
mxx (13, 17) (11, 17)         @det3108 det887 det3107 det882
mzz (15, -4) (15, -2)         @det1073 det332 det334 det1067
mxx (9, 7) (7, 7)             @det754 det72 det77 det750
mxx (5, -19) (5, -17)         @det3505 det3508
mxx (29, 1) (27, 1)           @det695 det701 det3809
mxx (3, 1) (5, 1)             @det1700 det1671 det1677 det1699
mzz (19, 20) (17, 20)         @det2916 det2922
mxx (5, -13) (3, -13)         @det3048 det3620 det3050
mxx (17, -1) (15, -1)         @det1073 det329 det333 det1067
mzz (11, 20) (11, 22)         @det880 det884 det874 det885
mxx (13, -13) (11, -13)       @det2772 det1355 det1356 det2774
mxx (15, 23) (15, 25)         @det3287 det3290
mzz (13, 26) (15, 26)         @det3289 det3285
mzz (-5, 2) (-5, 4)           @det226 det214 det224 det230 det225
mxx (5, 11) (3, 11)           @det1511 det1509 det1513 det1507
mzz (3, 2) (3, 4)             @det1700 det1675 det1699 det1679
mzz (9, 10) (9, 8)            @det754 det131 det127 det750
mzz (17, -10) (17, -8)        @det2115 det2692 det2118 det2691
mxx (17, 1) (15, 1)           @det484 det329 det333 det480
mxx (9, -11) (7, -11)         @det1358 det2299 det1353 det2303
mzz (17, 8) (17, 10)          @det1244 det1241 det1243 det1242
mxx (11, 7) (13, 7)           @det438 det129 det436 det130
mxx (13, -11) (11, -11)       @det1380 det1355 det1356 det1378
mzz (9, -22) (9, -20)         @det3579 det1186 det1191
mxx (25, 7) (23, 7)           @det1949 det1951 det3571
mzz (13, -8) (13, -10)        @det1380 det1109 det1378 det1108
mzz (25, -4) (25, -2)         @det564 det567 det563 det554
mzz (15, -22) (15, -20)       @det3188 det1185 det1187 det3181
mxx (9, 1) (7, 1)             @det68 det75 det78 det73
mzz (3, 14) (3, 16)           @det1797 det1794 det1795 det1796 det1790
mxx (-1, 5) (1, 5)            @det1863 det1867 det1868 det1866
mzz (11, -10) (11, -8)        @det1380 det1354 det1359 det1378
mxx (11, 13) (13, 13)         @det3108 det411 det417 det3107
mzz (7, -2) (7, -4)           @det2706 det2354 det2708 det2352
mxx (5, -1) (3, -1)           @det2942 det1677 det2940 det1671
mxx (13, 19) (11, 19)         @det874 det882 det887 det885
mxx (17, -23) (15, -23)       @det3187 det3183 det3188 det3181 det3184
mzz (23, -4) (23, -2)         @det564 det560 det554 det568
mzz (19, 2) (19, 4)           @det3090 det486 det3092 det482
mxx (25, -5) (23, -5)         @det564 det561 det554 det565
mxx (1, -5) (-1, -5)          @det1897 det1899 det1901 det1900
mzz (9, 22) (9, 20)           @det2854 det880 det2845 det884
mzz (-3, -2) (-3, -4)         @det3595 det1833 det1834
mxx (9, 19) (7, 19)           @det2854 det1573 det2845 det1577
mxx (23, 11) (23, 13)         @det3370 det3375
mzz (-1, 8) (-1, 10)          @det2251 det2245 det2248 det2253 det2247
mxx (17, 13) (15, 13)         @det2425 det415 det2424 det412
mxx (21, 5) (19, 5)           @det1277 det1276 det3092 det3090
mxx (19, 7) (21, 7)           @det1276 det1277 det2053 det2051
mxx (13, -7) (11, -7)         @det1380 det802 det806 det1378
mxx (17, 11) (15, 11)         @det415 det1241 det1243 det412
mzz (13, -20) (13, -22)       @det1177 det1187 det1185 det1188
mzz (21, -2) (21, -4)         @det2520 det2523 det560 det568
mzz (7, -16) (7, -14)         @det2607 det2600 det2606 det2604
mzz (23, 10) (23, 8)          @det1982 det1984 det3776
mxx (-5, 1) (-3, 1)           @det214 det229 det226 det223
mzz (13, -2) (13, -4)         @det804 det332 det334 det798
mxx (7, -1) (9, -1)           @det2706 det2708 det78 det73
mxx (25, 1) (23, 1)           @det1950 det562 det1946 det566
mzz (9, -10) (9, -8)          @det2299 det1354 det1359 det2303
mxx (5, -7) (3, -7)           @det3074 det2353 det3076 det2355
mxx (3, 13) (5, 13)           @det1509 det1790 det1796 det1513
mzz (13, 8) (13, 10)          @det438 det416 det436 det413
mzz (3, -4) (3, -2)           @det2942 det1673 det1676 det2940
mzz (25, -10) (25, -8)        @det1457 det1449 det1460 det1453 det1454
mxx (21, -5) (19, -5)         @det2520 det2523 det2522 det2524
mzz (21, -14) (21, -16)       @det2176 det2182 det2181 det2185 det2184
mxx (3, -5) (5, -5)           @det2942 det2353 det2355 det2940
mzz (21, -8) (21, -10)        @det2756 det1452 det2758 det1458
mzz (19, -14) (19, -16)       @det2176 det1017 det2184 det1023
mxx (19, 19) (19, 17)         @det2919 det2920
mzz (25, 2) (25, 4)           @det1950 det1732 det1946 det1731
mzz (11, 2) (11, 4)           @det74 det282 det79 det276
mxx (13, 11) (11, 11)         @det438 det411 det417 det436
mxx (29, -1) (27, -1)         @det700 det690 det695 det701
mzz (19, -4) (19, -2)         @det2520 det2523 det1074 det1071

--------         48
myy (21, 4) (21, 5)           @det3090
myy (3, 1) (3, 2)             @det1699
myy (9, -11) (9, -10)         @det2299
myy (9, -1) (9, -2)           @det2706
myy (-1, 1) (-1, 2)           @det1863
myy (5, -11) (5, -10)         @det3074
myy (11, 10) (11, 11)         @det436
myy (3, 4) (3, 5)             @det1699
myy (11, -1) (11, -2)         @det798
myy (17, 11) (17, 10)         @det1241
myy (7, -11) (7, -10)         @det2299
myy (7, 22) (7, 23)           @det2845
myy (21, 2) (21, 1)           @det3090
myy (11, -16) (11, -17)       @det2772
myy (5, 1) (5, 2)             @det1699
myy (15, -20) (15, -19)       @det3181
myy (17, 5) (17, 4)           @det480
myy (11, 4) (11, 5)           @det276
myy (17, 1) (17, 2)           @det480
myy (17, -14) (17, -13)       @det1012
myy (3, 10) (3, 11)           @det1507
myy (7, -8) (7, -7)           @det2299
myy (19, 2) (19, 1)           @det3090
myy (19, 4) (19, 5)           @det3090
myy (15, 10) (15, 11)         @det1241
myy (9, 13) (9, 14)           @det1568
myy (5, -8) (5, -7)           @det3074
myy (15, 16) (15, 17)         @det2424
myy (21, -5) (21, -4)         @det2520
myy (13, 14) (13, 13)         @det3107
myy (9, -14) (9, -13)         @det2600
myy (11, 7) (11, 8)           @det436
myy (7, 13) (7, 14)           @det1568
myy (19, -4) (19, -5)         @det2520
myy (15, -1) (15, -2)         @det1067
myy (9, 10) (9, 11)           @det750
myy (17, -23) (17, -22)       @det3181
myy (21, 8) (21, 7)           @det2051
myy (21, -8) (21, -7)         @det2756
myy (11, -22) (11, -23)       @det1177
myy (7, -17) (7, -16)         @det2600
myy (-1, 4) (-1, 5)           @det1863
myy (11, 19) (11, 20)         @det874
myy (5, -1) (5, -2)           @det2940
myy (17, -17) (17, -16)       @det1012
myy (9, 5) (9, 4)             @det68
myy (17, 7) (17, 8)           @det1241
myy (-3, 2) (-3, 1)           @det214
myy (7, 19) (7, 20)           @det2845
myy (5, -5) (5, -4)           @det2940
myy (15, 1) (15, 2)           @det480
myy (3, -10) (3, -11)         @det3074
myy (7, -13) (7, -14)         @det2600
myy (7, 16) (7, 17)           @det1568
myy (9, 16) (9, 17)           @det1568
myy (15, -13) (15, -14)       @det1012
myy (13, -23) (13, -22)       @det1177
myy (13, 10) (13, 11)         @det436
myy (13, -14) (13, -13)       @det2772
myy (23, -11) (23, -10)       @det1449
myy (3, -8) (3, -7)           @det3074
myy (15, 7) (15, 8)           @det1241
myy (11, -20) (11, -19)       @det1177
myy (21, -14) (21, -13)       @det2176
myy (9, 7) (9, 8)             @det750
myy (29, -5) (29, -4)         @det690
myy (5, 7) (5, 8)             @det1507
myy (21, -1) (21, -2)         @det2520
myy (13, -11) (13, -10)       @det1378
myy (25, -8) (25, -7)         @det1449
myy (1, -5) (1, -4)           @det1897
myy (7, 7) (7, 8)             @det750
myy (5, 16) (5, 17)           @det1790
myy (15, -5) (15, -4)         @det1067
myy (11, 1) (11, 2)           @det276
myy (13, 16) (13, 17)         @det3107
myy (1, 1) (1, 2)             @det1863
myy (23, 4) (23, 5)           @det1946
myy (19, 10) (19, 11)         @det2051
myy (11, -5) (11, -4)         @det798
myy (7, 10) (7, 11)           @det750
myy (17, -1) (17, -2)         @det1067
myy (19, -8) (19, -7)         @det2756
myy (27, -5) (27, -4)         @det690
myy (21, -17) (21, -16)       @det2176
myy (5, 10) (5, 11)           @det1507
myy (13, 8) (13, 7)           @det436
myy (-1, -1) (-1, -2)         @det1897
myy (17, -5) (17, -4)         @det1067
myy (3, 16) (3, 17)           @det1790
myy (19, -17) (19, -16)       @det2176
myy (-1, -5) (-1, -4)         @det1897
myy (1, 4) (1, 5)             @det1863
myy (11, 13) (11, 14)         @det3107
myy (9, -17) (9, -16)         @det2600
myy (7, -1) (7, -2)           @det2706
myy (21, -11) (21, -10)       @det2756
myy (11, -14) (11, -13)       @det2772
myy (-1, 11) (-1, 10)         @det2245
myy (3, 7) (3, 8)             @det1507
myy (11, 16) (11, 17)         @det3107
myy (9, 19) (9, 20)           @det2845
myy (25, 5) (25, 4)           @det1946
myy (15, 4) (15, 5)           @det480
myy (25, -1) (25, -2)         @det554
myy (9, -5) (9, -4)           @det2706
myy (19, 7) (19, 8)           @det2051
myy (11, -8) (11, -7)         @det1378
myy (1, 11) (1, 10)           @det2245
myy (19, -10) (19, -11)       @det2756
myy (13, -1) (13, -2)         @det798
myy (15, -7) (15, -8)         @det2691
myy (23, -7) (23, -8)         @det1449
myy (17, -8) (17, -7)         @det2691
myy (21, 10) (21, 11)         @det2051
myy (9, 22) (9, 23)           @det2845
myy (23, -1) (23, -2)         @det554
myy (-5, 4) (-5, 5)           @det214
myy (17, 13) (17, 14)         @det2424
myy (15, 13) (15, 14)         @det2424
myy (1, 7) (1, 8)             @det2245
myy (7, -5) (7, -4)           @det2706
myy (17, 16) (17, 17)         @det2424
myy (9, 1) (9, 2)             @det68
myy (11, 23) (11, 22)         @det874
myy (15, -23) (15, -22)       @det3181
myy (13, 22) (13, 23)         @det874
myy (5, 14) (5, 13)           @det1790
myy (13, 4) (13, 5)           @det276
myy (17, -20) (17, -19)       @det3181
myy (7, 1) (7, 2)             @det68
myy (7, 4) (7, 5)             @det68
myy (25, -11) (25, -10)       @det1449
myy (-1, 7) (-1, 8)           @det2245
myy (25, 1) (25, 2)           @det1946
myy (17, -11) (17, -10)       @det2691
myy (25, -5) (25, -4)         @det554
myy (13, -5) (13, -4)         @det798
myy (11, -10) (11, -11)       @det1378
myy (19, -1) (19, -2)         @det2520
myy (3, -1) (3, -2)           @det2940
myy (3, -5) (3, -4)           @det2940
myy (9, -7) (9, -8)           @det2299
myy (5, 4) (5, 5)             @det1699
myy (27, -1) (27, -2)         @det690
myy (3, 13) (3, 14)           @det1790
myy (-5, 1) (-5, 2)           @det214
myy (15, -11) (15, -10)       @det2691
myy (1, -1) (1, -2)           @det1897
myy (13, -17) (13, -16)       @det2772
myy (29, -1) (29, -2)         @det690
myy (23, 1) (23, 2)           @det1946
myy (23, -5) (23, -4)         @det554
myy (15, -17) (15, -16)       @det1012
myy (13, 2) (13, 1)           @det276
myy (13, -20) (13, -19)       @det1177
myy (-3, 4) (-3, 5)           @det214
myy (13, 19) (13, 20)         @det874
myy (19, -14) (19, -13)       @det2176
myy (13, -8) (13, -7)         @det1378

--------         49
mzz (15, 22) (15, 20)         @det888 det890 det3715
mzz (9, 16) (9, 14)           @det1576 det1578 det1582
mxx (21, 1) (19, 1)           @det620 det3092 det622
mxx (17, 5) (15, 5)           @det484 det488 det485
mxx (25, 5) (23, 5)           @det1950 det1952 det1951
mxx (9, -7) (7, -7)           @det2305 det2306 det2303
mzz (17, 16) (17, 14)         @det2036 det2425 det2033
mxx (21, -11) (19, -11)       @det2117 det2120 det2758
mxx (9, 17) (7, 17)           @det1576 det1577 det1580
mxx (13, -19) (11, -19)       @det1190 det1188 det1194
mzz (11, -26) (9, -26)        @det3442 det3445
mxx (9, -5) (7, -5)           @det2305 det2306 det2708
mzz (5, 10) (5, 8)            @det1511 det755 det758
mxx (17, 17) (15, 17)         @det2407 det2409 det2425
mxx (-3, 5) (-5, 5)           @det227 det234 det226 det235
mxx (9, 11) (7, 11)           @det754 det756 det757
mzz (27, -2) (27, -4)         @det700 det567 det570
mxx (11, 1) (13, 1)           @det283 det282 det286
mxx (23, -7) (25, -7)         @det1457 det565 det572
mzz (23, 4) (23, 2)           @det1950 det623 det619
mzz (1, -4) (1, -2)           @det1676 det1681 det1900
mxx (17, -5) (15, -5)         @det1073 det1077 det1075
mzz (17, 2) (17, 4)           @det484 det487 det486
mxx (11, 23) (13, 23)         @det886 det892 det885
mzz (17, -16) (17, -14)       @det1019 det1024 det1023
mxx (1, 11) (-1, 11)          @det2252 det2251 det2254 det2255
mxx (13, -25) (11, -25)       @det1189 det1195 det3562
mzz (-3, 2) (-3, 4)           @det226 det236 det228
mzz (11, -16) (11, -14)       @det1357 det1360 det2774
mzz (15, 4) (15, 2)           @det484 det284 det285
mxx (17, 19) (15, 19)         @det2407 det3818 det2409
mzz (21, 8) (21, 10)          @det2053 det1986 det1984
mzz (23, -10) (23, -8)        @det1457 det1458 det1465
mxx (9, 13) (7, 13)           @det1576 det756 det757
mxx (9, -17) (7, -17)         @det2605 det2606 det2609
mzz (17, -22) (17, -20)       @det3192 det3188 det3193 det3189
mzz (13, -14) (13, -16)       @det1021 det2774 det1025
mxx (9, 23) (7, 23)           @det2854 det2855 det2856 det2857
mzz (13, 20) (13, 22)         @det888 det890 det885
mzz (-3, -8) (-1, -8)         @det2673 det2676
mzz (9, 2) (9, 4)             @det75 det79 det83
mzz (27, 8) (25, 8)           @det2487 det2491
mxx (-3, -7) (-3, -5)         @det2670 det2675
mzz (7, 22) (7, 20)           @det2854 det2858 det2853 det2859
mzz (7, -8) (7, -10)          @det2304 det2303 det2307
mxx (15, -13) (17, -13)       @det1020 det1019 det1027
mxx (17, 7) (15, 7)           @det488 det485 det1243
mzz (17, -4) (17, -2)         @det1073 det1076 det1074
mzz (15, -16) (15, -14)       @det1021 det1019 det1025
mzz (5, -8) (5, -10)          @det2304 det3076 det2307
mzz (-1, 2) (-1, 4)           @det1867 det236 det228
mxx (-3, -1) (-5, -1)         @det229 det3767 det231
mzz (5, 4) (5, 2)             @det1700 det80 det76
mxx (13, -17) (11, -17)       @det1190 det2774 det1194
mxx (5, 17) (3, 17)           @det1798 det1799 det1800 det1796
mzz (15, 16) (15, 14)         @det414 det421 det2425
mxx (13, -1) (11, -1)         @det283 det804 det286
mxx (25, -1) (23, -1)         @det564 det566 det569
mzz (11, 14) (11, 16)         @det3108 det1578 det1582
mxx (1, -11) (1, -13)         @det3052 det3060
mxx (11, -5) (13, -5)         @det806 det804 det807
mxx (-1, 1) (1, 1)            @det1678 det1867 det1682
mxx (17, -11) (15, -11)       @det2692 det1020 det1027
mzz (1, 2) (1, 4)             @det1867 det1679 det1683
mzz (-1, -4) (-1, -2)         @det1836 det1900 det1834
mzz (5, -2) (5, -4)           @det2354 det2942 det2357
mzz (9, -16) (9, -14)         @det1357 det1360 det2606
mzz (13, 2) (13, 4)           @det284 det282 det285
mzz (15, 10) (15, 8)          @det416 det420 det1243
mxx (5, 5) (3, 5)             @det1700 det924 det926
mxx (27, 5) (27, 7)           @det2488 det2492
mzz (3, 8) (3, 10)            @det1512 det1511 det1514
mxx (13, 25) (11, 25)         @det886 det892 det3528
mzz (21, 14) (23, 14)         @det3372 det3376
mzz (1, 8) (1, 10)            @det2251 det1512 det1514
mzz (5, -20) (7, -20)         @det3506 det3511
mxx (21, -13) (19, -13)       @det2117 det2120 det2184
mxx (25, -11) (23, -11)       @det1459 det1457 det1463 det1464
mzz (3, -10) (3, -8)          @det3076 det3051 det3059
mxx (21, -7) (19, -7)         @det2758 det2524 det2525
mzz (13, 14) (13, 16)         @det3108 det414 det421
mzz (21, 2) (21, 4)           @det3092 det623 det619
mxx (-1, 7) (1, 7)            @det2251 det1868 det1869
mzz (19, -10) (19, -8)        @det2118 det2121 det2758
mzz (11, -22) (11, -20)       @det1191 det1188 det1193
mzz (5, -14) (5, -16)         @det2607 det2608 det3546
mzz (3, -14) (1, -14)         @det3055 det3057
mxx (21, 11) (19, 11)         @det2053 det2034 det2037
mxx (13, -23) (11, -23)       @det1189 det1195 det1188
mxx (-1, -7) (1, -7)          @det1901 det1902 det3784
mxx (15, -7) (17, -7)         @det2692 det1077 det1075
mzz (7, 4) (7, 2)             @det76 det75 det80
mxx (7, -19) (9, -19)         @det3681 det2605 det2609
mxx (13, 5) (11, 5)           @det282 det133 det130
mzz (1, -10) (1, -8)          @det3587 det3051 det3059
mxx (3, 7) (5, 7)             @det1511 det924 det926
mzz (19, 14) (19, 16)         @det3689 det2033 det2036
mxx (9, 5) (7, 5)             @det77 det75 det81
mzz (7, 16) (7, 14)           @det1579 det1576 det1581
mxx (-1, -1) (1, -1)          @det1678 det1900 det1682
mxx (29, -5) (27, -5)         @det700 det706 det707 det703
mzz (9, -4) (9, -2)           @det2708 det808 det805
mxx (21, -17) (19, -17)       @det2183 det2188 det2184 det2189
mzz (27, 2) (27, 4)           @det3628 det1734 det1732
mzz (11, 8) (11, 10)          @det438 det131 det134
mxx (21, -1) (19, -1)         @det620 det2523 det622
mxx (17, -19) (15, -19)       @det3188 det1022 det1026
mzz (15, -10) (15, -8)        @det2692 det1109 det1111
mxx (19, 13) (21, 13)         @det3603 det2034 det2037
mxx (17, -17) (15, -17)       @det1019 det1022 det1026
mxx (7, -13) (9, -13)         @det1358 det2606 det1363
mzz (19, 8) (19, 10)          @det1244 det2053 det1245
mzz (7, 10) (7, 8)            @det754 det755 det758
mzz (29, -2) (29, -4)         @det700 det702 det704 det705
mxx (9, -23) (9, -25)         @det3439 det3444
mxx (5, -11) (3, -11)         @det3076 det3058 det3050
mzz (5, 14) (5, 16)           @det1579 det1796 det1581
mzz (11, -4) (11, -2)         @det804 det808 det805
mxx (13, 17) (11, 17)         @det3108 det887 det889
mzz (15, -4) (15, -2)         @det1073 det334 det336
mxx (9, 7) (7, 7)             @det77 det754 det81
mxx (5, -19) (5, -17)         @det3512 det3508
mxx (29, 1) (27, 1)           @det701 det708 det3809
mxx (3, 1) (5, 1)             @det1700 det1677 det1684
mzz (19, 20) (17, 20)         @det2922 det2925
mxx (5, -13) (3, -13)         @det3620 det3058 det3050
mxx (17, -1) (15, -1)         @det1073 det333 det337
mzz (11, 20) (11, 22)         @det884 det891 det885
mxx (13, -13) (11, -13)       @det2774 det1356 det1364
mxx (15, 23) (15, 25)         @det3293 det3290
mzz (13, 26) (15, 26)         @det3289 det3294
mzz (-5, 2) (-5, 4)           @det230 det226 det232 det233
mxx (5, 11) (3, 11)           @det1511 det1513 det1515
mzz (3, 2) (3, 4)             @det1700 det1683 det1679
mzz (9, 10) (9, 8)            @det131 det754 det134
mzz (17, -10) (17, -8)        @det2692 det2118 det2121
mxx (17, 1) (15, 1)           @det484 det333 det337
mxx (9, -11) (7, -11)         @det1358 det2303 det1363
mzz (17, 8) (17, 10)          @det1244 det1245 det1243
mxx (11, 7) (13, 7)           @det438 det133 det130
mxx (13, -11) (11, -11)       @det1380 det1356 det1364
mzz (9, -22) (9, -20)         @det1191 det3579 det1193
mxx (25, 7) (23, 7)           @det3571 det1952 det1951
mzz (13, -8) (13, -10)        @det1380 det1109 det1111
mzz (25, -4) (25, -2)         @det564 det567 det570
mzz (15, -22) (15, -20)       @det1187 det3188 det1192
mxx (9, 1) (7, 1)             @det78 det75 det82
mzz (3, 14) (3, 16)           @det1797 det1801 det1802 det1796
mxx (-1, 5) (1, 5)            @det1867 det1868 det1869
mzz (11, -10) (11, -8)        @det1359 det1380 det1362
mxx (11, 13) (13, 13)         @det3108 det417 det422
mzz (7, -2) (7, -4)           @det2354 det2357 det2708
mxx (5, -1) (3, -1)           @det2942 det1677 det1684
mxx (13, 19) (11, 19)         @det887 det889 det885
mxx (17, -23) (15, -23)       @det3187 det3188 det3190 det3191
mzz (23, -4) (23, -2)         @det564 det568 det571
mzz (19, 2) (19, 4)           @det486 det3092 det487
mxx (25, -5) (23, -5)         @det564 det565 det572
mxx (1, -5) (-1, -5)          @det1900 det1901 det1902
mzz (9, 22) (9, 20)           @det2854 det884 det891
mzz (-3, -2) (-3, -4)         @det1836 det3595 det1834
mxx (9, 19) (7, 19)           @det2854 det1577 det1580
mxx (23, 11) (23, 13)         @det3375 det3378
mzz (-1, 8) (-1, 10)          @det2251 det2256 det2257 det2253
mxx (17, 13) (15, 13)         @det418 det415 det2425
mxx (21, 5) (19, 5)           @det3092 det1277 det1279
mxx (19, 7) (21, 7)           @det2053 det1277 det1279
mxx (13, -7) (11, -7)         @det806 det1380 det807
mxx (17, 11) (15, 11)         @det418 det415 det1243
mzz (13, -20) (13, -22)       @det1187 det1188 det1192
mzz (21, -2) (21, -4)         @det2523 det568 det571
mzz (7, -16) (7, -14)         @det2607 det2608 det2606
mzz (23, 10) (23, 8)          @det1984 det1986 det3776
mxx (-5, 1) (-3, 1)           @det229 det226 det231
mzz (13, -2) (13, -4)         @det804 det334 det336
mxx (7, -1) (9, -1)           @det78 det2708 det82
mxx (25, 1) (23, 1)           @det1950 det566 det569
mzz (9, -10) (9, -8)          @det1362 det1359 det2303
mxx (5, -7) (3, -7)           @det3076 det2358 det2355
mxx (3, 13) (5, 13)           @det1513 det1515 det1796
mzz (13, 8) (13, 10)          @det438 det416 det420
mzz (3, -4) (3, -2)           @det2942 det1676 det1681
mzz (25, -10) (25, -8)        @det1457 det1461 det1460 det1462
mxx (21, -5) (19, -5)         @det2523 det2524 det2525
mzz (21, -14) (21, -16)       @det2186 det2184 det2185 det2187
mxx (3, -5) (5, -5)           @det2942 det2358 det2355
mzz (21, -8) (21, -10)        @det2758 det1458 det1465
mzz (19, -14) (19, -16)       @det2184 det1024 det1023
mxx (19, 19) (19, 17)         @det2920 det2926
mzz (25, 2) (25, 4)           @det1950 det1734 det1732
mzz (11, 2) (11, 4)           @det79 det282 det83
mxx (13, 11) (11, 11)         @det438 det417 det422
mxx (29, -1) (27, -1)         @det700 det701 det708
mzz (19, -4) (19, -2)         @det1074 det1076 det2523

--------         50
mxx (7, 2) (5, 2)             @det2958 det2959 det80 det76
mzz (9, -7) (9, -5)           @det2723 det2306 det2725 det2305
mxx (7, -16) (5, -16)         @det2607 det2608 det3502 det3510
mzz (9, 11) (9, 13)           @det2375 det2374 det756 det757
mzz (15, 23) (15, 25)         @det3292 det3290 det3293 det3286 det3291
mxx (13, 26) (15, 26)         @det3288 det3292 det3289 det3286 det3294
mzz (1, 7) (1, 5)             @det2742 det2740 det1868 det1869
mzz (19, -13) (19, -11)       @det2119 det2120 det2117 det2114
mzz (9, -17) (9, -19)         @det2605 det3208 det3210 det2609
mzz (7, -13) (7, -11)         @det1358 det3309 det3311 det1363
mxx (3, -10) (1, -10)         @det3046 det3056 det3051 det3059
mzz (17, 5) (17, 7)           @det488 det485 det1275 det1278
mxx (7, 4) (5, 4)             @det923 det925 det80 det76
mxx (3, 8) (1, 8)             @det2742 det2740 det1512 det1514
mzz (5, 11) (5, 13)           @det2559 det1513 det1515 det2558
mzz (11, -25) (11, -23)       @det1189 det1195 det3435 det3443
mxx (-3, -2) (-1, -2)         @det1831 det1836 det1835 det1834
mxx (15, -22) (13, -22)       @det1187 det3538 det1192
mzz (27, -1) (27, 1)          @det1733 det701 det708 det1729
mxx (27, 2) (25, 2)           @det1733 det1734 det1732 det1729
mxx (13, 8) (15, 8)           @det943 det416 det942 det420
mxx (19, 10) (17, 10)         @det2029 det1245 det2035 det1244
mxx (3, 4) (1, 4)             @det2742 det2740 det1683 det1679
mzz (13, -19) (13, -17)       @det1190 det1919 det1194 det1918
mxx (3, 14) (3, 16)           @det1797 det1801
mzz (7, -19) (7, -17)         @det3510 det2605 det3502 det2609
mzz (1, 1) (1, -1)            @det1672 det1680 det1682 det1678
mxx (15, 16) (13, 16)         @det2406 det414 det421 det2408
mxx (13, 2) (15, 2)           @det335 det285 det331 det284
mzz (21, -1) (21, 1)          @det621 det617 det622 det620
mzz (25, 5) (25, 7)           @det2482 det1952 det1951 det2490
mzz (7, 11) (7, 13)           @det756 det2559 det757 det2558
mzz (-5, 1) (-5, -1)          @det229 det3768 det231
mxx (11, -10) (9, -10)        @det1350 det1359 det1361 det1362
mxx (11, 20) (9, 20)          @det1599 det884 det891 det1597
mxx (27, 4) (25, 4)           @det2482 det1734 det1732 det2490
mzz (23, 11) (23, 13)         @det3374 det3377 det3375 det3378 det3368
mzz (11, 7) (11, 5)           @det132 det133 det130 det128
mzz (3, -13) (3, -11)         @det3046 det3056 det3058 det3050
mxx (-1, 8) (-1, 10)          @det2257 det2253
mzz (13, 5) (13, 7)           @det943 det942 det133 det130
mxx (23, 4) (21, 4)           @det1985 det1983 det623 det619
mxx (3, -8) (1, -8)           @det3227 det3225 det3059 det3051
mxx (13, -20) (15, -20)       @det1918 det1919 det1187 det1192
mzz (13, 25) (13, 23)         @det3286 det886 det892 det3292
mxx (11, -16) (9, -16)        @det1357 det1360 det3208 det3210
mzz (5, -7) (5, -5)           @det2356 det2350 det2358 det2355
mzz (13, 11) (13, 13)         @det410 det422 det417 det419
mxx (9, 10) (11, 10)          @det2375 det131 det2374 det134
mzz (17, 1) (17, -1)          @det2069 det333 det337 det2070
mxx (23, -4) (21, -4)         @det568 det2542 det571 det2540
mzz (11, 1) (11, -1)          @det1212 det286 det283 det1211
mxx (21, -8) (23, -8)         @det2540 det2542 det1458 det1465
mxx (9, 16) (11, 16)          @det1599 det1582 det1597 det1578
mzz (21, 11) (21, 13)         @det3377 det2034 det2037 det3368
mxx (5, 14) (7, 14)           @det2559 det1579 det1581 det2558
mxx (21, -14) (21, -16)       @det2185 det2187
mxx (11, 2) (9, 2)            @det79 det1212 det83 det1211
mxx (15, 10) (13, 10)         @det410 det416 det420 det419
mxx (23, 10) (21, 10)         @det3377 det1984 det3368 det1986
mzz (19, 19) (19, 17)         @det2921 det2920 det2926 det2924 det2918
mxx (19, 2) (17, 2)           @det486 det2069 det487 det2070
mzz (11, -13) (11, -11)       @det1350 det1361 det1356 det1364
mxx (-5, 2) (-5, 4)           @det230 det233
mzz (-1, 7) (-1, 5)           @det3707 det1868 det1869
mzz (9, 5) (9, 7)             @det77 det132 det81 det128
mxx (7, -4) (5, -4)           @det2354 det2350 det2356 det2357
mzz (5, 5) (5, 7)             @det923 det924 det925 det926
mzz (-1, -5) (-1, -7)         @det2674 det1901 det1902 det2666
mzz (19, 13) (19, 11)         @det2035 det2029 det2034 det2037
mxx (25, -4) (27, -4)         @det567 det3655 det570
mxx (19, 4) (17, 4)           @det486 det1275 det487 det1278
mxx (21, -2) (23, -2)         @det568 det621 det571 det617
mzz (13, -25) (13, -23)       @det1189 det1195 det3563
mxx (19, 14) (17, 14)         @det2033 det2029 det2035 det2036
mxx (11, -8) (9, -8)          @det2723 det1359 det2725 det1362
mzz (11, 13) (11, 11)         @det2375 det417 det2374 det422
mzz (17, -5) (17, -7)         @det2791 det2789 det1077 det1075
mzz (11, -5) (11, -7)         @det2723 det806 det2725 det807
mxx (11, -26) (9, -26)        @det3435 det3445 det3441 det3443 det3442
mzz (3, 1) (3, -1)            @det1680 det1677 det1684 det1672
mzz (-3, 5) (-5, 5)           @det227 det235
mxx (3, 2) (1, 2)             @det1680 det1679 det1683 det1672
mzz (17, -23) (15, -23)       @det3187 det3191
mxx (7, -8) (5, -8)           @det2304 det2350 det2356 det2307
mzz (15, -13) (15, -11)       @det3125 det1020 det1027 det3123
mxx (11, -2) (9, -2)          @det1212 det805 det808 det1211
mxx (11, -20) (9, -20)        @det3208 det1191 det3210 det1193
mzz (1, 11) (-1, 11)          @det2252 det2254
mzz (9, 17) (9, 19)           @det1599 det1597 det1577 det1580
mxx (7, 16) (5, 16)           @det1579 det1581 det3793
mzz (25, -5) (25, -7)         @det3673 det565 det572
mxx (-3, 2) (-1, 2)           @det1831 det1835 det236 det228
mzz (9, -11) (9, -13)         @det1350 det1361 det1358 det1363
mzz (15, 17) (15, 19)         @det2407 det2406 det2409 det2408
mzz (23, -7) (23, -5)         @det2542 det565 det572 det2540
mxx (17, 16) (19, 16)         @det2033 det2918 det2924 det2036
mxx (13, 20) (15, 20)         @det888 det890 det2406 det2408
mxx (15, -10) (13, -10)       @det3125 det1109 det1111 det3123
mxx (11, 4) (9, 4)            @det79 det132 det83 det128
mzz (13, -7) (13, -5)         @det806 det1110 det1107 det807
mxx (-3, -8) (-1, -8)         @det2666 det2676 det2672 det2674 det2673
mzz (17, -11) (17, -13)       @det2119 det1027 det1020 det2114
mxx (27, 8) (25, 8)           @det2491 det2486 det2490 det2482 det2487
mzz (-3, -7) (-3, -5)         @det2666 det2670 det2675 det2674 det2671
mxx (7, 22) (7, 20)           @det2853 det2859
mzz (7, -7) (7, -5)           @det2305 det2350 det2306 det2356
mxx (21, 8) (23, 8)           @det1985 det1984 det1983 det1986
mzz (11, 23) (11, 25)         @det886 det892 det3529
mxx (7, -2) (5, -2)           @det2958 det2354 det2959 det2357
mxx (25, -10) (25, -8)        @det1460 det1462
mxx (13, -8) (15, -8)         @det1110 det1109 det1111 det1107
mxx (19, -14) (17, -14)       @det2119 det1024 det2114 det1023
mzz (5, 17) (3, 17)           @det1798 det1799
mzz (15, 5) (15, 7)           @det943 det488 det485 det942
mzz (11, 19) (11, 17)         @det1599 det887 det889 det1597
mzz (3, 7) (3, 5)             @det2742 det924 det2740 det926
mzz (7, -1) (7, 1)            @det2958 det78 det2959 det82
mxx (11, 14) (9, 14)          @det2375 det2374 det1582 det1578
mxx (3, -4) (1, -4)           @det3227 det1676 det3225 det1681
mxx (13, 14) (15, 14)         @det410 det414 det421 det419
mxx (15, -16) (13, -16)       @det1918 det1025 det1919 det1021
mxx (19, -2) (17, -2)         @det1074 det2069 det1076 det2070
mzz (19, -1) (19, 1)          @det2069 det2070 det622 det620
mzz (5, -1) (5, 1)            @det2958 det1684 det1677 det2959
mzz (23, 5) (23, 7)           @det1985 det1952 det1983 det1951
mxx (23, -10) (21, -10)       @det1458 det3742 det1465
mzz (21, -7) (21, -5)         @det2540 det2542 det2524 det2525
mzz (27, 5) (27, 7)           @det2490 det2488 det2482 det2492 det2489
mxx (13, -2) (15, -2)         @det335 det331 det334 det336
mxx (21, 14) (23, 14)         @det3372 det3376 det3377 det3373 det3368
mxx (5, -20) (7, -20)         @det3510 det3506 det3502 det3511 det3507
mxx (15, 4) (13, 4)           @det943 det284 det942 det285
mxx (11, -4) (9, -4)          @det2723 det2725 det808 det805
mxx (15, 22) (13, 22)         @det3286 det890 det888 det3292
mzz (25, -11) (23, -11)       @det1459 det1464
mzz (13, -13) (13, -11)       @det3123 det3125 det1356 det1364
mzz (3, -5) (3, -7)           @det3227 det2355 det3225 det2358
mxx (19, -4) (17, -4)         @det2791 det2789 det1076 det1074
mxx (27, -2) (25, -2)         @det1733 det567 det1729 det570
mxx (3, 10) (1, 10)           @det1512 det1514 det3751
mzz (19, -7) (19, -5)         @det2791 det2789 det2524 det2525
mxx (21, 2) (23, 2)           @det621 det617 det623 det619
mzz (11, -19) (11, -17)       @det1190 det3208 det1194 det3210
mxx (3, -14) (1, -14)         @det3054 det3056 det3046 det3055 det3057
mzz (9, 1) (9, -1)            @det1212 det78 det82 det1211
mxx (7, -10) (5, -10)         @det2304 det3309 det3311 det2307
mxx (19, -8) (17, -8)         @det2791 det2118 det2121 det2789
mxx (13, -14) (15, -14)       @det3123 det1025 det3125 det1021
mzz (15, 1) (15, -1)          @det335 det333 det331 det337
mzz (15, 11) (15, 13)         @det418 det415 det410 det419
mzz (1, -5) (1, -7)           @det3225 det3227 det1901 det1902
mxx (19, -10) (17, -10)       @det2119 det2118 det2121 det2114
mxx (11, 8) (9, 8)            @det131 det132 det134 det128
mzz (7, 17) (7, 19)           @det3612 det1577 det1580
mzz (21, 5) (21, 7)           @det1985 det1983 det1277 det1279
mxx (11, -14) (9, -14)        @det1350 det1360 det1357 det1361
mzz (17, -17) (17, -19)       @det1022 det3724 det1026
mzz (5, -13) (5, -11)         @det3309 det3311 det3058 det3050
mzz (17, 17) (17, 19)         @det2407 det2918 det2409 det2924
mzz (29, -5) (27, -5)         @det703 det707
mxx (17, -22) (17, -20)       @det3193 det3189
mzz (29, -1) (29, 1)          @det3810 det701 det708
mzz (21, -17) (19, -17)       @det2183 det2188
mzz (9, 23) (7, 23)           @det2855 det2856
mxx (9, 22) (11, 22)          @det884 det891 det3637
mzz (19, 7) (19, 5)           @det1275 det1277 det1279 det1278
mxx (-3, 4) (-1, 4)           @det3698 det236 det228
mxx (19, 8) (17, 8)           @det1244 det1275 det1245 det1278
mxx (11, -22) (9, -22)        @det3435 det1191 det3443 det1193
mzz (7, 5) (7, 7)             @det923 det925 det81 det77
mxx (3, -2) (1, -2)           @det1676 det1680 det1681 det1672
mzz (-1, 1) (-1, -1)          @det1831 det1835 det1678 det1682
mxx (29, -2) (29, -4)         @det702 det704
mzz (9, -23) (9, -25)         @det3435 det3439 det3444 det3440 det3443
mzz (15, -17) (15, -19)       @det1919 det1022 det1918 det1026
mzz (13, -1) (13, 1)          @det335 det331 det286 det283
mzz (25, 1) (25, -1)          @det1733 det566 det1729 det569
mxx (-1, -4) (-3, -4)         @det1836 det2666 det2674 det1834
mzz (5, -19) (5, -17)         @det3508 det3510 det3509 det3512 det3502
mzz (17, 11) (17, 13)         @det2035 det418 det415 det2029
mzz (1, -11) (1, -13)         @det3056 det3046 det3052 det3060 det3053
mzz (13, 19) (13, 17)         @det2406 det887 det889 det2408
mxx (7, 8) (5, 8)             @det923 det925 det755 det758
mxx (15, -4) (13, -4)         @det1110 det334 det336 det1107
mxx (7, 10) (5, 10)           @det2559 det755 det758 det2558
mzz (23, 1) (23, -1)          @det621 det566 det569 det617
mzz (3, 13) (3, 11)           @det3733 det1513 det1515
mzz (15, -7) (15, -5)         @det1110 det1077 det1107 det1075
mxx (5, -14) (7, -14)         @det2607 det3309 det2608 det3311
mxx (19, 20) (17, 20)         @det2922 det2924 det2925 det2923 det2918
mzz (-3, -1) (-3, 1)          @det1831 det229 det1835 det231
mzz (21, -13) (21, -11)       @det2117 det3664 det2120
mxx (17, -16) (19, -16)       @det3646 det1024 det1023

--------         51
myy (21, 4) (21, 5)           @det1983
myy (3, 1) (3, 2)             @det1672
myy (9, -11) (9, -10)         @det1350
myy (9, -1) (9, -2)           @det1211
myy (-1, 1) (-1, 2)           @det1831
myy (5, -11) (5, -10)         @det3309
myy (5, -20) (5, -19)         @det3502
myy (23, 7) (23, 8)           @det1983
myy (11, 10) (11, 11)         @det2374
myy (-3, -5) (-3, -4)         @det2666
myy (3, 4) (3, 5)             @det2740
myy (11, -1) (11, -2)         @det1211
myy (23, 13) (23, 14)         @det3368
myy (17, 11) (17, 10)         @det2029
myy (7, -11) (7, -10)         @det3309
myy (21, 2) (21, 1)           @det617
myy (11, -16) (11, -17)       @det3208
myy (5, 1) (5, 2)             @det2958
myy (15, -20) (15, -19)       @det1918
myy (17, 5) (17, 4)           @det1275
myy (11, 4) (11, 5)           @det128
myy (27, 2) (27, 1)           @det1729
myy (17, 1) (17, 2)           @det2069
myy (17, -14) (17, -13)       @det2114
myy (7, -8) (7, -7)           @det2350
myy (19, 2) (19, 1)           @det2069
myy (19, 4) (19, 5)           @det1275
myy (15, 10) (15, 11)         @det410
myy (9, 13) (9, 14)           @det2374
myy (5, -8) (5, -7)           @det2350
myy (15, 16) (15, 17)         @det2406
myy (21, -5) (21, -4)         @det2540
myy (13, 14) (13, 13)         @det410
myy (9, -14) (9, -13)         @det1350
myy (11, 7) (11, 8)           @det128
myy (7, 13) (7, 14)           @det2558
myy (19, -4) (19, -5)         @det2789
myy (15, -1) (15, -2)         @det331
myy (9, 10) (9, 11)           @det2374
myy (21, 8) (21, 7)           @det1983
myy (21, -8) (21, -7)         @det2540
myy (11, -22) (11, -23)       @det3435
myy (7, -17) (7, -16)         @det3502
myy (11, 19) (11, 20)         @det1597
myy (5, -1) (5, -2)           @det2958
myy (9, 5) (9, 4)             @det128
myy (9, -26) (9, -25)         @det3435
myy (17, 7) (17, 8)           @det1275
myy (-3, 2) (-3, 1)           @det1831
myy (5, -5) (5, -4)           @det2350
myy (15, 1) (15, 2)           @det331
myy (15, 25) (15, 26)         @det3286
myy (3, -10) (3, -11)         @det3046
myy (19, 19) (19, 20)         @det2918
myy (7, -13) (7, -14)         @det3309
myy (9, 16) (9, 17)           @det1597
myy (15, 22) (15, 23)         @det3286
myy (15, -13) (15, -14)       @det3123
myy (13, 25) (13, 26)         @det3286
myy (13, 10) (13, 11)         @det410
myy (13, -14) (13, -13)       @det3123
myy (3, -8) (3, -7)           @det3225
myy (15, 7) (15, 8)           @det942
myy (11, -20) (11, -19)       @det3208
myy (9, 7) (9, 8)             @det128
myy (5, 7) (5, 8)             @det923
myy (21, -1) (21, -2)         @det617
myy (13, -11) (13, -10)       @det3123
myy (1, -5) (1, -4)           @det3225
myy (7, 7) (7, 8)             @det923
myy (15, -5) (15, -4)         @det1107
myy (11, 1) (11, 2)           @det1211
myy (13, 16) (13, 17)         @det2406
myy (23, 10) (23, 11)         @det3368
myy (1, 1) (1, 2)             @det1672
myy (15, 19) (15, 20)         @det2406
myy (23, 4) (23, 5)           @det1983
myy (19, 10) (19, 11)         @det2029
myy (11, -5) (11, -4)         @det2723
myy (7, 10) (7, 11)           @det2558
myy (17, -1) (17, -2)         @det2069
myy (7, -19) (7, -20)         @det3502
myy (19, -8) (19, -7)         @det2789
myy (5, 10) (5, 11)           @det2558
myy (13, 8) (13, 7)           @det942
myy (-1, -1) (-1, -2)         @det1831
myy (19, 16) (19, 17)         @det2918
myy (17, -5) (17, -4)         @det2789
myy (27, 8) (27, 7)           @det2482
myy (-1, -5) (-1, -4)         @det2666
myy (1, 4) (1, 5)             @det2740
myy (25, 7) (25, 8)           @det2482
myy (11, 13) (11, 14)         @det2374
myy (9, -17) (9, -16)         @det3208
myy (7, -1) (7, -2)           @det2958
myy (11, -14) (11, -13)       @det1350
myy (3, -14) (3, -13)         @det3046
myy (21, 14) (21, 13)         @det3368
myy (3, 7) (3, 8)             @det2740
myy (11, 16) (11, 17)         @det1597
myy (19, 13) (19, 14)         @det2029
myy (9, 19) (9, 20)           @det1597
myy (25, 5) (25, 4)           @det2482
myy (15, 4) (15, 5)           @det942
myy (25, -1) (25, -2)         @det1729
myy (9, -5) (9, -4)           @det2723
myy (19, 7) (19, 8)           @det1275
myy (11, -8) (11, -7)         @det2723
myy (19, -10) (19, -11)       @det2114
myy (13, -1) (13, -2)         @det331
myy (1, -14) (1, -13)         @det3046
myy (15, -7) (15, -8)         @det1107
myy (23, -7) (23, -8)         @det2540
myy (17, -8) (17, -7)         @det2789
myy (21, 10) (21, 11)         @det3368
myy (23, -1) (23, -2)         @det617
myy (17, 13) (17, 14)         @det2029
myy (15, 13) (15, 14)         @det410
myy (1, 7) (1, 8)             @det2740
myy (7, -5) (7, -4)           @det2350
myy (17, 16) (17, 17)         @det2918
myy (9, 1) (9, 2)             @det1211
myy (27, 4) (27, 5)           @det2482
myy (11, -26) (11, -25)       @det3435
myy (13, 22) (13, 23)         @det3286
myy (5, 14) (5, 13)           @det2558
myy (13, 4) (13, 5)           @det942
myy (1, -11) (1, -10)         @det3046
myy (7, 1) (7, 2)             @det2958
myy (7, 4) (7, 5)             @det923
myy (25, 1) (25, 2)           @det1729
myy (-3, -8) (-3, -7)         @det2666
myy (17, -11) (17, -10)       @det2114
myy (13, -5) (13, -4)         @det1107
myy (11, -10) (11, -11)       @det1350
myy (-3, -1) (-3, -2)         @det1831
myy (19, -1) (19, -2)         @det2069
myy (3, -1) (3, -2)           @det1672
myy (3, -5) (3, -4)           @det3225
myy (9, -7) (9, -8)           @det2723
myy (5, -17) (5, -16)         @det3502
myy (5, 4) (5, 5)             @det923
myy (9, -20) (9, -19)         @det3208
myy (27, -1) (27, -2)         @det1729
myy (15, -11) (15, -10)       @det3123
myy (1, -1) (1, -2)           @det1672
myy (13, -17) (13, -16)       @det1918
myy (23, 1) (23, 2)           @det617
myy (23, -5) (23, -4)         @det2540
myy (-1, -8) (-1, -7)         @det2666
myy (15, -17) (15, -16)       @det1918
myy (13, 2) (13, 1)           @det331
myy (13, -20) (13, -19)       @det1918
myy (17, 19) (17, 20)         @det2918
myy (13, 19) (13, 20)         @det2406
myy (19, -14) (19, -13)       @det2114
myy (9, -23) (9, -22)         @det3435
myy (5, -14) (5, -13)         @det3309
myy (1, -8) (1, -7)           @det3225
myy (13, -8) (13, -7)         @det1107

--------         52
mxx (7, 2) (5, 2)             @det80 det2959
mzz (9, -7) (9, -5)           @det2306 det2725
mxx (7, -16) (5, -16)         @det2608 det3510
mzz (9, 11) (9, 13)           @det2375 det757
mzz (15, 23) (15, 25)         @det3293 det3292
mxx (13, 26) (15, 26)         @det3294 det3292
mzz (1, 7) (1, 5)             @det2742 det1869
mzz (19, -13) (19, -11)       @det2119 det2120
mzz (9, -17) (9, -19)         @det2609 det3210
mzz (7, -13) (7, -11)         @det1363 det3311
mxx (3, -10) (1, -10)         @det3056 det3059
mzz (17, 5) (17, 7)           @det488 det1278
mxx (7, 4) (5, 4)             @det80 det925
mxx (3, 8) (1, 8)             @det2742 det1514
mzz (5, 11) (5, 13)           @det2559 det1515
mzz (11, -25) (11, -23)       @det1195 det3443
mxx (-3, -2) (-1, -2)         @det1836 det1835
mxx (15, -22) (13, -22)       @det3538 det1192
mzz (27, -1) (27, 1)          @det1733 det708
mxx (27, 2) (25, 2)           @det1733 det1734
mxx (13, 8) (15, 8)           @det943 det420
mxx (19, 10) (17, 10)         @det1245 det2035
mxx (3, 4) (1, 4)             @det2742 det1683
mzz (13, -19) (13, -17)       @det1194 det1919
mxx (3, 14) (3, 16)           @det1801
mzz (7, -19) (7, -17)         @det2609 det3510
mzz (1, 1) (1, -1)            @det1680 det1682
mxx (15, 16) (13, 16)         @det421 det2408
mxx (13, 2) (15, 2)           @det335 det285
mzz (21, -1) (21, 1)          @det621 det622
mzz (25, 5) (25, 7)           @det1952 det2490
mzz (7, 11) (7, 13)           @det2559 det757
mzz (-5, 1) (-5, -1)          @det231 det3768
mxx (11, -10) (9, -10)        @det1361 det1362
mxx (11, 20) (9, 20)          @det1599 det891
mxx (27, 4) (25, 4)           @det1734 det2490
mzz (23, 11) (23, 13)         @det3377 det3378
mzz (11, 7) (11, 5)           @det132 det133
mzz (3, -13) (3, -11)         @det3056 det3058
mxx (-1, 8) (-1, 10)          @det2257
mzz (13, 5) (13, 7)           @det943 det133
mxx (23, 4) (21, 4)           @det1985 det623
mxx (3, -8) (1, -8)           @det3227 det3059
mxx (13, -20) (15, -20)       @det1919 det1192
mzz (13, 25) (13, 23)         @det892 det3292
mxx (11, -16) (9, -16)        @det1360 det3210
mzz (5, -7) (5, -5)           @det2358 det2356
mzz (13, 11) (13, 13)         @det422 det419
mxx (9, 10) (11, 10)          @det2375 det134
mzz (17, 1) (17, -1)          @det337 det2070
mxx (23, -4) (21, -4)         @det2542 det571
mzz (11, 1) (11, -1)          @det1212 det286
mxx (21, -8) (23, -8)         @det2542 det1465
mxx (9, 16) (11, 16)          @det1599 det1582
mzz (21, 11) (21, 13)         @det3377 det2037
mxx (5, 14) (7, 14)           @det2559 det1581
mxx (21, -14) (21, -16)       @det2187
mxx (11, 2) (9, 2)            @det1212 det83
mxx (15, 10) (13, 10)         @det420 det419
mxx (23, 10) (21, 10)         @det3377 det1986
mzz (19, 19) (19, 17)         @det2926 det2924
mxx (19, 2) (17, 2)           @det487 det2070
mzz (11, -13) (11, -11)       @det1361 det1364
mxx (-5, 2) (-5, 4)           @det233
mzz (-1, 7) (-1, 5)           @det3707 det1869
mzz (9, 5) (9, 7)             @det132 det81
mxx (7, -4) (5, -4)           @det2357 det2356
mzz (5, 5) (5, 7)             @det926 det925
mzz (-1, -5) (-1, -7)         @det2674 det1902
mzz (19, 13) (19, 11)         @det2035 det2037
mxx (25, -4) (27, -4)         @det570 det3655
mxx (19, 4) (17, 4)           @det487 det1278
mxx (21, -2) (23, -2)         @det621 det571
mzz (13, -25) (13, -23)       @det1195 det3563
mxx (19, 14) (17, 14)         @det2035 det2036
mxx (11, -8) (9, -8)          @det2725 det1362
mzz (11, 13) (11, 11)         @det2375 det422
mzz (17, -5) (17, -7)         @det2791 det1077
mzz (11, -5) (11, -7)         @det2725 det807
mxx (11, -26) (9, -26)        @det3445 det3443
mzz (3, 1) (3, -1)            @det1680 det1684
mzz (-3, 5) (-5, 5)           @det235
mxx (3, 2) (1, 2)             @det1680 det1683
mzz (17, -23) (15, -23)       @det3191
mxx (7, -8) (5, -8)           @det2356 det2307
mzz (15, -13) (15, -11)       @det3125 det1027
mxx (11, -2) (9, -2)          @det1212 det808
mxx (11, -20) (9, -20)        @det3210 det1193
mzz (1, 11) (-1, 11)          @det2254
mzz (9, 17) (9, 19)           @det1599 det1580
mxx (7, 16) (5, 16)           @det1581 det3793
mzz (25, -5) (25, -7)         @det3673 det572
mxx (-3, 2) (-1, 2)           @det1835 det236
mzz (9, -11) (9, -13)         @det1363 det1361
mzz (15, 17) (15, 19)         @det2409 det2408
mzz (23, -7) (23, -5)         @det2542 det572
mxx (17, 16) (19, 16)         @det2924 det2036
mxx (13, 20) (15, 20)         @det890 det2408
mxx (15, -10) (13, -10)       @det3125 det1111
mxx (11, 4) (9, 4)            @det132 det83
mzz (13, -7) (13, -5)         @det1110 det807
mxx (-3, -8) (-1, -8)         @det2674 det2676
mzz (17, -11) (17, -13)       @det2119 det1027
mxx (27, 8) (25, 8)           @det2491 det2490
mzz (-3, -7) (-3, -5)         @det2674 det2675
mxx (7, 22) (7, 20)           @det2859
mzz (7, -7) (7, -5)           @det2306 det2356
mxx (21, 8) (23, 8)           @det1985 det1986
mzz (11, 23) (11, 25)         @det892 det3529
mxx (7, -2) (5, -2)           @det2357 det2959
mxx (25, -10) (25, -8)        @det1462
mxx (13, -8) (15, -8)         @det1110 det1111
mxx (19, -14) (17, -14)       @det2119 det1024
mzz (5, 17) (3, 17)           @det1799
mzz (15, 5) (15, 7)           @det943 det488
mzz (11, 19) (11, 17)         @det1599 det889
mzz (3, 7) (3, 5)             @det2742 det926
mzz (7, -1) (7, 1)            @det2959 det82
mxx (11, 14) (9, 14)          @det2375 det1582
mxx (3, -4) (1, -4)           @det3227 det1681
mxx (13, 14) (15, 14)         @det421 det419
mxx (15, -16) (13, -16)       @det1919 det1025
mxx (19, -2) (17, -2)         @det1076 det2070
mzz (19, -1) (19, 1)          @det2070 det622
mzz (5, -1) (5, 1)            @det2959 det1684
mzz (23, 5) (23, 7)           @det1985 det1952
mxx (23, -10) (21, -10)       @det3742 det1465
mzz (21, -7) (21, -5)         @det2542 det2525
mzz (27, 5) (27, 7)           @det2492 det2490
mxx (13, -2) (15, -2)         @det335 det336
mxx (21, 14) (23, 14)         @det3377 det3376
mxx (5, -20) (7, -20)         @det3511 det3510
mxx (15, 4) (13, 4)           @det943 det285
mxx (11, -4) (9, -4)          @det2725 det808
mxx (15, 22) (13, 22)         @det890 det3292
mzz (25, -11) (23, -11)       @det1464
mzz (13, -13) (13, -11)       @det3125 det1364
mzz (3, -5) (3, -7)           @det3227 det2358
mxx (19, -4) (17, -4)         @det2791 det1076
mxx (27, -2) (25, -2)         @det1733 det570
mxx (3, 10) (1, 10)           @det1514 det3751
mzz (19, -7) (19, -5)         @det2791 det2525
mxx (21, 2) (23, 2)           @det621 det623
mzz (11, -19) (11, -17)       @det1194 det3210
mxx (3, -14) (1, -14)         @det3056 det3057
mzz (9, 1) (9, -1)            @det1212 det82
mxx (7, -10) (5, -10)         @det3311 det2307
mxx (19, -8) (17, -8)         @det2791 det2121
mxx (13, -14) (15, -14)       @det3125 det1025
mzz (15, 1) (15, -1)          @det335 det337
mzz (15, 11) (15, 13)         @det418 det419
mzz (1, -5) (1, -7)           @det3227 det1902
mxx (19, -10) (17, -10)       @det2119 det2121
mxx (11, 8) (9, 8)            @det132 det134
mzz (7, 17) (7, 19)           @det3612 det1580
mzz (21, 5) (21, 7)           @det1985 det1279
mxx (11, -14) (9, -14)        @det1360 det1361
mzz (17, -17) (17, -19)       @det3724 det1026
mzz (5, -13) (5, -11)         @det3311 det3058
mzz (17, 17) (17, 19)         @det2409 det2924
mzz (29, -5) (27, -5)         @det707
mxx (17, -22) (17, -20)       @det3193
mzz (29, -1) (29, 1)          @det3810 det708
mzz (21, -17) (19, -17)       @det2188
mzz (9, 23) (7, 23)           @det2856
mxx (9, 22) (11, 22)          @det891 det3637
mzz (19, 7) (19, 5)           @det1279 det1278
mxx (-3, 4) (-1, 4)           @det3698 det236
mxx (19, 8) (17, 8)           @det1245 det1278
mxx (11, -22) (9, -22)        @det3443 det1193
mzz (7, 5) (7, 7)             @det925 det81
mxx (3, -2) (1, -2)           @det1680 det1681
mzz (-1, 1) (-1, -1)          @det1835 det1682
mxx (29, -2) (29, -4)         @det704
mzz (9, -23) (9, -25)         @det3444 det3443
mzz (15, -17) (15, -19)       @det1919 det1026
mzz (13, -1) (13, 1)          @det335 det286
mzz (25, 1) (25, -1)          @det1733 det569
mxx (-1, -4) (-3, -4)         @det1836 det2674
mzz (5, -19) (5, -17)         @det3512 det3510
mzz (17, 11) (17, 13)         @det418 det2035
mzz (1, -11) (1, -13)         @det3060 det3056
mzz (13, 19) (13, 17)         @det889 det2408
mxx (7, 8) (5, 8)             @det925 det758
mxx (15, -4) (13, -4)         @det1110 det336
mxx (7, 10) (5, 10)           @det2559 det758
mzz (23, 1) (23, -1)          @det621 det569
mzz (3, 13) (3, 11)           @det3733 det1515
mzz (15, -7) (15, -5)         @det1110 det1077
mxx (5, -14) (7, -14)         @det2608 det3311
mxx (19, 20) (17, 20)         @det2924 det2925
mzz (-3, -1) (-3, 1)          @det231 det1835
mzz (21, -13) (21, -11)       @det2120 det3664
mxx (17, -16) (19, -16)       @det3646 det1024

--------         53
mzz (15, 22) (15, 20)         @det890
mzz (9, 16) (9, 14)           @det1582
mxx (21, 1) (19, 1)           @det622
mxx (17, 5) (15, 5)           @det488
mxx (25, 5) (23, 5)           @det1952
mxx (9, -7) (7, -7)           @det2306
mzz (17, 16) (17, 14)         @det2036
mxx (21, -11) (19, -11)       @det2120
mxx (9, 17) (7, 17)           @det1580
mxx (13, -19) (11, -19)       @det1194
mzz (11, -26) (9, -26)        @det3445
mxx (9, -5) (7, -5)           @det2306
mzz (5, 10) (5, 8)            @det758
mxx (17, 17) (15, 17)         @det2409
mxx (-3, 5) (-5, 5)           @det234 det235
mxx (9, 11) (7, 11)           @det757
mzz (27, -2) (27, -4)         @det570
mxx (11, 1) (13, 1)           @det286
mxx (23, -7) (25, -7)         @det572
mzz (23, 4) (23, 2)           @det623
mzz (1, -4) (1, -2)           @det1681
mxx (17, -5) (15, -5)         @det1077
mzz (17, 2) (17, 4)           @det487
mxx (11, 23) (13, 23)         @det892
mzz (17, -16) (17, -14)       @det1024
mxx (1, 11) (-1, 11)          @det2254 det2255
mxx (13, -25) (11, -25)       @det1195
mzz (-3, 2) (-3, 4)           @det236
mzz (11, -16) (11, -14)       @det1360
mzz (15, 4) (15, 2)           @det285
mxx (17, 19) (15, 19)         @det2409
mzz (21, 8) (21, 10)          @det1986
mzz (23, -10) (23, -8)        @det1465
mxx (9, 13) (7, 13)           @det757
mxx (9, -17) (7, -17)         @det2609
mzz (17, -22) (17, -20)       @det3192 det3193
mzz (13, -14) (13, -16)       @det1025
mxx (9, 23) (7, 23)           @det2856 det2857
mzz (13, 20) (13, 22)         @det890
mzz (-3, -8) (-1, -8)         @det2676
mzz (9, 2) (9, 4)             @det83
mzz (27, 8) (25, 8)           @det2491
mxx (-3, -7) (-3, -5)         @det2675
mzz (7, 22) (7, 20)           @det2858 det2859
mzz (7, -8) (7, -10)          @det2307
mxx (15, -13) (17, -13)       @det1027
mxx (17, 7) (15, 7)           @det488
mzz (17, -4) (17, -2)         @det1076
mzz (15, -16) (15, -14)       @det1025
mzz (5, -8) (5, -10)          @det2307
mzz (-1, 2) (-1, 4)           @det236
mxx (-3, -1) (-5, -1)         @det231
mzz (5, 4) (5, 2)             @det80
mxx (13, -17) (11, -17)       @det1194
mxx (5, 17) (3, 17)           @det1799 det1800
mzz (15, 16) (15, 14)         @det421
mxx (13, -1) (11, -1)         @det286
mxx (25, -1) (23, -1)         @det569
mzz (11, 14) (11, 16)         @det1582
mxx (1, -11) (1, -13)         @det3060
mxx (11, -5) (13, -5)         @det807
mxx (-1, 1) (1, 1)            @det1682
mxx (17, -11) (15, -11)       @det1027
mzz (1, 2) (1, 4)             @det1683
mzz (-1, -4) (-1, -2)         @det1836
mzz (5, -2) (5, -4)           @det2357
mzz (9, -16) (9, -14)         @det1360
mzz (13, 2) (13, 4)           @det285
mzz (15, 10) (15, 8)          @det420
mxx (5, 5) (3, 5)             @det926
mxx (27, 5) (27, 7)           @det2492
mzz (3, 8) (3, 10)            @det1514
mxx (13, 25) (11, 25)         @det892
mzz (21, 14) (23, 14)         @det3376
mzz (1, 8) (1, 10)            @det1514
mzz (5, -20) (7, -20)         @det3511
mxx (21, -13) (19, -13)       @det2120
mxx (25, -11) (23, -11)       @det1463 det1464
mzz (3, -10) (3, -8)          @det3059
mxx (21, -7) (19, -7)         @det2525
mzz (13, 14) (13, 16)         @det421
mzz (21, 2) (21, 4)           @det623
mxx (-1, 7) (1, 7)            @det1869
mzz (19, -10) (19, -8)        @det2121
mzz (11, -22) (11, -20)       @det1193
mzz (5, -14) (5, -16)         @det2608
mzz (3, -14) (1, -14)         @det3057
mxx (21, 11) (19, 11)         @det2037
mxx (13, -23) (11, -23)       @det1195
mxx (-1, -7) (1, -7)          @det1902
mxx (15, -7) (17, -7)         @det1077
mzz (7, 4) (7, 2)             @det80
mxx (7, -19) (9, -19)         @det2609
mxx (13, 5) (11, 5)           @det133
mzz (1, -10) (1, -8)          @det3059
mxx (3, 7) (5, 7)             @det926
mzz (19, 14) (19, 16)         @det2036
mxx (9, 5) (7, 5)             @det81
mzz (7, 16) (7, 14)           @det1581
mxx (-1, -1) (1, -1)          @det1682
mxx (29, -5) (27, -5)         @det706 det707
mzz (9, -4) (9, -2)           @det808
mxx (21, -17) (19, -17)       @det2188 det2189
mzz (27, 2) (27, 4)           @det1734
mzz (11, 8) (11, 10)          @det134
mxx (21, -1) (19, -1)         @det622
mxx (17, -19) (15, -19)       @det1026
mzz (15, -10) (15, -8)        @det1111
mxx (19, 13) (21, 13)         @det2037
mxx (17, -17) (15, -17)       @det1026
mxx (7, -13) (9, -13)         @det1363
mzz (19, 8) (19, 10)          @det1245
mzz (7, 10) (7, 8)            @det758
mzz (29, -2) (29, -4)         @det704 det705
mxx (9, -23) (9, -25)         @det3444
mxx (5, -11) (3, -11)         @det3058
mzz (5, 14) (5, 16)           @det1581
mzz (11, -4) (11, -2)         @det808
mxx (13, 17) (11, 17)         @det889
mzz (15, -4) (15, -2)         @det336
mxx (9, 7) (7, 7)             @det81
mxx (5, -19) (5, -17)         @det3512
mxx (29, 1) (27, 1)           @det708
mxx (3, 1) (5, 1)             @det1684
mzz (19, 20) (17, 20)         @det2925
mxx (5, -13) (3, -13)         @det3058
mxx (17, -1) (15, -1)         @det337
mzz (11, 20) (11, 22)         @det891
mxx (13, -13) (11, -13)       @det1364
mxx (15, 23) (15, 25)         @det3293
mzz (13, 26) (15, 26)         @det3294
mzz (-5, 2) (-5, 4)           @det232 det233
mxx (5, 11) (3, 11)           @det1515
mzz (3, 2) (3, 4)             @det1683
mzz (9, 10) (9, 8)            @det134
mzz (17, -10) (17, -8)        @det2121
mxx (17, 1) (15, 1)           @det337
mxx (9, -11) (7, -11)         @det1363
mzz (17, 8) (17, 10)          @det1245
mxx (11, 7) (13, 7)           @det133
mxx (13, -11) (11, -11)       @det1364
mzz (9, -22) (9, -20)         @det1193
mxx (25, 7) (23, 7)           @det1952
mzz (13, -8) (13, -10)        @det1111
mzz (25, -4) (25, -2)         @det570
mzz (15, -22) (15, -20)       @det1192
mxx (9, 1) (7, 1)             @det82
mzz (3, 14) (3, 16)           @det1801 det1802
mxx (-1, 5) (1, 5)            @det1869
mzz (11, -10) (11, -8)        @det1362
mxx (11, 13) (13, 13)         @det422
mzz (7, -2) (7, -4)           @det2357
mxx (5, -1) (3, -1)           @det1684
mxx (13, 19) (11, 19)         @det889
mxx (17, -23) (15, -23)       @det3190 det3191
mzz (23, -4) (23, -2)         @det571
mzz (19, 2) (19, 4)           @det487
mxx (25, -5) (23, -5)         @det572
mxx (1, -5) (-1, -5)          @det1902
mzz (9, 22) (9, 20)           @det891
mzz (-3, -2) (-3, -4)         @det1836
mxx (9, 19) (7, 19)           @det1580
mxx (23, 11) (23, 13)         @det3378
mzz (-1, 8) (-1, 10)          @det2256 det2257
mxx (17, 13) (15, 13)         @det418
mxx (21, 5) (19, 5)           @det1279
mxx (19, 7) (21, 7)           @det1279
mxx (13, -7) (11, -7)         @det807
mxx (17, 11) (15, 11)         @det418
mzz (13, -20) (13, -22)       @det1192
mzz (21, -2) (21, -4)         @det571
mzz (7, -16) (7, -14)         @det2608
mzz (23, 10) (23, 8)          @det1986
mxx (-5, 1) (-3, 1)           @det231
mzz (13, -2) (13, -4)         @det336
mxx (7, -1) (9, -1)           @det82
mxx (25, 1) (23, 1)           @det569
mzz (9, -10) (9, -8)          @det1362
mxx (5, -7) (3, -7)           @det2358
mxx (3, 13) (5, 13)           @det1515
mzz (13, 8) (13, 10)          @det420
mzz (3, -4) (3, -2)           @det1681
mzz (25, -10) (25, -8)        @det1461 det1462
mxx (21, -5) (19, -5)         @det2525
mzz (21, -14) (21, -16)       @det2186 det2187
mxx (3, -5) (5, -5)           @det2358
mzz (21, -8) (21, -10)        @det1465
mzz (19, -14) (19, -16)       @det1024
mxx (19, 19) (19, 17)         @det2926
mzz (25, 2) (25, 4)           @det1734
mzz (11, 2) (11, 4)           @det83
mxx (13, 11) (11, 11)         @det422
mxx (29, -1) (27, -1)         @det708
mzz (19, -4) (19, -2)         @det1076



==> anc/Fig23_left/d_11.txt <==
--------          0
mz (0.5, 0.5)
mz (0.5, 2.5)
mz (0.5, 4.5)
mz (0.5, 6.5)
mz (0.5, 8.5)
mz (1.5, 1.5)
mz (1.5, 3.5)
mz (1.5, 5.5)
mz (1.5, 7.5)
mz (1.5, 9.5)
mz (2.5, 0.5)
mz (2.5, 2.5)
mz (2.5, 4.5)
mz (2.5, 6.5)
mz (2.5, 8.5)
mz (3.5, 1.5)
mz (3.5, 3.5)
mz (3.5, 5.5)
mz (3.5, 7.5)
mz (3.5, 9.5)
mz (4.5, 0.5)
mz (4.5, 2.5)
mz (4.5, 4.5)
mz (4.5, 6.5)
mz (4.5, 8.5)
mz (5.5, 1.5)
mz (5.5, 3.5)
mz (5.5, 5.5)
mz (5.5, 7.5)
mz (5.5, 9.5)
mz (6.5, 0.5)
mz (6.5, 2.5)
mz (6.5, 4.5)
mz (6.5, 6.5)
mz (6.5, 8.5)
mz (7.5, 1.5)
mz (7.5, 3.5)
mz (7.5, 5.5)
mz (7.5, 7.5)
mz (7.5, 9.5)
mz (8.5, 0.5)
mz (8.5, 2.5)
mz (8.5, 4.5)
mz (8.5, 6.5)
mz (8.5, 8.5)
mz (9.5, 1.5)
mz (9.5, 3.5)
mz (9.5, 5.5)
mz (9.5, 7.5)
mz (9.5, 9.5)

--------          1
mzz (0.5, 0) (0, 0)
mx (0.5, 1)
mzz (0, 2) (0.5, 2)
mx (0.5, 3)
mzz (0, 4) (0.5, 4)
mx (0.5, 5)
mzz (0.5, 6) (0, 6)
mx (0.5, 7)
mzz (0, 8) (0.5, 8)
mx (0.5, 9)
mzz (0, 10) (0.5, 10)
mx (1.5, 0)
mzz (1, 1) (1.5, 1)
mx (1.5, 2)
mzz (1, 3) (1.5, 3)
mx (1.5, 4)
mzz (1.5, 5) (1, 5)
mx (1.5, 6)
mzz (1, 7) (1.5, 7)
mx (1.5, 8)
mzz (1, 9) (1.5, 9)
mx (1.5, 10)
mzz (2, 0) (2.5, 0)
mx (2.5, 1)
mzz (2.5, 2) (2, 2)
mx (2.5, 3)
mzz (2, 4) (2.5, 4)
mx (2.5, 5)
mzz (2, 6) (2.5, 6)
mx (2.5, 7)
mzz (2.5, 8) (2, 8)
mx (2.5, 9)
mzz (2, 10) (2.5, 10)
mx (3.5, 0)
mzz (3, 1) (3.5, 1)
mx (3.5, 2)
mzz (3, 3) (3.5, 3)
mx (3.5, 4)
mzz (3.5, 5) (3, 5)
mx (3.5, 6)
mzz (3, 7) (3.5, 7)
mx (3.5, 8)
mzz (3, 9) (3.5, 9)
mx (3.5, 10)
mzz (4, 0) (4.5, 0)
mx (4.5, 1)
mzz (4.5, 2) (4, 2)
mx (4.5, 3)
mzz (4, 4) (4.5, 4)
mx (4.5, 5)
mzz (4, 6) (4.5, 6)
mx (4.5, 7)
mzz (4.5, 8) (4, 8)
mx (4.5, 9)
mzz (4, 10) (4.5, 10)
mx (5.5, 0)
mzz (5.5, 1) (5, 1)
mx (5.5, 2)
mzz (5, 3) (5.5, 3)
mx (5.5, 4)
mzz (5, 5) (5.5, 5)
mx (5.5, 6)
mzz (5.5, 7) (5, 7)
mx (5.5, 8)
mzz (5, 9) (5.5, 9)
mx (5.5, 10)
mzz (6.5, 0) (6, 0)
mx (6.5, 1)
mzz (6, 2) (6.5, 2)
mx (6.5, 3)
mzz (6, 4) (6.5, 4)
mx (6.5, 5)
mzz (6, 6) (6.5, 6)
mx (6.5, 7)
mzz (6, 8) (6.5, 8)
mx (6.5, 9)
mzz (6, 10) (6.5, 10)
mx (7.5, 0)
mzz (7, 1) (7.5, 1)
mx (7.5, 2)
mzz (7.5, 3) (7, 3)
mx (7.5, 4)
mzz (7, 5) (7.5, 5)
mx (7.5, 6)
mzz (7, 7) (7.5, 7)
mx (7.5, 8)
mzz (7, 9) (7.5, 9)
mx (7.5, 10)
mzz (8.5, 0) (8, 0)
mx (8.5, 1)
mzz (8, 2) (8.5, 2)
mx (8.5, 3)
mzz (8, 4) (8.5, 4)
mx (8.5, 5)
mzz (8.5, 6) (8, 6)
mx (8.5, 7)
mzz (8, 8) (8.5, 8)
mx (8.5, 9)
mzz (8, 10) (8.5, 10)
mx (9.5, 0)
mzz (9, 1) (9.5, 1)
mx (9.5, 2)
mzz (9, 3) (9.5, 3)
mx (9.5, 4)
mzz (9.5, 5) (9, 5)
mx (9.5, 6)
mzz (9, 7) (9.5, 7)
mx (9.5, 8)
mzz (9, 9) (9.5, 9)
mx (9.5, 10)

--------          2
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)
mxx (0.5, 2.5) (0.5, 2)
mzz (1, 3) (0.5, 3)
mxx (0.5, 4.5) (0.5, 4)
mzz (0.5, 5) (1, 5)
mxx (0.5, 6.5) (0.5, 6)
mzz (1, 7) (0.5, 7)
mxx (0.5, 8.5) (0.5, 8)
mzz (1, 9) (0.5, 9)
mzz (1.5, 0) (2, 0)           @det2261
mxx (1.5, 1.5) (1.5, 1)
mzz (1.5, 2) (2, 2)
mxx (1.5, 3.5) (1.5, 3)
mzz (1.5, 4) (2, 4)
mxx (1.5, 5) (1.5, 5.5)
mzz (1.5, 6) (2, 6)
mxx (1.5, 7.5) (1.5, 7)
mzz (1.5, 8) (2, 8)
mxx (1.5, 9.5) (1.5, 9)
mzz (1.5, 10) (2, 10)
mxx (2.5, 0.5) (2.5, 0)
mzz (3, 1) (2.5, 1)
mxx (2.5, 2) (2.5, 2.5)
mzz (2.5, 3) (3, 3)
mxx (2.5, 4) (2.5, 4.5)
mzz (2.5, 5) (3, 5)
mxx (2.5, 6.5) (2.5, 6)
mzz (2.5, 7) (3, 7)
mxx (2.5, 8) (2.5, 8.5)
mzz (2.5, 9) (3, 9)
mzz (3.5, 0) (4, 0)           @det659
mxx (3.5, 1) (3.5, 1.5)
mzz (3.5, 2) (4, 2)
mxx (3.5, 3) (3.5, 3.5)
mzz (4, 4) (3.5, 4)
mxx (3.5, 5) (3.5, 5.5)
mzz (3.5, 6) (4, 6)
mxx (3.5, 7) (3.5, 7.5)
mzz (3.5, 8) (4, 8)
mxx (3.5, 9) (3.5, 9.5)
mzz (4, 10) (3.5, 10)
mxx (4.5, 0.5) (4.5, 0)
mzz (5, 1) (4.5, 1)
mxx (4.5, 2) (4.5, 2.5)
mzz (5, 3) (4.5, 3)
mxx (4.5, 4.5) (4.5, 4)
mzz (5, 5) (4.5, 5)
mxx (4.5, 6.5) (4.5, 6)
mzz (5, 7) (4.5, 7)
mxx (4.5, 8) (4.5, 8.5)
mzz (5, 9) (4.5, 9)
mzz (5.5, 0) (6, 0)           @det2390
mxx (5.5, 1) (5.5, 1.5)
mzz (5.5, 2) (6, 2)
mxx (5.5, 3) (5.5, 3.5)
mzz (5.5, 4) (6, 4)
mxx (5.5, 5.5) (5.5, 5)
mzz (6, 6) (5.5, 6)
mxx (5.5, 7) (5.5, 7.5)
mzz (5.5, 8) (6, 8)
mxx (5.5, 9) (5.5, 9.5)
mzz (5.5, 10) (6, 10)
mxx (6.5, 0) (6.5, 0.5)
mzz (6.5, 1) (7, 1)
mxx (6.5, 2.5) (6.5, 2)
mzz (6.5, 3) (7, 3)
mxx (6.5, 4.5) (6.5, 4)
mzz (6.5, 5) (7, 5)
mxx (6.5, 6) (6.5, 6.5)
mzz (6.5, 7) (7, 7)
mxx (6.5, 8.5) (6.5, 8)
mzz (7, 9) (6.5, 9)
mzz (7.5, 0) (8, 0)           @det694
mxx (7.5, 1.5) (7.5, 1)
mzz (7.5, 2) (8, 2)
mxx (7.5, 3) (7.5, 3.5)
mzz (7.5, 4) (8, 4)
mxx (7.5, 5) (7.5, 5.5)
mzz (7.5, 6) (8, 6)
mxx (7.5, 7.5) (7.5, 7)
mzz (7.5, 8) (8, 8)
mxx (7.5, 9.5) (7.5, 9)
mzz (7.5, 10) (8, 10)
mxx (8.5, 0) (8.5, 0.5)
mzz (8.5, 1) (9, 1)
mxx (8.5, 2.5) (8.5, 2)
mzz (8.5, 3) (9, 3)
mxx (8.5, 4.5) (8.5, 4)
mzz (9, 5) (8.5, 5)
mxx (8.5, 6) (8.5, 6.5)
mzz (8.5, 7) (9, 7)
mxx (8.5, 8.5) (8.5, 8)
mzz (8.5, 9) (9, 9)
mzz (9.5, 0) (10, 0)          @det2693
mxx (9.5, 1.5) (9.5, 1)
mzz (9.5, 2) (10, 2)
mxx (9.5, 3.5) (9.5, 3)
mzz (9.5, 4) (10, 4)
mxx (9.5, 5) (9.5, 5.5)
mzz (9.5, 6) (10, 6)
mxx (9.5, 7) (9.5, 7.5)
mzz (9.5, 8) (10, 8)
mxx (9.5, 9.5) (9.5, 9)
mzz (9.5, 10) (10, 10)

--------          3
mz (0, 0.5)
mxx (0, 1.5) (0, 2)           @det527
mx (0.5, 1.5)                 @det527
mz (1, 1.5)
mz (0, 2.5)
mxx (0, 3.5) (0, 4)           @det2839
mx (0.5, 3.5)                 @det2839
mz (1, 3.5)
mz (0, 4.5)
mxx (0, 5.5) (0, 6)           @det2799
mx (0.5, 5.5)                 @det2799
mz (1, 5.5)
mz (0, 6.5)
mxx (0, 7.5) (0, 8)           @det1572
mx (0.5, 7.5)                 @det1572
mz (1, 7.5)
mz (0, 8.5)
mxx (0, 9.5) (0, 10)          @det2896
mx (0.5, 9.5)                 @det2896
mz (1, 9.5)
mxx (1, 0.5) (1, 1)           @det226
mx (1.5, 0.5)                 @det226
mz (2, 0.5)                   @det2261
mxx (1, 2.5) (1, 3)           @det2800
mx (1.5, 2.5)                 @det2800
mz (2, 2.5)
mxx (1, 4.5) (1, 5)           @det807
mx (1.5, 4.5)                 @det807
mz (2, 4.5)
mxx (1, 6.5) (1, 7)           @det2140
mx (1.5, 6.5)                 @det2140
mz (2, 6.5)
mxx (1, 8.5) (1, 9)           @det2622
mx (1.5, 8.5)                 @det2622
mz (2, 8.5)
mxx (2, 1.5) (2, 2)           @det1403
mx (2.5, 1.5)                 @det1403
mz (3, 1.5)
mxx (2, 3.5) (2, 4)           @det1468
mx (2.5, 3.5)                 @det1468
mz (3, 3.5)
mxx (2, 5.5) (2, 6)           @det438
mx (2.5, 5.5)                 @det438
mz (3, 5.5)
mxx (2, 7.5) (2, 8)           @det984
mx (2.5, 7.5)                 @det984
mz (3, 7.5)
mxx (2, 9.5) (2, 10)          @det2309
mx (2.5, 9.5)                 @det2309
mz (3, 9.5)
mxx (3, 1) (3, 0.5)           @det1492
mx (3.5, 0.5)                 @det1492
mz (4, 0.5)                   @det659
mxx (3, 2.5) (3, 3)           @det2642
mx (3.5, 2.5)                 @det2642
mz (4, 2.5)
mxx (3, 4.5) (3, 5)           @det2161
mx (3.5, 4.5)                 @det2161
mz (4, 4.5)
mxx (3, 7) (3, 6.5)           @det299
mx (3.5, 6.5)                 @det299
mz (4, 6.5)
mxx (3, 8.5) (3, 9)           @det2759
mx (3.5, 8.5)                 @det2759
mz (4, 8.5)
mxx (4, 1.5) (4, 2)           @det1683
mx (4.5, 1.5)                 @det1683
mz (5, 1.5)
mxx (4, 4) (4, 3.5)           @det1386
mx (4.5, 3.5)                 @det1386
mz (5, 3.5)
mxx (4, 5.5) (4, 6)           @det1186
mx (4.5, 5.5)                 @det1186
mz (5, 5.5)
mxx (4, 7.5) (4, 8)           @det667
mx (4.5, 7.5)                 @det667
mz (5, 7.5)
mxx (4, 9.5) (4, 10)          @det1707
mx (4.5, 9.5)                 @det1707
mz (5, 9.5)
mxx (5, 0.5) (5, 1)           @det1148
mx (5.5, 0.5)                 @det1148
mz (6, 0.5)                   @det2390
mxx (5, 3) (5, 2.5)           @det1596
mx (5.5, 2.5)                 @det1596
mz (6, 2.5)
mxx (5, 4.5) (5, 5)           @det102
mx (5.5, 4.5)                 @det102
mz (6, 4.5)
mxx (5, 6.5) (5, 7)           @det1222
mx (5.5, 6.5)                 @det1222
mz (6, 6.5)
mxx (5, 9) (5, 8.5)           @det505
mx (5.5, 8.5)                 @det505
mz (6, 8.5)
mxx (6, 1.5) (6, 2)           @det2856
mx (6.5, 1.5)                 @det2856
mz (7, 1.5)
mxx (6, 3.5) (6, 4)           @det2074
mx (6.5, 3.5)                 @det2074
mz (7, 3.5)
mxx (6, 6) (6, 5.5)           @det986
mx (6.5, 5.5)                 @det986
mz (7, 5.5)
mxx (6, 7.5) (6, 8)           @det1045
mx (6.5, 7.5)                 @det1045
mz (7, 7.5)
mxx (6, 9.5) (6, 10)          @det1653
mx (6.5, 9.5)                 @det1653
mz (7, 9.5)
mxx (7, 0.5) (7, 1)           @det2694
mx (7.5, 0.5)                 @det2694
mz (8, 0.5)                   @det694
mxx (7, 2.5) (7, 3)           @det2789
mx (7.5, 2.5)                 @det2789
mz (8, 2.5)
mxx (7, 4.5) (7, 5)           @det274
mx (7.5, 4.5)                 @det274
mz (8, 4.5)
mxx (7, 6.5) (7, 7)           @det2908
mx (7.5, 6.5)                 @det2908
mz (8, 6.5)
mxx (7, 9) (7, 8.5)           @det790
mx (7.5, 8.5)                 @det790
mz (8, 8.5)
mxx (8, 2) (8, 1.5)           @det2335
mx (8.5, 1.5)                 @det2335
mz (9, 1.5)
mxx (8, 3.5) (8, 4)           @det2330
mx (8.5, 3.5)                 @det2330
mz (9, 3.5)
mxx (8, 5.5) (8, 6)           @det1308
mx (8.5, 5.5)                 @det1308
mz (9, 5.5)
mxx (8, 7.5) (8, 8)           @det2865
mx (8.5, 7.5)                 @det2865
mz (9, 7.5)
mxx (8, 9.5) (8, 10)          @det2367
mx (8.5, 9.5)                 @det2367
mz (9, 9.5)
mxx (9, 0.5) (9, 1)           @det1595
mx (9.5, 0.5)                 @det1595
mz (10, 0.5)                  @det2693
mxx (10, 1.5) (10, 2)         @det2837
mxx (9, 2.5) (9, 3)           @det2116
mx (9.5, 2.5)                 @det2116
mz (10, 2.5)
mxx (10, 4) (10, 3.5)         @det1871
mxx (9, 5) (9, 4.5)           @det560
mx (9.5, 4.5)                 @det560
mz (10, 4.5)
mxx (10, 5.5) (10, 6)         @det594
mxx (9, 6.5) (9, 7)           @det1094
mx (9.5, 6.5)                 @det1094
mz (10, 6.5)
mxx (10, 7.5) (10, 8)         @det1708
mxx (9, 8.5) (9, 9)           @det1640
mx (9.5, 8.5)                 @det1640
mz (10, 8.5)
mxx (10, 9.5) (10, 10)        @det2742
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)
mxx (0.5, 2.5) (0.5, 3)
mzz (1, 2) (0.5, 2)
mxx (0.5, 5) (0.5, 4.5)
mzz (1, 4) (0.5, 4)
mxx (0.5, 6.5) (0.5, 7)
mzz (0.5, 6) (1, 6)
mxx (0.5, 8.5) (0.5, 9)
mzz (1, 8) (0.5, 8)
mzz (1, 10) (0.5, 10)
mxx (1.5, 1.5) (1.5, 2)
mzz (1.5, 1) (2, 1)
mxx (1.5, 4) (1.5, 3.5)
mzz (2, 3) (1.5, 3)
mxx (1.5, 5.5) (1.5, 6)
mzz (1.5, 5) (2, 5)
mxx (1.5, 7.5) (1.5, 8)
mzz (1.5, 7) (2, 7)
mxx (1.5, 10) (1.5, 9.5)
mzz (2, 9) (1.5, 9)
mxx (2.5, 0.5) (2.5, 1)
mzz (2.5, 0) (3, 0)
mxx (2.5, 2.5) (2.5, 3)
mzz (2.5, 2) (3, 2)
mxx (2.5, 4.5) (2.5, 5)
mzz (2.5, 4) (3, 4)
mxx (2.5, 7) (2.5, 6.5)
mzz (3, 6) (2.5, 6)
mxx (2.5, 8.5) (2.5, 9)
mzz (2.5, 8) (3, 8)
mzz (2.5, 10) (3, 10)
mxx (3.5, 1.5) (3.5, 2)
mzz (3.5, 1) (4, 1)
mxx (3.5, 3.5) (3.5, 4)
mzz (3.5, 3) (4, 3)
mxx (3.5, 5.5) (3.5, 6)
mzz (3.5, 5) (4, 5)
mxx (3.5, 7.5) (3.5, 8)
mzz (3.5, 7) (4, 7)
mxx (3.5, 9.5) (3.5, 10)
mzz (4, 9) (3.5, 9)
mxx (4.5, 0.5) (4.5, 1)
mzz (5, 0) (4.5, 0)
mxx (4.5, 2.5) (4.5, 3)
mzz (4.5, 2) (5, 2)
mxx (4.5, 4.5) (4.5, 5)
mzz (5, 4) (4.5, 4)
mxx (4.5, 6.5) (4.5, 7)
mzz (5, 6) (4.5, 6)
mxx (4.5, 8.5) (4.5, 9)
mzz (4.5, 8) (5, 8)
mzz (5, 10) (4.5, 10)
mxx (5.5, 1.5) (5.5, 2)
mzz (5.5, 1) (6, 1)
mxx (5.5, 3.5) (5.5, 4)
mzz (5.5, 3) (6, 3)
mxx (5.5, 5.5) (5.5, 6)
mzz (5.5, 5) (6, 5)
mxx (5.5, 7.5) (5.5, 8)
mzz (5.5, 7) (6, 7)
mxx (5.5, 9.5) (5.5, 10)
mzz (5.5, 9) (6, 9)
mxx (6.5, 0.5) (6.5, 1)
mzz (6.5, 0) (7, 0)
mxx (6.5, 2.5) (6.5, 3)
mzz (6.5, 2) (7, 2)
mxx (6.5, 5) (6.5, 4.5)
mzz (7, 4) (6.5, 4)
mxx (6.5, 6.5) (6.5, 7)
mzz (6.5, 6) (7, 6)
mxx (6.5, 8.5) (6.5, 9)
mzz (6.5, 8) (7, 8)
mzz (7, 10) (6.5, 10)
mxx (7.5, 2) (7.5, 1.5)
mzz (7.5, 1) (8, 1)
mxx (7.5, 3.5) (7.5, 4)
mzz (7.5, 3) (8, 3)
mxx (7.5, 5.5) (7.5, 6)
mzz (7.5, 5) (8, 5)
mxx (7.5, 8) (7.5, 7.5)
mzz (8, 7) (7.5, 7)
mxx (7.5, 9.5) (7.5, 10)
mzz (7.5, 9) (8, 9)
mxx (8.5, 0.5) (8.5, 1)
mzz (8.5, 0) (9, 0)
mxx (8.5, 2.5) (8.5, 3)
mzz (8.5, 2) (9, 2)
mxx (8.5, 4.5) (8.5, 5)
mzz (8.5, 4) (9, 4)
mxx (8.5, 6.5) (8.5, 7)
mzz (8.5, 6) (9, 6)
mxx (8.5, 8.5) (8.5, 9)
mzz (8.5, 8) (9, 8)
mzz (9, 10) (8.5, 10)
mxx (9.5, 1.5) (9.5, 2)
mzz (10, 1) (9.5, 1)
mxx (9.5, 4) (9.5, 3.5)
mzz (9.5, 3) (10, 3)
mxx (9.5, 5.5) (9.5, 6)
mzz (9.5, 5) (10, 5)
mxx (9.5, 7.5) (9.5, 8)
mzz (9.5, 7) (10, 7)
mxx (9.5, 10) (9.5, 9.5)
mzz (10, 9) (9.5, 9)

--------          4
mzz (0, 1) (0.5, 1)
mz (0.5, 0.5)                 @det393
mx (0.5, 0)                   @det2747
mzz (0, 3) (0.5, 3)
mz (0.5, 2.5)                 @det409
mx (0.5, 2)                   @det527 det2471
mzz (0.5, 5) (0, 5)
mz (0.5, 4.5)                 @det457
mx (0.5, 4)                   @det1880 det2839
mzz (0, 7) (0.5, 7)
mz (0.5, 6.5)                 @det361
mx (0.5, 6)                   @det384 det2799
mzz (0, 9) (0.5, 9)
mz (0.5, 8.5)                 @det456
mx (0.5, 8)                   @det1572 det1909
mx (0.5, 10)                  @det2896
mzz (1, 0) (1.5, 0)           @det2261
mzz (1, 2) (1.5, 2)
mz (1.5, 1.5)                 @det394
mx (1.5, 1)                   @det226 det527
mzz (1.5, 4) (1, 4)
mz (1.5, 3.5)                 @det371
mx (1.5, 3)                   @det2800 det2839
mzz (1, 6) (1.5, 6)
mz (1.5, 5.5)                 @det379
mx (1.5, 5)                   @det807 det2799
mzz (1, 8) (1.5, 8)
mz (1.5, 7.5)                 @det366
mx (1.5, 7)                   @det1572 det2140
mzz (1.5, 10) (1, 10)
mz (1.5, 9.5)                 @det354
mx (1.5, 9)                   @det2622 det2896
mzz (2, 1) (2.5, 1)
mz (2.5, 0.5)                 @det373
mx (2.5, 0)                   @det226
mzz (2, 3) (2.5, 3)
mz (2.5, 2.5)                 @det370
mx (2.5, 2)                   @det1403 det2800
mzz (2, 5) (2.5, 5)
mz (2.5, 4.5)                 @det464
mx (2.5, 4)                   @det807 det1468
mzz (2.5, 7) (2, 7)
mz (2.5, 6.5)                 @det442
mx (2.5, 6)                   @det438 det2140
mzz (2, 9) (2.5, 9)
mz (2.5, 8.5)                 @det359
mx (2.5, 8)                   @det984 det2622
mx (2.5, 10)                  @det2309
mzz (3.5, 0) (3, 0)           @det659
mzz (3, 2) (3.5, 2)
mz (3.5, 1.5)                 @det402
mx (3.5, 1)                   @det1403 det1492
mzz (3, 4) (3.5, 4)
mz (3.5, 3.5)                 @det398
mx (3.5, 3)                   @det1468 det2642
mzz (3.5, 6) (3, 6)
mz (3.5, 5.5)                 @det455
mx (3.5, 5)                   @det438 det2161
mzz (3, 8) (3.5, 8)
mz (3.5, 7.5)                 @det463
mx (3.5, 7)                   @det299 det984
mzz (3, 10) (3.5, 10)
mz (3.5, 9.5)                 @det427
mx (3.5, 9)                   @det2309 det2759
mzz (4, 1) (4.5, 1)
mz (4.5, 0.5)                 @det475
mx (4.5, 0)                   @det1492
mzz (4.5, 3) (4, 3)
mz (4.5, 2.5)                 @det408
mx (4.5, 2)                   @det1683 det2642
mzz (4, 5) (4.5, 5)
mz (4.5, 4.5)                 @det418
mx (4.5, 4)                   @det1386 det2161
mzz (4, 7) (4.5, 7)
mz (4.5, 6.5)                 @det478
mx (4.5, 6)                   @det299 det1186
mzz (4, 9) (4.5, 9)
mz (4.5, 8.5)                 @det453
mx (4.5, 8)                   @det667 det2759
mx (4.5, 10)                  @det1707
mzz (5, 0) (5.5, 0)           @det2390
mzz (5.5, 2) (5, 2)
mz (5.5, 1.5)                 @det358
mx (5.5, 1)                   @det1148 det1683
mzz (5, 4) (5.5, 4)
mz (5.5, 3.5)                 @det448
mx (5.5, 3)                   @det1386 det1596
mzz (5, 6) (5.5, 6)
mz (5.5, 5.5)                 @det375
mx (5.5, 5)                   @det102 det1186
mzz (5.5, 8) (5, 8)
mz (5.5, 7.5)                 @det346
mx (5.5, 7)                   @det667 det1222
mzz (5, 10) (5.5, 10)
mz (5.5, 9.5)                 @det433
mx (5.5, 9)                   @det505 det1707
mzz (6, 1) (6.5, 1)
mz (6.5, 0.5)                 @det342
mx (6.5, 0)                   @det1148
mzz (6, 3) (6.5, 3)
mz (6.5, 2.5)                 @det345
mx (6.5, 2)                   @det1596 det2856
mzz (6.5, 5) (6, 5)
mz (6.5, 4.5)                 @det462
mx (6.5, 4)                   @det102 det2074
mzz (6, 7) (6.5, 7)
mz (6.5, 6.5)                 @det469
mx (6.5, 6)                   @det986 det1222
mzz (6, 9) (6.5, 9)
mz (6.5, 8.5)                 @det403
mx (6.5, 8)                   @det505 det1045
mx (6.5, 10)                  @det1653
mzz (7, 0) (7.5, 0)           @det694
mzz (7.5, 2) (7, 2)
mz (7.5, 1.5)                 @det420
mx (7.5, 1)                   @det2694 det2856
mzz (7, 4) (7.5, 4)
mz (7.5, 3.5)                 @det446
mx (7.5, 3)                   @det2074 det2789
mzz (7, 6) (7.5, 6)
mz (7.5, 5.5)                 @det407
mx (7.5, 5)                   @det274 det986
mzz (7.5, 8) (7, 8)
mz (7.5, 7.5)                 @det443
mx (7.5, 7)                   @det1045 det2908
mzz (7, 10) (7.5, 10)
mz (7.5, 9.5)                 @det468
mx (7.5, 9)                   @det790 det1653
mzz (8.5, 1) (8, 1)
mz (8.5, 0.5)                 @det472
mx (8.5, 0)                   @det2694
mzz (8, 3) (8.5, 3)
mz (8.5, 2.5)                 @det439
mx (8.5, 2)                   @det2335 det2789
mzz (8, 5) (8.5, 5)
mz (8.5, 4.5)                 @det383
mx (8.5, 4)                   @det274 det2330
mzz (8, 7) (8.5, 7)
mz (8.5, 6.5)                 @det362
mx (8.5, 6)                   @det1308 det2908
mzz (8, 9) (8.5, 9)
mz (8.5, 8.5)                 @det449
mx (8.5, 8)                   @det790 det2865
mx (8.5, 10)                  @det2367
mzz (9, 0) (9.5, 0)           @det2693
mzz (9, 2) (9.5, 2)
mz (9.5, 1.5)                 @det377
mx (9.5, 1)                   @det1595 det2335
mzz (9.5, 4) (9, 4)
mz (9.5, 3.5)                 @det392
mx (9.5, 3)                   @det2116 det2330
mzz (9, 6) (9.5, 6)
mz (9.5, 5.5)                 @det390
mx (9.5, 5)                   @det560 det1308
mzz (9, 8) (9.5, 8)
mz (9.5, 7.5)                 @det381
mx (9.5, 7)                   @det1094 det2865
mzz (9.5, 10) (9, 10)
mz (9.5, 9.5)                 @det429
mx (9.5, 9)                   @det1640 det2367

--------          5
mxx (0, 0.5) (0, 0)           @det2747
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)           @det527
mxx (0, 2) (0, 2.5)           @det2471
mzz (0, 3.5) (0.5, 3.5)
mxx (1, 3) (1, 3.5)           @det2839
mxx (0, 4) (0, 4.5)           @det1880
mzz (0.5, 5.5) (0, 5.5)
mxx (1, 5) (1, 5.5)           @det2799
mxx (0, 6.5) (0, 6)           @det384
mzz (0, 7.5) (0.5, 7.5)
mxx (1, 7.5) (1, 7)           @det1572
mxx (0, 8) (0, 8.5)           @det1909
mzz (0, 9.5) (0.5, 9.5)
mxx (1, 9) (1, 9.5)           @det2896
mzz (1, 0.5) (1.5, 0.5)       @det2261
mxx (2, 0) (2, 0.5)           @det226
mzz (1, 2.5) (1.5, 2.5)
mxx (2, 2) (2, 2.5)           @det2800
mzz (1.5, 4.5) (1, 4.5)
mxx (2, 4.5) (2, 4)           @det807
mzz (1, 6.5) (1.5, 6.5)
mxx (2, 6.5) (2, 6)           @det2140
mzz (1, 8.5) (1.5, 8.5)
mxx (2, 8) (2, 8.5)           @det2622
mzz (2, 1.5) (2.5, 1.5)
mxx (3, 1.5) (3, 1)           @det1403
mzz (2, 3.5) (2.5, 3.5)
mxx (3, 3.5) (3, 3)           @det1468
mzz (2, 5.5) (2.5, 5.5)
mxx (3, 5) (3, 5.5)           @det438
mzz (2.5, 7.5) (2, 7.5)
mxx (3, 7.5) (3, 7)           @det984
mzz (2, 9.5) (2.5, 9.5)
mxx (3, 9.5) (3, 9)           @det2309
mzz (3.5, 0.5) (3, 0.5)       @det659
mxx (4, 0) (4, 0.5)           @det1492
mzz (3, 2.5) (3.5, 2.5)
mxx (4, 2) (4, 2.5)           @det2642
mzz (3, 4.5) (3.5, 4.5)
mxx (4, 4.5) (4, 4)           @det2161
mzz (3.5, 6.5) (3, 6.5)
mxx (4, 6) (4, 6.5)           @det299
mzz (3, 8.5) (3.5, 8.5)
mxx (4, 8) (4, 8.5)           @det2759
mzz (4, 1.5) (4.5, 1.5)
mxx (5, 1) (5, 1.5)           @det1683
mzz (4.5, 3.5) (4, 3.5)
mxx (5, 3.5) (5, 3)           @det1386
mzz (4, 5.5) (4.5, 5.5)
mxx (5, 5.5) (5, 5)           @det1186
mzz (4, 7.5) (4.5, 7.5)
mxx (5, 7) (5, 7.5)           @det667
mzz (4, 9.5) (4.5, 9.5)
mxx (5, 9.5) (5, 9)           @det1707
mzz (5, 0.5) (5.5, 0.5)       @det2390
mxx (6, 0) (6, 0.5)           @det1148
mzz (5.5, 2.5) (5, 2.5)
mxx (6, 2.5) (6, 2)           @det1596
mzz (5, 4.5) (5.5, 4.5)
mxx (6, 4) (6, 4.5)           @det102
mzz (5, 6.5) (5.5, 6.5)
mxx (6, 6.5) (6, 6)           @det1222
mzz (5.5, 8.5) (5, 8.5)
mxx (6, 8.5) (6, 8)           @det505
mzz (6, 1.5) (6.5, 1.5)
mxx (7, 1.5) (7, 1)           @det2856
mzz (6, 3.5) (6.5, 3.5)
mxx (7, 3) (7, 3.5)           @det2074
mzz (6.5, 5.5) (6, 5.5)
mxx (7, 5.5) (7, 5)           @det986
mzz (6, 7.5) (6.5, 7.5)
mxx (7, 7.5) (7, 7)           @det1045
mzz (6, 9.5) (6.5, 9.5)
mxx (7, 9.5) (7, 9)           @det1653
mzz (7, 0.5) (7.5, 0.5)       @det694
mxx (8, 0.5) (8, 0)           @det2694
mzz (7.5, 2.5) (7, 2.5)
mxx (8, 2.5) (8, 2)           @det2789
mzz (7, 4.5) (7.5, 4.5)
mxx (8, 4) (8, 4.5)           @det274
mzz (7, 6.5) (7.5, 6.5)
mxx (8, 6.5) (8, 6)           @det2908
mzz (7.5, 8.5) (7, 8.5)
mxx (8, 8) (8, 8.5)           @det790
mzz (8.5, 1.5) (8, 1.5)
mxx (9, 1) (9, 1.5)           @det2335
mzz (8, 3.5) (8.5, 3.5)
mxx (9, 3) (9, 3.5)           @det2330
mzz (8, 5.5) (8.5, 5.5)
mxx (9, 5.5) (9, 5)           @det1308
mzz (8, 7.5) (8.5, 7.5)
mxx (9, 7) (9, 7.5)           @det2865
mzz (8, 9.5) (8.5, 9.5)
mxx (9, 9) (9, 9.5)           @det2367
mzz (9, 0.5) (9.5, 0.5)       @det2693
mxx (10, 0.5) (10, 0)         @det1595
mzz (9.5, 2.5) (9, 2.5)
mxx (10, 2) (10, 2.5)         @det2116
mzz (9.5, 4.5) (9, 4.5)
mxx (10, 4.5) (10, 4)         @det560
mzz (9, 6.5) (9.5, 6.5)
mxx (10, 6.5) (10, 6)         @det1094
mzz (9.5, 8.5) (9, 8.5)
mxx (10, 8) (10, 8.5)         @det1640
mz (0.5, 0.5)                 @det393 det2731
mz (0.5, 2.5)                 @det409 det2690
mz (0.5, 4.5)                 @det457 det1470
mz (0.5, 6.5)                 @det361 det2909
mz (0.5, 8.5)                 @det456 det2818
mz (1.5, 1.5)                 @det394 det733
mz (1.5, 3.5)                 @det371 det2678
mz (1.5, 5.5)                 @det379 det1204
mz (1.5, 7.5)                 @det366 det1873
mz (1.5, 9.5)                 @det354 det2148
mz (2.5, 0.5)                 @det373 det523
mz (2.5, 2.5)                 @det370 det2460
mz (2.5, 4.5)                 @det464 det2917
mz (2.5, 6.5)                 @det442 det2067
mz (2.5, 8.5)                 @det359 det2797
mz (3.5, 1.5)                 @det402 det1628
mz (3.5, 3.5)                 @det398 det1021
mz (3.5, 5.5)                 @det455 det2880
mz (3.5, 7.5)                 @det463 det1715
mz (3.5, 9.5)                 @det170 det427
mz (4.5, 0.5)                 @det180 det475
mz (4.5, 2.5)                 @det408 det1268
mz (4.5, 4.5)                 @det253 det418
mz (4.5, 6.5)                 @det478 det877
mz (4.5, 8.5)                 @det453 det1854
mz (5.5, 1.5)                 @det358 det521
mz (5.5, 3.5)                 @det448 det1957
mz (5.5, 5.5)                 @det375 det1716
mz (5.5, 7.5)                 @det346 det1119
mz (5.5, 9.5)                 @det433 det2535
mz (6.5, 0.5)                 @det342 det2131
mz (6.5, 2.5)                 @det345 det351
mz (6.5, 4.5)                 @det462 det1358
mz (6.5, 6.5)                 @det469 det1733
mz (6.5, 8.5)                 @det403 det1752
mz (7.5, 1.5)                 @det420 det1000
mz (7.5, 3.5)                 @det446 det2283
mz (7.5, 5.5)                 @det307 det407
mz (7.5, 7.5)                 @det443 det1218
mz (7.5, 9.5)                 @det229 det468
mz (8.5, 0.5)                 @det472 det704
mz (8.5, 2.5)                 @det439 det1207
mz (8.5, 4.5)                 @det383 det2122
mz (8.5, 6.5)                 @det362 det473
mz (8.5, 8.5)                 @det449 det2244
mz (9.5, 1.5)                 @det377 det2012
mz (9.5, 3.5)                 @det392 det2258
mz (9.5, 5.5)                 @det390 det487
mz (9.5, 7.5)                 @det381 det2363
mz (9.5, 9.5)                 @det429 det686

--------          6
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)           @det527
mzz (1, 3.5) (0.5, 3.5)
mxx (0, 3.5) (0, 3)           @det2839
mzz (0.5, 5.5) (1, 5.5)
mxx (0, 5.5) (0, 5)           @det2799
mzz (1, 7.5) (0.5, 7.5)
mxx (0, 7) (0, 7.5)           @det1572
mzz (1, 9.5) (0.5, 9.5)
mxx (0, 9) (0, 9.5)           @det2896
mzz (1.5, 0.5) (2, 0.5)       @det2261
mxx (1, 0.5) (1, 0)           @det226
mzz (1.5, 2.5) (2, 2.5)
mxx (1, 2) (1, 2.5)           @det2800
mzz (1.5, 4.5) (2, 4.5)
mxx (1, 4) (1, 4.5)           @det807
mzz (1.5, 6.5) (2, 6.5)
mxx (1, 6.5) (1, 6)           @det2140
mzz (1.5, 8.5) (2, 8.5)
mxx (1, 8) (1, 8.5)           @det2622
mzz (3, 1.5) (2.5, 1.5)
mxx (2, 1) (2, 1.5)           @det1403
mzz (2.5, 3.5) (3, 3.5)
mxx (2, 3.5) (2, 3)           @det1468
mzz (2.5, 5.5) (3, 5.5)
mxx (2, 5.5) (2, 5)           @det438
mzz (2.5, 7.5) (3, 7.5)
mxx (2, 7) (2, 7.5)           @det984
mzz (2.5, 9.5) (3, 9.5)
mxx (2, 9.5) (2, 9)           @det2309
mzz (3.5, 0.5) (4, 0.5)       @det659
mxx (3, 0) (3, 0.5)           @det1492
mzz (3.5, 2.5) (4, 2.5)
mxx (3, 2.5) (3, 2)           @det2642
mzz (4, 4.5) (3.5, 4.5)
mxx (3, 4.5) (3, 4)           @det2161
mzz (3.5, 6.5) (4, 6.5)
mxx (3, 6) (3, 6.5)           @det299
mzz (3.5, 8.5) (4, 8.5)
mxx (3, 8.5) (3, 8)           @det2759
mzz (5, 1.5) (4.5, 1.5)
mxx (4, 1.5) (4, 1)           @det1683
mzz (5, 3.5) (4.5, 3.5)
mxx (4, 3) (4, 3.5)           @det1386
mzz (5, 5.5) (4.5, 5.5)
mxx (4, 5) (4, 5.5)           @det1186
mzz (5, 7.5) (4.5, 7.5)
mxx (4, 7) (4, 7.5)           @det667
mzz (5, 9.5) (4.5, 9.5)
mxx (4, 9.5) (4, 9)           @det1707
mzz (5.5, 0.5) (6, 0.5)       @det2390
mxx (5, 0) (5, 0.5)           @det1148
mzz (5.5, 2.5) (6, 2.5)
mxx (5, 2) (5, 2.5)           @det1596
mzz (5.5, 4.5) (6, 4.5)
mxx (5, 4.5) (5, 4)           @det102
mzz (6, 6.5) (5.5, 6.5)
mxx (5, 6) (5, 6.5)           @det1222
mzz (5.5, 8.5) (6, 8.5)
mxx (5, 8) (5, 8.5)           @det505
mzz (6.5, 1.5) (7, 1.5)
mxx (6, 1.5) (6, 1)           @det2856
mzz (6.5, 3.5) (7, 3.5)
mxx (6, 3.5) (6, 3)           @det2074
mzz (6.5, 5.5) (7, 5.5)
mxx (6, 5) (6, 5.5)           @det986
mzz (6.5, 7.5) (7, 7.5)
mxx (6, 7.5) (6, 7)           @det1045
mzz (7, 9.5) (6.5, 9.5)
mxx (6, 9.5) (6, 9)           @det1653
mzz (7.5, 0.5) (8, 0.5)       @det694
mxx (7, 0.5) (7, 0)           @det2694
mzz (7.5, 2.5) (8, 2.5)
mxx (7, 2) (7, 2.5)           @det2789
mzz (7.5, 4.5) (8, 4.5)
mxx (7, 4.5) (7, 4)           @det274
mzz (7.5, 6.5) (8, 6.5)
mxx (7, 6.5) (7, 6)           @det2908
mzz (7.5, 8.5) (8, 8.5)
mxx (7, 8) (7, 8.5)           @det790
mzz (8.5, 1.5) (9, 1.5)
mxx (8, 1) (8, 1.5)           @det2335
mzz (8.5, 3.5) (9, 3.5)
mxx (8, 3.5) (8, 3)           @det2330
mzz (9, 5.5) (8.5, 5.5)
mxx (8, 5.5) (8, 5)           @det1308
mzz (8.5, 7.5) (9, 7.5)
mxx (8, 7.5) (8, 7)           @det2865
mzz (8.5, 9.5) (9, 9.5)
mxx (8, 9) (8, 9.5)           @det2367
mzz (9.5, 0.5) (10, 0.5)      @det2693
mxx (9, 0) (9, 0.5)           @det1595
mxx (10, 1.5) (10, 1)         @det2837
mzz (9.5, 2.5) (10, 2.5)
mxx (9, 2) (9, 2.5)           @det2116
mxx (10, 3.5) (10, 3)         @det1871
mzz (9.5, 4.5) (10, 4.5)
mxx (9, 4) (9, 4.5)           @det560
mxx (10, 5) (10, 5.5)         @det594
mzz (9.5, 6.5) (10, 6.5)
mxx (9, 6.5) (9, 6)           @det1094
mxx (10, 7.5) (10, 7)         @det1708
mzz (9.5, 8.5) (10, 8.5)
mxx (9, 8) (9, 8.5)           @det1640
mxx (10, 9) (10, 9.5)         @det2742
mzz (0.5, 0) (0, 0)           @det2731
mx (0.5, 1)                   @det226 det527
mzz (0, 2) (0.5, 2)           @det2690
mx (0.5, 3)                   @det2800 det2839
mzz (0, 4) (0.5, 4)           @det1470
mx (0.5, 5)                   @det807 det2799
mzz (0.5, 6) (0, 6)           @det2909
mx (0.5, 7)                   @det1572 det2140
mzz (0, 8) (0.5, 8)           @det2818
mx (0.5, 9)                   @det2622 det2896
mzz (0, 10) (0.5, 10)         @det188
mx (1.5, 0)                   @det226
mzz (1, 1) (1.5, 1)           @det733
mx (1.5, 2)                   @det1403 det2800
mzz (1, 3) (1.5, 3)           @det2678
mx (1.5, 4)                   @det807 det1468
mzz (1.5, 5) (1, 5)           @det1204
mx (1.5, 6)                   @det438 det2140
mzz (1, 7) (1.5, 7)           @det1873
mx (1.5, 8)                   @det984 det2622
mzz (1, 9) (1.5, 9)           @det2148
mx (1.5, 10)                  @det2309
mzz (2, 0) (2.5, 0)           @det523
mx (2.5, 1)                   @det1403 det1492
mzz (2.5, 2) (2, 2)           @det2460
mx (2.5, 3)                   @det1468 det2642
mzz (2, 4) (2.5, 4)           @det2917
mx (2.5, 5)                   @det438 det2161
mzz (2, 6) (2.5, 6)           @det2067
mx (2.5, 7)                   @det299 det984
mzz (2.5, 8) (2, 8)           @det2797
mx (2.5, 9)                   @det2309 det2759
mzz (2, 10) (2.5, 10)         @det2172
mx (3.5, 0)                   @det1492
mzz (3, 1) (3.5, 1)           @det1628
mx (3.5, 2)                   @det1683 det2642
mzz (3, 3) (3.5, 3)           @det1021
mx (3.5, 4)                   @det1386 det2161
mzz (3.5, 5) (3, 5)           @det2880
mx (3.5, 6)                   @det299 det1186
mzz (3, 7) (3.5, 7)           @det1715
mx (3.5, 8)                   @det667 det2759
mzz (3, 9) (3.5, 9)           @det170
mx (3.5, 10)                  @det1707
mzz (4, 0) (4.5, 0)           @det180
mx (4.5, 1)                   @det1148 det1683
mzz (4.5, 2) (4, 2)           @det1268
mx (4.5, 3)                   @det1386 det1596
mzz (4, 4) (4.5, 4)           @det253
mx (4.5, 5)                   @det102 det1186
mzz (4, 6) (4.5, 6)           @det877
mx (4.5, 7)                   @det667 det1222
mzz (4.5, 8) (4, 8)           @det1854
mx (4.5, 9)                   @det505 det1707
mzz (4, 10) (4.5, 10)         @det1877
mx (5.5, 0)                   @det1148
mzz (5.5, 1) (5, 1)           @det521
mx (5.5, 2)                   @det1596 det2856
mzz (5, 3) (5.5, 3)           @det1957
mx (5.5, 4)                   @det102 det2074
mzz (5, 5) (5.5, 5)           @det1716
mx (5.5, 6)                   @det986 det1222
mzz (5.5, 7) (5, 7)           @det1119
mx (5.5, 8)                   @det505 det1045
mzz (5, 9) (5.5, 9)           @det2535
mx (5.5, 10)                  @det1653
mzz (6.5, 0) (6, 0)           @det2131
mx (6.5, 1)                   @det2694 det2856
mzz (6, 2) (6.5, 2)           @det351
mx (6.5, 3)                   @det2074 det2789
mzz (6, 4) (6.5, 4)           @det1358
mx (6.5, 5)                   @det274 det986
mzz (6, 6) (6.5, 6)           @det1733
mx (6.5, 7)                   @det1045 det2908
mzz (6, 8) (6.5, 8)           @det1752
mx (6.5, 9)                   @det790 det1653
mzz (6, 10) (6.5, 10)         @det244
mx (7.5, 0)                   @det2694
mzz (7, 1) (7.5, 1)           @det1000
mx (7.5, 2)                   @det2335 det2789
mzz (7.5, 3) (7, 3)           @det2283
mx (7.5, 4)                   @det274 det2330
mzz (7, 5) (7.5, 5)           @det307
mx (7.5, 6)                   @det1308 det2908
mzz (7, 7) (7.5, 7)           @det1218
mx (7.5, 8)                   @det790 det2865
mzz (7, 9) (7.5, 9)           @det229
mx (7.5, 10)                  @det2367
mzz (8.5, 0) (8, 0)           @det704
mx (8.5, 1)                   @det1595 det2335
mzz (8, 2) (8.5, 2)           @det1207
mx (8.5, 3)                   @det2116 det2330
mzz (8, 4) (8.5, 4)           @det2122
mx (8.5, 5)                   @det560 det1308
mzz (8.5, 6) (8, 6)           @det473
mx (8.5, 7)                   @det1094 det2865
mzz (8, 8) (8.5, 8)           @det2244
mx (8.5, 9)                   @det1640 det2367
mzz (8, 10) (8.5, 10)         @det1146
mx (9.5, 0)                   @det1595
mzz (9, 1) (9.5, 1)           @det2012
mx (9.5, 2)                   @det2116 det2837
mzz (9, 3) (9.5, 3)           @det2258
mx (9.5, 4)                   @det560 det1871
mzz (9.5, 5) (9, 5)           @det487
mx (9.5, 6)                   @det594 det1094
mzz (9, 7) (9.5, 7)           @det2363
mx (9.5, 8)                   @det1640 det1708
mzz (9, 9) (9.5, 9)           @det686
mx (9.5, 10)                  @det2742

--------          7
mxx (0, 1) (0, 0.5)           @det2747
mxx (1, 1.5) (1, 2)           @det527
mx (0.5, 1.5)                 @det1088
mz (0, 1.5)                   @det2690
mxx (0, 2.5) (0, 3)           @det2471
mxx (1, 3.5) (1, 4)           @det2839
mx (0.5, 3.5)                 @det968
mz (0, 3.5)                   @det1470
mxx (0, 4.5) (0, 5)           @det1880
mxx (1, 6) (1, 5.5)           @det2799
mx (0.5, 5.5)                 @det1016
mz (0, 5.5)                   @det2909
mxx (0, 7) (0, 6.5)           @det384
mxx (1, 7.5) (1, 8)           @det1572
mx (0.5, 7.5)                 @det928
mz (0, 7.5)                   @det2818
mxx (0, 8.5) (0, 9)           @det1909
mxx (1, 9.5) (1, 10)          @det2896
mx (0.5, 9.5)                 @det934
mz (0, 9.5)                   @det188
mxx (2, 0.5) (2, 1)           @det226
mx (1.5, 0.5)                 @det1008
mz (1, 0.5)                   @det733 det2261 det2731
mxx (2, 3) (2, 2.5)           @det2800
mx (1.5, 2.5)                 @det971
mz (1, 2.5)                   @det2678 det2690
mxx (2, 4.5) (2, 5)           @det807
mx (1.5, 4.5)                 @det919
mz (1, 4.5)                   @det1204 det1470
mxx (2, 6.5) (2, 7)           @det2140
mx (1.5, 6.5)                 @det977
mz (1, 6.5)                   @det1873 det2909
mxx (2, 9) (2, 8.5)           @det2622
mx (1.5, 8.5)                 @det1099
mz (1, 8.5)                   @det2148 det2818
mxx (3, 1.5) (3, 2)           @det1403
mx (2.5, 1.5)                 @det978
mz (2, 1.5)                   @det733 det2460
mxx (3, 3.5) (3, 4)           @det1468
mx (2.5, 3.5)                 @det947
mz (2, 3.5)                   @det2678 det2917
mxx (3, 5.5) (3, 6)           @det438
mx (2.5, 5.5)                 @det899
mz (2, 5.5)                   @det1204 det2067
mxx (3, 7.5) (3, 8)           @det984
mx (2.5, 7.5)                 @det1006
mz (2, 7.5)                   @det1873 det2797
mxx (3, 9.5) (3, 10)          @det2309
mx (2.5, 9.5)                 @det1059
mz (2, 9.5)                   @det2148 det2172
mxx (4, 0.5) (4, 1)           @det1492
mx (3.5, 0.5)                 @det1066
mz (3, 0.5)                   @det523 det659 det1628
mxx (4, 2.5) (4, 3)           @det2642
mx (3.5, 2.5)                 @det999
mz (3, 2.5)                   @det1021 det2460
mxx (4, 4.5) (4, 5)           @det2161
mx (3.5, 4.5)                 @det959
mz (3, 4.5)                   @det2880 det2917
mxx (4, 6.5) (4, 7)           @det299
mx (3.5, 6.5)                 @det902
mz (3, 6.5)                   @det1715 det2067
mxx (4, 9) (4, 8.5)           @det2759
mx (3.5, 8.5)                 @det992
mz (3, 8.5)                   @det170 det2797
mxx (5, 1.5) (5, 2)           @det1683
mx (4.5, 1.5)                 @det1083
mz (4, 1.5)                   @det1268 det1628
mxx (5, 3.5) (5, 4)           @det1386
mx (4.5, 3.5)                 @det1095
mz (4, 3.5)                   @det253 det1021
mxx (5, 5.5) (5, 6)           @det1186
mx (4.5, 5.5)                 @det1012
mz (4, 5.5)                   @det877 det2880
mxx (5, 7.5) (5, 8)           @det667
mx (4.5, 7.5)                 @det925
mz (4, 7.5)                   @det1715 det1854
mxx (5, 9.5) (5, 10)          @det1707
mx (4.5, 9.5)                 @det932
mz (4, 9.5)                   @det170 det1877
mxx (6, 1) (6, 0.5)           @det1148
mx (5.5, 0.5)                 @det958
mz (5, 0.5)                   @det180 det521 det2390
mxx (6, 2.5) (6, 3)           @det1596
mx (5.5, 2.5)                 @det1031
mz (5, 2.5)                   @det1268 det1957
mxx (6, 4.5) (6, 5)           @det102
mx (5.5, 4.5)                 @det1042
mz (5, 4.5)                   @det253 det1716
mxx (6, 6.5) (6, 7)           @det1222
mx (5.5, 6.5)                 @det1025
mz (5, 6.5)                   @det877 det1119
mxx (6, 8.5) (6, 9)           @det505
mx (5.5, 8.5)                 @det1028
mz (5, 8.5)                   @det1854 det2535
mxx (7, 1.5) (7, 2)           @det2856
mx (6.5, 1.5)                 @det987
mz (6, 1.5)                   @det351 det521
mxx (7, 4) (7, 3.5)           @det2074
mx (6.5, 3.5)                 @det907
mz (6, 3.5)                   @det1358 det1957
mxx (7, 5.5) (7, 6)           @det986
mx (6.5, 5.5)                 @det909
mz (6, 5.5)                   @det1716 det1733
mxx (7, 7.5) (7, 8)           @det1045
mx (6.5, 7.5)                 @det1013
mz (6, 7.5)                   @det1119 det1752
mxx (7, 9.5) (7, 10)          @det1653
mx (6.5, 9.5)                 @det997
mz (6, 9.5)                   @det244 det2535
mxx (8, 0.5) (8, 1)           @det2694
mx (7.5, 0.5)                 @det1020
mz (7, 0.5)                   @det694 det1000 det2131
mxx (8, 2.5) (8, 3)           @det2789
mx (7.5, 2.5)                 @det1073
mz (7, 2.5)                   @det351 det2283
mxx (8, 4.5) (8, 5)           @det274
mx (7.5, 4.5)                 @det982
mz (7, 4.5)                   @det307 det1358
mxx (8, 7) (8, 6.5)           @det2908
mx (7.5, 6.5)                 @det963
mz (7, 6.5)                   @det1218 det1733
mxx (8, 8.5) (8, 9)           @det790
mx (7.5, 8.5)                 @det989
mz (7, 8.5)                   @det229 det1752
mxx (9, 1.5) (9, 2)           @det2335
mx (8.5, 1.5)                 @det1044
mz (8, 1.5)                   @det1000 det1207
mxx (9, 3.5) (9, 4)           @det2330
mx (8.5, 3.5)                 @det988
mz (8, 3.5)                   @det2122 det2283
mxx (9, 5.5) (9, 6)           @det1308
mx (8.5, 5.5)                 @det1034
mz (8, 5.5)                   @det307 det473
mxx (9, 7.5) (9, 8)           @det2865
mx (8.5, 7.5)                 @det980
mz (8, 7.5)                   @det1218 det2244
mxx (9, 10) (9, 9.5)          @det2367
mx (8.5, 9.5)                 @det944
mz (8, 9.5)                   @det229 det1146
mxx (10, 0.5) (10, 1)         @det1595
mx (9.5, 0.5)                 @det955
mz (9, 0.5)                   @det704 det2012 det2693
mz (10, 1.5)                  @det2012
mxx (10, 2.5) (10, 3)         @det2116
mx (9.5, 2.5)                 @det1027
mz (9, 2.5)                   @det1207 det2258
mz (10, 3.5)                  @det2258
mxx (10, 4.5) (10, 5)         @det560
mx (9.5, 4.5)                 @det1038
mz (9, 4.5)                   @det487 det2122
mz (10, 5.5)                  @det487
mxx (10, 6.5) (10, 7)         @det1094
mx (9.5, 6.5)                 @det1023
mz (9, 6.5)                   @det473 det2363
mz (10, 7.5)                  @det2363
mxx (10, 9) (10, 8.5)         @det1640
mx (9.5, 8.5)                 @det951
mz (9, 8.5)                   @det686 det2244
mz (10, 9.5)                  @det686
mxx (0.5, 0.5) (0.5, 0)       @det226 det2747
mzz (1, 1) (0.5, 1)           @det2731
mxx (0.5, 2.5) (0.5, 2)       @det2471 det2800
mzz (1, 3) (0.5, 3)           @det2690
mxx (0.5, 4.5) (0.5, 4)       @det807 det1880
mzz (0.5, 5) (1, 5)           @det1470
mxx (0.5, 6.5) (0.5, 6)       @det384 det2140
mzz (1, 7) (0.5, 7)           @det2909
mxx (0.5, 8.5) (0.5, 8)       @det1909 det2622
mzz (1, 9) (0.5, 9)           @det2818
mzz (1.5, 0) (2, 0)           @det1086 det2261
mxx (1.5, 1.5) (1.5, 1)       @det527 det1403
mzz (1.5, 2) (2, 2)           @det733
mxx (1.5, 3.5) (1.5, 3)       @det1468 det2839
mzz (1.5, 4) (2, 4)           @det2678
mxx (1.5, 5) (1.5, 5.5)       @det438 det2799
mzz (1.5, 6) (2, 6)           @det1204
mxx (1.5, 7.5) (1.5, 7)       @det984 det1572
mzz (1.5, 8) (2, 8)           @det1873
mxx (1.5, 9.5) (1.5, 9)       @det2309 det2896
mzz (1.5, 10) (2, 10)         @det2148
mxx (2.5, 0.5) (2.5, 0)       @det226 det1492
mzz (3, 1) (2.5, 1)           @det523
mxx (2.5, 2) (2.5, 2.5)       @det2642 det2800
mzz (2.5, 3) (3, 3)           @det2460
mxx (2.5, 4) (2.5, 4.5)       @det807 det2161
mzz (2.5, 5) (3, 5)           @det2917
mxx (2.5, 6.5) (2.5, 6)       @det299 det2140
mzz (2.5, 7) (3, 7)           @det2067
mxx (2.5, 8) (2.5, 8.5)       @det2622 det2759
mzz (2.5, 9) (3, 9)           @det2797
mzz (3.5, 0) (4, 0)           @det659 det1329
mxx (3.5, 1) (3.5, 1.5)       @det1403 det1683
mzz (3.5, 2) (4, 2)           @det1628
mxx (3.5, 3) (3.5, 3.5)       @det1386 det1468
mzz (4, 4) (3.5, 4)           @det1021
mxx (3.5, 5) (3.5, 5.5)       @det438 det1186
mzz (3.5, 6) (4, 6)           @det2880
mxx (3.5, 7) (3.5, 7.5)       @det667 det984
mzz (3.5, 8) (4, 8)           @det1715
mxx (3.5, 9) (3.5, 9.5)       @det1707 det2309
mzz (4, 10) (3.5, 10)         @det170
mxx (4.5, 0.5) (4.5, 0)       @det1148 det1492
mzz (5, 1) (4.5, 1)           @det180
mxx (4.5, 2) (4.5, 2.5)       @det1596 det2642
mzz (5, 3) (4.5, 3)           @det1268
mxx (4.5, 4.5) (4.5, 4)       @det102 det2161
mzz (5, 5) (4.5, 5)           @det253
mxx (4.5, 6.5) (4.5, 6)       @det299 det1222
mzz (5, 7) (4.5, 7)           @det877
mxx (4.5, 8) (4.5, 8.5)       @det505 det2759
mzz (5, 9) (4.5, 9)           @det1854
mzz (5.5, 0) (6, 0)           @det2235 det2390
mxx (5.5, 1) (5.5, 1.5)       @det1683 det2856
mzz (5.5, 2) (6, 2)           @det521
mxx (5.5, 3) (5.5, 3.5)       @det1386 det2074
mzz (5.5, 4) (6, 4)           @det1957
mxx (5.5, 5.5) (5.5, 5)       @det986 det1186
mzz (6, 6) (5.5, 6)           @det1716
mxx (5.5, 7) (5.5, 7.5)       @det667 det1045
mzz (5.5, 8) (6, 8)           @det1119
mxx (5.5, 9) (5.5, 9.5)       @det1653 det1707
mzz (5.5, 10) (6, 10)         @det2535
mxx (6.5, 0) (6.5, 0.5)       @det1148 det2694
mzz (6.5, 1) (7, 1)           @det2131
mxx (6.5, 2.5) (6.5, 2)       @det1596 det2789
mzz (6.5, 3) (7, 3)           @det351
mxx (6.5, 4.5) (6.5, 4)       @det102 det274
mzz (6.5, 5) (7, 5)           @det1358
mxx (6.5, 6) (6.5, 6.5)       @det1222 det2908
mzz (6.5, 7) (7, 7)           @det1733
mxx (6.5, 8.5) (6.5, 8)       @det505 det790
mzz (7, 9) (6.5, 9)           @det1752
mzz (7.5, 0) (8, 0)           @det694 det1194
mxx (7.5, 1.5) (7.5, 1)       @det2335 det2856
mzz (7.5, 2) (8, 2)           @det1000
mxx (7.5, 3) (7.5, 3.5)       @det2074 det2330
mzz (7.5, 4) (8, 4)           @det2283
mxx (7.5, 5) (7.5, 5.5)       @det986 det1308
mzz (7.5, 6) (8, 6)           @det307
mxx (7.5, 7.5) (7.5, 7)       @det1045 det2865
mzz (7.5, 8) (8, 8)           @det1218
mxx (7.5, 9.5) (7.5, 9)       @det1653 det2367
mzz (7.5, 10) (8, 10)         @det229
mxx (8.5, 0) (8.5, 0.5)       @det1595 det2694
mzz (8.5, 1) (9, 1)           @det704
mxx (8.5, 2.5) (8.5, 2)       @det2116 det2789
mzz (8.5, 3) (9, 3)           @det1207
mxx (8.5, 4.5) (8.5, 4)       @det274 det560
mzz (9, 5) (8.5, 5)           @det2122
mxx (8.5, 6) (8.5, 6.5)       @det1094 det2908
mzz (8.5, 7) (9, 7)           @det473
mxx (8.5, 8.5) (8.5, 8)       @det790 det1640
mzz (8.5, 9) (9, 9)           @det2244
mzz (9.5, 0) (10, 0)          @det1937 det2693
mxx (9.5, 1.5) (9.5, 1)       @det2335 det2837
mzz (9.5, 2) (10, 2)          @det2012
mxx (9.5, 3.5) (9.5, 3)       @det1871 det2330
mzz (9.5, 4) (10, 4)          @det2258
mxx (9.5, 5) (9.5, 5.5)       @det594 det1308
mzz (9.5, 6) (10, 6)          @det487
mxx (9.5, 7) (9.5, 7.5)       @det1708 det2865
mzz (9.5, 8) (10, 8)          @det2363
mxx (9.5, 9.5) (9.5, 9)       @det2367 det2742
mzz (9.5, 10) (10, 10)        @det686

--------          8
mz (0, 0.5)                   @det2731
mxx (0, 1.5) (0, 2)           @det527 det1604
mx (0.5, 1.5)                 @det1088 det1604
mz (1, 1.5)                   @det733 det2731
mz (0, 2.5)                   @det2690
mxx (0, 3.5) (0, 4)           @det338 det2839
mx (0.5, 3.5)                 @det338 det968
mz (1, 3.5)                   @det2678 det2690
mz (0, 4.5)                   @det1470
mxx (0, 5.5) (0, 6)           @det1197 det2799
mx (0.5, 5.5)                 @det1016 det1197
mz (1, 5.5)                   @det1204 det1470
mz (0, 6.5)                   @det2909
mxx (0, 7.5) (0, 8)           @det1572 det2925
mx (0.5, 7.5)                 @det928 det2925
mz (1, 7.5)                   @det1873 det2909
mz (0, 8.5)                   @det2818
mxx (0, 9.5) (0, 10)          @det2422 det2896
mx (0.5, 9.5)                 @det934 det2422
mz (1, 9.5)                   @det2148 det2818
mxx (1, 0.5) (1, 1)           @det226 det2103
mx (1.5, 0.5)                 @det1008 det2103
mz (2, 0.5)                   @det523 det1086
mxx (1, 2.5) (1, 3)           @det1701 det2800
mx (1.5, 2.5)                 @det971 det1701
mz (2, 2.5)                   @det733 det2460
mxx (1, 4.5) (1, 5)           @det807 det2754
mx (1.5, 4.5)                 @det919 det2754
mz (2, 4.5)                   @det2678 det2917
mxx (1, 6.5) (1, 7)           @det2140 det2966
mx (1.5, 6.5)                 @det977 det2966
mz (2, 6.5)                   @det1204 det2067
mxx (1, 8.5) (1, 9)           @det277 det2622
mx (1.5, 8.5)                 @det277 det1099
mz (2, 8.5)                   @det1873 det2797
mxx (2, 1.5) (2, 2)           @det1383 det1403
mx (2.5, 1.5)                 @det978 det1383
mz (3, 1.5)                   @det523 det1628
mxx (2, 3.5) (2, 4)           @det1468 det2057
mx (2.5, 3.5)                 @det947 det2057
mz (3, 3.5)                   @det1021 det2460
mxx (2, 5.5) (2, 6)           @det438 det2815
mx (2.5, 5.5)                 @det899 det2815
mz (3, 5.5)                   @det2880 det2917
mxx (2, 7.5) (2, 8)           @det984 det2547
mx (2.5, 7.5)                 @det1006 det2547
mz (3, 7.5)                   @det1715 det2067
mxx (2, 9.5) (2, 10)          @det304 det2309
mx (2.5, 9.5)                 @det304 det1059
mz (3, 9.5)                   @det170 det2797
mxx (3, 1) (3, 0.5)           @det961 det1492
mx (3.5, 0.5)                 @det961 det1066
mz (4, 0.5)                   @det180 det1329
mxx (3, 2.5) (3, 3)           @det499 det2642
mx (3.5, 2.5)                 @det499 det999
mz (4, 2.5)                   @det1268 det1628
mxx (3, 4.5) (3, 5)           @det954 det2161
mx (3.5, 4.5)                 @det954 det959
mz (4, 4.5)                   @det253 det1021
mxx (3, 7) (3, 6.5)           @det299 det2352
mx (3.5, 6.5)                 @det902 det2352
mz (4, 6.5)                   @det877 det2880
mxx (3, 8.5) (3, 9)           @det525 det2759
mx (3.5, 8.5)                 @det525 det992
mz (4, 8.5)                   @det1715 det1854
mxx (4, 1.5) (4, 2)           @det234 det1683
mx (4.5, 1.5)                 @det234 det1083
mz (5, 1.5)                   @det180 det521
mxx (4, 4) (4, 3.5)           @det1165 det1386
mx (4.5, 3.5)                 @det1095 det1165
mz (5, 3.5)                   @det1268 det1957
mxx (4, 5.5) (4, 6)           @det975 det1186
mx (4.5, 5.5)                 @det975 det1012
mz (5, 5.5)                   @det253 det1716
mxx (4, 7.5) (4, 8)           @det667 det749
mx (4.5, 7.5)                 @det749 det925
mz (5, 7.5)                   @det877 det1119
mxx (4, 9.5) (4, 10)          @det1707 det2679
mx (4.5, 9.5)                 @det932 det2679
mz (5, 9.5)                   @det1854 det2535
mxx (5, 0.5) (5, 1)           @det663 det1148
mx (5.5, 0.5)                 @det663 det958
mz (6, 0.5)                   @det2131 det2235
mxx (5, 3) (5, 2.5)           @det1596 det2175
mx (5.5, 2.5)                 @det1031 det2175
mz (6, 2.5)                   @det351 det521
mxx (5, 4.5) (5, 5)           @det102 det2303
mx (5.5, 4.5)                 @det1042 det2303
mz (6, 4.5)                   @det1358 det1957
mxx (5, 6.5) (5, 7)           @det378 det1222
mx (5.5, 6.5)                 @det378 det1025
mz (6, 6.5)                   @det1716 det1733
mxx (5, 9) (5, 8.5)           @det207 det505
mx (5.5, 8.5)                 @det207 det1028
mz (6, 8.5)                   @det1119 det1752
mxx (6, 1.5) (6, 2)           @det1250 det2856
mx (6.5, 1.5)                 @det987 det1250
mz (7, 1.5)                   @det1000 det2131
mxx (6, 3.5) (6, 4)           @det2074 det2686
mx (6.5, 3.5)                 @det907 det2686
mz (7, 3.5)                   @det351 det2283
mxx (6, 6) (6, 5.5)           @det986 det2768
mx (6.5, 5.5)                 @det909 det2768
mz (7, 5.5)                   @det307 det1358
mxx (6, 7.5) (6, 8)           @det869 det1045
mx (6.5, 7.5)                 @det869 det1013
mz (7, 7.5)                   @det1218 det1733
mxx (6, 9.5) (6, 10)          @det1653 det2939
mx (6.5, 9.5)                 @det997 det2939
mz (7, 9.5)                   @det229 det1752
mxx (7, 0.5) (7, 1)           @det2062 det2694
mx (7.5, 0.5)                 @det1020 det2062
mz (8, 0.5)                   @det704 det1194
mxx (7, 2.5) (7, 3)           @det754 det2789
mx (7.5, 2.5)                 @det754 det1073
mz (8, 2.5)                   @det1000 det1207
mxx (7, 4.5) (7, 5)           @det193 det274
mx (7.5, 4.5)                 @det193 det982
mz (8, 4.5)                   @det2122 det2283
mxx (7, 6.5) (7, 7)           @det1620 det2908
mx (7.5, 6.5)                 @det963 det1620
mz (8, 6.5)                   @det307 det473
mxx (7, 9) (7, 8.5)           @det790 det2096
mx (7.5, 8.5)                 @det989 det2096
mz (8, 8.5)                   @det1218 det2244
mxx (8, 2) (8, 1.5)           @det476 det2335
mx (8.5, 1.5)                 @det476 det1044
mz (9, 1.5)                   @det704 det2012
mxx (8, 3.5) (8, 4)           @det1632 det2330
mx (8.5, 3.5)                 @det988 det1632
mz (9, 3.5)                   @det1207 det2258
mxx (8, 5.5) (8, 6)           @det24 det1308
mx (8.5, 5.5)                 @det24 det1034
mz (9, 5.5)                   @det487 det2122
mxx (8, 7.5) (8, 8)           @det2117 det2865
mx (8.5, 7.5)                 @det980 det2117
mz (9, 7.5)                   @det473 det2363
mxx (8, 9.5) (8, 10)          @det616 det2367
mx (8.5, 9.5)                 @det616 det944
mz (9, 9.5)                   @det686 det2244
mxx (9, 0.5) (9, 1)           @det1595 det2722
mx (9.5, 0.5)                 @det955 det2722
mz (10, 0.5)                  @det1937
mxx (10, 1.5) (10, 2)         @det2795 det2837
mxx (9, 2.5) (9, 3)           @det1713 det2116
mx (9.5, 2.5)                 @det1027 det1713
mz (10, 2.5)                  @det2012
mxx (10, 4) (10, 3.5)         @det1871 det2302
mxx (9, 5) (9, 4.5)           @det560 det2077
mx (9.5, 4.5)                 @det1038 det2077
mz (10, 4.5)                  @det2258
mxx (10, 5.5) (10, 6)         @det594 det1908
mxx (9, 6.5) (9, 7)           @det416 det1094
mx (9.5, 6.5)                 @det416 det1023
mz (10, 6.5)                  @det487
mxx (10, 7.5) (10, 8)         @det1370 det1708
mxx (9, 8.5) (9, 9)           @det519 det1640
mx (9.5, 8.5)                 @det519 det951
mz (10, 8.5)                  @det2363
mxx (10, 9.5) (10, 10)        @det1434 det2742
mxx (0.5, 0.5) (0.5, 1)       @det226 det2747
mzz (1, 0) (0.5, 0)           @det2731
mxx (0.5, 2.5) (0.5, 3)       @det2471 det2800
mzz (1, 2) (0.5, 2)           @det2690
mxx (0.5, 5) (0.5, 4.5)       @det807 det1880
mzz (1, 4) (0.5, 4)           @det1470
mxx (0.5, 6.5) (0.5, 7)       @det384 det2140
mzz (0.5, 6) (1, 6)           @det2909
mxx (0.5, 8.5) (0.5, 9)       @det1909 det2622
mzz (1, 8) (0.5, 8)           @det2818
mzz (1, 10) (0.5, 10)         @det188
mxx (1.5, 1.5) (1.5, 2)       @det527 det1403
mzz (1.5, 1) (2, 1)           @det733
mxx (1.5, 4) (1.5, 3.5)       @det1468 det2839
mzz (2, 3) (1.5, 3)           @det2678
mxx (1.5, 5.5) (1.5, 6)       @det438 det2799
mzz (1.5, 5) (2, 5)           @det1204
mxx (1.5, 7.5) (1.5, 8)       @det984 det1572
mzz (1.5, 7) (2, 7)           @det1873
mxx (1.5, 10) (1.5, 9.5)      @det2309 det2896
mzz (2, 9) (1.5, 9)           @det2148
mxx (2.5, 0.5) (2.5, 1)       @det226 det1492
mzz (2.5, 0) (3, 0)           @det523
mxx (2.5, 2.5) (2.5, 3)       @det2642 det2800
mzz (2.5, 2) (3, 2)           @det2460
mxx (2.5, 4.5) (2.5, 5)       @det807 det2161
mzz (2.5, 4) (3, 4)           @det2917
mxx (2.5, 7) (2.5, 6.5)       @det299 det2140
mzz (3, 6) (2.5, 6)           @det2067
mxx (2.5, 8.5) (2.5, 9)       @det2622 det2759
mzz (2.5, 8) (3, 8)           @det2797
mzz (2.5, 10) (3, 10)         @det2172
mxx (3.5, 1.5) (3.5, 2)       @det1403 det1683
mzz (3.5, 1) (4, 1)           @det1628
mxx (3.5, 3.5) (3.5, 4)       @det1386 det1468
mzz (3.5, 3) (4, 3)           @det1021
mxx (3.5, 5.5) (3.5, 6)       @det438 det1186
mzz (3.5, 5) (4, 5)           @det2880
mxx (3.5, 7.5) (3.5, 8)       @det667 det984
mzz (3.5, 7) (4, 7)           @det1715
mxx (3.5, 9.5) (3.5, 10)      @det1707 det2309
mzz (4, 9) (3.5, 9)           @det170
mxx (4.5, 0.5) (4.5, 1)       @det1148 det1492
mzz (5, 0) (4.5, 0)           @det180
mxx (4.5, 2.5) (4.5, 3)       @det1596 det2642
mzz (4.5, 2) (5, 2)           @det1268
mxx (4.5, 4.5) (4.5, 5)       @det102 det2161
mzz (5, 4) (4.5, 4)           @det253
mxx (4.5, 6.5) (4.5, 7)       @det299 det1222
mzz (5, 6) (4.5, 6)           @det877
mxx (4.5, 8.5) (4.5, 9)       @det505 det2759
mzz (4.5, 8) (5, 8)           @det1854
mzz (5, 10) (4.5, 10)         @det1877
mxx (5.5, 1.5) (5.5, 2)       @det1683 det2856
mzz (5.5, 1) (6, 1)           @det521
mxx (5.5, 3.5) (5.5, 4)       @det1386 det2074
mzz (5.5, 3) (6, 3)           @det1957
mxx (5.5, 5.5) (5.5, 6)       @det986 det1186
mzz (5.5, 5) (6, 5)           @det1716
mxx (5.5, 7.5) (5.5, 8)       @det667 det1045
mzz (5.5, 7) (6, 7)           @det1119
mxx (5.5, 9.5) (5.5, 10)      @det1653 det1707
mzz (5.5, 9) (6, 9)           @det2535
mxx (6.5, 0.5) (6.5, 1)       @det1148 det2694
mzz (6.5, 0) (7, 0)           @det2131
mxx (6.5, 2.5) (6.5, 3)       @det1596 det2789
mzz (6.5, 2) (7, 2)           @det351
mxx (6.5, 5) (6.5, 4.5)       @det102 det274
mzz (7, 4) (6.5, 4)           @det1358
mxx (6.5, 6.5) (6.5, 7)       @det1222 det2908
mzz (6.5, 6) (7, 6)           @det1733
mxx (6.5, 8.5) (6.5, 9)       @det505 det790
mzz (6.5, 8) (7, 8)           @det1752
mzz (7, 10) (6.5, 10)         @det244
mxx (7.5, 2) (7.5, 1.5)       @det2335 det2856
mzz (7.5, 1) (8, 1)           @det1000
mxx (7.5, 3.5) (7.5, 4)       @det2074 det2330
mzz (7.5, 3) (8, 3)           @det2283
mxx (7.5, 5.5) (7.5, 6)       @det986 det1308
mzz (7.5, 5) (8, 5)           @det307
mxx (7.5, 8) (7.5, 7.5)       @det1045 det2865
mzz (8, 7) (7.5, 7)           @det1218
mxx (7.5, 9.5) (7.5, 10)      @det1653 det2367
mzz (7.5, 9) (8, 9)           @det229
mxx (8.5, 0.5) (8.5, 1)       @det1595 det2694
mzz (8.5, 0) (9, 0)           @det704
mxx (8.5, 2.5) (8.5, 3)       @det2116 det2789
mzz (8.5, 2) (9, 2)           @det1207
mxx (8.5, 4.5) (8.5, 5)       @det274 det560
mzz (8.5, 4) (9, 4)           @det2122
mxx (8.5, 6.5) (8.5, 7)       @det1094 det2908
mzz (8.5, 6) (9, 6)           @det473
mxx (8.5, 8.5) (8.5, 9)       @det790 det1640
mzz (8.5, 8) (9, 8)           @det2244
mzz (9, 10) (8.5, 10)         @det1146
mxx (9.5, 1.5) (9.5, 2)       @det2335 det2837
mzz (10, 1) (9.5, 1)          @det2012
mxx (9.5, 4) (9.5, 3.5)       @det1871 det2330
mzz (9.5, 3) (10, 3)          @det2258
mxx (9.5, 5.5) (9.5, 6)       @det594 det1308
mzz (9.5, 5) (10, 5)          @det487
mxx (9.5, 7.5) (9.5, 8)       @det1708 det2865
mzz (9.5, 7) (10, 7)          @det2363
mxx (9.5, 10) (9.5, 9.5)      @det2367 det2742
mzz (10, 9) (9.5, 9)          @det686

--------          9
mzz (0, 1) (0.5, 1)           @det2731
mz (0.5, 0.5)                 @det1561
mx (0.5, 0)                   @det226 det2958
mzz (0, 3) (0.5, 3)           @det2690
mz (0.5, 2.5)                 @det1507
mx (0.5, 2)                   @det527 det1433 det1604 det2800
mzz (0.5, 5) (0, 5)           @det1470
mz (0.5, 4.5)                 @det1567
mx (0.5, 4)                   @det338 det474 det807 det2839
mzz (0, 7) (0.5, 7)           @det2909
mz (0.5, 6.5)                 @det1538
mx (0.5, 6)                   @det671 det1197 det2140 det2799
mzz (0, 9) (0.5, 9)           @det2818
mz (0.5, 8.5)                 @det1478
mx (0.5, 8)                   @det1572 det2139 det2622 det2925
mx (0.5, 10)                  @det2422 det2896
mzz (1, 0) (1.5, 0)           @det1086 det2261
mzz (1, 2) (1.5, 2)           @det733
mz (1.5, 1.5)                 @det1563
mx (1.5, 1)                   @det226 det1403 det1604 det2103
mzz (1.5, 4) (1, 4)           @det2678
mz (1.5, 3.5)                 @det1471
mx (1.5, 3)                   @det338 det1468 det1701 det2800
mzz (1, 6) (1.5, 6)           @det1204
mz (1.5, 5.5)                 @det1482
mx (1.5, 5)                   @det438 det807 det1197 det2754
mzz (1, 8) (1.5, 8)           @det1873
mz (1.5, 7.5)                 @det1545
mx (1.5, 7)                   @det984 det2140 det2925 det2966
mzz (1.5, 10) (1, 10)         @det2148
mz (1.5, 9.5)                 @det1593
mx (1.5, 9)                   @det277 det2309 det2422 det2622
mzz (2, 1) (2.5, 1)           @det523
mz (2.5, 0.5)                 @det1554
mx (2.5, 0)                   @det1492 det2103
mzz (2, 3) (2.5, 3)           @det2460
mz (2.5, 2.5)                 @det1548
mx (2.5, 2)                   @det1383 det1403 det1701 det2642
mzz (2, 5) (2.5, 5)           @det2917
mz (2.5, 4.5)                 @det1488
mx (2.5, 4)                   @det1468 det2057 det2161 det2754
mzz (2.5, 7) (2, 7)           @det2067
mz (2.5, 6.5)                 @det1455
mx (2.5, 6)                   @det299 det438 det2815 det2966
mzz (2, 9) (2.5, 9)           @det2797
mz (2.5, 8.5)                 @det1536
mx (2.5, 8)                   @det277 det984 det2547 det2759
mx (2.5, 10)                  @det304 det2309
mzz (3.5, 0) (3, 0)           @det659 det1329
mzz (3, 2) (3.5, 2)           @det1628
mz (3.5, 1.5)                 @det1576
mx (3.5, 1)                   @det961 det1383 det1492 det1683
mzz (3, 4) (3.5, 4)           @det1021
mz (3.5, 3.5)                 @det1569
mx (3.5, 3)                   @det499 det1386 det2057 det2642
mzz (3.5, 6) (3, 6)           @det2880
mz (3.5, 5.5)                 @det1558
mx (3.5, 5)                   @det954 det1186 det2161 det2815
mzz (3, 8) (3.5, 8)           @det1715
mz (3.5, 7.5)                 @det1483
mx (3.5, 7)                   @det299 det667 det2352 det2547
mzz (3, 10) (3.5, 10)         @det170
mz (3.5, 9.5)                 @det1444
mx (3.5, 9)                   @det304 det525 det1707 det2759
mzz (4, 1) (4.5, 1)           @det180
mz (4.5, 0.5)                 @det1518
mx (4.5, 0)                   @det961 det1148
mzz (4.5, 3) (4, 3)           @det1268
mz (4.5, 2.5)                 @det1581
mx (4.5, 2)                   @det234 det499 det1596 det1683
mzz (4, 5) (4.5, 5)           @det253
mz (4.5, 4.5)                 @det1436
mx (4.5, 4)                   @det102 det954 det1165 det1386
mzz (4, 7) (4.5, 7)           @det877
mz (4.5, 6.5)                 @det1520
mx (4.5, 6)                   @det975 det1186 det1222 det2352
mzz (4, 9) (4.5, 9)           @det1854
mz (4.5, 8.5)                 @det1473
mx (4.5, 8)                   @det505 det525 det667 det749
mx (4.5, 10)                  @det1707 det2679
mzz (5, 0) (5.5, 0)           @det2235 det2390
mzz (5.5, 2) (5, 2)           @det521
mz (5.5, 1.5)                 @det1602
mx (5.5, 1)                   @det234 det663 det1148 det2856
mzz (5, 4) (5.5, 4)           @det1957
mz (5.5, 3.5)                 @det1458
mx (5.5, 3)                   @det1165 det1596 det2074 det2175
mzz (5, 6) (5.5, 6)           @det1716
mz (5.5, 5.5)                 @det1480
mx (5.5, 5)                   @det102 det975 det986 det2303
mzz (5.5, 8) (5, 8)           @det1119
mz (5.5, 7.5)                 @det1586
mx (5.5, 7)                   @det378 det749 det1045 det1222
mzz (5, 10) (5.5, 10)         @det2535
mz (5.5, 9.5)                 @det1533
mx (5.5, 9)                   @det207 det505 det1653 det2679
mzz (6, 1) (6.5, 1)           @det2131
mz (6.5, 0.5)                 @det1574
mx (6.5, 0)                   @det663 det2694
mzz (6, 3) (6.5, 3)           @det351
mz (6.5, 2.5)                 @det1582
mx (6.5, 2)                   @det1250 det2175 det2789 det2856
mzz (6.5, 5) (6, 5)           @det1358
mz (6.5, 4.5)                 @det1491
mx (6.5, 4)                   @det274 det2074 det2303 det2686
mzz (6, 7) (6.5, 7)           @det1733
mz (6.5, 6.5)                 @det1498
mx (6.5, 6)                   @det378 det986 det2768 det2908
mzz (6, 9) (6.5, 9)           @det1752
mz (6.5, 8.5)                 @det1505
mx (6.5, 8)                   @det207 det790 det869 det1045
mx (6.5, 10)                  @det1653 det2939
mzz (7, 0) (7.5, 0)           @det694 det1194
mzz (7.5, 2) (7, 2)           @det1000
mz (7.5, 1.5)                 @det1438
mx (7.5, 1)                   @det1250 det2062 det2335 det2694
mzz (7, 4) (7.5, 4)           @det2283
mz (7.5, 3.5)                 @det1547
mx (7.5, 3)                   @det754 det2330 det2686 det2789
mzz (7, 6) (7.5, 6)           @det307
mz (7.5, 5.5)                 @det1573
mx (7.5, 5)                   @det193 det274 det1308 det2768
mzz (7.5, 8) (7, 8)           @det1218
mz (7.5, 7.5)                 @det1456
mx (7.5, 7)                   @det869 det1620 det2865 det2908
mzz (7, 10) (7.5, 10)         @det229
mz (7.5, 9.5)                 @det1494
mx (7.5, 9)                   @det790 det2096 det2367 det2939
mzz (8.5, 1) (8, 1)           @det704
mz (8.5, 0.5)                 @det1501
mx (8.5, 0)                   @det1595 det2062
mzz (8, 3) (8.5, 3)           @det1207
mz (8.5, 2.5)                 @det1454
mx (8.5, 2)                   @det476 det754 det2116 det2335
mzz (8, 5) (8.5, 5)           @det2122
mz (8.5, 4.5)                 @det1486
mx (8.5, 4)                   @det193 det560 det1632 det2330
mzz (8, 7) (8.5, 7)           @det473
mz (8.5, 6.5)                 @det1578
mx (8.5, 6)                   @det24 det1094 det1308 det1620
mzz (8, 9) (8.5, 9)           @det2244
mz (8.5, 8.5)                 @det1463
mx (8.5, 8)                   @det1640 det2096 det2117 det2865
mx (8.5, 10)                  @det616 det2367
mzz (9, 0) (9.5, 0)           @det1937 det2693
mzz (9, 2) (9.5, 2)           @det2012
mz (9.5, 1.5)                 @det1556
mx (9.5, 1)                   @det476 det1595 det2722 det2837
mzz (9.5, 4) (9, 4)           @det2258
mz (9.5, 3.5)                 @det1497
mx (9.5, 3)                   @det1632 det1713 det1871 det2116
mzz (9, 6) (9.5, 6)           @det487
mz (9.5, 5.5)                 @det1559
mx (9.5, 5)                   @det24 det560 det594 det2077
mzz (9, 8) (9.5, 8)           @det2363
mz (9.5, 7.5)                 @det1557
mx (9.5, 7)                   @det416 det1094 det1708 det2117
mzz (9.5, 10) (9, 10)         @det686
mz (9.5, 9.5)                 @det1529
mx (9.5, 9)                   @det519 det616 det1640 det2742

--------         10
mxx (0, 0.5) (0, 0)           @det2747 det2958
mzz (0, 1.5) (0.5, 1.5)       @det2690 det2731
mxx (1, 1) (1, 1.5)           @det527 det1604
mxx (0, 2) (0, 2.5)           @det1433 det2471
mzz (0, 3.5) (0.5, 3.5)       @det1470 det2690
mxx (1, 3) (1, 3.5)           @det338 det2839
mxx (0, 4) (0, 4.5)           @det474 det1880
mzz (0.5, 5.5) (0, 5.5)       @det1470 det2909
mxx (1, 5) (1, 5.5)           @det1197 det2799
mxx (0, 6.5) (0, 6)           @det384 det671
mzz (0, 7.5) (0.5, 7.5)       @det2818 det2909
mxx (1, 7.5) (1, 7)           @det1572 det2925
mxx (0, 8) (0, 8.5)           @det1909 det2139
mzz (0, 9.5) (0.5, 9.5)       @det188 det2818
mxx (1, 9) (1, 9.5)           @det2422 det2896
mzz (1, 0.5) (1.5, 0.5)       @det733 det1086
mxx (2, 0) (2, 0.5)           @det226 det2103
mzz (1, 2.5) (1.5, 2.5)       @det733 det2678
mxx (2, 2) (2, 2.5)           @det1701 det2800
mzz (1.5, 4.5) (1, 4.5)       @det1204 det2678
mxx (2, 4.5) (2, 4)           @det807 det2754
mzz (1, 6.5) (1.5, 6.5)       @det1204 det1873
mxx (2, 6.5) (2, 6)           @det2140 det2966
mzz (1, 8.5) (1.5, 8.5)       @det1873 det2148
mxx (2, 8) (2, 8.5)           @det277 det2622
mzz (2, 1.5) (2.5, 1.5)       @det523 det2460
mxx (3, 1.5) (3, 1)           @det1383 det1403
mzz (2, 3.5) (2.5, 3.5)       @det2460 det2917
mxx (3, 3.5) (3, 3)           @det1468 det2057
mzz (2, 5.5) (2.5, 5.5)       @det2067 det2917
mxx (3, 5) (3, 5.5)           @det438 det2815
mzz (2.5, 7.5) (2, 7.5)       @det2067 det2797
mxx (3, 7.5) (3, 7)           @det984 det2547
mzz (2, 9.5) (2.5, 9.5)       @det2172 det2797
mxx (3, 9.5) (3, 9)           @det304 det2309
mzz (3.5, 0.5) (3, 0.5)       @det1329 det1628
mxx (4, 0) (4, 0.5)           @det961 det1492
mzz (3, 2.5) (3.5, 2.5)       @det1021 det1628
mxx (4, 2) (4, 2.5)           @det499 det2642
mzz (3, 4.5) (3.5, 4.5)       @det1021 det2880
mxx (4, 4.5) (4, 4)           @det954 det2161
mzz (3.5, 6.5) (3, 6.5)       @det1715 det2880
mxx (4, 6) (4, 6.5)           @det299 det2352
mzz (3, 8.5) (3.5, 8.5)       @det170 det1715
mxx (4, 8) (4, 8.5)           @det525 det2759
mzz (4, 1.5) (4.5, 1.5)       @det180 det1268
mxx (5, 1) (5, 1.5)           @det234 det1683
mzz (4.5, 3.5) (4, 3.5)       @det253 det1268
mxx (5, 3.5) (5, 3)           @det1165 det1386
mzz (4, 5.5) (4.5, 5.5)       @det253 det877
mxx (5, 5.5) (5, 5)           @det975 det1186
mzz (4, 7.5) (4.5, 7.5)       @det877 det1854
mxx (5, 7) (5, 7.5)           @det667 det749
mzz (4, 9.5) (4.5, 9.5)       @det1854 det1877
mxx (5, 9.5) (5, 9)           @det1707 det2679
mzz (5, 0.5) (5.5, 0.5)       @det521 det2235
mxx (6, 0) (6, 0.5)           @det663 det1148
mzz (5.5, 2.5) (5, 2.5)       @det521 det1957
mxx (6, 2.5) (6, 2)           @det1596 det2175
mzz (5, 4.5) (5.5, 4.5)       @det1716 det1957
mxx (6, 4) (6, 4.5)           @det102 det2303
mzz (5, 6.5) (5.5, 6.5)       @det1119 det1716
mxx (6, 6.5) (6, 6)           @det378 det1222
mzz (5.5, 8.5) (5, 8.5)       @det1119 det2535
mxx (6, 8.5) (6, 8)           @det207 det505
mzz (6, 1.5) (6.5, 1.5)       @det351 det2131
mxx (7, 1.5) (7, 1)           @det1250 det2856
mzz (6, 3.5) (6.5, 3.5)       @det351 det1358
mxx (7, 3) (7, 3.5)           @det2074 det2686
mzz (6.5, 5.5) (6, 5.5)       @det1358 det1733
mxx (7, 5.5) (7, 5)           @det986 det2768
mzz (6, 7.5) (6.5, 7.5)       @det1733 det1752
mxx (7, 7.5) (7, 7)           @det869 det1045
mzz (6, 9.5) (6.5, 9.5)       @det244 det1752
mxx (7, 9.5) (7, 9)           @det1653 det2939
mzz (7, 0.5) (7.5, 0.5)       @det1000 det1194
mxx (8, 0.5) (8, 0)           @det2062 det2694
mzz (7.5, 2.5) (7, 2.5)       @det1000 det2283
mxx (8, 2.5) (8, 2)           @det754 det2789
mzz (7, 4.5) (7.5, 4.5)       @det307 det2283
mxx (8, 4) (8, 4.5)           @det193 det274
mzz (7, 6.5) (7.5, 6.5)       @det307 det1218
mxx (8, 6.5) (8, 6)           @det1620 det2908
mzz (7.5, 8.5) (7, 8.5)       @det229 det1218
mxx (8, 8) (8, 8.5)           @det790 det2096
mzz (8.5, 1.5) (8, 1.5)       @det704 det1207
mxx (9, 1) (9, 1.5)           @det476 det2335
mzz (8, 3.5) (8.5, 3.5)       @det1207 det2122
mxx (9, 3) (9, 3.5)           @det1632 det2330
mzz (8, 5.5) (8.5, 5.5)       @det473 det2122
mxx (9, 5.5) (9, 5)           @det24 det1308
mzz (8, 7.5) (8.5, 7.5)       @det473 det2244
mxx (9, 7) (9, 7.5)           @det2117 det2865
mzz (8, 9.5) (8.5, 9.5)       @det1146 det2244
mxx (9, 9) (9, 9.5)           @det616 det2367
mzz (9, 0.5) (9.5, 0.5)       @det1937 det2012
mxx (10, 0.5) (10, 0)         @det1595 det2722
mzz (9.5, 2.5) (9, 2.5)       @det2012 det2258
mxx (10, 2) (10, 2.5)         @det1713 det2116
mzz (9.5, 4.5) (9, 4.5)       @det487 det2258
mxx (10, 4.5) (10, 4)         @det560 det2077
mzz (9, 6.5) (9.5, 6.5)       @det487 det2363
mxx (10, 6.5) (10, 6)         @det416 det1094
mzz (9.5, 8.5) (9, 8.5)       @det686 det2363
mxx (10, 8) (10, 8.5)         @det519 det1640
mz (0.5, 0.5)                 @noisy det1561 det1705
mz (0.5, 2.5)                 @noisy det1507 det2093
mz (0.5, 4.5)                 @noisy det1567 det2124
mz (0.5, 6.5)                 @noisy det556 det1538
mz (0.5, 8.5)                 @noisy det1478 det1796
mz (1.5, 1.5)                 @noisy det1472 det1563
mz (1.5, 3.5)                 @noisy det1471 det2852
mz (1.5, 5.5)                 @noisy det1482 det1833
mz (1.5, 7.5)                 @noisy det1545 det2264
mz (1.5, 9.5)                 @noisy det1476 det1593
mz (2.5, 0.5)                 @noisy det1554 det2843
mz (2.5, 2.5)                 @noisy det1548 det1860
mz (2.5, 4.5)                 @noisy det137 det1488
mz (2.5, 6.5)                 @noisy det1455 det2559
mz (2.5, 8.5)                 @noisy det516 det1536
mz (3.5, 1.5)                 @noisy det1576 det1928
mz (3.5, 3.5)                 @noisy det768 det1569
mz (3.5, 5.5)                 @noisy det1558 det2935
mz (3.5, 7.5)                 @noisy det1380 det1483
mz (3.5, 9.5)                 @noisy det892 det1444
mz (4.5, 0.5)                 @noisy det783 det1518
mz (4.5, 2.5)                 @noisy det168 det1581
mz (4.5, 4.5)                 @noisy det431 det1436
mz (4.5, 6.5)                 @noisy det1520 det1607
mz (4.5, 8.5)                 @noisy det1473 det1934
mz (5.5, 1.5)                 @noisy det1523 det1602
mz (5.5, 3.5)                 @noisy det1294 det1458
mz (5.5, 5.5)                 @noisy det1005 det1480
mz (5.5, 7.5)                 @noisy det927 det1586
mz (5.5, 9.5)                 @noisy det1533 det1674
mz (6.5, 0.5)                 @noisy det1574 det1724
mz (6.5, 2.5)                 @noisy det1582 det1667
mz (6.5, 4.5)                 @noisy det235 det1491
mz (6.5, 6.5)                 @noisy det1498 det1903
mz (6.5, 8.5)                 @noisy det1505 det2230
mz (7.5, 1.5)                 @noisy det852 det1438
mz (7.5, 3.5)                 @noisy det1227 det1547
mz (7.5, 5.5)                 @noisy det276 det1573
mz (7.5, 7.5)                 @noisy det1286 det1456
mz (7.5, 9.5)                 @noisy det1494 det2521
mz (8.5, 0.5)                 @noisy det1501 det1730
mz (8.5, 2.5)                 @noisy det995 det1454
mz (8.5, 4.5)                 @noisy det1486 det2301
mz (8.5, 6.5)                 @noisy det1578 det2219
mz (8.5, 8.5)                 @noisy det488 det1463
mz (9.5, 1.5)                 @noisy det1556 det2275
mz (9.5, 3.5)                 @noisy det122 det1497
mz (9.5, 5.5)                 @noisy det1559 det1904
mz (9.5, 7.5)                 @noisy det1557 det2736
mz (9.5, 9.5)                 @noisy det79 det1529

--------         11
mzz (1, 1.5) (0.5, 1.5)       @det2690 det2731
mxx (0, 1.5) (0, 1)           @det527 det1604
mzz (1, 3.5) (0.5, 3.5)       @det1470 det2690
mxx (0, 3.5) (0, 3)           @det338 det2839
mzz (0.5, 5.5) (1, 5.5)       @det1470 det2909
mxx (0, 5.5) (0, 5)           @det1197 det2799
mzz (1, 7.5) (0.5, 7.5)       @det2818 det2909
mxx (0, 7) (0, 7.5)           @det1572 det2925
mzz (1, 9.5) (0.5, 9.5)       @det188 det2818
mxx (0, 9) (0, 9.5)           @det2422 det2896
mzz (1.5, 0.5) (2, 0.5)       @det733 det1086
mxx (1, 0.5) (1, 0)           @det226 det2103
mzz (1.5, 2.5) (2, 2.5)       @det733 det2678
mxx (1, 2) (1, 2.5)           @det1701 det2800
mzz (1.5, 4.5) (2, 4.5)       @det1204 det2678
mxx (1, 4) (1, 4.5)           @det807 det2754
mzz (1.5, 6.5) (2, 6.5)       @det1204 det1873
mxx (1, 6.5) (1, 6)           @det2140 det2966
mzz (1.5, 8.5) (2, 8.5)       @det1873 det2148
mxx (1, 8) (1, 8.5)           @det277 det2622
mzz (3, 1.5) (2.5, 1.5)       @det523 det2460
mxx (2, 1) (2, 1.5)           @det1383 det1403
mzz (2.5, 3.5) (3, 3.5)       @det2460 det2917
mxx (2, 3.5) (2, 3)           @det1468 det2057
mzz (2.5, 5.5) (3, 5.5)       @det2067 det2917
mxx (2, 5.5) (2, 5)           @det438 det2815
mzz (2.5, 7.5) (3, 7.5)       @det2067 det2797
mxx (2, 7) (2, 7.5)           @det984 det2547
mzz (2.5, 9.5) (3, 9.5)       @det2172 det2797
mxx (2, 9.5) (2, 9)           @det304 det2309
mzz (3.5, 0.5) (4, 0.5)       @det1329 det1628
mxx (3, 0) (3, 0.5)           @det961 det1492
mzz (3.5, 2.5) (4, 2.5)       @det1021 det1628
mxx (3, 2.5) (3, 2)           @det499 det2642
mzz (4, 4.5) (3.5, 4.5)       @det1021 det2880
mxx (3, 4.5) (3, 4)           @det954 det2161
mzz (3.5, 6.5) (4, 6.5)       @det1715 det2880
mxx (3, 6) (3, 6.5)           @det299 det2352
mzz (3.5, 8.5) (4, 8.5)       @det170 det1715
mxx (3, 8.5) (3, 8)           @det525 det2759
mzz (5, 1.5) (4.5, 1.5)       @det180 det1268
mxx (4, 1.5) (4, 1)           @det234 det1683
mzz (5, 3.5) (4.5, 3.5)       @det253 det1268
mxx (4, 3) (4, 3.5)           @det1165 det1386
mzz (5, 5.5) (4.5, 5.5)       @det253 det877
mxx (4, 5) (4, 5.5)           @det975 det1186
mzz (5, 7.5) (4.5, 7.5)       @det877 det1854
mxx (4, 7) (4, 7.5)           @det667 det749
mzz (5, 9.5) (4.5, 9.5)       @det1854 det1877
mxx (4, 9.5) (4, 9)           @det1707 det2679
mzz (5.5, 0.5) (6, 0.5)       @det521 det2235
mxx (5, 0) (5, 0.5)           @det663 det1148
mzz (5.5, 2.5) (6, 2.5)       @det521 det1957
mxx (5, 2) (5, 2.5)           @det1596 det2175
mzz (5.5, 4.5) (6, 4.5)       @det1716 det1957
mxx (5, 4.5) (5, 4)           @det102 det2303
mzz (6, 6.5) (5.5, 6.5)       @det1119 det1716
mxx (5, 6) (5, 6.5)           @det378 det1222
mzz (5.5, 8.5) (6, 8.5)       @det1119 det2535
mxx (5, 8) (5, 8.5)           @det207 det505
mzz (6.5, 1.5) (7, 1.5)       @det351 det2131
mxx (6, 1.5) (6, 1)           @det1250 det2856
mzz (6.5, 3.5) (7, 3.5)       @det351 det1358
mxx (6, 3.5) (6, 3)           @det2074 det2686
mzz (6.5, 5.5) (7, 5.5)       @det1358 det1733
mxx (6, 5) (6, 5.5)           @det986 det2768
mzz (6.5, 7.5) (7, 7.5)       @det1733 det1752
mxx (6, 7.5) (6, 7)           @det869 det1045
mzz (7, 9.5) (6.5, 9.5)       @det244 det1752
mxx (6, 9.5) (6, 9)           @det1653 det2939
mzz (7.5, 0.5) (8, 0.5)       @det1000 det1194
mxx (7, 0.5) (7, 0)           @det2062 det2694
mzz (7.5, 2.5) (8, 2.5)       @det1000 det2283
mxx (7, 2) (7, 2.5)           @det754 det2789
mzz (7.5, 4.5) (8, 4.5)       @det307 det2283
mxx (7, 4.5) (7, 4)           @det193 det274
mzz (7.5, 6.5) (8, 6.5)       @det307 det1218
mxx (7, 6.5) (7, 6)           @det1620 det2908
mzz (7.5, 8.5) (8, 8.5)       @det229 det1218
mxx (7, 8) (7, 8.5)           @det790 det2096
mzz (8.5, 1.5) (9, 1.5)       @det704 det1207
mxx (8, 1) (8, 1.5)           @det476 det2335
mzz (8.5, 3.5) (9, 3.5)       @det1207 det2122
mxx (8, 3.5) (8, 3)           @det1632 det2330
mzz (9, 5.5) (8.5, 5.5)       @det473 det2122
mxx (8, 5.5) (8, 5)           @det24 det1308
mzz (8.5, 7.5) (9, 7.5)       @det473 det2244
mxx (8, 7.5) (8, 7)           @det2117 det2865
mzz (8.5, 9.5) (9, 9.5)       @det1146 det2244
mxx (8, 9) (8, 9.5)           @det616 det2367
mzz (9.5, 0.5) (10, 0.5)      @det1937 det2012
mxx (9, 0) (9, 0.5)           @det1595 det2722
mxx (10, 1.5) (10, 1)         @det2795 det2837
mzz (9.5, 2.5) (10, 2.5)      @det2012 det2258
mxx (9, 2) (9, 2.5)           @det1713 det2116
mxx (10, 3.5) (10, 3)         @det1871 det2302
mzz (9.5, 4.5) (10, 4.5)      @det487 det2258
mxx (9, 4) (9, 4.5)           @det560 det2077
mxx (10, 5) (10, 5.5)         @det594 det1908
mzz (9.5, 6.5) (10, 6.5)      @det487 det2363
mxx (9, 6.5) (9, 6)           @det416 det1094
mxx (10, 7.5) (10, 7)         @det1370 det1708
mzz (9.5, 8.5) (10, 8.5)      @det686 det2363
mxx (9, 8) (9, 8.5)           @det519 det1640
mxx (10, 9) (10, 9.5)         @det1434 det2742
mzz (0.5, 0) (0, 0)           @noisy det1705 det2731
mx (0.5, 1)                   @noisy det527 det1604 det2103 det2747
mzz (0, 2) (0.5, 2)           @noisy det2093 det2690
mx (0.5, 3)                   @noisy det338 det1701 det2471 det2839
mzz (0, 4) (0.5, 4)           @noisy det1470 det2124
mx (0.5, 5)                   @noisy det1197 det1880 det2754 det2799
mzz (0.5, 6) (0, 6)           @noisy det556 det2909
mx (0.5, 7)                   @noisy det384 det1572 det2925 det2966
mzz (0, 8) (0.5, 8)           @noisy det1796 det2818
mx (0.5, 9)                   @noisy det277 det1909 det2422 det2896
mzz (0, 10) (0.5, 10)         @noisy det188 det2037
mx (1.5, 0)                   @noisy det226 det2103
mzz (1, 1) (1.5, 1)           @noisy det733 det1472
mx (1.5, 2)                   @noisy det527 det1383 det1701 det2800
mzz (1, 3) (1.5, 3)           @noisy det2678 det2852
mx (1.5, 4)                   @noisy det807 det2057 det2754 det2839
mzz (1.5, 5) (1, 5)           @noisy det1204 det1833
mx (1.5, 6)                   @noisy det2140 det2799 det2815 det2966
mzz (1, 7) (1.5, 7)           @noisy det1873 det2264
mx (1.5, 8)                   @noisy det277 det1572 det2547 det2622
mzz (1, 9) (1.5, 9)           @noisy det1476 det2148
mx (1.5, 10)                  @noisy det304 det2896
mzz (2, 0) (2.5, 0)           @noisy det523 det2843
mx (2.5, 1)                   @noisy det226 det961 det1383 det1403
mzz (2.5, 2) (2, 2)           @noisy det1860 det2460
mx (2.5, 3)                   @noisy det499 det1468 det2057 det2800
mzz (2, 4) (2.5, 4)           @noisy det137 det2917
mx (2.5, 5)                   @noisy det438 det807 det954 det2815
mzz (2, 6) (2.5, 6)           @noisy det2067 det2559
mx (2.5, 7)                   @noisy det984 det2140 det2352 det2547
mzz (2.5, 8) (2, 8)           @noisy det516 det2797
mx (2.5, 9)                   @noisy det304 det525 det2309 det2622
mzz (2, 10) (2.5, 10)         @noisy det1635 det2172
mx (3.5, 0)                   @noisy det961 det1492
mzz (3, 1) (3.5, 1)           @noisy det1628 det1928
mx (3.5, 2)                   @noisy det234 det499 det1403 det2642
mzz (3, 3) (3.5, 3)           @noisy det768 det1021
mx (3.5, 4)                   @noisy det954 det1165 det1468 det2161
mzz (3.5, 5) (3, 5)           @noisy det2880 det2935
mx (3.5, 6)                   @noisy det299 det438 det975 det2352
mzz (3, 7) (3.5, 7)           @noisy det1380 det1715
mx (3.5, 8)                   @noisy det525 det749 det984 det2759
mzz (3, 9) (3.5, 9)           @noisy det170 det892
mx (3.5, 10)                  @noisy det2309 det2679
mzz (4, 0) (4.5, 0)           @noisy det180 det783
mx (4.5, 1)                   @noisy det234 det663 det1492 det1683
mzz (4.5, 2) (4, 2)           @noisy det168 det1268
mx (4.5, 3)                   @noisy det1165 det1386 det2175 det2642
mzz (4, 4) (4.5, 4)           @noisy det253 det431
mx (4.5, 5)                   @noisy det975 det1186 det2161 det2303
mzz (4, 6) (4.5, 6)           @noisy det877 det1607
mx (4.5, 7)                   @noisy det299 det378 det667 det749
mzz (4.5, 8) (4, 8)           @noisy det1854 det1934
mx (4.5, 9)                   @noisy det207 det1707 det2679 det2759
mzz (4, 10) (4.5, 10)         @noisy det1877 det2458
mx (5.5, 0)                   @noisy det663 det1148
mzz (5.5, 1) (5, 1)           @noisy det521 det1523
mx (5.5, 2)                   @noisy det1250 det1596 det1683 det2175
mzz (5, 3) (5.5, 3)           @noisy det1294 det1957
mx (5.5, 4)                   @noisy det102 det1386 det2303 det2686
mzz (5, 5) (5.5, 5)           @noisy det1005 det1716
mx (5.5, 6)                   @noisy det378 det1186 det1222 det2768
mzz (5.5, 7) (5, 7)           @noisy det927 det1119
mx (5.5, 8)                   @noisy det207 det505 det667 det869
mzz (5, 9) (5.5, 9)           @noisy det1674 det2535
mx (5.5, 10)                  @noisy det1707 det2939
mzz (6.5, 0) (6, 0)           @noisy det1724 det2131
mx (6.5, 1)                   @noisy det1148 det1250 det2062 det2856
mzz (6, 2) (6.5, 2)           @noisy det351 det1667
mx (6.5, 3)                   @noisy det754 det1596 det2074 det2686
mzz (6, 4) (6.5, 4)           @noisy det235 det1358
mx (6.5, 5)                   @noisy det102 det193 det986 det2768
mzz (6, 6) (6.5, 6)           @noisy det1733 det1903
mx (6.5, 7)                   @noisy det869 det1045 det1222 det1620
mzz (6, 8) (6.5, 8)           @noisy det1752 det2230
mx (6.5, 9)                   @noisy det505 det1653 det2096 det2939
mzz (6, 10) (6.5, 10)         @noisy det244 det2138
mx (7.5, 0)                   @noisy det2062 det2694
mzz (7, 1) (7.5, 1)           @noisy det852 det1000
mx (7.5, 2)                   @noisy det476 det754 det2789 det2856
mzz (7.5, 3) (7, 3)           @noisy det1227 det2283
mx (7.5, 4)                   @noisy det193 det274 det1632 det2074
mzz (7, 5) (7.5, 5)           @noisy det276 det307
mx (7.5, 6)                   @noisy det24 det986 det1620 det2908
mzz (7, 7) (7.5, 7)           @noisy det1218 det1286
mx (7.5, 8)                   @noisy det790 det1045 det2096 det2117
mzz (7, 9) (7.5, 9)           @noisy det229 det2521
mx (7.5, 10)                  @noisy det616 det1653
mzz (8.5, 0) (8, 0)           @noisy det704 det1730
mx (8.5, 1)                   @noisy det476 det2335 det2694 det2722
mzz (8, 2) (8.5, 2)           @noisy det995 det1207
mx (8.5, 3)                   @noisy det1632 det1713 det2330 det2789
mzz (8, 4) (8.5, 4)           @noisy det2122 det2301
mx (8.5, 5)                   @noisy det24 det274 det1308 det2077
mzz (8.5, 6) (8, 6)           @noisy det473 det2219
mx (8.5, 7)                   @noisy det416 det2117 det2865 det2908
mzz (8, 8) (8.5, 8)           @noisy det488 det2244
mx (8.5, 9)                   @noisy det519 det616 det790 det2367
mzz (8, 10) (8.5, 10)         @noisy det1146 det2603
mx (9.5, 0)                   @noisy det1595 det2722
mzz (9, 1) (9.5, 1)           @noisy det2012 det2275
mx (9.5, 2)                   @noisy det1713 det2116 det2335 det2795
mzz (9, 3) (9.5, 3)           @noisy det122 det2258
mx (9.5, 4)                   @noisy det560 det2077 det2302 det2330
mzz (9.5, 5) (9, 5)           @noisy det487 det1904
mx (9.5, 6)                   @noisy det416 det1094 det1308 det1908
mzz (9, 7) (9.5, 7)           @noisy det2363 det2736
mx (9.5, 8)                   @noisy det519 det1370 det1640 det2865
mzz (9, 9) (9.5, 9)           @noisy det79 det686
mx (9.5, 10)                  @noisy det1434 det2367

--------         12
mxx (0, 1) (0, 0.5)           @det2747 det2958
mxx (1, 1.5) (1, 2)           @det527 det1604
mx (0.5, 1.5)                 @det527 det2154
mz (0, 1.5)                   @det2093 det2731
mxx (0, 2.5) (0, 3)           @det1433 det2471
mxx (1, 3.5) (1, 4)           @det338 det2839
mx (0.5, 3.5)                 @det2233 det2839
mz (0, 3.5)                   @det2124 det2690
mxx (0, 4.5) (0, 5)           @det474 det1880
mxx (1, 6) (1, 5.5)           @det1197 det2799
mx (0.5, 5.5)                 @det2121 det2799
mz (0, 5.5)                   @det556 det1470
mxx (0, 7) (0, 6.5)           @det384 det671
mxx (1, 7.5) (1, 8)           @det1572 det2925
mx (0.5, 7.5)                 @det1572 det2186
mz (0, 7.5)                   @det1796 det2909
mxx (0, 8.5) (0, 9)           @det1909 det2139
mxx (1, 9.5) (1, 10)          @det2422 det2896
mx (0.5, 9.5)                 @det2190 det2896
mz (0, 9.5)                   @det2037 det2818
mxx (2, 0.5) (2, 1)           @det226 det2103
mx (1.5, 0.5)                 @det226 det2111
mz (1, 0.5)                   @det1086 det1472 det1705 det2731
mxx (2, 3) (2, 2.5)           @det1701 det2800
mx (1.5, 2.5)                 @det2073 det2800
mz (1, 2.5)                   @det733 det2093 det2690 det2852
mxx (2, 4.5) (2, 5)           @det807 det2754
mx (1.5, 4.5)                 @det807 det2167
mz (1, 4.5)                   @det1470 det1833 det2124 det2678
mxx (2, 6.5) (2, 7)           @det2140 det2966
mx (1.5, 6.5)                 @det2140 det2153
mz (1, 6.5)                   @det556 det1204 det2264 det2909
mxx (2, 9) (2, 8.5)           @det277 det2622
mx (1.5, 8.5)                 @det2159 det2622
mz (1, 8.5)                   @det1476 det1796 det1873 det2818
mxx (3, 1.5) (3, 2)           @det1383 det1403
mx (2.5, 1.5)                 @det1403 det2080
mz (2, 1.5)                   @det523 det733 det1472 det1860
mxx (3, 3.5) (3, 4)           @det1468 det2057
mx (2.5, 3.5)                 @det1468 det2194
mz (2, 3.5)                   @det137 det2460 det2678 det2852
mxx (3, 5.5) (3, 6)           @det438 det2815
mx (2.5, 5.5)                 @det438 det2239
mz (2, 5.5)                   @det1204 det1833 det2559 det2917
mxx (3, 7.5) (3, 8)           @det984 det2547
mx (2.5, 7.5)                 @det984 det2193
mz (2, 7.5)                   @det516 det1873 det2067 det2264
mxx (3, 9.5) (3, 10)          @det304 det2309
mx (2.5, 9.5)                 @det2142 det2309
mz (2, 9.5)                   @det1476 det1635 det2148 det2797
mxx (4, 0.5) (4, 1)           @det961 det1492
mx (3.5, 0.5)                 @det1492 det2229
mz (3, 0.5)                   @det523 det1329 det1928 det2843
mxx (4, 2.5) (4, 3)           @det499 det2642
mx (3.5, 2.5)                 @det2191 det2642
mz (3, 2.5)                   @det768 det1628 det1860 det2460
mxx (4, 4.5) (4, 5)           @det954 det2161
mx (3.5, 4.5)                 @det2161 det2218
mz (3, 4.5)                   @det137 det1021 det2917 det2935
mxx (4, 6.5) (4, 7)           @det299 det2352
mx (3.5, 6.5)                 @det299 det2243
mz (3, 6.5)                   @det1380 det2067 det2559 det2880
mxx (4, 9) (4, 8.5)           @det525 det2759
mx (3.5, 8.5)                 @det2183 det2759
mz (3, 8.5)                   @det516 det892 det1715 det2797
mxx (5, 1.5) (5, 2)           @det234 det1683
mx (4.5, 1.5)                 @det1683 det2150
mz (4, 1.5)                   @det168 det180 det1628 det1928
mxx (5, 3.5) (5, 4)           @det1165 det1386
mx (4.5, 3.5)                 @det1386 det2158
mz (4, 3.5)                   @det431 det768 det1021 det1268
mxx (5, 5.5) (5, 6)           @det975 det1186
mx (4.5, 5.5)                 @det1186 det2118
mz (4, 5.5)                   @det253 det1607 det2880 det2935
mxx (5, 7.5) (5, 8)           @det667 det749
mx (4.5, 7.5)                 @det667 det2182
mz (4, 7.5)                   @det877 det1380 det1715 det1934
mxx (5, 9.5) (5, 10)          @det1707 det2679
mx (4.5, 9.5)                 @det1707 det2189
mz (4, 9.5)                   @det170 det892 det1854 det2458
mxx (6, 1) (6, 0.5)           @det663 det1148
mx (5.5, 0.5)                 @det1148 det2215
mz (5, 0.5)                   @det180 det783 det1523 det2235
mxx (6, 2.5) (6, 3)           @det1596 det2175
mx (5.5, 2.5)                 @det1596 det2206
mz (5, 2.5)                   @det168 det521 det1268 det1294
mxx (6, 4.5) (6, 5)           @det102 det2303
mx (5.5, 4.5)                 @det102 det2211
mz (5, 4.5)                   @det253 det431 det1005 det1957
mxx (6, 6.5) (6, 7)           @det378 det1222
mx (5.5, 6.5)                 @det1222 det2128
mz (5, 6.5)                   @det877 det927 det1607 det1716
mxx (6, 8.5) (6, 9)           @det207 det505
mx (5.5, 8.5)                 @det505 det2204
mz (5, 8.5)                   @det1119 det1674 det1854 det1934
mxx (7, 1.5) (7, 2)           @det1250 det2856
mx (6.5, 1.5)                 @det2171 det2856
mz (6, 1.5)                   @det521 det1523 det1667 det2131
mxx (7, 4) (7, 3.5)           @det2074 det2686
mx (6.5, 3.5)                 @det2074 det2246
mz (6, 3.5)                   @det235 det351 det1294 det1957
mxx (7, 5.5) (7, 6)           @det986 det2768
mx (6.5, 5.5)                 @det986 det2247
mz (6, 5.5)                   @det1005 det1358 det1716 det1903
mxx (7, 7.5) (7, 8)           @det869 det1045
mx (6.5, 7.5)                 @det1045 det2195
mz (6, 7.5)                   @det927 det1119 det1733 det2230
mxx (7, 9.5) (7, 10)          @det1653 det2939
mx (6.5, 9.5)                 @det1653 det2106
mz (6, 9.5)                   @det1674 det1752 det2138 det2535
mxx (8, 0.5) (8, 1)           @det2062 det2694
mx (7.5, 0.5)                 @det2198 det2694
mz (7, 0.5)                   @det852 det1194 det1724 det2131
mxx (8, 2.5) (8, 3)           @det754 det2789
mx (7.5, 2.5)                 @det2144 det2789
mz (7, 2.5)                   @det351 det1000 det1227 det1667
mxx (8, 4.5) (8, 5)           @det193 det274
mx (7.5, 4.5)                 @det274 det2088
mz (7, 4.5)                   @det235 det276 det1358 det2283
mxx (8, 7) (8, 6.5)           @det1620 det2908
mx (7.5, 6.5)                 @det2222 det2908
mz (7, 6.5)                   @det307 det1286 det1733 det1903
mxx (8, 8.5) (8, 9)           @det790 det2096
mx (7.5, 8.5)                 @det790 det2180
mz (7, 8.5)                   @det1218 det1752 det2230 det2521
mxx (9, 1.5) (9, 2)           @det476 det2335
mx (8.5, 1.5)                 @det2214 det2335
mz (8, 1.5)                   @det704 det852 det995 det1000
mxx (9, 3.5) (9, 4)           @det1632 det2330
mx (8.5, 3.5)                 @det2179 det2330
mz (8, 3.5)                   @det1207 det1227 det2283 det2301
mxx (9, 5.5) (9, 6)           @det24 det1308
mx (8.5, 5.5)                 @det1308 det2133
mz (8, 5.5)                   @det276 det307 det2122 det2219
mxx (9, 7.5) (9, 8)           @det2117 det2865
mx (8.5, 7.5)                 @det2085 det2865
mz (8, 7.5)                   @det473 det488 det1218 det1286
mxx (9, 10) (9, 9.5)          @det616 det2367
mx (8.5, 9.5)                 @det2135 det2367
mz (8, 9.5)                   @det229 det2244 det2521 det2603
mxx (10, 0.5) (10, 1)         @det1595 det2722
mx (9.5, 0.5)                 @det1595 det2213
mz (9, 0.5)                   @det704 det1730 det1937 det2275
mz (10, 1.5)                  @det2012 det2275
mxx (10, 2.5) (10, 3)         @det1713 det2116
mx (9.5, 2.5)                 @det2116 det2203
mz (9, 2.5)                   @det122 det995 det1207 det2012
mz (10, 3.5)                  @det122 det2258
mxx (10, 4.5) (10, 5)         @det560 det2077
mx (9.5, 4.5)                 @det560 det2210
mz (9, 4.5)                   @det1904 det2122 det2258 det2301
mz (10, 5.5)                  @det487 det1904
mxx (10, 6.5) (10, 7)         @det416 det1094
mx (9.5, 6.5)                 @det1094 det2127
mz (9, 6.5)                   @det473 det487 det2219 det2736
mz (10, 7.5)                  @det2363 det2736
mxx (10, 9) (10, 8.5)         @det519 det1640
mx (9.5, 8.5)                 @det1640 det2200
mz (9, 8.5)                   @det79 det488 det2244 det2363
mz (10, 9.5)                  @det79 det686
mxx (0.5, 0.5) (0.5, 0)       @noisy det2103 det2958
mzz (1, 1) (0.5, 1)           @noisy det1705 det2731
mxx (0.5, 2.5) (0.5, 2)       @noisy det1433 det1701
mzz (1, 3) (0.5, 3)           @noisy det2093 det2690
mxx (0.5, 4.5) (0.5, 4)       @noisy det474 det2754
mzz (0.5, 5) (1, 5)           @noisy det1470 det2124
mxx (0.5, 6.5) (0.5, 6)       @noisy det671 det2966
mzz (1, 7) (0.5, 7)           @noisy det556 det2909
mxx (0.5, 8.5) (0.5, 8)       @noisy det277 det2139
mzz (1, 9) (0.5, 9)           @noisy det1796 det2818
mzz (1.5, 0) (2, 0)           @noisy det1086 det1810
mxx (1.5, 1.5) (1.5, 1)       @noisy det1383 det1604
mzz (1.5, 2) (2, 2)           @noisy det733 det1472
mxx (1.5, 3.5) (1.5, 3)       @noisy det338 det2057
mzz (1.5, 4) (2, 4)           @noisy det2678 det2852
mxx (1.5, 5) (1.5, 5.5)       @noisy det1197 det2815
mzz (1.5, 6) (2, 6)           @noisy det1204 det1833
mxx (1.5, 7.5) (1.5, 7)       @noisy det2547 det2925
mzz (1.5, 8) (2, 8)           @noisy det1873 det2264
mxx (1.5, 9.5) (1.5, 9)       @noisy det304 det2422
mzz (1.5, 10) (2, 10)         @noisy det1476 det2148
mxx (2.5, 0.5) (2.5, 0)       @noisy det961 det2103
mzz (3, 1) (2.5, 1)           @noisy det523 det2843
mxx (2.5, 2) (2.5, 2.5)       @noisy det499 det1701
mzz (2.5, 3) (3, 3)           @noisy det1860 det2460
mxx (2.5, 4) (2.5, 4.5)       @noisy det954 det2754
mzz (2.5, 5) (3, 5)           @noisy det137 det2917
mxx (2.5, 6.5) (2.5, 6)       @noisy det2352 det2966
mzz (2.5, 7) (3, 7)           @noisy det2067 det2559
mxx (2.5, 8) (2.5, 8.5)       @noisy det277 det525
mzz (2.5, 9) (3, 9)           @noisy det516 det2797
mzz (3.5, 0) (4, 0)           @noisy det1329 det2472
mxx (3.5, 1) (3.5, 1.5)       @noisy det234 det1383
mzz (3.5, 2) (4, 2)           @noisy det1628 det1928
mxx (3.5, 3) (3.5, 3.5)       @noisy det1165 det2057
mzz (4, 4) (3.5, 4)           @noisy det768 det1021
mxx (3.5, 5) (3.5, 5.5)       @noisy det975 det2815
mzz (3.5, 6) (4, 6)           @noisy det2880 det2935
mxx (3.5, 7) (3.5, 7.5)       @noisy det749 det2547
mzz (3.5, 8) (4, 8)           @noisy det1380 det1715
mxx (3.5, 9) (3.5, 9.5)       @noisy det304 det2679
mzz (4, 10) (3.5, 10)         @noisy det170 det892
mxx (4.5, 0.5) (4.5, 0)       @noisy det663 det961
mzz (5, 1) (4.5, 1)           @noisy det180 det783
mxx (4.5, 2) (4.5, 2.5)       @noisy det499 det2175
mzz (5, 3) (4.5, 3)           @noisy det168 det1268
mxx (4.5, 4.5) (4.5, 4)       @noisy det954 det2303
mzz (5, 5) (4.5, 5)           @noisy det253 det431
mxx (4.5, 6.5) (4.5, 6)       @noisy det378 det2352
mzz (5, 7) (4.5, 7)           @noisy det877 det1607
mxx (4.5, 8) (4.5, 8.5)       @noisy det207 det525
mzz (5, 9) (4.5, 9)           @noisy det1854 det1934
mzz (5.5, 0) (6, 0)           @noisy det2048 det2235
mxx (5.5, 1) (5.5, 1.5)       @noisy det234 det1250
mzz (5.5, 2) (6, 2)           @noisy det521 det1523
mxx (5.5, 3) (5.5, 3.5)       @noisy det1165 det2686
mzz (5.5, 4) (6, 4)           @noisy det1294 det1957
mxx (5.5, 5.5) (5.5, 5)       @noisy det975 det2768
mzz (6, 6) (5.5, 6)           @noisy det1005 det1716
mxx (5.5, 7) (5.5, 7.5)       @noisy det749 det869
mzz (5.5, 8) (6, 8)           @noisy det927 det1119
mxx (5.5, 9) (5.5, 9.5)       @noisy det2679 det2939
mzz (5.5, 10) (6, 10)         @noisy det1674 det2535
mxx (6.5, 0) (6.5, 0.5)       @noisy det663 det2062
mzz (6.5, 1) (7, 1)           @noisy det1724 det2131
mxx (6.5, 2.5) (6.5, 2)       @noisy det754 det2175
mzz (6.5, 3) (7, 3)           @noisy det351 det1667
mxx (6.5, 4.5) (6.5, 4)       @noisy det193 det2303
mzz (6.5, 5) (7, 5)           @noisy det235 det1358
mxx (6.5, 6) (6.5, 6.5)       @noisy det378 det1620
mzz (6.5, 7) (7, 7)           @noisy det1733 det1903
mxx (6.5, 8.5) (6.5, 8)       @noisy det207 det2096
mzz (7, 9) (6.5, 9)           @noisy det1752 det2230
mzz (7.5, 0) (8, 0)           @noisy det1194 det1430
mxx (7.5, 1.5) (7.5, 1)       @noisy det476 det1250
mzz (7.5, 2) (8, 2)           @noisy det852 det1000
mxx (7.5, 3) (7.5, 3.5)       @noisy det1632 det2686
mzz (7.5, 4) (8, 4)           @noisy det1227 det2283
mxx (7.5, 5) (7.5, 5.5)       @noisy det24 det2768
mzz (7.5, 6) (8, 6)           @noisy det276 det307
mxx (7.5, 7.5) (7.5, 7)       @noisy det869 det2117
mzz (7.5, 8) (8, 8)           @noisy det1218 det1286
mxx (7.5, 9.5) (7.5, 9)       @noisy det616 det2939
mzz (7.5, 10) (8, 10)         @noisy det229 det2521
mxx (8.5, 0) (8.5, 0.5)       @noisy det2062 det2722
mzz (8.5, 1) (9, 1)           @noisy det704 det1730
mxx (8.5, 2.5) (8.5, 2)       @noisy det754 det1713
mzz (8.5, 3) (9, 3)           @noisy det995 det1207
mxx (8.5, 4.5) (8.5, 4)       @noisy det193 det2077
mzz (9, 5) (8.5, 5)           @noisy det2122 det2301
mxx (8.5, 6) (8.5, 6.5)       @noisy det416 det1620
mzz (8.5, 7) (9, 7)           @noisy det473 det2219
mxx (8.5, 8.5) (8.5, 8)       @noisy det519 det2096
mzz (8.5, 9) (9, 9)           @noisy det488 det2244
mzz (9.5, 0) (10, 0)          @noisy det1937 det2859
mxx (9.5, 1.5) (9.5, 1)       @noisy det476 det2795
mzz (9.5, 2) (10, 2)          @noisy det2012 det2275
mxx (9.5, 3.5) (9.5, 3)       @noisy det1632 det2302
mzz (9.5, 4) (10, 4)          @noisy det122 det2258
mxx (9.5, 5) (9.5, 5.5)       @noisy det24 det1908
mzz (9.5, 6) (10, 6)          @noisy det487 det1904
mxx (9.5, 7) (9.5, 7.5)       @noisy det1370 det2117
mzz (9.5, 8) (10, 8)          @noisy det2363 det2736
mxx (9.5, 9.5) (9.5, 9)       @noisy det616 det1434
mzz (9.5, 10) (10, 10)        @noisy det79 det686

--------         13
mz (0, 0.5)                   @noisy det1705 det2731
mxx (0, 1.5) (0, 2)           @noisy det167 det1604
mx (0.5, 1.5)                 @noisy det167 det2154
mz (1, 1.5)                   @noisy det733 det1472 det1705 det2690
mz (0, 2.5)                   @noisy det2093 det2690
mxx (0, 3.5) (0, 4)           @noisy det338 det1605
mx (0.5, 3.5)                 @noisy det1605 det2233
mz (1, 3.5)                   @noisy det1470 det2093 det2678 det2852
mz (0, 4.5)                   @noisy det1470 det2124
mxx (0, 5.5) (0, 6)           @noisy det1197 det2877
mx (0.5, 5.5)                 @noisy det2121 det2877
mz (1, 5.5)                   @noisy det1204 det1833 det2124 det2909
mz (0, 6.5)                   @noisy det556 det2909
mxx (0, 7.5) (0, 8)           @noisy det306 det2925
mx (0.5, 7.5)                 @noisy det306 det2186
mz (1, 7.5)                   @noisy det556 det1873 det2264 det2818
mz (0, 8.5)                   @noisy det1796 det2818
mxx (0, 9.5) (0, 10)          @noisy det2387 det2422
mx (0.5, 9.5)                 @noisy det2190 det2387
mz (1, 9.5)                   @noisy det188 det1476 det1796 det2148
mxx (1, 0.5) (1, 1)           @noisy det2103 det2718
mx (1.5, 0.5)                 @noisy det2111 det2718
mz (2, 0.5)                   @noisy det523 det733 det1810 det2843
mxx (1, 2.5) (1, 3)           @noisy det1701 det2760
mx (1.5, 2.5)                 @noisy det2073 det2760
mz (2, 2.5)                   @noisy det1472 det1860 det2460 det2678
mxx (1, 4.5) (1, 5)           @noisy det623 det2754
mx (1.5, 4.5)                 @noisy det623 det2167
mz (2, 4.5)                   @noisy det137 det1204 det2852 det2917
mxx (1, 6.5) (1, 7)           @noisy det1382 det2966
mx (1.5, 6.5)                 @noisy det1382 det2153
mz (2, 6.5)                   @noisy det1833 det1873 det2067 det2559
mxx (1, 8.5) (1, 9)           @noisy det277 det321
mx (1.5, 8.5)                 @noisy det321 det2159
mz (2, 8.5)                   @noisy det516 det2148 det2264 det2797
mxx (2, 1.5) (2, 2)           @noisy det1383 det2574
mx (2.5, 1.5)                 @noisy det2080 det2574
mz (3, 1.5)                   @noisy det1628 det1928 det2460 det2843
mxx (2, 3.5) (2, 4)           @noisy det1371 det2057
mx (2.5, 3.5)                 @noisy det1371 det2194
mz (3, 3.5)                   @noisy det768 det1021 det1860 det2917
mxx (2, 5.5) (2, 6)           @noisy det1324 det2815
mx (2.5, 5.5)                 @noisy det1324 det2239
mz (3, 5.5)                   @noisy det137 det2067 det2880 det2935
mxx (2, 7.5) (2, 8)           @noisy det1206 det2547
mx (2.5, 7.5)                 @noisy det1206 det2193
mz (3, 7.5)                   @noisy det1380 det1715 det2559 det2797
mxx (2, 9.5) (2, 10)          @noisy det172 det304
mx (2.5, 9.5)                 @noisy det172 det2142
mz (3, 9.5)                   @noisy det170 det516 det892 det2172
mxx (3, 1) (3, 0.5)           @noisy det961 det2342
mx (3.5, 0.5)                 @noisy det2229 det2342
mz (4, 0.5)                   @noisy det180 det783 det1628 det2472
mxx (3, 2.5) (3, 3)           @noisy det499 det2329
mx (3.5, 2.5)                 @noisy det2191 det2329
mz (4, 2.5)                   @noisy det168 det1021 det1268 det1928
mxx (3, 4.5) (3, 5)           @noisy det30 det954
mx (3.5, 4.5)                 @noisy det30 det2218
mz (4, 4.5)                   @noisy det253 det431 det768 det2880
mxx (3, 7) (3, 6.5)           @noisy det1665 det2352
mx (3.5, 6.5)                 @noisy det1665 det2243
mz (4, 6.5)                   @noisy det877 det1607 det1715 det2935
mxx (3, 8.5) (3, 9)           @noisy det298 det525
mx (3.5, 8.5)                 @noisy det298 det2183
mz (4, 8.5)                   @noisy det170 det1380 det1854 det1934
mxx (4, 1.5) (4, 2)           @noisy det234 det484
mx (4.5, 1.5)                 @noisy det484 det2150
mz (5, 1.5)                   @noisy det521 det783 det1268 det1523
mxx (4, 4) (4, 3.5)           @noisy det1165 det2311
mx (4.5, 3.5)                 @noisy det2158 det2311
mz (5, 3.5)                   @noisy det168 det253 det1294 det1957
mxx (4, 5.5) (4, 6)           @noisy det960 det975
mx (4.5, 5.5)                 @noisy det960 det2118
mz (5, 5.5)                   @noisy det431 det877 det1005 det1716
mxx (4, 7.5) (4, 8)           @noisy det749 det1100
mx (4.5, 7.5)                 @noisy det1100 det2182
mz (5, 7.5)                   @noisy det927 det1119 det1607 det1854
mxx (4, 9.5) (4, 10)          @noisy det1166 det2679
mx (4.5, 9.5)                 @noisy det1166 det2189
mz (5, 9.5)                   @noisy det1674 det1877 det1934 det2535
mxx (5, 0.5) (5, 1)           @noisy det663 det2482
mx (5.5, 0.5)                 @noisy det2215 det2482
mz (6, 0.5)                   @noisy det521 det1724 det2048 det2131
mxx (5, 3) (5, 2.5)           @noisy det145 det2175
mx (5.5, 2.5)                 @noisy det145 det2206
mz (6, 2.5)                   @noisy det351 det1523 det1667 det1957
mxx (5, 4.5) (5, 5)           @noisy det1196 det2303
mx (5.5, 4.5)                 @noisy det1196 det2211
mz (6, 4.5)                   @noisy det235 det1294 det1358 det1716
mxx (5, 6.5) (5, 7)           @noisy det378 det1429
mx (5.5, 6.5)                 @noisy det1429 det2128
mz (6, 6.5)                   @noisy det1005 det1119 det1733 det1903
mxx (5, 9) (5, 8.5)           @noisy det207 det2569
mx (5.5, 8.5)                 @noisy det2204 det2569
mz (6, 8.5)                   @noisy det927 det1752 det2230 det2535
mxx (6, 1.5) (6, 2)           @noisy det1250 det1958
mx (6.5, 1.5)                 @noisy det1958 det2171
mz (7, 1.5)                   @noisy det351 det852 det1000 det1724
mxx (6, 3.5) (6, 4)           @noisy det1655 det2686
mx (6.5, 3.5)                 @noisy det1655 det2246
mz (7, 3.5)                   @noisy det1227 det1358 det1667 det2283
mxx (6, 6) (6, 5.5)           @noisy det2374 det2768
mx (6.5, 5.5)                 @noisy det2247 det2374
mz (7, 5.5)                   @noisy det235 det276 det307 det1733
mxx (6, 7.5) (6, 8)           @noisy det869 det1791
mx (6.5, 7.5)                 @noisy det1791 det2195
mz (7, 7.5)                   @noisy det1218 det1286 det1752 det1903
mxx (6, 9.5) (6, 10)          @noisy det2273 det2939
mx (6.5, 9.5)                 @noisy det2106 det2273
mz (7, 9.5)                   @noisy det229 det244 det2230 det2521
mxx (7, 0.5) (7, 1)           @noisy det1672 det2062
mx (7.5, 0.5)                 @noisy det1672 det2198
mz (8, 0.5)                   @noisy det704 det1000 det1430 det1730
mxx (7, 2.5) (7, 3)           @noisy det754 det1033
mx (7.5, 2.5)                 @noisy det1033 det2144
mz (8, 2.5)                   @noisy det852 det995 det1207 det2283
mxx (7, 4.5) (7, 5)           @noisy det193 det819
mx (7.5, 4.5)                 @noisy det819 det2088
mz (8, 4.5)                   @noisy det307 det1227 det2122 det2301
mxx (7, 6.5) (7, 7)           @noisy det601 det1620
mx (7.5, 6.5)                 @noisy det601 det2222
mz (8, 6.5)                   @noisy det276 det473 det1218 det2219
mxx (7, 9) (7, 8.5)           @noisy det2096 det2478
mx (7.5, 8.5)                 @noisy det2180 det2478
mz (8, 8.5)                   @noisy det229 det488 det1286 det2244
mxx (8, 2) (8, 1.5)           @noisy det476 det2292
mx (8.5, 1.5)                 @noisy det2214 det2292
mz (9, 1.5)                   @noisy det1207 det1730 det2012 det2275
mxx (8, 3.5) (8, 4)           @noisy det1464 det1632
mx (8.5, 3.5)                 @noisy det1464 det2179
mz (9, 3.5)                   @noisy det122 det995 det2122 det2258
mxx (8, 5.5) (8, 6)           @noisy det24 det2274
mx (8.5, 5.5)                 @noisy det2133 det2274
mz (9, 5.5)                   @noisy det473 det487 det1904 det2301
mxx (8, 7.5) (8, 8)           @noisy det1281 det2117
mx (8.5, 7.5)                 @noisy det1281 det2085
mz (9, 7.5)                   @noisy det2219 det2244 det2363 det2736
mxx (8, 9.5) (8, 10)          @noisy det616 det684
mx (8.5, 9.5)                 @noisy det684 det2135
mz (9, 9.5)                   @noisy det79 det488 det686 det1146
mxx (9, 0.5) (9, 1)           @noisy det530 det2722
mx (9.5, 0.5)                 @noisy det530 det2213
mz (10, 0.5)                  @noisy det2012 det2859
mxx (10, 1.5) (10, 2)         @noisy det1228 det2795
mxx (9, 2.5) (9, 3)           @noisy det340 det1713
mx (9.5, 2.5)                 @noisy det340 det2203
mz (10, 2.5)                  @noisy det2258 det2275
mxx (10, 4) (10, 3.5)         @noisy det2302 det2873
mxx (9, 5) (9, 4.5)           @noisy det2077 det2403
mx (9.5, 4.5)                 @noisy det2210 det2403
mz (10, 4.5)                  @noisy det122 det487
mxx (10, 5.5) (10, 6)         @noisy det1908 det2495
mxx (9, 6.5) (9, 7)           @noisy det416 det812
mx (9.5, 6.5)                 @noisy det812 det2127
mz (10, 6.5)                  @noisy det1904 det2363
mxx (10, 7.5) (10, 8)         @noisy det539 det1370
mxx (9, 8.5) (9, 9)           @noisy det519 det1416
mx (9.5, 8.5)                 @noisy det1416 det2200
mz (10, 8.5)                  @noisy det686 det2736
mxx (10, 9.5) (10, 10)        @noisy det1434 det1502
mxx (0.5, 0.5) (0.5, 1)       @noisy det2103 det2958
mzz (1, 0) (0.5, 0)           @noisy det1705 det2731
mxx (0.5, 2.5) (0.5, 3)       @noisy det1433 det1701
mzz (1, 2) (0.5, 2)           @noisy det2093 det2690
mxx (0.5, 5) (0.5, 4.5)       @noisy det474 det2754
mzz (1, 4) (0.5, 4)           @noisy det1470 det2124
mxx (0.5, 6.5) (0.5, 7)       @noisy det671 det2966
mzz (0.5, 6) (1, 6)           @noisy det556 det2909
mxx (0.5, 8.5) (0.5, 9)       @noisy det277 det2139
mzz (1, 8) (0.5, 8)           @noisy det1796 det2818
mzz (1, 10) (0.5, 10)         @noisy det188 det2037
mxx (1.5, 1.5) (1.5, 2)       @noisy det1383 det1604
mzz (1.5, 1) (2, 1)           @noisy det733 det1472
mxx (1.5, 4) (1.5, 3.5)       @noisy det338 det2057
mzz (2, 3) (1.5, 3)           @noisy det2678 det2852
mxx (1.5, 5.5) (1.5, 6)       @noisy det1197 det2815
mzz (1.5, 5) (2, 5)           @noisy det1204 det1833
mxx (1.5, 7.5) (1.5, 8)       @noisy det2547 det2925
mzz (1.5, 7) (2, 7)           @noisy det1873 det2264
mxx (1.5, 10) (1.5, 9.5)      @noisy det304 det2422
mzz (2, 9) (1.5, 9)           @noisy det1476 det2148
mxx (2.5, 0.5) (2.5, 1)       @noisy det961 det2103
mzz (2.5, 0) (3, 0)           @noisy det523 det2843
mxx (2.5, 2.5) (2.5, 3)       @noisy det499 det1701
mzz (2.5, 2) (3, 2)           @noisy det1860 det2460
mxx (2.5, 4.5) (2.5, 5)       @noisy det954 det2754
mzz (2.5, 4) (3, 4)           @noisy det137 det2917
mxx (2.5, 7) (2.5, 6.5)       @noisy det2352 det2966
mzz (3, 6) (2.5, 6)           @noisy det2067 det2559
mxx (2.5, 8.5) (2.5, 9)       @noisy det277 det525
mzz (2.5, 8) (3, 8)           @noisy det516 det2797
mzz (2.5, 10) (3, 10)         @noisy det1635 det2172
mxx (3.5, 1.5) (3.5, 2)       @noisy det234 det1383
mzz (3.5, 1) (4, 1)           @noisy det1628 det1928
mxx (3.5, 3.5) (3.5, 4)       @noisy det1165 det2057
mzz (3.5, 3) (4, 3)           @noisy det768 det1021
mxx (3.5, 5.5) (3.5, 6)       @noisy det975 det2815
mzz (3.5, 5) (4, 5)           @noisy det2880 det2935
mxx (3.5, 7.5) (3.5, 8)       @noisy det749 det2547
mzz (3.5, 7) (4, 7)           @noisy det1380 det1715
mxx (3.5, 9.5) (3.5, 10)      @noisy det304 det2679
mzz (4, 9) (3.5, 9)           @noisy det170 det892
mxx (4.5, 0.5) (4.5, 1)       @noisy det663 det961
mzz (5, 0) (4.5, 0)           @noisy det180 det783
mxx (4.5, 2.5) (4.5, 3)       @noisy det499 det2175
mzz (4.5, 2) (5, 2)           @noisy det168 det1268
mxx (4.5, 4.5) (4.5, 5)       @noisy det954 det2303
mzz (5, 4) (4.5, 4)           @noisy det253 det431
mxx (4.5, 6.5) (4.5, 7)       @noisy det378 det2352
mzz (5, 6) (4.5, 6)           @noisy det877 det1607
mxx (4.5, 8.5) (4.5, 9)       @noisy det207 det525
mzz (4.5, 8) (5, 8)           @noisy det1854 det1934
mzz (5, 10) (4.5, 10)         @noisy det1877 det2458
mxx (5.5, 1.5) (5.5, 2)       @noisy det234 det1250
mzz (5.5, 1) (6, 1)           @noisy det521 det1523
mxx (5.5, 3.5) (5.5, 4)       @noisy det1165 det2686
mzz (5.5, 3) (6, 3)           @noisy det1294 det1957
mxx (5.5, 5.5) (5.5, 6)       @noisy det975 det2768
mzz (5.5, 5) (6, 5)           @noisy det1005 det1716
mxx (5.5, 7.5) (5.5, 8)       @noisy det749 det869
mzz (5.5, 7) (6, 7)           @noisy det927 det1119
mxx (5.5, 9.5) (5.5, 10)      @noisy det2679 det2939
mzz (5.5, 9) (6, 9)           @noisy det1674 det2535
mxx (6.5, 0.5) (6.5, 1)       @noisy det663 det2062
mzz (6.5, 0) (7, 0)           @noisy det1724 det2131
mxx (6.5, 2.5) (6.5, 3)       @noisy det754 det2175
mzz (6.5, 2) (7, 2)           @noisy det351 det1667
mxx (6.5, 5) (6.5, 4.5)       @noisy det193 det2303
mzz (7, 4) (6.5, 4)           @noisy det235 det1358
mxx (6.5, 6.5) (6.5, 7)       @noisy det378 det1620
mzz (6.5, 6) (7, 6)           @noisy det1733 det1903
mxx (6.5, 8.5) (6.5, 9)       @noisy det207 det2096
mzz (6.5, 8) (7, 8)           @noisy det1752 det2230
mzz (7, 10) (6.5, 10)         @noisy det244 det2138
mxx (7.5, 2) (7.5, 1.5)       @noisy det476 det1250
mzz (7.5, 1) (8, 1)           @noisy det852 det1000
mxx (7.5, 3.5) (7.5, 4)       @noisy det1632 det2686
mzz (7.5, 3) (8, 3)           @noisy det1227 det2283
mxx (7.5, 5.5) (7.5, 6)       @noisy det24 det2768
mzz (7.5, 5) (8, 5)           @noisy det276 det307
mxx (7.5, 8) (7.5, 7.5)       @noisy det869 det2117
mzz (8, 7) (7.5, 7)           @noisy det1218 det1286
mxx (7.5, 9.5) (7.5, 10)      @noisy det616 det2939
mzz (7.5, 9) (8, 9)           @noisy det229 det2521
mxx (8.5, 0.5) (8.5, 1)       @noisy det2062 det2722
mzz (8.5, 0) (9, 0)           @noisy det704 det1730
mxx (8.5, 2.5) (8.5, 3)       @noisy det754 det1713
mzz (8.5, 2) (9, 2)           @noisy det995 det1207
mxx (8.5, 4.5) (8.5, 5)       @noisy det193 det2077
mzz (8.5, 4) (9, 4)           @noisy det2122 det2301
mxx (8.5, 6.5) (8.5, 7)       @noisy det416 det1620
mzz (8.5, 6) (9, 6)           @noisy det473 det2219
mxx (8.5, 8.5) (8.5, 9)       @noisy det519 det2096
mzz (8.5, 8) (9, 8)           @noisy det488 det2244
mzz (9, 10) (8.5, 10)         @noisy det1146 det2603
mxx (9.5, 1.5) (9.5, 2)       @noisy det476 det2795
mzz (10, 1) (9.5, 1)          @noisy det2012 det2275
mxx (9.5, 4) (9.5, 3.5)       @noisy det1632 det2302
mzz (9.5, 3) (10, 3)          @noisy det122 det2258
mxx (9.5, 5.5) (9.5, 6)       @noisy det24 det1908
mzz (9.5, 5) (10, 5)          @noisy det487 det1904
mxx (9.5, 7.5) (9.5, 8)       @noisy det1370 det2117
mzz (9.5, 7) (10, 7)          @noisy det2363 det2736
mxx (9.5, 10) (9.5, 9.5)      @noisy det616 det1434
mzz (10, 9) (9.5, 9)          @noisy det79 det686
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (4, 0)                      @noisy
i (7.5, 0)                    @noisy
i (0, 0)                      @noisy
i (3.5, 0)                    @noisy
i (9.5, 0)                    @noisy
i (0, 3)                      @noisy
i (0, 9)                      @noisy
i (2, 0)                      @noisy
i (8, 0)                      @noisy
i (5.5, 0)                    @noisy
i (1.5, 0)                    @noisy
i (10, 0)                     @noisy
i (0, 5)                      @noisy
i (6, 0)                      @noisy

--------         14
mzz (0, 1) (0.5, 1)           @noisy det1705 det2731
mz (0.5, 0.5)                 @noisy det2563 det2731
mx (0.5, 0)                   @noisy det2038 det2103
mzz (0, 3) (0.5, 3)           @noisy det2093 det2690
mz (0.5, 2.5)                 @noisy det2641 det2690
mx (0.5, 2)                   @noisy det167 det1604 det1701 det2470
mzz (0.5, 5) (0, 5)           @noisy det1470 det2124
mz (0.5, 4.5)                 @noisy det1470 det2699
mx (0.5, 4)                   @noisy det338 det1605 det1626 det2754
mzz (0, 7) (0.5, 7)           @noisy det556 det2909
mz (0.5, 6.5)                 @noisy det2676 det2909
mx (0.5, 6)                   @noisy det1197 det2560 det2877 det2966
mzz (0, 9) (0.5, 9)           @noisy det1796 det2818
mz (0.5, 8.5)                 @noisy det2682 det2818
mx (0.5, 8)                   @noisy det277 det306 det437 det2925
mx (0.5, 10)                  @noisy det2387 det2422
mzz (1, 0) (1.5, 0)           @noisy det1086 det1810
mzz (1, 2) (1.5, 2)           @noisy det733 det1472
mz (1.5, 1.5)                 @noisy det733 det2565
mx (1.5, 1)                   @noisy det167 det1383 det2103 det2718
mzz (1.5, 4) (1, 4)           @noisy det2678 det2852
mz (1.5, 3.5)                 @noisy det2614 det2678
mx (1.5, 3)                   @noisy det1605 det1701 det2057 det2760
mzz (1, 6) (1.5, 6)           @noisy det1204 det1833
mz (1.5, 5.5)                 @noisy det1204 det2619
mx (1.5, 5)                   @noisy det623 det2754 det2815 det2877
mzz (1, 8) (1.5, 8)           @noisy det1873 det2264
mz (1.5, 7.5)                 @noisy det1873 det2685
mx (1.5, 7)                   @noisy det306 det1382 det2547 det2966
mzz (1.5, 10) (1, 10)         @noisy det1476 det2148
mz (1.5, 9.5)                 @noisy det2148 det2590
mx (1.5, 9)                   @noisy det277 det304 det321 det2387
mzz (2, 1) (2.5, 1)           @noisy det523 det2843
mz (2.5, 0.5)                 @noisy det523 det2674
mx (2.5, 0)                   @noisy det961 det2718
mzz (2, 3) (2.5, 3)           @noisy det1860 det2460
mz (2.5, 2.5)                 @noisy det2460 det2692
mx (2.5, 2)                   @noisy det499 det1383 det2574 det2760
mzz (2, 5) (2.5, 5)           @noisy det137 det2917
mz (2.5, 4.5)                 @noisy det2715 det2917
mx (2.5, 4)                   @noisy det623 det954 det1371 det2057
mzz (2.5, 7) (2, 7)           @noisy det2067 det2559
mz (2.5, 6.5)                 @noisy det2067 det2683
mx (2.5, 6)                   @noisy det1324 det1382 det2352 det2815
mzz (2, 9) (2.5, 9)           @noisy det516 det2797
mz (2.5, 8.5)                 @noisy det2653 det2797
mx (2.5, 8)                   @noisy det321 det525 det1206 det2547
mx (2.5, 10)                  @noisy det172 det304
mzz (3.5, 0) (3, 0)           @noisy det1329 det2472
mzz (3, 2) (3.5, 2)           @noisy det1628 det1928
mz (3.5, 1.5)                 @noisy det1628 det2704
mx (3.5, 1)                   @noisy det234 det961 det2342 det2574
mzz (3, 4) (3.5, 4)           @noisy det768 det1021
mz (3.5, 3.5)                 @noisy det1021 det2567
mx (3.5, 3)                   @noisy det499 det1165 det1371 det2329
mzz (3.5, 6) (3, 6)           @noisy det2880 det2935
mz (3.5, 5.5)                 @noisy det2610 det2880
mx (3.5, 5)                   @noisy det30 det954 det975 det1324
mzz (3, 8) (3.5, 8)           @noisy det1380 det1715
mz (3.5, 7.5)                 @noisy det1715 det2712
mx (3.5, 7)                   @noisy det749 det1206 det1665 det2352
mzz (3, 10) (3.5, 10)         @noisy det170 det892
mz (3.5, 9.5)                 @noisy det170 det2658
mx (3.5, 9)                   @noisy det172 det298 det525 det2679
mzz (4, 1) (4.5, 1)           @noisy det180 det783
mz (4.5, 0.5)                 @noisy det180 det2651
mx (4.5, 0)                   @noisy det663 det2342
mzz (4.5, 3) (4, 3)           @noisy det168 det1268
mz (4.5, 2.5)                 @noisy det1268 det2706
mx (4.5, 2)                   @noisy det234 det484 det2175 det2329
mzz (4, 5) (4.5, 5)           @noisy det253 det431
mz (4.5, 4.5)                 @noisy det253 det2646
mx (4.5, 4)                   @noisy det30 det1165 det2303 det2311
mzz (4, 7) (4.5, 7)           @noisy det877 det1607
mz (4.5, 6.5)                 @noisy det877 det2655
mx (4.5, 6)                   @noisy det378 det960 det975 det1665
mzz (4, 9) (4.5, 9)           @noisy det1854 det1934
mz (4.5, 8.5)                 @noisy det1854 det2680
mx (4.5, 8)                   @noisy det207 det298 det749 det1100
mx (4.5, 10)                  @noisy det1166 det2679
mzz (5, 0) (5.5, 0)           @noisy det2048 det2235
mzz (5.5, 2) (5, 2)           @noisy det521 det1523
mz (5.5, 1.5)                 @noisy det521 det2598
mx (5.5, 1)                   @noisy det484 det663 det1250 det2482
mzz (5, 4) (5.5, 4)           @noisy det1294 det1957
mz (5.5, 3.5)                 @noisy det1957 det2684
mx (5.5, 3)                   @noisy det145 det2175 det2311 det2686
mzz (5, 6) (5.5, 6)           @noisy det1005 det1716
mz (5.5, 5.5)                 @noisy det1716 det2618
mx (5.5, 5)                   @noisy det960 det1196 det2303 det2768
mzz (5.5, 8) (5, 8)           @noisy det927 det1119
mz (5.5, 7.5)                 @noisy det1119 det2580
mx (5.5, 7)                   @noisy det378 det869 det1100 det1429
mzz (5, 10) (5.5, 10)         @noisy det1674 det2535
mz (5.5, 9.5)                 @noisy det2535 det2589
mx (5.5, 9)                   @noisy det207 det1166 det2569 det2939
mzz (6, 1) (6.5, 1)           @noisy det1724 det2131
mz (6.5, 0.5)                 @noisy det2131 det2626
mx (6.5, 0)                   @noisy det2062 det2482
mzz (6, 3) (6.5, 3)           @noisy det351 det1667
mz (6.5, 2.5)                 @noisy det351 det2633
mx (6.5, 2)                   @noisy det145 det754 det1250 det1958
mzz (6.5, 5) (6, 5)           @noisy det235 det1358
mz (6.5, 4.5)                 @noisy det1358 det2701
mx (6.5, 4)                   @noisy det193 det1196 det1655 det2686
mzz (6, 7) (6.5, 7)           @noisy det1733 det1903
mz (6.5, 6.5)                 @noisy det1733 det2632
mx (6.5, 6)                   @noisy det1429 det1620 det2374 det2768
mzz (6, 9) (6.5, 9)           @noisy det1752 det2230
mz (6.5, 8.5)                 @noisy det1752 det2637
mx (6.5, 8)                   @noisy det869 det1791 det2096 det2569
mx (6.5, 10)                  @noisy det2273 det2939
mzz (7, 0) (7.5, 0)           @noisy det1194 det1430
mzz (7.5, 2) (7, 2)           @noisy det852 det1000
mz (7.5, 1.5)                 @noisy det1000 det2649
mx (7.5, 1)                   @noisy det476 det1672 det1958 det2062
mzz (7, 4) (7.5, 4)           @noisy det1227 det2283
mz (7.5, 3.5)                 @noisy det2283 det2605
mx (7.5, 3)                   @noisy det754 det1033 det1632 det1655
mzz (7, 6) (7.5, 6)           @noisy det276 det307
mz (7.5, 5.5)                 @noisy det307 det2568
mx (7.5, 5)                   @noisy det24 det193 det819 det2374
mzz (7.5, 8) (7, 8)           @noisy det1218 det1286
mz (7.5, 7.5)                 @noisy det1218 det2666
mx (7.5, 7)                   @noisy det601 det1620 det1791 det2117
mzz (7, 10) (7.5, 10)         @noisy det229 det2521
mz (7.5, 9.5)                 @noisy det229 det2720
mx (7.5, 9)                   @noisy det616 det2096 det2273 det2478
mzz (8.5, 1) (8, 1)           @noisy det704 det1730
mz (8.5, 0.5)                 @noisy det704 det2723
mx (8.5, 0)                   @noisy det1672 det2722
mzz (8, 3) (8.5, 3)           @noisy det995 det1207
mz (8.5, 2.5)                 @noisy det1207 det2660
mx (8.5, 2)                   @noisy det476 det1033 det1713 det2292
mzz (8, 5) (8.5, 5)           @noisy det2122 det2301
mz (8.5, 4.5)                 @noisy det2122 det2621
mx (8.5, 4)                   @noisy det819 det1464 det1632 det2077
mzz (8, 7) (8.5, 7)           @noisy det473 det2219
mz (8.5, 6.5)                 @noisy det473 det2570
mx (8.5, 6)                   @noisy det24 det416 det601 det2274
mzz (8, 9) (8.5, 9)           @noisy det488 det2244
mz (8.5, 8.5)                 @noisy det2244 det2688
mx (8.5, 8)                   @noisy det519 det1281 det2117 det2478
mx (8.5, 10)                  @noisy det616 det684
mzz (9, 0) (9.5, 0)           @noisy det1937 det2859
mzz (9, 2) (9.5, 2)           @noisy det2012 det2275
mz (9.5, 1.5)                 @noisy det2012 det2702
mx (9.5, 1)                   @noisy det530 det2292 det2722 det2795
mzz (9.5, 4) (9, 4)           @noisy det122 det2258
mz (9.5, 3.5)                 @noisy det2258 det2629
mx (9.5, 3)                   @noisy det340 det1464 det1713 det2302
mzz (9, 6) (9.5, 6)           @noisy det487 det1904
mz (9.5, 5.5)                 @noisy det487 det2691
mx (9.5, 5)                   @noisy det1908 det2077 det2274 det2403
mzz (9, 8) (9.5, 8)           @noisy det2363 det2736
mz (9.5, 7.5)                 @noisy det2363 det2707
mx (9.5, 7)                   @noisy det416 det812 det1281 det1370
mzz (9.5, 10) (9, 10)         @noisy det79 det686
mz (9.5, 9.5)                 @noisy det686 det2586
mx (9.5, 9)                   @noisy det519 det684 det1416 det1434
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (4, 9.5)                    @noisy
i (3.5, 0.5)                  @noisy
i (5, 1.5)                    @noisy
i (8, 0.5)                    @noisy
i (5.5, 6.5)                  @noisy
i (8, 0)                      @noisy
i (5, 1)                      @noisy
i (8, 9.5)                    @noisy
i (10, 6)                     @noisy
i (10, 6.5)                   @noisy
i (0, 5.5)                    @noisy
i (9, 8.5)                    @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1.5, 2.5)                  @noisy
i (2.5, 1.5)                  @noisy
i (6, 2.5)                    @noisy
i (6, 2)                      @noisy
i (7, 1.5)                    @noisy
i (7, 1)                      @noisy
i (7.5, 6.5)                  @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3.5, 2.5)                  @noisy
i (4.5, 1.5)                  @noisy
i (3, 6.5)                    @noisy
i (5, 3.5)                    @noisy
i (8, 2.5)                    @noisy
i (5.5, 8.5)                  @noisy
i (8, 2)                      @noisy
i (5, 3)                      @noisy
i (9, 1.5)                    @noisy
i (9, 1)                      @noisy
i (0, 7.5)                    @noisy
i (8.5, 1.5)                  @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (1.5, 4.5)                  @noisy
i (2.5, 3.5)                  @noisy
i (1, 8.5)                    @noisy
i (6, 4.5)                    @noisy
i (6, 4)                      @noisy
i (7, 3.5)                    @noisy
i (7, 3)                      @noisy
i (6.5, 3.5)                  @noisy
i (9.5, 8.5)                  @noisy
i (3.5, 4.5)                  @noisy
i (4.5, 3.5)                  @noisy
i (3, 8.5)                    @noisy
i (5, 5.5)                    @noisy
i (8, 4.5)                    @noisy
i (8, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (9, 3.5)                    @noisy
i (9, 3)                      @noisy
i (0, 9.5)                    @noisy
i (8.5, 3.5)                  @noisy
i (1.5, 6.5)                  @noisy
i (2.5, 5.5)                  @noisy
i (6, 6.5)                    @noisy
i (6, 6)                      @noisy
i (7, 5)                      @noisy
i (7, 5.5)                    @noisy
i (6.5, 5.5)                  @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (3.5, 6.5)                  @noisy
i (4.5, 5.5)                  @noisy
i (5, 7.5)                    @noisy
i (5, 7)                      @noisy
i (9, 5.5)                    @noisy
i (0, 2)                      @noisy
i (0, 2.5)                    @noisy
i (9, 5)                      @noisy
i (8.5, 5.5)                  @noisy
i (0.5, 1.5)                  @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (1.5, 8.5)                  @noisy
i (2.5, 7.5)                  @noisy
i (7, 7.5)                    @noisy
i (7, 7)                      @noisy
i (6.5, 7.5)                  @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (4.5, 7.5)                  @noisy
i (5, 9.5)                    @noisy
i (5, 9)                      @noisy
i (9, 7.5)                    @noisy
i (9, 7)                      @noisy
i (8.5, 7.5)                  @noisy
i (0.5, 3.5)                  @noisy
i (10, 8)                     @noisy
i (10, 8.5)                   @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (6, 1.5)                    @noisy
i (7, 0.5)                    @noisy
i (2.5, 9.5)                  @noisy
i (7, 9.5)                    @noisy
i (7, 9)                      @noisy
i (6.5, 9.5)                  @noisy
i (7.5, 8.5)                  @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (5, 2.5)                    @noisy
i (4, 4.5)                    @noisy
i (4.5, 9.5)                  @noisy
i (4, 4)                      @noisy
i (9, 0.5)                    @noisy
i (9, 9.5)                    @noisy
i (9, 9)                      @noisy
i (10, 1.5)                   @noisy
i (8.5, 9.5)                  @noisy
i (10, 1)                     @noisy
i (0.5, 5.5)                  @noisy
i (10, 10)                    @noisy
i (1, 7.5)                    @noisy
i (1, 7)                      @noisy
i (2, 6.5)                    @noisy
i (2, 6)                      @noisy
i (7, 2.5)                    @noisy
i (3, 7.5)                    @noisy
i (3, 7)                      @noisy
i (5, 4.5)                    @noisy
i (4, 6.5)                    @noisy
i (4, 6)                      @noisy
i (9, 2.5)                    @noisy
i (8, 6.5)                    @noisy
i (10, 3.5)                   @noisy
i (10, 3)                     @noisy
i (8, 6)                      @noisy
i (1, 0.5)                    @noisy
i (0.5, 7.5)                  @noisy
i (1, 9.5)                    @noisy
i (1, 9)                      @noisy
i (2, 8.5)                    @noisy
i (2, 8)                      @noisy
i (7, 4.5)                    @noisy
i (6, 8.5)                    @noisy
i (6, 8)                      @noisy
i (9.5, 0.5)                  @noisy
i (3, 0.5)                    @noisy
i (3, 9.5)                    @noisy
i (3, 9)                      @noisy
i (5, 6.5)                    @noisy
i (4, 8.5)                    @noisy
i (4, 8)                      @noisy
i (3.5, 8.5)                  @noisy
i (8, 8.5)                    @noisy
i (10, 5)                     @noisy
i (10, 5.5)                   @noisy
i (8, 8)                      @noisy
i (2, 1.5)                    @noisy
i (0.5, 9.5)                  @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (0, 4.5)                    @noisy
i (2, 10)                     @noisy
i (6, 10)                     @noisy
i (9.5, 2.5)                  @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (4, 10)                     @noisy
i (6, 0.5)                    @noisy
i (8, 1.5)                    @noisy
i (8, 10)                     @noisy
i (10, 7.5)                   @noisy
i (10, 7)                     @noisy
i (1, 4.5)                    @noisy
i (2, 3.5)                    @noisy
i (0, 6)                      @noisy
i (0, 6.5)                    @noisy
i (6, 3.5)                    @noisy
i (9.5, 4.5)                  @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (5.5, 0.5)                  @noisy
i (8, 3.5)                    @noisy
i (10, 0.5)                   @noisy
i (10, 0)                     @noisy
i (10, 9.5)                   @noisy
i (10, 9)                     @noisy
i (1, 6.5)                    @noisy
i (2, 5.5)                    @noisy
i (0, 8)                      @noisy
i (0, 8.5)                    @noisy
i (6.5, 1.5)                  @noisy
i (7.5, 0.5)                  @noisy
i (6, 5.5)                    @noisy
i (9.5, 6.5)                  @noisy
i (4, 5.5)                    @noisy
i (5.5, 2.5)                  @noisy
i (8, 5.5)                    @noisy
i (10, 2)                     @noisy
i (10, 2.5)                   @noisy
i (9, 4.5)                    @noisy
i (0, 1.5)                    @noisy
i (0, 10)                     @noisy
i (2, 7.5)                    @noisy
i (7.5, 2.5)                  @noisy
i (6, 7.5)                    @noisy
i (7, 6.5)                    @noisy
i (4, 7.5)                    @noisy
i (5.5, 4.5)                  @noisy
i (5, 8.5)                    @noisy
i (8, 7.5)                    @noisy
i (10, 4)                     @noisy
i (10, 4.5)                   @noisy
i (9, 6.5)                    @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (1, 1.5)                    @noisy
i (0, 3.5)                    @noisy
i (1, 1)                      @noisy
i (2, 9.5)                    @noisy
i (1.5, 0.5)                  @noisy
i (6, 0)                      @noisy
i (7.5, 4.5)                  @noisy
i (6, 9.5)                    @noisy
i (7, 8.5)                    @noisy

--------         15
mxx (0, 0.5) (0, 0)           @noisy det2038 det2958
mzz (0, 1.5) (0.5, 1.5)       @noisy det1705 det2093
mxx (1, 1) (1, 1.5)           @noisy det167 det1604
mxx (0, 2) (0, 2.5)           @noisy det1433 det2470
mzz (0, 3.5) (0.5, 3.5)       @noisy det2093 det2124
mxx (1, 3) (1, 3.5)           @noisy det338 det1605
mxx (0, 4) (0, 4.5)           @noisy det474 det1626
mzz (0.5, 5.5) (0, 5.5)       @noisy det556 det2124
mxx (1, 5) (1, 5.5)           @noisy det1197 det2877
mxx (0, 6.5) (0, 6)           @noisy det671 det2560
mzz (0, 7.5) (0.5, 7.5)       @noisy det556 det1796
mxx (1, 7.5) (1, 7)           @noisy det306 det2925
mxx (0, 8) (0, 8.5)           @noisy det437 det2139
mzz (0, 9.5) (0.5, 9.5)       @noisy det1796 det2037
mxx (1, 9) (1, 9.5)           @noisy det2387 det2422
mzz (1, 0.5) (1.5, 0.5)       @noisy det1472 det1810
mxx (2, 0) (2, 0.5)           @noisy det2103 det2718
mzz (1, 2.5) (1.5, 2.5)       @noisy det1472 det2852
mxx (2, 2) (2, 2.5)           @noisy det1701 det2760
mzz (1.5, 4.5) (1, 4.5)       @noisy det1833 det2852
mxx (2, 4.5) (2, 4)           @noisy det623 det2754
mzz (1, 6.5) (1.5, 6.5)       @noisy det1833 det2264
mxx (2, 6.5) (2, 6)           @noisy det1382 det2966
mzz (1, 8.5) (1.5, 8.5)       @noisy det1476 det2264
mxx (2, 8) (2, 8.5)           @noisy det277 det321
mzz (2, 1.5) (2.5, 1.5)       @noisy det1860 det2843
mxx (3, 1.5) (3, 1)           @noisy det1383 det2574
mzz (2, 3.5) (2.5, 3.5)       @noisy det137 det1860
mxx (3, 3.5) (3, 3)           @noisy det1371 det2057
mzz (2, 5.5) (2.5, 5.5)       @noisy det137 det2559
mxx (3, 5) (3, 5.5)           @noisy det1324 det2815
mzz (2.5, 7.5) (2, 7.5)       @noisy det516 det2559
mxx (3, 7.5) (3, 7)           @noisy det1206 det2547
mzz (2, 9.5) (2.5, 9.5)       @noisy det516 det1635
mxx (3, 9.5) (3, 9)           @noisy det172 det304
mzz (3.5, 0.5) (3, 0.5)       @noisy det1928 det2472
mxx (4, 0) (4, 0.5)           @noisy det961 det2342
mzz (3, 2.5) (3.5, 2.5)       @noisy det768 det1928
mxx (4, 2) (4, 2.5)           @noisy det499 det2329
mzz (3, 4.5) (3.5, 4.5)       @noisy det768 det2935
mxx (4, 4.5) (4, 4)           @noisy det30 det954
mzz (3.5, 6.5) (3, 6.5)       @noisy det1380 det2935
mxx (4, 6) (4, 6.5)           @noisy det1665 det2352
mzz (3, 8.5) (3.5, 8.5)       @noisy det892 det1380
mxx (4, 8) (4, 8.5)           @noisy det298 det525
mzz (4, 1.5) (4.5, 1.5)       @noisy det168 det783
mxx (5, 1) (5, 1.5)           @noisy det234 det484
mzz (4.5, 3.5) (4, 3.5)       @noisy det168 det431
mxx (5, 3.5) (5, 3)           @noisy det1165 det2311
mzz (4, 5.5) (4.5, 5.5)       @noisy det431 det1607
mxx (5, 5.5) (5, 5)           @noisy det960 det975
mzz (4, 7.5) (4.5, 7.5)       @noisy det1607 det1934
mxx (5, 7) (5, 7.5)           @noisy det749 det1100
mzz (4, 9.5) (4.5, 9.5)       @noisy det1934 det2458
mxx (5, 9.5) (5, 9)           @noisy det1166 det2679
mzz (5, 0.5) (5.5, 0.5)       @noisy det1523 det2048
mxx (6, 0) (6, 0.5)           @noisy det663 det2482
mzz (5.5, 2.5) (5, 2.5)       @noisy det1294 det1523
mxx (6, 2.5) (6, 2)           @noisy det145 det2175
mzz (5, 4.5) (5.5, 4.5)       @noisy det1005 det1294
mxx (6, 4) (6, 4.5)           @noisy det1196 det2303
mzz (5, 6.5) (5.5, 6.5)       @noisy det927 det1005
mxx (6, 6.5) (6, 6)           @noisy det378 det1429
mzz (5.5, 8.5) (5, 8.5)       @noisy det927 det1674
mxx (6, 8.5) (6, 8)           @noisy det207 det2569
mzz (6, 1.5) (6.5, 1.5)       @noisy det1667 det1724
mxx (7, 1.5) (7, 1)           @noisy det1250 det1958
mzz (6, 3.5) (6.5, 3.5)       @noisy det235 det1667
mxx (7, 3) (7, 3.5)           @noisy det1655 det2686
mzz (6.5, 5.5) (6, 5.5)       @noisy det235 det1903
mxx (7, 5.5) (7, 5)           @noisy det2374 det2768
mzz (6, 7.5) (6.5, 7.5)       @noisy det1903 det2230
mxx (7, 7.5) (7, 7)           @noisy det869 det1791
mzz (6, 9.5) (6.5, 9.5)       @noisy det2138 det2230
mxx (7, 9.5) (7, 9)           @noisy det2273 det2939
mzz (7, 0.5) (7.5, 0.5)       @noisy det852 det1430
mxx (8, 0.5) (8, 0)           @noisy det1672 det2062
mzz (7.5, 2.5) (7, 2.5)       @noisy det852 det1227
mxx (8, 2.5) (8, 2)           @noisy det754 det1033
mzz (7, 4.5) (7.5, 4.5)       @noisy det276 det1227
mxx (8, 4) (8, 4.5)           @noisy det193 det819
mzz (7, 6.5) (7.5, 6.5)       @noisy det276 det1286
mxx (8, 6.5) (8, 6)           @noisy det601 det1620
mzz (7.5, 8.5) (7, 8.5)       @noisy det1286 det2521
mxx (8, 8) (8, 8.5)           @noisy det2096 det2478
mzz (8.5, 1.5) (8, 1.5)       @noisy det995 det1730
mxx (9, 1) (9, 1.5)           @noisy det476 det2292
mzz (8, 3.5) (8.5, 3.5)       @noisy det995 det2301
mxx (9, 3) (9, 3.5)           @noisy det1464 det1632
mzz (8, 5.5) (8.5, 5.5)       @noisy det2219 det2301
mxx (9, 5.5) (9, 5)           @noisy det24 det2274
mzz (8, 7.5) (8.5, 7.5)       @noisy det488 det2219
mxx (9, 7) (9, 7.5)           @noisy det1281 det2117
mzz (8, 9.5) (8.5, 9.5)       @noisy det488 det2603
mxx (9, 9) (9, 9.5)           @noisy det616 det684
mzz (9, 0.5) (9.5, 0.5)       @noisy det2275 det2859
mxx (10, 0.5) (10, 0)         @noisy det530 det2722
mzz (9.5, 2.5) (9, 2.5)       @noisy det122 det2275
mxx (10, 2) (10, 2.5)         @noisy det340 det1713
mzz (9.5, 4.5) (9, 4.5)       @noisy det122 det1904
mxx (10, 4.5) (10, 4)         @noisy det2077 det2403
mzz (9, 6.5) (9.5, 6.5)       @noisy det1904 det2736
mxx (10, 6.5) (10, 6)         @noisy det416 det812
mzz (9.5, 8.5) (9, 8.5)       @noisy det79 det2736
mxx (10, 8) (10, 8.5)         @noisy det519 det1416
mz (0.5, 0.5)                 @noisy det1721 det2563
mz (0.5, 2.5)                 @noisy det2298 det2641
mz (0.5, 4.5)                 @noisy det1515 det2699
mz (0.5, 6.5)                 @noisy det1560 det2676
mz (0.5, 8.5)                 @noisy det339 det2682
mz (1.5, 1.5)                 @noisy det2114 det2565
mz (1.5, 3.5)                 @noisy det2529 det2614
mz (1.5, 5.5)                 @noisy det372 det2619
mz (1.5, 7.5)                 @noisy det2369 det2685
mz (1.5, 9.5)                 @noisy det507 det2590
mz (2.5, 0.5)                 @noisy det44 det2674
mz (2.5, 2.5)                 @noisy det129 det2692
mz (2.5, 4.5)                 @noisy det2703 det2715
mz (2.5, 6.5)                 @noisy det2683 det2857
mz (2.5, 8.5)                 @noisy det1367 det2653
mz (3.5, 1.5)                 @noisy det222 det2704
mz (3.5, 3.5)                 @noisy det2343 det2567
mz (3.5, 5.5)                 @noisy det1332 det2610
mz (3.5, 7.5)                 @noisy det2120 det2712
mz (3.5, 9.5)                 @noisy det1217 det2658
mz (4.5, 0.5)                 @noisy det101 det2651
mz (4.5, 2.5)                 @noisy det1835 det2706
mz (4.5, 4.5)                 @noisy det312 det2646
mz (4.5, 6.5)                 @noisy det2655 det2822
mz (4.5, 8.5)                 @noisy det724 det2680
mz (5.5, 1.5)                 @noisy det1891 det2598
mz (5.5, 3.5)                 @noisy det260 det2684
mz (5.5, 5.5)                 @noisy det2530 det2618
mz (5.5, 7.5)                 @noisy det1137 det2580
mz (5.5, 9.5)                 @noisy det1846 det2589
mz (6.5, 0.5)                 @noisy det604 det2626
mz (6.5, 2.5)                 @noisy det763 det2633
mz (6.5, 4.5)                 @noisy det2514 det2701
mz (6.5, 6.5)                 @noisy det2354 det2632
mz (6.5, 8.5)                 @noisy det349 det2637
mz (7.5, 1.5)                 @noisy det550 det2649
mz (7.5, 3.5)                 @noisy det1337 det2605
mz (7.5, 5.5)                 @noisy det1697 det2568
mz (7.5, 7.5)                 @noisy det2351 det2666
mz (7.5, 9.5)                 @noisy det1201 det2720
mz (8.5, 0.5)                 @noisy det2469 det2723
mz (8.5, 2.5)                 @noisy det2347 det2660
mz (8.5, 4.5)                 @noisy det974 det2621
mz (8.5, 6.5)                 @noisy det2000 det2570
mz (8.5, 8.5)                 @noisy det1812 det2688
mz (9.5, 1.5)                 @noisy det254 det2702
mz (9.5, 3.5)                 @noisy det1098 det2629
mz (9.5, 5.5)                 @noisy det2691 det2829
mz (9.5, 7.5)                 @noisy det2344 det2707
mz (9.5, 9.5)                 @noisy det2536 det2586
i (4, 9)                      @noisy
i (3.5, 0)                    @noisy
i (3.5, 9)                    @noisy
i (5.5, 6)                    @noisy
i (4.5, 8)                    @noisy
i (5, 10)                     @noisy
i (8, 9)                      @noisy
i (9, 8)                      @noisy
i (0, 5)                      @noisy
i (8.5, 8)                    @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (2.5, 10)                   @noisy
i (7.5, 6)                    @noisy
i (7, 10)                     @noisy
i (6.5, 10)                   @noisy
i (3.5, 2)                    @noisy
i (4.5, 1)                    @noisy
i (3, 6)                      @noisy
i (5.5, 8)                    @noisy
i (4.5, 10)                   @noisy
i (9, 10)                     @noisy
i (0, 7)                      @noisy
i (8.5, 1)                    @noisy
i (8.5, 10)                   @noisy
i (1.5, 4)                    @noisy
i (0.5, 6)                    @noisy
i (2.5, 3)                    @noisy
i (1, 8)                      @noisy
i (6.5, 3)                    @noisy
i (9.5, 8)                    @noisy
i (3.5, 4)                    @noisy
i (5.5, 1)                    @noisy
i (4.5, 3)                    @noisy
i (3, 8)                      @noisy
i (0, 9)                      @noisy
i (8.5, 3)                    @noisy
i (1.5, 6)                    @noisy
i (0.5, 8)                    @noisy
i (2.5, 5)                    @noisy
i (1, 10)                     @noisy
i (6.5, 5)                    @noisy
i (9.5, 10)                   @noisy
i (3.5, 6)                    @noisy
i (4.5, 5)                    @noisy
i (3, 10)                     @noisy
i (8.5, 5)                    @noisy
i (0.5, 1)                    @noisy
i (1.5, 8)                    @noisy
i (0.5, 10)                   @noisy
i (2.5, 7)                    @noisy
i (6.5, 7)                    @noisy
i (9.5, 3)                    @noisy
i (5, 0)                      @noisy
i (4.5, 7)                    @noisy
i (8.5, 7)                    @noisy
i (1.5, 1)                    @noisy
i (0.5, 3)                    @noisy
i (2.5, 0)                    @noisy
i (6, 1)                      @noisy
i (7, 0)                      @noisy
i (2.5, 9)                    @noisy
i (6.5, 0)                    @noisy
i (6.5, 9)                    @noisy
i (7.5, 8)                    @noisy
i (9.5, 5)                    @noisy
i (4.5, 0)                    @noisy
i (5, 2)                      @noisy
i (4.5, 9)                    @noisy
i (9, 0)                      @noisy
i (8.5, 0)                    @noisy
i (10, 1.5)                   @noisy
i (10, 1)                     @noisy
i (8.5, 9)                    @noisy
i (5.5, 10)                   @noisy
i (0.5, 5)                    @noisy
i (10, 10)                    @noisy
i (2.5, 2)                    @noisy
i (7, 2)                      @noisy
i (6.5, 2)                    @noisy
i (7.5, 1)                    @noisy
i (7.5, 10)                   @noisy
i (9.5, 7)                    @noisy
i (4.5, 2)                    @noisy
i (5, 4)                      @noisy
i (9, 2)                      @noisy
i (5.5, 3)                    @noisy
i (8.5, 2)                    @noisy
i (10, 3.5)                   @noisy
i (10, 3)                     @noisy
i (1, 0)                      @noisy
i (0.5, 7)                    @noisy
i (2.5, 4)                    @noisy
i (7, 4)                      @noisy
i (6.5, 4)                    @noisy
i (7.5, 3)                    @noisy
i (9.5, 0)                    @noisy
i (3, 0)                      @noisy
i (9.5, 9)                    @noisy
i (4.5, 4)                    @noisy
i (5, 6)                      @noisy
i (3.5, 8)                    @noisy
i (6, 9)                      @noisy
i (8.5, 4)                    @noisy
i (5.5, 5)                    @noisy
i (0.5, 0)                    @noisy
i (10, 5)                     @noisy
i (10, 5.5)                   @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (0.5, 9)                    @noisy
i (2.5, 6)                    @noisy
i (2, 10)                     @noisy
i (1.5, 10)                   @noisy
i (6.5, 6)                    @noisy
i (7.5, 5)                    @noisy
i (6, 10)                     @noisy
i (9.5, 2)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4, 10)                     @noisy
i (3.5, 1)                    @noisy
i (3.5, 10)                   @noisy
i (8, 1)                      @noisy
i (8.5, 6)                    @noisy
i (5.5, 7)                    @noisy
i (0.5, 2)                    @noisy
i (10, 7)                     @noisy
i (10, 7.5)                   @noisy
i (8, 10)                     @noisy
i (2, 3)                      @noisy
i (1, 4)                      @noisy
i (1.5, 3)                    @noisy
i (6, 3)                      @noisy
i (6.5, 8)                    @noisy
i (7.5, 7)                    @noisy
i (9.5, 4)                    @noisy
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 0)                    @noisy
i (8, 3)                      @noisy
i (5.5, 9)                    @noisy
i (0.5, 4)                    @noisy
i (10, 9.5)                   @noisy
i (10, 9)                     @noisy
i (1, 6)                      @noisy
i (2, 5)                      @noisy
i (1.5, 5)                    @noisy
i (6.5, 1)                    @noisy
i (7.5, 0)                    @noisy
i (6, 5)                      @noisy
i (7.5, 9)                    @noisy
i (9.5, 6)                    @noisy
i (4, 5)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 2)                    @noisy
i (8, 5)                      @noisy
i (9, 4)                      @noisy
i (0, 1)                      @noisy
i (0, 10)                     @noisy
i (2, 7)                      @noisy
i (1.5, 7)                    @noisy
i (7.5, 2)                    @noisy
i (6, 7)                      @noisy
i (7, 6)                      @noisy
i (4, 7)                      @noisy
i (3.5, 7)                    @noisy
i (5.5, 4)                    @noisy
i (4.5, 6)                    @noisy
i (5, 8)                      @noisy
i (8, 7)                      @noisy
i (9, 6)                      @noisy
i (0, 3)                      @noisy
i (2, 9)                      @noisy
i (1.5, 0)                    @noisy
i (1.5, 9)                    @noisy
i (2.5, 8)                    @noisy
i (7.5, 4)                    @noisy
i (9.5, 1)                    @noisy
i (7, 8)                      @noisy

--------         16
mzz (1, 1.5) (0.5, 1.5)       @noisy det1705 det2093
mxx (0, 1.5) (0, 1)           @noisy det167 det1604
mzz (1, 3.5) (0.5, 3.5)       @noisy det2093 det2124
mxx (0, 3.5) (0, 3)           @noisy det338 det1605
mzz (0.5, 5.5) (1, 5.5)       @noisy det556 det2124
mxx (0, 5.5) (0, 5)           @noisy det1197 det2877
mzz (1, 7.5) (0.5, 7.5)       @noisy det556 det1796
mxx (0, 7) (0, 7.5)           @noisy det306 det2925
mzz (1, 9.5) (0.5, 9.5)       @noisy det1796 det2037
mxx (0, 9) (0, 9.5)           @noisy det2387 det2422
mzz (1.5, 0.5) (2, 0.5)       @noisy det1472 det1810
mxx (1, 0.5) (1, 0)           @noisy det2103 det2718
mzz (1.5, 2.5) (2, 2.5)       @noisy det1472 det2852
mxx (1, 2) (1, 2.5)           @noisy det1701 det2760
mzz (1.5, 4.5) (2, 4.5)       @noisy det1833 det2852
mxx (1, 4) (1, 4.5)           @noisy det623 det2754
mzz (1.5, 6.5) (2, 6.5)       @noisy det1833 det2264
mxx (1, 6.5) (1, 6)           @noisy det1382 det2966
mzz (1.5, 8.5) (2, 8.5)       @noisy det1476 det2264
mxx (1, 8) (1, 8.5)           @noisy det277 det321
mzz (3, 1.5) (2.5, 1.5)       @noisy det1860 det2843
mxx (2, 1) (2, 1.5)           @noisy det1383 det2574
mzz (2.5, 3.5) (3, 3.5)       @noisy det137 det1860
mxx (2, 3.5) (2, 3)           @noisy det1371 det2057
mzz (2.5, 5.5) (3, 5.5)       @noisy det137 det2559
mxx (2, 5.5) (2, 5)           @noisy det1324 det2815
mzz (2.5, 7.5) (3, 7.5)       @noisy det516 det2559
mxx (2, 7) (2, 7.5)           @noisy det1206 det2547
mzz (2.5, 9.5) (3, 9.5)       @noisy det516 det1635
mxx (2, 9.5) (2, 9)           @noisy det172 det304
mzz (3.5, 0.5) (4, 0.5)       @noisy det1928 det2472
mxx (3, 0) (3, 0.5)           @noisy det961 det2342
mzz (3.5, 2.5) (4, 2.5)       @noisy det768 det1928
mxx (3, 2.5) (3, 2)           @noisy det499 det2329
mzz (4, 4.5) (3.5, 4.5)       @noisy det768 det2935
mxx (3, 4.5) (3, 4)           @noisy det30 det954
mzz (3.5, 6.5) (4, 6.5)       @noisy det1380 det2935
mxx (3, 6) (3, 6.5)           @noisy det1665 det2352
mzz (3.5, 8.5) (4, 8.5)       @noisy det892 det1380
mxx (3, 8.5) (3, 8)           @noisy det298 det525
mzz (5, 1.5) (4.5, 1.5)       @noisy det168 det783
mxx (4, 1.5) (4, 1)           @noisy det234 det484
mzz (5, 3.5) (4.5, 3.5)       @noisy det168 det431
mxx (4, 3) (4, 3.5)           @noisy det1165 det2311
mzz (5, 5.5) (4.5, 5.5)       @noisy det431 det1607
mxx (4, 5) (4, 5.5)           @noisy det960 det975
mzz (5, 7.5) (4.5, 7.5)       @noisy det1607 det1934
mxx (4, 7) (4, 7.5)           @noisy det749 det1100
mzz (5, 9.5) (4.5, 9.5)       @noisy det1934 det2458
mxx (4, 9.5) (4, 9)           @noisy det1166 det2679
mzz (5.5, 0.5) (6, 0.5)       @noisy det1523 det2048
mxx (5, 0) (5, 0.5)           @noisy det663 det2482
mzz (5.5, 2.5) (6, 2.5)       @noisy det1294 det1523
mxx (5, 2) (5, 2.5)           @noisy det145 det2175
mzz (5.5, 4.5) (6, 4.5)       @noisy det1005 det1294
mxx (5, 4.5) (5, 4)           @noisy det1196 det2303
mzz (6, 6.5) (5.5, 6.5)       @noisy det927 det1005
mxx (5, 6) (5, 6.5)           @noisy det378 det1429
mzz (5.5, 8.5) (6, 8.5)       @noisy det927 det1674
mxx (5, 8) (5, 8.5)           @noisy det207 det2569
mzz (6.5, 1.5) (7, 1.5)       @noisy det1667 det1724
mxx (6, 1.5) (6, 1)           @noisy det1250 det1958
mzz (6.5, 3.5) (7, 3.5)       @noisy det235 det1667
mxx (6, 3.5) (6, 3)           @noisy det1655 det2686
mzz (6.5, 5.5) (7, 5.5)       @noisy det235 det1903
mxx (6, 5) (6, 5.5)           @noisy det2374 det2768
mzz (6.5, 7.5) (7, 7.5)       @noisy det1903 det2230
mxx (6, 7.5) (6, 7)           @noisy det869 det1791
mzz (7, 9.5) (6.5, 9.5)       @noisy det2138 det2230
mxx (6, 9.5) (6, 9)           @noisy det2273 det2939
mzz (7.5, 0.5) (8, 0.5)       @noisy det852 det1430
mxx (7, 0.5) (7, 0)           @noisy det1672 det2062
mzz (7.5, 2.5) (8, 2.5)       @noisy det852 det1227
mxx (7, 2) (7, 2.5)           @noisy det754 det1033
mzz (7.5, 4.5) (8, 4.5)       @noisy det276 det1227
mxx (7, 4.5) (7, 4)           @noisy det193 det819
mzz (7.5, 6.5) (8, 6.5)       @noisy det276 det1286
mxx (7, 6.5) (7, 6)           @noisy det601 det1620
mzz (7.5, 8.5) (8, 8.5)       @noisy det1286 det2521
mxx (7, 8) (7, 8.5)           @noisy det2096 det2478
mzz (8.5, 1.5) (9, 1.5)       @noisy det995 det1730
mxx (8, 1) (8, 1.5)           @noisy det476 det2292
mzz (8.5, 3.5) (9, 3.5)       @noisy det995 det2301
mxx (8, 3.5) (8, 3)           @noisy det1464 det1632
mzz (9, 5.5) (8.5, 5.5)       @noisy det2219 det2301
mxx (8, 5.5) (8, 5)           @noisy det24 det2274
mzz (8.5, 7.5) (9, 7.5)       @noisy det488 det2219
mxx (8, 7.5) (8, 7)           @noisy det1281 det2117
mzz (8.5, 9.5) (9, 9.5)       @noisy det488 det2603
mxx (8, 9) (8, 9.5)           @noisy det616 det684
mzz (9.5, 0.5) (10, 0.5)      @noisy det2275 det2859
mxx (9, 0) (9, 0.5)           @noisy det530 det2722
mxx (10, 1.5) (10, 1)         @noisy det1228 det2795
mzz (9.5, 2.5) (10, 2.5)      @noisy det122 det2275
mxx (9, 2) (9, 2.5)           @noisy det340 det1713
mxx (10, 3.5) (10, 3)         @noisy det2302 det2873
mzz (9.5, 4.5) (10, 4.5)      @noisy det122 det1904
mxx (9, 4) (9, 4.5)           @noisy det2077 det2403
mxx (10, 5) (10, 5.5)         @noisy det1908 det2495
mzz (9.5, 6.5) (10, 6.5)      @noisy det1904 det2736
mxx (9, 6.5) (9, 6)           @noisy det416 det812
mxx (10, 7.5) (10, 7)         @noisy det539 det1370
mzz (9.5, 8.5) (10, 8.5)      @noisy det79 det2736
mxx (9, 8) (9, 8.5)           @noisy det519 det1416
mxx (10, 9) (10, 9.5)         @noisy det1434 det1502
mzz (0.5, 0) (0, 0)           @noisy det1705 det1721
mx (0.5, 1)                   @noisy det167 det1604 det2718 det2958
mzz (0, 2) (0.5, 2)           @noisy det2093 det2298
mx (0.5, 3)                   @noisy det338 det1433 det1605 det2760
mzz (0, 4) (0.5, 4)           @noisy det1515 det2124
mx (0.5, 5)                   @noisy det474 det623 det1197 det2877
mzz (0.5, 6) (0, 6)           @noisy det556 det1560
mx (0.5, 7)                   @noisy det306 det671 det1382 det2925
mzz (0, 8) (0.5, 8)           @noisy det339 det1796
mx (0.5, 9)                   @noisy det321 det2139 det2387 det2422
mzz (0, 10) (0.5, 10)         @noisy det2037 det2552
mx (1.5, 0)                   @noisy det2103 det2718
mzz (1, 1) (1.5, 1)           @noisy det1472 det2114
mx (1.5, 2)                   @noisy det1604 det1701 det2574 det2760
mzz (1, 3) (1.5, 3)           @noisy det2529 det2852
mx (1.5, 4)                   @noisy det338 det623 det1371 det2754
mzz (1.5, 5) (1, 5)           @noisy det372 det1833
mx (1.5, 6)                   @noisy det1197 det1324 det1382 det2966
mzz (1, 7) (1.5, 7)           @noisy det2264 det2369
mx (1.5, 8)                   @noisy det277 det321 det1206 det2925
mzz (1, 9) (1.5, 9)           @noisy det507 det1476
mx (1.5, 10)                  @noisy det172 det2422
mzz (2, 0) (2.5, 0)           @noisy det44 det2843
mx (2.5, 1)                   @noisy det1383 det2103 det2342 det2574
mzz (2.5, 2) (2, 2)           @noisy det129 det1860
mx (2.5, 3)                   @noisy det1371 det1701 det2057 det2329
mzz (2, 4) (2.5, 4)           @noisy det137 det2703
mx (2.5, 5)                   @noisy det30 det1324 det2754 det2815
mzz (2, 6) (2.5, 6)           @noisy det2559 det2857
mx (2.5, 7)                   @noisy det1206 det1665 det2547 det2966
mzz (2.5, 8) (2, 8)           @noisy det516 det1367
mx (2.5, 9)                   @noisy det172 det277 det298 det304
mzz (2, 10) (2.5, 10)         @noisy det1427 det1635
mx (3.5, 0)                   @noisy det961 det2342
mzz (3, 1) (3.5, 1)           @noisy det222 det1928
mx (3.5, 2)                   @noisy det484 det499 det1383 det2329
mzz (3, 3) (3.5, 3)           @noisy det768 det2343
mx (3.5, 4)                   @noisy det30 det954 det2057 det2311
mzz (3.5, 5) (3, 5)           @noisy det1332 det2935
mx (3.5, 6)                   @noisy det960 det1665 det2352 det2815
mzz (3, 7) (3.5, 7)           @noisy det1380 det2120
mx (3.5, 8)                   @noisy det298 det525 det1100 det2547
mzz (3, 9) (3.5, 9)           @noisy det892 det1217
mx (3.5, 10)                  @noisy det304 det1166
mzz (4, 0) (4.5, 0)           @noisy det101 det783
mx (4.5, 1)                   @noisy det234 det484 det961 det2482
mzz (4.5, 2) (4, 2)           @noisy det168 det1835
mx (4.5, 3)                   @noisy det145 det499 det1165 det2311
mzz (4, 4) (4.5, 4)           @noisy det312 det431
mx (4.5, 5)                   @noisy det954 det960 det975 det1196
mzz (4, 6) (4.5, 6)           @noisy det1607 det2822
mx (4.5, 7)                   @noisy det749 det1100 det1429 det2352
mzz (4.5, 8) (4, 8)           @noisy det724 det1934
mx (4.5, 9)                   @noisy det525 det1166 det2569 det2679
mzz (4, 10) (4.5, 10)         @noisy det2089 det2458
mx (5.5, 0)                   @noisy det663 det2482
mzz (5.5, 1) (5, 1)           @noisy det1523 det1891
mx (5.5, 2)                   @noisy det145 det234 det1958 det2175
mzz (5, 3) (5.5, 3)           @noisy det260 det1294
mx (5.5, 4)                   @noisy det1165 det1196 det1655 det2303
mzz (5, 5) (5.5, 5)           @noisy det1005 det2530
mx (5.5, 6)                   @noisy det378 det975 det1429 det2374
mzz (5.5, 7) (5, 7)           @noisy det927 det1137
mx (5.5, 8)                   @noisy det207 det749 det1791 det2569
mzz (5, 9) (5.5, 9)           @noisy det1674 det1846
mx (5.5, 10)                  @noisy det2273 det2679
mzz (6.5, 0) (6, 0)           @noisy det604 det1724
mx (6.5, 1)                   @noisy det663 det1250 det1672 det1958
mzz (6, 2) (6.5, 2)           @noisy det763 det1667
mx (6.5, 3)                   @noisy det1033 det1655 det2175 det2686
mzz (6, 4) (6.5, 4)           @noisy det235 det2514
mx (6.5, 5)                   @noisy det819 det2303 det2374 det2768
mzz (6, 6) (6.5, 6)           @noisy det1903 det2354
mx (6.5, 7)                   @noisy det378 det601 det869 det1791
mzz (6, 8) (6.5, 8)           @noisy det349 det2230
mx (6.5, 9)                   @noisy det207 det2273 det2478 det2939
mzz (6, 10) (6.5, 10)         @noisy det2138 det2151
mx (7.5, 0)                   @noisy det1672 det2062
mzz (7, 1) (7.5, 1)           @noisy det550 det852
mx (7.5, 2)                   @noisy det754 det1033 det1250 det2292
mzz (7.5, 3) (7, 3)           @noisy det1227 det1337
mx (7.5, 4)                   @noisy det193 det819 det1464 det2686
mzz (7, 5) (7.5, 5)           @noisy det276 det1697
mx (7.5, 6)                   @noisy det601 det1620 det2274 det2768
mzz (7, 7) (7.5, 7)           @noisy det1286 det2351
mx (7.5, 8)                   @noisy det869 det1281 det2096 det2478
mzz (7, 9) (7.5, 9)           @noisy det1201 det2521
mx (7.5, 10)                  @noisy det684 det2939
mzz (8.5, 0) (8, 0)           @noisy det1730 det2469
mx (8.5, 1)                   @noisy det476 det530 det2062 det2292
mzz (8, 2) (8.5, 2)           @noisy det995 det2347
mx (8.5, 3)                   @noisy det340 det754 det1464 det1632
mzz (8, 4) (8.5, 4)           @noisy det974 det2301
mx (8.5, 5)                   @noisy det24 det193 det2274 det2403
mzz (8.5, 6) (8, 6)           @noisy det2000 det2219
mx (8.5, 7)                   @noisy det812 det1281 det1620 det2117
mzz (8, 8) (8.5, 8)           @noisy det488 det1812
mx (8.5, 9)                   @noisy det616 det684 det1416 det2096
mzz (8, 10) (8.5, 10)         @noisy det2543 det2603
mx (9.5, 0)                   @noisy det530 det2722
mzz (9, 1) (9.5, 1)           @noisy det254 det2275
mx (9.5, 2)                   @noisy det340 det476 det1228 det1713
mzz (9, 3) (9.5, 3)           @noisy det122 det1098
mx (9.5, 4)                   @noisy det1632 det2077 det2403 det2873
mzz (9.5, 5) (9, 5)           @noisy det1904 det2829
mx (9.5, 6)                   @noisy det24 det416 det812 det2495
mzz (9, 7) (9.5, 7)           @noisy det2344 det2736
mx (9.5, 8)                   @noisy det519 det539 det1416 det2117
mzz (9, 9) (9.5, 9)           @noisy det79 det2536
mx (9.5, 10)                  @noisy det616 det1502
i (9.5, 7.5)                  @noisy
i (4.5, 2.5)                  @noisy
i (3, 10)                     @noisy
i (3.5, 3.5)                  @noisy
i (3.5, 9.5)                  @noisy
i (4.5, 8.5)                  @noisy
i (0, 2.5)                    @noisy
i (8.5, 2.5)                  @noisy
i (10, 0)                     @noisy
i (5, 10)                     @noisy
i (10, 6)                     @noisy
i (0.5, 4.5)                  @noisy
i (5.5, 3.5)                  @noisy
i (5.5, 9.5)                  @noisy
i (0, 8.5)                    @noisy
i (8.5, 8.5)                  @noisy
i (2.5, 4.5)                  @noisy
i (1.5, 5.5)                  @noisy
i (6.5, 4.5)                  @noisy
i (7, 10)                     @noisy
i (7.5, 3.5)                  @noisy
i (7.5, 9.5)                  @noisy
i (9.5, 3.5)                  @noisy
i (9.5, 9.5)                  @noisy
i (4.5, 4.5)                  @noisy
i (3.5, 5.5)                  @noisy
i (5.5, 5.5)                  @noisy
i (8.5, 4.5)                  @noisy
i (10, 2)                     @noisy
i (9, 10)                     @noisy
i (0.5, 0.5)                  @noisy
i (1.5, 1.5)                  @noisy
i (0, 4.5)                    @noisy
i (10, 8)                     @noisy
i (2.5, 0.5)                  @noisy
i (2.5, 6.5)                  @noisy
i (0.5, 6.5)                  @noisy
i (1.5, 7.5)                  @noisy
i (9.5, 1.5)                  @noisy
i (6.5, 0.5)                  @noisy
i (6.5, 6.5)                  @noisy
i (1.5, 9.5)                  @noisy
i (7.5, 5.5)                  @noisy
i (9.5, 5.5)                  @noisy
i (4.5, 0.5)                  @noisy
i (5.5, 1.5)                  @noisy
i (3.5, 1.5)                  @noisy
i (3.5, 7.5)                  @noisy
i (4.5, 6.5)                  @noisy
i (0, 0.5)                    @noisy
i (8.5, 0.5)                  @noisy
i (8.5, 6.5)                  @noisy
i (10, 4)                     @noisy
i (5.5, 7.5)                  @noisy
i (0.5, 2.5)                  @noisy
i (0, 6.5)                    @noisy
i (10, 10)                    @noisy
i (2.5, 2.5)                  @noisy
i (0.5, 8.5)                  @noisy
i (1, 10)                     @noisy
i (1.5, 3.5)                  @noisy
i (2.5, 8.5)                  @noisy
i (6.5, 2.5)                  @noisy
i (6.5, 8.5)                  @noisy
i (7.5, 1.5)                  @noisy
i (7.5, 7.5)                  @noisy

--------         17
mxx (0, 1) (0, 0.5)           @noisy det2038 det2958
mxx (1, 1.5) (1, 2)           @noisy det167 det1604
mx (0.5, 1.5)                 @noisy det210 det1604
mz (0, 1.5)                   @noisy det1705 det2298
mxx (0, 2.5) (0, 3)           @noisy det1433 det2470
mxx (1, 3.5) (1, 4)           @noisy det338 det1605
mx (0.5, 3.5)                 @noisy det338 det367
mz (0, 3.5)                   @noisy det1515 det2093
mxx (0, 4.5) (0, 5)           @noisy det474 det1626
mxx (1, 6) (1, 5.5)           @noisy det1197 det2877
mx (0.5, 5.5)                 @noisy det330 det1197
mz (0, 5.5)                   @noisy det1560 det2124
mxx (0, 7) (0, 6.5)           @noisy det671 det2560
mxx (1, 7.5) (1, 8)           @noisy det306 det2925
mx (0.5, 7.5)                 @noisy det309 det2925
mz (0, 7.5)                   @noisy det339 det556
mxx (0, 8.5) (0, 9)           @noisy det437 det2139
mxx (1, 9.5) (1, 10)          @noisy det2387 det2422
mx (0.5, 9.5)                 @noisy det318 det2422
mz (0, 9.5)                   @noisy det1796 det2552
mxx (2, 0.5) (2, 1)           @noisy det2103 det2718
mx (1.5, 0.5)                 @noisy det324 det2103
mz (1, 0.5)                   @noisy det1705 det1721 det1810 det2114
mxx (2, 3) (2, 2.5)           @noisy det1701 det2760
mx (1.5, 2.5)                 @noisy det369 det1701
mz (1, 2.5)                   @noisy det1472 det2093 det2298 det2529
mxx (2, 4.5) (2, 5)           @noisy det623 det2754
mx (1.5, 4.5)                 @noisy det297 det2754
mz (1, 4.5)                   @noisy det372 det1515 det2124 det2852
mxx (2, 6.5) (2, 7)           @noisy det1382 det2966
mx (1.5, 6.5)                 @noisy det389 det2966
mz (1, 6.5)                   @noisy det556 det1560 det1833 det2369
mxx (2, 9) (2, 8.5)           @noisy det277 det321
mx (1.5, 8.5)                 @noisy det218 det277
mz (1, 8.5)                   @noisy det339 det507 det1796 det2264
mxx (3, 1.5) (3, 2)           @noisy det1383 det2574
mx (2.5, 1.5)                 @noisy det391 det1383
mz (2, 1.5)                   @noisy det129 det1472 det2114 det2843
mxx (3, 3.5) (3, 4)           @noisy det1371 det2057
mx (2.5, 3.5)                 @noisy det327 det2057
mz (2, 3.5)                   @noisy det1860 det2529 det2703 det2852
mxx (3, 5.5) (3, 6)           @noisy det1324 det2815
mx (2.5, 5.5)                 @noisy det282 det2815
mz (2, 5.5)                   @noisy det137 det372 det1833 det2857
mxx (3, 7.5) (3, 8)           @noisy det1206 det2547
mx (2.5, 7.5)                 @noisy det237 det2547
mz (2, 7.5)                   @noisy det1367 det2264 det2369 det2559
mxx (3, 9.5) (3, 10)          @noisy det172 det304
mx (2.5, 9.5)                 @noisy det304 det356
mz (2, 9.5)                   @noisy det507 det516 det1427 det1476
mxx (4, 0.5) (4, 1)           @noisy det961 det2342
mx (3.5, 0.5)                 @noisy det278 det961
mz (3, 0.5)                   @noisy det44 det222 det2472 det2843
mxx (4, 2.5) (4, 3)           @noisy det499 det2329
mx (3.5, 2.5)                 @noisy det232 det499
mz (3, 2.5)                   @noisy det129 det1860 det1928 det2343
mxx (4, 4.5) (4, 5)           @noisy det30 det954
mx (3.5, 4.5)                 @noisy det353 det954
mz (3, 4.5)                   @noisy det137 det768 det1332 det2703
mxx (4, 6.5) (4, 7)           @noisy det1665 det2352
mx (3.5, 6.5)                 @noisy det284 det2352
mz (3, 6.5)                   @noisy det2120 det2559 det2857 det2935
mxx (4, 9) (4, 8.5)           @noisy det298 det525
mx (3.5, 8.5)                 @noisy det228 det525
mz (3, 8.5)                   @noisy det516 det1217 det1367 det1380
mxx (5, 1.5) (5, 2)           @noisy det234 det484
mx (4.5, 1.5)                 @noisy det205 det234
mz (4, 1.5)                   @noisy det222 det783 det1835 det1928
mxx (5, 3.5) (5, 4)           @noisy det1165 det2311
mx (4.5, 3.5)                 @noisy det214 det1165
mz (4, 3.5)                   @noisy det168 det312 det768 det2343
mxx (5, 5.5) (5, 6)           @noisy det960 det975
mx (4.5, 5.5)                 @noisy det328 det975
mz (4, 5.5)                   @noisy det431 det1332 det2822 det2935
mxx (5, 7.5) (5, 8)           @noisy det749 det1100
mx (4.5, 7.5)                 @noisy det305 det749
mz (4, 7.5)                   @noisy det724 det1380 det1607 det2120
mxx (5, 9.5) (5, 10)          @noisy det1166 det2679
mx (4.5, 9.5)                 @noisy det316 det2679
mz (4, 9.5)                   @noisy det892 det1217 det1934 det2089
mxx (6, 1) (6, 0.5)           @noisy det663 det2482
mx (5.5, 0.5)                 @noisy det352 det663
mz (5, 0.5)                   @noisy det101 det783 det1891 det2048
mxx (6, 2.5) (6, 3)           @noisy det145 det2175
mx (5.5, 2.5)                 @noisy det255 det2175
mz (5, 2.5)                   @noisy det168 det260 det1523 det1835
mxx (6, 4.5) (6, 5)           @noisy det1196 det2303
mx (5.5, 4.5)                 @noisy det262 det2303
mz (5, 4.5)                   @noisy det312 det431 det1294 det2530
mxx (6, 6.5) (6, 7)           @noisy det378 det1429
mx (5.5, 6.5)                 @noisy det333 det378
mz (5, 6.5)                   @noisy det1005 det1137 det1607 det2822
mxx (6, 8.5) (6, 9)           @noisy det207 det2569
mx (5.5, 8.5)                 @noisy det207 det252
mz (5, 8.5)                   @noisy det724 det927 det1846 det1934
mxx (7, 1.5) (7, 2)           @noisy det1250 det1958
mx (6.5, 1.5)                 @noisy det223 det1250
mz (6, 1.5)                   @noisy det763 det1523 det1724 det1891
mxx (7, 4) (7, 3.5)           @noisy det1655 det2686
mx (6.5, 3.5)                 @noisy det287 det2686
mz (6, 3.5)                   @noisy det260 det1294 det1667 det2514
mxx (7, 5.5) (7, 6)           @noisy det2374 det2768
mx (6.5, 5.5)                 @noisy det289 det2768
mz (6, 5.5)                   @noisy det235 det1005 det2354 det2530
mxx (7, 7.5) (7, 8)           @noisy det869 det1791
mx (6.5, 7.5)                 @noisy det241 det869
mz (6, 7.5)                   @noisy det349 det927 det1137 det1903
mxx (7, 9.5) (7, 10)          @noisy det2273 det2939
mx (6.5, 9.5)                 @noisy det313 det2939
mz (6, 9.5)                   @noisy det1674 det1846 det2151 det2230
mxx (8, 0.5) (8, 1)           @noisy det1672 det2062
mx (7.5, 0.5)                 @noisy det243 det2062
mz (7, 0.5)                   @noisy det550 det604 det1430 det1724
mxx (8, 2.5) (8, 3)           @noisy det754 det1033
mx (7.5, 2.5)                 @noisy det203 det754
mz (7, 2.5)                   @noisy det763 det852 det1337 det1667
mxx (8, 4.5) (8, 5)           @noisy det193 det819
mx (7.5, 4.5)                 @noisy det193 det413
mz (7, 4.5)                   @noisy det235 det1227 det1697 det2514
mxx (8, 7) (8, 6.5)           @noisy det601 det1620
mx (7.5, 6.5)                 @noisy det357 det1620
mz (7, 6.5)                   @noisy det276 det1903 det2351 det2354
mxx (8, 8.5) (8, 9)           @noisy det2096 det2478
mx (7.5, 8.5)                 @noisy det227 det2096
mz (7, 8.5)                   @noisy det349 det1201 det1286 det2230
mxx (9, 1.5) (9, 2)           @noisy det476 det2292
mx (8.5, 1.5)                 @noisy det266 det476
mz (8, 1.5)                   @noisy det550 det852 det1730 det2347
mxx (9, 3.5) (9, 4)           @noisy det1464 det1632
mx (8.5, 3.5)                 @noisy det225 det1632
mz (8, 3.5)                   @noisy det974 det995 det1227 det1337
mxx (9, 5.5) (9, 6)           @noisy det24 det2274
mx (8.5, 5.5)                 @noisy det24 det343
mz (8, 5.5)                   @noisy det276 det1697 det2000 det2301
mxx (9, 7.5) (9, 8)           @noisy det1281 det2117
mx (8.5, 7.5)                 @noisy det400 det2117
mz (8, 7.5)                   @noisy det1286 det1812 det2219 det2351
mxx (9, 10) (9, 9.5)          @noisy det616 det684
mx (8.5, 9.5)                 @noisy det258 det616
mz (8, 9.5)                   @noisy det488 det1201 det2521 det2543
mxx (10, 0.5) (10, 1)         @noisy det530 det2722
mx (9.5, 0.5)                 @noisy det348 det2722
mz (9, 0.5)                   @noisy det254 det1730 det2469 det2859
mz (10, 1.5)                  @noisy det254 det2275
mxx (10, 2.5) (10, 3)         @noisy det340 det1713
mx (9.5, 2.5)                 @noisy det250 det1713
mz (9, 2.5)                   @noisy det995 det1098 det2275 det2347
mz (10, 3.5)                  @noisy det122 det1098
mxx (10, 4.5) (10, 5)         @noisy det2077 det2403
mx (9.5, 4.5)                 @noisy det259 det2077
mz (9, 4.5)                   @noisy det122 det974 det2301 det2829
mz (10, 5.5)                  @noisy det1904 det2829
mxx (10, 6.5) (10, 7)         @noisy det416 det812
mx (9.5, 6.5)                 @noisy det331 det416
mz (9, 6.5)                   @noisy det1904 det2000 det2219 det2344
mz (10, 7.5)                  @noisy det2344 det2736
mxx (10, 9) (10, 8.5)         @noisy det519 det1416
mx (9.5, 8.5)                 @noisy det337 det519
mz (9, 8.5)                   @noisy det488 det1812 det2536 det2736
mz (10, 9.5)                  @noisy det79 det2536
mxx (0.5, 0.5) (0.5, 0)       @noisy det2038 det2718
mzz (1, 1) (0.5, 1)           @noisy det1705 det1721
mxx (0.5, 2.5) (0.5, 2)       @noisy det2470 det2760
mzz (1, 3) (0.5, 3)           @noisy det2093 det2298
mxx (0.5, 4.5) (0.5, 4)       @noisy det623 det1626
mzz (0.5, 5) (1, 5)           @noisy det1515 det2124
mxx (0.5, 6.5) (0.5, 6)       @noisy det1382 det2560
mzz (1, 7) (0.5, 7)           @noisy det556 det1560
mxx (0.5, 8.5) (0.5, 8)       @noisy det321 det437
mzz (1, 9) (0.5, 9)           @noisy det339 det1796
mzz (1.5, 0) (2, 0)           @noisy det957 det1810
mxx (1.5, 1.5) (1.5, 1)       @noisy det167 det2574
mzz (1.5, 2) (2, 2)           @noisy det1472 det2114
mxx (1.5, 3.5) (1.5, 3)       @noisy det1371 det1605
mzz (1.5, 4) (2, 4)           @noisy det2529 det2852
mxx (1.5, 5) (1.5, 5.5)       @noisy det1324 det2877
mzz (1.5, 6) (2, 6)           @noisy det372 det1833
mxx (1.5, 7.5) (1.5, 7)       @noisy det306 det1206
mzz (1.5, 8) (2, 8)           @noisy det2264 det2369
mxx (1.5, 9.5) (1.5, 9)       @noisy det172 det2387
mzz (1.5, 10) (2, 10)         @noisy det507 det1476
mxx (2.5, 0.5) (2.5, 0)       @noisy det2342 det2718
mzz (3, 1) (2.5, 1)           @noisy det44 det2843
mxx (2.5, 2) (2.5, 2.5)       @noisy det2329 det2760
mzz (2.5, 3) (3, 3)           @noisy det129 det1860
mxx (2.5, 4) (2.5, 4.5)       @noisy det30 det623
mzz (2.5, 5) (3, 5)           @noisy det137 det2703
mxx (2.5, 6.5) (2.5, 6)       @noisy det1382 det1665
mzz (2.5, 7) (3, 7)           @noisy det2559 det2857
mxx (2.5, 8) (2.5, 8.5)       @noisy det298 det321
mzz (2.5, 9) (3, 9)           @noisy det516 det1367
mzz (3.5, 0) (4, 0)           @noisy det2107 det2472
mxx (3.5, 1) (3.5, 1.5)       @noisy det484 det2574
mzz (3.5, 2) (4, 2)           @noisy det222 det1928
mxx (3.5, 3) (3.5, 3.5)       @noisy det1371 det2311
mzz (4, 4) (3.5, 4)           @noisy det768 det2343
mxx (3.5, 5) (3.5, 5.5)       @noisy det960 det1324
mzz (3.5, 6) (4, 6)           @noisy det1332 det2935
mxx (3.5, 7) (3.5, 7.5)       @noisy det1100 det1206
mzz (3.5, 8) (4, 8)           @noisy det1380 det2120
mxx (3.5, 9) (3.5, 9.5)       @noisy det172 det1166
mzz (4, 10) (3.5, 10)         @noisy det892 det1217
mxx (4.5, 0.5) (4.5, 0)       @noisy det2342 det2482
mzz (5, 1) (4.5, 1)           @noisy det101 det783
mxx (4.5, 2) (4.5, 2.5)       @noisy det145 det2329
mzz (5, 3) (4.5, 3)           @noisy det168 det1835
mxx (4.5, 4.5) (4.5, 4)       @noisy det30 det1196
mzz (5, 5) (4.5, 5)           @noisy det312 det431
mxx (4.5, 6.5) (4.5, 6)       @noisy det1429 det1665
mzz (5, 7) (4.5, 7)           @noisy det1607 det2822
mxx (4.5, 8) (4.5, 8.5)       @noisy det298 det2569
mzz (5, 9) (4.5, 9)           @noisy det724 det1934
mzz (5.5, 0) (6, 0)           @noisy det1916 det2048
mxx (5.5, 1) (5.5, 1.5)       @noisy det484 det1958
mzz (5.5, 2) (6, 2)           @noisy det1523 det1891
mxx (5.5, 3) (5.5, 3.5)       @noisy det1655 det2311
mzz (5.5, 4) (6, 4)           @noisy det260 det1294
mxx (5.5, 5.5) (5.5, 5)       @noisy det960 det2374
mzz (6, 6) (5.5, 6)           @noisy det1005 det2530
mxx (5.5, 7) (5.5, 7.5)       @noisy det1100 det1791
mzz (5.5, 8) (6, 8)           @noisy det927 det1137
mxx (5.5, 9) (5.5, 9.5)       @noisy det1166 det2273
mzz (5.5, 10) (6, 10)         @noisy det1674 det1846
mxx (6.5, 0) (6.5, 0.5)       @noisy det1672 det2482
mzz (6.5, 1) (7, 1)           @noisy det604 det1724
mxx (6.5, 2.5) (6.5, 2)       @noisy det145 det1033
mzz (6.5, 3) (7, 3)           @noisy det763 det1667
mxx (6.5, 4.5) (6.5, 4)       @noisy det819 det1196
mzz (6.5, 5) (7, 5)           @noisy det235 det2514
mxx (6.5, 6) (6.5, 6.5)       @noisy det601 det1429
mzz (6.5, 7) (7, 7)           @noisy det1903 det2354
mxx (6.5, 8.5) (6.5, 8)       @noisy det2478 det2569
mzz (7, 9) (6.5, 9)           @noisy det349 det2230
mzz (7.5, 0) (8, 0)           @noisy det1430 det1509
mxx (7.5, 1.5) (7.5, 1)       @noisy det1958 det2292
mzz (7.5, 2) (8, 2)           @noisy det550 det852
mxx (7.5, 3) (7.5, 3.5)       @noisy det1464 det1655
mzz (7.5, 4) (8, 4)           @noisy det1227 det1337
mxx (7.5, 5) (7.5, 5.5)       @noisy det2274 det2374
mzz (7.5, 6) (8, 6)           @noisy det276 det1697
mxx (7.5, 7.5) (7.5, 7)       @noisy det1281 det1791
mzz (7.5, 8) (8, 8)           @noisy det1286 det2351
mxx (7.5, 9.5) (7.5, 9)       @noisy det684 det2273
mzz (7.5, 10) (8, 10)         @noisy det1201 det2521
mxx (8.5, 0) (8.5, 0.5)       @noisy det530 det1672
mzz (8.5, 1) (9, 1)           @noisy det1730 det2469
mxx (8.5, 2.5) (8.5, 2)       @noisy det340 det1033
mzz (8.5, 3) (9, 3)           @noisy det995 det2347
mxx (8.5, 4.5) (8.5, 4)       @noisy det819 det2403
mzz (9, 5) (8.5, 5)           @noisy det974 det2301
mxx (8.5, 6) (8.5, 6.5)       @noisy det601 det812
mzz (8.5, 7) (9, 7)           @noisy det2000 det2219
mxx (8.5, 8.5) (8.5, 8)       @noisy det1416 det2478
mzz (8.5, 9) (9, 9)           @noisy det488 det1812
mzz (9.5, 0) (10, 0)          @noisy det2169 det2859
mxx (9.5, 1.5) (9.5, 1)       @noisy det1228 det2292
mzz (9.5, 2) (10, 2)          @noisy det254 det2275
mxx (9.5, 3.5) (9.5, 3)       @noisy det1464 det2873
mzz (9.5, 4) (10, 4)          @noisy det122 det1098
mxx (9.5, 5) (9.5, 5.5)       @noisy det2274 det2495
mzz (9.5, 6) (10, 6)          @noisy det1904 det2829
mxx (9.5, 7) (9.5, 7.5)       @noisy det539 det1281
mzz (9.5, 8) (10, 8)          @noisy det2344 det2736
mxx (9.5, 9.5) (9.5, 9)       @noisy det684 det1502
mzz (9.5, 10) (10, 10)        @noisy det79 det2536
i (9, 0)                      @noisy
i (2.5, 10)                   @noisy
i (0, 4)                      @noisy
i (8.5, 10)                   @noisy
i (0, 0)                      @noisy
i (0, 10)                     @noisy
i (7, 0)                      @noisy
i (3, 0)                      @noisy
i (6.5, 10)                   @noisy
i (0, 6)                      @noisy
i (0, 2)                      @noisy
i (5, 0)                      @noisy
i (1, 0)                      @noisy
i (0, 8)                      @noisy
i (4.5, 10)                   @noisy
i (0.5, 10)                   @noisy

--------         18
mz (0, 0.5)                   @noisy det1705 det1721
mxx (0, 1.5) (0, 2)           @noisy det5 det167
mx (0.5, 1.5)                 @noisy det5 det210
mz (1, 1.5)                   @noisy det1472 det1721 det2093 det2114
mz (0, 2.5)                   @noisy det2093 det2298
mxx (0, 3.5) (0, 4)           @noisy det1605 det1638
mx (0.5, 3.5)                 @noisy det367 det1638
mz (1, 3.5)                   @noisy det2124 det2298 det2529 det2852
mz (0, 4.5)                   @noisy det1515 det2124
mxx (0, 5.5) (0, 6)           @noisy det633 det2877
mx (0.5, 5.5)                 @noisy det330 det633
mz (1, 5.5)                   @noisy det372 det556 det1515 det1833
mz (0, 6.5)                   @noisy det556 det1560
mxx (0, 7.5) (0, 8)           @noisy det306 det2228
mx (0.5, 7.5)                 @noisy det309 det2228
mz (1, 7.5)                   @noisy det1560 det1796 det2264 det2369
mz (0, 8.5)                   @noisy det339 det1796
mxx (0, 9.5) (0, 10)          @noisy det1763 det2387
mx (0.5, 9.5)                 @noisy det318 det1763
mz (1, 9.5)                   @noisy det339 det507 det1476 det2037
mxx (1, 0.5) (1, 1)           @noisy det236 det2718
mx (1.5, 0.5)                 @noisy det236 det324
mz (2, 0.5)                   @noisy det44 det957 det1472 det2843
mxx (1, 2.5) (1, 3)           @noisy det1511 det2760
mx (1.5, 2.5)                 @noisy det369 det1511
mz (2, 2.5)                   @noisy det129 det1860 det2114 det2852
mxx (1, 4.5) (1, 5)           @noisy det623 det2556
mx (1.5, 4.5)                 @noisy det297 det2556
mz (2, 4.5)                   @noisy det137 det1833 det2529 det2703
mxx (1, 6.5) (1, 7)           @noisy det1382 det2946
mx (1.5, 6.5)                 @noisy det389 det2946
mz (2, 6.5)                   @noisy det372 det2264 det2559 det2857
mxx (1, 8.5) (1, 9)           @noisy det321 det1895
mx (1.5, 8.5)                 @noisy det218 det1895
mz (2, 8.5)                   @noisy det516 det1367 det1476 det2369
mxx (2, 1.5) (2, 2)           @noisy det2078 det2574
mx (2.5, 1.5)                 @noisy det391 det2078
mz (3, 1.5)                   @noisy det44 det222 det1860 det1928
mxx (2, 3.5) (2, 4)           @noisy det1371 det2018
mx (2.5, 3.5)                 @noisy det327 det2018
mz (3, 3.5)                   @noisy det129 det137 det768 det2343
mxx (2, 5.5) (2, 6)           @noisy det74 det1324
mx (2.5, 5.5)                 @noisy det74 det282
mz (3, 5.5)                   @noisy det1332 det2559 det2703 det2935
mxx (2, 7.5) (2, 8)           @noisy det1206 det1711
mx (2.5, 7.5)                 @noisy det237 det1711
mz (3, 7.5)                   @noisy det516 det1380 det2120 det2857
mxx (2, 9.5) (2, 10)          @noisy det28 det172
mx (2.5, 9.5)                 @noisy det28 det356
mz (3, 9.5)                   @noisy det892 det1217 det1367 det1635
mxx (3, 1) (3, 0.5)           @noisy det2342 det2617
mx (3.5, 0.5)                 @noisy det278 det2617
mz (4, 0.5)                   @noisy det101 det783 det1928 det2107
mxx (3, 2.5) (3, 3)           @noisy det2329 det2755
mx (3.5, 2.5)                 @noisy det232 det2755
mz (4, 2.5)                   @noisy det168 det222 det768 det1835
mxx (3, 4.5) (3, 5)           @noisy det30 det656
mx (3.5, 4.5)                 @noisy det353 det656
mz (4, 4.5)                   @noisy det312 det431 det2343 det2935
mxx (3, 7) (3, 6.5)           @noisy det1617 det1665
mx (3.5, 6.5)                 @noisy det284 det1617
mz (4, 6.5)                   @noisy det1332 det1380 det1607 det2822
mxx (3, 8.5) (3, 9)           @noisy det298 det1296
mx (3.5, 8.5)                 @noisy det228 det1296
mz (4, 8.5)                   @noisy det724 det892 det1934 det2120
mxx (4, 1.5) (4, 2)           @noisy det484 det1929
mx (4.5, 1.5)                 @noisy det205 det1929
mz (5, 1.5)                   @noisy det101 det168 det1523 det1891
mxx (4, 4) (4, 3.5)           @noisy det217 det2311
mx (4.5, 3.5)                 @noisy det214 det217
mz (5, 3.5)                   @noisy det260 det431 det1294 det1835
mxx (4, 5.5) (4, 6)           @noisy det960 det2849
mx (4.5, 5.5)                 @noisy det328 det2849
mz (5, 5.5)                   @noisy det312 det1005 det1607 det2530
mxx (4, 7.5) (4, 8)           @noisy det1100 det1539
mx (4.5, 7.5)                 @noisy det305 det1539
mz (5, 7.5)                   @noisy det927 det1137 det1934 det2822
mxx (4, 9.5) (4, 10)          @noisy det1166 det2654
mx (4.5, 9.5)                 @noisy det316 det2654
mz (5, 9.5)                   @noisy det724 det1674 det1846 det2458
mxx (5, 0.5) (5, 1)           @noisy det1200 det2482
mx (5.5, 0.5)                 @noisy det352 det1200
mz (6, 0.5)                   @noisy det604 det1523 det1724 det1916
mxx (5, 3) (5, 2.5)           @noisy det145 det535
mx (5.5, 2.5)                 @noisy det255 det535
mz (6, 2.5)                   @noisy det763 det1294 det1667 det1891
mxx (5, 4.5) (5, 5)           @noisy det1196 det2068
mx (5.5, 4.5)                 @noisy det262 det2068
mz (6, 4.5)                   @noisy det235 det260 det1005 det2514
mxx (5, 6.5) (5, 7)           @noisy det941 det1429
mx (5.5, 6.5)                 @noisy det333 det941
mz (6, 6.5)                   @noisy det927 det1903 det2354 det2530
mxx (5, 9) (5, 8.5)           @noisy det926 det2569
mx (5.5, 8.5)                 @noisy det252 det926
mz (6, 8.5)                   @noisy det349 det1137 det1674 det2230
mxx (6, 1.5) (6, 2)           @noisy det336 det1958
mx (6.5, 1.5)                 @noisy det223 det336
mz (7, 1.5)                   @noisy det550 det604 det852 det1667
mxx (6, 3.5) (6, 4)           @noisy det1655 det2265
mx (6.5, 3.5)                 @noisy det287 det2265
mz (7, 3.5)                   @noisy det235 det763 det1227 det1337
mxx (6, 6) (6, 5.5)           @noisy det1231 det2374
mx (6.5, 5.5)                 @noisy det289 det1231
mz (7, 5.5)                   @noisy det276 det1697 det1903 det2514
mxx (6, 7.5) (6, 8)           @noisy det1535 det1791
mx (6.5, 7.5)                 @noisy det241 det1535
mz (7, 7.5)                   @noisy det1286 det2230 det2351 det2354
mxx (6, 9.5) (6, 10)          @noisy det194 det2273
mx (6.5, 9.5)                 @noisy det194 det313
mz (7, 9.5)                   @noisy det349 det1201 det2138 det2521
mxx (7, 0.5) (7, 1)           @noisy det1672 det2157
mx (7.5, 0.5)                 @noisy det243 det2157
mz (8, 0.5)                   @noisy det852 det1509 det1730 det2469
mxx (7, 2.5) (7, 3)           @noisy det1033 det1662
mx (7.5, 2.5)                 @noisy det203 det1662
mz (8, 2.5)                   @noisy det550 det995 det1227 det2347
mxx (7, 4.5) (7, 5)           @noisy det238 det819
mx (7.5, 4.5)                 @noisy det238 det413
mz (8, 4.5)                   @noisy det276 det974 det1337 det2301
mxx (7, 6.5) (7, 7)           @noisy det601 det1335
mx (7.5, 6.5)                 @noisy det357 det1335
mz (8, 6.5)                   @noisy det1286 det1697 det2000 det2219
mxx (7, 9) (7, 8.5)           @noisy det2478 det2846
mx (7.5, 8.5)                 @noisy det227 det2846
mz (8, 8.5)                   @noisy det488 det1812 det2351 det2521
mxx (8, 2) (8, 1.5)           @noisy det885 det2292
mx (8.5, 1.5)                 @noisy det266 det885
mz (9, 1.5)                   @noisy det254 det995 det2275 det2469
mxx (8, 3.5) (8, 4)           @noisy det111 det1464
mx (8.5, 3.5)                 @noisy det111 det225
mz (9, 3.5)                   @noisy det122 det1098 det2301 det2347
mxx (8, 5.5) (8, 6)           @noisy det2274 det2876
mx (8.5, 5.5)                 @noisy det343 det2876
mz (9, 5.5)                   @noisy det974 det1904 det2219 det2829
mxx (8, 7.5) (8, 8)           @noisy det1281 det2356
mx (8.5, 7.5)                 @noisy det400 det2356
mz (9, 7.5)                   @noisy det488 det2000 det2344 det2736
mxx (8, 9.5) (8, 10)          @noisy det684 det1588
mx (8.5, 9.5)                 @noisy det258 det1588
mz (9, 9.5)                   @noisy det79 det1812 det2536 det2603
mxx (9, 0.5) (9, 1)           @noisy det301 det530
mx (9.5, 0.5)                 @noisy det301 det348
mz (10, 0.5)                  @noisy det2169 det2275
mxx (10, 1.5) (10, 2)         @noisy det757 det1228
mxx (9, 2.5) (9, 3)           @noisy det340 det747
mx (9.5, 2.5)                 @noisy det250 det747
mz (10, 2.5)                  @noisy det122 det254
mxx (10, 4) (10, 3.5)         @noisy det2500 det2873
mxx (9, 5) (9, 4.5)           @noisy det2101 det2403
mx (9.5, 4.5)                 @noisy det259 det2101
mz (10, 4.5)                  @noisy det1098 det1904
mxx (10, 5.5) (10, 6)         @noisy det2495 det2753
mxx (9, 6.5) (9, 7)           @noisy det812 det2538
mx (9.5, 6.5)                 @noisy det331 det2538
mz (10, 6.5)                  @noisy det2736 det2829
mxx (10, 7.5) (10, 8)         @noisy det539 det912
mxx (9, 8.5) (9, 9)           @noisy det1416 det2255
mx (9.5, 8.5)                 @noisy det337 det2255
mz (10, 8.5)                  @noisy det79 det2344
mxx (10, 9.5) (10, 10)        @noisy det1211 det1502
mxx (0.5, 0.5) (0.5, 1)       @noisy det2038 det2718
mzz (1, 0) (0.5, 0)           @noisy det1705 det1721
mxx (0.5, 2.5) (0.5, 3)       @noisy det2470 det2760
mzz (1, 2) (0.5, 2)           @noisy det2093 det2298
mxx (0.5, 5) (0.5, 4.5)       @noisy det623 det1626
mzz (1, 4) (0.5, 4)           @noisy det1515 det2124
mxx (0.5, 6.5) (0.5, 7)       @noisy det1382 det2560
mzz (0.5, 6) (1, 6)           @noisy det556 det1560
mxx (0.5, 8.5) (0.5, 9)       @noisy det321 det437
mzz (1, 8) (0.5, 8)           @noisy det339 det1796
mzz (1, 10) (0.5, 10)         @noisy det2037 det2552
mxx (1.5, 1.5) (1.5, 2)       @noisy det167 det2574
mzz (1.5, 1) (2, 1)           @noisy det1472 det2114
mxx (1.5, 4) (1.5, 3.5)       @noisy det1371 det1605
mzz (2, 3) (1.5, 3)           @noisy det2529 det2852
mxx (1.5, 5.5) (1.5, 6)       @noisy det1324 det2877
mzz (1.5, 5) (2, 5)           @noisy det372 det1833
mxx (1.5, 7.5) (1.5, 8)       @noisy det306 det1206
mzz (1.5, 7) (2, 7)           @noisy det2264 det2369
mxx (1.5, 10) (1.5, 9.5)      @noisy det172 det2387
mzz (2, 9) (1.5, 9)           @noisy det507 det1476
mxx (2.5, 0.5) (2.5, 1)       @noisy det2342 det2718
mzz (2.5, 0) (3, 0)           @noisy det44 det2843
mxx (2.5, 2.5) (2.5, 3)       @noisy det2329 det2760
mzz (2.5, 2) (3, 2)           @noisy det129 det1860
mxx (2.5, 4.5) (2.5, 5)       @noisy det30 det623
mzz (2.5, 4) (3, 4)           @noisy det137 det2703
mxx (2.5, 7) (2.5, 6.5)       @noisy det1382 det1665
mzz (3, 6) (2.5, 6)           @noisy det2559 det2857
mxx (2.5, 8.5) (2.5, 9)       @noisy det298 det321
mzz (2.5, 8) (3, 8)           @noisy det516 det1367
mzz (2.5, 10) (3, 10)         @noisy det1427 det1635
mxx (3.5, 1.5) (3.5, 2)       @noisy det484 det2574
mzz (3.5, 1) (4, 1)           @noisy det222 det1928
mxx (3.5, 3.5) (3.5, 4)       @noisy det1371 det2311
mzz (3.5, 3) (4, 3)           @noisy det768 det2343
mxx (3.5, 5.5) (3.5, 6)       @noisy det960 det1324
mzz (3.5, 5) (4, 5)           @noisy det1332 det2935
mxx (3.5, 7.5) (3.5, 8)       @noisy det1100 det1206
mzz (3.5, 7) (4, 7)           @noisy det1380 det2120
mxx (3.5, 9.5) (3.5, 10)      @noisy det172 det1166
mzz (4, 9) (3.5, 9)           @noisy det892 det1217
mxx (4.5, 0.5) (4.5, 1)       @noisy det2342 det2482
mzz (5, 0) (4.5, 0)           @noisy det101 det783
mxx (4.5, 2.5) (4.5, 3)       @noisy det145 det2329
mzz (4.5, 2) (5, 2)           @noisy det168 det1835
mxx (4.5, 4.5) (4.5, 5)       @noisy det30 det1196
mzz (5, 4) (4.5, 4)           @noisy det312 det431
mxx (4.5, 6.5) (4.5, 7)       @noisy det1429 det1665
mzz (5, 6) (4.5, 6)           @noisy det1607 det2822
mxx (4.5, 8.5) (4.5, 9)       @noisy det298 det2569
mzz (4.5, 8) (5, 8)           @noisy det724 det1934
mzz (5, 10) (4.5, 10)         @noisy det2089 det2458
mxx (5.5, 1.5) (5.5, 2)       @noisy det484 det1958
mzz (5.5, 1) (6, 1)           @noisy det1523 det1891
mxx (5.5, 3.5) (5.5, 4)       @noisy det1655 det2311
mzz (5.5, 3) (6, 3)           @noisy det260 det1294
mxx (5.5, 5.5) (5.5, 6)       @noisy det960 det2374
mzz (5.5, 5) (6, 5)           @noisy det1005 det2530
mxx (5.5, 7.5) (5.5, 8)       @noisy det1100 det1791
mzz (5.5, 7) (6, 7)           @noisy det927 det1137
mxx (5.5, 9.5) (5.5, 10)      @noisy det1166 det2273
mzz (5.5, 9) (6, 9)           @noisy det1674 det1846
mxx (6.5, 0.5) (6.5, 1)       @noisy det1672 det2482
mzz (6.5, 0) (7, 0)           @noisy det604 det1724
mxx (6.5, 2.5) (6.5, 3)       @noisy det145 det1033
mzz (6.5, 2) (7, 2)           @noisy det763 det1667
mxx (6.5, 5) (6.5, 4.5)       @noisy det819 det1196
mzz (7, 4) (6.5, 4)           @noisy det235 det2514
mxx (6.5, 6.5) (6.5, 7)       @noisy det601 det1429
mzz (6.5, 6) (7, 6)           @noisy det1903 det2354
mxx (6.5, 8.5) (6.5, 9)       @noisy det2478 det2569
mzz (6.5, 8) (7, 8)           @noisy det349 det2230
mzz (7, 10) (6.5, 10)         @noisy det2138 det2151
mxx (7.5, 2) (7.5, 1.5)       @noisy det1958 det2292
mzz (7.5, 1) (8, 1)           @noisy det550 det852
mxx (7.5, 3.5) (7.5, 4)       @noisy det1464 det1655
mzz (7.5, 3) (8, 3)           @noisy det1227 det1337
mxx (7.5, 5.5) (7.5, 6)       @noisy det2274 det2374
mzz (7.5, 5) (8, 5)           @noisy det276 det1697
mxx (7.5, 8) (7.5, 7.5)       @noisy det1281 det1791
mzz (8, 7) (7.5, 7)           @noisy det1286 det2351
mxx (7.5, 9.5) (7.5, 10)      @noisy det684 det2273
mzz (7.5, 9) (8, 9)           @noisy det1201 det2521
mxx (8.5, 0.5) (8.5, 1)       @noisy det530 det1672
mzz (8.5, 0) (9, 0)           @noisy det1730 det2469
mxx (8.5, 2.5) (8.5, 3)       @noisy det340 det1033
mzz (8.5, 2) (9, 2)           @noisy det995 det2347
mxx (8.5, 4.5) (8.5, 5)       @noisy det819 det2403
mzz (8.5, 4) (9, 4)           @noisy det974 det2301
mxx (8.5, 6.5) (8.5, 7)       @noisy det601 det812
mzz (8.5, 6) (9, 6)           @noisy det2000 det2219
mxx (8.5, 8.5) (8.5, 9)       @noisy det1416 det2478
mzz (8.5, 8) (9, 8)           @noisy det488 det1812
mzz (9, 10) (8.5, 10)         @noisy det2543 det2603
mxx (9.5, 1.5) (9.5, 2)       @noisy det1228 det2292
mzz (10, 1) (9.5, 1)          @noisy det254 det2275
mxx (9.5, 4) (9.5, 3.5)       @noisy det1464 det2873
mzz (9.5, 3) (10, 3)          @noisy det122 det1098
mxx (9.5, 5.5) (9.5, 6)       @noisy det2274 det2495
mzz (9.5, 5) (10, 5)          @noisy det1904 det2829
mxx (9.5, 7.5) (9.5, 8)       @noisy det539 det1281
mzz (9.5, 7) (10, 7)          @noisy det2344 det2736
mxx (9.5, 10) (9.5, 9.5)      @noisy det684 det1502
mzz (10, 9) (9.5, 9)          @noisy det79 det2536
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (4, 0)                      @noisy
i (7.5, 0)                    @noisy
i (0, 0)                      @noisy
i (3.5, 0)                    @noisy
i (9.5, 0)                    @noisy
i (0, 3)                      @noisy
i (0, 9)                      @noisy
i (2, 0)                      @noisy
i (8, 0)                      @noisy
i (5.5, 0)                    @noisy
i (1.5, 0)                    @noisy
i (10, 0)                     @noisy
i (0, 5)                      @noisy
i (6, 0)                      @noisy

--------         19
mzz (0, 1) (0.5, 1)           @noisy det1705 det1721
mz (0.5, 0.5)                 @noisy det883 det1705
mx (0.5, 0)                   @noisy det1971 det2718
mzz (0, 3) (0.5, 3)           @noisy det2093 det2298
mz (0.5, 2.5)                 @noisy det771 det2093
mx (0.5, 2)                   @noisy det5 det167 det969 det2760
mzz (0.5, 5) (0, 5)           @noisy det1515 det2124
mz (0.5, 4.5)                 @noisy det804 det2124
mx (0.5, 4)                   @noisy det623 det1605 det1638 det2804
mzz (0, 7) (0.5, 7)           @noisy det556 det1560
mz (0.5, 6.5)                 @noisy det556 det860
mx (0.5, 6)                   @noisy det633 det1382 det2257 det2877
mzz (0, 9) (0.5, 9)           @noisy det339 det1796
mz (0.5, 8.5)                 @noisy det863 det1796
mx (0.5, 8)                   @noisy det306 det321 det2228 det2899
mx (0.5, 10)                  @noisy det1763 det2387
mzz (1, 0) (1.5, 0)           @noisy det957 det1810
mzz (1, 2) (1.5, 2)           @noisy det1472 det2114
mz (1.5, 1.5)                 @noisy det887 det1472
mx (1.5, 1)                   @noisy det5 det236 det2574 det2718
mzz (1.5, 4) (1, 4)           @noisy det2529 det2852
mz (1.5, 3.5)                 @noisy det875 det2852
mx (1.5, 3)                   @noisy det1371 det1511 det1638 det2760
mzz (1, 6) (1.5, 6)           @noisy det372 det1833
mz (1.5, 5.5)                 @noisy det881 det1833
mx (1.5, 5)                   @noisy det623 det633 det1324 det2556
mzz (1, 8) (1.5, 8)           @noisy det2264 det2369
mz (1.5, 7.5)                 @noisy det864 det2264
mx (1.5, 7)                   @noisy det1206 det1382 det2228 det2946
mzz (1.5, 10) (1, 10)         @noisy det507 det1476
mz (1.5, 9.5)                 @noisy det847 det1476
mx (1.5, 9)                   @noisy det172 det321 det1763 det1895
mzz (2, 1) (2.5, 1)           @noisy det44 det2843
mz (2.5, 0.5)                 @noisy det792 det2843
mx (2.5, 0)                   @noisy det236 det2342
mzz (2, 3) (2.5, 3)           @noisy det129 det1860
mz (2.5, 2.5)                 @noisy det866 det1860
mx (2.5, 2)                   @noisy det1511 det2078 det2329 det2574
mzz (2, 5) (2.5, 5)           @noisy det137 det2703
mz (2.5, 4.5)                 @noisy det137 det817
mx (2.5, 4)                   @noisy det30 det1371 det2018 det2556
mzz (2.5, 7) (2, 7)           @noisy det2559 det2857
mz (2.5, 6.5)                 @noisy det797 det2559
mx (2.5, 6)                   @noisy det74 det1324 det1665 det2946
mzz (2, 9) (2.5, 9)           @noisy det516 det1367
mz (2.5, 8.5)                 @noisy det516 det781
mx (2.5, 8)                   @noisy det298 det1206 det1711 det1895
mx (2.5, 10)                  @noisy det28 det172
mzz (3.5, 0) (3, 0)           @noisy det2107 det2472
mzz (3, 2) (3.5, 2)           @noisy det222 det1928
mz (3.5, 1.5)                 @noisy det809 det1928
mx (3.5, 1)                   @noisy det484 det2078 det2342 det2617
mzz (3, 4) (3.5, 4)           @noisy det768 det2343
mz (3.5, 3.5)                 @noisy det768 det890
mx (3.5, 3)                   @noisy det2018 det2311 det2329 det2755
mzz (3.5, 6) (3, 6)           @noisy det1332 det2935
mz (3.5, 5.5)                 @noisy det870 det2935
mx (3.5, 5)                   @noisy det30 det74 det656 det960
mzz (3, 8) (3.5, 8)           @noisy det1380 det2120
mz (3.5, 7.5)                 @noisy det815 det1380
mx (3.5, 7)                   @noisy det1100 det1617 det1665 det1711
mzz (3, 10) (3.5, 10)         @noisy det892 det1217
mz (3.5, 9.5)                 @noisy det785 det892
mx (3.5, 9)                   @noisy det28 det298 det1166 det1296
mzz (4, 1) (4.5, 1)           @noisy det101 det783
mz (4.5, 0.5)                 @noisy det783 det837
mx (4.5, 0)                   @noisy det2482 det2617
mzz (4.5, 3) (4, 3)           @noisy det168 det1835
mz (4.5, 2.5)                 @noisy det168 det810
mx (4.5, 2)                   @noisy det145 det484 det1929 det2755
mzz (4, 5) (4.5, 5)           @noisy det312 det431
mz (4.5, 4.5)                 @noisy det431 det774
mx (4.5, 4)                   @noisy det217 det656 det1196 det2311
mzz (4, 7) (4.5, 7)           @noisy det1607 det2822
mz (4.5, 6.5)                 @noisy det840 det1607
mx (4.5, 6)                   @noisy det960 det1429 det1617 det2849
mzz (4, 9) (4.5, 9)           @noisy det724 det1934
mz (4.5, 8.5)                 @noisy det862 det1934
mx (4.5, 8)                   @noisy det1100 det1296 det1539 det2569
mx (4.5, 10)                  @noisy det1166 det2654
mzz (5, 0) (5.5, 0)           @noisy det1916 det2048
mzz (5.5, 2) (5, 2)           @noisy det1523 det1891
mz (5.5, 1.5)                 @noisy det855 det1523
mx (5.5, 1)                   @noisy det1200 det1929 det1958 det2482
mzz (5, 4) (5.5, 4)           @noisy det260 det1294
mz (5.5, 3.5)                 @noisy det800 det1294
mx (5.5, 3)                   @noisy det145 det217 det535 det1655
mzz (5, 6) (5.5, 6)           @noisy det1005 det2530
mz (5.5, 5.5)                 @noisy det878 det1005
mx (5.5, 5)                   @noisy det1196 det2068 det2374 det2849
mzz (5.5, 8) (5, 8)           @noisy det927 det1137
mz (5.5, 7.5)                 @noisy det838 det927
mx (5.5, 7)                   @noisy det941 det1429 det1539 det1791
mzz (5, 10) (5.5, 10)         @noisy det1674 det1846
mz (5.5, 9.5)                 @noisy det845 det1674
mx (5.5, 9)                   @noisy det926 det2273 det2569 det2654
mzz (6, 1) (6.5, 1)           @noisy det604 det1724
mz (6.5, 0.5)                 @noisy det755 det1724
mx (6.5, 0)                   @noisy det1200 det1672
mzz (6, 3) (6.5, 3)           @noisy det763 det1667
mz (6.5, 2.5)                 @noisy det761 det1667
mx (6.5, 2)                   @noisy det336 det535 det1033 det1958
mzz (6.5, 5) (6, 5)           @noisy det235 det2514
mz (6.5, 4.5)                 @noisy det235 det872
mx (6.5, 4)                   @noisy det819 det1655 det2068 det2265
mzz (6, 7) (6.5, 7)           @noisy det1903 det2354
mz (6.5, 6.5)                 @noisy det822 det1903
mx (6.5, 6)                   @noisy det601 det941 det1231 det2374
mzz (6, 9) (6.5, 9)           @noisy det349 det2230
mz (6.5, 8.5)                 @noisy det767 det2230
mx (6.5, 8)                   @noisy det926 det1535 det1791 det2478
mx (6.5, 10)                  @noisy det194 det2273
mzz (7, 0) (7.5, 0)           @noisy det1430 det1509
mzz (7.5, 2) (7, 2)           @noisy det550 det852
mz (7.5, 1.5)                 @noisy det778 det852
mx (7.5, 1)                   @noisy det336 det1672 det2157 det2292
mzz (7, 4) (7.5, 4)           @noisy det1227 det1337
mz (7.5, 3.5)                 @noisy det861 det1227
mx (7.5, 3)                   @noisy det1033 det1464 det1662 det2265
mzz (7, 6) (7.5, 6)           @noisy det276 det1697
mz (7.5, 5.5)                 @noisy det276 det827
mx (7.5, 5)                   @noisy det238 det819 det1231 det2274
mzz (7.5, 8) (7, 8)           @noisy det1286 det2351
mz (7.5, 7.5)                 @noisy det851 det1286
mx (7.5, 7)                   @noisy det601 det1281 det1335 det1535
mzz (7, 10) (7.5, 10)         @noisy det1201 det2521
mz (7.5, 9.5)                 @noisy det821 det2521
mx (7.5, 9)                   @noisy det194 det684 det2478 det2846
mzz (8.5, 1) (8, 1)           @noisy det1730 det2469
mz (8.5, 0.5)                 @noisy det826 det1730
mx (8.5, 0)                   @noisy det530 det2157
mzz (8, 3) (8.5, 3)           @noisy det995 det2347
mz (8.5, 2.5)                 @noisy det848 det995
mx (8.5, 2)                   @noisy det340 det885 det1662 det2292
mzz (8, 5) (8.5, 5)           @noisy det974 det2301
mz (8.5, 4.5)                 @noisy det753 det2301
mx (8.5, 4)                   @noisy det111 det238 det1464 det2403
mzz (8, 7) (8.5, 7)           @noisy det2000 det2219
mz (8.5, 6.5)                 @noisy det829 det2219
mx (8.5, 6)                   @noisy det812 det1335 det2274 det2876
mzz (8, 9) (8.5, 9)           @noisy det488 det1812
mz (8.5, 8.5)                 @noisy det488 det802
mx (8.5, 8)                   @noisy det1281 det1416 det2356 det2846
mx (8.5, 10)                  @noisy det684 det1588
mzz (9, 0) (9.5, 0)           @noisy det2169 det2859
mzz (9, 2) (9.5, 2)           @noisy det254 det2275
mz (9.5, 1.5)                 @noisy det876 det2275
mx (9.5, 1)                   @noisy det301 det530 det885 det1228
mzz (9.5, 4) (9, 4)           @noisy det122 det1098
mz (9.5, 3.5)                 @noisy det122 det758
mx (9.5, 3)                   @noisy det111 det340 det747 det2873
mzz (9, 6) (9.5, 6)           @noisy det1904 det2829
mz (9.5, 5.5)                 @noisy det803 det1904
mx (9.5, 5)                   @noisy det2101 det2403 det2495 det2876
mzz (9, 8) (9.5, 8)           @noisy det2344 det2736
mz (9.5, 7.5)                 @noisy det880 det2736
mx (9.5, 7)                   @noisy det539 det812 det2356 det2538
mzz (9.5, 10) (9, 10)         @noisy det79 det2536
mz (9.5, 9.5)                 @noisy det79 det842
mx (9.5, 9)                   @noisy det1416 det1502 det1588 det2255
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (4, 9.5)                    @noisy
i (3.5, 0.5)                  @noisy
i (5, 1.5)                    @noisy
i (8, 0.5)                    @noisy
i (5.5, 6.5)                  @noisy
i (8, 0)                      @noisy
i (5, 1)                      @noisy
i (8, 9.5)                    @noisy
i (10, 6)                     @noisy
i (10, 6.5)                   @noisy
i (0, 5.5)                    @noisy
i (9, 8.5)                    @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1.5, 2.5)                  @noisy
i (2.5, 1.5)                  @noisy
i (6, 2.5)                    @noisy
i (6, 2)                      @noisy
i (7, 1.5)                    @noisy
i (7, 1)                      @noisy
i (7.5, 6.5)                  @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3.5, 2.5)                  @noisy
i (4.5, 1.5)                  @noisy
i (3, 6.5)                    @noisy
i (5, 3.5)                    @noisy
i (8, 2.5)                    @noisy
i (5.5, 8.5)                  @noisy
i (8, 2)                      @noisy
i (5, 3)                      @noisy
i (9, 1.5)                    @noisy
i (9, 1)                      @noisy
i (0, 7.5)                    @noisy
i (8.5, 1.5)                  @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (1.5, 4.5)                  @noisy
i (2.5, 3.5)                  @noisy
i (1, 8.5)                    @noisy
i (6, 4.5)                    @noisy
i (6, 4)                      @noisy
i (7, 3.5)                    @noisy
i (7, 3)                      @noisy
i (6.5, 3.5)                  @noisy
i (9.5, 8.5)                  @noisy
i (3.5, 4.5)                  @noisy
i (4.5, 3.5)                  @noisy
i (3, 8.5)                    @noisy
i (5, 5.5)                    @noisy
i (8, 4.5)                    @noisy
i (8, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (9, 3.5)                    @noisy
i (9, 3)                      @noisy
i (0, 9.5)                    @noisy
i (8.5, 3.5)                  @noisy
i (1.5, 6.5)                  @noisy
i (2.5, 5.5)                  @noisy
i (6, 6.5)                    @noisy
i (6, 6)                      @noisy
i (7, 5)                      @noisy
i (7, 5.5)                    @noisy
i (6.5, 5.5)                  @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (3.5, 6.5)                  @noisy
i (4.5, 5.5)                  @noisy
i (5, 7.5)                    @noisy
i (5, 7)                      @noisy
i (9, 5.5)                    @noisy
i (0, 2)                      @noisy
i (0, 2.5)                    @noisy
i (9, 5)                      @noisy
i (8.5, 5.5)                  @noisy
i (0.5, 1.5)                  @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (1.5, 8.5)                  @noisy
i (2.5, 7.5)                  @noisy
i (7, 7.5)                    @noisy
i (7, 7)                      @noisy
i (6.5, 7.5)                  @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (4.5, 7.5)                  @noisy
i (5, 9.5)                    @noisy
i (5, 9)                      @noisy
i (9, 7.5)                    @noisy
i (9, 7)                      @noisy
i (8.5, 7.5)                  @noisy
i (0.5, 3.5)                  @noisy
i (10, 8)                     @noisy
i (10, 8.5)                   @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (6, 1.5)                    @noisy
i (7, 0.5)                    @noisy
i (2.5, 9.5)                  @noisy
i (7, 9.5)                    @noisy
i (7, 9)                      @noisy
i (6.5, 9.5)                  @noisy
i (7.5, 8.5)                  @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (5, 2.5)                    @noisy
i (4, 4.5)                    @noisy
i (4.5, 9.5)                  @noisy
i (4, 4)                      @noisy
i (9, 0.5)                    @noisy
i (9, 9.5)                    @noisy
i (9, 9)                      @noisy
i (10, 1.5)                   @noisy
i (8.5, 9.5)                  @noisy
i (10, 1)                     @noisy
i (0.5, 5.5)                  @noisy
i (10, 10)                    @noisy
i (1, 7.5)                    @noisy
i (1, 7)                      @noisy
i (2, 6.5)                    @noisy
i (2, 6)                      @noisy
i (7, 2.5)                    @noisy
i (3, 7.5)                    @noisy
i (3, 7)                      @noisy
i (5, 4.5)                    @noisy
i (4, 6.5)                    @noisy
i (4, 6)                      @noisy
i (9, 2.5)                    @noisy
i (8, 6.5)                    @noisy
i (10, 3.5)                   @noisy
i (10, 3)                     @noisy
i (8, 6)                      @noisy
i (1, 0.5)                    @noisy
i (0.5, 7.5)                  @noisy
i (1, 9.5)                    @noisy
i (1, 9)                      @noisy
i (2, 8.5)                    @noisy
i (2, 8)                      @noisy
i (7, 4.5)                    @noisy
i (6, 8.5)                    @noisy
i (6, 8)                      @noisy
i (9.5, 0.5)                  @noisy
i (3, 0.5)                    @noisy
i (3, 9.5)                    @noisy
i (3, 9)                      @noisy
i (5, 6.5)                    @noisy
i (4, 8.5)                    @noisy
i (4, 8)                      @noisy
i (3.5, 8.5)                  @noisy
i (8, 8.5)                    @noisy
i (10, 5)                     @noisy
i (10, 5.5)                   @noisy
i (8, 8)                      @noisy
i (2, 1.5)                    @noisy
i (0.5, 9.5)                  @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (0, 4.5)                    @noisy
i (2, 10)                     @noisy
i (6, 10)                     @noisy
i (9.5, 2.5)                  @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (4, 10)                     @noisy
i (6, 0.5)                    @noisy
i (8, 1.5)                    @noisy
i (8, 10)                     @noisy
i (10, 7.5)                   @noisy
i (10, 7)                     @noisy
i (1, 4.5)                    @noisy
i (2, 3.5)                    @noisy
i (0, 6)                      @noisy
i (0, 6.5)                    @noisy
i (6, 3.5)                    @noisy
i (9.5, 4.5)                  @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (5.5, 0.5)                  @noisy
i (8, 3.5)                    @noisy
i (10, 0.5)                   @noisy
i (10, 0)                     @noisy
i (10, 9.5)                   @noisy
i (10, 9)                     @noisy
i (1, 6.5)                    @noisy
i (2, 5.5)                    @noisy
i (0, 8)                      @noisy
i (0, 8.5)                    @noisy
i (6.5, 1.5)                  @noisy
i (7.5, 0.5)                  @noisy
i (6, 5.5)                    @noisy
i (9.5, 6.5)                  @noisy
i (4, 5.5)                    @noisy
i (5.5, 2.5)                  @noisy
i (8, 5.5)                    @noisy
i (10, 2)                     @noisy
i (10, 2.5)                   @noisy
i (9, 4.5)                    @noisy
i (0, 1.5)                    @noisy
i (0, 10)                     @noisy
i (2, 7.5)                    @noisy
i (7.5, 2.5)                  @noisy
i (6, 7.5)                    @noisy
i (7, 6.5)                    @noisy
i (4, 7.5)                    @noisy
i (5.5, 4.5)                  @noisy
i (5, 8.5)                    @noisy
i (8, 7.5)                    @noisy
i (10, 4)                     @noisy
i (10, 4.5)                   @noisy
i (9, 6.5)                    @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (1, 1.5)                    @noisy
i (0, 3.5)                    @noisy
i (1, 1)                      @noisy
i (2, 9.5)                    @noisy
i (1.5, 0.5)                  @noisy
i (6, 0)                      @noisy
i (7.5, 4.5)                  @noisy
i (6, 9.5)                    @noisy
i (7, 8.5)                    @noisy

--------         20
mxx (0, 0.5) (0, 0)           @noisy det1971 det2038
mzz (0, 1.5) (0.5, 1.5)       @noisy det1721 det2298
mxx (1, 1) (1, 1.5)           @noisy det5 det167
mxx (0, 2) (0, 2.5)           @noisy det969 det2470
mzz (0, 3.5) (0.5, 3.5)       @noisy det1515 det2298
mxx (1, 3) (1, 3.5)           @noisy det1605 det1638
mxx (0, 4) (0, 4.5)           @noisy det1626 det2804
mzz (0.5, 5.5) (0, 5.5)       @noisy det1515 det1560
mxx (1, 5) (1, 5.5)           @noisy det633 det2877
mxx (0, 6.5) (0, 6)           @noisy det2257 det2560
mzz (0, 7.5) (0.5, 7.5)       @noisy det339 det1560
mxx (1, 7.5) (1, 7)           @noisy det306 det2228
mxx (0, 8) (0, 8.5)           @noisy det437 det2899
mzz (0, 9.5) (0.5, 9.5)       @noisy det339 det2552
mxx (1, 9) (1, 9.5)           @noisy det1763 det2387
mzz (1, 0.5) (1.5, 0.5)       @noisy det957 det2114
mxx (2, 0) (2, 0.5)           @noisy det236 det2718
mzz (1, 2.5) (1.5, 2.5)       @noisy det2114 det2529
mxx (2, 2) (2, 2.5)           @noisy det1511 det2760
mzz (1.5, 4.5) (1, 4.5)       @noisy det372 det2529
mxx (2, 4.5) (2, 4)           @noisy det623 det2556
mzz (1, 6.5) (1.5, 6.5)       @noisy det372 det2369
mxx (2, 6.5) (2, 6)           @noisy det1382 det2946
mzz (1, 8.5) (1.5, 8.5)       @noisy det507 det2369
mxx (2, 8) (2, 8.5)           @noisy det321 det1895
mzz (2, 1.5) (2.5, 1.5)       @noisy det44 det129
mxx (3, 1.5) (3, 1)           @noisy det2078 det2574
mzz (2, 3.5) (2.5, 3.5)       @noisy det129 det2703
mxx (3, 3.5) (3, 3)           @noisy det1371 det2018
mzz (2, 5.5) (2.5, 5.5)       @noisy det2703 det2857
mxx (3, 5) (3, 5.5)           @noisy det74 det1324
mzz (2.5, 7.5) (2, 7.5)       @noisy det1367 det2857
mxx (3, 7.5) (3, 7)           @noisy det1206 det1711
mzz (2, 9.5) (2.5, 9.5)       @noisy det1367 det1427
mxx (3, 9.5) (3, 9)           @noisy det28 det172
mzz (3.5, 0.5) (3, 0.5)       @noisy det222 det2107
mxx (4, 0) (4, 0.5)           @noisy det2342 det2617
mzz (3, 2.5) (3.5, 2.5)       @noisy det222 det2343
mxx (4, 2) (4, 2.5)           @noisy det2329 det2755
mzz (3, 4.5) (3.5, 4.5)       @noisy det1332 det2343
mxx (4, 4.5) (4, 4)           @noisy det30 det656
mzz (3.5, 6.5) (3, 6.5)       @noisy det1332 det2120
mxx (4, 6) (4, 6.5)           @noisy det1617 det1665
mzz (3, 8.5) (3.5, 8.5)       @noisy det1217 det2120
mxx (4, 8) (4, 8.5)           @noisy det298 det1296
mzz (4, 1.5) (4.5, 1.5)       @noisy det101 det1835
mxx (5, 1) (5, 1.5)           @noisy det484 det1929
mzz (4.5, 3.5) (4, 3.5)       @noisy det312 det1835
mxx (5, 3.5) (5, 3)           @noisy det217 det2311
mzz (4, 5.5) (4.5, 5.5)       @noisy det312 det2822
mxx (5, 5.5) (5, 5)           @noisy det960 det2849
mzz (4, 7.5) (4.5, 7.5)       @noisy det724 det2822
mxx (5, 7) (5, 7.5)           @noisy det1100 det1539
mzz (4, 9.5) (4.5, 9.5)       @noisy det724 det2089
mxx (5, 9.5) (5, 9)           @noisy det1166 det2654
mzz (5, 0.5) (5.5, 0.5)       @noisy det1891 det1916
mxx (6, 0) (6, 0.5)           @noisy det1200 det2482
mzz (5.5, 2.5) (5, 2.5)       @noisy det260 det1891
mxx (6, 2.5) (6, 2)           @noisy det145 det535
mzz (5, 4.5) (5.5, 4.5)       @noisy det260 det2530
mxx (6, 4) (6, 4.5)           @noisy det1196 det2068
mzz (5, 6.5) (5.5, 6.5)       @noisy det1137 det2530
mxx (6, 6.5) (6, 6)           @noisy det941 det1429
mzz (5.5, 8.5) (5, 8.5)       @noisy det1137 det1846
mxx (6, 8.5) (6, 8)           @noisy det926 det2569
mzz (6, 1.5) (6.5, 1.5)       @noisy det604 det763
mxx (7, 1.5) (7, 1)           @noisy det336 det1958
mzz (6, 3.5) (6.5, 3.5)       @noisy det763 det2514
mxx (7, 3) (7, 3.5)           @noisy det1655 det2265
mzz (6.5, 5.5) (6, 5.5)       @noisy det2354 det2514
mxx (7, 5.5) (7, 5)           @noisy det1231 det2374
mzz (6, 7.5) (6.5, 7.5)       @noisy det349 det2354
mxx (7, 7.5) (7, 7)           @noisy det1535 det1791
mzz (6, 9.5) (6.5, 9.5)       @noisy det349 det2151
mxx (7, 9.5) (7, 9)           @noisy det194 det2273
mzz (7, 0.5) (7.5, 0.5)       @noisy det550 det1509
mxx (8, 0.5) (8, 0)           @noisy det1672 det2157
mzz (7.5, 2.5) (7, 2.5)       @noisy det550 det1337
mxx (8, 2.5) (8, 2)           @noisy det1033 det1662
mzz (7, 4.5) (7.5, 4.5)       @noisy det1337 det1697
mxx (8, 4) (8, 4.5)           @noisy det238 det819
mzz (7, 6.5) (7.5, 6.5)       @noisy det1697 det2351
mxx (8, 6.5) (8, 6)           @noisy det601 det1335
mzz (7.5, 8.5) (7, 8.5)       @noisy det1201 det2351
mxx (8, 8) (8, 8.5)           @noisy det2478 det2846
mzz (8.5, 1.5) (8, 1.5)       @noisy det2347 det2469
mxx (9, 1) (9, 1.5)           @noisy det885 det2292
mzz (8, 3.5) (8.5, 3.5)       @noisy det974 det2347
mxx (9, 3) (9, 3.5)           @noisy det111 det1464
mzz (8, 5.5) (8.5, 5.5)       @noisy det974 det2000
mxx (9, 5.5) (9, 5)           @noisy det2274 det2876
mzz (8, 7.5) (8.5, 7.5)       @noisy det1812 det2000
mxx (9, 7) (9, 7.5)           @noisy det1281 det2356
mzz (8, 9.5) (8.5, 9.5)       @noisy det1812 det2543
mxx (9, 9) (9, 9.5)           @noisy det684 det1588
mzz (9, 0.5) (9.5, 0.5)       @noisy det254 det2169
mxx (10, 0.5) (10, 0)         @noisy det301 det530
mzz (9.5, 2.5) (9, 2.5)       @noisy det254 det1098
mxx (10, 2) (10, 2.5)         @noisy det340 det747
mzz (9.5, 4.5) (9, 4.5)       @noisy det1098 det2829
mxx (10, 4.5) (10, 4)         @noisy det2101 det2403
mzz (9, 6.5) (9.5, 6.5)       @noisy det2344 det2829
mxx (10, 6.5) (10, 6)         @noisy det812 det2538
mzz (9.5, 8.5) (9, 8.5)       @noisy det2344 det2536
mxx (10, 8) (10, 8.5)         @noisy det1416 det2255
mz (0.5, 0.5)                 @noisy det597 det883
mz (0.5, 2.5)                 @noisy det771 det1629
mz (0.5, 4.5)                 @noisy det804 det1219
mz (0.5, 6.5)                 @noisy det264 det860
mz (0.5, 8.5)                 @noisy det542 det863
mz (1.5, 1.5)                 @noisy det887 det1906
mz (1.5, 3.5)                 @noisy det875 det1426
mz (1.5, 5.5)                 @noisy det881 det1064
mz (1.5, 7.5)                 @noisy det864 det2075
mz (1.5, 9.5)                 @noisy det847 det1544
mz (2.5, 0.5)                 @noisy det792 det1401
mz (2.5, 2.5)                 @noisy det866 det1645
mz (2.5, 4.5)                 @noisy det766 det817
mz (2.5, 6.5)                 @noisy det797 det1786
mz (2.5, 8.5)                 @noisy det233 det781
mz (3.5, 1.5)                 @noisy det809 det1669
mz (3.5, 3.5)                 @noisy det890 det1352
mz (3.5, 5.5)                 @noisy det870 det979
mz (3.5, 7.5)                 @noisy det584 det815
mz (3.5, 9.5)                 @noisy det785 det1637
mz (4.5, 0.5)                 @noisy det837 det2084
mz (4.5, 2.5)                 @noisy det810 det1920
mz (4.5, 4.5)                 @noisy det774 det1911
mz (4.5, 6.5)                 @noisy det840 det2091
mz (4.5, 8.5)                 @noisy det862 det1479
mz (5.5, 1.5)                 @noisy det741 det855
mz (5.5, 3.5)                 @noisy det800 det1181
mz (5.5, 5.5)                 @noisy det878 det898
mz (5.5, 7.5)                 @noisy det153 det838
mz (5.5, 9.5)                 @noisy det845 det2636
mz (6.5, 0.5)                 @noisy det755 det1158
mz (6.5, 2.5)                 @noisy det270 det761
mz (6.5, 4.5)                 @noisy det872 det1747
mz (6.5, 6.5)                 @noisy det822 det839
mz (6.5, 8.5)                 @noisy det767 det2188
mz (7.5, 1.5)                 @noisy det778 det2112
mz (7.5, 3.5)                 @noisy det41 det861
mz (7.5, 5.5)                 @noisy det827 det2675
mz (7.5, 7.5)                 @noisy det851 det1451
mz (7.5, 9.5)                 @noisy det625 det821
mz (8.5, 0.5)                 @noisy det826 det2851
mz (8.5, 2.5)                 @noisy det848 det2282
mz (8.5, 4.5)                 @noisy det753 det1448
mz (8.5, 6.5)                 @noisy det829 det1990
mz (8.5, 8.5)                 @noisy det802 det1111
mz (9.5, 1.5)                 @noisy det97 det876
mz (9.5, 3.5)                 @noisy det758 det2098
mz (9.5, 5.5)                 @noisy det803 det1118
mz (9.5, 7.5)                 @noisy det880 det2459
mz (9.5, 9.5)                 @noisy det842 det2782
i (4, 9)                      @noisy
i (3.5, 0)                    @noisy
i (3.5, 9)                    @noisy
i (5.5, 6)                    @noisy
i (4.5, 8)                    @noisy
i (5, 10)                     @noisy
i (8, 9)                      @noisy
i (9, 8)                      @noisy
i (0, 5)                      @noisy
i (8.5, 8)                    @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (2.5, 10)                   @noisy
i (7.5, 6)                    @noisy
i (7, 10)                     @noisy
i (6.5, 10)                   @noisy
i (3.5, 2)                    @noisy
i (4.5, 1)                    @noisy
i (3, 6)                      @noisy
i (5.5, 8)                    @noisy
i (4.5, 10)                   @noisy
i (9, 10)                     @noisy
i (0, 7)                      @noisy
i (8.5, 1)                    @noisy
i (8.5, 10)                   @noisy
i (1.5, 4)                    @noisy
i (0.5, 6)                    @noisy
i (2.5, 3)                    @noisy
i (1, 8)                      @noisy
i (6.5, 3)                    @noisy
i (9.5, 8)                    @noisy
i (3.5, 4)                    @noisy
i (5.5, 1)                    @noisy
i (4.5, 3)                    @noisy
i (3, 8)                      @noisy
i (0, 9)                      @noisy
i (8.5, 3)                    @noisy
i (1.5, 6)                    @noisy
i (0.5, 8)                    @noisy
i (2.5, 5)                    @noisy
i (1, 10)                     @noisy
i (6.5, 5)                    @noisy
i (9.5, 10)                   @noisy
i (3.5, 6)                    @noisy
i (4.5, 5)                    @noisy
i (3, 10)                     @noisy
i (8.5, 5)                    @noisy
i (0.5, 1)                    @noisy
i (1.5, 8)                    @noisy
i (0.5, 10)                   @noisy
i (2.5, 7)                    @noisy
i (6.5, 7)                    @noisy
i (9.5, 3)                    @noisy
i (5, 0)                      @noisy
i (4.5, 7)                    @noisy
i (8.5, 7)                    @noisy
i (1.5, 1)                    @noisy
i (0.5, 3)                    @noisy
i (2.5, 0)                    @noisy
i (6, 1)                      @noisy
i (7, 0)                      @noisy
i (2.5, 9)                    @noisy
i (6.5, 0)                    @noisy
i (6.5, 9)                    @noisy
i (7.5, 8)                    @noisy
i (9.5, 5)                    @noisy
i (4.5, 0)                    @noisy
i (5, 2)                      @noisy
i (4.5, 9)                    @noisy
i (9, 0)                      @noisy
i (8.5, 0)                    @noisy
i (10, 1.5)                   @noisy
i (10, 1)                     @noisy
i (8.5, 9)                    @noisy
i (5.5, 10)                   @noisy
i (0.5, 5)                    @noisy
i (10, 10)                    @noisy
i (2.5, 2)                    @noisy
i (7, 2)                      @noisy
i (6.5, 2)                    @noisy
i (7.5, 1)                    @noisy
i (7.5, 10)                   @noisy
i (9.5, 7)                    @noisy
i (4.5, 2)                    @noisy
i (5, 4)                      @noisy
i (9, 2)                      @noisy
i (5.5, 3)                    @noisy
i (8.5, 2)                    @noisy
i (10, 3.5)                   @noisy
i (10, 3)                     @noisy
i (1, 0)                      @noisy
i (0.5, 7)                    @noisy
i (2.5, 4)                    @noisy
i (7, 4)                      @noisy
i (6.5, 4)                    @noisy
i (7.5, 3)                    @noisy
i (9.5, 0)                    @noisy
i (3, 0)                      @noisy
i (9.5, 9)                    @noisy
i (4.5, 4)                    @noisy
i (5, 6)                      @noisy
i (3.5, 8)                    @noisy
i (6, 9)                      @noisy
i (8.5, 4)                    @noisy
i (5.5, 5)                    @noisy
i (0.5, 0)                    @noisy
i (10, 5)                     @noisy
i (10, 5.5)                   @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (0.5, 9)                    @noisy
i (2.5, 6)                    @noisy
i (2, 10)                     @noisy
i (1.5, 10)                   @noisy
i (6.5, 6)                    @noisy
i (7.5, 5)                    @noisy
i (6, 10)                     @noisy
i (9.5, 2)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4, 10)                     @noisy
i (3.5, 1)                    @noisy
i (3.5, 10)                   @noisy
i (8, 1)                      @noisy
i (8.5, 6)                    @noisy
i (5.5, 7)                    @noisy
i (0.5, 2)                    @noisy
i (10, 7)                     @noisy
i (10, 7.5)                   @noisy
i (8, 10)                     @noisy
i (2, 3)                      @noisy
i (1, 4)                      @noisy
i (1.5, 3)                    @noisy
i (6, 3)                      @noisy
i (6.5, 8)                    @noisy
i (7.5, 7)                    @noisy
i (9.5, 4)                    @noisy
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 0)                    @noisy
i (8, 3)                      @noisy
i (5.5, 9)                    @noisy
i (0.5, 4)                    @noisy
i (10, 9.5)                   @noisy
i (10, 9)                     @noisy
i (1, 6)                      @noisy
i (2, 5)                      @noisy
i (1.5, 5)                    @noisy
i (6.5, 1)                    @noisy
i (7.5, 0)                    @noisy
i (6, 5)                      @noisy
i (7.5, 9)                    @noisy
i (9.5, 6)                    @noisy
i (4, 5)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 2)                    @noisy
i (8, 5)                      @noisy
i (9, 4)                      @noisy
i (0, 1)                      @noisy
i (0, 10)                     @noisy
i (2, 7)                      @noisy
i (1.5, 7)                    @noisy
i (7.5, 2)                    @noisy
i (6, 7)                      @noisy
i (7, 6)                      @noisy
i (4, 7)                      @noisy
i (3.5, 7)                    @noisy
i (5.5, 4)                    @noisy
i (4.5, 6)                    @noisy
i (5, 8)                      @noisy
i (8, 7)                      @noisy
i (9, 6)                      @noisy
i (0, 3)                      @noisy
i (2, 9)                      @noisy
i (1.5, 0)                    @noisy
i (1.5, 9)                    @noisy
i (2.5, 8)                    @noisy
i (7.5, 4)                    @noisy
i (9.5, 1)                    @noisy
i (7, 8)                      @noisy

--------         21
mzz (1, 1.5) (0.5, 1.5)       @noisy det1721 det2298
mxx (0, 1.5) (0, 1)           @noisy det5 det167
mzz (1, 3.5) (0.5, 3.5)       @noisy det1515 det2298
mxx (0, 3.5) (0, 3)           @noisy det1605 det1638
mzz (0.5, 5.5) (1, 5.5)       @noisy det1515 det1560
mxx (0, 5.5) (0, 5)           @noisy det633 det2877
mzz (1, 7.5) (0.5, 7.5)       @noisy det339 det1560
mxx (0, 7) (0, 7.5)           @noisy det306 det2228
mzz (1, 9.5) (0.5, 9.5)       @noisy det339 det2552
mxx (0, 9) (0, 9.5)           @noisy det1763 det2387
mzz (1.5, 0.5) (2, 0.5)       @noisy det957 det2114
mxx (1, 0.5) (1, 0)           @noisy det236 det2718
mzz (1.5, 2.5) (2, 2.5)       @noisy det2114 det2529
mxx (1, 2) (1, 2.5)           @noisy det1511 det2760
mzz (1.5, 4.5) (2, 4.5)       @noisy det372 det2529
mxx (1, 4) (1, 4.5)           @noisy det623 det2556
mzz (1.5, 6.5) (2, 6.5)       @noisy det372 det2369
mxx (1, 6.5) (1, 6)           @noisy det1382 det2946
mzz (1.5, 8.5) (2, 8.5)       @noisy det507 det2369
mxx (1, 8) (1, 8.5)           @noisy det321 det1895
mzz (3, 1.5) (2.5, 1.5)       @noisy det44 det129
mxx (2, 1) (2, 1.5)           @noisy det2078 det2574
mzz (2.5, 3.5) (3, 3.5)       @noisy det129 det2703
mxx (2, 3.5) (2, 3)           @noisy det1371 det2018
mzz (2.5, 5.5) (3, 5.5)       @noisy det2703 det2857
mxx (2, 5.5) (2, 5)           @noisy det74 det1324
mzz (2.5, 7.5) (3, 7.5)       @noisy det1367 det2857
mxx (2, 7) (2, 7.5)           @noisy det1206 det1711
mzz (2.5, 9.5) (3, 9.5)       @noisy det1367 det1427
mxx (2, 9.5) (2, 9)           @noisy det28 det172
mzz (3.5, 0.5) (4, 0.5)       @noisy det222 det2107
mxx (3, 0) (3, 0.5)           @noisy det2342 det2617
mzz (3.5, 2.5) (4, 2.5)       @noisy det222 det2343
mxx (3, 2.5) (3, 2)           @noisy det2329 det2755
mzz (4, 4.5) (3.5, 4.5)       @noisy det1332 det2343
mxx (3, 4.5) (3, 4)           @noisy det30 det656
mzz (3.5, 6.5) (4, 6.5)       @noisy det1332 det2120
mxx (3, 6) (3, 6.5)           @noisy det1617 det1665
mzz (3.5, 8.5) (4, 8.5)       @noisy det1217 det2120
mxx (3, 8.5) (3, 8)           @noisy det298 det1296
mzz (5, 1.5) (4.5, 1.5)       @noisy det101 det1835
mxx (4, 1.5) (4, 1)           @noisy det484 det1929
mzz (5, 3.5) (4.5, 3.5)       @noisy det312 det1835
mxx (4, 3) (4, 3.5)           @noisy det217 det2311
mzz (5, 5.5) (4.5, 5.5)       @noisy det312 det2822
mxx (4, 5) (4, 5.5)           @noisy det960 det2849
mzz (5, 7.5) (4.5, 7.5)       @noisy det724 det2822
mxx (4, 7) (4, 7.5)           @noisy det1100 det1539
mzz (5, 9.5) (4.5, 9.5)       @noisy det724 det2089
mxx (4, 9.5) (4, 9)           @noisy det1166 det2654
mzz (5.5, 0.5) (6, 0.5)       @noisy det1891 det1916
mxx (5, 0) (5, 0.5)           @noisy det1200 det2482
mzz (5.5, 2.5) (6, 2.5)       @noisy det260 det1891
mxx (5, 2) (5, 2.5)           @noisy det145 det535
mzz (5.5, 4.5) (6, 4.5)       @noisy det260 det2530
mxx (5, 4.5) (5, 4)           @noisy det1196 det2068
mzz (6, 6.5) (5.5, 6.5)       @noisy det1137 det2530
mxx (5, 6) (5, 6.5)           @noisy det941 det1429
mzz (5.5, 8.5) (6, 8.5)       @noisy det1137 det1846
mxx (5, 8) (5, 8.5)           @noisy det926 det2569
mzz (6.5, 1.5) (7, 1.5)       @noisy det604 det763
mxx (6, 1.5) (6, 1)           @noisy det336 det1958
mzz (6.5, 3.5) (7, 3.5)       @noisy det763 det2514
mxx (6, 3.5) (6, 3)           @noisy det1655 det2265
mzz (6.5, 5.5) (7, 5.5)       @noisy det2354 det2514
mxx (6, 5) (6, 5.5)           @noisy det1231 det2374
mzz (6.5, 7.5) (7, 7.5)       @noisy det349 det2354
mxx (6, 7.5) (6, 7)           @noisy det1535 det1791
mzz (7, 9.5) (6.5, 9.5)       @noisy det349 det2151
mxx (6, 9.5) (6, 9)           @noisy det194 det2273
mzz (7.5, 0.5) (8, 0.5)       @noisy det550 det1509
mxx (7, 0.5) (7, 0)           @noisy det1672 det2157
mzz (7.5, 2.5) (8, 2.5)       @noisy det550 det1337
mxx (7, 2) (7, 2.5)           @noisy det1033 det1662
mzz (7.5, 4.5) (8, 4.5)       @noisy det1337 det1697
mxx (7, 4.5) (7, 4)           @noisy det238 det819
mzz (7.5, 6.5) (8, 6.5)       @noisy det1697 det2351
mxx (7, 6.5) (7, 6)           @noisy det601 det1335
mzz (7.5, 8.5) (8, 8.5)       @noisy det1201 det2351
mxx (7, 8) (7, 8.5)           @noisy det2478 det2846
mzz (8.5, 1.5) (9, 1.5)       @noisy det2347 det2469
mxx (8, 1) (8, 1.5)           @noisy det885 det2292
mzz (8.5, 3.5) (9, 3.5)       @noisy det974 det2347
mxx (8, 3.5) (8, 3)           @noisy det111 det1464
mzz (9, 5.5) (8.5, 5.5)       @noisy det974 det2000
mxx (8, 5.5) (8, 5)           @noisy det2274 det2876
mzz (8.5, 7.5) (9, 7.5)       @noisy det1812 det2000
mxx (8, 7.5) (8, 7)           @noisy det1281 det2356
mzz (8.5, 9.5) (9, 9.5)       @noisy det1812 det2543
mxx (8, 9) (8, 9.5)           @noisy det684 det1588
mzz (9.5, 0.5) (10, 0.5)      @noisy det254 det2169
mxx (9, 0) (9, 0.5)           @noisy det301 det530
mxx (10, 1.5) (10, 1)         @noisy det757 det1228
mzz (9.5, 2.5) (10, 2.5)      @noisy det254 det1098
mxx (9, 2) (9, 2.5)           @noisy det340 det747
mxx (10, 3.5) (10, 3)         @noisy det2500 det2873
mzz (9.5, 4.5) (10, 4.5)      @noisy det1098 det2829
mxx (9, 4) (9, 4.5)           @noisy det2101 det2403
mxx (10, 5) (10, 5.5)         @noisy det2495 det2753
mzz (9.5, 6.5) (10, 6.5)      @noisy det2344 det2829
mxx (9, 6.5) (9, 6)           @noisy det812 det2538
mxx (10, 7.5) (10, 7)         @noisy det539 det912
mzz (9.5, 8.5) (10, 8.5)      @noisy det2344 det2536
mxx (9, 8) (9, 8.5)           @noisy det1416 det2255
mxx (10, 9) (10, 9.5)         @noisy det1211 det1502
mzz (0.5, 0) (0, 0)           @noisy det597 det1721
mx (0.5, 1)                   @noisy det5 det167 det236 det2038
mzz (0, 2) (0.5, 2)           @noisy det1629 det2298
mx (0.5, 3)                   @noisy det1511 det1605 det1638 det2470
mzz (0, 4) (0.5, 4)           @noisy det1219 det1515
mx (0.5, 5)                   @noisy det633 det1626 det2556 det2877
mzz (0.5, 6) (0, 6)           @noisy det264 det1560
mx (0.5, 7)                   @noisy det306 det2228 det2560 det2946
mzz (0, 8) (0.5, 8)           @noisy det339 det542
mx (0.5, 9)                   @noisy det437 det1763 det1895 det2387
mzz (0, 10) (0.5, 10)         @noisy det668 det2552
mx (1.5, 0)                   @noisy det236 det2718
mzz (1, 1) (1.5, 1)           @noisy det1906 det2114
mx (1.5, 2)                   @noisy det167 det1511 det2078 det2760
mzz (1, 3) (1.5, 3)           @noisy det1426 det2529
mx (1.5, 4)                   @noisy det623 det1605 det2018 det2556
mzz (1.5, 5) (1, 5)           @noisy det372 det1064
mx (1.5, 6)                   @noisy det74 det1382 det2877 det2946
mzz (1, 7) (1.5, 7)           @noisy det2075 det2369
mx (1.5, 8)                   @noisy det306 det321 det1711 det1895
mzz (1, 9) (1.5, 9)           @noisy det507 det1544
mx (1.5, 10)                  @noisy det28 det2387
mzz (2, 0) (2.5, 0)           @noisy det44 det1401
mx (2.5, 1)                   @noisy det2078 det2574 det2617 det2718
mzz (2.5, 2) (2, 2)           @noisy det129 det1645
mx (2.5, 3)                   @noisy det1371 det2018 det2755 det2760
mzz (2, 4) (2.5, 4)           @noisy det766 det2703
mx (2.5, 5)                   @noisy det74 det623 det656 det1324
mzz (2, 6) (2.5, 6)           @noisy det1786 det2857
mx (2.5, 7)                   @noisy det1206 det1382 det1617 det1711
mzz (2.5, 8) (2, 8)           @noisy det233 det1367
mx (2.5, 9)                   @noisy det28 det172 det321 det1296
mzz (2, 10) (2.5, 10)         @noisy det1427 det1575
mx (3.5, 0)                   @noisy det2342 det2617
mzz (3, 1) (3.5, 1)           @noisy det222 det1669
mx (3.5, 2)                   @noisy det1929 det2329 det2574 det2755
mzz (3, 3) (3.5, 3)           @noisy det1352 det2343
mx (3.5, 4)                   @noisy det30 det217 det656 det1371
mzz (3.5, 5) (3, 5)           @noisy det979 det1332
mx (3.5, 6)                   @noisy det1324 det1617 det1665 det2849
mzz (3, 7) (3.5, 7)           @noisy det584 det2120
mx (3.5, 8)                   @noisy det298 det1206 det1296 det1539
mzz (3, 9) (3.5, 9)           @noisy det1217 det1637
mx (3.5, 10)                  @noisy det172 det2654
mzz (4, 0) (4.5, 0)           @noisy det101 det2084
mx (4.5, 1)                   @noisy det484 det1200 det1929 det2342
mzz (4.5, 2) (4, 2)           @noisy det1835 det1920
mx (4.5, 3)                   @noisy det217 det535 det2311 det2329
mzz (4, 4) (4.5, 4)           @noisy det312 det1911
mx (4.5, 5)                   @noisy det30 det960 det2068 det2849
mzz (4, 6) (4.5, 6)           @noisy det2091 det2822
mx (4.5, 7)                   @noisy det941 det1100 det1539 det1665
mzz (4.5, 8) (4, 8)           @noisy det724 det1479
mx (4.5, 9)                   @noisy det298 det926 det1166 det2654
mzz (4, 10) (4.5, 10)         @noisy det6 det2089
mx (5.5, 0)                   @noisy det1200 det2482
mzz (5.5, 1) (5, 1)           @noisy det741 det1891
mx (5.5, 2)                   @noisy det145 det336 det484 det535
mzz (5, 3) (5.5, 3)           @noisy det260 det1181
mx (5.5, 4)                   @noisy det1196 det2068 det2265 det2311
mzz (5, 5) (5.5, 5)           @noisy det898 det2530
mx (5.5, 6)                   @noisy det941 det960 det1231 det1429
mzz (5.5, 7) (5, 7)           @noisy det153 det1137
mx (5.5, 8)                   @noisy det926 det1100 det1535 det2569
mzz (5, 9) (5.5, 9)           @noisy det1846 det2636
mx (5.5, 10)                  @noisy det194 det1166
mzz (6.5, 0) (6, 0)           @noisy det604 det1158
mx (6.5, 1)                   @noisy det336 det1958 det2157 det2482
mzz (6, 2) (6.5, 2)           @noisy det270 det763
mx (6.5, 3)                   @noisy det145 det1655 det1662 det2265
mzz (6, 4) (6.5, 4)           @noisy det1747 det2514
mx (6.5, 5)                   @noisy det238 det1196 det1231 det2374
mzz (6, 6) (6.5, 6)           @noisy det839 det2354
mx (6.5, 7)                   @noisy det1335 det1429 det1535 det1791
mzz (6, 8) (6.5, 8)           @noisy det349 det2188
mx (6.5, 9)                   @noisy det194 det2273 det2569 det2846
mzz (6, 10) (6.5, 10)         @noisy det905 det2151
mx (7.5, 0)                   @noisy det1672 det2157
mzz (7, 1) (7.5, 1)           @noisy det550 det2112
mx (7.5, 2)                   @noisy det885 det1033 det1662 det1958
mzz (7.5, 3) (7, 3)           @noisy det41 det1337
mx (7.5, 4)                   @noisy det111 det238 det819 det1655
mzz (7, 5) (7.5, 5)           @noisy det1697 det2675
mx (7.5, 6)                   @noisy det601 det1335 det2374 det2876
mzz (7, 7) (7.5, 7)           @noisy det1451 det2351
mx (7.5, 8)                   @noisy det1791 det2356 det2478 det2846
mzz (7, 9) (7.5, 9)           @noisy det625 det1201
mx (7.5, 10)                  @noisy det1588 det2273
mzz (8.5, 0) (8, 0)           @noisy det2469 det2851
mx (8.5, 1)                   @noisy det301 det885 det1672 det2292
mzz (8, 2) (8.5, 2)           @noisy det2282 det2347
mx (8.5, 3)                   @noisy det111 det747 det1033 det1464
mzz (8, 4) (8.5, 4)           @noisy det974 det1448
mx (8.5, 5)                   @noisy det819 det2101 det2274 det2876
mzz (8.5, 6) (8, 6)           @noisy det1990 det2000
mx (8.5, 7)                   @noisy det601 det1281 det2356 det2538
mzz (8, 8) (8.5, 8)           @noisy det1111 det1812
mx (8.5, 9)                   @noisy det684 det1588 det2255 det2478
mzz (8, 10) (8.5, 10)         @noisy det796 det2543
mx (9.5, 0)                   @noisy det301 det530
mzz (9, 1) (9.5, 1)           @noisy det97 det254
mx (9.5, 2)                   @noisy det340 det747 det757 det2292
mzz (9, 3) (9.5, 3)           @noisy det1098 det2098
mx (9.5, 4)                   @noisy det1464 det2101 det2403 det2500
mzz (9.5, 5) (9, 5)           @noisy det1118 det2829
mx (9.5, 6)                   @noisy det812 det2274 det2538 det2753
mzz (9, 7) (9.5, 7)           @noisy det2344 det2459
mx (9.5, 8)                   @noisy det912 det1281 det1416 det2255
mzz (9, 9) (9.5, 9)           @noisy det2536 det2782
mx (9.5, 10)                  @noisy det684 det1211
i (9.5, 7.5)                  @noisy
i (4.5, 2.5)                  @noisy
i (3, 10)                     @noisy
i (3.5, 3.5)                  @noisy
i (3.5, 9.5)                  @noisy
i (4.5, 8.5)                  @noisy
i (0, 2.5)                    @noisy
i (8.5, 2.5)                  @noisy
i (10, 0)                     @noisy
i (5, 10)                     @noisy
i (10, 6)                     @noisy
i (0.5, 4.5)                  @noisy
i (5.5, 3.5)                  @noisy
i (5.5, 9.5)                  @noisy
i (0, 8.5)                    @noisy
i (8.5, 8.5)                  @noisy
i (2.5, 4.5)                  @noisy
i (1.5, 5.5)                  @noisy
i (6.5, 4.5)                  @noisy
i (7, 10)                     @noisy
i (7.5, 3.5)                  @noisy
i (7.5, 9.5)                  @noisy
i (9.5, 3.5)                  @noisy
i (9.5, 9.5)                  @noisy
i (4.5, 4.5)                  @noisy
i (3.5, 5.5)                  @noisy
i (5.5, 5.5)                  @noisy
i (8.5, 4.5)                  @noisy
i (10, 2)                     @noisy
i (9, 10)                     @noisy
i (0.5, 0.5)                  @noisy
i (1.5, 1.5)                  @noisy
i (0, 4.5)                    @noisy
i (10, 8)                     @noisy
i (2.5, 0.5)                  @noisy
i (2.5, 6.5)                  @noisy
i (0.5, 6.5)                  @noisy
i (1.5, 7.5)                  @noisy
i (9.5, 1.5)                  @noisy
i (6.5, 0.5)                  @noisy
i (6.5, 6.5)                  @noisy
i (1.5, 9.5)                  @noisy
i (7.5, 5.5)                  @noisy
i (9.5, 5.5)                  @noisy
i (4.5, 0.5)                  @noisy
i (5.5, 1.5)                  @noisy
i (3.5, 1.5)                  @noisy
i (3.5, 7.5)                  @noisy
i (4.5, 6.5)                  @noisy
i (0, 0.5)                    @noisy
i (8.5, 0.5)                  @noisy
i (8.5, 6.5)                  @noisy
i (10, 4)                     @noisy
i (5.5, 7.5)                  @noisy
i (0.5, 2.5)                  @noisy
i (0, 6.5)                    @noisy
i (10, 10)                    @noisy
i (2.5, 2.5)                  @noisy
i (0.5, 8.5)                  @noisy
i (1, 10)                     @noisy
i (1.5, 3.5)                  @noisy
i (2.5, 8.5)                  @noisy
i (6.5, 2.5)                  @noisy
i (6.5, 8.5)                  @noisy
i (7.5, 1.5)                  @noisy
i (7.5, 7.5)                  @noisy

--------         22
mxx (0, 1) (0, 0.5)           @noisy det1971 det2038
mxx (1, 1.5) (1, 2)           @noisy det5 det167
mx (0.5, 1.5)                 @noisy det167 det1615
mz (0, 1.5)                   @noisy det1629 det1721
mxx (0, 2.5) (0, 3)           @noisy det969 det2470
mxx (1, 3.5) (1, 4)           @noisy det1605 det1638
mx (0.5, 3.5)                 @noisy det1514 det1605
mz (0, 3.5)                   @noisy det1219 det2298
mxx (0, 4.5) (0, 5)           @noisy det1626 det2804
mxx (1, 6) (1, 5.5)           @noisy det633 det2877
mx (0.5, 5.5)                 @noisy det1481 det2877
mz (0, 5.5)                   @noisy det264 det1515
mxx (0, 7) (0, 6.5)           @noisy det2257 det2560
mxx (1, 7.5) (1, 8)           @noisy det306 det2228
mx (0.5, 7.5)                 @noisy det306 det1568
mz (0, 7.5)                   @noisy det542 det1560
mxx (0, 8.5) (0, 9)           @noisy det437 det2899
mxx (1, 9.5) (1, 10)          @noisy det1763 det2387
mx (0.5, 9.5)                 @noisy det1579 det2387
mz (0, 9.5)                   @noisy det339 det668
mxx (2, 0.5) (2, 1)           @noisy det236 det2718
mx (1.5, 0.5)                 @noisy det1465 det2718
mz (1, 0.5)                   @noisy det597 det957 det1721 det1906
mxx (2, 3) (2, 2.5)           @noisy det1511 det2760
mx (1.5, 2.5)                 @noisy det1619 det2760
mz (1, 2.5)                   @noisy det1426 det1629 det2114 det2298
mxx (2, 4.5) (2, 5)           @noisy det623 det2556
mx (1.5, 4.5)                 @noisy det623 det1550
mz (1, 4.5)                   @noisy det1064 det1219 det1515 det2529
mxx (2, 6.5) (2, 7)           @noisy det1382 det2946
mx (1.5, 6.5)                 @noisy det1382 det1517
mz (1, 6.5)                   @noisy det264 det372 det1560 det2075
mxx (2, 9) (2, 8.5)           @noisy det321 det1895
mx (1.5, 8.5)                 @noisy det321 det1552
mz (1, 8.5)                   @noisy det339 det542 det1544 det2369
mxx (3, 1.5) (3, 2)           @noisy det2078 det2574
mx (2.5, 1.5)                 @noisy det1631 det2574
mz (2, 1.5)                   @noisy det44 det1645 det1906 det2114
mxx (3, 3.5) (3, 4)           @noisy det1371 det2018
mx (2.5, 3.5)                 @noisy det1371 det1449
mz (2, 3.5)                   @noisy det129 det766 det1426 det2529
mxx (3, 5.5) (3, 6)           @noisy det74 det1324
mx (2.5, 5.5)                 @noisy det1324 det1530
mz (2, 5.5)                   @noisy det372 det1064 det1786 det2703
mxx (3, 7.5) (3, 8)           @noisy det1206 det1711
mx (2.5, 7.5)                 @noisy det1206 det1460
mz (2, 7.5)                   @noisy det233 det2075 det2369 det2857
mxx (3, 9.5) (3, 10)          @noisy det28 det172
mx (2.5, 9.5)                 @noisy det172 det1521
mz (2, 9.5)                   @noisy det507 det1367 det1544 det1575
mxx (4, 0.5) (4, 1)           @noisy det2342 det2617
mx (3.5, 0.5)                 @noisy det1525 det2342
mz (3, 0.5)                   @noisy det44 det1401 det1669 det2107
mxx (4, 2.5) (4, 3)           @noisy det2329 det2755
mx (3.5, 2.5)                 @noisy det1450 det2329
mz (3, 2.5)                   @noisy det129 det222 det1352 det1645
mxx (4, 4.5) (4, 5)           @noisy det30 det656
mx (3.5, 4.5)                 @noisy det30 det1609
mz (3, 4.5)                   @noisy det766 det979 det2343 det2703
mxx (4, 6.5) (4, 7)           @noisy det1617 det1665
mx (3.5, 6.5)                 @noisy det1405 det1665
mz (3, 6.5)                   @noisy det584 det1332 det1786 det2857
mxx (4, 9) (4, 8.5)           @noisy det298 det1296
mx (3.5, 8.5)                 @noisy det298 det1445
mz (3, 8.5)                   @noisy det233 det1367 det1637 det2120
mxx (5, 1.5) (5, 2)           @noisy det484 det1929
mx (4.5, 1.5)                 @noisy det484 det1537
mz (4, 1.5)                   @noisy det101 det222 det1669 det1920
mxx (5, 3.5) (5, 4)           @noisy det217 det2311
mx (4.5, 3.5)                 @noisy det1549 det2311
mz (4, 3.5)                   @noisy det1352 det1835 det1911 det2343
mxx (5, 5.5) (5, 6)           @noisy det960 det2849
mx (4.5, 5.5)                 @noisy det960 det1474
mz (4, 5.5)                   @noisy det312 det979 det1332 det2091
mxx (5, 7.5) (5, 8)           @noisy det1100 det1539
mx (4.5, 7.5)                 @noisy det1100 det1564
mz (4, 7.5)                   @noisy det584 det1479 det2120 det2822
mxx (5, 9.5) (5, 10)          @noisy det1166 det2654
mx (4.5, 9.5)                 @noisy det1166 det1577
mz (4, 9.5)                   @noisy det6 det724 det1217 det1637
mxx (6, 1) (6, 0.5)           @noisy det1200 det2482
mx (5.5, 0.5)                 @noisy det1493 det2482
mz (5, 0.5)                   @noisy det101 det741 det1916 det2084
mxx (6, 2.5) (6, 3)           @noisy det145 det535
mx (5.5, 2.5)                 @noisy det145 det1589
mz (5, 2.5)                   @noisy det1181 det1835 det1891 det1920
mxx (6, 4.5) (6, 5)           @noisy det1196 det2068
mx (5.5, 4.5)                 @noisy det1196 det1597
mz (5, 4.5)                   @noisy det260 det312 det898 det1911
mxx (6, 6.5) (6, 7)           @noisy det941 det1429
mx (5.5, 6.5)                 @noisy det1429 det1583
mz (5, 6.5)                   @noisy det153 det2091 det2530 det2822
mxx (6, 8.5) (6, 9)           @noisy det926 det2569
mx (5.5, 8.5)                 @noisy det1495 det2569
mz (5, 8.5)                   @noisy det724 det1137 det1479 det2636
mxx (7, 1.5) (7, 2)           @noisy det336 det1958
mx (6.5, 1.5)                 @noisy det1625 det1958
mz (6, 1.5)                   @noisy det270 det604 det741 det1891
mxx (7, 4) (7, 3.5)           @noisy det1655 det2265
mx (6.5, 3.5)                 @noisy det1411 det1655
mz (6, 3.5)                   @noisy det260 det763 det1181 det1747
mxx (7, 5.5) (7, 6)           @noisy det1231 det2374
mx (6.5, 5.5)                 @noisy det1543 det2374
mz (6, 5.5)                   @noisy det839 det898 det2514 det2530
mxx (7, 7.5) (7, 8)           @noisy det1535 det1791
mx (6.5, 7.5)                 @noisy det1475 det1791
mz (6, 7.5)                   @noisy det153 det1137 det2188 det2354
mxx (7, 9.5) (7, 10)          @noisy det194 det2273
mx (6.5, 9.5)                 @noisy det1447 det2273
mz (6, 9.5)                   @noisy det349 det905 det1846 det2636
mxx (8, 0.5) (8, 1)           @noisy det1672 det2157
mx (7.5, 0.5)                 @noisy det1571 det1672
mz (7, 0.5)                   @noisy det604 det1158 det1509 det2112
mxx (8, 2.5) (8, 3)           @noisy det1033 det1662
mx (7.5, 2.5)                 @noisy det1033 det1531
mz (7, 2.5)                   @noisy det41 det270 det550 det763
mxx (8, 4.5) (8, 5)           @noisy det238 det819
mx (7.5, 4.5)                 @noisy det819 det1542
mz (7, 4.5)                   @noisy det1337 det1747 det2514 det2675
mxx (8, 7) (8, 6.5)           @noisy det601 det1335
mx (7.5, 6.5)                 @noisy det601 det1613
mz (7, 6.5)                   @noisy det839 det1451 det1697 det2354
mxx (8, 8.5) (8, 9)           @noisy det2478 det2846
mx (7.5, 8.5)                 @noisy det1627 det2478
mz (7, 8.5)                   @noisy det349 det625 det2188 det2351
mxx (9, 1.5) (9, 2)           @noisy det885 det2292
mx (8.5, 1.5)                 @noisy det1510 det2292
mz (8, 1.5)                   @noisy det550 det2112 det2282 det2469
mxx (9, 3.5) (9, 4)           @noisy det111 det1464
mx (8.5, 3.5)                 @noisy det1464 det1565
mz (8, 3.5)                   @noisy det41 det1337 det1448 det2347
mxx (9, 5.5) (9, 6)           @noisy det2274 det2876
mx (8.5, 5.5)                 @noisy det1504 det2274
mz (8, 5.5)                   @noisy det974 det1697 det1990 det2675
mxx (9, 7.5) (9, 8)           @noisy det1281 det2356
mx (8.5, 7.5)                 @noisy det1281 det1634
mz (8, 7.5)                   @noisy det1111 det1451 det2000 det2351
mxx (9, 10) (9, 9.5)          @noisy det684 det1588
mx (8.5, 9.5)                 @noisy det684 det1591
mz (8, 9.5)                   @noisy det625 det796 det1201 det1812
mxx (10, 0.5) (10, 1)         @noisy det301 det530
mx (9.5, 0.5)                 @noisy det530 det1487
mz (9, 0.5)                   @noisy det97 det2169 det2469 det2851
mz (10, 1.5)                  @noisy det97 det254
mxx (10, 2.5) (10, 3)         @noisy det340 det747
mx (9.5, 2.5)                 @noisy det340 det1587
mz (9, 2.5)                   @noisy det254 det2098 det2282 det2347
mz (10, 3.5)                  @noisy det1098 det2098
mxx (10, 4.5) (10, 5)         @noisy det2101 det2403
mx (9.5, 4.5)                 @noisy det1503 det2403
mz (9, 4.5)                   @noisy det974 det1098 det1118 det1448
mz (10, 5.5)                  @noisy det1118 det2829
mxx (10, 6.5) (10, 7)         @noisy det812 det2538
mx (9.5, 6.5)                 @noisy det812 det1485
mz (9, 6.5)                   @noisy det1990 det2000 det2459 det2829
mz (10, 7.5)                  @noisy det2344 det2459
mxx (10, 9) (10, 8.5)         @noisy det1416 det2255
mx (9.5, 8.5)                 @noisy det1416 det1462
mz (9, 8.5)                   @noisy det1111 det1812 det2344 det2782
mz (10, 9.5)                  @noisy det2536 det2782
mxx (0.5, 0.5) (0.5, 0)       @noisy det236 det1971
mzz (1, 1) (0.5, 1)           @noisy det597 det1721
mxx (0.5, 2.5) (0.5, 2)       @noisy det969 det1511
mzz (1, 3) (0.5, 3)           @noisy det1629 det2298
mxx (0.5, 4.5) (0.5, 4)       @noisy det2556 det2804
mzz (0.5, 5) (1, 5)           @noisy det1219 det1515
mxx (0.5, 6.5) (0.5, 6)       @noisy det2257 det2946
mzz (1, 7) (0.5, 7)           @noisy det264 det1560
mxx (0.5, 8.5) (0.5, 8)       @noisy det1895 det2899
mzz (1, 9) (0.5, 9)           @noisy det339 det542
mzz (1.5, 0) (2, 0)           @noisy det957 det1213
mxx (1.5, 1.5) (1.5, 1)       @noisy det5 det2078
mzz (1.5, 2) (2, 2)           @noisy det1906 det2114
mxx (1.5, 3.5) (1.5, 3)       @noisy det1638 det2018
mzz (1.5, 4) (2, 4)           @noisy det1426 det2529
mxx (1.5, 5) (1.5, 5.5)       @noisy det74 det633
mzz (1.5, 6) (2, 6)           @noisy det372 det1064
mxx (1.5, 7.5) (1.5, 7)       @noisy det1711 det2228
mzz (1.5, 8) (2, 8)           @noisy det2075 det2369
mxx (1.5, 9.5) (1.5, 9)       @noisy det28 det1763
mzz (1.5, 10) (2, 10)         @noisy det507 det1544
mxx (2.5, 0.5) (2.5, 0)       @noisy det236 det2617
mzz (3, 1) (2.5, 1)           @noisy det44 det1401
mxx (2.5, 2) (2.5, 2.5)       @noisy det1511 det2755
mzz (2.5, 3) (3, 3)           @noisy det129 det1645
mxx (2.5, 4) (2.5, 4.5)       @noisy det656 det2556
mzz (2.5, 5) (3, 5)           @noisy det766 det2703
mxx (2.5, 6.5) (2.5, 6)       @noisy det1617 det2946
mzz (2.5, 7) (3, 7)           @noisy det1786 det2857
mxx (2.5, 8) (2.5, 8.5)       @noisy det1296 det1895
mzz (2.5, 9) (3, 9)           @noisy det233 det1367
mzz (3.5, 0) (4, 0)           @noisy det1933 det2107
mxx (3.5, 1) (3.5, 1.5)       @noisy det1929 det2078
mzz (3.5, 2) (4, 2)           @noisy det222 det1669
mxx (3.5, 3) (3.5, 3.5)       @noisy det217 det2018
mzz (4, 4) (3.5, 4)           @noisy det1352 det2343
mxx (3.5, 5) (3.5, 5.5)       @noisy det74 det2849
mzz (3.5, 6) (4, 6)           @noisy det979 det1332
mxx (3.5, 7) (3.5, 7.5)       @noisy det1539 det1711
mzz (3.5, 8) (4, 8)           @noisy det584 det2120
mxx (3.5, 9) (3.5, 9.5)       @noisy det28 det2654
mzz (4, 10) (3.5, 10)         @noisy det1217 det1637
mxx (4.5, 0.5) (4.5, 0)       @noisy det1200 det2617
mzz (5, 1) (4.5, 1)           @noisy det101 det2084
mxx (4.5, 2) (4.5, 2.5)       @noisy det535 det2755
mzz (5, 3) (4.5, 3)           @noisy det1835 det1920
mxx (4.5, 4.5) (4.5, 4)       @noisy det656 det2068
mzz (5, 5) (4.5, 5)           @noisy det312 det1911
mxx (4.5, 6.5) (4.5, 6)       @noisy det941 det1617
mzz (5, 7) (4.5, 7)           @noisy det2091 det2822
mxx (4.5, 8) (4.5, 8.5)       @noisy det926 det1296
mzz (5, 9) (4.5, 9)           @noisy det724 det1479
mzz (5.5, 0) (6, 0)           @noisy det854 det1916
mxx (5.5, 1) (5.5, 1.5)       @noisy det336 det1929
mzz (5.5, 2) (6, 2)           @noisy det741 det1891
mxx (5.5, 3) (5.5, 3.5)       @noisy det217 det2265
mzz (5.5, 4) (6, 4)           @noisy det260 det1181
mxx (5.5, 5.5) (5.5, 5)       @noisy det1231 det2849
mzz (6, 6) (5.5, 6)           @noisy det898 det2530
mxx (5.5, 7) (5.5, 7.5)       @noisy det1535 det1539
mzz (5.5, 8) (6, 8)           @noisy det153 det1137
mxx (5.5, 9) (5.5, 9.5)       @noisy det194 det2654
mzz (5.5, 10) (6, 10)         @noisy det1846 det2636
mxx (6.5, 0) (6.5, 0.5)       @noisy det1200 det2157
mzz (6.5, 1) (7, 1)           @noisy det604 det1158
mxx (6.5, 2.5) (6.5, 2)       @noisy det535 det1662
mzz (6.5, 3) (7, 3)           @noisy det270 det763
mxx (6.5, 4.5) (6.5, 4)       @noisy det238 det2068
mzz (6.5, 5) (7, 5)           @noisy det1747 det2514
mxx (6.5, 6) (6.5, 6.5)       @noisy det941 det1335
mzz (6.5, 7) (7, 7)           @noisy det839 det2354
mxx (6.5, 8.5) (6.5, 8)       @noisy det926 det2846
mzz (7, 9) (6.5, 9)           @noisy det349 det2188
mzz (7.5, 0) (8, 0)           @noisy det906 det1509
mxx (7.5, 1.5) (7.5, 1)       @noisy det336 det885
mzz (7.5, 2) (8, 2)           @noisy det550 det2112
mxx (7.5, 3) (7.5, 3.5)       @noisy det111 det2265
mzz (7.5, 4) (8, 4)           @noisy det41 det1337
mxx (7.5, 5) (7.5, 5.5)       @noisy det1231 det2876
mzz (7.5, 6) (8, 6)           @noisy det1697 det2675
mxx (7.5, 7.5) (7.5, 7)       @noisy det1535 det2356
mzz (7.5, 8) (8, 8)           @noisy det1451 det2351
mxx (7.5, 9.5) (7.5, 9)       @noisy det194 det1588
mzz (7.5, 10) (8, 10)         @noisy det625 det1201
mxx (8.5, 0) (8.5, 0.5)       @noisy det301 det2157
mzz (8.5, 1) (9, 1)           @noisy det2469 det2851
mxx (8.5, 2.5) (8.5, 2)       @noisy det747 det1662
mzz (8.5, 3) (9, 3)           @noisy det2282 det2347
mxx (8.5, 4.5) (8.5, 4)       @noisy det238 det2101
mzz (9, 5) (8.5, 5)           @noisy det974 det1448
mxx (8.5, 6) (8.5, 6.5)       @noisy det1335 det2538
mzz (8.5, 7) (9, 7)           @noisy det1990 det2000
mxx (8.5, 8.5) (8.5, 8)       @noisy det2255 det2846
mzz (8.5, 9) (9, 9)           @noisy det1111 det1812
mzz (9.5, 0) (10, 0)          @noisy det2169 det2812
mxx (9.5, 1.5) (9.5, 1)       @noisy det757 det885
mzz (9.5, 2) (10, 2)          @noisy det97 det254
mxx (9.5, 3.5) (9.5, 3)       @noisy det111 det2500
mzz (9.5, 4) (10, 4)          @noisy det1098 det2098
mxx (9.5, 5) (9.5, 5.5)       @noisy det2753 det2876
mzz (9.5, 6) (10, 6)          @noisy det1118 det2829
mxx (9.5, 7) (9.5, 7.5)       @noisy det912 det2356
mzz (9.5, 8) (10, 8)          @noisy det2344 det2459
mxx (9.5, 9.5) (9.5, 9)       @noisy det1211 det1588
mzz (9.5, 10) (10, 10)        @noisy det2536 det2782
i (9, 0)                      @noisy
i (2.5, 10)                   @noisy
i (0, 4)                      @noisy
i (8.5, 10)                   @noisy
i (0, 0)                      @noisy
i (0, 10)                     @noisy
i (7, 0)                      @noisy
i (3, 0)                      @noisy
i (6.5, 10)                   @noisy
i (0, 6)                      @noisy
i (0, 2)                      @noisy
i (5, 0)                      @noisy
i (1, 0)                      @noisy
i (0, 8)                      @noisy
i (4.5, 10)                   @noisy
i (0.5, 10)                   @noisy

--------         23
mz (0, 0.5)                   @noisy det597 det1721
mxx (0, 1.5) (0, 2)           @noisy det5 det1087
mx (0.5, 1.5)                 @noisy det1087 det1615
mz (1, 1.5)                   @noisy det597 det1906 det2114 det2298
mz (0, 2.5)                   @noisy det1629 det2298
mxx (0, 3.5) (0, 4)           @noisy det1149 det1638
mx (0.5, 3.5)                 @noisy det1149 det1514
mz (1, 3.5)                   @noisy det1426 det1515 det1629 det2529
mz (0, 4.5)                   @noisy det1219 det1515
mxx (0, 5.5) (0, 6)           @noisy det633 det1467
mx (0.5, 5.5)                 @noisy det1467 det1481
mz (1, 5.5)                   @noisy det372 det1064 det1219 det1560
mz (0, 6.5)                   @noisy det264 det1560
mxx (0, 7.5) (0, 8)           @noisy det1157 det2228
mx (0.5, 7.5)                 @noisy det1157 det1568
mz (1, 7.5)                   @noisy det264 det339 det2075 det2369
mz (0, 8.5)                   @noisy det339 det542
mxx (0, 9.5) (0, 10)          @noisy det142 det1763
mx (0.5, 9.5)                 @noisy det142 det1579
mz (1, 9.5)                   @noisy det507 det542 det1544 det2552
mxx (1, 0.5) (1, 1)           @noisy det236 det2647
mx (1.5, 0.5)                 @noisy det1465 det2647
mz (2, 0.5)                   @noisy det44 det1213 det1401 det2114
mxx (1, 2.5) (1, 3)           @noisy det1511 det2026
mx (1.5, 2.5)                 @noisy det1619 det2026
mz (2, 2.5)                   @noisy det129 det1645 det1906 det2529
mxx (1, 4.5) (1, 5)           @noisy det1612 det2556
mx (1.5, 4.5)                 @noisy det1550 det1612
mz (2, 4.5)                   @noisy det372 det766 det1426 det2703
mxx (1, 6.5) (1, 7)           @noisy det2860 det2946
mx (1.5, 6.5)                 @noisy det1517 det2860
mz (2, 6.5)                   @noisy det1064 det1786 det2369 det2857
mxx (1, 8.5) (1, 9)           @noisy det1895 det1952
mx (1.5, 8.5)                 @noisy det1552 det1952
mz (2, 8.5)                   @noisy det233 det507 det1367 det2075
mxx (2, 1.5) (2, 2)           @noisy det1258 det2078
mx (2.5, 1.5)                 @noisy det1258 det1631
mz (3, 1.5)                   @noisy det129 det222 det1401 det1669
mxx (2, 3.5) (2, 4)           @noisy det319 det2018
mx (2.5, 3.5)                 @noisy det319 det1449
mz (3, 3.5)                   @noisy det1352 det1645 det2343 det2703
mxx (2, 5.5) (2, 6)           @noisy det74 det2670
mx (2.5, 5.5)                 @noisy det1530 det2670
mz (3, 5.5)                   @noisy det766 det979 det1332 det2857
mxx (2, 7.5) (2, 8)           @noisy det1711 det2152
mx (2.5, 7.5)                 @noisy det1460 det2152
mz (3, 7.5)                   @noisy det584 det1367 det1786 det2120
mxx (2, 9.5) (2, 10)          @noisy det28 det1879
mx (2.5, 9.5)                 @noisy det1521 det1879
mz (3, 9.5)                   @noisy det233 det1217 det1427 det1637
mxx (3, 1) (3, 0.5)           @noisy det938 det2617
mx (3.5, 0.5)                 @noisy det938 det1525
mz (4, 0.5)                   @noisy det101 det222 det1933 det2084
mxx (3, 2.5) (3, 3)           @noisy det685 det2755
mx (3.5, 2.5)                 @noisy det685 det1450
mz (4, 2.5)                   @noisy det1669 det1835 det1920 det2343
mxx (3, 4.5) (3, 5)           @noisy det656 det2677
mx (3.5, 4.5)                 @noisy det1609 det2677
mz (4, 4.5)                   @noisy det312 det1332 det1352 det1911
mxx (3, 7) (3, 6.5)           @noisy det1417 det1617
mx (3.5, 6.5)                 @noisy det1405 det1417
mz (4, 6.5)                   @noisy det979 det2091 det2120 det2822
mxx (3, 8.5) (3, 9)           @noisy det1296 det2208
mx (3.5, 8.5)                 @noisy det1445 det2208
mz (4, 8.5)                   @noisy det584 det724 det1217 det1479
mxx (4, 1.5) (4, 2)           @noisy det1055 det1929
mx (4.5, 1.5)                 @noisy det1055 det1537
mz (5, 1.5)                   @noisy det741 det1835 det1891 det2084
mxx (4, 4) (4, 3.5)           @noisy det217 det1773
mx (4.5, 3.5)                 @noisy det1549 det1773
mz (5, 3.5)                   @noisy det260 det312 det1181 det1920
mxx (4, 5.5) (4, 6)           @noisy det120 det2849
mx (4.5, 5.5)                 @noisy det120 det1474
mz (5, 5.5)                   @noisy det898 det1911 det2530 det2822
mxx (4, 7.5) (4, 8)           @noisy det1212 det1539
mx (4.5, 7.5)                 @noisy det1212 det1564
mz (5, 7.5)                   @noisy det153 det724 det1137 det2091
mxx (4, 9.5) (4, 10)          @noisy det1905 det2654
mx (4.5, 9.5)                 @noisy det1577 det1905
mz (5, 9.5)                   @noisy det1479 det1846 det2089 det2636
mxx (5, 0.5) (5, 1)           @noisy det642 det1200
mx (5.5, 0.5)                 @noisy det642 det1493
mz (6, 0.5)                   @noisy det604 det854 det1158 det1891
mxx (5, 3) (5, 2.5)           @noisy det290 det535
mx (5.5, 2.5)                 @noisy det290 det1589
mz (6, 2.5)                   @noisy det260 det270 det741 det763
mxx (5, 4.5) (5, 5)           @noisy det574 det2068
mx (5.5, 4.5)                 @noisy det574 det1597
mz (6, 4.5)                   @noisy det1181 det1747 det2514 det2530
mxx (5, 6.5) (5, 7)           @noisy det941 det2662
mx (5.5, 6.5)                 @noisy det1583 det2662
mz (6, 6.5)                   @noisy det839 det898 det1137 det2354
mxx (5, 9) (5, 8.5)           @noisy det926 det2602
mx (5.5, 8.5)                 @noisy det1495 det2602
mz (6, 8.5)                   @noisy det153 det349 det1846 det2188
mxx (6, 1.5) (6, 2)           @noisy det336 det1199
mx (6.5, 1.5)                 @noisy det1199 det1625
mz (7, 1.5)                   @noisy det550 det763 det1158 det2112
mxx (6, 3.5) (6, 4)           @noisy det1047 det2265
mx (6.5, 3.5)                 @noisy det1047 det1411
mz (7, 3.5)                   @noisy det41 det270 det1337 det2514
mxx (6, 6) (6, 5.5)           @noisy det1026 det1231
mx (6.5, 5.5)                 @noisy det1026 det1543
mz (7, 5.5)                   @noisy det1697 det1747 det2354 det2675
mxx (6, 7.5) (6, 8)           @noisy det1284 det1535
mx (6.5, 7.5)                 @noisy det1284 det1475
mz (7, 7.5)                   @noisy det349 det839 det1451 det2351
mxx (6, 9.5) (6, 10)          @noisy det194 det1804
mx (6.5, 9.5)                 @noisy det1447 det1804
mz (7, 9.5)                   @noisy det625 det1201 det2151 det2188
mxx (7, 0.5) (7, 1)           @noisy det2149 det2157
mx (7.5, 0.5)                 @noisy det1571 det2149
mz (8, 0.5)                   @noisy det550 det906 det2469 det2851
mxx (7, 2.5) (7, 3)           @noisy det871 det1662
mx (7.5, 2.5)                 @noisy det871 det1531
mz (8, 2.5)                   @noisy det1337 det2112 det2282 det2347
mxx (7, 4.5) (7, 5)           @noisy det238 det2697
mx (7.5, 4.5)                 @noisy det1542 det2697
mz (8, 4.5)                   @noisy det41 det974 det1448 det1697
mxx (7, 6.5) (7, 7)           @noisy det751 det1335
mx (7.5, 6.5)                 @noisy det751 det1613
mz (8, 6.5)                   @noisy det1990 det2000 det2351 det2675
mxx (7, 9) (7, 8.5)           @noisy det1193 det2846
mx (7.5, 8.5)                 @noisy det1193 det1627
mz (8, 8.5)                   @noisy det1111 det1201 det1451 det1812
mxx (8, 2) (8, 1.5)           @noisy det21 det885
mx (8.5, 1.5)                 @noisy det21 det1510
mz (9, 1.5)                   @noisy det97 det254 det2347 det2851
mxx (8, 3.5) (8, 4)           @noisy det111 det1598
mx (8.5, 3.5)                 @noisy det1565 det1598
mz (9, 3.5)                   @noisy det974 det1098 det2098 det2282
mxx (8, 5.5) (8, 6)           @noisy det2059 det2876
mx (8.5, 5.5)                 @noisy det1504 det2059
mz (9, 5.5)                   @noisy det1118 det1448 det2000 det2829
mxx (8, 7.5) (8, 8)           @noisy det2356 det2379
mx (8.5, 7.5)                 @noisy det1634 det2379
mz (9, 7.5)                   @noisy det1812 det1990 det2344 det2459
mxx (8, 9.5) (8, 10)          @noisy det251 det1588
mx (8.5, 9.5)                 @noisy det251 det1591
mz (9, 9.5)                   @noisy det1111 det2536 det2543 det2782
mxx (9, 0.5) (9, 1)           @noisy det301 det2212
mx (9.5, 0.5)                 @noisy det1487 det2212
mz (10, 0.5)                  @noisy det254 det2812
mxx (10, 1.5) (10, 2)         @noisy det739 det757
mxx (9, 2.5) (9, 3)           @noisy det747 det1225
mx (9.5, 2.5)                 @noisy det1225 det1587
mz (10, 2.5)                  @noisy det97 det1098
mxx (10, 4) (10, 3.5)         @noisy det2500 det2817
mxx (9, 5) (9, 4.5)           @noisy det2101 det2294
mx (9.5, 4.5)                 @noisy det1503 det2294
mz (10, 4.5)                  @noisy det2098 det2829
mxx (10, 5.5) (10, 6)         @noisy det1991 det2753
mxx (9, 6.5) (9, 7)           @noisy det18 det2538
mx (9.5, 6.5)                 @noisy det18 det1485
mz (10, 6.5)                  @noisy det1118 det2344
mxx (10, 7.5) (10, 8)         @noisy det912 det2962
mxx (9, 8.5) (9, 9)           @noisy det2255 det2667
mx (9.5, 8.5)                 @noisy det1462 det2667
mz (10, 8.5)                  @noisy det2459 det2536
mxx (10, 9.5) (10, 10)        @noisy det937 det1211
mxx (0.5, 0.5) (0.5, 1)       @noisy det236 det1971
mzz (1, 0) (0.5, 0)           @noisy det597 det1721
mxx (0.5, 2.5) (0.5, 3)       @noisy det969 det1511
mzz (1, 2) (0.5, 2)           @noisy det1629 det2298
mxx (0.5, 5) (0.5, 4.5)       @noisy det2556 det2804
mzz (1, 4) (0.5, 4)           @noisy det1219 det1515
mxx (0.5, 6.5) (0.5, 7)       @noisy det2257 det2946
mzz (0.5, 6) (1, 6)           @noisy det264 det1560
mxx (0.5, 8.5) (0.5, 9)       @noisy det1895 det2899
mzz (1, 8) (0.5, 8)           @noisy det339 det542
mzz (1, 10) (0.5, 10)         @noisy det668 det2552
mxx (1.5, 1.5) (1.5, 2)       @noisy det5 det2078
mzz (1.5, 1) (2, 1)           @noisy det1906 det2114
mxx (1.5, 4) (1.5, 3.5)       @noisy det1638 det2018
mzz (2, 3) (1.5, 3)           @noisy det1426 det2529
mxx (1.5, 5.5) (1.5, 6)       @noisy det74 det633
mzz (1.5, 5) (2, 5)           @noisy det372 det1064
mxx (1.5, 7.5) (1.5, 8)       @noisy det1711 det2228
mzz (1.5, 7) (2, 7)           @noisy det2075 det2369
mxx (1.5, 10) (1.5, 9.5)      @noisy det28 det1763
mzz (2, 9) (1.5, 9)           @noisy det507 det1544
mxx (2.5, 0.5) (2.5, 1)       @noisy det236 det2617
mzz (2.5, 0) (3, 0)           @noisy det44 det1401
mxx (2.5, 2.5) (2.5, 3)       @noisy det1511 det2755
mzz (2.5, 2) (3, 2)           @noisy det129 det1645
mxx (2.5, 4.5) (2.5, 5)       @noisy det656 det2556
mzz (2.5, 4) (3, 4)           @noisy det766 det2703
mxx (2.5, 7) (2.5, 6.5)       @noisy det1617 det2946
mzz (3, 6) (2.5, 6)           @noisy det1786 det2857
mxx (2.5, 8.5) (2.5, 9)       @noisy det1296 det1895
mzz (2.5, 8) (3, 8)           @noisy det233 det1367
mzz (2.5, 10) (3, 10)         @noisy det1427 det1575
mxx (3.5, 1.5) (3.5, 2)       @noisy det1929 det2078
mzz (3.5, 1) (4, 1)           @noisy det222 det1669
mxx (3.5, 3.5) (3.5, 4)       @noisy det217 det2018
mzz (3.5, 3) (4, 3)           @noisy det1352 det2343
mxx (3.5, 5.5) (3.5, 6)       @noisy det74 det2849
mzz (3.5, 5) (4, 5)           @noisy det979 det1332
mxx (3.5, 7.5) (3.5, 8)       @noisy det1539 det1711
mzz (3.5, 7) (4, 7)           @noisy det584 det2120
mxx (3.5, 9.5) (3.5, 10)      @noisy det28 det2654
mzz (4, 9) (3.5, 9)           @noisy det1217 det1637
mxx (4.5, 0.5) (4.5, 1)       @noisy det1200 det2617
mzz (5, 0) (4.5, 0)           @noisy det101 det2084
mxx (4.5, 2.5) (4.5, 3)       @noisy det535 det2755
mzz (4.5, 2) (5, 2)           @noisy det1835 det1920
mxx (4.5, 4.5) (4.5, 5)       @noisy det656 det2068
mzz (5, 4) (4.5, 4)           @noisy det312 det1911
mxx (4.5, 6.5) (4.5, 7)       @noisy det941 det1617
mzz (5, 6) (4.5, 6)           @noisy det2091 det2822
mxx (4.5, 8.5) (4.5, 9)       @noisy det926 det1296
mzz (4.5, 8) (5, 8)           @noisy det724 det1479
mzz (5, 10) (4.5, 10)         @noisy det6 det2089
mxx (5.5, 1.5) (5.5, 2)       @noisy det336 det1929
mzz (5.5, 1) (6, 1)           @noisy det741 det1891
mxx (5.5, 3.5) (5.5, 4)       @noisy det217 det2265
mzz (5.5, 3) (6, 3)           @noisy det260 det1181
mxx (5.5, 5.5) (5.5, 6)       @noisy det1231 det2849
mzz (5.5, 5) (6, 5)           @noisy det898 det2530
mxx (5.5, 7.5) (5.5, 8)       @noisy det1535 det1539
mzz (5.5, 7) (6, 7)           @noisy det153 det1137
mxx (5.5, 9.5) (5.5, 10)      @noisy det194 det2654
mzz (5.5, 9) (6, 9)           @noisy det1846 det2636
mxx (6.5, 0.5) (6.5, 1)       @noisy det1200 det2157
mzz (6.5, 0) (7, 0)           @noisy det604 det1158
mxx (6.5, 2.5) (6.5, 3)       @noisy det535 det1662
mzz (6.5, 2) (7, 2)           @noisy det270 det763
mxx (6.5, 5) (6.5, 4.5)       @noisy det238 det2068
mzz (7, 4) (6.5, 4)           @noisy det1747 det2514
mxx (6.5, 6.5) (6.5, 7)       @noisy det941 det1335
mzz (6.5, 6) (7, 6)           @noisy det839 det2354
mxx (6.5, 8.5) (6.5, 9)       @noisy det926 det2846
mzz (6.5, 8) (7, 8)           @noisy det349 det2188
mzz (7, 10) (6.5, 10)         @noisy det905 det2151
mxx (7.5, 2) (7.5, 1.5)       @noisy det336 det885
mzz (7.5, 1) (8, 1)           @noisy det550 det2112
mxx (7.5, 3.5) (7.5, 4)       @noisy det111 det2265
mzz (7.5, 3) (8, 3)           @noisy det41 det1337
mxx (7.5, 5.5) (7.5, 6)       @noisy det1231 det2876
mzz (7.5, 5) (8, 5)           @noisy det1697 det2675
mxx (7.5, 8) (7.5, 7.5)       @noisy det1535 det2356
mzz (8, 7) (7.5, 7)           @noisy det1451 det2351
mxx (7.5, 9.5) (7.5, 10)      @noisy det194 det1588
mzz (7.5, 9) (8, 9)           @noisy det625 det1201
mxx (8.5, 0.5) (8.5, 1)       @noisy det301 det2157
mzz (8.5, 0) (9, 0)           @noisy det2469 det2851
mxx (8.5, 2.5) (8.5, 3)       @noisy det747 det1662
mzz (8.5, 2) (9, 2)           @noisy det2282 det2347
mxx (8.5, 4.5) (8.5, 5)       @noisy det238 det2101
mzz (8.5, 4) (9, 4)           @noisy det974 det1448
mxx (8.5, 6.5) (8.5, 7)       @noisy det1335 det2538
mzz (8.5, 6) (9, 6)           @noisy det1990 det2000
mxx (8.5, 8.5) (8.5, 9)       @noisy det2255 det2846
mzz (8.5, 8) (9, 8)           @noisy det1111 det1812
mzz (9, 10) (8.5, 10)         @noisy det796 det2543
mxx (9.5, 1.5) (9.5, 2)       @noisy det757 det885
mzz (10, 1) (9.5, 1)          @noisy det97 det254
mxx (9.5, 4) (9.5, 3.5)       @noisy det111 det2500
mzz (9.5, 3) (10, 3)          @noisy det1098 det2098
mxx (9.5, 5.5) (9.5, 6)       @noisy det2753 det2876
mzz (9.5, 5) (10, 5)          @noisy det1118 det2829
mxx (9.5, 7.5) (9.5, 8)       @noisy det912 det2356
mzz (9.5, 7) (10, 7)          @noisy det2344 det2459
mxx (9.5, 10) (9.5, 9.5)      @noisy det1211 det1588
mzz (10, 9) (9.5, 9)          @noisy det2536 det2782
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (4, 0)                      @noisy
i (7.5, 0)                    @noisy
i (0, 0)                      @noisy
i (3.5, 0)                    @noisy
i (9.5, 0)                    @noisy
i (0, 3)                      @noisy
i (0, 9)                      @noisy
i (2, 0)                      @noisy
i (8, 0)                      @noisy
i (5.5, 0)                    @noisy
i (1.5, 0)                    @noisy
i (10, 0)                     @noisy
i (0, 5)                      @noisy
i (6, 0)                      @noisy

--------         24
mzz (0, 1) (0.5, 1)           @noisy det597 det1721
mz (0.5, 0.5)                 @noisy det1721 det1940
mx (0.5, 0)                   @noisy det236 det273
mzz (0, 3) (0.5, 3)           @noisy det1629 det2298
mz (0.5, 2.5)                 @noisy det2019 det2298
mx (0.5, 2)                   @noisy det5 det722 det1087 det1511
mzz (0.5, 5) (0, 5)           @noisy det1219 det1515
mz (0.5, 4.5)                 @noisy det1515 det2070
mx (0.5, 4)                   @noisy det99 det1149 det1638 det2556
mzz (0, 7) (0.5, 7)           @noisy det264 det1560
mz (0.5, 6.5)                 @noisy det1560 det1983
mx (0.5, 6)                   @noisy det633 det1467 det1726 det2946
mzz (0, 9) (0.5, 9)           @noisy det339 det542
mz (0.5, 8.5)                 @noisy det339 det1967
mx (0.5, 8)                   @noisy det858 det1157 det1895 det2228
mx (0.5, 10)                  @noisy det142 det1763
mzz (1, 0) (1.5, 0)           @noisy det957 det1213
mzz (1, 2) (1.5, 2)           @noisy det1906 det2114
mz (1.5, 1.5)                 @noisy det1943 det2114
mx (1.5, 1)                   @noisy det236 det1087 det2078 det2647
mzz (1.5, 4) (1, 4)           @noisy det1426 det2529
mz (1.5, 3.5)                 @noisy det1994 det2529
mx (1.5, 3)                   @noisy det1149 det1511 det2018 det2026
mzz (1, 6) (1.5, 6)           @noisy det372 det1064
mz (1.5, 5.5)                 @noisy det372 det1999
mx (1.5, 5)                   @noisy det74 det1467 det1612 det2556
mzz (1, 8) (1.5, 8)           @noisy det2075 det2369
mz (1.5, 7.5)                 @noisy det1986 det2369
mx (1.5, 7)                   @noisy det1157 det1711 det2860 det2946
mzz (1.5, 10) (1, 10)         @noisy det507 det1544
mz (1.5, 9.5)                 @noisy det507 det1973
mx (1.5, 9)                   @noisy det28 det142 det1895 det1952
mzz (2, 1) (2.5, 1)           @noisy det44 det1401
mz (2.5, 0.5)                 @noisy det44 det2017
mx (2.5, 0)                   @noisy det2617 det2647
mzz (2, 3) (2.5, 3)           @noisy det129 det1645
mz (2.5, 2.5)                 @noisy det129 det1989
mx (2.5, 2)                   @noisy det1258 det2026 det2078 det2755
mzz (2, 5) (2.5, 5)           @noisy det766 det2703
mz (2.5, 4.5)                 @noisy det1939 det2703
mx (2.5, 4)                   @noisy det319 det656 det1612 det2018
mzz (2.5, 7) (2, 7)           @noisy det1786 det2857
mz (2.5, 6.5)                 @noisy det2058 det2857
mx (2.5, 6)                   @noisy det74 det1617 det2670 det2860
mzz (2, 9) (2.5, 9)           @noisy det233 det1367
mz (2.5, 8.5)                 @noisy det1367 det1996
mx (2.5, 8)                   @noisy det1296 det1711 det1952 det2152
mx (2.5, 10)                  @noisy det28 det1879
mzz (3.5, 0) (3, 0)           @noisy det1933 det2107
mzz (3, 2) (3.5, 2)           @noisy det222 det1669
mz (3.5, 1.5)                 @noisy det222 det1918
mx (3.5, 1)                   @noisy det938 det1258 det1929 det2617
mzz (3, 4) (3.5, 4)           @noisy det1352 det2343
mz (3.5, 3.5)                 @noisy det1945 det2343
mx (3.5, 3)                   @noisy det217 det319 det685 det2755
mzz (3.5, 6) (3, 6)           @noisy det979 det1332
mz (3.5, 5.5)                 @noisy det1332 det1978
mx (3.5, 5)                   @noisy det656 det2670 det2677 det2849
mzz (3, 8) (3.5, 8)           @noisy det584 det2120
mz (3.5, 7.5)                 @noisy det1936 det2120
mx (3.5, 7)                   @noisy det1417 det1539 det1617 det2152
mzz (3, 10) (3.5, 10)         @noisy det1217 det1637
mz (3.5, 9.5)                 @noisy det1217 det2036
mx (3.5, 9)                   @noisy det1296 det1879 det2208 det2654
mzz (4, 1) (4.5, 1)           @noisy det101 det2084
mz (4.5, 0.5)                 @noisy det101 det1963
mx (4.5, 0)                   @noisy det938 det1200
mzz (4.5, 3) (4, 3)           @noisy det1835 det1920
mz (4.5, 2.5)                 @noisy det1835 det1922
mx (4.5, 2)                   @noisy det535 det685 det1055 det1929
mzz (4, 5) (4.5, 5)           @noisy det312 det1911
mz (4.5, 4.5)                 @noisy det312 det2023
mx (4.5, 4)                   @noisy det217 det1773 det2068 det2677
mzz (4, 7) (4.5, 7)           @noisy det2091 det2822
mz (4.5, 6.5)                 @noisy det1966 det2822
mx (4.5, 6)                   @noisy det120 det941 det1417 det2849
mzz (4, 9) (4.5, 9)           @noisy det724 det1479
mz (4.5, 8.5)                 @noisy det724 det1964
mx (4.5, 8)                   @noisy det926 det1212 det1539 det2208
mx (4.5, 10)                  @noisy det1905 det2654
mzz (5, 0) (5.5, 0)           @noisy det854 det1916
mzz (5.5, 2) (5, 2)           @noisy det741 det1891
mz (5.5, 1.5)                 @noisy det1891 det1980
mx (5.5, 1)                   @noisy det336 det642 det1055 det1200
mzz (5, 4) (5.5, 4)           @noisy det260 det1181
mz (5.5, 3.5)                 @noisy det260 det2061
mx (5.5, 3)                   @noisy det290 det535 det1773 det2265
mzz (5, 6) (5.5, 6)           @noisy det898 det2530
mz (5.5, 5.5)                 @noisy det1997 det2530
mx (5.5, 5)                   @noisy det120 det574 det1231 det2068
mzz (5.5, 8) (5, 8)           @noisy det153 det1137
mz (5.5, 7.5)                 @noisy det1137 det1965
mx (5.5, 7)                   @noisy det941 det1212 det1535 det2662
mzz (5, 10) (5.5, 10)         @noisy det1846 det2636
mz (5.5, 9.5)                 @noisy det1846 det2006
mx (5.5, 9)                   @noisy det194 det926 det1905 det2602
mzz (6, 1) (6.5, 1)           @noisy det604 det1158
mz (6.5, 0.5)                 @noisy det604 det2041
mx (6.5, 0)                   @noisy det642 det2157
mzz (6, 3) (6.5, 3)           @noisy det270 det763
mz (6.5, 2.5)                 @noisy det763 det2044
mx (6.5, 2)                   @noisy det290 det336 det1199 det1662
mzz (6.5, 5) (6, 5)           @noisy det1747 det2514
mz (6.5, 4.5)                 @noisy det1977 det2514
mx (6.5, 4)                   @noisy det238 det574 det1047 det2265
mzz (6, 7) (6.5, 7)           @noisy det839 det2354
mz (6.5, 6.5)                 @noisy det2055 det2354
mx (6.5, 6)                   @noisy det1026 det1231 det1335 det2662
mzz (6, 9) (6.5, 9)           @noisy det349 det2188
mz (6.5, 8.5)                 @noisy det349 det2015
mx (6.5, 8)                   @noisy det1284 det1535 det2602 det2846
mx (6.5, 10)                  @noisy det194 det1804
mzz (7, 0) (7.5, 0)           @noisy det906 det1509
mzz (7.5, 2) (7, 2)           @noisy det550 det2112
mz (7.5, 1.5)                 @noisy det550 det2025
mx (7.5, 1)                   @noisy det885 det1199 det2149 det2157
mzz (7, 4) (7.5, 4)           @noisy det41 det1337
mz (7.5, 3.5)                 @noisy det1337 det2021
mx (7.5, 3)                   @noisy det111 det871 det1047 det1662
mzz (7, 6) (7.5, 6)           @noisy det1697 det2675
mz (7.5, 5.5)                 @noisy det1697 det1950
mx (7.5, 5)                   @noisy det238 det1026 det2697 det2876
mzz (7.5, 8) (7, 8)           @noisy det1451 det2351
mz (7.5, 7.5)                 @noisy det1951 det2351
mx (7.5, 7)                   @noisy det751 det1284 det1335 det2356
mzz (7, 10) (7.5, 10)         @noisy det625 det1201
mz (7.5, 9.5)                 @noisy det1201 det1941
mx (7.5, 9)                   @noisy det1193 det1588 det1804 det2846
mzz (8.5, 1) (8, 1)           @noisy det2469 det2851
mz (8.5, 0.5)                 @noisy det1946 det2469
mx (8.5, 0)                   @noisy det301 det2149
mzz (8, 3) (8.5, 3)           @noisy det2282 det2347
mz (8.5, 2.5)                 @noisy det1944 det2347
mx (8.5, 2)                   @noisy det21 det747 det871 det885
mzz (8, 5) (8.5, 5)           @noisy det974 det1448
mz (8.5, 4.5)                 @noisy det974 det2001
mx (8.5, 4)                   @noisy det111 det1598 det2101 det2697
mzz (8, 7) (8.5, 7)           @noisy det1990 det2000
mz (8.5, 6.5)                 @noisy det1953 det2000
mx (8.5, 6)                   @noisy det751 det2059 det2538 det2876
mzz (8, 9) (8.5, 9)           @noisy det1111 det1812
mz (8.5, 8.5)                 @noisy det1812 det2063
mx (8.5, 8)                   @noisy det1193 det2255 det2356 det2379
mx (8.5, 10)                  @noisy det251 det1588
mzz (9, 0) (9.5, 0)           @noisy det2169 det2812
mzz (9, 2) (9.5, 2)           @noisy det97 det254
mz (9.5, 1.5)                 @noisy det254 det1993
mx (9.5, 1)                   @noisy det21 det301 det757 det2212
mzz (9.5, 4) (9, 4)           @noisy det1098 det2098
mz (9.5, 3.5)                 @noisy det1098 det2008
mx (9.5, 3)                   @noisy det747 det1225 det1598 det2500
mzz (9, 6) (9.5, 6)           @noisy det1118 det2829
mz (9.5, 5.5)                 @noisy det2029 det2829
mx (9.5, 5)                   @noisy det2059 det2101 det2294 det2753
mzz (9, 8) (9.5, 8)           @noisy det2344 det2459
mz (9.5, 7.5)                 @noisy det1998 det2344
mx (9.5, 7)                   @noisy det18 det912 det2379 det2538
mzz (9.5, 10) (9, 10)         @noisy det2536 det2782
mz (9.5, 9.5)                 @noisy det2004 det2536
mx (9.5, 9)                   @noisy det251 det1211 det2255 det2667
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (4, 9.5)                    @noisy
i (3.5, 0.5)                  @noisy
i (5, 1.5)                    @noisy
i (8, 0.5)                    @noisy
i (5.5, 6.5)                  @noisy
i (8, 0)                      @noisy
i (5, 1)                      @noisy
i (8, 9.5)                    @noisy
i (10, 6)                     @noisy
i (10, 6.5)                   @noisy
i (0, 5.5)                    @noisy
i (9, 8.5)                    @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1.5, 2.5)                  @noisy
i (2.5, 1.5)                  @noisy
i (6, 2.5)                    @noisy
i (6, 2)                      @noisy
i (7, 1.5)                    @noisy
i (7, 1)                      @noisy
i (7.5, 6.5)                  @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3.5, 2.5)                  @noisy
i (4.5, 1.5)                  @noisy
i (3, 6.5)                    @noisy
i (5, 3.5)                    @noisy
i (8, 2.5)                    @noisy
i (5.5, 8.5)                  @noisy
i (8, 2)                      @noisy
i (5, 3)                      @noisy
i (9, 1.5)                    @noisy
i (9, 1)                      @noisy
i (0, 7.5)                    @noisy
i (8.5, 1.5)                  @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (1.5, 4.5)                  @noisy
i (2.5, 3.5)                  @noisy
i (1, 8.5)                    @noisy
i (6, 4.5)                    @noisy
i (6, 4)                      @noisy
i (7, 3.5)                    @noisy
i (7, 3)                      @noisy
i (6.5, 3.5)                  @noisy
i (9.5, 8.5)                  @noisy
i (3.5, 4.5)                  @noisy
i (4.5, 3.5)                  @noisy
i (3, 8.5)                    @noisy
i (5, 5.5)                    @noisy
i (8, 4.5)                    @noisy
i (8, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (9, 3.5)                    @noisy
i (9, 3)                      @noisy
i (0, 9.5)                    @noisy
i (8.5, 3.5)                  @noisy
i (1.5, 6.5)                  @noisy
i (2.5, 5.5)                  @noisy
i (6, 6.5)                    @noisy
i (6, 6)                      @noisy
i (7, 5)                      @noisy
i (7, 5.5)                    @noisy
i (6.5, 5.5)                  @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (3.5, 6.5)                  @noisy
i (4.5, 5.5)                  @noisy
i (5, 7.5)                    @noisy
i (5, 7)                      @noisy
i (9, 5.5)                    @noisy
i (0, 2)                      @noisy
i (0, 2.5)                    @noisy
i (9, 5)                      @noisy
i (8.5, 5.5)                  @noisy
i (0.5, 1.5)                  @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (1.5, 8.5)                  @noisy
i (2.5, 7.5)                  @noisy
i (7, 7.5)                    @noisy
i (7, 7)                      @noisy
i (6.5, 7.5)                  @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (4.5, 7.5)                  @noisy
i (5, 9.5)                    @noisy
i (5, 9)                      @noisy
i (9, 7.5)                    @noisy
i (9, 7)                      @noisy
i (8.5, 7.5)                  @noisy
i (0.5, 3.5)                  @noisy
i (10, 8)                     @noisy
i (10, 8.5)                   @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (6, 1.5)                    @noisy
i (7, 0.5)                    @noisy
i (2.5, 9.5)                  @noisy
i (7, 9.5)                    @noisy
i (7, 9)                      @noisy
i (6.5, 9.5)                  @noisy
i (7.5, 8.5)                  @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (5, 2.5)                    @noisy
i (4, 4.5)                    @noisy
i (4.5, 9.5)                  @noisy
i (4, 4)                      @noisy
i (9, 0.5)                    @noisy
i (9, 9.5)                    @noisy
i (9, 9)                      @noisy
i (10, 1.5)                   @noisy
i (8.5, 9.5)                  @noisy
i (10, 1)                     @noisy
i (0.5, 5.5)                  @noisy
i (10, 10)                    @noisy
i (1, 7.5)                    @noisy
i (1, 7)                      @noisy
i (2, 6.5)                    @noisy
i (2, 6)                      @noisy
i (7, 2.5)                    @noisy
i (3, 7.5)                    @noisy
i (3, 7)                      @noisy
i (5, 4.5)                    @noisy
i (4, 6.5)                    @noisy
i (4, 6)                      @noisy
i (9, 2.5)                    @noisy
i (8, 6.5)                    @noisy
i (10, 3.5)                   @noisy
i (10, 3)                     @noisy
i (8, 6)                      @noisy
i (1, 0.5)                    @noisy
i (0.5, 7.5)                  @noisy
i (1, 9.5)                    @noisy
i (1, 9)                      @noisy
i (2, 8.5)                    @noisy
i (2, 8)                      @noisy
i (7, 4.5)                    @noisy
i (6, 8.5)                    @noisy
i (6, 8)                      @noisy
i (9.5, 0.5)                  @noisy
i (3, 0.5)                    @noisy
i (3, 9.5)                    @noisy
i (3, 9)                      @noisy
i (5, 6.5)                    @noisy
i (4, 8.5)                    @noisy
i (4, 8)                      @noisy
i (3.5, 8.5)                  @noisy
i (8, 8.5)                    @noisy
i (10, 5)                     @noisy
i (10, 5.5)                   @noisy
i (8, 8)                      @noisy
i (2, 1.5)                    @noisy
i (0.5, 9.5)                  @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (0, 4.5)                    @noisy
i (2, 10)                     @noisy
i (6, 10)                     @noisy
i (9.5, 2.5)                  @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (4, 10)                     @noisy
i (6, 0.5)                    @noisy
i (8, 1.5)                    @noisy
i (8, 10)                     @noisy
i (10, 7.5)                   @noisy
i (10, 7)                     @noisy
i (1, 4.5)                    @noisy
i (2, 3.5)                    @noisy
i (0, 6)                      @noisy
i (0, 6.5)                    @noisy
i (6, 3.5)                    @noisy
i (9.5, 4.5)                  @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (5.5, 0.5)                  @noisy
i (8, 3.5)                    @noisy
i (10, 0.5)                   @noisy
i (10, 0)                     @noisy
i (10, 9.5)                   @noisy
i (10, 9)                     @noisy
i (1, 6.5)                    @noisy
i (2, 5.5)                    @noisy
i (0, 8)                      @noisy
i (0, 8.5)                    @noisy
i (6.5, 1.5)                  @noisy
i (7.5, 0.5)                  @noisy
i (6, 5.5)                    @noisy
i (9.5, 6.5)                  @noisy
i (4, 5.5)                    @noisy
i (5.5, 2.5)                  @noisy
i (8, 5.5)                    @noisy
i (10, 2)                     @noisy
i (10, 2.5)                   @noisy
i (9, 4.5)                    @noisy
i (0, 1.5)                    @noisy
i (0, 10)                     @noisy
i (2, 7.5)                    @noisy
i (7.5, 2.5)                  @noisy
i (6, 7.5)                    @noisy
i (7, 6.5)                    @noisy
i (4, 7.5)                    @noisy
i (5.5, 4.5)                  @noisy
i (5, 8.5)                    @noisy
i (8, 7.5)                    @noisy
i (10, 4)                     @noisy
i (10, 4.5)                   @noisy
i (9, 6.5)                    @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (1, 1.5)                    @noisy
i (0, 3.5)                    @noisy
i (1, 1)                      @noisy
i (2, 9.5)                    @noisy
i (1.5, 0.5)                  @noisy
i (6, 0)                      @noisy
i (7.5, 4.5)                  @noisy
i (6, 9.5)                    @noisy
i (7, 8.5)                    @noisy

--------         25
mxx (0, 0.5) (0, 0)           @noisy det273 det1971
mzz (0, 1.5) (0.5, 1.5)       @noisy det597 det1629
mxx (1, 1) (1, 1.5)           @noisy det5 det1087
mxx (0, 2) (0, 2.5)           @noisy det722 det969
mzz (0, 3.5) (0.5, 3.5)       @noisy det1219 det1629
mxx (1, 3) (1, 3.5)           @noisy det1149 det1638
mxx (0, 4) (0, 4.5)           @noisy det99 det2804
mzz (0.5, 5.5) (0, 5.5)       @noisy det264 det1219
mxx (1, 5) (1, 5.5)           @noisy det633 det1467
mxx (0, 6.5) (0, 6)           @noisy det1726 det2257
mzz (0, 7.5) (0.5, 7.5)       @noisy det264 det542
mxx (1, 7.5) (1, 7)           @noisy det1157 det2228
mxx (0, 8) (0, 8.5)           @noisy det858 det2899
mzz (0, 9.5) (0.5, 9.5)       @noisy det542 det668
mxx (1, 9) (1, 9.5)           @noisy det142 det1763
mzz (1, 0.5) (1.5, 0.5)       @noisy det1213 det1906
mxx (2, 0) (2, 0.5)           @noisy det236 det2647
mzz (1, 2.5) (1.5, 2.5)       @noisy det1426 det1906
mxx (2, 2) (2, 2.5)           @noisy det1511 det2026
mzz (1.5, 4.5) (1, 4.5)       @noisy det1064 det1426
mxx (2, 4.5) (2, 4)           @noisy det1612 det2556
mzz (1, 6.5) (1.5, 6.5)       @noisy det1064 det2075
mxx (2, 6.5) (2, 6)           @noisy det2860 det2946
mzz (1, 8.5) (1.5, 8.5)       @noisy det1544 det2075
mxx (2, 8) (2, 8.5)           @noisy det1895 det1952
mzz (2, 1.5) (2.5, 1.5)       @noisy det1401 det1645
mxx (3, 1.5) (3, 1)           @noisy det1258 det2078
mzz (2, 3.5) (2.5, 3.5)       @noisy det766 det1645
mxx (3, 3.5) (3, 3)           @noisy det319 det2018
mzz (2, 5.5) (2.5, 5.5)       @noisy det766 det1786
mxx (3, 5) (3, 5.5)           @noisy det74 det2670
mzz (2.5, 7.5) (2, 7.5)       @noisy det233 det1786
mxx (3, 7.5) (3, 7)           @noisy det1711 det2152
mzz (2, 9.5) (2.5, 9.5)       @noisy det233 det1575
mxx (3, 9.5) (3, 9)           @noisy det28 det1879
mzz (3.5, 0.5) (3, 0.5)       @noisy det1669 det1933
mxx (4, 0) (4, 0.5)           @noisy det938 det2617
mzz (3, 2.5) (3.5, 2.5)       @noisy det1352 det1669
mxx (4, 2) (4, 2.5)           @noisy det685 det2755
mzz (3, 4.5) (3.5, 4.5)       @noisy det979 det1352
mxx (4, 4.5) (4, 4)           @noisy det656 det2677
mzz (3.5, 6.5) (3, 6.5)       @noisy det584 det979
mxx (4, 6) (4, 6.5)           @noisy det1417 det1617
mzz (3, 8.5) (3.5, 8.5)       @noisy det584 det1637
mxx (4, 8) (4, 8.5)           @noisy det1296 det2208
mzz (4, 1.5) (4.5, 1.5)       @noisy det1920 det2084
mxx (5, 1) (5, 1.5)           @noisy det1055 det1929
mzz (4.5, 3.5) (4, 3.5)       @noisy det1911 det1920
mxx (5, 3.5) (5, 3)           @noisy det217 det1773
mzz (4, 5.5) (4.5, 5.5)       @noisy det1911 det2091
mxx (5, 5.5) (5, 5)           @noisy det120 det2849
mzz (4, 7.5) (4.5, 7.5)       @noisy det1479 det2091
mxx (5, 7) (5, 7.5)           @noisy det1212 det1539
mzz (4, 9.5) (4.5, 9.5)       @noisy det6 det1479
mxx (5, 9.5) (5, 9)           @noisy det1905 det2654
mzz (5, 0.5) (5.5, 0.5)       @noisy det741 det854
mxx (6, 0) (6, 0.5)           @noisy det642 det1200
mzz (5.5, 2.5) (5, 2.5)       @noisy det741 det1181
mxx (6, 2.5) (6, 2)           @noisy det290 det535
mzz (5, 4.5) (5.5, 4.5)       @noisy det898 det1181
mxx (6, 4) (6, 4.5)           @noisy det574 det2068
mzz (5, 6.5) (5.5, 6.5)       @noisy det153 det898
mxx (6, 6.5) (6, 6)           @noisy det941 det2662
mzz (5.5, 8.5) (5, 8.5)       @noisy det153 det2636
mxx (6, 8.5) (6, 8)           @noisy det926 det2602
mzz (6, 1.5) (6.5, 1.5)       @noisy det270 det1158
mxx (7, 1.5) (7, 1)           @noisy det336 det1199
mzz (6, 3.5) (6.5, 3.5)       @noisy det270 det1747
mxx (7, 3) (7, 3.5)           @noisy det1047 det2265
mzz (6.5, 5.5) (6, 5.5)       @noisy det839 det1747
mxx (7, 5.5) (7, 5)           @noisy det1026 det1231
mzz (6, 7.5) (6.5, 7.5)       @noisy det839 det2188
mxx (7, 7.5) (7, 7)           @noisy det1284 det1535
mzz (6, 9.5) (6.5, 9.5)       @noisy det905 det2188
mxx (7, 9.5) (7, 9)           @noisy det194 det1804
mzz (7, 0.5) (7.5, 0.5)       @noisy det906 det2112
mxx (8, 0.5) (8, 0)           @noisy det2149 det2157
mzz (7.5, 2.5) (7, 2.5)       @noisy det41 det2112
mxx (8, 2.5) (8, 2)           @noisy det871 det1662
mzz (7, 4.5) (7.5, 4.5)       @noisy det41 det2675
mxx (8, 4) (8, 4.5)           @noisy det238 det2697
mzz (7, 6.5) (7.5, 6.5)       @noisy det1451 det2675
mxx (8, 6.5) (8, 6)           @noisy det751 det1335
mzz (7.5, 8.5) (7, 8.5)       @noisy det625 det1451
mxx (8, 8) (8, 8.5)           @noisy det1193 det2846
mzz (8.5, 1.5) (8, 1.5)       @noisy det2282 det2851
mxx (9, 1) (9, 1.5)           @noisy det21 det885
mzz (8, 3.5) (8.5, 3.5)       @noisy det1448 det2282
mxx (9, 3) (9, 3.5)           @noisy det111 det1598
mzz (8, 5.5) (8.5, 5.5)       @noisy det1448 det1990
mxx (9, 5.5) (9, 5)           @noisy det2059 det2876
mzz (8, 7.5) (8.5, 7.5)       @noisy det1111 det1990
mxx (9, 7) (9, 7.5)           @noisy det2356 det2379
mzz (8, 9.5) (8.5, 9.5)       @noisy det796 det1111
mxx (9, 9) (9, 9.5)           @noisy det251 det1588
mzz (9, 0.5) (9.5, 0.5)       @noisy det97 det2812
mxx (10, 0.5) (10, 0)         @noisy det301 det2212
mzz (9.5, 2.5) (9, 2.5)       @noisy det97 det2098
mxx (10, 2) (10, 2.5)         @noisy det747 det1225
mzz (9.5, 4.5) (9, 4.5)       @noisy det1118 det2098
mxx (10, 4.5) (10, 4)         @noisy det2101 det2294
mzz (9, 6.5) (9.5, 6.5)       @noisy det1118 det2459
mxx (10, 6.5) (10, 6)         @noisy det18 det2538
mzz (9.5, 8.5) (9, 8.5)       @noisy det2459 det2782
mxx (10, 8) (10, 8.5)         @noisy det2255 det2667
mz (0.5, 0.5)                 @noisy det1940 det2163
mz (0.5, 2.5)                 @noisy det441 det2019
mz (0.5, 4.5)                 @noisy det1302 det2070
mz (0.5, 6.5)                 @noisy det195 det1983
mz (0.5, 8.5)                 @noisy det492 det1967
mz (1.5, 1.5)                 @noisy det1134 det1943
mz (1.5, 3.5)                 @noisy det1409 det1994
mz (1.5, 5.5)                 @noisy det1274 det1999
mz (1.5, 7.5)                 @noisy det1986 det2455
mz (1.5, 9.5)                 @noisy det1973 det2698
mz (2.5, 0.5)                 @noisy det138 det2017
mz (2.5, 2.5)                 @noisy det1989 det2773
mz (2.5, 4.5)                 @noisy det1939 det2520
mz (2.5, 6.5)                 @noisy det1176 det2058
mz (2.5, 8.5)                 @noisy det1328 det1996
mz (3.5, 1.5)                 @noisy det1918 det2449
mz (3.5, 3.5)                 @noisy det1945 det2234
mz (3.5, 5.5)                 @noisy det1065 det1978
mz (3.5, 7.5)                 @noisy det1936 det2054
mz (3.5, 9.5)                 @noisy det2036 det2725
mz (4.5, 0.5)                 @noisy det596 det1963
mz (4.5, 2.5)                 @noisy det1922 det2358
mz (4.5, 4.5)                 @noisy det2023 det2709
mz (4.5, 6.5)                 @noisy det1706 det1966
mz (4.5, 8.5)                 @noisy det72 det1964
mz (5.5, 1.5)                 @noisy det1608 det1980
mz (5.5, 3.5)                 @noisy det801 det2061
mz (5.5, 5.5)                 @noisy det1997 det2331
mz (5.5, 7.5)                 @noisy det1965 det2886
mz (5.5, 9.5)                 @noisy det291 det2006
mz (6.5, 0.5)                 @noisy det714 det2041
mz (6.5, 2.5)                 @noisy det2044 det2184
mz (6.5, 4.5)                 @noisy det1977 det2557
mz (6.5, 6.5)                 @noisy det2055 det2776
mz (6.5, 8.5)                 @noisy det1814 det2015
mz (7.5, 1.5)                 @noisy det595 det2025
mz (7.5, 3.5)                 @noisy det2021 det2751
mz (7.5, 5.5)                 @noisy det567 det1950
mz (7.5, 7.5)                 @noisy det1951 det2545
mz (7.5, 9.5)                 @noisy det908 det1941
mz (8.5, 0.5)                 @noisy det1528 det1946
mz (8.5, 2.5)                 @noisy det1944 det2047
mz (8.5, 4.5)                 @noisy det325 det2001
mz (8.5, 6.5)                 @noisy det1953 det2372
mz (8.5, 8.5)                 @noisy det125 det2063
mz (9.5, 1.5)                 @noisy det970 det1993
mz (9.5, 3.5)                 @noisy det2008 det2643
mz (9.5, 5.5)                 @noisy det2029 det2648
mz (9.5, 7.5)                 @noisy det47 det1998
mz (9.5, 9.5)                 @noisy det17 det2004
i (4, 9)                      @noisy
i (3.5, 0)                    @noisy
i (3.5, 9)                    @noisy
i (5.5, 6)                    @noisy
i (4.5, 8)                    @noisy
i (5, 10)                     @noisy
i (8, 9)                      @noisy
i (9, 8)                      @noisy
i (0, 5)                      @noisy
i (8.5, 8)                    @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (2.5, 10)                   @noisy
i (7.5, 6)                    @noisy
i (7, 10)                     @noisy
i (6.5, 10)                   @noisy
i (3.5, 2)                    @noisy
i (4.5, 1)                    @noisy
i (3, 6)                      @noisy
i (5.5, 8)                    @noisy
i (4.5, 10)                   @noisy
i (9, 10)                     @noisy
i (0, 7)                      @noisy
i (8.5, 1)                    @noisy
i (8.5, 10)                   @noisy
i (1.5, 4)                    @noisy
i (0.5, 6)                    @noisy
i (2.5, 3)                    @noisy
i (1, 8)                      @noisy
i (6.5, 3)                    @noisy
i (9.5, 8)                    @noisy
i (3.5, 4)                    @noisy
i (5.5, 1)                    @noisy
i (4.5, 3)                    @noisy
i (3, 8)                      @noisy
i (0, 9)                      @noisy
i (8.5, 3)                    @noisy
i (1.5, 6)                    @noisy
i (0.5, 8)                    @noisy
i (2.5, 5)                    @noisy
i (1, 10)                     @noisy
i (6.5, 5)                    @noisy
i (9.5, 10)                   @noisy
i (3.5, 6)                    @noisy
i (4.5, 5)                    @noisy
i (3, 10)                     @noisy
i (8.5, 5)                    @noisy
i (0.5, 1)                    @noisy
i (1.5, 8)                    @noisy
i (0.5, 10)                   @noisy
i (2.5, 7)                    @noisy
i (6.5, 7)                    @noisy
i (9.5, 3)                    @noisy
i (5, 0)                      @noisy
i (4.5, 7)                    @noisy
i (8.5, 7)                    @noisy
i (1.5, 1)                    @noisy
i (0.5, 3)                    @noisy
i (2.5, 0)                    @noisy
i (6, 1)                      @noisy
i (7, 0)                      @noisy
i (2.5, 9)                    @noisy
i (6.5, 0)                    @noisy
i (6.5, 9)                    @noisy
i (7.5, 8)                    @noisy
i (9.5, 5)                    @noisy
i (4.5, 0)                    @noisy
i (5, 2)                      @noisy
i (4.5, 9)                    @noisy
i (9, 0)                      @noisy
i (8.5, 0)                    @noisy
i (10, 1.5)                   @noisy
i (10, 1)                     @noisy
i (8.5, 9)                    @noisy
i (5.5, 10)                   @noisy
i (0.5, 5)                    @noisy
i (10, 10)                    @noisy
i (2.5, 2)                    @noisy
i (7, 2)                      @noisy
i (6.5, 2)                    @noisy
i (7.5, 1)                    @noisy
i (7.5, 10)                   @noisy
i (9.5, 7)                    @noisy
i (4.5, 2)                    @noisy
i (5, 4)                      @noisy
i (9, 2)                      @noisy
i (5.5, 3)                    @noisy
i (8.5, 2)                    @noisy
i (10, 3.5)                   @noisy
i (10, 3)                     @noisy
i (1, 0)                      @noisy
i (0.5, 7)                    @noisy
i (2.5, 4)                    @noisy
i (7, 4)                      @noisy
i (6.5, 4)                    @noisy
i (7.5, 3)                    @noisy
i (9.5, 0)                    @noisy
i (3, 0)                      @noisy
i (9.5, 9)                    @noisy
i (4.5, 4)                    @noisy
i (5, 6)                      @noisy
i (3.5, 8)                    @noisy
i (6, 9)                      @noisy
i (8.5, 4)                    @noisy
i (5.5, 5)                    @noisy
i (0.5, 0)                    @noisy
i (10, 5)                     @noisy
i (10, 5.5)                   @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (0.5, 9)                    @noisy
i (2.5, 6)                    @noisy
i (2, 10)                     @noisy
i (1.5, 10)                   @noisy
i (6.5, 6)                    @noisy
i (7.5, 5)                    @noisy
i (6, 10)                     @noisy
i (9.5, 2)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4, 10)                     @noisy
i (3.5, 1)                    @noisy
i (3.5, 10)                   @noisy
i (8, 1)                      @noisy
i (8.5, 6)                    @noisy
i (5.5, 7)                    @noisy
i (0.5, 2)                    @noisy
i (10, 7)                     @noisy
i (10, 7.5)                   @noisy
i (8, 10)                     @noisy
i (2, 3)                      @noisy
i (1, 4)                      @noisy
i (1.5, 3)                    @noisy
i (6, 3)                      @noisy
i (6.5, 8)                    @noisy
i (7.5, 7)                    @noisy
i (9.5, 4)                    @noisy
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 0)                    @noisy
i (8, 3)                      @noisy
i (5.5, 9)                    @noisy
i (0.5, 4)                    @noisy
i (10, 9.5)                   @noisy
i (10, 9)                     @noisy
i (1, 6)                      @noisy
i (2, 5)                      @noisy
i (1.5, 5)                    @noisy
i (6.5, 1)                    @noisy
i (7.5, 0)                    @noisy
i (6, 5)                      @noisy
i (7.5, 9)                    @noisy
i (9.5, 6)                    @noisy
i (4, 5)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 2)                    @noisy
i (8, 5)                      @noisy
i (9, 4)                      @noisy
i (0, 1)                      @noisy
i (0, 10)                     @noisy
i (2, 7)                      @noisy
i (1.5, 7)                    @noisy
i (7.5, 2)                    @noisy
i (6, 7)                      @noisy
i (7, 6)                      @noisy
i (4, 7)                      @noisy
i (3.5, 7)                    @noisy
i (5.5, 4)                    @noisy
i (4.5, 6)                    @noisy
i (5, 8)                      @noisy
i (8, 7)                      @noisy
i (9, 6)                      @noisy
i (0, 3)                      @noisy
i (2, 9)                      @noisy
i (1.5, 0)                    @noisy
i (1.5, 9)                    @noisy
i (2.5, 8)                    @noisy
i (7.5, 4)                    @noisy
i (9.5, 1)                    @noisy
i (7, 8)                      @noisy

--------         26
mzz (1, 1.5) (0.5, 1.5)       @noisy det597 det1629
mxx (0, 1.5) (0, 1)           @noisy det5 det1087
mzz (1, 3.5) (0.5, 3.5)       @noisy det1219 det1629
mxx (0, 3.5) (0, 3)           @noisy det1149 det1638
mzz (0.5, 5.5) (1, 5.5)       @noisy det264 det1219
mxx (0, 5.5) (0, 5)           @noisy det633 det1467
mzz (1, 7.5) (0.5, 7.5)       @noisy det264 det542
mxx (0, 7) (0, 7.5)           @noisy det1157 det2228
mzz (1, 9.5) (0.5, 9.5)       @noisy det542 det668
mxx (0, 9) (0, 9.5)           @noisy det142 det1763
mzz (1.5, 0.5) (2, 0.5)       @noisy det1213 det1906
mxx (1, 0.5) (1, 0)           @noisy det236 det2647
mzz (1.5, 2.5) (2, 2.5)       @noisy det1426 det1906
mxx (1, 2) (1, 2.5)           @noisy det1511 det2026
mzz (1.5, 4.5) (2, 4.5)       @noisy det1064 det1426
mxx (1, 4) (1, 4.5)           @noisy det1612 det2556
mzz (1.5, 6.5) (2, 6.5)       @noisy det1064 det2075
mxx (1, 6.5) (1, 6)           @noisy det2860 det2946
mzz (1.5, 8.5) (2, 8.5)       @noisy det1544 det2075
mxx (1, 8) (1, 8.5)           @noisy det1895 det1952
mzz (3, 1.5) (2.5, 1.5)       @noisy det1401 det1645
mxx (2, 1) (2, 1.5)           @noisy det1258 det2078
mzz (2.5, 3.5) (3, 3.5)       @noisy det766 det1645
mxx (2, 3.5) (2, 3)           @noisy det319 det2018
mzz (2.5, 5.5) (3, 5.5)       @noisy det766 det1786
mxx (2, 5.5) (2, 5)           @noisy det74 det2670
mzz (2.5, 7.5) (3, 7.5)       @noisy det233 det1786
mxx (2, 7) (2, 7.5)           @noisy det1711 det2152
mzz (2.5, 9.5) (3, 9.5)       @noisy det233 det1575
mxx (2, 9.5) (2, 9)           @noisy det28 det1879
mzz (3.5, 0.5) (4, 0.5)       @noisy det1669 det1933
mxx (3, 0) (3, 0.5)           @noisy det938 det2617
mzz (3.5, 2.5) (4, 2.5)       @noisy det1352 det1669
mxx (3, 2.5) (3, 2)           @noisy det685 det2755
mzz (4, 4.5) (3.5, 4.5)       @noisy det979 det1352
mxx (3, 4.5) (3, 4)           @noisy det656 det2677
mzz (3.5, 6.5) (4, 6.5)       @noisy det584 det979
mxx (3, 6) (3, 6.5)           @noisy det1417 det1617
mzz (3.5, 8.5) (4, 8.5)       @noisy det584 det1637
mxx (3, 8.5) (3, 8)           @noisy det1296 det2208
mzz (5, 1.5) (4.5, 1.5)       @noisy det1920 det2084
mxx (4, 1.5) (4, 1)           @noisy det1055 det1929
mzz (5, 3.5) (4.5, 3.5)       @noisy det1911 det1920
mxx (4, 3) (4, 3.5)           @noisy det217 det1773
mzz (5, 5.5) (4.5, 5.5)       @noisy det1911 det2091
mxx (4, 5) (4, 5.5)           @noisy det120 det2849
mzz (5, 7.5) (4.5, 7.5)       @noisy det1479 det2091
mxx (4, 7) (4, 7.5)           @noisy det1212 det1539
mzz (5, 9.5) (4.5, 9.5)       @noisy det6 det1479
mxx (4, 9.5) (4, 9)           @noisy det1905 det2654
mzz (5.5, 0.5) (6, 0.5)       @noisy det741 det854
mxx (5, 0) (5, 0.5)           @noisy det642 det1200
mzz (5.5, 2.5) (6, 2.5)       @noisy det741 det1181
mxx (5, 2) (5, 2.5)           @noisy det290 det535
mzz (5.5, 4.5) (6, 4.5)       @noisy det898 det1181
mxx (5, 4.5) (5, 4)           @noisy det574 det2068
mzz (6, 6.5) (5.5, 6.5)       @noisy det153 det898
mxx (5, 6) (5, 6.5)           @noisy det941 det2662
mzz (5.5, 8.5) (6, 8.5)       @noisy det153 det2636
mxx (5, 8) (5, 8.5)           @noisy det926 det2602
mzz (6.5, 1.5) (7, 1.5)       @noisy det270 det1158
mxx (6, 1.5) (6, 1)           @noisy det336 det1199
mzz (6.5, 3.5) (7, 3.5)       @noisy det270 det1747
mxx (6, 3.5) (6, 3)           @noisy det1047 det2265
mzz (6.5, 5.5) (7, 5.5)       @noisy det839 det1747
mxx (6, 5) (6, 5.5)           @noisy det1026 det1231
mzz (6.5, 7.5) (7, 7.5)       @noisy det839 det2188
mxx (6, 7.5) (6, 7)           @noisy det1284 det1535
mzz (7, 9.5) (6.5, 9.5)       @noisy det905 det2188
mxx (6, 9.5) (6, 9)           @noisy det194 det1804
mzz (7.5, 0.5) (8, 0.5)       @noisy det906 det2112
mxx (7, 0.5) (7, 0)           @noisy det2149 det2157
mzz (7.5, 2.5) (8, 2.5)       @noisy det41 det2112
mxx (7, 2) (7, 2.5)           @noisy det871 det1662
mzz (7.5, 4.5) (8, 4.5)       @noisy det41 det2675
mxx (7, 4.5) (7, 4)           @noisy det238 det2697
mzz (7.5, 6.5) (8, 6.5)       @noisy det1451 det2675
mxx (7, 6.5) (7, 6)           @noisy det751 det1335
mzz (7.5, 8.5) (8, 8.5)       @noisy det625 det1451
mxx (7, 8) (7, 8.5)           @noisy det1193 det2846
mzz (8.5, 1.5) (9, 1.5)       @noisy det2282 det2851
mxx (8, 1) (8, 1.5)           @noisy det21 det885
mzz (8.5, 3.5) (9, 3.5)       @noisy det1448 det2282
mxx (8, 3.5) (8, 3)           @noisy det111 det1598
mzz (9, 5.5) (8.5, 5.5)       @noisy det1448 det1990
mxx (8, 5.5) (8, 5)           @noisy det2059 det2876
mzz (8.5, 7.5) (9, 7.5)       @noisy det1111 det1990
mxx (8, 7.5) (8, 7)           @noisy det2356 det2379
mzz (8.5, 9.5) (9, 9.5)       @noisy det796 det1111
mxx (8, 9) (8, 9.5)           @noisy det251 det1588
mzz (9.5, 0.5) (10, 0.5)      @noisy det97 det2812
mxx (9, 0) (9, 0.5)           @noisy det301 det2212
mxx (10, 1.5) (10, 1)         @noisy det739 det757
mzz (9.5, 2.5) (10, 2.5)      @noisy det97 det2098
mxx (9, 2) (9, 2.5)           @noisy det747 det1225
mxx (10, 3.5) (10, 3)         @noisy det2500 det2817
mzz (9.5, 4.5) (10, 4.5)      @noisy det1118 det2098
mxx (9, 4) (9, 4.5)           @noisy det2101 det2294
mxx (10, 5) (10, 5.5)         @noisy det1991 det2753
mzz (9.5, 6.5) (10, 6.5)      @noisy det1118 det2459
mxx (9, 6.5) (9, 6)           @noisy det18 det2538
mxx (10, 7.5) (10, 7)         @noisy det912 det2962
mzz (9.5, 8.5) (10, 8.5)      @noisy det2459 det2782
mxx (9, 8) (9, 8.5)           @noisy det2255 det2667
mxx (10, 9) (10, 9.5)         @noisy det937 det1211
mzz (0.5, 0) (0, 0)           @noisy det597 det2163
mx (0.5, 1)                   @noisy det5 det1087 det1971 det2647
mzz (0, 2) (0.5, 2)           @noisy det441 det1629
mx (0.5, 3)                   @noisy det969 det1149 det1638 det2026
mzz (0, 4) (0.5, 4)           @noisy det1219 det1302
mx (0.5, 5)                   @noisy det633 det1467 det1612 det2804
mzz (0.5, 6) (0, 6)           @noisy det195 det264
mx (0.5, 7)                   @noisy det1157 det2228 det2257 det2860
mzz (0, 8) (0.5, 8)           @noisy det492 det542
mx (0.5, 9)                   @noisy det142 det1763 det1952 det2899
mzz (0, 10) (0.5, 10)         @noisy det668 det1670
mx (1.5, 0)                   @noisy det236 det2647
mzz (1, 1) (1.5, 1)           @noisy det1134 det1906
mx (1.5, 2)                   @noisy det5 det1258 det1511 det2026
mzz (1, 3) (1.5, 3)           @noisy det1409 det1426
mx (1.5, 4)                   @noisy det319 det1612 det1638 det2556
mzz (1.5, 5) (1, 5)           @noisy det1064 det1274
mx (1.5, 6)                   @noisy det633 det2670 det2860 det2946
mzz (1, 7) (1.5, 7)           @noisy det2075 det2455
mx (1.5, 8)                   @noisy det1895 det1952 det2152 det2228
mzz (1, 9) (1.5, 9)           @noisy det1544 det2698
mx (1.5, 10)                  @noisy det1763 det1879
mzz (2, 0) (2.5, 0)           @noisy det138 det1401
mx (2.5, 1)                   @noisy det236 det938 det1258 det2078
mzz (2.5, 2) (2, 2)           @noisy det1645 det2773
mx (2.5, 3)                   @noisy det319 det685 det1511 det2018
mzz (2, 4) (2.5, 4)           @noisy det766 det2520
mx (2.5, 5)                   @noisy det74 det2556 det2670 det2677
mzz (2, 6) (2.5, 6)           @noisy det1176 det1786
mx (2.5, 7)                   @noisy det1417 det1711 det2152 det2946
mzz (2.5, 8) (2, 8)           @noisy det233 det1328
mx (2.5, 9)                   @noisy det28 det1879 det1895 det2208
mzz (2, 10) (2.5, 10)         @noisy det1155 det1575
mx (3.5, 0)                   @noisy det938 det2617
mzz (3, 1) (3.5, 1)           @noisy det1669 det2449
mx (3.5, 2)                   @noisy det685 det1055 det2078 det2755
mzz (3, 3) (3.5, 3)           @noisy det1352 det2234
mx (3.5, 4)                   @noisy det656 det1773 det2018 det2677
mzz (3.5, 5) (3, 5)           @noisy det979 det1065
mx (3.5, 6)                   @noisy det74 det120 det1417 det1617
mzz (3, 7) (3.5, 7)           @noisy det584 det2054
mx (3.5, 8)                   @noisy det1212 det1296 det1711 det2208
mzz (3, 9) (3.5, 9)           @noisy det1637 det2725
mx (3.5, 10)                  @noisy det28 det1905
mzz (4, 0) (4.5, 0)           @noisy det596 det2084
mx (4.5, 1)                   @noisy det642 det1055 det1929 det2617
mzz (4.5, 2) (4, 2)           @noisy det1920 det2358
mx (4.5, 3)                   @noisy det217 det290 det1773 det2755
mzz (4, 4) (4.5, 4)           @noisy det1911 det2709
mx (4.5, 5)                   @noisy det120 det574 det656 det2849
mzz (4, 6) (4.5, 6)           @noisy det1706 det2091
mx (4.5, 7)                   @noisy det1212 det1539 det1617 det2662
mzz (4.5, 8) (4, 8)           @noisy det72 det1479
mx (4.5, 9)                   @noisy det1296 det1905 det2602 det2654
mzz (4, 10) (4.5, 10)         @noisy det6 det710
mx (5.5, 0)                   @noisy det642 det1200
mzz (5.5, 1) (5, 1)           @noisy det741 det1608
mx (5.5, 2)                   @noisy det290 det535 det1199 det1929
mzz (5, 3) (5.5, 3)           @noisy det801 det1181
mx (5.5, 4)                   @noisy det217 det574 det1047 det2068
mzz (5, 5) (5.5, 5)           @noisy det898 det2331
mx (5.5, 6)                   @noisy det941 det1026 det2662 det2849
mzz (5.5, 7) (5, 7)           @noisy det153 det2886
mx (5.5, 8)                   @noisy det926 det1284 det1539 det2602
mzz (5, 9) (5.5, 9)           @noisy det291 det2636
mx (5.5, 10)                  @noisy det1804 det2654
mzz (6.5, 0) (6, 0)           @noisy det714 det1158
mx (6.5, 1)                   @noisy det336 det1199 det1200 det2149
mzz (6, 2) (6.5, 2)           @noisy det270 det2184
mx (6.5, 3)                   @noisy det535 det871 det1047 det2265
mzz (6, 4) (6.5, 4)           @noisy det1747 det2557
mx (6.5, 5)                   @noisy det1026 det1231 det2068 det2697
mzz (6, 6) (6.5, 6)           @noisy det839 det2776
mx (6.5, 7)                   @noisy det751 det941 det1284 det1535
mzz (6, 8) (6.5, 8)           @noisy det1814 det2188
mx (6.5, 9)                   @noisy det194 det926 det1193 det1804
mzz (6, 10) (6.5, 10)         @noisy det905 det2527
mx (7.5, 0)                   @noisy det2149 det2157
mzz (7, 1) (7.5, 1)           @noisy det595 det2112
mx (7.5, 2)                   @noisy det21 det336 det871 det1662
mzz (7.5, 3) (7, 3)           @noisy det41 det2751
mx (7.5, 4)                   @noisy det238 det1598 det2265 det2697
mzz (7, 5) (7.5, 5)           @noisy det567 det2675
mx (7.5, 6)                   @noisy det751 det1231 det1335 det2059
mzz (7, 7) (7.5, 7)           @noisy det1451 det2545
mx (7.5, 8)                   @noisy det1193 det1535 det2379 det2846
mzz (7, 9) (7.5, 9)           @noisy det625 det908
mx (7.5, 10)                  @noisy det194 det251
mzz (8.5, 0) (8, 0)           @noisy det1528 det2851
mx (8.5, 1)                   @noisy det21 det885 det2157 det2212
mzz (8, 2) (8.5, 2)           @noisy det2047 det2282
mx (8.5, 3)                   @noisy det111 det1225 det1598 det1662
mzz (8, 4) (8.5, 4)           @noisy det325 det1448
mx (8.5, 5)                   @noisy det238 det2059 det2294 det2876
mzz (8.5, 6) (8, 6)           @noisy det1990 det2372
mx (8.5, 7)                   @noisy det18 det1335 det2356 det2379
mzz (8, 8) (8.5, 8)           @noisy det125 det1111
mx (8.5, 9)                   @noisy det251 det1588 det2667 det2846
mzz (8, 10) (8.5, 10)         @noisy det796 det2558
mx (9.5, 0)                   @noisy det301 det2212
mzz (9, 1) (9.5, 1)           @noisy det97 det970
mx (9.5, 2)                   @noisy det739 det747 det885 det1225
mzz (9, 3) (9.5, 3)           @noisy det2098 det2643
mx (9.5, 4)                   @noisy det111 det2101 det2294 det2817
mzz (9.5, 5) (9, 5)           @noisy det1118 det2648
mx (9.5, 6)                   @noisy det18 det1991 det2538 det2876
mzz (9, 7) (9.5, 7)           @noisy det47 det2459
mx (9.5, 8)                   @noisy det2255 det2356 det2667 det2962
mzz (9, 9) (9.5, 9)           @noisy det17 det2782
mx (9.5, 10)                  @noisy det937 det1588
i (9.5, 7.5)                  @noisy
i (4.5, 2.5)                  @noisy
i (3, 10)                     @noisy
i (3.5, 3.5)                  @noisy
i (3.5, 9.5)                  @noisy
i (4.5, 8.5)                  @noisy
i (0, 2.5)                    @noisy
i (8.5, 2.5)                  @noisy
i (10, 0)                     @noisy
i (5, 10)                     @noisy
i (10, 6)                     @noisy
i (0.5, 4.5)                  @noisy
i (5.5, 3.5)                  @noisy
i (5.5, 9.5)                  @noisy
i (0, 8.5)                    @noisy
i (8.5, 8.5)                  @noisy
i (2.5, 4.5)                  @noisy
i (1.5, 5.5)                  @noisy
i (6.5, 4.5)                  @noisy
i (7, 10)                     @noisy
i (7.5, 3.5)                  @noisy
i (7.5, 9.5)                  @noisy
i (9.5, 3.5)                  @noisy
i (9.5, 9.5)                  @noisy
i (4.5, 4.5)                  @noisy
i (3.5, 5.5)                  @noisy
i (5.5, 5.5)                  @noisy
i (8.5, 4.5)                  @noisy
i (10, 2)                     @noisy
i (9, 10)                     @noisy
i (0.5, 0.5)                  @noisy
i (1.5, 1.5)                  @noisy
i (0, 4.5)                    @noisy
i (10, 8)                     @noisy
i (2.5, 0.5)                  @noisy
i (2.5, 6.5)                  @noisy
i (0.5, 6.5)                  @noisy
i (1.5, 7.5)                  @noisy
i (9.5, 1.5)                  @noisy
i (6.5, 0.5)                  @noisy
i (6.5, 6.5)                  @noisy
i (1.5, 9.5)                  @noisy
i (7.5, 5.5)                  @noisy
i (9.5, 5.5)                  @noisy
i (4.5, 0.5)                  @noisy
i (5.5, 1.5)                  @noisy
i (3.5, 1.5)                  @noisy
i (3.5, 7.5)                  @noisy
i (4.5, 6.5)                  @noisy
i (0, 0.5)                    @noisy
i (8.5, 0.5)                  @noisy
i (8.5, 6.5)                  @noisy
i (10, 4)                     @noisy
i (5.5, 7.5)                  @noisy
i (0.5, 2.5)                  @noisy
i (0, 6.5)                    @noisy
i (10, 10)                    @noisy
i (2.5, 2.5)                  @noisy
i (0.5, 8.5)                  @noisy
i (1, 10)                     @noisy
i (1.5, 3.5)                  @noisy
i (2.5, 8.5)                  @noisy
i (6.5, 2.5)                  @noisy
i (6.5, 8.5)                  @noisy
i (7.5, 1.5)                  @noisy
i (7.5, 7.5)                  @noisy

--------         27
mxx (0, 1) (0, 0.5)           @noisy det273 det1971
mxx (1, 1.5) (1, 2)           @noisy det5 det1087
mx (0.5, 1.5)                 @noisy det5 det2638
mz (0, 1.5)                   @noisy det441 det597
mxx (0, 2.5) (0, 3)           @noisy det722 det969
mxx (1, 3.5) (1, 4)           @noisy det1149 det1638
mx (0.5, 3.5)                 @noisy det1638 det2528
mz (0, 3.5)                   @noisy det1302 det1629
mxx (0, 4.5) (0, 5)           @noisy det99 det2804
mxx (1, 6) (1, 5.5)           @noisy det633 det1467
mx (0.5, 5.5)                 @noisy det633 det2735
mz (0, 5.5)                   @noisy det195 det1219
mxx (0, 7) (0, 6.5)           @noisy det1726 det2257
mxx (1, 7.5) (1, 8)           @noisy det1157 det2228
mx (0.5, 7.5)                 @noisy det2228 det2575
mz (0, 7.5)                   @noisy det264 det492
mxx (0, 8.5) (0, 9)           @noisy det858 det2899
mxx (1, 9.5) (1, 10)          @noisy det142 det1763
mx (0.5, 9.5)                 @noisy det1763 det2579
mz (0, 9.5)                   @noisy det542 det1670
mxx (2, 0.5) (2, 1)           @noisy det236 det2647
mx (1.5, 0.5)                 @noisy det236 det2729
mz (1, 0.5)                   @noisy det597 det1134 det1213 det2163
mxx (2, 3) (2, 2.5)           @noisy det1511 det2026
mx (1.5, 2.5)                 @noisy det1511 det2644
mz (1, 2.5)                   @noisy det441 det1409 det1629 det1906
mxx (2, 4.5) (2, 5)           @noisy det1612 det2556
mx (1.5, 4.5)                 @noisy det2556 det2673
mz (1, 4.5)                   @noisy det1219 det1274 det1302 det1426
mxx (2, 6.5) (2, 7)           @noisy det2860 det2946
mx (1.5, 6.5)                 @noisy det2634 det2946
mz (1, 6.5)                   @noisy det195 det264 det1064 det2455
mxx (2, 9) (2, 8.5)           @noisy det1895 det1952
mx (1.5, 8.5)                 @noisy det1895 det2770
mz (1, 8.5)                   @noisy det492 det542 det2075 det2698
mxx (3, 1.5) (3, 2)           @noisy det1258 det2078
mx (2.5, 1.5)                 @noisy det2078 det2659
mz (2, 1.5)                   @noisy det1134 det1401 det1906 det2773
mxx (3, 3.5) (3, 4)           @noisy det319 det2018
mx (2.5, 3.5)                 @noisy det2018 det2716
mz (2, 3.5)                   @noisy det1409 det1426 det1645 det2520
mxx (3, 5.5) (3, 6)           @noisy det74 det2670
mx (2.5, 5.5)                 @noisy det74 det2650
mz (2, 5.5)                   @noisy det766 det1064 det1176 det1274
mxx (3, 7.5) (3, 8)           @noisy det1711 det2152
mx (2.5, 7.5)                 @noisy det1711 det2597
mz (2, 7.5)                   @noisy det1328 det1786 det2075 det2455
mxx (3, 9.5) (3, 10)          @noisy det28 det1879
mx (2.5, 9.5)                 @noisy det28 det2756
mz (2, 9.5)                   @noisy det233 det1155 det1544 det2698
mxx (4, 0.5) (4, 1)           @noisy det938 det2617
mx (3.5, 0.5)                 @noisy det2617 det2645
mz (3, 0.5)                   @noisy det138 det1401 det1933 det2449
mxx (4, 2.5) (4, 3)           @noisy det685 det2755
mx (3.5, 2.5)                 @noisy det2585 det2755
mz (3, 2.5)                   @noisy det1645 det1669 det2234 det2773
mxx (4, 4.5) (4, 5)           @noisy det656 det2677
mx (3.5, 4.5)                 @noisy det656 det2628
mz (3, 4.5)                   @noisy det766 det1065 det1352 det2520
mxx (4, 6.5) (4, 7)           @noisy det1417 det1617
mx (3.5, 6.5)                 @noisy det1617 det2750
mz (3, 6.5)                   @noisy det979 det1176 det1786 det2054
mxx (4, 9) (4, 8.5)           @noisy det1296 det2208
mx (3.5, 8.5)                 @noisy det1296 det2577
mz (3, 8.5)                   @noisy det233 det584 det1328 det2725
mxx (5, 1.5) (5, 2)           @noisy det1055 det1929
mx (4.5, 1.5)                 @noisy det1929 det2765
mz (4, 1.5)                   @noisy det1669 det2084 det2358 det2449
mxx (5, 3.5) (5, 4)           @noisy det217 det1773
mx (4.5, 3.5)                 @noisy det217 det2769
mz (4, 3.5)                   @noisy det1352 det1920 det2234 det2709
mxx (5, 5.5) (5, 6)           @noisy det120 det2849
mx (4.5, 5.5)                 @noisy det2733 det2849
mz (4, 5.5)                   @noisy det979 det1065 det1706 det1911
mxx (5, 7.5) (5, 8)           @noisy det1212 det1539
mx (4.5, 7.5)                 @noisy det1539 det2573
mz (4, 7.5)                   @noisy det72 det584 det2054 det2091
mxx (5, 9.5) (5, 10)          @noisy det1905 det2654
mx (4.5, 9.5)                 @noisy det2578 det2654
mz (4, 9.5)                   @noisy det710 det1479 det1637 det2725
mxx (6, 1) (6, 0.5)           @noisy det642 det1200
mx (5.5, 0.5)                 @noisy det1200 det2740
mz (5, 0.5)                   @noisy det596 det854 det1608 det2084
mxx (6, 2.5) (6, 3)           @noisy det290 det535
mx (5.5, 2.5)                 @noisy det535 det2726
mz (5, 2.5)                   @noisy det741 det801 det1920 det2358
mxx (6, 4.5) (6, 5)           @noisy det574 det2068
mx (5.5, 4.5)                 @noisy det2068 det2732
mz (5, 4.5)                   @noisy det1181 det1911 det2331 det2709
mxx (6, 6.5) (6, 7)           @noisy det941 det2662
mx (5.5, 6.5)                 @noisy det941 det2588
mz (5, 6.5)                   @noisy det898 det1706 det2091 det2886
mxx (6, 8.5) (6, 9)           @noisy det926 det2602
mx (5.5, 8.5)                 @noisy det926 det2613
mz (5, 8.5)                   @noisy det72 det153 det291 det1479
mxx (7, 1.5) (7, 2)           @noisy det336 det1199
mx (6.5, 1.5)                 @noisy det336 det2652
mz (6, 1.5)                   @noisy det741 det1158 det1608 det2184
mxx (7, 4) (7, 3.5)           @noisy det1047 det2265
mx (6.5, 3.5)                 @noisy det2265 det2752
mz (6, 3.5)                   @noisy det270 det801 det1181 det2557
mxx (7, 5.5) (7, 6)           @noisy det1026 det1231
mx (6.5, 5.5)                 @noisy det1231 det2661
mz (6, 5.5)                   @noisy det898 det1747 det2331 det2776
mxx (7, 7.5) (7, 8)           @noisy det1284 det1535
mx (6.5, 7.5)                 @noisy det1535 det2604
mz (6, 7.5)                   @noisy det153 det839 det1814 det2886
mxx (7, 9.5) (7, 10)          @noisy det194 det1804
mx (6.5, 9.5)                 @noisy det194 det2711
mz (6, 9.5)                   @noisy det291 det2188 det2527 det2636
mxx (8, 0.5) (8, 1)           @noisy det2149 det2157
mx (7.5, 0.5)                 @noisy det2157 det2705
mz (7, 0.5)                   @noisy det595 det714 det906 det1158
mxx (8, 2.5) (8, 3)           @noisy det871 det1662
mx (7.5, 2.5)                 @noisy det1662 det2762
mz (7, 2.5)                   @noisy det270 det2112 det2184 det2751
mxx (8, 4.5) (8, 5)           @noisy det238 det2697
mx (7.5, 4.5)                 @noisy det238 det2551
mz (7, 4.5)                   @noisy det41 det567 det1747 det2557
mxx (8, 7) (8, 6.5)           @noisy det751 det1335
mx (7.5, 6.5)                 @noisy det1335 det2635
mz (7, 6.5)                   @noisy det839 det2545 det2675 det2776
mxx (8, 8.5) (8, 9)           @noisy det1193 det2846
mx (7.5, 8.5)                 @noisy det2657 det2846
mz (7, 8.5)                   @noisy det908 det1451 det1814 det2188
mxx (9, 1.5) (9, 2)           @noisy det21 det885
mx (8.5, 1.5)                 @noisy det885 det2625
mz (8, 1.5)                   @noisy det595 det2047 det2112 det2851
mxx (9, 3.5) (9, 4)           @noisy det111 det1598
mx (8.5, 3.5)                 @noisy det111 det2572
mz (8, 3.5)                   @noisy det41 det325 det2282 det2751
mxx (9, 5.5) (9, 6)           @noisy det2059 det2876
mx (8.5, 5.5)                 @noisy det2745 det2876
mz (8, 5.5)                   @noisy det567 det1448 det2372 det2675
mxx (9, 7.5) (9, 8)           @noisy det2356 det2379
mx (8.5, 7.5)                 @noisy det2356 det2664
mz (8, 7.5)                   @noisy det125 det1451 det1990 det2545
mxx (9, 10) (9, 9.5)          @noisy det251 det1588
mx (8.5, 9.5)                 @noisy det1588 det2599
mz (8, 9.5)                   @noisy det625 det908 det1111 det2558
mxx (10, 0.5) (10, 1)         @noisy det301 det2212
mx (9.5, 0.5)                 @noisy det301 det2624
mz (9, 0.5)                   @noisy det970 det1528 det2812 det2851
mz (10, 1.5)                  @noisy det97 det970
mxx (10, 2.5) (10, 3)         @noisy det747 det1225
mx (9.5, 2.5)                 @noisy det747 det2611
mz (9, 2.5)                   @noisy det97 det2047 det2282 det2643
mz (10, 3.5)                  @noisy det2098 det2643
mxx (10, 4.5) (10, 5)         @noisy det2101 det2294
mx (9.5, 4.5)                 @noisy det2101 det2620
mz (9, 4.5)                   @noisy det325 det1448 det2098 det2648
mz (10, 5.5)                  @noisy det1118 det2648
mxx (10, 6.5) (10, 7)         @noisy det18 det2538
mx (9.5, 6.5)                 @noisy det2538 det2737
mz (9, 6.5)                   @noisy det47 det1118 det1990 det2372
mz (10, 7.5)                  @noisy det47 det2459
mxx (10, 9) (10, 8.5)         @noisy det2255 det2667
mx (9.5, 8.5)                 @noisy det2255 det2727
mz (9, 8.5)                   @noisy det17 det125 det1111 det2459
mz (10, 9.5)                  @noisy det17 det2782
mxx (0.5, 0.5) (0.5, 0)       @noisy det273 det2647
mzz (1, 1) (0.5, 1)           @noisy det597 det2163
mxx (0.5, 2.5) (0.5, 2)       @noisy det722 det2026
mzz (1, 3) (0.5, 3)           @noisy det441 det1629
mxx (0.5, 4.5) (0.5, 4)       @noisy det99 det1612
mzz (0.5, 5) (1, 5)           @noisy det1219 det1302
mxx (0.5, 6.5) (0.5, 6)       @noisy det1726 det2860
mzz (1, 7) (0.5, 7)           @noisy det195 det264
mxx (0.5, 8.5) (0.5, 8)       @noisy det858 det1952
mzz (1, 9) (0.5, 9)           @noisy det492 det542
mzz (1.5, 0) (2, 0)           @noisy det1213 det2541
mxx (1.5, 1.5) (1.5, 1)       @noisy det1087 det1258
mzz (1.5, 2) (2, 2)           @noisy det1134 det1906
mxx (1.5, 3.5) (1.5, 3)       @noisy det319 det1149
mzz (1.5, 4) (2, 4)           @noisy det1409 det1426
mxx (1.5, 5) (1.5, 5.5)       @noisy det1467 det2670
mzz (1.5, 6) (2, 6)           @noisy det1064 det1274
mxx (1.5, 7.5) (1.5, 7)       @noisy det1157 det2152
mzz (1.5, 8) (2, 8)           @noisy det2075 det2455
mxx (1.5, 9.5) (1.5, 9)       @noisy det142 det1879
mzz (1.5, 10) (2, 10)         @noisy det1544 det2698
mxx (2.5, 0.5) (2.5, 0)       @noisy det938 det2647
mzz (3, 1) (2.5, 1)           @noisy det138 det1401
mxx (2.5, 2) (2.5, 2.5)       @noisy det685 det2026
mzz (2.5, 3) (3, 3)           @noisy det1645 det2773
mxx (2.5, 4) (2.5, 4.5)       @noisy det1612 det2677
mzz (2.5, 5) (3, 5)           @noisy det766 det2520
mxx (2.5, 6.5) (2.5, 6)       @noisy det1417 det2860
mzz (2.5, 7) (3, 7)           @noisy det1176 det1786
mxx (2.5, 8) (2.5, 8.5)       @noisy det1952 det2208
mzz (2.5, 9) (3, 9)           @noisy det233 det1328
mzz (3.5, 0) (4, 0)           @noisy det1215 det1933
mxx (3.5, 1) (3.5, 1.5)       @noisy det1055 det1258
mzz (3.5, 2) (4, 2)           @noisy det1669 det2449
mxx (3.5, 3) (3.5, 3.5)       @noisy det319 det1773
mzz (4, 4) (3.5, 4)           @noisy det1352 det2234
mxx (3.5, 5) (3.5, 5.5)       @noisy det120 det2670
mzz (3.5, 6) (4, 6)           @noisy det979 det1065
mxx (3.5, 7) (3.5, 7.5)       @noisy det1212 det2152
mzz (3.5, 8) (4, 8)           @noisy det584 det2054
mxx (3.5, 9) (3.5, 9.5)       @noisy det1879 det1905
mzz (4, 10) (3.5, 10)         @noisy det1637 det2725
mxx (4.5, 0.5) (4.5, 0)       @noisy det642 det938
mzz (5, 1) (4.5, 1)           @noisy det596 det2084
mxx (4.5, 2) (4.5, 2.5)       @noisy det290 det685
mzz (5, 3) (4.5, 3)           @noisy det1920 det2358
mxx (4.5, 4.5) (4.5, 4)       @noisy det574 det2677
mzz (5, 5) (4.5, 5)           @noisy det1911 det2709
mxx (4.5, 6.5) (4.5, 6)       @noisy det1417 det2662
mzz (5, 7) (4.5, 7)           @noisy det1706 det2091
mxx (4.5, 8) (4.5, 8.5)       @noisy det2208 det2602
mzz (5, 9) (4.5, 9)           @noisy det72 det1479
mzz (5.5, 0) (6, 0)           @noisy det240 det854
mxx (5.5, 1) (5.5, 1.5)       @noisy det1055 det1199
mzz (5.5, 2) (6, 2)           @noisy det741 det1608
mxx (5.5, 3) (5.5, 3.5)       @noisy det1047 det1773
mzz (5.5, 4) (6, 4)           @noisy det801 det1181
mxx (5.5, 5.5) (5.5, 5)       @noisy det120 det1026
mzz (6, 6) (5.5, 6)           @noisy det898 det2331
mxx (5.5, 7) (5.5, 7.5)       @noisy det1212 det1284
mzz (5.5, 8) (6, 8)           @noisy det153 det2886
mxx (5.5, 9) (5.5, 9.5)       @noisy det1804 det1905
mzz (5.5, 10) (6, 10)         @noisy det291 det2636
mxx (6.5, 0) (6.5, 0.5)       @noisy det642 det2149
mzz (6.5, 1) (7, 1)           @noisy det714 det1158
mxx (6.5, 2.5) (6.5, 2)       @noisy det290 det871
mzz (6.5, 3) (7, 3)           @noisy det270 det2184
mxx (6.5, 4.5) (6.5, 4)       @noisy det574 det2697
mzz (6.5, 5) (7, 5)           @noisy det1747 det2557
mxx (6.5, 6) (6.5, 6.5)       @noisy det751 det2662
mzz (6.5, 7) (7, 7)           @noisy det839 det2776
mxx (6.5, 8.5) (6.5, 8)       @noisy det1193 det2602
mzz (7, 9) (6.5, 9)           @noisy det1814 det2188
mzz (7.5, 0) (8, 0)           @noisy det906 det2277
mxx (7.5, 1.5) (7.5, 1)       @noisy det21 det1199
mzz (7.5, 2) (8, 2)           @noisy det595 det2112
mxx (7.5, 3) (7.5, 3.5)       @noisy det1047 det1598
mzz (7.5, 4) (8, 4)           @noisy det41 det2751
mxx (7.5, 5) (7.5, 5.5)       @noisy det1026 det2059
mzz (7.5, 6) (8, 6)           @noisy det567 det2675
mxx (7.5, 7.5) (7.5, 7)       @noisy det1284 det2379
mzz (7.5, 8) (8, 8)           @noisy det1451 det2545
mxx (7.5, 9.5) (7.5, 9)       @noisy det251 det1804
mzz (7.5, 10) (8, 10)         @noisy det625 det908
mxx (8.5, 0) (8.5, 0.5)       @noisy det2149 det2212
mzz (8.5, 1) (9, 1)           @noisy det1528 det2851
mxx (8.5, 2.5) (8.5, 2)       @noisy det871 det1225
mzz (8.5, 3) (9, 3)           @noisy det2047 det2282
mxx (8.5, 4.5) (8.5, 4)       @noisy det2294 det2697
mzz (9, 5) (8.5, 5)           @noisy det325 det1448
mxx (8.5, 6) (8.5, 6.5)       @noisy det18 det751
mzz (8.5, 7) (9, 7)           @noisy det1990 det2372
mxx (8.5, 8.5) (8.5, 8)       @noisy det1193 det2667
mzz (8.5, 9) (9, 9)           @noisy det125 det1111
mzz (9.5, 0) (10, 0)          @noisy det764 det2812
mxx (9.5, 1.5) (9.5, 1)       @noisy det21 det739
mzz (9.5, 2) (10, 2)          @noisy det97 det970
mxx (9.5, 3.5) (9.5, 3)       @noisy det1598 det2817
mzz (9.5, 4) (10, 4)          @noisy det2098 det2643
mxx (9.5, 5) (9.5, 5.5)       @noisy det1991 det2059
mzz (9.5, 6) (10, 6)          @noisy det1118 det2648
mxx (9.5, 7) (9.5, 7.5)       @noisy det2379 det2962
mzz (9.5, 8) (10, 8)          @noisy det47 det2459
mxx (9.5, 9.5) (9.5, 9)       @noisy det251 det937
mzz (9.5, 10) (10, 10)        @noisy det17 det2782
i (9, 0)                      @noisy
i (2.5, 10)                   @noisy
i (0, 4)                      @noisy
i (8.5, 10)                   @noisy
i (0, 0)                      @noisy
i (0, 10)                     @noisy
i (7, 0)                      @noisy
i (3, 0)                      @noisy
i (6.5, 10)                   @noisy
i (0, 6)                      @noisy
i (0, 2)                      @noisy
i (5, 0)                      @noisy
i (1, 0)                      @noisy
i (0, 8)                      @noisy
i (4.5, 10)                   @noisy
i (0.5, 10)                   @noisy

--------         28
mz (0, 0.5)                   @noisy det597 det2163
mxx (0, 1.5) (0, 2)           @noisy det1087 det2045
mx (0.5, 1.5)                 @noisy det2045 det2638
mz (1, 1.5)                   @noisy det1134 det1629 det1906 det2163
mz (0, 2.5)                   @noisy det441 det1629
mxx (0, 3.5) (0, 4)           @noisy det1149 det1592
mx (0.5, 3.5)                 @noisy det1592 det2528
mz (1, 3.5)                   @noisy det441 det1219 det1409 det1426
mz (0, 4.5)                   @noisy det1219 det1302
mxx (0, 5.5) (0, 6)           @noisy det1467 det2823
mx (0.5, 5.5)                 @noisy det2735 det2823
mz (1, 5.5)                   @noisy det264 det1064 det1274 det1302
mz (0, 6.5)                   @noisy det195 det264
mxx (0, 7.5) (0, 8)           @noisy det794 det1157
mx (0.5, 7.5)                 @noisy det794 det2575
mz (1, 7.5)                   @noisy det195 det542 det2075 det2455
mz (0, 8.5)                   @noisy det492 det542
mxx (0, 9.5) (0, 10)          @noisy det142 det1660
mx (0.5, 9.5)                 @noisy det1660 det2579
mz (1, 9.5)                   @noisy det492 det668 det1544 det2698
mxx (1, 0.5) (1, 1)           @noisy det126 det2647
mx (1.5, 0.5)                 @noisy det126 det2729
mz (2, 0.5)                   @noisy det138 det1401 det1906 det2541
mxx (1, 2.5) (1, 3)           @noisy det825 det2026
mx (1.5, 2.5)                 @noisy det825 det2644
mz (2, 2.5)                   @noisy det1134 det1426 det1645 det2773
mxx (1, 4.5) (1, 5)           @noisy det805 det1612
mx (1.5, 4.5)                 @noisy det805 det2673
mz (2, 4.5)                   @noisy det766 det1064 det1409 det2520
mxx (1, 6.5) (1, 7)           @noisy det1659 det2860
mx (1.5, 6.5)                 @noisy det1659 det2634
mz (2, 6.5)                   @noisy det1176 det1274 det1786 det2075
mxx (1, 8.5) (1, 9)           @noisy det280 det1952
mx (1.5, 8.5)                 @noisy det280 det2770
mz (2, 8.5)                   @noisy det233 det1328 det1544 det2455
mxx (2, 1.5) (2, 2)           @noisy det1258 det1263
mx (2.5, 1.5)                 @noisy det1263 det2659
mz (3, 1.5)                   @noisy det138 det1645 det1669 det2449
mxx (2, 3.5) (2, 4)           @noisy det319 det2833
mx (2.5, 3.5)                 @noisy det2716 det2833
mz (3, 3.5)                   @noisy det766 det1352 det2234 det2773
mxx (2, 5.5) (2, 6)           @noisy det916 det2670
mx (2.5, 5.5)                 @noisy det916 det2650
mz (3, 5.5)                   @noisy det979 det1065 det1786 det2520
mxx (2, 7.5) (2, 8)           @noisy det806 det2152
mx (2.5, 7.5)                 @noisy det806 det2597
mz (3, 7.5)                   @noisy det233 det584 det1176 det2054
mxx (2, 9.5) (2, 10)          @noisy det572 det1879
mx (2.5, 9.5)                 @noisy det572 det2756
mz (3, 9.5)                   @noisy det1328 det1575 det1637 det2725
mxx (3, 1) (3, 0.5)           @noisy det938 det1679
mx (3.5, 0.5)                 @noisy det1679 det2645
mz (4, 0.5)                   @noisy det596 det1215 det1669 det2084
mxx (3, 2.5) (3, 3)           @noisy det685 det2858
mx (3.5, 2.5)                 @noisy det2585 det2858
mz (4, 2.5)                   @noisy det1352 det1920 det2358 det2449
mxx (3, 4.5) (3, 5)           @noisy det1702 det2677
mx (3.5, 4.5)                 @noisy det1702 det2628
mz (4, 4.5)                   @noisy det979 det1911 det2234 det2709
mxx (3, 7) (3, 6.5)           @noisy det1417 det2365
mx (3.5, 6.5)                 @noisy det2365 det2750
mz (4, 6.5)                   @noisy det584 det1065 det1706 det2091
mxx (3, 8.5) (3, 9)           @noisy det1618 det2208
mx (3.5, 8.5)                 @noisy det1618 det2577
mz (4, 8.5)                   @noisy det72 det1479 det1637 det2054
mxx (4, 1.5) (4, 2)           @noisy det1055 det2178
mx (4.5, 1.5)                 @noisy det2178 det2765
mz (5, 1.5)                   @noisy det596 det741 det1608 det1920
mxx (4, 4) (4, 3.5)           @noisy det1241 det1773
mx (4.5, 3.5)                 @noisy det1241 det2769
mz (5, 3.5)                   @noisy det801 det1181 det1911 det2358
mxx (4, 5.5) (4, 6)           @noisy det120 det1585
mx (4.5, 5.5)                 @noisy det1585 det2733
mz (5, 5.5)                   @noisy det898 det2091 det2331 det2709
mxx (4, 7.5) (4, 8)           @noisy det1212 det2240
mx (4.5, 7.5)                 @noisy det2240 det2573
mz (5, 7.5)                   @noisy det153 det1479 det1706 det2886
mxx (4, 9.5) (4, 10)          @noisy det1870 det1905
mx (4.5, 9.5)                 @noisy det1870 det2578
mz (5, 9.5)                   @noisy det6 det72 det291 det2636
mxx (5, 0.5) (5, 1)           @noisy det88 det642
mx (5.5, 0.5)                 @noisy det88 det2740
mz (6, 0.5)                   @noisy det240 det714 det741 det1158
mxx (5, 3) (5, 2.5)           @noisy det290 det1113
mx (5.5, 2.5)                 @noisy det1113 det2726
mz (6, 2.5)                   @noisy det270 det1181 det1608 det2184
mxx (5, 4.5) (5, 5)           @noisy det574 det1970
mx (5.5, 4.5)                 @noisy det1970 det2732
mz (6, 4.5)                   @noisy det801 det898 det1747 det2557
mxx (5, 6.5) (5, 7)           @noisy det2197 det2662
mx (5.5, 6.5)                 @noisy det2197 det2588
mz (6, 6.5)                   @noisy det153 det839 det2331 det2776
mxx (5, 9) (5, 8.5)           @noisy det426 det2602
mx (5.5, 8.5)                 @noisy det426 det2613
mz (6, 8.5)                   @noisy det1814 det2188 det2636 det2886
mxx (6, 1.5) (6, 2)           @noisy det1199 det2376
mx (6.5, 1.5)                 @noisy det2376 det2652
mz (7, 1.5)                   @noisy det270 det595 det714 det2112
mxx (6, 3.5) (6, 4)           @noisy det933 det1047
mx (6.5, 3.5)                 @noisy det933 det2752
mz (7, 3.5)                   @noisy det41 det1747 det2184 det2751
mxx (6, 6) (6, 5.5)           @noisy det1026 det1675
mx (6.5, 5.5)                 @noisy det1675 det2661
mz (7, 5.5)                   @noisy det567 det839 det2557 det2675
mxx (6, 7.5) (6, 8)           @noisy det1284 det2806
mx (6.5, 7.5)                 @noisy det2604 det2806
mz (7, 7.5)                   @noisy det1451 det2188 det2545 det2776
mxx (6, 9.5) (6, 10)          @noisy det1804 det2110
mx (6.5, 9.5)                 @noisy det2110 det2711
mz (7, 9.5)                   @noisy det625 det905 det908 det1814
mxx (7, 0.5) (7, 1)           @noisy det1376 det2149
mx (7.5, 0.5)                 @noisy det1376 det2705
mz (8, 0.5)                   @noisy det1528 det2112 det2277 det2851
mxx (7, 2.5) (7, 3)           @noisy det871 det2207
mx (7.5, 2.5)                 @noisy det2207 det2762
mz (8, 2.5)                   @noisy det41 det595 det2047 det2282
mxx (7, 4.5) (7, 5)           @noisy det2125 det2697
mx (7.5, 4.5)                 @noisy det2125 det2551
mz (8, 4.5)                   @noisy det325 det1448 det2675 det2751
mxx (7, 6.5) (7, 7)           @noisy det570 det751
mx (7.5, 6.5)                 @noisy det570 det2635
mz (8, 6.5)                   @noisy det567 det1451 det1990 det2372
mxx (7, 9) (7, 8.5)           @noisy det1193 det1671
mx (7.5, 8.5)                 @noisy det1671 det2657
mz (8, 8.5)                   @noisy det125 det625 det1111 det2545
mxx (8, 2) (8, 1.5)           @noisy det21 det1624
mx (8.5, 1.5)                 @noisy det1624 det2625
mz (9, 1.5)                   @noisy det97 det970 det1528 det2282
mxx (8, 3.5) (8, 4)           @noisy det1598 det2016
mx (8.5, 3.5)                 @noisy det2016 det2572
mz (9, 3.5)                   @noisy det1448 det2047 det2098 det2643
mxx (8, 5.5) (8, 6)           @noisy det2059 det2630
mx (8.5, 5.5)                 @noisy det2630 det2745
mz (9, 5.5)                   @noisy det325 det1118 det1990 det2648
mxx (8, 7.5) (8, 8)           @noisy det1976 det2379
mx (8.5, 7.5)                 @noisy det1976 det2664
mz (9, 7.5)                   @noisy det47 det1111 det2372 det2459
mxx (8, 9.5) (8, 10)          @noisy det251 det1664
mx (8.5, 9.5)                 @noisy det1664 det2599
mz (9, 9.5)                   @noisy det17 det125 det796 det2782
mxx (9, 0.5) (9, 1)           @noisy det90 det2212
mx (9.5, 0.5)                 @noisy det90 det2624
mz (10, 0.5)                  @noisy det97 det764
mxx (10, 1.5) (10, 2)         @noisy det3 det739
mxx (9, 2.5) (9, 3)           @noisy det1225 det2205
mx (9.5, 2.5)                 @noisy det2205 det2611
mz (10, 2.5)                  @noisy det970 det2098
mxx (10, 4) (10, 3.5)         @noisy det135 det2817
mxx (9, 5) (9, 4.5)           @noisy det2294 det2695
mx (9.5, 4.5)                 @noisy det2620 det2695
mz (10, 4.5)                  @noisy det1118 det2643
mxx (10, 5.5) (10, 6)         @noisy det1681 det1991
mxx (9, 6.5) (9, 7)           @noisy det18 det1526
mx (9.5, 6.5)                 @noisy det1526 det2737
mz (10, 6.5)                  @noisy det2459 det2648
mxx (10, 7.5) (10, 8)         @noisy det2924 det2962
mxx (9, 8.5) (9, 9)           @noisy det893 det2667
mx (9.5, 8.5)                 @noisy det893 det2727
mz (10, 8.5)                  @noisy det47 det2782
mxx (10, 9.5) (10, 10)        @noisy det782 det937
mxx (0.5, 0.5) (0.5, 1)       @noisy det273 det2647
mzz (1, 0) (0.5, 0)           @noisy det597 det2163
mxx (0.5, 2.5) (0.5, 3)       @noisy det722 det2026
mzz (1, 2) (0.5, 2)           @noisy det441 det1629
mxx (0.5, 5) (0.5, 4.5)       @noisy det99 det1612
mzz (1, 4) (0.5, 4)           @noisy det1219 det1302
mxx (0.5, 6.5) (0.5, 7)       @noisy det1726 det2860
mzz (0.5, 6) (1, 6)           @noisy det195 det264
mxx (0.5, 8.5) (0.5, 9)       @noisy det858 det1952
mzz (1, 8) (0.5, 8)           @noisy det492 det542
mzz (1, 10) (0.5, 10)         @noisy det668 det1670
mxx (1.5, 1.5) (1.5, 2)       @noisy det1087 det1258
mzz (1.5, 1) (2, 1)           @noisy det1134 det1906
mxx (1.5, 4) (1.5, 3.5)       @noisy det319 det1149
mzz (2, 3) (1.5, 3)           @noisy det1409 det1426
mxx (1.5, 5.5) (1.5, 6)       @noisy det1467 det2670
mzz (1.5, 5) (2, 5)           @noisy det1064 det1274
mxx (1.5, 7.5) (1.5, 8)       @noisy det1157 det2152
mzz (1.5, 7) (2, 7)           @noisy det2075 det2455
mxx (1.5, 10) (1.5, 9.5)      @noisy det142 det1879
mzz (2, 9) (1.5, 9)           @noisy det1544 det2698
mxx (2.5, 0.5) (2.5, 1)       @noisy det938 det2647
mzz (2.5, 0) (3, 0)           @noisy det138 det1401
mxx (2.5, 2.5) (2.5, 3)       @noisy det685 det2026
mzz (2.5, 2) (3, 2)           @noisy det1645 det2773
mxx (2.5, 4.5) (2.5, 5)       @noisy det1612 det2677
mzz (2.5, 4) (3, 4)           @noisy det766 det2520
mxx (2.5, 7) (2.5, 6.5)       @noisy det1417 det2860
mzz (3, 6) (2.5, 6)           @noisy det1176 det1786
mxx (2.5, 8.5) (2.5, 9)       @noisy det1952 det2208
mzz (2.5, 8) (3, 8)           @noisy det233 det1328
mzz (2.5, 10) (3, 10)         @noisy det1155 det1575
mxx (3.5, 1.5) (3.5, 2)       @noisy det1055 det1258
mzz (3.5, 1) (4, 1)           @noisy det1669 det2449
mxx (3.5, 3.5) (3.5, 4)       @noisy det319 det1773
mzz (3.5, 3) (4, 3)           @noisy det1352 det2234
mxx (3.5, 5.5) (3.5, 6)       @noisy det120 det2670
mzz (3.5, 5) (4, 5)           @noisy det979 det1065
mxx (3.5, 7.5) (3.5, 8)       @noisy det1212 det2152
mzz (3.5, 7) (4, 7)           @noisy det584 det2054
mxx (3.5, 9.5) (3.5, 10)      @noisy det1879 det1905
mzz (4, 9) (3.5, 9)           @noisy det1637 det2725
mxx (4.5, 0.5) (4.5, 1)       @noisy det642 det938
mzz (5, 0) (4.5, 0)           @noisy det596 det2084
mxx (4.5, 2.5) (4.5, 3)       @noisy det290 det685
mzz (4.5, 2) (5, 2)           @noisy det1920 det2358
mxx (4.5, 4.5) (4.5, 5)       @noisy det574 det2677
mzz (5, 4) (4.5, 4)           @noisy det1911 det2709
mxx (4.5, 6.5) (4.5, 7)       @noisy det1417 det2662
mzz (5, 6) (4.5, 6)           @noisy det1706 det2091
mxx (4.5, 8.5) (4.5, 9)       @noisy det2208 det2602
mzz (4.5, 8) (5, 8)           @noisy det72 det1479
mzz (5, 10) (4.5, 10)         @noisy det6 det710
mxx (5.5, 1.5) (5.5, 2)       @noisy det1055 det1199
mzz (5.5, 1) (6, 1)           @noisy det741 det1608
mxx (5.5, 3.5) (5.5, 4)       @noisy det1047 det1773
mzz (5.5, 3) (6, 3)           @noisy det801 det1181
mxx (5.5, 5.5) (5.5, 6)       @noisy det120 det1026
mzz (5.5, 5) (6, 5)           @noisy det898 det2331
mxx (5.5, 7.5) (5.5, 8)       @noisy det1212 det1284
mzz (5.5, 7) (6, 7)           @noisy det153 det2886
mxx (5.5, 9.5) (5.5, 10)      @noisy det1804 det1905
mzz (5.5, 9) (6, 9)           @noisy det291 det2636
mxx (6.5, 0.5) (6.5, 1)       @noisy det642 det2149
mzz (6.5, 0) (7, 0)           @noisy det714 det1158
mxx (6.5, 2.5) (6.5, 3)       @noisy det290 det871
mzz (6.5, 2) (7, 2)           @noisy det270 det2184
mxx (6.5, 5) (6.5, 4.5)       @noisy det574 det2697
mzz (7, 4) (6.5, 4)           @noisy det1747 det2557
mxx (6.5, 6.5) (6.5, 7)       @noisy det751 det2662
mzz (6.5, 6) (7, 6)           @noisy det839 det2776
mxx (6.5, 8.5) (6.5, 9)       @noisy det1193 det2602
mzz (6.5, 8) (7, 8)           @noisy det1814 det2188
mzz (7, 10) (6.5, 10)         @noisy det905 det2527
mxx (7.5, 2) (7.5, 1.5)       @noisy det21 det1199
mzz (7.5, 1) (8, 1)           @noisy det595 det2112
mxx (7.5, 3.5) (7.5, 4)       @noisy det1047 det1598
mzz (7.5, 3) (8, 3)           @noisy det41 det2751
mxx (7.5, 5.5) (7.5, 6)       @noisy det1026 det2059
mzz (7.5, 5) (8, 5)           @noisy det567 det2675
mxx (7.5, 8) (7.5, 7.5)       @noisy det1284 det2379
mzz (8, 7) (7.5, 7)           @noisy det1451 det2545
mxx (7.5, 9.5) (7.5, 10)      @noisy det251 det1804
mzz (7.5, 9) (8, 9)           @noisy det625 det908
mxx (8.5, 0.5) (8.5, 1)       @noisy det2149 det2212
mzz (8.5, 0) (9, 0)           @noisy det1528 det2851
mxx (8.5, 2.5) (8.5, 3)       @noisy det871 det1225
mzz (8.5, 2) (9, 2)           @noisy det2047 det2282
mxx (8.5, 4.5) (8.5, 5)       @noisy det2294 det2697
mzz (8.5, 4) (9, 4)           @noisy det325 det1448
mxx (8.5, 6.5) (8.5, 7)       @noisy det18 det751
mzz (8.5, 6) (9, 6)           @noisy det1990 det2372
mxx (8.5, 8.5) (8.5, 9)       @noisy det1193 det2667
mzz (8.5, 8) (9, 8)           @noisy det125 det1111
mzz (9, 10) (8.5, 10)         @noisy det796 det2558
mxx (9.5, 1.5) (9.5, 2)       @noisy det21 det739
mzz (10, 1) (9.5, 1)          @noisy det97 det970
mxx (9.5, 4) (9.5, 3.5)       @noisy det1598 det2817
mzz (9.5, 3) (10, 3)          @noisy det2098 det2643
mxx (9.5, 5.5) (9.5, 6)       @noisy det1991 det2059
mzz (9.5, 5) (10, 5)          @noisy det1118 det2648
mxx (9.5, 7.5) (9.5, 8)       @noisy det2379 det2962
mzz (9.5, 7) (10, 7)          @noisy det47 det2459
mxx (9.5, 10) (9.5, 9.5)      @noisy det251 det937
mzz (10, 9) (9.5, 9)          @noisy det17 det2782
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (4, 0)                      @noisy
i (7.5, 0)                    @noisy
i (0, 0)                      @noisy
i (3.5, 0)                    @noisy
i (9.5, 0)                    @noisy
i (0, 3)                      @noisy
i (0, 9)                      @noisy
i (2, 0)                      @noisy
i (8, 0)                      @noisy
i (5.5, 0)                    @noisy
i (1.5, 0)                    @noisy
i (10, 0)                     @noisy
i (0, 5)                      @noisy
i (6, 0)                      @noisy

--------         29
mzz (0, 1) (0.5, 1)           @noisy det597 det2163
mz (0.5, 0.5)                 @noisy det55 det597
mx (0.5, 0)                   @noisy det1330 det2647
mzz (0, 3) (0.5, 3)           @noisy det441 det1629
mz (0.5, 2.5)                 @noisy det121 det1629
mx (0.5, 2)                   @noisy det498 det1087 det2026 det2045
mzz (0.5, 5) (0, 5)           @noisy det1219 det1302
mz (0.5, 4.5)                 @noisy det175 det1219
mx (0.5, 4)                   @noisy det1149 det1592 det1612 det2838
mzz (0, 7) (0.5, 7)           @noisy det195 det264
mz (0.5, 6.5)                 @noisy det156 det264
mx (0.5, 6)                   @noisy det673 det1467 det2823 det2860
mzz (0, 9) (0.5, 9)           @noisy det492 det542
mz (0.5, 8.5)                 @noisy det160 det542
mx (0.5, 8)                   @noisy det794 det1157 det1952 det2508
mx (0.5, 10)                  @noisy det142 det1660
mzz (1, 0) (1.5, 0)           @noisy det1213 det2541
mzz (1, 2) (1.5, 2)           @noisy det1134 det1906
mz (1.5, 1.5)                 @noisy det61 det1906
mx (1.5, 1)                   @noisy det126 det1258 det2045 det2647
mzz (1.5, 4) (1, 4)           @noisy det1409 det1426
mz (1.5, 3.5)                 @noisy det104 det1426
mx (1.5, 3)                   @noisy det319 det825 det1592 det2026
mzz (1, 6) (1.5, 6)           @noisy det1064 det1274
mz (1.5, 5.5)                 @noisy det107 det1064
mx (1.5, 5)                   @noisy det805 det1612 det2670 det2823
mzz (1, 8) (1.5, 8)           @noisy det2075 det2455
mz (1.5, 7.5)                 @noisy det164 det2075
mx (1.5, 7)                   @noisy det794 det1659 det2152 det2860
mzz (1.5, 10) (1, 10)         @noisy det1544 det2698
mz (1.5, 9.5)                 @noisy det85 det1544
mx (1.5, 9)                   @noisy det280 det1660 det1879 det1952
mzz (2, 1) (2.5, 1)           @noisy det138 det1401
mz (2.5, 0.5)                 @noisy det154 det1401
mx (2.5, 0)                   @noisy det126 det938
mzz (2, 3) (2.5, 3)           @noisy det1645 det2773
mz (2.5, 2.5)                 @noisy det171 det1645
mx (2.5, 2)                   @noisy det685 det825 det1258 det1263
mzz (2, 5) (2.5, 5)           @noisy det766 det2520
mz (2.5, 4.5)                 @noisy det185 det766
mx (2.5, 4)                   @noisy det319 det805 det2677 det2833
mzz (2.5, 7) (2, 7)           @noisy det1176 det1786
mz (2.5, 6.5)                 @noisy det159 det1786
mx (2.5, 6)                   @noisy det916 det1417 det1659 det2670
mzz (2, 9) (2.5, 9)           @noisy det233 det1328
mz (2.5, 8.5)                 @noisy det132 det233
mx (2.5, 8)                   @noisy det280 det806 det2152 det2208
mx (2.5, 10)                  @noisy det572 det1879
mzz (3.5, 0) (3, 0)           @noisy det1215 det1933
mzz (3, 2) (3.5, 2)           @noisy det1669 det2449
mz (3.5, 1.5)                 @noisy det179 det1669
mx (3.5, 1)                   @noisy det938 det1055 det1263 det1679
mzz (3, 4) (3.5, 4)           @noisy det1352 det2234
mz (3.5, 3.5)                 @noisy det62 det1352
mx (3.5, 3)                   @noisy det685 det1773 det2833 det2858
mzz (3.5, 6) (3, 6)           @noisy det979 det1065
mz (3.5, 5.5)                 @noisy det183 det979
mx (3.5, 5)                   @noisy det120 det916 det1702 det2677
mzz (3, 8) (3.5, 8)           @noisy det584 det2054
mz (3.5, 7.5)                 @noisy det182 det584
mx (3.5, 7)                   @noisy det806 det1212 det1417 det2365
mzz (3, 10) (3.5, 10)         @noisy det1637 det2725
mz (3.5, 9.5)                 @noisy det143 det1637
mx (3.5, 9)                   @noisy det572 det1618 det1905 det2208
mzz (4, 1) (4.5, 1)           @noisy det596 det2084
mz (4.5, 0.5)                 @noisy det133 det2084
mx (4.5, 0)                   @noisy det642 det1679
mzz (4.5, 3) (4, 3)           @noisy det1920 det2358
mz (4.5, 2.5)                 @noisy det181 det1920
mx (4.5, 2)                   @noisy det290 det1055 det2178 det2858
mzz (4, 5) (4.5, 5)           @noisy det1911 det2709
mz (4.5, 4.5)                 @noisy det123 det1911
mx (4.5, 4)                   @noisy det574 det1241 det1702 det1773
mzz (4, 7) (4.5, 7)           @noisy det1706 det2091
mz (4.5, 6.5)                 @noisy det136 det2091
mx (4.5, 6)                   @noisy det120 det1585 det2365 det2662
mzz (4, 9) (4.5, 9)           @noisy det72 det1479
mz (4.5, 8.5)                 @noisy det106 det1479
mx (4.5, 8)                   @noisy det1212 det1618 det2240 det2602
mx (4.5, 10)                  @noisy det1870 det1905
mzz (5, 0) (5.5, 0)           @noisy det240 det854
mzz (5.5, 2) (5, 2)           @noisy det741 det1608
mz (5.5, 1.5)                 @noisy det89 det741
mx (5.5, 1)                   @noisy det88 det642 det1199 det2178
mzz (5, 4) (5.5, 4)           @noisy det801 det1181
mz (5.5, 3.5)                 @noisy det162 det1181
mx (5.5, 3)                   @noisy det290 det1047 det1113 det1241
mzz (5, 6) (5.5, 6)           @noisy det898 det2331
mz (5.5, 5.5)                 @noisy det105 det898
mx (5.5, 5)                   @noisy det574 det1026 det1585 det1970
mzz (5.5, 8) (5, 8)           @noisy det153 det2886
mz (5.5, 7.5)                 @noisy det78 det153
mx (5.5, 7)                   @noisy det1284 det2197 det2240 det2662
mzz (5, 10) (5.5, 10)         @noisy det291 det2636
mz (5.5, 9.5)                 @noisy det83 det2636
mx (5.5, 9)                   @noisy det426 det1804 det1870 det2602
mzz (6, 1) (6.5, 1)           @noisy det714 det1158
mz (6.5, 0.5)                 @noisy det113 det1158
mx (6.5, 0)                   @noisy det88 det2149
mzz (6, 3) (6.5, 3)           @noisy det270 det2184
mz (6.5, 2.5)                 @noisy det115 det270
mx (6.5, 2)                   @noisy det871 det1113 det1199 det2376
mzz (6.5, 5) (6, 5)           @noisy det1747 det2557
mz (6.5, 4.5)                 @noisy det46 det1747
mx (6.5, 4)                   @noisy det933 det1047 det1970 det2697
mzz (6, 7) (6.5, 7)           @noisy det839 det2776
mz (6.5, 6.5)                 @noisy det116 det839
mx (6.5, 6)                   @noisy det751 det1026 det1675 det2197
mzz (6, 9) (6.5, 9)           @noisy det1814 det2188
mz (6.5, 8.5)                 @noisy det118 det2188
mx (6.5, 8)                   @noisy det426 det1193 det1284 det2806
mx (6.5, 10)                  @noisy det1804 det2110
mzz (7, 0) (7.5, 0)           @noisy det906 det2277
mzz (7.5, 2) (7, 2)           @noisy det595 det2112
mz (7.5, 1.5)                 @noisy det127 det2112
mx (7.5, 1)                   @noisy det21 det1376 det2149 det2376
mzz (7, 4) (7.5, 4)           @noisy det41 det2751
mz (7.5, 3.5)                 @noisy det41 det92
mx (7.5, 3)                   @noisy det871 det933 det1598 det2207
mzz (7, 6) (7.5, 6)           @noisy det567 det2675
mz (7.5, 5.5)                 @noisy det66 det2675
mx (7.5, 5)                   @noisy det1675 det2059 det2125 det2697
mzz (7.5, 8) (7, 8)           @noisy det1451 det2545
mz (7.5, 7.5)                 @noisy det150 det1451
mx (7.5, 7)                   @noisy det570 det751 det2379 det2806
mzz (7, 10) (7.5, 10)         @noisy det625 det908
mz (7.5, 9.5)                 @noisy det189 det625
mx (7.5, 9)                   @noisy det251 det1193 det1671 det2110
mzz (8.5, 1) (8, 1)           @noisy det1528 det2851
mz (8.5, 0.5)                 @noisy det192 det2851
mx (8.5, 0)                   @noisy det1376 det2212
mzz (8, 3) (8.5, 3)           @noisy det2047 det2282
mz (8.5, 2.5)                 @noisy det144 det2282
mx (8.5, 2)                   @noisy det21 det1225 det1624 det2207
mzz (8, 5) (8.5, 5)           @noisy det325 det1448
mz (8.5, 4.5)                 @noisy det110 det1448
mx (8.5, 4)                   @noisy det1598 det2016 det2125 det2294
mzz (8, 7) (8.5, 7)           @noisy det1990 det2372
mz (8.5, 6.5)                 @noisy det67 det1990
mx (8.5, 6)                   @noisy det18 det570 det2059 det2630
mzz (8, 9) (8.5, 9)           @noisy det125 det1111
mz (8.5, 8.5)                 @noisy det166 det1111
mx (8.5, 8)                   @noisy det1671 det1976 det2379 det2667
mx (8.5, 10)                  @noisy det251 det1664
mzz (9, 0) (9.5, 0)           @noisy det764 det2812
mzz (9, 2) (9.5, 2)           @noisy det97 det970
mz (9.5, 1.5)                 @noisy det49 det97
mx (9.5, 1)                   @noisy det90 det739 det1624 det2212
mzz (9.5, 4) (9, 4)           @noisy det2098 det2643
mz (9.5, 3.5)                 @noisy det114 det2098
mx (9.5, 3)                   @noisy det1225 det2016 det2205 det2817
mzz (9, 6) (9.5, 6)           @noisy det1118 det2648
mz (9.5, 5.5)                 @noisy det169 det1118
mx (9.5, 5)                   @noisy det1991 det2294 det2630 det2695
mzz (9, 8) (9.5, 8)           @noisy det47 det2459
mz (9.5, 7.5)                 @noisy det53 det2459
mx (9.5, 7)                   @noisy det18 det1526 det1976 det2962
mzz (9.5, 10) (9, 10)         @noisy det17 det2782
mz (9.5, 9.5)                 @noisy det81 det2782
mx (9.5, 9)                   @noisy det893 det937 det1664 det2667
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (4, 9.5)                    @noisy
i (3.5, 0.5)                  @noisy
i (5, 1.5)                    @noisy
i (8, 0.5)                    @noisy
i (5.5, 6.5)                  @noisy
i (8, 0)                      @noisy
i (5, 1)                      @noisy
i (8, 9.5)                    @noisy
i (10, 6)                     @noisy
i (10, 6.5)                   @noisy
i (0, 5.5)                    @noisy
i (9, 8.5)                    @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1.5, 2.5)                  @noisy
i (2.5, 1.5)                  @noisy
i (6, 2.5)                    @noisy
i (6, 2)                      @noisy
i (7, 1.5)                    @noisy
i (7, 1)                      @noisy
i (7.5, 6.5)                  @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3.5, 2.5)                  @noisy
i (4.5, 1.5)                  @noisy
i (3, 6.5)                    @noisy
i (5, 3.5)                    @noisy
i (8, 2.5)                    @noisy
i (5.5, 8.5)                  @noisy
i (8, 2)                      @noisy
i (5, 3)                      @noisy
i (9, 1.5)                    @noisy
i (9, 1)                      @noisy
i (0, 7.5)                    @noisy
i (8.5, 1.5)                  @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (1.5, 4.5)                  @noisy
i (2.5, 3.5)                  @noisy
i (1, 8.5)                    @noisy
i (6, 4.5)                    @noisy
i (6, 4)                      @noisy
i (7, 3.5)                    @noisy
i (7, 3)                      @noisy
i (6.5, 3.5)                  @noisy
i (9.5, 8.5)                  @noisy
i (3.5, 4.5)                  @noisy
i (4.5, 3.5)                  @noisy
i (3, 8.5)                    @noisy
i (5, 5.5)                    @noisy
i (8, 4.5)                    @noisy
i (8, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (9, 3.5)                    @noisy
i (9, 3)                      @noisy
i (0, 9.5)                    @noisy
i (8.5, 3.5)                  @noisy
i (1.5, 6.5)                  @noisy
i (2.5, 5.5)                  @noisy
i (6, 6.5)                    @noisy
i (6, 6)                      @noisy
i (7, 5)                      @noisy
i (7, 5.5)                    @noisy
i (6.5, 5.5)                  @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (3.5, 6.5)                  @noisy
i (4.5, 5.5)                  @noisy
i (5, 7.5)                    @noisy
i (5, 7)                      @noisy
i (9, 5.5)                    @noisy
i (0, 2)                      @noisy
i (0, 2.5)                    @noisy
i (9, 5)                      @noisy
i (8.5, 5.5)                  @noisy
i (0.5, 1.5)                  @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (1.5, 8.5)                  @noisy
i (2.5, 7.5)                  @noisy
i (7, 7.5)                    @noisy
i (7, 7)                      @noisy
i (6.5, 7.5)                  @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (4.5, 7.5)                  @noisy
i (5, 9.5)                    @noisy
i (5, 9)                      @noisy
i (9, 7.5)                    @noisy
i (9, 7)                      @noisy
i (8.5, 7.5)                  @noisy
i (0.5, 3.5)                  @noisy
i (10, 8)                     @noisy
i (10, 8.5)                   @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (6, 1.5)                    @noisy
i (7, 0.5)                    @noisy
i (2.5, 9.5)                  @noisy
i (7, 9.5)                    @noisy
i (7, 9)                      @noisy
i (6.5, 9.5)                  @noisy
i (7.5, 8.5)                  @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (5, 2.5)                    @noisy
i (4, 4.5)                    @noisy
i (4.5, 9.5)                  @noisy
i (4, 4)                      @noisy
i (9, 0.5)                    @noisy
i (9, 9.5)                    @noisy
i (9, 9)                      @noisy
i (10, 1.5)                   @noisy
i (8.5, 9.5)                  @noisy
i (10, 1)                     @noisy
i (0.5, 5.5)                  @noisy
i (10, 10)                    @noisy
i (1, 7.5)                    @noisy
i (1, 7)                      @noisy
i (2, 6.5)                    @noisy
i (2, 6)                      @noisy
i (7, 2.5)                    @noisy
i (3, 7.5)                    @noisy
i (3, 7)                      @noisy
i (5, 4.5)                    @noisy
i (4, 6.5)                    @noisy
i (4, 6)                      @noisy
i (9, 2.5)                    @noisy
i (8, 6.5)                    @noisy
i (10, 3.5)                   @noisy
i (10, 3)                     @noisy
i (8, 6)                      @noisy
i (1, 0.5)                    @noisy
i (0.5, 7.5)                  @noisy
i (1, 9.5)                    @noisy
i (1, 9)                      @noisy
i (2, 8.5)                    @noisy
i (2, 8)                      @noisy
i (7, 4.5)                    @noisy
i (6, 8.5)                    @noisy
i (6, 8)                      @noisy
i (9.5, 0.5)                  @noisy
i (3, 0.5)                    @noisy
i (3, 9.5)                    @noisy
i (3, 9)                      @noisy
i (5, 6.5)                    @noisy
i (4, 8.5)                    @noisy
i (4, 8)                      @noisy
i (3.5, 8.5)                  @noisy
i (8, 8.5)                    @noisy
i (10, 5)                     @noisy
i (10, 5.5)                   @noisy
i (8, 8)                      @noisy
i (2, 1.5)                    @noisy
i (0.5, 9.5)                  @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (0, 4.5)                    @noisy
i (2, 10)                     @noisy
i (6, 10)                     @noisy
i (9.5, 2.5)                  @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (4, 10)                     @noisy
i (6, 0.5)                    @noisy
i (8, 1.5)                    @noisy
i (8, 10)                     @noisy
i (10, 7.5)                   @noisy
i (10, 7)                     @noisy
i (1, 4.5)                    @noisy
i (2, 3.5)                    @noisy
i (0, 6)                      @noisy
i (0, 6.5)                    @noisy
i (6, 3.5)                    @noisy
i (9.5, 4.5)                  @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (5.5, 0.5)                  @noisy
i (8, 3.5)                    @noisy
i (10, 0.5)                   @noisy
i (10, 0)                     @noisy
i (10, 9.5)                   @noisy
i (10, 9)                     @noisy
i (1, 6.5)                    @noisy
i (2, 5.5)                    @noisy
i (0, 8)                      @noisy
i (0, 8.5)                    @noisy
i (6.5, 1.5)                  @noisy
i (7.5, 0.5)                  @noisy
i (6, 5.5)                    @noisy
i (9.5, 6.5)                  @noisy
i (4, 5.5)                    @noisy
i (5.5, 2.5)                  @noisy
i (8, 5.5)                    @noisy
i (10, 2)                     @noisy
i (10, 2.5)                   @noisy
i (9, 4.5)                    @noisy
i (0, 1.5)                    @noisy
i (0, 10)                     @noisy
i (2, 7.5)                    @noisy
i (7.5, 2.5)                  @noisy
i (6, 7.5)                    @noisy
i (7, 6.5)                    @noisy
i (4, 7.5)                    @noisy
i (5.5, 4.5)                  @noisy
i (5, 8.5)                    @noisy
i (8, 7.5)                    @noisy
i (10, 4)                     @noisy
i (10, 4.5)                   @noisy
i (9, 6.5)                    @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (1, 1.5)                    @noisy
i (0, 3.5)                    @noisy
i (1, 1)                      @noisy
i (2, 9.5)                    @noisy
i (1.5, 0.5)                  @noisy
i (6, 0)                      @noisy
i (7.5, 4.5)                  @noisy
i (6, 9.5)                    @noisy
i (7, 8.5)                    @noisy

--------         30
mxx (0, 0.5) (0, 0)           @noisy det273 det1330
mzz (0, 1.5) (0.5, 1.5)       @noisy det441 det2163
mxx (1, 1) (1, 1.5)           @noisy det1087 det2045
mxx (0, 2) (0, 2.5)           @noisy det498 det722
mzz (0, 3.5) (0.5, 3.5)       @noisy det441 det1302
mxx (1, 3) (1, 3.5)           @noisy det1149 det1592
mxx (0, 4) (0, 4.5)           @noisy det99 det2838
mzz (0.5, 5.5) (0, 5.5)       @noisy det195 det1302
mxx (1, 5) (1, 5.5)           @noisy det1467 det2823
mxx (0, 6.5) (0, 6)           @noisy det673 det1726
mzz (0, 7.5) (0.5, 7.5)       @noisy det195 det492
mxx (1, 7.5) (1, 7)           @noisy det794 det1157
mxx (0, 8) (0, 8.5)           @noisy det858 det2508
mzz (0, 9.5) (0.5, 9.5)       @noisy det492 det1670
mxx (1, 9) (1, 9.5)           @noisy det142 det1660
mzz (1, 0.5) (1.5, 0.5)       @noisy det1134 det2541
mxx (2, 0) (2, 0.5)           @noisy det126 det2647
mzz (1, 2.5) (1.5, 2.5)       @noisy det1134 det1409
mxx (2, 2) (2, 2.5)           @noisy det825 det2026
mzz (1.5, 4.5) (1, 4.5)       @noisy det1274 det1409
mxx (2, 4.5) (2, 4)           @noisy det805 det1612
mzz (1, 6.5) (1.5, 6.5)       @noisy det1274 det2455
mxx (2, 6.5) (2, 6)           @noisy det1659 det2860
mzz (1, 8.5) (1.5, 8.5)       @noisy det2455 det2698
mxx (2, 8) (2, 8.5)           @noisy det280 det1952
mzz (2, 1.5) (2.5, 1.5)       @noisy det138 det2773
mxx (3, 1.5) (3, 1)           @noisy det1258 det1263
mzz (2, 3.5) (2.5, 3.5)       @noisy det2520 det2773
mxx (3, 3.5) (3, 3)           @noisy det319 det2833
mzz (2, 5.5) (2.5, 5.5)       @noisy det1176 det2520
mxx (3, 5) (3, 5.5)           @noisy det916 det2670
mzz (2.5, 7.5) (2, 7.5)       @noisy det1176 det1328
mxx (3, 7.5) (3, 7)           @noisy det806 det2152
mzz (2, 9.5) (2.5, 9.5)       @noisy det1155 det1328
mxx (3, 9.5) (3, 9)           @noisy det572 det1879
mzz (3.5, 0.5) (3, 0.5)       @noisy det1215 det2449
mxx (4, 0) (4, 0.5)           @noisy det938 det1679
mzz (3, 2.5) (3.5, 2.5)       @noisy det2234 det2449
mxx (4, 2) (4, 2.5)           @noisy det685 det2858
mzz (3, 4.5) (3.5, 4.5)       @noisy det1065 det2234
mxx (4, 4.5) (4, 4)           @noisy det1702 det2677
mzz (3.5, 6.5) (3, 6.5)       @noisy det1065 det2054
mxx (4, 6) (4, 6.5)           @noisy det1417 det2365
mzz (3, 8.5) (3.5, 8.5)       @noisy det2054 det2725
mxx (4, 8) (4, 8.5)           @noisy det1618 det2208
mzz (4, 1.5) (4.5, 1.5)       @noisy det596 det2358
mxx (5, 1) (5, 1.5)           @noisy det1055 det2178
mzz (4.5, 3.5) (4, 3.5)       @noisy det2358 det2709
mxx (5, 3.5) (5, 3)           @noisy det1241 det1773
mzz (4, 5.5) (4.5, 5.5)       @noisy det1706 det2709
mxx (5, 5.5) (5, 5)           @noisy det120 det1585
mzz (4, 7.5) (4.5, 7.5)       @noisy det72 det1706
mxx (5, 7) (5, 7.5)           @noisy det1212 det2240
mzz (4, 9.5) (4.5, 9.5)       @noisy det72 det710
mxx (5, 9.5) (5, 9)           @noisy det1870 det1905
mzz (5, 0.5) (5.5, 0.5)       @noisy det240 det1608
mxx (6, 0) (6, 0.5)           @noisy det88 det642
mzz (5.5, 2.5) (5, 2.5)       @noisy det801 det1608
mxx (6, 2.5) (6, 2)           @noisy det290 det1113
mzz (5, 4.5) (5.5, 4.5)       @noisy det801 det2331
mxx (6, 4) (6, 4.5)           @noisy det574 det1970
mzz (5, 6.5) (5.5, 6.5)       @noisy det2331 det2886
mxx (6, 6.5) (6, 6)           @noisy det2197 det2662
mzz (5.5, 8.5) (5, 8.5)       @noisy det291 det2886
mxx (6, 8.5) (6, 8)           @noisy det426 det2602
mzz (6, 1.5) (6.5, 1.5)       @noisy det714 det2184
mxx (7, 1.5) (7, 1)           @noisy det1199 det2376
mzz (6, 3.5) (6.5, 3.5)       @noisy det2184 det2557
mxx (7, 3) (7, 3.5)           @noisy det933 det1047
mzz (6.5, 5.5) (6, 5.5)       @noisy det2557 det2776
mxx (7, 5.5) (7, 5)           @noisy det1026 det1675
mzz (6, 7.5) (6.5, 7.5)       @noisy det1814 det2776
mxx (7, 7.5) (7, 7)           @noisy det1284 det2806
mzz (6, 9.5) (6.5, 9.5)       @noisy det1814 det2527
mxx (7, 9.5) (7, 9)           @noisy det1804 det2110
mzz (7, 0.5) (7.5, 0.5)       @noisy det595 det2277
mxx (8, 0.5) (8, 0)           @noisy det1376 det2149
mzz (7.5, 2.5) (7, 2.5)       @noisy det595 det2751
mxx (8, 2.5) (8, 2)           @noisy det871 det2207
mzz (7, 4.5) (7.5, 4.5)       @noisy det567 det2751
mxx (8, 4) (8, 4.5)           @noisy det2125 det2697
mzz (7, 6.5) (7.5, 6.5)       @noisy det567 det2545
mxx (8, 6.5) (8, 6)           @noisy det570 det751
mzz (7.5, 8.5) (7, 8.5)       @noisy det908 det2545
mxx (8, 8) (8, 8.5)           @noisy det1193 det1671
mzz (8.5, 1.5) (8, 1.5)       @noisy det1528 det2047
mxx (9, 1) (9, 1.5)           @noisy det21 det1624
mzz (8, 3.5) (8.5, 3.5)       @noisy det325 det2047
mxx (9, 3) (9, 3.5)           @noisy det1598 det2016
mzz (8, 5.5) (8.5, 5.5)       @noisy det325 det2372
mxx (9, 5.5) (9, 5)           @noisy det2059 det2630
mzz (8, 7.5) (8.5, 7.5)       @noisy det125 det2372
mxx (9, 7) (9, 7.5)           @noisy det1976 det2379
mzz (8, 9.5) (8.5, 9.5)       @noisy det125 det2558
mxx (9, 9) (9, 9.5)           @noisy det251 det1664
mzz (9, 0.5) (9.5, 0.5)       @noisy det764 det970
mxx (10, 0.5) (10, 0)         @noisy det90 det2212
mzz (9.5, 2.5) (9, 2.5)       @noisy det970 det2643
mxx (10, 2) (10, 2.5)         @noisy det1225 det2205
mzz (9.5, 4.5) (9, 4.5)       @noisy det2643 det2648
mxx (10, 4.5) (10, 4)         @noisy det2294 det2695
mzz (9, 6.5) (9.5, 6.5)       @noisy det47 det2648
mxx (10, 6.5) (10, 6)         @noisy det18 det1526
mzz (9.5, 8.5) (9, 8.5)       @noisy det17 det47
mxx (10, 8) (10, 8.5)         @noisy det893 det2667
mz (0.5, 0.5)                 @noisy det55 det2824
mz (0.5, 2.5)                 @noisy det121 det1756
mz (0.5, 4.5)                 @noisy det175 det350
mz (0.5, 6.5)                 @noisy det156 det2700
mz (0.5, 8.5)                 @noisy det160 det1868
mz (1.5, 1.5)                 @noisy det61 det100
mz (1.5, 3.5)                 @noisy det104 det2145
mz (1.5, 5.5)                 @noisy det107 det599
mz (1.5, 7.5)                 @noisy det164 det1508
mz (1.5, 9.5)                 @noisy det85 det91
mz (2.5, 0.5)                 @noisy det154 det191
mz (2.5, 2.5)                 @noisy det171 det1827
mz (2.5, 4.5)                 @noisy det185 det2564
mz (2.5, 6.5)                 @noisy det159 det784
mz (2.5, 8.5)                 @noisy det132 det1740
mz (3.5, 1.5)                 @noisy det50 det179
mz (3.5, 3.5)                 @noisy det62 det2271
mz (3.5, 5.5)                 @noisy det183 det1689
mz (3.5, 7.5)                 @noisy det182 det830
mz (3.5, 9.5)                 @noisy det143 det608
mz (4.5, 0.5)                 @noisy det133 det2466
mz (4.5, 2.5)                 @noisy det181 det265
mz (4.5, 4.5)                 @noisy det123 det2717
mz (4.5, 6.5)                 @noisy det136 det2593
mz (4.5, 8.5)                 @noisy det106 det2065
mz (5.5, 1.5)                 @noisy det89 det1546
mz (5.5, 3.5)                 @noisy det162 det612
mz (5.5, 5.5)                 @noisy det105 det2412
mz (5.5, 7.5)                 @noisy det78 det1676
mz (5.5, 9.5)                 @noisy det83 det2669
mz (6.5, 0.5)                 @noisy det113 det288
mz (6.5, 2.5)                 @noisy det115 det929
mz (6.5, 4.5)                 @noisy det46 det1603
mz (6.5, 6.5)                 @noisy det116 det2627
mz (6.5, 8.5)                 @noisy det118 det662
mz (7.5, 1.5)                 @noisy det127 det2340
mz (7.5, 3.5)                 @noisy det92 det711
mz (7.5, 5.5)                 @noisy det66 det2748
mz (7.5, 7.5)                 @noisy det150 det2616
mz (7.5, 9.5)                 @noisy det189 det828
mz (8.5, 0.5)                 @noisy det192 det2609
mz (8.5, 2.5)                 @noisy det144 det568
mz (8.5, 4.5)                 @noisy det110 det985
mz (8.5, 6.5)                 @noisy det67 det2608
mz (8.5, 8.5)                 @noisy det166 det285
mz (9.5, 1.5)                 @noisy det49 det2777
mz (9.5, 3.5)                 @noisy det114 det2842
mz (9.5, 5.5)                 @noisy det169 det2780
mz (9.5, 7.5)                 @noisy det53 det1489
mz (9.5, 9.5)                 @noisy det81 det1630
i (4, 9)                      @noisy
i (3.5, 0)                    @noisy
i (3.5, 9)                    @noisy
i (5.5, 6)                    @noisy
i (4.5, 8)                    @noisy
i (5, 10)                     @noisy
i (8, 9)                      @noisy
i (9, 8)                      @noisy
i (0, 5)                      @noisy
i (8.5, 8)                    @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (2.5, 10)                   @noisy
i (7.5, 6)                    @noisy
i (7, 10)                     @noisy
i (6.5, 10)                   @noisy
i (3.5, 2)                    @noisy
i (4.5, 1)                    @noisy
i (3, 6)                      @noisy
i (5.5, 8)                    @noisy
i (4.5, 10)                   @noisy
i (9, 10)                     @noisy
i (0, 7)                      @noisy
i (8.5, 1)                    @noisy
i (8.5, 10)                   @noisy
i (1.5, 4)                    @noisy
i (0.5, 6)                    @noisy
i (2.5, 3)                    @noisy
i (1, 8)                      @noisy
i (6.5, 3)                    @noisy
i (9.5, 8)                    @noisy
i (3.5, 4)                    @noisy
i (5.5, 1)                    @noisy
i (4.5, 3)                    @noisy
i (3, 8)                      @noisy
i (0, 9)                      @noisy
i (8.5, 3)                    @noisy
i (1.5, 6)                    @noisy
i (0.5, 8)                    @noisy
i (2.5, 5)                    @noisy
i (1, 10)                     @noisy
i (6.5, 5)                    @noisy
i (9.5, 10)                   @noisy
i (3.5, 6)                    @noisy
i (4.5, 5)                    @noisy
i (3, 10)                     @noisy
i (8.5, 5)                    @noisy
i (0.5, 1)                    @noisy
i (1.5, 8)                    @noisy
i (0.5, 10)                   @noisy
i (2.5, 7)                    @noisy
i (6.5, 7)                    @noisy
i (9.5, 3)                    @noisy
i (5, 0)                      @noisy
i (4.5, 7)                    @noisy
i (8.5, 7)                    @noisy
i (1.5, 1)                    @noisy
i (0.5, 3)                    @noisy
i (2.5, 0)                    @noisy
i (6, 1)                      @noisy
i (7, 0)                      @noisy
i (2.5, 9)                    @noisy
i (6.5, 0)                    @noisy
i (6.5, 9)                    @noisy
i (7.5, 8)                    @noisy
i (9.5, 5)                    @noisy
i (4.5, 0)                    @noisy
i (5, 2)                      @noisy
i (4.5, 9)                    @noisy
i (9, 0)                      @noisy
i (8.5, 0)                    @noisy
i (10, 1.5)                   @noisy
i (10, 1)                     @noisy
i (8.5, 9)                    @noisy
i (5.5, 10)                   @noisy
i (0.5, 5)                    @noisy
i (10, 10)                    @noisy
i (2.5, 2)                    @noisy
i (7, 2)                      @noisy
i (6.5, 2)                    @noisy
i (7.5, 1)                    @noisy
i (7.5, 10)                   @noisy
i (9.5, 7)                    @noisy
i (4.5, 2)                    @noisy
i (5, 4)                      @noisy
i (9, 2)                      @noisy
i (5.5, 3)                    @noisy
i (8.5, 2)                    @noisy
i (10, 3.5)                   @noisy
i (10, 3)                     @noisy
i (1, 0)                      @noisy
i (0.5, 7)                    @noisy
i (2.5, 4)                    @noisy
i (7, 4)                      @noisy
i (6.5, 4)                    @noisy
i (7.5, 3)                    @noisy
i (9.5, 0)                    @noisy
i (3, 0)                      @noisy
i (9.5, 9)                    @noisy
i (4.5, 4)                    @noisy
i (5, 6)                      @noisy
i (3.5, 8)                    @noisy
i (6, 9)                      @noisy
i (8.5, 4)                    @noisy
i (5.5, 5)                    @noisy
i (0.5, 0)                    @noisy
i (10, 5)                     @noisy
i (10, 5.5)                   @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (0.5, 9)                    @noisy
i (2.5, 6)                    @noisy
i (2, 10)                     @noisy
i (1.5, 10)                   @noisy
i (6.5, 6)                    @noisy
i (7.5, 5)                    @noisy
i (6, 10)                     @noisy
i (9.5, 2)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4, 10)                     @noisy
i (3.5, 1)                    @noisy
i (3.5, 10)                   @noisy
i (8, 1)                      @noisy
i (8.5, 6)                    @noisy
i (5.5, 7)                    @noisy
i (0.5, 2)                    @noisy
i (10, 7)                     @noisy
i (10, 7.5)                   @noisy
i (8, 10)                     @noisy
i (2, 3)                      @noisy
i (1, 4)                      @noisy
i (1.5, 3)                    @noisy
i (6, 3)                      @noisy
i (6.5, 8)                    @noisy
i (7.5, 7)                    @noisy
i (9.5, 4)                    @noisy
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 0)                    @noisy
i (8, 3)                      @noisy
i (5.5, 9)                    @noisy
i (0.5, 4)                    @noisy
i (10, 9.5)                   @noisy
i (10, 9)                     @noisy
i (1, 6)                      @noisy
i (2, 5)                      @noisy
i (1.5, 5)                    @noisy
i (6.5, 1)                    @noisy
i (7.5, 0)                    @noisy
i (6, 5)                      @noisy
i (7.5, 9)                    @noisy
i (9.5, 6)                    @noisy
i (4, 5)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 2)                    @noisy
i (8, 5)                      @noisy
i (9, 4)                      @noisy
i (0, 1)                      @noisy
i (0, 10)                     @noisy
i (2, 7)                      @noisy
i (1.5, 7)                    @noisy
i (7.5, 2)                    @noisy
i (6, 7)                      @noisy
i (7, 6)                      @noisy
i (4, 7)                      @noisy
i (3.5, 7)                    @noisy
i (5.5, 4)                    @noisy
i (4.5, 6)                    @noisy
i (5, 8)                      @noisy
i (8, 7)                      @noisy
i (9, 6)                      @noisy
i (0, 3)                      @noisy
i (2, 9)                      @noisy
i (1.5, 0)                    @noisy
i (1.5, 9)                    @noisy
i (2.5, 8)                    @noisy
i (7.5, 4)                    @noisy
i (9.5, 1)                    @noisy
i (7, 8)                      @noisy

--------         31
mzz (1, 1.5) (0.5, 1.5)       @noisy det441 det2163
mxx (0, 1.5) (0, 1)           @noisy det1087 det2045
mzz (1, 3.5) (0.5, 3.5)       @noisy det441 det1302
mxx (0, 3.5) (0, 3)           @noisy det1149 det1592
mzz (0.5, 5.5) (1, 5.5)       @noisy det195 det1302
mxx (0, 5.5) (0, 5)           @noisy det1467 det2823
mzz (1, 7.5) (0.5, 7.5)       @noisy det195 det492
mxx (0, 7) (0, 7.5)           @noisy det794 det1157
mzz (1, 9.5) (0.5, 9.5)       @noisy det492 det1670
mxx (0, 9) (0, 9.5)           @noisy det142 det1660
mzz (1.5, 0.5) (2, 0.5)       @noisy det1134 det2541
mxx (1, 0.5) (1, 0)           @noisy det126 det2647
mzz (1.5, 2.5) (2, 2.5)       @noisy det1134 det1409
mxx (1, 2) (1, 2.5)           @noisy det825 det2026
mzz (1.5, 4.5) (2, 4.5)       @noisy det1274 det1409
mxx (1, 4) (1, 4.5)           @noisy det805 det1612
mzz (1.5, 6.5) (2, 6.5)       @noisy det1274 det2455
mxx (1, 6.5) (1, 6)           @noisy det1659 det2860
mzz (1.5, 8.5) (2, 8.5)       @noisy det2455 det2698
mxx (1, 8) (1, 8.5)           @noisy det280 det1952
mzz (3, 1.5) (2.5, 1.5)       @noisy det138 det2773
mxx (2, 1) (2, 1.5)           @noisy det1258 det1263
mzz (2.5, 3.5) (3, 3.5)       @noisy det2520 det2773
mxx (2, 3.5) (2, 3)           @noisy det319 det2833
mzz (2.5, 5.5) (3, 5.5)       @noisy det1176 det2520
mxx (2, 5.5) (2, 5)           @noisy det916 det2670
mzz (2.5, 7.5) (3, 7.5)       @noisy det1176 det1328
mxx (2, 7) (2, 7.5)           @noisy det806 det2152
mzz (2.5, 9.5) (3, 9.5)       @noisy det1155 det1328
mxx (2, 9.5) (2, 9)           @noisy det572 det1879
mzz (3.5, 0.5) (4, 0.5)       @noisy det1215 det2449
mxx (3, 0) (3, 0.5)           @noisy det938 det1679
mzz (3.5, 2.5) (4, 2.5)       @noisy det2234 det2449
mxx (3, 2.5) (3, 2)           @noisy det685 det2858
mzz (4, 4.5) (3.5, 4.5)       @noisy det1065 det2234
mxx (3, 4.5) (3, 4)           @noisy det1702 det2677
mzz (3.5, 6.5) (4, 6.5)       @noisy det1065 det2054
mxx (3, 6) (3, 6.5)           @noisy det1417 det2365
mzz (3.5, 8.5) (4, 8.5)       @noisy det2054 det2725
mxx (3, 8.5) (3, 8)           @noisy det1618 det2208
mzz (5, 1.5) (4.5, 1.5)       @noisy det596 det2358
mxx (4, 1.5) (4, 1)           @noisy det1055 det2178
mzz (5, 3.5) (4.5, 3.5)       @noisy det2358 det2709
mxx (4, 3) (4, 3.5)           @noisy det1241 det1773
mzz (5, 5.5) (4.5, 5.5)       @noisy det1706 det2709
mxx (4, 5) (4, 5.5)           @noisy det120 det1585
mzz (5, 7.5) (4.5, 7.5)       @noisy det72 det1706
mxx (4, 7) (4, 7.5)           @noisy det1212 det2240
mzz (5, 9.5) (4.5, 9.5)       @noisy det72 det710
mxx (4, 9.5) (4, 9)           @noisy det1870 det1905
mzz (5.5, 0.5) (6, 0.5)       @noisy det240 det1608
mxx (5, 0) (5, 0.5)           @noisy det88 det642
mzz (5.5, 2.5) (6, 2.5)       @noisy det801 det1608
mxx (5, 2) (5, 2.5)           @noisy det290 det1113
mzz (5.5, 4.5) (6, 4.5)       @noisy det801 det2331
mxx (5, 4.5) (5, 4)           @noisy det574 det1970
mzz (6, 6.5) (5.5, 6.5)       @noisy det2331 det2886
mxx (5, 6) (5, 6.5)           @noisy det2197 det2662
mzz (5.5, 8.5) (6, 8.5)       @noisy det291 det2886
mxx (5, 8) (5, 8.5)           @noisy det426 det2602
mzz (6.5, 1.5) (7, 1.5)       @noisy det714 det2184
mxx (6, 1.5) (6, 1)           @noisy det1199 det2376
mzz (6.5, 3.5) (7, 3.5)       @noisy det2184 det2557
mxx (6, 3.5) (6, 3)           @noisy det933 det1047
mzz (6.5, 5.5) (7, 5.5)       @noisy det2557 det2776
mxx (6, 5) (6, 5.5)           @noisy det1026 det1675
mzz (6.5, 7.5) (7, 7.5)       @noisy det1814 det2776
mxx (6, 7.5) (6, 7)           @noisy det1284 det2806
mzz (7, 9.5) (6.5, 9.5)       @noisy det1814 det2527
mxx (6, 9.5) (6, 9)           @noisy det1804 det2110
mzz (7.5, 0.5) (8, 0.5)       @noisy det595 det2277
mxx (7, 0.5) (7, 0)           @noisy det1376 det2149
mzz (7.5, 2.5) (8, 2.5)       @noisy det595 det2751
mxx (7, 2) (7, 2.5)           @noisy det871 det2207
mzz (7.5, 4.5) (8, 4.5)       @noisy det567 det2751
mxx (7, 4.5) (7, 4)           @noisy det2125 det2697
mzz (7.5, 6.5) (8, 6.5)       @noisy det567 det2545
mxx (7, 6.5) (7, 6)           @noisy det570 det751
mzz (7.5, 8.5) (8, 8.5)       @noisy det908 det2545
mxx (7, 8) (7, 8.5)           @noisy det1193 det1671
mzz (8.5, 1.5) (9, 1.5)       @noisy det1528 det2047
mxx (8, 1) (8, 1.5)           @noisy det21 det1624
mzz (8.5, 3.5) (9, 3.5)       @noisy det325 det2047
mxx (8, 3.5) (8, 3)           @noisy det1598 det2016
mzz (9, 5.5) (8.5, 5.5)       @noisy det325 det2372
mxx (8, 5.5) (8, 5)           @noisy det2059 det2630
mzz (8.5, 7.5) (9, 7.5)       @noisy det125 det2372
mxx (8, 7.5) (8, 7)           @noisy det1976 det2379
mzz (8.5, 9.5) (9, 9.5)       @noisy det125 det2558
mxx (8, 9) (8, 9.5)           @noisy det251 det1664
mzz (9.5, 0.5) (10, 0.5)      @noisy det764 det970
mxx (9, 0) (9, 0.5)           @noisy det90 det2212
mxx (10, 1.5) (10, 1)         @noisy det3 det739
mzz (9.5, 2.5) (10, 2.5)      @noisy det970 det2643
mxx (9, 2) (9, 2.5)           @noisy det1225 det2205
mxx (10, 3.5) (10, 3)         @noisy det135 det2817
mzz (9.5, 4.5) (10, 4.5)      @noisy det2643 det2648
mxx (9, 4) (9, 4.5)           @noisy det2294 det2695
mxx (10, 5) (10, 5.5)         @noisy det1681 det1991
mzz (9.5, 6.5) (10, 6.5)      @noisy det47 det2648
mxx (9, 6.5) (9, 6)           @noisy det18 det1526
mxx (10, 7.5) (10, 7)         @noisy det2924 det2962
mzz (9.5, 8.5) (10, 8.5)      @noisy det17 det47
mxx (9, 8) (9, 8.5)           @noisy det893 det2667
mxx (10, 9) (10, 9.5)         @noisy det782 det937
mzz (0.5, 0) (0, 0)           @noisy det2163 det2824
mx (0.5, 1)                   @noisy det126 det273 det1087 det2045
mzz (0, 2) (0.5, 2)           @noisy det441 det1756
mx (0.5, 3)                   @noisy det722 det825 det1149 det1592
mzz (0, 4) (0.5, 4)           @noisy det350 det1302
mx (0.5, 5)                   @noisy det99 det805 det1467 det2823
mzz (0.5, 6) (0, 6)           @noisy det195 det2700
mx (0.5, 7)                   @noisy det794 det1157 det1659 det1726
mzz (0, 8) (0.5, 8)           @noisy det492 det1868
mx (0.5, 9)                   @noisy det142 det280 det858 det1660
mzz (0, 10) (0.5, 10)         @noisy det1670 det2216
mx (1.5, 0)                   @noisy det126 det2647
mzz (1, 1) (1.5, 1)           @noisy det100 det1134
mx (1.5, 2)                   @noisy det825 det1087 det1263 det2026
mzz (1, 3) (1.5, 3)           @noisy det1409 det2145
mx (1.5, 4)                   @noisy det805 det1149 det1612 det2833
mzz (1.5, 5) (1, 5)           @noisy det599 det1274
mx (1.5, 6)                   @noisy det916 det1467 det1659 det2860
mzz (1, 7) (1.5, 7)           @noisy det1508 det2455
mx (1.5, 8)                   @noisy det280 det806 det1157 det1952
mzz (1, 9) (1.5, 9)           @noisy det91 det2698
mx (1.5, 10)                  @noisy det142 det572
mzz (2, 0) (2.5, 0)           @noisy det138 det191
mx (2.5, 1)                   @noisy det1258 det1263 det1679 det2647
mzz (2.5, 2) (2, 2)           @noisy det1827 det2773
mx (2.5, 3)                   @noisy det319 det2026 det2833 det2858
mzz (2, 4) (2.5, 4)           @noisy det2520 det2564
mx (2.5, 5)                   @noisy det916 det1612 det1702 det2670
mzz (2, 6) (2.5, 6)           @noisy det784 det1176
mx (2.5, 7)                   @noisy det806 det2152 det2365 det2860
mzz (2.5, 8) (2, 8)           @noisy det1328 det1740
mx (2.5, 9)                   @noisy det572 det1618 det1879 det1952
mzz (2, 10) (2.5, 10)         @noisy det1155 det2130
mx (3.5, 0)                   @noisy det938 det1679
mzz (3, 1) (3.5, 1)           @noisy det50 det2449
mx (3.5, 2)                   @noisy det685 det1258 det2178 det2858
mzz (3, 3) (3.5, 3)           @noisy det2234 det2271
mx (3.5, 4)                   @noisy det319 det1241 det1702 det2677
mzz (3.5, 5) (3, 5)           @noisy det1065 det1689
mx (3.5, 6)                   @noisy det1417 det1585 det2365 det2670
mzz (3, 7) (3.5, 7)           @noisy det830 det2054
mx (3.5, 8)                   @noisy det1618 det2152 det2208 det2240
mzz (3, 9) (3.5, 9)           @noisy det608 det2725
mx (3.5, 10)                  @noisy det1870 det1879
mzz (4, 0) (4.5, 0)           @noisy det596 det2466
mx (4.5, 1)                   @noisy det88 det938 det1055 det2178
mzz (4.5, 2) (4, 2)           @noisy det265 det2358
mx (4.5, 3)                   @noisy det685 det1113 det1241 det1773
mzz (4, 4) (4.5, 4)           @noisy det2709 det2717
mx (4.5, 5)                   @noisy det120 det1585 det1970 det2677
mzz (4, 6) (4.5, 6)           @noisy det1706 det2593
mx (4.5, 7)                   @noisy det1212 det1417 det2197 det2240
mzz (4.5, 8) (4, 8)           @noisy det72 det2065
mx (4.5, 9)                   @noisy det426 det1870 det1905 det2208
mzz (4, 10) (4.5, 10)         @noisy det710 det2461
mx (5.5, 0)                   @noisy det88 det642
mzz (5.5, 1) (5, 1)           @noisy det1546 det1608
mx (5.5, 2)                   @noisy det290 det1055 det1113 det2376
mzz (5, 3) (5.5, 3)           @noisy det612 det801
mx (5.5, 4)                   @noisy det574 det933 det1773 det1970
mzz (5, 5) (5.5, 5)           @noisy det2331 det2412
mx (5.5, 6)                   @noisy det120 det1675 det2197 det2662
mzz (5.5, 7) (5, 7)           @noisy det1676 det2886
mx (5.5, 8)                   @noisy det426 det1212 det2602 det2806
mzz (5, 9) (5.5, 9)           @noisy det291 det2669
mx (5.5, 10)                  @noisy det1905 det2110
mzz (6.5, 0) (6, 0)           @noisy det288 det714
mx (6.5, 1)                   @noisy det642 det1199 det1376 det2376
mzz (6, 2) (6.5, 2)           @noisy det929 det2184
mx (6.5, 3)                   @noisy det290 det933 det1047 det2207
mzz (6, 4) (6.5, 4)           @noisy det1603 det2557
mx (6.5, 5)                   @noisy det574 det1026 det1675 det2125
mzz (6, 6) (6.5, 6)           @noisy det2627 det2776
mx (6.5, 7)                   @noisy det570 det1284 det2662 det2806
mzz (6, 8) (6.5, 8)           @noisy det662 det1814
mx (6.5, 9)                   @noisy det1671 det1804 det2110 det2602
mzz (6, 10) (6.5, 10)         @noisy det2527 det2949
mx (7.5, 0)                   @noisy det1376 det2149
mzz (7, 1) (7.5, 1)           @noisy det595 det2340
mx (7.5, 2)                   @noisy det871 det1199 det1624 det2207
mzz (7.5, 3) (7, 3)           @noisy det711 det2751
mx (7.5, 4)                   @noisy det1047 det2016 det2125 det2697
mzz (7, 5) (7.5, 5)           @noisy det567 det2748
mx (7.5, 6)                   @noisy det570 det751 det1026 det2630
mzz (7, 7) (7.5, 7)           @noisy det2545 det2616
mx (7.5, 8)                   @noisy det1193 det1284 det1671 det1976
mzz (7, 9) (7.5, 9)           @noisy det828 det908
mx (7.5, 10)                  @noisy det1664 det1804
mzz (8.5, 0) (8, 0)           @noisy det1528 det2609
mx (8.5, 1)                   @noisy det21 det90 det1624 det2149
mzz (8, 2) (8.5, 2)           @noisy det568 det2047
mx (8.5, 3)                   @noisy det871 det1598 det2016 det2205
mzz (8, 4) (8.5, 4)           @noisy det325 det985
mx (8.5, 5)                   @noisy det2059 det2630 det2695 det2697
mzz (8.5, 6) (8, 6)           @noisy det2372 det2608
mx (8.5, 7)                   @noisy det751 det1526 det1976 det2379
mzz (8, 8) (8.5, 8)           @noisy det125 det285
mx (8.5, 9)                   @noisy det251 det893 det1193 det1664
mzz (8, 10) (8.5, 10)         @noisy det2324 det2558
mx (9.5, 0)                   @noisy det90 det2212
mzz (9, 1) (9.5, 1)           @noisy det970 det2777
mx (9.5, 2)                   @noisy det3 det21 det1225 det2205
mzz (9, 3) (9.5, 3)           @noisy det2643 det2842
mx (9.5, 4)                   @noisy det135 det1598 det2294 det2695
mzz (9.5, 5) (9, 5)           @noisy det2648 det2780
mx (9.5, 6)                   @noisy det18 det1526 det1681 det2059
mzz (9, 7) (9.5, 7)           @noisy det47 det1489
mx (9.5, 8)                   @noisy det893 det2379 det2667 det2924
mzz (9, 9) (9.5, 9)           @noisy det17 det1630
mx (9.5, 10)                  @noisy det251 det782
i (9.5, 7.5)                  @noisy
i (4.5, 2.5)                  @noisy
i (3, 10)                     @noisy
i (3.5, 3.5)                  @noisy
i (3.5, 9.5)                  @noisy
i (4.5, 8.5)                  @noisy
i (0, 2.5)                    @noisy
i (8.5, 2.5)                  @noisy
i (10, 0)                     @noisy
i (5, 10)                     @noisy
i (10, 6)                     @noisy
i (0.5, 4.5)                  @noisy
i (5.5, 3.5)                  @noisy
i (5.5, 9.5)                  @noisy
i (0, 8.5)                    @noisy
i (8.5, 8.5)                  @noisy
i (2.5, 4.5)                  @noisy
i (1.5, 5.5)                  @noisy
i (6.5, 4.5)                  @noisy
i (7, 10)                     @noisy
i (7.5, 3.5)                  @noisy
i (7.5, 9.5)                  @noisy
i (9.5, 3.5)                  @noisy
i (9.5, 9.5)                  @noisy
i (4.5, 4.5)                  @noisy
i (3.5, 5.5)                  @noisy
i (5.5, 5.5)                  @noisy
i (8.5, 4.5)                  @noisy
i (10, 2)                     @noisy
i (9, 10)                     @noisy
i (0.5, 0.5)                  @noisy
i (1.5, 1.5)                  @noisy
i (0, 4.5)                    @noisy
i (10, 8)                     @noisy
i (2.5, 0.5)                  @noisy
i (2.5, 6.5)                  @noisy
i (0.5, 6.5)                  @noisy
i (1.5, 7.5)                  @noisy
i (9.5, 1.5)                  @noisy
i (6.5, 0.5)                  @noisy
i (6.5, 6.5)                  @noisy
i (1.5, 9.5)                  @noisy
i (7.5, 5.5)                  @noisy
i (9.5, 5.5)                  @noisy
i (4.5, 0.5)                  @noisy
i (5.5, 1.5)                  @noisy
i (3.5, 1.5)                  @noisy
i (3.5, 7.5)                  @noisy
i (4.5, 6.5)                  @noisy
i (0, 0.5)                    @noisy
i (8.5, 0.5)                  @noisy
i (8.5, 6.5)                  @noisy
i (10, 4)                     @noisy
i (5.5, 7.5)                  @noisy
i (0.5, 2.5)                  @noisy
i (0, 6.5)                    @noisy
i (10, 10)                    @noisy
i (2.5, 2.5)                  @noisy
i (0.5, 8.5)                  @noisy
i (1, 10)                     @noisy
i (1.5, 3.5)                  @noisy
i (2.5, 8.5)                  @noisy
i (6.5, 2.5)                  @noisy
i (6.5, 8.5)                  @noisy
i (7.5, 1.5)                  @noisy
i (7.5, 7.5)                  @noisy

--------         32
mxx (0, 1) (0, 0.5)           @noisy det273 det1330
mxx (1, 1.5) (1, 2)           @noisy det1087 det2045
mx (0.5, 1.5)                 @noisy det736 det1087
mz (0, 1.5)                   @noisy det1756 det2163
mxx (0, 2.5) (0, 3)           @noisy det498 det722
mxx (1, 3.5) (1, 4)           @noisy det1149 det1592
mx (0.5, 3.5)                 @noisy det920 det1149
mz (0, 3.5)                   @noisy det350 det441
mxx (0, 4.5) (0, 5)           @noisy det99 det2838
mxx (1, 6) (1, 5.5)           @noisy det1467 det2823
mx (0.5, 5.5)                 @noisy det795 det1467
mz (0, 5.5)                   @noisy det1302 det2700
mxx (0, 7) (0, 6.5)           @noisy det673 det1726
mxx (1, 7.5) (1, 8)           @noisy det794 det1157
mx (0.5, 7.5)                 @noisy det772 det1157
mz (0, 7.5)                   @noisy det195 det1868
mxx (0, 8.5) (0, 9)           @noisy det858 det2508
mxx (1, 9.5) (1, 10)          @noisy det142 det1660
mx (0.5, 9.5)                 @noisy det142 det779
mz (0, 9.5)                   @noisy det492 det2216
mxx (2, 0.5) (2, 1)           @noisy det126 det2647
mx (1.5, 0.5)                 @noisy det789 det2647
mz (1, 0.5)                   @noisy det100 det2163 det2541 det2824
mxx (2, 3) (2, 2.5)           @noisy det825 det2026
mx (1.5, 2.5)                 @noisy det833 det2026
mz (1, 2.5)                   @noisy det441 det1134 det1756 det2145
mxx (2, 4.5) (2, 5)           @noisy det805 det1612
mx (1.5, 4.5)                 @noisy det752 det1612
mz (1, 4.5)                   @noisy det350 det599 det1302 det1409
mxx (2, 6.5) (2, 7)           @noisy det1659 det2860
mx (1.5, 6.5)                 @noisy det891 det2860
mz (1, 6.5)                   @noisy det195 det1274 det1508 det2700
mxx (2, 9) (2, 8.5)           @noisy det280 det1952
mx (1.5, 8.5)                 @noisy det857 det1952
mz (1, 8.5)                   @noisy det91 det492 det1868 det2455
mxx (3, 1.5) (3, 2)           @noisy det1258 det1263
mx (2.5, 1.5)                 @noisy det846 det1258
mz (2, 1.5)                   @noisy det100 det138 det1134 det1827
mxx (3, 3.5) (3, 4)           @noisy det319 det2833
mx (2.5, 3.5)                 @noisy det319 det884
mz (2, 3.5)                   @noisy det1409 det2145 det2564 det2773
mxx (3, 5.5) (3, 6)           @noisy det916 det2670
mx (2.5, 5.5)                 @noisy det935 det2670
mz (2, 5.5)                   @noisy det599 det784 det1274 det2520
mxx (3, 7.5) (3, 8)           @noisy det806 det2152
mx (2.5, 7.5)                 @noisy det896 det2152
mz (2, 7.5)                   @noisy det1176 det1508 det1740 det2455
mxx (3, 9.5) (3, 10)          @noisy det572 det1879
mx (2.5, 9.5)                 @noisy det831 det1879
mz (2, 9.5)                   @noisy det91 det1328 det2130 det2698
mxx (4, 0.5) (4, 1)           @noisy det938 det1679
mx (3.5, 0.5)                 @noisy det931 det938
mz (3, 0.5)                   @noisy det50 det138 det191 det1215
mxx (4, 2.5) (4, 3)           @noisy det685 det2858
mx (3.5, 2.5)                 @noisy det685 det888
mz (3, 2.5)                   @noisy det1827 det2271 det2449 det2773
mxx (4, 4.5) (4, 5)           @noisy det1702 det2677
mx (3.5, 4.5)                 @noisy det818 det2677
mz (3, 4.5)                   @noisy det1689 det2234 det2520 det2564
mxx (4, 6.5) (4, 7)           @noisy det1417 det2365
mx (3.5, 6.5)                 @noisy det820 det1417
mz (3, 6.5)                   @noisy det784 det830 det1065 det1176
mxx (4, 9) (4, 8.5)           @noisy det1618 det2208
mx (3.5, 8.5)                 @noisy det879 det2208
mz (3, 8.5)                   @noisy det608 det1328 det1740 det2054
mxx (5, 1.5) (5, 2)           @noisy det1055 det2178
mx (4.5, 1.5)                 @noisy det844 det1055
mz (4, 1.5)                   @noisy det50 det265 det596 det2449
mxx (5, 3.5) (5, 4)           @noisy det1241 det1773
mx (4.5, 3.5)                 @noisy det856 det1773
mz (4, 3.5)                   @noisy det2234 det2271 det2358 det2717
mxx (5, 5.5) (5, 6)           @noisy det120 det1585
mx (4.5, 5.5)                 @noisy det120 det793
mz (4, 5.5)                   @noisy det1065 det1689 det2593 det2709
mxx (5, 7.5) (5, 8)           @noisy det1212 det2240
mx (4.5, 7.5)                 @noisy det770 det1212
mz (4, 7.5)                   @noisy det830 det1706 det2054 det2065
mxx (5, 9.5) (5, 10)          @noisy det1870 det1905
mx (4.5, 9.5)                 @noisy det777 det1905
mz (4, 9.5)                   @noisy det72 det608 det2461 det2725
mxx (6, 1) (6, 0.5)           @noisy det88 det642
mx (5.5, 0.5)                 @noisy det642 det911
mz (5, 0.5)                   @noisy det240 det596 det1546 det2466
mxx (6, 2.5) (6, 3)           @noisy det290 det1113
mx (5.5, 2.5)                 @noisy det290 det787
mz (5, 2.5)                   @noisy det265 det612 det1608 det2358
mxx (6, 4.5) (6, 5)           @noisy det574 det1970
mx (5.5, 4.5)                 @noisy det574 det791
mz (5, 4.5)                   @noisy det801 det2412 det2709 det2717
mxx (6, 6.5) (6, 7)           @noisy det2197 det2662
mx (5.5, 6.5)                 @noisy det889 det2662
mz (5, 6.5)                   @noisy det1676 det1706 det2331 det2593
mxx (6, 8.5) (6, 9)           @noisy det426 det2602
mx (5.5, 8.5)                 @noisy det915 det2602
mz (5, 8.5)                   @noisy det72 det2065 det2669 det2886
mxx (7, 1.5) (7, 2)           @noisy det1199 det2376
mx (6.5, 1.5)                 @noisy det867 det1199
mz (6, 1.5)                   @noisy det714 det929 det1546 det1608
mxx (7, 4) (7, 3.5)           @noisy det933 det1047
mx (6.5, 3.5)                 @noisy det824 det1047
mz (6, 3.5)                   @noisy det612 det801 det1603 det2184
mxx (7, 5.5) (7, 6)           @noisy det1026 det1675
mx (6.5, 5.5)                 @noisy det942 det1026
mz (6, 5.5)                   @noisy det2331 det2412 det2557 det2627
mxx (7, 7.5) (7, 8)           @noisy det1284 det2806
mx (6.5, 7.5)                 @noisy det903 det1284
mz (6, 7.5)                   @noisy det662 det1676 det2776 det2886
mxx (7, 9.5) (7, 10)          @noisy det1804 det2110
mx (6.5, 9.5)                 @noisy det776 det1804
mz (6, 9.5)                   @noisy det291 det1814 det2669 det2949
mxx (8, 0.5) (8, 1)           @noisy det1376 det2149
mx (7.5, 0.5)                 @noisy det773 det2149
mz (7, 0.5)                   @noisy det288 det714 det2277 det2340
mxx (8, 2.5) (8, 3)           @noisy det871 det2207
mx (7.5, 2.5)                 @noisy det836 det871
mz (7, 2.5)                   @noisy det595 det711 det929 det2184
mxx (8, 4.5) (8, 5)           @noisy det2125 det2697
mx (7.5, 4.5)                 @noisy det939 det2697
mz (7, 4.5)                   @noisy det1603 det2557 det2748 det2751
mxx (8, 7) (8, 6.5)           @noisy det570 det751
mx (7.5, 6.5)                 @noisy det751 det823
mz (7, 6.5)                   @noisy det567 det2616 det2627 det2776
mxx (8, 8.5) (8, 9)           @noisy det1193 det1671
mx (7.5, 8.5)                 @noisy det745 det1193
mz (7, 8.5)                   @noisy det662 det828 det1814 det2545
mxx (9, 1.5) (9, 2)           @noisy det21 det1624
mx (8.5, 1.5)                 @noisy det21 det921
mz (8, 1.5)                   @noisy det568 det595 det1528 det2340
mxx (9, 3.5) (9, 4)           @noisy det1598 det2016
mx (8.5, 3.5)                 @noisy det873 det1598
mz (8, 3.5)                   @noisy det711 det985 det2047 det2751
mxx (9, 5.5) (9, 6)           @noisy det2059 det2630
mx (8.5, 5.5)                 @noisy det808 det2059
mz (8, 5.5)                   @noisy det325 det567 det2608 det2748
mxx (9, 7.5) (9, 8)           @noisy det1976 det2379
mx (8.5, 7.5)                 @noisy det850 det2379
mz (8, 7.5)                   @noisy det285 det2372 det2545 det2616
mxx (9, 10) (9, 9.5)          @noisy det251 det1664
mx (8.5, 9.5)                 @noisy det251 det788
mz (8, 9.5)                   @noisy det125 det828 det908 det2324
mxx (10, 0.5) (10, 1)         @noisy det90 det2212
mx (9.5, 0.5)                 @noisy det813 det2212
mz (9, 0.5)                   @noisy det764 det1528 det2609 det2777
mz (10, 1.5)                  @noisy det970 det2777
mxx (10, 2.5) (10, 3)         @noisy det1225 det2205
mx (9.5, 2.5)                 @noisy det914 det1225
mz (9, 2.5)                   @noisy det568 det970 det2047 det2842
mz (10, 3.5)                  @noisy det2643 det2842
mxx (10, 4.5) (10, 5)         @noisy det2294 det2695
mx (9.5, 4.5)                 @noisy det918 det2294
mz (9, 4.5)                   @noisy det325 det985 det2643 det2780
mz (10, 5.5)                  @noisy det2648 det2780
mxx (10, 6.5) (10, 7)         @noisy det18 det1526
mx (9.5, 6.5)                 @noisy det18 det799
mz (9, 6.5)                   @noisy det1489 det2372 det2608 det2648
mz (10, 7.5)                  @noisy det47 det1489
mxx (10, 9) (10, 8.5)         @noisy det893 det2667
mx (9.5, 8.5)                 @noisy det897 det2667
mz (9, 8.5)                   @noisy det47 det125 det285 det1630
mz (10, 9.5)                  @noisy det17 det1630
mxx (0.5, 0.5) (0.5, 0)       @noisy det126 det1330
mzz (1, 1) (0.5, 1)           @noisy det2163 det2824
mxx (0.5, 2.5) (0.5, 2)       @noisy det498 det825
mzz (1, 3) (0.5, 3)           @noisy det441 det1756
mxx (0.5, 4.5) (0.5, 4)       @noisy det805 det2838
mzz (0.5, 5) (1, 5)           @noisy det350 det1302
mxx (0.5, 6.5) (0.5, 6)       @noisy det673 det1659
mzz (1, 7) (0.5, 7)           @noisy det195 det2700
mxx (0.5, 8.5) (0.5, 8)       @noisy det280 det2508
mzz (1, 9) (0.5, 9)           @noisy det492 det1868
mzz (1.5, 0) (2, 0)           @noisy det1865 det2541
mxx (1.5, 1.5) (1.5, 1)       @noisy det1263 det2045
mzz (1.5, 2) (2, 2)           @noisy det100 det1134
mxx (1.5, 3.5) (1.5, 3)       @noisy det1592 det2833
mzz (1.5, 4) (2, 4)           @noisy det1409 det2145
mxx (1.5, 5) (1.5, 5.5)       @noisy det916 det2823
mzz (1.5, 6) (2, 6)           @noisy det599 det1274
mxx (1.5, 7.5) (1.5, 7)       @noisy det794 det806
mzz (1.5, 8) (2, 8)           @noisy det1508 det2455
mxx (1.5, 9.5) (1.5, 9)       @noisy det572 det1660
mzz (1.5, 10) (2, 10)         @noisy det91 det2698
mxx (2.5, 0.5) (2.5, 0)       @noisy det126 det1679
mzz (3, 1) (2.5, 1)           @noisy det138 det191
mxx (2.5, 2) (2.5, 2.5)       @noisy det825 det2858
mzz (2.5, 3) (3, 3)           @noisy det1827 det2773
mxx (2.5, 4) (2.5, 4.5)       @noisy det805 det1702
mzz (2.5, 5) (3, 5)           @noisy det2520 det2564
mxx (2.5, 6.5) (2.5, 6)       @noisy det1659 det2365
mzz (2.5, 7) (3, 7)           @noisy det784 det1176
mxx (2.5, 8) (2.5, 8.5)       @noisy det280 det1618
mzz (2.5, 9) (3, 9)           @noisy det1328 det1740
mzz (3.5, 0) (4, 0)           @noisy det269 det1215
mxx (3.5, 1) (3.5, 1.5)       @noisy det1263 det2178
mzz (3.5, 2) (4, 2)           @noisy det50 det2449
mxx (3.5, 3) (3.5, 3.5)       @noisy det1241 det2833
mzz (4, 4) (3.5, 4)           @noisy det2234 det2271
mxx (3.5, 5) (3.5, 5.5)       @noisy det916 det1585
mzz (3.5, 6) (4, 6)           @noisy det1065 det1689
mxx (3.5, 7) (3.5, 7.5)       @noisy det806 det2240
mzz (3.5, 8) (4, 8)           @noisy det830 det2054
mxx (3.5, 9) (3.5, 9.5)       @noisy det572 det1870
mzz (4, 10) (3.5, 10)         @noisy det608 det2725
mxx (4.5, 0.5) (4.5, 0)       @noisy det88 det1679
mzz (5, 1) (4.5, 1)           @noisy det596 det2466
mxx (4.5, 2) (4.5, 2.5)       @noisy det1113 det2858
mzz (5, 3) (4.5, 3)           @noisy det265 det2358
mxx (4.5, 4.5) (4.5, 4)       @noisy det1702 det1970
mzz (5, 5) (4.5, 5)           @noisy det2709 det2717
mxx (4.5, 6.5) (4.5, 6)       @noisy det2197 det2365
mzz (5, 7) (4.5, 7)           @noisy det1706 det2593
mxx (4.5, 8) (4.5, 8.5)       @noisy det426 det1618
mzz (5, 9) (4.5, 9)           @noisy det72 det2065
mzz (5.5, 0) (6, 0)           @noisy det87 det240
mxx (5.5, 1) (5.5, 1.5)       @noisy det2178 det2376
mzz (5.5, 2) (6, 2)           @noisy det1546 det1608
mxx (5.5, 3) (5.5, 3.5)       @noisy det933 det1241
mzz (5.5, 4) (6, 4)           @noisy det612 det801
mxx (5.5, 5.5) (5.5, 5)       @noisy det1585 det1675
mzz (6, 6) (5.5, 6)           @noisy det2331 det2412
mxx (5.5, 7) (5.5, 7.5)       @noisy det2240 det2806
mzz (5.5, 8) (6, 8)           @noisy det1676 det2886
mxx (5.5, 9) (5.5, 9.5)       @noisy det1870 det2110
mzz (5.5, 10) (6, 10)         @noisy det291 det2669
mxx (6.5, 0) (6.5, 0.5)       @noisy det88 det1376
mzz (6.5, 1) (7, 1)           @noisy det288 det714
mxx (6.5, 2.5) (6.5, 2)       @noisy det1113 det2207
mzz (6.5, 3) (7, 3)           @noisy det929 det2184
mxx (6.5, 4.5) (6.5, 4)       @noisy det1970 det2125
mzz (6.5, 5) (7, 5)           @noisy det1603 det2557
mxx (6.5, 6) (6.5, 6.5)       @noisy det570 det2197
mzz (6.5, 7) (7, 7)           @noisy det2627 det2776
mxx (6.5, 8.5) (6.5, 8)       @noisy det426 det1671
mzz (7, 9) (6.5, 9)           @noisy det662 det1814
mzz (7.5, 0) (8, 0)           @noisy det2220 det2277
mxx (7.5, 1.5) (7.5, 1)       @noisy det1624 det2376
mzz (7.5, 2) (8, 2)           @noisy det595 det2340
mxx (7.5, 3) (7.5, 3.5)       @noisy det933 det2016
mzz (7.5, 4) (8, 4)           @noisy det711 det2751
mxx (7.5, 5) (7.5, 5.5)       @noisy det1675 det2630
mzz (7.5, 6) (8, 6)           @noisy det567 det2748
mxx (7.5, 7.5) (7.5, 7)       @noisy det1976 det2806
mzz (7.5, 8) (8, 8)           @noisy det2545 det2616
mxx (7.5, 9.5) (7.5, 9)       @noisy det1664 det2110
mzz (7.5, 10) (8, 10)         @noisy det828 det908
mxx (8.5, 0) (8.5, 0.5)       @noisy det90 det1376
mzz (8.5, 1) (9, 1)           @noisy det1528 det2609
mxx (8.5, 2.5) (8.5, 2)       @noisy det2205 det2207
mzz (8.5, 3) (9, 3)           @noisy det568 det2047
mxx (8.5, 4.5) (8.5, 4)       @noisy det2125 det2695
mzz (9, 5) (8.5, 5)           @noisy det325 det985
mxx (8.5, 6) (8.5, 6.5)       @noisy det570 det1526
mzz (8.5, 7) (9, 7)           @noisy det2372 det2608
mxx (8.5, 8.5) (8.5, 8)       @noisy det893 det1671
mzz (8.5, 9) (9, 9)           @noisy det125 det285
mzz (9.5, 0) (10, 0)          @noisy det130 det764
mxx (9.5, 1.5) (9.5, 1)       @noisy det3 det1624
mzz (9.5, 2) (10, 2)          @noisy det970 det2777
mxx (9.5, 3.5) (9.5, 3)       @noisy det135 det2016
mzz (9.5, 4) (10, 4)          @noisy det2643 det2842
mxx (9.5, 5) (9.5, 5.5)       @noisy det1681 det2630
mzz (9.5, 6) (10, 6)          @noisy det2648 det2780
mxx (9.5, 7) (9.5, 7.5)       @noisy det1976 det2924
mzz (9.5, 8) (10, 8)          @noisy det47 det1489
mxx (9.5, 9.5) (9.5, 9)       @noisy det782 det1664
mzz (9.5, 10) (10, 10)        @noisy det17 det1630
i (9, 0)                      @noisy
i (2.5, 10)                   @noisy
i (0, 4)                      @noisy
i (8.5, 10)                   @noisy
i (0, 0)                      @noisy
i (0, 10)                     @noisy
i (7, 0)                      @noisy
i (3, 0)                      @noisy
i (6.5, 10)                   @noisy
i (0, 6)                      @noisy
i (0, 2)                      @noisy
i (5, 0)                      @noisy
i (1, 0)                      @noisy
i (0, 8)                      @noisy
i (4.5, 10)                   @noisy
i (0.5, 10)                   @noisy

--------         33
mz (0, 0.5)                   @noisy det2163 det2824
mxx (0, 1.5) (0, 2)           @noisy det1140 det2045
mx (0.5, 1.5)                 @noisy det736 det1140
mz (1, 1.5)                   @noisy det100 det441 det1134 det2824
mz (0, 2.5)                   @noisy det441 det1756
mxx (0, 3.5) (0, 4)           @noisy det1592 det2162
mx (0.5, 3.5)                 @noisy det920 det2162
mz (1, 3.5)                   @noisy det1302 det1409 det1756 det2145
mz (0, 4.5)                   @noisy det350 det1302
mxx (0, 5.5) (0, 6)           @noisy det1003 det2823
mx (0.5, 5.5)                 @noisy det795 det1003
mz (1, 5.5)                   @noisy det195 det350 det599 det1274
mz (0, 6.5)                   @noisy det195 det2700
mxx (0, 7.5) (0, 8)           @noisy det248 det794
mx (0.5, 7.5)                 @noisy det248 det772
mz (1, 7.5)                   @noisy det492 det1508 det2455 det2700
mz (0, 8.5)                   @noisy det492 det1868
mxx (0, 9.5) (0, 10)          @noisy det275 det1660
mx (0.5, 9.5)                 @noisy det275 det779
mz (1, 9.5)                   @noisy det91 det1670 det1868 det2698
mxx (1, 0.5) (1, 1)           @noisy det126 det2134
mx (1.5, 0.5)                 @noisy det789 det2134
mz (2, 0.5)                   @noisy det138 det191 det1134 det1865
mxx (1, 2.5) (1, 3)           @noisy det173 det825
mx (1.5, 2.5)                 @noisy det173 det833
mz (2, 2.5)                   @noisy det100 det1409 det1827 det2773
mxx (1, 4.5) (1, 5)           @noisy det805 det1236
mx (1.5, 4.5)                 @noisy det752 det1236
mz (2, 4.5)                   @noisy det1274 det2145 det2520 det2564
mxx (1, 6.5) (1, 7)           @noisy det1398 det1659
mx (1.5, 6.5)                 @noisy det891 det1398
mz (2, 6.5)                   @noisy det599 det784 det1176 det2455
mxx (1, 8.5) (1, 9)           @noisy det280 det1900
mx (1.5, 8.5)                 @noisy det857 det1900
mz (2, 8.5)                   @noisy det1328 det1508 det1740 det2698
mxx (2, 1.5) (2, 2)           @noisy det1263 det1287
mx (2.5, 1.5)                 @noisy det846 det1287
mz (3, 1.5)                   @noisy det50 det191 det2449 det2773
mxx (2, 3.5) (2, 4)           @noisy det1130 det2833
mx (2.5, 3.5)                 @noisy det884 det1130
mz (3, 3.5)                   @noisy det1827 det2234 det2271 det2520
mxx (2, 5.5) (2, 6)           @noisy det916 det1979
mx (2.5, 5.5)                 @noisy det935 det1979
mz (3, 5.5)                   @noisy det1065 det1176 det1689 det2564
mxx (2, 7.5) (2, 8)           @noisy det806 det2126
mx (2.5, 7.5)                 @noisy det896 det2126
mz (3, 7.5)                   @noisy det784 det830 det1328 det2054
mxx (2, 9.5) (2, 10)          @noisy det572 det2433
mx (2.5, 9.5)                 @noisy det831 det2433
mz (3, 9.5)                   @noisy det608 det1155 det1740 det2725
mxx (3, 1) (3, 0.5)           @noisy det197 det1679
mx (3.5, 0.5)                 @noisy det197 det931
mz (4, 0.5)                   @noisy det269 det596 det2449 det2466
mxx (3, 2.5) (3, 3)           @noisy det1869 det2858
mx (3.5, 2.5)                 @noisy det888 det1869
mz (4, 2.5)                   @noisy det50 det265 det2234 det2358
mxx (3, 4.5) (3, 5)           @noisy det1687 det1702
mx (3.5, 4.5)                 @noisy det818 det1687
mz (4, 4.5)                   @noisy det1065 det2271 det2709 det2717
mxx (3, 7) (3, 6.5)           @noisy det334 det2365
mx (3.5, 6.5)                 @noisy det334 det820
mz (4, 6.5)                   @noisy det1689 det1706 det2054 det2593
mxx (3, 8.5) (3, 9)           @noisy det1618 det2003
mx (3.5, 8.5)                 @noisy det879 det2003
mz (4, 8.5)                   @noisy det72 det830 det2065 det2725
mxx (4, 1.5) (4, 2)           @noisy det904 det2178
mx (4.5, 1.5)                 @noisy det844 det904
mz (5, 1.5)                   @noisy det1546 det1608 det2358 det2466
mxx (4, 4) (4, 3.5)           @noisy det1241 det1649
mx (4.5, 3.5)                 @noisy det856 det1649
mz (5, 3.5)                   @noisy det265 det612 det801 det2709
mxx (4, 5.5) (4, 6)           @noisy det1585 det2349
mx (4.5, 5.5)                 @noisy det793 det2349
mz (5, 5.5)                   @noisy det1706 det2331 det2412 det2717
mxx (4, 7.5) (4, 8)           @noisy det2109 det2240
mx (4.5, 7.5)                 @noisy det770 det2109
mz (5, 7.5)                   @noisy det72 det1676 det2593 det2886
mxx (4, 9.5) (4, 10)          @noisy det1870 det2548
mx (4.5, 9.5)                 @noisy det777 det2548
mz (5, 9.5)                   @noisy det291 det710 det2065 det2669
mxx (5, 0.5) (5, 1)           @noisy det88 det2517
mx (5.5, 0.5)                 @noisy det911 det2517
mz (6, 0.5)                   @noisy det87 det288 det714 det1608
mxx (5, 3) (5, 2.5)           @noisy det96 det1113
mx (5.5, 2.5)                 @noisy det96 det787
mz (6, 2.5)                   @noisy det801 det929 det1546 det2184
mxx (5, 4.5) (5, 5)           @noisy det1970 det2415
mx (5.5, 4.5)                 @noisy det791 det2415
mz (6, 4.5)                   @noisy det612 det1603 det2331 det2557
mxx (5, 6.5) (5, 7)           @noisy det835 det2197
mx (5.5, 6.5)                 @noisy det835 det889
mz (6, 6.5)                   @noisy det2412 det2627 det2776 det2886
mxx (5, 9) (5, 8.5)           @noisy det426 det2388
mx (5.5, 8.5)                 @noisy det915 det2388
mz (6, 8.5)                   @noisy det291 det662 det1676 det1814
mxx (6, 1.5) (6, 2)           @noisy det518 det2376
mx (6.5, 1.5)                 @noisy det518 det867
mz (7, 1.5)                   @noisy det288 det595 det2184 det2340
mxx (6, 3.5) (6, 4)           @noisy det933 det1758
mx (6.5, 3.5)                 @noisy det824 det1758
mz (7, 3.5)                   @noisy det711 det929 det2557 det2751
mxx (6, 6) (6, 5.5)           @noisy det593 det1675
mx (6.5, 5.5)                 @noisy det593 det942
mz (7, 5.5)                   @noisy det567 det1603 det2748 det2776
mxx (6, 7.5) (6, 8)           @noisy det1280 det2806
mx (6.5, 7.5)                 @noisy det903 det1280
mz (7, 7.5)                   @noisy det1814 det2545 det2616 det2627
mxx (6, 9.5) (6, 10)          @noisy det1787 det2110
mx (6.5, 9.5)                 @noisy det776 det1787
mz (7, 9.5)                   @noisy det662 det828 det908 det2527
mxx (7, 0.5) (7, 1)           @noisy det1376 det2020
mx (7.5, 0.5)                 @noisy det773 det2020
mz (8, 0.5)                   @noisy det595 det1528 det2220 det2609
mxx (7, 2.5) (7, 3)           @noisy det2083 det2207
mx (7.5, 2.5)                 @noisy det836 det2083
mz (8, 2.5)                   @noisy det568 det2047 det2340 det2751
mxx (7, 4.5) (7, 5)           @noisy det588 det2125
mx (7.5, 4.5)                 @noisy det588 det939
mz (8, 4.5)                   @noisy det325 det567 det711 det985
mxx (7, 6.5) (7, 7)           @noisy det157 det570
mx (7.5, 6.5)                 @noisy det157 det823
mz (8, 6.5)                   @noisy det2372 det2545 det2608 det2748
mxx (7, 9) (7, 8.5)           @noisy det489 det1671
mx (7.5, 8.5)                 @noisy det489 det745
mz (8, 8.5)                   @noisy det125 det285 det908 det2616
mxx (8, 2) (8, 1.5)           @noisy det134 det1624
mx (8.5, 1.5)                 @noisy det134 det921
mz (9, 1.5)                   @noisy det970 det2047 det2609 det2777
mxx (8, 3.5) (8, 4)           @noisy det2016 det2882
mx (8.5, 3.5)                 @noisy det873 det2882
mz (9, 3.5)                   @noisy det325 det568 det2643 det2842
mxx (8, 5.5) (8, 6)           @noisy det546 det2630
mx (8.5, 5.5)                 @noisy det546 det808
mz (9, 5.5)                   @noisy det985 det2372 det2648 det2780
mxx (8, 7.5) (8, 8)           @noisy det1976 det2391
mx (8.5, 7.5)                 @noisy det850 det2391
mz (9, 7.5)                   @noisy det47 det125 det1489 det2608
mxx (8, 9.5) (8, 10)          @noisy det1664 det2791
mx (8.5, 9.5)                 @noisy det788 det2791
mz (9, 9.5)                   @noisy det17 det285 det1630 det2558
mxx (9, 0.5) (9, 1)           @noisy det32 det90
mx (9.5, 0.5)                 @noisy det32 det813
mz (10, 0.5)                  @noisy det130 det970
mxx (10, 1.5) (10, 2)         @noisy det3 det1522
mxx (9, 2.5) (9, 3)           @noisy det1415 det2205
mx (9.5, 2.5)                 @noisy det914 det1415
mz (10, 2.5)                  @noisy det2643 det2777
mxx (10, 4) (10, 3.5)         @noisy det135 det1040
mxx (9, 5) (9, 4.5)           @noisy det679 det2695
mx (9.5, 4.5)                 @noisy det679 det918
mz (10, 4.5)                  @noisy det2648 det2842
mxx (10, 5.5) (10, 6)         @noisy det1681 det2192
mxx (9, 6.5) (9, 7)           @noisy det618 det1526
mx (9.5, 6.5)                 @noisy det618 det799
mz (10, 6.5)                  @noisy det47 det2780
mxx (10, 7.5) (10, 8)         @noisy det765 det2924
mxx (9, 8.5) (9, 9)           @noisy det893 det2566
mx (9.5, 8.5)                 @noisy det897 det2566
mz (10, 8.5)                  @noisy det17 det1489
mxx (10, 9.5) (10, 10)        @noisy det782 det1614
mxx (0.5, 0.5) (0.5, 1)       @noisy det126 det1330
mzz (1, 0) (0.5, 0)           @noisy det2163 det2824
mxx (0.5, 2.5) (0.5, 3)       @noisy det498 det825
mzz (1, 2) (0.5, 2)           @noisy det441 det1756
mxx (0.5, 5) (0.5, 4.5)       @noisy det805 det2838
mzz (1, 4) (0.5, 4)           @noisy det350 det1302
mxx (0.5, 6.5) (0.5, 7)       @noisy det673 det1659
mzz (0.5, 6) (1, 6)           @noisy det195 det2700
mxx (0.5, 8.5) (0.5, 9)       @noisy det280 det2508
mzz (1, 8) (0.5, 8)           @noisy det492 det1868
mzz (1, 10) (0.5, 10)         @noisy det1670 det2216
mxx (1.5, 1.5) (1.5, 2)       @noisy det1263 det2045
mzz (1.5, 1) (2, 1)           @noisy det100 det1134
mxx (1.5, 4) (1.5, 3.5)       @noisy det1592 det2833
mzz (2, 3) (1.5, 3)           @noisy det1409 det2145
mxx (1.5, 5.5) (1.5, 6)       @noisy det916 det2823
mzz (1.5, 5) (2, 5)           @noisy det599 det1274
mxx (1.5, 7.5) (1.5, 8)       @noisy det794 det806
mzz (1.5, 7) (2, 7)           @noisy det1508 det2455
mxx (1.5, 10) (1.5, 9.5)      @noisy det572 det1660
mzz (2, 9) (1.5, 9)           @noisy det91 det2698
mxx (2.5, 0.5) (2.5, 1)       @noisy det126 det1679
mzz (2.5, 0) (3, 0)           @noisy det138 det191
mxx (2.5, 2.5) (2.5, 3)       @noisy det825 det2858
mzz (2.5, 2) (3, 2)           @noisy det1827 det2773
mxx (2.5, 4.5) (2.5, 5)       @noisy det805 det1702
mzz (2.5, 4) (3, 4)           @noisy det2520 det2564
mxx (2.5, 7) (2.5, 6.5)       @noisy det1659 det2365
mzz (3, 6) (2.5, 6)           @noisy det784 det1176
mxx (2.5, 8.5) (2.5, 9)       @noisy det280 det1618
mzz (2.5, 8) (3, 8)           @noisy det1328 det1740
mzz (2.5, 10) (3, 10)         @noisy det1155 det2130
mxx (3.5, 1.5) (3.5, 2)       @noisy det1263 det2178
mzz (3.5, 1) (4, 1)           @noisy det50 det2449
mxx (3.5, 3.5) (3.5, 4)       @noisy det1241 det2833
mzz (3.5, 3) (4, 3)           @noisy det2234 det2271
mxx (3.5, 5.5) (3.5, 6)       @noisy det916 det1585
mzz (3.5, 5) (4, 5)           @noisy det1065 det1689
mxx (3.5, 7.5) (3.5, 8)       @noisy det806 det2240
mzz (3.5, 7) (4, 7)           @noisy det830 det2054
mxx (3.5, 9.5) (3.5, 10)      @noisy det572 det1870
mzz (4, 9) (3.5, 9)           @noisy det608 det2725
mxx (4.5, 0.5) (4.5, 1)       @noisy det88 det1679
mzz (5, 0) (4.5, 0)           @noisy det596 det2466
mxx (4.5, 2.5) (4.5, 3)       @noisy det1113 det2858
mzz (4.5, 2) (5, 2)           @noisy det265 det2358
mxx (4.5, 4.5) (4.5, 5)       @noisy det1702 det1970
mzz (5, 4) (4.5, 4)           @noisy det2709 det2717
mxx (4.5, 6.5) (4.5, 7)       @noisy det2197 det2365
mzz (5, 6) (4.5, 6)           @noisy det1706 det2593
mxx (4.5, 8.5) (4.5, 9)       @noisy det426 det1618
mzz (4.5, 8) (5, 8)           @noisy det72 det2065
mzz (5, 10) (4.5, 10)         @noisy det710 det2461
mxx (5.5, 1.5) (5.5, 2)       @noisy det2178 det2376
mzz (5.5, 1) (6, 1)           @noisy det1546 det1608
mxx (5.5, 3.5) (5.5, 4)       @noisy det933 det1241
mzz (5.5, 3) (6, 3)           @noisy det612 det801
mxx (5.5, 5.5) (5.5, 6)       @noisy det1585 det1675
mzz (5.5, 5) (6, 5)           @noisy det2331 det2412
mxx (5.5, 7.5) (5.5, 8)       @noisy det2240 det2806
mzz (5.5, 7) (6, 7)           @noisy det1676 det2886
mxx (5.5, 9.5) (5.5, 10)      @noisy det1870 det2110
mzz (5.5, 9) (6, 9)           @noisy det291 det2669
mxx (6.5, 0.5) (6.5, 1)       @noisy det88 det1376
mzz (6.5, 0) (7, 0)           @noisy det288 det714
mxx (6.5, 2.5) (6.5, 3)       @noisy det1113 det2207
mzz (6.5, 2) (7, 2)           @noisy det929 det2184
mxx (6.5, 5) (6.5, 4.5)       @noisy det1970 det2125
mzz (7, 4) (6.5, 4)           @noisy det1603 det2557
mxx (6.5, 6.5) (6.5, 7)       @noisy det570 det2197
mzz (6.5, 6) (7, 6)           @noisy det2627 det2776
mxx (6.5, 8.5) (6.5, 9)       @noisy det426 det1671
mzz (6.5, 8) (7, 8)           @noisy det662 det1814
mzz (7, 10) (6.5, 10)         @noisy det2527 det2949
mxx (7.5, 2) (7.5, 1.5)       @noisy det1624 det2376
mzz (7.5, 1) (8, 1)           @noisy det595 det2340
mxx (7.5, 3.5) (7.5, 4)       @noisy det933 det2016
mzz (7.5, 3) (8, 3)           @noisy det711 det2751
mxx (7.5, 5.5) (7.5, 6)       @noisy det1675 det2630
mzz (7.5, 5) (8, 5)           @noisy det567 det2748
mxx (7.5, 8) (7.5, 7.5)       @noisy det1976 det2806
mzz (8, 7) (7.5, 7)           @noisy det2545 det2616
mxx (7.5, 9.5) (7.5, 10)      @noisy det1664 det2110
mzz (7.5, 9) (8, 9)           @noisy det828 det908
mxx (8.5, 0.5) (8.5, 1)       @noisy det90 det1376
mzz (8.5, 0) (9, 0)           @noisy det1528 det2609
mxx (8.5, 2.5) (8.5, 3)       @noisy det2205 det2207
mzz (8.5, 2) (9, 2)           @noisy det568 det2047
mxx (8.5, 4.5) (8.5, 5)       @noisy det2125 det2695
mzz (8.5, 4) (9, 4)           @noisy det325 det985
mxx (8.5, 6.5) (8.5, 7)       @noisy det570 det1526
mzz (8.5, 6) (9, 6)           @noisy det2372 det2608
mxx (8.5, 8.5) (8.5, 9)       @noisy det893 det1671
mzz (8.5, 8) (9, 8)           @noisy det125 det285
mzz (9, 10) (8.5, 10)         @noisy det2324 det2558
mxx (9.5, 1.5) (9.5, 2)       @noisy det3 det1624
mzz (10, 1) (9.5, 1)          @noisy det970 det2777
mxx (9.5, 4) (9.5, 3.5)       @noisy det135 det2016
mzz (9.5, 3) (10, 3)          @noisy det2643 det2842
mxx (9.5, 5.5) (9.5, 6)       @noisy det1681 det2630
mzz (9.5, 5) (10, 5)          @noisy det2648 det2780
mxx (9.5, 7.5) (9.5, 8)       @noisy det1976 det2924
mzz (9.5, 7) (10, 7)          @noisy det47 det1489
mxx (9.5, 10) (9.5, 9.5)      @noisy det782 det1664
mzz (10, 9) (9.5, 9)          @noisy det17 det1630
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (4, 0)                      @noisy
i (7.5, 0)                    @noisy
i (0, 0)                      @noisy
i (3.5, 0)                    @noisy
i (9.5, 0)                    @noisy
i (0, 3)                      @noisy
i (0, 9)                      @noisy
i (2, 0)                      @noisy
i (8, 0)                      @noisy
i (5.5, 0)                    @noisy
i (1.5, 0)                    @noisy
i (10, 0)                     @noisy
i (0, 5)                      @noisy
i (6, 0)                      @noisy

--------         34
mzz (0, 1) (0.5, 1)           @noisy det2163 det2824
mz (0.5, 0.5)                 @noisy det1387 det2163
mx (0.5, 0)                   @noisy det126 det2499
mzz (0, 3) (0.5, 3)           @noisy det441 det1756
mz (0.5, 2.5)                 @noisy det441 det1266
mx (0.5, 2)                   @noisy det627 det825 det1140 det2045
mzz (0.5, 5) (0, 5)           @noisy det350 det1302
mz (0.5, 4.5)                 @noisy det1302 det1310
mx (0.5, 4)                   @noisy det204 det805 det1592 det2162
mzz (0, 7) (0.5, 7)           @noisy det195 det2700
mz (0.5, 6.5)                 @noisy det195 det1362
mx (0.5, 6)                   @noisy det317 det1003 det1659 det2823
mzz (0, 9) (0.5, 9)           @noisy det492 det1868
mz (0.5, 8.5)                 @noisy det492 det1366
mx (0.5, 8)                   @noisy det248 det280 det794 det1279
mx (0.5, 10)                  @noisy det275 det1660
mzz (1, 0) (1.5, 0)           @noisy det1865 det2541
mzz (1, 2) (1.5, 2)           @noisy det100 det1134
mz (1.5, 1.5)                 @noisy det1134 det1390
mx (1.5, 1)                   @noisy det126 det1140 det1263 det2134
mzz (1.5, 4) (1, 4)           @noisy det1409 det2145
mz (1.5, 3.5)                 @noisy det1249 det1409
mx (1.5, 3)                   @noisy det173 det825 det2162 det2833
mzz (1, 6) (1.5, 6)           @noisy det599 det1274
mz (1.5, 5.5)                 @noisy det1252 det1274
mx (1.5, 5)                   @noisy det805 det916 det1003 det1236
mzz (1, 8) (1.5, 8)           @noisy det1508 det2455
mz (1.5, 7.5)                 @noisy det1368 det2455
mx (1.5, 7)                   @noisy det248 det806 det1398 det1659
mzz (1.5, 10) (1, 10)         @noisy det91 det2698
mz (1.5, 9.5)                 @noisy det1347 det2698
mx (1.5, 9)                   @noisy det275 det280 det572 det1900
mzz (2, 1) (2.5, 1)           @noisy det138 det191
mz (2.5, 0.5)                 @noisy det138 det1293
mx (2.5, 0)                   @noisy det1679 det2134
mzz (2, 3) (2.5, 3)           @noisy det1827 det2773
mz (2.5, 2.5)                 @noisy det1373 det2773
mx (2.5, 2)                   @noisy det173 det1263 det1287 det2858
mzz (2, 5) (2.5, 5)           @noisy det2520 det2564
mz (2.5, 4.5)                 @noisy det1323 det2520
mx (2.5, 4)                   @noisy det1130 det1236 det1702 det2833
mzz (2.5, 7) (2, 7)           @noisy det784 det1176
mz (2.5, 6.5)                 @noisy det1176 det1299
mx (2.5, 6)                   @noisy det916 det1398 det1979 det2365
mzz (2, 9) (2.5, 9)           @noisy det1328 det1740
mz (2.5, 8.5)                 @noisy det1277 det1328
mx (2.5, 8)                   @noisy det806 det1618 det1900 det2126
mx (2.5, 10)                  @noisy det572 det2433
mzz (3.5, 0) (3, 0)           @noisy det269 det1215
mzz (3, 2) (3.5, 2)           @noisy det50 det2449
mz (3.5, 1.5)                 @noisy det1314 det2449
mx (3.5, 1)                   @noisy det197 det1287 det1679 det2178
mzz (3, 4) (3.5, 4)           @noisy det2234 det2271
mz (3.5, 3.5)                 @noisy det1394 det2234
mx (3.5, 3)                   @noisy det1130 det1241 det1869 det2858
mzz (3.5, 6) (3, 6)           @noisy det1065 det1689
mz (3.5, 5.5)                 @noisy det1065 det1320
mx (3.5, 5)                   @noisy det1585 det1687 det1702 det1979
mzz (3, 8) (3.5, 8)           @noisy det830 det2054
mz (3.5, 7.5)                 @noisy det1318 det2054
mx (3.5, 7)                   @noisy det334 det2126 det2240 det2365
mzz (3, 10) (3.5, 10)         @noisy det608 det2725
mz (3.5, 9.5)                 @noisy det1282 det2725
mx (3.5, 9)                   @noisy det1618 det1870 det2003 det2433
mzz (4, 1) (4.5, 1)           @noisy det596 det2466
mz (4.5, 0.5)                 @noisy det596 det1339
mx (4.5, 0)                   @noisy det88 det197
mzz (4.5, 3) (4, 3)           @noisy det265 det2358
mz (4.5, 2.5)                 @noisy det1317 det2358
mx (4.5, 2)                   @noisy det904 det1113 det1869 det2178
mzz (4, 5) (4.5, 5)           @noisy det2709 det2717
mz (4.5, 4.5)                 @noisy det1270 det2709
mx (4.5, 4)                   @noisy det1241 det1649 det1687 det1970
mzz (4, 7) (4.5, 7)           @noisy det1706 det2593
mz (4.5, 6.5)                 @noisy det1341 det1706
mx (4.5, 6)                   @noisy det334 det1585 det2197 det2349
mzz (4, 9) (4.5, 9)           @noisy det72 det2065
mz (4.5, 8.5)                 @noisy det72 det1311
mx (4.5, 8)                   @noisy det426 det2003 det2109 det2240
mx (4.5, 10)                  @noisy det1870 det2548
mzz (5, 0) (5.5, 0)           @noisy det87 det240
mzz (5.5, 2) (5, 2)           @noisy det1546 det1608
mz (5.5, 1.5)                 @noisy det1357 det1608
mx (5.5, 1)                   @noisy det88 det904 det2376 det2517
mzz (5, 4) (5.5, 4)           @noisy det612 det801
mz (5.5, 3.5)                 @noisy det801 det1303
mx (5.5, 3)                   @noisy det96 det933 det1113 det1649
mzz (5, 6) (5.5, 6)           @noisy det2331 det2412
mz (5.5, 5.5)                 @noisy det1251 det2331
mx (5.5, 5)                   @noisy det1675 det1970 det2349 det2415
mzz (5.5, 8) (5, 8)           @noisy det1676 det2886
mz (5.5, 7.5)                 @noisy det1340 det2886
mx (5.5, 7)                   @noisy det835 det2109 det2197 det2806
mzz (5, 10) (5.5, 10)         @noisy det291 det2669
mz (5.5, 9.5)                 @noisy det291 det1344
mx (5.5, 9)                   @noisy det426 det2110 det2388 det2548
mzz (6, 1) (6.5, 1)           @noisy det288 det714
mz (6.5, 0.5)                 @noisy det714 det1255
mx (6.5, 0)                   @noisy det1376 det2517
mzz (6, 3) (6.5, 3)           @noisy det929 det2184
mz (6.5, 2.5)                 @noisy det1260 det2184
mx (6.5, 2)                   @noisy det96 det518 det2207 det2376
mzz (6.5, 5) (6, 5)           @noisy det1603 det2557
mz (6.5, 4.5)                 @noisy det1375 det2557
mx (6.5, 4)                   @noisy det933 det1758 det2125 det2415
mzz (6, 7) (6.5, 7)           @noisy det2627 det2776
mz (6.5, 6.5)                 @noisy det1325 det2776
mx (6.5, 6)                   @noisy det570 det593 det835 det1675
mzz (6, 9) (6.5, 9)           @noisy det662 det1814
mz (6.5, 8.5)                 @noisy det1262 det1814
mx (6.5, 8)                   @noisy det1280 det1671 det2388 det2806
mx (6.5, 10)                  @noisy det1787 det2110
mzz (7, 0) (7.5, 0)           @noisy det2220 det2277
mzz (7.5, 2) (7, 2)           @noisy det595 det2340
mz (7.5, 1.5)                 @noisy det595 det1273
mx (7.5, 1)                   @noisy det518 det1376 det1624 det2020
mzz (7, 4) (7.5, 4)           @noisy det711 det2751
mz (7.5, 3.5)                 @noisy det1363 det2751
mx (7.5, 3)                   @noisy det1758 det2016 det2083 det2207
mzz (7, 6) (7.5, 6)           @noisy det567 det2748
mz (7.5, 5.5)                 @noisy det567 det1396
mx (7.5, 5)                   @noisy det588 det593 det2125 det2630
mzz (7.5, 8) (7, 8)           @noisy det2545 det2616
mz (7.5, 7.5)                 @noisy det1297 det2545
mx (7.5, 7)                   @noisy det157 det570 det1280 det1976
mzz (7, 10) (7.5, 10)         @noisy det828 det908
mz (7.5, 9.5)                 @noisy det908 det1326
mx (7.5, 9)                   @noisy det489 det1664 det1671 det1787
mzz (8.5, 1) (8, 1)           @noisy det1528 det2609
mz (8.5, 0.5)                 @noisy det1334 det1528
mx (8.5, 0)                   @noisy det90 det2020
mzz (8, 3) (8.5, 3)           @noisy det568 det2047
mz (8.5, 2.5)                 @noisy det1350 det2047
mx (8.5, 2)                   @noisy det134 det1624 det2083 det2205
mzz (8, 5) (8.5, 5)           @noisy det325 det985
mz (8.5, 4.5)                 @noisy det325 det1253
mx (8.5, 4)                   @noisy det588 det2016 det2695 det2882
mzz (8, 7) (8.5, 7)           @noisy det2372 det2608
mz (8.5, 6.5)                 @noisy det1399 det2372
mx (8.5, 6)                   @noisy det157 det546 det1526 det2630
mzz (8, 9) (8.5, 9)           @noisy det125 det285
mz (8.5, 8.5)                 @noisy det125 det1305
mx (8.5, 8)                   @noisy det489 det893 det1976 det2391
mx (8.5, 10)                  @noisy det1664 det2791
mzz (9, 0) (9.5, 0)           @noisy det130 det764
mzz (9, 2) (9.5, 2)           @noisy det970 det2777
mz (9.5, 1.5)                 @noisy det970 det1377
mx (9.5, 1)                   @noisy det3 det32 det90 det134
mzz (9.5, 4) (9, 4)           @noisy det2643 det2842
mz (9.5, 3.5)                 @noisy det1259 det2643
mx (9.5, 3)                   @noisy det135 det1415 det2205 det2882
mzz (9, 6) (9.5, 6)           @noisy det2648 det2780
mz (9.5, 5.5)                 @noisy det1306 det2648
mx (9.5, 5)                   @noisy det546 det679 det1681 det2695
mzz (9, 8) (9.5, 8)           @noisy det47 det1489
mz (9.5, 7.5)                 @noisy det47 det1385
mx (9.5, 7)                   @noisy det618 det1526 det2391 det2924
mzz (9.5, 10) (9, 10)         @noisy det17 det1630
mz (9.5, 9.5)                 @noisy det17 det1342
mx (9.5, 9)                   @noisy det782 det893 det2566 det2791
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (4, 9.5)                    @noisy
i (3.5, 0.5)                  @noisy
i (5, 1.5)                    @noisy
i (8, 0.5)                    @noisy
i (5.5, 6.5)                  @noisy
i (8, 0)                      @noisy
i (5, 1)                      @noisy
i (8, 9.5)                    @noisy
i (10, 6)                     @noisy
i (10, 6.5)                   @noisy
i (0, 5.5)                    @noisy
i (9, 8.5)                    @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1.5, 2.5)                  @noisy
i (2.5, 1.5)                  @noisy
i (6, 2.5)                    @noisy
i (6, 2)                      @noisy
i (7, 1.5)                    @noisy
i (7, 1)                      @noisy
i (7.5, 6.5)                  @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3.5, 2.5)                  @noisy
i (4.5, 1.5)                  @noisy
i (3, 6.5)                    @noisy
i (5, 3.5)                    @noisy
i (8, 2.5)                    @noisy
i (5.5, 8.5)                  @noisy
i (8, 2)                      @noisy
i (5, 3)                      @noisy
i (9, 1.5)                    @noisy
i (9, 1)                      @noisy
i (0, 7.5)                    @noisy
i (8.5, 1.5)                  @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (1.5, 4.5)                  @noisy
i (2.5, 3.5)                  @noisy
i (1, 8.5)                    @noisy
i (6, 4.5)                    @noisy
i (6, 4)                      @noisy
i (7, 3.5)                    @noisy
i (7, 3)                      @noisy
i (6.5, 3.5)                  @noisy
i (9.5, 8.5)                  @noisy
i (3.5, 4.5)                  @noisy
i (4.5, 3.5)                  @noisy
i (3, 8.5)                    @noisy
i (5, 5.5)                    @noisy
i (8, 4.5)                    @noisy
i (8, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (9, 3.5)                    @noisy
i (9, 3)                      @noisy
i (0, 9.5)                    @noisy
i (8.5, 3.5)                  @noisy
i (1.5, 6.5)                  @noisy
i (2.5, 5.5)                  @noisy
i (6, 6.5)                    @noisy
i (6, 6)                      @noisy
i (7, 5)                      @noisy
i (7, 5.5)                    @noisy
i (6.5, 5.5)                  @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (3.5, 6.5)                  @noisy
i (4.5, 5.5)                  @noisy
i (5, 7.5)                    @noisy
i (5, 7)                      @noisy
i (9, 5.5)                    @noisy
i (0, 2)                      @noisy
i (0, 2.5)                    @noisy
i (9, 5)                      @noisy
i (8.5, 5.5)                  @noisy
i (0.5, 1.5)                  @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (1.5, 8.5)                  @noisy
i (2.5, 7.5)                  @noisy
i (7, 7.5)                    @noisy
i (7, 7)                      @noisy
i (6.5, 7.5)                  @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (4.5, 7.5)                  @noisy
i (5, 9.5)                    @noisy
i (5, 9)                      @noisy
i (9, 7.5)                    @noisy
i (9, 7)                      @noisy
i (8.5, 7.5)                  @noisy
i (0.5, 3.5)                  @noisy
i (10, 8)                     @noisy
i (10, 8.5)                   @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (6, 1.5)                    @noisy
i (7, 0.5)                    @noisy
i (2.5, 9.5)                  @noisy
i (7, 9.5)                    @noisy
i (7, 9)                      @noisy
i (6.5, 9.5)                  @noisy
i (7.5, 8.5)                  @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (5, 2.5)                    @noisy
i (4, 4.5)                    @noisy
i (4.5, 9.5)                  @noisy
i (4, 4)                      @noisy
i (9, 0.5)                    @noisy
i (9, 9.5)                    @noisy
i (9, 9)                      @noisy
i (10, 1.5)                   @noisy
i (8.5, 9.5)                  @noisy
i (10, 1)                     @noisy
i (0.5, 5.5)                  @noisy
i (10, 10)                    @noisy
i (1, 7.5)                    @noisy
i (1, 7)                      @noisy
i (2, 6.5)                    @noisy
i (2, 6)                      @noisy
i (7, 2.5)                    @noisy
i (3, 7.5)                    @noisy
i (3, 7)                      @noisy
i (5, 4.5)                    @noisy
i (4, 6.5)                    @noisy
i (4, 6)                      @noisy
i (9, 2.5)                    @noisy
i (8, 6.5)                    @noisy
i (10, 3.5)                   @noisy
i (10, 3)                     @noisy
i (8, 6)                      @noisy
i (1, 0.5)                    @noisy
i (0.5, 7.5)                  @noisy
i (1, 9.5)                    @noisy
i (1, 9)                      @noisy
i (2, 8.5)                    @noisy
i (2, 8)                      @noisy
i (7, 4.5)                    @noisy
i (6, 8.5)                    @noisy
i (6, 8)                      @noisy
i (9.5, 0.5)                  @noisy
i (3, 0.5)                    @noisy
i (3, 9.5)                    @noisy
i (3, 9)                      @noisy
i (5, 6.5)                    @noisy
i (4, 8.5)                    @noisy
i (4, 8)                      @noisy
i (3.5, 8.5)                  @noisy
i (8, 8.5)                    @noisy
i (10, 5)                     @noisy
i (10, 5.5)                   @noisy
i (8, 8)                      @noisy
i (2, 1.5)                    @noisy
i (0.5, 9.5)                  @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (0, 4.5)                    @noisy
i (2, 10)                     @noisy
i (6, 10)                     @noisy
i (9.5, 2.5)                  @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (4, 10)                     @noisy
i (6, 0.5)                    @noisy
i (8, 1.5)                    @noisy
i (8, 10)                     @noisy
i (10, 7.5)                   @noisy
i (10, 7)                     @noisy
i (1, 4.5)                    @noisy
i (2, 3.5)                    @noisy
i (0, 6)                      @noisy
i (0, 6.5)                    @noisy
i (6, 3.5)                    @noisy
i (9.5, 4.5)                  @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (5.5, 0.5)                  @noisy
i (8, 3.5)                    @noisy
i (10, 0.5)                   @noisy
i (10, 0)                     @noisy
i (10, 9.5)                   @noisy
i (10, 9)                     @noisy
i (1, 6.5)                    @noisy
i (2, 5.5)                    @noisy
i (0, 8)                      @noisy
i (0, 8.5)                    @noisy
i (6.5, 1.5)                  @noisy
i (7.5, 0.5)                  @noisy
i (6, 5.5)                    @noisy
i (9.5, 6.5)                  @noisy
i (4, 5.5)                    @noisy
i (5.5, 2.5)                  @noisy
i (8, 5.5)                    @noisy
i (10, 2)                     @noisy
i (10, 2.5)                   @noisy
i (9, 4.5)                    @noisy
i (0, 1.5)                    @noisy
i (0, 10)                     @noisy
i (2, 7.5)                    @noisy
i (7.5, 2.5)                  @noisy
i (6, 7.5)                    @noisy
i (7, 6.5)                    @noisy
i (4, 7.5)                    @noisy
i (5.5, 4.5)                  @noisy
i (5, 8.5)                    @noisy
i (8, 7.5)                    @noisy
i (10, 4)                     @noisy
i (10, 4.5)                   @noisy
i (9, 6.5)                    @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (1, 1.5)                    @noisy
i (0, 3.5)                    @noisy
i (1, 1)                      @noisy
i (2, 9.5)                    @noisy
i (1.5, 0.5)                  @noisy
i (6, 0)                      @noisy
i (7.5, 4.5)                  @noisy
i (6, 9.5)                    @noisy
i (7, 8.5)                    @noisy

--------         35
mxx (0, 0.5) (0, 0)           @noisy det1330 det2499
mzz (0, 1.5) (0.5, 1.5)       @noisy det1756 det2824
mxx (1, 1) (1, 1.5)           @noisy det1140 det2045
mxx (0, 2) (0, 2.5)           @noisy det498 det627
mzz (0, 3.5) (0.5, 3.5)       @noisy det350 det1756
mxx (1, 3) (1, 3.5)           @noisy det1592 det2162
mxx (0, 4) (0, 4.5)           @noisy det204 det2838
mzz (0.5, 5.5) (0, 5.5)       @noisy det350 det2700
mxx (1, 5) (1, 5.5)           @noisy det1003 det2823
mxx (0, 6.5) (0, 6)           @noisy det317 det673
mzz (0, 7.5) (0.5, 7.5)       @noisy det1868 det2700
mxx (1, 7.5) (1, 7)           @noisy det248 det794
mxx (0, 8) (0, 8.5)           @noisy det1279 det2508
mzz (0, 9.5) (0.5, 9.5)       @noisy det1868 det2216
mxx (1, 9) (1, 9.5)           @noisy det275 det1660
mzz (1, 0.5) (1.5, 0.5)       @noisy det100 det1865
mxx (2, 0) (2, 0.5)           @noisy det126 det2134
mzz (1, 2.5) (1.5, 2.5)       @noisy det100 det2145
mxx (2, 2) (2, 2.5)           @noisy det173 det825
mzz (1.5, 4.5) (1, 4.5)       @noisy det599 det2145
mxx (2, 4.5) (2, 4)           @noisy det805 det1236
mzz (1, 6.5) (1.5, 6.5)       @noisy det599 det1508
mxx (2, 6.5) (2, 6)           @noisy det1398 det1659
mzz (1, 8.5) (1.5, 8.5)       @noisy det91 det1508
mxx (2, 8) (2, 8.5)           @noisy det280 det1900
mzz (2, 1.5) (2.5, 1.5)       @noisy det191 det1827
mxx (3, 1.5) (3, 1)           @noisy det1263 det1287
mzz (2, 3.5) (2.5, 3.5)       @noisy det1827 det2564
mxx (3, 3.5) (3, 3)           @noisy det1130 det2833
mzz (2, 5.5) (2.5, 5.5)       @noisy det784 det2564
mxx (3, 5) (3, 5.5)           @noisy det916 det1979
mzz (2.5, 7.5) (2, 7.5)       @noisy det784 det1740
mxx (3, 7.5) (3, 7)           @noisy det806 det2126
mzz (2, 9.5) (2.5, 9.5)       @noisy det1740 det2130
mxx (3, 9.5) (3, 9)           @noisy det572 det2433
mzz (3.5, 0.5) (3, 0.5)       @noisy det50 det269
mxx (4, 0) (4, 0.5)           @noisy det197 det1679
mzz (3, 2.5) (3.5, 2.5)       @noisy det50 det2271
mxx (4, 2) (4, 2.5)           @noisy det1869 det2858
mzz (3, 4.5) (3.5, 4.5)       @noisy det1689 det2271
mxx (4, 4.5) (4, 4)           @noisy det1687 det1702
mzz (3.5, 6.5) (3, 6.5)       @noisy det830 det1689
mxx (4, 6) (4, 6.5)           @noisy det334 det2365
mzz (3, 8.5) (3.5, 8.5)       @noisy det608 det830
mxx (4, 8) (4, 8.5)           @noisy det1618 det2003
mzz (4, 1.5) (4.5, 1.5)       @noisy det265 det2466
mxx (5, 1) (5, 1.5)           @noisy det904 det2178
mzz (4.5, 3.5) (4, 3.5)       @noisy det265 det2717
mxx (5, 3.5) (5, 3)           @noisy det1241 det1649
mzz (4, 5.5) (4.5, 5.5)       @noisy det2593 det2717
mxx (5, 5.5) (5, 5)           @noisy det1585 det2349
mzz (4, 7.5) (4.5, 7.5)       @noisy det2065 det2593
mxx (5, 7) (5, 7.5)           @noisy det2109 det2240
mzz (4, 9.5) (4.5, 9.5)       @noisy det2065 det2461
mxx (5, 9.5) (5, 9)           @noisy det1870 det2548
mzz (5, 0.5) (5.5, 0.5)       @noisy det87 det1546
mxx (6, 0) (6, 0.5)           @noisy det88 det2517
mzz (5.5, 2.5) (5, 2.5)       @noisy det612 det1546
mxx (6, 2.5) (6, 2)           @noisy det96 det1113
mzz (5, 4.5) (5.5, 4.5)       @noisy det612 det2412
mxx (6, 4) (6, 4.5)           @noisy det1970 det2415
mzz (5, 6.5) (5.5, 6.5)       @noisy det1676 det2412
mxx (6, 6.5) (6, 6)           @noisy det835 det2197
mzz (5.5, 8.5) (5, 8.5)       @noisy det1676 det2669
mxx (6, 8.5) (6, 8)           @noisy det426 det2388
mzz (6, 1.5) (6.5, 1.5)       @noisy det288 det929
mxx (7, 1.5) (7, 1)           @noisy det518 det2376
mzz (6, 3.5) (6.5, 3.5)       @noisy det929 det1603
mxx (7, 3) (7, 3.5)           @noisy det933 det1758
mzz (6.5, 5.5) (6, 5.5)       @noisy det1603 det2627
mxx (7, 5.5) (7, 5)           @noisy det593 det1675
mzz (6, 7.5) (6.5, 7.5)       @noisy det662 det2627
mxx (7, 7.5) (7, 7)           @noisy det1280 det2806
mzz (6, 9.5) (6.5, 9.5)       @noisy det662 det2949
mxx (7, 9.5) (7, 9)           @noisy det1787 det2110
mzz (7, 0.5) (7.5, 0.5)       @noisy det2220 det2340
mxx (8, 0.5) (8, 0)           @noisy det1376 det2020
mzz (7.5, 2.5) (7, 2.5)       @noisy det711 det2340
mxx (8, 2.5) (8, 2)           @noisy det2083 det2207
mzz (7, 4.5) (7.5, 4.5)       @noisy det711 det2748
mxx (8, 4) (8, 4.5)           @noisy det588 det2125
mzz (7, 6.5) (7.5, 6.5)       @noisy det2616 det2748
mxx (8, 6.5) (8, 6)           @noisy det157 det570
mzz (7.5, 8.5) (7, 8.5)       @noisy det828 det2616
mxx (8, 8) (8, 8.5)           @noisy det489 det1671
mzz (8.5, 1.5) (8, 1.5)       @noisy det568 det2609
mxx (9, 1) (9, 1.5)           @noisy det134 det1624
mzz (8, 3.5) (8.5, 3.5)       @noisy det568 det985
mxx (9, 3) (9, 3.5)           @noisy det2016 det2882
mzz (8, 5.5) (8.5, 5.5)       @noisy det985 det2608
mxx (9, 5.5) (9, 5)           @noisy det546 det2630
mzz (8, 7.5) (8.5, 7.5)       @noisy det285 det2608
mxx (9, 7) (9, 7.5)           @noisy det1976 det2391
mzz (8, 9.5) (8.5, 9.5)       @noisy det285 det2324
mxx (9, 9) (9, 9.5)           @noisy det1664 det2791
mzz (9, 0.5) (9.5, 0.5)       @noisy det130 det2777
mxx (10, 0.5) (10, 0)         @noisy det32 det90
mzz (9.5, 2.5) (9, 2.5)       @noisy det2777 det2842
mxx (10, 2) (10, 2.5)         @noisy det1415 det2205
mzz (9.5, 4.5) (9, 4.5)       @noisy det2780 det2842
mxx (10, 4.5) (10, 4)         @noisy det679 det2695
mzz (9, 6.5) (9.5, 6.5)       @noisy det1489 det2780
mxx (10, 6.5) (10, 6)         @noisy det618 det1526
mzz (9.5, 8.5) (9, 8.5)       @noisy det1489 det1630
mxx (10, 8) (10, 8.5)         @noisy det893 det2566
mz (0.5, 0.5)                 @noisy det1387 det2612
mz (0.5, 2.5)                 @noisy det1266 det1351
mz (0.5, 4.5)                 @noisy det1310 det2254
mz (0.5, 6.5)                 @noisy det1362 det2796
mz (0.5, 8.5)                 @noisy det946 det1366
mz (1.5, 1.5)                 @noisy det1390 det2763
mz (1.5, 3.5)                 @noisy det286 det1249
mz (1.5, 5.5)                 @noisy det1252 det1693
mz (1.5, 7.5)                 @noisy det545 det1368
mz (1.5, 9.5)                 @noisy det1347 det1704
mz (2.5, 0.5)                 @noisy det1293 det2937
mz (2.5, 2.5)                 @noisy det1373 det1441
mz (2.5, 4.5)                 @noisy det1323 det1594
mz (2.5, 6.5)                 @noisy det1150 det1299
mz (2.5, 8.5)                 @noisy det1277 det2719
mz (3.5, 1.5)                 @noisy det1314 det2381
mz (3.5, 3.5)                 @noisy det1143 det1394
mz (3.5, 5.5)                 @noisy det1320 det2071
mz (3.5, 7.5)                 @noisy det1318 det1647
mz (3.5, 9.5)                 @noisy det683 det1282
mz (4.5, 0.5)                 @noisy det1339 det1809
mz (4.5, 2.5)                 @noisy det322 det1317
mz (4.5, 4.5)                 @noisy det743 det1270
mz (4.5, 6.5)                 @noisy det1341 det2285
mz (4.5, 8.5)                 @noisy det562 det1311
mz (5.5, 1.5)                 @noisy det1357 det2474
mz (5.5, 3.5)                 @noisy det993 det1303
mz (5.5, 5.5)                 @noisy det1251 det1956
mz (5.5, 7.5)                 @noisy det1340 det1553
mz (5.5, 9.5)                 @noisy det1344 det2359
mz (6.5, 0.5)                 @noisy det1255 det1839
mz (6.5, 2.5)                 @noisy det1243 det1260
mz (6.5, 4.5)                 @noisy det15 det1375
mz (6.5, 6.5)                 @noisy det395 det1325
mz (6.5, 8.5)                 @noisy det1262 det1695
mz (7.5, 1.5)                 @noisy det1273 det1727
mz (7.5, 3.5)                 @noisy det1078 det1363
mz (7.5, 5.5)                 @noisy det541 det1396
mz (7.5, 7.5)                 @noisy det1297 det2488
mz (7.5, 9.5)                 @noisy det1326 det2181
mz (8.5, 0.5)                 @noisy det1334 det2801
mz (8.5, 2.5)                 @noisy det491 det1350
mz (8.5, 4.5)                 @noisy det1253 det2081
mz (8.5, 6.5)                 @noisy det1399 det2744
mz (8.5, 8.5)                 @noisy det267 det1305
mz (9.5, 1.5)                 @noisy det1377 det2494
mz (9.5, 3.5)                 @noisy det943 det1259
mz (9.5, 5.5)                 @noisy det564 det1306
mz (9.5, 7.5)                 @noisy det292 det1385
mz (9.5, 9.5)                 @noisy det1342 det2373
i (4, 9)                      @noisy
i (3.5, 0)                    @noisy
i (3.5, 9)                    @noisy
i (5.5, 6)                    @noisy
i (4.5, 8)                    @noisy
i (5, 10)                     @noisy
i (8, 9)                      @noisy
i (9, 8)                      @noisy
i (0, 5)                      @noisy
i (8.5, 8)                    @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (2.5, 10)                   @noisy
i (7.5, 6)                    @noisy
i (7, 10)                     @noisy
i (6.5, 10)                   @noisy
i (3.5, 2)                    @noisy
i (4.5, 1)                    @noisy
i (3, 6)                      @noisy
i (5.5, 8)                    @noisy
i (4.5, 10)                   @noisy
i (9, 10)                     @noisy
i (0, 7)                      @noisy
i (8.5, 1)                    @noisy
i (8.5, 10)                   @noisy
i (1.5, 4)                    @noisy
i (0.5, 6)                    @noisy
i (2.5, 3)                    @noisy
i (1, 8)                      @noisy
i (6.5, 3)                    @noisy
i (9.5, 8)                    @noisy
i (3.5, 4)                    @noisy
i (5.5, 1)                    @noisy
i (4.5, 3)                    @noisy
i (3, 8)                      @noisy
i (0, 9)                      @noisy
i (8.5, 3)                    @noisy
i (1.5, 6)                    @noisy
i (0.5, 8)                    @noisy
i (2.5, 5)                    @noisy
i (1, 10)                     @noisy
i (6.5, 5)                    @noisy
i (9.5, 10)                   @noisy
i (3.5, 6)                    @noisy
i (4.5, 5)                    @noisy
i (3, 10)                     @noisy
i (8.5, 5)                    @noisy
i (0.5, 1)                    @noisy
i (1.5, 8)                    @noisy
i (0.5, 10)                   @noisy
i (2.5, 7)                    @noisy
i (6.5, 7)                    @noisy
i (9.5, 3)                    @noisy
i (5, 0)                      @noisy
i (4.5, 7)                    @noisy
i (8.5, 7)                    @noisy
i (1.5, 1)                    @noisy
i (0.5, 3)                    @noisy
i (2.5, 0)                    @noisy
i (6, 1)                      @noisy
i (7, 0)                      @noisy
i (2.5, 9)                    @noisy
i (6.5, 0)                    @noisy
i (6.5, 9)                    @noisy
i (7.5, 8)                    @noisy
i (9.5, 5)                    @noisy
i (4.5, 0)                    @noisy
i (5, 2)                      @noisy
i (4.5, 9)                    @noisy
i (9, 0)                      @noisy
i (8.5, 0)                    @noisy
i (10, 1.5)                   @noisy
i (10, 1)                     @noisy
i (8.5, 9)                    @noisy
i (5.5, 10)                   @noisy
i (0.5, 5)                    @noisy
i (10, 10)                    @noisy
i (2.5, 2)                    @noisy
i (7, 2)                      @noisy
i (6.5, 2)                    @noisy
i (7.5, 1)                    @noisy
i (7.5, 10)                   @noisy
i (9.5, 7)                    @noisy
i (4.5, 2)                    @noisy
i (5, 4)                      @noisy
i (9, 2)                      @noisy
i (5.5, 3)                    @noisy
i (8.5, 2)                    @noisy
i (10, 3.5)                   @noisy
i (10, 3)                     @noisy
i (1, 0)                      @noisy
i (0.5, 7)                    @noisy
i (2.5, 4)                    @noisy
i (7, 4)                      @noisy
i (6.5, 4)                    @noisy
i (7.5, 3)                    @noisy
i (9.5, 0)                    @noisy
i (3, 0)                      @noisy
i (9.5, 9)                    @noisy
i (4.5, 4)                    @noisy
i (5, 6)                      @noisy
i (3.5, 8)                    @noisy
i (6, 9)                      @noisy
i (8.5, 4)                    @noisy
i (5.5, 5)                    @noisy
i (0.5, 0)                    @noisy
i (10, 5)                     @noisy
i (10, 5.5)                   @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (0.5, 9)                    @noisy
i (2.5, 6)                    @noisy
i (2, 10)                     @noisy
i (1.5, 10)                   @noisy
i (6.5, 6)                    @noisy
i (7.5, 5)                    @noisy
i (6, 10)                     @noisy
i (9.5, 2)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4, 10)                     @noisy
i (3.5, 1)                    @noisy
i (3.5, 10)                   @noisy
i (8, 1)                      @noisy
i (8.5, 6)                    @noisy
i (5.5, 7)                    @noisy
i (0.5, 2)                    @noisy
i (10, 7)                     @noisy
i (10, 7.5)                   @noisy
i (8, 10)                     @noisy
i (2, 3)                      @noisy
i (1, 4)                      @noisy
i (1.5, 3)                    @noisy
i (6, 3)                      @noisy
i (6.5, 8)                    @noisy
i (7.5, 7)                    @noisy
i (9.5, 4)                    @noisy
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 0)                    @noisy
i (8, 3)                      @noisy
i (5.5, 9)                    @noisy
i (0.5, 4)                    @noisy
i (10, 9.5)                   @noisy
i (10, 9)                     @noisy
i (1, 6)                      @noisy
i (2, 5)                      @noisy
i (1.5, 5)                    @noisy
i (6.5, 1)                    @noisy
i (7.5, 0)                    @noisy
i (6, 5)                      @noisy
i (7.5, 9)                    @noisy
i (9.5, 6)                    @noisy
i (4, 5)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 2)                    @noisy
i (8, 5)                      @noisy
i (9, 4)                      @noisy
i (0, 1)                      @noisy
i (0, 10)                     @noisy
i (2, 7)                      @noisy
i (1.5, 7)                    @noisy
i (7.5, 2)                    @noisy
i (6, 7)                      @noisy
i (7, 6)                      @noisy
i (4, 7)                      @noisy
i (3.5, 7)                    @noisy
i (5.5, 4)                    @noisy
i (4.5, 6)                    @noisy
i (5, 8)                      @noisy
i (8, 7)                      @noisy
i (9, 6)                      @noisy
i (0, 3)                      @noisy
i (2, 9)                      @noisy
i (1.5, 0)                    @noisy
i (1.5, 9)                    @noisy
i (2.5, 8)                    @noisy
i (7.5, 4)                    @noisy
i (9.5, 1)                    @noisy
i (7, 8)                      @noisy

--------         36
mzz (1, 1.5) (0.5, 1.5)       @noisy det1756 det2824
mxx (0, 1.5) (0, 1)           @noisy det1140 det2045
mzz (1, 3.5) (0.5, 3.5)       @noisy det350 det1756
mxx (0, 3.5) (0, 3)           @noisy det1592 det2162
mzz (0.5, 5.5) (1, 5.5)       @noisy det350 det2700
mxx (0, 5.5) (0, 5)           @noisy det1003 det2823
mzz (1, 7.5) (0.5, 7.5)       @noisy det1868 det2700
mxx (0, 7) (0, 7.5)           @noisy det248 det794
mzz (1, 9.5) (0.5, 9.5)       @noisy det1868 det2216
mxx (0, 9) (0, 9.5)           @noisy det275 det1660
mzz (1.5, 0.5) (2, 0.5)       @noisy det100 det1865
mxx (1, 0.5) (1, 0)           @noisy det126 det2134
mzz (1.5, 2.5) (2, 2.5)       @noisy det100 det2145
mxx (1, 2) (1, 2.5)           @noisy det173 det825
mzz (1.5, 4.5) (2, 4.5)       @noisy det599 det2145
mxx (1, 4) (1, 4.5)           @noisy det805 det1236
mzz (1.5, 6.5) (2, 6.5)       @noisy det599 det1508
mxx (1, 6.5) (1, 6)           @noisy det1398 det1659
mzz (1.5, 8.5) (2, 8.5)       @noisy det91 det1508
mxx (1, 8) (1, 8.5)           @noisy det280 det1900
mzz (3, 1.5) (2.5, 1.5)       @noisy det191 det1827
mxx (2, 1) (2, 1.5)           @noisy det1263 det1287
mzz (2.5, 3.5) (3, 3.5)       @noisy det1827 det2564
mxx (2, 3.5) (2, 3)           @noisy det1130 det2833
mzz (2.5, 5.5) (3, 5.5)       @noisy det784 det2564
mxx (2, 5.5) (2, 5)           @noisy det916 det1979
mzz (2.5, 7.5) (3, 7.5)       @noisy det784 det1740
mxx (2, 7) (2, 7.5)           @noisy det806 det2126
mzz (2.5, 9.5) (3, 9.5)       @noisy det1740 det2130
mxx (2, 9.5) (2, 9)           @noisy det572 det2433
mzz (3.5, 0.5) (4, 0.5)       @noisy det50 det269
mxx (3, 0) (3, 0.5)           @noisy det197 det1679
mzz (3.5, 2.5) (4, 2.5)       @noisy det50 det2271
mxx (3, 2.5) (3, 2)           @noisy det1869 det2858
mzz (4, 4.5) (3.5, 4.5)       @noisy det1689 det2271
mxx (3, 4.5) (3, 4)           @noisy det1687 det1702
mzz (3.5, 6.5) (4, 6.5)       @noisy det830 det1689
mxx (3, 6) (3, 6.5)           @noisy det334 det2365
mzz (3.5, 8.5) (4, 8.5)       @noisy det608 det830
mxx (3, 8.5) (3, 8)           @noisy det1618 det2003
mzz (5, 1.5) (4.5, 1.5)       @noisy det265 det2466
mxx (4, 1.5) (4, 1)           @noisy det904 det2178
mzz (5, 3.5) (4.5, 3.5)       @noisy det265 det2717
mxx (4, 3) (4, 3.5)           @noisy det1241 det1649
mzz (5, 5.5) (4.5, 5.5)       @noisy det2593 det2717
mxx (4, 5) (4, 5.5)           @noisy det1585 det2349
mzz (5, 7.5) (4.5, 7.5)       @noisy det2065 det2593
mxx (4, 7) (4, 7.5)           @noisy det2109 det2240
mzz (5, 9.5) (4.5, 9.5)       @noisy det2065 det2461
mxx (4, 9.5) (4, 9)           @noisy det1870 det2548
mzz (5.5, 0.5) (6, 0.5)       @noisy det87 det1546
mxx (5, 0) (5, 0.5)           @noisy det88 det2517
mzz (5.5, 2.5) (6, 2.5)       @noisy det612 det1546
mxx (5, 2) (5, 2.5)           @noisy det96 det1113
mzz (5.5, 4.5) (6, 4.5)       @noisy det612 det2412
mxx (5, 4.5) (5, 4)           @noisy det1970 det2415
mzz (6, 6.5) (5.5, 6.5)       @noisy det1676 det2412
mxx (5, 6) (5, 6.5)           @noisy det835 det2197
mzz (5.5, 8.5) (6, 8.5)       @noisy det1676 det2669
mxx (5, 8) (5, 8.5)           @noisy det426 det2388
mzz (6.5, 1.5) (7, 1.5)       @noisy det288 det929
mxx (6, 1.5) (6, 1)           @noisy det518 det2376
mzz (6.5, 3.5) (7, 3.5)       @noisy det929 det1603
mxx (6, 3.5) (6, 3)           @noisy det933 det1758
mzz (6.5, 5.5) (7, 5.5)       @noisy det1603 det2627
mxx (6, 5) (6, 5.5)           @noisy det593 det1675
mzz (6.5, 7.5) (7, 7.5)       @noisy det662 det2627
mxx (6, 7.5) (6, 7)           @noisy det1280 det2806
mzz (7, 9.5) (6.5, 9.5)       @noisy det662 det2949
mxx (6, 9.5) (6, 9)           @noisy det1787 det2110
mzz (7.5, 0.5) (8, 0.5)       @noisy det2220 det2340
mxx (7, 0.5) (7, 0)           @noisy det1376 det2020
mzz (7.5, 2.5) (8, 2.5)       @noisy det711 det2340
mxx (7, 2) (7, 2.5)           @noisy det2083 det2207
mzz (7.5, 4.5) (8, 4.5)       @noisy det711 det2748
mxx (7, 4.5) (7, 4)           @noisy det588 det2125
mzz (7.5, 6.5) (8, 6.5)       @noisy det2616 det2748
mxx (7, 6.5) (7, 6)           @noisy det157 det570
mzz (7.5, 8.5) (8, 8.5)       @noisy det828 det2616
mxx (7, 8) (7, 8.5)           @noisy det489 det1671
mzz (8.5, 1.5) (9, 1.5)       @noisy det568 det2609
mxx (8, 1) (8, 1.5)           @noisy det134 det1624
mzz (8.5, 3.5) (9, 3.5)       @noisy det568 det985
mxx (8, 3.5) (8, 3)           @noisy det2016 det2882
mzz (9, 5.5) (8.5, 5.5)       @noisy det985 det2608
mxx (8, 5.5) (8, 5)           @noisy det546 det2630
mzz (8.5, 7.5) (9, 7.5)       @noisy det285 det2608
mxx (8, 7.5) (8, 7)           @noisy det1976 det2391
mzz (8.5, 9.5) (9, 9.5)       @noisy det285 det2324
mxx (8, 9) (8, 9.5)           @noisy det1664 det2791
mzz (9.5, 0.5) (10, 0.5)      @noisy det130 det2777
mxx (9, 0) (9, 0.5)           @noisy det32 det90
mxx (10, 1.5) (10, 1)         @noisy det3 det1522
mzz (9.5, 2.5) (10, 2.5)      @noisy det2777 det2842
mxx (9, 2) (9, 2.5)           @noisy det1415 det2205
mxx (10, 3.5) (10, 3)         @noisy det135 det1040
mzz (9.5, 4.5) (10, 4.5)      @noisy det2780 det2842
mxx (9, 4) (9, 4.5)           @noisy det679 det2695
mxx (10, 5) (10, 5.5)         @noisy det1681 det2192
mzz (9.5, 6.5) (10, 6.5)      @noisy det1489 det2780
mxx (9, 6.5) (9, 6)           @noisy det618 det1526
mxx (10, 7.5) (10, 7)         @noisy det765 det2924
mzz (9.5, 8.5) (10, 8.5)      @noisy det1489 det1630
mxx (9, 8) (9, 8.5)           @noisy det893 det2566
mxx (10, 9) (10, 9.5)         @noisy det782 det1614
mzz (0.5, 0) (0, 0)           @noisy det2612 det2824
mx (0.5, 1)                   @noisy det1140 det1330 det2045 det2134
mzz (0, 2) (0.5, 2)           @noisy det1351 det1756
mx (0.5, 3)                   @noisy det173 det498 det1592 det2162
mzz (0, 4) (0.5, 4)           @noisy det350 det2254
mx (0.5, 5)                   @noisy det1003 det1236 det2823 det2838
mzz (0.5, 6) (0, 6)           @noisy det2700 det2796
mx (0.5, 7)                   @noisy det248 det673 det794 det1398
mzz (0, 8) (0.5, 8)           @noisy det946 det1868
mx (0.5, 9)                   @noisy det275 det1660 det1900 det2508
mzz (0, 10) (0.5, 10)         @noisy det1782 det2216
mx (1.5, 0)                   @noisy det126 det2134
mzz (1, 1) (1.5, 1)           @noisy det100 det2763
mx (1.5, 2)                   @noisy det173 det825 det1287 det2045
mzz (1, 3) (1.5, 3)           @noisy det286 det2145
mx (1.5, 4)                   @noisy det805 det1130 det1236 det1592
mzz (1.5, 5) (1, 5)           @noisy det599 det1693
mx (1.5, 6)                   @noisy det1398 det1659 det1979 det2823
mzz (1, 7) (1.5, 7)           @noisy det545 det1508
mx (1.5, 8)                   @noisy det280 det794 det1900 det2126
mzz (1, 9) (1.5, 9)           @noisy det91 det1704
mx (1.5, 10)                  @noisy det1660 det2433
mzz (2, 0) (2.5, 0)           @noisy det191 det2937
mx (2.5, 1)                   @noisy det126 det197 det1263 det1287
mzz (2.5, 2) (2, 2)           @noisy det1441 det1827
mx (2.5, 3)                   @noisy det825 det1130 det1869 det2833
mzz (2, 4) (2.5, 4)           @noisy det1594 det2564
mx (2.5, 5)                   @noisy det805 det916 det1687 det1979
mzz (2, 6) (2.5, 6)           @noisy det784 det1150
mx (2.5, 7)                   @noisy det334 det806 det1659 det2126
mzz (2.5, 8) (2, 8)           @noisy det1740 det2719
mx (2.5, 9)                   @noisy det280 det572 det2003 det2433
mzz (2, 10) (2.5, 10)         @noisy det640 det2130
mx (3.5, 0)                   @noisy det197 det1679
mzz (3, 1) (3.5, 1)           @noisy det50 det2381
mx (3.5, 2)                   @noisy det904 det1263 det1869 det2858
mzz (3, 3) (3.5, 3)           @noisy det1143 det2271
mx (3.5, 4)                   @noisy det1649 det1687 det1702 det2833
mzz (3.5, 5) (3, 5)           @noisy det1689 det2071
mx (3.5, 6)                   @noisy det334 det916 det2349 det2365
mzz (3, 7) (3.5, 7)           @noisy det830 det1647
mx (3.5, 8)                   @noisy det806 det1618 det2003 det2109
mzz (3, 9) (3.5, 9)           @noisy det608 det683
mx (3.5, 10)                  @noisy det572 det2548
mzz (4, 0) (4.5, 0)           @noisy det1809 det2466
mx (4.5, 1)                   @noisy det904 det1679 det2178 det2517
mzz (4.5, 2) (4, 2)           @noisy det265 det322
mx (4.5, 3)                   @noisy det96 det1241 det1649 det2858
mzz (4, 4) (4.5, 4)           @noisy det743 det2717
mx (4.5, 5)                   @noisy det1585 det1702 det2349 det2415
mzz (4, 6) (4.5, 6)           @noisy det2285 det2593
mx (4.5, 7)                   @noisy det835 det2109 det2240 det2365
mzz (4.5, 8) (4, 8)           @noisy det562 det2065
mx (4.5, 9)                   @noisy det1618 det1870 det2388 det2548
mzz (4, 10) (4.5, 10)         @noisy det1962 det2461
mx (5.5, 0)                   @noisy det88 det2517
mzz (5.5, 1) (5, 1)           @noisy det1546 det2474
mx (5.5, 2)                   @noisy det96 det518 det1113 det2178
mzz (5, 3) (5.5, 3)           @noisy det612 det993
mx (5.5, 4)                   @noisy det1241 det1758 det1970 det2415
mzz (5, 5) (5.5, 5)           @noisy det1956 det2412
mx (5.5, 6)                   @noisy det593 det835 det1585 det2197
mzz (5.5, 7) (5, 7)           @noisy det1553 det1676
mx (5.5, 8)                   @noisy det426 det1280 det2240 det2388
mzz (5, 9) (5.5, 9)           @noisy det2359 det2669
mx (5.5, 10)                  @noisy det1787 det1870
mzz (6.5, 0) (6, 0)           @noisy det288 det1839
mx (6.5, 1)                   @noisy det88 det518 det2020 det2376
mzz (6, 2) (6.5, 2)           @noisy det929 det1243
mx (6.5, 3)                   @noisy det933 det1113 det1758 det2083
mzz (6, 4) (6.5, 4)           @noisy det15 det1603
mx (6.5, 5)                   @noisy det588 det593 det1675 det1970
mzz (6, 6) (6.5, 6)           @noisy det395 det2627
mx (6.5, 7)                   @noisy det157 det1280 det2197 det2806
mzz (6, 8) (6.5, 8)           @noisy det662 det1695
mx (6.5, 9)                   @noisy det426 det489 det1787 det2110
mzz (6, 10) (6.5, 10)         @noisy det1058 det2949
mx (7.5, 0)                   @noisy det1376 det2020
mzz (7, 1) (7.5, 1)           @noisy det1727 det2340
mx (7.5, 2)                   @noisy det134 det2083 det2207 det2376
mzz (7.5, 3) (7, 3)           @noisy det711 det1078
mx (7.5, 4)                   @noisy det588 det933 det2125 det2882
mzz (7, 5) (7.5, 5)           @noisy det541 det2748
mx (7.5, 6)                   @noisy det157 det546 det570 det1675
mzz (7, 7) (7.5, 7)           @noisy det2488 det2616
mx (7.5, 8)                   @noisy det489 det1671 det2391 det2806
mzz (7, 9) (7.5, 9)           @noisy det828 det2181
mx (7.5, 10)                  @noisy det2110 det2791
mzz (8.5, 0) (8, 0)           @noisy det2609 det2801
mx (8.5, 1)                   @noisy det32 det134 det1376 det1624
mzz (8, 2) (8.5, 2)           @noisy det491 det568
mx (8.5, 3)                   @noisy det1415 det2016 det2207 det2882
mzz (8, 4) (8.5, 4)           @noisy det985 det2081
mx (8.5, 5)                   @noisy det546 det679 det2125 det2630
mzz (8.5, 6) (8, 6)           @noisy det2608 det2744
mx (8.5, 7)                   @noisy det570 det618 det1976 det2391
mzz (8, 8) (8.5, 8)           @noisy det267 det285
mx (8.5, 9)                   @noisy det1664 det1671 det2566 det2791
mzz (8, 10) (8.5, 10)         @noisy det2324 det2631
mx (9.5, 0)                   @noisy det32 det90
mzz (9, 1) (9.5, 1)           @noisy det2494 det2777
mx (9.5, 2)                   @noisy det1415 det1522 det1624 det2205
mzz (9, 3) (9.5, 3)           @noisy det943 det2842
mx (9.5, 4)                   @noisy det679 det1040 det2016 det2695
mzz (9.5, 5) (9, 5)           @noisy det564 det2780
mx (9.5, 6)                   @noisy det618 det1526 det2192 det2630
mzz (9, 7) (9.5, 7)           @noisy det292 det1489
mx (9.5, 8)                   @noisy det765 det893 det1976 det2566
mzz (9, 9) (9.5, 9)           @noisy det1630 det2373
mx (9.5, 10)                  @noisy det1614 det1664
i (9.5, 7.5)                  @noisy
i (4.5, 2.5)                  @noisy
i (3, 10)                     @noisy
i (3.5, 3.5)                  @noisy
i (3.5, 9.5)                  @noisy
i (4.5, 8.5)                  @noisy
i (0, 2.5)                    @noisy
i (8.5, 2.5)                  @noisy
i (10, 0)                     @noisy
i (5, 10)                     @noisy
i (10, 6)                     @noisy
i (0.5, 4.5)                  @noisy
i (5.5, 3.5)                  @noisy
i (5.5, 9.5)                  @noisy
i (0, 8.5)                    @noisy
i (8.5, 8.5)                  @noisy
i (2.5, 4.5)                  @noisy
i (1.5, 5.5)                  @noisy
i (6.5, 4.5)                  @noisy
i (7, 10)                     @noisy
i (7.5, 3.5)                  @noisy
i (7.5, 9.5)                  @noisy
i (9.5, 3.5)                  @noisy
i (9.5, 9.5)                  @noisy
i (4.5, 4.5)                  @noisy
i (3.5, 5.5)                  @noisy
i (5.5, 5.5)                  @noisy
i (8.5, 4.5)                  @noisy
i (10, 2)                     @noisy
i (9, 10)                     @noisy
i (0.5, 0.5)                  @noisy
i (1.5, 1.5)                  @noisy
i (0, 4.5)                    @noisy
i (10, 8)                     @noisy
i (2.5, 0.5)                  @noisy
i (2.5, 6.5)                  @noisy
i (0.5, 6.5)                  @noisy
i (1.5, 7.5)                  @noisy
i (9.5, 1.5)                  @noisy
i (6.5, 0.5)                  @noisy
i (6.5, 6.5)                  @noisy
i (1.5, 9.5)                  @noisy
i (7.5, 5.5)                  @noisy
i (9.5, 5.5)                  @noisy
i (4.5, 0.5)                  @noisy
i (5.5, 1.5)                  @noisy
i (3.5, 1.5)                  @noisy
i (3.5, 7.5)                  @noisy
i (4.5, 6.5)                  @noisy
i (0, 0.5)                    @noisy
i (8.5, 0.5)                  @noisy
i (8.5, 6.5)                  @noisy
i (10, 4)                     @noisy
i (5.5, 7.5)                  @noisy
i (0.5, 2.5)                  @noisy
i (0, 6.5)                    @noisy
i (10, 10)                    @noisy
i (2.5, 2.5)                  @noisy
i (0.5, 8.5)                  @noisy
i (1, 10)                     @noisy
i (1.5, 3.5)                  @noisy
i (2.5, 8.5)                  @noisy
i (6.5, 2.5)                  @noisy
i (6.5, 8.5)                  @noisy
i (7.5, 1.5)                  @noisy
i (7.5, 7.5)                  @noisy

--------         37
mxx (0, 1) (0, 0.5)           @noisy det1330 det2499
mxx (1, 1.5) (1, 2)           @noisy det1140 det2045
mx (0.5, 1.5)                 @noisy det2045 det2094
mz (0, 1.5)                   @noisy det1351 det2824
mxx (0, 2.5) (0, 3)           @noisy det498 det627
mxx (1, 3.5) (1, 4)           @noisy det1592 det2162
mx (0.5, 3.5)                 @noisy det1592 det1972
mz (0, 3.5)                   @noisy det1756 det2254
mxx (0, 4.5) (0, 5)           @noisy det204 det2838
mxx (1, 6) (1, 5.5)           @noisy det1003 det2823
mx (0.5, 5.5)                 @noisy det2034 det2823
mz (0, 5.5)                   @noisy det350 det2796
mxx (0, 7) (0, 6.5)           @noisy det317 det673
mxx (1, 7.5) (1, 8)           @noisy det248 det794
mx (0.5, 7.5)                 @noisy det794 det1913
mz (0, 7.5)                   @noisy det946 det2700
mxx (0, 8.5) (0, 9)           @noisy det1279 det2508
mxx (1, 9.5) (1, 10)          @noisy det275 det1660
mx (0.5, 9.5)                 @noisy det1660 det1923
mz (0, 9.5)                   @noisy det1782 det1868
mxx (2, 0.5) (2, 1)           @noisy det126 det2134
mx (1.5, 0.5)                 @noisy det126 det2028
mz (1, 0.5)                   @noisy det1865 det2612 det2763 det2824
mxx (2, 3) (2, 2.5)           @noisy det173 det825
mx (1.5, 2.5)                 @noisy det825 det1975
mz (1, 2.5)                   @noisy det100 det286 det1351 det1756
mxx (2, 4.5) (2, 5)           @noisy det805 det1236
mx (1.5, 4.5)                 @noisy det805 det1897
mz (1, 4.5)                   @noisy det350 det1693 det2145 det2254
mxx (2, 6.5) (2, 7)           @noisy det1398 det1659
mx (1.5, 6.5)                 @noisy det1659 det2043
mz (1, 6.5)                   @noisy det545 det599 det2700 det2796
mxx (2, 9) (2, 8.5)           @noisy det280 det1900
mx (1.5, 8.5)                 @noisy det280 det2100
mz (1, 8.5)                   @noisy det946 det1508 det1704 det1868
mxx (3, 1.5) (3, 2)           @noisy det1263 det1287
mx (2.5, 1.5)                 @noisy det1263 det1981
mz (2, 1.5)                   @noisy det100 det191 det1441 det2763
mxx (3, 3.5) (3, 4)           @noisy det1130 det2833
mx (2.5, 3.5)                 @noisy det1932 det2833
mz (2, 3.5)                   @noisy det286 det1594 det1827 det2145
mxx (3, 5.5) (3, 6)           @noisy det916 det1979
mx (2.5, 5.5)                 @noisy det916 det1878
mz (2, 5.5)                   @noisy det599 det1150 det1693 det2564
mxx (3, 7.5) (3, 8)           @noisy det806 det2126
mx (2.5, 7.5)                 @noisy det806 det2027
mz (2, 7.5)                   @noisy det545 det784 det1508 det2719
mxx (3, 9.5) (3, 10)          @noisy det572 det2433
mx (2.5, 9.5)                 @noisy det572 det2076
mz (2, 9.5)                   @noisy det91 det640 det1704 det1740
mxx (4, 0.5) (4, 1)           @noisy det197 det1679
mx (3.5, 0.5)                 @noisy det1679 det2079
mz (3, 0.5)                   @noisy det191 det269 det2381 det2937
mxx (4, 2.5) (4, 3)           @noisy det1869 det2858
mx (3.5, 2.5)                 @noisy det1930 det2858
mz (3, 2.5)                   @noisy det50 det1143 det1441 det1827
mxx (4, 4.5) (4, 5)           @noisy det1687 det1702
mx (3.5, 4.5)                 @noisy det1702 det1955
mz (3, 4.5)                   @noisy det1594 det2071 det2271 det2564
mxx (4, 6.5) (4, 7)           @noisy det334 det2365
mx (3.5, 6.5)                 @noisy det1881 det2365
mz (3, 6.5)                   @noisy det784 det1150 det1647 det1689
mxx (4, 9) (4, 8.5)           @noisy det1618 det2003
mx (3.5, 8.5)                 @noisy det1618 det2007
mz (3, 8.5)                   @noisy det683 det830 det1740 det2719
mxx (5, 1.5) (5, 2)           @noisy det904 det2178
mx (4.5, 1.5)                 @noisy det2090 det2178
mz (4, 1.5)                   @noisy det50 det322 det2381 det2466
mxx (5, 3.5) (5, 4)           @noisy det1241 det1649
mx (4.5, 3.5)                 @noisy det1241 det2097
mz (4, 3.5)                   @noisy det265 det743 det1143 det2271
mxx (5, 5.5) (5, 6)           @noisy det1585 det2349
mx (4.5, 5.5)                 @noisy det1585 det2031
mz (4, 5.5)                   @noisy det1689 det2071 det2285 det2717
mxx (5, 7.5) (5, 8)           @noisy det2109 det2240
mx (4.5, 7.5)                 @noisy det1912 det2240
mz (4, 7.5)                   @noisy det562 det830 det1647 det2593
mxx (5, 9.5) (5, 10)          @noisy det1870 det2548
mx (4.5, 9.5)                 @noisy det1870 det1919
mz (4, 9.5)                   @noisy det608 det683 det1962 det2065
mxx (6, 1) (6, 0.5)           @noisy det88 det2517
mx (5.5, 0.5)                 @noisy det88 det1954
mz (5, 0.5)                   @noisy det87 det1809 det2466 det2474
mxx (6, 2.5) (6, 3)           @noisy det96 det1113
mx (5.5, 2.5)                 @noisy det1113 det2051
mz (5, 2.5)                   @noisy det265 det322 det993 det1546
mxx (6, 4.5) (6, 5)           @noisy det1970 det2415
mx (5.5, 4.5)                 @noisy det1970 det2066
mz (5, 4.5)                   @noisy det612 det743 det1956 det2717
mxx (6, 6.5) (6, 7)           @noisy det835 det2197
mx (5.5, 6.5)                 @noisy det2042 det2197
mz (5, 6.5)                   @noisy det1553 det2285 det2412 det2593
mxx (6, 8.5) (6, 9)           @noisy det426 det2388
mx (5.5, 8.5)                 @noisy det426 det2049
mz (5, 8.5)                   @noisy det562 det1676 det2065 det2359
mxx (7, 1.5) (7, 2)           @noisy det518 det2376
mx (6.5, 1.5)                 @noisy det1995 det2376
mz (6, 1.5)                   @noisy det288 det1243 det1546 det2474
mxx (7, 4) (7, 3.5)           @noisy det933 det1758
mx (6.5, 3.5)                 @noisy det933 det1884
mz (6, 3.5)                   @noisy det15 det612 det929 det993
mxx (7, 5.5) (7, 6)           @noisy det593 det1675
mx (6.5, 5.5)                 @noisy det1675 det1887
mz (6, 5.5)                   @noisy det395 det1603 det1956 det2412
mxx (7, 7.5) (7, 8)           @noisy det1280 det2806
mx (6.5, 7.5)                 @noisy det2035 det2806
mz (6, 7.5)                   @noisy det1553 det1676 det1695 det2627
mxx (7, 9.5) (7, 10)          @noisy det1787 det2110
mx (6.5, 9.5)                 @noisy det2013 det2110
mz (6, 9.5)                   @noisy det662 det1058 det2359 det2669
mxx (8, 0.5) (8, 1)           @noisy det1376 det2020
mx (7.5, 0.5)                 @noisy det1376 det2040
mz (7, 0.5)                   @noisy det288 det1727 det1839 det2220
mxx (8, 2.5) (8, 3)           @noisy det2083 det2207
mx (7.5, 2.5)                 @noisy det2082 det2207
mz (7, 2.5)                   @noisy det929 det1078 det1243 det2340
mxx (8, 4.5) (8, 5)           @noisy det588 det2125
mx (7.5, 4.5)                 @noisy det1987 det2125
mz (7, 4.5)                   @noisy det15 det541 det711 det1603
mxx (8, 7) (8, 6.5)           @noisy det157 det570
mx (7.5, 6.5)                 @noisy det570 det1961
mz (7, 6.5)                   @noisy det395 det2488 det2627 det2748
mxx (8, 8.5) (8, 9)           @noisy det489 det1671
mx (7.5, 8.5)                 @noisy det1671 det2005
mz (7, 8.5)                   @noisy det662 det1695 det2181 det2616
mxx (9, 1.5) (9, 2)           @noisy det134 det1624
mx (8.5, 1.5)                 @noisy det1624 det2069
mz (8, 1.5)                   @noisy det491 det1727 det2340 det2609
mxx (9, 3.5) (9, 4)           @noisy det2016 det2882
mx (8.5, 3.5)                 @noisy det2002 det2016
mz (8, 3.5)                   @noisy det568 det711 det1078 det2081
mxx (9, 5.5) (9, 6)           @noisy det546 det2630
mx (8.5, 5.5)                 @noisy det2053 det2630
mz (8, 5.5)                   @noisy det541 det985 det2744 det2748
mxx (9, 7.5) (9, 8)           @noisy det1976 det2391
mx (8.5, 7.5)                 @noisy det1976 det1984
mz (8, 7.5)                   @noisy det267 det2488 det2608 det2616
mxx (9, 10) (9, 9.5)          @noisy det1664 det2791
mx (8.5, 9.5)                 @noisy det1664 det2056
mz (8, 9.5)                   @noisy det285 det828 det2181 det2631
mxx (10, 0.5) (10, 1)         @noisy det32 det90
mx (9.5, 0.5)                 @noisy det90 det1948
mz (9, 0.5)                   @noisy det130 det2494 det2609 det2801
mz (10, 1.5)                  @noisy det2494 det2777
mxx (10, 2.5) (10, 3)         @noisy det1415 det2205
mx (9.5, 2.5)                 @noisy det2046 det2205
mz (9, 2.5)                   @noisy det491 det568 det943 det2777
mz (10, 3.5)                  @noisy det943 det2842
mxx (10, 4.5) (10, 5)         @noisy det679 det2695
mx (9.5, 4.5)                 @noisy det2060 det2695
mz (9, 4.5)                   @noisy det564 det985 det2081 det2842
mz (10, 5.5)                  @noisy det564 det2780
mxx (10, 6.5) (10, 7)         @noisy det618 det1526
mx (9.5, 6.5)                 @noisy det1526 det2039
mz (9, 6.5)                   @noisy det292 det2608 det2744 det2780
mz (10, 7.5)                  @noisy det292 det1489
mxx (10, 9) (10, 8.5)         @noisy det893 det2566
mx (9.5, 8.5)                 @noisy det893 det1935
mz (9, 8.5)                   @noisy det267 det285 det1489 det2373
mz (10, 9.5)                  @noisy det1630 det2373
mxx (0.5, 0.5) (0.5, 0)       @noisy det2134 det2499
mzz (1, 1) (0.5, 1)           @noisy det2612 det2824
mxx (0.5, 2.5) (0.5, 2)       @noisy det173 det627
mzz (1, 3) (0.5, 3)           @noisy det1351 det1756
mxx (0.5, 4.5) (0.5, 4)       @noisy det204 det1236
mzz (0.5, 5) (1, 5)           @noisy det350 det2254
mxx (0.5, 6.5) (0.5, 6)       @noisy det317 det1398
mzz (1, 7) (0.5, 7)           @noisy det2700 det2796
mxx (0.5, 8.5) (0.5, 8)       @noisy det1279 det1900
mzz (1, 9) (0.5, 9)           @noisy det946 det1868
mzz (1.5, 0) (2, 0)           @noisy det424 det1865
mxx (1.5, 1.5) (1.5, 1)       @noisy det1140 det1287
mzz (1.5, 2) (2, 2)           @noisy det100 det2763
mxx (1.5, 3.5) (1.5, 3)       @noisy det1130 det2162
mzz (1.5, 4) (2, 4)           @noisy det286 det2145
mxx (1.5, 5) (1.5, 5.5)       @noisy det1003 det1979
mzz (1.5, 6) (2, 6)           @noisy det599 det1693
mxx (1.5, 7.5) (1.5, 7)       @noisy det248 det2126
mzz (1.5, 8) (2, 8)           @noisy det545 det1508
mxx (1.5, 9.5) (1.5, 9)       @noisy det275 det2433
mzz (1.5, 10) (2, 10)         @noisy det91 det1704
mxx (2.5, 0.5) (2.5, 0)       @noisy det197 det2134
mzz (3, 1) (2.5, 1)           @noisy det191 det2937
mxx (2.5, 2) (2.5, 2.5)       @noisy det173 det1869
mzz (2.5, 3) (3, 3)           @noisy det1441 det1827
mxx (2.5, 4) (2.5, 4.5)       @noisy det1236 det1687
mzz (2.5, 5) (3, 5)           @noisy det1594 det2564
mxx (2.5, 6.5) (2.5, 6)       @noisy det334 det1398
mzz (2.5, 7) (3, 7)           @noisy det784 det1150
mxx (2.5, 8) (2.5, 8.5)       @noisy det1900 det2003
mzz (2.5, 9) (3, 9)           @noisy det1740 det2719
mzz (3.5, 0) (4, 0)           @noisy det269 det2251
mxx (3.5, 1) (3.5, 1.5)       @noisy det904 det1287
mzz (3.5, 2) (4, 2)           @noisy det50 det2381
mxx (3.5, 3) (3.5, 3.5)       @noisy det1130 det1649
mzz (4, 4) (3.5, 4)           @noisy det1143 det2271
mxx (3.5, 5) (3.5, 5.5)       @noisy det1979 det2349
mzz (3.5, 6) (4, 6)           @noisy det1689 det2071
mxx (3.5, 7) (3.5, 7.5)       @noisy det2109 det2126
mzz (3.5, 8) (4, 8)           @noisy det830 det1647
mxx (3.5, 9) (3.5, 9.5)       @noisy det2433 det2548
mzz (4, 10) (3.5, 10)         @noisy det608 det683
mxx (4.5, 0.5) (4.5, 0)       @noisy det197 det2517
mzz (5, 1) (4.5, 1)           @noisy det1809 det2466
mxx (4.5, 2) (4.5, 2.5)       @noisy det96 det1869
mzz (5, 3) (4.5, 3)           @noisy det265 det322
mxx (4.5, 4.5) (4.5, 4)       @noisy det1687 det2415
mzz (5, 5) (4.5, 5)           @noisy det743 det2717
mxx (4.5, 6.5) (4.5, 6)       @noisy det334 det835
mzz (5, 7) (4.5, 7)           @noisy det2285 det2593
mxx (4.5, 8) (4.5, 8.5)       @noisy det2003 det2388
mzz (5, 9) (4.5, 9)           @noisy det562 det2065
mzz (5.5, 0) (6, 0)           @noisy det87 det1139
mxx (5.5, 1) (5.5, 1.5)       @noisy det518 det904
mzz (5.5, 2) (6, 2)           @noisy det1546 det2474
mxx (5.5, 3) (5.5, 3.5)       @noisy det1649 det1758
mzz (5.5, 4) (6, 4)           @noisy det612 det993
mxx (5.5, 5.5) (5.5, 5)       @noisy det593 det2349
mzz (6, 6) (5.5, 6)           @noisy det1956 det2412
mxx (5.5, 7) (5.5, 7.5)       @noisy det1280 det2109
mzz (5.5, 8) (6, 8)           @noisy det1553 det1676
mxx (5.5, 9) (5.5, 9.5)       @noisy det1787 det2548
mzz (5.5, 10) (6, 10)         @noisy det2359 det2669
mxx (6.5, 0) (6.5, 0.5)       @noisy det2020 det2517
mzz (6.5, 1) (7, 1)           @noisy det288 det1839
mxx (6.5, 2.5) (6.5, 2)       @noisy det96 det2083
mzz (6.5, 3) (7, 3)           @noisy det929 det1243
mxx (6.5, 4.5) (6.5, 4)       @noisy det588 det2415
mzz (6.5, 5) (7, 5)           @noisy det15 det1603
mxx (6.5, 6) (6.5, 6.5)       @noisy det157 det835
mzz (6.5, 7) (7, 7)           @noisy det395 det2627
mxx (6.5, 8.5) (6.5, 8)       @noisy det489 det2388
mzz (7, 9) (6.5, 9)           @noisy det662 det1695
mzz (7.5, 0) (8, 0)           @noisy det1527 det2220
mxx (7.5, 1.5) (7.5, 1)       @noisy det134 det518
mzz (7.5, 2) (8, 2)           @noisy det1727 det2340
mxx (7.5, 3) (7.5, 3.5)       @noisy det1758 det2882
mzz (7.5, 4) (8, 4)           @noisy det711 det1078
mxx (7.5, 5) (7.5, 5.5)       @noisy det546 det593
mzz (7.5, 6) (8, 6)           @noisy det541 det2748
mxx (7.5, 7.5) (7.5, 7)       @noisy det1280 det2391
mzz (7.5, 8) (8, 8)           @noisy det2488 det2616
mxx (7.5, 9.5) (7.5, 9)       @noisy det1787 det2791
mzz (7.5, 10) (8, 10)         @noisy det828 det2181
mxx (8.5, 0) (8.5, 0.5)       @noisy det32 det2020
mzz (8.5, 1) (9, 1)           @noisy det2609 det2801
mxx (8.5, 2.5) (8.5, 2)       @noisy det1415 det2083
mzz (8.5, 3) (9, 3)           @noisy det491 det568
mxx (8.5, 4.5) (8.5, 4)       @noisy det588 det679
mzz (9, 5) (8.5, 5)           @noisy det985 det2081
mxx (8.5, 6) (8.5, 6.5)       @noisy det157 det618
mzz (8.5, 7) (9, 7)           @noisy det2608 det2744
mxx (8.5, 8.5) (8.5, 8)       @noisy det489 det2566
mzz (8.5, 9) (9, 9)           @noisy det267 det285
mzz (9.5, 0) (10, 0)          @noisy det130 det2371
mxx (9.5, 1.5) (9.5, 1)       @noisy det134 det1522
mzz (9.5, 2) (10, 2)          @noisy det2494 det2777
mxx (9.5, 3.5) (9.5, 3)       @noisy det1040 det2882
mzz (9.5, 4) (10, 4)          @noisy det943 det2842
mxx (9.5, 5) (9.5, 5.5)       @noisy det546 det2192
mzz (9.5, 6) (10, 6)          @noisy det564 det2780
mxx (9.5, 7) (9.5, 7.5)       @noisy det765 det2391
mzz (9.5, 8) (10, 8)          @noisy det292 det1489
mxx (9.5, 9.5) (9.5, 9)       @noisy det1614 det2791
mzz (9.5, 10) (10, 10)        @noisy det1630 det2373
i (9, 0)                      @noisy
i (2.5, 10)                   @noisy
i (0, 4)                      @noisy
i (8.5, 10)                   @noisy
i (0, 0)                      @noisy
i (0, 10)                     @noisy
i (7, 0)                      @noisy
i (3, 0)                      @noisy
i (6.5, 10)                   @noisy
i (0, 6)                      @noisy
i (0, 2)                      @noisy
i (5, 0)                      @noisy
i (1, 0)                      @noisy
i (0, 8)                      @noisy
i (4.5, 10)                   @noisy
i (0.5, 10)                   @noisy

--------         38
mz (0, 0.5)                   @noisy det2612 det2824
mxx (0, 1.5) (0, 2)           @noisy det332 det1140
mx (0.5, 1.5)                 @noisy det332 det2094
mz (1, 1.5)                   @noisy det100 det1756 det2612 det2763
mz (0, 2.5)                   @noisy det1351 det1756
mxx (0, 3.5) (0, 4)           @noisy det1959 det2162
mx (0.5, 3.5)                 @noisy det1959 det1972
mz (1, 3.5)                   @noisy det286 det350 det1351 det2145
mz (0, 4.5)                   @noisy det350 det2254
mxx (0, 5.5) (0, 6)           @noisy det481 det1003
mx (0.5, 5.5)                 @noisy det481 det2034
mz (1, 5.5)                   @noisy det599 det1693 det2254 det2700
mz (0, 6.5)                   @noisy det2700 det2796
mxx (0, 7.5) (0, 8)           @noisy det248 det1685
mx (0.5, 7.5)                 @noisy det1685 det1913
mz (1, 7.5)                   @noisy det545 det1508 det1868 det2796
mz (0, 8.5)                   @noisy det946 det1868
mxx (0, 9.5) (0, 10)          @noisy det275 det2687
mx (0.5, 9.5)                 @noisy det1923 det2687
mz (1, 9.5)                   @noisy det91 det946 det1704 det2216
mxx (1, 0.5) (1, 1)           @noisy det64 det2134
mx (1.5, 0.5)                 @noisy det64 det2028
mz (2, 0.5)                   @noisy det100 det191 det424 det2937
mxx (1, 2.5) (1, 3)           @noisy det173 det1562
mx (1.5, 2.5)                 @noisy det1562 det1975
mz (2, 2.5)                   @noisy det1441 det1827 det2145 det2763
mxx (1, 4.5) (1, 5)           @noisy det1236 det1477
mx (1.5, 4.5)                 @noisy det1477 det1897
mz (2, 4.5)                   @noisy det286 det599 det1594 det2564
mxx (1, 6.5) (1, 7)           @noisy det1398 det2348
mx (1.5, 6.5)                 @noisy det2043 det2348
mz (2, 6.5)                   @noisy det784 det1150 det1508 det1693
mxx (1, 8.5) (1, 9)           @noisy det732 det1900
mx (1.5, 8.5)                 @noisy det732 det2100
mz (2, 8.5)                   @noisy det91 det545 det1740 det2719
mxx (2, 1.5) (2, 2)           @noisy det1287 det1921
mx (2.5, 1.5)                 @noisy det1921 det1981
mz (3, 1.5)                   @noisy det50 det1827 det2381 det2937
mxx (2, 3.5) (2, 4)           @noisy det1130 det2360
mx (2.5, 3.5)                 @noisy det1932 det2360
mz (3, 3.5)                   @noisy det1143 det1441 det2271 det2564
mxx (2, 5.5) (2, 6)           @noisy det1979 det2600
mx (2.5, 5.5)                 @noisy det1878 det2600
mz (3, 5.5)                   @noisy det784 det1594 det1689 det2071
mxx (2, 7.5) (2, 8)           @noisy det161 det2126
mx (2.5, 7.5)                 @noisy det161 det2027
mz (3, 7.5)                   @noisy det830 det1150 det1647 det1740
mxx (2, 9.5) (2, 10)          @noisy det75 det2433
mx (2.5, 9.5)                 @noisy det75 det2076
mz (3, 9.5)                   @noisy det608 det683 det2130 det2719
mxx (3, 1) (3, 0.5)           @noisy det197 det2199
mx (3.5, 0.5)                 @noisy det2079 det2199
mz (4, 0.5)                   @noisy det50 det1809 det2251 det2466
mxx (3, 2.5) (3, 3)           @noisy det759 det1869
mx (3.5, 2.5)                 @noisy det759 det1930
mz (4, 2.5)                   @noisy det265 det322 det2271 det2381
mxx (3, 4.5) (3, 5)           @noisy det1092 det1687
mx (3.5, 4.5)                 @noisy det1092 det1955
mz (4, 4.5)                   @noisy det743 det1143 det1689 det2717
mxx (3, 7) (3, 6.5)           @noisy det334 det2749
mx (3.5, 6.5)                 @noisy det1881 det2749
mz (4, 6.5)                   @noisy det830 det2071 det2285 det2593
mxx (3, 8.5) (3, 9)           @noisy det294 det2003
mx (3.5, 8.5)                 @noisy det294 det2007
mz (4, 8.5)                   @noisy det562 det608 det1647 det2065
mxx (4, 1.5) (4, 2)           @noisy det904 det2532
mx (4.5, 1.5)                 @noisy det2090 det2532
mz (5, 1.5)                   @noisy det265 det1546 det1809 det2474
mxx (4, 4) (4, 3.5)           @noisy det649 det1649
mx (4.5, 3.5)                 @noisy det649 det2097
mz (5, 3.5)                   @noisy det322 det612 det993 det2717
mxx (4, 5.5) (4, 6)           @noisy det2349 det2581
mx (4.5, 5.5)                 @noisy det2031 det2581
mz (5, 5.5)                   @noisy det743 det1956 det2412 det2593
mxx (4, 7.5) (4, 8)           @noisy det1780 det2109
mx (4.5, 7.5)                 @noisy det1780 det1912
mz (5, 7.5)                   @noisy det1553 det1676 det2065 det2285
mxx (4, 9.5) (4, 10)          @noisy det1600 det2548
mx (4.5, 9.5)                 @noisy det1600 det1919
mz (5, 9.5)                   @noisy det562 det2359 det2461 det2669
mxx (5, 0.5) (5, 1)           @noisy det540 det2517
mx (5.5, 0.5)                 @noisy det540 det1954
mz (6, 0.5)                   @noisy det288 det1139 det1546 det1839
mxx (5, 3) (5, 2.5)           @noisy det96 det1728
mx (5.5, 2.5)                 @noisy det1728 det2051
mz (6, 2.5)                   @noisy det612 det929 det1243 det2474
mxx (5, 4.5) (5, 5)           @noisy det2226 det2415
mx (5.5, 4.5)                 @noisy det2066 det2226
mz (6, 4.5)                   @noisy det15 det993 det1603 det2412
mxx (5, 6.5) (5, 7)           @noisy det835 det2767
mx (5.5, 6.5)                 @noisy det2042 det2767
mz (6, 6.5)                   @noisy det395 det1676 det1956 det2627
mxx (5, 9) (5, 8.5)           @noisy det894 det2388
mx (5.5, 8.5)                 @noisy det894 det2049
mz (6, 8.5)                   @noisy det662 det1553 det1695 det2669
mxx (6, 1.5) (6, 2)           @noisy det518 det1085
mx (6.5, 1.5)                 @noisy det1085 det1995
mz (7, 1.5)                   @noisy det929 det1727 det1839 det2340
mxx (6, 3.5) (6, 4)           @noisy det723 det1758
mx (6.5, 3.5)                 @noisy det723 det1884
mz (7, 3.5)                   @noisy det711 det1078 det1243 det1603
mxx (6, 6) (6, 5.5)           @noisy det593 det2339
mx (6.5, 5.5)                 @noisy det1887 det2339
mz (7, 5.5)                   @noisy det15 det541 det2627 det2748
mxx (6, 7.5) (6, 8)           @noisy det1280 det1354
mx (6.5, 7.5)                 @noisy det1354 det2035
mz (7, 7.5)                   @noisy det395 det662 det2488 det2616
mxx (6, 9.5) (6, 10)          @noisy det1315 det1787
mx (6.5, 9.5)                 @noisy det1315 det2013
mz (7, 9.5)                   @noisy det828 det1695 det2181 det2949
mxx (7, 0.5) (7, 1)           @noisy det2020 det2561
mx (7.5, 0.5)                 @noisy det2040 det2561
mz (8, 0.5)                   @noisy det1527 det2340 det2609 det2801
mxx (7, 2.5) (7, 3)           @noisy det2083 det2498
mx (7.5, 2.5)                 @noisy det2082 det2498
mz (8, 2.5)                   @noisy det491 det568 det711 det1727
mxx (7, 4.5) (7, 5)           @noisy det588 det922
mx (7.5, 4.5)                 @noisy det922 det1987
mz (8, 4.5)                   @noisy det985 det1078 det2081 det2748
mxx (7, 6.5) (7, 7)           @noisy det157 det1648
mx (7.5, 6.5)                 @noisy det1648 det1961
mz (8, 6.5)                   @noisy det541 det2608 det2616 det2744
mxx (7, 9) (7, 8.5)           @noisy det489 det2323
mx (7.5, 8.5)                 @noisy det2005 det2323
mz (8, 8.5)                   @noisy det267 det285 det828 det2488
mxx (8, 2) (8, 1.5)           @noisy det134 det2739
mx (8.5, 1.5)                 @noisy det2069 det2739
mz (9, 1.5)                   @noisy det568 det2494 det2777 det2801
mxx (8, 3.5) (8, 4)           @noisy det1226 det2882
mx (8.5, 3.5)                 @noisy det1226 det2002
mz (9, 3.5)                   @noisy det491 det943 det985 det2842
mxx (8, 5.5) (8, 6)           @noisy det546 det1714
mx (8.5, 5.5)                 @noisy det1714 det2053
mz (9, 5.5)                   @noisy det564 det2081 det2608 det2780
mxx (8, 7.5) (8, 8)           @noisy det1797 det2391
mx (8.5, 7.5)                 @noisy det1797 det1984
mz (9, 7.5)                   @noisy det285 det292 det1489 det2744
mxx (8, 9.5) (8, 10)          @noisy det196 det2791
mx (8.5, 9.5)                 @noisy det196 det2056
mz (9, 9.5)                   @noisy det267 det1630 det2324 det2373
mxx (9, 0.5) (9, 1)           @noisy det32 det1792
mx (9.5, 0.5)                 @noisy det1792 det1948
mz (10, 0.5)                  @noisy det2371 det2777
mxx (10, 1.5) (10, 2)         @noisy det1127 det1522
mxx (9, 2.5) (9, 3)           @noisy det1415 det2919
mx (9.5, 2.5)                 @noisy det2046 det2919
mz (10, 2.5)                  @noisy det2494 det2842
mxx (10, 4) (10, 3.5)         @noisy det1040 det1289
mxx (9, 5) (9, 4.5)           @noisy det679 det2174
mx (9.5, 4.5)                 @noisy det2060 det2174
mz (10, 4.5)                  @noisy det943 det2780
mxx (10, 5.5) (10, 6)         @noisy det0 det2192
mxx (9, 6.5) (9, 7)           @noisy det77 det618
mx (9.5, 6.5)                 @noisy det77 det2039
mz (10, 6.5)                  @noisy det564 det1489
mxx (10, 7.5) (10, 8)         @noisy det600 det765
mxx (9, 8.5) (9, 9)           @noisy det2430 det2566
mx (9.5, 8.5)                 @noisy det1935 det2430
mz (10, 8.5)                  @noisy det292 det1630
mxx (10, 9.5) (10, 10)        @noisy det1614 det2296
mxx (0.5, 0.5) (0.5, 1)       @noisy det2134 det2499
mzz (1, 0) (0.5, 0)           @noisy det2612 det2824
mxx (0.5, 2.5) (0.5, 3)       @noisy det173 det627
mzz (1, 2) (0.5, 2)           @noisy det1351 det1756
mxx (0.5, 5) (0.5, 4.5)       @noisy det204 det1236
mzz (1, 4) (0.5, 4)           @noisy det350 det2254
mxx (0.5, 6.5) (0.5, 7)       @noisy det317 det1398
mzz (0.5, 6) (1, 6)           @noisy det2700 det2796
mxx (0.5, 8.5) (0.5, 9)       @noisy det1279 det1900
mzz (1, 8) (0.5, 8)           @noisy det946 det1868
mzz (1, 10) (0.5, 10)         @noisy det1782 det2216
mxx (1.5, 1.5) (1.5, 2)       @noisy det1140 det1287
mzz (1.5, 1) (2, 1)           @noisy det100 det2763
mxx (1.5, 4) (1.5, 3.5)       @noisy det1130 det2162
mzz (2, 3) (1.5, 3)           @noisy det286 det2145
mxx (1.5, 5.5) (1.5, 6)       @noisy det1003 det1979
mzz (1.5, 5) (2, 5)           @noisy det599 det1693
mxx (1.5, 7.5) (1.5, 8)       @noisy det248 det2126
mzz (1.5, 7) (2, 7)           @noisy det545 det1508
mxx (1.5, 10) (1.5, 9.5)      @noisy det275 det2433
mzz (2, 9) (1.5, 9)           @noisy det91 det1704
mxx (2.5, 0.5) (2.5, 1)       @noisy det197 det2134
mzz (2.5, 0) (3, 0)           @noisy det191 det2937
mxx (2.5, 2.5) (2.5, 3)       @noisy det173 det1869
mzz (2.5, 2) (3, 2)           @noisy det1441 det1827
mxx (2.5, 4.5) (2.5, 5)       @noisy det1236 det1687
mzz (2.5, 4) (3, 4)           @noisy det1594 det2564
mxx (2.5, 7) (2.5, 6.5)       @noisy det334 det1398
mzz (3, 6) (2.5, 6)           @noisy det784 det1150
mxx (2.5, 8.5) (2.5, 9)       @noisy det1900 det2003
mzz (2.5, 8) (3, 8)           @noisy det1740 det2719
mzz (2.5, 10) (3, 10)         @noisy det640 det2130
mxx (3.5, 1.5) (3.5, 2)       @noisy det904 det1287
mzz (3.5, 1) (4, 1)           @noisy det50 det2381
mxx (3.5, 3.5) (3.5, 4)       @noisy det1130 det1649
mzz (3.5, 3) (4, 3)           @noisy det1143 det2271
mxx (3.5, 5.5) (3.5, 6)       @noisy det1979 det2349
mzz (3.5, 5) (4, 5)           @noisy det1689 det2071
mxx (3.5, 7.5) (3.5, 8)       @noisy det2109 det2126
mzz (3.5, 7) (4, 7)           @noisy det830 det1647
mxx (3.5, 9.5) (3.5, 10)      @noisy det2433 det2548
mzz (4, 9) (3.5, 9)           @noisy det608 det683
mxx (4.5, 0.5) (4.5, 1)       @noisy det197 det2517
mzz (5, 0) (4.5, 0)           @noisy det1809 det2466
mxx (4.5, 2.5) (4.5, 3)       @noisy det96 det1869
mzz (4.5, 2) (5, 2)           @noisy det265 det322
mxx (4.5, 4.5) (4.5, 5)       @noisy det1687 det2415
mzz (5, 4) (4.5, 4)           @noisy det743 det2717
mxx (4.5, 6.5) (4.5, 7)       @noisy det334 det835
mzz (5, 6) (4.5, 6)           @noisy det2285 det2593
mxx (4.5, 8.5) (4.5, 9)       @noisy det2003 det2388
mzz (4.5, 8) (5, 8)           @noisy det562 det2065
mzz (5, 10) (4.5, 10)         @noisy det1962 det2461
mxx (5.5, 1.5) (5.5, 2)       @noisy det518 det904
mzz (5.5, 1) (6, 1)           @noisy det1546 det2474
mxx (5.5, 3.5) (5.5, 4)       @noisy det1649 det1758
mzz (5.5, 3) (6, 3)           @noisy det612 det993
mxx (5.5, 5.5) (5.5, 6)       @noisy det593 det2349
mzz (5.5, 5) (6, 5)           @noisy det1956 det2412
mxx (5.5, 7.5) (5.5, 8)       @noisy det1280 det2109
mzz (5.5, 7) (6, 7)           @noisy det1553 det1676
mxx (5.5, 9.5) (5.5, 10)      @noisy det1787 det2548
mzz (5.5, 9) (6, 9)           @noisy det2359 det2669
mxx (6.5, 0.5) (6.5, 1)       @noisy det2020 det2517
mzz (6.5, 0) (7, 0)           @noisy det288 det1839
mxx (6.5, 2.5) (6.5, 3)       @noisy det96 det2083
mzz (6.5, 2) (7, 2)           @noisy det929 det1243
mxx (6.5, 5) (6.5, 4.5)       @noisy det588 det2415
mzz (7, 4) (6.5, 4)           @noisy det15 det1603
mxx (6.5, 6.5) (6.5, 7)       @noisy det157 det835
mzz (6.5, 6) (7, 6)           @noisy det395 det2627
mxx (6.5, 8.5) (6.5, 9)       @noisy det489 det2388
mzz (6.5, 8) (7, 8)           @noisy det662 det1695
mzz (7, 10) (6.5, 10)         @noisy det1058 det2949
mxx (7.5, 2) (7.5, 1.5)       @noisy det134 det518
mzz (7.5, 1) (8, 1)           @noisy det1727 det2340
mxx (7.5, 3.5) (7.5, 4)       @noisy det1758 det2882
mzz (7.5, 3) (8, 3)           @noisy det711 det1078
mxx (7.5, 5.5) (7.5, 6)       @noisy det546 det593
mzz (7.5, 5) (8, 5)           @noisy det541 det2748
mxx (7.5, 8) (7.5, 7.5)       @noisy det1280 det2391
mzz (8, 7) (7.5, 7)           @noisy det2488 det2616
mxx (7.5, 9.5) (7.5, 10)      @noisy det1787 det2791
mzz (7.5, 9) (8, 9)           @noisy det828 det2181
mxx (8.5, 0.5) (8.5, 1)       @noisy det32 det2020
mzz (8.5, 0) (9, 0)           @noisy det2609 det2801
mxx (8.5, 2.5) (8.5, 3)       @noisy det1415 det2083
mzz (8.5, 2) (9, 2)           @noisy det491 det568
mxx (8.5, 4.5) (8.5, 5)       @noisy det588 det679
mzz (8.5, 4) (9, 4)           @noisy det985 det2081
mxx (8.5, 6.5) (8.5, 7)       @noisy det157 det618
mzz (8.5, 6) (9, 6)           @noisy det2608 det2744
mxx (8.5, 8.5) (8.5, 9)       @noisy det489 det2566
mzz (8.5, 8) (9, 8)           @noisy det267 det285
mzz (9, 10) (8.5, 10)         @noisy det2324 det2631
mxx (9.5, 1.5) (9.5, 2)       @noisy det134 det1522
mzz (10, 1) (9.5, 1)          @noisy det2494 det2777
mxx (9.5, 4) (9.5, 3.5)       @noisy det1040 det2882
mzz (9.5, 3) (10, 3)          @noisy det943 det2842
mxx (9.5, 5.5) (9.5, 6)       @noisy det546 det2192
mzz (9.5, 5) (10, 5)          @noisy det564 det2780
mxx (9.5, 7.5) (9.5, 8)       @noisy det765 det2391
mzz (9.5, 7) (10, 7)          @noisy det292 det1489
mxx (9.5, 10) (9.5, 9.5)      @noisy det1614 det2791
mzz (10, 9) (9.5, 9)          @noisy det1630 det2373
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (4, 0)                      @noisy
i (7.5, 0)                    @noisy
i (0, 0)                      @noisy
i (3.5, 0)                    @noisy
i (9.5, 0)                    @noisy
i (0, 3)                      @noisy
i (0, 9)                      @noisy
i (2, 0)                      @noisy
i (8, 0)                      @noisy
i (5.5, 0)                    @noisy
i (1.5, 0)                    @noisy
i (10, 0)                     @noisy
i (0, 5)                      @noisy
i (6, 0)                      @noisy

--------         39
mzz (0, 1) (0.5, 1)           @noisy det2612 det2824
mz (0.5, 0.5)                 @noisy det2512 det2824
mx (0.5, 0)                   @noisy det1319 det2134
mzz (0, 3) (0.5, 3)           @noisy det1351 det1756
mz (0.5, 2.5)                 @noisy det1756 det2513
mx (0.5, 2)                   @noisy det173 det332 det1140 det1147
mzz (0.5, 5) (0, 5)           @noisy det350 det2254
mz (0.5, 4.5)                 @noisy det350 det2434
mx (0.5, 4)                   @noisy det152 det1236 det1959 det2162
mzz (0, 7) (0.5, 7)           @noisy det2700 det2796
mz (0.5, 6.5)                 @noisy det2480 det2700
mx (0.5, 6)                   @noisy det481 det1003 det1398 det2689
mzz (0, 9) (0.5, 9)           @noisy det946 det1868
mz (0.5, 8.5)                 @noisy det1868 det2486
mx (0.5, 8)                   @noisy det248 det410 det1685 det1900
mx (0.5, 10)                  @noisy det275 det2687
mzz (1, 0) (1.5, 0)           @noisy det424 det1865
mzz (1, 2) (1.5, 2)           @noisy det100 det2763
mz (1.5, 1.5)                 @noisy det100 det2435
mx (1.5, 1)                   @noisy det64 det332 det1287 det2134
mzz (1.5, 4) (1, 4)           @noisy det286 det2145
mz (1.5, 3.5)                 @noisy det2145 det2484
mx (1.5, 3)                   @noisy det173 det1130 det1562 det1959
mzz (1, 6) (1.5, 6)           @noisy det599 det1693
mz (1.5, 5.5)                 @noisy det599 det2490
mx (1.5, 5)                   @noisy det481 det1236 det1477 det1979
mzz (1, 8) (1.5, 8)           @noisy det545 det1508
mz (1.5, 7.5)                 @noisy det1508 det2410
mx (1.5, 7)                   @noisy det1398 det1685 det2126 det2348
mzz (1.5, 10) (1, 10)         @noisy det91 det1704
mz (1.5, 9.5)                 @noisy det91 det2404
mx (1.5, 9)                   @noisy det732 det1900 det2433 det2687
mzz (2, 1) (2.5, 1)           @noisy det191 det2937
mz (2.5, 0.5)                 @noisy det191 det2419
mx (2.5, 0)                   @noisy det64 det197
mzz (2, 3) (2.5, 3)           @noisy det1441 det1827
mz (2.5, 2.5)                 @noisy det1827 det2489
mx (2.5, 2)                   @noisy det1287 det1562 det1869 det1921
mzz (2, 5) (2.5, 5)           @noisy det1594 det2564
mz (2.5, 4.5)                 @noisy det2377 det2564
mx (2.5, 4)                   @noisy det1130 det1477 det1687 det2360
mzz (2.5, 7) (2, 7)           @noisy det784 det1150
mz (2.5, 6.5)                 @noisy det784 det2425
mx (2.5, 6)                   @noisy det334 det1979 det2348 det2600
mzz (2, 9) (2.5, 9)           @noisy det1740 det2719
mz (2.5, 8.5)                 @noisy det1740 det2401
mx (2.5, 8)                   @noisy det161 det732 det2003 det2126
mx (2.5, 10)                  @noisy det75 det2433
mzz (3.5, 0) (3, 0)           @noisy det269 det2251
mzz (3, 2) (3.5, 2)           @noisy det50 det2381
mz (3.5, 1.5)                 @noisy det50 det2439
mx (3.5, 1)                   @noisy det197 det904 det1921 det2199
mzz (3, 4) (3.5, 4)           @noisy det1143 det2271
mz (3.5, 3.5)                 @noisy det2271 det2518
mx (3.5, 3)                   @noisy det759 det1649 det1869 det2360
mzz (3.5, 6) (3, 6)           @noisy det1689 det2071
mz (3.5, 5.5)                 @noisy det1689 det2431
mx (3.5, 5)                   @noisy det1092 det1687 det2349 det2600
mzz (3, 8) (3.5, 8)           @noisy det830 det1647
mz (3.5, 7.5)                 @noisy det830 det2443
mx (3.5, 7)                   @noisy det161 det334 det2109 det2749
mzz (3, 10) (3.5, 10)         @noisy det608 det683
mz (3.5, 9.5)                 @noisy det608 det2462
mx (3.5, 9)                   @noisy det75 det294 det2003 det2548
mzz (4, 1) (4.5, 1)           @noisy det1809 det2466
mz (4.5, 0.5)                 @noisy det2464 det2466
mx (4.5, 0)                   @noisy det2199 det2517
mzz (4.5, 3) (4, 3)           @noisy det265 det322
mz (4.5, 2.5)                 @noisy det265 det2441
mx (4.5, 2)                   @noisy det96 det759 det904 det2532
mzz (4, 5) (4.5, 5)           @noisy det743 det2717
mz (4.5, 4.5)                 @noisy det2393 det2717
mx (4.5, 4)                   @noisy det649 det1092 det1649 det2415
mzz (4, 7) (4.5, 7)           @noisy det2285 det2593
mz (4.5, 6.5)                 @noisy det2467 det2593
mx (4.5, 6)                   @noisy det835 det2349 det2581 det2749
mzz (4, 9) (4.5, 9)           @noisy det562 det2065
mz (4.5, 8.5)                 @noisy det2065 det2483
mx (4.5, 8)                   @noisy det294 det1780 det2109 det2388
mx (4.5, 10)                  @noisy det1600 det2548
mzz (5, 0) (5.5, 0)           @noisy det87 det1139
mzz (5.5, 2) (5, 2)           @noisy det1546 det2474
mz (5.5, 1.5)                 @noisy det1546 det2414
mx (5.5, 1)                   @noisy det518 det540 det2517 det2532
mzz (5, 4) (5.5, 4)           @noisy det612 det993
mz (5.5, 3.5)                 @noisy det612 det2427
mx (5.5, 3)                   @noisy det96 det649 det1728 det1758
mzz (5, 6) (5.5, 6)           @noisy det1956 det2412
mz (5.5, 5.5)                 @noisy det2412 det2436
mx (5.5, 5)                   @noisy det593 det2226 det2415 det2581
mzz (5.5, 8) (5, 8)           @noisy det1553 det1676
mz (5.5, 7.5)                 @noisy det1676 det2397
mx (5.5, 7)                   @noisy det835 det1280 det1780 det2767
mzz (5, 10) (5.5, 10)         @noisy det2359 det2669
mz (5.5, 9.5)                 @noisy det2402 det2669
mx (5.5, 9)                   @noisy det894 det1600 det1787 det2388
mzz (6, 1) (6.5, 1)           @noisy det288 det1839
mz (6.5, 0.5)                 @noisy det288 det2442
mx (6.5, 0)                   @noisy det540 det2020
mzz (6, 3) (6.5, 3)           @noisy det929 det1243
mz (6.5, 2.5)                 @noisy det929 det2444
mx (6.5, 2)                   @noisy det518 det1085 det1728 det2083
mzz (6.5, 5) (6, 5)           @noisy det15 det1603
mz (6.5, 4.5)                 @noisy det1603 det2497
mx (6.5, 4)                   @noisy det588 det723 det1758 det2226
mzz (6, 7) (6.5, 7)           @noisy det395 det2627
mz (6.5, 6.5)                 @noisy det2506 det2627
mx (6.5, 6)                   @noisy det157 det593 det2339 det2767
mzz (6, 9) (6.5, 9)           @noisy det662 det1695
mz (6.5, 8.5)                 @noisy det662 det2450
mx (6.5, 8)                   @noisy det489 det894 det1280 det1354
mx (6.5, 10)                  @noisy det1315 det1787
mzz (7, 0) (7.5, 0)           @noisy det1527 det2220
mzz (7.5, 2) (7, 2)           @noisy det1727 det2340
mz (7.5, 1.5)                 @noisy det2340 det2398
mx (7.5, 1)                   @noisy det134 det1085 det2020 det2561
mzz (7, 4) (7.5, 4)           @noisy det711 det1078
mz (7.5, 3.5)                 @noisy det711 det2418
mx (7.5, 3)                   @noisy det723 det2083 det2498 det2882
mzz (7, 6) (7.5, 6)           @noisy det541 det2748
mz (7.5, 5.5)                 @noisy det2522 det2748
mx (7.5, 5)                   @noisy det546 det588 det922 det2339
mzz (7.5, 8) (7, 8)           @noisy det2488 det2616
mz (7.5, 7.5)                 @noisy det2477 det2616
mx (7.5, 7)                   @noisy det157 det1354 det1648 det2391
mzz (7, 10) (7.5, 10)         @noisy det828 det2181
mz (7.5, 9.5)                 @noisy det828 det2447
mx (7.5, 9)                   @noisy det489 det1315 det2323 det2791
mzz (8.5, 1) (8, 1)           @noisy det2609 det2801
mz (8.5, 0.5)                 @noisy det2452 det2609
mx (8.5, 0)                   @noisy det32 det2561
mzz (8, 3) (8.5, 3)           @noisy det491 det568
mz (8.5, 2.5)                 @noisy det568 det2475
mx (8.5, 2)                   @noisy det134 det1415 det2498 det2739
mzz (8, 5) (8.5, 5)           @noisy det985 det2081
mz (8.5, 4.5)                 @noisy det985 det2438
mx (8.5, 4)                   @noisy det679 det922 det1226 det2882
mzz (8, 7) (8.5, 7)           @noisy det2608 det2744
mz (8.5, 6.5)                 @noisy det2440 det2608
mx (8.5, 6)                   @noisy det546 det618 det1648 det1714
mzz (8, 9) (8.5, 9)           @noisy det267 det285
mz (8.5, 8.5)                 @noisy det285 det2429
mx (8.5, 8)                   @noisy det1797 det2323 det2391 det2566
mx (8.5, 10)                  @noisy det196 det2791
mzz (9, 0) (9.5, 0)           @noisy det130 det2371
mzz (9, 2) (9.5, 2)           @noisy det2494 det2777
mz (9.5, 1.5)                 @noisy det2423 det2777
mx (9.5, 1)                   @noisy det32 det1522 det1792 det2739
mzz (9.5, 4) (9, 4)           @noisy det943 det2842
mz (9.5, 3.5)                 @noisy det2505 det2842
mx (9.5, 3)                   @noisy det1040 det1226 det1415 det2919
mzz (9, 6) (9.5, 6)           @noisy det564 det2780
mz (9.5, 5.5)                 @noisy det2432 det2780
mx (9.5, 5)                   @noisy det679 det1714 det2174 det2192
mzz (9, 8) (9.5, 8)           @noisy det292 det1489
mz (9.5, 7.5)                 @noisy det1489 det2503
mx (9.5, 7)                   @noisy det77 det618 det765 det1797
mzz (9.5, 10) (9, 10)         @noisy det1630 det2373
mz (9.5, 9.5)                 @noisy det1630 det2399
mx (9.5, 9)                   @noisy det196 det1614 det2430 det2566
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (4, 9.5)                    @noisy
i (3.5, 0.5)                  @noisy
i (5, 1.5)                    @noisy
i (8, 0.5)                    @noisy
i (5.5, 6.5)                  @noisy
i (8, 0)                      @noisy
i (5, 1)                      @noisy
i (8, 9.5)                    @noisy
i (10, 6)                     @noisy
i (10, 6.5)                   @noisy
i (0, 5.5)                    @noisy
i (9, 8.5)                    @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1.5, 2.5)                  @noisy
i (2.5, 1.5)                  @noisy
i (6, 2.5)                    @noisy
i (6, 2)                      @noisy
i (7, 1.5)                    @noisy
i (7, 1)                      @noisy
i (7.5, 6.5)                  @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3.5, 2.5)                  @noisy
i (4.5, 1.5)                  @noisy
i (3, 6.5)                    @noisy
i (5, 3.5)                    @noisy
i (8, 2.5)                    @noisy
i (5.5, 8.5)                  @noisy
i (8, 2)                      @noisy
i (5, 3)                      @noisy
i (9, 1.5)                    @noisy
i (9, 1)                      @noisy
i (0, 7.5)                    @noisy
i (8.5, 1.5)                  @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (1.5, 4.5)                  @noisy
i (2.5, 3.5)                  @noisy
i (1, 8.5)                    @noisy
i (6, 4.5)                    @noisy
i (6, 4)                      @noisy
i (7, 3.5)                    @noisy
i (7, 3)                      @noisy
i (6.5, 3.5)                  @noisy
i (9.5, 8.5)                  @noisy
i (3.5, 4.5)                  @noisy
i (4.5, 3.5)                  @noisy
i (3, 8.5)                    @noisy
i (5, 5.5)                    @noisy
i (8, 4.5)                    @noisy
i (8, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (9, 3.5)                    @noisy
i (9, 3)                      @noisy
i (0, 9.5)                    @noisy
i (8.5, 3.5)                  @noisy
i (1.5, 6.5)                  @noisy
i (2.5, 5.5)                  @noisy
i (6, 6.5)                    @noisy
i (6, 6)                      @noisy
i (7, 5)                      @noisy
i (7, 5.5)                    @noisy
i (6.5, 5.5)                  @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (3.5, 6.5)                  @noisy
i (4.5, 5.5)                  @noisy
i (5, 7.5)                    @noisy
i (5, 7)                      @noisy
i (9, 5.5)                    @noisy
i (0, 2)                      @noisy
i (0, 2.5)                    @noisy
i (9, 5)                      @noisy
i (8.5, 5.5)                  @noisy
i (0.5, 1.5)                  @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (1.5, 8.5)                  @noisy
i (2.5, 7.5)                  @noisy
i (7, 7.5)                    @noisy
i (7, 7)                      @noisy
i (6.5, 7.5)                  @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (4.5, 7.5)                  @noisy
i (5, 9.5)                    @noisy
i (5, 9)                      @noisy
i (9, 7.5)                    @noisy
i (9, 7)                      @noisy
i (8.5, 7.5)                  @noisy
i (0.5, 3.5)                  @noisy
i (10, 8)                     @noisy
i (10, 8.5)                   @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (6, 1.5)                    @noisy
i (7, 0.5)                    @noisy
i (2.5, 9.5)                  @noisy
i (7, 9.5)                    @noisy
i (7, 9)                      @noisy
i (6.5, 9.5)                  @noisy
i (7.5, 8.5)                  @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (5, 2.5)                    @noisy
i (4, 4.5)                    @noisy
i (4.5, 9.5)                  @noisy
i (4, 4)                      @noisy
i (9, 0.5)                    @noisy
i (9, 9.5)                    @noisy
i (9, 9)                      @noisy
i (10, 1.5)                   @noisy
i (8.5, 9.5)                  @noisy
i (10, 1)                     @noisy
i (0.5, 5.5)                  @noisy
i (10, 10)                    @noisy
i (1, 7.5)                    @noisy
i (1, 7)                      @noisy
i (2, 6.5)                    @noisy
i (2, 6)                      @noisy
i (7, 2.5)                    @noisy
i (3, 7.5)                    @noisy
i (3, 7)                      @noisy
i (5, 4.5)                    @noisy
i (4, 6.5)                    @noisy
i (4, 6)                      @noisy
i (9, 2.5)                    @noisy
i (8, 6.5)                    @noisy
i (10, 3.5)                   @noisy
i (10, 3)                     @noisy
i (8, 6)                      @noisy
i (1, 0.5)                    @noisy
i (0.5, 7.5)                  @noisy
i (1, 9.5)                    @noisy
i (1, 9)                      @noisy
i (2, 8.5)                    @noisy
i (2, 8)                      @noisy
i (7, 4.5)                    @noisy
i (6, 8.5)                    @noisy
i (6, 8)                      @noisy
i (9.5, 0.5)                  @noisy
i (3, 0.5)                    @noisy
i (3, 9.5)                    @noisy
i (3, 9)                      @noisy
i (5, 6.5)                    @noisy
i (4, 8.5)                    @noisy
i (4, 8)                      @noisy
i (3.5, 8.5)                  @noisy
i (8, 8.5)                    @noisy
i (10, 5)                     @noisy
i (10, 5.5)                   @noisy
i (8, 8)                      @noisy
i (2, 1.5)                    @noisy
i (0.5, 9.5)                  @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (0, 4.5)                    @noisy
i (2, 10)                     @noisy
i (6, 10)                     @noisy
i (9.5, 2.5)                  @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (4, 10)                     @noisy
i (6, 0.5)                    @noisy
i (8, 1.5)                    @noisy
i (8, 10)                     @noisy
i (10, 7.5)                   @noisy
i (10, 7)                     @noisy
i (1, 4.5)                    @noisy
i (2, 3.5)                    @noisy
i (0, 6)                      @noisy
i (0, 6.5)                    @noisy
i (6, 3.5)                    @noisy
i (9.5, 4.5)                  @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (5.5, 0.5)                  @noisy
i (8, 3.5)                    @noisy
i (10, 0.5)                   @noisy
i (10, 0)                     @noisy
i (10, 9.5)                   @noisy
i (10, 9)                     @noisy
i (1, 6.5)                    @noisy
i (2, 5.5)                    @noisy
i (0, 8)                      @noisy
i (0, 8.5)                    @noisy
i (6.5, 1.5)                  @noisy
i (7.5, 0.5)                  @noisy
i (6, 5.5)                    @noisy
i (9.5, 6.5)                  @noisy
i (4, 5.5)                    @noisy
i (5.5, 2.5)                  @noisy
i (8, 5.5)                    @noisy
i (10, 2)                     @noisy
i (10, 2.5)                   @noisy
i (9, 4.5)                    @noisy
i (0, 1.5)                    @noisy
i (0, 10)                     @noisy
i (2, 7.5)                    @noisy
i (7.5, 2.5)                  @noisy
i (6, 7.5)                    @noisy
i (7, 6.5)                    @noisy
i (4, 7.5)                    @noisy
i (5.5, 4.5)                  @noisy
i (5, 8.5)                    @noisy
i (8, 7.5)                    @noisy
i (10, 4)                     @noisy
i (10, 4.5)                   @noisy
i (9, 6.5)                    @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (1, 1.5)                    @noisy
i (0, 3.5)                    @noisy
i (1, 1)                      @noisy
i (2, 9.5)                    @noisy
i (1.5, 0.5)                  @noisy
i (6, 0)                      @noisy
i (7.5, 4.5)                  @noisy
i (6, 9.5)                    @noisy
i (7, 8.5)                    @noisy

--------         40
mxx (0, 0.5) (0, 0)           @noisy det1319 det2499
mzz (0, 1.5) (0.5, 1.5)       @noisy det1351 det2612
mxx (1, 1) (1, 1.5)           @noisy det332 det1140
mxx (0, 2) (0, 2.5)           @noisy det627 det1147
mzz (0, 3.5) (0.5, 3.5)       @noisy det1351 det2254
mxx (1, 3) (1, 3.5)           @noisy det1959 det2162
mxx (0, 4) (0, 4.5)           @noisy det152 det204
mzz (0.5, 5.5) (0, 5.5)       @noisy det2254 det2796
mxx (1, 5) (1, 5.5)           @noisy det481 det1003
mxx (0, 6.5) (0, 6)           @noisy det317 det2689
mzz (0, 7.5) (0.5, 7.5)       @noisy det946 det2796
mxx (1, 7.5) (1, 7)           @noisy det248 det1685
mxx (0, 8) (0, 8.5)           @noisy det410 det1279
mzz (0, 9.5) (0.5, 9.5)       @noisy det946 det1782
mxx (1, 9) (1, 9.5)           @noisy det275 det2687
mzz (1, 0.5) (1.5, 0.5)       @noisy det424 det2763
mxx (2, 0) (2, 0.5)           @noisy det64 det2134
mzz (1, 2.5) (1.5, 2.5)       @noisy det286 det2763
mxx (2, 2) (2, 2.5)           @noisy det173 det1562
mzz (1.5, 4.5) (1, 4.5)       @noisy det286 det1693
mxx (2, 4.5) (2, 4)           @noisy det1236 det1477
mzz (1, 6.5) (1.5, 6.5)       @noisy det545 det1693
mxx (2, 6.5) (2, 6)           @noisy det1398 det2348
mzz (1, 8.5) (1.5, 8.5)       @noisy det545 det1704
mxx (2, 8) (2, 8.5)           @noisy det732 det1900
mzz (2, 1.5) (2.5, 1.5)       @noisy det1441 det2937
mxx (3, 1.5) (3, 1)           @noisy det1287 det1921
mzz (2, 3.5) (2.5, 3.5)       @noisy det1441 det1594
mxx (3, 3.5) (3, 3)           @noisy det1130 det2360
mzz (2, 5.5) (2.5, 5.5)       @noisy det1150 det1594
mxx (3, 5) (3, 5.5)           @noisy det1979 det2600
mzz (2.5, 7.5) (2, 7.5)       @noisy det1150 det2719
mxx (3, 7.5) (3, 7)           @noisy det161 det2126
mzz (2, 9.5) (2.5, 9.5)       @noisy det640 det2719
mxx (3, 9.5) (3, 9)           @noisy det75 det2433
mzz (3.5, 0.5) (3, 0.5)       @noisy det2251 det2381
mxx (4, 0) (4, 0.5)           @noisy det197 det2199
mzz (3, 2.5) (3.5, 2.5)       @noisy det1143 det2381
mxx (4, 2) (4, 2.5)           @noisy det759 det1869
mzz (3, 4.5) (3.5, 4.5)       @noisy det1143 det2071
mxx (4, 4.5) (4, 4)           @noisy det1092 det1687
mzz (3.5, 6.5) (3, 6.5)       @noisy det1647 det2071
mxx (4, 6) (4, 6.5)           @noisy det334 det2749
mzz (3, 8.5) (3.5, 8.5)       @noisy det683 det1647
mxx (4, 8) (4, 8.5)           @noisy det294 det2003
mzz (4, 1.5) (4.5, 1.5)       @noisy det322 det1809
mxx (5, 1) (5, 1.5)           @noisy det904 det2532
mzz (4.5, 3.5) (4, 3.5)       @noisy det322 det743
mxx (5, 3.5) (5, 3)           @noisy det649 det1649
mzz (4, 5.5) (4.5, 5.5)       @noisy det743 det2285
mxx (5, 5.5) (5, 5)           @noisy det2349 det2581
mzz (4, 7.5) (4.5, 7.5)       @noisy det562 det2285
mxx (5, 7) (5, 7.5)           @noisy det1780 det2109
mzz (4, 9.5) (4.5, 9.5)       @noisy det562 det1962
mxx (5, 9.5) (5, 9)           @noisy det1600 det2548
mzz (5, 0.5) (5.5, 0.5)       @noisy det1139 det2474
mxx (6, 0) (6, 0.5)           @noisy det540 det2517
mzz (5.5, 2.5) (5, 2.5)       @noisy det993 det2474
mxx (6, 2.5) (6, 2)           @noisy det96 det1728
mzz (5, 4.5) (5.5, 4.5)       @noisy det993 det1956
mxx (6, 4) (6, 4.5)           @noisy det2226 det2415
mzz (5, 6.5) (5.5, 6.5)       @noisy det1553 det1956
mxx (6, 6.5) (6, 6)           @noisy det835 det2767
mzz (5.5, 8.5) (5, 8.5)       @noisy det1553 det2359
mxx (6, 8.5) (6, 8)           @noisy det894 det2388
mzz (6, 1.5) (6.5, 1.5)       @noisy det1243 det1839
mxx (7, 1.5) (7, 1)           @noisy det518 det1085
mzz (6, 3.5) (6.5, 3.5)       @noisy det15 det1243
mxx (7, 3) (7, 3.5)           @noisy det723 det1758
mzz (6.5, 5.5) (6, 5.5)       @noisy det15 det395
mxx (7, 5.5) (7, 5)           @noisy det593 det2339
mzz (6, 7.5) (6.5, 7.5)       @noisy det395 det1695
mxx (7, 7.5) (7, 7)           @noisy det1280 det1354
mzz (6, 9.5) (6.5, 9.5)       @noisy det1058 det1695
mxx (7, 9.5) (7, 9)           @noisy det1315 det1787
mzz (7, 0.5) (7.5, 0.5)       @noisy det1527 det1727
mxx (8, 0.5) (8, 0)           @noisy det2020 det2561
mzz (7.5, 2.5) (7, 2.5)       @noisy det1078 det1727
mxx (8, 2.5) (8, 2)           @noisy det2083 det2498
mzz (7, 4.5) (7.5, 4.5)       @noisy det541 det1078
mxx (8, 4) (8, 4.5)           @noisy det588 det922
mzz (7, 6.5) (7.5, 6.5)       @noisy det541 det2488
mxx (8, 6.5) (8, 6)           @noisy det157 det1648
mzz (7.5, 8.5) (7, 8.5)       @noisy det2181 det2488
mxx (8, 8) (8, 8.5)           @noisy det489 det2323
mzz (8.5, 1.5) (8, 1.5)       @noisy det491 det2801
mxx (9, 1) (9, 1.5)           @noisy det134 det2739
mzz (8, 3.5) (8.5, 3.5)       @noisy det491 det2081
mxx (9, 3) (9, 3.5)           @noisy det1226 det2882
mzz (8, 5.5) (8.5, 5.5)       @noisy det2081 det2744
mxx (9, 5.5) (9, 5)           @noisy det546 det1714
mzz (8, 7.5) (8.5, 7.5)       @noisy det267 det2744
mxx (9, 7) (9, 7.5)           @noisy det1797 det2391
mzz (8, 9.5) (8.5, 9.5)       @noisy det267 det2631
mxx (9, 9) (9, 9.5)           @noisy det196 det2791
mzz (9, 0.5) (9.5, 0.5)       @noisy det2371 det2494
mxx (10, 0.5) (10, 0)         @noisy det32 det1792
mzz (9.5, 2.5) (9, 2.5)       @noisy det943 det2494
mxx (10, 2) (10, 2.5)         @noisy det1415 det2919
mzz (9.5, 4.5) (9, 4.5)       @noisy det564 det943
mxx (10, 4.5) (10, 4)         @noisy det679 det2174
mzz (9, 6.5) (9.5, 6.5)       @noisy det292 det564
mxx (10, 6.5) (10, 6)         @noisy det77 det618
mzz (9.5, 8.5) (9, 8.5)       @noisy det292 det2373
mxx (10, 8) (10, 8.5)         @noisy det2430 det2566
mz (0.5, 0.5)                 @noisy det2512 det2802
mz (0.5, 2.5)                 @noisy det717 det2513
mz (0.5, 4.5)                 @noisy det853 det2434
mz (0.5, 6.5)                 @noisy det557 det2480
mz (0.5, 8.5)                 @noisy det725 det2486
mz (1.5, 1.5)                 @noisy det2435 det2734
mz (1.5, 3.5)                 @noisy det2386 det2484
mz (1.5, 5.5)                 @noisy det2155 det2490
mz (1.5, 7.5)                 @noisy det206 det2410
mz (1.5, 9.5)                 @noisy det1391 det2404
mz (2.5, 0.5)                 @noisy det1195 det2419
mz (2.5, 2.5)                 @noisy det220 det2489
mz (2.5, 4.5)                 @noisy det2024 det2377
mz (2.5, 6.5)                 @noisy det2353 det2425
mz (2.5, 8.5)                 @noisy det1307 det2401
mz (3.5, 1.5)                 @noisy det76 det2439
mz (3.5, 3.5)                 @noisy det1691 det2518
mz (3.5, 5.5)                 @noisy det1192 det2431
mz (3.5, 7.5)                 @noisy det2266 det2443
mz (3.5, 9.5)                 @noisy det1636 det2462
mz (4.5, 0.5)                 @noisy det310 det2464
mz (4.5, 2.5)                 @noisy det780 det2441
mz (4.5, 4.5)                 @noisy det2393 det2854
mz (4.5, 6.5)                 @noisy det2350 det2467
mz (4.5, 8.5)                 @noisy det2483 det2524
mz (5.5, 1.5)                 @noisy det2414 det2421
mz (5.5, 3.5)                 @noisy det1421 det2427
mz (5.5, 5.5)                 @noisy det1443 det2436
mz (5.5, 7.5)                 @noisy det1257 det2397
mz (5.5, 9.5)                 @noisy det2402 det2672
mz (6.5, 0.5)                 @noisy det341 det2442
mz (6.5, 2.5)                 @noisy det2444 det2713
mz (6.5, 4.5)                 @noisy det311 det2497
mz (6.5, 6.5)                 @noisy det1129 det2506
mz (6.5, 8.5)                 @noisy det1907 det2450
mz (7.5, 1.5)                 @noisy det2119 det2398
mz (7.5, 3.5)                 @noisy det2201 det2418
mz (7.5, 5.5)                 @noisy det1642 det2522
mz (7.5, 7.5)                 @noisy det1611 det2477
mz (7.5, 9.5)                 @noisy det2447 det2746
mz (8.5, 0.5)                 @noisy det695 det2452
mz (8.5, 2.5)                 @noisy det936 det2475
mz (8.5, 4.5)                 @noisy det798 det2438
mz (8.5, 6.5)                 @noisy det271 det2440
mz (8.5, 8.5)                 @noisy det1108 det2429
mz (9.5, 1.5)                 @noisy det2165 det2423
mz (9.5, 3.5)                 @noisy det33 det2505
mz (9.5, 5.5)                 @noisy det2432 det2587
mz (9.5, 7.5)                 @noisy det2503 det2584
mz (9.5, 9.5)                 @noisy det2010 det2399
i (4, 9)                      @noisy
i (3.5, 0)                    @noisy
i (3.5, 9)                    @noisy
i (5.5, 6)                    @noisy
i (4.5, 8)                    @noisy
i (5, 10)                     @noisy
i (8, 9)                      @noisy
i (9, 8)                      @noisy
i (0, 5)                      @noisy
i (8.5, 8)                    @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (2.5, 10)                   @noisy
i (7.5, 6)                    @noisy
i (7, 10)                     @noisy
i (6.5, 10)                   @noisy
i (3.5, 2)                    @noisy
i (4.5, 1)                    @noisy
i (3, 6)                      @noisy
i (5.5, 8)                    @noisy
i (4.5, 10)                   @noisy
i (9, 10)                     @noisy
i (0, 7)                      @noisy
i (8.5, 1)                    @noisy
i (8.5, 10)                   @noisy
i (1.5, 4)                    @noisy
i (0.5, 6)                    @noisy
i (2.5, 3)                    @noisy
i (1, 8)                      @noisy
i (6.5, 3)                    @noisy
i (9.5, 8)                    @noisy
i (3.5, 4)                    @noisy
i (5.5, 1)                    @noisy
i (4.5, 3)                    @noisy
i (3, 8)                      @noisy
i (0, 9)                      @noisy
i (8.5, 3)                    @noisy
i (1.5, 6)                    @noisy
i (0.5, 8)                    @noisy
i (2.5, 5)                    @noisy
i (1, 10)                     @noisy
i (6.5, 5)                    @noisy
i (9.5, 10)                   @noisy
i (3.5, 6)                    @noisy
i (4.5, 5)                    @noisy
i (3, 10)                     @noisy
i (8.5, 5)                    @noisy
i (0.5, 1)                    @noisy
i (1.5, 8)                    @noisy
i (0.5, 10)                   @noisy
i (2.5, 7)                    @noisy
i (6.5, 7)                    @noisy
i (9.5, 3)                    @noisy
i (5, 0)                      @noisy
i (4.5, 7)                    @noisy
i (8.5, 7)                    @noisy
i (1.5, 1)                    @noisy
i (0.5, 3)                    @noisy
i (2.5, 0)                    @noisy
i (6, 1)                      @noisy
i (7, 0)                      @noisy
i (2.5, 9)                    @noisy
i (6.5, 0)                    @noisy
i (6.5, 9)                    @noisy
i (7.5, 8)                    @noisy
i (9.5, 5)                    @noisy
i (4.5, 0)                    @noisy
i (5, 2)                      @noisy
i (4.5, 9)                    @noisy
i (9, 0)                      @noisy
i (8.5, 0)                    @noisy
i (10, 1.5)                   @noisy
i (10, 1)                     @noisy
i (8.5, 9)                    @noisy
i (5.5, 10)                   @noisy
i (0.5, 5)                    @noisy
i (10, 10)                    @noisy
i (2.5, 2)                    @noisy
i (7, 2)                      @noisy
i (6.5, 2)                    @noisy
i (7.5, 1)                    @noisy
i (7.5, 10)                   @noisy
i (9.5, 7)                    @noisy
i (4.5, 2)                    @noisy
i (5, 4)                      @noisy
i (9, 2)                      @noisy
i (5.5, 3)                    @noisy
i (8.5, 2)                    @noisy
i (10, 3.5)                   @noisy
i (10, 3)                     @noisy
i (1, 0)                      @noisy
i (0.5, 7)                    @noisy
i (2.5, 4)                    @noisy
i (7, 4)                      @noisy
i (6.5, 4)                    @noisy
i (7.5, 3)                    @noisy
i (9.5, 0)                    @noisy
i (3, 0)                      @noisy
i (9.5, 9)                    @noisy
i (4.5, 4)                    @noisy
i (5, 6)                      @noisy
i (3.5, 8)                    @noisy
i (6, 9)                      @noisy
i (8.5, 4)                    @noisy
i (5.5, 5)                    @noisy
i (0.5, 0)                    @noisy
i (10, 5)                     @noisy
i (10, 5.5)                   @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (0.5, 9)                    @noisy
i (2.5, 6)                    @noisy
i (2, 10)                     @noisy
i (1.5, 10)                   @noisy
i (6.5, 6)                    @noisy
i (7.5, 5)                    @noisy
i (6, 10)                     @noisy
i (9.5, 2)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4, 10)                     @noisy
i (3.5, 1)                    @noisy
i (3.5, 10)                   @noisy
i (8, 1)                      @noisy
i (8.5, 6)                    @noisy
i (5.5, 7)                    @noisy
i (0.5, 2)                    @noisy
i (10, 7)                     @noisy
i (10, 7.5)                   @noisy
i (8, 10)                     @noisy
i (2, 3)                      @noisy
i (1, 4)                      @noisy
i (1.5, 3)                    @noisy
i (6, 3)                      @noisy
i (6.5, 8)                    @noisy
i (7.5, 7)                    @noisy
i (9.5, 4)                    @noisy
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 0)                    @noisy
i (8, 3)                      @noisy
i (5.5, 9)                    @noisy
i (0.5, 4)                    @noisy
i (10, 9.5)                   @noisy
i (10, 9)                     @noisy
i (1, 6)                      @noisy
i (2, 5)                      @noisy
i (1.5, 5)                    @noisy
i (6.5, 1)                    @noisy
i (7.5, 0)                    @noisy
i (6, 5)                      @noisy
i (7.5, 9)                    @noisy
i (9.5, 6)                    @noisy
i (4, 5)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 2)                    @noisy
i (8, 5)                      @noisy
i (9, 4)                      @noisy
i (0, 1)                      @noisy
i (0, 10)                     @noisy
i (2, 7)                      @noisy
i (1.5, 7)                    @noisy
i (7.5, 2)                    @noisy
i (6, 7)                      @noisy
i (7, 6)                      @noisy
i (4, 7)                      @noisy
i (3.5, 7)                    @noisy
i (5.5, 4)                    @noisy
i (4.5, 6)                    @noisy
i (5, 8)                      @noisy
i (8, 7)                      @noisy
i (9, 6)                      @noisy
i (0, 3)                      @noisy
i (2, 9)                      @noisy
i (1.5, 0)                    @noisy
i (1.5, 9)                    @noisy
i (2.5, 8)                    @noisy
i (7.5, 4)                    @noisy
i (9.5, 1)                    @noisy
i (7, 8)                      @noisy

--------         41
mzz (1, 1.5) (0.5, 1.5)       @noisy det1351 det2612
mxx (0, 1.5) (0, 1)           @noisy det332 det1140
mzz (1, 3.5) (0.5, 3.5)       @noisy det1351 det2254
mxx (0, 3.5) (0, 3)           @noisy det1959 det2162
mzz (0.5, 5.5) (1, 5.5)       @noisy det2254 det2796
mxx (0, 5.5) (0, 5)           @noisy det481 det1003
mzz (1, 7.5) (0.5, 7.5)       @noisy det946 det2796
mxx (0, 7) (0, 7.5)           @noisy det248 det1685
mzz (1, 9.5) (0.5, 9.5)       @noisy det946 det1782
mxx (0, 9) (0, 9.5)           @noisy det275 det2687
mzz (1.5, 0.5) (2, 0.5)       @noisy det424 det2763
mxx (1, 0.5) (1, 0)           @noisy det64 det2134
mzz (1.5, 2.5) (2, 2.5)       @noisy det286 det2763
mxx (1, 2) (1, 2.5)           @noisy det173 det1562
mzz (1.5, 4.5) (2, 4.5)       @noisy det286 det1693
mxx (1, 4) (1, 4.5)           @noisy det1236 det1477
mzz (1.5, 6.5) (2, 6.5)       @noisy det545 det1693
mxx (1, 6.5) (1, 6)           @noisy det1398 det2348
mzz (1.5, 8.5) (2, 8.5)       @noisy det545 det1704
mxx (1, 8) (1, 8.5)           @noisy det732 det1900
mzz (3, 1.5) (2.5, 1.5)       @noisy det1441 det2937
mxx (2, 1) (2, 1.5)           @noisy det1287 det1921
mzz (2.5, 3.5) (3, 3.5)       @noisy det1441 det1594
mxx (2, 3.5) (2, 3)           @noisy det1130 det2360
mzz (2.5, 5.5) (3, 5.5)       @noisy det1150 det1594
mxx (2, 5.5) (2, 5)           @noisy det1979 det2600
mzz (2.5, 7.5) (3, 7.5)       @noisy det1150 det2719
mxx (2, 7) (2, 7.5)           @noisy det161 det2126
mzz (2.5, 9.5) (3, 9.5)       @noisy det640 det2719
mxx (2, 9.5) (2, 9)           @noisy det75 det2433
mzz (3.5, 0.5) (4, 0.5)       @noisy det2251 det2381
mxx (3, 0) (3, 0.5)           @noisy det197 det2199
mzz (3.5, 2.5) (4, 2.5)       @noisy det1143 det2381
mxx (3, 2.5) (3, 2)           @noisy det759 det1869
mzz (4, 4.5) (3.5, 4.5)       @noisy det1143 det2071
mxx (3, 4.5) (3, 4)           @noisy det1092 det1687
mzz (3.5, 6.5) (4, 6.5)       @noisy det1647 det2071
mxx (3, 6) (3, 6.5)           @noisy det334 det2749
mzz (3.5, 8.5) (4, 8.5)       @noisy det683 det1647
mxx (3, 8.5) (3, 8)           @noisy det294 det2003
mzz (5, 1.5) (4.5, 1.5)       @noisy det322 det1809
mxx (4, 1.5) (4, 1)           @noisy det904 det2532
mzz (5, 3.5) (4.5, 3.5)       @noisy det322 det743
mxx (4, 3) (4, 3.5)           @noisy det649 det1649
mzz (5, 5.5) (4.5, 5.5)       @noisy det743 det2285
mxx (4, 5) (4, 5.5)           @noisy det2349 det2581
mzz (5, 7.5) (4.5, 7.5)       @noisy det562 det2285
mxx (4, 7) (4, 7.5)           @noisy det1780 det2109
mzz (5, 9.5) (4.5, 9.5)       @noisy det562 det1962
mxx (4, 9.5) (4, 9)           @noisy det1600 det2548
mzz (5.5, 0.5) (6, 0.5)       @noisy det1139 det2474
mxx (5, 0) (5, 0.5)           @noisy det540 det2517
mzz (5.5, 2.5) (6, 2.5)       @noisy det993 det2474
mxx (5, 2) (5, 2.5)           @noisy det96 det1728
mzz (5.5, 4.5) (6, 4.5)       @noisy det993 det1956
mxx (5, 4.5) (5, 4)           @noisy det2226 det2415
mzz (6, 6.5) (5.5, 6.5)       @noisy det1553 det1956
mxx (5, 6) (5, 6.5)           @noisy det835 det2767
mzz (5.5, 8.5) (6, 8.5)       @noisy det1553 det2359
mxx (5, 8) (5, 8.5)           @noisy det894 det2388
mzz (6.5, 1.5) (7, 1.5)       @noisy det1243 det1839
mxx (6, 1.5) (6, 1)           @noisy det518 det1085
mzz (6.5, 3.5) (7, 3.5)       @noisy det15 det1243
mxx (6, 3.5) (6, 3)           @noisy det723 det1758
mzz (6.5, 5.5) (7, 5.5)       @noisy det15 det395
mxx (6, 5) (6, 5.5)           @noisy det593 det2339
mzz (6.5, 7.5) (7, 7.5)       @noisy det395 det1695
mxx (6, 7.5) (6, 7)           @noisy det1280 det1354
mzz (7, 9.5) (6.5, 9.5)       @noisy det1058 det1695
mxx (6, 9.5) (6, 9)           @noisy det1315 det1787
mzz (7.5, 0.5) (8, 0.5)       @noisy det1527 det1727
mxx (7, 0.5) (7, 0)           @noisy det2020 det2561
mzz (7.5, 2.5) (8, 2.5)       @noisy det1078 det1727
mxx (7, 2) (7, 2.5)           @noisy det2083 det2498
mzz (7.5, 4.5) (8, 4.5)       @noisy det541 det1078
mxx (7, 4.5) (7, 4)           @noisy det588 det922
mzz (7.5, 6.5) (8, 6.5)       @noisy det541 det2488
mxx (7, 6.5) (7, 6)           @noisy det157 det1648
mzz (7.5, 8.5) (8, 8.5)       @noisy det2181 det2488
mxx (7, 8) (7, 8.5)           @noisy det489 det2323
mzz (8.5, 1.5) (9, 1.5)       @noisy det491 det2801
mxx (8, 1) (8, 1.5)           @noisy det134 det2739
mzz (8.5, 3.5) (9, 3.5)       @noisy det491 det2081
mxx (8, 3.5) (8, 3)           @noisy det1226 det2882
mzz (9, 5.5) (8.5, 5.5)       @noisy det2081 det2744
mxx (8, 5.5) (8, 5)           @noisy det546 det1714
mzz (8.5, 7.5) (9, 7.5)       @noisy det267 det2744
mxx (8, 7.5) (8, 7)           @noisy det1797 det2391
mzz (8.5, 9.5) (9, 9.5)       @noisy det267 det2631
mxx (8, 9) (8, 9.5)           @noisy det196 det2791
mzz (9.5, 0.5) (10, 0.5)      @noisy det2371 det2494
mxx (9, 0) (9, 0.5)           @noisy det32 det1792
mxx (10, 1.5) (10, 1)         @noisy det1127 det1522
mzz (9.5, 2.5) (10, 2.5)      @noisy det943 det2494
mxx (9, 2) (9, 2.5)           @noisy det1415 det2919
mxx (10, 3.5) (10, 3)         @noisy det1040 det1289
mzz (9.5, 4.5) (10, 4.5)      @noisy det564 det943
mxx (9, 4) (9, 4.5)           @noisy det679 det2174
mxx (10, 5) (10, 5.5)         @noisy det0 det2192
mzz (9.5, 6.5) (10, 6.5)      @noisy det292 det564
mxx (9, 6.5) (9, 6)           @noisy det77 det618
mxx (10, 7.5) (10, 7)         @noisy det600 det765
mzz (9.5, 8.5) (10, 8.5)      @noisy det292 det2373
mxx (9, 8) (9, 8.5)           @noisy det2430 det2566
mxx (10, 9) (10, 9.5)         @noisy det1614 det2296
mzz (0.5, 0) (0, 0)           @noisy det2612 det2802
mx (0.5, 1)                   @noisy det64 det332 det1140 det2499
mzz (0, 2) (0.5, 2)           @noisy det717 det1351
mx (0.5, 3)                   @noisy det627 det1562 det1959 det2162
mzz (0, 4) (0.5, 4)           @noisy det853 det2254
mx (0.5, 5)                   @noisy det204 det481 det1003 det1477
mzz (0.5, 6) (0, 6)           @noisy det557 det2796
mx (0.5, 7)                   @noisy det248 det317 det1685 det2348
mzz (0, 8) (0.5, 8)           @noisy det725 det946
mx (0.5, 9)                   @noisy det275 det732 det1279 det2687
mzz (0, 10) (0.5, 10)         @noisy det1651 det1782
mx (1.5, 0)                   @noisy det64 det2134
mzz (1, 1) (1.5, 1)           @noisy det2734 det2763
mx (1.5, 2)                   @noisy det173 det1140 det1562 det1921
mzz (1, 3) (1.5, 3)           @noisy det286 det2386
mx (1.5, 4)                   @noisy det1236 det1477 det2162 det2360
mzz (1.5, 5) (1, 5)           @noisy det1693 det2155
mx (1.5, 6)                   @noisy det1003 det1398 det2348 det2600
mzz (1, 7) (1.5, 7)           @noisy det206 det545
mx (1.5, 8)                   @noisy det161 det248 det732 det1900
mzz (1, 9) (1.5, 9)           @noisy det1391 det1704
mx (1.5, 10)                  @noisy det75 det275
mzz (2, 0) (2.5, 0)           @noisy det1195 det2937
mx (2.5, 1)                   @noisy det1287 det1921 det2134 det2199
mzz (2.5, 2) (2, 2)           @noisy det220 det1441
mx (2.5, 3)                   @noisy det173 det759 det1130 det2360
mzz (2, 4) (2.5, 4)           @noisy det1594 det2024
mx (2.5, 5)                   @noisy det1092 det1236 det1979 det2600
mzz (2, 6) (2.5, 6)           @noisy det1150 det2353
mx (2.5, 7)                   @noisy det161 det1398 det2126 det2749
mzz (2.5, 8) (2, 8)           @noisy det1307 det2719
mx (2.5, 9)                   @noisy det75 det294 det1900 det2433
mzz (2, 10) (2.5, 10)         @noisy det63 det640
mx (3.5, 0)                   @noisy det197 det2199
mzz (3, 1) (3.5, 1)           @noisy det76 det2381
mx (3.5, 2)                   @noisy det759 det1287 det1869 det2532
mzz (3, 3) (3.5, 3)           @noisy det1143 det1691
mx (3.5, 4)                   @noisy det649 det1092 det1130 det1687
mzz (3.5, 5) (3, 5)           @noisy det1192 det2071
mx (3.5, 6)                   @noisy det334 det1979 det2581 det2749
mzz (3, 7) (3.5, 7)           @noisy det1647 det2266
mx (3.5, 8)                   @noisy det294 det1780 det2003 det2126
mzz (3, 9) (3.5, 9)           @noisy det683 det1636
mx (3.5, 10)                  @noisy det1600 det2433
mzz (4, 0) (4.5, 0)           @noisy det310 det1809
mx (4.5, 1)                   @noisy det197 det540 det904 det2532
mzz (4.5, 2) (4, 2)           @noisy det322 det780
mx (4.5, 3)                   @noisy det649 det1649 det1728 det1869
mzz (4, 4) (4.5, 4)           @noisy det743 det2854
mx (4.5, 5)                   @noisy det1687 det2226 det2349 det2581
mzz (4, 6) (4.5, 6)           @noisy det2285 det2350
mx (4.5, 7)                   @noisy det334 det1780 det2109 det2767
mzz (4.5, 8) (4, 8)           @noisy det562 det2524
mx (4.5, 9)                   @noisy det894 det1600 det2003 det2548
mzz (4, 10) (4.5, 10)         @noisy det465 det1962
mx (5.5, 0)                   @noisy det540 det2517
mzz (5.5, 1) (5, 1)           @noisy det2421 det2474
mx (5.5, 2)                   @noisy det96 det904 det1085 det1728
mzz (5, 3) (5.5, 3)           @noisy det993 det1421
mx (5.5, 4)                   @noisy det723 det1649 det2226 det2415
mzz (5, 5) (5.5, 5)           @noisy det1443 det1956
mx (5.5, 6)                   @noisy det835 det2339 det2349 det2767
mzz (5.5, 7) (5, 7)           @noisy det1257 det1553
mx (5.5, 8)                   @noisy det894 det1354 det2109 det2388
mzz (5, 9) (5.5, 9)           @noisy det2359 det2672
mx (5.5, 10)                  @noisy det1315 det2548
mzz (6.5, 0) (6, 0)           @noisy det341 det1839
mx (6.5, 1)                   @noisy det518 det1085 det2517 det2561
mzz (6, 2) (6.5, 2)           @noisy det1243 det2713
mx (6.5, 3)                   @noisy det96 det723 det1758 det2498
mzz (6, 4) (6.5, 4)           @noisy det15 det311
mx (6.5, 5)                   @noisy det593 det922 det2339 det2415
mzz (6, 6) (6.5, 6)           @noisy det395 det1129
mx (6.5, 7)                   @noisy det835 det1280 det1354 det1648
mzz (6, 8) (6.5, 8)           @noisy det1695 det1907
mx (6.5, 9)                   @noisy det1315 det1787 det2323 det2388
mzz (6, 10) (6.5, 10)         @noisy det1058 det1313
mx (7.5, 0)                   @noisy det2020 det2561
mzz (7, 1) (7.5, 1)           @noisy det1727 det2119
mx (7.5, 2)                   @noisy det518 det2083 det2498 det2739
mzz (7.5, 3) (7, 3)           @noisy det1078 det2201
mx (7.5, 4)                   @noisy det588 det922 det1226 det1758
mzz (7, 5) (7.5, 5)           @noisy det541 det1642
mx (7.5, 6)                   @noisy det157 det593 det1648 det1714
mzz (7, 7) (7.5, 7)           @noisy det1611 det2488
mx (7.5, 8)                   @noisy det489 det1280 det1797 det2323
mzz (7, 9) (7.5, 9)           @noisy det2181 det2746
mx (7.5, 10)                  @noisy det196 det1787
mzz (8.5, 0) (8, 0)           @noisy det695 det2801
mx (8.5, 1)                   @noisy det134 det1792 det2020 det2739
mzz (8, 2) (8.5, 2)           @noisy det491 det936
mx (8.5, 3)                   @noisy det1226 det2083 det2882 det2919
mzz (8, 4) (8.5, 4)           @noisy det798 det2081
mx (8.5, 5)                   @noisy det546 det588 det1714 det2174
mzz (8.5, 6) (8, 6)           @noisy det271 det2744
mx (8.5, 7)                   @noisy det77 det157 det1797 det2391
mzz (8, 8) (8.5, 8)           @noisy det267 det1108
mx (8.5, 9)                   @noisy det196 det489 det2430 det2791
mzz (8, 10) (8.5, 10)         @noisy det967 det2631
mx (9.5, 0)                   @noisy det32 det1792
mzz (9, 1) (9.5, 1)           @noisy det2165 det2494
mx (9.5, 2)                   @noisy det134 det1127 det1415 det2919
mzz (9, 3) (9.5, 3)           @noisy det33 det943
mx (9.5, 4)                   @noisy det679 det1289 det2174 det2882
mzz (9.5, 5) (9, 5)           @noisy det564 det2587
mx (9.5, 6)                   @noisy det0 det77 det546 det618
mzz (9, 7) (9.5, 7)           @noisy det292 det2584
mx (9.5, 8)                   @noisy det600 det2391 det2430 det2566
mzz (9, 9) (9.5, 9)           @noisy det2010 det2373
mx (9.5, 10)                  @noisy det2296 det2791
i (9.5, 7.5)                  @noisy
i (4.5, 2.5)                  @noisy
i (3, 10)                     @noisy
i (3.5, 3.5)                  @noisy
i (3.5, 9.5)                  @noisy
i (4.5, 8.5)                  @noisy
i (0, 2.5)                    @noisy
i (8.5, 2.5)                  @noisy
i (10, 0)                     @noisy
i (5, 10)                     @noisy
i (10, 6)                     @noisy
i (0.5, 4.5)                  @noisy
i (5.5, 3.5)                  @noisy
i (5.5, 9.5)                  @noisy
i (0, 8.5)                    @noisy
i (8.5, 8.5)                  @noisy
i (2.5, 4.5)                  @noisy
i (1.5, 5.5)                  @noisy
i (6.5, 4.5)                  @noisy
i (7, 10)                     @noisy
i (7.5, 3.5)                  @noisy
i (7.5, 9.5)                  @noisy
i (9.5, 3.5)                  @noisy
i (9.5, 9.5)                  @noisy
i (4.5, 4.5)                  @noisy
i (3.5, 5.5)                  @noisy
i (5.5, 5.5)                  @noisy
i (8.5, 4.5)                  @noisy
i (10, 2)                     @noisy
i (9, 10)                     @noisy
i (0.5, 0.5)                  @noisy
i (1.5, 1.5)                  @noisy
i (0, 4.5)                    @noisy
i (10, 8)                     @noisy
i (2.5, 0.5)                  @noisy
i (2.5, 6.5)                  @noisy
i (0.5, 6.5)                  @noisy
i (1.5, 7.5)                  @noisy
i (9.5, 1.5)                  @noisy
i (6.5, 0.5)                  @noisy
i (6.5, 6.5)                  @noisy
i (1.5, 9.5)                  @noisy
i (7.5, 5.5)                  @noisy
i (9.5, 5.5)                  @noisy
i (4.5, 0.5)                  @noisy
i (5.5, 1.5)                  @noisy
i (3.5, 1.5)                  @noisy
i (3.5, 7.5)                  @noisy
i (4.5, 6.5)                  @noisy
i (0, 0.5)                    @noisy
i (8.5, 0.5)                  @noisy
i (8.5, 6.5)                  @noisy
i (10, 4)                     @noisy
i (5.5, 7.5)                  @noisy
i (0.5, 2.5)                  @noisy
i (0, 6.5)                    @noisy
i (10, 10)                    @noisy
i (2.5, 2.5)                  @noisy
i (0.5, 8.5)                  @noisy
i (1, 10)                     @noisy
i (1.5, 3.5)                  @noisy
i (2.5, 8.5)                  @noisy
i (6.5, 2.5)                  @noisy
i (6.5, 8.5)                  @noisy
i (7.5, 1.5)                  @noisy
i (7.5, 7.5)                  @noisy

--------         42
mxx (0, 1) (0, 0.5)           @noisy det1319 det2499
mxx (1, 1.5) (1, 2)           @noisy det332 det1140
mx (0.5, 1.5)                 @noisy det112 det1140
mz (0, 1.5)                   @noisy det717 det2612
mxx (0, 2.5) (0, 3)           @noisy det627 det1147
mxx (1, 3.5) (1, 4)           @noisy det1959 det2162
mx (0.5, 3.5)                 @noisy det209 det2162
mz (0, 3.5)                   @noisy det853 det1351
mxx (0, 4.5) (0, 5)           @noisy det152 det204
mxx (1, 6) (1, 5.5)           @noisy det481 det1003
mx (0.5, 5.5)                 @noisy det35 det1003
mz (0, 5.5)                   @noisy det557 det2254
mxx (0, 7) (0, 6.5)           @noisy det317 det2689
mxx (1, 7.5) (1, 8)           @noisy det248 det1685
mx (0.5, 7.5)                 @noisy det211 det248
mz (0, 7.5)                   @noisy det725 det2796
mxx (0, 8.5) (0, 9)           @noisy det410 det1279
mxx (1, 9.5) (1, 10)          @noisy det275 det2687
mx (0.5, 9.5)                 @noisy det215 det275
mz (0, 9.5)                   @noisy det946 det1651
mxx (2, 0.5) (2, 1)           @noisy det64 det2134
mx (1.5, 0.5)                 @noisy det29 det2134
mz (1, 0.5)                   @noisy det424 det2612 det2734 det2802
mxx (2, 3) (2, 2.5)           @noisy det173 det1562
mx (1.5, 2.5)                 @noisy det69 det173
mz (1, 2.5)                   @noisy det717 det1351 det2386 det2763
mxx (2, 4.5) (2, 5)           @noisy det1236 det1477
mx (1.5, 4.5)                 @noisy det198 det1236
mz (1, 4.5)                   @noisy det286 det853 det2155 det2254
mxx (2, 6.5) (2, 7)           @noisy det1398 det2348
mx (1.5, 6.5)                 @noisy det73 det1398
mz (1, 6.5)                   @noisy det206 det557 det1693 det2796
mxx (2, 9) (2, 8.5)           @noisy det732 det1900
mx (1.5, 8.5)                 @noisy det84 det1900
mz (1, 8.5)                   @noisy det545 det725 det946 det1391
mxx (3, 1.5) (3, 2)           @noisy det1287 det1921
mx (2.5, 1.5)                 @noisy det80 det1287
mz (2, 1.5)                   @noisy det220 det2734 det2763 det2937
mxx (3, 3.5) (3, 4)           @noisy det1130 det2360
mx (2.5, 3.5)                 @noisy det176 det1130
mz (2, 3.5)                   @noisy det286 det1441 det2024 det2386
mxx (3, 5.5) (3, 6)           @noisy det1979 det2600
mx (2.5, 5.5)                 @noisy det174 det1979
mz (2, 5.5)                   @noisy det1594 det1693 det2155 det2353
mxx (3, 7.5) (3, 8)           @noisy det161 det2126
mx (2.5, 7.5)                 @noisy det165 det2126
mz (2, 7.5)                   @noisy det206 det545 det1150 det1307
mxx (3, 9.5) (3, 10)          @noisy det75 det2433
mx (2.5, 9.5)                 @noisy det59 det2433
mz (2, 9.5)                   @noisy det63 det1391 det1704 det2719
mxx (4, 0.5) (4, 1)           @noisy det197 det2199
mx (3.5, 0.5)                 @noisy det163 det197
mz (3, 0.5)                   @noisy det76 det1195 det2251 det2937
mxx (4, 2.5) (4, 3)           @noisy det759 det1869
mx (3.5, 2.5)                 @noisy det22 det1869
mz (3, 2.5)                   @noisy det220 det1441 det1691 det2381
mxx (4, 4.5) (4, 5)           @noisy det1092 det1687
mx (3.5, 4.5)                 @noisy det239 det1687
mz (3, 4.5)                   @noisy det1143 det1192 det1594 det2024
mxx (4, 6.5) (4, 7)           @noisy det334 det2749
mx (3.5, 6.5)                 @noisy det219 det334
mz (3, 6.5)                   @noisy det1150 det2071 det2266 det2353
mxx (4, 9) (4, 8.5)           @noisy det294 det2003
mx (3.5, 8.5)                 @noisy det95 det2003
mz (3, 8.5)                   @noisy det1307 det1636 det1647 det2719
mxx (5, 1.5) (5, 2)           @noisy det904 det2532
mx (4.5, 1.5)                 @noisy det108 det904
mz (4, 1.5)                   @noisy det76 det780 det1809 det2381
mxx (5, 3.5) (5, 4)           @noisy det649 det1649
mx (4.5, 3.5)                 @noisy det82 det1649
mz (4, 3.5)                   @noisy det322 det1143 det1691 det2854
mxx (5, 5.5) (5, 6)           @noisy det2349 det2581
mx (4.5, 5.5)                 @noisy det34 det2349
mz (4, 5.5)                   @noisy det743 det1192 det2071 det2350
mxx (5, 7.5) (5, 8)           @noisy det1780 det2109
mx (4.5, 7.5)                 @noisy det208 det2109
mz (4, 7.5)                   @noisy det1647 det2266 det2285 det2524
mxx (5, 9.5) (5, 10)          @noisy det1600 det2548
mx (4.5, 9.5)                 @noisy det213 det2548
mz (4, 9.5)                   @noisy det465 det562 det683 det1636
mxx (6, 1) (6, 0.5)           @noisy det540 det2517
mx (5.5, 0.5)                 @noisy det202 det2517
mz (5, 0.5)                   @noisy det310 det1139 det1809 det2421
mxx (6, 2.5) (6, 3)           @noisy det96 det1728
mx (5.5, 2.5)                 @noisy det96 det190
mz (5, 2.5)                   @noisy det322 det780 det1421 det2474
mxx (6, 4.5) (6, 5)           @noisy det2226 det2415
mx (5.5, 4.5)                 @noisy det200 det2415
mz (5, 4.5)                   @noisy det743 det993 det1443 det2854
mxx (6, 6.5) (6, 7)           @noisy det835 det2767
mx (5.5, 6.5)                 @noisy det71 det835
mz (5, 6.5)                   @noisy det1257 det1956 det2285 det2350
mxx (6, 8.5) (6, 9)           @noisy det894 det2388
mx (5.5, 8.5)                 @noisy det124 det2388
mz (5, 8.5)                   @noisy det562 det1553 det2524 det2672
mxx (7, 1.5) (7, 2)           @noisy det518 det1085
mx (6.5, 1.5)                 @noisy det128 det518
mz (6, 1.5)                   @noisy det1839 det2421 det2474 det2713
mxx (7, 4) (7, 3.5)           @noisy det723 det1758
mx (6.5, 3.5)                 @noisy det221 det1758
mz (6, 3.5)                   @noisy det311 det993 det1243 det1421
mxx (7, 5.5) (7, 6)           @noisy det593 det2339
mx (6.5, 5.5)                 @noisy det184 det593
mz (6, 5.5)                   @noisy det15 det1129 det1443 det1956
mxx (7, 7.5) (7, 8)           @noisy det1280 det1354
mx (6.5, 7.5)                 @noisy det117 det1280
mz (6, 7.5)                   @noisy det395 det1257 det1553 det1907
mxx (7, 9.5) (7, 10)          @noisy det1315 det1787
mx (6.5, 9.5)                 @noisy det109 det1787
mz (6, 9.5)                   @noisy det1313 det1695 det2359 det2672
mxx (8, 0.5) (8, 1)           @noisy det2020 det2561
mx (7.5, 0.5)                 @noisy det178 det2020
mz (7, 0.5)                   @noisy det341 det1527 det1839 det2119
mxx (8, 2.5) (8, 3)           @noisy det2083 det2498
mx (7.5, 2.5)                 @noisy det68 det2083
mz (7, 2.5)                   @noisy det1243 det1727 det2201 det2713
mxx (8, 4.5) (8, 5)           @noisy det588 det922
mx (7.5, 4.5)                 @noisy det31 det588
mz (7, 4.5)                   @noisy det15 det311 det1078 det1642
mxx (8, 7) (8, 6.5)           @noisy det157 det1648
mx (7.5, 6.5)                 @noisy det157 det242
mz (7, 6.5)                   @noisy det395 det541 det1129 det1611
mxx (8, 8.5) (8, 9)           @noisy det489 det2323
mx (7.5, 8.5)                 @noisy det140 det489
mz (7, 8.5)                   @noisy det1695 det1907 det2488 det2746
mxx (9, 1.5) (9, 2)           @noisy det134 det2739
mx (8.5, 1.5)                 @noisy det134 det147
mz (8, 1.5)                   @noisy det936 det1727 det2119 det2801
mxx (9, 3.5) (9, 4)           @noisy det1226 det2882
mx (8.5, 3.5)                 @noisy det93 det2882
mz (8, 3.5)                   @noisy det491 det798 det1078 det2201
mxx (9, 5.5) (9, 6)           @noisy det546 det1714
mx (8.5, 5.5)                 @noisy det43 det546
mz (8, 5.5)                   @noisy det271 det541 det1642 det2081
mxx (9, 7.5) (9, 8)           @noisy det1797 det2391
mx (8.5, 7.5)                 @noisy det86 det2391
mz (8, 7.5)                   @noisy det1108 det1611 det2488 det2744
mxx (9, 10) (9, 9.5)          @noisy det196 det2791
mx (8.5, 9.5)                 @noisy det146 det2791
mz (8, 9.5)                   @noisy det267 det967 det2181 det2746
mxx (10, 0.5) (10, 1)         @noisy det32 det1792
mx (9.5, 0.5)                 @noisy det32 det199
mz (9, 0.5)                   @noisy det695 det2165 det2371 det2801
mz (10, 1.5)                  @noisy det2165 det2494
mxx (10, 2.5) (10, 3)         @noisy det1415 det2919
mx (9.5, 2.5)                 @noisy det187 det1415
mz (9, 2.5)                   @noisy det33 det491 det936 det2494
mz (10, 3.5)                  @noisy det33 det943
mxx (10, 4.5) (10, 5)         @noisy det679 det2174
mx (9.5, 4.5)                 @noisy det139 det679
mz (9, 4.5)                   @noisy det798 det943 det2081 det2587
mz (10, 5.5)                  @noisy det564 det2587
mxx (10, 6.5) (10, 7)         @noisy det77 det618
mx (9.5, 6.5)                 @noisy det36 det618
mz (9, 6.5)                   @noisy det271 det564 det2584 det2744
mz (10, 7.5)                  @noisy det292 det2584
mxx (10, 9) (10, 8.5)         @noisy det2430 det2566
mx (9.5, 8.5)                 @noisy det186 det2566
mz (9, 8.5)                   @noisy det267 det292 det1108 det2010
mz (10, 9.5)                  @noisy det2010 det2373
mxx (0.5, 0.5) (0.5, 0)       @noisy det64 det1319
mzz (1, 1) (0.5, 1)           @noisy det2612 det2802
mxx (0.5, 2.5) (0.5, 2)       @noisy det1147 det1562
mzz (1, 3) (0.5, 3)           @noisy det717 det1351
mxx (0.5, 4.5) (0.5, 4)       @noisy det152 det1477
mzz (0.5, 5) (1, 5)           @noisy det853 det2254
mxx (0.5, 6.5) (0.5, 6)       @noisy det2348 det2689
mzz (1, 7) (0.5, 7)           @noisy det557 det2796
mxx (0.5, 8.5) (0.5, 8)       @noisy det410 det732
mzz (1, 9) (0.5, 9)           @noisy det725 det946
mzz (1.5, 0) (2, 0)           @noisy det424 det1709
mxx (1.5, 1.5) (1.5, 1)       @noisy det332 det1921
mzz (1.5, 2) (2, 2)           @noisy det2734 det2763
mxx (1.5, 3.5) (1.5, 3)       @noisy det1959 det2360
mzz (1.5, 4) (2, 4)           @noisy det286 det2386
mxx (1.5, 5) (1.5, 5.5)       @noisy det481 det2600
mzz (1.5, 6) (2, 6)           @noisy det1693 det2155
mxx (1.5, 7.5) (1.5, 7)       @noisy det161 det1685
mzz (1.5, 8) (2, 8)           @noisy det206 det545
mxx (1.5, 9.5) (1.5, 9)       @noisy det75 det2687
mzz (1.5, 10) (2, 10)         @noisy det1391 det1704
mxx (2.5, 0.5) (2.5, 0)       @noisy det64 det2199
mzz (3, 1) (2.5, 1)           @noisy det1195 det2937
mxx (2.5, 2) (2.5, 2.5)       @noisy det759 det1562
mzz (2.5, 3) (3, 3)           @noisy det220 det1441
mxx (2.5, 4) (2.5, 4.5)       @noisy det1092 det1477
mzz (2.5, 5) (3, 5)           @noisy det1594 det2024
mxx (2.5, 6.5) (2.5, 6)       @noisy det2348 det2749
mzz (2.5, 7) (3, 7)           @noisy det1150 det2353
mxx (2.5, 8) (2.5, 8.5)       @noisy det294 det732
mzz (2.5, 9) (3, 9)           @noisy det1307 det2719
mzz (3.5, 0) (4, 0)           @noisy det103 det2251
mxx (3.5, 1) (3.5, 1.5)       @noisy det1921 det2532
mzz (3.5, 2) (4, 2)           @noisy det76 det2381
mxx (3.5, 3) (3.5, 3.5)       @noisy det649 det2360
mzz (4, 4) (3.5, 4)           @noisy det1143 det1691
mxx (3.5, 5) (3.5, 5.5)       @noisy det2581 det2600
mzz (3.5, 6) (4, 6)           @noisy det1192 det2071
mxx (3.5, 7) (3.5, 7.5)       @noisy det161 det1780
mzz (3.5, 8) (4, 8)           @noisy det1647 det2266
mxx (3.5, 9) (3.5, 9.5)       @noisy det75 det1600
mzz (4, 10) (3.5, 10)         @noisy det683 det1636
mxx (4.5, 0.5) (4.5, 0)       @noisy det540 det2199
mzz (5, 1) (4.5, 1)           @noisy det310 det1809
mxx (4.5, 2) (4.5, 2.5)       @noisy det759 det1728
mzz (5, 3) (4.5, 3)           @noisy det322 det780
mxx (4.5, 4.5) (4.5, 4)       @noisy det1092 det2226
mzz (5, 5) (4.5, 5)           @noisy det743 det2854
mxx (4.5, 6.5) (4.5, 6)       @noisy det2749 det2767
mzz (5, 7) (4.5, 7)           @noisy det2285 det2350
mxx (4.5, 8) (4.5, 8.5)       @noisy det294 det894
mzz (5, 9) (4.5, 9)           @noisy det562 det2524
mzz (5.5, 0) (6, 0)           @noisy det1139 det2187
mxx (5.5, 1) (5.5, 1.5)       @noisy det1085 det2532
mzz (5.5, 2) (6, 2)           @noisy det2421 det2474
mxx (5.5, 3) (5.5, 3.5)       @noisy det649 det723
mzz (5.5, 4) (6, 4)           @noisy det993 det1421
mxx (5.5, 5.5) (5.5, 5)       @noisy det2339 det2581
mzz (6, 6) (5.5, 6)           @noisy det1443 det1956
mxx (5.5, 7) (5.5, 7.5)       @noisy det1354 det1780
mzz (5.5, 8) (6, 8)           @noisy det1257 det1553
mxx (5.5, 9) (5.5, 9.5)       @noisy det1315 det1600
mzz (5.5, 10) (6, 10)         @noisy det2359 det2672
mxx (6.5, 0) (6.5, 0.5)       @noisy det540 det2561
mzz (6.5, 1) (7, 1)           @noisy det341 det1839
mxx (6.5, 2.5) (6.5, 2)       @noisy det1728 det2498
mzz (6.5, 3) (7, 3)           @noisy det1243 det2713
mxx (6.5, 4.5) (6.5, 4)       @noisy det922 det2226
mzz (6.5, 5) (7, 5)           @noisy det15 det311
mxx (6.5, 6) (6.5, 6.5)       @noisy det1648 det2767
mzz (6.5, 7) (7, 7)           @noisy det395 det1129
mxx (6.5, 8.5) (6.5, 8)       @noisy det894 det2323
mzz (7, 9) (6.5, 9)           @noisy det1695 det1907
mzz (7.5, 0) (8, 0)           @noisy det930 det1527
mxx (7.5, 1.5) (7.5, 1)       @noisy det1085 det2739
mzz (7.5, 2) (8, 2)           @noisy det1727 det2119
mxx (7.5, 3) (7.5, 3.5)       @noisy det723 det1226
mzz (7.5, 4) (8, 4)           @noisy det1078 det2201
mxx (7.5, 5) (7.5, 5.5)       @noisy det1714 det2339
mzz (7.5, 6) (8, 6)           @noisy det541 det1642
mxx (7.5, 7.5) (7.5, 7)       @noisy det1354 det1797
mzz (7.5, 8) (8, 8)           @noisy det1611 det2488
mxx (7.5, 9.5) (7.5, 9)       @noisy det196 det1315
mzz (7.5, 10) (8, 10)         @noisy det2181 det2746
mxx (8.5, 0) (8.5, 0.5)       @noisy det1792 det2561
mzz (8.5, 1) (9, 1)           @noisy det695 det2801
mxx (8.5, 2.5) (8.5, 2)       @noisy det2498 det2919
mzz (8.5, 3) (9, 3)           @noisy det491 det936
mxx (8.5, 4.5) (8.5, 4)       @noisy det922 det2174
mzz (9, 5) (8.5, 5)           @noisy det798 det2081
mxx (8.5, 6) (8.5, 6.5)       @noisy det77 det1648
mzz (8.5, 7) (9, 7)           @noisy det271 det2744
mxx (8.5, 8.5) (8.5, 8)       @noisy det2323 det2430
mzz (8.5, 9) (9, 9)           @noisy det267 det1108
mzz (9.5, 0) (10, 0)          @noisy det2371 det2764
mxx (9.5, 1.5) (9.5, 1)       @noisy det1127 det2739
mzz (9.5, 2) (10, 2)          @noisy det2165 det2494
mxx (9.5, 3.5) (9.5, 3)       @noisy det1226 det1289
mzz (9.5, 4) (10, 4)          @noisy det33 det943
mxx (9.5, 5) (9.5, 5.5)       @noisy det0 det1714
mzz (9.5, 6) (10, 6)          @noisy det564 det2587
mxx (9.5, 7) (9.5, 7.5)       @noisy det600 det1797
mzz (9.5, 8) (10, 8)          @noisy det292 det2584
mxx (9.5, 9.5) (9.5, 9)       @noisy det196 det2296
mzz (9.5, 10) (10, 10)        @noisy det2010 det2373
i (9, 0)                      @noisy
i (2.5, 10)                   @noisy
i (0, 4)                      @noisy
i (8.5, 10)                   @noisy
i (0, 0)                      @noisy
i (0, 10)                     @noisy
i (7, 0)                      @noisy
i (3, 0)                      @noisy
i (6.5, 10)                   @noisy
i (0, 6)                      @noisy
i (0, 2)                      @noisy
i (5, 0)                      @noisy
i (1, 0)                      @noisy
i (0, 8)                      @noisy
i (4.5, 10)                   @noisy
i (0.5, 10)                   @noisy

--------         43
mz (0, 0.5)                   @noisy det2612 det2802
mxx (0, 1.5) (0, 2)           @noisy det332 det886
mx (0.5, 1.5)                 @noisy det112 det886
mz (1, 1.5)                   @noisy det1351 det2734 det2763 det2802
mz (0, 2.5)                   @noisy det717 det1351
mxx (0, 3.5) (0, 4)           @noisy det744 det1959
mx (0.5, 3.5)                 @noisy det209 det744
mz (1, 3.5)                   @noisy det286 det717 det2254 det2386
mz (0, 4.5)                   @noisy det853 det2254
mxx (0, 5.5) (0, 6)           @noisy det481 det1077
mx (0.5, 5.5)                 @noisy det35 det1077
mz (1, 5.5)                   @noisy det853 det1693 det2155 det2796
mz (0, 6.5)                   @noisy det557 det2796
mxx (0, 7.5) (0, 8)           @noisy det1685 det1910
mx (0.5, 7.5)                 @noisy det211 det1910
mz (1, 7.5)                   @noisy det206 det545 det557 det946
mz (0, 8.5)                   @noisy det725 det946
mxx (0, 9.5) (0, 10)          @noisy det1240 det2687
mx (0.5, 9.5)                 @noisy det215 det1240
mz (1, 9.5)                   @noisy det725 det1391 det1704 det1782
mxx (1, 0.5) (1, 1)           @noisy det64 det1949
mx (1.5, 0.5)                 @noisy det29 det1949
mz (2, 0.5)                   @noisy det1195 det1709 det2763 det2937
mxx (1, 2.5) (1, 3)           @noisy det1562 det2615
mx (1.5, 2.5)                 @noisy det69 det2615
mz (2, 2.5)                   @noisy det220 det286 det1441 det2734
mxx (1, 4.5) (1, 5)           @noisy det1477 det2724
mx (1.5, 4.5)                 @noisy det198 det2724
mz (2, 4.5)                   @noisy det1594 det1693 det2024 det2386
mxx (1, 6.5) (1, 7)           @noisy det1926 det2348
mx (1.5, 6.5)                 @noisy det73 det1926
mz (2, 6.5)                   @noisy det545 det1150 det2155 det2353
mxx (1, 8.5) (1, 9)           @noisy det732 det2775
mx (1.5, 8.5)                 @noisy det84 det2775
mz (2, 8.5)                   @noisy det206 det1307 det1704 det2719
mxx (2, 1.5) (2, 2)           @noisy det1746 det1921
mx (2.5, 1.5)                 @noisy det80 det1746
mz (3, 1.5)                   @noisy det76 det1195 det1441 det2381
mxx (2, 3.5) (2, 4)           @noisy det1453 det2360
mx (2.5, 3.5)                 @noisy det176 det1453
mz (3, 3.5)                   @noisy det220 det1143 det1594 det1691
mxx (2, 5.5) (2, 6)           @noisy det245 det2600
mx (2.5, 5.5)                 @noisy det174 det245
mz (3, 5.5)                   @noisy det1150 det1192 det2024 det2071
mxx (2, 7.5) (2, 8)           @noisy det161 det2291
mx (2.5, 7.5)                 @noisy det165 det2291
mz (3, 7.5)                   @noisy det1647 det2266 det2353 det2719
mxx (2, 9.5) (2, 10)          @noisy det75 det249
mx (2.5, 9.5)                 @noisy det59 det249
mz (3, 9.5)                   @noisy det640 det683 det1307 det1636
mxx (3, 1) (3, 0.5)           @noisy det769 det2199
mx (3.5, 0.5)                 @noisy det163 det769
mz (4, 0.5)                   @noisy det103 det310 det1809 det2381
mxx (3, 2.5) (3, 3)           @noisy det746 det759
mx (3.5, 2.5)                 @noisy det22 det746
mz (4, 2.5)                   @noisy det76 det322 det780 det1143
mxx (3, 4.5) (3, 5)           @noisy det65 det1092
mx (3.5, 4.5)                 @noisy det65 det239
mz (4, 4.5)                   @noisy det743 det1691 det2071 det2854
mxx (3, 7) (3, 6.5)           @noisy det212 det2749
mx (3.5, 6.5)                 @noisy det212 det219
mz (4, 6.5)                   @noisy det1192 det1647 det2285 det2350
mxx (3, 8.5) (3, 9)           @noisy det294 det1379
mx (3.5, 8.5)                 @noisy det95 det1379
mz (4, 8.5)                   @noisy det562 det683 det2266 det2524
mxx (4, 1.5) (4, 2)           @noisy det2532 det2571
mx (4.5, 1.5)                 @noisy det108 det2571
mz (5, 1.5)                   @noisy det310 det322 det2421 det2474
mxx (4, 4) (4, 3.5)           @noisy det649 det962
mx (4.5, 3.5)                 @noisy det82 det962
mz (5, 3.5)                   @noisy det743 det780 det993 det1421
mxx (4, 5.5) (4, 6)           @noisy det477 det2581
mx (4.5, 5.5)                 @noisy det34 det477
mz (5, 5.5)                   @noisy det1443 det1956 det2285 det2854
mxx (4, 7.5) (4, 8)           @noisy det1780 det2368
mx (4.5, 7.5)                 @noisy det208 det2368
mz (5, 7.5)                   @noisy det562 det1257 det1553 det2350
mxx (4, 9.5) (4, 10)          @noisy det365 det1600
mx (4.5, 9.5)                 @noisy det213 det365
mz (5, 9.5)                   @noisy det1962 det2359 det2524 det2672
mxx (5, 0.5) (5, 1)           @noisy det540 det1844
mx (5.5, 0.5)                 @noisy det202 det1844
mz (6, 0.5)                   @noisy det341 det1839 det2187 det2474
mxx (5, 3) (5, 2.5)           @noisy det1245 det1728
mx (5.5, 2.5)                 @noisy det190 det1245
mz (6, 2.5)                   @noisy det993 det1243 det2421 det2713
mxx (5, 4.5) (5, 5)           @noisy det19 det2226
mx (5.5, 4.5)                 @noisy det19 det200
mz (6, 4.5)                   @noisy det15 det311 det1421 det1956
mxx (5, 6.5) (5, 7)           @noisy det587 det2767
mx (5.5, 6.5)                 @noisy det71 det587
mz (6, 6.5)                   @noisy det395 det1129 det1443 det1553
mxx (5, 9) (5, 8.5)           @noisy det894 det2845
mx (5.5, 8.5)                 @noisy det124 det2845
mz (6, 8.5)                   @noisy det1257 det1695 det1907 det2359
mxx (6, 1.5) (6, 2)           @noisy det1085 det2202
mx (6.5, 1.5)                 @noisy det128 det2202
mz (7, 1.5)                   @noisy det341 det1243 det1727 det2119
mxx (6, 3.5) (6, 4)           @noisy det723 det1644
mx (6.5, 3.5)                 @noisy det221 det1644
mz (7, 3.5)                   @noisy det15 det1078 det2201 det2713
mxx (6, 6) (6, 5.5)           @noisy det874 det2339
mx (6.5, 5.5)                 @noisy det184 det874
mz (7, 5.5)                   @noisy det311 det395 det541 det1642
mxx (6, 7.5) (6, 8)           @noisy det158 det1354
mx (6.5, 7.5)                 @noisy det117 det158
mz (7, 7.5)                   @noisy det1129 det1611 det1695 det2488
mxx (6, 9.5) (6, 10)          @noisy det1315 det2362
mx (6.5, 9.5)                 @noisy det109 det2362
mz (7, 9.5)                   @noisy det1058 det1907 det2181 det2746
mxx (7, 0.5) (7, 1)           @noisy det422 det2561
mx (7.5, 0.5)                 @noisy det178 det422
mz (8, 0.5)                   @noisy det695 det930 det1727 det2801
mxx (7, 2.5) (7, 3)           @noisy det2498 det2907
mx (7.5, 2.5)                 @noisy det68 det2907
mz (8, 2.5)                   @noisy det491 det936 det1078 det2119
mxx (7, 4.5) (7, 5)           @noisy det922 det2502
mx (7.5, 4.5)                 @noisy det31 det2502
mz (8, 4.5)                   @noisy det541 det798 det2081 det2201
mxx (7, 6.5) (7, 7)           @noisy det1389 det1648
mx (7.5, 6.5)                 @noisy det242 det1389
mz (8, 6.5)                   @noisy det271 det1642 det2488 det2744
mxx (7, 9) (7, 8.5)           @noisy det1276 det2323
mx (7.5, 8.5)                 @noisy det140 det1276
mz (8, 8.5)                   @noisy det267 det1108 det1611 det2181
mxx (8, 2) (8, 1.5)           @noisy det1864 det2739
mx (8.5, 1.5)                 @noisy det147 det1864
mz (9, 1.5)                   @noisy det491 det695 det2165 det2494
mxx (8, 3.5) (8, 4)           @noisy det1226 det2948
mx (8.5, 3.5)                 @noisy det93 det2948
mz (9, 3.5)                   @noisy det33 det936 det943 det2081
mxx (8, 5.5) (8, 6)           @noisy det555 det1714
mx (8.5, 5.5)                 @noisy det43 det555
mz (9, 5.5)                   @noisy det564 det798 det2587 det2744
mxx (8, 7.5) (8, 8)           @noisy det1694 det1797
mx (8.5, 7.5)                 @noisy det86 det1694
mz (9, 7.5)                   @noisy det267 det271 det292 det2584
mxx (8, 9.5) (8, 10)          @noisy det196 det1654
mx (8.5, 9.5)                 @noisy det146 det1654
mz (9, 9.5)                   @noisy det1108 det2010 det2373 det2631
mxx (9, 0.5) (9, 1)           @noisy det1584 det1792
mx (9.5, 0.5)                 @noisy det199 det1584
mz (10, 0.5)                  @noisy det2494 det2764
mxx (10, 1.5) (10, 2)         @noisy det1127 det1512
mxx (9, 2.5) (9, 3)           @noisy det1336 det2919
mx (9.5, 2.5)                 @noisy det187 det1336
mz (10, 2.5)                  @noisy det943 det2165
mxx (10, 4) (10, 3.5)         @noisy det1289 det1524
mxx (9, 5) (9, 4.5)           @noisy det650 det2174
mx (9.5, 4.5)                 @noisy det139 det650
mz (10, 4.5)                  @noisy det33 det564
mxx (10, 5.5) (10, 6)         @noisy det0 det320
mxx (9, 6.5) (9, 7)           @noisy det77 det1235
mx (9.5, 6.5)                 @noisy det36 det1235
mz (10, 6.5)                  @noisy det292 det2587
mxx (10, 7.5) (10, 8)         @noisy det600 det1469
mxx (9, 8.5) (9, 9)           @noisy det2430 det2663
mx (9.5, 8.5)                 @noisy det186 det2663
mz (10, 8.5)                  @noisy det2373 det2584
mxx (10, 9.5) (10, 10)        @noisy det1623 det2296
mxx (0.5, 0.5) (0.5, 1)       @noisy det64 det1319
mzz (1, 0) (0.5, 0)           @noisy det2612 det2802
mxx (0.5, 2.5) (0.5, 3)       @noisy det1147 det1562
mzz (1, 2) (0.5, 2)           @noisy det717 det1351
mxx (0.5, 5) (0.5, 4.5)       @noisy det152 det1477
mzz (1, 4) (0.5, 4)           @noisy det853 det2254
mxx (0.5, 6.5) (0.5, 7)       @noisy det2348 det2689
mzz (0.5, 6) (1, 6)           @noisy det557 det2796
mxx (0.5, 8.5) (0.5, 9)       @noisy det410 det732
mzz (1, 8) (0.5, 8)           @noisy det725 det946
mzz (1, 10) (0.5, 10)         @noisy det1651 det1782
mxx (1.5, 1.5) (1.5, 2)       @noisy det332 det1921
mzz (1.5, 1) (2, 1)           @noisy det2734 det2763
mxx (1.5, 4) (1.5, 3.5)       @noisy det1959 det2360
mzz (2, 3) (1.5, 3)           @noisy det286 det2386
mxx (1.5, 5.5) (1.5, 6)       @noisy det481 det2600
mzz (1.5, 5) (2, 5)           @noisy det1693 det2155
mxx (1.5, 7.5) (1.5, 8)       @noisy det161 det1685
mzz (1.5, 7) (2, 7)           @noisy det206 det545
mxx (1.5, 10) (1.5, 9.5)      @noisy det75 det2687
mzz (2, 9) (1.5, 9)           @noisy det1391 det1704
mxx (2.5, 0.5) (2.5, 1)       @noisy det64 det2199
mzz (2.5, 0) (3, 0)           @noisy det1195 det2937
mxx (2.5, 2.5) (2.5, 3)       @noisy det759 det1562
mzz (2.5, 2) (3, 2)           @noisy det220 det1441
mxx (2.5, 4.5) (2.5, 5)       @noisy det1092 det1477
mzz (2.5, 4) (3, 4)           @noisy det1594 det2024
mxx (2.5, 7) (2.5, 6.5)       @noisy det2348 det2749
mzz (3, 6) (2.5, 6)           @noisy det1150 det2353
mxx (2.5, 8.5) (2.5, 9)       @noisy det294 det732
mzz (2.5, 8) (3, 8)           @noisy det1307 det2719
mzz (2.5, 10) (3, 10)         @noisy det63 det640
mxx (3.5, 1.5) (3.5, 2)       @noisy det1921 det2532
mzz (3.5, 1) (4, 1)           @noisy det76 det2381
mxx (3.5, 3.5) (3.5, 4)       @noisy det649 det2360
mzz (3.5, 3) (4, 3)           @noisy det1143 det1691
mxx (3.5, 5.5) (3.5, 6)       @noisy det2581 det2600
mzz (3.5, 5) (4, 5)           @noisy det1192 det2071
mxx (3.5, 7.5) (3.5, 8)       @noisy det161 det1780
mzz (3.5, 7) (4, 7)           @noisy det1647 det2266
mxx (3.5, 9.5) (3.5, 10)      @noisy det75 det1600
mzz (4, 9) (3.5, 9)           @noisy det683 det1636
mxx (4.5, 0.5) (4.5, 1)       @noisy det540 det2199
mzz (5, 0) (4.5, 0)           @noisy det310 det1809
mxx (4.5, 2.5) (4.5, 3)       @noisy det759 det1728
mzz (4.5, 2) (5, 2)           @noisy det322 det780
mxx (4.5, 4.5) (4.5, 5)       @noisy det1092 det2226
mzz (5, 4) (4.5, 4)           @noisy det743 det2854
mxx (4.5, 6.5) (4.5, 7)       @noisy det2749 det2767
mzz (5, 6) (4.5, 6)           @noisy det2285 det2350
mxx (4.5, 8.5) (4.5, 9)       @noisy det294 det894
mzz (4.5, 8) (5, 8)           @noisy det562 det2524
mzz (5, 10) (4.5, 10)         @noisy det465 det1962
mxx (5.5, 1.5) (5.5, 2)       @noisy det1085 det2532
mzz (5.5, 1) (6, 1)           @noisy det2421 det2474
mxx (5.5, 3.5) (5.5, 4)       @noisy det649 det723
mzz (5.5, 3) (6, 3)           @noisy det993 det1421
mxx (5.5, 5.5) (5.5, 6)       @noisy det2339 det2581
mzz (5.5, 5) (6, 5)           @noisy det1443 det1956
mxx (5.5, 7.5) (5.5, 8)       @noisy det1354 det1780
mzz (5.5, 7) (6, 7)           @noisy det1257 det1553
mxx (5.5, 9.5) (5.5, 10)      @noisy det1315 det1600
mzz (5.5, 9) (6, 9)           @noisy det2359 det2672
mxx (6.5, 0.5) (6.5, 1)       @noisy det540 det2561
mzz (6.5, 0) (7, 0)           @noisy det341 det1839
mxx (6.5, 2.5) (6.5, 3)       @noisy det1728 det2498
mzz (6.5, 2) (7, 2)           @noisy det1243 det2713
mxx (6.5, 5) (6.5, 4.5)       @noisy det922 det2226
mzz (7, 4) (6.5, 4)           @noisy det15 det311
mxx (6.5, 6.5) (6.5, 7)       @noisy det1648 det2767
mzz (6.5, 6) (7, 6)           @noisy det395 det1129
mxx (6.5, 8.5) (6.5, 9)       @noisy det894 det2323
mzz (6.5, 8) (7, 8)           @noisy det1695 det1907
mzz (7, 10) (6.5, 10)         @noisy det1058 det1313
mxx (7.5, 2) (7.5, 1.5)       @noisy det1085 det2739
mzz (7.5, 1) (8, 1)           @noisy det1727 det2119
mxx (7.5, 3.5) (7.5, 4)       @noisy det723 det1226
mzz (7.5, 3) (8, 3)           @noisy det1078 det2201
mxx (7.5, 5.5) (7.5, 6)       @noisy det1714 det2339
mzz (7.5, 5) (8, 5)           @noisy det541 det1642
mxx (7.5, 8) (7.5, 7.5)       @noisy det1354 det1797
mzz (8, 7) (7.5, 7)           @noisy det1611 det2488
mxx (7.5, 9.5) (7.5, 10)      @noisy det196 det1315
mzz (7.5, 9) (8, 9)           @noisy det2181 det2746
mxx (8.5, 0.5) (8.5, 1)       @noisy det1792 det2561
mzz (8.5, 0) (9, 0)           @noisy det695 det2801
mxx (8.5, 2.5) (8.5, 3)       @noisy det2498 det2919
mzz (8.5, 2) (9, 2)           @noisy det491 det936
mxx (8.5, 4.5) (8.5, 5)       @noisy det922 det2174
mzz (8.5, 4) (9, 4)           @noisy det798 det2081
mxx (8.5, 6.5) (8.5, 7)       @noisy det77 det1648
mzz (8.5, 6) (9, 6)           @noisy det271 det2744
mxx (8.5, 8.5) (8.5, 9)       @noisy det2323 det2430
mzz (8.5, 8) (9, 8)           @noisy det267 det1108
mzz (9, 10) (8.5, 10)         @noisy det967 det2631
mxx (9.5, 1.5) (9.5, 2)       @noisy det1127 det2739
mzz (10, 1) (9.5, 1)          @noisy det2165 det2494
mxx (9.5, 4) (9.5, 3.5)       @noisy det1226 det1289
mzz (9.5, 3) (10, 3)          @noisy det33 det943
mxx (9.5, 5.5) (9.5, 6)       @noisy det0 det1714
mzz (9.5, 5) (10, 5)          @noisy det564 det2587
mxx (9.5, 7.5) (9.5, 8)       @noisy det600 det1797
mzz (9.5, 7) (10, 7)          @noisy det292 det2584
mxx (9.5, 10) (9.5, 9.5)      @noisy det196 det2296
mzz (10, 9) (9.5, 9)          @noisy det2010 det2373
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (4, 0)                      @noisy
i (7.5, 0)                    @noisy
i (0, 0)                      @noisy
i (3.5, 0)                    @noisy
i (9.5, 0)                    @noisy
i (0, 3)                      @noisy
i (0, 9)                      @noisy
i (2, 0)                      @noisy
i (8, 0)                      @noisy
i (5.5, 0)                    @noisy
i (1.5, 0)                    @noisy
i (10, 0)                     @noisy
i (0, 5)                      @noisy
i (6, 0)                      @noisy

--------         44
mzz (0, 1) (0.5, 1)           @noisy det2612 det2802
mz (0.5, 0.5)                 @noisy det548 det2612
mx (0.5, 0)                   @noisy det64 det421
mzz (0, 3) (0.5, 3)           @noisy det717 det1351
mz (0.5, 2.5)                 @noisy det628 det1351
mx (0.5, 2)                   @noisy det332 det886 det1562 det2798
mzz (0.5, 5) (0, 5)           @noisy det853 det2254
mz (0.5, 4.5)                 @noisy det687 det2254
mx (0.5, 4)                   @noisy det744 det1477 det1959 det2289
mzz (0, 7) (0.5, 7)           @noisy det557 det2796
mz (0.5, 6.5)                 @noisy det666 det2796
mx (0.5, 6)                   @noisy det481 det1077 det2348 det2779
mzz (0, 9) (0.5, 9)           @noisy det725 det946
mz (0.5, 8.5)                 @noisy det672 det946
mx (0.5, 8)                   @noisy det732 det1580 det1685 det1910
mx (0.5, 10)                  @noisy det1240 det2687
mzz (1, 0) (1.5, 0)           @noisy det424 det1709
mzz (1, 2) (1.5, 2)           @noisy det2734 det2763
mz (1.5, 1.5)                 @noisy det551 det2763
mx (1.5, 1)                   @noisy det64 det886 det1921 det1949
mzz (1.5, 4) (1, 4)           @noisy det286 det2386
mz (1.5, 3.5)                 @noisy det286 det602
mx (1.5, 3)                   @noisy det744 det1562 det2360 det2615
mzz (1, 6) (1.5, 6)           @noisy det1693 det2155
mz (1.5, 5.5)                 @noisy det609 det1693
mx (1.5, 5)                   @noisy det1077 det1477 det2600 det2724
mzz (1, 8) (1.5, 8)           @noisy det206 det545
mz (1.5, 7.5)                 @noisy det545 det676
mx (1.5, 7)                   @noisy det161 det1910 det1926 det2348
mzz (1.5, 10) (1, 10)         @noisy det1391 det1704
mz (1.5, 9.5)                 @noisy det579 det1704
mx (1.5, 9)                   @noisy det75 det732 det1240 det2775
mzz (2, 1) (2.5, 1)           @noisy det1195 det2937
mz (2.5, 0.5)                 @noisy det661 det2937
mx (2.5, 0)                   @noisy det1949 det2199
mzz (2, 3) (2.5, 3)           @noisy det220 det1441
mz (2.5, 2.5)                 @noisy det681 det1441
mx (2.5, 2)                   @noisy det759 det1746 det1921 det2615
mzz (2, 5) (2.5, 5)           @noisy det1594 det2024
mz (2.5, 4.5)                 @noisy det699 det1594
mx (2.5, 4)                   @noisy det1092 det1453 det2360 det2724
mzz (2.5, 7) (2, 7)           @noisy det1150 det2353
mz (2.5, 6.5)                 @noisy det669 det1150
mx (2.5, 6)                   @noisy det245 det1926 det2600 det2749
mzz (2, 9) (2.5, 9)           @noisy det1307 det2719
mz (2.5, 8.5)                 @noisy det637 det2719
mx (2.5, 8)                   @noisy det161 det294 det2291 det2775
mx (2.5, 10)                  @noisy det75 det249
mzz (3.5, 0) (3, 0)           @noisy det103 det2251
mzz (3, 2) (3.5, 2)           @noisy det76 det2381
mz (3.5, 1.5)                 @noisy det691 det2381
mx (3.5, 1)                   @noisy det769 det1746 det2199 det2532
mzz (3, 4) (3.5, 4)           @noisy det1143 det1691
mz (3.5, 3.5)                 @noisy det554 det1143
mx (3.5, 3)                   @noisy det649 det746 det759 det1453
mzz (3.5, 6) (3, 6)           @noisy det1192 det2071
mz (3.5, 5.5)                 @noisy det700 det2071
mx (3.5, 5)                   @noisy det65 det245 det1092 det2581
mzz (3, 8) (3.5, 8)           @noisy det1647 det2266
mz (3.5, 7.5)                 @noisy det698 det1647
mx (3.5, 7)                   @noisy det212 det1780 det2291 det2749
mzz (3, 10) (3.5, 10)         @noisy det683 det1636
mz (3.5, 9.5)                 @noisy det647 det683
mx (3.5, 9)                   @noisy det249 det294 det1379 det1600
mzz (4, 1) (4.5, 1)           @noisy det310 det1809
mz (4.5, 0.5)                 @noisy det638 det1809
mx (4.5, 0)                   @noisy det540 det769
mzz (4.5, 3) (4, 3)           @noisy det322 det780
mz (4.5, 2.5)                 @noisy det322 det693
mx (4.5, 2)                   @noisy det746 det1728 det2532 det2571
mzz (4, 5) (4.5, 5)           @noisy det743 det2854
mz (4.5, 4.5)                 @noisy det632 det743
mx (4.5, 4)                   @noisy det65 det649 det962 det2226
mzz (4, 7) (4.5, 7)           @noisy det2285 det2350
mz (4.5, 6.5)                 @noisy det639 det2285
mx (4.5, 6)                   @noisy det212 det477 det2581 det2767
mzz (4, 9) (4.5, 9)           @noisy det562 det2524
mz (4.5, 8.5)                 @noisy det562 det606
mx (4.5, 8)                   @noisy det894 det1379 det1780 det2368
mx (4.5, 10)                  @noisy det365 det1600
mzz (5, 0) (5.5, 0)           @noisy det1139 det2187
mzz (5.5, 2) (5, 2)           @noisy det2421 det2474
mz (5.5, 1.5)                 @noisy det585 det2474
mx (5.5, 1)                   @noisy det540 det1085 det1844 det2571
mzz (5, 4) (5.5, 4)           @noisy det993 det1421
mz (5.5, 3.5)                 @noisy det675 det993
mx (5.5, 3)                   @noisy det723 det962 det1245 det1728
mzz (5, 6) (5.5, 6)           @noisy det1443 det1956
mz (5.5, 5.5)                 @noisy det605 det1956
mx (5.5, 5)                   @noisy det19 det477 det2226 det2339
mzz (5.5, 8) (5, 8)           @noisy det1257 det1553
mz (5.5, 7.5)                 @noisy det569 det1553
mx (5.5, 7)                   @noisy det587 det1354 det2368 det2767
mzz (5, 10) (5.5, 10)         @noisy det2359 det2672
mz (5.5, 9.5)                 @noisy det577 det2359
mx (5.5, 9)                   @noisy det365 det894 det1315 det2845
mzz (6, 1) (6.5, 1)           @noisy det341 det1839
mz (6.5, 0.5)                 @noisy det613 det1839
mx (6.5, 0)                   @noisy det1844 det2561
mzz (6, 3) (6.5, 3)           @noisy det1243 det2713
mz (6.5, 2.5)                 @noisy det617 det1243
mx (6.5, 2)                   @noisy det1085 det1245 det2202 det2498
mzz (6.5, 5) (6, 5)           @noisy det15 det311
mz (6.5, 4.5)                 @noisy det15 det688
mx (6.5, 4)                   @noisy det19 det723 det922 det1644
mzz (6, 7) (6.5, 7)           @noisy det395 det1129
mz (6.5, 6.5)                 @noisy det395 det620
mx (6.5, 6)                   @noisy det587 det874 det1648 det2339
mzz (6, 9) (6.5, 9)           @noisy det1695 det1907
mz (6.5, 8.5)                 @noisy det624 det1695
mx (6.5, 8)                   @noisy det158 det1354 det2323 det2845
mx (6.5, 10)                  @noisy det1315 det2362
mzz (7, 0) (7.5, 0)           @noisy det930 det1527
mzz (7.5, 2) (7, 2)           @noisy det1727 det2119
mz (7.5, 1.5)                 @noisy det635 det1727
mx (7.5, 1)                   @noisy det422 det2202 det2561 det2739
mzz (7, 4) (7.5, 4)           @noisy det1078 det2201
mz (7.5, 3.5)                 @noisy det591 det1078
mx (7.5, 3)                   @noisy det1226 det1644 det2498 det2907
mzz (7, 6) (7.5, 6)           @noisy det541 det1642
mz (7.5, 5.5)                 @noisy det541 det558
mx (7.5, 5)                   @noisy det874 det922 det1714 det2502
mzz (7.5, 8) (7, 8)           @noisy det1611 det2488
mz (7.5, 7.5)                 @noisy det657 det2488
mx (7.5, 7)                   @noisy det158 det1389 det1648 det1797
mzz (7, 10) (7.5, 10)         @noisy det2181 det2746
mz (7.5, 9.5)                 @noisy det703 det2181
mx (7.5, 9)                   @noisy det196 det1276 det2323 det2362
mzz (8.5, 1) (8, 1)           @noisy det695 det2801
mz (8.5, 0.5)                 @noisy det706 det2801
mx (8.5, 0)                   @noisy det422 det1792
mzz (8, 3) (8.5, 3)           @noisy det491 det936
mz (8.5, 2.5)                 @noisy det491 det652
mx (8.5, 2)                   @noisy det1864 det2739 det2907 det2919
mzz (8, 5) (8.5, 5)           @noisy det798 det2081
mz (8.5, 4.5)                 @noisy det611 det2081
mx (8.5, 4)                   @noisy det1226 det2174 det2502 det2948
mzz (8, 7) (8.5, 7)           @noisy det271 det2744
mz (8.5, 6.5)                 @noisy det561 det2744
mx (8.5, 6)                   @noisy det77 det555 det1389 det1714
mzz (8, 9) (8.5, 9)           @noisy det267 det1108
mz (8.5, 8.5)                 @noisy det267 det677
mx (8.5, 8)                   @noisy det1276 det1694 det1797 det2430
mx (8.5, 10)                  @noisy det196 det1654
mzz (9, 0) (9.5, 0)           @noisy det2371 det2764
mzz (9, 2) (9.5, 2)           @noisy det2165 det2494
mz (9.5, 1.5)                 @noisy det690 det2494
mx (9.5, 1)                   @noisy det1127 det1584 det1792 det1864
mzz (9.5, 4) (9, 4)           @noisy det33 det943
mz (9.5, 3.5)                 @noisy det615 det943
mx (9.5, 3)                   @noisy det1289 det1336 det2919 det2948
mzz (9, 6) (9.5, 6)           @noisy det564 det2587
mz (9.5, 5.5)                 @noisy det564 det680
mx (9.5, 5)                   @noisy det0 det555 det650 det2174
mzz (9, 8) (9.5, 8)           @noisy det292 det2584
mz (9.5, 7.5)                 @noisy det292 det696
mx (9.5, 7)                   @noisy det77 det600 det1235 det1694
mzz (9.5, 10) (9, 10)         @noisy det2010 det2373
mz (9.5, 9.5)                 @noisy det575 det2373
mx (9.5, 9)                   @noisy det1654 det2296 det2430 det2663
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (4, 9.5)                    @noisy
i (3.5, 0.5)                  @noisy
i (5, 1.5)                    @noisy
i (8, 0.5)                    @noisy
i (5.5, 6.5)                  @noisy
i (8, 0)                      @noisy
i (5, 1)                      @noisy
i (8, 9.5)                    @noisy
i (10, 6)                     @noisy
i (10, 6.5)                   @noisy
i (0, 5.5)                    @noisy
i (9, 8.5)                    @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1.5, 2.5)                  @noisy
i (2.5, 1.5)                  @noisy
i (6, 2.5)                    @noisy
i (6, 2)                      @noisy
i (7, 1.5)                    @noisy
i (7, 1)                      @noisy
i (7.5, 6.5)                  @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3.5, 2.5)                  @noisy
i (4.5, 1.5)                  @noisy
i (3, 6.5)                    @noisy
i (5, 3.5)                    @noisy
i (8, 2.5)                    @noisy
i (5.5, 8.5)                  @noisy
i (8, 2)                      @noisy
i (5, 3)                      @noisy
i (9, 1.5)                    @noisy
i (9, 1)                      @noisy
i (0, 7.5)                    @noisy
i (8.5, 1.5)                  @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (1.5, 4.5)                  @noisy
i (2.5, 3.5)                  @noisy
i (1, 8.5)                    @noisy
i (6, 4.5)                    @noisy
i (6, 4)                      @noisy
i (7, 3.5)                    @noisy
i (7, 3)                      @noisy
i (6.5, 3.5)                  @noisy
i (9.5, 8.5)                  @noisy
i (3.5, 4.5)                  @noisy
i (4.5, 3.5)                  @noisy
i (3, 8.5)                    @noisy
i (5, 5.5)                    @noisy
i (8, 4.5)                    @noisy
i (8, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (9, 3.5)                    @noisy
i (9, 3)                      @noisy
i (0, 9.5)                    @noisy
i (8.5, 3.5)                  @noisy
i (1.5, 6.5)                  @noisy
i (2.5, 5.5)                  @noisy
i (6, 6.5)                    @noisy
i (6, 6)                      @noisy
i (7, 5)                      @noisy
i (7, 5.5)                    @noisy
i (6.5, 5.5)                  @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (3.5, 6.5)                  @noisy
i (4.5, 5.5)                  @noisy
i (5, 7.5)                    @noisy
i (5, 7)                      @noisy
i (9, 5.5)                    @noisy
i (0, 2)                      @noisy
i (0, 2.5)                    @noisy
i (9, 5)                      @noisy
i (8.5, 5.5)                  @noisy
i (0.5, 1.5)                  @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (1.5, 8.5)                  @noisy
i (2.5, 7.5)                  @noisy
i (7, 7.5)                    @noisy
i (7, 7)                      @noisy
i (6.5, 7.5)                  @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (4.5, 7.5)                  @noisy
i (5, 9.5)                    @noisy
i (5, 9)                      @noisy
i (9, 7.5)                    @noisy
i (9, 7)                      @noisy
i (8.5, 7.5)                  @noisy
i (0.5, 3.5)                  @noisy
i (10, 8)                     @noisy
i (10, 8.5)                   @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (6, 1.5)                    @noisy
i (7, 0.5)                    @noisy
i (2.5, 9.5)                  @noisy
i (7, 9.5)                    @noisy
i (7, 9)                      @noisy
i (6.5, 9.5)                  @noisy
i (7.5, 8.5)                  @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (5, 2.5)                    @noisy
i (4, 4.5)                    @noisy
i (4.5, 9.5)                  @noisy
i (4, 4)                      @noisy
i (9, 0.5)                    @noisy
i (9, 9.5)                    @noisy
i (9, 9)                      @noisy
i (10, 1.5)                   @noisy
i (8.5, 9.5)                  @noisy
i (10, 1)                     @noisy
i (0.5, 5.5)                  @noisy
i (10, 10)                    @noisy
i (1, 7.5)                    @noisy
i (1, 7)                      @noisy
i (2, 6.5)                    @noisy
i (2, 6)                      @noisy
i (7, 2.5)                    @noisy
i (3, 7.5)                    @noisy
i (3, 7)                      @noisy
i (5, 4.5)                    @noisy
i (4, 6.5)                    @noisy
i (4, 6)                      @noisy
i (9, 2.5)                    @noisy
i (8, 6.5)                    @noisy
i (10, 3.5)                   @noisy
i (10, 3)                     @noisy
i (8, 6)                      @noisy
i (1, 0.5)                    @noisy
i (0.5, 7.5)                  @noisy
i (1, 9.5)                    @noisy
i (1, 9)                      @noisy
i (2, 8.5)                    @noisy
i (2, 8)                      @noisy
i (7, 4.5)                    @noisy
i (6, 8.5)                    @noisy
i (6, 8)                      @noisy
i (9.5, 0.5)                  @noisy
i (3, 0.5)                    @noisy
i (3, 9.5)                    @noisy
i (3, 9)                      @noisy
i (5, 6.5)                    @noisy
i (4, 8.5)                    @noisy
i (4, 8)                      @noisy
i (3.5, 8.5)                  @noisy
i (8, 8.5)                    @noisy
i (10, 5)                     @noisy
i (10, 5.5)                   @noisy
i (8, 8)                      @noisy
i (2, 1.5)                    @noisy
i (0.5, 9.5)                  @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (0, 4.5)                    @noisy
i (2, 10)                     @noisy
i (6, 10)                     @noisy
i (9.5, 2.5)                  @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (4, 10)                     @noisy
i (6, 0.5)                    @noisy
i (8, 1.5)                    @noisy
i (8, 10)                     @noisy
i (10, 7.5)                   @noisy
i (10, 7)                     @noisy
i (1, 4.5)                    @noisy
i (2, 3.5)                    @noisy
i (0, 6)                      @noisy
i (0, 6.5)                    @noisy
i (6, 3.5)                    @noisy
i (9.5, 4.5)                  @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (5.5, 0.5)                  @noisy
i (8, 3.5)                    @noisy
i (10, 0.5)                   @noisy
i (10, 0)                     @noisy
i (10, 9.5)                   @noisy
i (10, 9)                     @noisy
i (1, 6.5)                    @noisy
i (2, 5.5)                    @noisy
i (0, 8)                      @noisy
i (0, 8.5)                    @noisy
i (6.5, 1.5)                  @noisy
i (7.5, 0.5)                  @noisy
i (6, 5.5)                    @noisy
i (9.5, 6.5)                  @noisy
i (4, 5.5)                    @noisy
i (5.5, 2.5)                  @noisy
i (8, 5.5)                    @noisy
i (10, 2)                     @noisy
i (10, 2.5)                   @noisy
i (9, 4.5)                    @noisy
i (0, 1.5)                    @noisy
i (0, 10)                     @noisy
i (2, 7.5)                    @noisy
i (7.5, 2.5)                  @noisy
i (6, 7.5)                    @noisy
i (7, 6.5)                    @noisy
i (4, 7.5)                    @noisy
i (5.5, 4.5)                  @noisy
i (5, 8.5)                    @noisy
i (8, 7.5)                    @noisy
i (10, 4)                     @noisy
i (10, 4.5)                   @noisy
i (9, 6.5)                    @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (1, 1.5)                    @noisy
i (0, 3.5)                    @noisy
i (1, 1)                      @noisy
i (2, 9.5)                    @noisy
i (1.5, 0.5)                  @noisy
i (6, 0)                      @noisy
i (7.5, 4.5)                  @noisy
i (6, 9.5)                    @noisy
i (7, 8.5)                    @noisy

--------         45
mxx (0, 0.5) (0, 0)           @noisy det421 det1319
mzz (0, 1.5) (0.5, 1.5)       @noisy det717 det2802
mxx (1, 1) (1, 1.5)           @noisy det332 det886
mxx (0, 2) (0, 2.5)           @noisy det1147 det2798
mzz (0, 3.5) (0.5, 3.5)       @noisy det717 det853
mxx (1, 3) (1, 3.5)           @noisy det744 det1959
mxx (0, 4) (0, 4.5)           @noisy det152 det2289
mzz (0.5, 5.5) (0, 5.5)       @noisy det557 det853
mxx (1, 5) (1, 5.5)           @noisy det481 det1077
mxx (0, 6.5) (0, 6)           @noisy det2689 det2779
mzz (0, 7.5) (0.5, 7.5)       @noisy det557 det725
mxx (1, 7.5) (1, 7)           @noisy det1685 det1910
mxx (0, 8) (0, 8.5)           @noisy det410 det1580
mzz (0, 9.5) (0.5, 9.5)       @noisy det725 det1651
mxx (1, 9) (1, 9.5)           @noisy det1240 det2687
mzz (1, 0.5) (1.5, 0.5)       @noisy det1709 det2734
mxx (2, 0) (2, 0.5)           @noisy det64 det1949
mzz (1, 2.5) (1.5, 2.5)       @noisy det2386 det2734
mxx (2, 2) (2, 2.5)           @noisy det1562 det2615
mzz (1.5, 4.5) (1, 4.5)       @noisy det2155 det2386
mxx (2, 4.5) (2, 4)           @noisy det1477 det2724
mzz (1, 6.5) (1.5, 6.5)       @noisy det206 det2155
mxx (2, 6.5) (2, 6)           @noisy det1926 det2348
mzz (1, 8.5) (1.5, 8.5)       @noisy det206 det1391
mxx (2, 8) (2, 8.5)           @noisy det732 det2775
mzz (2, 1.5) (2.5, 1.5)       @noisy det220 det1195
mxx (3, 1.5) (3, 1)           @noisy det1746 det1921
mzz (2, 3.5) (2.5, 3.5)       @noisy det220 det2024
mxx (3, 3.5) (3, 3)           @noisy det1453 det2360
mzz (2, 5.5) (2.5, 5.5)       @noisy det2024 det2353
mxx (3, 5) (3, 5.5)           @noisy det245 det2600
mzz (2.5, 7.5) (2, 7.5)       @noisy det1307 det2353
mxx (3, 7.5) (3, 7)           @noisy det161 det2291
mzz (2, 9.5) (2.5, 9.5)       @noisy det63 det1307
mxx (3, 9.5) (3, 9)           @noisy det75 det249
mzz (3.5, 0.5) (3, 0.5)       @noisy det76 det103
mxx (4, 0) (4, 0.5)           @noisy det769 det2199
mzz (3, 2.5) (3.5, 2.5)       @noisy det76 det1691
mxx (4, 2) (4, 2.5)           @noisy det746 det759
mzz (3, 4.5) (3.5, 4.5)       @noisy det1192 det1691
mxx (4, 4.5) (4, 4)           @noisy det65 det1092
mzz (3.5, 6.5) (3, 6.5)       @noisy det1192 det2266
mxx (4, 6) (4, 6.5)           @noisy det212 det2749
mzz (3, 8.5) (3.5, 8.5)       @noisy det1636 det2266
mxx (4, 8) (4, 8.5)           @noisy det294 det1379
mzz (4, 1.5) (4.5, 1.5)       @noisy det310 det780
mxx (5, 1) (5, 1.5)           @noisy det2532 det2571
mzz (4.5, 3.5) (4, 3.5)       @noisy det780 det2854
mxx (5, 3.5) (5, 3)           @noisy det649 det962
mzz (4, 5.5) (4.5, 5.5)       @noisy det2350 det2854
mxx (5, 5.5) (5, 5)           @noisy det477 det2581
mzz (4, 7.5) (4.5, 7.5)       @noisy det2350 det2524
mxx (5, 7) (5, 7.5)           @noisy det1780 det2368
mzz (4, 9.5) (4.5, 9.5)       @noisy det465 det2524
mxx (5, 9.5) (5, 9)           @noisy det365 det1600
mzz (5, 0.5) (5.5, 0.5)       @noisy det2187 det2421
mxx (6, 0) (6, 0.5)           @noisy det540 det1844
mzz (5.5, 2.5) (5, 2.5)       @noisy det1421 det2421
mxx (6, 2.5) (6, 2)           @noisy det1245 det1728
mzz (5, 4.5) (5.5, 4.5)       @noisy det1421 det1443
mxx (6, 4) (6, 4.5)           @noisy det19 det2226
mzz (5, 6.5) (5.5, 6.5)       @noisy det1257 det1443
mxx (6, 6.5) (6, 6)           @noisy det587 det2767
mzz (5.5, 8.5) (5, 8.5)       @noisy det1257 det2672
mxx (6, 8.5) (6, 8)           @noisy det894 det2845
mzz (6, 1.5) (6.5, 1.5)       @noisy det341 det2713
mxx (7, 1.5) (7, 1)           @noisy det1085 det2202
mzz (6, 3.5) (6.5, 3.5)       @noisy det311 det2713
mxx (7, 3) (7, 3.5)           @noisy det723 det1644
mzz (6.5, 5.5) (6, 5.5)       @noisy det311 det1129
mxx (7, 5.5) (7, 5)           @noisy det874 det2339
mzz (6, 7.5) (6.5, 7.5)       @noisy det1129 det1907
mxx (7, 7.5) (7, 7)           @noisy det158 det1354
mzz (6, 9.5) (6.5, 9.5)       @noisy det1313 det1907
mxx (7, 9.5) (7, 9)           @noisy det1315 det2362
mzz (7, 0.5) (7.5, 0.5)       @noisy det930 det2119
mxx (8, 0.5) (8, 0)           @noisy det422 det2561
mzz (7.5, 2.5) (7, 2.5)       @noisy det2119 det2201
mxx (8, 2.5) (8, 2)           @noisy det2498 det2907
mzz (7, 4.5) (7.5, 4.5)       @noisy det1642 det2201
mxx (8, 4) (8, 4.5)           @noisy det922 det2502
mzz (7, 6.5) (7.5, 6.5)       @noisy det1611 det1642
mxx (8, 6.5) (8, 6)           @noisy det1389 det1648
mzz (7.5, 8.5) (7, 8.5)       @noisy det1611 det2746
mxx (8, 8) (8, 8.5)           @noisy det1276 det2323
mzz (8.5, 1.5) (8, 1.5)       @noisy det695 det936
mxx (9, 1) (9, 1.5)           @noisy det1864 det2739
mzz (8, 3.5) (8.5, 3.5)       @noisy det798 det936
mxx (9, 3) (9, 3.5)           @noisy det1226 det2948
mzz (8, 5.5) (8.5, 5.5)       @noisy det271 det798
mxx (9, 5.5) (9, 5)           @noisy det555 det1714
mzz (8, 7.5) (8.5, 7.5)       @noisy det271 det1108
mxx (9, 7) (9, 7.5)           @noisy det1694 det1797
mzz (8, 9.5) (8.5, 9.5)       @noisy det967 det1108
mxx (9, 9) (9, 9.5)           @noisy det196 det1654
mzz (9, 0.5) (9.5, 0.5)       @noisy det2165 det2764
mxx (10, 0.5) (10, 0)         @noisy det1584 det1792
mzz (9.5, 2.5) (9, 2.5)       @noisy det33 det2165
mxx (10, 2) (10, 2.5)         @noisy det1336 det2919
mzz (9.5, 4.5) (9, 4.5)       @noisy det33 det2587
mxx (10, 4.5) (10, 4)         @noisy det650 det2174
mzz (9, 6.5) (9.5, 6.5)       @noisy det2584 det2587
mxx (10, 6.5) (10, 6)         @noisy det77 det1235
mzz (9.5, 8.5) (9, 8.5)       @noisy det2010 det2584
mxx (10, 8) (10, 8.5)         @noisy det2430 det2663
mz (0.5, 0.5)                 @noisy det548 det1663
mz (0.5, 2.5)                 @noisy det628 det2052
mz (0.5, 4.5)                 @noisy det687 det900
mz (0.5, 6.5)                 @noisy det666 det1599
mz (0.5, 8.5)                 @noisy det672 det1009
mz (1.5, 1.5)                 @noisy det551 det1698
mz (1.5, 3.5)                 @noisy det602 det641
mz (1.5, 5.5)                 @noisy det467 det609
mz (1.5, 7.5)                 @noisy det676 det2417
mz (1.5, 9.5)                 @noisy det579 det2396
mz (2.5, 0.5)                 @noisy det661 det2072
mz (2.5, 2.5)                 @noisy det681 det2969
mz (2.5, 4.5)                 @noisy det532 det699
mz (2.5, 6.5)                 @noisy det669 det1516
mz (2.5, 8.5)                 @noisy det637 det948
mz (3.5, 1.5)                 @noisy det479 det691
mz (3.5, 3.5)                 @noisy det554 det2826
mz (3.5, 5.5)                 @noisy det700 det1824
mz (3.5, 7.5)                 @noisy det698 det1410
mz (3.5, 9.5)                 @noisy det295 det647
mz (4.5, 0.5)                 @noisy det281 det638
mz (4.5, 2.5)                 @noisy det693 det740
mz (4.5, 4.5)                 @noisy det632 det2553
mz (4.5, 6.5)                 @noisy det639 det2881
mz (4.5, 8.5)                 @noisy det606 det1247
mz (5.5, 1.5)                 @noisy det585 det2132
mz (5.5, 3.5)                 @noisy det675 det1678
mz (5.5, 5.5)                 @noisy det605 det775
mz (5.5, 7.5)                 @noisy det569 det1969
mz (5.5, 9.5)                 @noisy det577 det1942
mz (6.5, 0.5)                 @noisy det201 det613
mz (6.5, 2.5)                 @noisy det355 det617
mz (6.5, 4.5)                 @noisy det688 det1723
mz (6.5, 6.5)                 @noisy det620 det1843
mz (6.5, 8.5)                 @noisy det624 det1109
mz (7.5, 1.5)                 @noisy det635 det1982
mz (7.5, 3.5)                 @noisy det591 det1606
mz (7.5, 5.5)                 @noisy det496 det558
mz (7.5, 7.5)                 @noisy det657 det1700
mz (7.5, 9.5)                 @noisy det703 det1888
mz (8.5, 0.5)                 @noisy det706 det1103
mz (8.5, 2.5)                 @noisy det412 det652
mz (8.5, 4.5)                 @noisy det611 det786
mz (8.5, 6.5)                 @noisy det561 det1915
mz (8.5, 8.5)                 @noisy det677 det841
mz (9.5, 1.5)                 @noisy det690 det1652
mz (9.5, 3.5)                 @noisy det615 det762
mz (9.5, 5.5)                 @noisy det680 det2539
mz (9.5, 7.5)                 @noisy det696 det1068
mz (9.5, 9.5)                 @noisy det575 det689
i (4, 9)                      @noisy
i (3.5, 0)                    @noisy
i (3.5, 9)                    @noisy
i (5.5, 6)                    @noisy
i (4.5, 8)                    @noisy
i (5, 10)                     @noisy
i (8, 9)                      @noisy
i (9, 8)                      @noisy
i (0, 5)                      @noisy
i (8.5, 8)                    @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (2.5, 10)                   @noisy
i (7.5, 6)                    @noisy
i (7, 10)                     @noisy
i (6.5, 10)                   @noisy
i (3.5, 2)                    @noisy
i (4.5, 1)                    @noisy
i (3, 6)                      @noisy
i (5.5, 8)                    @noisy
i (4.5, 10)                   @noisy
i (9, 10)                     @noisy
i (0, 7)                      @noisy
i (8.5, 1)                    @noisy
i (8.5, 10)                   @noisy
i (1.5, 4)                    @noisy
i (0.5, 6)                    @noisy
i (2.5, 3)                    @noisy
i (1, 8)                      @noisy
i (6.5, 3)                    @noisy
i (9.5, 8)                    @noisy
i (3.5, 4)                    @noisy
i (5.5, 1)                    @noisy
i (4.5, 3)                    @noisy
i (3, 8)                      @noisy
i (0, 9)                      @noisy
i (8.5, 3)                    @noisy
i (1.5, 6)                    @noisy
i (0.5, 8)                    @noisy
i (2.5, 5)                    @noisy
i (1, 10)                     @noisy
i (6.5, 5)                    @noisy
i (9.5, 10)                   @noisy
i (3.5, 6)                    @noisy
i (4.5, 5)                    @noisy
i (3, 10)                     @noisy
i (8.5, 5)                    @noisy
i (0.5, 1)                    @noisy
i (1.5, 8)                    @noisy
i (0.5, 10)                   @noisy
i (2.5, 7)                    @noisy
i (6.5, 7)                    @noisy
i (9.5, 3)                    @noisy
i (5, 0)                      @noisy
i (4.5, 7)                    @noisy
i (8.5, 7)                    @noisy
i (1.5, 1)                    @noisy
i (0.5, 3)                    @noisy
i (2.5, 0)                    @noisy
i (6, 1)                      @noisy
i (7, 0)                      @noisy
i (2.5, 9)                    @noisy
i (6.5, 0)                    @noisy
i (6.5, 9)                    @noisy
i (7.5, 8)                    @noisy
i (9.5, 5)                    @noisy
i (4.5, 0)                    @noisy
i (5, 2)                      @noisy
i (4.5, 9)                    @noisy
i (9, 0)                      @noisy
i (8.5, 0)                    @noisy
i (10, 1.5)                   @noisy
i (10, 1)                     @noisy
i (8.5, 9)                    @noisy
i (5.5, 10)                   @noisy
i (0.5, 5)                    @noisy
i (10, 10)                    @noisy
i (2.5, 2)                    @noisy
i (7, 2)                      @noisy
i (6.5, 2)                    @noisy
i (7.5, 1)                    @noisy
i (7.5, 10)                   @noisy
i (9.5, 7)                    @noisy
i (4.5, 2)                    @noisy
i (5, 4)                      @noisy
i (9, 2)                      @noisy
i (5.5, 3)                    @noisy
i (8.5, 2)                    @noisy
i (10, 3.5)                   @noisy
i (10, 3)                     @noisy
i (1, 0)                      @noisy
i (0.5, 7)                    @noisy
i (2.5, 4)                    @noisy
i (7, 4)                      @noisy
i (6.5, 4)                    @noisy
i (7.5, 3)                    @noisy
i (9.5, 0)                    @noisy
i (3, 0)                      @noisy
i (9.5, 9)                    @noisy
i (4.5, 4)                    @noisy
i (5, 6)                      @noisy
i (3.5, 8)                    @noisy
i (6, 9)                      @noisy
i (8.5, 4)                    @noisy
i (5.5, 5)                    @noisy
i (0.5, 0)                    @noisy
i (10, 5)                     @noisy
i (10, 5.5)                   @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (0.5, 9)                    @noisy
i (2.5, 6)                    @noisy
i (2, 10)                     @noisy
i (1.5, 10)                   @noisy
i (6.5, 6)                    @noisy
i (7.5, 5)                    @noisy
i (6, 10)                     @noisy
i (9.5, 2)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4, 10)                     @noisy
i (3.5, 1)                    @noisy
i (3.5, 10)                   @noisy
i (8, 1)                      @noisy
i (8.5, 6)                    @noisy
i (5.5, 7)                    @noisy
i (0.5, 2)                    @noisy
i (10, 7)                     @noisy
i (10, 7.5)                   @noisy
i (8, 10)                     @noisy
i (2, 3)                      @noisy
i (1, 4)                      @noisy
i (1.5, 3)                    @noisy
i (6, 3)                      @noisy
i (6.5, 8)                    @noisy
i (7.5, 7)                    @noisy
i (9.5, 4)                    @noisy
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 0)                    @noisy
i (8, 3)                      @noisy
i (5.5, 9)                    @noisy
i (0.5, 4)                    @noisy
i (10, 9.5)                   @noisy
i (10, 9)                     @noisy
i (1, 6)                      @noisy
i (2, 5)                      @noisy
i (1.5, 5)                    @noisy
i (6.5, 1)                    @noisy
i (7.5, 0)                    @noisy
i (6, 5)                      @noisy
i (7.5, 9)                    @noisy
i (9.5, 6)                    @noisy
i (4, 5)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 2)                    @noisy
i (8, 5)                      @noisy
i (9, 4)                      @noisy
i (0, 1)                      @noisy
i (0, 10)                     @noisy
i (2, 7)                      @noisy
i (1.5, 7)                    @noisy
i (7.5, 2)                    @noisy
i (6, 7)                      @noisy
i (7, 6)                      @noisy
i (4, 7)                      @noisy
i (3.5, 7)                    @noisy
i (5.5, 4)                    @noisy
i (4.5, 6)                    @noisy
i (5, 8)                      @noisy
i (8, 7)                      @noisy
i (9, 6)                      @noisy
i (0, 3)                      @noisy
i (2, 9)                      @noisy
i (1.5, 0)                    @noisy
i (1.5, 9)                    @noisy
i (2.5, 8)                    @noisy
i (7.5, 4)                    @noisy
i (9.5, 1)                    @noisy
i (7, 8)                      @noisy

--------         46
mzz (1, 1.5) (0.5, 1.5)       @noisy det717 det2802
mxx (0, 1.5) (0, 1)           @noisy det332 det886
mzz (1, 3.5) (0.5, 3.5)       @noisy det717 det853
mxx (0, 3.5) (0, 3)           @noisy det744 det1959
mzz (0.5, 5.5) (1, 5.5)       @noisy det557 det853
mxx (0, 5.5) (0, 5)           @noisy det481 det1077
mzz (1, 7.5) (0.5, 7.5)       @noisy det557 det725
mxx (0, 7) (0, 7.5)           @noisy det1685 det1910
mzz (1, 9.5) (0.5, 9.5)       @noisy det725 det1651
mxx (0, 9) (0, 9.5)           @noisy det1240 det2687
mzz (1.5, 0.5) (2, 0.5)       @noisy det1709 det2734
mxx (1, 0.5) (1, 0)           @noisy det64 det1949
mzz (1.5, 2.5) (2, 2.5)       @noisy det2386 det2734
mxx (1, 2) (1, 2.5)           @noisy det1562 det2615
mzz (1.5, 4.5) (2, 4.5)       @noisy det2155 det2386
mxx (1, 4) (1, 4.5)           @noisy det1477 det2724
mzz (1.5, 6.5) (2, 6.5)       @noisy det206 det2155
mxx (1, 6.5) (1, 6)           @noisy det1926 det2348
mzz (1.5, 8.5) (2, 8.5)       @noisy det206 det1391
mxx (1, 8) (1, 8.5)           @noisy det732 det2775
mzz (3, 1.5) (2.5, 1.5)       @noisy det220 det1195
mxx (2, 1) (2, 1.5)           @noisy det1746 det1921
mzz (2.5, 3.5) (3, 3.5)       @noisy det220 det2024
mxx (2, 3.5) (2, 3)           @noisy det1453 det2360
mzz (2.5, 5.5) (3, 5.5)       @noisy det2024 det2353
mxx (2, 5.5) (2, 5)           @noisy det245 det2600
mzz (2.5, 7.5) (3, 7.5)       @noisy det1307 det2353
mxx (2, 7) (2, 7.5)           @noisy det161 det2291
mzz (2.5, 9.5) (3, 9.5)       @noisy det63 det1307
mxx (2, 9.5) (2, 9)           @noisy det75 det249
mzz (3.5, 0.5) (4, 0.5)       @noisy det76 det103
mxx (3, 0) (3, 0.5)           @noisy det769 det2199
mzz (3.5, 2.5) (4, 2.5)       @noisy det76 det1691
mxx (3, 2.5) (3, 2)           @noisy det746 det759
mzz (4, 4.5) (3.5, 4.5)       @noisy det1192 det1691
mxx (3, 4.5) (3, 4)           @noisy det65 det1092
mzz (3.5, 6.5) (4, 6.5)       @noisy det1192 det2266
mxx (3, 6) (3, 6.5)           @noisy det212 det2749
mzz (3.5, 8.5) (4, 8.5)       @noisy det1636 det2266
mxx (3, 8.5) (3, 8)           @noisy det294 det1379
mzz (5, 1.5) (4.5, 1.5)       @noisy det310 det780
mxx (4, 1.5) (4, 1)           @noisy det2532 det2571
mzz (5, 3.5) (4.5, 3.5)       @noisy det780 det2854
mxx (4, 3) (4, 3.5)           @noisy det649 det962
mzz (5, 5.5) (4.5, 5.5)       @noisy det2350 det2854
mxx (4, 5) (4, 5.5)           @noisy det477 det2581
mzz (5, 7.5) (4.5, 7.5)       @noisy det2350 det2524
mxx (4, 7) (4, 7.5)           @noisy det1780 det2368
mzz (5, 9.5) (4.5, 9.5)       @noisy det465 det2524
mxx (4, 9.5) (4, 9)           @noisy det365 det1600
mzz (5.5, 0.5) (6, 0.5)       @noisy det2187 det2421
mxx (5, 0) (5, 0.5)           @noisy det540 det1844
mzz (5.5, 2.5) (6, 2.5)       @noisy det1421 det2421
mxx (5, 2) (5, 2.5)           @noisy det1245 det1728
mzz (5.5, 4.5) (6, 4.5)       @noisy det1421 det1443
mxx (5, 4.5) (5, 4)           @noisy det19 det2226
mzz (6, 6.5) (5.5, 6.5)       @noisy det1257 det1443
mxx (5, 6) (5, 6.5)           @noisy det587 det2767
mzz (5.5, 8.5) (6, 8.5)       @noisy det1257 det2672
mxx (5, 8) (5, 8.5)           @noisy det894 det2845
mzz (6.5, 1.5) (7, 1.5)       @noisy det341 det2713
mxx (6, 1.5) (6, 1)           @noisy det1085 det2202
mzz (6.5, 3.5) (7, 3.5)       @noisy det311 det2713
mxx (6, 3.5) (6, 3)           @noisy det723 det1644
mzz (6.5, 5.5) (7, 5.5)       @noisy det311 det1129
mxx (6, 5) (6, 5.5)           @noisy det874 det2339
mzz (6.5, 7.5) (7, 7.5)       @noisy det1129 det1907
mxx (6, 7.5) (6, 7)           @noisy det158 det1354
mzz (7, 9.5) (6.5, 9.5)       @noisy det1313 det1907
mxx (6, 9.5) (6, 9)           @noisy det1315 det2362
mzz (7.5, 0.5) (8, 0.5)       @noisy det930 det2119
mxx (7, 0.5) (7, 0)           @noisy det422 det2561
mzz (7.5, 2.5) (8, 2.5)       @noisy det2119 det2201
mxx (7, 2) (7, 2.5)           @noisy det2498 det2907
mzz (7.5, 4.5) (8, 4.5)       @noisy det1642 det2201
mxx (7, 4.5) (7, 4)           @noisy det922 det2502
mzz (7.5, 6.5) (8, 6.5)       @noisy det1611 det1642
mxx (7, 6.5) (7, 6)           @noisy det1389 det1648
mzz (7.5, 8.5) (8, 8.5)       @noisy det1611 det2746
mxx (7, 8) (7, 8.5)           @noisy det1276 det2323
mzz (8.5, 1.5) (9, 1.5)       @noisy det695 det936
mxx (8, 1) (8, 1.5)           @noisy det1864 det2739
mzz (8.5, 3.5) (9, 3.5)       @noisy det798 det936
mxx (8, 3.5) (8, 3)           @noisy det1226 det2948
mzz (9, 5.5) (8.5, 5.5)       @noisy det271 det798
mxx (8, 5.5) (8, 5)           @noisy det555 det1714
mzz (8.5, 7.5) (9, 7.5)       @noisy det271 det1108
mxx (8, 7.5) (8, 7)           @noisy det1694 det1797
mzz (8.5, 9.5) (9, 9.5)       @noisy det967 det1108
mxx (8, 9) (8, 9.5)           @noisy det196 det1654
mzz (9.5, 0.5) (10, 0.5)      @noisy det2165 det2764
mxx (9, 0) (9, 0.5)           @noisy det1584 det1792
mxx (10, 1.5) (10, 1)         @noisy det1127 det1512
mzz (9.5, 2.5) (10, 2.5)      @noisy det33 det2165
mxx (9, 2) (9, 2.5)           @noisy det1336 det2919
mxx (10, 3.5) (10, 3)         @noisy det1289 det1524
mzz (9.5, 4.5) (10, 4.5)      @noisy det33 det2587
mxx (9, 4) (9, 4.5)           @noisy det650 det2174
mxx (10, 5) (10, 5.5)         @noisy det0 det320
mzz (9.5, 6.5) (10, 6.5)      @noisy det2584 det2587
mxx (9, 6.5) (9, 6)           @noisy det77 det1235
mxx (10, 7.5) (10, 7)         @noisy det600 det1469
mzz (9.5, 8.5) (10, 8.5)      @noisy det2010 det2584
mxx (9, 8) (9, 8.5)           @noisy det2430 det2663
mxx (10, 9) (10, 9.5)         @noisy det1623 det2296
mzz (0.5, 0) (0, 0)           @noisy det1663 det2802
mx (0.5, 1)                   @noisy det332 det886 det1319 det1949
mzz (0, 2) (0.5, 2)           @noisy det717 det2052
mx (0.5, 3)                   @noisy det744 det1147 det1959 det2615
mzz (0, 4) (0.5, 4)           @noisy det853 det900
mx (0.5, 5)                   @noisy det152 det481 det1077 det2724
mzz (0.5, 6) (0, 6)           @noisy det557 det1599
mx (0.5, 7)                   @noisy det1685 det1910 det1926 det2689
mzz (0, 8) (0.5, 8)           @noisy det725 det1009
mx (0.5, 9)                   @noisy det410 det1240 det2687 det2775
mzz (0, 10) (0.5, 10)         @noisy det26 det1651
mx (1.5, 0)                   @noisy det64 det1949
mzz (1, 1) (1.5, 1)           @noisy det1698 det2734
mx (1.5, 2)                   @noisy det332 det1562 det1746 det2615
mzz (1, 3) (1.5, 3)           @noisy det641 det2386
mx (1.5, 4)                   @noisy det1453 det1477 det1959 det2724
mzz (1.5, 5) (1, 5)           @noisy det467 det2155
mx (1.5, 6)                   @noisy det245 det481 det1926 det2348
mzz (1, 7) (1.5, 7)           @noisy det206 det2417
mx (1.5, 8)                   @noisy det732 det1685 det2291 det2775
mzz (1, 9) (1.5, 9)           @noisy det1391 det2396
mx (1.5, 10)                  @noisy det249 det2687
mzz (2, 0) (2.5, 0)           @noisy det1195 det2072
mx (2.5, 1)                   @noisy det64 det769 det1746 det1921
mzz (2.5, 2) (2, 2)           @noisy det220 det2969
mx (2.5, 3)                   @noisy det746 det1453 det1562 det2360
mzz (2, 4) (2.5, 4)           @noisy det532 det2024
mx (2.5, 5)                   @noisy det65 det245 det1477 det2600
mzz (2, 6) (2.5, 6)           @noisy det1516 det2353
mx (2.5, 7)                   @noisy det161 det212 det2291 det2348
mzz (2.5, 8) (2, 8)           @noisy det948 det1307
mx (2.5, 9)                   @noisy det75 det249 det732 det1379
mzz (2, 10) (2.5, 10)         @noisy det63 det480
mx (3.5, 0)                   @noisy det769 det2199
mzz (3, 1) (3.5, 1)           @noisy det76 det479
mx (3.5, 2)                   @noisy det746 det759 det1921 det2571
mzz (3, 3) (3.5, 3)           @noisy det1691 det2826
mx (3.5, 4)                   @noisy det65 det962 det1092 det2360
mzz (3.5, 5) (3, 5)           @noisy det1192 det1824
mx (3.5, 6)                   @noisy det212 det477 det2600 det2749
mzz (3, 7) (3.5, 7)           @noisy det1410 det2266
mx (3.5, 8)                   @noisy det161 det294 det1379 det2368
mzz (3, 9) (3.5, 9)           @noisy det295 det1636
mx (3.5, 10)                  @noisy det75 det365
mzz (4, 0) (4.5, 0)           @noisy det281 det310
mx (4.5, 1)                   @noisy det1844 det2199 det2532 det2571
mzz (4.5, 2) (4, 2)           @noisy det740 det780
mx (4.5, 3)                   @noisy det649 det759 det962 det1245
mzz (4, 4) (4.5, 4)           @noisy det2553 det2854
mx (4.5, 5)                   @noisy det19 det477 det1092 det2581
mzz (4, 6) (4.5, 6)           @noisy det2350 det2881
mx (4.5, 7)                   @noisy det587 det1780 det2368 det2749
mzz (4.5, 8) (4, 8)           @noisy det1247 det2524
mx (4.5, 9)                   @noisy det294 det365 det1600 det2845
mzz (4, 10) (4.5, 10)         @noisy det465 det2395
mx (5.5, 0)                   @noisy det540 det1844
mzz (5.5, 1) (5, 1)           @noisy det2132 det2421
mx (5.5, 2)                   @noisy det1245 det1728 det2202 det2532
mzz (5, 3) (5.5, 3)           @noisy det1421 det1678
mx (5.5, 4)                   @noisy det19 det649 det1644 det2226
mzz (5, 5) (5.5, 5)           @noisy det775 det1443
mx (5.5, 6)                   @noisy det587 det874 det2581 det2767
mzz (5.5, 7) (5, 7)           @noisy det1257 det1969
mx (5.5, 8)                   @noisy det158 det894 det1780 det2845
mzz (5, 9) (5.5, 9)           @noisy det1942 det2672
mx (5.5, 10)                  @noisy det1600 det2362
mzz (6.5, 0) (6, 0)           @noisy det201 det341
mx (6.5, 1)                   @noisy det422 det540 det1085 det2202
mzz (6, 2) (6.5, 2)           @noisy det355 det2713
mx (6.5, 3)                   @noisy det723 det1644 det1728 det2907
mzz (6, 4) (6.5, 4)           @noisy det311 det1723
mx (6.5, 5)                   @noisy det874 det2226 det2339 det2502
mzz (6, 6) (6.5, 6)           @noisy det1129 det1843
mx (6.5, 7)                   @noisy det158 det1354 det1389 det2767
mzz (6, 8) (6.5, 8)           @noisy det1109 det1907
mx (6.5, 9)                   @noisy det894 det1276 det1315 det2362
mzz (6, 10) (6.5, 10)         @noisy det1313 det1836
mx (7.5, 0)                   @noisy det422 det2561
mzz (7, 1) (7.5, 1)           @noisy det1982 det2119
mx (7.5, 2)                   @noisy det1085 det1864 det2498 det2907
mzz (7.5, 3) (7, 3)           @noisy det1606 det2201
mx (7.5, 4)                   @noisy det723 det922 det2502 det2948
mzz (7, 5) (7.5, 5)           @noisy det496 det1642
mx (7.5, 6)                   @noisy det555 det1389 det1648 det2339
mzz (7, 7) (7.5, 7)           @noisy det1611 det1700
mx (7.5, 8)                   @noisy det1276 det1354 det1694 det2323
mzz (7, 9) (7.5, 9)           @noisy det1888 det2746
mx (7.5, 10)                  @noisy det1315 det1654
mzz (8.5, 0) (8, 0)           @noisy det695 det1103
mx (8.5, 1)                   @noisy det1584 det1864 det2561 det2739
mzz (8, 2) (8.5, 2)           @noisy det412 det936
mx (8.5, 3)                   @noisy det1226 det1336 det2498 det2948
mzz (8, 4) (8.5, 4)           @noisy det786 det798
mx (8.5, 5)                   @noisy det555 det650 det922 det1714
mzz (8.5, 6) (8, 6)           @noisy det271 det1915
mx (8.5, 7)                   @noisy det1235 det1648 det1694 det1797
mzz (8, 8) (8.5, 8)           @noisy det841 det1108
mx (8.5, 9)                   @noisy det196 det1654 det2323 det2663
mzz (8, 10) (8.5, 10)         @noisy det967 det1924
mx (9.5, 0)                   @noisy det1584 det1792
mzz (9, 1) (9.5, 1)           @noisy det1652 det2165
mx (9.5, 2)                   @noisy det1336 det1512 det2739 det2919
mzz (9, 3) (9.5, 3)           @noisy det33 det762
mx (9.5, 4)                   @noisy det650 det1226 det1524 det2174
mzz (9.5, 5) (9, 5)           @noisy det2539 det2587
mx (9.5, 6)                   @noisy det77 det320 det1235 det1714
mzz (9, 7) (9.5, 7)           @noisy det1068 det2584
mx (9.5, 8)                   @noisy det1469 det1797 det2430 det2663
mzz (9, 9) (9.5, 9)           @noisy det689 det2010
mx (9.5, 10)                  @noisy det196 det1623
i (9.5, 7.5)                  @noisy
i (4.5, 2.5)                  @noisy
i (3, 10)                     @noisy
i (3.5, 3.5)                  @noisy
i (3.5, 9.5)                  @noisy
i (4.5, 8.5)                  @noisy
i (0, 2.5)                    @noisy
i (8.5, 2.5)                  @noisy
i (10, 0)                     @noisy
i (5, 10)                     @noisy
i (10, 6)                     @noisy
i (0.5, 4.5)                  @noisy
i (5.5, 3.5)                  @noisy
i (5.5, 9.5)                  @noisy
i (0, 8.5)                    @noisy
i (8.5, 8.5)                  @noisy
i (2.5, 4.5)                  @noisy
i (1.5, 5.5)                  @noisy
i (6.5, 4.5)                  @noisy
i (7, 10)                     @noisy
i (7.5, 3.5)                  @noisy
i (7.5, 9.5)                  @noisy
i (9.5, 3.5)                  @noisy
i (9.5, 9.5)                  @noisy
i (4.5, 4.5)                  @noisy
i (3.5, 5.5)                  @noisy
i (5.5, 5.5)                  @noisy
i (8.5, 4.5)                  @noisy
i (10, 2)                     @noisy
i (9, 10)                     @noisy
i (0.5, 0.5)                  @noisy
i (1.5, 1.5)                  @noisy
i (0, 4.5)                    @noisy
i (10, 8)                     @noisy
i (2.5, 0.5)                  @noisy
i (2.5, 6.5)                  @noisy
i (0.5, 6.5)                  @noisy
i (1.5, 7.5)                  @noisy
i (9.5, 1.5)                  @noisy
i (6.5, 0.5)                  @noisy
i (6.5, 6.5)                  @noisy
i (1.5, 9.5)                  @noisy
i (7.5, 5.5)                  @noisy
i (9.5, 5.5)                  @noisy
i (4.5, 0.5)                  @noisy
i (5.5, 1.5)                  @noisy
i (3.5, 1.5)                  @noisy
i (3.5, 7.5)                  @noisy
i (4.5, 6.5)                  @noisy
i (0, 0.5)                    @noisy
i (8.5, 0.5)                  @noisy
i (8.5, 6.5)                  @noisy
i (10, 4)                     @noisy
i (5.5, 7.5)                  @noisy
i (0.5, 2.5)                  @noisy
i (0, 6.5)                    @noisy
i (10, 10)                    @noisy
i (2.5, 2.5)                  @noisy
i (0.5, 8.5)                  @noisy
i (1, 10)                     @noisy
i (1.5, 3.5)                  @noisy
i (2.5, 8.5)                  @noisy
i (6.5, 2.5)                  @noisy
i (6.5, 8.5)                  @noisy
i (7.5, 1.5)                  @noisy
i (7.5, 7.5)                  @noisy

--------         47
mxx (0, 1) (0, 0.5)           @noisy det421 det1319
mxx (1, 1.5) (1, 2)           @noisy det332 det886
mx (0.5, 1.5)                 @noisy det332 det1224
mz (0, 1.5)                   @noisy det2052 det2802
mxx (0, 2.5) (0, 3)           @noisy det1147 det2798
mxx (1, 3.5) (1, 4)           @noisy det744 det1959
mx (0.5, 3.5)                 @noisy det1425 det1959
mz (0, 3.5)                   @noisy det717 det900
mxx (0, 4.5) (0, 5)           @noisy det152 det2289
mxx (1, 6) (1, 5.5)           @noisy det481 det1077
mx (0.5, 5.5)                 @noisy det481 det1355
mz (0, 5.5)                   @noisy det853 det1599
mxx (0, 7) (0, 6.5)           @noisy det2689 det2779
mxx (1, 7.5) (1, 8)           @noisy det1685 det1910
mx (0.5, 7.5)                 @noisy det1234 det1685
mz (0, 7.5)                   @noisy det557 det1009
mxx (0, 8.5) (0, 9)           @noisy det410 det1580
mxx (1, 9.5) (1, 10)          @noisy det1240 det2687
mx (0.5, 9.5)                 @noisy det1239 det2687
mz (0, 9.5)                   @noisy det26 det725
mxx (2, 0.5) (2, 1)           @noisy det64 det1949
mx (1.5, 0.5)                 @noisy det64 det1348
mz (1, 0.5)                   @noisy det1663 det1698 det1709 det2802
mxx (2, 3) (2, 2.5)           @noisy det1562 det2615
mx (1.5, 2.5)                 @noisy det1285 det1562
mz (1, 2.5)                   @noisy det641 det717 det2052 det2734
mxx (2, 4.5) (2, 5)           @noisy det1477 det2724
mx (1.5, 4.5)                 @noisy det1424 det1477
mz (1, 4.5)                   @noisy det467 det853 det900 det2386
mxx (2, 6.5) (2, 7)           @noisy det1926 det2348
mx (1.5, 6.5)                 @noisy det1381 det2348
mz (1, 6.5)                   @noisy det557 det1599 det2155 det2417
mxx (2, 9) (2, 8.5)           @noisy det732 det2775
mx (1.5, 8.5)                 @noisy det732 det1422
mz (1, 8.5)                   @noisy det206 det725 det1009 det2396
mxx (3, 1.5) (3, 2)           @noisy det1746 det1921
mx (2.5, 1.5)                 @noisy det1298 det1921
mz (2, 1.5)                   @noisy det1195 det1698 det2734 det2969
mxx (3, 3.5) (3, 4)           @noisy det1453 det2360
mx (2.5, 3.5)                 @noisy det1384 det2360
mz (2, 3.5)                   @noisy det220 det532 det641 det2386
mxx (3, 5.5) (3, 6)           @noisy det245 det2600
mx (2.5, 5.5)                 @noisy det1397 det2600
mz (2, 5.5)                   @noisy det467 det1516 det2024 det2155
mxx (3, 7.5) (3, 8)           @noisy det161 det2291
mx (2.5, 7.5)                 @noisy det161 det1393
mz (2, 7.5)                   @noisy det206 det948 det2353 det2417
mxx (3, 9.5) (3, 10)          @noisy det75 det249
mx (2.5, 9.5)                 @noisy det75 det1388
mz (2, 9.5)                   @noisy det480 det1307 det1391 det2396
mxx (4, 0.5) (4, 1)           @noisy det769 det2199
mx (3.5, 0.5)                 @noisy det1392 det2199
mz (3, 0.5)                   @noisy det103 det479 det1195 det2072
mxx (4, 2.5) (4, 3)           @noisy det746 det759
mx (3.5, 2.5)                 @noisy det759 det1435
mz (3, 2.5)                   @noisy det76 det220 det2826 det2969
mxx (4, 4.5) (4, 5)           @noisy det65 det1092
mx (3.5, 4.5)                 @noisy det1092 det1271
mz (3, 4.5)                   @noisy det532 det1691 det1824 det2024
mxx (4, 6.5) (4, 7)           @noisy det212 det2749
mx (3.5, 6.5)                 @noisy det1321 det2749
mz (3, 6.5)                   @noisy det1192 det1410 det1516 det2353
mxx (4, 9) (4, 8.5)           @noisy det294 det1379
mx (3.5, 8.5)                 @noisy det294 det1431
mz (3, 8.5)                   @noisy det295 det948 det1307 det2266
mxx (5, 1.5) (5, 2)           @noisy det2532 det2571
mx (4.5, 1.5)                 @noisy det1407 det2532
mz (4, 1.5)                   @noisy det76 det310 det479 det740
mxx (5, 3.5) (5, 4)           @noisy det649 det962
mx (4.5, 3.5)                 @noisy det649 det1419
mz (4, 3.5)                   @noisy det780 det1691 det2553 det2826
mxx (5, 5.5) (5, 6)           @noisy det477 det2581
mx (4.5, 5.5)                 @noisy det1353 det2581
mz (4, 5.5)                   @noisy det1192 det1824 det2854 det2881
mxx (5, 7.5) (5, 8)           @noisy det1780 det2368
mx (4.5, 7.5)                 @noisy det1232 det1780
mz (4, 7.5)                   @noisy det1247 det1410 det2266 det2350
mxx (5, 9.5) (5, 10)          @noisy det365 det1600
mx (4.5, 9.5)                 @noisy det1238 det1600
mz (4, 9.5)                   @noisy det295 det1636 det2395 det2524
mxx (6, 1) (6, 0.5)           @noisy det540 det1844
mx (5.5, 0.5)                 @noisy det540 det1414
mz (5, 0.5)                   @noisy det281 det310 det2132 det2187
mxx (6, 2.5) (6, 3)           @noisy det1245 det1728
mx (5.5, 2.5)                 @noisy det1283 det1728
mz (5, 2.5)                   @noisy det740 det780 det1678 det2421
mxx (6, 4.5) (6, 5)           @noisy det19 det2226
mx (5.5, 4.5)                 @noisy det1288 det2226
mz (5, 4.5)                   @noisy det775 det1421 det2553 det2854
mxx (6, 6.5) (6, 7)           @noisy det587 det2767
mx (5.5, 6.5)                 @noisy det1378 det2767
mz (5, 6.5)                   @noisy det1443 det1969 det2350 det2881
mxx (6, 8.5) (6, 9)           @noisy det894 det2845
mx (5.5, 8.5)                 @noisy det894 det1360
mz (5, 8.5)                   @noisy det1247 det1257 det1942 det2524
mxx (7, 1.5) (7, 2)           @noisy det1085 det2202
mx (6.5, 1.5)                 @noisy det1085 det1364
mz (6, 1.5)                   @noisy det341 det355 det2132 det2421
mxx (7, 4) (7, 3.5)           @noisy det723 det1644
mx (6.5, 3.5)                 @noisy det723 det1442
mz (6, 3.5)                   @noisy det1421 det1678 det1723 det2713
mxx (7, 5.5) (7, 6)           @noisy det874 det2339
mx (6.5, 5.5)                 @noisy det1412 det2339
mz (6, 5.5)                   @noisy det311 det775 det1443 det1843
mxx (7, 7.5) (7, 8)           @noisy det158 det1354
mx (6.5, 7.5)                 @noisy det1345 det1354
mz (6, 7.5)                   @noisy det1109 det1129 det1257 det1969
mxx (7, 9.5) (7, 10)          @noisy det1315 det2362
mx (6.5, 9.5)                 @noisy det1315 det1338
mz (6, 9.5)                   @noisy det1836 det1907 det1942 det2672
mxx (8, 0.5) (8, 1)           @noisy det422 det2561
mx (7.5, 0.5)                 @noisy det1264 det2561
mz (7, 0.5)                   @noisy det201 det341 det930 det1982
mxx (8, 2.5) (8, 3)           @noisy det2498 det2907
mx (7.5, 2.5)                 @noisy det1400 det2498
mz (7, 2.5)                   @noisy det355 det1606 det2119 det2713
mxx (8, 4.5) (8, 5)           @noisy det922 det2502
mx (7.5, 4.5)                 @noisy det922 det1246
mz (7, 4.5)                   @noisy det311 det496 det1723 det2201
mxx (8, 7) (8, 6.5)           @noisy det1389 det1648
mx (7.5, 6.5)                 @noisy det1275 det1648
mz (7, 6.5)                   @noisy det1129 det1642 det1700 det1843
mxx (8, 8.5) (8, 9)           @noisy det1276 det2323
mx (7.5, 8.5)                 @noisy det1244 det2323
mz (7, 8.5)                   @noisy det1109 det1611 det1888 det1907
mxx (9, 1.5) (9, 2)           @noisy det1864 det2739
mx (8.5, 1.5)                 @noisy det1374 det2739
mz (8, 1.5)                   @noisy det412 det695 det1982 det2119
mxx (9, 3.5) (9, 4)           @noisy det1226 det2948
mx (8.5, 3.5)                 @noisy det1226 det1428
mz (8, 3.5)                   @noisy det786 det936 det1606 det2201
mxx (9, 5.5) (9, 6)           @noisy det555 det1714
mx (8.5, 5.5)                 @noisy det1372 det1714
mz (8, 5.5)                   @noisy det496 det798 det1642 det1915
mxx (9, 7.5) (9, 8)           @noisy det1694 det1797
mx (8.5, 7.5)                 @noisy det1301 det1797
mz (8, 7.5)                   @noisy det271 det841 det1611 det1700
mxx (9, 10) (9, 9.5)          @noisy det196 det1654
mx (8.5, 9.5)                 @noisy det196 det1248
mz (8, 9.5)                   @noisy det1108 det1888 det1924 det2746
mxx (10, 0.5) (10, 1)         @noisy det1584 det1792
mx (9.5, 0.5)                 @noisy det1312 det1792
mz (9, 0.5)                   @noisy det695 det1103 det1652 det2764
mz (10, 1.5)                  @noisy det1652 det2165
mxx (10, 2.5) (10, 3)         @noisy det1336 det2919
mx (9.5, 2.5)                 @noisy det1418 det2919
mz (9, 2.5)                   @noisy det412 det762 det936 det2165
mz (10, 3.5)                  @noisy det33 det762
mxx (10, 4.5) (10, 5)         @noisy det650 det2174
mx (9.5, 4.5)                 @noisy det1365 det2174
mz (9, 4.5)                   @noisy det33 det786 det798 det2539
mz (10, 5.5)                  @noisy det2539 det2587
mxx (10, 6.5) (10, 7)         @noisy det77 det1235
mx (9.5, 6.5)                 @noisy det77 det1361
mz (9, 6.5)                   @noisy det271 det1068 det1915 det2587
mz (10, 7.5)                  @noisy det1068 det2584
mxx (10, 9) (10, 8.5)         @noisy det2430 det2663
mx (9.5, 8.5)                 @noisy det1395 det2430
mz (9, 8.5)                   @noisy det689 det841 det1108 det2584
mz (10, 9.5)                  @noisy det689 det2010
mxx (0.5, 0.5) (0.5, 0)       @noisy det421 det1949
mzz (1, 1) (0.5, 1)           @noisy det1663 det2802
mxx (0.5, 2.5) (0.5, 2)       @noisy det2615 det2798
mzz (1, 3) (0.5, 3)           @noisy det717 det2052
mxx (0.5, 4.5) (0.5, 4)       @noisy det2289 det2724
mzz (0.5, 5) (1, 5)           @noisy det853 det900
mxx (0.5, 6.5) (0.5, 6)       @noisy det1926 det2779
mzz (1, 7) (0.5, 7)           @noisy det557 det1599
mxx (0.5, 8.5) (0.5, 8)       @noisy det1580 det2775
mzz (1, 9) (0.5, 9)           @noisy det725 det1009
mzz (1.5, 0) (2, 0)           @noisy det1709 det2087
mxx (1.5, 1.5) (1.5, 1)       @noisy det886 det1746
mzz (1.5, 2) (2, 2)           @noisy det1698 det2734
mxx (1.5, 3.5) (1.5, 3)       @noisy det744 det1453
mzz (1.5, 4) (2, 4)           @noisy det641 det2386
mxx (1.5, 5) (1.5, 5.5)       @noisy det245 det1077
mzz (1.5, 6) (2, 6)           @noisy det467 det2155
mxx (1.5, 7.5) (1.5, 7)       @noisy det1910 det2291
mzz (1.5, 8) (2, 8)           @noisy det206 det2417
mxx (1.5, 9.5) (1.5, 9)       @noisy det249 det1240
mzz (1.5, 10) (2, 10)         @noisy det1391 det2396
mxx (2.5, 0.5) (2.5, 0)       @noisy det769 det1949
mzz (3, 1) (2.5, 1)           @noisy det1195 det2072
mxx (2.5, 2) (2.5, 2.5)       @noisy det746 det2615
mzz (2.5, 3) (3, 3)           @noisy det220 det2969
mxx (2.5, 4) (2.5, 4.5)       @noisy det65 det2724
mzz (2.5, 5) (3, 5)           @noisy det532 det2024
mxx (2.5, 6.5) (2.5, 6)       @noisy det212 det1926
mzz (2.5, 7) (3, 7)           @noisy det1516 det2353
mxx (2.5, 8) (2.5, 8.5)       @noisy det1379 det2775
mzz (2.5, 9) (3, 9)           @noisy det948 det1307
mzz (3.5, 0) (4, 0)           @noisy det103 det385
mxx (3.5, 1) (3.5, 1.5)       @noisy det1746 det2571
mzz (3.5, 2) (4, 2)           @noisy det76 det479
mxx (3.5, 3) (3.5, 3.5)       @noisy det962 det1453
mzz (4, 4) (3.5, 4)           @noisy det1691 det2826
mxx (3.5, 5) (3.5, 5.5)       @noisy det245 det477
mzz (3.5, 6) (4, 6)           @noisy det1192 det1824
mxx (3.5, 7) (3.5, 7.5)       @noisy det2291 det2368
mzz (3.5, 8) (4, 8)           @noisy det1410 det2266
mxx (3.5, 9) (3.5, 9.5)       @noisy det249 det365
mzz (4, 10) (3.5, 10)         @noisy det295 det1636
mxx (4.5, 0.5) (4.5, 0)       @noisy det769 det1844
mzz (5, 1) (4.5, 1)           @noisy det281 det310
mxx (4.5, 2) (4.5, 2.5)       @noisy det746 det1245
mzz (5, 3) (4.5, 3)           @noisy det740 det780
mxx (4.5, 4.5) (4.5, 4)       @noisy det19 det65
mzz (5, 5) (4.5, 5)           @noisy det2553 det2854
mxx (4.5, 6.5) (4.5, 6)       @noisy det212 det587
mzz (5, 7) (4.5, 7)           @noisy det2350 det2881
mxx (4.5, 8) (4.5, 8.5)       @noisy det1379 det2845
mzz (5, 9) (4.5, 9)           @noisy det1247 det2524
mzz (5.5, 0) (6, 0)           @noisy det2187 det2786
mxx (5.5, 1) (5.5, 1.5)       @noisy det2202 det2571
mzz (5.5, 2) (6, 2)           @noisy det2132 det2421
mxx (5.5, 3) (5.5, 3.5)       @noisy det962 det1644
mzz (5.5, 4) (6, 4)           @noisy det1421 det1678
mxx (5.5, 5.5) (5.5, 5)       @noisy det477 det874
mzz (6, 6) (5.5, 6)           @noisy det775 det1443
mxx (5.5, 7) (5.5, 7.5)       @noisy det158 det2368
mzz (5.5, 8) (6, 8)           @noisy det1257 det1969
mxx (5.5, 9) (5.5, 9.5)       @noisy det365 det2362
mzz (5.5, 10) (6, 10)         @noisy det1942 det2672
mxx (6.5, 0) (6.5, 0.5)       @noisy det422 det1844
mzz (6.5, 1) (7, 1)           @noisy det201 det341
mxx (6.5, 2.5) (6.5, 2)       @noisy det1245 det2907
mzz (6.5, 3) (7, 3)           @noisy det355 det2713
mxx (6.5, 4.5) (6.5, 4)       @noisy det19 det2502
mzz (6.5, 5) (7, 5)           @noisy det311 det1723
mxx (6.5, 6) (6.5, 6.5)       @noisy det587 det1389
mzz (6.5, 7) (7, 7)           @noisy det1129 det1843
mxx (6.5, 8.5) (6.5, 8)       @noisy det1276 det2845
mzz (7, 9) (6.5, 9)           @noisy det1109 det1907
mzz (7.5, 0) (8, 0)           @noisy det930 det2491
mxx (7.5, 1.5) (7.5, 1)       @noisy det1864 det2202
mzz (7.5, 2) (8, 2)           @noisy det1982 det2119
mxx (7.5, 3) (7.5, 3.5)       @noisy det1644 det2948
mzz (7.5, 4) (8, 4)           @noisy det1606 det2201
mxx (7.5, 5) (7.5, 5.5)       @noisy det555 det874
mzz (7.5, 6) (8, 6)           @noisy det496 det1642
mxx (7.5, 7.5) (7.5, 7)       @noisy det158 det1694
mzz (7.5, 8) (8, 8)           @noisy det1611 det1700
mxx (7.5, 9.5) (7.5, 9)       @noisy det1654 det2362
mzz (7.5, 10) (8, 10)         @noisy det1888 det2746
mxx (8.5, 0) (8.5, 0.5)       @noisy det422 det1584
mzz (8.5, 1) (9, 1)           @noisy det695 det1103
mxx (8.5, 2.5) (8.5, 2)       @noisy det1336 det2907
mzz (8.5, 3) (9, 3)           @noisy det412 det936
mxx (8.5, 4.5) (8.5, 4)       @noisy det650 det2502
mzz (9, 5) (8.5, 5)           @noisy det786 det798
mxx (8.5, 6) (8.5, 6.5)       @noisy det1235 det1389
mzz (8.5, 7) (9, 7)           @noisy det271 det1915
mxx (8.5, 8.5) (8.5, 8)       @noisy det1276 det2663
mzz (8.5, 9) (9, 9)           @noisy det841 det1108
mzz (9.5, 0) (10, 0)          @noisy det811 det2764
mxx (9.5, 1.5) (9.5, 1)       @noisy det1512 det1864
mzz (9.5, 2) (10, 2)          @noisy det1652 det2165
mxx (9.5, 3.5) (9.5, 3)       @noisy det1524 det2948
mzz (9.5, 4) (10, 4)          @noisy det33 det762
mxx (9.5, 5) (9.5, 5.5)       @noisy det320 det555
mzz (9.5, 6) (10, 6)          @noisy det2539 det2587
mxx (9.5, 7) (9.5, 7.5)       @noisy det1469 det1694
mzz (9.5, 8) (10, 8)          @noisy det1068 det2584
mxx (9.5, 9.5) (9.5, 9)       @noisy det1623 det1654
mzz (9.5, 10) (10, 10)        @noisy det689 det2010
i (9, 0)                      @noisy
i (2.5, 10)                   @noisy
i (0, 4)                      @noisy
i (8.5, 10)                   @noisy
i (0, 0)                      @noisy
i (0, 10)                     @noisy
i (7, 0)                      @noisy
i (3, 0)                      @noisy
i (6.5, 10)                   @noisy
i (0, 6)                      @noisy
i (0, 2)                      @noisy
i (5, 0)                      @noisy
i (1, 0)                      @noisy
i (0, 8)                      @noisy
i (4.5, 10)                   @noisy
i (0.5, 10)                   @noisy

--------         48
mz (0, 0.5)                   @noisy det1663 det2802
mxx (0, 1.5) (0, 2)           @noisy det886 det1974
mx (0.5, 1.5)                 @noisy det1224 det1974
mz (1, 1.5)                   @noisy det717 det1663 det1698 det2734
mz (0, 2.5)                   @noisy det717 det2052
mxx (0, 3.5) (0, 4)           @noisy det744 det950
mx (0.5, 3.5)                 @noisy det950 det1425
mz (1, 3.5)                   @noisy det641 det853 det2052 det2386
mz (0, 4.5)                   @noisy det853 det900
mxx (0, 5.5) (0, 6)           @noisy det302 det1077
mx (0.5, 5.5)                 @noisy det302 det1355
mz (1, 5.5)                   @noisy det467 det557 det900 det2155
mz (0, 6.5)                   @noisy det557 det1599
mxx (0, 7.5) (0, 8)           @noisy det1910 det2137
mx (0.5, 7.5)                 @noisy det1234 det2137
mz (1, 7.5)                   @noisy det206 det725 det1599 det2417
mz (0, 8.5)                   @noisy det725 det1009
mxx (0, 9.5) (0, 10)          @noisy det1240 det1633
mx (0.5, 9.5)                 @noisy det1239 det1633
mz (1, 9.5)                   @noisy det1009 det1391 det1651 det2396
mxx (1, 0.5) (1, 1)           @noisy det735 det1949
mx (1.5, 0.5)                 @noisy det735 det1348
mz (2, 0.5)                   @noisy det1195 det2072 det2087 det2734
mxx (1, 2.5) (1, 3)           @noisy det2105 det2615
mx (1.5, 2.5)                 @noisy det1285 det2105
mz (2, 2.5)                   @noisy det220 det1698 det2386 det2969
mxx (1, 4.5) (1, 5)           @noisy det2668 det2724
mx (1.5, 4.5)                 @noisy det1424 det2668
mz (2, 4.5)                   @noisy det532 det641 det2024 det2155
mxx (1, 6.5) (1, 7)           @noisy det531 det1926
mx (1.5, 6.5)                 @noisy det531 det1381
mz (2, 6.5)                   @noisy det206 det467 det1516 det2353
mxx (1, 8.5) (1, 9)           @noisy det2775 det2827
mx (1.5, 8.5)                 @noisy det1422 det2827
mz (2, 8.5)                   @noisy det948 det1307 det1391 det2417
mxx (2, 1.5) (2, 2)           @noisy det1746 det2730
mx (2.5, 1.5)                 @noisy det1298 det2730
mz (3, 1.5)                   @noisy det76 det220 det479 det2072
mxx (2, 3.5) (2, 4)           @noisy det1453 det2771
mx (2.5, 3.5)                 @noisy det1384 det2771
mz (3, 3.5)                   @noisy det1691 det2024 det2826 det2969
mxx (2, 5.5) (2, 6)           @noisy det245 det1688
mx (2.5, 5.5)                 @noisy det1397 det1688
mz (3, 5.5)                   @noisy det532 det1192 det1824 det2353
mxx (2, 7.5) (2, 8)           @noisy det497 det2291
mx (2.5, 7.5)                 @noisy det497 det1393
mz (3, 7.5)                   @noisy det1307 det1410 det1516 det2266
mxx (2, 9.5) (2, 10)          @noisy det249 det268
mx (2.5, 9.5)                 @noisy det268 det1388
mz (3, 9.5)                   @noisy det63 det295 det948 det1636
mxx (3, 1) (3, 0.5)           @noisy det769 det1985
mx (3.5, 0.5)                 @noisy det1392 det1985
mz (4, 0.5)                   @noisy det76 det281 det310 det385
mxx (3, 2.5) (3, 3)           @noisy det746 det1459
mx (3.5, 2.5)                 @noisy det1435 det1459
mz (4, 2.5)                   @noisy det479 det740 det780 det1691
mxx (3, 4.5) (3, 5)           @noisy det65 det966
mx (3.5, 4.5)                 @noisy det966 det1271
mz (4, 4.5)                   @noisy det1192 det2553 det2826 det2854
mxx (3, 7) (3, 6.5)           @noisy det212 det2030
mx (3.5, 6.5)                 @noisy det1321 det2030
mz (4, 6.5)                   @noisy det1824 det2266 det2350 det2881
mxx (3, 8.5) (3, 9)           @noisy det1030 det1379
mx (3.5, 8.5)                 @noisy det1030 det1431
mz (4, 8.5)                   @noisy det1247 det1410 det1636 det2524
mxx (4, 1.5) (4, 2)           @noisy det386 det2571
mx (4.5, 1.5)                 @noisy det386 det1407
mz (5, 1.5)                   @noisy det281 det780 det2132 det2421
mxx (4, 4) (4, 3.5)           @noisy det962 det2337
mx (4.5, 3.5)                 @noisy det1419 det2337
mz (5, 3.5)                   @noisy det740 det1421 det1678 det2854
mxx (4, 5.5) (4, 6)           @noisy det477 det1413
mx (4.5, 5.5)                 @noisy det1353 det1413
mz (5, 5.5)                   @noisy det775 det1443 det2350 det2553
mxx (4, 7.5) (4, 8)           @noisy det246 det2368
mx (4.5, 7.5)                 @noisy det246 det1232
mz (5, 7.5)                   @noisy det1257 det1969 det2524 det2881
mxx (4, 9.5) (4, 10)          @noisy det365 det1657
mx (4.5, 9.5)                 @noisy det1238 det1657
mz (5, 9.5)                   @noisy det465 det1247 det1942 det2672
mxx (5, 0.5) (5, 1)           @noisy det1844 det1874
mx (5.5, 0.5)                 @noisy det1414 det1874
mz (6, 0.5)                   @noisy det201 det341 det2421 det2786
mxx (5, 3) (5, 2.5)           @noisy det1245 det1616
mx (5.5, 2.5)                 @noisy det1283 det1616
mz (6, 2.5)                   @noisy det355 det1421 det2132 det2713
mxx (5, 4.5) (5, 5)           @noisy det19 det1229
mx (5.5, 4.5)                 @noisy det1229 det1288
mz (6, 4.5)                   @noisy det311 det1443 det1678 det1723
mxx (5, 6.5) (5, 7)           @noisy det587 det1269
mx (5.5, 6.5)                 @noisy det1269 det1378
mz (6, 6.5)                   @noisy det775 det1129 det1257 det1843
mxx (5, 9) (5, 8.5)           @noisy det2714 det2845
mx (5.5, 8.5)                 @noisy det1360 det2714
mz (6, 8.5)                   @noisy det1109 det1907 det1969 det2672
mxx (6, 1.5) (6, 2)           @noisy det1198 det2202
mx (6.5, 1.5)                 @noisy det1198 det1364
mz (7, 1.5)                   @noisy det201 det1982 det2119 det2713
mxx (6, 3.5) (6, 4)           @noisy det1221 det1644
mx (6.5, 3.5)                 @noisy det1221 det1442
mz (7, 3.5)                   @noisy det311 det355 det1606 det2201
mxx (6, 6) (6, 5.5)           @noisy det874 det1169
mx (6.5, 5.5)                 @noisy det1169 det1412
mz (7, 5.5)                   @noisy det496 det1129 det1642 det1723
mxx (6, 7.5) (6, 8)           @noisy det158 det1744
mx (6.5, 7.5)                 @noisy det1345 det1744
mz (7, 7.5)                   @noisy det1611 det1700 det1843 det1907
mxx (6, 9.5) (6, 10)          @noisy det300 det2362
mx (6.5, 9.5)                 @noisy det300 det1338
mz (7, 9.5)                   @noisy det1109 det1313 det1888 det2746
mxx (7, 0.5) (7, 1)           @noisy det279 det422
mx (7.5, 0.5)                 @noisy det279 det1264
mz (8, 0.5)                   @noisy det695 det1103 det2119 det2491
mxx (7, 2.5) (7, 3)           @noisy det953 det2907
mx (7.5, 2.5)                 @noisy det953 det1400
mz (8, 2.5)                   @noisy det412 det936 det1982 det2201
mxx (7, 4.5) (7, 5)           @noisy det1947 det2502
mx (7.5, 4.5)                 @noisy det1246 det1947
mz (8, 4.5)                   @noisy det786 det798 det1606 det1642
mxx (7, 6.5) (7, 7)           @noisy det868 det1389
mx (7.5, 6.5)                 @noisy det868 det1275
mz (8, 6.5)                   @noisy det271 det496 det1611 det1915
mxx (7, 9) (7, 8.5)           @noisy det1145 det1276
mx (7.5, 8.5)                 @noisy det1145 det1244
mz (8, 8.5)                   @noisy det841 det1108 det1700 det2746
mxx (8, 2) (8, 1.5)           @noisy det1864 det1938
mx (8.5, 1.5)                 @noisy det1374 det1938
mz (9, 1.5)                   @noisy det936 det1103 det1652 det2165
mxx (8, 3.5) (8, 4)           @noisy det2290 det2948
mx (8.5, 3.5)                 @noisy det1428 det2290
mz (9, 3.5)                   @noisy det33 det412 det762 det798
mxx (8, 5.5) (8, 6)           @noisy det555 det2784
mx (8.5, 5.5)                 @noisy det1372 det2784
mz (9, 5.5)                   @noisy det271 det786 det2539 det2587
mxx (8, 7.5) (8, 8)           @noisy det1694 det2914
mx (8.5, 7.5)                 @noisy det1301 det2914
mz (9, 7.5)                   @noisy det1068 det1108 det1915 det2584
mxx (8, 9.5) (8, 10)          @noisy det692 det1654
mx (8.5, 9.5)                 @noisy det692 det1248
mz (9, 9.5)                   @noisy det689 det841 det967 det2010
mxx (9, 0.5) (9, 1)           @noisy det658 det1584
mx (9.5, 0.5)                 @noisy det658 det1312
mz (10, 0.5)                  @noisy det811 det2165
mxx (10, 1.5) (10, 2)         @noisy det1512 det2468
mxx (9, 2.5) (9, 3)           @noisy det230 det1336
mx (9.5, 2.5)                 @noisy det230 det1418
mz (10, 2.5)                  @noisy det33 det1652
mxx (10, 4) (10, 3.5)         @noisy det1309 det1524
mxx (9, 5) (9, 4.5)           @noisy det650 det2033
mx (9.5, 4.5)                 @noisy det1365 det2033
mz (10, 4.5)                  @noisy det762 det2587
mxx (10, 5.5) (10, 6)         @noisy det320 det2511
mxx (9, 6.5) (9, 7)           @noisy det1235 det2596
mx (9.5, 6.5)                 @noisy det1361 det2596
mz (10, 6.5)                  @noisy det2539 det2584
mxx (10, 7.5) (10, 8)         @noisy det1469 det2814
mxx (9, 8.5) (9, 9)           @noisy det2366 det2663
mx (9.5, 8.5)                 @noisy det1395 det2366
mz (10, 8.5)                  @noisy det1068 det2010
mxx (10, 9.5) (10, 10)        @noisy det1623 det2792
mxx (0.5, 0.5) (0.5, 1)       @noisy det421 det1949
mzz (1, 0) (0.5, 0)           @noisy det1663 det2802
mxx (0.5, 2.5) (0.5, 3)       @noisy det2615 det2798
mzz (1, 2) (0.5, 2)           @noisy det717 det2052
mxx (0.5, 5) (0.5, 4.5)       @noisy det2289 det2724
mzz (1, 4) (0.5, 4)           @noisy det853 det900
mxx (0.5, 6.5) (0.5, 7)       @noisy det1926 det2779
mzz (0.5, 6) (1, 6)           @noisy det557 det1599
mxx (0.5, 8.5) (0.5, 9)       @noisy det1580 det2775
mzz (1, 8) (0.5, 8)           @noisy det725 det1009
mzz (1, 10) (0.5, 10)         @noisy det26 det1651
mxx (1.5, 1.5) (1.5, 2)       @noisy det886 det1746
mzz (1.5, 1) (2, 1)           @noisy det1698 det2734
mxx (1.5, 4) (1.5, 3.5)       @noisy det744 det1453
mzz (2, 3) (1.5, 3)           @noisy det641 det2386
mxx (1.5, 5.5) (1.5, 6)       @noisy det245 det1077
mzz (1.5, 5) (2, 5)           @noisy det467 det2155
mxx (1.5, 7.5) (1.5, 8)       @noisy det1910 det2291
mzz (1.5, 7) (2, 7)           @noisy det206 det2417
mxx (1.5, 10) (1.5, 9.5)      @noisy det249 det1240
mzz (2, 9) (1.5, 9)           @noisy det1391 det2396
mxx (2.5, 0.5) (2.5, 1)       @noisy det769 det1949
mzz (2.5, 0) (3, 0)           @noisy det1195 det2072
mxx (2.5, 2.5) (2.5, 3)       @noisy det746 det2615
mzz (2.5, 2) (3, 2)           @noisy det220 det2969
mxx (2.5, 4.5) (2.5, 5)       @noisy det65 det2724
mzz (2.5, 4) (3, 4)           @noisy det532 det2024
mxx (2.5, 7) (2.5, 6.5)       @noisy det212 det1926
mzz (3, 6) (2.5, 6)           @noisy det1516 det2353
mxx (2.5, 8.5) (2.5, 9)       @noisy det1379 det2775
mzz (2.5, 8) (3, 8)           @noisy det948 det1307
mzz (2.5, 10) (3, 10)         @noisy det63 det480
mxx (3.5, 1.5) (3.5, 2)       @noisy det1746 det2571
mzz (3.5, 1) (4, 1)           @noisy det76 det479
mxx (3.5, 3.5) (3.5, 4)       @noisy det962 det1453
mzz (3.5, 3) (4, 3)           @noisy det1691 det2826
mxx (3.5, 5.5) (3.5, 6)       @noisy det245 det477
mzz (3.5, 5) (4, 5)           @noisy det1192 det1824
mxx (3.5, 7.5) (3.5, 8)       @noisy det2291 det2368
mzz (3.5, 7) (4, 7)           @noisy det1410 det2266
mxx (3.5, 9.5) (3.5, 10)      @noisy det249 det365
mzz (4, 9) (3.5, 9)           @noisy det295 det1636
mxx (4.5, 0.5) (4.5, 1)       @noisy det769 det1844
mzz (5, 0) (4.5, 0)           @noisy det281 det310
mxx (4.5, 2.5) (4.5, 3)       @noisy det746 det1245
mzz (4.5, 2) (5, 2)           @noisy det740 det780
mxx (4.5, 4.5) (4.5, 5)       @noisy det19 det65
mzz (5, 4) (4.5, 4)           @noisy det2553 det2854
mxx (4.5, 6.5) (4.5, 7)       @noisy det212 det587
mzz (5, 6) (4.5, 6)           @noisy det2350 det2881
mxx (4.5, 8.5) (4.5, 9)       @noisy det1379 det2845
mzz (4.5, 8) (5, 8)           @noisy det1247 det2524
mzz (5, 10) (4.5, 10)         @noisy det465 det2395
mxx (5.5, 1.5) (5.5, 2)       @noisy det2202 det2571
mzz (5.5, 1) (6, 1)           @noisy det2132 det2421
mxx (5.5, 3.5) (5.5, 4)       @noisy det962 det1644
mzz (5.5, 3) (6, 3)           @noisy det1421 det1678
mxx (5.5, 5.5) (5.5, 6)       @noisy det477 det874
mzz (5.5, 5) (6, 5)           @noisy det775 det1443
mxx (5.5, 7.5) (5.5, 8)       @noisy det158 det2368
mzz (5.5, 7) (6, 7)           @noisy det1257 det1969
mxx (5.5, 9.5) (5.5, 10)      @noisy det365 det2362
mzz (5.5, 9) (6, 9)           @noisy det1942 det2672
mxx (6.5, 0.5) (6.5, 1)       @noisy det422 det1844
mzz (6.5, 0) (7, 0)           @noisy det201 det341
mxx (6.5, 2.5) (6.5, 3)       @noisy det1245 det2907
mzz (6.5, 2) (7, 2)           @noisy det355 det2713
mxx (6.5, 5) (6.5, 4.5)       @noisy det19 det2502
mzz (7, 4) (6.5, 4)           @noisy det311 det1723
mxx (6.5, 6.5) (6.5, 7)       @noisy det587 det1389
mzz (6.5, 6) (7, 6)           @noisy det1129 det1843
mxx (6.5, 8.5) (6.5, 9)       @noisy det1276 det2845
mzz (6.5, 8) (7, 8)           @noisy det1109 det1907
mzz (7, 10) (6.5, 10)         @noisy det1313 det1836
mxx (7.5, 2) (7.5, 1.5)       @noisy det1864 det2202
mzz (7.5, 1) (8, 1)           @noisy det1982 det2119
mxx (7.5, 3.5) (7.5, 4)       @noisy det1644 det2948
mzz (7.5, 3) (8, 3)           @noisy det1606 det2201
mxx (7.5, 5.5) (7.5, 6)       @noisy det555 det874
mzz (7.5, 5) (8, 5)           @noisy det496 det1642
mxx (7.5, 8) (7.5, 7.5)       @noisy det158 det1694
mzz (8, 7) (7.5, 7)           @noisy det1611 det1700
mxx (7.5, 9.5) (7.5, 10)      @noisy det1654 det2362
mzz (7.5, 9) (8, 9)           @noisy det1888 det2746
mxx (8.5, 0.5) (8.5, 1)       @noisy det422 det1584
mzz (8.5, 0) (9, 0)           @noisy det695 det1103
mxx (8.5, 2.5) (8.5, 3)       @noisy det1336 det2907
mzz (8.5, 2) (9, 2)           @noisy det412 det936
mxx (8.5, 4.5) (8.5, 5)       @noisy det650 det2502
mzz (8.5, 4) (9, 4)           @noisy det786 det798
mxx (8.5, 6.5) (8.5, 7)       @noisy det1235 det1389
mzz (8.5, 6) (9, 6)           @noisy det271 det1915
mxx (8.5, 8.5) (8.5, 9)       @noisy det1276 det2663
mzz (8.5, 8) (9, 8)           @noisy det841 det1108
mzz (9, 10) (8.5, 10)         @noisy det967 det1924
mxx (9.5, 1.5) (9.5, 2)       @noisy det1512 det1864
mzz (10, 1) (9.5, 1)          @noisy det1652 det2165
mxx (9.5, 4) (9.5, 3.5)       @noisy det1524 det2948
mzz (9.5, 3) (10, 3)          @noisy det33 det762
mxx (9.5, 5.5) (9.5, 6)       @noisy det320 det555
mzz (9.5, 5) (10, 5)          @noisy det2539 det2587
mxx (9.5, 7.5) (9.5, 8)       @noisy det1469 det1694
mzz (9.5, 7) (10, 7)          @noisy det1068 det2584
mxx (9.5, 10) (9.5, 9.5)      @noisy det1623 det1654
mzz (10, 9) (9.5, 9)          @noisy det689 det2010
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (4, 0)                      @noisy
i (7.5, 0)                    @noisy
i (0, 0)                      @noisy
i (3.5, 0)                    @noisy
i (9.5, 0)                    @noisy
i (0, 3)                      @noisy
i (0, 9)                      @noisy
i (2, 0)                      @noisy
i (8, 0)                      @noisy
i (5.5, 0)                    @noisy
i (1.5, 0)                    @noisy
i (10, 0)                     @noisy
i (0, 5)                      @noisy
i (6, 0)                      @noisy

--------         49
mzz (0, 1) (0.5, 1)           @noisy det1663 det2802
mz (0.5, 0.5)                 @noisy det1861 det2802
mx (0.5, 0)                   @noisy det1949 det2405
mzz (0, 3) (0.5, 3)           @noisy det717 det2052
mz (0.5, 2.5)                 @noisy det717 det1731
mx (0.5, 2)                   @noisy det886 det940 det1974 det2615
mzz (0.5, 5) (0, 5)           @noisy det853 det900
mz (0.5, 4.5)                 @noisy det853 det1768
mx (0.5, 4)                   @noisy det744 det950 det2724 det2816
mzz (0, 7) (0.5, 7)           @noisy det557 det1599
mz (0.5, 6.5)                 @noisy det557 det1831
mx (0.5, 6)                   @noisy det302 det983 det1077 det1926
mzz (0, 9) (0.5, 9)           @noisy det725 det1009
mz (0.5, 8.5)                 @noisy det725 det1834
mx (0.5, 8)                   @noisy det415 det1910 det2137 det2775
mx (0.5, 10)                  @noisy det1240 det1633
mzz (1, 0) (1.5, 0)           @noisy det1709 det2087
mzz (1, 2) (1.5, 2)           @noisy det1698 det2734
mz (1.5, 1.5)                 @noisy det1867 det2734
mx (1.5, 1)                   @noisy det735 det1746 det1949 det1974
mzz (1.5, 4) (1, 4)           @noisy det641 det2386
mz (1.5, 3.5)                 @noisy det1849 det2386
mx (1.5, 3)                   @noisy det950 det1453 det2105 det2615
mzz (1, 6) (1.5, 6)           @noisy det467 det2155
mz (1.5, 5.5)                 @noisy det1856 det2155
mx (1.5, 5)                   @noisy det245 det302 det2668 det2724
mzz (1, 8) (1.5, 8)           @noisy det206 det2417
mz (1.5, 7.5)                 @noisy det206 det1837
mx (1.5, 7)                   @noisy det531 det1926 det2137 det2291
mzz (1.5, 10) (1, 10)         @noisy det1391 det2396
mz (1.5, 9.5)                 @noisy det1391 det1820
mx (1.5, 9)                   @noisy det249 det1633 det2775 det2827
mzz (2, 1) (2.5, 1)           @noisy det1195 det2072
mz (2.5, 0.5)                 @noisy det1195 det1753
mx (2.5, 0)                   @noisy det735 det769
mzz (2, 3) (2.5, 3)           @noisy det220 det2969
mz (2.5, 2.5)                 @noisy det220 det1845
mx (2.5, 2)                   @noisy det746 det1746 det2105 det2730
mzz (2, 5) (2.5, 5)           @noisy det532 det2024
mz (2.5, 4.5)                 @noisy det1778 det2024
mx (2.5, 4)                   @noisy det65 det1453 det2668 det2771
mzz (2.5, 7) (2, 7)           @noisy det1516 det2353
mz (2.5, 6.5)                 @noisy det1760 det2353
mx (2.5, 6)                   @noisy det212 det245 det531 det1688
mzz (2, 9) (2.5, 9)           @noisy det948 det1307
mz (2.5, 8.5)                 @noisy det1307 det1742
mx (2.5, 8)                   @noisy det497 det1379 det2291 det2827
mx (2.5, 10)                  @noisy det249 det268
mzz (3.5, 0) (3, 0)           @noisy det103 det385
mzz (3, 2) (3.5, 2)           @noisy det76 det479
mz (3.5, 1.5)                 @noisy det76 det1772
mx (3.5, 1)                   @noisy det769 det1985 det2571 det2730
mzz (3, 4) (3.5, 4)           @noisy det1691 det2826
mz (3.5, 3.5)                 @noisy det1691 det1872
mx (3.5, 3)                   @noisy det746 det962 det1459 det2771
mzz (3.5, 6) (3, 6)           @noisy det1192 det1824
mz (3.5, 5.5)                 @noisy det1192 det1779
mx (3.5, 5)                   @noisy det65 det477 det966 det1688
mzz (3, 8) (3.5, 8)           @noisy det1410 det2266
mz (3.5, 7.5)                 @noisy det1776 det2266
mx (3.5, 7)                   @noisy det212 det497 det2030 det2368
mzz (3, 10) (3.5, 10)         @noisy det295 det1636
mz (3.5, 9.5)                 @noisy det1636 det1743
mx (3.5, 9)                   @noisy det268 det365 det1030 det1379
mzz (4, 1) (4.5, 1)           @noisy det281 det310
mz (4.5, 0.5)                 @noisy det310 det1806
mx (4.5, 0)                   @noisy det1844 det1985
mzz (4.5, 3) (4, 3)           @noisy det740 det780
mz (4.5, 2.5)                 @noisy det780 det1775
mx (4.5, 2)                   @noisy det386 det1245 det1459 det2571
mzz (4, 5) (4.5, 5)           @noisy det2553 det2854
mz (4.5, 4.5)                 @noisy det1735 det2854
mx (4.5, 4)                   @noisy det19 det962 det966 det2337
mzz (4, 7) (4.5, 7)           @noisy det2350 det2881
mz (4.5, 6.5)                 @noisy det1807 det2350
mx (4.5, 6)                   @noisy det477 det587 det1413 det2030
mzz (4, 9) (4.5, 9)           @noisy det1247 det2524
mz (4.5, 8.5)                 @noisy det1770 det2524
mx (4.5, 8)                   @noisy det246 det1030 det2368 det2845
mx (4.5, 10)                  @noisy det365 det1657
mzz (5, 0) (5.5, 0)           @noisy det2187 det2786
mzz (5.5, 2) (5, 2)           @noisy det2132 det2421
mz (5.5, 1.5)                 @noisy det1828 det2421
mx (5.5, 1)                   @noisy det386 det1844 det1874 det2202
mzz (5, 4) (5.5, 4)           @noisy det1421 det1678
mz (5.5, 3.5)                 @noisy det1421 det1762
mx (5.5, 3)                   @noisy det1245 det1616 det1644 det2337
mzz (5, 6) (5.5, 6)           @noisy det775 det1443
mz (5.5, 5.5)                 @noisy det1443 det1852
mx (5.5, 5)                   @noisy det19 det874 det1229 det1413
mzz (5.5, 8) (5, 8)           @noisy det1257 det1969
mz (5.5, 7.5)                 @noisy det1257 det1808
mx (5.5, 7)                   @noisy det158 det246 det587 det1269
mzz (5, 10) (5.5, 10)         @noisy det1942 det2672
mz (5.5, 9.5)                 @noisy det1816 det2672
mx (5.5, 9)                   @noisy det1657 det2362 det2714 det2845
mzz (6, 1) (6.5, 1)           @noisy det201 det341
mz (6.5, 0.5)                 @noisy det341 det1720
mx (6.5, 0)                   @noisy det422 det1874
mzz (6, 3) (6.5, 3)           @noisy det355 det2713
mz (6.5, 2.5)                 @noisy det1725 det2713
mx (6.5, 2)                   @noisy det1198 det1616 det2202 det2907
mzz (6.5, 5) (6, 5)           @noisy det311 det1723
mz (6.5, 4.5)                 @noisy det311 det1850
mx (6.5, 4)                   @noisy det1221 det1229 det1644 det2502
mzz (6, 7) (6.5, 7)           @noisy det1129 det1843
mz (6.5, 6.5)                 @noisy det1129 det1785
mx (6.5, 6)                   @noisy det874 det1169 det1269 det1389
mzz (6, 9) (6.5, 9)           @noisy det1109 det1907
mz (6.5, 8.5)                 @noisy det1729 det1907
mx (6.5, 8)                   @noisy det158 det1276 det1744 det2714
mx (6.5, 10)                  @noisy det300 det2362
mzz (7, 0) (7.5, 0)           @noisy det930 det2491
mzz (7.5, 2) (7, 2)           @noisy det1982 det2119
mz (7.5, 1.5)                 @noisy det1738 det2119
mx (7.5, 1)                   @noisy det279 det422 det1198 det1864
mzz (7, 4) (7.5, 4)           @noisy det1606 det2201
mz (7.5, 3.5)                 @noisy det1832 det2201
mx (7.5, 3)                   @noisy det953 det1221 det2907 det2948
mzz (7, 6) (7.5, 6)           @noisy det496 det1642
mz (7.5, 5.5)                 @noisy det1642 det1795
mx (7.5, 5)                   @noisy det555 det1169 det1947 det2502
mzz (7.5, 8) (7, 8)           @noisy det1611 det1700
mz (7.5, 7.5)                 @noisy det1611 det1757
mx (7.5, 7)                   @noisy det868 det1389 det1694 det1744
mzz (7, 10) (7.5, 10)         @noisy det1888 det2746
mz (7.5, 9.5)                 @noisy det1784 det2746
mx (7.5, 9)                   @noisy det300 det1145 det1276 det1654
mzz (8.5, 1) (8, 1)           @noisy det695 det1103
mz (8.5, 0.5)                 @noisy det695 det1790
mx (8.5, 0)                   @noisy det279 det1584
mzz (8, 3) (8.5, 3)           @noisy det412 det936
mz (8.5, 2.5)                 @noisy det936 det1819
mx (8.5, 2)                   @noisy det953 det1336 det1864 det1938
mzz (8, 5) (8.5, 5)           @noisy det786 det798
mz (8.5, 4.5)                 @noisy det798 det1718
mx (8.5, 4)                   @noisy det650 det1947 det2290 det2948
mzz (8, 7) (8.5, 7)           @noisy det271 det1915
mz (8.5, 6.5)                 @noisy det271 det1798
mx (8.5, 6)                   @noisy det555 det868 det1235 det2784
mzz (8, 9) (8.5, 9)           @noisy det841 det1108
mz (8.5, 8.5)                 @noisy det1108 det1764
mx (8.5, 8)                   @noisy det1145 det1694 det2663 det2914
mx (8.5, 10)                  @noisy det692 det1654
mzz (9, 0) (9.5, 0)           @noisy det811 det2764
mzz (9, 2) (9.5, 2)           @noisy det1652 det2165
mz (9.5, 1.5)                 @noisy det1855 det2165
mx (9.5, 1)                   @noisy det658 det1512 det1584 det1938
mzz (9.5, 4) (9, 4)           @noisy det33 det762
mz (9.5, 3.5)                 @noisy det33 det1722
mx (9.5, 3)                   @noisy det230 det1336 det1524 det2290
mzz (9, 6) (9.5, 6)           @noisy det2539 det2587
mz (9.5, 5.5)                 @noisy det1767 det2587
mx (9.5, 5)                   @noisy det320 det650 det2033 det2784
mzz (9, 8) (9.5, 8)           @noisy det1068 det2584
mz (9.5, 7.5)                 @noisy det1857 det2584
mx (9.5, 7)                   @noisy det1235 det1469 det2596 det2914
mzz (9.5, 10) (9, 10)         @noisy det689 det2010
mz (9.5, 9.5)                 @noisy det1815 det2010
mx (9.5, 9)                   @noisy det692 det1623 det2366 det2663
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (4, 9.5)                    @noisy
i (3.5, 0.5)                  @noisy
i (5, 1.5)                    @noisy
i (8, 0.5)                    @noisy
i (5.5, 6.5)                  @noisy
i (8, 0)                      @noisy
i (5, 1)                      @noisy
i (8, 9.5)                    @noisy
i (10, 6)                     @noisy
i (10, 6.5)                   @noisy
i (0, 5.5)                    @noisy
i (9, 8.5)                    @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1.5, 2.5)                  @noisy
i (2.5, 1.5)                  @noisy
i (6, 2.5)                    @noisy
i (6, 2)                      @noisy
i (7, 1.5)                    @noisy
i (7, 1)                      @noisy
i (7.5, 6.5)                  @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3.5, 2.5)                  @noisy
i (4.5, 1.5)                  @noisy
i (3, 6.5)                    @noisy
i (5, 3.5)                    @noisy
i (8, 2.5)                    @noisy
i (5.5, 8.5)                  @noisy
i (8, 2)                      @noisy
i (5, 3)                      @noisy
i (9, 1.5)                    @noisy
i (9, 1)                      @noisy
i (0, 7.5)                    @noisy
i (8.5, 1.5)                  @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (1.5, 4.5)                  @noisy
i (2.5, 3.5)                  @noisy
i (1, 8.5)                    @noisy
i (6, 4.5)                    @noisy
i (6, 4)                      @noisy
i (7, 3.5)                    @noisy
i (7, 3)                      @noisy
i (6.5, 3.5)                  @noisy
i (9.5, 8.5)                  @noisy
i (3.5, 4.5)                  @noisy
i (4.5, 3.5)                  @noisy
i (3, 8.5)                    @noisy
i (5, 5.5)                    @noisy
i (8, 4.5)                    @noisy
i (8, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (9, 3.5)                    @noisy
i (9, 3)                      @noisy
i (0, 9.5)                    @noisy
i (8.5, 3.5)                  @noisy
i (1.5, 6.5)                  @noisy
i (2.5, 5.5)                  @noisy
i (6, 6.5)                    @noisy
i (6, 6)                      @noisy
i (7, 5)                      @noisy
i (7, 5.5)                    @noisy
i (6.5, 5.5)                  @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (3.5, 6.5)                  @noisy
i (4.5, 5.5)                  @noisy
i (5, 7.5)                    @noisy
i (5, 7)                      @noisy
i (9, 5.5)                    @noisy
i (0, 2)                      @noisy
i (0, 2.5)                    @noisy
i (9, 5)                      @noisy
i (8.5, 5.5)                  @noisy
i (0.5, 1.5)                  @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (1.5, 8.5)                  @noisy
i (2.5, 7.5)                  @noisy
i (7, 7.5)                    @noisy
i (7, 7)                      @noisy
i (6.5, 7.5)                  @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (4.5, 7.5)                  @noisy
i (5, 9.5)                    @noisy
i (5, 9)                      @noisy
i (9, 7.5)                    @noisy
i (9, 7)                      @noisy
i (8.5, 7.5)                  @noisy
i (0.5, 3.5)                  @noisy
i (10, 8)                     @noisy
i (10, 8.5)                   @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (6, 1.5)                    @noisy
i (7, 0.5)                    @noisy
i (2.5, 9.5)                  @noisy
i (7, 9.5)                    @noisy
i (7, 9)                      @noisy
i (6.5, 9.5)                  @noisy
i (7.5, 8.5)                  @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (5, 2.5)                    @noisy
i (4, 4.5)                    @noisy
i (4.5, 9.5)                  @noisy
i (4, 4)                      @noisy
i (9, 0.5)                    @noisy
i (9, 9.5)                    @noisy
i (9, 9)                      @noisy
i (10, 1.5)                   @noisy
i (8.5, 9.5)                  @noisy
i (10, 1)                     @noisy
i (0.5, 5.5)                  @noisy
i (10, 10)                    @noisy
i (1, 7.5)                    @noisy
i (1, 7)                      @noisy
i (2, 6.5)                    @noisy
i (2, 6)                      @noisy
i (7, 2.5)                    @noisy
i (3, 7.5)                    @noisy
i (3, 7)                      @noisy
i (5, 4.5)                    @noisy
i (4, 6.5)                    @noisy
i (4, 6)                      @noisy
i (9, 2.5)                    @noisy
i (8, 6.5)                    @noisy
i (10, 3.5)                   @noisy
i (10, 3)                     @noisy
i (8, 6)                      @noisy
i (1, 0.5)                    @noisy
i (0.5, 7.5)                  @noisy
i (1, 9.5)                    @noisy
i (1, 9)                      @noisy
i (2, 8.5)                    @noisy
i (2, 8)                      @noisy
i (7, 4.5)                    @noisy
i (6, 8.5)                    @noisy
i (6, 8)                      @noisy
i (9.5, 0.5)                  @noisy
i (3, 0.5)                    @noisy
i (3, 9.5)                    @noisy
i (3, 9)                      @noisy
i (5, 6.5)                    @noisy
i (4, 8.5)                    @noisy
i (4, 8)                      @noisy
i (3.5, 8.5)                  @noisy
i (8, 8.5)                    @noisy
i (10, 5)                     @noisy
i (10, 5.5)                   @noisy
i (8, 8)                      @noisy
i (2, 1.5)                    @noisy
i (0.5, 9.5)                  @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (0, 4.5)                    @noisy
i (2, 10)                     @noisy
i (6, 10)                     @noisy
i (9.5, 2.5)                  @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (4, 10)                     @noisy
i (6, 0.5)                    @noisy
i (8, 1.5)                    @noisy
i (8, 10)                     @noisy
i (10, 7.5)                   @noisy
i (10, 7)                     @noisy
i (1, 4.5)                    @noisy
i (2, 3.5)                    @noisy
i (0, 6)                      @noisy
i (0, 6.5)                    @noisy
i (6, 3.5)                    @noisy
i (9.5, 4.5)                  @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (5.5, 0.5)                  @noisy
i (8, 3.5)                    @noisy
i (10, 0.5)                   @noisy
i (10, 0)                     @noisy
i (10, 9.5)                   @noisy
i (10, 9)                     @noisy
i (1, 6.5)                    @noisy
i (2, 5.5)                    @noisy
i (0, 8)                      @noisy
i (0, 8.5)                    @noisy
i (6.5, 1.5)                  @noisy
i (7.5, 0.5)                  @noisy
i (6, 5.5)                    @noisy
i (9.5, 6.5)                  @noisy
i (4, 5.5)                    @noisy
i (5.5, 2.5)                  @noisy
i (8, 5.5)                    @noisy
i (10, 2)                     @noisy
i (10, 2.5)                   @noisy
i (9, 4.5)                    @noisy
i (0, 1.5)                    @noisy
i (0, 10)                     @noisy
i (2, 7.5)                    @noisy
i (7.5, 2.5)                  @noisy
i (6, 7.5)                    @noisy
i (7, 6.5)                    @noisy
i (4, 7.5)                    @noisy
i (5.5, 4.5)                  @noisy
i (5, 8.5)                    @noisy
i (8, 7.5)                    @noisy
i (10, 4)                     @noisy
i (10, 4.5)                   @noisy
i (9, 6.5)                    @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (1, 1.5)                    @noisy
i (0, 3.5)                    @noisy
i (1, 1)                      @noisy
i (2, 9.5)                    @noisy
i (1.5, 0.5)                  @noisy
i (6, 0)                      @noisy
i (7.5, 4.5)                  @noisy
i (6, 9.5)                    @noisy
i (7, 8.5)                    @noisy

--------         50
mxx (0, 0.5) (0, 0)           @noisy det421 det2405
mzz (0, 1.5) (0.5, 1.5)       @noisy det1663 det2052
mxx (1, 1) (1, 1.5)           @noisy det886 det1974
mxx (0, 2) (0, 2.5)           @noisy det940 det2798
mzz (0, 3.5) (0.5, 3.5)       @noisy det900 det2052
mxx (1, 3) (1, 3.5)           @noisy det744 det950
mxx (0, 4) (0, 4.5)           @noisy det2289 det2816
mzz (0.5, 5.5) (0, 5.5)       @noisy det900 det1599
mxx (1, 5) (1, 5.5)           @noisy det302 det1077
mxx (0, 6.5) (0, 6)           @noisy det983 det2779
mzz (0, 7.5) (0.5, 7.5)       @noisy det1009 det1599
mxx (1, 7.5) (1, 7)           @noisy det1910 det2137
mxx (0, 8) (0, 8.5)           @noisy det415 det1580
mzz (0, 9.5) (0.5, 9.5)       @noisy det26 det1009
mxx (1, 9) (1, 9.5)           @noisy det1240 det1633
mzz (1, 0.5) (1.5, 0.5)       @noisy det1698 det2087
mxx (2, 0) (2, 0.5)           @noisy det735 det1949
mzz (1, 2.5) (1.5, 2.5)       @noisy det641 det1698
mxx (2, 2) (2, 2.5)           @noisy det2105 det2615
mzz (1.5, 4.5) (1, 4.5)       @noisy det467 det641
mxx (2, 4.5) (2, 4)           @noisy det2668 det2724
mzz (1, 6.5) (1.5, 6.5)       @noisy det467 det2417
mxx (2, 6.5) (2, 6)           @noisy det531 det1926
mzz (1, 8.5) (1.5, 8.5)       @noisy det2396 det2417
mxx (2, 8) (2, 8.5)           @noisy det2775 det2827
mzz (2, 1.5) (2.5, 1.5)       @noisy det2072 det2969
mxx (3, 1.5) (3, 1)           @noisy det1746 det2730
mzz (2, 3.5) (2.5, 3.5)       @noisy det532 det2969
mxx (3, 3.5) (3, 3)           @noisy det1453 det2771
mzz (2, 5.5) (2.5, 5.5)       @noisy det532 det1516
mxx (3, 5) (3, 5.5)           @noisy det245 det1688
mzz (2.5, 7.5) (2, 7.5)       @noisy det948 det1516
mxx (3, 7.5) (3, 7)           @noisy det497 det2291
mzz (2, 9.5) (2.5, 9.5)       @noisy det480 det948
mxx (3, 9.5) (3, 9)           @noisy det249 det268
mzz (3.5, 0.5) (3, 0.5)       @noisy det385 det479
mxx (4, 0) (4, 0.5)           @noisy det769 det1985
mzz (3, 2.5) (3.5, 2.5)       @noisy det479 det2826
mxx (4, 2) (4, 2.5)           @noisy det746 det1459
mzz (3, 4.5) (3.5, 4.5)       @noisy det1824 det2826
mxx (4, 4.5) (4, 4)           @noisy det65 det966
mzz (3.5, 6.5) (3, 6.5)       @noisy det1410 det1824
mxx (4, 6) (4, 6.5)           @noisy det212 det2030
mzz (3, 8.5) (3.5, 8.5)       @noisy det295 det1410
mxx (4, 8) (4, 8.5)           @noisy det1030 det1379
mzz (4, 1.5) (4.5, 1.5)       @noisy det281 det740
mxx (5, 1) (5, 1.5)           @noisy det386 det2571
mzz (4.5, 3.5) (4, 3.5)       @noisy det740 det2553
mxx (5, 3.5) (5, 3)           @noisy det962 det2337
mzz (4, 5.5) (4.5, 5.5)       @noisy det2553 det2881
mxx (5, 5.5) (5, 5)           @noisy det477 det1413
mzz (4, 7.5) (4.5, 7.5)       @noisy det1247 det2881
mxx (5, 7) (5, 7.5)           @noisy det246 det2368
mzz (4, 9.5) (4.5, 9.5)       @noisy det1247 det2395
mxx (5, 9.5) (5, 9)           @noisy det365 det1657
mzz (5, 0.5) (5.5, 0.5)       @noisy det2132 det2786
mxx (6, 0) (6, 0.5)           @noisy det1844 det1874
mzz (5.5, 2.5) (5, 2.5)       @noisy det1678 det2132
mxx (6, 2.5) (6, 2)           @noisy det1245 det1616
mzz (5, 4.5) (5.5, 4.5)       @noisy det775 det1678
mxx (6, 4) (6, 4.5)           @noisy det19 det1229
mzz (5, 6.5) (5.5, 6.5)       @noisy det775 det1969
mxx (6, 6.5) (6, 6)           @noisy det587 det1269
mzz (5.5, 8.5) (5, 8.5)       @noisy det1942 det1969
mxx (6, 8.5) (6, 8)           @noisy det2714 det2845
mzz (6, 1.5) (6.5, 1.5)       @noisy det201 det355
mxx (7, 1.5) (7, 1)           @noisy det1198 det2202
mzz (6, 3.5) (6.5, 3.5)       @noisy det355 det1723
mxx (7, 3) (7, 3.5)           @noisy det1221 det1644
mzz (6.5, 5.5) (6, 5.5)       @noisy det1723 det1843
mxx (7, 5.5) (7, 5)           @noisy det874 det1169
mzz (6, 7.5) (6.5, 7.5)       @noisy det1109 det1843
mxx (7, 7.5) (7, 7)           @noisy det158 det1744
mzz (6, 9.5) (6.5, 9.5)       @noisy det1109 det1836
mxx (7, 9.5) (7, 9)           @noisy det300 det2362
mzz (7, 0.5) (7.5, 0.5)       @noisy det1982 det2491
mxx (8, 0.5) (8, 0)           @noisy det279 det422
mzz (7.5, 2.5) (7, 2.5)       @noisy det1606 det1982
mxx (8, 2.5) (8, 2)           @noisy det953 det2907
mzz (7, 4.5) (7.5, 4.5)       @noisy det496 det1606
mxx (8, 4) (8, 4.5)           @noisy det1947 det2502
mzz (7, 6.5) (7.5, 6.5)       @noisy det496 det1700
mxx (8, 6.5) (8, 6)           @noisy det868 det1389
mzz (7.5, 8.5) (7, 8.5)       @noisy det1700 det1888
mxx (8, 8) (8, 8.5)           @noisy det1145 det1276
mzz (8.5, 1.5) (8, 1.5)       @noisy det412 det1103
mxx (9, 1) (9, 1.5)           @noisy det1864 det1938
mzz (8, 3.5) (8.5, 3.5)       @noisy det412 det786
mxx (9, 3) (9, 3.5)           @noisy det2290 det2948
mzz (8, 5.5) (8.5, 5.5)       @noisy det786 det1915
mxx (9, 5.5) (9, 5)           @noisy det555 det2784
mzz (8, 7.5) (8.5, 7.5)       @noisy det841 det1915
mxx (9, 7) (9, 7.5)           @noisy det1694 det2914
mzz (8, 9.5) (8.5, 9.5)       @noisy det841 det1924
mxx (9, 9) (9, 9.5)           @noisy det692 det1654
mzz (9, 0.5) (9.5, 0.5)       @noisy det811 det1652
mxx (10, 0.5) (10, 0)         @noisy det658 det1584
mzz (9.5, 2.5) (9, 2.5)       @noisy det762 det1652
mxx (10, 2) (10, 2.5)         @noisy det230 det1336
mzz (9.5, 4.5) (9, 4.5)       @noisy det762 det2539
mxx (10, 4.5) (10, 4)         @noisy det650 det2033
mzz (9, 6.5) (9.5, 6.5)       @noisy det1068 det2539
mxx (10, 6.5) (10, 6)         @noisy det1235 det2596
mzz (9.5, 8.5) (9, 8.5)       @noisy det689 det1068
mxx (10, 8) (10, 8.5)         @noisy det2366 det2663
mz (0.5, 0.5)                 @noisy det1265 det1861
mz (0.5, 2.5)                 @noisy det1731 det2170
mz (0.5, 4.5)                 @noisy det1719 det1768
mz (0.5, 6.5)                 @noisy det1831 det2681
mz (0.5, 8.5)                 @noisy det1267 det1834
mz (1.5, 1.5)                 @noisy det1513 det1867
mz (1.5, 3.5)                 @noisy det924 det1849
mz (1.5, 5.5)                 @noisy det1840 det1856
mz (1.5, 7.5)                 @noisy det1766 det1837
mz (1.5, 9.5)                 @noisy det1820 det2809
mz (2.5, 0.5)                 @noisy det1753 det2591
mz (2.5, 2.5)                 @noisy det1690 det1845
mz (2.5, 4.5)                 @noisy det1014 det1778
mz (2.5, 6.5)                 @noisy det224 det1760
mz (2.5, 8.5)                 @noisy det1742 det2903
mz (3.5, 1.5)                 @noisy det1772 det2313
mz (3.5, 3.5)                 @noisy det1872 det2177
mz (3.5, 5.5)                 @noisy det1779 det2772
mz (3.5, 7.5)                 @noisy det308 det1776
mz (3.5, 9.5)                 @noisy det756 det1743
mz (4.5, 0.5)                 @noisy det1806 det2102
mz (4.5, 2.5)                 @noisy det303 det1775
mz (4.5, 4.5)                 @noisy det1735 det2242
mz (4.5, 6.5)                 @noisy det1041 det1807
mz (4.5, 8.5)                 @noisy det57 det1770
mz (5.5, 1.5)                 @noisy det1466 det1828
mz (5.5, 3.5)                 @noisy det1210 det1762
mz (5.5, 5.5)                 @noisy det1852 det2781
mz (5.5, 7.5)                 @noisy det315 det1808
mz (5.5, 9.5)                 @noisy det1570 det1816
mz (6.5, 0.5)                 @noisy det1566 det1720
mz (6.5, 2.5)                 @noisy det1725 det2810
mz (6.5, 4.5)                 @noisy det360 det1850
mz (6.5, 6.5)                 @noisy det581 det1785
mz (6.5, 8.5)                 @noisy det1729 det2878
mz (7.5, 1.5)                 @noisy det261 det1738
mz (7.5, 3.5)                 @noisy det1534 det1832
mz (7.5, 5.5)                 @noisy det1404 det1795
mz (7.5, 7.5)                 @noisy det1757 det2923
mz (7.5, 9.5)                 @noisy det1784 det2758
mz (8.5, 0.5)                 @noisy det1790 det2910
mz (8.5, 2.5)                 @noisy det1819 det2728
mz (8.5, 4.5)                 @noisy det990 det1718
mz (8.5, 6.5)                 @noisy det1798 det2333
mz (8.5, 8.5)                 @noisy det363 det1764
mz (9.5, 1.5)                 @noisy det1233 det1855
mz (9.5, 3.5)                 @noisy det4 det1722
mz (9.5, 5.5)                 @noisy det1767 det2278
mz (9.5, 7.5)                 @noisy det1802 det1857
mz (9.5, 9.5)                 @noisy det1815 det2196
i (4, 9)                      @noisy
i (3.5, 0)                    @noisy
i (3.5, 9)                    @noisy
i (5.5, 6)                    @noisy
i (4.5, 8)                    @noisy
i (5, 10)                     @noisy
i (8, 9)                      @noisy
i (9, 8)                      @noisy
i (0, 5)                      @noisy
i (8.5, 8)                    @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (2.5, 10)                   @noisy
i (7.5, 6)                    @noisy
i (7, 10)                     @noisy
i (6.5, 10)                   @noisy
i (3.5, 2)                    @noisy
i (4.5, 1)                    @noisy
i (3, 6)                      @noisy
i (5.5, 8)                    @noisy
i (4.5, 10)                   @noisy
i (9, 10)                     @noisy
i (0, 7)                      @noisy
i (8.5, 1)                    @noisy
i (8.5, 10)                   @noisy
i (1.5, 4)                    @noisy
i (0.5, 6)                    @noisy
i (2.5, 3)                    @noisy
i (1, 8)                      @noisy
i (6.5, 3)                    @noisy
i (9.5, 8)                    @noisy
i (3.5, 4)                    @noisy
i (5.5, 1)                    @noisy
i (4.5, 3)                    @noisy
i (3, 8)                      @noisy
i (0, 9)                      @noisy
i (8.5, 3)                    @noisy
i (1.5, 6)                    @noisy
i (0.5, 8)                    @noisy
i (2.5, 5)                    @noisy
i (1, 10)                     @noisy
i (6.5, 5)                    @noisy
i (9.5, 10)                   @noisy
i (3.5, 6)                    @noisy
i (4.5, 5)                    @noisy
i (3, 10)                     @noisy
i (8.5, 5)                    @noisy
i (0.5, 1)                    @noisy
i (1.5, 8)                    @noisy
i (0.5, 10)                   @noisy
i (2.5, 7)                    @noisy
i (6.5, 7)                    @noisy
i (9.5, 3)                    @noisy
i (5, 0)                      @noisy
i (4.5, 7)                    @noisy
i (8.5, 7)                    @noisy
i (1.5, 1)                    @noisy
i (0.5, 3)                    @noisy
i (2.5, 0)                    @noisy
i (6, 1)                      @noisy
i (7, 0)                      @noisy
i (2.5, 9)                    @noisy
i (6.5, 0)                    @noisy
i (6.5, 9)                    @noisy
i (7.5, 8)                    @noisy
i (9.5, 5)                    @noisy
i (4.5, 0)                    @noisy
i (5, 2)                      @noisy
i (4.5, 9)                    @noisy
i (9, 0)                      @noisy
i (8.5, 0)                    @noisy
i (10, 1.5)                   @noisy
i (10, 1)                     @noisy
i (8.5, 9)                    @noisy
i (5.5, 10)                   @noisy
i (0.5, 5)                    @noisy
i (10, 10)                    @noisy
i (2.5, 2)                    @noisy
i (7, 2)                      @noisy
i (6.5, 2)                    @noisy
i (7.5, 1)                    @noisy
i (7.5, 10)                   @noisy
i (9.5, 7)                    @noisy
i (4.5, 2)                    @noisy
i (5, 4)                      @noisy
i (9, 2)                      @noisy
i (5.5, 3)                    @noisy
i (8.5, 2)                    @noisy
i (10, 3.5)                   @noisy
i (10, 3)                     @noisy
i (1, 0)                      @noisy
i (0.5, 7)                    @noisy
i (2.5, 4)                    @noisy
i (7, 4)                      @noisy
i (6.5, 4)                    @noisy
i (7.5, 3)                    @noisy
i (9.5, 0)                    @noisy
i (3, 0)                      @noisy
i (9.5, 9)                    @noisy
i (4.5, 4)                    @noisy
i (5, 6)                      @noisy
i (3.5, 8)                    @noisy
i (6, 9)                      @noisy
i (8.5, 4)                    @noisy
i (5.5, 5)                    @noisy
i (0.5, 0)                    @noisy
i (10, 5)                     @noisy
i (10, 5.5)                   @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (0.5, 9)                    @noisy
i (2.5, 6)                    @noisy
i (2, 10)                     @noisy
i (1.5, 10)                   @noisy
i (6.5, 6)                    @noisy
i (7.5, 5)                    @noisy
i (6, 10)                     @noisy
i (9.5, 2)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4, 10)                     @noisy
i (3.5, 1)                    @noisy
i (3.5, 10)                   @noisy
i (8, 1)                      @noisy
i (8.5, 6)                    @noisy
i (5.5, 7)                    @noisy
i (0.5, 2)                    @noisy
i (10, 7)                     @noisy
i (10, 7.5)                   @noisy
i (8, 10)                     @noisy
i (2, 3)                      @noisy
i (1, 4)                      @noisy
i (1.5, 3)                    @noisy
i (6, 3)                      @noisy
i (6.5, 8)                    @noisy
i (7.5, 7)                    @noisy
i (9.5, 4)                    @noisy
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 0)                    @noisy
i (8, 3)                      @noisy
i (5.5, 9)                    @noisy
i (0.5, 4)                    @noisy
i (10, 9.5)                   @noisy
i (10, 9)                     @noisy
i (1, 6)                      @noisy
i (2, 5)                      @noisy
i (1.5, 5)                    @noisy
i (6.5, 1)                    @noisy
i (7.5, 0)                    @noisy
i (6, 5)                      @noisy
i (7.5, 9)                    @noisy
i (9.5, 6)                    @noisy
i (4, 5)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 2)                    @noisy
i (8, 5)                      @noisy
i (9, 4)                      @noisy
i (0, 1)                      @noisy
i (0, 10)                     @noisy
i (2, 7)                      @noisy
i (1.5, 7)                    @noisy
i (7.5, 2)                    @noisy
i (6, 7)                      @noisy
i (7, 6)                      @noisy
i (4, 7)                      @noisy
i (3.5, 7)                    @noisy
i (5.5, 4)                    @noisy
i (4.5, 6)                    @noisy
i (5, 8)                      @noisy
i (8, 7)                      @noisy
i (9, 6)                      @noisy
i (0, 3)                      @noisy
i (2, 9)                      @noisy
i (1.5, 0)                    @noisy
i (1.5, 9)                    @noisy
i (2.5, 8)                    @noisy
i (7.5, 4)                    @noisy
i (9.5, 1)                    @noisy
i (7, 8)                      @noisy

--------         51
mzz (1, 1.5) (0.5, 1.5)       @noisy det1663 det2052
mxx (0, 1.5) (0, 1)           @noisy det886 det1974
mzz (1, 3.5) (0.5, 3.5)       @noisy det900 det2052
mxx (0, 3.5) (0, 3)           @noisy det744 det950
mzz (0.5, 5.5) (1, 5.5)       @noisy det900 det1599
mxx (0, 5.5) (0, 5)           @noisy det302 det1077
mzz (1, 7.5) (0.5, 7.5)       @noisy det1009 det1599
mxx (0, 7) (0, 7.5)           @noisy det1910 det2137
mzz (1, 9.5) (0.5, 9.5)       @noisy det26 det1009
mxx (0, 9) (0, 9.5)           @noisy det1240 det1633
mzz (1.5, 0.5) (2, 0.5)       @noisy det1698 det2087
mxx (1, 0.5) (1, 0)           @noisy det735 det1949
mzz (1.5, 2.5) (2, 2.5)       @noisy det641 det1698
mxx (1, 2) (1, 2.5)           @noisy det2105 det2615
mzz (1.5, 4.5) (2, 4.5)       @noisy det467 det641
mxx (1, 4) (1, 4.5)           @noisy det2668 det2724
mzz (1.5, 6.5) (2, 6.5)       @noisy det467 det2417
mxx (1, 6.5) (1, 6)           @noisy det531 det1926
mzz (1.5, 8.5) (2, 8.5)       @noisy det2396 det2417
mxx (1, 8) (1, 8.5)           @noisy det2775 det2827
mzz (3, 1.5) (2.5, 1.5)       @noisy det2072 det2969
mxx (2, 1) (2, 1.5)           @noisy det1746 det2730
mzz (2.5, 3.5) (3, 3.5)       @noisy det532 det2969
mxx (2, 3.5) (2, 3)           @noisy det1453 det2771
mzz (2.5, 5.5) (3, 5.5)       @noisy det532 det1516
mxx (2, 5.5) (2, 5)           @noisy det245 det1688
mzz (2.5, 7.5) (3, 7.5)       @noisy det948 det1516
mxx (2, 7) (2, 7.5)           @noisy det497 det2291
mzz (2.5, 9.5) (3, 9.5)       @noisy det480 det948
mxx (2, 9.5) (2, 9)           @noisy det249 det268
mzz (3.5, 0.5) (4, 0.5)       @noisy det385 det479
mxx (3, 0) (3, 0.5)           @noisy det769 det1985
mzz (3.5, 2.5) (4, 2.5)       @noisy det479 det2826
mxx (3, 2.5) (3, 2)           @noisy det746 det1459
mzz (4, 4.5) (3.5, 4.5)       @noisy det1824 det2826
mxx (3, 4.5) (3, 4)           @noisy det65 det966
mzz (3.5, 6.5) (4, 6.5)       @noisy det1410 det1824
mxx (3, 6) (3, 6.5)           @noisy det212 det2030
mzz (3.5, 8.5) (4, 8.5)       @noisy det295 det1410
mxx (3, 8.5) (3, 8)           @noisy det1030 det1379
mzz (5, 1.5) (4.5, 1.5)       @noisy det281 det740
mxx (4, 1.5) (4, 1)           @noisy det386 det2571
mzz (5, 3.5) (4.5, 3.5)       @noisy det740 det2553
mxx (4, 3) (4, 3.5)           @noisy det962 det2337
mzz (5, 5.5) (4.5, 5.5)       @noisy det2553 det2881
mxx (4, 5) (4, 5.5)           @noisy det477 det1413
mzz (5, 7.5) (4.5, 7.5)       @noisy det1247 det2881
mxx (4, 7) (4, 7.5)           @noisy det246 det2368
mzz (5, 9.5) (4.5, 9.5)       @noisy det1247 det2395
mxx (4, 9.5) (4, 9)           @noisy det365 det1657
mzz (5.5, 0.5) (6, 0.5)       @noisy det2132 det2786
mxx (5, 0) (5, 0.5)           @noisy det1844 det1874
mzz (5.5, 2.5) (6, 2.5)       @noisy det1678 det2132
mxx (5, 2) (5, 2.5)           @noisy det1245 det1616
mzz (5.5, 4.5) (6, 4.5)       @noisy det775 det1678
mxx (5, 4.5) (5, 4)           @noisy det19 det1229
mzz (6, 6.5) (5.5, 6.5)       @noisy det775 det1969
mxx (5, 6) (5, 6.5)           @noisy det587 det1269
mzz (5.5, 8.5) (6, 8.5)       @noisy det1942 det1969
mxx (5, 8) (5, 8.5)           @noisy det2714 det2845
mzz (6.5, 1.5) (7, 1.5)       @noisy det201 det355
mxx (6, 1.5) (6, 1)           @noisy det1198 det2202
mzz (6.5, 3.5) (7, 3.5)       @noisy det355 det1723
mxx (6, 3.5) (6, 3)           @noisy det1221 det1644
mzz (6.5, 5.5) (7, 5.5)       @noisy det1723 det1843
mxx (6, 5) (6, 5.5)           @noisy det874 det1169
mzz (6.5, 7.5) (7, 7.5)       @noisy det1109 det1843
mxx (6, 7.5) (6, 7)           @noisy det158 det1744
mzz (7, 9.5) (6.5, 9.5)       @noisy det1109 det1836
mxx (6, 9.5) (6, 9)           @noisy det300 det2362
mzz (7.5, 0.5) (8, 0.5)       @noisy det1982 det2491
mxx (7, 0.5) (7, 0)           @noisy det279 det422
mzz (7.5, 2.5) (8, 2.5)       @noisy det1606 det1982
mxx (7, 2) (7, 2.5)           @noisy det953 det2907
mzz (7.5, 4.5) (8, 4.5)       @noisy det496 det1606
mxx (7, 4.5) (7, 4)           @noisy det1947 det2502
mzz (7.5, 6.5) (8, 6.5)       @noisy det496 det1700
mxx (7, 6.5) (7, 6)           @noisy det868 det1389
mzz (7.5, 8.5) (8, 8.5)       @noisy det1700 det1888
mxx (7, 8) (7, 8.5)           @noisy det1145 det1276
mzz (8.5, 1.5) (9, 1.5)       @noisy det412 det1103
mxx (8, 1) (8, 1.5)           @noisy det1864 det1938
mzz (8.5, 3.5) (9, 3.5)       @noisy det412 det786
mxx (8, 3.5) (8, 3)           @noisy det2290 det2948
mzz (9, 5.5) (8.5, 5.5)       @noisy det786 det1915
mxx (8, 5.5) (8, 5)           @noisy det555 det2784
mzz (8.5, 7.5) (9, 7.5)       @noisy det841 det1915
mxx (8, 7.5) (8, 7)           @noisy det1694 det2914
mzz (8.5, 9.5) (9, 9.5)       @noisy det841 det1924
mxx (8, 9) (8, 9.5)           @noisy det692 det1654
mzz (9.5, 0.5) (10, 0.5)      @noisy det811 det1652
mxx (9, 0) (9, 0.5)           @noisy det658 det1584
mxx (10, 1.5) (10, 1)         @noisy det1512 det2468
mzz (9.5, 2.5) (10, 2.5)      @noisy det762 det1652
mxx (9, 2) (9, 2.5)           @noisy det230 det1336
mxx (10, 3.5) (10, 3)         @noisy det1309 det1524
mzz (9.5, 4.5) (10, 4.5)      @noisy det762 det2539
mxx (9, 4) (9, 4.5)           @noisy det650 det2033
mxx (10, 5) (10, 5.5)         @noisy det320 det2511
mzz (9.5, 6.5) (10, 6.5)      @noisy det1068 det2539
mxx (9, 6.5) (9, 6)           @noisy det1235 det2596
mxx (10, 7.5) (10, 7)         @noisy det1469 det2814
mzz (9.5, 8.5) (10, 8.5)      @noisy det689 det1068
mxx (9, 8) (9, 8.5)           @noisy det2366 det2663
mxx (10, 9) (10, 9.5)         @noisy det1623 det2792
mzz (0.5, 0) (0, 0)           @noisy det1265 det1663
mx (0.5, 1)                   @noisy det421 det735 det886 det1974
mzz (0, 2) (0.5, 2)           @noisy det2052 det2170
mx (0.5, 3)                   @noisy det744 det950 det2105 det2798
mzz (0, 4) (0.5, 4)           @noisy det900 det1719
mx (0.5, 5)                   @noisy det302 det1077 det2289 det2668
mzz (0.5, 6) (0, 6)           @noisy det1599 det2681
mx (0.5, 7)                   @noisy det531 det1910 det2137 det2779
mzz (0, 8) (0.5, 8)           @noisy det1009 det1267
mx (0.5, 9)                   @noisy det1240 det1580 det1633 det2827
mzz (0, 10) (0.5, 10)         @noisy det26 det1825
mx (1.5, 0)                   @noisy det735 det1949
mzz (1, 1) (1.5, 1)           @noisy det1513 det1698
mx (1.5, 2)                   @noisy det886 det2105 det2615 det2730
mzz (1, 3) (1.5, 3)           @noisy det641 det924
mx (1.5, 4)                   @noisy det744 det2668 det2724 det2771
mzz (1.5, 5) (1, 5)           @noisy det467 det1840
mx (1.5, 6)                   @noisy det531 det1077 det1688 det1926
mzz (1, 7) (1.5, 7)           @noisy det1766 det2417
mx (1.5, 8)                   @noisy det497 det1910 det2775 det2827
mzz (1, 9) (1.5, 9)           @noisy det2396 det2809
mx (1.5, 10)                  @noisy det268 det1240
mzz (2, 0) (2.5, 0)           @noisy det2072 det2591
mx (2.5, 1)                   @noisy det1746 det1949 det1985 det2730
mzz (2.5, 2) (2, 2)           @noisy det1690 det2969
mx (2.5, 3)                   @noisy det1453 det1459 det2615 det2771
mzz (2, 4) (2.5, 4)           @noisy det532 det1014
mx (2.5, 5)                   @noisy det245 det966 det1688 det2724
mzz (2, 6) (2.5, 6)           @noisy det224 det1516
mx (2.5, 7)                   @noisy det497 det1926 det2030 det2291
mzz (2.5, 8) (2, 8)           @noisy det948 det2903
mx (2.5, 9)                   @noisy det249 det268 det1030 det2775
mzz (2, 10) (2.5, 10)         @noisy det480 det1684
mx (3.5, 0)                   @noisy det769 det1985
mzz (3, 1) (3.5, 1)           @noisy det479 det2313
mx (3.5, 2)                   @noisy det386 det746 det1459 det1746
mzz (3, 3) (3.5, 3)           @noisy det2177 det2826
mx (3.5, 4)                   @noisy det65 det966 det1453 det2337
mzz (3.5, 5) (3, 5)           @noisy det1824 det2772
mx (3.5, 6)                   @noisy det212 det245 det1413 det2030
mzz (3, 7) (3.5, 7)           @noisy det308 det1410
mx (3.5, 8)                   @noisy det246 det1030 det1379 det2291
mzz (3, 9) (3.5, 9)           @noisy det295 det756
mx (3.5, 10)                  @noisy det249 det1657
mzz (4, 0) (4.5, 0)           @noisy det281 det2102
mx (4.5, 1)                   @noisy det386 det769 det1874 det2571
mzz (4.5, 2) (4, 2)           @noisy det303 det740
mx (4.5, 3)                   @noisy det746 det962 det1616 det2337
mzz (4, 4) (4.5, 4)           @noisy det2242 det2553
mx (4.5, 5)                   @noisy det65 det477 det1229 det1413
mzz (4, 6) (4.5, 6)           @noisy det1041 det2881
mx (4.5, 7)                   @noisy det212 det246 det1269 det2368
mzz (4.5, 8) (4, 8)           @noisy det57 det1247
mx (4.5, 9)                   @noisy det365 det1379 det1657 det2714
mzz (4, 10) (4.5, 10)         @noisy det2395 det2774
mx (5.5, 0)                   @noisy det1844 det1874
mzz (5.5, 1) (5, 1)           @noisy det1466 det2132
mx (5.5, 2)                   @noisy det1198 det1245 det1616 det2571
mzz (5, 3) (5.5, 3)           @noisy det1210 det1678
mx (5.5, 4)                   @noisy det19 det962 det1221 det1229
mzz (5, 5) (5.5, 5)           @noisy det775 det2781
mx (5.5, 6)                   @noisy det477 det587 det1169 det1269
mzz (5.5, 7) (5, 7)           @noisy det315 det1969
mx (5.5, 8)                   @noisy det1744 det2368 det2714 det2845
mzz (5, 9) (5.5, 9)           @noisy det1570 det1942
mx (5.5, 10)                  @noisy det300 det365
mzz (6.5, 0) (6, 0)           @noisy det201 det1566
mx (6.5, 1)                   @noisy det279 det1198 det1844 det2202
mzz (6, 2) (6.5, 2)           @noisy det355 det2810
mx (6.5, 3)                   @noisy det953 det1221 det1245 det1644
mzz (6, 4) (6.5, 4)           @noisy det360 det1723
mx (6.5, 5)                   @noisy det19 det874 det1169 det1947
mzz (6, 6) (6.5, 6)           @noisy det581 det1843
mx (6.5, 7)                   @noisy det158 det587 det868 det1744
mzz (6, 8) (6.5, 8)           @noisy det1109 det2878
mx (6.5, 9)                   @noisy det300 det1145 det2362 det2845
mzz (6, 10) (6.5, 10)         @noisy det1216 det1836
mx (7.5, 0)                   @noisy det279 det422
mzz (7, 1) (7.5, 1)           @noisy det261 det1982
mx (7.5, 2)                   @noisy det953 det1938 det2202 det2907
mzz (7.5, 3) (7, 3)           @noisy det1534 det1606
mx (7.5, 4)                   @noisy det1644 det1947 det2290 det2502
mzz (7, 5) (7.5, 5)           @noisy det496 det1404
mx (7.5, 6)                   @noisy det868 det874 det1389 det2784
mzz (7, 7) (7.5, 7)           @noisy det1700 det2923
mx (7.5, 8)                   @noisy det158 det1145 det1276 det2914
mzz (7, 9) (7.5, 9)           @noisy det1888 det2758
mx (7.5, 10)                  @noisy det692 det2362
mzz (8.5, 0) (8, 0)           @noisy det1103 det2910
mx (8.5, 1)                   @noisy det422 det658 det1864 det1938
mzz (8, 2) (8.5, 2)           @noisy det412 det2728
mx (8.5, 3)                   @noisy det230 det2290 det2907 det2948
mzz (8, 4) (8.5, 4)           @noisy det786 det990
mx (8.5, 5)                   @noisy det555 det2033 det2502 det2784
mzz (8.5, 6) (8, 6)           @noisy det1915 det2333
mx (8.5, 7)                   @noisy det1389 det1694 det2596 det2914
mzz (8, 8) (8.5, 8)           @noisy det363 det841
mx (8.5, 9)                   @noisy det692 det1276 det1654 det2366
mzz (8, 10) (8.5, 10)         @noisy det1408 det1924
mx (9.5, 0)                   @noisy det658 det1584
mzz (9, 1) (9.5, 1)           @noisy det1233 det1652
mx (9.5, 2)                   @noisy det230 det1336 det1864 det2468
mzz (9, 3) (9.5, 3)           @noisy det4 det762
mx (9.5, 4)                   @noisy det650 det1309 det2033 det2948
mzz (9.5, 5) (9, 5)           @noisy det2278 det2539
mx (9.5, 6)                   @noisy det555 det1235 det2511 det2596
mzz (9, 7) (9.5, 7)           @noisy det1068 det1802
mx (9.5, 8)                   @noisy det1694 det2366 det2663 det2814
mzz (9, 9) (9.5, 9)           @noisy det689 det2196
mx (9.5, 10)                  @noisy det1654 det2792
i (9.5, 7.5)                  @noisy
i (4.5, 2.5)                  @noisy
i (3, 10)                     @noisy
i (3.5, 3.5)                  @noisy
i (3.5, 9.5)                  @noisy
i (4.5, 8.5)                  @noisy
i (0, 2.5)                    @noisy
i (8.5, 2.5)                  @noisy
i (10, 0)                     @noisy
i (5, 10)                     @noisy
i (10, 6)                     @noisy
i (0.5, 4.5)                  @noisy
i (5.5, 3.5)                  @noisy
i (5.5, 9.5)                  @noisy
i (0, 8.5)                    @noisy
i (8.5, 8.5)                  @noisy
i (2.5, 4.5)                  @noisy
i (1.5, 5.5)                  @noisy
i (6.5, 4.5)                  @noisy
i (7, 10)                     @noisy
i (7.5, 3.5)                  @noisy
i (7.5, 9.5)                  @noisy
i (9.5, 3.5)                  @noisy
i (9.5, 9.5)                  @noisy
i (4.5, 4.5)                  @noisy
i (3.5, 5.5)                  @noisy
i (5.5, 5.5)                  @noisy
i (8.5, 4.5)                  @noisy
i (10, 2)                     @noisy
i (9, 10)                     @noisy
i (0.5, 0.5)                  @noisy
i (1.5, 1.5)                  @noisy
i (0, 4.5)                    @noisy
i (10, 8)                     @noisy
i (2.5, 0.5)                  @noisy
i (2.5, 6.5)                  @noisy
i (0.5, 6.5)                  @noisy
i (1.5, 7.5)                  @noisy
i (9.5, 1.5)                  @noisy
i (6.5, 0.5)                  @noisy
i (6.5, 6.5)                  @noisy
i (1.5, 9.5)                  @noisy
i (7.5, 5.5)                  @noisy
i (9.5, 5.5)                  @noisy
i (4.5, 0.5)                  @noisy
i (5.5, 1.5)                  @noisy
i (3.5, 1.5)                  @noisy
i (3.5, 7.5)                  @noisy
i (4.5, 6.5)                  @noisy
i (0, 0.5)                    @noisy
i (8.5, 0.5)                  @noisy
i (8.5, 6.5)                  @noisy
i (10, 4)                     @noisy
i (5.5, 7.5)                  @noisy
i (0.5, 2.5)                  @noisy
i (0, 6.5)                    @noisy
i (10, 10)                    @noisy
i (2.5, 2.5)                  @noisy
i (0.5, 8.5)                  @noisy
i (1, 10)                     @noisy
i (1.5, 3.5)                  @noisy
i (2.5, 8.5)                  @noisy
i (6.5, 2.5)                  @noisy
i (6.5, 8.5)                  @noisy
i (7.5, 1.5)                  @noisy
i (7.5, 7.5)                  @noisy

--------         52
mxx (0, 1) (0, 0.5)           @noisy det421 det2405
mxx (1, 1.5) (1, 2)           @noisy det886 det1974
mx (0.5, 1.5)                 @noisy det886 det2555
mz (0, 1.5)                   @noisy det1663 det2170
mxx (0, 2.5) (0, 3)           @noisy det940 det2798
mxx (1, 3.5) (1, 4)           @noisy det744 det950
mx (0.5, 3.5)                 @noisy det744 det2437
mz (0, 3.5)                   @noisy det1719 det2052
mxx (0, 4.5) (0, 5)           @noisy det2289 det2816
mxx (1, 6) (1, 5.5)           @noisy det302 det1077
mx (0.5, 5.5)                 @noisy det1077 det2380
mz (0, 5.5)                   @noisy det900 det2681
mxx (0, 7) (0, 6.5)           @noisy det983 det2779
mxx (1, 7.5) (1, 8)           @noisy det1910 det2137
mx (0.5, 7.5)                 @noisy det1910 det2453
mz (0, 7.5)                   @noisy det1267 det1599
mxx (0, 8.5) (0, 9)           @noisy det415 det1580
mxx (1, 9.5) (1, 10)          @noisy det1240 det1633
mx (0.5, 9.5)                 @noisy det1240 det2457
mz (0, 9.5)                   @noisy det1009 det1825
mxx (2, 0.5) (2, 1)           @noisy det735 det1949
mx (1.5, 0.5)                 @noisy det1949 det2375
mz (1, 0.5)                   @noisy det1265 det1513 det1663 det2087
mxx (2, 3) (2, 2.5)           @noisy det2105 det2615
mx (1.5, 2.5)                 @noisy det2526 det2615
mz (1, 2.5)                   @noisy det924 det1698 det2052 det2170
mxx (2, 4.5) (2, 5)           @noisy det2668 det2724
mx (1.5, 4.5)                 @noisy det2542 det2724
mz (1, 4.5)                   @noisy det641 det900 det1719 det1840
mxx (2, 6.5) (2, 7)           @noisy det531 det1926
mx (1.5, 6.5)                 @noisy det1926 det2504
mz (1, 6.5)                   @noisy det467 det1599 det1766 det2681
mxx (2, 9) (2, 8.5)           @noisy det2775 det2827
mx (1.5, 8.5)                 @noisy det2428 det2775
mz (1, 8.5)                   @noisy det1009 det1267 det2417 det2809
mxx (3, 1.5) (3, 2)           @noisy det1746 det2730
mx (2.5, 1.5)                 @noisy det1746 det2537
mz (2, 1.5)                   @noisy det1513 det1690 det1698 det2072
mxx (3, 3.5) (3, 4)           @noisy det1453 det2771
mx (2.5, 3.5)                 @noisy det1453 det2394
mz (2, 3.5)                   @noisy det641 det924 det1014 det2969
mxx (3, 5.5) (3, 6)           @noisy det245 det1688
mx (2.5, 5.5)                 @noisy det245 det2525
mz (2, 5.5)                   @noisy det224 det467 det532 det1840
mxx (3, 7.5) (3, 8)           @noisy det497 det2291
mx (2.5, 7.5)                 @noisy det2291 det2406
mz (2, 7.5)                   @noisy det1516 det1766 det2417 det2903
mxx (3, 9.5) (3, 10)          @noisy det249 det268
mx (2.5, 9.5)                 @noisy det249 det2400
mz (2, 9.5)                   @noisy det948 det1684 det2396 det2809
mxx (4, 0.5) (4, 1)           @noisy det769 det1985
mx (3.5, 0.5)                 @noisy det769 det2519
mz (3, 0.5)                   @noisy det385 det2072 det2313 det2591
mxx (4, 2.5) (4, 3)           @noisy det746 det1459
mx (3.5, 2.5)                 @noisy det746 det2454
mz (3, 2.5)                   @noisy det479 det1690 det2177 det2969
mxx (4, 4.5) (4, 5)           @noisy det65 det966
mx (3.5, 4.5)                 @noisy det65 det2507
mz (3, 4.5)                   @noisy det532 det1014 det2772 det2826
mxx (4, 6.5) (4, 7)           @noisy det212 det2030
mx (3.5, 6.5)                 @noisy det212 det2355
mz (3, 6.5)                   @noisy det224 det308 det1516 det1824
mxx (4, 9) (4, 8.5)           @noisy det1030 det1379
mx (3.5, 8.5)                 @noisy det1379 det2448
mz (3, 8.5)                   @noisy det756 det948 det1410 det2903
mxx (5, 1.5) (5, 2)           @noisy det386 det2571
mx (4.5, 1.5)                 @noisy det2416 det2571
mz (4, 1.5)                   @noisy det281 det303 det479 det2313
mxx (5, 3.5) (5, 4)           @noisy det962 det2337
mx (4.5, 3.5)                 @noisy det962 det2426
mz (4, 3.5)                   @noisy det740 det2177 det2242 det2826
mxx (5, 5.5) (5, 6)           @noisy det477 det1413
mx (4.5, 5.5)                 @noisy det477 det2378
mz (4, 5.5)                   @noisy det1041 det1824 det2553 det2772
mxx (5, 7.5) (5, 8)           @noisy det246 det2368
mx (4.5, 7.5)                 @noisy det2368 det2451
mz (4, 7.5)                   @noisy det57 det308 det1410 det2881
mxx (5, 9.5) (5, 10)          @noisy det365 det1657
mx (4.5, 9.5)                 @noisy det365 det2456
mz (4, 9.5)                   @noisy det295 det756 det1247 det2774
mxx (6, 1) (6, 0.5)           @noisy det1844 det1874
mx (5.5, 0.5)                 @noisy det1844 det2420
mz (5, 0.5)                   @noisy det281 det1466 det2102 det2786
mxx (6, 2.5) (6, 3)           @noisy det1245 det1616
mx (5.5, 2.5)                 @noisy det1245 det2523
mz (5, 2.5)                   @noisy det303 det740 det1210 det2132
mxx (6, 4.5) (6, 5)           @noisy det19 det1229
mx (5.5, 4.5)                 @noisy det19 det2531
mz (5, 4.5)                   @noisy det1678 det2242 det2553 det2781
mxx (6, 6.5) (6, 7)           @noisy det587 det1269
mx (5.5, 6.5)                 @noisy det587 det2501
mz (5, 6.5)                   @noisy det315 det775 det1041 det2881
mxx (6, 8.5) (6, 9)           @noisy det2714 det2845
mx (5.5, 8.5)                 @noisy det2479 det2845
mz (5, 8.5)                   @noisy det57 det1247 det1570 det1969
mxx (7, 1.5) (7, 2)           @noisy det1198 det2202
mx (6.5, 1.5)                 @noisy det2202 det2384
mz (6, 1.5)                   @noisy det201 det1466 det2132 det2810
mxx (7, 4) (7, 3.5)           @noisy det1221 det1644
mx (6.5, 3.5)                 @noisy det1644 det2463
mz (6, 3.5)                   @noisy det355 det360 det1210 det1678
mxx (7, 5.5) (7, 6)           @noisy det874 det1169
mx (6.5, 5.5)                 @noisy det874 det2533
mz (6, 5.5)                   @noisy det581 det775 det1723 det2781
mxx (7, 7.5) (7, 8)           @noisy det158 det1744
mx (6.5, 7.5)                 @noisy det158 det2473
mz (6, 7.5)                   @noisy det315 det1843 det1969 det2878
mxx (7, 9.5) (7, 10)          @noisy det300 det2362
mx (6.5, 9.5)                 @noisy det2362 det2364
mz (6, 9.5)                   @noisy det1109 det1216 det1570 det1942
mxx (8, 0.5) (8, 1)           @noisy det279 det422
mx (7.5, 0.5)                 @noisy det422 det2496
mz (7, 0.5)                   @noisy det201 det261 det1566 det2491
mxx (8, 2.5) (8, 3)           @noisy det953 det2907
mx (7.5, 2.5)                 @noisy det2409 det2907
mz (7, 2.5)                   @noisy det355 det1534 det1982 det2810
mxx (8, 4.5) (8, 5)           @noisy det1947 det2502
mx (7.5, 4.5)                 @noisy det2502 det2576
mz (7, 4.5)                   @noisy det360 det1404 det1606 det1723
mxx (8, 7) (8, 6.5)           @noisy det868 det1389
mx (7.5, 6.5)                 @noisy det1389 det2515
mz (7, 6.5)                   @noisy det496 det581 det1843 det2923
mxx (8, 8.5) (8, 9)           @noisy det1145 det1276
mx (7.5, 8.5)                 @noisy det1276 det2465
mz (7, 8.5)                   @noisy det1109 det1700 det2758 det2878
mxx (9, 1.5) (9, 2)           @noisy det1864 det1938
mx (8.5, 1.5)                 @noisy det1864 det2492
mz (8, 1.5)                   @noisy det261 det1103 det1982 det2728
mxx (9, 3.5) (9, 4)           @noisy det2290 det2948
mx (8.5, 3.5)                 @noisy det2445 det2948
mz (8, 3.5)                   @noisy det412 det990 det1534 det1606
mxx (9, 5.5) (9, 6)           @noisy det555 det2784
mx (8.5, 5.5)                 @noisy det555 det2389
mz (8, 5.5)                   @noisy det496 det786 det1404 det2333
mxx (9, 7.5) (9, 8)           @noisy det1694 det2914
mx (8.5, 7.5)                 @noisy det1694 det2540
mz (8, 7.5)                   @noisy det363 det1700 det1915 det2923
mxx (9, 10) (9, 9.5)          @noisy det692 det1654
mx (8.5, 9.5)                 @noisy det1654 det2476
mz (8, 9.5)                   @noisy det841 det1408 det1888 det2758
mxx (10, 0.5) (10, 1)         @noisy det658 det1584
mx (9.5, 0.5)                 @noisy det1584 det2546
mz (9, 0.5)                   @noisy det811 det1103 det1233 det2910
mz (10, 1.5)                  @noisy det1233 det1652
mxx (10, 2.5) (10, 3)         @noisy det230 det1336
mx (9.5, 2.5)                 @noisy det1336 det2424
mz (9, 2.5)                   @noisy det4 det412 det1652 det2728
mz (10, 3.5)                  @noisy det4 det762
mxx (10, 4.5) (10, 5)         @noisy det650 det2033
mx (9.5, 4.5)                 @noisy det650 det2485
mz (9, 4.5)                   @noisy det762 det786 det990 det2278
mz (10, 5.5)                  @noisy det2278 det2539
mxx (10, 6.5) (10, 7)         @noisy det1235 det2596
mx (9.5, 6.5)                 @noisy det1235 det2383
mz (9, 6.5)                   @noisy det1802 det1915 det2333 det2539
mz (10, 7.5)                  @noisy det1068 det1802
mxx (10, 9) (10, 8.5)         @noisy det2366 det2663
mx (9.5, 8.5)                 @noisy det2407 det2663
mz (9, 8.5)                   @noisy det363 det841 det1068 det2196
mz (10, 9.5)                  @noisy det689 det2196
mxx (0.5, 0.5) (0.5, 0)       @noisy det735 det2405
mzz (1, 1) (0.5, 1)           @noisy det1265 det1663
mxx (0.5, 2.5) (0.5, 2)       @noisy det940 det2105
mzz (1, 3) (0.5, 3)           @noisy det2052 det2170
mxx (0.5, 4.5) (0.5, 4)       @noisy det2668 det2816
mzz (0.5, 5) (1, 5)           @noisy det900 det1719
mxx (0.5, 6.5) (0.5, 6)       @noisy det531 det983
mzz (1, 7) (0.5, 7)           @noisy det1599 det2681
mxx (0.5, 8.5) (0.5, 8)       @noisy det415 det2827
mzz (1, 9) (0.5, 9)           @noisy det1009 det1267
mzz (1.5, 0) (2, 0)           @noisy det2087 det2146
mxx (1.5, 1.5) (1.5, 1)       @noisy det1974 det2730
mzz (1.5, 2) (2, 2)           @noisy det1513 det1698
mxx (1.5, 3.5) (1.5, 3)       @noisy det950 det2771
mzz (1.5, 4) (2, 4)           @noisy det641 det924
mxx (1.5, 5) (1.5, 5.5)       @noisy det302 det1688
mzz (1.5, 6) (2, 6)           @noisy det467 det1840
mxx (1.5, 7.5) (1.5, 7)       @noisy det497 det2137
mzz (1.5, 8) (2, 8)           @noisy det1766 det2417
mxx (1.5, 9.5) (1.5, 9)       @noisy det268 det1633
mzz (1.5, 10) (2, 10)         @noisy det2396 det2809
mxx (2.5, 0.5) (2.5, 0)       @noisy det735 det1985
mzz (3, 1) (2.5, 1)           @noisy det2072 det2591
mxx (2.5, 2) (2.5, 2.5)       @noisy det1459 det2105
mzz (2.5, 3) (3, 3)           @noisy det1690 det2969
mxx (2.5, 4) (2.5, 4.5)       @noisy det966 det2668
mzz (2.5, 5) (3, 5)           @noisy det532 det1014
mxx (2.5, 6.5) (2.5, 6)       @noisy det531 det2030
mzz (2.5, 7) (3, 7)           @noisy det224 det1516
mxx (2.5, 8) (2.5, 8.5)       @noisy det1030 det2827
mzz (2.5, 9) (3, 9)           @noisy det948 det2903
mzz (3.5, 0) (4, 0)           @noisy det385 det2790
mxx (3.5, 1) (3.5, 1.5)       @noisy det386 det2730
mzz (3.5, 2) (4, 2)           @noisy det479 det2313
mxx (3.5, 3) (3.5, 3.5)       @noisy det2337 det2771
mzz (4, 4) (3.5, 4)           @noisy det2177 det2826
mxx (3.5, 5) (3.5, 5.5)       @noisy det1413 det1688
mzz (3.5, 6) (4, 6)           @noisy det1824 det2772
mxx (3.5, 7) (3.5, 7.5)       @noisy det246 det497
mzz (3.5, 8) (4, 8)           @noisy det308 det1410
mxx (3.5, 9) (3.5, 9.5)       @noisy det268 det1657
mzz (4, 10) (3.5, 10)         @noisy det295 det756
mxx (4.5, 0.5) (4.5, 0)       @noisy det1874 det1985
mzz (5, 1) (4.5, 1)           @noisy det281 det2102
mxx (4.5, 2) (4.5, 2.5)       @noisy det1459 det1616
mzz (5, 3) (4.5, 3)           @noisy det303 det740
mxx (4.5, 4.5) (4.5, 4)       @noisy det966 det1229
mzz (5, 5) (4.5, 5)           @noisy det2242 det2553
mxx (4.5, 6.5) (4.5, 6)       @noisy det1269 det2030
mzz (5, 7) (4.5, 7)           @noisy det1041 det2881
mxx (4.5, 8) (4.5, 8.5)       @noisy det1030 det2714
mzz (5, 9) (4.5, 9)           @noisy det57 det1247
mzz (5.5, 0) (6, 0)           @noisy det748 det2786
mxx (5.5, 1) (5.5, 1.5)       @noisy det386 det1198
mzz (5.5, 2) (6, 2)           @noisy det1466 det2132
mxx (5.5, 3) (5.5, 3.5)       @noisy det1221 det2337
mzz (5.5, 4) (6, 4)           @noisy det1210 det1678
mxx (5.5, 5.5) (5.5, 5)       @noisy det1169 det1413
mzz (6, 6) (5.5, 6)           @noisy det775 det2781
mxx (5.5, 7) (5.5, 7.5)       @noisy det246 det1744
mzz (5.5, 8) (6, 8)           @noisy det315 det1969
mxx (5.5, 9) (5.5, 9.5)       @noisy det300 det1657
mzz (5.5, 10) (6, 10)         @noisy det1570 det1942
mxx (6.5, 0) (6.5, 0.5)       @noisy det279 det1874
mzz (6.5, 1) (7, 1)           @noisy det201 det1566
mxx (6.5, 2.5) (6.5, 2)       @noisy det953 det1616
mzz (6.5, 3) (7, 3)           @noisy det355 det2810
mxx (6.5, 4.5) (6.5, 4)       @noisy det1229 det1947
mzz (6.5, 5) (7, 5)           @noisy det360 det1723
mxx (6.5, 6) (6.5, 6.5)       @noisy det868 det1269
mzz (6.5, 7) (7, 7)           @noisy det581 det1843
mxx (6.5, 8.5) (6.5, 8)       @noisy det1145 det2714
mzz (7, 9) (6.5, 9)           @noisy det1109 det2878
mzz (7.5, 0) (8, 0)           @noisy det256 det2491
mxx (7.5, 1.5) (7.5, 1)       @noisy det1198 det1938
mzz (7.5, 2) (8, 2)           @noisy det261 det1982
mxx (7.5, 3) (7.5, 3.5)       @noisy det1221 det2290
mzz (7.5, 4) (8, 4)           @noisy det1534 det1606
mxx (7.5, 5) (7.5, 5.5)       @noisy det1169 det2784
mzz (7.5, 6) (8, 6)           @noisy det496 det1404
mxx (7.5, 7.5) (7.5, 7)       @noisy det1744 det2914
mzz (7.5, 8) (8, 8)           @noisy det1700 det2923
mxx (7.5, 9.5) (7.5, 9)       @noisy det300 det692
mzz (7.5, 10) (8, 10)         @noisy det1888 det2758
mxx (8.5, 0) (8.5, 0.5)       @noisy det279 det658
mzz (8.5, 1) (9, 1)           @noisy det1103 det2910
mxx (8.5, 2.5) (8.5, 2)       @noisy det230 det953
mzz (8.5, 3) (9, 3)           @noisy det412 det2728
mxx (8.5, 4.5) (8.5, 4)       @noisy det1947 det2033
mzz (9, 5) (8.5, 5)           @noisy det786 det990
mxx (8.5, 6) (8.5, 6.5)       @noisy det868 det2596
mzz (8.5, 7) (9, 7)           @noisy det1915 det2333
mxx (8.5, 8.5) (8.5, 8)       @noisy det1145 det2366
mzz (8.5, 9) (9, 9)           @noisy det363 det841
mzz (9.5, 0) (10, 0)          @noisy det296 det811
mxx (9.5, 1.5) (9.5, 1)       @noisy det1938 det2468
mzz (9.5, 2) (10, 2)          @noisy det1233 det1652
mxx (9.5, 3.5) (9.5, 3)       @noisy det1309 det2290
mzz (9.5, 4) (10, 4)          @noisy det4 det762
mxx (9.5, 5) (9.5, 5.5)       @noisy det2511 det2784
mzz (9.5, 6) (10, 6)          @noisy det2278 det2539
mxx (9.5, 7) (9.5, 7.5)       @noisy det2814 det2914
mzz (9.5, 8) (10, 8)          @noisy det1068 det1802
mxx (9.5, 9.5) (9.5, 9)       @noisy det692 det2792
mzz (9.5, 10) (10, 10)        @noisy det689 det2196
i (9, 0)                      @noisy
i (2.5, 10)                   @noisy
i (0, 4)                      @noisy
i (8.5, 10)                   @noisy
i (0, 0)                      @noisy
i (0, 10)                     @noisy
i (7, 0)                      @noisy
i (3, 0)                      @noisy
i (6.5, 10)                   @noisy
i (0, 6)                      @noisy
i (0, 2)                      @noisy
i (5, 0)                      @noisy
i (1, 0)                      @noisy
i (0, 8)                      @noisy
i (4.5, 10)                   @noisy
i (0.5, 10)                   @noisy

--------         53
mz (0, 0.5)                   @noisy det1265 det1663
mxx (0, 1.5) (0, 2)           @noisy det1974 det2123
mx (0.5, 1.5)                 @noisy det2123 det2555
mz (1, 1.5)                   @noisy det1265 det1513 det1698 det2052
mz (0, 2.5)                   @noisy det2052 det2170
mxx (0, 3.5) (0, 4)           @noisy det950 det1668
mx (0.5, 3.5)                 @noisy det1668 det2437
mz (1, 3.5)                   @noisy det641 det900 det924 det2170
mz (0, 4.5)                   @noisy det900 det1719
mxx (0, 5.5) (0, 6)           @noisy det302 det1641
mx (0.5, 5.5)                 @noisy det1641 det2380
mz (1, 5.5)                   @noisy det467 det1599 det1719 det1840
mz (0, 6.5)                   @noisy det1599 det2681
mxx (0, 7.5) (0, 8)           @noisy det1643 det2137
mx (0.5, 7.5)                 @noisy det1643 det2453
mz (1, 7.5)                   @noisy det1009 det1766 det2417 det2681
mz (0, 8.5)                   @noisy det1009 det1267
mxx (0, 9.5) (0, 10)          @noisy det549 det1633
mx (0.5, 9.5)                 @noisy det549 det2457
mz (1, 9.5)                   @noisy det26 det1267 det2396 det2809
mxx (1, 0.5) (1, 1)           @noisy det70 det735
mx (1.5, 0.5)                 @noisy det70 det2375
mz (2, 0.5)                   @noisy det1698 det2072 det2146 det2591
mxx (1, 2.5) (1, 3)           @noisy det1242 det2105
mx (1.5, 2.5)                 @noisy det1242 det2526
mz (2, 2.5)                   @noisy det641 det1513 det1690 det2969
mxx (1, 4.5) (1, 5)           @noisy det508 det2668
mx (1.5, 4.5)                 @noisy det508 det2542
mz (2, 4.5)                   @noisy det467 det532 det924 det1014
mxx (1, 6.5) (1, 7)           @noisy det531 det1496
mx (1.5, 6.5)                 @noisy det1496 det2504
mz (2, 6.5)                   @noisy det224 det1516 det1840 det2417
mxx (1, 8.5) (1, 9)           @noisy det1801 det2827
mx (1.5, 8.5)                 @noisy det1801 det2428
mz (2, 8.5)                   @noisy det948 det1766 det2396 det2903
mxx (2, 1.5) (2, 2)           @noisy det2730 det2778
mx (2.5, 1.5)                 @noisy det2537 det2778
mz (3, 1.5)                   @noisy det479 det2313 det2591 det2969
mxx (2, 3.5) (2, 4)           @noisy det631 det2771
mx (2.5, 3.5)                 @noisy det631 det2394
mz (3, 3.5)                   @noisy det532 det1690 det2177 det2826
mxx (2, 5.5) (2, 6)           @noisy det565 det1688
mx (2.5, 5.5)                 @noisy det565 det2525
mz (3, 5.5)                   @noisy det1014 det1516 det1824 det2772
mxx (2, 7.5) (2, 8)           @noisy det497 det720
mx (2.5, 7.5)                 @noisy det720 det2406
mz (3, 7.5)                   @noisy det224 det308 det948 det1410
mxx (2, 9.5) (2, 10)          @noisy det268 det2050
mx (2.5, 9.5)                 @noisy det2050 det2400
mz (3, 9.5)                   @noisy det295 det480 det756 det2903
mxx (3, 1) (3, 0.5)           @noisy det1985 det2032
mx (3.5, 0.5)                 @noisy det2032 det2519
mz (4, 0.5)                   @noisy det281 det479 det2102 det2790
mxx (3, 2.5) (3, 3)           @noisy det1459 det2793
mx (3.5, 2.5)                 @noisy det2454 det2793
mz (4, 2.5)                   @noisy det303 det740 det2313 det2826
mxx (3, 4.5) (3, 5)           @noisy det966 det2064
mx (3.5, 4.5)                 @noisy det2064 det2507
mz (4, 4.5)                   @noisy det1824 det2177 det2242 det2553
mxx (3, 7) (3, 6.5)           @noisy det1369 det2030
mx (3.5, 6.5)                 @noisy det1369 det2355
mz (4, 6.5)                   @noisy det1041 det1410 det2772 det2881
mxx (3, 8.5) (3, 9)           @noisy det1030 det2583
mx (3.5, 8.5)                 @noisy det2448 det2583
mz (4, 8.5)                   @noisy det57 det295 det308 det1247
mxx (4, 1.5) (4, 2)           @noisy det386 det396
mx (4.5, 1.5)                 @noisy det396 det2416
mz (5, 1.5)                   @noisy det740 det1466 det2102 det2132
mxx (4, 4) (4, 3.5)           @noisy det972 det2337
mx (4.5, 3.5)                 @noisy det972 det2426
mz (5, 3.5)                   @noisy det303 det1210 det1678 det2553
mxx (4, 5.5) (4, 6)           @noisy det1413 det1439
mx (4.5, 5.5)                 @noisy det1439 det2378
mz (5, 5.5)                   @noisy det775 det2242 det2781 det2881
mxx (4, 7.5) (4, 8)           @noisy det246 det1898
mx (4.5, 7.5)                 @noisy det1898 det2451
mz (5, 7.5)                   @noisy det315 det1041 det1247 det1969
mxx (4, 9.5) (4, 10)          @noisy det1657 det1661
mx (4.5, 9.5)                 @noisy det1661 det2456
mz (5, 9.5)                   @noisy det57 det1570 det1942 det2395
mxx (5, 0.5) (5, 1)           @noisy det1874 det2741
mx (5.5, 0.5)                 @noisy det2420 det2741
mz (6, 0.5)                   @noisy det201 det748 det1566 det2132
mxx (5, 3) (5, 2.5)           @noisy det1616 det2594
mx (5.5, 2.5)                 @noisy det2523 det2594
mz (6, 2.5)                   @noisy det355 det1466 det1678 det2810
mxx (5, 4.5) (5, 5)           @noisy det1037 det1229
mx (5.5, 4.5)                 @noisy det1037 det2531
mz (6, 4.5)                   @noisy det360 det775 det1210 det1723
mxx (5, 6.5) (5, 7)           @noisy det1269 det2721
mx (5.5, 6.5)                 @noisy det2501 det2721
mz (6, 6.5)                   @noisy det581 det1843 det1969 det2781
mxx (5, 9) (5, 8.5)           @noisy det816 det2714
mx (5.5, 8.5)                 @noisy det816 det2479
mz (6, 8.5)                   @noisy det315 det1109 det1942 det2878
mxx (6, 1.5) (6, 2)           @noisy det1198 det2225
mx (6.5, 1.5)                 @noisy det2225 det2384
mz (7, 1.5)                   @noisy det261 det355 det1566 det1982
mxx (6, 3.5) (6, 4)           @noisy det1221 det1914
mx (6.5, 3.5)                 @noisy det1914 det2463
mz (7, 3.5)                   @noisy det1534 det1606 det1723 det2810
mxx (6, 6) (6, 5.5)           @noisy det1169 det2370
mx (6.5, 5.5)                 @noisy det2370 det2533
mz (7, 5.5)                   @noisy det360 det496 det1404 det1843
mxx (6, 7.5) (6, 8)           @noisy det1610 det1744
mx (6.5, 7.5)                 @noisy det1610 det2473
mz (7, 7.5)                   @noisy det581 det1109 det1700 det2923
mxx (6, 9.5) (6, 10)          @noisy det300 det552
mx (6.5, 9.5)                 @noisy det552 det2364
mz (7, 9.5)                   @noisy det1836 det1888 det2758 det2878
mxx (7, 0.5) (7, 1)           @noisy det94 det279
mx (7.5, 0.5)                 @noisy det94 det2496
mz (8, 0.5)                   @noisy det256 det1103 det1982 det2910
mxx (7, 2.5) (7, 3)           @noisy det953 det1673
mx (7.5, 2.5)                 @noisy det1673 det2409
mz (8, 2.5)                   @noisy det261 det412 det1606 det2728
mxx (7, 4.5) (7, 5)           @noisy det760 det1947
mx (7.5, 4.5)                 @noisy det760 det2576
mz (8, 4.5)                   @noisy det496 det786 det990 det1534
mxx (7, 6.5) (7, 7)           @noisy det865 det868
mx (7.5, 6.5)                 @noisy det865 det2515
mz (8, 6.5)                   @noisy det1404 det1700 det1915 det2333
mxx (7, 9) (7, 8.5)           @noisy det1145 det2738
mx (7.5, 8.5)                 @noisy det2465 det2738
mz (8, 8.5)                   @noisy det363 det841 det1888 det2923
mxx (8, 2) (8, 1.5)           @noisy det1183 det1938
mx (8.5, 1.5)                 @noisy det1183 det2492
mz (9, 1.5)                   @noisy det412 det1233 det1652 det2910
mxx (8, 3.5) (8, 4)           @noisy det2290 det2293
mx (8.5, 3.5)                 @noisy det2293 det2445
mz (9, 3.5)                   @noisy det4 det762 det786 det2728
mxx (8, 5.5) (8, 6)           @noisy det2168 det2784
mx (8.5, 5.5)                 @noisy det2168 det2389
mz (9, 5.5)                   @noisy det990 det1915 det2278 det2539
mxx (8, 7.5) (8, 8)           @noisy det380 det2914
mx (8.5, 7.5)                 @noisy det380 det2540
mz (9, 7.5)                   @noisy det841 det1068 det1802 det2333
mxx (8, 9.5) (8, 10)          @noisy det692 det1461
mx (8.5, 9.5)                 @noisy det1461 det2476
mz (9, 9.5)                   @noisy det363 det689 det1924 det2196
mxx (9, 0.5) (9, 1)           @noisy det658 det814
mx (9.5, 0.5)                 @noisy det814 det2546
mz (10, 0.5)                  @noisy det296 det1652
mxx (10, 1.5) (10, 2)         @noisy det1851 det2468
mxx (9, 2.5) (9, 3)           @noisy det230 det1406
mx (9.5, 2.5)                 @noisy det1406 det2424
mz (10, 2.5)                  @noisy det762 det1233
mxx (10, 4) (10, 3.5)         @noisy det1309 det2147
mxx (9, 5) (9, 4.5)           @noisy det52 det2033
mx (9.5, 4.5)                 @noisy det52 det2485
mz (10, 4.5)                  @noisy det4 det2539
mxx (10, 5.5) (10, 6)         @noisy det913 det2511
mxx (9, 6.5) (9, 7)           @noisy det314 det2596
mx (9.5, 6.5)                 @noisy det314 det2383
mz (10, 6.5)                  @noisy det1068 det2278
mxx (10, 7.5) (10, 8)         @noisy det1205 det2814
mxx (9, 8.5) (9, 9)           @noisy det2366 det2941
mx (9.5, 8.5)                 @noisy det2407 det2941
mz (10, 8.5)                  @noisy det689 det1802
mxx (10, 9.5) (10, 10)        @noisy det1680 det2792
mxx (0.5, 0.5) (0.5, 1)       @noisy det735 det2405
mzz (1, 0) (0.5, 0)           @noisy det1265 det1663
mxx (0.5, 2.5) (0.5, 3)       @noisy det940 det2105
mzz (1, 2) (0.5, 2)           @noisy det2052 det2170
mxx (0.5, 5) (0.5, 4.5)       @noisy det2668 det2816
mzz (1, 4) (0.5, 4)           @noisy det900 det1719
mxx (0.5, 6.5) (0.5, 7)       @noisy det531 det983
mzz (0.5, 6) (1, 6)           @noisy det1599 det2681
mxx (0.5, 8.5) (0.5, 9)       @noisy det415 det2827
mzz (1, 8) (0.5, 8)           @noisy det1009 det1267
mzz (1, 10) (0.5, 10)         @noisy det26 det1825
mxx (1.5, 1.5) (1.5, 2)       @noisy det1974 det2730
mzz (1.5, 1) (2, 1)           @noisy det1513 det1698
mxx (1.5, 4) (1.5, 3.5)       @noisy det950 det2771
mzz (2, 3) (1.5, 3)           @noisy det641 det924
mxx (1.5, 5.5) (1.5, 6)       @noisy det302 det1688
mzz (1.5, 5) (2, 5)           @noisy det467 det1840
mxx (1.5, 7.5) (1.5, 8)       @noisy det497 det2137
mzz (1.5, 7) (2, 7)           @noisy det1766 det2417
mxx (1.5, 10) (1.5, 9.5)      @noisy det268 det1633
mzz (2, 9) (1.5, 9)           @noisy det2396 det2809
mxx (2.5, 0.5) (2.5, 1)       @noisy det735 det1985
mzz (2.5, 0) (3, 0)           @noisy det2072 det2591
mxx (2.5, 2.5) (2.5, 3)       @noisy det1459 det2105
mzz (2.5, 2) (3, 2)           @noisy det1690 det2969
mxx (2.5, 4.5) (2.5, 5)       @noisy det966 det2668
mzz (2.5, 4) (3, 4)           @noisy det532 det1014
mxx (2.5, 7) (2.5, 6.5)       @noisy det531 det2030
mzz (3, 6) (2.5, 6)           @noisy det224 det1516
mxx (2.5, 8.5) (2.5, 9)       @noisy det1030 det2827
mzz (2.5, 8) (3, 8)           @noisy det948 det2903
mzz (2.5, 10) (3, 10)         @noisy det480 det1684
mxx (3.5, 1.5) (3.5, 2)       @noisy det386 det2730
mzz (3.5, 1) (4, 1)           @noisy det479 det2313
mxx (3.5, 3.5) (3.5, 4)       @noisy det2337 det2771
mzz (3.5, 3) (4, 3)           @noisy det2177 det2826
mxx (3.5, 5.5) (3.5, 6)       @noisy det1413 det1688
mzz (3.5, 5) (4, 5)           @noisy det1824 det2772
mxx (3.5, 7.5) (3.5, 8)       @noisy det246 det497
mzz (3.5, 7) (4, 7)           @noisy det308 det1410
mxx (3.5, 9.5) (3.5, 10)      @noisy det268 det1657
mzz (4, 9) (3.5, 9)           @noisy det295 det756
mxx (4.5, 0.5) (4.5, 1)       @noisy det1874 det1985
mzz (5, 0) (4.5, 0)           @noisy det281 det2102
mxx (4.5, 2.5) (4.5, 3)       @noisy det1459 det1616
mzz (4.5, 2) (5, 2)           @noisy det303 det740
mxx (4.5, 4.5) (4.5, 5)       @noisy det966 det1229
mzz (5, 4) (4.5, 4)           @noisy det2242 det2553
mxx (4.5, 6.5) (4.5, 7)       @noisy det1269 det2030
mzz (5, 6) (4.5, 6)           @noisy det1041 det2881
mxx (4.5, 8.5) (4.5, 9)       @noisy det1030 det2714
mzz (4.5, 8) (5, 8)           @noisy det57 det1247
mzz (5, 10) (4.5, 10)         @noisy det2395 det2774
mxx (5.5, 1.5) (5.5, 2)       @noisy det386 det1198
mzz (5.5, 1) (6, 1)           @noisy det1466 det2132
mxx (5.5, 3.5) (5.5, 4)       @noisy det1221 det2337
mzz (5.5, 3) (6, 3)           @noisy det1210 det1678
mxx (5.5, 5.5) (5.5, 6)       @noisy det1169 det1413
mzz (5.5, 5) (6, 5)           @noisy det775 det2781
mxx (5.5, 7.5) (5.5, 8)       @noisy det246 det1744
mzz (5.5, 7) (6, 7)           @noisy det315 det1969
mxx (5.5, 9.5) (5.5, 10)      @noisy det300 det1657
mzz (5.5, 9) (6, 9)           @noisy det1570 det1942
mxx (6.5, 0.5) (6.5, 1)       @noisy det279 det1874
mzz (6.5, 0) (7, 0)           @noisy det201 det1566
mxx (6.5, 2.5) (6.5, 3)       @noisy det953 det1616
mzz (6.5, 2) (7, 2)           @noisy det355 det2810
mxx (6.5, 5) (6.5, 4.5)       @noisy det1229 det1947
mzz (7, 4) (6.5, 4)           @noisy det360 det1723
mxx (6.5, 6.5) (6.5, 7)       @noisy det868 det1269
mzz (6.5, 6) (7, 6)           @noisy det581 det1843
mxx (6.5, 8.5) (6.5, 9)       @noisy det1145 det2714
mzz (6.5, 8) (7, 8)           @noisy det1109 det2878
mzz (7, 10) (6.5, 10)         @noisy det1216 det1836
mxx (7.5, 2) (7.5, 1.5)       @noisy det1198 det1938
mzz (7.5, 1) (8, 1)           @noisy det261 det1982
mxx (7.5, 3.5) (7.5, 4)       @noisy det1221 det2290
mzz (7.5, 3) (8, 3)           @noisy det1534 det1606
mxx (7.5, 5.5) (7.5, 6)       @noisy det1169 det2784
mzz (7.5, 5) (8, 5)           @noisy det496 det1404
mxx (7.5, 8) (7.5, 7.5)       @noisy det1744 det2914
mzz (8, 7) (7.5, 7)           @noisy det1700 det2923
mxx (7.5, 9.5) (7.5, 10)      @noisy det300 det692
mzz (7.5, 9) (8, 9)           @noisy det1888 det2758
mxx (8.5, 0.5) (8.5, 1)       @noisy det279 det658
mzz (8.5, 0) (9, 0)           @noisy det1103 det2910
mxx (8.5, 2.5) (8.5, 3)       @noisy det230 det953
mzz (8.5, 2) (9, 2)           @noisy det412 det2728
mxx (8.5, 4.5) (8.5, 5)       @noisy det1947 det2033
mzz (8.5, 4) (9, 4)           @noisy det786 det990
mxx (8.5, 6.5) (8.5, 7)       @noisy det868 det2596
mzz (8.5, 6) (9, 6)           @noisy det1915 det2333
mxx (8.5, 8.5) (8.5, 9)       @noisy det1145 det2366
mzz (8.5, 8) (9, 8)           @noisy det363 det841
mzz (9, 10) (8.5, 10)         @noisy det1408 det1924
mxx (9.5, 1.5) (9.5, 2)       @noisy det1938 det2468
mzz (10, 1) (9.5, 1)          @noisy det1233 det1652
mxx (9.5, 4) (9.5, 3.5)       @noisy det1309 det2290
mzz (9.5, 3) (10, 3)          @noisy det4 det762
mxx (9.5, 5.5) (9.5, 6)       @noisy det2511 det2784
mzz (9.5, 5) (10, 5)          @noisy det2278 det2539
mxx (9.5, 7.5) (9.5, 8)       @noisy det2814 det2914
mzz (9.5, 7) (10, 7)          @noisy det1068 det1802
mxx (9.5, 10) (9.5, 9.5)      @noisy det692 det2792
mzz (10, 9) (9.5, 9)          @noisy det689 det2196
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (4, 0)                      @noisy
i (7.5, 0)                    @noisy
i (0, 0)                      @noisy
i (3.5, 0)                    @noisy
i (9.5, 0)                    @noisy
i (0, 3)                      @noisy
i (0, 9)                      @noisy
i (2, 0)                      @noisy
i (8, 0)                      @noisy
i (5.5, 0)                    @noisy
i (1.5, 0)                    @noisy
i (10, 0)                     @noisy
i (0, 5)                      @noisy
i (6, 0)                      @noisy

--------         54
mzz (0, 1) (0.5, 1)           @noisy det1265 det1663
mz (0.5, 0.5)                 @noisy det1663 det2870
mx (0.5, 0)                   @noisy det247 det735
mzz (0, 3) (0.5, 3)           @noisy det2052 det2170
mz (0.5, 2.5)                 @noisy det2052 det2913
mx (0.5, 2)                   @noisy det952 det1974 det2105 det2123
mzz (0.5, 5) (0, 5)           @noisy det900 det1719
mz (0.5, 4.5)                 @noisy det23 det900
mx (0.5, 4)                   @noisy det459 det950 det1668 det2668
mzz (0, 7) (0.5, 7)           @noisy det1599 det2681
mz (0.5, 6.5)                 @noisy det1599 det2847
mx (0.5, 6)                   @noisy det302 det531 det1641 det2534
mzz (0, 9) (0.5, 9)           @noisy det1009 det1267
mz (0.5, 8.5)                 @noisy det1009 det2850
mx (0.5, 8)                   @noisy det727 det1643 det2137 det2827
mx (0.5, 10)                  @noisy det549 det1633
mzz (1, 0) (1.5, 0)           @noisy det2087 det2146
mzz (1, 2) (1.5, 2)           @noisy det1513 det1698
mz (1.5, 1.5)                 @noisy det1698 det2905
mx (1.5, 1)                   @noisy det70 det735 det2123 det2730
mzz (1.5, 4) (1, 4)           @noisy det641 det924
mz (1.5, 3.5)                 @noisy det641 det2953
mx (1.5, 3)                   @noisy det1242 det1668 det2105 det2771
mzz (1, 6) (1.5, 6)           @noisy det467 det1840
mz (1.5, 5.5)                 @noisy det467 det2955
mx (1.5, 5)                   @noisy det508 det1641 det1688 det2668
mzz (1, 8) (1.5, 8)           @noisy det1766 det2417
mz (1.5, 7.5)                 @noisy det2417 det2885
mx (1.5, 7)                   @noisy det497 det531 det1496 det1643
mzz (1.5, 10) (1, 10)         @noisy det2396 det2809
mz (1.5, 9.5)                 @noisy det2396 det2901
mx (1.5, 9)                   @noisy det268 det549 det1801 det2827
mzz (2, 1) (2.5, 1)           @noisy det2072 det2591
mz (2.5, 0.5)                 @noisy det2 det2072
mx (2.5, 0)                   @noisy det70 det1985
mzz (2, 3) (2.5, 3)           @noisy det1690 det2969
mz (2.5, 2.5)                 @noisy det2853 det2969
mx (2.5, 2)                   @noisy det1242 det1459 det2730 det2778
mzz (2, 5) (2.5, 5)           @noisy det532 det1014
mz (2.5, 4.5)                 @noisy det532 det2830
mx (2.5, 4)                   @noisy det508 det631 det966 det2771
mzz (2.5, 7) (2, 7)           @noisy det224 det1516
mz (2.5, 6.5)                 @noisy det8 det1516
mx (2.5, 6)                   @noisy det565 det1496 det1688 det2030
mzz (2, 9) (2.5, 9)           @noisy det948 det2903
mz (2.5, 8.5)                 @noisy det948 det2957
mx (2.5, 8)                   @noisy det497 det720 det1030 det1801
mx (2.5, 10)                  @noisy det268 det2050
mzz (3.5, 0) (3, 0)           @noisy det385 det2790
mzz (3, 2) (3.5, 2)           @noisy det479 det2313
mz (3.5, 1.5)                 @noisy det479 det2861
mx (3.5, 1)                   @noisy det386 det1985 det2032 det2778
mzz (3, 4) (3.5, 4)           @noisy det2177 det2826
mz (3.5, 3.5)                 @noisy det2826 det2879
mx (3.5, 3)                   @noisy det631 det1459 det2337 det2793
mzz (3.5, 6) (3, 6)           @noisy det1824 det2772
mz (3.5, 5.5)                 @noisy det1824 det2867
mx (3.5, 5)                   @noisy det565 det966 det1413 det2064
mzz (3, 8) (3.5, 8)           @noisy det308 det1410
mz (3.5, 7.5)                 @noisy det1410 det2868
mx (3.5, 7)                   @noisy det246 det720 det1369 det2030
mzz (3, 10) (3.5, 10)         @noisy det295 det756
mz (3.5, 9.5)                 @noisy det295 det2928
mx (3.5, 9)                   @noisy det1030 det1657 det2050 det2583
mzz (4, 1) (4.5, 1)           @noisy det281 det2102
mz (4.5, 0.5)                 @noisy det281 det2848
mx (4.5, 0)                   @noisy det1874 det2032
mzz (4.5, 3) (4, 3)           @noisy det303 det740
mz (4.5, 2.5)                 @noisy det740 det2864
mx (4.5, 2)                   @noisy det386 det396 det1616 det2793
mzz (4, 5) (4.5, 5)           @noisy det2242 det2553
mz (4.5, 4.5)                 @noisy det2553 det2950
mx (4.5, 4)                   @noisy det972 det1229 det2064 det2337
mzz (4, 7) (4.5, 7)           @noisy det1041 det2881
mz (4.5, 6.5)                 @noisy det2881 det2895
mx (4.5, 6)                   @noisy det1269 det1369 det1413 det1439
mzz (4, 9) (4.5, 9)           @noisy det57 det1247
mz (4.5, 8.5)                 @noisy det1247 det2933
mx (4.5, 8)                   @noisy det246 det1898 det2583 det2714
mx (4.5, 10)                  @noisy det1657 det1661
mzz (5, 0) (5.5, 0)           @noisy det748 det2786
mzz (5.5, 2) (5, 2)           @noisy det1466 det2132
mz (5.5, 1.5)                 @noisy det2132 det2911
mx (5.5, 1)                   @noisy det396 det1198 det1874 det2741
mzz (5, 4) (5.5, 4)           @noisy det1210 det1678
mz (5.5, 3.5)                 @noisy det11 det1678
mx (5.5, 3)                   @noisy det972 det1221 det1616 det2594
mzz (5, 6) (5.5, 6)           @noisy det775 det2781
mz (5.5, 5.5)                 @noisy det775 det2927
mx (5.5, 5)                   @noisy det1037 det1169 det1229 det1439
mzz (5.5, 8) (5, 8)           @noisy det315 det1969
mz (5.5, 7.5)                 @noisy det1969 det2892
mx (5.5, 7)                   @noisy det1269 det1744 det1898 det2721
mzz (5, 10) (5.5, 10)         @noisy det1570 det1942
mz (5.5, 9.5)                 @noisy det1942 det2900
mx (5.5, 9)                   @noisy det300 det816 det1661 det2714
mzz (6, 1) (6.5, 1)           @noisy det201 det1566
mz (6.5, 0.5)                 @noisy det201 det2934
mx (6.5, 0)                   @noisy det279 det2741
mzz (6, 3) (6.5, 3)           @noisy det355 det2810
mz (6.5, 2.5)                 @noisy det355 det2938
mx (6.5, 2)                   @noisy det953 det1198 det2225 det2594
mzz (6.5, 5) (6, 5)           @noisy det360 det1723
mz (6.5, 4.5)                 @noisy det1723 det2862
mx (6.5, 4)                   @noisy det1037 det1221 det1914 det1947
mzz (6, 7) (6.5, 7)           @noisy det581 det1843
mz (6.5, 6.5)                 @noisy det1843 det2947
mx (6.5, 6)                   @noisy det868 det1169 det2370 det2721
mzz (6, 9) (6.5, 9)           @noisy det1109 det2878
mz (6.5, 8.5)                 @noisy det1109 det2945
mx (6.5, 8)                   @noisy det816 det1145 det1610 det1744
mx (6.5, 10)                  @noisy det300 det552
mzz (7, 0) (7.5, 0)           @noisy det256 det2491
mzz (7.5, 2) (7, 2)           @noisy det261 det1982
mz (7.5, 1.5)                 @noisy det1982 det2952
mx (7.5, 1)                   @noisy det94 det279 det1938 det2225
mzz (7, 4) (7.5, 4)           @noisy det1534 det1606
mz (7.5, 3.5)                 @noisy det1606 det2916
mx (7.5, 3)                   @noisy det953 det1673 det1914 det2290
mzz (7, 6) (7.5, 6)           @noisy det496 det1404
mz (7.5, 5.5)                 @noisy det496 det2884
mx (7.5, 5)                   @noisy det760 det1947 det2370 det2784
mzz (7.5, 8) (7, 8)           @noisy det1700 det2923
mz (7.5, 7.5)                 @noisy det1700 det2920
mx (7.5, 7)                   @noisy det865 det868 det1610 det2914
mzz (7, 10) (7.5, 10)         @noisy det1888 det2758
mz (7.5, 9.5)                 @noisy det1888 det2872
mx (7.5, 9)                   @noisy det552 det692 det1145 det2738
mzz (8.5, 1) (8, 1)           @noisy det1103 det2910
mz (8.5, 0.5)                 @noisy det1103 det2836
mx (8.5, 0)                   @noisy det94 det658
mzz (8, 3) (8.5, 3)           @noisy det412 det2728
mz (8.5, 2.5)                 @noisy det412 det2840
mx (8.5, 2)                   @noisy det230 det1183 det1673 det1938
mzz (8, 5) (8.5, 5)           @noisy det786 det990
mz (8.5, 4.5)                 @noisy det786 det2929
mx (8.5, 4)                   @noisy det760 det2033 det2290 det2293
mzz (8, 7) (8.5, 7)           @noisy det1915 det2333
mz (8.5, 6.5)                 @noisy det1915 det2915
mx (8.5, 6)                   @noisy det865 det2168 det2596 det2784
mzz (8, 9) (8.5, 9)           @noisy det363 det841
mz (8.5, 8.5)                 @noisy det13 det841
mx (8.5, 8)                   @noisy det380 det2366 det2738 det2914
mx (8.5, 10)                  @noisy det692 det1461
mzz (9, 0) (9.5, 0)           @noisy det296 det811
mzz (9, 2) (9.5, 2)           @noisy det1233 det1652
mz (9.5, 1.5)                 @noisy det1652 det2890
mx (9.5, 1)                   @noisy det658 det814 det1183 det2468
mzz (9.5, 4) (9, 4)           @noisy det4 det762
mz (9.5, 3.5)                 @noisy det762 det2961
mx (9.5, 3)                   @noisy det230 det1309 det1406 det2293
mzz (9, 6) (9.5, 6)           @noisy det2278 det2539
mz (9.5, 5.5)                 @noisy det16 det2539
mx (9.5, 5)                   @noisy det52 det2033 det2168 det2511
mzz (9, 8) (9.5, 8)           @noisy det1068 det1802
mz (9.5, 7.5)                 @noisy det1068 det2897
mx (9.5, 7)                   @noisy det314 det380 det2596 det2814
mzz (9.5, 10) (9, 10)         @noisy det689 det2196
mz (9.5, 9.5)                 @noisy det689 det2898
mx (9.5, 9)                   @noisy det1461 det2366 det2792 det2941
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (4, 9.5)                    @noisy
i (3.5, 0.5)                  @noisy
i (5, 1.5)                    @noisy
i (8, 0.5)                    @noisy
i (5.5, 6.5)                  @noisy
i (8, 0)                      @noisy
i (5, 1)                      @noisy
i (8, 9.5)                    @noisy
i (10, 6)                     @noisy
i (10, 6.5)                   @noisy
i (0, 5.5)                    @noisy
i (9, 8.5)                    @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1.5, 2.5)                  @noisy
i (2.5, 1.5)                  @noisy
i (6, 2.5)                    @noisy
i (6, 2)                      @noisy
i (7, 1.5)                    @noisy
i (7, 1)                      @noisy
i (7.5, 6.5)                  @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3.5, 2.5)                  @noisy
i (4.5, 1.5)                  @noisy
i (3, 6.5)                    @noisy
i (5, 3.5)                    @noisy
i (8, 2.5)                    @noisy
i (5.5, 8.5)                  @noisy
i (8, 2)                      @noisy
i (5, 3)                      @noisy
i (9, 1.5)                    @noisy
i (9, 1)                      @noisy
i (0, 7.5)                    @noisy
i (8.5, 1.5)                  @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (1.5, 4.5)                  @noisy
i (2.5, 3.5)                  @noisy
i (1, 8.5)                    @noisy
i (6, 4.5)                    @noisy
i (6, 4)                      @noisy
i (7, 3.5)                    @noisy
i (7, 3)                      @noisy
i (6.5, 3.5)                  @noisy
i (9.5, 8.5)                  @noisy
i (3.5, 4.5)                  @noisy
i (4.5, 3.5)                  @noisy
i (3, 8.5)                    @noisy
i (5, 5.5)                    @noisy
i (8, 4.5)                    @noisy
i (8, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (9, 3.5)                    @noisy
i (9, 3)                      @noisy
i (0, 9.5)                    @noisy
i (8.5, 3.5)                  @noisy
i (1.5, 6.5)                  @noisy
i (2.5, 5.5)                  @noisy
i (6, 6.5)                    @noisy
i (6, 6)                      @noisy
i (7, 5)                      @noisy
i (7, 5.5)                    @noisy
i (6.5, 5.5)                  @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (3.5, 6.5)                  @noisy
i (4.5, 5.5)                  @noisy
i (5, 7.5)                    @noisy
i (5, 7)                      @noisy
i (9, 5.5)                    @noisy
i (0, 2)                      @noisy
i (0, 2.5)                    @noisy
i (9, 5)                      @noisy
i (8.5, 5.5)                  @noisy
i (0.5, 1.5)                  @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (1.5, 8.5)                  @noisy
i (2.5, 7.5)                  @noisy
i (7, 7.5)                    @noisy
i (7, 7)                      @noisy
i (6.5, 7.5)                  @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (4.5, 7.5)                  @noisy
i (5, 9.5)                    @noisy
i (5, 9)                      @noisy
i (9, 7.5)                    @noisy
i (9, 7)                      @noisy
i (8.5, 7.5)                  @noisy
i (0.5, 3.5)                  @noisy
i (10, 8)                     @noisy
i (10, 8.5)                   @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (6, 1.5)                    @noisy
i (7, 0.5)                    @noisy
i (2.5, 9.5)                  @noisy
i (7, 9.5)                    @noisy
i (7, 9)                      @noisy
i (6.5, 9.5)                  @noisy
i (7.5, 8.5)                  @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (5, 2.5)                    @noisy
i (4, 4.5)                    @noisy
i (4.5, 9.5)                  @noisy
i (4, 4)                      @noisy
i (9, 0.5)                    @noisy
i (9, 9.5)                    @noisy
i (9, 9)                      @noisy
i (10, 1.5)                   @noisy
i (8.5, 9.5)                  @noisy
i (10, 1)                     @noisy
i (0.5, 5.5)                  @noisy
i (10, 10)                    @noisy
i (1, 7.5)                    @noisy
i (1, 7)                      @noisy
i (2, 6.5)                    @noisy
i (2, 6)                      @noisy
i (7, 2.5)                    @noisy
i (3, 7.5)                    @noisy
i (3, 7)                      @noisy
i (5, 4.5)                    @noisy
i (4, 6.5)                    @noisy
i (4, 6)                      @noisy
i (9, 2.5)                    @noisy
i (8, 6.5)                    @noisy
i (10, 3.5)                   @noisy
i (10, 3)                     @noisy
i (8, 6)                      @noisy
i (1, 0.5)                    @noisy
i (0.5, 7.5)                  @noisy
i (1, 9.5)                    @noisy
i (1, 9)                      @noisy
i (2, 8.5)                    @noisy
i (2, 8)                      @noisy
i (7, 4.5)                    @noisy
i (6, 8.5)                    @noisy
i (6, 8)                      @noisy
i (9.5, 0.5)                  @noisy
i (3, 0.5)                    @noisy
i (3, 9.5)                    @noisy
i (3, 9)                      @noisy
i (5, 6.5)                    @noisy
i (4, 8.5)                    @noisy
i (4, 8)                      @noisy
i (3.5, 8.5)                  @noisy
i (8, 8.5)                    @noisy
i (10, 5)                     @noisy
i (10, 5.5)                   @noisy
i (8, 8)                      @noisy
i (2, 1.5)                    @noisy
i (0.5, 9.5)                  @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (0, 4.5)                    @noisy
i (2, 10)                     @noisy
i (6, 10)                     @noisy
i (9.5, 2.5)                  @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (4, 10)                     @noisy
i (6, 0.5)                    @noisy
i (8, 1.5)                    @noisy
i (8, 10)                     @noisy
i (10, 7.5)                   @noisy
i (10, 7)                     @noisy
i (1, 4.5)                    @noisy
i (2, 3.5)                    @noisy
i (0, 6)                      @noisy
i (0, 6.5)                    @noisy
i (6, 3.5)                    @noisy
i (9.5, 4.5)                  @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (5.5, 0.5)                  @noisy
i (8, 3.5)                    @noisy
i (10, 0.5)                   @noisy
i (10, 0)                     @noisy
i (10, 9.5)                   @noisy
i (10, 9)                     @noisy
i (1, 6.5)                    @noisy
i (2, 5.5)                    @noisy
i (0, 8)                      @noisy
i (0, 8.5)                    @noisy
i (6.5, 1.5)                  @noisy
i (7.5, 0.5)                  @noisy
i (6, 5.5)                    @noisy
i (9.5, 6.5)                  @noisy
i (4, 5.5)                    @noisy
i (5.5, 2.5)                  @noisy
i (8, 5.5)                    @noisy
i (10, 2)                     @noisy
i (10, 2.5)                   @noisy
i (9, 4.5)                    @noisy
i (0, 1.5)                    @noisy
i (0, 10)                     @noisy
i (2, 7.5)                    @noisy
i (7.5, 2.5)                  @noisy
i (6, 7.5)                    @noisy
i (7, 6.5)                    @noisy
i (4, 7.5)                    @noisy
i (5.5, 4.5)                  @noisy
i (5, 8.5)                    @noisy
i (8, 7.5)                    @noisy
i (10, 4)                     @noisy
i (10, 4.5)                   @noisy
i (9, 6.5)                    @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (1, 1.5)                    @noisy
i (0, 3.5)                    @noisy
i (1, 1)                      @noisy
i (2, 9.5)                    @noisy
i (1.5, 0.5)                  @noisy
i (6, 0)                      @noisy
i (7.5, 4.5)                  @noisy
i (6, 9.5)                    @noisy
i (7, 8.5)                    @noisy

--------         55
mxx (0, 0.5) (0, 0)           @noisy det247 det2405
mzz (0, 1.5) (0.5, 1.5)       @noisy det1265 det2170
mxx (1, 1) (1, 1.5)           @noisy det1974 det2123
mxx (0, 2) (0, 2.5)           @noisy det940 det952
mzz (0, 3.5) (0.5, 3.5)       @noisy det1719 det2170
mxx (1, 3) (1, 3.5)           @noisy det950 det1668
mxx (0, 4) (0, 4.5)           @noisy det459 det2816
mzz (0.5, 5.5) (0, 5.5)       @noisy det1719 det2681
mxx (1, 5) (1, 5.5)           @noisy det302 det1641
mxx (0, 6.5) (0, 6)           @noisy det983 det2534
mzz (0, 7.5) (0.5, 7.5)       @noisy det1267 det2681
mxx (1, 7.5) (1, 7)           @noisy det1643 det2137
mxx (0, 8) (0, 8.5)           @noisy det415 det727
mzz (0, 9.5) (0.5, 9.5)       @noisy det1267 det1825
mxx (1, 9) (1, 9.5)           @noisy det549 det1633
mzz (1, 0.5) (1.5, 0.5)       @noisy det1513 det2146
mxx (2, 0) (2, 0.5)           @noisy det70 det735
mzz (1, 2.5) (1.5, 2.5)       @noisy det924 det1513
mxx (2, 2) (2, 2.5)           @noisy det1242 det2105
mzz (1.5, 4.5) (1, 4.5)       @noisy det924 det1840
mxx (2, 4.5) (2, 4)           @noisy det508 det2668
mzz (1, 6.5) (1.5, 6.5)       @noisy det1766 det1840
mxx (2, 6.5) (2, 6)           @noisy det531 det1496
mzz (1, 8.5) (1.5, 8.5)       @noisy det1766 det2809
mxx (2, 8) (2, 8.5)           @noisy det1801 det2827
mzz (2, 1.5) (2.5, 1.5)       @noisy det1690 det2591
mxx (3, 1.5) (3, 1)           @noisy det2730 det2778
mzz (2, 3.5) (2.5, 3.5)       @noisy det1014 det1690
mxx (3, 3.5) (3, 3)           @noisy det631 det2771
mzz (2, 5.5) (2.5, 5.5)       @noisy det224 det1014
mxx (3, 5) (3, 5.5)           @noisy det565 det1688
mzz (2.5, 7.5) (2, 7.5)       @noisy det224 det2903
mxx (3, 7.5) (3, 7)           @noisy det497 det720
mzz (2, 9.5) (2.5, 9.5)       @noisy det1684 det2903
mxx (3, 9.5) (3, 9)           @noisy det268 det2050
mzz (3.5, 0.5) (3, 0.5)       @noisy det2313 det2790
mxx (4, 0) (4, 0.5)           @noisy det1985 det2032
mzz (3, 2.5) (3.5, 2.5)       @noisy det2177 det2313
mxx (4, 2) (4, 2.5)           @noisy det1459 det2793
mzz (3, 4.5) (3.5, 4.5)       @noisy det2177 det2772
mxx (4, 4.5) (4, 4)           @noisy det966 det2064
mzz (3.5, 6.5) (3, 6.5)       @noisy det308 det2772
mxx (4, 6) (4, 6.5)           @noisy det1369 det2030
mzz (3, 8.5) (3.5, 8.5)       @noisy det308 det756
mxx (4, 8) (4, 8.5)           @noisy det1030 det2583
mzz (4, 1.5) (4.5, 1.5)       @noisy det303 det2102
mxx (5, 1) (5, 1.5)           @noisy det386 det396
mzz (4.5, 3.5) (4, 3.5)       @noisy det303 det2242
mxx (5, 3.5) (5, 3)           @noisy det972 det2337
mzz (4, 5.5) (4.5, 5.5)       @noisy det1041 det2242
mxx (5, 5.5) (5, 5)           @noisy det1413 det1439
mzz (4, 7.5) (4.5, 7.5)       @noisy det57 det1041
mxx (5, 7) (5, 7.5)           @noisy det246 det1898
mzz (4, 9.5) (4.5, 9.5)       @noisy det57 det2774
mxx (5, 9.5) (5, 9)           @noisy det1657 det1661
mzz (5, 0.5) (5.5, 0.5)       @noisy det748 det1466
mxx (6, 0) (6, 0.5)           @noisy det1874 det2741
mzz (5.5, 2.5) (5, 2.5)       @noisy det1210 det1466
mxx (6, 2.5) (6, 2)           @noisy det1616 det2594
mzz (5, 4.5) (5.5, 4.5)       @noisy det1210 det2781
mxx (6, 4) (6, 4.5)           @noisy det1037 det1229
mzz (5, 6.5) (5.5, 6.5)       @noisy det315 det2781
mxx (6, 6.5) (6, 6)           @noisy det1269 det2721
mzz (5.5, 8.5) (5, 8.5)       @noisy det315 det1570
mxx (6, 8.5) (6, 8)           @noisy det816 det2714
mzz (6, 1.5) (6.5, 1.5)       @noisy det1566 det2810
mxx (7, 1.5) (7, 1)           @noisy det1198 det2225
mzz (6, 3.5) (6.5, 3.5)       @noisy det360 det2810
mxx (7, 3) (7, 3.5)           @noisy det1221 det1914
mzz (6.5, 5.5) (6, 5.5)       @noisy det360 det581
mxx (7, 5.5) (7, 5)           @noisy det1169 det2370
mzz (6, 7.5) (6.5, 7.5)       @noisy det581 det2878
mxx (7, 7.5) (7, 7)           @noisy det1610 det1744
mzz (6, 9.5) (6.5, 9.5)       @noisy det1216 det2878
mxx (7, 9.5) (7, 9)           @noisy det300 det552
mzz (7, 0.5) (7.5, 0.5)       @noisy det256 det261
mxx (8, 0.5) (8, 0)           @noisy det94 det279
mzz (7.5, 2.5) (7, 2.5)       @noisy det261 det1534
mxx (8, 2.5) (8, 2)           @noisy det953 det1673
mzz (7, 4.5) (7.5, 4.5)       @noisy det1404 det1534
mxx (8, 4) (8, 4.5)           @noisy det760 det1947
mzz (7, 6.5) (7.5, 6.5)       @noisy det1404 det2923
mxx (8, 6.5) (8, 6)           @noisy det865 det868
mzz (7.5, 8.5) (7, 8.5)       @noisy det2758 det2923
mxx (8, 8) (8, 8.5)           @noisy det1145 det2738
mzz (8.5, 1.5) (8, 1.5)       @noisy det2728 det2910
mxx (9, 1) (9, 1.5)           @noisy det1183 det1938
mzz (8, 3.5) (8.5, 3.5)       @noisy det990 det2728
mxx (9, 3) (9, 3.5)           @noisy det2290 det2293
mzz (8, 5.5) (8.5, 5.5)       @noisy det990 det2333
mxx (9, 5.5) (9, 5)           @noisy det2168 det2784
mzz (8, 7.5) (8.5, 7.5)       @noisy det363 det2333
mxx (9, 7) (9, 7.5)           @noisy det380 det2914
mzz (8, 9.5) (8.5, 9.5)       @noisy det363 det1408
mxx (9, 9) (9, 9.5)           @noisy det692 det1461
mzz (9, 0.5) (9.5, 0.5)       @noisy det296 det1233
mxx (10, 0.5) (10, 0)         @noisy det658 det814
mzz (9.5, 2.5) (9, 2.5)       @noisy det4 det1233
mxx (10, 2) (10, 2.5)         @noisy det230 det1406
mzz (9.5, 4.5) (9, 4.5)       @noisy det4 det2278
mxx (10, 4.5) (10, 4)         @noisy det52 det2033
mzz (9, 6.5) (9.5, 6.5)       @noisy det1802 det2278
mxx (10, 6.5) (10, 6)         @noisy det314 det2596
mzz (9.5, 8.5) (9, 8.5)       @noisy det1802 det2196
mxx (10, 8) (10, 8.5)         @noisy det2366 det2941
mz (0.5, 0.5)                 @noisy det1646 det2870
mz (0.5, 2.5)                 @noisy det2710 det2913
mz (0.5, 4.5)                 @noisy det23 det2906
mz (0.5, 6.5)                 @noisy det231 det2847
mz (0.5, 8.5)                 @noisy det2446 det2850
mz (1.5, 1.5)                 @noisy det1484 det2905
mz (1.5, 3.5)                 @noisy det60 det2953
mz (1.5, 5.5)                 @noisy det2894 det2955
mz (1.5, 7.5)                 @noisy det149 det2885
mz (1.5, 9.5)                 @noisy det2607 det2901
mz (2.5, 0.5)                 @noisy det2 det40
mz (2.5, 2.5)                 @noisy det1788 det2853
mz (2.5, 4.5)                 @noisy det2260 det2830
mz (2.5, 6.5)                 @noisy det8 det2166
mz (2.5, 8.5)                 @noisy det1128 det2957
mz (3.5, 1.5)                 @noisy det2640 det2861
mz (3.5, 3.5)                 @noisy det2807 det2879
mz (3.5, 5.5)                 @noisy det1847 det2867
mz (3.5, 7.5)                 @noisy det368 det2868
mz (3.5, 9.5)                 @noisy det1254 det2928
mz (4.5, 0.5)                 @noisy det2108 det2848
mz (4.5, 2.5)                 @noisy det573 det2864
mz (4.5, 4.5)                 @noisy det1883 det2950
mz (4.5, 6.5)                 @noisy det2259 det2895
mz (4.5, 8.5)                 @noisy det1658 det2933
mz (5.5, 1.5)                 @noisy det1829 det2911
mz (5.5, 3.5)                 @noisy det11 det1541
mz (5.5, 5.5)                 @noisy det48 det2927
mz (5.5, 7.5)                 @noisy det1446 det2892
mz (5.5, 9.5)                 @noisy det1333 det2900
mz (6.5, 0.5)                 @noisy det1162 det2934
mz (6.5, 2.5)                 @noisy det2601 det2938
mz (6.5, 4.5)                 @noisy det2104 det2862
mz (6.5, 6.5)                 @noisy det1071 det2947
mz (6.5, 8.5)                 @noisy det1291 det2945
mz (7.5, 1.5)                 @noisy det576 det2952
mz (7.5, 3.5)                 @noisy det2009 det2916
mz (7.5, 5.5)                 @noisy det653 det2884
mz (7.5, 7.5)                 @noisy det512 det2920
mz (7.5, 9.5)                 @noisy det634 det2872
mz (8.5, 0.5)                 @noisy det2836 det2930
mz (8.5, 2.5)                 @noisy det2115 det2840
mz (8.5, 4.5)                 @noisy det2805 det2929
mz (8.5, 6.5)                 @noisy det1423 det2915
mz (8.5, 8.5)                 @noisy det13 det1432
mz (9.5, 1.5)                 @noisy det283 det2890
mz (9.5, 3.5)                 @noisy det1261 det2961
mz (9.5, 5.5)                 @noisy det16 det2493
mz (9.5, 7.5)                 @noisy det2221 det2897
mz (9.5, 9.5)                 @noisy det1703 det2898
i (4, 9)                      @noisy
i (3.5, 0)                    @noisy
i (3.5, 9)                    @noisy
i (5.5, 6)                    @noisy
i (4.5, 8)                    @noisy
i (5, 10)                     @noisy
i (8, 9)                      @noisy
i (9, 8)                      @noisy
i (0, 5)                      @noisy
i (8.5, 8)                    @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (2.5, 10)                   @noisy
i (7.5, 6)                    @noisy
i (7, 10)                     @noisy
i (6.5, 10)                   @noisy
i (3.5, 2)                    @noisy
i (4.5, 1)                    @noisy
i (3, 6)                      @noisy
i (5.5, 8)                    @noisy
i (4.5, 10)                   @noisy
i (9, 10)                     @noisy
i (0, 7)                      @noisy
i (8.5, 1)                    @noisy
i (8.5, 10)                   @noisy
i (1.5, 4)                    @noisy
i (0.5, 6)                    @noisy
i (2.5, 3)                    @noisy
i (1, 8)                      @noisy
i (6.5, 3)                    @noisy
i (9.5, 8)                    @noisy
i (3.5, 4)                    @noisy
i (5.5, 1)                    @noisy
i (4.5, 3)                    @noisy
i (3, 8)                      @noisy
i (0, 9)                      @noisy
i (8.5, 3)                    @noisy
i (1.5, 6)                    @noisy
i (0.5, 8)                    @noisy
i (2.5, 5)                    @noisy
i (1, 10)                     @noisy
i (6.5, 5)                    @noisy
i (9.5, 10)                   @noisy
i (3.5, 6)                    @noisy
i (4.5, 5)                    @noisy
i (3, 10)                     @noisy
i (8.5, 5)                    @noisy
i (0.5, 1)                    @noisy
i (1.5, 8)                    @noisy
i (0.5, 10)                   @noisy
i (2.5, 7)                    @noisy
i (6.5, 7)                    @noisy
i (9.5, 3)                    @noisy
i (5, 0)                      @noisy
i (4.5, 7)                    @noisy
i (8.5, 7)                    @noisy
i (1.5, 1)                    @noisy
i (0.5, 3)                    @noisy
i (2.5, 0)                    @noisy
i (6, 1)                      @noisy
i (7, 0)                      @noisy
i (2.5, 9)                    @noisy
i (6.5, 0)                    @noisy
i (6.5, 9)                    @noisy
i (7.5, 8)                    @noisy
i (9.5, 5)                    @noisy
i (4.5, 0)                    @noisy
i (5, 2)                      @noisy
i (4.5, 9)                    @noisy
i (9, 0)                      @noisy
i (8.5, 0)                    @noisy
i (10, 1.5)                   @noisy
i (10, 1)                     @noisy
i (8.5, 9)                    @noisy
i (5.5, 10)                   @noisy
i (0.5, 5)                    @noisy
i (10, 10)                    @noisy
i (2.5, 2)                    @noisy
i (7, 2)                      @noisy
i (6.5, 2)                    @noisy
i (7.5, 1)                    @noisy
i (7.5, 10)                   @noisy
i (9.5, 7)                    @noisy
i (4.5, 2)                    @noisy
i (5, 4)                      @noisy
i (9, 2)                      @noisy
i (5.5, 3)                    @noisy
i (8.5, 2)                    @noisy
i (10, 3.5)                   @noisy
i (10, 3)                     @noisy
i (1, 0)                      @noisy
i (0.5, 7)                    @noisy
i (2.5, 4)                    @noisy
i (7, 4)                      @noisy
i (6.5, 4)                    @noisy
i (7.5, 3)                    @noisy
i (9.5, 0)                    @noisy
i (3, 0)                      @noisy
i (9.5, 9)                    @noisy
i (4.5, 4)                    @noisy
i (5, 6)                      @noisy
i (3.5, 8)                    @noisy
i (6, 9)                      @noisy
i (8.5, 4)                    @noisy
i (5.5, 5)                    @noisy
i (0.5, 0)                    @noisy
i (10, 5)                     @noisy
i (10, 5.5)                   @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (0.5, 9)                    @noisy
i (2.5, 6)                    @noisy
i (2, 10)                     @noisy
i (1.5, 10)                   @noisy
i (6.5, 6)                    @noisy
i (7.5, 5)                    @noisy
i (6, 10)                     @noisy
i (9.5, 2)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4, 10)                     @noisy
i (3.5, 1)                    @noisy
i (3.5, 10)                   @noisy
i (8, 1)                      @noisy
i (8.5, 6)                    @noisy
i (5.5, 7)                    @noisy
i (0.5, 2)                    @noisy
i (10, 7)                     @noisy
i (10, 7.5)                   @noisy
i (8, 10)                     @noisy
i (2, 3)                      @noisy
i (1, 4)                      @noisy
i (1.5, 3)                    @noisy
i (6, 3)                      @noisy
i (6.5, 8)                    @noisy
i (7.5, 7)                    @noisy
i (9.5, 4)                    @noisy
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 0)                    @noisy
i (8, 3)                      @noisy
i (5.5, 9)                    @noisy
i (0.5, 4)                    @noisy
i (10, 9.5)                   @noisy
i (10, 9)                     @noisy
i (1, 6)                      @noisy
i (2, 5)                      @noisy
i (1.5, 5)                    @noisy
i (6.5, 1)                    @noisy
i (7.5, 0)                    @noisy
i (6, 5)                      @noisy
i (7.5, 9)                    @noisy
i (9.5, 6)                    @noisy
i (4, 5)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 2)                    @noisy
i (8, 5)                      @noisy
i (9, 4)                      @noisy
i (0, 1)                      @noisy
i (0, 10)                     @noisy
i (2, 7)                      @noisy
i (1.5, 7)                    @noisy
i (7.5, 2)                    @noisy
i (6, 7)                      @noisy
i (7, 6)                      @noisy
i (4, 7)                      @noisy
i (3.5, 7)                    @noisy
i (5.5, 4)                    @noisy
i (4.5, 6)                    @noisy
i (5, 8)                      @noisy
i (8, 7)                      @noisy
i (9, 6)                      @noisy
i (0, 3)                      @noisy
i (2, 9)                      @noisy
i (1.5, 0)                    @noisy
i (1.5, 9)                    @noisy
i (2.5, 8)                    @noisy
i (7.5, 4)                    @noisy
i (9.5, 1)                    @noisy
i (7, 8)                      @noisy

--------         56
mzz (1, 1.5) (0.5, 1.5)       @noisy det1265 det2170
mxx (0, 1.5) (0, 1)           @noisy det1974 det2123
mzz (1, 3.5) (0.5, 3.5)       @noisy det1719 det2170
mxx (0, 3.5) (0, 3)           @noisy det950 det1668
mzz (0.5, 5.5) (1, 5.5)       @noisy det1719 det2681
mxx (0, 5.5) (0, 5)           @noisy det302 det1641
mzz (1, 7.5) (0.5, 7.5)       @noisy det1267 det2681
mxx (0, 7) (0, 7.5)           @noisy det1643 det2137
mzz (1, 9.5) (0.5, 9.5)       @noisy det1267 det1825
mxx (0, 9) (0, 9.5)           @noisy det549 det1633
mzz (1.5, 0.5) (2, 0.5)       @noisy det1513 det2146
mxx (1, 0.5) (1, 0)           @noisy det70 det735
mzz (1.5, 2.5) (2, 2.5)       @noisy det924 det1513
mxx (1, 2) (1, 2.5)           @noisy det1242 det2105
mzz (1.5, 4.5) (2, 4.5)       @noisy det924 det1840
mxx (1, 4) (1, 4.5)           @noisy det508 det2668
mzz (1.5, 6.5) (2, 6.5)       @noisy det1766 det1840
mxx (1, 6.5) (1, 6)           @noisy det531 det1496
mzz (1.5, 8.5) (2, 8.5)       @noisy det1766 det2809
mxx (1, 8) (1, 8.5)           @noisy det1801 det2827
mzz (3, 1.5) (2.5, 1.5)       @noisy det1690 det2591
mxx (2, 1) (2, 1.5)           @noisy det2730 det2778
mzz (2.5, 3.5) (3, 3.5)       @noisy det1014 det1690
mxx (2, 3.5) (2, 3)           @noisy det631 det2771
mzz (2.5, 5.5) (3, 5.5)       @noisy det224 det1014
mxx (2, 5.5) (2, 5)           @noisy det565 det1688
mzz (2.5, 7.5) (3, 7.5)       @noisy det224 det2903
mxx (2, 7) (2, 7.5)           @noisy det497 det720
mzz (2.5, 9.5) (3, 9.5)       @noisy det1684 det2903
mxx (2, 9.5) (2, 9)           @noisy det268 det2050
mzz (3.5, 0.5) (4, 0.5)       @noisy det2313 det2790
mxx (3, 0) (3, 0.5)           @noisy det1985 det2032
mzz (3.5, 2.5) (4, 2.5)       @noisy det2177 det2313
mxx (3, 2.5) (3, 2)           @noisy det1459 det2793
mzz (4, 4.5) (3.5, 4.5)       @noisy det2177 det2772
mxx (3, 4.5) (3, 4)           @noisy det966 det2064
mzz (3.5, 6.5) (4, 6.5)       @noisy det308 det2772
mxx (3, 6) (3, 6.5)           @noisy det1369 det2030
mzz (3.5, 8.5) (4, 8.5)       @noisy det308 det756
mxx (3, 8.5) (3, 8)           @noisy det1030 det2583
mzz (5, 1.5) (4.5, 1.5)       @noisy det303 det2102
mxx (4, 1.5) (4, 1)           @noisy det386 det396
mzz (5, 3.5) (4.5, 3.5)       @noisy det303 det2242
mxx (4, 3) (4, 3.5)           @noisy det972 det2337
mzz (5, 5.5) (4.5, 5.5)       @noisy det1041 det2242
mxx (4, 5) (4, 5.5)           @noisy det1413 det1439
mzz (5, 7.5) (4.5, 7.5)       @noisy det57 det1041
mxx (4, 7) (4, 7.5)           @noisy det246 det1898
mzz (5, 9.5) (4.5, 9.5)       @noisy det57 det2774
mxx (4, 9.5) (4, 9)           @noisy det1657 det1661
mzz (5.5, 0.5) (6, 0.5)       @noisy det748 det1466
mxx (5, 0) (5, 0.5)           @noisy det1874 det2741
mzz (5.5, 2.5) (6, 2.5)       @noisy det1210 det1466
mxx (5, 2) (5, 2.5)           @noisy det1616 det2594
mzz (5.5, 4.5) (6, 4.5)       @noisy det1210 det2781
mxx (5, 4.5) (5, 4)           @noisy det1037 det1229
mzz (6, 6.5) (5.5, 6.5)       @noisy det315 det2781
mxx (5, 6) (5, 6.5)           @noisy det1269 det2721
mzz (5.5, 8.5) (6, 8.5)       @noisy det315 det1570
mxx (5, 8) (5, 8.5)           @noisy det816 det2714
mzz (6.5, 1.5) (7, 1.5)       @noisy det1566 det2810
mxx (6, 1.5) (6, 1)           @noisy det1198 det2225
mzz (6.5, 3.5) (7, 3.5)       @noisy det360 det2810
mxx (6, 3.5) (6, 3)           @noisy det1221 det1914
mzz (6.5, 5.5) (7, 5.5)       @noisy det360 det581
mxx (6, 5) (6, 5.5)           @noisy det1169 det2370
mzz (6.5, 7.5) (7, 7.5)       @noisy det581 det2878
mxx (6, 7.5) (6, 7)           @noisy det1610 det1744
mzz (7, 9.5) (6.5, 9.5)       @noisy det1216 det2878
mxx (6, 9.5) (6, 9)           @noisy det300 det552
mzz (7.5, 0.5) (8, 0.5)       @noisy det256 det261
mxx (7, 0.5) (7, 0)           @noisy det94 det279
mzz (7.5, 2.5) (8, 2.5)       @noisy det261 det1534
mxx (7, 2) (7, 2.5)           @noisy det953 det1673
mzz (7.5, 4.5) (8, 4.5)       @noisy det1404 det1534
mxx (7, 4.5) (7, 4)           @noisy det760 det1947
mzz (7.5, 6.5) (8, 6.5)       @noisy det1404 det2923
mxx (7, 6.5) (7, 6)           @noisy det865 det868
mzz (7.5, 8.5) (8, 8.5)       @noisy det2758 det2923
mxx (7, 8) (7, 8.5)           @noisy det1145 det2738
mzz (8.5, 1.5) (9, 1.5)       @noisy det2728 det2910
mxx (8, 1) (8, 1.5)           @noisy det1183 det1938
mzz (8.5, 3.5) (9, 3.5)       @noisy det990 det2728
mxx (8, 3.5) (8, 3)           @noisy det2290 det2293
mzz (9, 5.5) (8.5, 5.5)       @noisy det990 det2333
mxx (8, 5.5) (8, 5)           @noisy det2168 det2784
mzz (8.5, 7.5) (9, 7.5)       @noisy det363 det2333
mxx (8, 7.5) (8, 7)           @noisy det380 det2914
mzz (8.5, 9.5) (9, 9.5)       @noisy det363 det1408
mxx (8, 9) (8, 9.5)           @noisy det692 det1461
mzz (9.5, 0.5) (10, 0.5)      @noisy det296 det1233
mxx (9, 0) (9, 0.5)           @noisy det658 det814
mxx (10, 1.5) (10, 1)         @noisy det1851 det2468
mzz (9.5, 2.5) (10, 2.5)      @noisy det4 det1233
mxx (9, 2) (9, 2.5)           @noisy det230 det1406
mxx (10, 3.5) (10, 3)         @noisy det1309 det2147
mzz (9.5, 4.5) (10, 4.5)      @noisy det4 det2278
mxx (9, 4) (9, 4.5)           @noisy det52 det2033
mxx (10, 5) (10, 5.5)         @noisy det913 det2511
mzz (9.5, 6.5) (10, 6.5)      @noisy det1802 det2278
mxx (9, 6.5) (9, 6)           @noisy det314 det2596
mxx (10, 7.5) (10, 7)         @noisy det1205 det2814
mzz (9.5, 8.5) (10, 8.5)      @noisy det1802 det2196
mxx (9, 8) (9, 8.5)           @noisy det2366 det2941
mxx (10, 9) (10, 9.5)         @noisy det1680 det2792
mzz (0.5, 0) (0, 0)           @noisy det1265 det1646
mx (0.5, 1)                   @noisy det70 det1974 det2123 det2405
mzz (0, 2) (0.5, 2)           @noisy det2170 det2710
mx (0.5, 3)                   @noisy det940 det950 det1242 det1668
mzz (0, 4) (0.5, 4)           @noisy det1719 det2906
mx (0.5, 5)                   @noisy det302 det508 det1641 det2816
mzz (0.5, 6) (0, 6)           @noisy det231 det2681
mx (0.5, 7)                   @noisy det983 det1496 det1643 det2137
mzz (0, 8) (0.5, 8)           @noisy det1267 det2446
mx (0.5, 9)                   @noisy det415 det549 det1633 det1801
mzz (0, 10) (0.5, 10)         @noisy det1825 det2562
mx (1.5, 0)                   @noisy det70 det735
mzz (1, 1) (1.5, 1)           @noisy det1484 det1513
mx (1.5, 2)                   @noisy det1242 det1974 det2105 det2778
mzz (1, 3) (1.5, 3)           @noisy det60 det924
mx (1.5, 4)                   @noisy det508 det631 det950 det2668
mzz (1.5, 5) (1, 5)           @noisy det1840 det2894
mx (1.5, 6)                   @noisy det302 det531 det565 det1496
mzz (1, 7) (1.5, 7)           @noisy det149 det1766
mx (1.5, 8)                   @noisy det720 det1801 det2137 det2827
mzz (1, 9) (1.5, 9)           @noisy det2607 det2809
mx (1.5, 10)                  @noisy det1633 det2050
mzz (2, 0) (2.5, 0)           @noisy det40 det2591
mx (2.5, 1)                   @noisy det735 det2032 det2730 det2778
mzz (2.5, 2) (2, 2)           @noisy det1690 det1788
mx (2.5, 3)                   @noisy det631 det2105 det2771 det2793
mzz (2, 4) (2.5, 4)           @noisy det1014 det2260
mx (2.5, 5)                   @noisy det565 det1688 det2064 det2668
mzz (2, 6) (2.5, 6)           @noisy det224 det2166
mx (2.5, 7)                   @noisy det497 det531 det720 det1369
mzz (2.5, 8) (2, 8)           @noisy det1128 det2903
mx (2.5, 9)                   @noisy det268 det2050 det2583 det2827
mzz (2, 10) (2.5, 10)         @noisy det1684 det2554
mx (3.5, 0)                   @noisy det1985 det2032
mzz (3, 1) (3.5, 1)           @noisy det2313 det2640
mx (3.5, 2)                   @noisy det396 det1459 det2730 det2793
mzz (3, 3) (3.5, 3)           @noisy det2177 det2807
mx (3.5, 4)                   @noisy det966 det972 det2064 det2771
mzz (3.5, 5) (3, 5)           @noisy det1847 det2772
mx (3.5, 6)                   @noisy det1369 det1439 det1688 det2030
mzz (3, 7) (3.5, 7)           @noisy det308 det368
mx (3.5, 8)                   @noisy det497 det1030 det1898 det2583
mzz (3, 9) (3.5, 9)           @noisy det756 det1254
mx (3.5, 10)                  @noisy det268 det1661
mzz (4, 0) (4.5, 0)           @noisy det2102 det2108
mx (4.5, 1)                   @noisy det386 det396 det1985 det2741
mzz (4.5, 2) (4, 2)           @noisy det303 det573
mx (4.5, 3)                   @noisy det972 det1459 det2337 det2594
mzz (4, 4) (4.5, 4)           @noisy det1883 det2242
mx (4.5, 5)                   @noisy det966 det1037 det1413 det1439
mzz (4, 6) (4.5, 6)           @noisy det1041 det2259
mx (4.5, 7)                   @noisy det246 det1898 det2030 det2721
mzz (4.5, 8) (4, 8)           @noisy det57 det1658
mx (4.5, 9)                   @noisy det816 det1030 det1657 det1661
mzz (4, 10) (4.5, 10)         @noisy det1420 det2774
mx (5.5, 0)                   @noisy det1874 det2741
mzz (5.5, 1) (5, 1)           @noisy det1466 det1829
mx (5.5, 2)                   @noisy det386 det1616 det2225 det2594
mzz (5, 3) (5.5, 3)           @noisy det1210 det1541
mx (5.5, 4)                   @noisy det1037 det1229 det1914 det2337
mzz (5, 5) (5.5, 5)           @noisy det48 det2781
mx (5.5, 6)                   @noisy det1269 det1413 det2370 det2721
mzz (5.5, 7) (5, 7)           @noisy det315 det1446
mx (5.5, 8)                   @noisy det246 det816 det1610 det2714
mzz (5, 9) (5.5, 9)           @noisy det1333 det1570
mx (5.5, 10)                  @noisy det552 det1657
mzz (6.5, 0) (6, 0)           @noisy det1162 det1566
mx (6.5, 1)                   @noisy det94 det1198 det1874 det2225
mzz (6, 2) (6.5, 2)           @noisy det2601 det2810
mx (6.5, 3)                   @noisy det1221 det1616 det1673 det1914
mzz (6, 4) (6.5, 4)           @noisy det360 det2104
mx (6.5, 5)                   @noisy det760 det1169 det1229 det2370
mzz (6, 6) (6.5, 6)           @noisy det581 det1071
mx (6.5, 7)                   @noisy det865 det1269 det1610 det1744
mzz (6, 8) (6.5, 8)           @noisy det1291 det2878
mx (6.5, 9)                   @noisy det300 det552 det2714 det2738
mzz (6, 10) (6.5, 10)         @noisy det1216 det1789
mx (7.5, 0)                   @noisy det94 det279
mzz (7, 1) (7.5, 1)           @noisy det261 det576
mx (7.5, 2)                   @noisy det953 det1183 det1198 det1673
mzz (7.5, 3) (7, 3)           @noisy det1534 det2009
mx (7.5, 4)                   @noisy det760 det1221 det1947 det2293
mzz (7, 5) (7.5, 5)           @noisy det653 det1404
mx (7.5, 6)                   @noisy det865 det868 det1169 det2168
mzz (7, 7) (7.5, 7)           @noisy det512 det2923
mx (7.5, 8)                   @noisy det380 det1145 det1744 det2738
mzz (7, 9) (7.5, 9)           @noisy det634 det2758
mx (7.5, 10)                  @noisy det300 det1461
mzz (8.5, 0) (8, 0)           @noisy det2910 det2930
mx (8.5, 1)                   @noisy det279 det814 det1183 det1938
mzz (8, 2) (8.5, 2)           @noisy det2115 det2728
mx (8.5, 3)                   @noisy det953 det1406 det2290 det2293
mzz (8, 4) (8.5, 4)           @noisy det990 det2805
mx (8.5, 5)                   @noisy det52 det1947 det2168 det2784
mzz (8.5, 6) (8, 6)           @noisy det1423 det2333
mx (8.5, 7)                   @noisy det314 det380 det868 det2914
mzz (8, 8) (8.5, 8)           @noisy det363 det1432
mx (8.5, 9)                   @noisy det692 det1145 det1461 det2941
mzz (8, 10) (8.5, 10)         @noisy det1408 det2095
mx (9.5, 0)                   @noisy det658 det814
mzz (9, 1) (9.5, 1)           @noisy det283 det1233
mx (9.5, 2)                   @noisy det230 det1406 det1851 det1938
mzz (9, 3) (9.5, 3)           @noisy det4 det1261
mx (9.5, 4)                   @noisy det52 det2033 det2147 det2290
mzz (9.5, 5) (9, 5)           @noisy det2278 det2493
mx (9.5, 6)                   @noisy det314 det913 det2596 det2784
mzz (9, 7) (9.5, 7)           @noisy det1802 det2221
mx (9.5, 8)                   @noisy det1205 det2366 det2914 det2941
mzz (9, 9) (9.5, 9)           @noisy det1703 det2196
mx (9.5, 10)                  @noisy det692 det1680
i (9.5, 7.5)                  @noisy
i (4.5, 2.5)                  @noisy
i (3, 10)                     @noisy
i (3.5, 3.5)                  @noisy
i (3.5, 9.5)                  @noisy
i (4.5, 8.5)                  @noisy
i (0, 2.5)                    @noisy
i (8.5, 2.5)                  @noisy
i (10, 0)                     @noisy
i (5, 10)                     @noisy
i (10, 6)                     @noisy
i (0.5, 4.5)                  @noisy
i (5.5, 3.5)                  @noisy
i (5.5, 9.5)                  @noisy
i (0, 8.5)                    @noisy
i (8.5, 8.5)                  @noisy
i (2.5, 4.5)                  @noisy
i (1.5, 5.5)                  @noisy
i (6.5, 4.5)                  @noisy
i (7, 10)                     @noisy
i (7.5, 3.5)                  @noisy
i (7.5, 9.5)                  @noisy
i (9.5, 3.5)                  @noisy
i (9.5, 9.5)                  @noisy
i (4.5, 4.5)                  @noisy
i (3.5, 5.5)                  @noisy
i (5.5, 5.5)                  @noisy
i (8.5, 4.5)                  @noisy
i (10, 2)                     @noisy
i (9, 10)                     @noisy
i (0.5, 0.5)                  @noisy
i (1.5, 1.5)                  @noisy
i (0, 4.5)                    @noisy
i (10, 8)                     @noisy
i (2.5, 0.5)                  @noisy
i (2.5, 6.5)                  @noisy
i (0.5, 6.5)                  @noisy
i (1.5, 7.5)                  @noisy
i (9.5, 1.5)                  @noisy
i (6.5, 0.5)                  @noisy
i (6.5, 6.5)                  @noisy
i (1.5, 9.5)                  @noisy
i (7.5, 5.5)                  @noisy
i (9.5, 5.5)                  @noisy
i (4.5, 0.5)                  @noisy
i (5.5, 1.5)                  @noisy
i (3.5, 1.5)                  @noisy
i (3.5, 7.5)                  @noisy
i (4.5, 6.5)                  @noisy
i (0, 0.5)                    @noisy
i (8.5, 0.5)                  @noisy
i (8.5, 6.5)                  @noisy
i (10, 4)                     @noisy
i (5.5, 7.5)                  @noisy
i (0.5, 2.5)                  @noisy
i (0, 6.5)                    @noisy
i (10, 10)                    @noisy
i (2.5, 2.5)                  @noisy
i (0.5, 8.5)                  @noisy
i (1, 10)                     @noisy
i (1.5, 3.5)                  @noisy
i (2.5, 8.5)                  @noisy
i (6.5, 2.5)                  @noisy
i (6.5, 8.5)                  @noisy
i (7.5, 1.5)                  @noisy
i (7.5, 7.5)                  @noisy

--------         57
mxx (0, 1) (0, 0.5)           @noisy det247 det2405
mxx (1, 1.5) (1, 2)           @noisy det1974 det2123
mx (0.5, 1.5)                 @noisy det629 det1974
mz (0, 1.5)                   @noisy det1265 det2710
mxx (0, 2.5) (0, 3)           @noisy det940 det952
mxx (1, 3.5) (1, 4)           @noisy det950 det1668
mx (0.5, 3.5)                 @noisy det520 det950
mz (0, 3.5)                   @noisy det2170 det2906
mxx (0, 4.5) (0, 5)           @noisy det459 det2816
mxx (1, 6) (1, 5.5)           @noisy det302 det1641
mx (0.5, 5.5)                 @noisy det302 det674
mz (0, 5.5)                   @noisy det231 det1719
mxx (0, 7) (0, 6.5)           @noisy det983 det2534
mxx (1, 7.5) (1, 8)           @noisy det1643 det2137
mx (0.5, 7.5)                 @noisy det646 det2137
mz (0, 7.5)                   @noisy det2446 det2681
mxx (0, 8.5) (0, 9)           @noisy det415 det727
mxx (1, 9.5) (1, 10)          @noisy det549 det1633
mx (0.5, 9.5)                 @noisy det645 det1633
mz (0, 9.5)                   @noisy det1267 det2562
mxx (2, 0.5) (2, 1)           @noisy det70 det735
mx (1.5, 0.5)                 @noisy det664 det735
mz (1, 0.5)                   @noisy det1265 det1484 det1646 det2146
mxx (2, 3) (2, 2.5)           @noisy det1242 det2105
mx (1.5, 2.5)                 @noisy det715 det2105
mz (1, 2.5)                   @noisy det60 det1513 det2170 det2710
mxx (2, 4.5) (2, 5)           @noisy det508 det2668
mx (1.5, 4.5)                 @noisy det614 det2668
mz (1, 4.5)                   @noisy det924 det1719 det2894 det2906
mxx (2, 6.5) (2, 7)           @noisy det531 det1496
mx (1.5, 6.5)                 @noisy det531 det580
mz (1, 6.5)                   @noisy det149 det231 det1840 det2681
mxx (2, 9) (2, 8.5)           @noisy det1801 det2827
mx (1.5, 8.5)                 @noisy det731 det2827
mz (1, 8.5)                   @noisy det1267 det1766 det2446 det2607
mxx (3, 1.5) (3, 2)           @noisy det2730 det2778
mx (2.5, 1.5)                 @noisy det728 det2730
mz (2, 1.5)                   @noisy det1484 det1513 det1788 det2591
mxx (3, 3.5) (3, 4)           @noisy det631 det2771
mx (2.5, 3.5)                 @noisy det705 det2771
mz (2, 3.5)                   @noisy det60 det924 det1690 det2260
mxx (3, 5.5) (3, 6)           @noisy det565 det1688
mx (2.5, 5.5)                 @noisy det592 det1688
mz (2, 5.5)                   @noisy det1014 det1840 det2166 det2894
mxx (3, 7.5) (3, 8)           @noisy det497 det720
mx (2.5, 7.5)                 @noisy det497 det544
mz (2, 7.5)                   @noisy det149 det224 det1128 det1766
mxx (3, 9.5) (3, 10)          @noisy det268 det2050
mx (2.5, 9.5)                 @noisy det268 det709
mz (2, 9.5)                   @noisy det2554 det2607 det2809 det2903
mxx (4, 0.5) (4, 1)           @noisy det1985 det2032
mx (3.5, 0.5)                 @noisy det589 det1985
mz (3, 0.5)                   @noisy det40 det2591 det2640 det2790
mxx (4, 2.5) (4, 3)           @noisy det1459 det2793
mx (3.5, 2.5)                 @noisy det538 det1459
mz (3, 2.5)                   @noisy det1690 det1788 det2313 det2807
mxx (4, 4.5) (4, 5)           @noisy det966 det2064
mx (3.5, 4.5)                 @noisy det707 det966
mz (3, 4.5)                   @noisy det1014 det1847 det2177 det2260
mxx (4, 6.5) (4, 7)           @noisy det1369 det2030
mx (3.5, 6.5)                 @noisy det742 det2030
mz (3, 6.5)                   @noisy det224 det368 det2166 det2772
mxx (4, 9) (4, 8.5)           @noisy det1030 det2583
mx (3.5, 8.5)                 @noisy det534 det1030
mz (3, 8.5)                   @noisy det308 det1128 det1254 det2903
mxx (5, 1.5) (5, 2)           @noisy det386 det396
mx (4.5, 1.5)                 @noisy det386 det721
mz (4, 1.5)                   @noisy det573 det2102 det2313 det2640
mxx (5, 3.5) (5, 4)           @noisy det972 det2337
mx (4.5, 3.5)                 @noisy det729 det2337
mz (4, 3.5)                   @noisy det303 det1883 det2177 det2807
mxx (5, 5.5) (5, 6)           @noisy det1413 det1439
mx (4.5, 5.5)                 @noisy det670 det1413
mz (4, 5.5)                   @noisy det1847 det2242 det2259 det2772
mxx (5, 7.5) (5, 8)           @noisy det246 det1898
mx (4.5, 7.5)                 @noisy det246 det636
mz (4, 7.5)                   @noisy det308 det368 det1041 det1658
mxx (5, 9.5) (5, 10)          @noisy det1657 det1661
mx (4.5, 9.5)                 @noisy det643 det1657
mz (4, 9.5)                   @noisy det57 det756 det1254 det1420
mxx (6, 1) (6, 0.5)           @noisy det1874 det2741
mx (5.5, 0.5)                 @noisy det726 det1874
mz (5, 0.5)                   @noisy det748 det1829 det2102 det2108
mxx (6, 2.5) (6, 3)           @noisy det1616 det2594
mx (5.5, 2.5)                 @noisy det712 det1616
mz (5, 2.5)                   @noisy det303 det573 det1466 det1541
mxx (6, 4.5) (6, 5)           @noisy det1037 det1229
mx (5.5, 4.5)                 @noisy det718 det1229
mz (5, 4.5)                   @noisy det48 det1210 det1883 det2242
mxx (6, 6.5) (6, 7)           @noisy det1269 det2721
mx (5.5, 6.5)                 @noisy det578 det1269
mz (5, 6.5)                   @noisy det1041 det1446 det2259 det2781
mxx (6, 8.5) (6, 9)           @noisy det816 det2714
mx (5.5, 8.5)                 @noisy det559 det2714
mz (5, 8.5)                   @noisy det57 det315 det1333 det1658
mxx (7, 1.5) (7, 2)           @noisy det1198 det2225
mx (6.5, 1.5)                 @noisy det563 det1198
mz (6, 1.5)                   @noisy det1466 det1566 det1829 det2601
mxx (7, 4) (7, 3.5)           @noisy det1221 det1914
mx (6.5, 3.5)                 @noisy det654 det1221
mz (6, 3.5)                   @noisy det1210 det1541 det2104 det2810
mxx (7, 5.5) (7, 6)           @noisy det1169 det2370
mx (6.5, 5.5)                 @noisy det603 det1169
mz (6, 5.5)                   @noisy det48 det360 det1071 det2781
mxx (7, 7.5) (7, 8)           @noisy det1610 det1744
mx (6.5, 7.5)                 @noisy det547 det1744
mz (6, 7.5)                   @noisy det315 det581 det1291 det1446
mxx (7, 9.5) (7, 10)          @noisy det300 det552
mx (6.5, 9.5)                 @noisy det300 det644
mz (6, 9.5)                   @noisy det1333 det1570 det1789 det2878
mxx (8, 0.5) (8, 1)           @noisy det94 det279
mx (7.5, 0.5)                 @noisy det279 det701
mz (7, 0.5)                   @noisy det256 det576 det1162 det1566
mxx (8, 2.5) (8, 3)           @noisy det953 det1673
mx (7.5, 2.5)                 @noisy det716 det953
mz (7, 2.5)                   @noisy det261 det2009 det2601 det2810
mxx (8, 4.5) (8, 5)           @noisy det760 det1947
mx (7.5, 4.5)                 @noisy det660 det1947
mz (7, 4.5)                   @noisy det360 det653 det1534 det2104
mxx (8, 7) (8, 6.5)           @noisy det865 det868
mx (7.5, 6.5)                 @noisy det708 det868
mz (7, 6.5)                   @noisy det512 det581 det1071 det1404
mxx (8, 8.5) (8, 9)           @noisy det1145 det2738
mx (7.5, 8.5)                 @noisy det655 det1145
mz (7, 8.5)                   @noisy det634 det1291 det2878 det2923
mxx (9, 1.5) (9, 2)           @noisy det1183 det1938
mx (8.5, 1.5)                 @noisy det571 det1938
mz (8, 1.5)                   @noisy det261 det576 det2115 det2910
mxx (9, 3.5) (9, 4)           @noisy det2290 det2293
mx (8.5, 3.5)                 @noisy det528 det2290
mz (8, 3.5)                   @noisy det1534 det2009 det2728 det2805
mxx (9, 5.5) (9, 6)           @noisy det2168 det2784
mx (8.5, 5.5)                 @noisy det697 det2784
mz (8, 5.5)                   @noisy det653 det990 det1404 det1423
mxx (9, 7.5) (9, 8)           @noisy det380 det2914
mx (8.5, 7.5)                 @noisy det730 det2914
mz (8, 7.5)                   @noisy det512 det1432 det2333 det2923
mxx (9, 10) (9, 9.5)          @noisy det692 det1461
mx (8.5, 9.5)                 @noisy det665 det692
mz (8, 9.5)                   @noisy det363 det634 det2095 det2758
mxx (10, 0.5) (10, 1)         @noisy det658 det814
mx (9.5, 0.5)                 @noisy det619 det658
mz (9, 0.5)                   @noisy det283 det296 det2910 det2930
mz (10, 1.5)                  @noisy det283 det1233
mxx (10, 2.5) (10, 3)         @noisy det230 det1406
mx (9.5, 2.5)                 @noisy det230 det610
mz (9, 2.5)                   @noisy det1233 det1261 det2115 det2728
mz (10, 3.5)                  @noisy det4 det1261
mxx (10, 4.5) (10, 5)         @noisy det52 det2033
mx (9.5, 4.5)                 @noisy det566 det2033
mz (9, 4.5)                   @noisy det4 det990 det2493 det2805
mz (10, 5.5)                  @noisy det2278 det2493
mxx (10, 6.5) (10, 7)         @noisy det314 det2596
mx (9.5, 6.5)                 @noisy det682 det2596
mz (9, 6.5)                   @noisy det1423 det2221 det2278 det2333
mz (10, 7.5)                  @noisy det1802 det2221
mxx (10, 9) (10, 8.5)         @noisy det2366 det2941
mx (9.5, 8.5)                 @noisy det713 det2366
mz (9, 8.5)                   @noisy det363 det1432 det1703 det1802
mz (10, 9.5)                  @noisy det1703 det2196
mxx (0.5, 0.5) (0.5, 0)       @noisy det70 det247
mzz (1, 1) (0.5, 1)           @noisy det1265 det1646
mxx (0.5, 2.5) (0.5, 2)       @noisy det952 det1242
mzz (1, 3) (0.5, 3)           @noisy det2170 det2710
mxx (0.5, 4.5) (0.5, 4)       @noisy det459 det508
mzz (0.5, 5) (1, 5)           @noisy det1719 det2906
mxx (0.5, 6.5) (0.5, 6)       @noisy det1496 det2534
mzz (1, 7) (0.5, 7)           @noisy det231 det2681
mxx (0.5, 8.5) (0.5, 8)       @noisy det727 det1801
mzz (1, 9) (0.5, 9)           @noisy det1267 det2446
mzz (1.5, 0) (2, 0)           @noisy det155 det2146
mxx (1.5, 1.5) (1.5, 1)       @noisy det2123 det2778
mzz (1.5, 2) (2, 2)           @noisy det1484 det1513
mxx (1.5, 3.5) (1.5, 3)       @noisy det631 det1668
mzz (1.5, 4) (2, 4)           @noisy det60 det924
mxx (1.5, 5) (1.5, 5.5)       @noisy det565 det1641
mzz (1.5, 6) (2, 6)           @noisy det1840 det2894
mxx (1.5, 7.5) (1.5, 7)       @noisy det720 det1643
mzz (1.5, 8) (2, 8)           @noisy det149 det1766
mxx (1.5, 9.5) (1.5, 9)       @noisy det549 det2050
mzz (1.5, 10) (2, 10)         @noisy det2607 det2809
mxx (2.5, 0.5) (2.5, 0)       @noisy det70 det2032
mzz (3, 1) (2.5, 1)           @noisy det40 det2591
mxx (2.5, 2) (2.5, 2.5)       @noisy det1242 det2793
mzz (2.5, 3) (3, 3)           @noisy det1690 det1788
mxx (2.5, 4) (2.5, 4.5)       @noisy det508 det2064
mzz (2.5, 5) (3, 5)           @noisy det1014 det2260
mxx (2.5, 6.5) (2.5, 6)       @noisy det1369 det1496
mzz (2.5, 7) (3, 7)           @noisy det224 det2166
mxx (2.5, 8) (2.5, 8.5)       @noisy det1801 det2583
mzz (2.5, 9) (3, 9)           @noisy det1128 det2903
mzz (3.5, 0) (4, 0)           @noisy det2382 det2790
mxx (3.5, 1) (3.5, 1.5)       @noisy det396 det2778
mzz (3.5, 2) (4, 2)           @noisy det2313 det2640
mxx (3.5, 3) (3.5, 3.5)       @noisy det631 det972
mzz (4, 4) (3.5, 4)           @noisy det2177 det2807
mxx (3.5, 5) (3.5, 5.5)       @noisy det565 det1439
mzz (3.5, 6) (4, 6)           @noisy det1847 det2772
mxx (3.5, 7) (3.5, 7.5)       @noisy det720 det1898
mzz (3.5, 8) (4, 8)           @noisy det308 det368
mxx (3.5, 9) (3.5, 9.5)       @noisy det1661 det2050
mzz (4, 10) (3.5, 10)         @noisy det756 det1254
mxx (4.5, 0.5) (4.5, 0)       @noisy det2032 det2741
mzz (5, 1) (4.5, 1)           @noisy det2102 det2108
mxx (4.5, 2) (4.5, 2.5)       @noisy det2594 det2793
mzz (5, 3) (4.5, 3)           @noisy det303 det573
mxx (4.5, 4.5) (4.5, 4)       @noisy det1037 det2064
mzz (5, 5) (4.5, 5)           @noisy det1883 det2242
mxx (4.5, 6.5) (4.5, 6)       @noisy det1369 det2721
mzz (5, 7) (4.5, 7)           @noisy det1041 det2259
mxx (4.5, 8) (4.5, 8.5)       @noisy det816 det2583
mzz (5, 9) (4.5, 9)           @noisy det57 det1658
mzz (5.5, 0) (6, 0)           @noisy det748 det923
mxx (5.5, 1) (5.5, 1.5)       @noisy det396 det2225
mzz (5.5, 2) (6, 2)           @noisy det1466 det1829
mxx (5.5, 3) (5.5, 3.5)       @noisy det972 det1914
mzz (5.5, 4) (6, 4)           @noisy det1210 det1541
mxx (5.5, 5.5) (5.5, 5)       @noisy det1439 det2370
mzz (6, 6) (5.5, 6)           @noisy det48 det2781
mxx (5.5, 7) (5.5, 7.5)       @noisy det1610 det1898
mzz (5.5, 8) (6, 8)           @noisy det315 det1446
mxx (5.5, 9) (5.5, 9.5)       @noisy det552 det1661
mzz (5.5, 10) (6, 10)         @noisy det1333 det1570
mxx (6.5, 0) (6.5, 0.5)       @noisy det94 det2741
mzz (6.5, 1) (7, 1)           @noisy det1162 det1566
mxx (6.5, 2.5) (6.5, 2)       @noisy det1673 det2594
mzz (6.5, 3) (7, 3)           @noisy det2601 det2810
mxx (6.5, 4.5) (6.5, 4)       @noisy det760 det1037
mzz (6.5, 5) (7, 5)           @noisy det360 det2104
mxx (6.5, 6) (6.5, 6.5)       @noisy det865 det2721
mzz (6.5, 7) (7, 7)           @noisy det581 det1071
mxx (6.5, 8.5) (6.5, 8)       @noisy det816 det2738
mzz (7, 9) (6.5, 9)           @noisy det1291 det2878
mzz (7.5, 0) (8, 0)           @noisy det256 det2936
mxx (7.5, 1.5) (7.5, 1)       @noisy det1183 det2225
mzz (7.5, 2) (8, 2)           @noisy det261 det576
mxx (7.5, 3) (7.5, 3.5)       @noisy det1914 det2293
mzz (7.5, 4) (8, 4)           @noisy det1534 det2009
mxx (7.5, 5) (7.5, 5.5)       @noisy det2168 det2370
mzz (7.5, 6) (8, 6)           @noisy det653 det1404
mxx (7.5, 7.5) (7.5, 7)       @noisy det380 det1610
mzz (7.5, 8) (8, 8)           @noisy det512 det2923
mxx (7.5, 9.5) (7.5, 9)       @noisy det552 det1461
mzz (7.5, 10) (8, 10)         @noisy det634 det2758
mxx (8.5, 0) (8.5, 0.5)       @noisy det94 det814
mzz (8.5, 1) (9, 1)           @noisy det2910 det2930
mxx (8.5, 2.5) (8.5, 2)       @noisy det1406 det1673
mzz (8.5, 3) (9, 3)           @noisy det2115 det2728
mxx (8.5, 4.5) (8.5, 4)       @noisy det52 det760
mzz (9, 5) (8.5, 5)           @noisy det990 det2805
mxx (8.5, 6) (8.5, 6.5)       @noisy det314 det865
mzz (8.5, 7) (9, 7)           @noisy det1423 det2333
mxx (8.5, 8.5) (8.5, 8)       @noisy det2738 det2941
mzz (8.5, 9) (9, 9)           @noisy det363 det1432
mzz (9.5, 0) (10, 0)          @noisy det296 det1327
mxx (9.5, 1.5) (9.5, 1)       @noisy det1183 det1851
mzz (9.5, 2) (10, 2)          @noisy det283 det1233
mxx (9.5, 3.5) (9.5, 3)       @noisy det2147 det2293
mzz (9.5, 4) (10, 4)          @noisy det4 det1261
mxx (9.5, 5) (9.5, 5.5)       @noisy det913 det2168
mzz (9.5, 6) (10, 6)          @noisy det2278 det2493
mxx (9.5, 7) (9.5, 7.5)       @noisy det380 det1205
mzz (9.5, 8) (10, 8)          @noisy det1802 det2221
mxx (9.5, 9.5) (9.5, 9)       @noisy det1461 det1680
mzz (9.5, 10) (10, 10)        @noisy det1703 det2196
i (9, 0)                      @noisy
i (2.5, 10)                   @noisy
i (0, 4)                      @noisy
i (8.5, 10)                   @noisy
i (0, 0)                      @noisy
i (0, 10)                     @noisy
i (7, 0)                      @noisy
i (3, 0)                      @noisy
i (6.5, 10)                   @noisy
i (0, 6)                      @noisy
i (0, 2)                      @noisy
i (5, 0)                      @noisy
i (1, 0)                      @noisy
i (0, 8)                      @noisy
i (4.5, 10)                   @noisy
i (0.5, 10)                   @noisy

--------         58
mz (0, 0.5)                   @noisy det1265 det1646
mxx (0, 1.5) (0, 2)           @noisy det1686 det2123
mx (0.5, 1.5)                 @noisy det629 det1686
mz (1, 1.5)                   @noisy det1484 det1513 det1646 det2170
mz (0, 2.5)                   @noisy det2170 det2710
mxx (0, 3.5) (0, 4)           @noisy det702 det1668
mx (0.5, 3.5)                 @noisy det520 det702
mz (1, 3.5)                   @noisy det60 det924 det1719 det2710
mz (0, 4.5)                   @noisy det1719 det2906
mxx (0, 5.5) (0, 6)           @noisy det1349 det1641
mx (0.5, 5.5)                 @noisy det674 det1349
mz (1, 5.5)                   @noisy det1840 det2681 det2894 det2906
mz (0, 6.5)                   @noisy det231 det2681
mxx (0, 7.5) (0, 8)           @noisy det1643 det2544
mx (0.5, 7.5)                 @noisy det646 det2544
mz (1, 7.5)                   @noisy det149 det231 det1267 det1766
mz (0, 8.5)                   @noisy det1267 det2446
mxx (0, 9.5) (0, 10)          @noisy det549 det1017
mx (0.5, 9.5)                 @noisy det645 det1017
mz (1, 9.5)                   @noisy det1825 det2446 det2607 det2809
mxx (1, 0.5) (1, 1)           @noisy det70 det1304
mx (1.5, 0.5)                 @noisy det664 det1304
mz (2, 0.5)                   @noisy det40 det155 det1513 det2591
mxx (1, 2.5) (1, 3)           @noisy det1242 det1823
mx (1.5, 2.5)                 @noisy det715 det1823
mz (2, 2.5)                   @noisy det924 det1484 det1690 det1788
mxx (1, 4.5) (1, 5)           @noisy det404 det508
mx (1.5, 4.5)                 @noisy det404 det614
mz (2, 4.5)                   @noisy det60 det1014 det1840 det2260
mxx (1, 6.5) (1, 7)           @noisy det1496 det1893
mx (1.5, 6.5)                 @noisy det580 det1893
mz (2, 6.5)                   @noisy det224 det1766 det2166 det2894
mxx (1, 8.5) (1, 9)           @noisy det991 det1801
mx (1.5, 8.5)                 @noisy det731 det991
mz (2, 8.5)                   @noisy det149 det1128 det2809 det2903
mxx (2, 1.5) (2, 2)           @noisy det2176 det2778
mx (2.5, 1.5)                 @noisy det728 det2176
mz (3, 1.5)                   @noisy det40 det1690 det2313 det2640
mxx (2, 3.5) (2, 4)           @noisy det631 det949
mx (2.5, 3.5)                 @noisy det705 det949
mz (3, 3.5)                   @noisy det1014 det1788 det2177 det2807
mxx (2, 5.5) (2, 6)           @noisy det565 det1755
mx (2.5, 5.5)                 @noisy det592 det1755
mz (3, 5.5)                   @noisy det224 det1847 det2260 det2772
mxx (2, 7.5) (2, 8)           @noisy det720 det1346
mx (2.5, 7.5)                 @noisy det544 det1346
mz (3, 7.5)                   @noisy det308 det368 det2166 det2903
mxx (2, 9.5) (2, 10)          @noisy det323 det2050
mx (2.5, 9.5)                 @noisy det323 det709
mz (3, 9.5)                   @noisy det756 det1128 det1254 det1684
mxx (3, 1) (3, 0.5)           @noisy det737 det2032
mx (3.5, 0.5)                 @noisy det589 det737
mz (4, 0.5)                   @noisy det2102 det2108 det2313 det2382
mxx (3, 2.5) (3, 3)           @noisy det1960 det2793
mx (3.5, 2.5)                 @noisy det538 det1960
mz (4, 2.5)                   @noisy det303 det573 det2177 det2640
mxx (3, 4.5) (3, 5)           @noisy det1067 det2064
mx (3.5, 4.5)                 @noisy det707 det1067
mz (4, 4.5)                   @noisy det1883 det2242 det2772 det2807
mxx (3, 7) (3, 6.5)           @noisy det1369 det1437
mx (3.5, 6.5)                 @noisy det742 det1437
mz (4, 6.5)                   @noisy det308 det1041 det1847 det2259
mxx (3, 8.5) (3, 9)           @noisy det494 det2583
mx (3.5, 8.5)                 @noisy det494 det534
mz (4, 8.5)                   @noisy det57 det368 det756 det1658
mxx (4, 1.5) (4, 2)           @noisy det396 det956
mx (4.5, 1.5)                 @noisy det721 det956
mz (5, 1.5)                   @noisy det303 det1466 det1829 det2108
mxx (4, 4) (4, 3.5)           @noisy det972 det1800
mx (4.5, 3.5)                 @noisy det729 det1800
mz (5, 3.5)                   @noisy det573 det1210 det1541 det2242
mxx (4, 5.5) (4, 6)           @noisy det1439 det1765
mx (4.5, 5.5)                 @noisy det670 det1765
mz (5, 5.5)                   @noisy det48 det1041 det1883 det2781
mxx (4, 7.5) (4, 8)           @noisy det1898 det2788
mx (4.5, 7.5)                 @noisy det636 det2788
mz (5, 7.5)                   @noisy det57 det315 det1446 det2259
mxx (4, 9.5) (4, 10)          @noisy det1011 det1661
mx (4.5, 9.5)                 @noisy det643 det1011
mz (5, 9.5)                   @noisy det1333 det1570 det1658 det2774
mxx (5, 0.5) (5, 1)           @noisy det2357 det2741
mx (5.5, 0.5)                 @noisy det726 det2357
mz (6, 0.5)                   @noisy det923 det1162 det1466 det1566
mxx (5, 3) (5, 2.5)           @noisy det417 det2594
mx (5.5, 2.5)                 @noisy det417 det712
mz (6, 2.5)                   @noisy det1210 det1829 det2601 det2810
mxx (5, 4.5) (5, 5)           @noisy det1037 det2944
mx (5.5, 4.5)                 @noisy det718 det2944
mz (6, 4.5)                   @noisy det360 det1541 det2104 det2781
mxx (5, 6.5) (5, 7)           @noisy det1712 det2721
mx (5.5, 6.5)                 @noisy det578 det1712
mz (6, 6.5)                   @noisy det48 det315 det581 det1071
mxx (5, 9) (5, 8.5)           @noisy det816 det1007
mx (5.5, 8.5)                 @noisy det559 det1007
mz (6, 8.5)                   @noisy det1291 det1446 det1570 det2878
mxx (6, 1.5) (6, 2)           @noisy det1830 det2225
mx (6.5, 1.5)                 @noisy det563 det1830
mz (7, 1.5)                   @noisy det261 det576 det1162 det2810
mxx (6, 3.5) (6, 4)           @noisy det945 det1914
mx (6.5, 3.5)                 @noisy det654 det945
mz (7, 3.5)                   @noisy det360 det1534 det2009 det2601
mxx (6, 6) (6, 5.5)           @noisy det216 det2370
mx (6.5, 5.5)                 @noisy det216 det603
mz (7, 5.5)                   @noisy det581 det653 det1404 det2104
mxx (6, 7.5) (6, 8)           @noisy det1610 det2794
mx (6.5, 7.5)                 @noisy det547 det2794
mz (7, 7.5)                   @noisy det512 det1071 det2878 det2923
mxx (6, 9.5) (6, 10)          @noisy det552 det2757
mx (6.5, 9.5)                 @noisy det644 det2757
mz (7, 9.5)                   @noisy det634 det1216 det1291 det2758
mxx (7, 0.5) (7, 1)           @noisy det94 det131
mx (7.5, 0.5)                 @noisy det131 det701
mz (8, 0.5)                   @noisy det261 det2910 det2930 det2936
mxx (7, 2.5) (7, 3)           @noisy det1295 det1673
mx (7.5, 2.5)                 @noisy det716 det1295
mz (8, 2.5)                   @noisy det576 det1534 det2115 det2728
mxx (7, 4.5) (7, 5)           @noisy det760 det1230
mx (7.5, 4.5)                 @noisy det660 det1230
mz (8, 4.5)                   @noisy det990 det1404 det2009 det2805
mxx (7, 6.5) (7, 7)           @noisy det326 det865
mx (7.5, 6.5)                 @noisy det326 det708
mz (8, 6.5)                   @noisy det653 det1423 det2333 det2923
mxx (7, 9) (7, 8.5)           @noisy det257 det2738
mx (7.5, 8.5)                 @noisy det257 det655
mz (8, 8.5)                   @noisy det363 det512 det1432 det2758
mxx (8, 2) (8, 1.5)           @noisy det1183 det2904
mx (8.5, 1.5)                 @noisy det571 det2904
mz (9, 1.5)                   @noisy det283 det1233 det2728 det2930
mxx (8, 3.5) (8, 4)           @noisy det1457 det2293
mx (8.5, 3.5)                 @noisy det528 det1457
mz (9, 3.5)                   @noisy det4 det990 det1261 det2115
mxx (8, 5.5) (8, 6)           @noisy det2168 det2785
mx (8.5, 5.5)                 @noisy det697 det2785
mz (9, 5.5)                   @noisy det2278 det2333 det2493 det2805
mxx (8, 7.5) (8, 8)           @noisy det380 det2322
mx (8.5, 7.5)                 @noisy det730 det2322
mz (9, 7.5)                   @noisy det363 det1423 det1802 det2221
mxx (8, 9.5) (8, 10)          @noisy det1461 det1621
mx (8.5, 9.5)                 @noisy det665 det1621
mz (9, 9.5)                   @noisy det1408 det1432 det1703 det2196
mxx (9, 0.5) (9, 1)           @noisy det814 det1639
mx (9.5, 0.5)                 @noisy det619 det1639
mz (10, 0.5)                  @noisy det1233 det1327
mxx (10, 1.5) (10, 2)         @noisy det1015 det1851
mxx (9, 2.5) (9, 3)           @noisy det1191 det1406
mx (9.5, 2.5)                 @noisy det610 det1191
mz (10, 2.5)                  @noisy det4 det283
mxx (10, 4) (10, 3.5)         @noisy det2011 det2147
mxx (9, 5) (9, 4.5)           @noisy det52 det2164
mx (9.5, 4.5)                 @noisy det566 det2164
mz (10, 4.5)                  @noisy det1261 det2278
mxx (10, 5.5) (10, 6)         @noisy det524 det913
mxx (9, 6.5) (9, 7)           @noisy det314 det414
mx (9.5, 6.5)                 @noisy det414 det682
mz (10, 6.5)                  @noisy det1802 det2493
mxx (10, 7.5) (10, 8)         @noisy det843 det1205
mxx (9, 8.5) (9, 9)           @noisy det272 det2941
mx (9.5, 8.5)                 @noisy det272 det713
mz (10, 8.5)                  @noisy det2196 det2221
mxx (10, 9.5) (10, 10)        @noisy det630 det1680
mxx (0.5, 0.5) (0.5, 1)       @noisy det70 det247
mzz (1, 0) (0.5, 0)           @noisy det1265 det1646
mxx (0.5, 2.5) (0.5, 3)       @noisy det952 det1242
mzz (1, 2) (0.5, 2)           @noisy det2170 det2710
mxx (0.5, 5) (0.5, 4.5)       @noisy det459 det508
mzz (1, 4) (0.5, 4)           @noisy det1719 det2906
mxx (0.5, 6.5) (0.5, 7)       @noisy det1496 det2534
mzz (0.5, 6) (1, 6)           @noisy det231 det2681
mxx (0.5, 8.5) (0.5, 9)       @noisy det727 det1801
mzz (1, 8) (0.5, 8)           @noisy det1267 det2446
mzz (1, 10) (0.5, 10)         @noisy det1825 det2562
mxx (1.5, 1.5) (1.5, 2)       @noisy det2123 det2778
mzz (1.5, 1) (2, 1)           @noisy det1484 det1513
mxx (1.5, 4) (1.5, 3.5)       @noisy det631 det1668
mzz (2, 3) (1.5, 3)           @noisy det60 det924
mxx (1.5, 5.5) (1.5, 6)       @noisy det565 det1641
mzz (1.5, 5) (2, 5)           @noisy det1840 det2894
mxx (1.5, 7.5) (1.5, 8)       @noisy det720 det1643
mzz (1.5, 7) (2, 7)           @noisy det149 det1766
mxx (1.5, 10) (1.5, 9.5)      @noisy det549 det2050
mzz (2, 9) (1.5, 9)           @noisy det2607 det2809
mxx (2.5, 0.5) (2.5, 1)       @noisy det70 det2032
mzz (2.5, 0) (3, 0)           @noisy det40 det2591
mxx (2.5, 2.5) (2.5, 3)       @noisy det1242 det2793
mzz (2.5, 2) (3, 2)           @noisy det1690 det1788
mxx (2.5, 4.5) (2.5, 5)       @noisy det508 det2064
mzz (2.5, 4) (3, 4)           @noisy det1014 det2260
mxx (2.5, 7) (2.5, 6.5)       @noisy det1369 det1496
mzz (3, 6) (2.5, 6)           @noisy det224 det2166
mxx (2.5, 8.5) (2.5, 9)       @noisy det1801 det2583
mzz (2.5, 8) (3, 8)           @noisy det1128 det2903
mzz (2.5, 10) (3, 10)         @noisy det1684 det2554
mxx (3.5, 1.5) (3.5, 2)       @noisy det396 det2778
mzz (3.5, 1) (4, 1)           @noisy det2313 det2640
mxx (3.5, 3.5) (3.5, 4)       @noisy det631 det972
mzz (3.5, 3) (4, 3)           @noisy det2177 det2807
mxx (3.5, 5.5) (3.5, 6)       @noisy det565 det1439
mzz (3.5, 5) (4, 5)           @noisy det1847 det2772
mxx (3.5, 7.5) (3.5, 8)       @noisy det720 det1898
mzz (3.5, 7) (4, 7)           @noisy det308 det368
mxx (3.5, 9.5) (3.5, 10)      @noisy det1661 det2050
mzz (4, 9) (3.5, 9)           @noisy det756 det1254
mxx (4.5, 0.5) (4.5, 1)       @noisy det2032 det2741
mzz (5, 0) (4.5, 0)           @noisy det2102 det2108
mxx (4.5, 2.5) (4.5, 3)       @noisy det2594 det2793
mzz (4.5, 2) (5, 2)           @noisy det303 det573
mxx (4.5, 4.5) (4.5, 5)       @noisy det1037 det2064
mzz (5, 4) (4.5, 4)           @noisy det1883 det2242
mxx (4.5, 6.5) (4.5, 7)       @noisy det1369 det2721
mzz (5, 6) (4.5, 6)           @noisy det1041 det2259
mxx (4.5, 8.5) (4.5, 9)       @noisy det816 det2583
mzz (4.5, 8) (5, 8)           @noisy det57 det1658
mzz (5, 10) (4.5, 10)         @noisy det1420 det2774
mxx (5.5, 1.5) (5.5, 2)       @noisy det396 det2225
mzz (5.5, 1) (6, 1)           @noisy det1466 det1829
mxx (5.5, 3.5) (5.5, 4)       @noisy det972 det1914
mzz (5.5, 3) (6, 3)           @noisy det1210 det1541
mxx (5.5, 5.5) (5.5, 6)       @noisy det1439 det2370
mzz (5.5, 5) (6, 5)           @noisy det48 det2781
mxx (5.5, 7.5) (5.5, 8)       @noisy det1610 det1898
mzz (5.5, 7) (6, 7)           @noisy det315 det1446
mxx (5.5, 9.5) (5.5, 10)      @noisy det552 det1661
mzz (5.5, 9) (6, 9)           @noisy det1333 det1570
mxx (6.5, 0.5) (6.5, 1)       @noisy det94 det2741
mzz (6.5, 0) (7, 0)           @noisy det1162 det1566
mxx (6.5, 2.5) (6.5, 3)       @noisy det1673 det2594
mzz (6.5, 2) (7, 2)           @noisy det2601 det2810
mxx (6.5, 5) (6.5, 4.5)       @noisy det760 det1037
mzz (7, 4) (6.5, 4)           @noisy det360 det2104
mxx (6.5, 6.5) (6.5, 7)       @noisy det865 det2721
mzz (6.5, 6) (7, 6)           @noisy det581 det1071
mxx (6.5, 8.5) (6.5, 9)       @noisy det816 det2738
mzz (6.5, 8) (7, 8)           @noisy det1291 det2878
mzz (7, 10) (6.5, 10)         @noisy det1216 det1789
mxx (7.5, 2) (7.5, 1.5)       @noisy det1183 det2225
mzz (7.5, 1) (8, 1)           @noisy det261 det576
mxx (7.5, 3.5) (7.5, 4)       @noisy det1914 det2293
mzz (7.5, 3) (8, 3)           @noisy det1534 det2009
mxx (7.5, 5.5) (7.5, 6)       @noisy det2168 det2370
mzz (7.5, 5) (8, 5)           @noisy det653 det1404
mxx (7.5, 8) (7.5, 7.5)       @noisy det380 det1610
mzz (8, 7) (7.5, 7)           @noisy det512 det2923
mxx (7.5, 9.5) (7.5, 10)      @noisy det552 det1461
mzz (7.5, 9) (8, 9)           @noisy det634 det2758
mxx (8.5, 0.5) (8.5, 1)       @noisy det94 det814
mzz (8.5, 0) (9, 0)           @noisy det2910 det2930
mxx (8.5, 2.5) (8.5, 3)       @noisy det1406 det1673
mzz (8.5, 2) (9, 2)           @noisy det2115 det2728
mxx (8.5, 4.5) (8.5, 5)       @noisy det52 det760
mzz (8.5, 4) (9, 4)           @noisy det990 det2805
mxx (8.5, 6.5) (8.5, 7)       @noisy det314 det865
mzz (8.5, 6) (9, 6)           @noisy det1423 det2333
mxx (8.5, 8.5) (8.5, 9)       @noisy det2738 det2941
mzz (8.5, 8) (9, 8)           @noisy det363 det1432
mzz (9, 10) (8.5, 10)         @noisy det1408 det2095
mxx (9.5, 1.5) (9.5, 2)       @noisy det1183 det1851
mzz (10, 1) (9.5, 1)          @noisy det283 det1233
mxx (9.5, 4) (9.5, 3.5)       @noisy det2147 det2293
mzz (9.5, 3) (10, 3)          @noisy det4 det1261
mxx (9.5, 5.5) (9.5, 6)       @noisy det913 det2168
mzz (9.5, 5) (10, 5)          @noisy det2278 det2493
mxx (9.5, 7.5) (9.5, 8)       @noisy det380 det1205
mzz (9.5, 7) (10, 7)          @noisy det1802 det2221
mxx (9.5, 10) (9.5, 9.5)      @noisy det1461 det1680
mzz (10, 9) (9.5, 9)          @noisy det1703 det2196
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (4, 0)                      @noisy
i (7.5, 0)                    @noisy
i (0, 0)                      @noisy
i (3.5, 0)                    @noisy
i (9.5, 0)                    @noisy
i (0, 3)                      @noisy
i (0, 9)                      @noisy
i (2, 0)                      @noisy
i (8, 0)                      @noisy
i (5.5, 0)                    @noisy
i (1.5, 0)                    @noisy
i (10, 0)                     @noisy
i (0, 5)                      @noisy
i (6, 0)                      @noisy

--------         59
mzz (0, 1) (0.5, 1)           @noisy det1265 det1646
mz (0.5, 0.5)                 @noisy det1110 det1265
mx (0.5, 0)                   @noisy det70 det2761
mzz (0, 3) (0.5, 3)           @noisy det2170 det2710
mz (0.5, 2.5)                 @noisy det1151 det2170
mx (0.5, 2)                   @noisy det1242 det1686 det1858 det2123
mzz (0.5, 5) (0, 5)           @noisy det1719 det2906
mz (0.5, 4.5)                 @noisy det1175 det1719
mx (0.5, 4)                   @noisy det508 det702 det1490 det1668
mzz (0, 7) (0.5, 7)           @noisy det231 det2681
mz (0.5, 6.5)                 @noisy det1214 det2681
mx (0.5, 6)                   @noisy det1349 det1496 det1641 det2297
mzz (0, 9) (0.5, 9)           @noisy det1267 det2446
mz (0.5, 8.5)                 @noisy det1220 det1267
mx (0.5, 8)                   @noisy det1189 det1643 det1801 det2544
mx (0.5, 10)                  @noisy det549 det1017
mzz (1, 0) (1.5, 0)           @noisy det155 det2146
mzz (1, 2) (1.5, 2)           @noisy det1484 det1513
mz (1.5, 1.5)                 @noisy det1070 det1513
mx (1.5, 1)                   @noisy det70 det1304 det1686 det2778
mzz (1.5, 4) (1, 4)           @noisy det60 det924
mz (1.5, 3.5)                 @noisy det924 det1125
mx (1.5, 3)                   @noisy det631 det702 det1242 det1823
mzz (1, 6) (1.5, 6)           @noisy det1840 det2894
mz (1.5, 5.5)                 @noisy det1133 det1840
mx (1.5, 5)                   @noisy det404 det508 det565 det1349
mzz (1, 8) (1.5, 8)           @noisy det149 det1766
mz (1.5, 7.5)                 @noisy det1190 det1766
mx (1.5, 7)                   @noisy det720 det1496 det1893 det2544
mzz (1.5, 10) (1, 10)         @noisy det2607 det2809
mz (1.5, 9.5)                 @noisy det1063 det2809
mx (1.5, 9)                   @noisy det991 det1017 det1801 det2050
mzz (2, 1) (2.5, 1)           @noisy det40 det2591
mz (2.5, 0.5)                 @noisy det1153 det2591
mx (2.5, 0)                   @noisy det1304 det2032
mzz (2, 3) (2.5, 3)           @noisy det1690 det1788
mz (2.5, 2.5)                 @noisy det1223 det1690
mx (2.5, 2)                   @noisy det1823 det2176 det2778 det2793
mzz (2, 5) (2.5, 5)           @noisy det1014 det2260
mz (2.5, 4.5)                 @noisy det1014 det1202
mx (2.5, 4)                   @noisy det404 det631 det949 det2064
mzz (2.5, 7) (2, 7)           @noisy det224 det2166
mz (2.5, 6.5)                 @noisy det224 det1159
mx (2.5, 6)                   @noisy det565 det1369 det1755 det1893
mzz (2, 9) (2.5, 9)           @noisy det1128 det2903
mz (2.5, 8.5)                 @noisy det1136 det2903
mx (2.5, 8)                   @noisy det720 det991 det1346 det2583
mx (2.5, 10)                  @noisy det323 det2050
mzz (3.5, 0) (3, 0)           @noisy det2382 det2790
mzz (3, 2) (3.5, 2)           @noisy det2313 det2640
mz (3.5, 1.5)                 @noisy det1178 det2313
mx (3.5, 1)                   @noisy det396 det737 det2032 det2176
mzz (3, 4) (3.5, 4)           @noisy det2177 det2807
mz (3.5, 3.5)                 @noisy det1116 det2177
mx (3.5, 3)                   @noisy det949 det972 det1960 det2793
mzz (3.5, 6) (3, 6)           @noisy det1847 det2772
mz (3.5, 5.5)                 @noisy det1180 det2772
mx (3.5, 5)                   @noisy det1067 det1439 det1755 det2064
mzz (3, 8) (3.5, 8)           @noisy det308 det368
mz (3.5, 7.5)                 @noisy det308 det1182
mx (3.5, 7)                   @noisy det1346 det1369 det1437 det1898
mzz (3, 10) (3.5, 10)         @noisy det756 det1254
mz (3.5, 9.5)                 @noisy det756 det1171
mx (3.5, 9)                   @noisy det323 det494 det1661 det2583
mzz (4, 1) (4.5, 1)           @noisy det2102 det2108
mz (4.5, 0.5)                 @noisy det1164 det2102
mx (4.5, 0)                   @noisy det737 det2741
mzz (4.5, 3) (4, 3)           @noisy det303 det573
mz (4.5, 2.5)                 @noisy det303 det1179
mx (4.5, 2)                   @noisy det396 det956 det1960 det2594
mzz (4, 5) (4.5, 5)           @noisy det1883 det2242
mz (4.5, 4.5)                 @noisy det1123 det2242
mx (4.5, 4)                   @noisy det972 det1037 det1067 det1800
mzz (4, 7) (4.5, 7)           @noisy det1041 det2259
mz (4.5, 6.5)                 @noisy det1041 det1203
mx (4.5, 6)                   @noisy det1437 det1439 det1765 det2721
mzz (4, 9) (4.5, 9)           @noisy det57 det1658
mz (4.5, 8.5)                 @noisy det57 det1177
mx (4.5, 8)                   @noisy det494 det816 det1898 det2788
mx (4.5, 10)                  @noisy det1011 det1661
mzz (5, 0) (5.5, 0)           @noisy det748 det923
mzz (5.5, 2) (5, 2)           @noisy det1466 det1829
mz (5.5, 1.5)                 @noisy det1075 det1466
mx (5.5, 1)                   @noisy det956 det2225 det2357 det2741
mzz (5, 4) (5.5, 4)           @noisy det1210 det1541
mz (5.5, 3.5)                 @noisy det1163 det1210
mx (5.5, 3)                   @noisy det417 det1800 det1914 det2594
mzz (5, 6) (5.5, 6)           @noisy det48 det2781
mz (5.5, 5.5)                 @noisy det1096 det2781
mx (5.5, 5)                   @noisy det1037 det1765 det2370 det2944
mzz (5.5, 8) (5, 8)           @noisy det315 det1446
mz (5.5, 7.5)                 @noisy det315 det1135
mx (5.5, 7)                   @noisy det1610 det1712 det2721 det2788
mzz (5, 10) (5.5, 10)         @noisy det1333 det1570
mz (5.5, 9.5)                 @noisy det1060 det1570
mx (5.5, 9)                   @noisy det552 det816 det1007 det1011
mzz (6, 1) (6.5, 1)           @noisy det1162 det1566
mz (6.5, 0.5)                 @noisy det1106 det1566
mx (6.5, 0)                   @noisy det94 det2357
mzz (6, 3) (6.5, 3)           @noisy det2601 det2810
mz (6.5, 2.5)                 @noisy det1112 det2810
mx (6.5, 2)                   @noisy det417 det1673 det1830 det2225
mzz (6.5, 5) (6, 5)           @noisy det360 det2104
mz (6.5, 4.5)                 @noisy det360 det1105
mx (6.5, 4)                   @noisy det760 det945 det1914 det2944
mzz (6, 7) (6.5, 7)           @noisy det581 det1071
mz (6.5, 6.5)                 @noisy det581 det1185
mx (6.5, 6)                   @noisy det216 det865 det1712 det2370
mzz (6, 9) (6.5, 9)           @noisy det1291 det2878
mz (6.5, 8.5)                 @noisy det1117 det2878
mx (6.5, 8)                   @noisy det1007 det1610 det2738 det2794
mx (6.5, 10)                  @noisy det552 det2757
mzz (7, 0) (7.5, 0)           @noisy det256 det2936
mzz (7.5, 2) (7, 2)           @noisy det261 det576
mz (7.5, 1.5)                 @noisy det261 det1126
mx (7.5, 1)                   @noisy det94 det131 det1183 det1830
mzz (7, 4) (7.5, 4)           @noisy det1534 det2009
mz (7.5, 3.5)                 @noisy det1082 det1534
mx (7.5, 3)                   @noisy det945 det1295 det1673 det2293
mzz (7, 6) (7.5, 6)           @noisy det653 det1404
mz (7.5, 5.5)                 @noisy det1120 det1404
mx (7.5, 5)                   @noisy det216 det760 det1230 det2168
mzz (7.5, 8) (7, 8)           @noisy det512 det2923
mz (7.5, 7.5)                 @noisy det1160 det2923
mx (7.5, 7)                   @noisy det326 det380 det865 det2794
mzz (7, 10) (7.5, 10)         @noisy det634 det2758
mz (7.5, 9.5)                 @noisy det1184 det2758
mx (7.5, 9)                   @noisy det257 det1461 det2738 det2757
mzz (8.5, 1) (8, 1)           @noisy det2910 det2930
mz (8.5, 0.5)                 @noisy det1208 det2910
mx (8.5, 0)                   @noisy det131 det814
mzz (8, 3) (8.5, 3)           @noisy det2115 det2728
mz (8.5, 2.5)                 @noisy det1209 det2728
mx (8.5, 2)                   @noisy det1183 det1295 det1406 det2904
mzz (8, 5) (8.5, 5)           @noisy det990 det2805
mz (8.5, 4.5)                 @noisy det990 det1104
mx (8.5, 4)                   @noisy det52 det1230 det1457 det2293
mzz (8, 7) (8.5, 7)           @noisy det1423 det2333
mz (8.5, 6.5)                 @noisy det1081 det2333
mx (8.5, 6)                   @noisy det314 det326 det2168 det2785
mzz (8, 9) (8.5, 9)           @noisy det363 det1432
mz (8.5, 8.5)                 @noisy det363 det1167
mx (8.5, 8)                   @noisy det257 det380 det2322 det2941
mx (8.5, 10)                  @noisy det1461 det1621
mzz (9, 0) (9.5, 0)           @noisy det296 det1327
mzz (9, 2) (9.5, 2)           @noisy det283 det1233
mz (9.5, 1.5)                 @noisy det1052 det1233
mx (9.5, 1)                   @noisy det814 det1639 det1851 det2904
mzz (9.5, 4) (9, 4)           @noisy det4 det1261
mz (9.5, 3.5)                 @noisy det4 det1142
mx (9.5, 3)                   @noisy det1191 det1406 det1457 det2147
mzz (9, 6) (9.5, 6)           @noisy det2278 det2493
mz (9.5, 5.5)                 @noisy det1168 det2278
mx (9.5, 5)                   @noisy det52 det913 det2164 det2785
mzz (9, 8) (9.5, 8)           @noisy det1802 det2221
mz (9.5, 7.5)                 @noisy det1057 det1802
mx (9.5, 7)                   @noisy det314 det414 det1205 det2322
mzz (9.5, 10) (9, 10)         @noisy det1703 det2196
mz (9.5, 9.5)                 @noisy det1056 det2196
mx (9.5, 9)                   @noisy det272 det1621 det1680 det2941
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (4, 9.5)                    @noisy
i (3.5, 0.5)                  @noisy
i (5, 1.5)                    @noisy
i (8, 0.5)                    @noisy
i (5.5, 6.5)                  @noisy
i (8, 0)                      @noisy
i (5, 1)                      @noisy
i (8, 9.5)                    @noisy
i (10, 6)                     @noisy
i (10, 6.5)                   @noisy
i (0, 5.5)                    @noisy
i (9, 8.5)                    @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1.5, 2.5)                  @noisy
i (2.5, 1.5)                  @noisy
i (6, 2.5)                    @noisy
i (6, 2)                      @noisy
i (7, 1.5)                    @noisy
i (7, 1)                      @noisy
i (7.5, 6.5)                  @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3.5, 2.5)                  @noisy
i (4.5, 1.5)                  @noisy
i (3, 6.5)                    @noisy
i (5, 3.5)                    @noisy
i (8, 2.5)                    @noisy
i (5.5, 8.5)                  @noisy
i (8, 2)                      @noisy
i (5, 3)                      @noisy
i (9, 1.5)                    @noisy
i (9, 1)                      @noisy
i (0, 7.5)                    @noisy
i (8.5, 1.5)                  @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (1.5, 4.5)                  @noisy
i (2.5, 3.5)                  @noisy
i (1, 8.5)                    @noisy
i (6, 4.5)                    @noisy
i (6, 4)                      @noisy
i (7, 3.5)                    @noisy
i (7, 3)                      @noisy
i (6.5, 3.5)                  @noisy
i (9.5, 8.5)                  @noisy
i (3.5, 4.5)                  @noisy
i (4.5, 3.5)                  @noisy
i (3, 8.5)                    @noisy
i (5, 5.5)                    @noisy
i (8, 4.5)                    @noisy
i (8, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (9, 3.5)                    @noisy
i (9, 3)                      @noisy
i (0, 9.5)                    @noisy
i (8.5, 3.5)                  @noisy
i (1.5, 6.5)                  @noisy
i (2.5, 5.5)                  @noisy
i (6, 6.5)                    @noisy
i (6, 6)                      @noisy
i (7, 5)                      @noisy
i (7, 5.5)                    @noisy
i (6.5, 5.5)                  @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (3.5, 6.5)                  @noisy
i (4.5, 5.5)                  @noisy
i (5, 7.5)                    @noisy
i (5, 7)                      @noisy
i (9, 5.5)                    @noisy
i (0, 2)                      @noisy
i (0, 2.5)                    @noisy
i (9, 5)                      @noisy
i (8.5, 5.5)                  @noisy
i (0.5, 1.5)                  @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (1.5, 8.5)                  @noisy
i (2.5, 7.5)                  @noisy
i (7, 7.5)                    @noisy
i (7, 7)                      @noisy
i (6.5, 7.5)                  @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (4.5, 7.5)                  @noisy
i (5, 9.5)                    @noisy
i (5, 9)                      @noisy
i (9, 7.5)                    @noisy
i (9, 7)                      @noisy
i (8.5, 7.5)                  @noisy
i (0.5, 3.5)                  @noisy
i (10, 8)                     @noisy
i (10, 8.5)                   @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (6, 1.5)                    @noisy
i (7, 0.5)                    @noisy
i (2.5, 9.5)                  @noisy
i (7, 9.5)                    @noisy
i (7, 9)                      @noisy
i (6.5, 9.5)                  @noisy
i (7.5, 8.5)                  @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (5, 2.5)                    @noisy
i (4, 4.5)                    @noisy
i (4.5, 9.5)                  @noisy
i (4, 4)                      @noisy
i (9, 0.5)                    @noisy
i (9, 9.5)                    @noisy
i (9, 9)                      @noisy
i (10, 1.5)                   @noisy
i (8.5, 9.5)                  @noisy
i (10, 1)                     @noisy
i (0.5, 5.5)                  @noisy
i (10, 10)                    @noisy
i (1, 7.5)                    @noisy
i (1, 7)                      @noisy
i (2, 6.5)                    @noisy
i (2, 6)                      @noisy
i (7, 2.5)                    @noisy
i (3, 7.5)                    @noisy
i (3, 7)                      @noisy
i (5, 4.5)                    @noisy
i (4, 6.5)                    @noisy
i (4, 6)                      @noisy
i (9, 2.5)                    @noisy
i (8, 6.5)                    @noisy
i (10, 3.5)                   @noisy
i (10, 3)                     @noisy
i (8, 6)                      @noisy
i (1, 0.5)                    @noisy
i (0.5, 7.5)                  @noisy
i (1, 9.5)                    @noisy
i (1, 9)                      @noisy
i (2, 8.5)                    @noisy
i (2, 8)                      @noisy
i (7, 4.5)                    @noisy
i (6, 8.5)                    @noisy
i (6, 8)                      @noisy
i (9.5, 0.5)                  @noisy
i (3, 0.5)                    @noisy
i (3, 9.5)                    @noisy
i (3, 9)                      @noisy
i (5, 6.5)                    @noisy
i (4, 8.5)                    @noisy
i (4, 8)                      @noisy
i (3.5, 8.5)                  @noisy
i (8, 8.5)                    @noisy
i (10, 5)                     @noisy
i (10, 5.5)                   @noisy
i (8, 8)                      @noisy
i (2, 1.5)                    @noisy
i (0.5, 9.5)                  @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (0, 4.5)                    @noisy
i (2, 10)                     @noisy
i (6, 10)                     @noisy
i (9.5, 2.5)                  @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (4, 10)                     @noisy
i (6, 0.5)                    @noisy
i (8, 1.5)                    @noisy
i (8, 10)                     @noisy
i (10, 7.5)                   @noisy
i (10, 7)                     @noisy
i (1, 4.5)                    @noisy
i (2, 3.5)                    @noisy
i (0, 6)                      @noisy
i (0, 6.5)                    @noisy
i (6, 3.5)                    @noisy
i (9.5, 4.5)                  @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (5.5, 0.5)                  @noisy
i (8, 3.5)                    @noisy
i (10, 0.5)                   @noisy
i (10, 0)                     @noisy
i (10, 9.5)                   @noisy
i (10, 9)                     @noisy
i (1, 6.5)                    @noisy
i (2, 5.5)                    @noisy
i (0, 8)                      @noisy
i (0, 8.5)                    @noisy
i (6.5, 1.5)                  @noisy
i (7.5, 0.5)                  @noisy
i (6, 5.5)                    @noisy
i (9.5, 6.5)                  @noisy
i (4, 5.5)                    @noisy
i (5.5, 2.5)                  @noisy
i (8, 5.5)                    @noisy
i (10, 2)                     @noisy
i (10, 2.5)                   @noisy
i (9, 4.5)                    @noisy
i (0, 1.5)                    @noisy
i (0, 10)                     @noisy
i (2, 7.5)                    @noisy
i (7.5, 2.5)                  @noisy
i (6, 7.5)                    @noisy
i (7, 6.5)                    @noisy
i (4, 7.5)                    @noisy
i (5.5, 4.5)                  @noisy
i (5, 8.5)                    @noisy
i (8, 7.5)                    @noisy
i (10, 4)                     @noisy
i (10, 4.5)                   @noisy
i (9, 6.5)                    @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (1, 1.5)                    @noisy
i (0, 3.5)                    @noisy
i (1, 1)                      @noisy
i (2, 9.5)                    @noisy
i (1.5, 0.5)                  @noisy
i (6, 0)                      @noisy
i (7.5, 4.5)                  @noisy
i (6, 9.5)                    @noisy
i (7, 8.5)                    @noisy

--------         60
mxx (0, 0.5) (0, 0)           @noisy det247 det2761
mzz (0, 1.5) (0.5, 1.5)       @noisy det1646 det2710
mxx (1, 1) (1, 1.5)           @noisy det1686 det2123
mxx (0, 2) (0, 2.5)           @noisy det952 det1858
mzz (0, 3.5) (0.5, 3.5)       @noisy det2710 det2906
mxx (1, 3) (1, 3.5)           @noisy det702 det1668
mxx (0, 4) (0, 4.5)           @noisy det459 det1490
mzz (0.5, 5.5) (0, 5.5)       @noisy det231 det2906
mxx (1, 5) (1, 5.5)           @noisy det1349 det1641
mxx (0, 6.5) (0, 6)           @noisy det2297 det2534
mzz (0, 7.5) (0.5, 7.5)       @noisy det231 det2446
mxx (1, 7.5) (1, 7)           @noisy det1643 det2544
mxx (0, 8) (0, 8.5)           @noisy det727 det1189
mzz (0, 9.5) (0.5, 9.5)       @noisy det2446 det2562
mxx (1, 9) (1, 9.5)           @noisy det549 det1017
mzz (1, 0.5) (1.5, 0.5)       @noisy det155 det1484
mxx (2, 0) (2, 0.5)           @noisy det70 det1304
mzz (1, 2.5) (1.5, 2.5)       @noisy det60 det1484
mxx (2, 2) (2, 2.5)           @noisy det1242 det1823
mzz (1.5, 4.5) (1, 4.5)       @noisy det60 det2894
mxx (2, 4.5) (2, 4)           @noisy det404 det508
mzz (1, 6.5) (1.5, 6.5)       @noisy det149 det2894
mxx (2, 6.5) (2, 6)           @noisy det1496 det1893
mzz (1, 8.5) (1.5, 8.5)       @noisy det149 det2607
mxx (2, 8) (2, 8.5)           @noisy det991 det1801
mzz (2, 1.5) (2.5, 1.5)       @noisy det40 det1788
mxx (3, 1.5) (3, 1)           @noisy det2176 det2778
mzz (2, 3.5) (2.5, 3.5)       @noisy det1788 det2260
mxx (3, 3.5) (3, 3)           @noisy det631 det949
mzz (2, 5.5) (2.5, 5.5)       @noisy det2166 det2260
mxx (3, 5) (3, 5.5)           @noisy det565 det1755
mzz (2.5, 7.5) (2, 7.5)       @noisy det1128 det2166
mxx (3, 7.5) (3, 7)           @noisy det720 det1346
mzz (2, 9.5) (2.5, 9.5)       @noisy det1128 det2554
mxx (3, 9.5) (3, 9)           @noisy det323 det2050
mzz (3.5, 0.5) (3, 0.5)       @noisy det2382 det2640
mxx (4, 0) (4, 0.5)           @noisy det737 det2032
mzz (3, 2.5) (3.5, 2.5)       @noisy det2640 det2807
mxx (4, 2) (4, 2.5)           @noisy det1960 det2793
mzz (3, 4.5) (3.5, 4.5)       @noisy det1847 det2807
mxx (4, 4.5) (4, 4)           @noisy det1067 det2064
mzz (3.5, 6.5) (3, 6.5)       @noisy det368 det1847
mxx (4, 6) (4, 6.5)           @noisy det1369 det1437
mzz (3, 8.5) (3.5, 8.5)       @noisy det368 det1254
mxx (4, 8) (4, 8.5)           @noisy det494 det2583
mzz (4, 1.5) (4.5, 1.5)       @noisy det573 det2108
mxx (5, 1) (5, 1.5)           @noisy det396 det956
mzz (4.5, 3.5) (4, 3.5)       @noisy det573 det1883
mxx (5, 3.5) (5, 3)           @noisy det972 det1800
mzz (4, 5.5) (4.5, 5.5)       @noisy det1883 det2259
mxx (5, 5.5) (5, 5)           @noisy det1439 det1765
mzz (4, 7.5) (4.5, 7.5)       @noisy det1658 det2259
mxx (5, 7) (5, 7.5)           @noisy det1898 det2788
mzz (4, 9.5) (4.5, 9.5)       @noisy det1420 det1658
mxx (5, 9.5) (5, 9)           @noisy det1011 det1661
mzz (5, 0.5) (5.5, 0.5)       @noisy det923 det1829
mxx (6, 0) (6, 0.5)           @noisy det2357 det2741
mzz (5.5, 2.5) (5, 2.5)       @noisy det1541 det1829
mxx (6, 2.5) (6, 2)           @noisy det417 det2594
mzz (5, 4.5) (5.5, 4.5)       @noisy det48 det1541
mxx (6, 4) (6, 4.5)           @noisy det1037 det2944
mzz (5, 6.5) (5.5, 6.5)       @noisy det48 det1446
mxx (6, 6.5) (6, 6)           @noisy det1712 det2721
mzz (5.5, 8.5) (5, 8.5)       @noisy det1333 det1446
mxx (6, 8.5) (6, 8)           @noisy det816 det1007
mzz (6, 1.5) (6.5, 1.5)       @noisy det1162 det2601
mxx (7, 1.5) (7, 1)           @noisy det1830 det2225
mzz (6, 3.5) (6.5, 3.5)       @noisy det2104 det2601
mxx (7, 3) (7, 3.5)           @noisy det945 det1914
mzz (6.5, 5.5) (6, 5.5)       @noisy det1071 det2104
mxx (7, 5.5) (7, 5)           @noisy det216 det2370
mzz (6, 7.5) (6.5, 7.5)       @noisy det1071 det1291
mxx (7, 7.5) (7, 7)           @noisy det1610 det2794
mzz (6, 9.5) (6.5, 9.5)       @noisy det1291 det1789
mxx (7, 9.5) (7, 9)           @noisy det552 det2757
mzz (7, 0.5) (7.5, 0.5)       @noisy det576 det2936
mxx (8, 0.5) (8, 0)           @noisy det94 det131
mzz (7.5, 2.5) (7, 2.5)       @noisy det576 det2009
mxx (8, 2.5) (8, 2)           @noisy det1295 det1673
mzz (7, 4.5) (7.5, 4.5)       @noisy det653 det2009
mxx (8, 4) (8, 4.5)           @noisy det760 det1230
mzz (7, 6.5) (7.5, 6.5)       @noisy det512 det653
mxx (8, 6.5) (8, 6)           @noisy det326 det865
mzz (7.5, 8.5) (7, 8.5)       @noisy det512 det634
mxx (8, 8) (8, 8.5)           @noisy det257 det2738
mzz (8.5, 1.5) (8, 1.5)       @noisy det2115 det2930
mxx (9, 1) (9, 1.5)           @noisy det1183 det2904
mzz (8, 3.5) (8.5, 3.5)       @noisy det2115 det2805
mxx (9, 3) (9, 3.5)           @noisy det1457 det2293
mzz (8, 5.5) (8.5, 5.5)       @noisy det1423 det2805
mxx (9, 5.5) (9, 5)           @noisy det2168 det2785
mzz (8, 7.5) (8.5, 7.5)       @noisy det1423 det1432
mxx (9, 7) (9, 7.5)           @noisy det380 det2322
mzz (8, 9.5) (8.5, 9.5)       @noisy det1432 det2095
mxx (9, 9) (9, 9.5)           @noisy det1461 det1621
mzz (9, 0.5) (9.5, 0.5)       @noisy det283 det1327
mxx (10, 0.5) (10, 0)         @noisy det814 det1639
mzz (9.5, 2.5) (9, 2.5)       @noisy det283 det1261
mxx (10, 2) (10, 2.5)         @noisy det1191 det1406
mzz (9.5, 4.5) (9, 4.5)       @noisy det1261 det2493
mxx (10, 4.5) (10, 4)         @noisy det52 det2164
mzz (9, 6.5) (9.5, 6.5)       @noisy det2221 det2493
mxx (10, 6.5) (10, 6)         @noisy det314 det414
mzz (9.5, 8.5) (9, 8.5)       @noisy det1703 det2221
mxx (10, 8) (10, 8.5)         @noisy det272 det2941
mz (0.5, 0.5)                 @noisy det1110 det2623
mz (0.5, 2.5)                 @noisy det1151 det1794
mz (0.5, 4.5)                 @noisy det1175 det1692
mz (0.5, 6.5)                 @noisy det1024 det1214
mz (0.5, 8.5)                 @noisy det1220 det1650
mz (1.5, 1.5)                 @noisy det1070 det2236
mz (1.5, 3.5)                 @noisy det1125 det2413
mz (1.5, 5.5)                 @noisy det263 det1133
mz (1.5, 7.5)                 @noisy det719 det1190
mz (1.5, 9.5)                 @noisy det678 det1063
mz (2.5, 0.5)                 @noisy det98 det1153
mz (2.5, 2.5)                 @noisy det1223 det2832
mz (2.5, 4.5)                 @noisy det1202 det2863
mz (2.5, 6.5)                 @noisy det1159 det1771
mz (2.5, 8.5)                 @noisy det621 det1136
mz (3.5, 1.5)                 @noisy det1178 det2392
mz (3.5, 3.5)                 @noisy det859 det1116
mz (3.5, 5.5)                 @noisy det177 det1180
mz (3.5, 7.5)                 @noisy det1182 det1551
mz (3.5, 9.5)                 @noisy det533 det1171
mz (4.5, 0.5)                 @noisy det406 det1164
mz (4.5, 2.5)                 @noisy det1179 det2820
mz (4.5, 4.5)                 @noisy det1123 det1272
mz (4.5, 6.5)                 @noisy det344 det1203
mz (4.5, 8.5)                 @noisy det1177 det1292
mz (5.5, 1.5)                 @noisy det1075 det2582
mz (5.5, 3.5)                 @noisy det1163 det2270
mz (5.5, 5.5)                 @noisy det376 det1096
mz (5.5, 7.5)                 @noisy det1135 det2481
mz (5.5, 9.5)                 @noisy det1060 det2129
mz (6.5, 0.5)                 @noisy det901 det1106
mz (6.5, 2.5)                 @noisy det1112 det1677
mz (6.5, 4.5)                 @noisy det529 det1105
mz (6.5, 6.5)                 @noisy det1185 det2803
mz (6.5, 8.5)                 @noisy det1117 det2509
mz (7.5, 1.5)                 @noisy det1126 det2141
mz (7.5, 3.5)                 @noisy det1082 det2136
mz (7.5, 5.5)                 @noisy det976 det1120
mz (7.5, 7.5)                 @noisy det586 det1160
mz (7.5, 9.5)                 @noisy det1184 det2315
mz (8.5, 0.5)                 @noisy det832 det1208
mz (8.5, 2.5)                 @noisy det1187 det1209
mz (8.5, 4.5)                 @noisy det1104 det1343
mz (8.5, 6.5)                 @noisy det1081 det1817
mz (8.5, 8.5)                 @noisy det917 det1167
mz (9.5, 1.5)                 @noisy det1052 det1322
mz (9.5, 3.5)                 @noisy det1142 det2926
mz (9.5, 5.5)                 @noisy det411 det1168
mz (9.5, 7.5)                 @noisy det910 det1057
mz (9.5, 9.5)                 @noisy det1056 det2185
i (4, 9)                      @noisy
i (3.5, 0)                    @noisy
i (3.5, 9)                    @noisy
i (5.5, 6)                    @noisy
i (4.5, 8)                    @noisy
i (5, 10)                     @noisy
i (8, 9)                      @noisy
i (9, 8)                      @noisy
i (0, 5)                      @noisy
i (8.5, 8)                    @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (2.5, 10)                   @noisy
i (7.5, 6)                    @noisy
i (7, 10)                     @noisy
i (6.5, 10)                   @noisy
i (3.5, 2)                    @noisy
i (4.5, 1)                    @noisy
i (3, 6)                      @noisy
i (5.5, 8)                    @noisy
i (4.5, 10)                   @noisy
i (9, 10)                     @noisy
i (0, 7)                      @noisy
i (8.5, 1)                    @noisy
i (8.5, 10)                   @noisy
i (1.5, 4)                    @noisy
i (0.5, 6)                    @noisy
i (2.5, 3)                    @noisy
i (1, 8)                      @noisy
i (6.5, 3)                    @noisy
i (9.5, 8)                    @noisy
i (3.5, 4)                    @noisy
i (5.5, 1)                    @noisy
i (4.5, 3)                    @noisy
i (3, 8)                      @noisy
i (0, 9)                      @noisy
i (8.5, 3)                    @noisy
i (1.5, 6)                    @noisy
i (0.5, 8)                    @noisy
i (2.5, 5)                    @noisy
i (1, 10)                     @noisy
i (6.5, 5)                    @noisy
i (9.5, 10)                   @noisy
i (3.5, 6)                    @noisy
i (4.5, 5)                    @noisy
i (3, 10)                     @noisy
i (8.5, 5)                    @noisy
i (0.5, 1)                    @noisy
i (1.5, 8)                    @noisy
i (0.5, 10)                   @noisy
i (2.5, 7)                    @noisy
i (6.5, 7)                    @noisy
i (9.5, 3)                    @noisy
i (5, 0)                      @noisy
i (4.5, 7)                    @noisy
i (8.5, 7)                    @noisy
i (1.5, 1)                    @noisy
i (0.5, 3)                    @noisy
i (2.5, 0)                    @noisy
i (6, 1)                      @noisy
i (7, 0)                      @noisy
i (2.5, 9)                    @noisy
i (6.5, 0)                    @noisy
i (6.5, 9)                    @noisy
i (7.5, 8)                    @noisy
i (9.5, 5)                    @noisy
i (4.5, 0)                    @noisy
i (5, 2)                      @noisy
i (4.5, 9)                    @noisy
i (9, 0)                      @noisy
i (8.5, 0)                    @noisy
i (10, 1.5)                   @noisy
i (10, 1)                     @noisy
i (8.5, 9)                    @noisy
i (5.5, 10)                   @noisy
i (0.5, 5)                    @noisy
i (10, 10)                    @noisy
i (2.5, 2)                    @noisy
i (7, 2)                      @noisy
i (6.5, 2)                    @noisy
i (7.5, 1)                    @noisy
i (7.5, 10)                   @noisy
i (9.5, 7)                    @noisy
i (4.5, 2)                    @noisy
i (5, 4)                      @noisy
i (9, 2)                      @noisy
i (5.5, 3)                    @noisy
i (8.5, 2)                    @noisy
i (10, 3.5)                   @noisy
i (10, 3)                     @noisy
i (1, 0)                      @noisy
i (0.5, 7)                    @noisy
i (2.5, 4)                    @noisy
i (7, 4)                      @noisy
i (6.5, 4)                    @noisy
i (7.5, 3)                    @noisy
i (9.5, 0)                    @noisy
i (3, 0)                      @noisy
i (9.5, 9)                    @noisy
i (4.5, 4)                    @noisy
i (5, 6)                      @noisy
i (3.5, 8)                    @noisy
i (6, 9)                      @noisy
i (8.5, 4)                    @noisy
i (5.5, 5)                    @noisy
i (0.5, 0)                    @noisy
i (10, 5)                     @noisy
i (10, 5.5)                   @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (0.5, 9)                    @noisy
i (2.5, 6)                    @noisy
i (2, 10)                     @noisy
i (1.5, 10)                   @noisy
i (6.5, 6)                    @noisy
i (7.5, 5)                    @noisy
i (6, 10)                     @noisy
i (9.5, 2)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4, 10)                     @noisy
i (3.5, 1)                    @noisy
i (3.5, 10)                   @noisy
i (8, 1)                      @noisy
i (8.5, 6)                    @noisy
i (5.5, 7)                    @noisy
i (0.5, 2)                    @noisy
i (10, 7)                     @noisy
i (10, 7.5)                   @noisy
i (8, 10)                     @noisy
i (2, 3)                      @noisy
i (1, 4)                      @noisy
i (1.5, 3)                    @noisy
i (6, 3)                      @noisy
i (6.5, 8)                    @noisy
i (7.5, 7)                    @noisy
i (9.5, 4)                    @noisy
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 0)                    @noisy
i (8, 3)                      @noisy
i (5.5, 9)                    @noisy
i (0.5, 4)                    @noisy
i (10, 9.5)                   @noisy
i (10, 9)                     @noisy
i (1, 6)                      @noisy
i (2, 5)                      @noisy
i (1.5, 5)                    @noisy
i (6.5, 1)                    @noisy
i (7.5, 0)                    @noisy
i (6, 5)                      @noisy
i (7.5, 9)                    @noisy
i (9.5, 6)                    @noisy
i (4, 5)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 2)                    @noisy
i (8, 5)                      @noisy
i (9, 4)                      @noisy
i (0, 1)                      @noisy
i (0, 10)                     @noisy
i (2, 7)                      @noisy
i (1.5, 7)                    @noisy
i (7.5, 2)                    @noisy
i (6, 7)                      @noisy
i (7, 6)                      @noisy
i (4, 7)                      @noisy
i (3.5, 7)                    @noisy
i (5.5, 4)                    @noisy
i (4.5, 6)                    @noisy
i (5, 8)                      @noisy
i (8, 7)                      @noisy
i (9, 6)                      @noisy
i (0, 3)                      @noisy
i (2, 9)                      @noisy
i (1.5, 0)                    @noisy
i (1.5, 9)                    @noisy
i (2.5, 8)                    @noisy
i (7.5, 4)                    @noisy
i (9.5, 1)                    @noisy
i (7, 8)                      @noisy

--------         61
mzz (1, 1.5) (0.5, 1.5)       @noisy det1646 det2710
mxx (0, 1.5) (0, 1)           @noisy det1686 det2123
mzz (1, 3.5) (0.5, 3.5)       @noisy det2710 det2906
mxx (0, 3.5) (0, 3)           @noisy det702 det1668
mzz (0.5, 5.5) (1, 5.5)       @noisy det231 det2906
mxx (0, 5.5) (0, 5)           @noisy det1349 det1641
mzz (1, 7.5) (0.5, 7.5)       @noisy det231 det2446
mxx (0, 7) (0, 7.5)           @noisy det1643 det2544
mzz (1, 9.5) (0.5, 9.5)       @noisy det2446 det2562
mxx (0, 9) (0, 9.5)           @noisy det549 det1017
mzz (1.5, 0.5) (2, 0.5)       @noisy det155 det1484
mxx (1, 0.5) (1, 0)           @noisy det70 det1304
mzz (1.5, 2.5) (2, 2.5)       @noisy det60 det1484
mxx (1, 2) (1, 2.5)           @noisy det1242 det1823
mzz (1.5, 4.5) (2, 4.5)       @noisy det60 det2894
mxx (1, 4) (1, 4.5)           @noisy det404 det508
mzz (1.5, 6.5) (2, 6.5)       @noisy det149 det2894
mxx (1, 6.5) (1, 6)           @noisy det1496 det1893
mzz (1.5, 8.5) (2, 8.5)       @noisy det149 det2607
mxx (1, 8) (1, 8.5)           @noisy det991 det1801
mzz (3, 1.5) (2.5, 1.5)       @noisy det40 det1788
mxx (2, 1) (2, 1.5)           @noisy det2176 det2778
mzz (2.5, 3.5) (3, 3.5)       @noisy det1788 det2260
mxx (2, 3.5) (2, 3)           @noisy det631 det949
mzz (2.5, 5.5) (3, 5.5)       @noisy det2166 det2260
mxx (2, 5.5) (2, 5)           @noisy det565 det1755
mzz (2.5, 7.5) (3, 7.5)       @noisy det1128 det2166
mxx (2, 7) (2, 7.5)           @noisy det720 det1346
mzz (2.5, 9.5) (3, 9.5)       @noisy det1128 det2554
mxx (2, 9.5) (2, 9)           @noisy det323 det2050
mzz (3.5, 0.5) (4, 0.5)       @noisy det2382 det2640
mxx (3, 0) (3, 0.5)           @noisy det737 det2032
mzz (3.5, 2.5) (4, 2.5)       @noisy det2640 det2807
mxx (3, 2.5) (3, 2)           @noisy det1960 det2793
mzz (4, 4.5) (3.5, 4.5)       @noisy det1847 det2807
mxx (3, 4.5) (3, 4)           @noisy det1067 det2064
mzz (3.5, 6.5) (4, 6.5)       @noisy det368 det1847
mxx (3, 6) (3, 6.5)           @noisy det1369 det1437
mzz (3.5, 8.5) (4, 8.5)       @noisy det368 det1254
mxx (3, 8.5) (3, 8)           @noisy det494 det2583
mzz (5, 1.5) (4.5, 1.5)       @noisy det573 det2108
mxx (4, 1.5) (4, 1)           @noisy det396 det956
mzz (5, 3.5) (4.5, 3.5)       @noisy det573 det1883
mxx (4, 3) (4, 3.5)           @noisy det972 det1800
mzz (5, 5.5) (4.5, 5.5)       @noisy det1883 det2259
mxx (4, 5) (4, 5.5)           @noisy det1439 det1765
mzz (5, 7.5) (4.5, 7.5)       @noisy det1658 det2259
mxx (4, 7) (4, 7.5)           @noisy det1898 det2788
mzz (5, 9.5) (4.5, 9.5)       @noisy det1420 det1658
mxx (4, 9.5) (4, 9)           @noisy det1011 det1661
mzz (5.5, 0.5) (6, 0.5)       @noisy det923 det1829
mxx (5, 0) (5, 0.5)           @noisy det2357 det2741
mzz (5.5, 2.5) (6, 2.5)       @noisy det1541 det1829
mxx (5, 2) (5, 2.5)           @noisy det417 det2594
mzz (5.5, 4.5) (6, 4.5)       @noisy det48 det1541
mxx (5, 4.5) (5, 4)           @noisy det1037 det2944
mzz (6, 6.5) (5.5, 6.5)       @noisy det48 det1446
mxx (5, 6) (5, 6.5)           @noisy det1712 det2721
mzz (5.5, 8.5) (6, 8.5)       @noisy det1333 det1446
mxx (5, 8) (5, 8.5)           @noisy det816 det1007
mzz (6.5, 1.5) (7, 1.5)       @noisy det1162 det2601
mxx (6, 1.5) (6, 1)           @noisy det1830 det2225
mzz (6.5, 3.5) (7, 3.5)       @noisy det2104 det2601
mxx (6, 3.5) (6, 3)           @noisy det945 det1914
mzz (6.5, 5.5) (7, 5.5)       @noisy det1071 det2104
mxx (6, 5) (6, 5.5)           @noisy det216 det2370
mzz (6.5, 7.5) (7, 7.5)       @noisy det1071 det1291
mxx (6, 7.5) (6, 7)           @noisy det1610 det2794
mzz (7, 9.5) (6.5, 9.5)       @noisy det1291 det1789
mxx (6, 9.5) (6, 9)           @noisy det552 det2757
mzz (7.5, 0.5) (8, 0.5)       @noisy det576 det2936
mxx (7, 0.5) (7, 0)           @noisy det94 det131
mzz (7.5, 2.5) (8, 2.5)       @noisy det576 det2009
mxx (7, 2) (7, 2.5)           @noisy det1295 det1673
mzz (7.5, 4.5) (8, 4.5)       @noisy det653 det2009
mxx (7, 4.5) (7, 4)           @noisy det760 det1230
mzz (7.5, 6.5) (8, 6.5)       @noisy det512 det653
mxx (7, 6.5) (7, 6)           @noisy det326 det865
mzz (7.5, 8.5) (8, 8.5)       @noisy det512 det634
mxx (7, 8) (7, 8.5)           @noisy det257 det2738
mzz (8.5, 1.5) (9, 1.5)       @noisy det2115 det2930
mxx (8, 1) (8, 1.5)           @noisy det1183 det2904
mzz (8.5, 3.5) (9, 3.5)       @noisy det2115 det2805
mxx (8, 3.5) (8, 3)           @noisy det1457 det2293
mzz (9, 5.5) (8.5, 5.5)       @noisy det1423 det2805
mxx (8, 5.5) (8, 5)           @noisy det2168 det2785
mzz (8.5, 7.5) (9, 7.5)       @noisy det1423 det1432
mxx (8, 7.5) (8, 7)           @noisy det380 det2322
mzz (8.5, 9.5) (9, 9.5)       @noisy det1432 det2095
mxx (8, 9) (8, 9.5)           @noisy det1461 det1621
mzz (9.5, 0.5) (10, 0.5)      @noisy det283 det1327
mxx (9, 0) (9, 0.5)           @noisy det814 det1639
mxx (10, 1.5) (10, 1)         @noisy det1015 det1851
mzz (9.5, 2.5) (10, 2.5)      @noisy det283 det1261
mxx (9, 2) (9, 2.5)           @noisy det1191 det1406
mxx (10, 3.5) (10, 3)         @noisy det2011 det2147
mzz (9.5, 4.5) (10, 4.5)      @noisy det1261 det2493
mxx (9, 4) (9, 4.5)           @noisy det52 det2164
mxx (10, 5) (10, 5.5)         @noisy det524 det913
mzz (9.5, 6.5) (10, 6.5)      @noisy det2221 det2493
mxx (9, 6.5) (9, 6)           @noisy det314 det414
mxx (10, 7.5) (10, 7)         @noisy det843 det1205
mzz (9.5, 8.5) (10, 8.5)      @noisy det1703 det2221
mxx (9, 8) (9, 8.5)           @noisy det272 det2941
mxx (10, 9) (10, 9.5)         @noisy det630 det1680
mzz (0.5, 0) (0, 0)           @noisy det1646 det2623
mx (0.5, 1)                   @noisy det247 det1304 det1686 det2123
mzz (0, 2) (0.5, 2)           @noisy det1794 det2710
mx (0.5, 3)                   @noisy det702 det952 det1668 det1823
mzz (0, 4) (0.5, 4)           @noisy det1692 det2906
mx (0.5, 5)                   @noisy det404 det459 det1349 det1641
mzz (0.5, 6) (0, 6)           @noisy det231 det1024
mx (0.5, 7)                   @noisy det1643 det1893 det2534 det2544
mzz (0, 8) (0.5, 8)           @noisy det1650 det2446
mx (0.5, 9)                   @noisy det549 det727 det991 det1017
mzz (0, 10) (0.5, 10)         @noisy det1889 det2562
mx (1.5, 0)                   @noisy det70 det1304
mzz (1, 1) (1.5, 1)           @noisy det1484 det2236
mx (1.5, 2)                   @noisy det1242 det1823 det2123 det2176
mzz (1, 3) (1.5, 3)           @noisy det60 det2413
mx (1.5, 4)                   @noisy det404 det508 det949 det1668
mzz (1.5, 5) (1, 5)           @noisy det263 det2894
mx (1.5, 6)                   @noisy det1496 det1641 det1755 det1893
mzz (1, 7) (1.5, 7)           @noisy det149 det719
mx (1.5, 8)                   @noisy det991 det1346 det1643 det1801
mzz (1, 9) (1.5, 9)           @noisy det678 det2607
mx (1.5, 10)                  @noisy det323 det549
mzz (2, 0) (2.5, 0)           @noisy det40 det98
mx (2.5, 1)                   @noisy det70 det737 det2176 det2778
mzz (2.5, 2) (2, 2)           @noisy det1788 det2832
mx (2.5, 3)                   @noisy det631 det949 det1242 det1960
mzz (2, 4) (2.5, 4)           @noisy det2260 det2863
mx (2.5, 5)                   @noisy det508 det565 det1067 det1755
mzz (2, 6) (2.5, 6)           @noisy det1771 det2166
mx (2.5, 7)                   @noisy det720 det1346 det1437 det1496
mzz (2.5, 8) (2, 8)           @noisy det621 det1128
mx (2.5, 9)                   @noisy det323 det494 det1801 det2050
mzz (2, 10) (2.5, 10)         @noisy det2237 det2554
mx (3.5, 0)                   @noisy det737 det2032
mzz (3, 1) (3.5, 1)           @noisy det2392 det2640
mx (3.5, 2)                   @noisy det956 det1960 det2778 det2793
mzz (3, 3) (3.5, 3)           @noisy det859 det2807
mx (3.5, 4)                   @noisy det631 det1067 det1800 det2064
mzz (3.5, 5) (3, 5)           @noisy det177 det1847
mx (3.5, 6)                   @noisy det565 det1369 det1437 det1765
mzz (3, 7) (3.5, 7)           @noisy det368 det1551
mx (3.5, 8)                   @noisy det494 det720 det2583 det2788
mzz (3, 9) (3.5, 9)           @noisy det533 det1254
mx (3.5, 10)                  @noisy det1011 det2050
mzz (4, 0) (4.5, 0)           @noisy det406 det2108
mx (4.5, 1)                   @noisy det396 det956 det2032 det2357
mzz (4.5, 2) (4, 2)           @noisy det573 det2820
mx (4.5, 3)                   @noisy det417 det972 det1800 det2793
mzz (4, 4) (4.5, 4)           @noisy det1272 det1883
mx (4.5, 5)                   @noisy det1439 det1765 det2064 det2944
mzz (4, 6) (4.5, 6)           @noisy det344 det2259
mx (4.5, 7)                   @noisy det1369 det1712 det1898 det2788
mzz (4.5, 8) (4, 8)           @noisy det1292 det1658
mx (4.5, 9)                   @noisy det1007 det1011 det1661 det2583
mzz (4, 10) (4.5, 10)         @noisy det1420 det1540
mx (5.5, 0)                   @noisy det2357 det2741
mzz (5.5, 1) (5, 1)           @noisy det1829 det2582
mx (5.5, 2)                   @noisy det396 det417 det1830 det2594
mzz (5, 3) (5.5, 3)           @noisy det1541 det2270
mx (5.5, 4)                   @noisy det945 det972 det1037 det2944
mzz (5, 5) (5.5, 5)           @noisy det48 det376
mx (5.5, 6)                   @noisy det216 det1439 det1712 det2721
mzz (5.5, 7) (5, 7)           @noisy det1446 det2481
mx (5.5, 8)                   @noisy det816 det1007 det1898 det2794
mzz (5, 9) (5.5, 9)           @noisy det1333 det2129
mx (5.5, 10)                  @noisy det1661 det2757
mzz (6.5, 0) (6, 0)           @noisy det901 det1162
mx (6.5, 1)                   @noisy det131 det1830 det2225 det2741
mzz (6, 2) (6.5, 2)           @noisy det1677 det2601
mx (6.5, 3)                   @noisy det945 det1295 det1914 det2594
mzz (6, 4) (6.5, 4)           @noisy det529 det2104
mx (6.5, 5)                   @noisy det216 det1037 det1230 det2370
mzz (6, 6) (6.5, 6)           @noisy det1071 det2803
mx (6.5, 7)                   @noisy det326 det1610 det2721 det2794
mzz (6, 8) (6.5, 8)           @noisy det1291 det2509
mx (6.5, 9)                   @noisy det257 det552 det816 det2757
mzz (6, 10) (6.5, 10)         @noisy det1506 det1789
mx (7.5, 0)                   @noisy det94 det131
mzz (7, 1) (7.5, 1)           @noisy det576 det2141
mx (7.5, 2)                   @noisy det1295 det1673 det2225 det2904
mzz (7.5, 3) (7, 3)           @noisy det2009 det2136
mx (7.5, 4)                   @noisy det760 det1230 det1457 det1914
mzz (7, 5) (7.5, 5)           @noisy det653 det976
mx (7.5, 6)                   @noisy det326 det865 det2370 det2785
mzz (7, 7) (7.5, 7)           @noisy det512 det586
mx (7.5, 8)                   @noisy det257 det1610 det2322 det2738
mzz (7, 9) (7.5, 9)           @noisy det634 det2315
mx (7.5, 10)                  @noisy det552 det1621
mzz (8.5, 0) (8, 0)           @noisy det832 det2930
mx (8.5, 1)                   @noisy det94 det1183 det1639 det2904
mzz (8, 2) (8.5, 2)           @noisy det1187 det2115
mx (8.5, 3)                   @noisy det1191 det1457 det1673 det2293
mzz (8, 4) (8.5, 4)           @noisy det1343 det2805
mx (8.5, 5)                   @noisy det760 det2164 det2168 det2785
mzz (8.5, 6) (8, 6)           @noisy det1423 det1817
mx (8.5, 7)                   @noisy det380 det414 det865 det2322
mzz (8, 8) (8.5, 8)           @noisy det917 det1432
mx (8.5, 9)                   @noisy det272 det1461 det1621 det2738
mzz (8, 10) (8.5, 10)         @noisy det2095 det2783
mx (9.5, 0)                   @noisy det814 det1639
mzz (9, 1) (9.5, 1)           @noisy det283 det1322
mx (9.5, 2)                   @noisy det1015 det1183 det1191 det1406
mzz (9, 3) (9.5, 3)           @noisy det1261 det2926
mx (9.5, 4)                   @noisy det52 det2011 det2164 det2293
mzz (9.5, 5) (9, 5)           @noisy det411 det2493
mx (9.5, 6)                   @noisy det314 det414 det524 det2168
mzz (9, 7) (9.5, 7)           @noisy det910 det2221
mx (9.5, 8)                   @noisy det272 det380 det843 det2941
mzz (9, 9) (9.5, 9)           @noisy det1703 det2185
mx (9.5, 10)                  @noisy det630 det1461
i (9.5, 7.5)                  @noisy
i (4.5, 2.5)                  @noisy
i (3, 10)                     @noisy
i (3.5, 3.5)                  @noisy
i (3.5, 9.5)                  @noisy
i (4.5, 8.5)                  @noisy
i (0, 2.5)                    @noisy
i (8.5, 2.5)                  @noisy
i (10, 0)                     @noisy
i (5, 10)                     @noisy
i (10, 6)                     @noisy
i (0.5, 4.5)                  @noisy
i (5.5, 3.5)                  @noisy
i (5.5, 9.5)                  @noisy
i (0, 8.5)                    @noisy
i (8.5, 8.5)                  @noisy
i (2.5, 4.5)                  @noisy
i (1.5, 5.5)                  @noisy
i (6.5, 4.5)                  @noisy
i (7, 10)                     @noisy
i (7.5, 3.5)                  @noisy
i (7.5, 9.5)                  @noisy
i (9.5, 3.5)                  @noisy
i (9.5, 9.5)                  @noisy
i (4.5, 4.5)                  @noisy
i (3.5, 5.5)                  @noisy
i (5.5, 5.5)                  @noisy
i (8.5, 4.5)                  @noisy
i (10, 2)                     @noisy
i (9, 10)                     @noisy
i (0.5, 0.5)                  @noisy
i (1.5, 1.5)                  @noisy
i (0, 4.5)                    @noisy
i (10, 8)                     @noisy
i (2.5, 0.5)                  @noisy
i (2.5, 6.5)                  @noisy
i (0.5, 6.5)                  @noisy
i (1.5, 7.5)                  @noisy
i (9.5, 1.5)                  @noisy
i (6.5, 0.5)                  @noisy
i (6.5, 6.5)                  @noisy
i (1.5, 9.5)                  @noisy
i (7.5, 5.5)                  @noisy
i (9.5, 5.5)                  @noisy
i (4.5, 0.5)                  @noisy
i (5.5, 1.5)                  @noisy
i (3.5, 1.5)                  @noisy
i (3.5, 7.5)                  @noisy
i (4.5, 6.5)                  @noisy
i (0, 0.5)                    @noisy
i (8.5, 0.5)                  @noisy
i (8.5, 6.5)                  @noisy
i (10, 4)                     @noisy
i (5.5, 7.5)                  @noisy
i (0.5, 2.5)                  @noisy
i (0, 6.5)                    @noisy
i (10, 10)                    @noisy
i (2.5, 2.5)                  @noisy
i (0.5, 8.5)                  @noisy
i (1, 10)                     @noisy
i (1.5, 3.5)                  @noisy
i (2.5, 8.5)                  @noisy
i (6.5, 2.5)                  @noisy
i (6.5, 8.5)                  @noisy
i (7.5, 1.5)                  @noisy
i (7.5, 7.5)                  @noisy

--------         62
mxx (0, 1) (0, 0.5)           @noisy det247 det2761
mxx (1, 1.5) (1, 2)           @noisy det1686 det2123
mx (0.5, 1.5)                 @noisy det1696 det2123
mz (0, 1.5)                   @noisy det1646 det1794
mxx (0, 2.5) (0, 3)           @noisy det952 det1858
mxx (1, 3.5) (1, 4)           @noisy det702 det1668
mx (0.5, 3.5)                 @noisy det1668 det1901
mz (0, 3.5)                   @noisy det1692 det2710
mxx (0, 4.5) (0, 5)           @noisy det459 det1490
mxx (1, 6) (1, 5.5)           @noisy det1349 det1641
mx (0.5, 5.5)                 @noisy det1641 det1754
mz (0, 5.5)                   @noisy det1024 det2906
mxx (0, 7) (0, 6.5)           @noisy det2297 det2534
mxx (1, 7.5) (1, 8)           @noisy det1643 det2544
mx (0.5, 7.5)                 @noisy det1643 det1841
mz (0, 7.5)                   @noisy det231 det1650
mxx (0, 8.5) (0, 9)           @noisy det727 det1189
mxx (1, 9.5) (1, 10)          @noisy det549 det1017
mx (0.5, 9.5)                 @noisy det549 det1739
mz (0, 9.5)                   @noisy det1889 det2446
mxx (2, 0.5) (2, 1)           @noisy det70 det1304
mx (1.5, 0.5)                 @noisy det70 det1749
mz (1, 0.5)                   @noisy det155 det1646 det2236 det2623
mxx (2, 3) (2, 2.5)           @noisy det1242 det1823
mx (1.5, 2.5)                 @noisy det1242 det1799
mz (1, 2.5)                   @noisy det1484 det1794 det2413 det2710
mxx (2, 4.5) (2, 5)           @noisy det404 det508
mx (1.5, 4.5)                 @noisy det508 det1717
mz (1, 4.5)                   @noisy det60 det263 det1692 det2906
mxx (2, 6.5) (2, 7)           @noisy det1496 det1893
mx (1.5, 6.5)                 @noisy det1496 det1866
mz (1, 6.5)                   @noisy det231 det719 det1024 det2894
mxx (2, 9) (2, 8.5)           @noisy det991 det1801
mx (1.5, 8.5)                 @noisy det1801 det1826
mz (1, 8.5)                   @noisy det149 det678 det1650 det2446
mxx (3, 1.5) (3, 2)           @noisy det2176 det2778
mx (2.5, 1.5)                 @noisy det1813 det2778
mz (2, 1.5)                   @noisy det40 det1484 det2236 det2832
mxx (3, 3.5) (3, 4)           @noisy det631 det949
mx (2.5, 3.5)                 @noisy det631 det1859
mz (2, 3.5)                   @noisy det60 det1788 det2413 det2863
mxx (3, 5.5) (3, 6)           @noisy det565 det1755
mx (2.5, 5.5)                 @noisy det565 det1925
mz (2, 5.5)                   @noisy det263 det1771 det2260 det2894
mxx (3, 7.5) (3, 8)           @noisy det720 det1346
mx (2.5, 7.5)                 @noisy det720 det1876
mz (2, 7.5)                   @noisy det149 det621 det719 det2166
mxx (3, 9.5) (3, 10)          @noisy det323 det2050
mx (2.5, 9.5)                 @noisy det1793 det2050
mz (2, 9.5)                   @noisy det678 det1128 det2237 det2607
mxx (4, 0.5) (4, 1)           @noisy det737 det2032
mx (3.5, 0.5)                 @noisy det1917 det2032
mz (3, 0.5)                   @noisy det40 det98 det2382 det2392
mxx (4, 2.5) (4, 3)           @noisy det1960 det2793
mx (3.5, 2.5)                 @noisy det1862 det2793
mz (3, 2.5)                   @noisy det859 det1788 det2640 det2832
mxx (4, 4.5) (4, 5)           @noisy det1067 det2064
mx (3.5, 4.5)                 @noisy det1777 det2064
mz (3, 4.5)                   @noisy det177 det2260 det2807 det2863
mxx (4, 6.5) (4, 7)           @noisy det1369 det1437
mx (3.5, 6.5)                 @noisy det1369 det1781
mz (3, 6.5)                   @noisy det1551 det1771 det1847 det2166
mxx (4, 9) (4, 8.5)           @noisy det494 det2583
mx (3.5, 8.5)                 @noisy det1853 det2583
mz (3, 8.5)                   @noisy det368 det533 det621 det1128
mxx (5, 1.5) (5, 2)           @noisy det396 det956
mx (4.5, 1.5)                 @noisy det396 det1811
mz (4, 1.5)                   @noisy det2108 det2392 det2640 det2820
mxx (5, 3.5) (5, 4)           @noisy det972 det1800
mx (4.5, 3.5)                 @noisy det972 det1822
mz (4, 3.5)                   @noisy det573 det859 det1272 det2807
mxx (5, 5.5) (5, 6)           @noisy det1439 det1765
mx (4.5, 5.5)                 @noisy det1439 det1750
mz (4, 5.5)                   @noisy det177 det344 det1847 det1883
mxx (5, 7.5) (5, 8)           @noisy det1898 det2788
mx (4.5, 7.5)                 @noisy det1732 det1898
mz (4, 7.5)                   @noisy det368 det1292 det1551 det2259
mxx (5, 9.5) (5, 10)          @noisy det1011 det1661
mx (4.5, 9.5)                 @noisy det1661 det1737
mz (4, 9.5)                   @noisy det533 det1254 det1540 det1658
mxx (6, 1) (6, 0.5)           @noisy det2357 det2741
mx (5.5, 0.5)                 @noisy det1886 det2741
mz (5, 0.5)                   @noisy det406 det923 det2108 det2582
mxx (6, 2.5) (6, 3)           @noisy det417 det2594
mx (5.5, 2.5)                 @noisy det1745 det2594
mz (5, 2.5)                   @noisy det573 det1829 det2270 det2820
mxx (6, 4.5) (6, 5)           @noisy det1037 det2944
mx (5.5, 4.5)                 @noisy det1037 det1751
mz (5, 4.5)                   @noisy det376 det1272 det1541 det1883
mxx (6, 6.5) (6, 7)           @noisy det1712 det2721
mx (5.5, 6.5)                 @noisy det1863 det2721
mz (5, 6.5)                   @noisy det48 det344 det2259 det2481
mxx (6, 8.5) (6, 9)           @noisy det816 det1007
mx (5.5, 8.5)                 @noisy det816 det1892
mz (5, 8.5)                   @noisy det1292 det1446 det1658 det2129
mxx (7, 1.5) (7, 2)           @noisy det1830 det2225
mx (6.5, 1.5)                 @noisy det1838 det2225
mz (6, 1.5)                   @noisy det1162 det1677 det1829 det2582
mxx (7, 4) (7, 3.5)           @noisy det945 det1914
mx (6.5, 3.5)                 @noisy det1914 det1927
mz (6, 3.5)                   @noisy det529 det1541 det2270 det2601
mxx (7, 5.5) (7, 6)           @noisy det216 det2370
mx (6.5, 5.5)                 @noisy det1931 det2370
mz (6, 5.5)                   @noisy det48 det376 det2104 det2803
mxx (7, 7.5) (7, 8)           @noisy det1610 det2794
mx (6.5, 7.5)                 @noisy det1610 det1882
mz (6, 7.5)                   @noisy det1071 det1446 det2481 det2509
mxx (7, 9.5) (7, 10)          @noisy det552 det2757
mx (6.5, 9.5)                 @noisy det552 det1736
mz (6, 9.5)                   @noisy det1291 det1333 det1506 det2129
mxx (8, 0.5) (8, 1)           @noisy det94 det131
mx (7.5, 0.5)                 @noisy det94 det1734
mz (7, 0.5)                   @noisy det901 det1162 det2141 det2936
mxx (8, 2.5) (8, 3)           @noisy det1295 det1673
mx (7.5, 2.5)                 @noisy det1673 det1803
mz (7, 2.5)                   @noisy det576 det1677 det2136 det2601
mxx (8, 4.5) (8, 5)           @noisy det760 det1230
mx (7.5, 4.5)                 @noisy det760 det1821
mz (7, 4.5)                   @noisy det529 det976 det2009 det2104
mxx (8, 7) (8, 6.5)           @noisy det326 det865
mx (7.5, 6.5)                 @noisy det865 det1783
mz (7, 6.5)                   @noisy det586 det653 det1071 det2803
mxx (8, 8.5) (8, 9)           @noisy det257 det2738
mx (7.5, 8.5)                 @noisy det1710 det2738
mz (7, 8.5)                   @noisy det512 det1291 det2315 det2509
mxx (9, 1.5) (9, 2)           @noisy det1183 det2904
mx (8.5, 1.5)                 @noisy det1183 det1902
mz (8, 1.5)                   @noisy det576 det1187 det2141 det2930
mxx (9, 3.5) (9, 4)           @noisy det1457 det2293
mx (8.5, 3.5)                 @noisy det1848 det2293
mz (8, 3.5)                   @noisy det1343 det2009 det2115 det2136
mxx (9, 5.5) (9, 6)           @noisy det2168 det2785
mx (8.5, 5.5)                 @noisy det1769 det2168
mz (8, 5.5)                   @noisy det653 det976 det1817 det2805
mxx (9, 7.5) (9, 8)           @noisy det380 det2322
mx (8.5, 7.5)                 @noisy det380 det1818
mz (8, 7.5)                   @noisy det512 det586 det917 det1423
mxx (9, 10) (9, 9.5)          @noisy det1461 det1621
mx (8.5, 9.5)                 @noisy det1461 det1748
mz (8, 9.5)                   @noisy det634 det1432 det2315 det2783
mxx (10, 0.5) (10, 1)         @noisy det814 det1639
mx (9.5, 0.5)                 @noisy det814 det1774
mz (9, 0.5)                   @noisy det832 det1322 det1327 det2930
mz (10, 1.5)                  @noisy det283 det1322
mxx (10, 2.5) (10, 3)         @noisy det1191 det1406
mx (9.5, 2.5)                 @noisy det1406 det1890
mz (9, 2.5)                   @noisy det283 det1187 det2115 det2926
mz (10, 3.5)                  @noisy det1261 det2926
mxx (10, 4.5) (10, 5)         @noisy det52 det2164
mx (9.5, 4.5)                 @noisy det52 det1896
mz (9, 4.5)                   @noisy det411 det1261 det1343 det2805
mz (10, 5.5)                  @noisy det411 det2493
mxx (10, 6.5) (10, 7)         @noisy det314 det414
mx (9.5, 6.5)                 @noisy det314 det1759
mz (9, 6.5)                   @noisy det910 det1423 det1817 det2493
mz (10, 7.5)                  @noisy det910 det2221
mxx (10, 9) (10, 8.5)         @noisy det272 det2941
mx (9.5, 8.5)                 @noisy det1875 det2941
mz (9, 8.5)                   @noisy det917 det1432 det2185 det2221
mz (10, 9.5)                  @noisy det1703 det2185
mxx (0.5, 0.5) (0.5, 0)       @noisy det1304 det2761
mzz (1, 1) (0.5, 1)           @noisy det1646 det2623
mxx (0.5, 2.5) (0.5, 2)       @noisy det1823 det1858
mzz (1, 3) (0.5, 3)           @noisy det1794 det2710
mxx (0.5, 4.5) (0.5, 4)       @noisy det404 det1490
mzz (0.5, 5) (1, 5)           @noisy det1692 det2906
mxx (0.5, 6.5) (0.5, 6)       @noisy det1893 det2297
mzz (1, 7) (0.5, 7)           @noisy det231 det1024
mxx (0.5, 8.5) (0.5, 8)       @noisy det991 det1189
mzz (1, 9) (0.5, 9)           @noisy det1650 det2446
mzz (1.5, 0) (2, 0)           @noisy det155 det2092
mxx (1.5, 1.5) (1.5, 1)       @noisy det1686 det2176
mzz (1.5, 2) (2, 2)           @noisy det1484 det2236
mxx (1.5, 3.5) (1.5, 3)       @noisy det702 det949
mzz (1.5, 4) (2, 4)           @noisy det60 det2413
mxx (1.5, 5) (1.5, 5.5)       @noisy det1349 det1755
mzz (1.5, 6) (2, 6)           @noisy det263 det2894
mxx (1.5, 7.5) (1.5, 7)       @noisy det1346 det2544
mzz (1.5, 8) (2, 8)           @noisy det149 det719
mxx (1.5, 9.5) (1.5, 9)       @noisy det323 det1017
mzz (1.5, 10) (2, 10)         @noisy det678 det2607
mxx (2.5, 0.5) (2.5, 0)       @noisy det737 det1304
mzz (3, 1) (2.5, 1)           @noisy det40 det98
mxx (2.5, 2) (2.5, 2.5)       @noisy det1823 det1960
mzz (2.5, 3) (3, 3)           @noisy det1788 det2832
mxx (2.5, 4) (2.5, 4.5)       @noisy det404 det1067
mzz (2.5, 5) (3, 5)           @noisy det2260 det2863
mxx (2.5, 6.5) (2.5, 6)       @noisy det1437 det1893
mzz (2.5, 7) (3, 7)           @noisy det1771 det2166
mxx (2.5, 8) (2.5, 8.5)       @noisy det494 det991
mzz (2.5, 9) (3, 9)           @noisy det621 det1128
mzz (3.5, 0) (4, 0)           @noisy det1741 det2382
mxx (3.5, 1) (3.5, 1.5)       @noisy det956 det2176
mzz (3.5, 2) (4, 2)           @noisy det2392 det2640
mxx (3.5, 3) (3.5, 3.5)       @noisy det949 det1800
mzz (4, 4) (3.5, 4)           @noisy det859 det2807
mxx (3.5, 5) (3.5, 5.5)       @noisy det1755 det1765
mzz (3.5, 6) (4, 6)           @noisy det177 det1847
mxx (3.5, 7) (3.5, 7.5)       @noisy det1346 det2788
mzz (3.5, 8) (4, 8)           @noisy det368 det1551
mxx (3.5, 9) (3.5, 9.5)       @noisy det323 det1011
mzz (4, 10) (3.5, 10)         @noisy det533 det1254
mxx (4.5, 0.5) (4.5, 0)       @noisy det737 det2357
mzz (5, 1) (4.5, 1)           @noisy det406 det2108
mxx (4.5, 2) (4.5, 2.5)       @noisy det417 det1960
mzz (5, 3) (4.5, 3)           @noisy det573 det2820
mxx (4.5, 4.5) (4.5, 4)       @noisy det1067 det2944
mzz (5, 5) (4.5, 5)           @noisy det1272 det1883
mxx (4.5, 6.5) (4.5, 6)       @noisy det1437 det1712
mzz (5, 7) (4.5, 7)           @noisy det344 det2259
mxx (4.5, 8) (4.5, 8.5)       @noisy det494 det1007
mzz (5, 9) (4.5, 9)           @noisy det1292 det1658
mzz (5.5, 0) (6, 0)           @noisy det626 det923
mxx (5.5, 1) (5.5, 1.5)       @noisy det956 det1830
mzz (5.5, 2) (6, 2)           @noisy det1829 det2582
mxx (5.5, 3) (5.5, 3.5)       @noisy det945 det1800
mzz (5.5, 4) (6, 4)           @noisy det1541 det2270
mxx (5.5, 5.5) (5.5, 5)       @noisy det216 det1765
mzz (6, 6) (5.5, 6)           @noisy det48 det376
mxx (5.5, 7) (5.5, 7.5)       @noisy det2788 det2794
mzz (5.5, 8) (6, 8)           @noisy det1446 det2481
mxx (5.5, 9) (5.5, 9.5)       @noisy det1011 det2757
mzz (5.5, 10) (6, 10)         @noisy det1333 det2129
mxx (6.5, 0) (6.5, 0.5)       @noisy det131 det2357
mzz (6.5, 1) (7, 1)           @noisy det901 det1162
mxx (6.5, 2.5) (6.5, 2)       @noisy det417 det1295
mzz (6.5, 3) (7, 3)           @noisy det1677 det2601
mxx (6.5, 4.5) (6.5, 4)       @noisy det1230 det2944
mzz (6.5, 5) (7, 5)           @noisy det529 det2104
mxx (6.5, 6) (6.5, 6.5)       @noisy det326 det1712
mzz (6.5, 7) (7, 7)           @noisy det1071 det2803
mxx (6.5, 8.5) (6.5, 8)       @noisy det257 det1007
mzz (7, 9) (6.5, 9)           @noisy det1291 det2509
mzz (7.5, 0) (8, 0)           @noisy det119 det2936
mxx (7.5, 1.5) (7.5, 1)       @noisy det1830 det2904
mzz (7.5, 2) (8, 2)           @noisy det576 det2141
mxx (7.5, 3) (7.5, 3.5)       @noisy det945 det1457
mzz (7.5, 4) (8, 4)           @noisy det2009 det2136
mxx (7.5, 5) (7.5, 5.5)       @noisy det216 det2785
mzz (7.5, 6) (8, 6)           @noisy det653 det976
mxx (7.5, 7.5) (7.5, 7)       @noisy det2322 det2794
mzz (7.5, 8) (8, 8)           @noisy det512 det586
mxx (7.5, 9.5) (7.5, 9)       @noisy det1621 det2757
mzz (7.5, 10) (8, 10)         @noisy det634 det2315
mxx (8.5, 0) (8.5, 0.5)       @noisy det131 det1639
mzz (8.5, 1) (9, 1)           @noisy det832 det2930
mxx (8.5, 2.5) (8.5, 2)       @noisy det1191 det1295
mzz (8.5, 3) (9, 3)           @noisy det1187 det2115
mxx (8.5, 4.5) (8.5, 4)       @noisy det1230 det2164
mzz (9, 5) (8.5, 5)           @noisy det1343 det2805
mxx (8.5, 6) (8.5, 6.5)       @noisy det326 det414
mzz (8.5, 7) (9, 7)           @noisy det1423 det1817
mxx (8.5, 8.5) (8.5, 8)       @noisy det257 det272
mzz (8.5, 9) (9, 9)           @noisy det917 det1432
mzz (9.5, 0) (10, 0)          @noisy det1327 det2708
mxx (9.5, 1.5) (9.5, 1)       @noisy det1015 det2904
mzz (9.5, 2) (10, 2)          @noisy det283 det1322
mxx (9.5, 3.5) (9.5, 3)       @noisy det1457 det2011
mzz (9.5, 4) (10, 4)          @noisy det1261 det2926
mxx (9.5, 5) (9.5, 5.5)       @noisy det524 det2785
mzz (9.5, 6) (10, 6)          @noisy det411 det2493
mxx (9.5, 7) (9.5, 7.5)       @noisy det843 det2322
mzz (9.5, 8) (10, 8)          @noisy det910 det2221
mxx (9.5, 9.5) (9.5, 9)       @noisy det630 det1621
mzz (9.5, 10) (10, 10)        @noisy det1703 det2185
i (9, 0)                      @noisy
i (2.5, 10)                   @noisy
i (0, 4)                      @noisy
i (8.5, 10)                   @noisy
i (0, 0)                      @noisy
i (0, 10)                     @noisy
i (7, 0)                      @noisy
i (3, 0)                      @noisy
i (6.5, 10)                   @noisy
i (0, 6)                      @noisy
i (0, 2)                      @noisy
i (5, 0)                      @noisy
i (1, 0)                      @noisy
i (0, 8)                      @noisy
i (4.5, 10)                   @noisy
i (0.5, 10)                   @noisy

--------         63
mz (0, 0.5)                   @noisy det1646 det2623
mxx (0, 1.5) (0, 2)           @noisy det522 det1686
mx (0.5, 1.5)                 @noisy det522 det1696
mz (1, 1.5)                   @noisy det1484 det2236 det2623 det2710
mz (0, 2.5)                   @noisy det1794 det2710
mxx (0, 3.5) (0, 4)           @noisy det702 det1555
mx (0.5, 3.5)                 @noisy det1555 det1901
mz (1, 3.5)                   @noisy det60 det1794 det2413 det2906
mz (0, 4.5)                   @noisy det1692 det2906
mxx (0, 5.5) (0, 6)           @noisy det141 det1349
mx (0.5, 5.5)                 @noisy det141 det1754
mz (1, 5.5)                   @noisy det231 det263 det1692 det2894
mz (0, 6.5)                   @noisy det231 det1024
mxx (0, 7.5) (0, 8)           @noisy det1069 det2544
mx (0.5, 7.5)                 @noisy det1069 det1841
mz (1, 7.5)                   @noisy det149 det719 det1024 det2446
mz (0, 8.5)                   @noisy det1650 det2446
mxx (0, 9.5) (0, 10)          @noisy det583 det1017
mx (0.5, 9.5)                 @noisy det583 det1739
mz (1, 9.5)                   @noisy det678 det1650 det2562 det2607
mxx (1, 0.5) (1, 1)           @noisy det1304 det2143
mx (1.5, 0.5)                 @noisy det1749 det2143
mz (2, 0.5)                   @noisy det40 det98 det1484 det2092
mxx (1, 2.5) (1, 3)           @noisy det981 det1823
mx (1.5, 2.5)                 @noisy det981 det1799
mz (2, 2.5)                   @noisy det60 det1788 det2236 det2832
mxx (1, 4.5) (1, 5)           @noisy det404 det590
mx (1.5, 4.5)                 @noisy det590 det1717
mz (2, 4.5)                   @noisy det2260 det2413 det2863 det2894
mxx (1, 6.5) (1, 7)           @noisy det1893 det2787
mx (1.5, 6.5)                 @noisy det1866 det2787
mz (2, 6.5)                   @noisy det149 det263 det1771 det2166
mxx (1, 8.5) (1, 9)           @noisy det582 det991
mx (1.5, 8.5)                 @noisy det582 det1826
mz (2, 8.5)                   @noisy det621 det719 det1128 det2607
mxx (2, 1.5) (2, 2)           @noisy det2176 det2942
mx (2.5, 1.5)                 @noisy det1813 det2942
mz (3, 1.5)                   @noisy det98 det1788 det2392 det2640
mxx (2, 3.5) (2, 4)           @noisy det42 det949
mx (2.5, 3.5)                 @noisy det42 det1859
mz (3, 3.5)                   @noisy det859 det2260 det2807 det2832
mxx (2, 5.5) (2, 6)           @noisy det1755 det1761
mx (2.5, 5.5)                 @noisy det1761 det1925
mz (3, 5.5)                   @noisy det177 det1847 det2166 det2863
mxx (2, 7.5) (2, 8)           @noisy det293 det1346
mx (2.5, 7.5)                 @noisy det293 det1876
mz (3, 7.5)                   @noisy det368 det1128 det1551 det1771
mxx (2, 9.5) (2, 10)          @noisy det323 det1050
mx (2.5, 9.5)                 @noisy det1050 det1793
mz (3, 9.5)                   @noisy det533 det621 det1254 det2554
mxx (3, 1) (3, 0.5)           @noisy det737 det2766
mx (3.5, 0.5)                 @noisy det1917 det2766
mz (4, 0.5)                   @noisy det406 det1741 det2108 det2640
mxx (3, 2.5) (3, 3)           @noisy det1960 det2550
mx (3.5, 2.5)                 @noisy det1862 det2550
mz (4, 2.5)                   @noisy det573 det2392 det2807 det2820
mxx (3, 4.5) (3, 5)           @noisy det536 det1067
mx (3.5, 4.5)                 @noisy det536 det1777
mz (4, 4.5)                   @noisy det859 det1272 det1847 det1883
mxx (3, 7) (3, 6.5)           @noisy det1437 det1590
mx (3.5, 6.5)                 @noisy det1590 det1781
mz (4, 6.5)                   @noisy det177 det344 det368 det2259
mxx (3, 8.5) (3, 9)           @noisy det494 det598
mx (3.5, 8.5)                 @noisy det598 det1853
mz (4, 8.5)                   @noisy det1254 det1292 det1551 det1658
mxx (4, 1.5) (4, 2)           @noisy det956 det1699
mx (4.5, 1.5)                 @noisy det1699 det1811
mz (5, 1.5)                   @noisy det406 det573 det1829 det2582
mxx (4, 4) (4, 3.5)           @noisy det1800 det1968
mx (4.5, 3.5)                 @noisy det1822 det1968
mz (5, 3.5)                   @noisy det1541 det1883 det2270 det2820
mxx (4, 5.5) (4, 6)           @noisy det965 det1765
mx (4.5, 5.5)                 @noisy det965 det1750
mz (5, 5.5)                   @noisy det48 det376 det1272 det2259
mxx (4, 7.5) (4, 8)           @noisy det2241 det2788
mx (4.5, 7.5)                 @noisy det1732 det2241
mz (5, 7.5)                   @noisy det344 det1446 det1658 det2481
mxx (4, 9.5) (4, 10)          @noisy det1011 det1842
mx (4.5, 9.5)                 @noisy det1737 det1842
mz (5, 9.5)                   @noisy det1292 det1333 det1420 det2129
mxx (5, 0.5) (5, 1)           @noisy det1452 det2357
mx (5.5, 0.5)                 @noisy det1452 det1886
mz (6, 0.5)                   @noisy det626 det901 det1162 det1829
mxx (5, 3) (5, 2.5)           @noisy det417 det1032
mx (5.5, 2.5)                 @noisy det1032 det1745
mz (6, 2.5)                   @noisy det1541 det1677 det2582 det2601
mxx (5, 4.5) (5, 5)           @noisy det2209 det2944
mx (5.5, 4.5)                 @noisy det1751 det2209
mz (6, 4.5)                   @noisy det48 det529 det2104 det2270
mxx (5, 6.5) (5, 7)           @noisy det543 det1712
mx (5.5, 6.5)                 @noisy det543 det1863
mz (6, 6.5)                   @noisy det376 det1071 det1446 det2803
mxx (5, 9) (5, 8.5)           @noisy det651 det1007
mx (5.5, 8.5)                 @noisy det651 det1892
mz (6, 8.5)                   @noisy det1291 det1333 det2481 det2509
mxx (6, 1.5) (6, 2)           @noisy det849 det1830
mx (6.5, 1.5)                 @noisy det849 det1838
mz (7, 1.5)                   @noisy det576 det901 det2141 det2601
mxx (6, 3.5) (6, 4)           @noisy det945 det2893
mx (6.5, 3.5)                 @noisy det1927 det2893
mz (7, 3.5)                   @noisy det1677 det2009 det2104 det2136
mxx (6, 6) (6, 5.5)           @noisy det216 det2743
mx (6.5, 5.5)                 @noisy det1931 det2743
mz (7, 5.5)                   @noisy det529 det653 det976 det1071
mxx (6, 7.5) (6, 8)           @noisy det58 det2794
mx (6.5, 7.5)                 @noisy det58 det1882
mz (7, 7.5)                   @noisy det512 det586 det1291 det2803
mxx (6, 9.5) (6, 10)          @noisy det2232 det2757
mx (6.5, 9.5)                 @noisy det1736 det2232
mz (7, 9.5)                   @noisy det634 det1789 det2315 det2509
mxx (7, 0.5) (7, 1)           @noisy det131 det2516
mx (7.5, 0.5)                 @noisy det1734 det2516
mz (8, 0.5)                   @noisy det119 det576 det832 det2930
mxx (7, 2.5) (7, 3)           @noisy det607 det1295
mx (7.5, 2.5)                 @noisy det607 det1803
mz (8, 2.5)                   @noisy det1187 det2009 det2115 det2141
mxx (7, 4.5) (7, 5)           @noisy det374 det1230
mx (7.5, 4.5)                 @noisy det374 det1821
mz (8, 4.5)                   @noisy det653 det1343 det2136 det2805
mxx (7, 6.5) (7, 7)           @noisy det326 det1622
mx (7.5, 6.5)                 @noisy det1622 det1783
mz (8, 6.5)                   @noisy det512 det976 det1423 det1817
mxx (7, 9) (7, 8.5)           @noisy det257 det1102
mx (7.5, 8.5)                 @noisy det1102 det1710
mz (8, 8.5)                   @noisy det586 det634 det917 det1432
mxx (8, 2) (8, 1.5)           @noisy det2310 det2904
mx (8.5, 1.5)                 @noisy det1902 det2310
mz (9, 1.5)                   @noisy det283 det832 det1322 det2115
mxx (8, 3.5) (8, 4)           @noisy det526 det1457
mx (8.5, 3.5)                 @noisy det526 det1848
mz (9, 3.5)                   @noisy det1187 det1261 det2805 det2926
mxx (8, 5.5) (8, 6)           @noisy det2385 det2785
mx (8.5, 5.5)                 @noisy det1769 det2385
mz (9, 5.5)                   @noisy det411 det1343 det1423 det2493
mxx (8, 7.5) (8, 8)           @noisy det2322 det2346
mx (8.5, 7.5)                 @noisy det1818 det2346
mz (9, 7.5)                   @noisy det910 det1432 det1817 det2221
mxx (8, 9.5) (8, 10)          @noisy det1402 det1621
mx (8.5, 9.5)                 @noisy det1402 det1748
mz (9, 9.5)                   @noisy det917 det1703 det2095 det2185
mxx (9, 0.5) (9, 1)           @noisy det1639 det2808
mx (9.5, 0.5)                 @noisy det1774 det2808
mz (10, 0.5)                  @noisy det283 det2708
mxx (10, 1.5) (10, 2)         @noisy det1015 det1022
mxx (9, 2.5) (9, 3)           @noisy det38 det1191
mx (9.5, 2.5)                 @noisy det38 det1890
mz (10, 2.5)                  @noisy det1261 det1322
mxx (10, 4) (10, 3.5)         @noisy det1805 det2011
mxx (9, 5) (9, 4.5)           @noisy det2014 det2164
mx (9.5, 4.5)                 @noisy det1896 det2014
mz (10, 4.5)                  @noisy det2493 det2926
mxx (10, 5.5) (10, 6)         @noisy det524 det2671
mxx (9, 6.5) (9, 7)           @noisy det414 det1682
mx (9.5, 6.5)                 @noisy det1682 det1759
mz (10, 6.5)                  @noisy det411 det2221
mxx (10, 7.5) (10, 8)         @noisy det843 det1237
mxx (9, 8.5) (9, 9)           @noisy det272 det1359
mx (9.5, 8.5)                 @noisy det1359 det1875
mz (10, 8.5)                  @noisy det910 det1703
mxx (10, 9.5) (10, 10)        @noisy det630 det2160
mxx (0.5, 0.5) (0.5, 1)       @noisy det1304 det2761
mzz (1, 0) (0.5, 0)           @noisy det1646 det2623
mxx (0.5, 2.5) (0.5, 3)       @noisy det1823 det1858
mzz (1, 2) (0.5, 2)           @noisy det1794 det2710
mxx (0.5, 5) (0.5, 4.5)       @noisy det404 det1490
mzz (1, 4) (0.5, 4)           @noisy det1692 det2906
mxx (0.5, 6.5) (0.5, 7)       @noisy det1893 det2297
mzz (0.5, 6) (1, 6)           @noisy det231 det1024
mxx (0.5, 8.5) (0.5, 9)       @noisy det991 det1189
mzz (1, 8) (0.5, 8)           @noisy det1650 det2446
mzz (1, 10) (0.5, 10)         @noisy det1889 det2562
mxx (1.5, 1.5) (1.5, 2)       @noisy det1686 det2176
mzz (1.5, 1) (2, 1)           @noisy det1484 det2236
mxx (1.5, 4) (1.5, 3.5)       @noisy det702 det949
mzz (2, 3) (1.5, 3)           @noisy det60 det2413
mxx (1.5, 5.5) (1.5, 6)       @noisy det1349 det1755
mzz (1.5, 5) (2, 5)           @noisy det263 det2894
mxx (1.5, 7.5) (1.5, 8)       @noisy det1346 det2544
mzz (1.5, 7) (2, 7)           @noisy det149 det719
mxx (1.5, 10) (1.5, 9.5)      @noisy det323 det1017
mzz (2, 9) (1.5, 9)           @noisy det678 det2607
mxx (2.5, 0.5) (2.5, 1)       @noisy det737 det1304
mzz (2.5, 0) (3, 0)           @noisy det40 det98
mxx (2.5, 2.5) (2.5, 3)       @noisy det1823 det1960
mzz (2.5, 2) (3, 2)           @noisy det1788 det2832
mxx (2.5, 4.5) (2.5, 5)       @noisy det404 det1067
mzz (2.5, 4) (3, 4)           @noisy det2260 det2863
mxx (2.5, 7) (2.5, 6.5)       @noisy det1437 det1893
mzz (3, 6) (2.5, 6)           @noisy det1771 det2166
mxx (2.5, 8.5) (2.5, 9)       @noisy det494 det991
mzz (2.5, 8) (3, 8)           @noisy det621 det1128
mzz (2.5, 10) (3, 10)         @noisy det2237 det2554
mxx (3.5, 1.5) (3.5, 2)       @noisy det956 det2176
mzz (3.5, 1) (4, 1)           @noisy det2392 det2640
mxx (3.5, 3.5) (3.5, 4)       @noisy det949 det1800
mzz (3.5, 3) (4, 3)           @noisy det859 det2807
mxx (3.5, 5.5) (3.5, 6)       @noisy det1755 det1765
mzz (3.5, 5) (4, 5)           @noisy det177 det1847
mxx (3.5, 7.5) (3.5, 8)       @noisy det1346 det2788
mzz (3.5, 7) (4, 7)           @noisy det368 det1551
mxx (3.5, 9.5) (3.5, 10)      @noisy det323 det1011
mzz (4, 9) (3.5, 9)           @noisy det533 det1254
mxx (4.5, 0.5) (4.5, 1)       @noisy det737 det2357
mzz (5, 0) (4.5, 0)           @noisy det406 det2108
mxx (4.5, 2.5) (4.5, 3)       @noisy det417 det1960
mzz (4.5, 2) (5, 2)           @noisy det573 det2820
mxx (4.5, 4.5) (4.5, 5)       @noisy det1067 det2944
mzz (5, 4) (4.5, 4)           @noisy det1272 det1883
mxx (4.5, 6.5) (4.5, 7)       @noisy det1437 det1712
mzz (5, 6) (4.5, 6)           @noisy det344 det2259
mxx (4.5, 8.5) (4.5, 9)       @noisy det494 det1007
mzz (4.5, 8) (5, 8)           @noisy det1292 det1658
mzz (5, 10) (4.5, 10)         @noisy det1420 det1540
mxx (5.5, 1.5) (5.5, 2)       @noisy det956 det1830
mzz (5.5, 1) (6, 1)           @noisy det1829 det2582
mxx (5.5, 3.5) (5.5, 4)       @noisy det945 det1800
mzz (5.5, 3) (6, 3)           @noisy det1541 det2270
mxx (5.5, 5.5) (5.5, 6)       @noisy det216 det1765
mzz (5.5, 5) (6, 5)           @noisy det48 det376
mxx (5.5, 7.5) (5.5, 8)       @noisy det2788 det2794
mzz (5.5, 7) (6, 7)           @noisy det1446 det2481
mxx (5.5, 9.5) (5.5, 10)      @noisy det1011 det2757
mzz (5.5, 9) (6, 9)           @noisy det1333 det2129
mxx (6.5, 0.5) (6.5, 1)       @noisy det131 det2357
mzz (6.5, 0) (7, 0)           @noisy det901 det1162
mxx (6.5, 2.5) (6.5, 3)       @noisy det417 det1295
mzz (6.5, 2) (7, 2)           @noisy det1677 det2601
mxx (6.5, 5) (6.5, 4.5)       @noisy det1230 det2944
mzz (7, 4) (6.5, 4)           @noisy det529 det2104
mxx (6.5, 6.5) (6.5, 7)       @noisy det326 det1712
mzz (6.5, 6) (7, 6)           @noisy det1071 det2803
mxx (6.5, 8.5) (6.5, 9)       @noisy det257 det1007
mzz (6.5, 8) (7, 8)           @noisy det1291 det2509
mzz (7, 10) (6.5, 10)         @noisy det1506 det1789
mxx (7.5, 2) (7.5, 1.5)       @noisy det1830 det2904
mzz (7.5, 1) (8, 1)           @noisy det576 det2141
mxx (7.5, 3.5) (7.5, 4)       @noisy det945 det1457
mzz (7.5, 3) (8, 3)           @noisy det2009 det2136
mxx (7.5, 5.5) (7.5, 6)       @noisy det216 det2785
mzz (7.5, 5) (8, 5)           @noisy det653 det976
mxx (7.5, 8) (7.5, 7.5)       @noisy det2322 det2794
mzz (8, 7) (7.5, 7)           @noisy det512 det586
mxx (7.5, 9.5) (7.5, 10)      @noisy det1621 det2757
mzz (7.5, 9) (8, 9)           @noisy det634 det2315
mxx (8.5, 0.5) (8.5, 1)       @noisy det131 det1639
mzz (8.5, 0) (9, 0)           @noisy det832 det2930
mxx (8.5, 2.5) (8.5, 3)       @noisy det1191 det1295
mzz (8.5, 2) (9, 2)           @noisy det1187 det2115
mxx (8.5, 4.5) (8.5, 5)       @noisy det1230 det2164
mzz (8.5, 4) (9, 4)           @noisy det1343 det2805
mxx (8.5, 6.5) (8.5, 7)       @noisy det326 det414
mzz (8.5, 6) (9, 6)           @noisy det1423 det1817
mxx (8.5, 8.5) (8.5, 9)       @noisy det257 det272
mzz (8.5, 8) (9, 8)           @noisy det917 det1432
mzz (9, 10) (8.5, 10)         @noisy det2095 det2783
mxx (9.5, 1.5) (9.5, 2)       @noisy det1015 det2904
mzz (10, 1) (9.5, 1)          @noisy det283 det1322
mxx (9.5, 4) (9.5, 3.5)       @noisy det1457 det2011
mzz (9.5, 3) (10, 3)          @noisy det1261 det2926
mxx (9.5, 5.5) (9.5, 6)       @noisy det524 det2785
mzz (9.5, 5) (10, 5)          @noisy det411 det2493
mxx (9.5, 7.5) (9.5, 8)       @noisy det843 det2322
mzz (9.5, 7) (10, 7)          @noisy det910 det2221
mxx (9.5, 10) (9.5, 9.5)      @noisy det630 det1621
mzz (10, 9) (9.5, 9)          @noisy det1703 det2185
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (4, 0)                      @noisy
i (7.5, 0)                    @noisy
i (0, 0)                      @noisy
i (3.5, 0)                    @noisy
i (9.5, 0)                    @noisy
i (0, 3)                      @noisy
i (0, 9)                      @noisy
i (2, 0)                      @noisy
i (8, 0)                      @noisy
i (5.5, 0)                    @noisy
i (1.5, 0)                    @noisy
i (10, 0)                     @noisy
i (0, 5)                      @noisy
i (6, 0)                      @noisy

--------         64
mzz (0, 1) (0.5, 1)           @noisy det1646 det2623
mz (0.5, 0.5)                 @noisy det1646 det2267
mx (0.5, 0)                   @noisy det1304 det1666
mzz (0, 3) (0.5, 3)           @noisy det1794 det2710
mz (0.5, 2.5)                 @noisy det2231 det2710
mx (0.5, 2)                   @noisy det522 det537 det1686 det1823
mzz (0.5, 5) (0, 5)           @noisy det1692 det2906
mz (0.5, 4.5)                 @noisy det2312 det2906
mx (0.5, 4)                   @noisy det404 det702 det1555 det2595
mzz (0, 7) (0.5, 7)           @noisy det231 det1024
mz (0.5, 6.5)                 @noisy det231 det2249
mx (0.5, 6)                   @noisy det141 det553 det1349 det1893
mzz (0, 9) (0.5, 9)           @noisy det1650 det2446
mz (0.5, 8.5)                 @noisy det2253 det2446
mx (0.5, 8)                   @noisy det991 det1069 det2361 det2544
mx (0.5, 10)                  @noisy det583 det1017
mzz (1, 0) (1.5, 0)           @noisy det155 det2092
mzz (1, 2) (1.5, 2)           @noisy det1484 det2236
mz (1.5, 1.5)                 @noisy det1484 det2341
mx (1.5, 1)                   @noisy det522 det1304 det2143 det2176
mzz (1.5, 4) (1, 4)           @noisy det60 det2413
mz (1.5, 3.5)                 @noisy det60 det2334
mx (1.5, 3)                   @noisy det949 det981 det1555 det1823
mzz (1, 6) (1.5, 6)           @noisy det263 det2894
mz (1.5, 5.5)                 @noisy det2217 det2894
mx (1.5, 5)                   @noisy det141 det404 det590 det1755
mzz (1, 8) (1.5, 8)           @noisy det149 det719
mz (1.5, 7.5)                 @noisy det149 det2321
mx (1.5, 7)                   @noisy det1069 det1346 det1893 det2787
mzz (1.5, 10) (1, 10)         @noisy det678 det2607
mz (1.5, 9.5)                 @noisy det2288 det2607
mx (1.5, 9)                   @noisy det323 det582 det583 det991
mzz (2, 1) (2.5, 1)           @noisy det40 det98
mz (2.5, 0.5)                 @noisy det40 det2300
mx (2.5, 0)                   @noisy det737 det2143
mzz (2, 3) (2.5, 3)           @noisy det1788 det2832
mz (2.5, 2.5)                 @noisy det1788 det2256
mx (2.5, 2)                   @noisy det981 det1960 det2176 det2942
mzz (2, 5) (2.5, 5)           @noisy det2260 det2863
mz (2.5, 4.5)                 @noisy det2260 det2276
mx (2.5, 4)                   @noisy det42 det590 det949 det1067
mzz (2.5, 7) (2, 7)           @noisy det1771 det2166
mz (2.5, 6.5)                 @noisy det2166 det2304
mx (2.5, 6)                   @noisy det1437 det1755 det1761 det2787
mzz (2, 9) (2.5, 9)           @noisy det621 det1128
mz (2.5, 8.5)                 @noisy det1128 det2281
mx (2.5, 8)                   @noisy det293 det494 det582 det1346
mx (2.5, 10)                  @noisy det323 det1050
mzz (3.5, 0) (3, 0)           @noisy det1741 det2382
mzz (3, 2) (3.5, 2)           @noisy det2392 det2640
mz (3.5, 1.5)                 @noisy det2317 det2640
mx (3.5, 1)                   @noisy det737 det956 det2766 det2942
mzz (3, 4) (3.5, 4)           @noisy det859 det2807
mz (3.5, 3.5)                 @noisy det2269 det2807
mx (3.5, 3)                   @noisy det42 det1800 det1960 det2550
mzz (3.5, 6) (3, 6)           @noisy det177 det1847
mz (3.5, 5.5)                 @noisy det1847 det2307
mx (3.5, 5)                   @noisy det536 det1067 det1761 det1765
mzz (3, 8) (3.5, 8)           @noisy det368 det1551
mz (3.5, 7.5)                 @noisy det368 det2326
mx (3.5, 7)                   @noisy det293 det1437 det1590 det2788
mzz (3, 10) (3.5, 10)         @noisy det533 det1254
mz (3.5, 9.5)                 @noisy det1254 det2248
mx (3.5, 9)                   @noisy det494 det598 det1011 det1050
mzz (4, 1) (4.5, 1)           @noisy det406 det2108
mz (4.5, 0.5)                 @noisy det2108 det2250
mx (4.5, 0)                   @noisy det2357 det2766
mzz (4.5, 3) (4, 3)           @noisy det573 det2820
mz (4.5, 2.5)                 @noisy det573 det2319
mx (4.5, 2)                   @noisy det417 det956 det1699 det2550
mzz (4, 5) (4.5, 5)           @noisy det1272 det1883
mz (4.5, 4.5)                 @noisy det1883 det2336
mx (4.5, 4)                   @noisy det536 det1800 det1968 det2944
mzz (4, 7) (4.5, 7)           @noisy det344 det2259
mz (4.5, 6.5)                 @noisy det2227 det2259
mx (4.5, 6)                   @noisy det965 det1590 det1712 det1765
mzz (4, 9) (4.5, 9)           @noisy det1292 det1658
mz (4.5, 8.5)                 @noisy det1658 det2252
mx (4.5, 8)                   @noisy det598 det1007 det2241 det2788
mx (4.5, 10)                  @noisy det1011 det1842
mzz (5, 0) (5.5, 0)           @noisy det626 det923
mzz (5.5, 2) (5, 2)           @noisy det1829 det2582
mz (5.5, 1.5)                 @noisy det1829 det2295
mx (5.5, 1)                   @noisy det1452 det1699 det1830 det2357
mzz (5, 4) (5.5, 4)           @noisy det1541 det2270
mz (5.5, 3.5)                 @noisy det1541 det2305
mx (5.5, 3)                   @noisy det417 det945 det1032 det1968
mzz (5, 6) (5.5, 6)           @noisy det48 det376
mz (5.5, 5.5)                 @noisy det48 det2314
mx (5.5, 5)                   @noisy det216 det965 det2209 det2944
mzz (5.5, 8) (5, 8)           @noisy det1446 det2481
mz (5.5, 7.5)                 @noisy det1446 det2279
mx (5.5, 7)                   @noisy det543 det1712 det2241 det2794
mzz (5, 10) (5.5, 10)         @noisy det1333 det2129
mz (5.5, 9.5)                 @noisy det1333 det2287
mx (5.5, 9)                   @noisy det651 det1007 det1842 det2757
mzz (6, 1) (6.5, 1)           @noisy det901 det1162
mz (6.5, 0.5)                 @noisy det1162 det2318
mx (6.5, 0)                   @noisy det131 det1452
mzz (6, 3) (6.5, 3)           @noisy det1677 det2601
mz (6.5, 2.5)                 @noisy det2325 det2601
mx (6.5, 2)                   @noisy det849 det1032 det1295 det1830
mzz (6.5, 5) (6, 5)           @noisy det529 det2104
mz (6.5, 4.5)                 @noisy det2104 det2262
mx (6.5, 4)                   @noisy det945 det1230 det2209 det2893
mzz (6, 7) (6.5, 7)           @noisy det1071 det2803
mz (6.5, 6.5)                 @noisy det1071 det2263
mx (6.5, 6)                   @noisy det216 det326 det543 det2743
mzz (6, 9) (6.5, 9)           @noisy det1291 det2509
mz (6.5, 8.5)                 @noisy det1291 det2327
mx (6.5, 8)                   @noisy det58 det257 det651 det2794
mx (6.5, 10)                  @noisy det2232 det2757
mzz (7, 0) (7.5, 0)           @noisy det119 det2936
mzz (7.5, 2) (7, 2)           @noisy det576 det2141
mz (7.5, 1.5)                 @noisy det576 det2338
mx (7.5, 1)                   @noisy det131 det849 det2516 det2904
mzz (7, 4) (7.5, 4)           @noisy det2009 det2136
mz (7.5, 3.5)                 @noisy det2009 det2299
mx (7.5, 3)                   @noisy det607 det1295 det1457 det2893
mzz (7, 6) (7.5, 6)           @noisy det653 det976
mz (7.5, 5.5)                 @noisy det653 det2272
mx (7.5, 5)                   @noisy det374 det1230 det2743 det2785
mzz (7.5, 8) (7, 8)           @noisy det512 det586
mz (7.5, 7.5)                 @noisy det512 det2245
mx (7.5, 7)                   @noisy det58 det326 det1622 det2322
mzz (7, 10) (7.5, 10)         @noisy det634 det2315
mz (7.5, 9.5)                 @noisy det634 det2328
mx (7.5, 9)                   @noisy det257 det1102 det1621 det2232
mzz (8.5, 1) (8, 1)           @noisy det832 det2930
mz (8.5, 0.5)                 @noisy det2345 det2930
mx (8.5, 0)                   @noisy det1639 det2516
mzz (8, 3) (8.5, 3)           @noisy det1187 det2115
mz (8.5, 2.5)                 @noisy det2115 det2238
mx (8.5, 2)                   @noisy det607 det1191 det2310 det2904
mzz (8, 5) (8.5, 5)           @noisy det1343 det2805
mz (8.5, 4.5)                 @noisy det2316 det2805
mx (8.5, 4)                   @noisy det374 det526 det1457 det2164
mzz (8, 7) (8.5, 7)           @noisy det1423 det1817
mz (8.5, 6.5)                 @noisy det1423 det2286
mx (8.5, 6)                   @noisy det414 det1622 det2385 det2785
mzz (8, 9) (8.5, 9)           @noisy det917 det1432
mz (8.5, 8.5)                 @noisy det1432 det2306
mx (8.5, 8)                   @noisy det272 det1102 det2322 det2346
mx (8.5, 10)                  @noisy det1402 det1621
mzz (9, 0) (9.5, 0)           @noisy det1327 det2708
mzz (9, 2) (9.5, 2)           @noisy det283 det1322
mz (9.5, 1.5)                 @noisy det283 det2332
mx (9.5, 1)                   @noisy det1015 det1639 det2310 det2808
mzz (9.5, 4) (9, 4)           @noisy det1261 det2926
mz (9.5, 3.5)                 @noisy det1261 det2224
mx (9.5, 3)                   @noisy det38 det526 det1191 det2011
mzz (9, 6) (9.5, 6)           @noisy det411 det2493
mz (9.5, 5.5)                 @noisy det2308 det2493
mx (9.5, 5)                   @noisy det524 det2014 det2164 det2385
mzz (9, 8) (9.5, 8)           @noisy det910 det2221
mz (9.5, 7.5)                 @noisy det2221 det2280
mx (9.5, 7)                   @noisy det414 det843 det1682 det2346
mzz (9.5, 10) (9, 10)         @noisy det1703 det2185
mz (9.5, 9.5)                 @noisy det1703 det2284
mx (9.5, 9)                   @noisy det272 det630 det1359 det1402
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (4, 9.5)                    @noisy
i (3.5, 0.5)                  @noisy
i (5, 1.5)                    @noisy
i (8, 0.5)                    @noisy
i (5.5, 6.5)                  @noisy
i (8, 0)                      @noisy
i (5, 1)                      @noisy
i (8, 9.5)                    @noisy
i (10, 6)                     @noisy
i (10, 6.5)                   @noisy
i (0, 5.5)                    @noisy
i (9, 8.5)                    @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1.5, 2.5)                  @noisy
i (2.5, 1.5)                  @noisy
i (6, 2.5)                    @noisy
i (6, 2)                      @noisy
i (7, 1.5)                    @noisy
i (7, 1)                      @noisy
i (7.5, 6.5)                  @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3.5, 2.5)                  @noisy
i (4.5, 1.5)                  @noisy
i (3, 6.5)                    @noisy
i (5, 3.5)                    @noisy
i (8, 2.5)                    @noisy
i (5.5, 8.5)                  @noisy
i (8, 2)                      @noisy
i (5, 3)                      @noisy
i (9, 1.5)                    @noisy
i (9, 1)                      @noisy
i (0, 7.5)                    @noisy
i (8.5, 1.5)                  @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (1.5, 4.5)                  @noisy
i (2.5, 3.5)                  @noisy
i (1, 8.5)                    @noisy
i (6, 4.5)                    @noisy
i (6, 4)                      @noisy
i (7, 3.5)                    @noisy
i (7, 3)                      @noisy
i (6.5, 3.5)                  @noisy
i (9.5, 8.5)                  @noisy
i (3.5, 4.5)                  @noisy
i (4.5, 3.5)                  @noisy
i (3, 8.5)                    @noisy
i (5, 5.5)                    @noisy
i (8, 4.5)                    @noisy
i (8, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (9, 3.5)                    @noisy
i (9, 3)                      @noisy
i (0, 9.5)                    @noisy
i (8.5, 3.5)                  @noisy
i (1.5, 6.5)                  @noisy
i (2.5, 5.5)                  @noisy
i (6, 6.5)                    @noisy
i (6, 6)                      @noisy
i (7, 5)                      @noisy
i (7, 5.5)                    @noisy
i (6.5, 5.5)                  @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (3.5, 6.5)                  @noisy
i (4.5, 5.5)                  @noisy
i (5, 7.5)                    @noisy
i (5, 7)                      @noisy
i (9, 5.5)                    @noisy
i (0, 2)                      @noisy
i (0, 2.5)                    @noisy
i (9, 5)                      @noisy
i (8.5, 5.5)                  @noisy
i (0.5, 1.5)                  @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (1.5, 8.5)                  @noisy
i (2.5, 7.5)                  @noisy
i (7, 7.5)                    @noisy
i (7, 7)                      @noisy
i (6.5, 7.5)                  @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (4.5, 7.5)                  @noisy
i (5, 9.5)                    @noisy
i (5, 9)                      @noisy
i (9, 7.5)                    @noisy
i (9, 7)                      @noisy
i (8.5, 7.5)                  @noisy
i (0.5, 3.5)                  @noisy
i (10, 8)                     @noisy
i (10, 8.5)                   @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (6, 1.5)                    @noisy
i (7, 0.5)                    @noisy
i (2.5, 9.5)                  @noisy
i (7, 9.5)                    @noisy
i (7, 9)                      @noisy
i (6.5, 9.5)                  @noisy
i (7.5, 8.5)                  @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (5, 2.5)                    @noisy
i (4, 4.5)                    @noisy
i (4.5, 9.5)                  @noisy
i (4, 4)                      @noisy
i (9, 0.5)                    @noisy
i (9, 9.5)                    @noisy
i (9, 9)                      @noisy
i (10, 1.5)                   @noisy
i (8.5, 9.5)                  @noisy
i (10, 1)                     @noisy
i (0.5, 5.5)                  @noisy
i (10, 10)                    @noisy
i (1, 7.5)                    @noisy
i (1, 7)                      @noisy
i (2, 6.5)                    @noisy
i (2, 6)                      @noisy
i (7, 2.5)                    @noisy
i (3, 7.5)                    @noisy
i (3, 7)                      @noisy
i (5, 4.5)                    @noisy
i (4, 6.5)                    @noisy
i (4, 6)                      @noisy
i (9, 2.5)                    @noisy
i (8, 6.5)                    @noisy
i (10, 3.5)                   @noisy
i (10, 3)                     @noisy
i (8, 6)                      @noisy
i (1, 0.5)                    @noisy
i (0.5, 7.5)                  @noisy
i (1, 9.5)                    @noisy
i (1, 9)                      @noisy
i (2, 8.5)                    @noisy
i (2, 8)                      @noisy
i (7, 4.5)                    @noisy
i (6, 8.5)                    @noisy
i (6, 8)                      @noisy
i (9.5, 0.5)                  @noisy
i (3, 0.5)                    @noisy
i (3, 9.5)                    @noisy
i (3, 9)                      @noisy
i (5, 6.5)                    @noisy
i (4, 8.5)                    @noisy
i (4, 8)                      @noisy
i (3.5, 8.5)                  @noisy
i (8, 8.5)                    @noisy
i (10, 5)                     @noisy
i (10, 5.5)                   @noisy
i (8, 8)                      @noisy
i (2, 1.5)                    @noisy
i (0.5, 9.5)                  @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (0, 4.5)                    @noisy
i (2, 10)                     @noisy
i (6, 10)                     @noisy
i (9.5, 2.5)                  @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (4, 10)                     @noisy
i (6, 0.5)                    @noisy
i (8, 1.5)                    @noisy
i (8, 10)                     @noisy
i (10, 7.5)                   @noisy
i (10, 7)                     @noisy
i (1, 4.5)                    @noisy
i (2, 3.5)                    @noisy
i (0, 6)                      @noisy
i (0, 6.5)                    @noisy
i (6, 3.5)                    @noisy
i (9.5, 4.5)                  @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (5.5, 0.5)                  @noisy
i (8, 3.5)                    @noisy
i (10, 0.5)                   @noisy
i (10, 0)                     @noisy
i (10, 9.5)                   @noisy
i (10, 9)                     @noisy
i (1, 6.5)                    @noisy
i (2, 5.5)                    @noisy
i (0, 8)                      @noisy
i (0, 8.5)                    @noisy
i (6.5, 1.5)                  @noisy
i (7.5, 0.5)                  @noisy
i (6, 5.5)                    @noisy
i (9.5, 6.5)                  @noisy
i (4, 5.5)                    @noisy
i (5.5, 2.5)                  @noisy
i (8, 5.5)                    @noisy
i (10, 2)                     @noisy
i (10, 2.5)                   @noisy
i (9, 4.5)                    @noisy
i (0, 1.5)                    @noisy
i (0, 10)                     @noisy
i (2, 7.5)                    @noisy
i (7.5, 2.5)                  @noisy
i (6, 7.5)                    @noisy
i (7, 6.5)                    @noisy
i (4, 7.5)                    @noisy
i (5.5, 4.5)                  @noisy
i (5, 8.5)                    @noisy
i (8, 7.5)                    @noisy
i (10, 4)                     @noisy
i (10, 4.5)                   @noisy
i (9, 6.5)                    @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (1, 1.5)                    @noisy
i (0, 3.5)                    @noisy
i (1, 1)                      @noisy
i (2, 9.5)                    @noisy
i (1.5, 0.5)                  @noisy
i (6, 0)                      @noisy
i (7.5, 4.5)                  @noisy
i (6, 9.5)                    @noisy
i (7, 8.5)                    @noisy

--------         65
mxx (0, 0.5) (0, 0)           @noisy det1666 det2761
mzz (0, 1.5) (0.5, 1.5)       @noisy det1794 det2623
mxx (1, 1) (1, 1.5)           @noisy det522 det1686
mxx (0, 2) (0, 2.5)           @noisy det537 det1858
mzz (0, 3.5) (0.5, 3.5)       @noisy det1692 det1794
mxx (1, 3) (1, 3.5)           @noisy det702 det1555
mxx (0, 4) (0, 4.5)           @noisy det1490 det2595
mzz (0.5, 5.5) (0, 5.5)       @noisy det1024 det1692
mxx (1, 5) (1, 5.5)           @noisy det141 det1349
mxx (0, 6.5) (0, 6)           @noisy det553 det2297
mzz (0, 7.5) (0.5, 7.5)       @noisy det1024 det1650
mxx (1, 7.5) (1, 7)           @noisy det1069 det2544
mxx (0, 8) (0, 8.5)           @noisy det1189 det2361
mzz (0, 9.5) (0.5, 9.5)       @noisy det1650 det1889
mxx (1, 9) (1, 9.5)           @noisy det583 det1017
mzz (1, 0.5) (1.5, 0.5)       @noisy det2092 det2236
mxx (2, 0) (2, 0.5)           @noisy det1304 det2143
mzz (1, 2.5) (1.5, 2.5)       @noisy det2236 det2413
mxx (2, 2) (2, 2.5)           @noisy det981 det1823
mzz (1.5, 4.5) (1, 4.5)       @noisy det263 det2413
mxx (2, 4.5) (2, 4)           @noisy det404 det590
mzz (1, 6.5) (1.5, 6.5)       @noisy det263 det719
mxx (2, 6.5) (2, 6)           @noisy det1893 det2787
mzz (1, 8.5) (1.5, 8.5)       @noisy det678 det719
mxx (2, 8) (2, 8.5)           @noisy det582 det991
mzz (2, 1.5) (2.5, 1.5)       @noisy det98 det2832
mxx (3, 1.5) (3, 1)           @noisy det2176 det2942
mzz (2, 3.5) (2.5, 3.5)       @noisy det2832 det2863
mxx (3, 3.5) (3, 3)           @noisy det42 det949
mzz (2, 5.5) (2.5, 5.5)       @noisy det1771 det2863
mxx (3, 5) (3, 5.5)           @noisy det1755 det1761
mzz (2.5, 7.5) (2, 7.5)       @noisy det621 det1771
mxx (3, 7.5) (3, 7)           @noisy det293 det1346
mzz (2, 9.5) (2.5, 9.5)       @noisy det621 det2237
mxx (3, 9.5) (3, 9)           @noisy det323 det1050
mzz (3.5, 0.5) (3, 0.5)       @noisy det1741 det2392
mxx (4, 0) (4, 0.5)           @noisy det737 det2766
mzz (3, 2.5) (3.5, 2.5)       @noisy det859 det2392
mxx (4, 2) (4, 2.5)           @noisy det1960 det2550
mzz (3, 4.5) (3.5, 4.5)       @noisy det177 det859
mxx (4, 4.5) (4, 4)           @noisy det536 det1067
mzz (3.5, 6.5) (3, 6.5)       @noisy det177 det1551
mxx (4, 6) (4, 6.5)           @noisy det1437 det1590
mzz (3, 8.5) (3.5, 8.5)       @noisy det533 det1551
mxx (4, 8) (4, 8.5)           @noisy det494 det598
mzz (4, 1.5) (4.5, 1.5)       @noisy det406 det2820
mxx (5, 1) (5, 1.5)           @noisy det956 det1699
mzz (4.5, 3.5) (4, 3.5)       @noisy det1272 det2820
mxx (5, 3.5) (5, 3)           @noisy det1800 det1968
mzz (4, 5.5) (4.5, 5.5)       @noisy det344 det1272
mxx (5, 5.5) (5, 5)           @noisy det965 det1765
mzz (4, 7.5) (4.5, 7.5)       @noisy det344 det1292
mxx (5, 7) (5, 7.5)           @noisy det2241 det2788
mzz (4, 9.5) (4.5, 9.5)       @noisy det1292 det1540
mxx (5, 9.5) (5, 9)           @noisy det1011 det1842
mzz (5, 0.5) (5.5, 0.5)       @noisy det626 det2582
mxx (6, 0) (6, 0.5)           @noisy det1452 det2357
mzz (5.5, 2.5) (5, 2.5)       @noisy det2270 det2582
mxx (6, 2.5) (6, 2)           @noisy det417 det1032
mzz (5, 4.5) (5.5, 4.5)       @noisy det376 det2270
mxx (6, 4) (6, 4.5)           @noisy det2209 det2944
mzz (5, 6.5) (5.5, 6.5)       @noisy det376 det2481
mxx (6, 6.5) (6, 6)           @noisy det543 det1712
mzz (5.5, 8.5) (5, 8.5)       @noisy det2129 det2481
mxx (6, 8.5) (6, 8)           @noisy det651 det1007
mzz (6, 1.5) (6.5, 1.5)       @noisy det901 det1677
mxx (7, 1.5) (7, 1)           @noisy det849 det1830
mzz (6, 3.5) (6.5, 3.5)       @noisy det529 det1677
mxx (7, 3) (7, 3.5)           @noisy det945 det2893
mzz (6.5, 5.5) (6, 5.5)       @noisy det529 det2803
mxx (7, 5.5) (7, 5)           @noisy det216 det2743
mzz (6, 7.5) (6.5, 7.5)       @noisy det2509 det2803
mxx (7, 7.5) (7, 7)           @noisy det58 det2794
mzz (6, 9.5) (6.5, 9.5)       @noisy det1506 det2509
mxx (7, 9.5) (7, 9)           @noisy det2232 det2757
mzz (7, 0.5) (7.5, 0.5)       @noisy det119 det2141
mxx (8, 0.5) (8, 0)           @noisy det131 det2516
mzz (7.5, 2.5) (7, 2.5)       @noisy det2136 det2141
mxx (8, 2.5) (8, 2)           @noisy det607 det1295
mzz (7, 4.5) (7.5, 4.5)       @noisy det976 det2136
mxx (8, 4) (8, 4.5)           @noisy det374 det1230
mzz (7, 6.5) (7.5, 6.5)       @noisy det586 det976
mxx (8, 6.5) (8, 6)           @noisy det326 det1622
mzz (7.5, 8.5) (7, 8.5)       @noisy det586 det2315
mxx (8, 8) (8, 8.5)           @noisy det257 det1102
mzz (8.5, 1.5) (8, 1.5)       @noisy det832 det1187
mxx (9, 1) (9, 1.5)           @noisy det2310 det2904
mzz (8, 3.5) (8.5, 3.5)       @noisy det1187 det1343
mxx (9, 3) (9, 3.5)           @noisy det526 det1457
mzz (8, 5.5) (8.5, 5.5)       @noisy det1343 det1817
mxx (9, 5.5) (9, 5)           @noisy det2385 det2785
mzz (8, 7.5) (8.5, 7.5)       @noisy det917 det1817
mxx (9, 7) (9, 7.5)           @noisy det2322 det2346
mzz (8, 9.5) (8.5, 9.5)       @noisy det917 det2783
mxx (9, 9) (9, 9.5)           @noisy det1402 det1621
mzz (9, 0.5) (9.5, 0.5)       @noisy det1322 det2708
mxx (10, 0.5) (10, 0)         @noisy det1639 det2808
mzz (9.5, 2.5) (9, 2.5)       @noisy det1322 det2926
mxx (10, 2) (10, 2.5)         @noisy det38 det1191
mzz (9.5, 4.5) (9, 4.5)       @noisy det411 det2926
mxx (10, 4.5) (10, 4)         @noisy det2014 det2164
mzz (9, 6.5) (9.5, 6.5)       @noisy det411 det910
mxx (10, 6.5) (10, 6)         @noisy det414 det1682
mzz (9.5, 8.5) (9, 8.5)       @noisy det910 det2185
mxx (10, 8) (10, 8.5)         @noisy det272 det1359
mz (0.5, 0.5)                 @det1316 det2267
mz (0.5, 2.5)                 @det1499 det2231
mz (0.5, 4.5)                 @det1290 det2312
mz (0.5, 6.5)                 @det2249 det2268
mz (0.5, 8.5)                 @det1278 det2253
mz (1.5, 1.5)                 @det1440 det2341
mz (1.5, 3.5)                 @det1992 det2334
mz (1.5, 5.5)                 @det2022 det2217
mz (1.5, 7.5)                 @det1331 det2321
mz (1.5, 9.5)                 @det2156 det2288
mz (2.5, 0.5)                 @det1124 det2300
mz (2.5, 2.5)                 @det964 det2256
mz (2.5, 4.5)                 @det2276 det2320
mz (2.5, 6.5)                 @det148 det2304
mz (2.5, 8.5)                 @det648 det2281
mz (3.5, 1.5)                 @det2317 det2592
mz (3.5, 3.5)                 @det622 det2269
mz (3.5, 5.5)                 @det2307 det2821
mz (3.5, 7.5)                 @det1500 det2326
mz (3.5, 9.5)                 @det2248 det2411
mz (4.5, 0.5)                 @det1051 det2250
mz (4.5, 2.5)                 @det335 det2319
mz (4.5, 4.5)                 @det1899 det2336
mz (4.5, 6.5)                 @det1885 det2227
mz (4.5, 8.5)                 @det834 det2252
mz (5.5, 1.5)                 @det882 det2295
mz (5.5, 3.5)                 @det2305 det2408
mz (5.5, 5.5)                 @det895 det2314
mz (5.5, 7.5)                 @det2279 det2963
mz (5.5, 9.5)                 @det2287 det2510
mz (6.5, 0.5)                 @det1097 det2318
mz (6.5, 2.5)                 @det973 det2325
mz (6.5, 4.5)                 @det329 det2262
mz (6.5, 6.5)                 @det2263 det2487
mz (6.5, 8.5)                 @det1300 det2327
mz (7.5, 1.5)                 @det738 det2338
mz (7.5, 3.5)                 @det1532 det2299
mz (7.5, 5.5)                 @det2272 det2922
mz (7.5, 7.5)                 @det750 det2245
mz (7.5, 9.5)                 @det734 det2328
mz (8.5, 0.5)                 @det2345 det2656
mz (8.5, 2.5)                 @det1256 det2238
mz (8.5, 4.5)                 @det2316 det2964
mz (8.5, 6.5)                 @det1988 det2286
mz (8.5, 8.5)                 @det2223 det2306
mz (9.5, 1.5)                 @det1601 det2332
mz (9.5, 3.5)                 @det2113 det2224
mz (9.5, 5.5)                 @det1894 det2308
mz (9.5, 7.5)                 @det2173 det2280
mz (9.5, 9.5)                 @det1519 det2284

--------         66
mzz (1, 1.5) (0.5, 1.5)       @noisy det1794 det2623
mxx (0, 1.5) (0, 1)           @noisy det522 det1686
mzz (1, 3.5) (0.5, 3.5)       @noisy det1692 det1794
mxx (0, 3.5) (0, 3)           @noisy det702 det1555
mzz (0.5, 5.5) (1, 5.5)       @noisy det1024 det1692
mxx (0, 5.5) (0, 5)           @noisy det141 det1349
mzz (1, 7.5) (0.5, 7.5)       @noisy det1024 det1650
mxx (0, 7) (0, 7.5)           @noisy det1069 det2544
mzz (1, 9.5) (0.5, 9.5)       @noisy det1650 det1889
mxx (0, 9) (0, 9.5)           @noisy det583 det1017
mzz (1.5, 0.5) (2, 0.5)       @noisy det2092 det2236
mxx (1, 0.5) (1, 0)           @noisy det1304 det2143
mzz (1.5, 2.5) (2, 2.5)       @noisy det2236 det2413
mxx (1, 2) (1, 2.5)           @noisy det981 det1823
mzz (1.5, 4.5) (2, 4.5)       @noisy det263 det2413
mxx (1, 4) (1, 4.5)           @noisy det404 det590
mzz (1.5, 6.5) (2, 6.5)       @noisy det263 det719
mxx (1, 6.5) (1, 6)           @noisy det1893 det2787
mzz (1.5, 8.5) (2, 8.5)       @noisy det678 det719
mxx (1, 8) (1, 8.5)           @noisy det582 det991
mzz (3, 1.5) (2.5, 1.5)       @noisy det98 det2832
mxx (2, 1) (2, 1.5)           @noisy det2176 det2942
mzz (2.5, 3.5) (3, 3.5)       @noisy det2832 det2863
mxx (2, 3.5) (2, 3)           @noisy det42 det949
mzz (2.5, 5.5) (3, 5.5)       @noisy det1771 det2863
mxx (2, 5.5) (2, 5)           @noisy det1755 det1761
mzz (2.5, 7.5) (3, 7.5)       @noisy det621 det1771
mxx (2, 7) (2, 7.5)           @noisy det293 det1346
mzz (2.5, 9.5) (3, 9.5)       @noisy det621 det2237
mxx (2, 9.5) (2, 9)           @noisy det323 det1050
mzz (3.5, 0.5) (4, 0.5)       @noisy det1741 det2392
mxx (3, 0) (3, 0.5)           @noisy det737 det2766
mzz (3.5, 2.5) (4, 2.5)       @noisy det859 det2392
mxx (3, 2.5) (3, 2)           @noisy det1960 det2550
mzz (4, 4.5) (3.5, 4.5)       @noisy det177 det859
mxx (3, 4.5) (3, 4)           @noisy det536 det1067
mzz (3.5, 6.5) (4, 6.5)       @noisy det177 det1551
mxx (3, 6) (3, 6.5)           @noisy det1437 det1590
mzz (3.5, 8.5) (4, 8.5)       @noisy det533 det1551
mxx (3, 8.5) (3, 8)           @noisy det494 det598
mzz (5, 1.5) (4.5, 1.5)       @noisy det406 det2820
mxx (4, 1.5) (4, 1)           @noisy det956 det1699
mzz (5, 3.5) (4.5, 3.5)       @noisy det1272 det2820
mxx (4, 3) (4, 3.5)           @noisy det1800 det1968
mzz (5, 5.5) (4.5, 5.5)       @noisy det344 det1272
mxx (4, 5) (4, 5.5)           @noisy det965 det1765
mzz (5, 7.5) (4.5, 7.5)       @noisy det344 det1292
mxx (4, 7) (4, 7.5)           @noisy det2241 det2788
mzz (5, 9.5) (4.5, 9.5)       @noisy det1292 det1540
mxx (4, 9.5) (4, 9)           @noisy det1011 det1842
mzz (5.5, 0.5) (6, 0.5)       @noisy det626 det2582
mxx (5, 0) (5, 0.5)           @noisy det1452 det2357
mzz (5.5, 2.5) (6, 2.5)       @noisy det2270 det2582
mxx (5, 2) (5, 2.5)           @noisy det417 det1032
mzz (5.5, 4.5) (6, 4.5)       @noisy det376 det2270
mxx (5, 4.5) (5, 4)           @noisy det2209 det2944
mzz (6, 6.5) (5.5, 6.5)       @noisy det376 det2481
mxx (5, 6) (5, 6.5)           @noisy det543 det1712
mzz (5.5, 8.5) (6, 8.5)       @noisy det2129 det2481
mxx (5, 8) (5, 8.5)           @noisy det651 det1007
mzz (6.5, 1.5) (7, 1.5)       @noisy det901 det1677
mxx (6, 1.5) (6, 1)           @noisy det849 det1830
mzz (6.5, 3.5) (7, 3.5)       @noisy det529 det1677
mxx (6, 3.5) (6, 3)           @noisy det945 det2893
mzz (6.5, 5.5) (7, 5.5)       @noisy det529 det2803
mxx (6, 5) (6, 5.5)           @noisy det216 det2743
mzz (6.5, 7.5) (7, 7.5)       @noisy det2509 det2803
mxx (6, 7.5) (6, 7)           @noisy det58 det2794
mzz (7, 9.5) (6.5, 9.5)       @noisy det1506 det2509
mxx (6, 9.5) (6, 9)           @noisy det2232 det2757
mzz (7.5, 0.5) (8, 0.5)       @noisy det119 det2141
mxx (7, 0.5) (7, 0)           @noisy det131 det2516
mzz (7.5, 2.5) (8, 2.5)       @noisy det2136 det2141
mxx (7, 2) (7, 2.5)           @noisy det607 det1295
mzz (7.5, 4.5) (8, 4.5)       @noisy det976 det2136
mxx (7, 4.5) (7, 4)           @noisy det374 det1230
mzz (7.5, 6.5) (8, 6.5)       @noisy det586 det976
mxx (7, 6.5) (7, 6)           @noisy det326 det1622
mzz (7.5, 8.5) (8, 8.5)       @noisy det586 det2315
mxx (7, 8) (7, 8.5)           @noisy det257 det1102
mzz (8.5, 1.5) (9, 1.5)       @noisy det832 det1187
mxx (8, 1) (8, 1.5)           @noisy det2310 det2904
mzz (8.5, 3.5) (9, 3.5)       @noisy det1187 det1343
mxx (8, 3.5) (8, 3)           @noisy det526 det1457
mzz (9, 5.5) (8.5, 5.5)       @noisy det1343 det1817
mxx (8, 5.5) (8, 5)           @noisy det2385 det2785
mzz (8.5, 7.5) (9, 7.5)       @noisy det917 det1817
mxx (8, 7.5) (8, 7)           @noisy det2322 det2346
mzz (8.5, 9.5) (9, 9.5)       @noisy det917 det2783
mxx (8, 9) (8, 9.5)           @noisy det1402 det1621
mzz (9.5, 0.5) (10, 0.5)      @noisy det1322 det2708
mxx (9, 0) (9, 0.5)           @noisy det1639 det2808
mxx (10, 1.5) (10, 1)         @noisy det1015 det1022
mzz (9.5, 2.5) (10, 2.5)      @noisy det1322 det2926
mxx (9, 2) (9, 2.5)           @noisy det38 det1191
mxx (10, 3.5) (10, 3)         @noisy det1805 det2011
mzz (9.5, 4.5) (10, 4.5)      @noisy det411 det2926
mxx (9, 4) (9, 4.5)           @noisy det2014 det2164
mxx (10, 5) (10, 5.5)         @noisy det524 det2671
mzz (9.5, 6.5) (10, 6.5)      @noisy det411 det910
mxx (9, 6.5) (9, 6)           @noisy det414 det1682
mxx (10, 7.5) (10, 7)         @noisy det843 det1237
mzz (9.5, 8.5) (10, 8.5)      @noisy det910 det2185
mxx (9, 8) (9, 8.5)           @noisy det272 det1359
mxx (10, 9) (10, 9.5)         @noisy det630 det2160
mzz (0.5, 0) (0, 0)           @det1316 det2623
mx (0.5, 1)                   @det522 det1686 det2143 det2761
mzz (0, 2) (0.5, 2)           @det1499 det1794
mx (0.5, 3)                   @det702 det981 det1555 det1858
mzz (0, 4) (0.5, 4)           @det1290 det1692
mx (0.5, 5)                   @det141 det590 det1349 det1490
mzz (0.5, 6) (0, 6)           @det1024 det2268
mx (0.5, 7)                   @det1069 det2297 det2544 det2787
mzz (0, 8) (0.5, 8)           @det1278 det1650
mx (0.5, 9)                   @det582 det583 det1017 det1189
mzz (0, 10) (0.5, 10)         @det1889 det2639
mx (1.5, 0)                   @det1304 det2143
mzz (1, 1) (1.5, 1)           @det1440 det2236
mx (1.5, 2)                   @det981 det1686 det1823 det2942
mzz (1, 3) (1.5, 3)           @det1992 det2413
mx (1.5, 4)                   @det42 det404 det590 det702
mzz (1.5, 5) (1, 5)           @det263 det2022
mx (1.5, 6)                   @det1349 det1761 det1893 det2787
mzz (1, 7) (1.5, 7)           @det719 det1331
mx (1.5, 8)                   @det293 det582 det991 det2544
mzz (1, 9) (1.5, 9)           @det678 det2156
mx (1.5, 10)                  @det1017 det1050
mzz (2, 0) (2.5, 0)           @det98 det1124
mx (2.5, 1)                   @det1304 det2176 det2766 det2942
mzz (2.5, 2) (2, 2)           @det964 det2832
mx (2.5, 3)                   @det42 det949 det1823 det2550
mzz (2, 4) (2.5, 4)           @det2320 det2863
mx (2.5, 5)                   @det404 det536 det1755 det1761
mzz (2, 6) (2.5, 6)           @det148 det1771
mx (2.5, 7)                   @det293 det1346 det1590 det1893
mzz (2.5, 8) (2, 8)           @det621 det648
mx (2.5, 9)                   @det323 det598 det991 det1050
mzz (2, 10) (2.5, 10)         @det2237 det2665
mx (3.5, 0)                   @det737 det2766
mzz (3, 1) (3.5, 1)           @det2392 det2592
mx (3.5, 2)                   @det1699 det1960 det2176 det2550
mzz (3, 3) (3.5, 3)           @det622 det859
mx (3.5, 4)                   @det536 det949 det1067 det1968
mzz (3.5, 5) (3, 5)           @det177 det2821
mx (3.5, 6)                   @det965 det1437 det1590 det1755
mzz (3, 7) (3.5, 7)           @det1500 det1551
mx (3.5, 8)                   @det494 det598 det1346 det2241
mzz (3, 9) (3.5, 9)           @det533 det2411
mx (3.5, 10)                  @det323 det1842
mzz (4, 0) (4.5, 0)           @det406 det1051
mx (4.5, 1)                   @det737 det956 det1452 det1699
mzz (4.5, 2) (4, 2)           @det335 det2820
mx (4.5, 3)                   @det1032 det1800 det1960 det1968
mzz (4, 4) (4.5, 4)           @det1272 det1899
mx (4.5, 5)                   @det965 det1067 det1765 det2209
mzz (4, 6) (4.5, 6)           @det344 det1885
mx (4.5, 7)                   @det543 det1437 det2241 det2788
mzz (4.5, 8) (4, 8)           @det834 det1292
mx (4.5, 9)                   @det494 det651 det1011 det1842
mzz (4, 10) (4.5, 10)         @det1540 det2549
mx (5.5, 0)                   @det1452 det2357
mzz (5.5, 1) (5, 1)           @det882 det2582
mx (5.5, 2)                   @det417 det849 det956 det1032
mzz (5, 3) (5.5, 3)           @det2270 det2408
mx (5.5, 4)                   @det1800 det2209 det2893 det2944
mzz (5, 5) (5.5, 5)           @det376 det895
mx (5.5, 6)                   @det543 det1712 det1765 det2743
mzz (5.5, 7) (5, 7)           @det2481 det2963
mx (5.5, 8)                   @det58 det651 det1007 det2788
mzz (5, 9) (5.5, 9)           @det2129 det2510
mx (5.5, 10)                  @det1011 det2232
mzz (6.5, 0) (6, 0)           @det901 det1097
mx (6.5, 1)                   @det849 det1830 det2357 det2516
mzz (6, 2) (6.5, 2)           @det973 det1677
mx (6.5, 3)                   @det417 det607 det945 det2893
mzz (6, 4) (6.5, 4)           @det329 det529
mx (6.5, 5)                   @det216 det374 det2743 det2944
mzz (6, 6) (6.5, 6)           @det2487 det2803
mx (6.5, 7)                   @det58 det1622 det1712 det2794
mzz (6, 8) (6.5, 8)           @det1300 det2509
mx (6.5, 9)                   @det1007 det1102 det2232 det2757
mzz (6, 10) (6.5, 10)         @det1506 det1656
mx (7.5, 0)                   @det131 det2516
mzz (7, 1) (7.5, 1)           @det738 det2141
mx (7.5, 2)                   @det607 det1295 det1830 det2310
mzz (7.5, 3) (7, 3)           @det1532 det2136
mx (7.5, 4)                   @det374 det526 det945 det1230
mzz (7, 5) (7.5, 5)           @det976 det2922
mx (7.5, 6)                   @det216 det326 det1622 det2385
mzz (7, 7) (7.5, 7)           @det586 det750
mx (7.5, 8)                   @det257 det1102 det2346 det2794
mzz (7, 9) (7.5, 9)           @det734 det2315
mx (7.5, 10)                  @det1402 det2757
mzz (8.5, 0) (8, 0)           @det832 det2656
mx (8.5, 1)                   @det131 det2310 det2808 det2904
mzz (8, 2) (8.5, 2)           @det1187 det1256
mx (8.5, 3)                   @det38 det526 det1295 det1457
mzz (8, 4) (8.5, 4)           @det1343 det2964
mx (8.5, 5)                   @det1230 det2014 det2385 det2785
mzz (8.5, 6) (8, 6)           @det1817 det1988
mx (8.5, 7)                   @det326 det1682 det2322 det2346
mzz (8, 8) (8.5, 8)           @det917 det2223
mx (8.5, 9)                   @det257 det1359 det1402 det1621
mzz (8, 10) (8.5, 10)         @det2086 det2783
mx (9.5, 0)                   @det1639 det2808
mzz (9, 1) (9.5, 1)           @det1322 det1601
mx (9.5, 2)                   @det38 det1022 det1191 det2904
mzz (9, 3) (9.5, 3)           @det2113 det2926
mx (9.5, 4)                   @det1457 det1805 det2014 det2164
mzz (9.5, 5) (9, 5)           @det411 det1894
mx (9.5, 6)                   @det414 det1682 det2671 det2785
mzz (9, 7) (9.5, 7)           @det910 det2173
mx (9.5, 8)                   @det272 det1237 det1359 det2322
mzz (9, 9) (9.5, 9)           @det1519 det2185
mx (9.5, 10)                  @det1621 det2160

--------         67
mxx (0, 1) (0, 0.5)           @noisy det1666 det2761
mxx (1, 1.5) (1, 2)           @noisy det522 det1686
mx (0.5, 1.5)                 @noisy det45 det1686
mz (0, 1.5)                   @noisy det1499 det2623
mxx (0, 2.5) (0, 3)           @noisy det537 det1858
mxx (1, 3.5) (1, 4)           @noisy det702 det1555
mx (0.5, 3.5)                 @noisy det702 det2902
mz (0, 3.5)                   @noisy det1290 det1794
mxx (0, 4.5) (0, 5)           @noisy det1490 det2595
mxx (1, 6) (1, 5.5)           @noisy det141 det1349
mx (0.5, 5.5)                 @noisy det1349 det2835
mz (0, 5.5)                   @noisy det1692 det2268
mxx (0, 7) (0, 6.5)           @noisy det553 det2297
mxx (1, 7.5) (1, 8)           @noisy det1069 det2544
mx (0.5, 7.5)                 @noisy det25 det2544
mz (0, 7.5)                   @noisy det1024 det1278
mxx (0, 8.5) (0, 9)           @noisy det1189 det2361
mxx (1, 9.5) (1, 10)          @noisy det583 det1017
mx (0.5, 9.5)                 @noisy det56 det1017
mz (0, 9.5)                   @noisy det1650 det2639
mxx (2, 0.5) (2, 1)           @noisy det1304 det2143
mx (1.5, 0.5)                 @noisy det1304 det2831
mz (1, 0.5)                   @noisy det1316 det1440 det2092 det2623
mxx (2, 3) (2, 2.5)           @noisy det981 det1823
mx (1.5, 2.5)                 @noisy det12 det1823
mz (1, 2.5)                   @noisy det1499 det1794 det1992 det2236
mxx (2, 4.5) (2, 5)           @noisy det404 det590
mx (1.5, 4.5)                 @noisy det37 det404
mz (1, 4.5)                   @noisy det1290 det1692 det2022 det2413
mxx (2, 6.5) (2, 7)           @noisy det1893 det2787
mx (1.5, 6.5)                 @noisy det1893 det2967
mz (1, 6.5)                   @noisy det263 det1024 det1331 det2268
mxx (2, 9) (2, 8.5)           @noisy det582 det991
mx (1.5, 8.5)                 @noisy det991 det2891
mz (1, 8.5)                   @noisy det719 det1278 det1650 det2156
mxx (3, 1.5) (3, 2)           @noisy det2176 det2942
mx (2.5, 1.5)                 @noisy det2176 det2811
mz (2, 1.5)                   @noisy det98 det964 det1440 det2236
mxx (3, 3.5) (3, 4)           @noisy det42 det949
mx (2.5, 3.5)                 @noisy det949 det2855
mz (2, 3.5)                   @noisy det1992 det2320 det2413 det2832
mxx (3, 5.5) (3, 6)           @noisy det1755 det1761
mx (2.5, 5.5)                 @noisy det14 det1755
mz (2, 5.5)                   @noisy det148 det263 det2022 det2863
mxx (3, 7.5) (3, 8)           @noisy det293 det1346
mx (2.5, 7.5)                 @noisy det1346 det2869
mz (2, 7.5)                   @noisy det648 det719 det1331 det1771
mxx (3, 9.5) (3, 10)          @noisy det323 det1050
mx (2.5, 9.5)                 @noisy det323 det2866
mz (2, 9.5)                   @noisy det621 det678 det2156 det2665
mxx (4, 0.5) (4, 1)           @noisy det737 det2766
mx (3.5, 0.5)                 @noisy det7 det737
mz (3, 0.5)                   @noisy det98 det1124 det1741 det2592
mxx (4, 2.5) (4, 3)           @noisy det1960 det2550
mx (3.5, 2.5)                 @noisy det1960 det2921
mz (3, 2.5)                   @noisy det622 det964 det2392 det2832
mxx (4, 4.5) (4, 5)           @noisy det536 det1067
mx (3.5, 4.5)                 @noisy det1067 det2968
mz (3, 4.5)                   @noisy det859 det2320 det2821 det2863
mxx (4, 6.5) (4, 7)           @noisy det1437 det1590
mx (3.5, 6.5)                 @noisy det1437 det2819
mz (3, 6.5)                   @noisy det148 det177 det1500 det1771
mxx (4, 9) (4, 8.5)           @noisy det494 det598
mx (3.5, 8.5)                 @noisy det494 det2918
mz (3, 8.5)                   @noisy det621 det648 det1551 det2411
mxx (5, 1.5) (5, 2)           @noisy det956 det1699
mx (4.5, 1.5)                 @noisy det956 det2883
mz (4, 1.5)                   @noisy det335 det406 det2392 det2592
mxx (5, 3.5) (5, 4)           @noisy det1800 det1968
mx (4.5, 3.5)                 @noisy det1800 det2888
mz (4, 3.5)                   @noisy det622 det859 det1899 det2820
mxx (5, 5.5) (5, 6)           @noisy det965 det1765
mx (4.5, 5.5)                 @noisy det1765 det2834
mz (4, 5.5)                   @noisy det177 det1272 det1885 det2821
mxx (5, 7.5) (5, 8)           @noisy det2241 det2788
mx (4.5, 7.5)                 @noisy det51 det2788
mz (4, 7.5)                   @noisy det344 det834 det1500 det1551
mxx (5, 9.5) (5, 10)          @noisy det1011 det1842
mx (4.5, 9.5)                 @noisy det54 det1011
mz (4, 9.5)                   @noisy det533 det1292 det2411 det2549
mxx (6, 1) (6, 0.5)           @noisy det1452 det2357
mx (5.5, 0.5)                 @noisy det2357 det2887
mz (5, 0.5)                   @noisy det406 det626 det882 det1051
mxx (6, 2.5) (6, 3)           @noisy det417 det1032
mx (5.5, 2.5)                 @noisy det10 det417
mz (5, 2.5)                   @noisy det335 det2408 det2582 det2820
mxx (6, 4.5) (6, 5)           @noisy det2209 det2944
mx (5.5, 4.5)                 @noisy det20 det2944
mz (5, 4.5)                   @noisy det895 det1272 det1899 det2270
mxx (6, 6.5) (6, 7)           @noisy det543 det1712
mx (5.5, 6.5)                 @noisy det1712 det2965
mz (5, 6.5)                   @noisy det344 det376 det1885 det2963
mxx (6, 8.5) (6, 9)           @noisy det651 det1007
mx (5.5, 8.5)                 @noisy det1007 det2951
mz (5, 8.5)                   @noisy det834 det1292 det2481 det2510
mxx (7, 1.5) (7, 2)           @noisy det849 det1830
mx (6.5, 1.5)                 @noisy det1830 det2954
mz (6, 1.5)                   @noisy det882 det901 det973 det2582
mxx (7, 4) (7, 3.5)           @noisy det945 det2893
mx (6.5, 3.5)                 @noisy det945 det2932
mz (6, 3.5)                   @noisy det329 det1677 det2270 det2408
mxx (7, 5.5) (7, 6)           @noisy det216 det2743
mx (6.5, 5.5)                 @noisy det27 det216
mz (6, 5.5)                   @noisy det376 det529 det895 det2487
mxx (7, 7.5) (7, 8)           @noisy det58 det2794
mx (6.5, 7.5)                 @noisy det2794 det2940
mz (6, 7.5)                   @noisy det1300 det2481 det2803 det2963
mxx (7, 9.5) (7, 10)          @noisy det2232 det2757
mx (6.5, 9.5)                 @noisy det2757 det2825
mz (6, 9.5)                   @noisy det1656 det2129 det2509 det2510
mxx (8, 0.5) (8, 1)           @noisy det131 det2516
mx (7.5, 0.5)                 @noisy det131 det2960
mz (7, 0.5)                   @noisy det119 det738 det901 det1097
mxx (8, 2.5) (8, 3)           @noisy det607 det1295
mx (7.5, 2.5)                 @noisy det1295 det2874
mz (7, 2.5)                   @noisy det973 det1532 det1677 det2141
mxx (8, 4.5) (8, 5)           @noisy det374 det1230
mx (7.5, 4.5)                 @noisy det1230 det2828
mz (7, 4.5)                   @noisy det329 det529 det2136 det2922
mxx (8, 7) (8, 6.5)           @noisy det326 det1622
mx (7.5, 6.5)                 @noisy det1 det326
mz (7, 6.5)                   @noisy det750 det976 det2487 det2803
mxx (8, 8.5) (8, 9)           @noisy det257 det1102
mx (7.5, 8.5)                 @noisy det257 det2931
mz (7, 8.5)                   @noisy det586 det734 det1300 det2509
mxx (9, 1.5) (9, 2)           @noisy det2310 det2904
mx (8.5, 1.5)                 @noisy det2904 det2959
mz (8, 1.5)                   @noisy det738 det832 det1256 det2141
mxx (9, 3.5) (9, 4)           @noisy det526 det1457
mx (8.5, 3.5)                 @noisy det1457 det2912
mz (8, 3.5)                   @noisy det1187 det1532 det2136 det2964
mxx (9, 5.5) (9, 6)           @noisy det2385 det2785
mx (8.5, 5.5)                 @noisy det2785 det2844
mz (8, 5.5)                   @noisy det976 det1343 det1988 det2922
mxx (9, 7.5) (9, 8)           @noisy det2322 det2346
mx (8.5, 7.5)                 @noisy det2322 det2813
mz (8, 7.5)                   @noisy det586 det750 det1817 det2223
mxx (9, 10) (9, 9.5)          @noisy det1402 det1621
mx (8.5, 9.5)                 @noisy det1621 det2943
mz (8, 9.5)                   @noisy det734 det917 det2086 det2315
mxx (10, 0.5) (10, 1)         @noisy det1639 det2808
mx (9.5, 0.5)                 @noisy det39 det1639
mz (9, 0.5)                   @noisy det832 det1601 det2656 det2708
mz (10, 1.5)                  @noisy det1322 det1601
mxx (10, 2.5) (10, 3)         @noisy det38 det1191
mx (9.5, 2.5)                 @noisy det1191 det2889
mz (9, 2.5)                   @noisy det1187 det1256 det1322 det2113
mz (10, 3.5)                  @noisy det2113 det2926
mxx (10, 4.5) (10, 5)         @noisy det2014 det2164
mx (9.5, 4.5)                 @noisy det2164 det2956
mz (9, 4.5)                   @noisy det1343 det1894 det2926 det2964
mz (10, 5.5)                  @noisy det411 det1894
mxx (10, 6.5) (10, 7)         @noisy det414 det1682
mx (9.5, 6.5)                 @noisy det414 det2841
mz (9, 6.5)                   @noisy det411 det1817 det1988 det2173
mz (10, 7.5)                  @noisy det910 det2173
mxx (10, 9) (10, 8.5)         @noisy det272 det1359
mx (9.5, 8.5)                 @noisy det272 det2871
mz (9, 8.5)                   @noisy det910 det917 det1519 det2223
mz (10, 9.5)                  @noisy det1519 det2185
mxx (0.5, 0.5) (0.5, 0)       @det1666 det2143
mzz (1, 1) (0.5, 1)           @det1316 det2623
mxx (0.5, 2.5) (0.5, 2)       @det537 det981
mzz (1, 3) (0.5, 3)           @det1499 det1794
mxx (0.5, 4.5) (0.5, 4)       @det590 det2595
mzz (0.5, 5) (1, 5)           @det1290 det1692
mxx (0.5, 6.5) (0.5, 6)       @det553 det2787
mzz (1, 7) (0.5, 7)           @det1024 det2268
mxx (0.5, 8.5) (0.5, 8)       @det582 det2361
mzz (1, 9) (0.5, 9)           @det1278 det1650
mzz (1.5, 0) (2, 0)           @det2092 det2696
mxx (1.5, 1.5) (1.5, 1)       @det522 det2942
mzz (1.5, 2) (2, 2)           @det1440 det2236
mxx (1.5, 3.5) (1.5, 3)       @det42 det1555
mzz (1.5, 4) (2, 4)           @det1992 det2413
mxx (1.5, 5) (1.5, 5.5)       @det141 det1761
mzz (1.5, 6) (2, 6)           @det263 det2022
mxx (1.5, 7.5) (1.5, 7)       @det293 det1069
mzz (1.5, 8) (2, 8)           @det719 det1331
mxx (1.5, 9.5) (1.5, 9)       @det583 det1050
mzz (1.5, 10) (2, 10)         @det678 det2156
mxx (2.5, 0.5) (2.5, 0)       @det2143 det2766
mzz (3, 1) (2.5, 1)           @det98 det1124
mxx (2.5, 2) (2.5, 2.5)       @det981 det2550
mzz (2.5, 3) (3, 3)           @det964 det2832
mxx (2.5, 4) (2.5, 4.5)       @det536 det590
mzz (2.5, 5) (3, 5)           @det2320 det2863
mxx (2.5, 6.5) (2.5, 6)       @det1590 det2787
mzz (2.5, 7) (3, 7)           @det148 det1771
mxx (2.5, 8) (2.5, 8.5)       @det582 det598
mzz (2.5, 9) (3, 9)           @det621 det648
mzz (3.5, 0) (4, 0)           @det1356 det1741
mxx (3.5, 1) (3.5, 1.5)       @det1699 det2942
mzz (3.5, 2) (4, 2)           @det2392 det2592
mxx (3.5, 3) (3.5, 3.5)       @det42 det1968
mzz (4, 4) (3.5, 4)           @det622 det859
mxx (3.5, 5) (3.5, 5.5)       @det965 det1761
mzz (3.5, 6) (4, 6)           @det177 det2821
mxx (3.5, 7) (3.5, 7.5)       @det293 det2241
mzz (3.5, 8) (4, 8)           @det1500 det1551
mxx (3.5, 9) (3.5, 9.5)       @det1050 det1842
mzz (4, 10) (3.5, 10)         @det533 det2411
mxx (4.5, 0.5) (4.5, 0)       @det1452 det2766
mzz (5, 1) (4.5, 1)           @det406 det1051
mxx (4.5, 2) (4.5, 2.5)       @det1032 det2550
mzz (5, 3) (4.5, 3)           @det335 det2820
mxx (4.5, 4.5) (4.5, 4)       @det536 det2209
mzz (5, 5) (4.5, 5)           @det1272 det1899
mxx (4.5, 6.5) (4.5, 6)       @det543 det1590
mzz (5, 7) (4.5, 7)           @det344 det1885
mxx (4.5, 8) (4.5, 8.5)       @det598 det651
mzz (5, 9) (4.5, 9)           @det834 det1292
mzz (5.5, 0) (6, 0)           @det9 det626
mxx (5.5, 1) (5.5, 1.5)       @det849 det1699
mzz (5.5, 2) (6, 2)           @det882 det2582
mxx (5.5, 3) (5.5, 3.5)       @det1968 det2893
mzz (5.5, 4) (6, 4)           @det2270 det2408
mxx (5.5, 5.5) (5.5, 5)       @det965 det2743
mzz (6, 6) (5.5, 6)           @det376 det895
mxx (5.5, 7) (5.5, 7.5)       @det58 det2241
mzz (5.5, 8) (6, 8)           @det2481 det2963
mxx (5.5, 9) (5.5, 9.5)       @det1842 det2232
mzz (5.5, 10) (6, 10)         @det2129 det2510
mxx (6.5, 0) (6.5, 0.5)       @det1452 det2516
mzz (6.5, 1) (7, 1)           @det901 det1097
mxx (6.5, 2.5) (6.5, 2)       @det607 det1032
mzz (6.5, 3) (7, 3)           @det973 det1677
mxx (6.5, 4.5) (6.5, 4)       @det374 det2209
mzz (6.5, 5) (7, 5)           @det329 det529
mxx (6.5, 6) (6.5, 6.5)       @det543 det1622
mzz (6.5, 7) (7, 7)           @det2487 det2803
mxx (6.5, 8.5) (6.5, 8)       @det651 det1102
mzz (7, 9) (6.5, 9)           @det1300 det2509
mzz (7.5, 0) (8, 0)           @det119 det2875
mxx (7.5, 1.5) (7.5, 1)       @det849 det2310
mzz (7.5, 2) (8, 2)           @det738 det2141
mxx (7.5, 3) (7.5, 3.5)       @det526 det2893
mzz (7.5, 4) (8, 4)           @det1532 det2136
mxx (7.5, 5) (7.5, 5.5)       @det2385 det2743
mzz (7.5, 6) (8, 6)           @det976 det2922
mxx (7.5, 7.5) (7.5, 7)       @det58 det2346
mzz (7.5, 8) (8, 8)           @det586 det750
mxx (7.5, 9.5) (7.5, 9)       @det1402 det2232
mzz (7.5, 10) (8, 10)         @det734 det2315
mxx (8.5, 0) (8.5, 0.5)       @det2516 det2808
mzz (8.5, 1) (9, 1)           @det832 det2656
mxx (8.5, 2.5) (8.5, 2)       @det38 det607
mzz (8.5, 3) (9, 3)           @det1187 det1256
mxx (8.5, 4.5) (8.5, 4)       @det374 det2014
mzz (9, 5) (8.5, 5)           @det1343 det2964
mxx (8.5, 6) (8.5, 6.5)       @det1622 det1682
mzz (8.5, 7) (9, 7)           @det1817 det1988
mxx (8.5, 8.5) (8.5, 8)       @det1102 det1359
mzz (8.5, 9) (9, 9)           @det917 det2223
mzz (9.5, 0) (10, 0)          @det486 det2708
mxx (9.5, 1.5) (9.5, 1)       @det1022 det2310
mzz (9.5, 2) (10, 2)          @det1322 det1601
mxx (9.5, 3.5) (9.5, 3)       @det526 det1805
mzz (9.5, 4) (10, 4)          @det2113 det2926
mxx (9.5, 5) (9.5, 5.5)       @det2385 det2671
mzz (9.5, 6) (10, 6)          @det411 det1894
mxx (9.5, 7) (9.5, 7.5)       @det1237 det2346
mzz (9.5, 8) (10, 8)          @det910 det2173
mxx (9.5, 9.5) (9.5, 9)       @det1402 det2160
mzz (9.5, 10) (10, 10)        @det1519 det2185

--------         68
mz (0, 0.5)                   @det1316 det2623
mxx (0, 1.5) (0, 2)           @det522
mx (0.5, 1.5)                 @det45
mz (1, 1.5)                   @det1316 det1440 det1794 det2236
mz (0, 2.5)                   @det1499 det1794
mxx (0, 3.5) (0, 4)           @det1555
mx (0.5, 3.5)                 @det2902
mz (1, 3.5)                   @det1499 det1692 det1992 det2413
mz (0, 4.5)                   @det1290 det1692
mxx (0, 5.5) (0, 6)           @det141
mx (0.5, 5.5)                 @det2835
mz (1, 5.5)                   @det263 det1024 det1290 det2022
mz (0, 6.5)                   @det1024 det2268
mxx (0, 7.5) (0, 8)           @det1069
mx (0.5, 7.5)                 @det25
mz (1, 7.5)                   @det719 det1331 det1650 det2268
mz (0, 8.5)                   @det1278 det1650
mxx (0, 9.5) (0, 10)          @det583
mx (0.5, 9.5)                 @det56
mz (1, 9.5)                   @det678 det1278 det1889 det2156
mxx (1, 0.5) (1, 1)           @det2143
mx (1.5, 0.5)                 @det2831
mz (2, 0.5)                   @det98 det1124 det2236 det2696
mxx (1, 2.5) (1, 3)           @det981
mx (1.5, 2.5)                 @det12
mz (2, 2.5)                   @det964 det1440 det2413 det2832
mxx (1, 4.5) (1, 5)           @det590
mx (1.5, 4.5)                 @det37
mz (2, 4.5)                   @det263 det1992 det2320 det2863
mxx (1, 6.5) (1, 7)           @det2787
mx (1.5, 6.5)                 @det2967
mz (2, 6.5)                   @det148 det719 det1771 det2022
mxx (1, 8.5) (1, 9)           @det582
mx (1.5, 8.5)                 @det2891
mz (2, 8.5)                   @det621 det648 det678 det1331
mxx (2, 1.5) (2, 2)           @det2942
mx (2.5, 1.5)                 @det2811
mz (3, 1.5)                   @det1124 det2392 det2592 det2832
mxx (2, 3.5) (2, 4)           @det42
mx (2.5, 3.5)                 @det2855
mz (3, 3.5)                   @det622 det859 det964 det2863
mxx (2, 5.5) (2, 6)           @det1761
mx (2.5, 5.5)                 @det14
mz (3, 5.5)                   @det177 det1771 det2320 det2821
mxx (2, 7.5) (2, 8)           @det293
mx (2.5, 7.5)                 @det2869
mz (3, 7.5)                   @det148 det621 det1500 det1551
mxx (2, 9.5) (2, 10)          @det1050
mx (2.5, 9.5)                 @det2866
mz (3, 9.5)                   @det533 det648 det2237 det2411
mxx (3, 1) (3, 0.5)           @det2766
mx (3.5, 0.5)                 @det7
mz (4, 0.5)                   @det406 det1051 det1356 det2392
mxx (3, 2.5) (3, 3)           @det2550
mx (3.5, 2.5)                 @det2921
mz (4, 2.5)                   @det335 det859 det2592 det2820
mxx (3, 4.5) (3, 5)           @det536
mx (3.5, 4.5)                 @det2968
mz (4, 4.5)                   @det177 det622 det1272 det1899
mxx (3, 7) (3, 6.5)           @det1590
mx (3.5, 6.5)                 @det2819
mz (4, 6.5)                   @det344 det1551 det1885 det2821
mxx (3, 8.5) (3, 9)           @det598
mx (3.5, 8.5)                 @det2918
mz (4, 8.5)                   @det533 det834 det1292 det1500
mxx (4, 1.5) (4, 2)           @det1699
mx (4.5, 1.5)                 @det2883
mz (5, 1.5)                   @det882 det1051 det2582 det2820
mxx (4, 4) (4, 3.5)           @det1968
mx (4.5, 3.5)                 @det2888
mz (5, 3.5)                   @det335 det1272 det2270 det2408
mxx (4, 5.5) (4, 6)           @det965
mx (4.5, 5.5)                 @det2834
mz (5, 5.5)                   @det344 det376 det895 det1899
mxx (4, 7.5) (4, 8)           @det2241
mx (4.5, 7.5)                 @det51
mz (5, 7.5)                   @det1292 det1885 det2481 det2963
mxx (4, 9.5) (4, 10)          @det1842
mx (4.5, 9.5)                 @det54
mz (5, 9.5)                   @det834 det1540 det2129 det2510
mxx (5, 0.5) (5, 1)           @det1452
mx (5.5, 0.5)                 @det2887
mz (6, 0.5)                   @det9 det901 det1097 det2582
mxx (5, 3) (5, 2.5)           @det1032
mx (5.5, 2.5)                 @det10
mz (6, 2.5)                   @det882 det973 det1677 det2270
mxx (5, 4.5) (5, 5)           @det2209
mx (5.5, 4.5)                 @det20
mz (6, 4.5)                   @det329 det376 det529 det2408
mxx (5, 6.5) (5, 7)           @det543
mx (5.5, 6.5)                 @det2965
mz (6, 6.5)                   @det895 det2481 det2487 det2803
mxx (5, 9) (5, 8.5)           @det651
mx (5.5, 8.5)                 @det2951
mz (6, 8.5)                   @det1300 det2129 det2509 det2963
mxx (6, 1.5) (6, 2)           @det849
mx (6.5, 1.5)                 @det2954
mz (7, 1.5)                   @det738 det1097 det1677 det2141
mxx (6, 3.5) (6, 4)           @det2893
mx (6.5, 3.5)                 @det2932
mz (7, 3.5)                   @det529 det973 det1532 det2136
mxx (6, 6) (6, 5.5)           @det2743
mx (6.5, 5.5)                 @det27
mz (7, 5.5)                   @det329 det976 det2803 det2922
mxx (6, 7.5) (6, 8)           @det58
mx (6.5, 7.5)                 @det2940
mz (7, 7.5)                   @det586 det750 det2487 det2509
mxx (6, 9.5) (6, 10)          @det2232
mx (6.5, 9.5)                 @det2825
mz (7, 9.5)                   @det734 det1300 det1506 det2315
mxx (7, 0.5) (7, 1)           @det2516
mx (7.5, 0.5)                 @det2960
mz (8, 0.5)                   @det832 det2141 det2656 det2875
mxx (7, 2.5) (7, 3)           @det607
mx (7.5, 2.5)                 @det2874
mz (8, 2.5)                   @det738 det1187 det1256 det2136
mxx (7, 4.5) (7, 5)           @det374
mx (7.5, 4.5)                 @det2828
mz (8, 4.5)                   @det976 det1343 det1532 det2964
mxx (7, 6.5) (7, 7)           @det1622
mx (7.5, 6.5)                 @det1
mz (8, 6.5)                   @det586 det1817 det1988 det2922
mxx (7, 9) (7, 8.5)           @det1102
mx (7.5, 8.5)                 @det2931
mz (8, 8.5)                   @det750 det917 det2223 det2315
mxx (8, 2) (8, 1.5)           @det2310
mx (8.5, 1.5)                 @det2959
mz (9, 1.5)                   @det1187 det1322 det1601 det2656
mxx (8, 3.5) (8, 4)           @det526
mx (8.5, 3.5)                 @det2912
mz (9, 3.5)                   @det1256 det1343 det2113 det2926
mxx (8, 5.5) (8, 6)           @det2385
mx (8.5, 5.5)                 @det2844
mz (9, 5.5)                   @det411 det1817 det1894 det2964
mxx (8, 7.5) (8, 8)           @det2346
mx (8.5, 7.5)                 @det2813
mz (9, 7.5)                   @det910 det917 det1988 det2173
mxx (8, 9.5) (8, 10)          @det1402
mx (8.5, 9.5)                 @det2943
mz (9, 9.5)                   @det1519 det2185 det2223 det2783
mxx (9, 0.5) (9, 1)           @det2808
mx (9.5, 0.5)                 @det39
mz (10, 0.5)                  @det486 det1322
mxx (10, 1.5) (10, 2)         @det513 det1022
mxx (9, 2.5) (9, 3)           @det38
mx (9.5, 2.5)                 @det2889
mz (10, 2.5)                  @det1601 det2926
mxx (10, 4) (10, 3.5)         @det151 det1805
mxx (9, 5) (9, 4.5)           @det2014
mx (9.5, 4.5)                 @det2956
mz (10, 4.5)                  @det411 det2113
mxx (10, 5.5) (10, 6)         @det2099 det2671
mxx (9, 6.5) (9, 7)           @det1682
mx (9.5, 6.5)                 @det2841
mz (10, 6.5)                  @det910 det1894
mxx (10, 7.5) (10, 8)         @det1237 det2606
mxx (9, 8.5) (9, 9)           @det1359
mx (9.5, 8.5)                 @det2871
mz (10, 8.5)                  @det2173 det2185
mxx (10, 9.5) (10, 10)        @det1132 det2160
mxx (0.5, 0.5) (0.5, 1)       @det1666 det2143
mzz (1, 0) (0.5, 0)           @det1316 det2623
mxx (0.5, 2.5) (0.5, 3)       @det537 det981
mzz (1, 2) (0.5, 2)           @det1499 det1794
mxx (0.5, 5) (0.5, 4.5)       @det590 det2595
mzz (1, 4) (0.5, 4)           @det1290 det1692
mxx (0.5, 6.5) (0.5, 7)       @det553 det2787
mzz (0.5, 6) (1, 6)           @det1024 det2268
mxx (0.5, 8.5) (0.5, 9)       @det582 det2361
mzz (1, 8) (0.5, 8)           @det1278 det1650
mzz (1, 10) (0.5, 10)         @det1889 det2639
mxx (1.5, 1.5) (1.5, 2)       @det522 det2942
mzz (1.5, 1) (2, 1)           @det1440 det2236
mxx (1.5, 4) (1.5, 3.5)       @det42 det1555
mzz (2, 3) (1.5, 3)           @det1992 det2413
mxx (1.5, 5.5) (1.5, 6)       @det141 det1761
mzz (1.5, 5) (2, 5)           @det263 det2022
mxx (1.5, 7.5) (1.5, 8)       @det293 det1069
mzz (1.5, 7) (2, 7)           @det719 det1331
mxx (1.5, 10) (1.5, 9.5)      @det583 det1050
mzz (2, 9) (1.5, 9)           @det678 det2156
mxx (2.5, 0.5) (2.5, 1)       @det2143 det2766
mzz (2.5, 0) (3, 0)           @det98 det1124
mxx (2.5, 2.5) (2.5, 3)       @det981 det2550
mzz (2.5, 2) (3, 2)           @det964 det2832
mxx (2.5, 4.5) (2.5, 5)       @det536 det590
mzz (2.5, 4) (3, 4)           @det2320 det2863
mxx (2.5, 7) (2.5, 6.5)       @det1590 det2787
mzz (3, 6) (2.5, 6)           @det148 det1771
mxx (2.5, 8.5) (2.5, 9)       @det582 det598
mzz (2.5, 8) (3, 8)           @det621 det648
mzz (2.5, 10) (3, 10)         @det2237 det2665
mxx (3.5, 1.5) (3.5, 2)       @det1699 det2942
mzz (3.5, 1) (4, 1)           @det2392 det2592
mxx (3.5, 3.5) (3.5, 4)       @det42 det1968
mzz (3.5, 3) (4, 3)           @det622 det859
mxx (3.5, 5.5) (3.5, 6)       @det965 det1761
mzz (3.5, 5) (4, 5)           @det177 det2821
mxx (3.5, 7.5) (3.5, 8)       @det293 det2241
mzz (3.5, 7) (4, 7)           @det1500 det1551
mxx (3.5, 9.5) (3.5, 10)      @det1050 det1842
mzz (4, 9) (3.5, 9)           @det533 det2411
mxx (4.5, 0.5) (4.5, 1)       @det1452 det2766
mzz (5, 0) (4.5, 0)           @det406 det1051
mxx (4.5, 2.5) (4.5, 3)       @det1032 det2550
mzz (4.5, 2) (5, 2)           @det335 det2820
mxx (4.5, 4.5) (4.5, 5)       @det536 det2209
mzz (5, 4) (4.5, 4)           @det1272 det1899
mxx (4.5, 6.5) (4.5, 7)       @det543 det1590
mzz (5, 6) (4.5, 6)           @det344 det1885
mxx (4.5, 8.5) (4.5, 9)       @det598 det651
mzz (4.5, 8) (5, 8)           @det834 det1292
mzz (5, 10) (4.5, 10)         @det1540 det2549
mxx (5.5, 1.5) (5.5, 2)       @det849 det1699
mzz (5.5, 1) (6, 1)           @det882 det2582
mxx (5.5, 3.5) (5.5, 4)       @det1968 det2893
mzz (5.5, 3) (6, 3)           @det2270 det2408
mxx (5.5, 5.5) (5.5, 6)       @det965 det2743
mzz (5.5, 5) (6, 5)           @det376 det895
mxx (5.5, 7.5) (5.5, 8)       @det58 det2241
mzz (5.5, 7) (6, 7)           @det2481 det2963
mxx (5.5, 9.5) (5.5, 10)      @det1842 det2232
mzz (5.5, 9) (6, 9)           @det2129 det2510
mxx (6.5, 0.5) (6.5, 1)       @det1452 det2516
mzz (6.5, 0) (7, 0)           @det901 det1097
mxx (6.5, 2.5) (6.5, 3)       @det607 det1032
mzz (6.5, 2) (7, 2)           @det973 det1677
mxx (6.5, 5) (6.5, 4.5)       @det374 det2209
mzz (7, 4) (6.5, 4)           @det329 det529
mxx (6.5, 6.5) (6.5, 7)       @det543 det1622
mzz (6.5, 6) (7, 6)           @det2487 det2803
mxx (6.5, 8.5) (6.5, 9)       @det651 det1102
mzz (6.5, 8) (7, 8)           @det1300 det2509
mzz (7, 10) (6.5, 10)         @det1506 det1656
mxx (7.5, 2) (7.5, 1.5)       @det849 det2310
mzz (7.5, 1) (8, 1)           @det738 det2141
mxx (7.5, 3.5) (7.5, 4)       @det526 det2893
mzz (7.5, 3) (8, 3)           @det1532 det2136
mxx (7.5, 5.5) (7.5, 6)       @det2385 det2743
mzz (7.5, 5) (8, 5)           @det976 det2922
mxx (7.5, 8) (7.5, 7.5)       @det58 det2346
mzz (8, 7) (7.5, 7)           @det586 det750
mxx (7.5, 9.5) (7.5, 10)      @det1402 det2232
mzz (7.5, 9) (8, 9)           @det734 det2315
mxx (8.5, 0.5) (8.5, 1)       @det2516 det2808
mzz (8.5, 0) (9, 0)           @det832 det2656
mxx (8.5, 2.5) (8.5, 3)       @det38 det607
mzz (8.5, 2) (9, 2)           @det1187 det1256
mxx (8.5, 4.5) (8.5, 5)       @det374 det2014
mzz (8.5, 4) (9, 4)           @det1343 det2964
mxx (8.5, 6.5) (8.5, 7)       @det1622 det1682
mzz (8.5, 6) (9, 6)           @det1817 det1988
mxx (8.5, 8.5) (8.5, 9)       @det1102 det1359
mzz (8.5, 8) (9, 8)           @det917 det2223
mzz (9, 10) (8.5, 10)         @det2086 det2783
mxx (9.5, 1.5) (9.5, 2)       @det1022 det2310
mzz (10, 1) (9.5, 1)          @det1322 det1601
mxx (9.5, 4) (9.5, 3.5)       @det526 det1805
mzz (9.5, 3) (10, 3)          @det2113 det2926
mxx (9.5, 5.5) (9.5, 6)       @det2385 det2671
mzz (9.5, 5) (10, 5)          @det411 det1894
mxx (9.5, 7.5) (9.5, 8)       @det1237 det2346
mzz (9.5, 7) (10, 7)          @det910 det2173
mxx (9.5, 10) (9.5, 9.5)      @det1402 det2160
mzz (10, 9) (9.5, 9)          @det1519 det2185

--------         69
mzz (0, 1) (0.5, 1)           @det1316 det2623
mz (0.5, 0.5)                 @det514 det2623
mx (0.5, 0)                   @det2143
mzz (0, 3) (0.5, 3)           @det1499 det1794
mz (0.5, 2.5)                 @det515 det1794
mx (0.5, 2)                   @det522 det981
mzz (0.5, 5) (0, 5)           @det1290 det1692
mz (0.5, 4.5)                 @det445 det1692
mx (0.5, 4)                   @det590 det1555
mzz (0, 7) (0.5, 7)           @det1024 det2268
mz (0.5, 6.5)                 @det500 det1024
mx (0.5, 6)                   @det141 det2787
mzz (0, 9) (0.5, 9)           @det1278 det1650
mz (0.5, 8.5)                 @det503 det1650
mx (0.5, 8)                   @det582 det1069
mx (0.5, 10)                  @det583
mzz (1, 0) (1.5, 0)           @det2092 det2696
mzz (1, 2) (1.5, 2)           @det1440 det2236
mz (1.5, 1.5)                 @det444 det2236
mx (1.5, 1)                   @det2143 det2942
mzz (1.5, 4) (1, 4)           @det1992 det2413
mz (1.5, 3.5)                 @det502 det2413
mx (1.5, 3)                   @det42 det981
mzz (1, 6) (1.5, 6)           @det263 det2022
mz (1.5, 5.5)                 @det263 det506
mx (1.5, 5)                   @det590 det1761
mzz (1, 8) (1.5, 8)           @det719 det1331
mz (1.5, 7.5)                 @det419 det719
mx (1.5, 7)                   @det293 det2787
mzz (1.5, 10) (1, 10)         @det678 det2156
mz (1.5, 9.5)                 @det405 det678
mx (1.5, 9)                   @det582 det1050
mzz (2, 1) (2.5, 1)           @det98 det1124
mz (2.5, 0.5)                 @det98 det428
mx (2.5, 0)                   @det2766
mzz (2, 3) (2.5, 3)           @det964 det2832
mz (2.5, 2.5)                 @det504 det2832
mx (2.5, 2)                   @det2550 det2942
mzz (2, 5) (2.5, 5)           @det2320 det2863
mz (2.5, 4.5)                 @det347 det2863
mx (2.5, 4)                   @det42 det536
mzz (2.5, 7) (2, 7)           @det148 det1771
mz (2.5, 6.5)                 @det432 det1771
mx (2.5, 6)                   @det1590 det1761
mzz (2, 9) (2.5, 9)           @det621 det648
mz (2.5, 8.5)                 @det399 det621
mx (2.5, 8)                   @det293 det598
mx (2.5, 10)                  @det1050
mzz (3.5, 0) (3, 0)           @det1356 det1741
mzz (3, 2) (3.5, 2)           @det2392 det2592
mz (3.5, 1.5)                 @det451 det2392
mx (3.5, 1)                   @det1699 det2766
mzz (3, 4) (3.5, 4)           @det622 det859
mz (3.5, 3.5)                 @det517 det859
mx (3.5, 3)                   @det1968 det2550
mzz (3.5, 6) (3, 6)           @det177 det2821
mz (3.5, 5.5)                 @det177 det436
mx (3.5, 5)                   @det536 det965
mzz (3, 8) (3.5, 8)           @det1500 det1551
mz (3.5, 7.5)                 @det460 det1551
mx (3.5, 7)                   @det1590 det2241
mzz (3, 10) (3.5, 10)         @det533 det2411
mz (3.5, 9.5)                 @det482 det533
mx (3.5, 9)                   @det598 det1842
mzz (4, 1) (4.5, 1)           @det406 det1051
mz (4.5, 0.5)                 @det406 det483
mx (4.5, 0)                   @det1452
mzz (4.5, 3) (4, 3)           @det335 det2820
mz (4.5, 2.5)                 @det454 det2820
mx (4.5, 2)                   @det1032 det1699
mzz (4, 5) (4.5, 5)           @det1272 det1899
mz (4.5, 4.5)                 @det382 det1272
mx (4.5, 4)                   @det1968 det2209
mzz (4, 7) (4.5, 7)           @det344 det1885
mz (4.5, 6.5)                 @det344 det485
mx (4.5, 6)                   @det543 det965
mzz (4, 9) (4.5, 9)           @det834 det1292
mz (4.5, 8.5)                 @det501 det1292
mx (4.5, 8)                   @det651 det2241
mx (4.5, 10)                  @det1842
mzz (5, 0) (5.5, 0)           @det9 det626
mzz (5.5, 2) (5, 2)           @det882 det2582
mz (5.5, 1.5)                 @det423 det2582
mx (5.5, 1)                   @det849 det1452
mzz (5, 4) (5.5, 4)           @det2270 det2408
mz (5.5, 3.5)                 @det434 det2270
mx (5.5, 3)                   @det1032 det2893
mzz (5, 6) (5.5, 6)           @det376 det895
mz (5.5, 5.5)                 @det376 det447
mx (5.5, 5)                   @det2209 det2743
mzz (5.5, 8) (5, 8)           @det2481 det2963
mz (5.5, 7.5)                 @det387 det2481
mx (5.5, 7)                   @det58 det543
mzz (5, 10) (5.5, 10)         @det2129 det2510
mz (5.5, 9.5)                 @det401 det2129
mx (5.5, 9)                   @det651 det2232
mzz (6, 1) (6.5, 1)           @det901 det1097
mz (6.5, 0.5)                 @det458 det901
mx (6.5, 0)                   @det2516
mzz (6, 3) (6.5, 3)           @det973 det1677
mz (6.5, 2.5)                 @det461 det1677
mx (6.5, 2)                   @det607 det849
mzz (6.5, 5) (6, 5)           @det329 det529
mz (6.5, 4.5)                 @det509 det529
mx (6.5, 4)                   @det374 det2893
mzz (6, 7) (6.5, 7)           @det2487 det2803
mz (6.5, 6.5)                 @det495 det2803
mx (6.5, 6)                   @det1622 det2743
mzz (6, 9) (6.5, 9)           @det1300 det2509
mz (6.5, 8.5)                 @det470 det2509
mx (6.5, 8)                   @det58 det1102
mx (6.5, 10)                  @det2232
mzz (7, 0) (7.5, 0)           @det119 det2875
mzz (7.5, 2) (7, 2)           @det738 det2141
mz (7.5, 1.5)                 @det388 det2141
mx (7.5, 1)                   @det2310 det2516
mzz (7, 4) (7.5, 4)           @det1532 det2136
mz (7.5, 3.5)                 @det425 det2136
mx (7.5, 3)                   @det526 det607
mzz (7, 6) (7.5, 6)           @det976 det2922
mz (7.5, 5.5)                 @det364 det976
mx (7.5, 5)                   @det374 det2385
mzz (7.5, 8) (7, 8)           @det586 det750
mz (7.5, 7.5)                 @det493 det586
mx (7.5, 7)                   @det1622 det2346
mzz (7, 10) (7.5, 10)         @det734 det2315
mz (7.5, 9.5)                 @det466 det2315
mx (7.5, 9)                   @det1102 det1402
mzz (8.5, 1) (8, 1)           @det832 det2656
mz (8.5, 0.5)                 @det471 det832
mx (8.5, 0)                   @det2808
mzz (8, 3) (8.5, 3)           @det1187 det1256
mz (8.5, 2.5)                 @det490 det1187
mx (8.5, 2)                   @det38 det2310
mzz (8, 5) (8.5, 5)           @det1343 det2964
mz (8.5, 4.5)                 @det450 det1343
mx (8.5, 4)                   @det526 det2014
mzz (8, 7) (8.5, 7)           @det1817 det1988
mz (8.5, 6.5)                 @det452 det1817
mx (8.5, 6)                   @det1682 det2385
mzz (8, 9) (8.5, 9)           @det917 det2223
mz (8.5, 8.5)                 @det435 det917
mx (8.5, 8)                   @det1359 det2346
mx (8.5, 10)                  @det1402
mzz (9, 0) (9.5, 0)           @det486 det2708
mzz (9, 2) (9.5, 2)           @det1322 det1601
mz (9.5, 1.5)                 @det430 det1322
mx (9.5, 1)                   @det1022 det2808
mzz (9.5, 4) (9, 4)           @det2113 det2926
mz (9.5, 3.5)                 @det511 det2926
mx (9.5, 3)                   @det38 det1805
mzz (9, 6) (9.5, 6)           @det411 det1894
mz (9.5, 5.5)                 @det411 det440
mx (9.5, 5)                   @det2014 det2671
mzz (9, 8) (9.5, 8)           @det910 det2173
mz (9.5, 7.5)                 @det510 det910
mx (9.5, 7)                   @det1237 det1682
mzz (9.5, 10) (9, 10)         @det1519 det2185
mz (9.5, 9.5)                 @det397 det2185
mx (9.5, 9)                   @det1359 det2160

--------         70
mxx (0, 0.5) (0, 0)           @det1666
mzz (0, 1.5) (0.5, 1.5)       @det1316 det1499
mxx (1, 1) (1, 1.5)           @det522
mxx (0, 2) (0, 2.5)           @det537
mzz (0, 3.5) (0.5, 3.5)       @det1290 det1499
mxx (1, 3) (1, 3.5)           @det1555
mxx (0, 4) (0, 4.5)           @det2595
mzz (0.5, 5.5) (0, 5.5)       @det1290 det2268
mxx (1, 5) (1, 5.5)           @det141
mxx (0, 6.5) (0, 6)           @det553
mzz (0, 7.5) (0.5, 7.5)       @det1278 det2268
mxx (1, 7.5) (1, 7)           @det1069
mxx (0, 8) (0, 8.5)           @det2361
mzz (0, 9.5) (0.5, 9.5)       @det1278 det2639
mxx (1, 9) (1, 9.5)           @det583
mzz (1, 0.5) (1.5, 0.5)       @det1440 det2696
mxx (2, 0) (2, 0.5)           @det2143
mzz (1, 2.5) (1.5, 2.5)       @det1440 det1992
mxx (2, 2) (2, 2.5)           @det981
mzz (1.5, 4.5) (1, 4.5)       @det1992 det2022
mxx (2, 4.5) (2, 4)           @det590
mzz (1, 6.5) (1.5, 6.5)       @det1331 det2022
mxx (2, 6.5) (2, 6)           @det2787
mzz (1, 8.5) (1.5, 8.5)       @det1331 det2156
mxx (2, 8) (2, 8.5)           @det582
mzz (2, 1.5) (2.5, 1.5)       @det964 det1124
mxx (3, 1.5) (3, 1)           @det2942
mzz (2, 3.5) (2.5, 3.5)       @det964 det2320
mxx (3, 3.5) (3, 3)           @det42
mzz (2, 5.5) (2.5, 5.5)       @det148 det2320
mxx (3, 5) (3, 5.5)           @det1761
mzz (2.5, 7.5) (2, 7.5)       @det148 det648
mxx (3, 7.5) (3, 7)           @det293
mzz (2, 9.5) (2.5, 9.5)       @det648 det2665
mxx (3, 9.5) (3, 9)           @det1050
mzz (3.5, 0.5) (3, 0.5)       @det1356 det2592
mxx (4, 0) (4, 0.5)           @det2766
mzz (3, 2.5) (3.5, 2.5)       @det622 det2592
mxx (4, 2) (4, 2.5)           @det2550
mzz (3, 4.5) (3.5, 4.5)       @det622 det2821
mxx (4, 4.5) (4, 4)           @det536
mzz (3.5, 6.5) (3, 6.5)       @det1500 det2821
mxx (4, 6) (4, 6.5)           @det1590
mzz (3, 8.5) (3.5, 8.5)       @det1500 det2411
mxx (4, 8) (4, 8.5)           @det598
mzz (4, 1.5) (4.5, 1.5)       @det335 det1051
mxx (5, 1) (5, 1.5)           @det1699
mzz (4.5, 3.5) (4, 3.5)       @det335 det1899
mxx (5, 3.5) (5, 3)           @det1968
mzz (4, 5.5) (4.5, 5.5)       @det1885 det1899
mxx (5, 5.5) (5, 5)           @det965
mzz (4, 7.5) (4.5, 7.5)       @det834 det1885
mxx (5, 7) (5, 7.5)           @det2241
mzz (4, 9.5) (4.5, 9.5)       @det834 det2549
mxx (5, 9.5) (5, 9)           @det1842
mzz (5, 0.5) (5.5, 0.5)       @det9 det882
mxx (6, 0) (6, 0.5)           @det1452
mzz (5.5, 2.5) (5, 2.5)       @det882 det2408
mxx (6, 2.5) (6, 2)           @det1032
mzz (5, 4.5) (5.5, 4.5)       @det895 det2408
mxx (6, 4) (6, 4.5)           @det2209
mzz (5, 6.5) (5.5, 6.5)       @det895 det2963
mxx (6, 6.5) (6, 6)           @det543
mzz (5.5, 8.5) (5, 8.5)       @det2510 det2963
mxx (6, 8.5) (6, 8)           @det651
mzz (6, 1.5) (6.5, 1.5)       @det973 det1097
mxx (7, 1.5) (7, 1)           @det849
mzz (6, 3.5) (6.5, 3.5)       @det329 det973
mxx (7, 3) (7, 3.5)           @det2893
mzz (6.5, 5.5) (6, 5.5)       @det329 det2487
mxx (7, 5.5) (7, 5)           @det2743
mzz (6, 7.5) (6.5, 7.5)       @det1300 det2487
mxx (7, 7.5) (7, 7)           @det58
mzz (6, 9.5) (6.5, 9.5)       @det1300 det1656
mxx (7, 9.5) (7, 9)           @det2232
mzz (7, 0.5) (7.5, 0.5)       @det738 det2875
mxx (8, 0.5) (8, 0)           @det2516
mzz (7.5, 2.5) (7, 2.5)       @det738 det1532
mxx (8, 2.5) (8, 2)           @det607
mzz (7, 4.5) (7.5, 4.5)       @det1532 det2922
mxx (8, 4) (8, 4.5)           @det374
mzz (7, 6.5) (7.5, 6.5)       @det750 det2922
mxx (8, 6.5) (8, 6)           @det1622
mzz (7.5, 8.5) (7, 8.5)       @det734 det750
mxx (8, 8) (8, 8.5)           @det1102
mzz (8.5, 1.5) (8, 1.5)       @det1256 det2656
mxx (9, 1) (9, 1.5)           @det2310
mzz (8, 3.5) (8.5, 3.5)       @det1256 det2964
mxx (9, 3) (9, 3.5)           @det526
mzz (8, 5.5) (8.5, 5.5)       @det1988 det2964
mxx (9, 5.5) (9, 5)           @det2385
mzz (8, 7.5) (8.5, 7.5)       @det1988 det2223
mxx (9, 7) (9, 7.5)           @det2346
mzz (8, 9.5) (8.5, 9.5)       @det2086 det2223
mxx (9, 9) (9, 9.5)           @det1402
mzz (9, 0.5) (9.5, 0.5)       @det486 det1601
mxx (10, 0.5) (10, 0)         @det2808
mzz (9.5, 2.5) (9, 2.5)       @det1601 det2113
mxx (10, 2) (10, 2.5)         @det38
mzz (9.5, 4.5) (9, 4.5)       @det1894 det2113
mxx (10, 4.5) (10, 4)         @det2014
mzz (9, 6.5) (9.5, 6.5)       @det1894 det2173
mxx (10, 6.5) (10, 6)         @det1682
mzz (9.5, 8.5) (9, 8.5)       @det1519 det2173
mxx (10, 8) (10, 8.5)         @det1359
mz (0.5, 0.5)                 @det514
mz (0.5, 2.5)                 @det515
mz (0.5, 4.5)                 @det445
mz (0.5, 6.5)                 @det500
mz (0.5, 8.5)                 @det503
mz (1.5, 1.5)                 @det444
mz (1.5, 3.5)                 @det502
mz (1.5, 5.5)                 @det506
mz (1.5, 7.5)                 @det419
mz (1.5, 9.5)                 @det405
mz (2.5, 0.5)                 @det428
mz (2.5, 2.5)                 @det504
mz (2.5, 4.5)                 @det347
mz (2.5, 6.5)                 @det432
mz (2.5, 8.5)                 @det399
mz (3.5, 1.5)                 @det451
mz (3.5, 3.5)                 @det517
mz (3.5, 5.5)                 @det436
mz (3.5, 7.5)                 @det460
mz (3.5, 9.5)                 @det482
mz (4.5, 0.5)                 @det483
mz (4.5, 2.5)                 @det454
mz (4.5, 4.5)                 @det382
mz (4.5, 6.5)                 @det485
mz (4.5, 8.5)                 @det501
mz (5.5, 1.5)                 @det423
mz (5.5, 3.5)                 @det434
mz (5.5, 5.5)                 @det447
mz (5.5, 7.5)                 @det387
mz (5.5, 9.5)                 @det401
mz (6.5, 0.5)                 @det458
mz (6.5, 2.5)                 @det461
mz (6.5, 4.5)                 @det509
mz (6.5, 6.5)                 @det495
mz (6.5, 8.5)                 @det470
mz (7.5, 1.5)                 @det388
mz (7.5, 3.5)                 @det425
mz (7.5, 5.5)                 @det364
mz (7.5, 7.5)                 @det493
mz (7.5, 9.5)                 @det466
mz (8.5, 0.5)                 @det471
mz (8.5, 2.5)                 @det490
mz (8.5, 4.5)                 @det450
mz (8.5, 6.5)                 @det452
mz (8.5, 8.5)                 @det435
mz (9.5, 1.5)                 @det430
mz (9.5, 3.5)                 @det511
mz (9.5, 5.5)                 @det440
mz (9.5, 7.5)                 @det510
mz (9.5, 9.5)                 @det397

--------         71
mzz (1, 1.5) (0.5, 1.5)       @det1316 det1499
mxx (0, 1.5) (0, 1)           @det522
mzz (1, 3.5) (0.5, 3.5)       @det1290 det1499
mxx (0, 3.5) (0, 3)           @det1555
mzz (0.5, 5.5) (1, 5.5)       @det1290 det2268
mxx (0, 5.5) (0, 5)           @det141
mzz (1, 7.5) (0.5, 7.5)       @det1278 det2268
mxx (0, 7) (0, 7.5)           @det1069
mzz (1, 9.5) (0.5, 9.5)       @det1278 det2639
mxx (0, 9) (0, 9.5)           @det583
mzz (1.5, 0.5) (2, 0.5)       @det1440 det2696
mxx (1, 0.5) (1, 0)           @det2143
mzz (1.5, 2.5) (2, 2.5)       @det1440 det1992
mxx (1, 2) (1, 2.5)           @det981
mzz (1.5, 4.5) (2, 4.5)       @det1992 det2022
mxx (1, 4) (1, 4.5)           @det590
mzz (1.5, 6.5) (2, 6.5)       @det1331 det2022
mxx (1, 6.5) (1, 6)           @det2787
mzz (1.5, 8.5) (2, 8.5)       @det1331 det2156
mxx (1, 8) (1, 8.5)           @det582
mzz (3, 1.5) (2.5, 1.5)       @det964 det1124
mxx (2, 1) (2, 1.5)           @det2942
mzz (2.5, 3.5) (3, 3.5)       @det964 det2320
mxx (2, 3.5) (2, 3)           @det42
mzz (2.5, 5.5) (3, 5.5)       @det148 det2320
mxx (2, 5.5) (2, 5)           @det1761
mzz (2.5, 7.5) (3, 7.5)       @det148 det648
mxx (2, 7) (2, 7.5)           @det293
mzz (2.5, 9.5) (3, 9.5)       @det648 det2665
mxx (2, 9.5) (2, 9)           @det1050
mzz (3.5, 0.5) (4, 0.5)       @det1356 det2592
mxx (3, 0) (3, 0.5)           @det2766
mzz (3.5, 2.5) (4, 2.5)       @det622 det2592
mxx (3, 2.5) (3, 2)           @det2550
mzz (4, 4.5) (3.5, 4.5)       @det622 det2821
mxx (3, 4.5) (3, 4)           @det536
mzz (3.5, 6.5) (4, 6.5)       @det1500 det2821
mxx (3, 6) (3, 6.5)           @det1590
mzz (3.5, 8.5) (4, 8.5)       @det1500 det2411
mxx (3, 8.5) (3, 8)           @det598
mzz (5, 1.5) (4.5, 1.5)       @det335 det1051
mxx (4, 1.5) (4, 1)           @det1699
mzz (5, 3.5) (4.5, 3.5)       @det335 det1899
mxx (4, 3) (4, 3.5)           @det1968
mzz (5, 5.5) (4.5, 5.5)       @det1885 det1899
mxx (4, 5) (4, 5.5)           @det965
mzz (5, 7.5) (4.5, 7.5)       @det834 det1885
mxx (4, 7) (4, 7.5)           @det2241
mzz (5, 9.5) (4.5, 9.5)       @det834 det2549
mxx (4, 9.5) (4, 9)           @det1842
mzz (5.5, 0.5) (6, 0.5)       @det9 det882
mxx (5, 0) (5, 0.5)           @det1452
mzz (5.5, 2.5) (6, 2.5)       @det882 det2408
mxx (5, 2) (5, 2.5)           @det1032
mzz (5.5, 4.5) (6, 4.5)       @det895 det2408
mxx (5, 4.5) (5, 4)           @det2209
mzz (6, 6.5) (5.5, 6.5)       @det895 det2963
mxx (5, 6) (5, 6.5)           @det543
mzz (5.5, 8.5) (6, 8.5)       @det2510 det2963
mxx (5, 8) (5, 8.5)           @det651
mzz (6.5, 1.5) (7, 1.5)       @det973 det1097
mxx (6, 1.5) (6, 1)           @det849
mzz (6.5, 3.5) (7, 3.5)       @det329 det973
mxx (6, 3.5) (6, 3)           @det2893
mzz (6.5, 5.5) (7, 5.5)       @det329 det2487
mxx (6, 5) (6, 5.5)           @det2743
mzz (6.5, 7.5) (7, 7.5)       @det1300 det2487
mxx (6, 7.5) (6, 7)           @det58
mzz (7, 9.5) (6.5, 9.5)       @det1300 det1656
mxx (6, 9.5) (6, 9)           @det2232
mzz (7.5, 0.5) (8, 0.5)       @det738 det2875
mxx (7, 0.5) (7, 0)           @det2516
mzz (7.5, 2.5) (8, 2.5)       @det738 det1532
mxx (7, 2) (7, 2.5)           @det607
mzz (7.5, 4.5) (8, 4.5)       @det1532 det2922
mxx (7, 4.5) (7, 4)           @det374
mzz (7.5, 6.5) (8, 6.5)       @det750 det2922
mxx (7, 6.5) (7, 6)           @det1622
mzz (7.5, 8.5) (8, 8.5)       @det734 det750
mxx (7, 8) (7, 8.5)           @det1102
mzz (8.5, 1.5) (9, 1.5)       @det1256 det2656
mxx (8, 1) (8, 1.5)           @det2310
mzz (8.5, 3.5) (9, 3.5)       @det1256 det2964
mxx (8, 3.5) (8, 3)           @det526
mzz (9, 5.5) (8.5, 5.5)       @det1988 det2964
mxx (8, 5.5) (8, 5)           @det2385
mzz (8.5, 7.5) (9, 7.5)       @det1988 det2223
mxx (8, 7.5) (8, 7)           @det2346
mzz (8.5, 9.5) (9, 9.5)       @det2086 det2223
mxx (8, 9) (8, 9.5)           @det1402
mzz (9.5, 0.5) (10, 0.5)      @det486 det1601
mxx (9, 0) (9, 0.5)           @det2808
mxx (10, 1.5) (10, 1)         @det513 det1022
mzz (9.5, 2.5) (10, 2.5)      @det1601 det2113
mxx (9, 2) (9, 2.5)           @det38
mxx (10, 3.5) (10, 3)         @det151 det1805
mzz (9.5, 4.5) (10, 4.5)      @det1894 det2113
mxx (9, 4) (9, 4.5)           @det2014
mxx (10, 5) (10, 5.5)         @det2099 det2671
mzz (9.5, 6.5) (10, 6.5)      @det1894 det2173
mxx (9, 6.5) (9, 6)           @det1682
mxx (10, 7.5) (10, 7)         @det1237 det2606
mzz (9.5, 8.5) (10, 8.5)      @det1519 det2173
mxx (9, 8) (9, 8.5)           @det1359
mxx (10, 9) (10, 9.5)         @det1132 det2160
mzz (0.5, 0) (0, 0)           @det1316
mx (0.5, 1)                   @det522 det1666
mzz (0, 2) (0.5, 2)           @det1499
mx (0.5, 3)                   @det537 det1555
mzz (0, 4) (0.5, 4)           @det1290
mx (0.5, 5)                   @det141 det2595
mzz (0.5, 6) (0, 6)           @det2268
mx (0.5, 7)                   @det553 det1069
mzz (0, 8) (0.5, 8)           @det1278
mx (0.5, 9)                   @det583 det2361
mzz (0, 10) (0.5, 10)         @det2639
mx (1.5, 0)                   @det2143
mzz (1, 1) (1.5, 1)           @det1440
mx (1.5, 2)                   @det522 det981
mzz (1, 3) (1.5, 3)           @det1992
mx (1.5, 4)                   @det590 det1555
mzz (1.5, 5) (1, 5)           @det2022
mx (1.5, 6)                   @det141 det2787
mzz (1, 7) (1.5, 7)           @det1331
mx (1.5, 8)                   @det582 det1069
mzz (1, 9) (1.5, 9)           @det2156
mx (1.5, 10)                  @det583
mzz (2, 0) (2.5, 0)           @det1124
mx (2.5, 1)                   @det2143 det2942
mzz (2.5, 2) (2, 2)           @det964
mx (2.5, 3)                   @det42 det981
mzz (2, 4) (2.5, 4)           @det2320
mx (2.5, 5)                   @det590 det1761
mzz (2, 6) (2.5, 6)           @det148
mx (2.5, 7)                   @det293 det2787
mzz (2.5, 8) (2, 8)           @det648
mx (2.5, 9)                   @det582 det1050
mzz (2, 10) (2.5, 10)         @det2665
mx (3.5, 0)                   @det2766
mzz (3, 1) (3.5, 1)           @det2592
mx (3.5, 2)                   @det2550 det2942
mzz (3, 3) (3.5, 3)           @det622
mx (3.5, 4)                   @det42 det536
mzz (3.5, 5) (3, 5)           @det2821
mx (3.5, 6)                   @det1590 det1761
mzz (3, 7) (3.5, 7)           @det1500
mx (3.5, 8)                   @det293 det598
mzz (3, 9) (3.5, 9)           @det2411
mx (3.5, 10)                  @det1050
mzz (4, 0) (4.5, 0)           @det1051
mx (4.5, 1)                   @det1699 det2766
mzz (4.5, 2) (4, 2)           @det335
mx (4.5, 3)                   @det1968 det2550
mzz (4, 4) (4.5, 4)           @det1899
mx (4.5, 5)                   @det536 det965
mzz (4, 6) (4.5, 6)           @det1885
mx (4.5, 7)                   @det1590 det2241
mzz (4.5, 8) (4, 8)           @det834
mx (4.5, 9)                   @det598 det1842
mzz (4, 10) (4.5, 10)         @det2549
mx (5.5, 0)                   @det1452
mzz (5.5, 1) (5, 1)           @det882
mx (5.5, 2)                   @det1032 det1699
mzz (5, 3) (5.5, 3)           @det2408
mx (5.5, 4)                   @det1968 det2209
mzz (5, 5) (5.5, 5)           @det895
mx (5.5, 6)                   @det543 det965
mzz (5.5, 7) (5, 7)           @det2963
mx (5.5, 8)                   @det651 det2241
mzz (5, 9) (5.5, 9)           @det2510
mx (5.5, 10)                  @det1842
mzz (6.5, 0) (6, 0)           @det1097
mx (6.5, 1)                   @det849 det1452
mzz (6, 2) (6.5, 2)           @det973
mx (6.5, 3)                   @det1032 det2893
mzz (6, 4) (6.5, 4)           @det329
mx (6.5, 5)                   @det2209 det2743
mzz (6, 6) (6.5, 6)           @det2487
mx (6.5, 7)                   @det58 det543
mzz (6, 8) (6.5, 8)           @det1300
mx (6.5, 9)                   @det651 det2232
mzz (6, 10) (6.5, 10)         @det1656
mx (7.5, 0)                   @det2516
mzz (7, 1) (7.5, 1)           @det738
mx (7.5, 2)                   @det607 det849
mzz (7.5, 3) (7, 3)           @det1532
mx (7.5, 4)                   @det374 det2893
mzz (7, 5) (7.5, 5)           @det2922
mx (7.5, 6)                   @det1622 det2743
mzz (7, 7) (7.5, 7)           @det750
mx (7.5, 8)                   @det58 det1102
mzz (7, 9) (7.5, 9)           @det734
mx (7.5, 10)                  @det2232
mzz (8.5, 0) (8, 0)           @det2656
mx (8.5, 1)                   @det2310 det2516
mzz (8, 2) (8.5, 2)           @det1256
mx (8.5, 3)                   @det526 det607
mzz (8, 4) (8.5, 4)           @det2964
mx (8.5, 5)                   @det374 det2385
mzz (8.5, 6) (8, 6)           @det1988
mx (8.5, 7)                   @det1622 det2346
mzz (8, 8) (8.5, 8)           @det2223
mx (8.5, 9)                   @det1102 det1402
mzz (8, 10) (8.5, 10)         @det2086
mx (9.5, 0)                   @det2808
mzz (9, 1) (9.5, 1)           @det1601
mx (9.5, 2)                   @det38 det513 det2310
mzz (9, 3) (9.5, 3)           @det2113
mx (9.5, 4)                   @det151 det526 det2014
mzz (9.5, 5) (9, 5)           @det1894
mx (9.5, 6)                   @det1682 det2099 det2385
mzz (9, 7) (9.5, 7)           @det2173
mx (9.5, 8)                   @det1359 det2346 det2606
mzz (9, 9) (9.5, 9)           @det1519
mx (9.5, 10)                  @det1132 det1402

--------         72
mxx (0, 1) (0, 0.5)           @det1666
mxx (1, 1.5) (1, 2)           @det522
mx (0.5, 1.5)                 @det522 det1188
mz (0, 1.5)                   @det1316
mxx (0, 2.5) (0, 3)           @det537
mxx (1, 3.5) (1, 4)           @det1555
mx (0.5, 3.5)                 @det1107 det1555
mz (0, 3.5)                   @det1499
mxx (0, 4.5) (0, 5)           @det2595
mxx (1, 6) (1, 5.5)           @det141
mx (0.5, 5.5)                 @det141 det1039
mz (0, 5.5)                   @det1290
mxx (0, 7) (0, 6.5)           @det553
mxx (1, 7.5) (1, 8)           @det1069
mx (0.5, 7.5)                 @det996 det1069
mz (0, 7.5)                   @det2268
mxx (0, 8.5) (0, 9)           @det2361
mxx (1, 9.5) (1, 10)          @det583
mx (0.5, 9.5)                 @det583 det1002
mz (0, 9.5)                   @det1278
mxx (2, 0.5) (2, 1)           @det2143
mx (1.5, 0.5)                 @det1029 det2143
mz (1, 0.5)                   @det1316 det2696
mxx (2, 3) (2, 2.5)           @det981
mx (1.5, 2.5)                 @det981 det1053
mz (1, 2.5)                   @det1440 det1499
mxx (2, 4.5) (2, 5)           @det590
mx (1.5, 4.5)                 @det590 det1076
mz (1, 4.5)                   @det1290 det1992
mxx (2, 6.5) (2, 7)           @det2787
mx (1.5, 6.5)                 @det1156 det2787
mz (1, 6.5)                   @det2022 det2268
mxx (2, 9) (2, 8.5)           @det582
mx (1.5, 8.5)                 @det582 det1173
mz (1, 8.5)                   @det1278 det1331
mxx (3, 1.5) (3, 2)           @det2942
mx (2.5, 1.5)                 @det1074 det2942
mz (2, 1.5)                   @det1124 det1440
mxx (3, 3.5) (3, 4)           @det42
mx (2.5, 3.5)                 @det42 det1061
mz (2, 3.5)                   @det964 det1992
mxx (3, 5.5) (3, 6)           @det1761
mx (2.5, 5.5)                 @det1174 det1761
mz (2, 5.5)                   @det2022 det2320
mxx (3, 7.5) (3, 8)           @det293
mx (2.5, 7.5)                 @det293 det998
mz (2, 7.5)                   @det148 det1331
mxx (3, 9.5) (3, 10)          @det1050
mx (2.5, 9.5)                 @det1050 det1072
mz (2, 9.5)                   @det648 det2156
mxx (4, 0.5) (4, 1)           @det2766
mx (3.5, 0.5)                 @det1170 det2766
mz (3, 0.5)                   @det1124 det1356
mxx (4, 2.5) (4, 3)           @det2550
mx (3.5, 2.5)                 @det1122 det2550
mz (3, 2.5)                   @det964 det2592
mxx (4, 4.5) (4, 5)           @det536
mx (3.5, 4.5)                 @det536 det1141
mz (3, 4.5)                   @det622 det2320
mxx (4, 6.5) (4, 7)           @det1590
mx (3.5, 6.5)                 @det1089 det1590
mz (3, 6.5)                   @det148 det2821
mxx (4, 9) (4, 8.5)           @det598
mx (3.5, 8.5)                 @det598 det1115
mz (3, 8.5)                   @det648 det1500
mxx (5, 1.5) (5, 2)           @det1699
mx (4.5, 1.5)                 @det1161 det1699
mz (4, 1.5)                   @det1051 det2592
mxx (5, 3.5) (5, 4)           @det1968
mx (4.5, 3.5)                 @det1172 det1968
mz (4, 3.5)                   @det335 det622
mxx (5, 5.5) (5, 6)           @det965
mx (4.5, 5.5)                 @det965 det1035
mz (4, 5.5)                   @det1899 det2821
mxx (5, 7.5) (5, 8)           @det2241
mx (4.5, 7.5)                 @det994 det2241
mz (4, 7.5)                   @det1500 det1885
mxx (5, 9.5) (5, 10)          @det1842
mx (4.5, 9.5)                 @det1001 det1842
mz (4, 9.5)                   @det834 det2411
mxx (6, 1) (6, 0.5)           @det1452
mx (5.5, 0.5)                 @det1093 det1452
mz (5, 0.5)                   @det9 det1051
mxx (6, 2.5) (6, 3)           @det1032
mx (5.5, 2.5)                 @det1032 det1049
mz (5, 2.5)                   @det335 det882
mxx (6, 4.5) (6, 5)           @det2209
mx (5.5, 4.5)                 @det1062 det2209
mz (5, 4.5)                   @det1899 det2408
mxx (6, 6.5) (6, 7)           @det543
mx (5.5, 6.5)                 @det543 det1154
mz (5, 6.5)                   @det895 det1885
mxx (6, 8.5) (6, 9)           @det651
mx (5.5, 8.5)                 @det651 det1144
mz (5, 8.5)                   @det834 det2963
mxx (7, 1.5) (7, 2)           @det849
mx (6.5, 1.5)                 @det849 det1004
mz (6, 1.5)                   @det882 det1097
mxx (7, 4) (7, 3.5)           @det2893
mx (6.5, 3.5)                 @det1091 det2893
mz (6, 3.5)                   @det973 det2408
mxx (7, 5.5) (7, 6)           @det2743
mx (6.5, 5.5)                 @det1054 det2743
mz (6, 5.5)                   @det329 det895
mxx (7, 7.5) (7, 8)           @det58
mx (6.5, 7.5)                 @det58 det1138
mz (6, 7.5)                   @det2487 det2963
mxx (7, 9.5) (7, 10)          @det2232
mx (6.5, 9.5)                 @det1101 det2232
mz (6, 9.5)                   @det1300 det2510
mxx (8, 0.5) (8, 1)           @det2516
mx (7.5, 0.5)                 @det1036 det2516
mz (7, 0.5)                   @det1097 det2875
mxx (8, 2.5) (8, 3)           @det607
mx (7.5, 2.5)                 @det607 det1084
mz (7, 2.5)                   @det738 det973
mxx (8, 4.5) (8, 5)           @det374
mx (7.5, 4.5)                 @det374 det1131
mz (7, 4.5)                   @det329 det1532
mxx (8, 7) (8, 6.5)           @det1622
mx (7.5, 6.5)                 @det1043 det1622
mz (7, 6.5)                   @det2487 det2922
mxx (8, 8.5) (8, 9)           @det1102
mx (7.5, 8.5)                 @det1010 det1102
mz (7, 8.5)                   @det750 det1300
mxx (9, 1.5) (9, 2)           @det2310
mx (8.5, 1.5)                 @det1152 det2310
mz (8, 1.5)                   @det738 det2656
mxx (9, 3.5) (9, 4)           @det526
mx (8.5, 3.5)                 @det526 det1114
mz (8, 3.5)                   @det1256 det1532
mxx (9, 5.5) (9, 6)           @det2385
mx (8.5, 5.5)                 @det1048 det2385
mz (8, 5.5)                   @det2922 det2964
mxx (9, 7.5) (9, 8)           @det2346
mx (8.5, 7.5)                 @det1079 det2346
mz (8, 7.5)                   @det750 det1988
mxx (9, 10) (9, 9.5)          @det1402
mx (8.5, 9.5)                 @det1019 det1402
mz (8, 9.5)                   @det734 det2223
mxx (10, 0.5) (10, 1)         @det2808
mx (9.5, 0.5)                 @det1090 det2808
mz (9, 0.5)                   @det486 det2656
mz (10, 1.5)                  @det1601
mxx (10, 2.5) (10, 3)         @det38
mx (9.5, 2.5)                 @det38 det1046
mz (9, 2.5)                   @det1256 det1601
mz (10, 3.5)                  @det2113
mxx (10, 4.5) (10, 5)         @det2014
mx (9.5, 4.5)                 @det1018 det2014
mz (9, 4.5)                   @det2113 det2964
mz (10, 5.5)                  @det1894
mxx (10, 6.5) (10, 7)         @det1682
mx (9.5, 6.5)                 @det1121 det1682
mz (9, 6.5)                   @det1894 det1988
mz (10, 7.5)                  @det2173
mxx (10, 9) (10, 8.5)         @det1359
mx (9.5, 8.5)                 @det1080 det1359
mz (9, 8.5)                   @det2173 det2223
mz (10, 9.5)                  @det1519
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)           @det1316
mxx (0.5, 2.5) (0.5, 2)
mzz (1, 3) (0.5, 3)           @det1499
mxx (0.5, 4.5) (0.5, 4)
mzz (0.5, 5) (1, 5)           @det1290
mxx (0.5, 6.5) (0.5, 6)
mzz (1, 7) (0.5, 7)           @det2268
mxx (0.5, 8.5) (0.5, 8)
mzz (1, 9) (0.5, 9)           @det1278
mzz (1.5, 0) (2, 0)           @det2696
mxx (1.5, 1.5) (1.5, 1)
mzz (1.5, 2) (2, 2)           @det1440
mxx (1.5, 3.5) (1.5, 3)
mzz (1.5, 4) (2, 4)           @det1992
mxx (1.5, 5) (1.5, 5.5)
mzz (1.5, 6) (2, 6)           @det2022
mxx (1.5, 7.5) (1.5, 7)
mzz (1.5, 8) (2, 8)           @det1331
mxx (1.5, 9.5) (1.5, 9)
mzz (1.5, 10) (2, 10)         @det2156
mxx (2.5, 0.5) (2.5, 0)
mzz (3, 1) (2.5, 1)           @det1124
mxx (2.5, 2) (2.5, 2.5)
mzz (2.5, 3) (3, 3)           @det964
mxx (2.5, 4) (2.5, 4.5)
mzz (2.5, 5) (3, 5)           @det2320
mxx (2.5, 6.5) (2.5, 6)
mzz (2.5, 7) (3, 7)           @det148
mxx (2.5, 8) (2.5, 8.5)
mzz (2.5, 9) (3, 9)           @det648
mzz (3.5, 0) (4, 0)           @det1356
mxx (3.5, 1) (3.5, 1.5)
mzz (3.5, 2) (4, 2)           @det2592
mxx (3.5, 3) (3.5, 3.5)
mzz (4, 4) (3.5, 4)           @det622
mxx (3.5, 5) (3.5, 5.5)
mzz (3.5, 6) (4, 6)           @det2821
mxx (3.5, 7) (3.5, 7.5)
mzz (3.5, 8) (4, 8)           @det1500
mxx (3.5, 9) (3.5, 9.5)
mzz (4, 10) (3.5, 10)         @det2411
mxx (4.5, 0.5) (4.5, 0)
mzz (5, 1) (4.5, 1)           @det1051
mxx (4.5, 2) (4.5, 2.5)
mzz (5, 3) (4.5, 3)           @det335
mxx (4.5, 4.5) (4.5, 4)
mzz (5, 5) (4.5, 5)           @det1899
mxx (4.5, 6.5) (4.5, 6)
mzz (5, 7) (4.5, 7)           @det1885
mxx (4.5, 8) (4.5, 8.5)
mzz (5, 9) (4.5, 9)           @det834
mzz (5.5, 0) (6, 0)           @det9
mxx (5.5, 1) (5.5, 1.5)
mzz (5.5, 2) (6, 2)           @det882
mxx (5.5, 3) (5.5, 3.5)
mzz (5.5, 4) (6, 4)           @det2408
mxx (5.5, 5.5) (5.5, 5)
mzz (6, 6) (5.5, 6)           @det895
mxx (5.5, 7) (5.5, 7.5)
mzz (5.5, 8) (6, 8)           @det2963
mxx (5.5, 9) (5.5, 9.5)
mzz (5.5, 10) (6, 10)         @det2510
mxx (6.5, 0) (6.5, 0.5)
mzz (6.5, 1) (7, 1)           @det1097
mxx (6.5, 2.5) (6.5, 2)
mzz (6.5, 3) (7, 3)           @det973
mxx (6.5, 4.5) (6.5, 4)
mzz (6.5, 5) (7, 5)           @det329
mxx (6.5, 6) (6.5, 6.5)
mzz (6.5, 7) (7, 7)           @det2487
mxx (6.5, 8.5) (6.5, 8)
mzz (7, 9) (6.5, 9)           @det1300
mzz (7.5, 0) (8, 0)           @det2875
mxx (7.5, 1.5) (7.5, 1)
mzz (7.5, 2) (8, 2)           @det738
mxx (7.5, 3) (7.5, 3.5)
mzz (7.5, 4) (8, 4)           @det1532
mxx (7.5, 5) (7.5, 5.5)
mzz (7.5, 6) (8, 6)           @det2922
mxx (7.5, 7.5) (7.5, 7)
mzz (7.5, 8) (8, 8)           @det750
mxx (7.5, 9.5) (7.5, 9)
mzz (7.5, 10) (8, 10)         @det734
mxx (8.5, 0) (8.5, 0.5)
mzz (8.5, 1) (9, 1)           @det2656
mxx (8.5, 2.5) (8.5, 2)
mzz (8.5, 3) (9, 3)           @det1256
mxx (8.5, 4.5) (8.5, 4)
mzz (9, 5) (8.5, 5)           @det2964
mxx (8.5, 6) (8.5, 6.5)
mzz (8.5, 7) (9, 7)           @det1988
mxx (8.5, 8.5) (8.5, 8)
mzz (8.5, 9) (9, 9)           @det2223
mzz (9.5, 0) (10, 0)          @det486
mxx (9.5, 1.5) (9.5, 1)       @det513
mzz (9.5, 2) (10, 2)          @det1601
mxx (9.5, 3.5) (9.5, 3)       @det151
mzz (9.5, 4) (10, 4)          @det2113
mxx (9.5, 5) (9.5, 5.5)       @det2099
mzz (9.5, 6) (10, 6)          @det1894
mxx (9.5, 7) (9.5, 7.5)       @det2606
mzz (9.5, 8) (10, 8)          @det2173
mxx (9.5, 9.5) (9.5, 9)       @det1132
mzz (9.5, 10) (10, 10)        @det1519

--------         73
mz (0, 0.5)                   @det1316
mxx (0, 1.5) (0, 2)
mx (0.5, 1.5)                 @det1188
mz (1, 1.5)                   @det1440 det1499
mz (0, 2.5)                   @det1499
mxx (0, 3.5) (0, 4)
mx (0.5, 3.5)                 @det1107
mz (1, 3.5)                   @det1290 det1992
mz (0, 4.5)                   @det1290
mxx (0, 5.5) (0, 6)
mx (0.5, 5.5)                 @det1039
mz (1, 5.5)                   @det2022 det2268
mz (0, 6.5)                   @det2268
mxx (0, 7.5) (0, 8)
mx (0.5, 7.5)                 @det996
mz (1, 7.5)                   @det1278 det1331
mz (0, 8.5)                   @det1278
mxx (0, 9.5) (0, 10)
mx (0.5, 9.5)                 @det1002
mz (1, 9.5)                   @det2156 det2639
mxx (1, 0.5) (1, 1)
mx (1.5, 0.5)                 @det1029
mz (2, 0.5)                   @det1124 det1440
mxx (1, 2.5) (1, 3)
mx (1.5, 2.5)                 @det1053
mz (2, 2.5)                   @det964 det1992
mxx (1, 4.5) (1, 5)
mx (1.5, 4.5)                 @det1076
mz (2, 4.5)                   @det2022 det2320
mxx (1, 6.5) (1, 7)
mx (1.5, 6.5)                 @det1156
mz (2, 6.5)                   @det148 det1331
mxx (1, 8.5) (1, 9)
mx (1.5, 8.5)                 @det1173
mz (2, 8.5)                   @det648 det2156
mxx (2, 1.5) (2, 2)
mx (2.5, 1.5)                 @det1074
mz (3, 1.5)                   @det964 det2592
mxx (2, 3.5) (2, 4)
mx (2.5, 3.5)                 @det1061
mz (3, 3.5)                   @det622 det2320
mxx (2, 5.5) (2, 6)
mx (2.5, 5.5)                 @det1174
mz (3, 5.5)                   @det148 det2821
mxx (2, 7.5) (2, 8)
mx (2.5, 7.5)                 @det998
mz (3, 7.5)                   @det648 det1500
mxx (2, 9.5) (2, 10)
mx (2.5, 9.5)                 @det1072
mz (3, 9.5)                   @det2411 det2665
mxx (3, 1) (3, 0.5)
mx (3.5, 0.5)                 @det1170
mz (4, 0.5)                   @det1051 det2592
mxx (3, 2.5) (3, 3)
mx (3.5, 2.5)                 @det1122
mz (4, 2.5)                   @det335 det622
mxx (3, 4.5) (3, 5)
mx (3.5, 4.5)                 @det1141
mz (4, 4.5)                   @det1899 det2821
mxx (3, 7) (3, 6.5)
mx (3.5, 6.5)                 @det1089
mz (4, 6.5)                   @det1500 det1885
mxx (3, 8.5) (3, 9)
mx (3.5, 8.5)                 @det1115
mz (4, 8.5)                   @det834 det2411
mxx (4, 1.5) (4, 2)
mx (4.5, 1.5)                 @det1161
mz (5, 1.5)                   @det335 det882
mxx (4, 4) (4, 3.5)
mx (4.5, 3.5)                 @det1172
mz (5, 3.5)                   @det1899 det2408
mxx (4, 5.5) (4, 6)
mx (4.5, 5.5)                 @det1035
mz (5, 5.5)                   @det895 det1885
mxx (4, 7.5) (4, 8)
mx (4.5, 7.5)                 @det994
mz (5, 7.5)                   @det834 det2963
mxx (4, 9.5) (4, 10)
mx (4.5, 9.5)                 @det1001
mz (5, 9.5)                   @det2510 det2549
mxx (5, 0.5) (5, 1)
mx (5.5, 0.5)                 @det1093
mz (6, 0.5)                   @det882 det1097
mxx (5, 3) (5, 2.5)
mx (5.5, 2.5)                 @det1049
mz (6, 2.5)                   @det973 det2408
mxx (5, 4.5) (5, 5)
mx (5.5, 4.5)                 @det1062
mz (6, 4.5)                   @det329 det895
mxx (5, 6.5) (5, 7)
mx (5.5, 6.5)                 @det1154
mz (6, 6.5)                   @det2487 det2963
mxx (5, 9) (5, 8.5)
mx (5.5, 8.5)                 @det1144
mz (6, 8.5)                   @det1300 det2510
mxx (6, 1.5) (6, 2)
mx (6.5, 1.5)                 @det1004
mz (7, 1.5)                   @det738 det973
mxx (6, 3.5) (6, 4)
mx (6.5, 3.5)                 @det1091
mz (7, 3.5)                   @det329 det1532
mxx (6, 6) (6, 5.5)
mx (6.5, 5.5)                 @det1054
mz (7, 5.5)                   @det2487 det2922
mxx (6, 7.5) (6, 8)
mx (6.5, 7.5)                 @det1138
mz (7, 7.5)                   @det750 det1300
mxx (6, 9.5) (6, 10)
mx (6.5, 9.5)                 @det1101
mz (7, 9.5)                   @det734 det1656
mxx (7, 0.5) (7, 1)
mx (7.5, 0.5)                 @det1036
mz (8, 0.5)                   @det738 det2656
mxx (7, 2.5) (7, 3)
mx (7.5, 2.5)                 @det1084
mz (8, 2.5)                   @det1256 det1532
mxx (7, 4.5) (7, 5)
mx (7.5, 4.5)                 @det1131
mz (8, 4.5)                   @det2922 det2964
mxx (7, 6.5) (7, 7)
mx (7.5, 6.5)                 @det1043
mz (8, 6.5)                   @det750 det1988
mxx (7, 9) (7, 8.5)
mx (7.5, 8.5)                 @det1010
mz (8, 8.5)                   @det734 det2223
mxx (8, 2) (8, 1.5)
mx (8.5, 1.5)                 @det1152
mz (9, 1.5)                   @det1256 det1601
mxx (8, 3.5) (8, 4)
mx (8.5, 3.5)                 @det1114
mz (9, 3.5)                   @det2113 det2964
mxx (8, 5.5) (8, 6)
mx (8.5, 5.5)                 @det1048
mz (9, 5.5)                   @det1894 det1988
mxx (8, 7.5) (8, 8)
mx (8.5, 7.5)                 @det1079
mz (9, 7.5)                   @det2173 det2223
mxx (8, 9.5) (8, 10)
mx (8.5, 9.5)                 @det1019
mz (9, 9.5)                   @det1519 det2086
mxx (9, 0.5) (9, 1)
mx (9.5, 0.5)                 @det1090
mz (10, 0.5)                  @det1601
mxx (10, 1.5) (10, 2)         @det513
mxx (9, 2.5) (9, 3)
mx (9.5, 2.5)                 @det1046
mz (10, 2.5)                  @det2113
mxx (10, 4) (10, 3.5)         @det151
mxx (9, 5) (9, 4.5)
mx (9.5, 4.5)                 @det1018
mz (10, 4.5)                  @det1894
mxx (10, 5.5) (10, 6)         @det2099
mxx (9, 6.5) (9, 7)
mx (9.5, 6.5)                 @det1121
mz (10, 6.5)                  @det2173
mxx (10, 7.5) (10, 8)         @det2606
mxx (9, 8.5) (9, 9)
mx (9.5, 8.5)                 @det1080
mz (10, 8.5)                  @det1519
mxx (10, 9.5) (10, 10)        @det1132
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)           @det1316
mxx (0.5, 2.5) (0.5, 3)
mzz (1, 2) (0.5, 2)           @det1499
mxx (0.5, 5) (0.5, 4.5)
mzz (1, 4) (0.5, 4)           @det1290
mxx (0.5, 6.5) (0.5, 7)
mzz (0.5, 6) (1, 6)           @det2268
mxx (0.5, 8.5) (0.5, 9)
mzz (1, 8) (0.5, 8)           @det1278
mzz (1, 10) (0.5, 10)         @det2639
mxx (1.5, 1.5) (1.5, 2)
mzz (1.5, 1) (2, 1)           @det1440
mxx (1.5, 4) (1.5, 3.5)
mzz (2, 3) (1.5, 3)           @det1992
mxx (1.5, 5.5) (1.5, 6)
mzz (1.5, 5) (2, 5)           @det2022
mxx (1.5, 7.5) (1.5, 8)
mzz (1.5, 7) (2, 7)           @det1331
mxx (1.5, 10) (1.5, 9.5)
mzz (2, 9) (1.5, 9)           @det2156
mxx (2.5, 0.5) (2.5, 1)
mzz (2.5, 0) (3, 0)           @det1124
mxx (2.5, 2.5) (2.5, 3)
mzz (2.5, 2) (3, 2)           @det964
mxx (2.5, 4.5) (2.5, 5)
mzz (2.5, 4) (3, 4)           @det2320
mxx (2.5, 7) (2.5, 6.5)
mzz (3, 6) (2.5, 6)           @det148
mxx (2.5, 8.5) (2.5, 9)
mzz (2.5, 8) (3, 8)           @det648
mzz (2.5, 10) (3, 10)         @det2665
mxx (3.5, 1.5) (3.5, 2)
mzz (3.5, 1) (4, 1)           @det2592
mxx (3.5, 3.5) (3.5, 4)
mzz (3.5, 3) (4, 3)           @det622
mxx (3.5, 5.5) (3.5, 6)
mzz (3.5, 5) (4, 5)           @det2821
mxx (3.5, 7.5) (3.5, 8)
mzz (3.5, 7) (4, 7)           @det1500
mxx (3.5, 9.5) (3.5, 10)
mzz (4, 9) (3.5, 9)           @det2411
mxx (4.5, 0.5) (4.5, 1)
mzz (5, 0) (4.5, 0)           @det1051
mxx (4.5, 2.5) (4.5, 3)
mzz (4.5, 2) (5, 2)           @det335
mxx (4.5, 4.5) (4.5, 5)
mzz (5, 4) (4.5, 4)           @det1899
mxx (4.5, 6.5) (4.5, 7)
mzz (5, 6) (4.5, 6)           @det1885
mxx (4.5, 8.5) (4.5, 9)
mzz (4.5, 8) (5, 8)           @det834
mzz (5, 10) (4.5, 10)         @det2549
mxx (5.5, 1.5) (5.5, 2)
mzz (5.5, 1) (6, 1)           @det882
mxx (5.5, 3.5) (5.5, 4)
mzz (5.5, 3) (6, 3)           @det2408
mxx (5.5, 5.5) (5.5, 6)
mzz (5.5, 5) (6, 5)           @det895
mxx (5.5, 7.5) (5.5, 8)
mzz (5.5, 7) (6, 7)           @det2963
mxx (5.5, 9.5) (5.5, 10)
mzz (5.5, 9) (6, 9)           @det2510
mxx (6.5, 0.5) (6.5, 1)
mzz (6.5, 0) (7, 0)           @det1097
mxx (6.5, 2.5) (6.5, 3)
mzz (6.5, 2) (7, 2)           @det973
mxx (6.5, 5) (6.5, 4.5)
mzz (7, 4) (6.5, 4)           @det329
mxx (6.5, 6.5) (6.5, 7)
mzz (6.5, 6) (7, 6)           @det2487
mxx (6.5, 8.5) (6.5, 9)
mzz (6.5, 8) (7, 8)           @det1300
mzz (7, 10) (6.5, 10)         @det1656
mxx (7.5, 2) (7.5, 1.5)
mzz (7.5, 1) (8, 1)           @det738
mxx (7.5, 3.5) (7.5, 4)
mzz (7.5, 3) (8, 3)           @det1532
mxx (7.5, 5.5) (7.5, 6)
mzz (7.5, 5) (8, 5)           @det2922
mxx (7.5, 8) (7.5, 7.5)
mzz (8, 7) (7.5, 7)           @det750
mxx (7.5, 9.5) (7.5, 10)
mzz (7.5, 9) (8, 9)           @det734
mxx (8.5, 0.5) (8.5, 1)
mzz (8.5, 0) (9, 0)           @det2656
mxx (8.5, 2.5) (8.5, 3)
mzz (8.5, 2) (9, 2)           @det1256
mxx (8.5, 4.5) (8.5, 5)
mzz (8.5, 4) (9, 4)           @det2964
mxx (8.5, 6.5) (8.5, 7)
mzz (8.5, 6) (9, 6)           @det1988
mxx (8.5, 8.5) (8.5, 9)
mzz (8.5, 8) (9, 8)           @det2223
mzz (9, 10) (8.5, 10)         @det2086
mxx (9.5, 1.5) (9.5, 2)       @det513
mzz (10, 1) (9.5, 1)          @det1601
mxx (9.5, 4) (9.5, 3.5)       @det151
mzz (9.5, 3) (10, 3)          @det2113
mxx (9.5, 5.5) (9.5, 6)       @det2099
mzz (9.5, 5) (10, 5)          @det1894
mxx (9.5, 7.5) (9.5, 8)       @det2606
mzz (9.5, 7) (10, 7)          @det2173
mxx (9.5, 10) (9.5, 9.5)      @det1132
mzz (10, 9) (9.5, 9)          @det1519

--------         74
mzz (0, 1) (0.5, 1)           @det1316
mz (0.5, 0.5)                 @det1316
mx (0.5, 0)
mzz (0, 3) (0.5, 3)           @det1499
mz (0.5, 2.5)                 @det1499
mx (0.5, 2)
mzz (0.5, 5) (0, 5)           @det1290
mz (0.5, 4.5)                 @det1290
mx (0.5, 4)
mzz (0, 7) (0.5, 7)           @det2268
mz (0.5, 6.5)                 @det2268
mx (0.5, 6)
mzz (0, 9) (0.5, 9)           @det1278
mz (0.5, 8.5)                 @det1278
mx (0.5, 8)
mx (0.5, 10)
mzz (1, 0) (1.5, 0)           @det2696
mzz (1, 2) (1.5, 2)           @det1440
mz (1.5, 1.5)                 @det1440
mx (1.5, 1)
mzz (1.5, 4) (1, 4)           @det1992
mz (1.5, 3.5)                 @det1992
mx (1.5, 3)
mzz (1, 6) (1.5, 6)           @det2022
mz (1.5, 5.5)                 @det2022
mx (1.5, 5)
mzz (1, 8) (1.5, 8)           @det1331
mz (1.5, 7.5)                 @det1331
mx (1.5, 7)
mzz (1.5, 10) (1, 10)         @det2156
mz (1.5, 9.5)                 @det2156
mx (1.5, 9)
mzz (2, 1) (2.5, 1)           @det1124
mz (2.5, 0.5)                 @det1124
mx (2.5, 0)
mzz (2, 3) (2.5, 3)           @det964
mz (2.5, 2.5)                 @det964
mx (2.5, 2)
mzz (2, 5) (2.5, 5)           @det2320
mz (2.5, 4.5)                 @det2320
mx (2.5, 4)
mzz (2.5, 7) (2, 7)           @det148
mz (2.5, 6.5)                 @det148
mx (2.5, 6)
mzz (2, 9) (2.5, 9)           @det648
mz (2.5, 8.5)                 @det648
mx (2.5, 8)
mx (2.5, 10)
mzz (3.5, 0) (3, 0)           @det1356
mzz (3, 2) (3.5, 2)           @det2592
mz (3.5, 1.5)                 @det2592
mx (3.5, 1)
mzz (3, 4) (3.5, 4)           @det622
mz (3.5, 3.5)                 @det622
mx (3.5, 3)
mzz (3.5, 6) (3, 6)           @det2821
mz (3.5, 5.5)                 @det2821
mx (3.5, 5)
mzz (3, 8) (3.5, 8)           @det1500
mz (3.5, 7.5)                 @det1500
mx (3.5, 7)
mzz (3, 10) (3.5, 10)         @det2411
mz (3.5, 9.5)                 @det2411
mx (3.5, 9)
mzz (4, 1) (4.5, 1)           @det1051
mz (4.5, 0.5)                 @det1051
mx (4.5, 0)
mzz (4.5, 3) (4, 3)           @det335
mz (4.5, 2.5)                 @det335
mx (4.5, 2)
mzz (4, 5) (4.5, 5)           @det1899
mz (4.5, 4.5)                 @det1899
mx (4.5, 4)
mzz (4, 7) (4.5, 7)           @det1885
mz (4.5, 6.5)                 @det1885
mx (4.5, 6)
mzz (4, 9) (4.5, 9)           @det834
mz (4.5, 8.5)                 @det834
mx (4.5, 8)
mx (4.5, 10)
mzz (5, 0) (5.5, 0)           @det9
mzz (5.5, 2) (5, 2)           @det882
mz (5.5, 1.5)                 @det882
mx (5.5, 1)
mzz (5, 4) (5.5, 4)           @det2408
mz (5.5, 3.5)                 @det2408
mx (5.5, 3)
mzz (5, 6) (5.5, 6)           @det895
mz (5.5, 5.5)                 @det895
mx (5.5, 5)
mzz (5.5, 8) (5, 8)           @det2963
mz (5.5, 7.5)                 @det2963
mx (5.5, 7)
mzz (5, 10) (5.5, 10)         @det2510
mz (5.5, 9.5)                 @det2510
mx (5.5, 9)
mzz (6, 1) (6.5, 1)           @det1097
mz (6.5, 0.5)                 @det1097
mx (6.5, 0)
mzz (6, 3) (6.5, 3)           @det973
mz (6.5, 2.5)                 @det973
mx (6.5, 2)
mzz (6.5, 5) (6, 5)           @det329
mz (6.5, 4.5)                 @det329
mx (6.5, 4)
mzz (6, 7) (6.5, 7)           @det2487
mz (6.5, 6.5)                 @det2487
mx (6.5, 6)
mzz (6, 9) (6.5, 9)           @det1300
mz (6.5, 8.5)                 @det1300
mx (6.5, 8)
mx (6.5, 10)
mzz (7, 0) (7.5, 0)           @det2875
mzz (7.5, 2) (7, 2)           @det738
mz (7.5, 1.5)                 @det738
mx (7.5, 1)
mzz (7, 4) (7.5, 4)           @det1532
mz (7.5, 3.5)                 @det1532
mx (7.5, 3)
mzz (7, 6) (7.5, 6)           @det2922
mz (7.5, 5.5)                 @det2922
mx (7.5, 5)
mzz (7.5, 8) (7, 8)           @det750
mz (7.5, 7.5)                 @det750
mx (7.5, 7)
mzz (7, 10) (7.5, 10)         @det734
mz (7.5, 9.5)                 @det734
mx (7.5, 9)
mzz (8.5, 1) (8, 1)           @det2656
mz (8.5, 0.5)                 @det2656
mx (8.5, 0)
mzz (8, 3) (8.5, 3)           @det1256
mz (8.5, 2.5)                 @det1256
mx (8.5, 2)
mzz (8, 5) (8.5, 5)           @det2964
mz (8.5, 4.5)                 @det2964
mx (8.5, 4)
mzz (8, 7) (8.5, 7)           @det1988
mz (8.5, 6.5)                 @det1988
mx (8.5, 6)
mzz (8, 9) (8.5, 9)           @det2223
mz (8.5, 8.5)                 @det2223
mx (8.5, 8)
mx (8.5, 10)
mzz (9, 0) (9.5, 0)           @det486
mzz (9, 2) (9.5, 2)           @det1601
mz (9.5, 1.5)                 @det1601
mx (9.5, 1)                   @det513
mzz (9.5, 4) (9, 4)           @det2113
mz (9.5, 3.5)                 @det2113
mx (9.5, 3)                   @det151
mzz (9, 6) (9.5, 6)           @det1894
mz (9.5, 5.5)                 @det1894
mx (9.5, 5)                   @det2099
mzz (9, 8) (9.5, 8)           @det2173
mz (9.5, 7.5)                 @det2173
mx (9.5, 7)                   @det2606
mzz (9.5, 10) (9, 10)         @det1519
mz (9.5, 9.5)                 @det1519
mx (9.5, 9)                   @det1132

--------         75
mxx (0, 0.5) (0, 0)
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)
mxx (0, 2) (0, 2.5)
mzz (0, 3.5) (0.5, 3.5)
mxx (1, 3) (1, 3.5)
mxx (0, 4) (0, 4.5)
mzz (0.5, 5.5) (0, 5.5)
mxx (1, 5) (1, 5.5)
mxx (0, 6.5) (0, 6)
mzz (0, 7.5) (0.5, 7.5)
mxx (1, 7.5) (1, 7)
mxx (0, 8) (0, 8.5)
mzz (0, 9.5) (0.5, 9.5)
mxx (1, 9) (1, 9.5)
mzz (1, 0.5) (1.5, 0.5)
mxx (2, 0) (2, 0.5)
mzz (1, 2.5) (1.5, 2.5)
mxx (2, 2) (2, 2.5)
mzz (1.5, 4.5) (1, 4.5)
mxx (2, 4.5) (2, 4)
mzz (1, 6.5) (1.5, 6.5)
mxx (2, 6.5) (2, 6)
mzz (1, 8.5) (1.5, 8.5)
mxx (2, 8) (2, 8.5)
mzz (2, 1.5) (2.5, 1.5)
mxx (3, 1.5) (3, 1)
mzz (2, 3.5) (2.5, 3.5)
mxx (3, 3.5) (3, 3)
mzz (2, 5.5) (2.5, 5.5)
mxx (3, 5) (3, 5.5)
mzz (2.5, 7.5) (2, 7.5)
mxx (3, 7.5) (3, 7)
mzz (2, 9.5) (2.5, 9.5)
mxx (3, 9.5) (3, 9)
mzz (3.5, 0.5) (3, 0.5)
mxx (4, 0) (4, 0.5)
mzz (3, 2.5) (3.5, 2.5)
mxx (4, 2) (4, 2.5)
mzz (3, 4.5) (3.5, 4.5)
mxx (4, 4.5) (4, 4)
mzz (3.5, 6.5) (3, 6.5)
mxx (4, 6) (4, 6.5)
mzz (3, 8.5) (3.5, 8.5)
mxx (4, 8) (4, 8.5)
mzz (4, 1.5) (4.5, 1.5)
mxx (5, 1) (5, 1.5)
mzz (4.5, 3.5) (4, 3.5)
mxx (5, 3.5) (5, 3)
mzz (4, 5.5) (4.5, 5.5)
mxx (5, 5.5) (5, 5)
mzz (4, 7.5) (4.5, 7.5)
mxx (5, 7) (5, 7.5)
mzz (4, 9.5) (4.5, 9.5)
mxx (5, 9.5) (5, 9)
mzz (5, 0.5) (5.5, 0.5)
mxx (6, 0) (6, 0.5)
mzz (5.5, 2.5) (5, 2.5)
mxx (6, 2.5) (6, 2)
mzz (5, 4.5) (5.5, 4.5)
mxx (6, 4) (6, 4.5)
mzz (5, 6.5) (5.5, 6.5)
mxx (6, 6.5) (6, 6)
mzz (5.5, 8.5) (5, 8.5)
mxx (6, 8.5) (6, 8)
mzz (6, 1.5) (6.5, 1.5)
mxx (7, 1.5) (7, 1)
mzz (6, 3.5) (6.5, 3.5)
mxx (7, 3) (7, 3.5)
mzz (6.5, 5.5) (6, 5.5)
mxx (7, 5.5) (7, 5)
mzz (6, 7.5) (6.5, 7.5)
mxx (7, 7.5) (7, 7)
mzz (6, 9.5) (6.5, 9.5)
mxx (7, 9.5) (7, 9)
mzz (7, 0.5) (7.5, 0.5)
mxx (8, 0.5) (8, 0)
mzz (7.5, 2.5) (7, 2.5)
mxx (8, 2.5) (8, 2)
mzz (7, 4.5) (7.5, 4.5)
mxx (8, 4) (8, 4.5)
mzz (7, 6.5) (7.5, 6.5)
mxx (8, 6.5) (8, 6)
mzz (7.5, 8.5) (7, 8.5)
mxx (8, 8) (8, 8.5)
mzz (8.5, 1.5) (8, 1.5)
mxx (9, 1) (9, 1.5)
mzz (8, 3.5) (8.5, 3.5)
mxx (9, 3) (9, 3.5)
mzz (8, 5.5) (8.5, 5.5)
mxx (9, 5.5) (9, 5)
mzz (8, 7.5) (8.5, 7.5)
mxx (9, 7) (9, 7.5)
mzz (8, 9.5) (8.5, 9.5)
mxx (9, 9) (9, 9.5)
mzz (9, 0.5) (9.5, 0.5)
mxx (10, 0.5) (10, 0)
mzz (9.5, 2.5) (9, 2.5)
mxx (10, 2) (10, 2.5)
mzz (9.5, 4.5) (9, 4.5)
mxx (10, 4.5) (10, 4)
mzz (9, 6.5) (9.5, 6.5)
mxx (10, 6.5) (10, 6)
mzz (9.5, 8.5) (9, 8.5)
mxx (10, 8) (10, 8.5)

--------         76
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)
mzz (1, 3.5) (0.5, 3.5)
mxx (0, 3.5) (0, 3)
mzz (0.5, 5.5) (1, 5.5)
mxx (0, 5.5) (0, 5)
mzz (1, 7.5) (0.5, 7.5)
mxx (0, 7) (0, 7.5)
mzz (1, 9.5) (0.5, 9.5)
mxx (0, 9) (0, 9.5)
mzz (1.5, 0.5) (2, 0.5)
mxx (1, 0.5) (1, 0)
mzz (1.5, 2.5) (2, 2.5)
mxx (1, 2) (1, 2.5)
mzz (1.5, 4.5) (2, 4.5)
mxx (1, 4) (1, 4.5)
mzz (1.5, 6.5) (2, 6.5)
mxx (1, 6.5) (1, 6)
mzz (1.5, 8.5) (2, 8.5)
mxx (1, 8) (1, 8.5)
mzz (3, 1.5) (2.5, 1.5)
mxx (2, 1) (2, 1.5)
mzz (2.5, 3.5) (3, 3.5)
mxx (2, 3.5) (2, 3)
mzz (2.5, 5.5) (3, 5.5)
mxx (2, 5.5) (2, 5)
mzz (2.5, 7.5) (3, 7.5)
mxx (2, 7) (2, 7.5)
mzz (2.5, 9.5) (3, 9.5)
mxx (2, 9.5) (2, 9)
mzz (3.5, 0.5) (4, 0.5)
mxx (3, 0) (3, 0.5)
mzz (3.5, 2.5) (4, 2.5)
mxx (3, 2.5) (3, 2)
mzz (4, 4.5) (3.5, 4.5)
mxx (3, 4.5) (3, 4)
mzz (3.5, 6.5) (4, 6.5)
mxx (3, 6) (3, 6.5)
mzz (3.5, 8.5) (4, 8.5)
mxx (3, 8.5) (3, 8)
mzz (5, 1.5) (4.5, 1.5)
mxx (4, 1.5) (4, 1)
mzz (5, 3.5) (4.5, 3.5)
mxx (4, 3) (4, 3.5)
mzz (5, 5.5) (4.5, 5.5)
mxx (4, 5) (4, 5.5)
mzz (5, 7.5) (4.5, 7.5)
mxx (4, 7) (4, 7.5)
mzz (5, 9.5) (4.5, 9.5)
mxx (4, 9.5) (4, 9)
mzz (5.5, 0.5) (6, 0.5)
mxx (5, 0) (5, 0.5)
mzz (5.5, 2.5) (6, 2.5)
mxx (5, 2) (5, 2.5)
mzz (5.5, 4.5) (6, 4.5)
mxx (5, 4.5) (5, 4)
mzz (6, 6.5) (5.5, 6.5)
mxx (5, 6) (5, 6.5)
mzz (5.5, 8.5) (6, 8.5)
mxx (5, 8) (5, 8.5)
mzz (6.5, 1.5) (7, 1.5)
mxx (6, 1.5) (6, 1)
mzz (6.5, 3.5) (7, 3.5)
mxx (6, 3.5) (6, 3)
mzz (6.5, 5.5) (7, 5.5)
mxx (6, 5) (6, 5.5)
mzz (6.5, 7.5) (7, 7.5)
mxx (6, 7.5) (6, 7)
mzz (7, 9.5) (6.5, 9.5)
mxx (6, 9.5) (6, 9)
mzz (7.5, 0.5) (8, 0.5)
mxx (7, 0.5) (7, 0)
mzz (7.5, 2.5) (8, 2.5)
mxx (7, 2) (7, 2.5)
mzz (7.5, 4.5) (8, 4.5)
mxx (7, 4.5) (7, 4)
mzz (7.5, 6.5) (8, 6.5)
mxx (7, 6.5) (7, 6)
mzz (7.5, 8.5) (8, 8.5)
mxx (7, 8) (7, 8.5)
mzz (8.5, 1.5) (9, 1.5)
mxx (8, 1) (8, 1.5)
mzz (8.5, 3.5) (9, 3.5)
mxx (8, 3.5) (8, 3)
mzz (9, 5.5) (8.5, 5.5)
mxx (8, 5.5) (8, 5)
mzz (8.5, 7.5) (9, 7.5)
mxx (8, 7.5) (8, 7)
mzz (8.5, 9.5) (9, 9.5)
mxx (8, 9) (8, 9.5)
mzz (9.5, 0.5) (10, 0.5)
mxx (9, 0) (9, 0.5)
mxx (10, 1.5) (10, 1)         @det513
mzz (9.5, 2.5) (10, 2.5)
mxx (9, 2) (9, 2.5)
mxx (10, 3.5) (10, 3)         @det151
mzz (9.5, 4.5) (10, 4.5)
mxx (9, 4) (9, 4.5)
mxx (10, 5) (10, 5.5)         @det2099
mzz (9.5, 6.5) (10, 6.5)
mxx (9, 6.5) (9, 6)
mxx (10, 7.5) (10, 7)         @det2606
mzz (9.5, 8.5) (10, 8.5)
mxx (9, 8) (9, 8.5)
mxx (10, 9) (10, 9.5)         @det1132

--------         77
mxx (0, 1) (0, 0.5)
mxx (1, 1.5) (1, 2)
mx (0.5, 1.5)
mz (0, 1.5)
mxx (0, 2.5) (0, 3)
mxx (1, 3.5) (1, 4)
mx (0.5, 3.5)
mz (0, 3.5)
mxx (0, 4.5) (0, 5)
mxx (1, 6) (1, 5.5)
mx (0.5, 5.5)
mz (0, 5.5)
mxx (0, 7) (0, 6.5)
mxx (1, 7.5) (1, 8)
mx (0.5, 7.5)
mz (0, 7.5)
mxx (0, 8.5) (0, 9)
mxx (1, 9.5) (1, 10)
mx (0.5, 9.5)
mz (0, 9.5)
mxx (2, 0.5) (2, 1)
mx (1.5, 0.5)
mz (1, 0.5)
mxx (2, 3) (2, 2.5)
mx (1.5, 2.5)
mz (1, 2.5)
mxx (2, 4.5) (2, 5)
mx (1.5, 4.5)
mz (1, 4.5)
mxx (2, 6.5) (2, 7)
mx (1.5, 6.5)
mz (1, 6.5)
mxx (2, 9) (2, 8.5)
mx (1.5, 8.5)
mz (1, 8.5)
mxx (3, 1.5) (3, 2)
mx (2.5, 1.5)
mz (2, 1.5)
mxx (3, 3.5) (3, 4)
mx (2.5, 3.5)
mz (2, 3.5)
mxx (3, 5.5) (3, 6)
mx (2.5, 5.5)
mz (2, 5.5)
mxx (3, 7.5) (3, 8)
mx (2.5, 7.5)
mz (2, 7.5)
mxx (3, 9.5) (3, 10)
mx (2.5, 9.5)
mz (2, 9.5)
mxx (4, 0.5) (4, 1)
mx (3.5, 0.5)
mz (3, 0.5)
mxx (4, 2.5) (4, 3)
mx (3.5, 2.5)
mz (3, 2.5)
mxx (4, 4.5) (4, 5)
mx (3.5, 4.5)
mz (3, 4.5)
mxx (4, 6.5) (4, 7)
mx (3.5, 6.5)
mz (3, 6.5)
mxx (4, 9) (4, 8.5)
mx (3.5, 8.5)
mz (3, 8.5)
mxx (5, 1.5) (5, 2)
mx (4.5, 1.5)
mz (4, 1.5)
mxx (5, 3.5) (5, 4)
mx (4.5, 3.5)
mz (4, 3.5)
mxx (5, 5.5) (5, 6)
mx (4.5, 5.5)
mz (4, 5.5)
mxx (5, 7.5) (5, 8)
mx (4.5, 7.5)
mz (4, 7.5)
mxx (5, 9.5) (5, 10)
mx (4.5, 9.5)
mz (4, 9.5)
mxx (6, 1) (6, 0.5)
mx (5.5, 0.5)
mz (5, 0.5)
mxx (6, 2.5) (6, 3)
mx (5.5, 2.5)
mz (5, 2.5)
mxx (6, 4.5) (6, 5)
mx (5.5, 4.5)
mz (5, 4.5)
mxx (6, 6.5) (6, 7)
mx (5.5, 6.5)
mz (5, 6.5)
mxx (6, 8.5) (6, 9)
mx (5.5, 8.5)
mz (5, 8.5)
mxx (7, 1.5) (7, 2)
mx (6.5, 1.5)
mz (6, 1.5)
mxx (7, 4) (7, 3.5)
mx (6.5, 3.5)
mz (6, 3.5)
mxx (7, 5.5) (7, 6)
mx (6.5, 5.5)
mz (6, 5.5)
mxx (7, 7.5) (7, 8)
mx (6.5, 7.5)
mz (6, 7.5)
mxx (7, 9.5) (7, 10)
mx (6.5, 9.5)
mz (6, 9.5)
mxx (8, 0.5) (8, 1)
mx (7.5, 0.5)
mz (7, 0.5)
mxx (8, 2.5) (8, 3)
mx (7.5, 2.5)
mz (7, 2.5)
mxx (8, 4.5) (8, 5)
mx (7.5, 4.5)
mz (7, 4.5)
mxx (8, 7) (8, 6.5)
mx (7.5, 6.5)
mz (7, 6.5)
mxx (8, 8.5) (8, 9)
mx (7.5, 8.5)
mz (7, 8.5)
mxx (9, 1.5) (9, 2)
mx (8.5, 1.5)
mz (8, 1.5)
mxx (9, 3.5) (9, 4)
mx (8.5, 3.5)
mz (8, 3.5)
mxx (9, 5.5) (9, 6)
mx (8.5, 5.5)
mz (8, 5.5)
mxx (9, 7.5) (9, 8)
mx (8.5, 7.5)
mz (8, 7.5)
mxx (9, 10) (9, 9.5)
mx (8.5, 9.5)
mz (8, 9.5)
mxx (10, 0.5) (10, 1)
mx (9.5, 0.5)
mz (9, 0.5)
mz (10, 1.5)
mxx (10, 2.5) (10, 3)
mx (9.5, 2.5)
mz (9, 2.5)
mz (10, 3.5)
mxx (10, 4.5) (10, 5)
mx (9.5, 4.5)
mz (9, 4.5)
mz (10, 5.5)
mxx (10, 6.5) (10, 7)
mx (9.5, 6.5)
mz (9, 6.5)
mz (10, 7.5)
mxx (10, 9) (10, 8.5)
mx (9.5, 8.5)
mz (9, 8.5)
mz (10, 9.5)



==> anc/Fig23_left/d_3.txt <==
--------          0
mz (0.5, 0.5)
mz (1.5, 1.5)

--------          1
mzz (0.5, 0) (0, 0)
mx (0.5, 1)
mzz (0, 2) (0.5, 2)
mx (1.5, 0)
mzz (1, 1) (1.5, 1)
mx (1.5, 2)

--------          2
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)
mzz (1.5, 0) (2, 0)           @det38
mxx (1.5, 1.5) (1.5, 1)
mzz (1.5, 2) (2, 2)

--------          3
mz (0, 0.5)
mxx (0, 1.5) (0, 2)           @det0
mx (0.5, 1.5)                 @det0
mz (1, 1.5)
mxx (1, 0.5) (1, 1)           @det1
mx (1.5, 0.5)                 @det1
mz (2, 0.5)                   @det38
mxx (2, 1.5) (2, 2)           @det12
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)
mzz (1, 2) (0.5, 2)
mxx (1.5, 1.5) (1.5, 2)
mzz (1.5, 1) (2, 1)

--------          4
mzz (0, 1) (0.5, 1)
mz (0.5, 0.5)                 @det7
mx (0.5, 0)                   @det22
mx (0.5, 2)                   @det0
mzz (1, 0) (1.5, 0)           @det38
mzz (1, 2) (1.5, 2)
mz (1.5, 1.5)                 @det9
mx (1.5, 1)                   @det0 det1

--------          5
mxx (0, 0.5) (0, 0)           @det22
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)           @det0
mzz (1, 0.5) (1.5, 0.5)       @det38
mxx (2, 0) (2, 0.5)           @det1
mz (0.5, 0.5)                 @det7 det61
mz (1.5, 1.5)                 @det9 det11

--------          6
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)           @det0
mzz (1.5, 0.5) (2, 0.5)       @det38
mxx (1, 0.5) (1, 0)           @det1
mxx (2, 1.5) (2, 1)           @det12
mzz (0.5, 0) (0, 0)           @det61
mx (0.5, 1)                   @det0 det1
mzz (0, 2) (0.5, 2)           @det40
mx (1.5, 0)                   @det1
mzz (1, 1) (1.5, 1)           @det11
mx (1.5, 2)                   @det12

--------          7
mxx (0, 1) (0, 0.5)           @det22
mxx (1, 1.5) (1, 2)           @det0
mx (0.5, 1.5)                 @det41
mz (0, 1.5)                   @det40
mxx (2, 0.5) (2, 1)           @det1
mx (1.5, 0.5)                 @det45
mz (1, 0.5)                   @det11 det38 det61
mz (2, 1.5)                   @det11
mxx (0.5, 0.5) (0.5, 0)       @det1 det22
mzz (1, 1) (0.5, 1)           @det61
mzz (1.5, 0) (2, 0)           @det15 det38
mxx (1.5, 1.5) (1.5, 1)       @det0 det12
mzz (1.5, 2) (2, 2)           @det11

--------          8
mz (0, 0.5)                   @det61
mxx (0, 1.5) (0, 2)           @det0 det44
mx (0.5, 1.5)                 @det41 det44
mz (1, 1.5)                   @det11 det61
mxx (1, 0.5) (1, 1)           @det1 det24
mx (1.5, 0.5)                 @det24 det45
mz (2, 0.5)                   @det15
mxx (2, 1.5) (2, 2)           @det12 det35
mxx (0.5, 0.5) (0.5, 1)       @det1 det22
mzz (1, 0) (0.5, 0)           @det61
mzz (1, 2) (0.5, 2)           @det40
mxx (1.5, 1.5) (1.5, 2)       @det0 det12
mzz (1.5, 1) (2, 1)           @det11

--------          9
mzz (0, 1) (0.5, 1)           @det61
mz (0.5, 0.5)                 @det18
mx (0.5, 0)                   @det1 det55
mx (0.5, 2)                   @det0 det44
mzz (1, 0) (1.5, 0)           @det15 det38
mzz (1, 2) (1.5, 2)           @det11
mz (1.5, 1.5)                 @det19
mx (1.5, 1)                   @det1 det12 det24 det44

--------         10
mxx (0, 0.5) (0, 0)           @det22 det55
mzz (0, 1.5) (0.5, 1.5)       @det40 det61
mxx (1, 1) (1, 1.5)           @det0 det44
mzz (1, 0.5) (1.5, 0.5)       @det11 det15
mxx (2, 0) (2, 0.5)           @det1 det24
mz (0.5, 0.5)                 @noisy det18 det27
mz (1.5, 1.5)                 @noisy det19 det53

--------         11
mzz (1, 1.5) (0.5, 1.5)       @det40 det61
mxx (0, 1.5) (0, 1)           @det0 det44
mzz (1.5, 0.5) (2, 0.5)       @det11 det15
mxx (1, 0.5) (1, 0)           @det1 det24
mxx (2, 1.5) (2, 1)           @det12 det35
mzz (0.5, 0) (0, 0)           @noisy det27 det61
mx (0.5, 1)                   @noisy det0 det22 det24 det44
mzz (0, 2) (0.5, 2)           @noisy det40 det64
mx (1.5, 0)                   @noisy det1 det24
mzz (1, 1) (1.5, 1)           @noisy det11 det53
mx (1.5, 2)                   @noisy det0 det35

--------         12
mxx (0, 1) (0, 0.5)           @det22 det55
mxx (1, 1.5) (1, 2)           @det0 det44
mx (0.5, 1.5)                 @det0 det58
mz (0, 1.5)                   @det61 det64
mxx (2, 0.5) (2, 1)           @det1 det24
mx (1.5, 0.5)                 @det1 det57
mz (1, 0.5)                   @det15 det27 det53 det61
mz (2, 1.5)                   @det11 det53
mxx (0.5, 0.5) (0.5, 0)       @noisy det24 det55
mzz (1, 1) (0.5, 1)           @noisy det27 det61
mzz (1.5, 0) (2, 0)           @noisy det15 det59
mxx (1.5, 1.5) (1.5, 1)       @noisy det35 det44
mzz (1.5, 2) (2, 2)           @noisy det11 det53

--------         13
mz (0, 0.5)                   @noisy det27 det61
mxx (0, 1.5) (0, 2)           @noisy det16 det44
mx (0.5, 1.5)                 @noisy det16 det58
mz (1, 1.5)                   @noisy det11 det27 det40 det53
mxx (1, 0.5) (1, 1)           @noisy det24 det52
mx (1.5, 0.5)                 @noisy det52 det57
mz (2, 0.5)                   @noisy det11 det59
mxx (2, 1.5) (2, 2)           @noisy det35 det43
mxx (0.5, 0.5) (0.5, 1)       @noisy det24 det55
mzz (1, 0) (0.5, 0)           @noisy det27 det61
mzz (1, 2) (0.5, 2)           @noisy det40 det64
mxx (1.5, 1.5) (1.5, 2)       @noisy det35 det44
mzz (1.5, 1) (2, 1)           @noisy det11 det53
i (0, 1)                      @noisy
i (1.5, 0)                    @noisy
i (2, 0)                      @noisy
i (0, 0)                      @noisy

--------         14
mzz (0, 1) (0.5, 1)           @noisy det27 det61
mz (0.5, 0.5)                 @noisy det30 det61
mx (0.5, 0)                   @noisy det24 det62
mx (0.5, 2)                   @noisy det16 det44
mzz (1, 0) (1.5, 0)           @noisy det15 det59
mzz (1, 2) (1.5, 2)           @noisy det11 det53
mz (1.5, 1.5)                 @noisy det11 det33
mx (1.5, 1)                   @noisy det16 det24 det35 det52
i (0, 1.5)                    @noisy
i (2, 1)                      @noisy
i (2, 1.5)                    @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (1, 1.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (0, 2)                      @noisy
i (1.5, 0.5)                  @noisy
i (2, 2)                      @noisy
i (1, 0.5)                    @noisy
i (0.5, 1.5)                  @noisy

--------         15
mxx (0, 0.5) (0, 0)           @noisy det55 det62
mzz (0, 1.5) (0.5, 1.5)       @noisy det27 det64
mxx (1, 1) (1, 1.5)           @noisy det16 det44
mzz (1, 0.5) (1.5, 0.5)       @noisy det53 det59
mxx (2, 0) (2, 0.5)           @noisy det24 det52
mz (0.5, 0.5)                 @noisy det4 det30
mz (1.5, 1.5)                 @noisy det33 det34
i (0, 1)                      @noisy
i (0.5, 0)                    @noisy
i (1, 2)                      @noisy
i (1.5, 1)                    @noisy
i (2, 1)                      @noisy
i (2, 1.5)                    @noisy
i (0.5, 2)                    @noisy
i (0, 2)                      @noisy
i (1.5, 0)                    @noisy
i (2, 2)                      @noisy
i (1, 0)                      @noisy
i (0.5, 1)                    @noisy
i (1.5, 2)                    @noisy

--------         16
mzz (1, 1.5) (0.5, 1.5)       @noisy det27 det64
mxx (0, 1.5) (0, 1)           @noisy det16 det44
mzz (1.5, 0.5) (2, 0.5)       @noisy det53 det59
mxx (1, 0.5) (1, 0)           @noisy det24 det52
mxx (2, 1.5) (2, 1)           @noisy det35 det43
mzz (0.5, 0) (0, 0)           @noisy det4 det27
mx (0.5, 1)                   @noisy det16 det44 det52 det55
mzz (0, 2) (0.5, 2)           @noisy det2 det64
mx (1.5, 0)                   @noisy det24 det52
mzz (1, 1) (1.5, 1)           @noisy det34 det53
mx (1.5, 2)                   @noisy det43 det44
i (0.5, 0.5)                  @noisy
i (1, 2)                      @noisy
i (1.5, 1.5)                  @noisy
i (0, 0.5)                    @noisy
i (2, 0)                      @noisy
i (2, 2)                      @noisy

--------         17
mxx (0, 1) (0, 0.5)           @noisy det55 det62
mxx (1, 1.5) (1, 2)           @noisy det16 det44
mx (0.5, 1.5)                 @noisy det17 det44
mz (0, 1.5)                   @noisy det2 det27
mxx (2, 0.5) (2, 1)           @noisy det24 det52
mx (1.5, 0.5)                 @noisy det21 det24
mz (1, 0.5)                   @noisy det4 det27 det34 det59
mz (2, 1.5)                   @noisy det34 det53
mxx (0.5, 0.5) (0.5, 0)       @noisy det52 det62
mzz (1, 1) (0.5, 1)           @noisy det4 det27
mzz (1.5, 0) (2, 0)           @noisy det37 det59
mxx (1.5, 1.5) (1.5, 1)       @noisy det16 det43
mzz (1.5, 2) (2, 2)           @noisy det34 det53
i (1, 0)                      @noisy
i (0, 2)                      @noisy
i (0.5, 2)                    @noisy
i (0, 0)                      @noisy

--------         18
mz (0, 0.5)                   @noisy det4 det27
mxx (0, 1.5) (0, 2)           @noisy det16 det25
mx (0.5, 1.5)                 @noisy det17 det25
mz (1, 1.5)                   @noisy det4 det34 det53 det64
mxx (1, 0.5) (1, 1)           @noisy det31 det52
mx (1.5, 0.5)                 @noisy det21 det31
mz (2, 0.5)                   @noisy det37 det53
mxx (2, 1.5) (2, 2)           @noisy det5 det43
mxx (0.5, 0.5) (0.5, 1)       @noisy det52 det62
mzz (1, 0) (0.5, 0)           @noisy det4 det27
mzz (1, 2) (0.5, 2)           @noisy det2 det64
mxx (1.5, 1.5) (1.5, 2)       @noisy det16 det43
mzz (1.5, 1) (2, 1)           @noisy det34 det53
i (0, 1)                      @noisy
i (1.5, 0)                    @noisy
i (2, 0)                      @noisy
i (0, 0)                      @noisy

--------         19
mzz (0, 1) (0.5, 1)           @noisy det4 det27
mz (0.5, 0.5)                 @noisy det27 det47
mx (0.5, 0)                   @noisy det6 det52
mx (0.5, 2)                   @noisy det16 det25
mzz (1, 0) (1.5, 0)           @noisy det37 det59
mzz (1, 2) (1.5, 2)           @noisy det34 det53
mz (1.5, 1.5)                 @noisy det39 det53
mx (1.5, 1)                   @noisy det25 det31 det43 det52
i (0, 1.5)                    @noisy
i (2, 1)                      @noisy
i (2, 1.5)                    @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (1, 1.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (0, 2)                      @noisy
i (1.5, 0.5)                  @noisy
i (2, 2)                      @noisy
i (1, 0.5)                    @noisy
i (0.5, 1.5)                  @noisy

--------         20
mxx (0, 0.5) (0, 0)           @noisy det6 det62
mzz (0, 1.5) (0.5, 1.5)       @noisy det2 det4
mxx (1, 1) (1, 1.5)           @noisy det16 det25
mzz (1, 0.5) (1.5, 0.5)       @noisy det34 det37
mxx (2, 0) (2, 0.5)           @noisy det31 det52
mz (0.5, 0.5)                 @noisy det23 det47
mz (1.5, 1.5)                 @noisy det39 det50
i (0, 1)                      @noisy
i (0.5, 0)                    @noisy
i (1, 2)                      @noisy
i (1.5, 1)                    @noisy
i (2, 1)                      @noisy
i (2, 1.5)                    @noisy
i (0.5, 2)                    @noisy
i (0, 2)                      @noisy
i (1.5, 0)                    @noisy
i (2, 2)                      @noisy
i (1, 0)                      @noisy
i (0.5, 1)                    @noisy
i (1.5, 2)                    @noisy

--------         21
mzz (1, 1.5) (0.5, 1.5)       @noisy det2 det4
mxx (0, 1.5) (0, 1)           @noisy det16 det25
mzz (1.5, 0.5) (2, 0.5)       @noisy det34 det37
mxx (1, 0.5) (1, 0)           @noisy det31 det52
mxx (2, 1.5) (2, 1)           @noisy det5 det43
mzz (0.5, 0) (0, 0)           @noisy det4 det23
mx (0.5, 1)                   @noisy det16 det25 det31 det62
mzz (0, 2) (0.5, 2)           @noisy det2 det3
mx (1.5, 0)                   @noisy det31 det52
mzz (1, 1) (1.5, 1)           @noisy det34 det50
mx (1.5, 2)                   @noisy det5 det16
i (0.5, 0.5)                  @noisy
i (1, 2)                      @noisy
i (1.5, 1.5)                  @noisy
i (0, 0.5)                    @noisy
i (2, 0)                      @noisy
i (2, 2)                      @noisy

--------         22
mxx (0, 1) (0, 0.5)           @noisy det6 det62
mxx (1, 1.5) (1, 2)           @noisy det16 det25
mx (0.5, 1.5)                 @noisy det16 det29
mz (0, 1.5)                   @noisy det3 det4
mxx (2, 0.5) (2, 1)           @noisy det31 det52
mx (1.5, 0.5)                 @noisy det28 det52
mz (1, 0.5)                   @noisy det4 det23 det37 det50
mz (2, 1.5)                   @noisy det34 det50
mxx (0.5, 0.5) (0.5, 0)       @noisy det6 det31
mzz (1, 1) (0.5, 1)           @noisy det4 det23
mzz (1.5, 0) (2, 0)           @noisy det37 det46
mxx (1.5, 1.5) (1.5, 1)       @noisy det5 det25
mzz (1.5, 2) (2, 2)           @noisy det34 det50
i (1, 0)                      @noisy
i (0, 2)                      @noisy
i (0.5, 2)                    @noisy
i (0, 0)                      @noisy

--------         23
mz (0, 0.5)                   @noisy det4 det23
mxx (0, 1.5) (0, 2)           @noisy det25 det63
mx (0.5, 1.5)                 @noisy det29 det63
mz (1, 1.5)                   @noisy det2 det23 det34 det50
mxx (1, 0.5) (1, 1)           @noisy det31 det51
mx (1.5, 0.5)                 @noisy det28 det51
mz (2, 0.5)                   @noisy det34 det46
mxx (2, 1.5) (2, 2)           @noisy det5 det32
mxx (0.5, 0.5) (0.5, 1)       @noisy det6 det31
mzz (1, 0) (0.5, 0)           @noisy det4 det23
mzz (1, 2) (0.5, 2)           @noisy det2 det3
mxx (1.5, 1.5) (1.5, 2)       @noisy det5 det25
mzz (1.5, 1) (2, 1)           @noisy det34 det50
i (0, 1)                      @noisy
i (1.5, 0)                    @noisy
i (2, 0)                      @noisy
i (0, 0)                      @noisy

--------         24
mzz (0, 1) (0.5, 1)           @noisy det4 det23
mz (0.5, 0.5)                 @noisy det4 det60
mx (0.5, 0)                   @noisy det20 det31
mx (0.5, 2)                   @noisy det25 det63
mzz (1, 0) (1.5, 0)           @noisy det37 det46
mzz (1, 2) (1.5, 2)           @noisy det34 det50
mz (1.5, 1.5)                 @noisy det34 det65
mx (1.5, 1)                   @noisy det5 det31 det51 det63
i (0, 1.5)                    @noisy
i (2, 1)                      @noisy
i (2, 1.5)                    @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (1, 1.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (0, 2)                      @noisy
i (1.5, 0.5)                  @noisy
i (2, 2)                      @noisy
i (1, 0.5)                    @noisy
i (0.5, 1.5)                  @noisy

--------         25
mxx (0, 0.5) (0, 0)           @noisy det6 det20
mzz (0, 1.5) (0.5, 1.5)       @noisy det3 det23
mxx (1, 1) (1, 1.5)           @noisy det25 det63
mzz (1, 0.5) (1.5, 0.5)       @noisy det46 det50
mxx (2, 0) (2, 0.5)           @noisy det31 det51
mz (0.5, 0.5)                 @det48 det60
mz (1.5, 1.5)                 @det14 det65

--------         26
mzz (1, 1.5) (0.5, 1.5)       @noisy det3 det23
mxx (0, 1.5) (0, 1)           @noisy det25 det63
mzz (1.5, 0.5) (2, 0.5)       @noisy det46 det50
mxx (1, 0.5) (1, 0)           @noisy det31 det51
mxx (2, 1.5) (2, 1)           @noisy det5 det32
mzz (0.5, 0) (0, 0)           @det23 det48
mx (0.5, 1)                   @det6 det25 det51 det63
mzz (0, 2) (0.5, 2)           @det3 det56
mx (1.5, 0)                   @det31 det51
mzz (1, 1) (1.5, 1)           @det14 det50
mx (1.5, 2)                   @det25 det32

--------         27
mxx (0, 1) (0, 0.5)           @noisy det6 det20
mxx (1, 1.5) (1, 2)           @noisy det25 det63
mx (0.5, 1.5)                 @noisy det25 det36
mz (0, 1.5)                   @noisy det23 det56
mxx (2, 0.5) (2, 1)           @noisy det31 det51
mx (1.5, 0.5)                 @noisy det31 det42
mz (1, 0.5)                   @noisy det14 det23 det46 det48
mz (2, 1.5)                   @noisy det14 det50
mxx (0.5, 0.5) (0.5, 0)       @det20 det51
mzz (1, 1) (0.5, 1)           @det23 det48
mzz (1.5, 0) (2, 0)           @det8 det46
mxx (1.5, 1.5) (1.5, 1)       @det32 det63
mzz (1.5, 2) (2, 2)           @det14 det50

--------         28
mz (0, 0.5)                   @det23 det48
mxx (0, 1.5) (0, 2)           @det63
mx (0.5, 1.5)                 @det36
mz (1, 1.5)                   @det3 det14 det48 det50
mxx (1, 0.5) (1, 1)           @det51
mx (1.5, 0.5)                 @det42
mz (2, 0.5)                   @det8 det50
mxx (2, 1.5) (2, 2)           @det26 det32
mxx (0.5, 0.5) (0.5, 1)       @det20 det51
mzz (1, 0) (0.5, 0)           @det23 det48
mzz (1, 2) (0.5, 2)           @det3 det56
mxx (1.5, 1.5) (1.5, 2)       @det32 det63
mzz (1.5, 1) (2, 1)           @det14 det50

--------         29
mzz (0, 1) (0.5, 1)           @det23 det48
mz (0.5, 0.5)                 @det13 det23
mx (0.5, 0)                   @det51
mx (0.5, 2)                   @det63
mzz (1, 0) (1.5, 0)           @det8 det46
mzz (1, 2) (1.5, 2)           @det14 det50
mz (1.5, 1.5)                 @det10 det50
mx (1.5, 1)                   @det32 det51

--------         30
mxx (0, 0.5) (0, 0)           @det20
mzz (0, 1.5) (0.5, 1.5)       @det48 det56
mxx (1, 1) (1, 1.5)           @det63
mzz (1, 0.5) (1.5, 0.5)       @det8 det14
mxx (2, 0) (2, 0.5)           @det51
mz (0.5, 0.5)                 @det13
mz (1.5, 1.5)                 @det10

--------         31
mzz (1, 1.5) (0.5, 1.5)       @det48 det56
mxx (0, 1.5) (0, 1)           @det63
mzz (1.5, 0.5) (2, 0.5)       @det8 det14
mxx (1, 0.5) (1, 0)           @det51
mxx (2, 1.5) (2, 1)           @det26 det32
mzz (0.5, 0) (0, 0)           @det48
mx (0.5, 1)                   @det20 det63
mzz (0, 2) (0.5, 2)           @det56
mx (1.5, 0)                   @det51
mzz (1, 1) (1.5, 1)           @det14
mx (1.5, 2)                   @det26 det63

--------         32
mxx (0, 1) (0, 0.5)           @det20
mxx (1, 1.5) (1, 2)           @det63
mx (0.5, 1.5)                 @det49 det63
mz (0, 1.5)                   @det48
mxx (2, 0.5) (2, 1)           @det51
mx (1.5, 0.5)                 @det51 det54
mz (1, 0.5)                   @det8 det48
mz (2, 1.5)                   @det14
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)           @det48
mzz (1.5, 0) (2, 0)           @det8
mxx (1.5, 1.5) (1.5, 1)       @det26
mzz (1.5, 2) (2, 2)           @det14

--------         33
mz (0, 0.5)                   @det48
mxx (0, 1.5) (0, 2)
mx (0.5, 1.5)                 @det49
mz (1, 1.5)                   @det14 det56
mxx (1, 0.5) (1, 1)
mx (1.5, 0.5)                 @det54
mz (2, 0.5)                   @det14
mxx (2, 1.5) (2, 2)           @det26
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)           @det48
mzz (1, 2) (0.5, 2)           @det56
mxx (1.5, 1.5) (1.5, 2)       @det26
mzz (1.5, 1) (2, 1)           @det14

--------         34
mzz (0, 1) (0.5, 1)           @det48
mz (0.5, 0.5)                 @det48
mx (0.5, 0)
mx (0.5, 2)
mzz (1, 0) (1.5, 0)           @det8
mzz (1, 2) (1.5, 2)           @det14
mz (1.5, 1.5)                 @det14
mx (1.5, 1)                   @det26

--------         35
mxx (0, 0.5) (0, 0)
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)
mzz (1, 0.5) (1.5, 0.5)
mxx (2, 0) (2, 0.5)

--------         36
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)
mzz (1.5, 0.5) (2, 0.5)
mxx (1, 0.5) (1, 0)
mxx (2, 1.5) (2, 1)           @det26

--------         37
mxx (0, 1) (0, 0.5)
mxx (1, 1.5) (1, 2)
mx (0.5, 1.5)
mz (0, 1.5)
mxx (2, 0.5) (2, 1)
mx (1.5, 0.5)
mz (1, 0.5)
mz (2, 1.5)



==> anc/Fig23_left/d_5.txt <==
--------          0
mz (0.5, 0.5)
mz (0.5, 2.5)
mz (1.5, 1.5)
mz (1.5, 3.5)
mz (2.5, 0.5)
mz (2.5, 2.5)
mz (3.5, 1.5)
mz (3.5, 3.5)

--------          1
mzz (0.5, 0) (0, 0)
mx (0.5, 1)
mzz (0, 2) (0.5, 2)
mx (0.5, 3)
mzz (0, 4) (0.5, 4)
mx (1.5, 0)
mzz (1, 1) (1.5, 1)
mx (1.5, 2)
mzz (1, 3) (1.5, 3)
mx (1.5, 4)
mzz (2, 0) (2.5, 0)
mx (2.5, 1)
mzz (2.5, 2) (2, 2)
mx (2.5, 3)
mzz (2, 4) (2.5, 4)
mx (3.5, 0)
mzz (3, 1) (3.5, 1)
mx (3.5, 2)
mzz (3, 3) (3.5, 3)
mx (3.5, 4)

--------          2
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)
mxx (0.5, 2.5) (0.5, 2)
mzz (1, 3) (0.5, 3)
mzz (1.5, 0) (2, 0)           @det232
mxx (1.5, 1.5) (1.5, 1)
mzz (1.5, 2) (2, 2)
mxx (1.5, 3.5) (1.5, 3)
mzz (1.5, 4) (2, 4)
mxx (2.5, 0.5) (2.5, 0)
mzz (3, 1) (2.5, 1)
mxx (2.5, 2) (2.5, 2.5)
mzz (2.5, 3) (3, 3)
mzz (3.5, 0) (4, 0)           @det75
mxx (3.5, 1) (3.5, 1.5)
mzz (3.5, 2) (4, 2)
mxx (3.5, 3) (3.5, 3.5)
mzz (4, 4) (3.5, 4)

--------          3
mz (0, 0.5)
mxx (0, 1.5) (0, 2)           @det32
mx (0.5, 1.5)                 @det32
mz (1, 1.5)
mz (0, 2.5)
mxx (0, 3.5) (0, 4)           @det24
mx (0.5, 3.5)                 @det24
mz (1, 3.5)
mxx (1, 0.5) (1, 1)           @det151
mx (1.5, 0.5)                 @det151
mz (2, 0.5)                   @det232
mxx (1, 2.5) (1, 3)           @det42
mx (1.5, 2.5)                 @det42
mz (2, 2.5)
mxx (2, 1.5) (2, 2)           @det204
mx (2.5, 1.5)                 @det204
mz (3, 1.5)
mxx (2, 3.5) (2, 4)           @det210
mx (2.5, 3.5)                 @det210
mz (3, 3.5)
mxx (3, 1) (3, 0.5)           @det194
mx (3.5, 0.5)                 @det194
mz (4, 0.5)                   @det75
mxx (4, 1.5) (4, 2)           @det164
mxx (3, 2.5) (3, 3)           @det58
mx (3.5, 2.5)                 @det58
mz (4, 2.5)
mxx (4, 4) (4, 3.5)           @det131
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)
mxx (0.5, 2.5) (0.5, 3)
mzz (1, 2) (0.5, 2)
mzz (1, 4) (0.5, 4)
mxx (1.5, 1.5) (1.5, 2)
mzz (1.5, 1) (2, 1)
mxx (1.5, 4) (1.5, 3.5)
mzz (2, 3) (1.5, 3)
mxx (2.5, 0.5) (2.5, 1)
mzz (2.5, 0) (3, 0)
mxx (2.5, 2.5) (2.5, 3)
mzz (2.5, 2) (3, 2)
mzz (2.5, 4) (3, 4)
mxx (3.5, 1.5) (3.5, 2)
mzz (3.5, 1) (4, 1)
mxx (3.5, 3.5) (3.5, 4)
mzz (3.5, 3) (4, 3)

--------          4
mzz (0, 1) (0.5, 1)
mz (0.5, 0.5)                 @det53
mx (0.5, 0)                   @det227
mzz (0, 3) (0.5, 3)
mz (0.5, 2.5)                 @det70
mx (0.5, 2)                   @det32 det147
mx (0.5, 4)                   @det24
mzz (1, 0) (1.5, 0)           @det232
mzz (1, 2) (1.5, 2)
mz (1.5, 1.5)                 @det57
mx (1.5, 1)                   @det32 det151
mzz (1.5, 4) (1, 4)
mz (1.5, 3.5)                 @det67
mx (1.5, 3)                   @det24 det42
mzz (2, 1) (2.5, 1)
mz (2.5, 0.5)                 @det82
mx (2.5, 0)                   @det151
mzz (2, 3) (2.5, 3)
mz (2.5, 2.5)                 @det50
mx (2.5, 2)                   @det42 det204
mx (2.5, 4)                   @det210
mzz (3.5, 0) (3, 0)           @det75
mzz (3, 2) (3.5, 2)
mz (3.5, 1.5)                 @det41
mx (3.5, 1)                   @det194 det204
mzz (3, 4) (3.5, 4)
mz (3.5, 3.5)                 @det60
mx (3.5, 3)                   @det58 det210

--------          5
mxx (0, 0.5) (0, 0)           @det227
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)           @det32
mxx (0, 2) (0, 2.5)           @det147
mzz (0, 3.5) (0.5, 3.5)
mxx (1, 3) (1, 3.5)           @det24
mzz (1, 0.5) (1.5, 0.5)       @det232
mxx (2, 0) (2, 0.5)           @det151
mzz (1, 2.5) (1.5, 2.5)
mxx (2, 2) (2, 2.5)           @det42
mzz (2, 1.5) (2.5, 1.5)
mxx (3, 1.5) (3, 1)           @det204
mzz (2, 3.5) (2.5, 3.5)
mxx (3, 3.5) (3, 3)           @det210
mzz (3.5, 0.5) (3, 0.5)       @det75
mxx (4, 0) (4, 0.5)           @det194
mzz (3, 2.5) (3.5, 2.5)
mxx (4, 2) (4, 2.5)           @det58
mz (0.5, 0.5)                 @det5 det53
mz (0.5, 2.5)                 @det70 det220
mz (1.5, 1.5)                 @det57 det187
mz (1.5, 3.5)                 @det67 det127
mz (2.5, 0.5)                 @det82 det106
mz (2.5, 2.5)                 @det1 det50
mz (3.5, 1.5)                 @det41 det192
mz (3.5, 3.5)                 @det60 det239

--------          6
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)           @det32
mzz (1, 3.5) (0.5, 3.5)
mxx (0, 3.5) (0, 3)           @det24
mzz (1.5, 0.5) (2, 0.5)       @det232
mxx (1, 0.5) (1, 0)           @det151
mzz (1.5, 2.5) (2, 2.5)
mxx (1, 2) (1, 2.5)           @det42
mzz (3, 1.5) (2.5, 1.5)
mxx (2, 1) (2, 1.5)           @det204
mzz (2.5, 3.5) (3, 3.5)
mxx (2, 3.5) (2, 3)           @det210
mzz (3.5, 0.5) (4, 0.5)       @det75
mxx (3, 0) (3, 0.5)           @det194
mxx (4, 1) (4, 1.5)           @det164
mzz (3.5, 2.5) (4, 2.5)
mxx (3, 2.5) (3, 2)           @det58
mxx (4, 3.5) (4, 3)           @det131
mzz (0.5, 0) (0, 0)           @det5
mx (0.5, 1)                   @det32 det151
mzz (0, 2) (0.5, 2)           @det220
mx (0.5, 3)                   @det24 det42
mzz (0, 4) (0.5, 4)           @det144
mx (1.5, 0)                   @det151
mzz (1, 1) (1.5, 1)           @det187
mx (1.5, 2)                   @det42 det204
mzz (1, 3) (1.5, 3)           @det127
mx (1.5, 4)                   @det210
mzz (2, 0) (2.5, 0)           @det106
mx (2.5, 1)                   @det194 det204
mzz (2.5, 2) (2, 2)           @det1
mx (2.5, 3)                   @det58 det210
mzz (2, 4) (2.5, 4)           @det244
mx (3.5, 0)                   @det194
mzz (3, 1) (3.5, 1)           @det192
mx (3.5, 2)                   @det58 det164
mzz (3, 3) (3.5, 3)           @det239
mx (3.5, 4)                   @det131

--------          7
mxx (0, 1) (0, 0.5)           @det227
mxx (1, 1.5) (1, 2)           @det32
mx (0.5, 1.5)                 @det255
mz (0, 1.5)                   @det220
mxx (0, 2.5) (0, 3)           @det147
mxx (1, 3.5) (1, 4)           @det24
mx (0.5, 3.5)                 @det222
mz (0, 3.5)                   @det144
mxx (2, 0.5) (2, 1)           @det151
mx (1.5, 0.5)                 @det195
mz (1, 0.5)                   @det5 det187 det232
mxx (2, 3) (2, 2.5)           @det42
mx (1.5, 2.5)                 @det225
mz (1, 2.5)                   @det127 det220
mxx (3, 1.5) (3, 2)           @det204
mx (2.5, 1.5)                 @det235
mz (2, 1.5)                   @det1 det187
mxx (3, 3.5) (3, 4)           @det210
mx (2.5, 3.5)                 @det256
mz (2, 3.5)                   @det127 det244
mxx (4, 0.5) (4, 1)           @det194
mx (3.5, 0.5)                 @det242
mz (3, 0.5)                   @det75 det106 det192
mz (4, 1.5)                   @det192
mxx (4, 2.5) (4, 3)           @det58
mx (3.5, 2.5)                 @det211
mz (3, 2.5)                   @det1 det239
mz (4, 3.5)                   @det239
mxx (0.5, 0.5) (0.5, 0)       @det151 det227
mzz (1, 1) (0.5, 1)           @det5
mxx (0.5, 2.5) (0.5, 2)       @det42 det147
mzz (1, 3) (0.5, 3)           @det220
mzz (1.5, 0) (2, 0)           @det221 det232
mxx (1.5, 1.5) (1.5, 1)       @det32 det204
mzz (1.5, 2) (2, 2)           @det187
mxx (1.5, 3.5) (1.5, 3)       @det24 det210
mzz (1.5, 4) (2, 4)           @det127
mxx (2.5, 0.5) (2.5, 0)       @det151 det194
mzz (3, 1) (2.5, 1)           @det106
mxx (2.5, 2) (2.5, 2.5)       @det42 det58
mzz (2.5, 3) (3, 3)           @det1
mzz (3.5, 0) (4, 0)           @det3 det75
mxx (3.5, 1) (3.5, 1.5)       @det164 det204
mzz (3.5, 2) (4, 2)           @det192
mxx (3.5, 3) (3.5, 3.5)       @det131 det210
mzz (4, 4) (3.5, 4)           @det239

--------          8
mz (0, 0.5)                   @det5
mxx (0, 1.5) (0, 2)           @det32 det258
mx (0.5, 1.5)                 @det255 det258
mz (1, 1.5)                   @det5 det187
mz (0, 2.5)                   @det220
mxx (0, 3.5) (0, 4)           @det16 det24
mx (0.5, 3.5)                 @det16 det222
mz (1, 3.5)                   @det127 det220
mxx (1, 0.5) (1, 1)           @det151 det294
mx (1.5, 0.5)                 @det195 det294
mz (2, 0.5)                   @det106 det221
mxx (1, 2.5) (1, 3)           @det42 det203
mx (1.5, 2.5)                 @det203 det225
mz (2, 2.5)                   @det1 det187
mxx (2, 1.5) (2, 2)           @det134 det204
mx (2.5, 1.5)                 @det134 det235
mz (3, 1.5)                   @det106 det192
mxx (2, 3.5) (2, 4)           @det210 det218
mx (2.5, 3.5)                 @det218 det256
mz (3, 3.5)                   @det1 det239
mxx (3, 1) (3, 0.5)           @det78 det194
mx (3.5, 0.5)                 @det78 det242
mz (4, 0.5)                   @det3
mxx (4, 1.5) (4, 2)           @det108 det164
mxx (3, 2.5) (3, 3)           @det58 det236
mx (3.5, 2.5)                 @det211 det236
mz (4, 2.5)                   @det192
mxx (4, 4) (4, 3.5)           @det131 det181
mxx (0.5, 0.5) (0.5, 1)       @det151 det227
mzz (1, 0) (0.5, 0)           @det5
mxx (0.5, 2.5) (0.5, 3)       @det42 det147
mzz (1, 2) (0.5, 2)           @det220
mzz (1, 4) (0.5, 4)           @det144
mxx (1.5, 1.5) (1.5, 2)       @det32 det204
mzz (1.5, 1) (2, 1)           @det187
mxx (1.5, 4) (1.5, 3.5)       @det24 det210
mzz (2, 3) (1.5, 3)           @det127
mxx (2.5, 0.5) (2.5, 1)       @det151 det194
mzz (2.5, 0) (3, 0)           @det106
mxx (2.5, 2.5) (2.5, 3)       @det42 det58
mzz (2.5, 2) (3, 2)           @det1
mzz (2.5, 4) (3, 4)           @det244
mxx (3.5, 1.5) (3.5, 2)       @det164 det204
mzz (3.5, 1) (4, 1)           @det192
mxx (3.5, 3.5) (3.5, 4)       @det131 det210
mzz (3.5, 3) (4, 3)           @det239

--------          9
mzz (0, 1) (0.5, 1)           @det5
mz (0.5, 0.5)                 @det37
mx (0.5, 0)                   @det20 det151
mzz (0, 3) (0.5, 3)           @det220
mz (0.5, 2.5)                 @det84
mx (0.5, 2)                   @det32 det42 det138 det258
mx (0.5, 4)                   @det16 det24
mzz (1, 0) (1.5, 0)           @det221 det232
mzz (1, 2) (1.5, 2)           @det187
mz (1.5, 1.5)                 @det38
mx (1.5, 1)                   @det151 det204 det258 det294
mzz (1.5, 4) (1, 4)           @det127
mz (1.5, 3.5)                 @det46
mx (1.5, 3)                   @det16 det42 det203 det210
mzz (2, 1) (2.5, 1)           @det106
mz (2.5, 0.5)                 @det68
mx (2.5, 0)                   @det194 det294
mzz (2, 3) (2.5, 3)           @det1
mz (2.5, 2.5)                 @det71
mx (2.5, 2)                   @det58 det134 det203 det204
mx (2.5, 4)                   @det210 det218
mzz (3.5, 0) (3, 0)           @det3 det75
mzz (3, 2) (3.5, 2)           @det192
mz (3.5, 1.5)                 @det95
mx (3.5, 1)                   @det78 det134 det164 det194
mzz (3, 4) (3.5, 4)           @det239
mz (3.5, 3.5)                 @det40
mx (3.5, 3)                   @det58 det131 det218 det236

--------         10
mxx (0, 0.5) (0, 0)           @det20 det227
mzz (0, 1.5) (0.5, 1.5)       @det5 det220
mxx (1, 1) (1, 1.5)           @det32 det258
mxx (0, 2) (0, 2.5)           @det138 det147
mzz (0, 3.5) (0.5, 3.5)       @det144 det220
mxx (1, 3) (1, 3.5)           @det16 det24
mzz (1, 0.5) (1.5, 0.5)       @det187 det221
mxx (2, 0) (2, 0.5)           @det151 det294
mzz (1, 2.5) (1.5, 2.5)       @det127 det187
mxx (2, 2) (2, 2.5)           @det42 det203
mzz (2, 1.5) (2.5, 1.5)       @det1 det106
mxx (3, 1.5) (3, 1)           @det134 det204
mzz (2, 3.5) (2.5, 3.5)       @det1 det244
mxx (3, 3.5) (3, 3)           @det210 det218
mzz (3.5, 0.5) (3, 0.5)       @det3 det192
mxx (4, 0) (4, 0.5)           @det78 det194
mzz (3, 2.5) (3.5, 2.5)       @det192 det239
mxx (4, 2) (4, 2.5)           @det58 det236
mz (0.5, 0.5)                 @noisy det37 det109
mz (0.5, 2.5)                 @noisy det84 det114
mz (1.5, 1.5)                 @noisy det38 det166
mz (1.5, 3.5)                 @noisy det46 det171
mz (2.5, 0.5)                 @noisy det27 det68
mz (2.5, 2.5)                 @noisy det71 det249
mz (3.5, 1.5)                 @noisy det95 det259
mz (3.5, 3.5)                 @noisy det40 det209

--------         11
mzz (1, 1.5) (0.5, 1.5)       @det5 det220
mxx (0, 1.5) (0, 1)           @det32 det258
mzz (1, 3.5) (0.5, 3.5)       @det144 det220
mxx (0, 3.5) (0, 3)           @det16 det24
mzz (1.5, 0.5) (2, 0.5)       @det187 det221
mxx (1, 0.5) (1, 0)           @det151 det294
mzz (1.5, 2.5) (2, 2.5)       @det127 det187
mxx (1, 2) (1, 2.5)           @det42 det203
mzz (3, 1.5) (2.5, 1.5)       @det1 det106
mxx (2, 1) (2, 1.5)           @det134 det204
mzz (2.5, 3.5) (3, 3.5)       @det1 det244
mxx (2, 3.5) (2, 3)           @det210 det218
mzz (3.5, 0.5) (4, 0.5)       @det3 det192
mxx (3, 0) (3, 0.5)           @det78 det194
mxx (4, 1) (4, 1.5)           @det108 det164
mzz (3.5, 2.5) (4, 2.5)       @det192 det239
mxx (3, 2.5) (3, 2)           @det58 det236
mxx (4, 3.5) (4, 3)           @det131 det181
mzz (0.5, 0) (0, 0)           @noisy det5 det109
mx (0.5, 1)                   @noisy det32 det227 det258 det294
mzz (0, 2) (0.5, 2)           @noisy det114 det220
mx (0.5, 3)                   @noisy det16 det24 det147 det203
mzz (0, 4) (0.5, 4)           @noisy det144 det265
mx (1.5, 0)                   @noisy det151 det294
mzz (1, 1) (1.5, 1)           @noisy det166 det187
mx (1.5, 2)                   @noisy det32 det42 det134 det203
mzz (1, 3) (1.5, 3)           @noisy det127 det171
mx (1.5, 4)                   @noisy det24 det218
mzz (2, 0) (2.5, 0)           @noisy det27 det106
mx (2.5, 1)                   @noisy det78 det134 det151 det204
mzz (2.5, 2) (2, 2)           @noisy det1 det249
mx (2.5, 3)                   @noisy det42 det210 det218 det236
mzz (2, 4) (2.5, 4)           @noisy det244 det292
mx (3.5, 0)                   @noisy det78 det194
mzz (3, 1) (3.5, 1)           @noisy det192 det259
mx (3.5, 2)                   @noisy det58 det108 det204 det236
mzz (3, 3) (3.5, 3)           @noisy det209 det239
mx (3.5, 4)                   @noisy det181 det210

--------         12
mxx (0, 1) (0, 0.5)           @det20 det227
mxx (1, 1.5) (1, 2)           @det32 det258
mx (0.5, 1.5)                 @det32 det251
mz (0, 1.5)                   @det5 det114
mxx (0, 2.5) (0, 3)           @det138 det147
mxx (1, 3.5) (1, 4)           @det16 det24
mx (0.5, 3.5)                 @det24 det269
mz (0, 3.5)                   @det220 det265
mxx (2, 0.5) (2, 1)           @det151 det294
mx (1.5, 0.5)                 @det151 det272
mz (1, 0.5)                   @det5 det109 det166 det221
mxx (2, 3) (2, 2.5)           @det42 det203
mx (1.5, 2.5)                 @det42 det223
mz (1, 2.5)                   @det114 det171 det187 det220
mxx (3, 1.5) (3, 2)           @det134 det204
mx (2.5, 1.5)                 @det204 det233
mz (2, 1.5)                   @det106 det166 det187 det249
mxx (3, 3.5) (3, 4)           @det210 det218
mx (2.5, 3.5)                 @det210 det254
mz (2, 3.5)                   @det1 det127 det171 det292
mxx (4, 0.5) (4, 1)           @det78 det194
mx (3.5, 0.5)                 @det194 det267
mz (3, 0.5)                   @det3 det27 det106 det259
mz (4, 1.5)                   @det192 det259
mxx (4, 2.5) (4, 3)           @det58 det236
mx (3.5, 2.5)                 @det58 det261
mz (3, 2.5)                   @det1 det192 det209 det249
mz (4, 3.5)                   @det209 det239
mxx (0.5, 0.5) (0.5, 0)       @noisy det20 det294
mzz (1, 1) (0.5, 1)           @noisy det5 det109
mxx (0.5, 2.5) (0.5, 2)       @noisy det138 det203
mzz (1, 3) (0.5, 3)           @noisy det114 det220
mzz (1.5, 0) (2, 0)           @noisy det148 det221
mxx (1.5, 1.5) (1.5, 1)       @noisy det134 det258
mzz (1.5, 2) (2, 2)           @noisy det166 det187
mxx (1.5, 3.5) (1.5, 3)       @noisy det16 det218
mzz (1.5, 4) (2, 4)           @noisy det127 det171
mxx (2.5, 0.5) (2.5, 0)       @noisy det78 det294
mzz (3, 1) (2.5, 1)           @noisy det27 det106
mxx (2.5, 2) (2.5, 2.5)       @noisy det203 det236
mzz (2.5, 3) (3, 3)           @noisy det1 det249
mzz (3.5, 0) (4, 0)           @noisy det3 det168
mxx (3.5, 1) (3.5, 1.5)       @noisy det108 det134
mzz (3.5, 2) (4, 2)           @noisy det192 det259
mxx (3.5, 3) (3.5, 3.5)       @noisy det181 det218
mzz (4, 4) (3.5, 4)           @noisy det209 det239

--------         13
mz (0, 0.5)                   @noisy det5 det109
mxx (0, 1.5) (0, 2)           @noisy det66 det258
mx (0.5, 1.5)                 @noisy det66 det251
mz (1, 1.5)                   @noisy det109 det166 det187 det220
mz (0, 2.5)                   @noisy det114 det220
mxx (0, 3.5) (0, 4)           @noisy det16 det89
mx (0.5, 3.5)                 @noisy det89 det269
mz (1, 3.5)                   @noisy det114 det127 det144 det171
mxx (1, 0.5) (1, 1)           @noisy det54 det294
mx (1.5, 0.5)                 @noisy det54 det272
mz (2, 0.5)                   @noisy det27 det106 det148 det187
mxx (1, 2.5) (1, 3)           @noisy det175 det203
mx (1.5, 2.5)                 @noisy det175 det223
mz (2, 2.5)                   @noisy det1 det127 det166 det249
mxx (2, 1.5) (2, 2)           @noisy det134 det279
mx (2.5, 1.5)                 @noisy det233 det279
mz (3, 1.5)                   @noisy det1 det27 det192 det259
mxx (2, 3.5) (2, 4)           @noisy det218 det263
mx (2.5, 3.5)                 @noisy det254 det263
mz (3, 3.5)                   @noisy det209 det239 det244 det249
mxx (3, 1) (3, 0.5)           @noisy det78 det174
mx (3.5, 0.5)                 @noisy det174 det267
mz (4, 0.5)                   @noisy det168 det192
mxx (4, 1.5) (4, 2)           @noisy det108 det238
mxx (3, 2.5) (3, 3)           @noisy det236 det275
mx (3.5, 2.5)                 @noisy det261 det275
mz (4, 2.5)                   @noisy det239 det259
mxx (4, 4) (4, 3.5)           @noisy det48 det181
mxx (0.5, 0.5) (0.5, 1)       @noisy det20 det294
mzz (1, 0) (0.5, 0)           @noisy det5 det109
mxx (0.5, 2.5) (0.5, 3)       @noisy det138 det203
mzz (1, 2) (0.5, 2)           @noisy det114 det220
mzz (1, 4) (0.5, 4)           @noisy det144 det265
mxx (1.5, 1.5) (1.5, 2)       @noisy det134 det258
mzz (1.5, 1) (2, 1)           @noisy det166 det187
mxx (1.5, 4) (1.5, 3.5)       @noisy det16 det218
mzz (2, 3) (1.5, 3)           @noisy det127 det171
mxx (2.5, 0.5) (2.5, 1)       @noisy det78 det294
mzz (2.5, 0) (3, 0)           @noisy det27 det106
mxx (2.5, 2.5) (2.5, 3)       @noisy det203 det236
mzz (2.5, 2) (3, 2)           @noisy det1 det249
mzz (2.5, 4) (3, 4)           @noisy det244 det292
mxx (3.5, 1.5) (3.5, 2)       @noisy det108 det134
mzz (3.5, 1) (4, 1)           @noisy det192 det259
mxx (3.5, 3.5) (3.5, 4)       @noisy det181 det218
mzz (3.5, 3) (4, 3)           @noisy det209 det239
i (0, 1)                      @noisy
i (4, 0)                      @noisy
i (0, 0)                      @noisy
i (3.5, 0)                    @noisy
i (0, 3)                      @noisy
i (2, 0)                      @noisy
i (1.5, 0)                    @noisy

--------         14
mzz (0, 1) (0.5, 1)           @noisy det5 det109
mz (0.5, 0.5)                 @noisy det5 det62
mx (0.5, 0)                   @noisy det21 det294
mzz (0, 3) (0.5, 3)           @noisy det114 det220
mz (0.5, 2.5)                 @noisy det105 det220
mx (0.5, 2)                   @noisy det66 det203 det241 det258
mx (0.5, 4)                   @noisy det16 det89
mzz (1, 0) (1.5, 0)           @noisy det148 det221
mzz (1, 2) (1.5, 2)           @noisy det166 det187
mz (1.5, 1.5)                 @noisy det69 det187
mx (1.5, 1)                   @noisy det54 det66 det134 det294
mzz (1.5, 4) (1, 4)           @noisy det127 det171
mz (1.5, 3.5)                 @noisy det79 det127
mx (1.5, 3)                   @noisy det89 det175 det203 det218
mzz (2, 1) (2.5, 1)           @noisy det27 det106
mz (2.5, 0.5)                 @noisy det81 det106
mx (2.5, 0)                   @noisy det54 det78
mzz (2, 3) (2.5, 3)           @noisy det1 det249
mz (2.5, 2.5)                 @noisy det1 det112
mx (2.5, 2)                   @noisy det134 det175 det236 det279
mx (2.5, 4)                   @noisy det218 det263
mzz (3.5, 0) (3, 0)           @noisy det3 det168
mzz (3, 2) (3.5, 2)           @noisy det192 det259
mz (3.5, 1.5)                 @noisy det101 det192
mx (3.5, 1)                   @noisy det78 det108 det174 det279
mzz (3, 4) (3.5, 4)           @noisy det209 det239
mz (3.5, 3.5)                 @noisy det73 det239
mx (3.5, 3)                   @noisy det181 det236 det263 det275
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (4, 3.5)                    @noisy
i (3, 1.5)                    @noisy
i (3.5, 0.5)                  @noisy
i (3, 1)                      @noisy
i (4, 3)                      @noisy
i (0, 2)                      @noisy
i (0, 2.5)                    @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1, 0.5)                    @noisy
i (0.5, 1.5)                  @noisy
i (1, 3)                      @noisy
i (1.5, 2.5)                  @noisy
i (1, 3.5)                    @noisy
i (2.5, 1.5)                  @noisy
i (4, 2)                      @noisy
i (3, 0.5)                    @noisy
i (4, 2.5)                    @noisy
i (3, 3.5)                    @noisy
i (3.5, 2.5)                  @noisy
i (3, 3)                      @noisy
i (0, 1.5)                    @noisy
i (2, 4)                      @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (2, 1.5)                    @noisy
i (0.5, 3.5)                  @noisy
i (2.5, 3.5)                  @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (4, 1)                      @noisy
i (4, 4)                      @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (1, 1.5)                    @noisy
i (0, 3.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (2, 3.5)                    @noisy
i (1.5, 0.5)                  @noisy

--------         15
mxx (0, 0.5) (0, 0)           @noisy det20 det21
mzz (0, 1.5) (0.5, 1.5)       @noisy det109 det114
mxx (1, 1) (1, 1.5)           @noisy det66 det258
mxx (0, 2) (0, 2.5)           @noisy det138 det241
mzz (0, 3.5) (0.5, 3.5)       @noisy det114 det265
mxx (1, 3) (1, 3.5)           @noisy det16 det89
mzz (1, 0.5) (1.5, 0.5)       @noisy det148 det166
mxx (2, 0) (2, 0.5)           @noisy det54 det294
mzz (1, 2.5) (1.5, 2.5)       @noisy det166 det171
mxx (2, 2) (2, 2.5)           @noisy det175 det203
mzz (2, 1.5) (2.5, 1.5)       @noisy det27 det249
mxx (3, 1.5) (3, 1)           @noisy det134 det279
mzz (2, 3.5) (2.5, 3.5)       @noisy det249 det292
mxx (3, 3.5) (3, 3)           @noisy det218 det263
mzz (3.5, 0.5) (3, 0.5)       @noisy det168 det259
mxx (4, 0) (4, 0.5)           @noisy det78 det174
mzz (3, 2.5) (3.5, 2.5)       @noisy det209 det259
mxx (4, 2) (4, 2.5)           @noisy det236 det275
mz (0.5, 0.5)                 @noisy det62 det237
mz (0.5, 2.5)                 @noisy det92 det105
mz (1.5, 1.5)                 @noisy det69 det289
mz (1.5, 3.5)                 @noisy det79 det129
mz (2.5, 0.5)                 @noisy det81 det140
mz (2.5, 2.5)                 @noisy det112 det231
mz (3.5, 1.5)                 @noisy det101 det282
mz (3.5, 3.5)                 @noisy det73 det213
i (3, 4)                      @noisy
i (4, 3.5)                    @noisy
i (4, 3)                      @noisy
i (3.5, 0)                    @noisy
i (3.5, 3)                    @noisy
i (0.5, 4)                    @noisy
i (1, 0)                      @noisy
i (0.5, 1)                    @noisy
i (2.5, 4)                    @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (3, 0)                      @noisy
i (3.5, 2)                    @noisy
i (0, 1)                      @noisy
i (0.5, 0)                    @noisy
i (2, 4)                      @noisy
i (1, 2)                      @noisy
i (0, 4)                      @noisy
i (2, 1)                      @noisy
i (0.5, 3)                    @noisy
i (2.5, 0)                    @noisy
i (1.5, 4)                    @noisy
i (1.5, 1)                    @noisy
i (2.5, 3)                    @noisy
i (3, 2)                      @noisy
i (4, 1.5)                    @noisy
i (4, 1)                      @noisy
i (3.5, 4)                    @noisy
i (4, 4)                      @noisy
i (3.5, 1)                    @noisy
i (0, 3)                      @noisy
i (0.5, 2)                    @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (2.5, 2)                    @noisy
i (1.5, 0)                    @noisy
i (1.5, 3)                    @noisy

--------         16
mzz (1, 1.5) (0.5, 1.5)       @noisy det109 det114
mxx (0, 1.5) (0, 1)           @noisy det66 det258
mzz (1, 3.5) (0.5, 3.5)       @noisy det114 det265
mxx (0, 3.5) (0, 3)           @noisy det16 det89
mzz (1.5, 0.5) (2, 0.5)       @noisy det148 det166
mxx (1, 0.5) (1, 0)           @noisy det54 det294
mzz (1.5, 2.5) (2, 2.5)       @noisy det166 det171
mxx (1, 2) (1, 2.5)           @noisy det175 det203
mzz (3, 1.5) (2.5, 1.5)       @noisy det27 det249
mxx (2, 1) (2, 1.5)           @noisy det134 det279
mzz (2.5, 3.5) (3, 3.5)       @noisy det249 det292
mxx (2, 3.5) (2, 3)           @noisy det218 det263
mzz (3.5, 0.5) (4, 0.5)       @noisy det168 det259
mxx (3, 0) (3, 0.5)           @noisy det78 det174
mxx (4, 1) (4, 1.5)           @noisy det108 det238
mzz (3.5, 2.5) (4, 2.5)       @noisy det209 det259
mxx (3, 2.5) (3, 2)           @noisy det236 det275
mxx (4, 3.5) (4, 3)           @noisy det48 det181
mzz (0.5, 0) (0, 0)           @noisy det109 det237
mx (0.5, 1)                   @noisy det20 det54 det66 det258
mzz (0, 2) (0.5, 2)           @noisy det92 det114
mx (0.5, 3)                   @noisy det16 det89 det138 det175
mzz (0, 4) (0.5, 4)           @noisy det113 det265
mx (1.5, 0)                   @noisy det54 det294
mzz (1, 1) (1.5, 1)           @noisy det166 det289
mx (1.5, 2)                   @noisy det175 det203 det258 det279
mzz (1, 3) (1.5, 3)           @noisy det129 det171
mx (1.5, 4)                   @noisy det16 det263
mzz (2, 0) (2.5, 0)           @noisy det27 det140
mx (2.5, 1)                   @noisy det134 det174 det279 det294
mzz (2.5, 2) (2, 2)           @noisy det231 det249
mx (2.5, 3)                   @noisy det203 det218 det263 det275
mzz (2, 4) (2.5, 4)           @noisy det158 det292
mx (3.5, 0)                   @noisy det78 det174
mzz (3, 1) (3.5, 1)           @noisy det259 det282
mx (3.5, 2)                   @noisy det134 det236 det238 det275
mzz (3, 3) (3.5, 3)           @noisy det209 det213
mx (3.5, 4)                   @noisy det48 det218
i (4, 4)                      @noisy
i (0.5, 0.5)                  @noisy
i (3.5, 1.5)                  @noisy
i (4, 0)                      @noisy
i (1.5, 1.5)                  @noisy
i (3, 4)                      @noisy
i (2.5, 0.5)                  @noisy
i (0, 0.5)                    @noisy
i (0.5, 2.5)                  @noisy
i (3.5, 3.5)                  @noisy
i (4, 2)                      @noisy
i (1, 4)                      @noisy
i (2.5, 2.5)                  @noisy
i (0, 2.5)                    @noisy
i (1.5, 3.5)                  @noisy

--------         17
mxx (0, 1) (0, 0.5)           @noisy det20 det21
mxx (1, 1.5) (1, 2)           @noisy det66 det258
mx (0.5, 1.5)                 @noisy det250 det258
mz (0, 1.5)                   @noisy det92 det109
mxx (0, 2.5) (0, 3)           @noisy det138 det241
mxx (1, 3.5) (1, 4)           @noisy det16 det89
mx (0.5, 3.5)                 @noisy det16 det286
mz (0, 3.5)                   @noisy det113 det114
mxx (2, 0.5) (2, 1)           @noisy det54 det294
mx (1.5, 0.5)                 @noisy det271 det294
mz (1, 0.5)                   @noisy det109 det148 det237 det289
mxx (2, 3) (2, 2.5)           @noisy det175 det203
mx (1.5, 2.5)                 @noisy det203 det287
mz (1, 2.5)                   @noisy det92 det114 det129 det166
mxx (3, 1.5) (3, 2)           @noisy det134 det279
mx (2.5, 1.5)                 @noisy det0 det134
mz (2, 1.5)                   @noisy det27 det166 det231 det289
mxx (3, 3.5) (3, 4)           @noisy det218 det263
mx (2.5, 3.5)                 @noisy det218 det253
mz (2, 3.5)                   @noisy det129 det158 det171 det249
mxx (4, 0.5) (4, 1)           @noisy det78 det174
mx (3.5, 0.5)                 @noisy det78 det266
mz (3, 0.5)                   @noisy det27 det140 det168 det282
mz (4, 1.5)                   @noisy det259 det282
mxx (4, 2.5) (4, 3)           @noisy det236 det275
mx (3.5, 2.5)                 @noisy det236 det281
mz (3, 2.5)                   @noisy det213 det231 det249 det259
mz (4, 3.5)                   @noisy det209 det213
mxx (0.5, 0.5) (0.5, 0)       @noisy det21 det54
mzz (1, 1) (0.5, 1)           @noisy det109 det237
mxx (0.5, 2.5) (0.5, 2)       @noisy det175 det241
mzz (1, 3) (0.5, 3)           @noisy det92 det114
mzz (1.5, 0) (2, 0)           @noisy det148 det262
mxx (1.5, 1.5) (1.5, 1)       @noisy det66 det279
mzz (1.5, 2) (2, 2)           @noisy det166 det289
mxx (1.5, 3.5) (1.5, 3)       @noisy det89 det263
mzz (1.5, 4) (2, 4)           @noisy det129 det171
mxx (2.5, 0.5) (2.5, 0)       @noisy det54 det174
mzz (3, 1) (2.5, 1)           @noisy det27 det140
mxx (2.5, 2) (2.5, 2.5)       @noisy det175 det275
mzz (2.5, 3) (3, 3)           @noisy det231 det249
mzz (3.5, 0) (4, 0)           @noisy det44 det168
mxx (3.5, 1) (3.5, 1.5)       @noisy det238 det279
mzz (3.5, 2) (4, 2)           @noisy det259 det282
mxx (3.5, 3) (3.5, 3.5)       @noisy det48 det263
mzz (4, 4) (3.5, 4)           @noisy det209 det213
i (0, 4)                      @noisy
i (0, 0)                      @noisy
i (3, 0)                      @noisy
i (0, 2)                      @noisy
i (0.5, 4)                    @noisy
i (1, 0)                      @noisy
i (2.5, 4)                    @noisy

--------         18
mz (0, 0.5)                   @noisy det109 det237
mxx (0, 1.5) (0, 2)           @noisy det66 det76
mx (0.5, 1.5)                 @noisy det76 det250
mz (1, 1.5)                   @noisy det114 det166 det237 det289
mz (0, 2.5)                   @noisy det92 det114
mxx (0, 3.5) (0, 4)           @noisy det89 det155
mx (0.5, 3.5)                 @noisy det155 det286
mz (1, 3.5)                   @noisy det92 det129 det171 det265
mxx (1, 0.5) (1, 1)           @noisy det54 det93
mx (1.5, 0.5)                 @noisy det93 det271
mz (2, 0.5)                   @noisy det27 det140 det166 det262
mxx (1, 2.5) (1, 3)           @noisy det175 det240
mx (1.5, 2.5)                 @noisy det240 det287
mz (2, 2.5)                   @noisy det171 det231 det249 det289
mxx (2, 1.5) (2, 2)           @noisy det8 det279
mx (2.5, 1.5)                 @noisy det0 det8
mz (3, 1.5)                   @noisy det140 det249 det259 det282
mxx (2, 3.5) (2, 4)           @noisy det139 det263
mx (2.5, 3.5)                 @noisy det139 det253
mz (3, 3.5)                   @noisy det209 det213 det231 det292
mxx (3, 1) (3, 0.5)           @noisy det141 det174
mx (3.5, 0.5)                 @noisy det141 det266
mz (4, 0.5)                   @noisy det44 det259
mxx (4, 1.5) (4, 2)           @noisy det238 det247
mxx (3, 2.5) (3, 3)           @noisy det143 det275
mx (3.5, 2.5)                 @noisy det143 det281
mz (4, 2.5)                   @noisy det209 det282
mxx (4, 4) (4, 3.5)           @noisy det48 det285
mxx (0.5, 0.5) (0.5, 1)       @noisy det21 det54
mzz (1, 0) (0.5, 0)           @noisy det109 det237
mxx (0.5, 2.5) (0.5, 3)       @noisy det175 det241
mzz (1, 2) (0.5, 2)           @noisy det92 det114
mzz (1, 4) (0.5, 4)           @noisy det113 det265
mxx (1.5, 1.5) (1.5, 2)       @noisy det66 det279
mzz (1.5, 1) (2, 1)           @noisy det166 det289
mxx (1.5, 4) (1.5, 3.5)       @noisy det89 det263
mzz (2, 3) (1.5, 3)           @noisy det129 det171
mxx (2.5, 0.5) (2.5, 1)       @noisy det54 det174
mzz (2.5, 0) (3, 0)           @noisy det27 det140
mxx (2.5, 2.5) (2.5, 3)       @noisy det175 det275
mzz (2.5, 2) (3, 2)           @noisy det231 det249
mzz (2.5, 4) (3, 4)           @noisy det158 det292
mxx (3.5, 1.5) (3.5, 2)       @noisy det238 det279
mzz (3.5, 1) (4, 1)           @noisy det259 det282
mxx (3.5, 3.5) (3.5, 4)       @noisy det48 det263
mzz (3.5, 3) (4, 3)           @noisy det209 det213
i (0, 1)                      @noisy
i (4, 0)                      @noisy
i (0, 0)                      @noisy
i (3.5, 0)                    @noisy
i (0, 3)                      @noisy
i (2, 0)                      @noisy
i (1.5, 0)                    @noisy

--------         19
mzz (0, 1) (0.5, 1)           @noisy det109 det237
mz (0.5, 0.5)                 @noisy det109 det122
mx (0.5, 0)                   @noisy det36 det54
mzz (0, 3) (0.5, 3)           @noisy det92 det114
mz (0.5, 2.5)                 @noisy det111 det114
mx (0.5, 2)                   @noisy det66 det76 det175 det182
mx (0.5, 4)                   @noisy det89 det155
mzz (1, 0) (1.5, 0)           @noisy det148 det262
mzz (1, 2) (1.5, 2)           @noisy det166 det289
mz (1.5, 1.5)                 @noisy det125 det166
mx (1.5, 1)                   @noisy det54 det76 det93 det279
mzz (1.5, 4) (1, 4)           @noisy det129 det171
mz (1.5, 3.5)                 @noisy det119 det171
mx (1.5, 3)                   @noisy det155 det175 det240 det263
mzz (2, 1) (2.5, 1)           @noisy det27 det140
mz (2.5, 0.5)                 @noisy det27 det120
mx (2.5, 0)                   @noisy det93 det174
mzz (2, 3) (2.5, 3)           @noisy det231 det249
mz (2.5, 2.5)                 @noisy det115 det249
mx (2.5, 2)                   @noisy det8 det240 det275 det279
mx (2.5, 4)                   @noisy det139 det263
mzz (3.5, 0) (3, 0)           @noisy det44 det168
mzz (3, 2) (3.5, 2)           @noisy det259 det282
mz (3.5, 1.5)                 @noisy det110 det259
mx (3.5, 1)                   @noisy det8 det141 det174 det238
mzz (3, 4) (3.5, 4)           @noisy det209 det213
mz (3.5, 3.5)                 @noisy det128 det209
mx (3.5, 3)                   @noisy det48 det139 det143 det275
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (4, 3.5)                    @noisy
i (3, 1.5)                    @noisy
i (3.5, 0.5)                  @noisy
i (3, 1)                      @noisy
i (4, 3)                      @noisy
i (0, 2)                      @noisy
i (0, 2.5)                    @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1, 0.5)                    @noisy
i (0.5, 1.5)                  @noisy
i (1, 3)                      @noisy
i (1.5, 2.5)                  @noisy
i (1, 3.5)                    @noisy
i (2.5, 1.5)                  @noisy
i (4, 2)                      @noisy
i (3, 0.5)                    @noisy
i (4, 2.5)                    @noisy
i (3, 3.5)                    @noisy
i (3.5, 2.5)                  @noisy
i (3, 3)                      @noisy
i (0, 1.5)                    @noisy
i (2, 4)                      @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (2, 1.5)                    @noisy
i (0.5, 3.5)                  @noisy
i (2.5, 3.5)                  @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (4, 1)                      @noisy
i (4, 4)                      @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (1, 1.5)                    @noisy
i (0, 3.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (2, 3.5)                    @noisy
i (1.5, 0.5)                  @noisy

--------         20
mxx (0, 0.5) (0, 0)           @noisy det21 det36
mzz (0, 1.5) (0.5, 1.5)       @noisy det92 det237
mxx (1, 1) (1, 1.5)           @noisy det66 det76
mxx (0, 2) (0, 2.5)           @noisy det182 det241
mzz (0, 3.5) (0.5, 3.5)       @noisy det92 det113
mxx (1, 3) (1, 3.5)           @noisy det89 det155
mzz (1, 0.5) (1.5, 0.5)       @noisy det262 det289
mxx (2, 0) (2, 0.5)           @noisy det54 det93
mzz (1, 2.5) (1.5, 2.5)       @noisy det129 det289
mxx (2, 2) (2, 2.5)           @noisy det175 det240
mzz (2, 1.5) (2.5, 1.5)       @noisy det140 det231
mxx (3, 1.5) (3, 1)           @noisy det8 det279
mzz (2, 3.5) (2.5, 3.5)       @noisy det158 det231
mxx (3, 3.5) (3, 3)           @noisy det139 det263
mzz (3.5, 0.5) (3, 0.5)       @noisy det44 det282
mxx (4, 0) (4, 0.5)           @noisy det141 det174
mzz (3, 2.5) (3.5, 2.5)       @noisy det213 det282
mxx (4, 2) (4, 2.5)           @noisy det143 det275
mz (0.5, 0.5)                 @noisy det122 det295
mz (0.5, 2.5)                 @noisy det111 det183
mz (1.5, 1.5)                 @noisy det125 det159
mz (1.5, 3.5)                 @noisy det9 det119
mz (2.5, 0.5)                 @noisy det120 det291
mz (2.5, 2.5)                 @noisy det115 det150
mz (3.5, 1.5)                 @noisy det110 det189
mz (3.5, 3.5)                 @noisy det128 det273
i (3, 4)                      @noisy
i (4, 3.5)                    @noisy
i (4, 3)                      @noisy
i (3.5, 0)                    @noisy
i (3.5, 3)                    @noisy
i (0.5, 4)                    @noisy
i (1, 0)                      @noisy
i (0.5, 1)                    @noisy
i (2.5, 4)                    @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (3, 0)                      @noisy
i (3.5, 2)                    @noisy
i (0, 1)                      @noisy
i (0.5, 0)                    @noisy
i (2, 4)                      @noisy
i (1, 2)                      @noisy
i (0, 4)                      @noisy
i (2, 1)                      @noisy
i (0.5, 3)                    @noisy
i (2.5, 0)                    @noisy
i (1.5, 4)                    @noisy
i (1.5, 1)                    @noisy
i (2.5, 3)                    @noisy
i (3, 2)                      @noisy
i (4, 1.5)                    @noisy
i (4, 1)                      @noisy
i (3.5, 4)                    @noisy
i (4, 4)                      @noisy
i (3.5, 1)                    @noisy
i (0, 3)                      @noisy
i (0.5, 2)                    @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (2.5, 2)                    @noisy
i (1.5, 0)                    @noisy
i (1.5, 3)                    @noisy

--------         21
mzz (1, 1.5) (0.5, 1.5)       @noisy det92 det237
mxx (0, 1.5) (0, 1)           @noisy det66 det76
mzz (1, 3.5) (0.5, 3.5)       @noisy det92 det113
mxx (0, 3.5) (0, 3)           @noisy det89 det155
mzz (1.5, 0.5) (2, 0.5)       @noisy det262 det289
mxx (1, 0.5) (1, 0)           @noisy det54 det93
mzz (1.5, 2.5) (2, 2.5)       @noisy det129 det289
mxx (1, 2) (1, 2.5)           @noisy det175 det240
mzz (3, 1.5) (2.5, 1.5)       @noisy det140 det231
mxx (2, 1) (2, 1.5)           @noisy det8 det279
mzz (2.5, 3.5) (3, 3.5)       @noisy det158 det231
mxx (2, 3.5) (2, 3)           @noisy det139 det263
mzz (3.5, 0.5) (4, 0.5)       @noisy det44 det282
mxx (3, 0) (3, 0.5)           @noisy det141 det174
mxx (4, 1) (4, 1.5)           @noisy det238 det247
mzz (3.5, 2.5) (4, 2.5)       @noisy det213 det282
mxx (3, 2.5) (3, 2)           @noisy det143 det275
mxx (4, 3.5) (4, 3)           @noisy det48 det285
mzz (0.5, 0) (0, 0)           @noisy det237 det295
mx (0.5, 1)                   @noisy det21 det66 det76 det93
mzz (0, 2) (0.5, 2)           @noisy det92 det183
mx (0.5, 3)                   @noisy det89 det155 det240 det241
mzz (0, 4) (0.5, 4)           @noisy det113 det163
mx (1.5, 0)                   @noisy det54 det93
mzz (1, 1) (1.5, 1)           @noisy det159 det289
mx (1.5, 2)                   @noisy det8 det66 det175 det240
mzz (1, 3) (1.5, 3)           @noisy det9 det129
mx (1.5, 4)                   @noisy det89 det139
mzz (2, 0) (2.5, 0)           @noisy det140 det291
mx (2.5, 1)                   @noisy det8 det54 det141 det279
mzz (2.5, 2) (2, 2)           @noisy det150 det231
mx (2.5, 3)                   @noisy det139 det143 det175 det263
mzz (2, 4) (2.5, 4)           @noisy det158 det245
mx (3.5, 0)                   @noisy det141 det174
mzz (3, 1) (3.5, 1)           @noisy det189 det282
mx (3.5, 2)                   @noisy det143 det247 det275 det279
mzz (3, 3) (3.5, 3)           @noisy det213 det273
mx (3.5, 4)                   @noisy det263 det285
i (4, 4)                      @noisy
i (0.5, 0.5)                  @noisy
i (3.5, 1.5)                  @noisy
i (4, 0)                      @noisy
i (1.5, 1.5)                  @noisy
i (3, 4)                      @noisy
i (2.5, 0.5)                  @noisy
i (0, 0.5)                    @noisy
i (0.5, 2.5)                  @noisy
i (3.5, 3.5)                  @noisy
i (4, 2)                      @noisy
i (1, 4)                      @noisy
i (2.5, 2.5)                  @noisy
i (0, 2.5)                    @noisy
i (1.5, 3.5)                  @noisy

--------         22
mxx (0, 1) (0, 0.5)           @noisy det21 det36
mxx (1, 1.5) (1, 2)           @noisy det66 det76
mx (0.5, 1.5)                 @noisy det18 det66
mz (0, 1.5)                   @noisy det183 det237
mxx (0, 2.5) (0, 3)           @noisy det182 det241
mxx (1, 3.5) (1, 4)           @noisy det89 det155
mx (0.5, 3.5)                 @noisy det89 det278
mz (0, 3.5)                   @noisy det92 det163
mxx (2, 0.5) (2, 1)           @noisy det54 det93
mx (1.5, 0.5)                 @noisy det54 det280
mz (1, 0.5)                   @noisy det159 det237 det262 det295
mxx (2, 3) (2, 2.5)           @noisy det175 det240
mx (1.5, 2.5)                 @noisy det29 det175
mz (1, 2.5)                   @noisy det9 det92 det183 det289
mxx (3, 1.5) (3, 2)           @noisy det8 det279
mx (2.5, 1.5)                 @noisy det15 det279
mz (2, 1.5)                   @noisy det140 det150 det159 det289
mxx (3, 3.5) (3, 4)           @noisy det139 det263
mx (2.5, 3.5)                 @noisy det22 det263
mz (2, 3.5)                   @noisy det9 det129 det231 det245
mxx (4, 0.5) (4, 1)           @noisy det141 det174
mx (3.5, 0.5)                 @noisy det174 det297
mz (3, 0.5)                   @noisy det44 det140 det189 det291
mz (4, 1.5)                   @noisy det189 det282
mxx (4, 2.5) (4, 3)           @noisy det143 det275
mx (3.5, 2.5)                 @noisy det275 det288
mz (3, 2.5)                   @noisy det150 det231 det273 det282
mz (4, 3.5)                   @noisy det213 det273
mxx (0.5, 0.5) (0.5, 0)       @noisy det36 det93
mzz (1, 1) (0.5, 1)           @noisy det237 det295
mxx (0.5, 2.5) (0.5, 2)       @noisy det182 det240
mzz (1, 3) (0.5, 3)           @noisy det92 det183
mzz (1.5, 0) (2, 0)           @noisy det207 det262
mxx (1.5, 1.5) (1.5, 1)       @noisy det8 det76
mzz (1.5, 2) (2, 2)           @noisy det159 det289
mxx (1.5, 3.5) (1.5, 3)       @noisy det139 det155
mzz (1.5, 4) (2, 4)           @noisy det9 det129
mxx (2.5, 0.5) (2.5, 0)       @noisy det93 det141
mzz (3, 1) (2.5, 1)           @noisy det140 det291
mxx (2.5, 2) (2.5, 2.5)       @noisy det143 det240
mzz (2.5, 3) (3, 3)           @noisy det150 det231
mzz (3.5, 0) (4, 0)           @noisy det44 det85
mxx (3.5, 1) (3.5, 1.5)       @noisy det8 det247
mzz (3.5, 2) (4, 2)           @noisy det189 det282
mxx (3.5, 3) (3.5, 3.5)       @noisy det139 det285
mzz (4, 4) (3.5, 4)           @noisy det213 det273
i (0, 4)                      @noisy
i (0, 0)                      @noisy
i (3, 0)                      @noisy
i (0, 2)                      @noisy
i (0.5, 4)                    @noisy
i (1, 0)                      @noisy
i (2.5, 4)                    @noisy

--------         23
mz (0, 0.5)                   @noisy det237 det295
mxx (0, 1.5) (0, 2)           @noisy det76 det96
mx (0.5, 1.5)                 @noisy det18 det96
mz (1, 1.5)                   @noisy det92 det159 det289 det295
mz (0, 2.5)                   @noisy det92 det183
mxx (0, 3.5) (0, 4)           @noisy det103 det155
mx (0.5, 3.5)                 @noisy det103 det278
mz (1, 3.5)                   @noisy det9 det113 det129 det183
mxx (1, 0.5) (1, 1)           @noisy det93 det116
mx (1.5, 0.5)                 @noisy det116 det280
mz (2, 0.5)                   @noisy det140 det207 det289 det291
mxx (1, 2.5) (1, 3)           @noisy det240 det296
mx (1.5, 2.5)                 @noisy det29 det296
mz (2, 2.5)                   @noisy det129 det150 det159 det231
mxx (2, 1.5) (2, 2)           @noisy det8 det64
mx (2.5, 1.5)                 @noisy det15 det64
mz (3, 1.5)                   @noisy det189 det231 det282 det291
mxx (2, 3.5) (2, 4)           @noisy det139 det160
mx (2.5, 3.5)                 @noisy det22 det160
mz (3, 3.5)                   @noisy det150 det158 det213 det273
mxx (3, 1) (3, 0.5)           @noisy det121 det141
mx (3.5, 0.5)                 @noisy det121 det297
mz (4, 0.5)                   @noisy det85 det282
mxx (4, 1.5) (4, 2)           @noisy det247 det276
mxx (3, 2.5) (3, 3)           @noisy det88 det143
mx (3.5, 2.5)                 @noisy det88 det288
mz (4, 2.5)                   @noisy det189 det213
mxx (4, 4) (4, 3.5)           @noisy det52 det285
mxx (0.5, 0.5) (0.5, 1)       @noisy det36 det93
mzz (1, 0) (0.5, 0)           @noisy det237 det295
mxx (0.5, 2.5) (0.5, 3)       @noisy det182 det240
mzz (1, 2) (0.5, 2)           @noisy det92 det183
mzz (1, 4) (0.5, 4)           @noisy det113 det163
mxx (1.5, 1.5) (1.5, 2)       @noisy det8 det76
mzz (1.5, 1) (2, 1)           @noisy det159 det289
mxx (1.5, 4) (1.5, 3.5)       @noisy det139 det155
mzz (2, 3) (1.5, 3)           @noisy det9 det129
mxx (2.5, 0.5) (2.5, 1)       @noisy det93 det141
mzz (2.5, 0) (3, 0)           @noisy det140 det291
mxx (2.5, 2.5) (2.5, 3)       @noisy det143 det240
mzz (2.5, 2) (3, 2)           @noisy det150 det231
mzz (2.5, 4) (3, 4)           @noisy det158 det245
mxx (3.5, 1.5) (3.5, 2)       @noisy det8 det247
mzz (3.5, 1) (4, 1)           @noisy det189 det282
mxx (3.5, 3.5) (3.5, 4)       @noisy det139 det285
mzz (3.5, 3) (4, 3)           @noisy det213 det273
i (0, 1)                      @noisy
i (4, 0)                      @noisy
i (0, 0)                      @noisy
i (3.5, 0)                    @noisy
i (0, 3)                      @noisy
i (2, 0)                      @noisy
i (1.5, 0)                    @noisy

--------         24
mzz (0, 1) (0.5, 1)           @noisy det237 det295
mz (0.5, 0.5)                 @noisy det126 det237
mx (0.5, 0)                   @noisy det80 det93
mzz (0, 3) (0.5, 3)           @noisy det92 det183
mz (0.5, 2.5)                 @noisy det92 det123
mx (0.5, 2)                   @noisy det34 det76 det96 det240
mx (0.5, 4)                   @noisy det103 det155
mzz (1, 0) (1.5, 0)           @noisy det207 det262
mzz (1, 2) (1.5, 2)           @noisy det159 det289
mz (1.5, 1.5)                 @noisy det132 det289
mx (1.5, 1)                   @noisy det8 det93 det96 det116
mzz (1.5, 4) (1, 4)           @noisy det9 det129
mz (1.5, 3.5)                 @noisy det129 det137
mx (1.5, 3)                   @noisy det103 det139 det240 det296
mzz (2, 1) (2.5, 1)           @noisy det140 det291
mz (2.5, 0.5)                 @noisy det140 det142
mx (2.5, 0)                   @noisy det116 det141
mzz (2, 3) (2.5, 3)           @noisy det150 det231
mz (2.5, 2.5)                 @noisy det130 det231
mx (2.5, 2)                   @noisy det8 det64 det143 det296
mx (2.5, 4)                   @noisy det139 det160
mzz (3.5, 0) (3, 0)           @noisy det44 det85
mzz (3, 2) (3.5, 2)           @noisy det189 det282
mz (3.5, 1.5)                 @noisy det124 det282
mx (3.5, 1)                   @noisy det64 det121 det141 det247
mzz (3, 4) (3.5, 4)           @noisy det213 det273
mz (3.5, 3.5)                 @noisy det135 det213
mx (3.5, 3)                   @noisy det88 det143 det160 det285
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (4, 3.5)                    @noisy
i (3, 1.5)                    @noisy
i (3.5, 0.5)                  @noisy
i (3, 1)                      @noisy
i (4, 3)                      @noisy
i (0, 2)                      @noisy
i (0, 2.5)                    @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1, 0.5)                    @noisy
i (0.5, 1.5)                  @noisy
i (1, 3)                      @noisy
i (1.5, 2.5)                  @noisy
i (1, 3.5)                    @noisy
i (2.5, 1.5)                  @noisy
i (4, 2)                      @noisy
i (3, 0.5)                    @noisy
i (4, 2.5)                    @noisy
i (3, 3.5)                    @noisy
i (3.5, 2.5)                  @noisy
i (3, 3)                      @noisy
i (0, 1.5)                    @noisy
i (2, 4)                      @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (2, 1.5)                    @noisy
i (0.5, 3.5)                  @noisy
i (2.5, 3.5)                  @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (4, 1)                      @noisy
i (4, 4)                      @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (1, 1.5)                    @noisy
i (0, 3.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (2, 3.5)                    @noisy
i (1.5, 0.5)                  @noisy

--------         25
mxx (0, 0.5) (0, 0)           @noisy det36 det80
mzz (0, 1.5) (0.5, 1.5)       @noisy det183 det295
mxx (1, 1) (1, 1.5)           @noisy det76 det96
mxx (0, 2) (0, 2.5)           @noisy det34 det182
mzz (0, 3.5) (0.5, 3.5)       @noisy det163 det183
mxx (1, 3) (1, 3.5)           @noisy det103 det155
mzz (1, 0.5) (1.5, 0.5)       @noisy det159 det207
mxx (2, 0) (2, 0.5)           @noisy det93 det116
mzz (1, 2.5) (1.5, 2.5)       @noisy det9 det159
mxx (2, 2) (2, 2.5)           @noisy det240 det296
mzz (2, 1.5) (2.5, 1.5)       @noisy det150 det291
mxx (3, 1.5) (3, 1)           @noisy det8 det64
mzz (2, 3.5) (2.5, 3.5)       @noisy det150 det245
mxx (3, 3.5) (3, 3)           @noisy det139 det160
mzz (3.5, 0.5) (3, 0.5)       @noisy det85 det189
mxx (4, 0) (4, 0.5)           @noisy det121 det141
mzz (3, 2.5) (3.5, 2.5)       @noisy det189 det273
mxx (4, 2) (4, 2.5)           @noisy det88 det143
mz (0.5, 0.5)                 @noisy det126 det179
mz (0.5, 2.5)                 @noisy det123 det274
mz (1.5, 1.5)                 @noisy det132 det243
mz (1.5, 3.5)                 @noisy det137 det229
mz (2.5, 0.5)                 @noisy det6 det142
mz (2.5, 2.5)                 @noisy det130 det283
mz (3.5, 1.5)                 @noisy det28 det124
mz (3.5, 3.5)                 @noisy det51 det135
i (3, 4)                      @noisy
i (4, 3.5)                    @noisy
i (4, 3)                      @noisy
i (3.5, 0)                    @noisy
i (3.5, 3)                    @noisy
i (0.5, 4)                    @noisy
i (1, 0)                      @noisy
i (0.5, 1)                    @noisy
i (2.5, 4)                    @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (3, 0)                      @noisy
i (3.5, 2)                    @noisy
i (0, 1)                      @noisy
i (0.5, 0)                    @noisy
i (2, 4)                      @noisy
i (1, 2)                      @noisy
i (0, 4)                      @noisy
i (2, 1)                      @noisy
i (0.5, 3)                    @noisy
i (2.5, 0)                    @noisy
i (1.5, 4)                    @noisy
i (1.5, 1)                    @noisy
i (2.5, 3)                    @noisy
i (3, 2)                      @noisy
i (4, 1.5)                    @noisy
i (4, 1)                      @noisy
i (3.5, 4)                    @noisy
i (4, 4)                      @noisy
i (3.5, 1)                    @noisy
i (0, 3)                      @noisy
i (0.5, 2)                    @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (2.5, 2)                    @noisy
i (1.5, 0)                    @noisy
i (1.5, 3)                    @noisy

--------         26
mzz (1, 1.5) (0.5, 1.5)       @noisy det183 det295
mxx (0, 1.5) (0, 1)           @noisy det76 det96
mzz (1, 3.5) (0.5, 3.5)       @noisy det163 det183
mxx (0, 3.5) (0, 3)           @noisy det103 det155
mzz (1.5, 0.5) (2, 0.5)       @noisy det159 det207
mxx (1, 0.5) (1, 0)           @noisy det93 det116
mzz (1.5, 2.5) (2, 2.5)       @noisy det9 det159
mxx (1, 2) (1, 2.5)           @noisy det240 det296
mzz (3, 1.5) (2.5, 1.5)       @noisy det150 det291
mxx (2, 1) (2, 1.5)           @noisy det8 det64
mzz (2.5, 3.5) (3, 3.5)       @noisy det150 det245
mxx (2, 3.5) (2, 3)           @noisy det139 det160
mzz (3.5, 0.5) (4, 0.5)       @noisy det85 det189
mxx (3, 0) (3, 0.5)           @noisy det121 det141
mxx (4, 1) (4, 1.5)           @noisy det247 det276
mzz (3.5, 2.5) (4, 2.5)       @noisy det189 det273
mxx (3, 2.5) (3, 2)           @noisy det88 det143
mxx (4, 3.5) (4, 3)           @noisy det52 det285
mzz (0.5, 0) (0, 0)           @noisy det179 det295
mx (0.5, 1)                   @noisy det36 det76 det96 det116
mzz (0, 2) (0.5, 2)           @noisy det183 det274
mx (0.5, 3)                   @noisy det103 det155 det182 det296
mzz (0, 4) (0.5, 4)           @noisy det63 det163
mx (1.5, 0)                   @noisy det93 det116
mzz (1, 1) (1.5, 1)           @noisy det159 det243
mx (1.5, 2)                   @noisy det64 det76 det240 det296
mzz (1, 3) (1.5, 3)           @noisy det9 det229
mx (1.5, 4)                   @noisy det155 det160
mzz (2, 0) (2.5, 0)           @noisy det6 det291
mx (2.5, 1)                   @noisy det8 det64 det93 det121
mzz (2.5, 2) (2, 2)           @noisy det150 det283
mx (2.5, 3)                   @noisy det88 det139 det160 det240
mzz (2, 4) (2.5, 4)           @noisy det245 det268
mx (3.5, 0)                   @noisy det121 det141
mzz (3, 1) (3.5, 1)           @noisy det28 det189
mx (3.5, 2)                   @noisy det8 det88 det143 det276
mzz (3, 3) (3.5, 3)           @noisy det51 det273
mx (3.5, 4)                   @noisy det52 det139
i (4, 4)                      @noisy
i (0.5, 0.5)                  @noisy
i (3.5, 1.5)                  @noisy
i (4, 0)                      @noisy
i (1.5, 1.5)                  @noisy
i (3, 4)                      @noisy
i (2.5, 0.5)                  @noisy
i (0, 0.5)                    @noisy
i (0.5, 2.5)                  @noisy
i (3.5, 3.5)                  @noisy
i (4, 2)                      @noisy
i (1, 4)                      @noisy
i (2.5, 2.5)                  @noisy
i (0, 2.5)                    @noisy
i (1.5, 3.5)                  @noisy

--------         27
mxx (0, 1) (0, 0.5)           @noisy det36 det80
mxx (1, 1.5) (1, 2)           @noisy det76 det96
mx (0.5, 1.5)                 @noisy det13 det76
mz (0, 1.5)                   @noisy det274 det295
mxx (0, 2.5) (0, 3)           @noisy det34 det182
mxx (1, 3.5) (1, 4)           @noisy det103 det155
mx (0.5, 3.5)                 @noisy det155 det299
mz (0, 3.5)                   @noisy det63 det183
mxx (2, 0.5) (2, 1)           @noisy det93 det116
mx (1.5, 0.5)                 @noisy det2 det93
mz (1, 0.5)                   @noisy det179 det207 det243 det295
mxx (2, 3) (2, 2.5)           @noisy det240 det296
mx (1.5, 2.5)                 @noisy det23 det240
mz (1, 2.5)                   @noisy det159 det183 det229 det274
mxx (3, 1.5) (3, 2)           @noisy det8 det64
mx (2.5, 1.5)                 @noisy det8 det11
mz (2, 1.5)                   @noisy det159 det243 det283 det291
mxx (3, 3.5) (3, 4)           @noisy det139 det160
mx (2.5, 3.5)                 @noisy det17 det139
mz (2, 3.5)                   @noisy det9 det150 det229 det268
mxx (4, 0.5) (4, 1)           @noisy det121 det141
mx (3.5, 0.5)                 @noisy det141 det293
mz (3, 0.5)                   @noisy det6 det28 det85 det291
mz (4, 1.5)                   @noisy det28 det189
mxx (4, 2.5) (4, 3)           @noisy det88 det143
mx (3.5, 2.5)                 @noisy det10 det143
mz (3, 2.5)                   @noisy det51 det150 det189 det283
mz (4, 3.5)                   @noisy det51 det273
mxx (0.5, 0.5) (0.5, 0)       @noisy det80 det116
mzz (1, 1) (0.5, 1)           @noisy det179 det295
mxx (0.5, 2.5) (0.5, 2)       @noisy det34 det296
mzz (1, 3) (0.5, 3)           @noisy det183 det274
mzz (1.5, 0) (2, 0)           @noisy det136 det207
mxx (1.5, 1.5) (1.5, 1)       @noisy det64 det96
mzz (1.5, 2) (2, 2)           @noisy det159 det243
mxx (1.5, 3.5) (1.5, 3)       @noisy det103 det160
mzz (1.5, 4) (2, 4)           @noisy det9 det229
mxx (2.5, 0.5) (2.5, 0)       @noisy det116 det121
mzz (3, 1) (2.5, 1)           @noisy det6 det291
mxx (2.5, 2) (2.5, 2.5)       @noisy det88 det296
mzz (2.5, 3) (3, 3)           @noisy det150 det283
mzz (3.5, 0) (4, 0)           @noisy det85 det248
mxx (3.5, 1) (3.5, 1.5)       @noisy det64 det276
mzz (3.5, 2) (4, 2)           @noisy det28 det189
mxx (3.5, 3) (3.5, 3.5)       @noisy det52 det160
mzz (4, 4) (3.5, 4)           @noisy det51 det273
i (0, 4)                      @noisy
i (0, 0)                      @noisy
i (3, 0)                      @noisy
i (0, 2)                      @noisy
i (0.5, 4)                    @noisy
i (1, 0)                      @noisy
i (2.5, 4)                    @noisy

--------         28
mz (0, 0.5)                   @noisy det179 det295
mxx (0, 1.5) (0, 2)           @noisy det96 det284
mx (0.5, 1.5)                 @noisy det13 det284
mz (1, 1.5)                   @noisy det159 det179 det183 det243
mz (0, 2.5)                   @noisy det183 det274
mxx (0, 3.5) (0, 4)           @noisy det103 det188
mx (0.5, 3.5)                 @noisy det188 det299
mz (1, 3.5)                   @noisy det9 det163 det229 det274
mxx (1, 0.5) (1, 1)           @noisy det98 det116
mx (1.5, 0.5)                 @noisy det2 det98
mz (2, 0.5)                   @noisy det6 det136 det159 det291
mxx (1, 2.5) (1, 3)           @noisy det97 det296
mx (1.5, 2.5)                 @noisy det23 det97
mz (2, 2.5)                   @noisy det9 det150 det243 det283
mxx (2, 1.5) (2, 2)           @noisy det64 det191
mx (2.5, 1.5)                 @noisy det11 det191
mz (3, 1.5)                   @noisy det6 det28 det150 det189
mxx (2, 3.5) (2, 4)           @noisy det160 det270
mx (2.5, 3.5)                 @noisy det17 det270
mz (3, 3.5)                   @noisy det51 det245 det273 det283
mxx (3, 1) (3, 0.5)           @noisy det65 det121
mx (3.5, 0.5)                 @noisy det65 det293
mz (4, 0.5)                   @noisy det189 det248
mxx (4, 1.5) (4, 2)           @noisy det219 det276
mxx (3, 2.5) (3, 3)           @noisy det35 det88
mx (3.5, 2.5)                 @noisy det10 det35
mz (4, 2.5)                   @noisy det28 det273
mxx (4, 4) (4, 3.5)           @noisy det4 det52
mxx (0.5, 0.5) (0.5, 1)       @noisy det80 det116
mzz (1, 0) (0.5, 0)           @noisy det179 det295
mxx (0.5, 2.5) (0.5, 3)       @noisy det34 det296
mzz (1, 2) (0.5, 2)           @noisy det183 det274
mzz (1, 4) (0.5, 4)           @noisy det63 det163
mxx (1.5, 1.5) (1.5, 2)       @noisy det64 det96
mzz (1.5, 1) (2, 1)           @noisy det159 det243
mxx (1.5, 4) (1.5, 3.5)       @noisy det103 det160
mzz (2, 3) (1.5, 3)           @noisy det9 det229
mxx (2.5, 0.5) (2.5, 1)       @noisy det116 det121
mzz (2.5, 0) (3, 0)           @noisy det6 det291
mxx (2.5, 2.5) (2.5, 3)       @noisy det88 det296
mzz (2.5, 2) (3, 2)           @noisy det150 det283
mzz (2.5, 4) (3, 4)           @noisy det245 det268
mxx (3.5, 1.5) (3.5, 2)       @noisy det64 det276
mzz (3.5, 1) (4, 1)           @noisy det28 det189
mxx (3.5, 3.5) (3.5, 4)       @noisy det52 det160
mzz (3.5, 3) (4, 3)           @noisy det51 det273
i (0, 1)                      @noisy
i (4, 0)                      @noisy
i (0, 0)                      @noisy
i (3.5, 0)                    @noisy
i (0, 3)                      @noisy
i (2, 0)                      @noisy
i (1.5, 0)                    @noisy

--------         29
mzz (0, 1) (0.5, 1)           @noisy det179 det295
mz (0.5, 0.5)                 @noisy det156 det295
mx (0.5, 0)                   @noisy det116 det178
mzz (0, 3) (0.5, 3)           @noisy det183 det274
mz (0.5, 2.5)                 @noisy det169 det183
mx (0.5, 2)                   @noisy det90 det96 det284 det296
mx (0.5, 4)                   @noisy det103 det188
mzz (1, 0) (1.5, 0)           @noisy det136 det207
mzz (1, 2) (1.5, 2)           @noisy det159 det243
mz (1.5, 1.5)                 @noisy det146 det159
mx (1.5, 1)                   @noisy det64 det98 det116 det284
mzz (1.5, 4) (1, 4)           @noisy det9 det229
mz (1.5, 3.5)                 @noisy det9 det153
mx (1.5, 3)                   @noisy det97 det160 det188 det296
mzz (2, 1) (2.5, 1)           @noisy det6 det291
mz (2.5, 0.5)                 @noisy det154 det291
mx (2.5, 0)                   @noisy det98 det121
mzz (2, 3) (2.5, 3)           @noisy det150 det283
mz (2.5, 2.5)                 @noisy det150 det177
mx (2.5, 2)                   @noisy det64 det88 det97 det191
mx (2.5, 4)                   @noisy det160 det270
mzz (3.5, 0) (3, 0)           @noisy det85 det248
mzz (3, 2) (3.5, 2)           @noisy det28 det189
mz (3.5, 1.5)                 @noisy det167 det189
mx (3.5, 1)                   @noisy det65 det121 det191 det276
mzz (3, 4) (3.5, 4)           @noisy det51 det273
mz (3.5, 3.5)                 @noisy det149 det273
mx (3.5, 3)                   @noisy det35 det52 det88 det270
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (4, 3.5)                    @noisy
i (3, 1.5)                    @noisy
i (3.5, 0.5)                  @noisy
i (3, 1)                      @noisy
i (4, 3)                      @noisy
i (0, 2)                      @noisy
i (0, 2.5)                    @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1, 0.5)                    @noisy
i (0.5, 1.5)                  @noisy
i (1, 3)                      @noisy
i (1.5, 2.5)                  @noisy
i (1, 3.5)                    @noisy
i (2.5, 1.5)                  @noisy
i (4, 2)                      @noisy
i (3, 0.5)                    @noisy
i (4, 2.5)                    @noisy
i (3, 3.5)                    @noisy
i (3.5, 2.5)                  @noisy
i (3, 3)                      @noisy
i (0, 1.5)                    @noisy
i (2, 4)                      @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (2, 1.5)                    @noisy
i (0.5, 3.5)                  @noisy
i (2.5, 3.5)                  @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (4, 1)                      @noisy
i (4, 4)                      @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (1, 1.5)                    @noisy
i (0, 3.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (2, 3.5)                    @noisy
i (1.5, 0.5)                  @noisy

--------         30
mxx (0, 0.5) (0, 0)           @noisy det80 det178
mzz (0, 1.5) (0.5, 1.5)       @noisy det179 det274
mxx (1, 1) (1, 1.5)           @noisy det96 det284
mxx (0, 2) (0, 2.5)           @noisy det34 det90
mzz (0, 3.5) (0.5, 3.5)       @noisy det63 det274
mxx (1, 3) (1, 3.5)           @noisy det103 det188
mzz (1, 0.5) (1.5, 0.5)       @noisy det136 det243
mxx (2, 0) (2, 0.5)           @noisy det98 det116
mzz (1, 2.5) (1.5, 2.5)       @noisy det229 det243
mxx (2, 2) (2, 2.5)           @noisy det97 det296
mzz (2, 1.5) (2.5, 1.5)       @noisy det6 det283
mxx (3, 1.5) (3, 1)           @noisy det64 det191
mzz (2, 3.5) (2.5, 3.5)       @noisy det268 det283
mxx (3, 3.5) (3, 3)           @noisy det160 det270
mzz (3.5, 0.5) (3, 0.5)       @noisy det28 det248
mxx (4, 0) (4, 0.5)           @noisy det65 det121
mzz (3, 2.5) (3.5, 2.5)       @noisy det28 det51
mxx (4, 2) (4, 2.5)           @noisy det35 det88
mz (0.5, 0.5)                 @noisy det156 det290
mz (0.5, 2.5)                 @noisy det133 det169
mz (1.5, 1.5)                 @noisy det118 det146
mz (1.5, 3.5)                 @noisy det153 det252
mz (2.5, 0.5)                 @noisy det154 det206
mz (2.5, 2.5)                 @noisy det33 det177
mz (3.5, 1.5)                 @noisy det167 det277
mz (3.5, 3.5)                 @noisy det149 det214
i (3, 4)                      @noisy
i (4, 3.5)                    @noisy
i (4, 3)                      @noisy
i (3.5, 0)                    @noisy
i (3.5, 3)                    @noisy
i (0.5, 4)                    @noisy
i (1, 0)                      @noisy
i (0.5, 1)                    @noisy
i (2.5, 4)                    @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (3, 0)                      @noisy
i (3.5, 2)                    @noisy
i (0, 1)                      @noisy
i (0.5, 0)                    @noisy
i (2, 4)                      @noisy
i (1, 2)                      @noisy
i (0, 4)                      @noisy
i (2, 1)                      @noisy
i (0.5, 3)                    @noisy
i (2.5, 0)                    @noisy
i (1.5, 4)                    @noisy
i (1.5, 1)                    @noisy
i (2.5, 3)                    @noisy
i (3, 2)                      @noisy
i (4, 1.5)                    @noisy
i (4, 1)                      @noisy
i (3.5, 4)                    @noisy
i (4, 4)                      @noisy
i (3.5, 1)                    @noisy
i (0, 3)                      @noisy
i (0.5, 2)                    @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (2.5, 2)                    @noisy
i (1.5, 0)                    @noisy
i (1.5, 3)                    @noisy

--------         31
mzz (1, 1.5) (0.5, 1.5)       @noisy det179 det274
mxx (0, 1.5) (0, 1)           @noisy det96 det284
mzz (1, 3.5) (0.5, 3.5)       @noisy det63 det274
mxx (0, 3.5) (0, 3)           @noisy det103 det188
mzz (1.5, 0.5) (2, 0.5)       @noisy det136 det243
mxx (1, 0.5) (1, 0)           @noisy det98 det116
mzz (1.5, 2.5) (2, 2.5)       @noisy det229 det243
mxx (1, 2) (1, 2.5)           @noisy det97 det296
mzz (3, 1.5) (2.5, 1.5)       @noisy det6 det283
mxx (2, 1) (2, 1.5)           @noisy det64 det191
mzz (2.5, 3.5) (3, 3.5)       @noisy det268 det283
mxx (2, 3.5) (2, 3)           @noisy det160 det270
mzz (3.5, 0.5) (4, 0.5)       @noisy det28 det248
mxx (3, 0) (3, 0.5)           @noisy det65 det121
mxx (4, 1) (4, 1.5)           @noisy det219 det276
mzz (3.5, 2.5) (4, 2.5)       @noisy det28 det51
mxx (3, 2.5) (3, 2)           @noisy det35 det88
mxx (4, 3.5) (4, 3)           @noisy det4 det52
mzz (0.5, 0) (0, 0)           @noisy det179 det290
mx (0.5, 1)                   @noisy det80 det96 det98 det284
mzz (0, 2) (0.5, 2)           @noisy det133 det274
mx (0.5, 3)                   @noisy det34 det97 det103 det188
mzz (0, 4) (0.5, 4)           @noisy det63 det152
mx (1.5, 0)                   @noisy det98 det116
mzz (1, 1) (1.5, 1)           @noisy det118 det243
mx (1.5, 2)                   @noisy det96 det97 det191 det296
mzz (1, 3) (1.5, 3)           @noisy det229 det252
mx (1.5, 4)                   @noisy det103 det270
mzz (2, 0) (2.5, 0)           @noisy det6 det206
mx (2.5, 1)                   @noisy det64 det65 det116 det191
mzz (2.5, 2) (2, 2)           @noisy det33 det283
mx (2.5, 3)                   @noisy det35 det160 det270 det296
mzz (2, 4) (2.5, 4)           @noisy det260 det268
mx (3.5, 0)                   @noisy det65 det121
mzz (3, 1) (3.5, 1)           @noisy det28 det277
mx (3.5, 2)                   @noisy det35 det64 det88 det219
mzz (3, 3) (3.5, 3)           @noisy det51 det214
mx (3.5, 4)                   @noisy det4 det160
i (4, 4)                      @noisy
i (0.5, 0.5)                  @noisy
i (3.5, 1.5)                  @noisy
i (4, 0)                      @noisy
i (1.5, 1.5)                  @noisy
i (3, 4)                      @noisy
i (2.5, 0.5)                  @noisy
i (0, 0.5)                    @noisy
i (0.5, 2.5)                  @noisy
i (3.5, 3.5)                  @noisy
i (4, 2)                      @noisy
i (1, 4)                      @noisy
i (2.5, 2.5)                  @noisy
i (0, 2.5)                    @noisy
i (1.5, 3.5)                  @noisy

--------         32
mxx (0, 1) (0, 0.5)           @noisy det80 det178
mxx (1, 1.5) (1, 2)           @noisy det96 det284
mx (0.5, 1.5)                 @noisy det14 det96
mz (0, 1.5)                   @noisy det133 det179
mxx (0, 2.5) (0, 3)           @noisy det34 det90
mxx (1, 3.5) (1, 4)           @noisy det103 det188
mx (0.5, 3.5)                 @noisy det55 det103
mz (0, 3.5)                   @noisy det152 det274
mxx (2, 0.5) (2, 1)           @noisy det98 det116
mx (1.5, 0.5)                 @noisy det61 det116
mz (1, 0.5)                   @noisy det118 det136 det179 det290
mxx (2, 3) (2, 2.5)           @noisy det97 det296
mx (1.5, 2.5)                 @noisy det25 det296
mz (1, 2.5)                   @noisy det133 det243 det252 det274
mxx (3, 1.5) (3, 2)           @noisy det64 det191
mx (2.5, 1.5)                 @noisy det39 det64
mz (2, 1.5)                   @noisy det6 det33 det118 det243
mxx (3, 3.5) (3, 4)           @noisy det160 det270
mx (2.5, 3.5)                 @noisy det19 det160
mz (2, 3.5)                   @noisy det229 det252 det260 det283
mxx (4, 0.5) (4, 1)           @noisy det65 det121
mx (3.5, 0.5)                 @noisy det47 det121
mz (3, 0.5)                   @noisy det6 det206 det248 det277
mz (4, 1.5)                   @noisy det28 det277
mxx (4, 2.5) (4, 3)           @noisy det35 det88
mx (3.5, 2.5)                 @noisy det12 det88
mz (3, 2.5)                   @noisy det28 det33 det214 det283
mz (4, 3.5)                   @noisy det51 det214
mxx (0.5, 0.5) (0.5, 0)       @noisy det98 det178
mzz (1, 1) (0.5, 1)           @noisy det179 det290
mxx (0.5, 2.5) (0.5, 2)       @noisy det90 det97
mzz (1, 3) (0.5, 3)           @noisy det133 det274
mzz (1.5, 0) (2, 0)           @noisy det136 det205
mxx (1.5, 1.5) (1.5, 1)       @noisy det191 det284
mzz (1.5, 2) (2, 2)           @noisy det118 det243
mxx (1.5, 3.5) (1.5, 3)       @noisy det188 det270
mzz (1.5, 4) (2, 4)           @noisy det229 det252
mxx (2.5, 0.5) (2.5, 0)       @noisy det65 det98
mzz (3, 1) (2.5, 1)           @noisy det6 det206
mxx (2.5, 2) (2.5, 2.5)       @noisy det35 det97
mzz (2.5, 3) (3, 3)           @noisy det33 det283
mzz (3.5, 0) (4, 0)           @noisy det165 det248
mxx (3.5, 1) (3.5, 1.5)       @noisy det191 det219
mzz (3.5, 2) (4, 2)           @noisy det28 det277
mxx (3.5, 3) (3.5, 3.5)       @noisy det4 det270
mzz (4, 4) (3.5, 4)           @noisy det51 det214
i (0, 4)                      @noisy
i (0, 0)                      @noisy
i (3, 0)                      @noisy
i (0, 2)                      @noisy
i (0.5, 4)                    @noisy
i (1, 0)                      @noisy
i (2.5, 4)                    @noisy

--------         33
mz (0, 0.5)                   @noisy det179 det290
mxx (0, 1.5) (0, 2)           @noisy det246 det284
mx (0.5, 1.5)                 @noisy det14 det246
mz (1, 1.5)                   @noisy det118 det243 det274 det290
mz (0, 2.5)                   @noisy det133 det274
mxx (0, 3.5) (0, 4)           @noisy det188 det215
mx (0.5, 3.5)                 @noisy det55 det215
mz (1, 3.5)                   @noisy det63 det133 det229 det252
mxx (1, 0.5) (1, 1)           @noisy det98 det234
mx (1.5, 0.5)                 @noisy det61 det234
mz (2, 0.5)                   @noisy det6 det205 det206 det243
mxx (1, 2.5) (1, 3)           @noisy det97 det298
mx (1.5, 2.5)                 @noisy det25 det298
mz (2, 2.5)                   @noisy det33 det118 det229 det283
mxx (2, 1.5) (2, 2)           @noisy det162 det191
mx (2.5, 1.5)                 @noisy det39 det162
mz (3, 1.5)                   @noisy det28 det206 det277 det283
mxx (2, 3.5) (2, 4)           @noisy det264 det270
mx (2.5, 3.5)                 @noisy det19 det264
mz (3, 3.5)                   @noisy det33 det51 det214 det268
mxx (3, 1) (3, 0.5)           @noisy det65 det190
mx (3.5, 0.5)                 @noisy det47 det190
mz (4, 0.5)                   @noisy det28 det165
mxx (4, 1.5) (4, 2)           @noisy det219 det230
mxx (3, 2.5) (3, 3)           @noisy det35 det257
mx (3.5, 2.5)                 @noisy det12 det257
mz (4, 2.5)                   @noisy det51 det277
mxx (4, 4) (4, 3.5)           @noisy det4 det161
mxx (0.5, 0.5) (0.5, 1)       @noisy det98 det178
mzz (1, 0) (0.5, 0)           @noisy det179 det290
mxx (0.5, 2.5) (0.5, 3)       @noisy det90 det97
mzz (1, 2) (0.5, 2)           @noisy det133 det274
mzz (1, 4) (0.5, 4)           @noisy det63 det152
mxx (1.5, 1.5) (1.5, 2)       @noisy det191 det284
mzz (1.5, 1) (2, 1)           @noisy det118 det243
mxx (1.5, 4) (1.5, 3.5)       @noisy det188 det270
mzz (2, 3) (1.5, 3)           @noisy det229 det252
mxx (2.5, 0.5) (2.5, 1)       @noisy det65 det98
mzz (2.5, 0) (3, 0)           @noisy det6 det206
mxx (2.5, 2.5) (2.5, 3)       @noisy det35 det97
mzz (2.5, 2) (3, 2)           @noisy det33 det283
mzz (2.5, 4) (3, 4)           @noisy det260 det268
mxx (3.5, 1.5) (3.5, 2)       @noisy det191 det219
mzz (3.5, 1) (4, 1)           @noisy det28 det277
mxx (3.5, 3.5) (3.5, 4)       @noisy det4 det270
mzz (3.5, 3) (4, 3)           @noisy det51 det214
i (0, 1)                      @noisy
i (4, 0)                      @noisy
i (0, 0)                      @noisy
i (3.5, 0)                    @noisy
i (0, 3)                      @noisy
i (2, 0)                      @noisy
i (1.5, 0)                    @noisy

--------         34
mzz (0, 1) (0.5, 1)           @noisy det179 det290
mz (0.5, 0.5)                 @noisy det179 det193
mx (0.5, 0)                   @noisy det98 det107
mzz (0, 3) (0.5, 3)           @noisy det133 det274
mz (0.5, 2.5)                 @noisy det176 det274
mx (0.5, 2)                   @noisy det97 det228 det246 det284
mx (0.5, 4)                   @noisy det188 det215
mzz (1, 0) (1.5, 0)           @noisy det136 det205
mzz (1, 2) (1.5, 2)           @noisy det118 det243
mz (1.5, 1.5)                 @noisy det199 det243
mx (1.5, 1)                   @noisy det98 det191 det234 det246
mzz (1.5, 4) (1, 4)           @noisy det229 det252
mz (1.5, 3.5)                 @noisy det170 det229
mx (1.5, 3)                   @noisy det97 det215 det270 det298
mzz (2, 1) (2.5, 1)           @noisy det6 det206
mz (2.5, 0.5)                 @noisy det6 det172
mx (2.5, 0)                   @noisy det65 det234
mzz (2, 3) (2.5, 3)           @noisy det33 det283
mz (2.5, 2.5)                 @noisy det184 det283
mx (2.5, 2)                   @noisy det35 det162 det191 det298
mx (2.5, 4)                   @noisy det264 det270
mzz (3.5, 0) (3, 0)           @noisy det165 det248
mzz (3, 2) (3.5, 2)           @noisy det28 det277
mz (3.5, 1.5)                 @noisy det28 det173
mx (3.5, 1)                   @noisy det65 det162 det190 det219
mzz (3, 4) (3.5, 4)           @noisy det51 det214
mz (3.5, 3.5)                 @noisy det51 det200
mx (3.5, 3)                   @noisy det4 det35 det257 det264
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (4, 3.5)                    @noisy
i (3, 1.5)                    @noisy
i (3.5, 0.5)                  @noisy
i (3, 1)                      @noisy
i (4, 3)                      @noisy
i (0, 2)                      @noisy
i (0, 2.5)                    @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1, 0.5)                    @noisy
i (0.5, 1.5)                  @noisy
i (1, 3)                      @noisy
i (1.5, 2.5)                  @noisy
i (1, 3.5)                    @noisy
i (2.5, 1.5)                  @noisy
i (4, 2)                      @noisy
i (3, 0.5)                    @noisy
i (4, 2.5)                    @noisy
i (3, 3.5)                    @noisy
i (3.5, 2.5)                  @noisy
i (3, 3)                      @noisy
i (0, 1.5)                    @noisy
i (2, 4)                      @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (2, 1.5)                    @noisy
i (0.5, 3.5)                  @noisy
i (2.5, 3.5)                  @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (4, 1)                      @noisy
i (4, 4)                      @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (1, 1.5)                    @noisy
i (0, 3.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (2, 3.5)                    @noisy
i (1.5, 0.5)                  @noisy

--------         35
mxx (0, 0.5) (0, 0)           @noisy det107 det178
mzz (0, 1.5) (0.5, 1.5)       @noisy det133 det290
mxx (1, 1) (1, 1.5)           @noisy det246 det284
mxx (0, 2) (0, 2.5)           @noisy det90 det228
mzz (0, 3.5) (0.5, 3.5)       @noisy det133 det152
mxx (1, 3) (1, 3.5)           @noisy det188 det215
mzz (1, 0.5) (1.5, 0.5)       @noisy det118 det205
mxx (2, 0) (2, 0.5)           @noisy det98 det234
mzz (1, 2.5) (1.5, 2.5)       @noisy det118 det252
mxx (2, 2) (2, 2.5)           @noisy det97 det298
mzz (2, 1.5) (2.5, 1.5)       @noisy det33 det206
mxx (3, 1.5) (3, 1)           @noisy det162 det191
mzz (2, 3.5) (2.5, 3.5)       @noisy det33 det260
mxx (3, 3.5) (3, 3)           @noisy det264 det270
mzz (3.5, 0.5) (3, 0.5)       @noisy det165 det277
mxx (4, 0) (4, 0.5)           @noisy det65 det190
mzz (3, 2.5) (3.5, 2.5)       @noisy det214 det277
mxx (4, 2) (4, 2.5)           @noisy det35 det257
mz (0.5, 0.5)                 @det193 det217
mz (0.5, 2.5)                 @det26 det176
mz (1.5, 1.5)                 @det199 det224
mz (1.5, 3.5)                 @det157 det170
mz (2.5, 0.5)                 @det77 det172
mz (2.5, 2.5)                 @det100 det184
mz (3.5, 1.5)                 @det30 det173
mz (3.5, 3.5)                 @det197 det200

--------         36
mzz (1, 1.5) (0.5, 1.5)       @noisy det133 det290
mxx (0, 1.5) (0, 1)           @noisy det246 det284
mzz (1, 3.5) (0.5, 3.5)       @noisy det133 det152
mxx (0, 3.5) (0, 3)           @noisy det188 det215
mzz (1.5, 0.5) (2, 0.5)       @noisy det118 det205
mxx (1, 0.5) (1, 0)           @noisy det98 det234
mzz (1.5, 2.5) (2, 2.5)       @noisy det118 det252
mxx (1, 2) (1, 2.5)           @noisy det97 det298
mzz (3, 1.5) (2.5, 1.5)       @noisy det33 det206
mxx (2, 1) (2, 1.5)           @noisy det162 det191
mzz (2.5, 3.5) (3, 3.5)       @noisy det33 det260
mxx (2, 3.5) (2, 3)           @noisy det264 det270
mzz (3.5, 0.5) (4, 0.5)       @noisy det165 det277
mxx (3, 0) (3, 0.5)           @noisy det65 det190
mxx (4, 1) (4, 1.5)           @noisy det219 det230
mzz (3.5, 2.5) (4, 2.5)       @noisy det214 det277
mxx (3, 2.5) (3, 2)           @noisy det35 det257
mxx (4, 3.5) (4, 3)           @noisy det4 det161
mzz (0.5, 0) (0, 0)           @det217 det290
mx (0.5, 1)                   @det178 det234 det246 det284
mzz (0, 2) (0.5, 2)           @det26 det133
mx (0.5, 3)                   @det90 det188 det215 det298
mzz (0, 4) (0.5, 4)           @det7 det152
mx (1.5, 0)                   @det98 det234
mzz (1, 1) (1.5, 1)           @det118 det224
mx (1.5, 2)                   @det97 det162 det284 det298
mzz (1, 3) (1.5, 3)           @det157 det252
mx (1.5, 4)                   @det188 det264
mzz (2, 0) (2.5, 0)           @det77 det206
mx (2.5, 1)                   @det98 det162 det190 det191
mzz (2.5, 2) (2, 2)           @det33 det100
mx (2.5, 3)                   @det97 det257 det264 det270
mzz (2, 4) (2.5, 4)           @det180 det260
mx (3.5, 0)                   @det65 det190
mzz (3, 1) (3.5, 1)           @det30 det277
mx (3.5, 2)                   @det35 det191 det230 det257
mzz (3, 3) (3.5, 3)           @det197 det214
mx (3.5, 4)                   @det161 det270

--------         37
mxx (0, 1) (0, 0.5)           @noisy det107 det178
mxx (1, 1.5) (1, 2)           @noisy det246 det284
mx (0.5, 1.5)                 @noisy det102 det284
mz (0, 1.5)                   @noisy det26 det290
mxx (0, 2.5) (0, 3)           @noisy det90 det228
mxx (1, 3.5) (1, 4)           @noisy det188 det215
mx (0.5, 3.5)                 @noisy det45 det188
mz (0, 3.5)                   @noisy det7 det133
mxx (2, 0.5) (2, 1)           @noisy det98 det234
mx (1.5, 0.5)                 @noisy det31 det98
mz (1, 0.5)                   @noisy det205 det217 det224 det290
mxx (2, 3) (2, 2.5)           @noisy det97 det298
mx (1.5, 2.5)                 @noisy det49 det97
mz (1, 2.5)                   @noisy det26 det118 det133 det157
mxx (3, 1.5) (3, 2)           @noisy det162 det191
mx (2.5, 1.5)                 @noisy det74 det191
mz (2, 1.5)                   @noisy det100 det118 det206 det224
mxx (3, 3.5) (3, 4)           @noisy det264 det270
mx (2.5, 3.5)                 @noisy det104 det270
mz (2, 3.5)                   @noisy det33 det157 det180 det252
mxx (4, 0.5) (4, 1)           @noisy det65 det190
mx (3.5, 0.5)                 @noisy det65 det91
mz (3, 0.5)                   @noisy det30 det77 det165 det206
mz (4, 1.5)                   @noisy det30 det277
mxx (4, 2.5) (4, 3)           @noisy det35 det257
mx (3.5, 2.5)                 @noisy det35 det59
mz (3, 2.5)                   @noisy det33 det100 det197 det277
mz (4, 3.5)                   @noisy det197 det214
mxx (0.5, 0.5) (0.5, 0)       @det107 det234
mzz (1, 1) (0.5, 1)           @det217 det290
mxx (0.5, 2.5) (0.5, 2)       @det228 det298
mzz (1, 3) (0.5, 3)           @det26 det133
mzz (1.5, 0) (2, 0)           @det185 det205
mxx (1.5, 1.5) (1.5, 1)       @det162 det246
mzz (1.5, 2) (2, 2)           @det118 det224
mxx (1.5, 3.5) (1.5, 3)       @det215 det264
mzz (1.5, 4) (2, 4)           @det157 det252
mxx (2.5, 0.5) (2.5, 0)       @det190 det234
mzz (3, 1) (2.5, 1)           @det77 det206
mxx (2.5, 2) (2.5, 2.5)       @det257 det298
mzz (2.5, 3) (3, 3)           @det33 det100
mzz (3.5, 0) (4, 0)           @det165 det196
mxx (3.5, 1) (3.5, 1.5)       @det162 det230
mzz (3.5, 2) (4, 2)           @det30 det277
mxx (3.5, 3) (3.5, 3.5)       @det161 det264
mzz (4, 4) (3.5, 4)           @det197 det214

--------         38
mz (0, 0.5)                   @det217 det290
mxx (0, 1.5) (0, 2)           @det246
mx (0.5, 1.5)                 @det102
mz (1, 1.5)                   @det118 det133 det217 det224
mz (0, 2.5)                   @det26 det133
mxx (0, 3.5) (0, 4)           @det215
mx (0.5, 3.5)                 @det45
mz (1, 3.5)                   @det26 det152 det157 det252
mxx (1, 0.5) (1, 1)           @det234
mx (1.5, 0.5)                 @det31
mz (2, 0.5)                   @det77 det118 det185 det206
mxx (1, 2.5) (1, 3)           @det298
mx (1.5, 2.5)                 @det49
mz (2, 2.5)                   @det33 det100 det224 det252
mxx (2, 1.5) (2, 2)           @det162
mx (2.5, 1.5)                 @det74
mz (3, 1.5)                   @det30 det33 det77 det277
mxx (2, 3.5) (2, 4)           @det264
mx (2.5, 3.5)                 @det104
mz (3, 3.5)                   @det100 det197 det214 det260
mxx (3, 1) (3, 0.5)           @det190
mx (3.5, 0.5)                 @det91
mz (4, 0.5)                   @det196 det277
mxx (4, 1.5) (4, 2)           @det145 det230
mxx (3, 2.5) (3, 3)           @det257
mx (3.5, 2.5)                 @det59
mz (4, 2.5)                   @det30 det214
mxx (4, 4) (4, 3.5)           @det99 det161
mxx (0.5, 0.5) (0.5, 1)       @det107 det234
mzz (1, 0) (0.5, 0)           @det217 det290
mxx (0.5, 2.5) (0.5, 3)       @det228 det298
mzz (1, 2) (0.5, 2)           @det26 det133
mzz (1, 4) (0.5, 4)           @det7 det152
mxx (1.5, 1.5) (1.5, 2)       @det162 det246
mzz (1.5, 1) (2, 1)           @det118 det224
mxx (1.5, 4) (1.5, 3.5)       @det215 det264
mzz (2, 3) (1.5, 3)           @det157 det252
mxx (2.5, 0.5) (2.5, 1)       @det190 det234
mzz (2.5, 0) (3, 0)           @det77 det206
mxx (2.5, 2.5) (2.5, 3)       @det257 det298
mzz (2.5, 2) (3, 2)           @det33 det100
mzz (2.5, 4) (3, 4)           @det180 det260
mxx (3.5, 1.5) (3.5, 2)       @det162 det230
mzz (3.5, 1) (4, 1)           @det30 det277
mxx (3.5, 3.5) (3.5, 4)       @det161 det264
mzz (3.5, 3) (4, 3)           @det197 det214

--------         39
mzz (0, 1) (0.5, 1)           @det217 det290
mz (0.5, 0.5)                 @det216 det290
mx (0.5, 0)                   @det234
mzz (0, 3) (0.5, 3)           @det26 det133
mz (0.5, 2.5)                 @det133 det198
mx (0.5, 2)                   @det246 det298
mx (0.5, 4)                   @det215
mzz (1, 0) (1.5, 0)           @det185 det205
mzz (1, 2) (1.5, 2)           @det118 det224
mz (1.5, 1.5)                 @det118 det202
mx (1.5, 1)                   @det162 det234
mzz (1.5, 4) (1, 4)           @det157 det252
mz (1.5, 3.5)                 @det212 det252
mx (1.5, 3)                   @det264 det298
mzz (2, 1) (2.5, 1)           @det77 det206
mz (2.5, 0.5)                 @det186 det206
mx (2.5, 0)                   @det190
mzz (2, 3) (2.5, 3)           @det33 det100
mz (2.5, 2.5)                 @det33 det201
mx (2.5, 2)                   @det162 det257
mx (2.5, 4)                   @det264
mzz (3.5, 0) (3, 0)           @det165 det196
mzz (3, 2) (3.5, 2)           @det30 det277
mz (3.5, 1.5)                 @det208 det277
mx (3.5, 1)                   @det190 det230
mzz (3, 4) (3.5, 4)           @det197 det214
mz (3.5, 3.5)                 @det214 det226
mx (3.5, 3)                   @det161 det257

--------         40
mxx (0, 0.5) (0, 0)           @det107
mzz (0, 1.5) (0.5, 1.5)       @det26 det217
mxx (1, 1) (1, 1.5)           @det246
mxx (0, 2) (0, 2.5)           @det228
mzz (0, 3.5) (0.5, 3.5)       @det7 det26
mxx (1, 3) (1, 3.5)           @det215
mzz (1, 0.5) (1.5, 0.5)       @det185 det224
mxx (2, 0) (2, 0.5)           @det234
mzz (1, 2.5) (1.5, 2.5)       @det157 det224
mxx (2, 2) (2, 2.5)           @det298
mzz (2, 1.5) (2.5, 1.5)       @det77 det100
mxx (3, 1.5) (3, 1)           @det162
mzz (2, 3.5) (2.5, 3.5)       @det100 det180
mxx (3, 3.5) (3, 3)           @det264
mzz (3.5, 0.5) (3, 0.5)       @det30 det196
mxx (4, 0) (4, 0.5)           @det190
mzz (3, 2.5) (3.5, 2.5)       @det30 det197
mxx (4, 2) (4, 2.5)           @det257
mz (0.5, 0.5)                 @det216
mz (0.5, 2.5)                 @det198
mz (1.5, 1.5)                 @det202
mz (1.5, 3.5)                 @det212
mz (2.5, 0.5)                 @det186
mz (2.5, 2.5)                 @det201
mz (3.5, 1.5)                 @det208
mz (3.5, 3.5)                 @det226

--------         41
mzz (1, 1.5) (0.5, 1.5)       @det26 det217
mxx (0, 1.5) (0, 1)           @det246
mzz (1, 3.5) (0.5, 3.5)       @det7 det26
mxx (0, 3.5) (0, 3)           @det215
mzz (1.5, 0.5) (2, 0.5)       @det185 det224
mxx (1, 0.5) (1, 0)           @det234
mzz (1.5, 2.5) (2, 2.5)       @det157 det224
mxx (1, 2) (1, 2.5)           @det298
mzz (3, 1.5) (2.5, 1.5)       @det77 det100
mxx (2, 1) (2, 1.5)           @det162
mzz (2.5, 3.5) (3, 3.5)       @det100 det180
mxx (2, 3.5) (2, 3)           @det264
mzz (3.5, 0.5) (4, 0.5)       @det30 det196
mxx (3, 0) (3, 0.5)           @det190
mxx (4, 1) (4, 1.5)           @det145 det230
mzz (3.5, 2.5) (4, 2.5)       @det30 det197
mxx (3, 2.5) (3, 2)           @det257
mxx (4, 3.5) (4, 3)           @det99 det161
mzz (0.5, 0) (0, 0)           @det217
mx (0.5, 1)                   @det107 det246
mzz (0, 2) (0.5, 2)           @det26
mx (0.5, 3)                   @det215 det228
mzz (0, 4) (0.5, 4)           @det7
mx (1.5, 0)                   @det234
mzz (1, 1) (1.5, 1)           @det224
mx (1.5, 2)                   @det246 det298
mzz (1, 3) (1.5, 3)           @det157
mx (1.5, 4)                   @det215
mzz (2, 0) (2.5, 0)           @det77
mx (2.5, 1)                   @det162 det234
mzz (2.5, 2) (2, 2)           @det100
mx (2.5, 3)                   @det264 det298
mzz (2, 4) (2.5, 4)           @det180
mx (3.5, 0)                   @det190
mzz (3, 1) (3.5, 1)           @det30
mx (3.5, 2)                   @det145 det162 det257
mzz (3, 3) (3.5, 3)           @det197
mx (3.5, 4)                   @det99 det264

--------         42
mxx (0, 1) (0, 0.5)           @det107
mxx (1, 1.5) (1, 2)           @det246
mx (0.5, 1.5)                 @det83 det246
mz (0, 1.5)                   @det217
mxx (0, 2.5) (0, 3)           @det228
mxx (1, 3.5) (1, 4)           @det215
mx (0.5, 3.5)                 @det117 det215
mz (0, 3.5)                   @det26
mxx (2, 0.5) (2, 1)           @det234
mx (1.5, 0.5)                 @det94 det234
mz (1, 0.5)                   @det185 det217
mxx (2, 3) (2, 2.5)           @det298
mx (1.5, 2.5)                 @det43 det298
mz (1, 2.5)                   @det26 det224
mxx (3, 1.5) (3, 2)           @det162
mx (2.5, 1.5)                 @det72 det162
mz (2, 1.5)                   @det77 det224
mxx (3, 3.5) (3, 4)           @det264
mx (2.5, 3.5)                 @det86 det264
mz (2, 3.5)                   @det100 det157
mxx (4, 0.5) (4, 1)           @det190
mx (3.5, 0.5)                 @det87 det190
mz (3, 0.5)                   @det77 det196
mz (4, 1.5)                   @det30
mxx (4, 2.5) (4, 3)           @det257
mx (3.5, 2.5)                 @det56 det257
mz (3, 2.5)                   @det30 det100
mz (4, 3.5)                   @det197
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)           @det217
mxx (0.5, 2.5) (0.5, 2)
mzz (1, 3) (0.5, 3)           @det26
mzz (1.5, 0) (2, 0)           @det185
mxx (1.5, 1.5) (1.5, 1)
mzz (1.5, 2) (2, 2)           @det224
mxx (1.5, 3.5) (1.5, 3)
mzz (1.5, 4) (2, 4)           @det157
mxx (2.5, 0.5) (2.5, 0)
mzz (3, 1) (2.5, 1)           @det77
mxx (2.5, 2) (2.5, 2.5)
mzz (2.5, 3) (3, 3)           @det100
mzz (3.5, 0) (4, 0)           @det196
mxx (3.5, 1) (3.5, 1.5)       @det145
mzz (3.5, 2) (4, 2)           @det30
mxx (3.5, 3) (3.5, 3.5)       @det99
mzz (4, 4) (3.5, 4)           @det197

--------         43
mz (0, 0.5)                   @det217
mxx (0, 1.5) (0, 2)
mx (0.5, 1.5)                 @det83
mz (1, 1.5)                   @det26 det224
mz (0, 2.5)                   @det26
mxx (0, 3.5) (0, 4)
mx (0.5, 3.5)                 @det117
mz (1, 3.5)                   @det7 det157
mxx (1, 0.5) (1, 1)
mx (1.5, 0.5)                 @det94
mz (2, 0.5)                   @det77 det224
mxx (1, 2.5) (1, 3)
mx (1.5, 2.5)                 @det43
mz (2, 2.5)                   @det100 det157
mxx (2, 1.5) (2, 2)
mx (2.5, 1.5)                 @det72
mz (3, 1.5)                   @det30 det100
mxx (2, 3.5) (2, 4)
mx (2.5, 3.5)                 @det86
mz (3, 3.5)                   @det180 det197
mxx (3, 1) (3, 0.5)
mx (3.5, 0.5)                 @det87
mz (4, 0.5)                   @det30
mxx (4, 1.5) (4, 2)           @det145
mxx (3, 2.5) (3, 3)
mx (3.5, 2.5)                 @det56
mz (4, 2.5)                   @det197
mxx (4, 4) (4, 3.5)           @det99
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)           @det217
mxx (0.5, 2.5) (0.5, 3)
mzz (1, 2) (0.5, 2)           @det26
mzz (1, 4) (0.5, 4)           @det7
mxx (1.5, 1.5) (1.5, 2)
mzz (1.5, 1) (2, 1)           @det224
mxx (1.5, 4) (1.5, 3.5)
mzz (2, 3) (1.5, 3)           @det157
mxx (2.5, 0.5) (2.5, 1)
mzz (2.5, 0) (3, 0)           @det77
mxx (2.5, 2.5) (2.5, 3)
mzz (2.5, 2) (3, 2)           @det100
mzz (2.5, 4) (3, 4)           @det180
mxx (3.5, 1.5) (3.5, 2)       @det145
mzz (3.5, 1) (4, 1)           @det30
mxx (3.5, 3.5) (3.5, 4)       @det99
mzz (3.5, 3) (4, 3)           @det197

--------         44
mzz (0, 1) (0.5, 1)           @det217
mz (0.5, 0.5)                 @det217
mx (0.5, 0)
mzz (0, 3) (0.5, 3)           @det26
mz (0.5, 2.5)                 @det26
mx (0.5, 2)
mx (0.5, 4)
mzz (1, 0) (1.5, 0)           @det185
mzz (1, 2) (1.5, 2)           @det224
mz (1.5, 1.5)                 @det224
mx (1.5, 1)
mzz (1.5, 4) (1, 4)           @det157
mz (1.5, 3.5)                 @det157
mx (1.5, 3)
mzz (2, 1) (2.5, 1)           @det77
mz (2.5, 0.5)                 @det77
mx (2.5, 0)
mzz (2, 3) (2.5, 3)           @det100
mz (2.5, 2.5)                 @det100
mx (2.5, 2)
mx (2.5, 4)
mzz (3.5, 0) (3, 0)           @det196
mzz (3, 2) (3.5, 2)           @det30
mz (3.5, 1.5)                 @det30
mx (3.5, 1)                   @det145
mzz (3, 4) (3.5, 4)           @det197
mz (3.5, 3.5)                 @det197
mx (3.5, 3)                   @det99

--------         45
mxx (0, 0.5) (0, 0)
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)
mxx (0, 2) (0, 2.5)
mzz (0, 3.5) (0.5, 3.5)
mxx (1, 3) (1, 3.5)
mzz (1, 0.5) (1.5, 0.5)
mxx (2, 0) (2, 0.5)
mzz (1, 2.5) (1.5, 2.5)
mxx (2, 2) (2, 2.5)
mzz (2, 1.5) (2.5, 1.5)
mxx (3, 1.5) (3, 1)
mzz (2, 3.5) (2.5, 3.5)
mxx (3, 3.5) (3, 3)
mzz (3.5, 0.5) (3, 0.5)
mxx (4, 0) (4, 0.5)
mzz (3, 2.5) (3.5, 2.5)
mxx (4, 2) (4, 2.5)

--------         46
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)
mzz (1, 3.5) (0.5, 3.5)
mxx (0, 3.5) (0, 3)
mzz (1.5, 0.5) (2, 0.5)
mxx (1, 0.5) (1, 0)
mzz (1.5, 2.5) (2, 2.5)
mxx (1, 2) (1, 2.5)
mzz (3, 1.5) (2.5, 1.5)
mxx (2, 1) (2, 1.5)
mzz (2.5, 3.5) (3, 3.5)
mxx (2, 3.5) (2, 3)
mzz (3.5, 0.5) (4, 0.5)
mxx (3, 0) (3, 0.5)
mxx (4, 1) (4, 1.5)           @det145
mzz (3.5, 2.5) (4, 2.5)
mxx (3, 2.5) (3, 2)
mxx (4, 3.5) (4, 3)           @det99

--------         47
mxx (0, 1) (0, 0.5)
mxx (1, 1.5) (1, 2)
mx (0.5, 1.5)
mz (0, 1.5)
mxx (0, 2.5) (0, 3)
mxx (1, 3.5) (1, 4)
mx (0.5, 3.5)
mz (0, 3.5)
mxx (2, 0.5) (2, 1)
mx (1.5, 0.5)
mz (1, 0.5)
mxx (2, 3) (2, 2.5)
mx (1.5, 2.5)
mz (1, 2.5)
mxx (3, 1.5) (3, 2)
mx (2.5, 1.5)
mz (2, 1.5)
mxx (3, 3.5) (3, 4)
mx (2.5, 3.5)
mz (2, 3.5)
mxx (4, 0.5) (4, 1)
mx (3.5, 0.5)
mz (3, 0.5)
mz (4, 1.5)
mxx (4, 2.5) (4, 3)
mx (3.5, 2.5)
mz (3, 2.5)
mz (4, 3.5)



==> anc/Fig23_left/d_7.txt <==
--------          0
mz (0.5, 0.5)
mz (0.5, 2.5)
mz (0.5, 4.5)
mz (1.5, 1.5)
mz (1.5, 3.5)
mz (1.5, 5.5)
mz (2.5, 0.5)
mz (2.5, 2.5)
mz (2.5, 4.5)
mz (3.5, 1.5)
mz (3.5, 3.5)
mz (3.5, 5.5)
mz (4.5, 0.5)
mz (4.5, 2.5)
mz (4.5, 4.5)
mz (5.5, 1.5)
mz (5.5, 3.5)
mz (5.5, 5.5)

--------          1
mzz (0.5, 0) (0, 0)
mx (0.5, 1)
mzz (0, 2) (0.5, 2)
mx (0.5, 3)
mzz (0, 4) (0.5, 4)
mx (0.5, 5)
mzz (0.5, 6) (0, 6)
mx (1.5, 0)
mzz (1, 1) (1.5, 1)
mx (1.5, 2)
mzz (1, 3) (1.5, 3)
mx (1.5, 4)
mzz (1.5, 5) (1, 5)
mx (1.5, 6)
mzz (2, 0) (2.5, 0)
mx (2.5, 1)
mzz (2.5, 2) (2, 2)
mx (2.5, 3)
mzz (2, 4) (2.5, 4)
mx (2.5, 5)
mzz (2, 6) (2.5, 6)
mx (3.5, 0)
mzz (3, 1) (3.5, 1)
mx (3.5, 2)
mzz (3, 3) (3.5, 3)
mx (3.5, 4)
mzz (3.5, 5) (3, 5)
mx (3.5, 6)
mzz (4, 0) (4.5, 0)
mx (4.5, 1)
mzz (4.5, 2) (4, 2)
mx (4.5, 3)
mzz (4, 4) (4.5, 4)
mx (4.5, 5)
mzz (4, 6) (4.5, 6)
mx (5.5, 0)
mzz (5.5, 1) (5, 1)
mx (5.5, 2)
mzz (5, 3) (5.5, 3)
mx (5.5, 4)
mzz (5, 5) (5.5, 5)
mx (5.5, 6)

--------          2
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)
mxx (0.5, 2.5) (0.5, 2)
mzz (1, 3) (0.5, 3)
mxx (0.5, 4.5) (0.5, 4)
mzz (0.5, 5) (1, 5)
mzz (1.5, 0) (2, 0)           @det76
mxx (1.5, 1.5) (1.5, 1)
mzz (1.5, 2) (2, 2)
mxx (1.5, 3.5) (1.5, 3)
mzz (1.5, 4) (2, 4)
mxx (1.5, 5) (1.5, 5.5)
mzz (1.5, 6) (2, 6)
mxx (2.5, 0.5) (2.5, 0)
mzz (3, 1) (2.5, 1)
mxx (2.5, 2) (2.5, 2.5)
mzz (2.5, 3) (3, 3)
mxx (2.5, 4) (2.5, 4.5)
mzz (2.5, 5) (3, 5)
mzz (3.5, 0) (4, 0)           @det650
mxx (3.5, 1) (3.5, 1.5)
mzz (3.5, 2) (4, 2)
mxx (3.5, 3) (3.5, 3.5)
mzz (4, 4) (3.5, 4)
mxx (3.5, 5) (3.5, 5.5)
mzz (3.5, 6) (4, 6)
mxx (4.5, 0.5) (4.5, 0)
mzz (5, 1) (4.5, 1)
mxx (4.5, 2) (4.5, 2.5)
mzz (5, 3) (4.5, 3)
mxx (4.5, 4.5) (4.5, 4)
mzz (5, 5) (4.5, 5)
mzz (5.5, 0) (6, 0)           @det207
mxx (5.5, 1) (5.5, 1.5)
mzz (5.5, 2) (6, 2)
mxx (5.5, 3) (5.5, 3.5)
mzz (5.5, 4) (6, 4)
mxx (5.5, 5.5) (5.5, 5)
mzz (6, 6) (5.5, 6)

--------          3
mz (0, 0.5)
mxx (0, 1.5) (0, 2)           @det204
mx (0.5, 1.5)                 @det204
mz (1, 1.5)
mz (0, 2.5)
mxx (0, 3.5) (0, 4)           @det348
mx (0.5, 3.5)                 @det348
mz (1, 3.5)
mz (0, 4.5)
mxx (0, 5.5) (0, 6)           @det678
mx (0.5, 5.5)                 @det678
mz (1, 5.5)
mxx (1, 0.5) (1, 1)           @det520
mx (1.5, 0.5)                 @det520
mz (2, 0.5)                   @det76
mxx (1, 2.5) (1, 3)           @det682
mx (1.5, 2.5)                 @det682
mz (2, 2.5)
mxx (1, 4.5) (1, 5)           @det77
mx (1.5, 4.5)                 @det77
mz (2, 4.5)
mxx (2, 1.5) (2, 2)           @det311
mx (2.5, 1.5)                 @det311
mz (3, 1.5)
mxx (2, 3.5) (2, 4)           @det210
mx (2.5, 3.5)                 @det210
mz (3, 3.5)
mxx (2, 5.5) (2, 6)           @det664
mx (2.5, 5.5)                 @det664
mz (3, 5.5)
mxx (3, 1) (3, 0.5)           @det438
mx (3.5, 0.5)                 @det438
mz (4, 0.5)                   @det650
mxx (3, 2.5) (3, 3)           @det173
mx (3.5, 2.5)                 @det173
mz (4, 2.5)
mxx (3, 4.5) (3, 5)           @det133
mx (3.5, 4.5)                 @det133
mz (4, 4.5)
mxx (4, 1.5) (4, 2)           @det488
mx (4.5, 1.5)                 @det488
mz (5, 1.5)
mxx (4, 4) (4, 3.5)           @det748
mx (4.5, 3.5)                 @det748
mz (5, 3.5)
mxx (4, 5.5) (4, 6)           @det762
mx (4.5, 5.5)                 @det762
mz (5, 5.5)
mxx (5, 0.5) (5, 1)           @det354
mx (5.5, 0.5)                 @det354
mz (6, 0.5)                   @det207
mxx (6, 1.5) (6, 2)           @det109
mxx (5, 3) (5, 2.5)           @det347
mx (5.5, 2.5)                 @det347
mz (6, 2.5)
mxx (6, 3.5) (6, 4)           @det460
mxx (5, 4.5) (5, 5)           @det61
mx (5.5, 4.5)                 @det61
mz (6, 4.5)
mxx (6, 6) (6, 5.5)           @det571
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)
mxx (0.5, 2.5) (0.5, 3)
mzz (1, 2) (0.5, 2)
mxx (0.5, 5) (0.5, 4.5)
mzz (1, 4) (0.5, 4)
mzz (0.5, 6) (1, 6)
mxx (1.5, 1.5) (1.5, 2)
mzz (1.5, 1) (2, 1)
mxx (1.5, 4) (1.5, 3.5)
mzz (2, 3) (1.5, 3)
mxx (1.5, 5.5) (1.5, 6)
mzz (1.5, 5) (2, 5)
mxx (2.5, 0.5) (2.5, 1)
mzz (2.5, 0) (3, 0)
mxx (2.5, 2.5) (2.5, 3)
mzz (2.5, 2) (3, 2)
mxx (2.5, 4.5) (2.5, 5)
mzz (2.5, 4) (3, 4)
mzz (2.5, 6) (3, 6)
mxx (3.5, 1.5) (3.5, 2)
mzz (3.5, 1) (4, 1)
mxx (3.5, 3.5) (3.5, 4)
mzz (3.5, 3) (4, 3)
mxx (3.5, 5.5) (3.5, 6)
mzz (3.5, 5) (4, 5)
mxx (4.5, 0.5) (4.5, 1)
mzz (5, 0) (4.5, 0)
mxx (4.5, 2.5) (4.5, 3)
mzz (4.5, 2) (5, 2)
mxx (4.5, 4.5) (4.5, 5)
mzz (5, 4) (4.5, 4)
mzz (4.5, 6) (5, 6)
mxx (5.5, 1.5) (5.5, 2)
mzz (5.5, 1) (6, 1)
mxx (5.5, 3.5) (5.5, 4)
mzz (5.5, 3) (6, 3)
mxx (5.5, 5.5) (5.5, 6)
mzz (5.5, 5) (6, 5)

--------          4
mzz (0, 1) (0.5, 1)
mz (0.5, 0.5)                 @det260
mx (0.5, 0)                   @det307
mzz (0, 3) (0.5, 3)
mz (0.5, 2.5)                 @det285
mx (0.5, 2)                   @det204 det651
mzz (0.5, 5) (0, 5)
mz (0.5, 4.5)                 @det279
mx (0.5, 4)                   @det237 det348
mx (0.5, 6)                   @det678
mzz (1, 0) (1.5, 0)           @det76
mzz (1, 2) (1.5, 2)
mz (1.5, 1.5)                 @det264
mx (1.5, 1)                   @det204 det520
mzz (1.5, 4) (1, 4)
mz (1.5, 3.5)                 @det276
mx (1.5, 3)                   @det348 det682
mzz (1, 6) (1.5, 6)
mz (1.5, 5.5)                 @det284
mx (1.5, 5)                   @det77 det678
mzz (2, 1) (2.5, 1)
mz (2.5, 0.5)                 @det299
mx (2.5, 0)                   @det520
mzz (2, 3) (2.5, 3)
mz (2.5, 2.5)                 @det248
mx (2.5, 2)                   @det311 det682
mzz (2, 5) (2.5, 5)
mz (2.5, 4.5)                 @det242
mx (2.5, 4)                   @det77 det210
mx (2.5, 6)                   @det664
mzz (3.5, 0) (3, 0)           @det650
mzz (3, 2) (3.5, 2)
mz (3.5, 1.5)                 @det246
mx (3.5, 1)                   @det311 det438
mzz (3, 4) (3.5, 4)
mz (3.5, 3.5)                 @det271
mx (3.5, 3)                   @det173 det210
mzz (3.5, 6) (3, 6)
mz (3.5, 5.5)                 @det289
mx (3.5, 5)                   @det133 det664
mzz (4, 1) (4.5, 1)
mz (4.5, 0.5)                 @det267
mx (4.5, 0)                   @det438
mzz (4.5, 3) (4, 3)
mz (4.5, 2.5)                 @det249
mx (4.5, 2)                   @det173 det488
mzz (4, 5) (4.5, 5)
mz (4.5, 4.5)                 @det295
mx (4.5, 4)                   @det133 det748
mx (4.5, 6)                   @det762
mzz (5, 0) (5.5, 0)           @det207
mzz (5.5, 2) (5, 2)
mz (5.5, 1.5)                 @det251
mx (5.5, 1)                   @det354 det488
mzz (5, 4) (5.5, 4)
mz (5.5, 3.5)                 @det262
mx (5.5, 3)                   @det347 det748
mzz (5, 6) (5.5, 6)
mz (5.5, 5.5)                 @det283
mx (5.5, 5)                   @det61 det762

--------          5
mxx (0, 0.5) (0, 0)           @det307
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)           @det204
mxx (0, 2) (0, 2.5)           @det651
mzz (0, 3.5) (0.5, 3.5)
mxx (1, 3) (1, 3.5)           @det348
mxx (0, 4) (0, 4.5)           @det237
mzz (0.5, 5.5) (0, 5.5)
mxx (1, 5) (1, 5.5)           @det678
mzz (1, 0.5) (1.5, 0.5)       @det76
mxx (2, 0) (2, 0.5)           @det520
mzz (1, 2.5) (1.5, 2.5)
mxx (2, 2) (2, 2.5)           @det682
mzz (1.5, 4.5) (1, 4.5)
mxx (2, 4.5) (2, 4)           @det77
mzz (2, 1.5) (2.5, 1.5)
mxx (3, 1.5) (3, 1)           @det311
mzz (2, 3.5) (2.5, 3.5)
mxx (3, 3.5) (3, 3)           @det210
mzz (2, 5.5) (2.5, 5.5)
mxx (3, 5) (3, 5.5)           @det664
mzz (3.5, 0.5) (3, 0.5)       @det650
mxx (4, 0) (4, 0.5)           @det438
mzz (3, 2.5) (3.5, 2.5)
mxx (4, 2) (4, 2.5)           @det173
mzz (3, 4.5) (3.5, 4.5)
mxx (4, 4.5) (4, 4)           @det133
mzz (4, 1.5) (4.5, 1.5)
mxx (5, 1) (5, 1.5)           @det488
mzz (4.5, 3.5) (4, 3.5)
mxx (5, 3.5) (5, 3)           @det748
mzz (4, 5.5) (4.5, 5.5)
mxx (5, 5.5) (5, 5)           @det762
mzz (5, 0.5) (5.5, 0.5)       @det207
mxx (6, 0) (6, 0.5)           @det354
mzz (5.5, 2.5) (5, 2.5)
mxx (6, 2.5) (6, 2)           @det347
mzz (5, 4.5) (5.5, 4.5)
mxx (6, 4) (6, 4.5)           @det61
mz (0.5, 0.5)                 @det193 det260
mz (0.5, 2.5)                 @det212 det285
mz (0.5, 4.5)                 @det279 det375
mz (1.5, 1.5)                 @det264 det563
mz (1.5, 3.5)                 @det276 det426
mz (1.5, 5.5)                 @det284 det399
mz (2.5, 0.5)                 @det299 det775
mz (2.5, 2.5)                 @det248 det422
mz (2.5, 4.5)                 @det242 det370
mz (3.5, 1.5)                 @det148 det246
mz (3.5, 3.5)                 @det271 det547
mz (3.5, 5.5)                 @det170 det289
mz (4.5, 0.5)                 @det267 det527
mz (4.5, 2.5)                 @det249 det476
mz (4.5, 4.5)                 @det295 det397
mz (5.5, 1.5)                 @det251 det632
mz (5.5, 3.5)                 @det262 det683
mz (5.5, 5.5)                 @det0 det283

--------          6
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)           @det204
mzz (1, 3.5) (0.5, 3.5)
mxx (0, 3.5) (0, 3)           @det348
mzz (0.5, 5.5) (1, 5.5)
mxx (0, 5.5) (0, 5)           @det678
mzz (1.5, 0.5) (2, 0.5)       @det76
mxx (1, 0.5) (1, 0)           @det520
mzz (1.5, 2.5) (2, 2.5)
mxx (1, 2) (1, 2.5)           @det682
mzz (1.5, 4.5) (2, 4.5)
mxx (1, 4) (1, 4.5)           @det77
mzz (3, 1.5) (2.5, 1.5)
mxx (2, 1) (2, 1.5)           @det311
mzz (2.5, 3.5) (3, 3.5)
mxx (2, 3.5) (2, 3)           @det210
mzz (2.5, 5.5) (3, 5.5)
mxx (2, 5.5) (2, 5)           @det664
mzz (3.5, 0.5) (4, 0.5)       @det650
mxx (3, 0) (3, 0.5)           @det438
mzz (3.5, 2.5) (4, 2.5)
mxx (3, 2.5) (3, 2)           @det173
mzz (4, 4.5) (3.5, 4.5)
mxx (3, 4.5) (3, 4)           @det133
mzz (5, 1.5) (4.5, 1.5)
mxx (4, 1.5) (4, 1)           @det488
mzz (5, 3.5) (4.5, 3.5)
mxx (4, 3) (4, 3.5)           @det748
mzz (5, 5.5) (4.5, 5.5)
mxx (4, 5) (4, 5.5)           @det762
mzz (5.5, 0.5) (6, 0.5)       @det207
mxx (5, 0) (5, 0.5)           @det354
mxx (6, 1) (6, 1.5)           @det109
mzz (5.5, 2.5) (6, 2.5)
mxx (5, 2) (5, 2.5)           @det347
mxx (6, 3) (6, 3.5)           @det460
mzz (5.5, 4.5) (6, 4.5)
mxx (5, 4.5) (5, 4)           @det61
mxx (6, 5.5) (6, 5)           @det571
mzz (0.5, 0) (0, 0)           @det193
mx (0.5, 1)                   @det204 det520
mzz (0, 2) (0.5, 2)           @det212
mx (0.5, 3)                   @det348 det682
mzz (0, 4) (0.5, 4)           @det375
mx (0.5, 5)                   @det77 det678
mzz (0.5, 6) (0, 6)           @det420
mx (1.5, 0)                   @det520
mzz (1, 1) (1.5, 1)           @det563
mx (1.5, 2)                   @det311 det682
mzz (1, 3) (1.5, 3)           @det426
mx (1.5, 4)                   @det77 det210
mzz (1.5, 5) (1, 5)           @det399
mx (1.5, 6)                   @det664
mzz (2, 0) (2.5, 0)           @det775
mx (2.5, 1)                   @det311 det438
mzz (2.5, 2) (2, 2)           @det422
mx (2.5, 3)                   @det173 det210
mzz (2, 4) (2.5, 4)           @det370
mx (2.5, 5)                   @det133 det664
mzz (2, 6) (2.5, 6)           @det64
mx (3.5, 0)                   @det438
mzz (3, 1) (3.5, 1)           @det148
mx (3.5, 2)                   @det173 det488
mzz (3, 3) (3.5, 3)           @det547
mx (3.5, 4)                   @det133 det748
mzz (3.5, 5) (3, 5)           @det170
mx (3.5, 6)                   @det762
mzz (4, 0) (4.5, 0)           @det527
mx (4.5, 1)                   @det354 det488
mzz (4.5, 2) (4, 2)           @det476
mx (4.5, 3)                   @det347 det748
mzz (4, 4) (4.5, 4)           @det397
mx (4.5, 5)                   @det61 det762
mzz (4, 6) (4.5, 6)           @det286
mx (5.5, 0)                   @det354
mzz (5.5, 1) (5, 1)           @det632
mx (5.5, 2)                   @det109 det347
mzz (5, 3) (5.5, 3)           @det683
mx (5.5, 4)                   @det61 det460
mzz (5, 5) (5.5, 5)           @det0
mx (5.5, 6)                   @det571

--------          7
mxx (0, 1) (0, 0.5)           @det307
mxx (1, 1.5) (1, 2)           @det204
mx (0.5, 1.5)                 @det556
mz (0, 1.5)                   @det212
mxx (0, 2.5) (0, 3)           @det651
mxx (1, 3.5) (1, 4)           @det348
mx (0.5, 3.5)                 @det495
mz (0, 3.5)                   @det375
mxx (0, 4.5) (0, 5)           @det237
mxx (1, 6) (1, 5.5)           @det678
mx (0.5, 5.5)                 @det468
mz (0, 5.5)                   @det420
mxx (2, 0.5) (2, 1)           @det520
mx (1.5, 0.5)                 @det464
mz (1, 0.5)                   @det76 det193 det563
mxx (2, 3) (2, 2.5)           @det682
mx (1.5, 2.5)                 @det500
mz (1, 2.5)                   @det212 det426
mxx (2, 4.5) (2, 5)           @det77
mx (1.5, 4.5)                 @det506
mz (1, 4.5)                   @det375 det399
mxx (3, 1.5) (3, 2)           @det311
mx (2.5, 1.5)                 @det516
mz (2, 1.5)                   @det422 det563
mxx (3, 3.5) (3, 4)           @det210
mx (2.5, 3.5)                 @det558
mz (2, 3.5)                   @det370 det426
mxx (3, 5.5) (3, 6)           @det664
mx (2.5, 5.5)                 @det463
mz (2, 5.5)                   @det64 det399
mxx (4, 0.5) (4, 1)           @det438
mx (3.5, 0.5)                 @det535
mz (3, 0.5)                   @det148 det650 det775
mxx (4, 2.5) (4, 3)           @det173
mx (3.5, 2.5)                 @det486
mz (3, 2.5)                   @det422 det547
mxx (4, 4.5) (4, 5)           @det133
mx (3.5, 4.5)                 @det477
mz (3, 4.5)                   @det170 det370
mxx (5, 1.5) (5, 2)           @det488
mx (4.5, 1.5)                 @det552
mz (4, 1.5)                   @det148 det476
mxx (5, 3.5) (5, 4)           @det748
mx (4.5, 3.5)                 @det567
mz (4, 3.5)                   @det397 det547
mxx (5, 5.5) (5, 6)           @det762
mx (4.5, 5.5)                 @det467
mz (4, 5.5)                   @det170 det286
mxx (6, 1) (6, 0.5)           @det354
mx (5.5, 0.5)                 @det474
mz (5, 0.5)                   @det207 det527 det632
mz (6, 1.5)                   @det632
mxx (6, 2.5) (6, 3)           @det347
mx (5.5, 2.5)                 @det525
mz (5, 2.5)                   @det476 det683
mz (6, 3.5)                   @det683
mxx (6, 4.5) (6, 5)           @det61
mx (5.5, 4.5)                 @det540
mz (5, 4.5)                   @det0 det397
mz (6, 5.5)                   @det0
mxx (0.5, 0.5) (0.5, 0)       @det307 det520
mzz (1, 1) (0.5, 1)           @det193
mxx (0.5, 2.5) (0.5, 2)       @det651 det682
mzz (1, 3) (0.5, 3)           @det212
mxx (0.5, 4.5) (0.5, 4)       @det77 det237
mzz (0.5, 5) (1, 5)           @det375
mzz (1.5, 0) (2, 0)           @det76 det548
mxx (1.5, 1.5) (1.5, 1)       @det204 det311
mzz (1.5, 2) (2, 2)           @det563
mxx (1.5, 3.5) (1.5, 3)       @det210 det348
mzz (1.5, 4) (2, 4)           @det426
mxx (1.5, 5) (1.5, 5.5)       @det664 det678
mzz (1.5, 6) (2, 6)           @det399
mxx (2.5, 0.5) (2.5, 0)       @det438 det520
mzz (3, 1) (2.5, 1)           @det775
mxx (2.5, 2) (2.5, 2.5)       @det173 det682
mzz (2.5, 3) (3, 3)           @det422
mxx (2.5, 4) (2.5, 4.5)       @det77 det133
mzz (2.5, 5) (3, 5)           @det370
mzz (3.5, 0) (4, 0)           @det157 det650
mxx (3.5, 1) (3.5, 1.5)       @det311 det488
mzz (3.5, 2) (4, 2)           @det148
mxx (3.5, 3) (3.5, 3.5)       @det210 det748
mzz (4, 4) (3.5, 4)           @det547
mxx (3.5, 5) (3.5, 5.5)       @det664 det762
mzz (3.5, 6) (4, 6)           @det170
mxx (4.5, 0.5) (4.5, 0)       @det354 det438
mzz (5, 1) (4.5, 1)           @det527
mxx (4.5, 2) (4.5, 2.5)       @det173 det347
mzz (5, 3) (4.5, 3)           @det476
mxx (4.5, 4.5) (4.5, 4)       @det61 det133
mzz (5, 5) (4.5, 5)           @det397
mzz (5.5, 0) (6, 0)           @det207 det580
mxx (5.5, 1) (5.5, 1.5)       @det109 det488
mzz (5.5, 2) (6, 2)           @det632
mxx (5.5, 3) (5.5, 3.5)       @det460 det748
mzz (5.5, 4) (6, 4)           @det683
mxx (5.5, 5.5) (5.5, 5)       @det571 det762
mzz (6, 6) (5.5, 6)           @det0

--------          8
mz (0, 0.5)                   @det193
mxx (0, 1.5) (0, 2)           @det95 det204
mx (0.5, 1.5)                 @det95 det556
mz (1, 1.5)                   @det193 det563
mz (0, 2.5)                   @det212
mxx (0, 3.5) (0, 4)           @det348 det368
mx (0.5, 3.5)                 @det368 det495
mz (1, 3.5)                   @det212 det426
mz (0, 4.5)                   @det375
mxx (0, 5.5) (0, 6)           @det532 det678
mx (0.5, 5.5)                 @det468 det532
mz (1, 5.5)                   @det375 det399
mxx (1, 0.5) (1, 1)           @det520 det743
mx (1.5, 0.5)                 @det464 det743
mz (2, 0.5)                   @det548 det775
mxx (1, 2.5) (1, 3)           @det497 det682
mx (1.5, 2.5)                 @det497 det500
mz (2, 2.5)                   @det422 det563
mxx (1, 4.5) (1, 5)           @det77 det359
mx (1.5, 4.5)                 @det359 det506
mz (2, 4.5)                   @det370 det426
mxx (2, 1.5) (2, 2)           @det311 det333
mx (2.5, 1.5)                 @det333 det516
mz (3, 1.5)                   @det148 det775
mxx (2, 3.5) (2, 4)           @det210 det562
mx (2.5, 3.5)                 @det558 det562
mz (3, 3.5)                   @det422 det547
mxx (2, 5.5) (2, 6)           @det545 det664
mx (2.5, 5.5)                 @det463 det545
mz (3, 5.5)                   @det170 det370
mxx (3, 1) (3, 0.5)           @det336 det438
mx (3.5, 0.5)                 @det336 det535
mz (4, 0.5)                   @det157 det527
mxx (3, 2.5) (3, 3)           @det171 det173
mx (3.5, 2.5)                 @det171 det486
mz (4, 2.5)                   @det148 det476
mxx (3, 4.5) (3, 5)           @det133 det364
mx (3.5, 4.5)                 @det364 det477
mz (4, 4.5)                   @det397 det547
mxx (4, 1.5) (4, 2)           @det92 det488
mx (4.5, 1.5)                 @det92 det552
mz (5, 1.5)                   @det527 det632
mxx (4, 4) (4, 3.5)           @det511 det748
mx (4.5, 3.5)                 @det511 det567
mz (5, 3.5)                   @det476 det683
mxx (4, 5.5) (4, 6)           @det480 det762
mx (4.5, 5.5)                 @det467 det480
mz (5, 5.5)                   @det0 det397
mxx (5, 0.5) (5, 1)           @det339 det354
mx (5.5, 0.5)                 @det339 det474
mz (6, 0.5)                   @det580
mxx (6, 1.5) (6, 2)           @det109 det597
mxx (5, 3) (5, 2.5)           @det149 det347
mx (5.5, 2.5)                 @det149 det525
mz (6, 2.5)                   @det632
mxx (6, 3.5) (6, 4)           @det113 det460
mxx (5, 4.5) (5, 5)           @det61 det152
mx (5.5, 4.5)                 @det152 det540
mz (6, 4.5)                   @det683
mxx (6, 6) (6, 5.5)           @det432 det571
mxx (0.5, 0.5) (0.5, 1)       @det307 det520
mzz (1, 0) (0.5, 0)           @det193
mxx (0.5, 2.5) (0.5, 3)       @det651 det682
mzz (1, 2) (0.5, 2)           @det212
mxx (0.5, 5) (0.5, 4.5)       @det77 det237
mzz (1, 4) (0.5, 4)           @det375
mzz (0.5, 6) (1, 6)           @det420
mxx (1.5, 1.5) (1.5, 2)       @det204 det311
mzz (1.5, 1) (2, 1)           @det563
mxx (1.5, 4) (1.5, 3.5)       @det210 det348
mzz (2, 3) (1.5, 3)           @det426
mxx (1.5, 5.5) (1.5, 6)       @det664 det678
mzz (1.5, 5) (2, 5)           @det399
mxx (2.5, 0.5) (2.5, 1)       @det438 det520
mzz (2.5, 0) (3, 0)           @det775
mxx (2.5, 2.5) (2.5, 3)       @det173 det682
mzz (2.5, 2) (3, 2)           @det422
mxx (2.5, 4.5) (2.5, 5)       @det77 det133
mzz (2.5, 4) (3, 4)           @det370
mzz (2.5, 6) (3, 6)           @det64
mxx (3.5, 1.5) (3.5, 2)       @det311 det488
mzz (3.5, 1) (4, 1)           @det148
mxx (3.5, 3.5) (3.5, 4)       @det210 det748
mzz (3.5, 3) (4, 3)           @det547
mxx (3.5, 5.5) (3.5, 6)       @det664 det762
mzz (3.5, 5) (4, 5)           @det170
mxx (4.5, 0.5) (4.5, 1)       @det354 det438
mzz (5, 0) (4.5, 0)           @det527
mxx (4.5, 2.5) (4.5, 3)       @det173 det347
mzz (4.5, 2) (5, 2)           @det476
mxx (4.5, 4.5) (4.5, 5)       @det61 det133
mzz (5, 4) (4.5, 4)           @det397
mzz (4.5, 6) (5, 6)           @det286
mxx (5.5, 1.5) (5.5, 2)       @det109 det488
mzz (5.5, 1) (6, 1)           @det632
mxx (5.5, 3.5) (5.5, 4)       @det460 det748
mzz (5.5, 3) (6, 3)           @det683
mxx (5.5, 5.5) (5.5, 6)       @det571 det762
mzz (5.5, 5) (6, 5)           @det0

--------          9
mzz (0, 1) (0.5, 1)           @det193
mz (0.5, 0.5)                 @det684
mx (0.5, 0)                   @det177 det520
mzz (0, 3) (0.5, 3)           @det212
mz (0.5, 2.5)                 @det725
mx (0.5, 2)                   @det95 det204 det565 det682
mzz (0.5, 5) (0, 5)           @det375
mz (0.5, 4.5)                 @det738
mx (0.5, 4)                   @det77 det101 det348 det368
mx (0.5, 6)                   @det532 det678
mzz (1, 0) (1.5, 0)           @det76 det548
mzz (1, 2) (1.5, 2)           @det563
mz (1.5, 1.5)                 @det688
mx (1.5, 1)                   @det95 det311 det520 det743
mzz (1.5, 4) (1, 4)           @det426
mz (1.5, 3.5)                 @det694
mx (1.5, 3)                   @det210 det368 det497 det682
mzz (1, 6) (1.5, 6)           @det399
mz (1.5, 5.5)                 @det704
mx (1.5, 5)                   @det77 det359 det532 det664
mzz (2, 1) (2.5, 1)           @det775
mz (2.5, 0.5)                 @det716
mx (2.5, 0)                   @det438 det743
mzz (2, 3) (2.5, 3)           @det422
mz (2.5, 2.5)                 @det722
mx (2.5, 2)                   @det173 det311 det333 det497
mzz (2, 5) (2.5, 5)           @det370
mz (2.5, 4.5)                 @det713
mx (2.5, 4)                   @det133 det210 det359 det562
mx (2.5, 6)                   @det545 det664
mzz (3.5, 0) (3, 0)           @det157 det650
mzz (3, 2) (3.5, 2)           @det148
mz (3.5, 1.5)                 @det740
mx (3.5, 1)                   @det333 det336 det438 det488
mzz (3, 4) (3.5, 4)           @det547
mz (3.5, 3.5)                 @det693
mx (3.5, 3)                   @det171 det173 det562 det748
mzz (3.5, 6) (3, 6)           @det170
mz (3.5, 5.5)                 @det707
mx (3.5, 5)                   @det133 det364 det545 det762
mzz (4, 1) (4.5, 1)           @det527
mz (4.5, 0.5)                 @det689
mx (4.5, 0)                   @det336 det354
mzz (4.5, 3) (4, 3)           @det476
mz (4.5, 2.5)                 @det745
mx (4.5, 2)                   @det92 det171 det347 det488
mzz (4, 5) (4.5, 5)           @det397
mz (4.5, 4.5)                 @det708
mx (4.5, 4)                   @det61 det364 det511 det748
mx (4.5, 6)                   @det480 det762
mzz (5, 0) (5.5, 0)           @det207 det580
mzz (5.5, 2) (5, 2)           @det632
mz (5.5, 1.5)                 @det723
mx (5.5, 1)                   @det92 det109 det339 det354
mzz (5, 4) (5.5, 4)           @det683
mz (5.5, 3.5)                 @det709
mx (5.5, 3)                   @det149 det347 det460 det511
mzz (5, 6) (5.5, 6)           @det0
mz (5.5, 5.5)                 @det702
mx (5.5, 5)                   @det61 det152 det480 det571

--------         10
mxx (0, 0.5) (0, 0)           @det177 det307
mzz (0, 1.5) (0.5, 1.5)       @det193 det212
mxx (1, 1) (1, 1.5)           @det95 det204
mxx (0, 2) (0, 2.5)           @det565 det651
mzz (0, 3.5) (0.5, 3.5)       @det212 det375
mxx (1, 3) (1, 3.5)           @det348 det368
mxx (0, 4) (0, 4.5)           @det101 det237
mzz (0.5, 5.5) (0, 5.5)       @det375 det420
mxx (1, 5) (1, 5.5)           @det532 det678
mzz (1, 0.5) (1.5, 0.5)       @det548 det563
mxx (2, 0) (2, 0.5)           @det520 det743
mzz (1, 2.5) (1.5, 2.5)       @det426 det563
mxx (2, 2) (2, 2.5)           @det497 det682
mzz (1.5, 4.5) (1, 4.5)       @det399 det426
mxx (2, 4.5) (2, 4)           @det77 det359
mzz (2, 1.5) (2.5, 1.5)       @det422 det775
mxx (3, 1.5) (3, 1)           @det311 det333
mzz (2, 3.5) (2.5, 3.5)       @det370 det422
mxx (3, 3.5) (3, 3)           @det210 det562
mzz (2, 5.5) (2.5, 5.5)       @det64 det370
mxx (3, 5) (3, 5.5)           @det545 det664
mzz (3.5, 0.5) (3, 0.5)       @det148 det157
mxx (4, 0) (4, 0.5)           @det336 det438
mzz (3, 2.5) (3.5, 2.5)       @det148 det547
mxx (4, 2) (4, 2.5)           @det171 det173
mzz (3, 4.5) (3.5, 4.5)       @det170 det547
mxx (4, 4.5) (4, 4)           @det133 det364
mzz (4, 1.5) (4.5, 1.5)       @det476 det527
mxx (5, 1) (5, 1.5)           @det92 det488
mzz (4.5, 3.5) (4, 3.5)       @det397 det476
mxx (5, 3.5) (5, 3)           @det511 det748
mzz (4, 5.5) (4.5, 5.5)       @det286 det397
mxx (5, 5.5) (5, 5)           @det480 det762
mzz (5, 0.5) (5.5, 0.5)       @det580 det632
mxx (6, 0) (6, 0.5)           @det339 det354
mzz (5.5, 2.5) (5, 2.5)       @det632 det683
mxx (6, 2.5) (6, 2)           @det149 det347
mzz (5, 4.5) (5.5, 4.5)       @det0 det683
mxx (6, 4) (6, 4.5)           @det61 det152
mz (0.5, 0.5)                 @noisy det684 det721
mz (0.5, 2.5)                 @noisy det725 det781
mz (0.5, 4.5)                 @noisy det679 det738
mz (1.5, 1.5)                 @noisy det665 det688
mz (1.5, 3.5)                 @noisy det369 det694
mz (1.5, 5.5)                 @noisy det596 det704
mz (2.5, 0.5)                 @noisy det334 det716
mz (2.5, 2.5)                 @noisy det701 det722
mz (2.5, 4.5)                 @noisy det167 det713
mz (3.5, 1.5)                 @noisy det740 det760
mz (3.5, 3.5)                 @noisy det412 det693
mz (3.5, 5.5)                 @noisy det154 det707
mz (4.5, 0.5)                 @noisy det689 det758
mz (4.5, 2.5)                 @noisy det99 det745
mz (4.5, 4.5)                 @noisy det391 det708
mz (5.5, 1.5)                 @noisy det14 det723
mz (5.5, 3.5)                 @noisy det502 det709
mz (5.5, 5.5)                 @noisy det85 det702

--------         11
mzz (1, 1.5) (0.5, 1.5)       @det193 det212
mxx (0, 1.5) (0, 1)           @det95 det204
mzz (1, 3.5) (0.5, 3.5)       @det212 det375
mxx (0, 3.5) (0, 3)           @det348 det368
mzz (0.5, 5.5) (1, 5.5)       @det375 det420
mxx (0, 5.5) (0, 5)           @det532 det678
mzz (1.5, 0.5) (2, 0.5)       @det548 det563
mxx (1, 0.5) (1, 0)           @det520 det743
mzz (1.5, 2.5) (2, 2.5)       @det426 det563
mxx (1, 2) (1, 2.5)           @det497 det682
mzz (1.5, 4.5) (2, 4.5)       @det399 det426
mxx (1, 4) (1, 4.5)           @det77 det359
mzz (3, 1.5) (2.5, 1.5)       @det422 det775
mxx (2, 1) (2, 1.5)           @det311 det333
mzz (2.5, 3.5) (3, 3.5)       @det370 det422
mxx (2, 3.5) (2, 3)           @det210 det562
mzz (2.5, 5.5) (3, 5.5)       @det64 det370
mxx (2, 5.5) (2, 5)           @det545 det664
mzz (3.5, 0.5) (4, 0.5)       @det148 det157
mxx (3, 0) (3, 0.5)           @det336 det438
mzz (3.5, 2.5) (4, 2.5)       @det148 det547
mxx (3, 2.5) (3, 2)           @det171 det173
mzz (4, 4.5) (3.5, 4.5)       @det170 det547
mxx (3, 4.5) (3, 4)           @det133 det364
mzz (5, 1.5) (4.5, 1.5)       @det476 det527
mxx (4, 1.5) (4, 1)           @det92 det488
mzz (5, 3.5) (4.5, 3.5)       @det397 det476
mxx (4, 3) (4, 3.5)           @det511 det748
mzz (5, 5.5) (4.5, 5.5)       @det286 det397
mxx (4, 5) (4, 5.5)           @det480 det762
mzz (5.5, 0.5) (6, 0.5)       @det580 det632
mxx (5, 0) (5, 0.5)           @det339 det354
mxx (6, 1) (6, 1.5)           @det109 det597
mzz (5.5, 2.5) (6, 2.5)       @det632 det683
mxx (5, 2) (5, 2.5)           @det149 det347
mxx (6, 3) (6, 3.5)           @det113 det460
mzz (5.5, 4.5) (6, 4.5)       @det0 det683
mxx (5, 4.5) (5, 4)           @det61 det152
mxx (6, 5.5) (6, 5)           @det432 det571
mzz (0.5, 0) (0, 0)           @noisy det193 det721
mx (0.5, 1)                   @noisy det95 det204 det307 det743
mzz (0, 2) (0.5, 2)           @noisy det212 det781
mx (0.5, 3)                   @noisy det348 det368 det497 det651
mzz (0, 4) (0.5, 4)           @noisy det375 det679
mx (0.5, 5)                   @noisy det237 det359 det532 det678
mzz (0.5, 6) (0, 6)           @noisy det420 det557
mx (1.5, 0)                   @noisy det520 det743
mzz (1, 1) (1.5, 1)           @noisy det563 det665
mx (1.5, 2)                   @noisy det204 det333 det497 det682
mzz (1, 3) (1.5, 3)           @noisy det369 det426
mx (1.5, 4)                   @noisy det77 det348 det359 det562
mzz (1.5, 5) (1, 5)           @noisy det399 det596
mx (1.5, 6)                   @noisy det545 det678
mzz (2, 0) (2.5, 0)           @noisy det334 det775
mx (2.5, 1)                   @noisy det311 det333 det336 det520
mzz (2.5, 2) (2, 2)           @noisy det422 det701
mx (2.5, 3)                   @noisy det171 det210 det562 det682
mzz (2, 4) (2.5, 4)           @noisy det167 det370
mx (2.5, 5)                   @noisy det77 det364 det545 det664
mzz (2, 6) (2.5, 6)           @noisy det64 det587
mx (3.5, 0)                   @noisy det336 det438
mzz (3, 1) (3.5, 1)           @noisy det148 det760
mx (3.5, 2)                   @noisy det92 det171 det173 det311
mzz (3, 3) (3.5, 3)           @noisy det412 det547
mx (3.5, 4)                   @noisy det133 det210 det364 det511
mzz (3.5, 5) (3, 5)           @noisy det154 det170
mx (3.5, 6)                   @noisy det480 det664
mzz (4, 0) (4.5, 0)           @noisy det527 det758
mx (4.5, 1)                   @noisy det92 det339 det438 det488
mzz (4.5, 2) (4, 2)           @noisy det99 det476
mx (4.5, 3)                   @noisy det149 det173 det511 det748
mzz (4, 4) (4.5, 4)           @noisy det391 det397
mx (4.5, 5)                   @noisy det133 det152 det480 det762
mzz (4, 6) (4.5, 6)           @noisy det44 det286
mx (5.5, 0)                   @noisy det339 det354
mzz (5.5, 1) (5, 1)           @noisy det14 det632
mx (5.5, 2)                   @noisy det149 det347 det488 det597
mzz (5, 3) (5.5, 3)           @noisy det502 det683
mx (5.5, 4)                   @noisy det61 det113 det152 det748
mzz (5, 5) (5.5, 5)           @noisy det0 det85
mx (5.5, 6)                   @noisy det432 det762

--------         12
mxx (0, 1) (0, 0.5)           @det177 det307
mxx (1, 1.5) (1, 2)           @det95 det204
mx (0.5, 1.5)                 @det156 det204
mz (0, 1.5)                   @det193 det781
mxx (0, 2.5) (0, 3)           @det565 det651
mxx (1, 3.5) (1, 4)           @det348 det368
mx (0.5, 3.5)                 @det184 det348
mz (0, 3.5)                   @det212 det679
mxx (0, 4.5) (0, 5)           @det101 det237
mxx (1, 6) (1, 5.5)           @det532 det678
mx (0.5, 5.5)                 @det197 det678
mz (0, 5.5)                   @det375 det557
mxx (2, 0.5) (2, 1)           @det520 det743
mx (1.5, 0.5)                 @det189 det520
mz (1, 0.5)                   @det193 det548 det665 det721
mxx (2, 3) (2, 2.5)           @det497 det682
mx (1.5, 2.5)                 @det108 det682
mz (1, 2.5)                   @det212 det369 det563 det781
mxx (2, 4.5) (2, 5)           @det77 det359
mx (1.5, 4.5)                 @det77 det111
mz (1, 4.5)                   @det375 det426 det596 det679
mxx (3, 1.5) (3, 2)           @det311 det333
mx (2.5, 1.5)                 @det128 det311
mz (2, 1.5)                   @det563 det665 det701 det775
mxx (3, 3.5) (3, 4)           @det210 det562
mx (2.5, 3.5)                 @det158 det210
mz (2, 3.5)                   @det167 det369 det422 det426
mxx (3, 5.5) (3, 6)           @det545 det664
mx (2.5, 5.5)                 @det186 det664
mz (2, 5.5)                   @det370 det399 det587 det596
mxx (4, 0.5) (4, 1)           @det336 det438
mx (3.5, 0.5)                 @det180 det438
mz (3, 0.5)                   @det157 det334 det760 det775
mxx (4, 2.5) (4, 3)           @det171 det173
mx (3.5, 2.5)                 @det173 det178
mz (3, 2.5)                   @det148 det412 det422 det701
mxx (4, 4.5) (4, 5)           @det133 det364
mx (3.5, 4.5)                 @det133 det211
mz (3, 4.5)                   @det154 det167 det370 det547
mxx (5, 1.5) (5, 2)           @det92 det488
mx (4.5, 1.5)                 @det151 det488
mz (4, 1.5)                   @det99 det148 det527 det760
mxx (5, 3.5) (5, 4)           @det511 det748
mx (4.5, 3.5)                 @det168 det748
mz (4, 3.5)                   @det391 det412 det476 det547
mxx (5, 5.5) (5, 6)           @det480 det762
mx (4.5, 5.5)                 @det195 det762
mz (4, 5.5)                   @det44 det154 det170 det397
mxx (6, 1) (6, 0.5)           @det339 det354
mx (5.5, 0.5)                 @det209 det354
mz (5, 0.5)                   @det14 det527 det580 det758
mz (6, 1.5)                   @det14 det632
mxx (6, 2.5) (6, 3)           @det149 det347
mx (5.5, 2.5)                 @det139 det347
mz (5, 2.5)                   @det99 det476 det502 det632
mz (6, 3.5)                   @det502 det683
mxx (6, 4.5) (6, 5)           @det61 det152
mx (5.5, 4.5)                 @det61 det146
mz (5, 4.5)                   @det85 det391 det397 det683
mz (6, 5.5)                   @det0 det85
mxx (0.5, 0.5) (0.5, 0)       @noisy det177 det743
mzz (1, 1) (0.5, 1)           @noisy det193 det721
mxx (0.5, 2.5) (0.5, 2)       @noisy det497 det565
mzz (1, 3) (0.5, 3)           @noisy det212 det781
mxx (0.5, 4.5) (0.5, 4)       @noisy det101 det359
mzz (0.5, 5) (1, 5)           @noisy det375 det679
mzz (1.5, 0) (2, 0)           @noisy det330 det548
mxx (1.5, 1.5) (1.5, 1)       @noisy det95 det333
mzz (1.5, 2) (2, 2)           @noisy det563 det665
mxx (1.5, 3.5) (1.5, 3)       @noisy det368 det562
mzz (1.5, 4) (2, 4)           @noisy det369 det426
mxx (1.5, 5) (1.5, 5.5)       @noisy det532 det545
mzz (1.5, 6) (2, 6)           @noisy det399 det596
mxx (2.5, 0.5) (2.5, 0)       @noisy det336 det743
mzz (3, 1) (2.5, 1)           @noisy det334 det775
mxx (2.5, 2) (2.5, 2.5)       @noisy det171 det497
mzz (2.5, 3) (3, 3)           @noisy det422 det701
mxx (2.5, 4) (2.5, 4.5)       @noisy det359 det364
mzz (2.5, 5) (3, 5)           @noisy det167 det370
mzz (3.5, 0) (4, 0)           @noisy det157 det253
mxx (3.5, 1) (3.5, 1.5)       @noisy det92 det333
mzz (3.5, 2) (4, 2)           @noisy det148 det760
mxx (3.5, 3) (3.5, 3.5)       @noisy det511 det562
mzz (4, 4) (3.5, 4)           @noisy det412 det547
mxx (3.5, 5) (3.5, 5.5)       @noisy det480 det545
mzz (3.5, 6) (4, 6)           @noisy det154 det170
mxx (4.5, 0.5) (4.5, 0)       @noisy det336 det339
mzz (5, 1) (4.5, 1)           @noisy det527 det758
mxx (4.5, 2) (4.5, 2.5)       @noisy det149 det171
mzz (5, 3) (4.5, 3)           @noisy det99 det476
mxx (4.5, 4.5) (4.5, 4)       @noisy det152 det364
mzz (5, 5) (4.5, 5)           @noisy det391 det397
mzz (5.5, 0) (6, 0)           @noisy det22 det580
mxx (5.5, 1) (5.5, 1.5)       @noisy det92 det597
mzz (5.5, 2) (6, 2)           @noisy det14 det632
mxx (5.5, 3) (5.5, 3.5)       @noisy det113 det511
mzz (5.5, 4) (6, 4)           @noisy det502 det683
mxx (5.5, 5.5) (5.5, 5)       @noisy det432 det480
mzz (6, 6) (5.5, 6)           @noisy det0 det85

--------         13
mz (0, 0.5)                   @noisy det193 det721
mxx (0, 1.5) (0, 2)           @noisy det75 det95
mx (0.5, 1.5)                 @noisy det75 det156
mz (1, 1.5)                   @noisy det212 det563 det665 det721
mz (0, 2.5)                   @noisy det212 det781
mxx (0, 3.5) (0, 4)           @noisy det368 det443
mx (0.5, 3.5)                 @noisy det184 det443
mz (1, 3.5)                   @noisy det369 det375 det426 det781
mz (0, 4.5)                   @noisy det375 det679
mxx (0, 5.5) (0, 6)           @noisy det134 det532
mx (0.5, 5.5)                 @noisy det134 det197
mz (1, 5.5)                   @noisy det399 det420 det596 det679
mxx (1, 0.5) (1, 1)           @noisy det648 det743
mx (1.5, 0.5)                 @noisy det189 det648
mz (2, 0.5)                   @noisy det330 det334 det563 det775
mxx (1, 2.5) (1, 3)           @noisy det497 det521
mx (1.5, 2.5)                 @noisy det108 det521
mz (2, 2.5)                   @noisy det422 det426 det665 det701
mxx (1, 4.5) (1, 5)           @noisy det359 det490
mx (1.5, 4.5)                 @noisy det111 det490
mz (2, 4.5)                   @noisy det167 det369 det370 det399
mxx (2, 1.5) (2, 2)           @noisy det203 det333
mx (2.5, 1.5)                 @noisy det128 det203
mz (3, 1.5)                   @noisy det148 det334 det422 det760
mxx (2, 3.5) (2, 4)           @noisy det562 det598
mx (2.5, 3.5)                 @noisy det158 det598
mz (3, 3.5)                   @noisy det370 det412 det547 det701
mxx (2, 5.5) (2, 6)           @noisy det545 det573
mx (2.5, 5.5)                 @noisy det186 det573
mz (3, 5.5)                   @noisy det64 det154 det167 det170
mxx (3, 1) (3, 0.5)           @noisy det336 det445
mx (3.5, 0.5)                 @noisy det180 det445
mz (4, 0.5)                   @noisy det148 det253 det527 det758
mxx (3, 2.5) (3, 3)           @noisy det171 det362
mx (3.5, 2.5)                 @noisy det178 det362
mz (4, 2.5)                   @noisy det99 det476 det547 det760
mxx (3, 4.5) (3, 5)           @noisy det364 det658
mx (3.5, 4.5)                 @noisy det211 det658
mz (4, 4.5)                   @noisy det170 det391 det397 det412
mxx (4, 1.5) (4, 2)           @noisy det92 det329
mx (4.5, 1.5)                 @noisy det151 det329
mz (5, 1.5)                   @noisy det14 det476 det632 det758
mxx (4, 4) (4, 3.5)           @noisy det511 det593
mx (4.5, 3.5)                 @noisy det168 det593
mz (5, 3.5)                   @noisy det99 det397 det502 det683
mxx (4, 5.5) (4, 6)           @noisy det480 det600
mx (4.5, 5.5)                 @noisy det195 det600
mz (5, 5.5)                   @noisy det0 det85 det286 det391
mxx (5, 0.5) (5, 1)           @noisy det259 det339
mx (5.5, 0.5)                 @noisy det209 det259
mz (6, 0.5)                   @noisy det22 det632
mxx (6, 1.5) (6, 2)           @noisy det597 det692
mxx (5, 3) (5, 2.5)           @noisy det149 det675
mx (5.5, 2.5)                 @noisy det139 det675
mz (6, 2.5)                   @noisy det14 det683
mxx (6, 3.5) (6, 4)           @noisy det113 det196
mxx (5, 4.5) (5, 5)           @noisy det60 det152
mx (5.5, 4.5)                 @noisy det60 det146
mz (6, 4.5)                   @noisy det0 det502
mxx (6, 6) (6, 5.5)           @noisy det226 det432
mxx (0.5, 0.5) (0.5, 1)       @noisy det177 det743
mzz (1, 0) (0.5, 0)           @noisy det193 det721
mxx (0.5, 2.5) (0.5, 3)       @noisy det497 det565
mzz (1, 2) (0.5, 2)           @noisy det212 det781
mxx (0.5, 5) (0.5, 4.5)       @noisy det101 det359
mzz (1, 4) (0.5, 4)           @noisy det375 det679
mzz (0.5, 6) (1, 6)           @noisy det420 det557
mxx (1.5, 1.5) (1.5, 2)       @noisy det95 det333
mzz (1.5, 1) (2, 1)           @noisy det563 det665
mxx (1.5, 4) (1.5, 3.5)       @noisy det368 det562
mzz (2, 3) (1.5, 3)           @noisy det369 det426
mxx (1.5, 5.5) (1.5, 6)       @noisy det532 det545
mzz (1.5, 5) (2, 5)           @noisy det399 det596
mxx (2.5, 0.5) (2.5, 1)       @noisy det336 det743
mzz (2.5, 0) (3, 0)           @noisy det334 det775
mxx (2.5, 2.5) (2.5, 3)       @noisy det171 det497
mzz (2.5, 2) (3, 2)           @noisy det422 det701
mxx (2.5, 4.5) (2.5, 5)       @noisy det359 det364
mzz (2.5, 4) (3, 4)           @noisy det167 det370
mzz (2.5, 6) (3, 6)           @noisy det64 det587
mxx (3.5, 1.5) (3.5, 2)       @noisy det92 det333
mzz (3.5, 1) (4, 1)           @noisy det148 det760
mxx (3.5, 3.5) (3.5, 4)       @noisy det511 det562
mzz (3.5, 3) (4, 3)           @noisy det412 det547
mxx (3.5, 5.5) (3.5, 6)       @noisy det480 det545
mzz (3.5, 5) (4, 5)           @noisy det154 det170
mxx (4.5, 0.5) (4.5, 1)       @noisy det336 det339
mzz (5, 0) (4.5, 0)           @noisy det527 det758
mxx (4.5, 2.5) (4.5, 3)       @noisy det149 det171
mzz (4.5, 2) (5, 2)           @noisy det99 det476
mxx (4.5, 4.5) (4.5, 5)       @noisy det152 det364
mzz (5, 4) (4.5, 4)           @noisy det391 det397
mzz (4.5, 6) (5, 6)           @noisy det44 det286
mxx (5.5, 1.5) (5.5, 2)       @noisy det92 det597
mzz (5.5, 1) (6, 1)           @noisy det14 det632
mxx (5.5, 3.5) (5.5, 4)       @noisy det113 det511
mzz (5.5, 3) (6, 3)           @noisy det502 det683
mxx (5.5, 5.5) (5.5, 6)       @noisy det432 det480
mzz (5.5, 5) (6, 5)           @noisy det0 det85
i (0, 1)                      @noisy
i (4, 0)                      @noisy
i (0, 0)                      @noisy
i (3.5, 0)                    @noisy
i (0, 3)                      @noisy
i (2, 0)                      @noisy
i (5.5, 0)                    @noisy
i (1.5, 0)                    @noisy
i (0, 5)                      @noisy
i (6, 0)                      @noisy

--------         14
mzz (0, 1) (0.5, 1)           @noisy det193 det721
mz (0.5, 0.5)                 @noisy det193 det340
mx (0.5, 0)                   @noisy det588 det743
mzz (0, 3) (0.5, 3)           @noisy det212 det781
mz (0.5, 2.5)                 @noisy det212 det378
mx (0.5, 2)                   @noisy det75 det95 det201 det497
mzz (0.5, 5) (0, 5)           @noisy det375 det679
mz (0.5, 4.5)                 @noisy det373 det375
mx (0.5, 4)                   @noisy det359 det368 det443 det462
mx (0.5, 6)                   @noisy det134 det532
mzz (1, 0) (1.5, 0)           @noisy det330 det548
mzz (1, 2) (1.5, 2)           @noisy det563 det665
mz (1.5, 1.5)                 @noisy det343 det563
mx (1.5, 1)                   @noisy det75 det333 det648 det743
mzz (1.5, 4) (1, 4)           @noisy det369 det426
mz (1.5, 3.5)                 @noisy det352 det426
mx (1.5, 3)                   @noisy det443 det497 det521 det562
mzz (1, 6) (1.5, 6)           @noisy det399 det596
mz (1.5, 5.5)                 @noisy det358 det399
mx (1.5, 5)                   @noisy det134 det359 det490 det545
mzz (2, 1) (2.5, 1)           @noisy det334 det775
mz (2.5, 0.5)                 @noisy det353 det775
mx (2.5, 0)                   @noisy det336 det648
mzz (2, 3) (2.5, 3)           @noisy det422 det701
mz (2.5, 2.5)                 @noisy det387 det422
mx (2.5, 2)                   @noisy det171 det203 det333 det521
mzz (2, 5) (2.5, 5)           @noisy det167 det370
mz (2.5, 4.5)                 @noisy det370 det384
mx (2.5, 4)                   @noisy det364 det490 det562 det598
mx (2.5, 6)                   @noisy det545 det573
mzz (3.5, 0) (3, 0)           @noisy det157 det253
mzz (3, 2) (3.5, 2)           @noisy det148 det760
mz (3.5, 1.5)                 @noisy det148 det376
mx (3.5, 1)                   @noisy det92 det203 det336 det445
mzz (3, 4) (3.5, 4)           @noisy det412 det547
mz (3.5, 3.5)                 @noisy det349 det547
mx (3.5, 3)                   @noisy det171 det362 det511 det598
mzz (3.5, 6) (3, 6)           @noisy det154 det170
mz (3.5, 5.5)                 @noisy det170 det346
mx (3.5, 5)                   @noisy det364 det480 det573 det658
mzz (4, 1) (4.5, 1)           @noisy det527 det758
mz (4.5, 0.5)                 @noisy det344 det527
mx (4.5, 0)                   @noisy det339 det445
mzz (4.5, 3) (4, 3)           @noisy det99 det476
mz (4.5, 2.5)                 @noisy det379 det476
mx (4.5, 2)                   @noisy det92 det149 det329 det362
mzz (4, 5) (4.5, 5)           @noisy det391 det397
mz (4.5, 4.5)                 @noisy det382 det397
mx (4.5, 4)                   @noisy det152 det511 det593 det658
mx (4.5, 6)                   @noisy det480 det600
mzz (5, 0) (5.5, 0)           @noisy det22 det580
mzz (5.5, 2) (5, 2)           @noisy det14 det632
mz (5.5, 1.5)                 @noisy det390 det632
mx (5.5, 1)                   @noisy det259 det329 det339 det597
mzz (5, 4) (5.5, 4)           @noisy det502 det683
mz (5.5, 3.5)                 @noisy det366 det683
mx (5.5, 3)                   @noisy det113 det149 det593 det675
mzz (5, 6) (5.5, 6)           @noisy det0 det85
mz (5.5, 5.5)                 @noisy det0 det356
mx (5.5, 5)                   @noisy det60 det152 det432 det600
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (3.5, 0.5)                  @noisy
i (5, 1)                      @noisy
i (5, 1.5)                    @noisy
i (0, 5.5)                    @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1.5, 2.5)                  @noisy
i (2.5, 1.5)                  @noisy
i (6, 2)                      @noisy
i (6, 2.5)                    @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3.5, 2.5)                  @noisy
i (4.5, 1.5)                  @noisy
i (5, 3.5)                    @noisy
i (5, 3)                      @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (1.5, 4.5)                  @noisy
i (2.5, 3.5)                  @noisy
i (6, 4)                      @noisy
i (6, 4.5)                    @noisy
i (3.5, 4.5)                  @noisy
i (4.5, 3.5)                  @noisy
i (5, 5.5)                    @noisy
i (5, 5)                      @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (2.5, 5.5)                  @noisy
i (6, 6)                      @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (4.5, 5.5)                  @noisy
i (0, 2)                      @noisy
i (0, 2.5)                    @noisy
i (0.5, 1.5)                  @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (0.5, 3.5)                  @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (6, 1.5)                    @noisy
i (6, 1)                      @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (4, 4.5)                    @noisy
i (4, 4)                      @noisy
i (5, 2.5)                    @noisy
i (0.5, 5.5)                  @noisy
i (2, 6)                      @noisy
i (5, 4.5)                    @noisy
i (4, 6)                      @noisy
i (1, 0.5)                    @noisy
i (3, 0.5)                    @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (2, 1.5)                    @noisy
i (0, 4.5)                    @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (6, 0)                      @noisy
i (1, 4.5)                    @noisy
i (0, 6)                      @noisy
i (2, 3.5)                    @noisy
i (6, 3)                      @noisy
i (6, 3.5)                    @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (5.5, 0.5)                  @noisy
i (2, 5.5)                    @noisy
i (6, 5.5)                    @noisy
i (6, 5)                      @noisy
i (4, 5.5)                    @noisy
i (5.5, 2.5)                  @noisy
i (0, 1.5)                    @noisy
i (5.5, 4.5)                  @noisy
i (1, 1.5)                    @noisy
i (0, 3.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (1.5, 0.5)                  @noisy
i (6, 0.5)                    @noisy

--------         15
mxx (0, 0.5) (0, 0)           @noisy det177 det588
mzz (0, 1.5) (0.5, 1.5)       @noisy det721 det781
mxx (1, 1) (1, 1.5)           @noisy det75 det95
mxx (0, 2) (0, 2.5)           @noisy det201 det565
mzz (0, 3.5) (0.5, 3.5)       @noisy det679 det781
mxx (1, 3) (1, 3.5)           @noisy det368 det443
mxx (0, 4) (0, 4.5)           @noisy det101 det462
mzz (0.5, 5.5) (0, 5.5)       @noisy det557 det679
mxx (1, 5) (1, 5.5)           @noisy det134 det532
mzz (1, 0.5) (1.5, 0.5)       @noisy det330 det665
mxx (2, 0) (2, 0.5)           @noisy det648 det743
mzz (1, 2.5) (1.5, 2.5)       @noisy det369 det665
mxx (2, 2) (2, 2.5)           @noisy det497 det521
mzz (1.5, 4.5) (1, 4.5)       @noisy det369 det596
mxx (2, 4.5) (2, 4)           @noisy det359 det490
mzz (2, 1.5) (2.5, 1.5)       @noisy det334 det701
mxx (3, 1.5) (3, 1)           @noisy det203 det333
mzz (2, 3.5) (2.5, 3.5)       @noisy det167 det701
mxx (3, 3.5) (3, 3)           @noisy det562 det598
mzz (2, 5.5) (2.5, 5.5)       @noisy det167 det587
mxx (3, 5) (3, 5.5)           @noisy det545 det573
mzz (3.5, 0.5) (3, 0.5)       @noisy det253 det760
mxx (4, 0) (4, 0.5)           @noisy det336 det445
mzz (3, 2.5) (3.5, 2.5)       @noisy det412 det760
mxx (4, 2) (4, 2.5)           @noisy det171 det362
mzz (3, 4.5) (3.5, 4.5)       @noisy det154 det412
mxx (4, 4.5) (4, 4)           @noisy det364 det658
mzz (4, 1.5) (4.5, 1.5)       @noisy det99 det758
mxx (5, 1) (5, 1.5)           @noisy det92 det329
mzz (4.5, 3.5) (4, 3.5)       @noisy det99 det391
mxx (5, 3.5) (5, 3)           @noisy det511 det593
mzz (4, 5.5) (4.5, 5.5)       @noisy det44 det391
mxx (5, 5.5) (5, 5)           @noisy det480 det600
mzz (5, 0.5) (5.5, 0.5)       @noisy det14 det22
mxx (6, 0) (6, 0.5)           @noisy det259 det339
mzz (5.5, 2.5) (5, 2.5)       @noisy det14 det502
mxx (6, 2.5) (6, 2)           @noisy det149 det675
mzz (5, 4.5) (5.5, 4.5)       @noisy det85 det502
mxx (6, 4) (6, 4.5)           @noisy det60 det152
mz (0.5, 0.5)                 @noisy det219 det340
mz (0.5, 2.5)                 @noisy det28 det378
mz (0.5, 4.5)                 @noisy det373 det394
mz (1.5, 1.5)                 @noisy det343 det512
mz (1.5, 3.5)                 @noisy det352 det400
mz (1.5, 5.5)                 @noisy det358 det442
mz (2.5, 0.5)                 @noisy det87 det353
mz (2.5, 2.5)                 @noisy det107 det387
mz (2.5, 4.5)                 @noisy det384 det641
mz (3.5, 1.5)                 @noisy det150 det376
mz (3.5, 3.5)                 @noisy det67 det349
mz (3.5, 5.5)                 @noisy det346 det621
mz (4.5, 0.5)                 @noisy det72 det344
mz (4.5, 2.5)                 @noisy det379 det388
mz (4.5, 4.5)                 @noisy det382 det735
mz (5.5, 1.5)                 @noisy det390 det638
mz (5.5, 3.5)                 @noisy det269 det366
mz (5.5, 5.5)                 @noisy det356 det498
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (4.5, 2)                    @noisy
i (3.5, 0)                    @noisy
i (3.5, 6)                    @noisy
i (4, 6)                      @noisy
i (4.5, 5)                    @noisy
i (5, 4)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 6)                    @noisy
i (5.5, 0)                    @noisy
i (5.5, 3)                    @noisy
i (0, 5)                      @noisy
i (0.5, 4)                    @noisy
i (1, 0)                      @noisy
i (1, 6)                      @noisy
i (0.5, 1)                    @noisy
i (2, 5)                      @noisy
i (2.5, 4)                    @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (1.5, 5)                    @noisy
i (6, 5.5)                    @noisy
i (6, 5)                      @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (4.5, 4)                    @noisy
i (3.5, 2)                    @noisy
i (5, 0)                      @noisy
i (4.5, 1)                    @noisy
i (3, 6)                      @noisy
i (5, 6)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 2)                    @noisy
i (5.5, 5)                    @noisy
i (0, 1)                      @noisy
i (0.5, 0)                    @noisy
i (1, 2)                      @noisy
i (1.5, 1)                    @noisy
i (0.5, 3)                    @noisy
i (2.5, 0)                    @noisy
i (2.5, 6)                    @noisy
i (1.5, 4)                    @noisy
i (0.5, 6)                    @noisy
i (2.5, 3)                    @noisy
i (6, 1.5)                    @noisy
i (6, 1)                      @noisy
i (2, 1)                      @noisy
i (6, 3)                      @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4.5, 0)                    @noisy
i (3.5, 4)                    @noisy
i (5.5, 1)                    @noisy
i (4.5, 3)                    @noisy
i (5, 2)                      @noisy
i (3.5, 1)                    @noisy
i (5.5, 4)                    @noisy
i (4.5, 6)                    @noisy
i (0, 3)                      @noisy
i (0.5, 2)                    @noisy
i (1, 4)                      @noisy
i (0, 6)                      @noisy
i (0.5, 5)                    @noisy
i (2.5, 2)                    @noisy
i (2, 3)                      @noisy
i (1.5, 6)                    @noisy
i (2, 6)                      @noisy
i (2.5, 5)                    @noisy
i (1.5, 3)                    @noisy
i (1.5, 0)                    @noisy
i (6, 6)                      @noisy
i (6, 3.5)                    @noisy

--------         16
mzz (1, 1.5) (0.5, 1.5)       @noisy det721 det781
mxx (0, 1.5) (0, 1)           @noisy det75 det95
mzz (1, 3.5) (0.5, 3.5)       @noisy det679 det781
mxx (0, 3.5) (0, 3)           @noisy det368 det443
mzz (0.5, 5.5) (1, 5.5)       @noisy det557 det679
mxx (0, 5.5) (0, 5)           @noisy det134 det532
mzz (1.5, 0.5) (2, 0.5)       @noisy det330 det665
mxx (1, 0.5) (1, 0)           @noisy det648 det743
mzz (1.5, 2.5) (2, 2.5)       @noisy det369 det665
mxx (1, 2) (1, 2.5)           @noisy det497 det521
mzz (1.5, 4.5) (2, 4.5)       @noisy det369 det596
mxx (1, 4) (1, 4.5)           @noisy det359 det490
mzz (3, 1.5) (2.5, 1.5)       @noisy det334 det701
mxx (2, 1) (2, 1.5)           @noisy det203 det333
mzz (2.5, 3.5) (3, 3.5)       @noisy det167 det701
mxx (2, 3.5) (2, 3)           @noisy det562 det598
mzz (2.5, 5.5) (3, 5.5)       @noisy det167 det587
mxx (2, 5.5) (2, 5)           @noisy det545 det573
mzz (3.5, 0.5) (4, 0.5)       @noisy det253 det760
mxx (3, 0) (3, 0.5)           @noisy det336 det445
mzz (3.5, 2.5) (4, 2.5)       @noisy det412 det760
mxx (3, 2.5) (3, 2)           @noisy det171 det362
mzz (4, 4.5) (3.5, 4.5)       @noisy det154 det412
mxx (3, 4.5) (3, 4)           @noisy det364 det658
mzz (5, 1.5) (4.5, 1.5)       @noisy det99 det758
mxx (4, 1.5) (4, 1)           @noisy det92 det329
mzz (5, 3.5) (4.5, 3.5)       @noisy det99 det391
mxx (4, 3) (4, 3.5)           @noisy det511 det593
mzz (5, 5.5) (4.5, 5.5)       @noisy det44 det391
mxx (4, 5) (4, 5.5)           @noisy det480 det600
mzz (5.5, 0.5) (6, 0.5)       @noisy det14 det22
mxx (5, 0) (5, 0.5)           @noisy det259 det339
mxx (6, 1) (6, 1.5)           @noisy det597 det692
mzz (5.5, 2.5) (6, 2.5)       @noisy det14 det502
mxx (5, 2) (5, 2.5)           @noisy det149 det675
mxx (6, 3) (6, 3.5)           @noisy det113 det196
mzz (5.5, 4.5) (6, 4.5)       @noisy det85 det502
mxx (5, 4.5) (5, 4)           @noisy det60 det152
mxx (6, 5.5) (6, 5)           @noisy det226 det432
mzz (0.5, 0) (0, 0)           @noisy det219 det721
mx (0.5, 1)                   @noisy det75 det95 det177 det648
mzz (0, 2) (0.5, 2)           @noisy det28 det781
mx (0.5, 3)                   @noisy det368 det443 det521 det565
mzz (0, 4) (0.5, 4)           @noisy det394 det679
mx (0.5, 5)                   @noisy det101 det134 det490 det532
mzz (0.5, 6) (0, 6)           @noisy det528 det557
mx (1.5, 0)                   @noisy det648 det743
mzz (1, 1) (1.5, 1)           @noisy det512 det665
mx (1.5, 2)                   @noisy det95 det203 det497 det521
mzz (1, 3) (1.5, 3)           @noisy det369 det400
mx (1.5, 4)                   @noisy det359 det368 det490 det598
mzz (1.5, 5) (1, 5)           @noisy det442 det596
mx (1.5, 6)                   @noisy det532 det573
mzz (2, 0) (2.5, 0)           @noisy det87 det334
mx (2.5, 1)                   @noisy det203 det333 det445 det743
mzz (2.5, 2) (2, 2)           @noisy det107 det701
mx (2.5, 3)                   @noisy det362 det497 det562 det598
mzz (2, 4) (2.5, 4)           @noisy det167 det641
mx (2.5, 5)                   @noisy det359 det545 det573 det658
mzz (2, 6) (2.5, 6)           @noisy det222 det587
mx (3.5, 0)                   @noisy det336 det445
mzz (3, 1) (3.5, 1)           @noisy det150 det760
mx (3.5, 2)                   @noisy det171 det329 det333 det362
mzz (3, 3) (3.5, 3)           @noisy det67 det412
mx (3.5, 4)                   @noisy det364 det562 det593 det658
mzz (3.5, 5) (3, 5)           @noisy det154 det621
mx (3.5, 6)                   @noisy det545 det600
mzz (4, 0) (4.5, 0)           @noisy det72 det758
mx (4.5, 1)                   @noisy det92 det259 det329 det336
mzz (4.5, 2) (4, 2)           @noisy det99 det388
mx (4.5, 3)                   @noisy det171 det511 det593 det675
mzz (4, 4) (4.5, 4)           @noisy det391 det735
mx (4.5, 5)                   @noisy det60 det364 det480 det600
mzz (4, 6) (4.5, 6)           @noisy det44 det302
mx (5.5, 0)                   @noisy det259 det339
mzz (5.5, 1) (5, 1)           @noisy det14 det638
mx (5.5, 2)                   @noisy det92 det149 det675 det692
mzz (5, 3) (5.5, 3)           @noisy det269 det502
mx (5.5, 4)                   @noisy det60 det152 det196 det511
mzz (5, 5) (5.5, 5)           @noisy det85 det498
mx (5.5, 6)                   @noisy det226 det480
i (4.5, 2.5)                  @noisy
i (3.5, 3.5)                  @noisy
i (0, 2.5)                    @noisy
i (5.5, 3.5)                  @noisy
i (0.5, 4.5)                  @noisy
i (1, 6)                      @noisy
i (2.5, 4.5)                  @noisy
i (1.5, 5.5)                  @noisy
i (6, 2)                      @noisy
i (4.5, 4.5)                  @noisy
i (5, 6)                      @noisy
i (3, 6)                      @noisy
i (3.5, 5.5)                  @noisy
i (5.5, 5.5)                  @noisy
i (0.5, 0.5)                  @noisy
i (1.5, 1.5)                  @noisy
i (0, 4.5)                    @noisy
i (2.5, 0.5)                  @noisy
i (6, 4)                      @noisy
i (4.5, 0.5)                  @noisy
i (5.5, 1.5)                  @noisy
i (3.5, 1.5)                  @noisy
i (0, 0.5)                    @noisy
i (0.5, 2.5)                  @noisy
i (2.5, 2.5)                  @noisy
i (1.5, 3.5)                  @noisy
i (6, 0)                      @noisy
i (6, 6)                      @noisy

--------         17
mxx (0, 1) (0, 0.5)           @noisy det177 det588
mxx (1, 1.5) (1, 2)           @noisy det75 det95
mx (0.5, 1.5)                 @noisy det95 det606
mz (0, 1.5)                   @noisy det28 det721
mxx (0, 2.5) (0, 3)           @noisy det201 det565
mxx (1, 3.5) (1, 4)           @noisy det368 det443
mx (0.5, 3.5)                 @noisy det368 det668
mz (0, 3.5)                   @noisy det394 det781
mxx (0, 4.5) (0, 5)           @noisy det101 det462
mxx (1, 6) (1, 5.5)           @noisy det134 det532
mx (0.5, 5.5)                 @noisy det532 det643
mz (0, 5.5)                   @noisy det528 det679
mxx (2, 0.5) (2, 1)           @noisy det648 det743
mx (1.5, 0.5)                 @noisy det636 det743
mz (1, 0.5)                   @noisy det219 det330 det512 det721
mxx (2, 3) (2, 2.5)           @noisy det497 det521
mx (1.5, 2.5)                 @noisy det497 det672
mz (1, 2.5)                   @noisy det28 det400 det665 det781
mxx (2, 4.5) (2, 5)           @noisy det359 det490
mx (1.5, 4.5)                 @noisy det359 det674
mz (1, 4.5)                   @noisy det369 det394 det442 det679
mxx (3, 1.5) (3, 2)           @noisy det203 det333
mx (2.5, 1.5)                 @noisy det333 det691
mz (2, 1.5)                   @noisy det107 det334 det512 det665
mxx (3, 3.5) (3, 4)           @noisy det562 det598
mx (2.5, 3.5)                 @noisy det562 det608
mz (2, 3.5)                   @noisy det369 det400 det641 det701
mxx (3, 5.5) (3, 6)           @noisy det545 det573
mx (2.5, 5.5)                 @noisy det545 det635
mz (2, 5.5)                   @noisy det167 det222 det442 det596
mxx (4, 0.5) (4, 1)           @noisy det336 det445
mx (3.5, 0.5)                 @noisy det336 det628
mz (3, 0.5)                   @noisy det87 det150 det253 det334
mxx (4, 2.5) (4, 3)           @noisy det171 det362
mx (3.5, 2.5)                 @noisy det171 det663
mz (3, 2.5)                   @noisy det67 det107 det701 det760
mxx (4, 4.5) (4, 5)           @noisy det364 det658
mx (3.5, 4.5)                 @noisy det364 det656
mz (3, 4.5)                   @noisy det167 det412 det621 det641
mxx (5, 1.5) (5, 2)           @noisy det92 det329
mx (4.5, 1.5)                 @noisy det92 det601
mz (4, 1.5)                   @noisy det150 det388 det758 det760
mxx (5, 3.5) (5, 4)           @noisy det511 det593
mx (4.5, 3.5)                 @noisy det511 det612
mz (4, 3.5)                   @noisy det67 det99 det412 det735
mxx (5, 5.5) (5, 6)           @noisy det480 det600
mx (4.5, 5.5)                 @noisy det480 det639
mz (4, 5.5)                   @noisy det154 det302 det391 det621
mxx (6, 1) (6, 0.5)           @noisy det259 det339
mx (5.5, 0.5)                 @noisy det339 det653
mz (5, 0.5)                   @noisy det22 det72 det638 det758
mz (6, 1.5)                   @noisy det14 det638
mxx (6, 2.5) (6, 3)           @noisy det149 det675
mx (5.5, 2.5)                 @noisy det149 det619
mz (5, 2.5)                   @noisy det14 det99 det269 det388
mz (6, 3.5)                   @noisy det269 det502
mxx (6, 4.5) (6, 5)           @noisy det60 det152
mx (5.5, 4.5)                 @noisy det152 det631
mz (5, 4.5)                   @noisy det391 det498 det502 det735
mz (6, 5.5)                   @noisy det85 det498
mxx (0.5, 0.5) (0.5, 0)       @noisy det588 det648
mzz (1, 1) (0.5, 1)           @noisy det219 det721
mxx (0.5, 2.5) (0.5, 2)       @noisy det201 det521
mzz (1, 3) (0.5, 3)           @noisy det28 det781
mxx (0.5, 4.5) (0.5, 4)       @noisy det462 det490
mzz (0.5, 5) (1, 5)           @noisy det394 det679
mzz (1.5, 0) (2, 0)           @noisy det256 det330
mxx (1.5, 1.5) (1.5, 1)       @noisy det75 det203
mzz (1.5, 2) (2, 2)           @noisy det512 det665
mxx (1.5, 3.5) (1.5, 3)       @noisy det443 det598
mzz (1.5, 4) (2, 4)           @noisy det369 det400
mxx (1.5, 5) (1.5, 5.5)       @noisy det134 det573
mzz (1.5, 6) (2, 6)           @noisy det442 det596
mxx (2.5, 0.5) (2.5, 0)       @noisy det445 det648
mzz (3, 1) (2.5, 1)           @noisy det87 det334
mxx (2.5, 2) (2.5, 2.5)       @noisy det362 det521
mzz (2.5, 3) (3, 3)           @noisy det107 det701
mxx (2.5, 4) (2.5, 4.5)       @noisy det490 det658
mzz (2.5, 5) (3, 5)           @noisy det167 det641
mzz (3.5, 0) (4, 0)           @noisy det80 det253
mxx (3.5, 1) (3.5, 1.5)       @noisy det203 det329
mzz (3.5, 2) (4, 2)           @noisy det150 det760
mxx (3.5, 3) (3.5, 3.5)       @noisy det593 det598
mzz (4, 4) (3.5, 4)           @noisy det67 det412
mxx (3.5, 5) (3.5, 5.5)       @noisy det573 det600
mzz (3.5, 6) (4, 6)           @noisy det154 det621
mxx (4.5, 0.5) (4.5, 0)       @noisy det259 det445
mzz (5, 1) (4.5, 1)           @noisy det72 det758
mxx (4.5, 2) (4.5, 2.5)       @noisy det362 det675
mzz (5, 3) (4.5, 3)           @noisy det99 det388
mxx (4.5, 4.5) (4.5, 4)       @noisy det60 det658
mzz (5, 5) (4.5, 5)           @noisy det391 det735
mzz (5.5, 0) (6, 0)           @noisy det22 det529
mxx (5.5, 1) (5.5, 1.5)       @noisy det329 det692
mzz (5.5, 2) (6, 2)           @noisy det14 det638
mxx (5.5, 3) (5.5, 3.5)       @noisy det196 det593
mzz (5.5, 4) (6, 4)           @noisy det269 det502
mxx (5.5, 5.5) (5.5, 5)       @noisy det226 det600
mzz (6, 6) (5.5, 6)           @noisy det85 det498
i (0, 4)                      @noisy
i (4.5, 6)                    @noisy
i (0, 0)                      @noisy
i (2.5, 6)                    @noisy
i (0.5, 6)                    @noisy
i (3, 0)                      @noisy
i (0, 6)                      @noisy
i (0, 2)                      @noisy
i (5, 0)                      @noisy
i (1, 0)                      @noisy

--------         18
mz (0, 0.5)                   @noisy det219 det721
mxx (0, 1.5) (0, 2)           @noisy det25 det75
mx (0.5, 1.5)                 @noisy det25 det606
mz (1, 1.5)                   @noisy det219 det512 det665 det781
mz (0, 2.5)                   @noisy det28 det781
mxx (0, 3.5) (0, 4)           @noisy det443 det453
mx (0.5, 3.5)                 @noisy det453 det668
mz (1, 3.5)                   @noisy det28 det369 det400 det679
mz (0, 4.5)                   @noisy det394 det679
mxx (0, 5.5) (0, 6)           @noisy det63 det134
mx (0.5, 5.5)                 @noisy det63 det643
mz (1, 5.5)                   @noisy det394 det442 det557 det596
mxx (1, 0.5) (1, 1)           @noisy det49 det648
mx (1.5, 0.5)                 @noisy det49 det636
mz (2, 0.5)                   @noisy det87 det256 det334 det665
mxx (1, 2.5) (1, 3)           @noisy det181 det521
mx (1.5, 2.5)                 @noisy det181 det672
mz (2, 2.5)                   @noisy det107 det369 det512 det701
mxx (1, 4.5) (1, 5)           @noisy det490 det747
mx (1.5, 4.5)                 @noisy det674 det747
mz (2, 4.5)                   @noisy det167 det400 det596 det641
mxx (2, 1.5) (2, 2)           @noisy det203 det454
mx (2.5, 1.5)                 @noisy det454 det691
mz (3, 1.5)                   @noisy det87 det150 det701 det760
mxx (2, 3.5) (2, 4)           @noisy det424 det598
mx (2.5, 3.5)                 @noisy det424 det608
mz (3, 3.5)                   @noisy det67 det107 det167 det412
mxx (2, 5.5) (2, 6)           @noisy det220 det573
mx (2.5, 5.5)                 @noisy det220 det635
mz (3, 5.5)                   @noisy det154 det587 det621 det641
mxx (3, 1) (3, 0.5)           @noisy det445 det524
mx (3.5, 0.5)                 @noisy det524 det628
mz (4, 0.5)                   @noisy det72 det80 det758 det760
mxx (3, 2.5) (3, 3)           @noisy det54 det362
mx (3.5, 2.5)                 @noisy det54 det663
mz (4, 2.5)                   @noisy det99 det150 det388 det412
mxx (3, 4.5) (3, 5)           @noisy det607 det658
mx (3.5, 4.5)                 @noisy det607 det656
mz (4, 4.5)                   @noisy det67 det154 det391 det735
mxx (4, 1.5) (4, 2)           @noisy det329 det536
mx (4.5, 1.5)                 @noisy det536 det601
mz (5, 1.5)                   @noisy det14 det72 det99 det638
mxx (4, 4) (4, 3.5)           @noisy det593 det752
mx (4.5, 3.5)                 @noisy det612 det752
mz (5, 3.5)                   @noisy det269 det388 det391 det502
mxx (4, 5.5) (4, 6)           @noisy det577 det600
mx (4.5, 5.5)                 @noisy det577 det639
mz (5, 5.5)                   @noisy det44 det85 det498 det735
mxx (5, 0.5) (5, 1)           @noisy det155 det259
mx (5.5, 0.5)                 @noisy det155 det653
mz (6, 0.5)                   @noisy det14 det529
mxx (6, 1.5) (6, 2)           @noisy det337 det692
mxx (5, 3) (5, 2.5)           @noisy det117 det675
mx (5.5, 2.5)                 @noisy det117 det619
mz (6, 2.5)                   @noisy det502 det638
mxx (6, 3.5) (6, 4)           @noisy det196 det538
mxx (5, 4.5) (5, 5)           @noisy det60 det667
mx (5.5, 4.5)                 @noisy det631 det667
mz (6, 4.5)                   @noisy det85 det269
mxx (6, 6) (6, 5.5)           @noisy det226 det539
mxx (0.5, 0.5) (0.5, 1)       @noisy det588 det648
mzz (1, 0) (0.5, 0)           @noisy det219 det721
mxx (0.5, 2.5) (0.5, 3)       @noisy det201 det521
mzz (1, 2) (0.5, 2)           @noisy det28 det781
mxx (0.5, 5) (0.5, 4.5)       @noisy det462 det490
mzz (1, 4) (0.5, 4)           @noisy det394 det679
mzz (0.5, 6) (1, 6)           @noisy det528 det557
mxx (1.5, 1.5) (1.5, 2)       @noisy det75 det203
mzz (1.5, 1) (2, 1)           @noisy det512 det665
mxx (1.5, 4) (1.5, 3.5)       @noisy det443 det598
mzz (2, 3) (1.5, 3)           @noisy det369 det400
mxx (1.5, 5.5) (1.5, 6)       @noisy det134 det573
mzz (1.5, 5) (2, 5)           @noisy det442 det596
mxx (2.5, 0.5) (2.5, 1)       @noisy det445 det648
mzz (2.5, 0) (3, 0)           @noisy det87 det334
mxx (2.5, 2.5) (2.5, 3)       @noisy det362 det521
mzz (2.5, 2) (3, 2)           @noisy det107 det701
mxx (2.5, 4.5) (2.5, 5)       @noisy det490 det658
mzz (2.5, 4) (3, 4)           @noisy det167 det641
mzz (2.5, 6) (3, 6)           @noisy det222 det587
mxx (3.5, 1.5) (3.5, 2)       @noisy det203 det329
mzz (3.5, 1) (4, 1)           @noisy det150 det760
mxx (3.5, 3.5) (3.5, 4)       @noisy det593 det598
mzz (3.5, 3) (4, 3)           @noisy det67 det412
mxx (3.5, 5.5) (3.5, 6)       @noisy det573 det600
mzz (3.5, 5) (4, 5)           @noisy det154 det621
mxx (4.5, 0.5) (4.5, 1)       @noisy det259 det445
mzz (5, 0) (4.5, 0)           @noisy det72 det758
mxx (4.5, 2.5) (4.5, 3)       @noisy det362 det675
mzz (4.5, 2) (5, 2)           @noisy det99 det388
mxx (4.5, 4.5) (4.5, 5)       @noisy det60 det658
mzz (5, 4) (4.5, 4)           @noisy det391 det735
mzz (4.5, 6) (5, 6)           @noisy det44 det302
mxx (5.5, 1.5) (5.5, 2)       @noisy det329 det692
mzz (5.5, 1) (6, 1)           @noisy det14 det638
mxx (5.5, 3.5) (5.5, 4)       @noisy det196 det593
mzz (5.5, 3) (6, 3)           @noisy det269 det502
mxx (5.5, 5.5) (5.5, 6)       @noisy det226 det600
mzz (5.5, 5) (6, 5)           @noisy det85 det498
i (0, 1)                      @noisy
i (4, 0)                      @noisy
i (0, 0)                      @noisy
i (3.5, 0)                    @noisy
i (0, 3)                      @noisy
i (2, 0)                      @noisy
i (5.5, 0)                    @noisy
i (1.5, 0)                    @noisy
i (0, 5)                      @noisy
i (6, 0)                      @noisy

--------         19
mzz (0, 1) (0.5, 1)           @noisy det219 det721
mz (0.5, 0.5)                 @noisy det53 det721
mx (0.5, 0)                   @noisy det648 det759
mzz (0, 3) (0.5, 3)           @noisy det28 det781
mz (0.5, 2.5)                 @noisy det20 det781
mx (0.5, 2)                   @noisy det25 det75 det417 det521
mzz (0.5, 5) (0, 5)           @noisy det394 det679
mz (0.5, 4.5)                 @noisy det16 det679
mx (0.5, 4)                   @noisy det70 det443 det453 det490
mx (0.5, 6)                   @noisy det63 det134
mzz (1, 0) (1.5, 0)           @noisy det256 det330
mzz (1, 2) (1.5, 2)           @noisy det512 det665
mz (1.5, 1.5)                 @noisy det59 det665
mx (1.5, 1)                   @noisy det25 det49 det203 det648
mzz (1.5, 4) (1, 4)           @noisy det369 det400
mz (1.5, 3.5)                 @noisy det32 det369
mx (1.5, 3)                   @noisy det181 det453 det521 det598
mzz (1, 6) (1.5, 6)           @noisy det442 det596
mz (1.5, 5.5)                 @noisy det43 det596
mx (1.5, 5)                   @noisy det63 det490 det573 det747
mzz (2, 1) (2.5, 1)           @noisy det87 det334
mz (2.5, 0.5)                 @noisy det33 det334
mx (2.5, 0)                   @noisy det49 det445
mzz (2, 3) (2.5, 3)           @noisy det107 det701
mz (2.5, 2.5)                 @noisy det30 det701
mx (2.5, 2)                   @noisy det181 det203 det362 det454
mzz (2, 5) (2.5, 5)           @noisy det167 det641
mz (2.5, 4.5)                 @noisy det27 det167
mx (2.5, 4)                   @noisy det424 det598 det658 det747
mx (2.5, 6)                   @noisy det220 det573
mzz (3.5, 0) (3, 0)           @noisy det80 det253
mzz (3, 2) (3.5, 2)           @noisy det150 det760
mz (3.5, 1.5)                 @noisy det19 det760
mx (3.5, 1)                   @noisy det329 det445 det454 det524
mzz (3, 4) (3.5, 4)           @noisy det67 det412
mz (3.5, 3.5)                 @noisy det68 det412
mx (3.5, 3)                   @noisy det54 det362 det424 det593
mzz (3.5, 6) (3, 6)           @noisy det154 det621
mz (3.5, 5.5)                 @noisy det65 det154
mx (3.5, 5)                   @noisy det220 det600 det607 det658
mzz (4, 1) (4.5, 1)           @noisy det72 det758
mz (4.5, 0.5)                 @noisy det62 det758
mx (4.5, 0)                   @noisy det259 det524
mzz (4.5, 3) (4, 3)           @noisy det99 det388
mz (4.5, 2.5)                 @noisy det21 det99
mx (4.5, 2)                   @noisy det54 det329 det536 det675
mzz (4, 5) (4.5, 5)           @noisy det391 det735
mz (4.5, 4.5)                 @noisy det23 det391
mx (4.5, 4)                   @noisy det60 det593 det607 det752
mx (4.5, 6)                   @noisy det577 det600
mzz (5, 0) (5.5, 0)           @noisy det22 det529
mzz (5.5, 2) (5, 2)           @noisy det14 det638
mz (5.5, 1.5)                 @noisy det14 det31
mx (5.5, 1)                   @noisy det155 det259 det536 det692
mzz (5, 4) (5.5, 4)           @noisy det269 det502
mz (5.5, 3.5)                 @noisy det7 det502
mx (5.5, 3)                   @noisy det117 det196 det675 det752
mzz (5, 6) (5.5, 6)           @noisy det85 det498
mz (5.5, 5.5)                 @noisy det38 det85
mx (5.5, 5)                   @noisy det60 det226 det577 det667
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (3.5, 0.5)                  @noisy
i (5, 1)                      @noisy
i (5, 1.5)                    @noisy
i (0, 5.5)                    @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1.5, 2.5)                  @noisy
i (2.5, 1.5)                  @noisy
i (6, 2)                      @noisy
i (6, 2.5)                    @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3.5, 2.5)                  @noisy
i (4.5, 1.5)                  @noisy
i (5, 3.5)                    @noisy
i (5, 3)                      @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (1.5, 4.5)                  @noisy
i (2.5, 3.5)                  @noisy
i (6, 4)                      @noisy
i (6, 4.5)                    @noisy
i (3.5, 4.5)                  @noisy
i (4.5, 3.5)                  @noisy
i (5, 5.5)                    @noisy
i (5, 5)                      @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (2.5, 5.5)                  @noisy
i (6, 6)                      @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (4.5, 5.5)                  @noisy
i (0, 2)                      @noisy
i (0, 2.5)                    @noisy
i (0.5, 1.5)                  @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (0.5, 3.5)                  @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (6, 1.5)                    @noisy
i (6, 1)                      @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (4, 4.5)                    @noisy
i (4, 4)                      @noisy
i (5, 2.5)                    @noisy
i (0.5, 5.5)                  @noisy
i (2, 6)                      @noisy
i (5, 4.5)                    @noisy
i (4, 6)                      @noisy
i (1, 0.5)                    @noisy
i (3, 0.5)                    @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (2, 1.5)                    @noisy
i (0, 4.5)                    @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (6, 0)                      @noisy
i (1, 4.5)                    @noisy
i (0, 6)                      @noisy
i (2, 3.5)                    @noisy
i (6, 3)                      @noisy
i (6, 3.5)                    @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (5.5, 0.5)                  @noisy
i (2, 5.5)                    @noisy
i (6, 5.5)                    @noisy
i (6, 5)                      @noisy
i (4, 5.5)                    @noisy
i (5.5, 2.5)                  @noisy
i (0, 1.5)                    @noisy
i (5.5, 4.5)                  @noisy
i (1, 1.5)                    @noisy
i (0, 3.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (1.5, 0.5)                  @noisy
i (6, 0.5)                    @noisy

--------         20
mxx (0, 0.5) (0, 0)           @noisy det588 det759
mzz (0, 1.5) (0.5, 1.5)       @noisy det28 det219
mxx (1, 1) (1, 1.5)           @noisy det25 det75
mxx (0, 2) (0, 2.5)           @noisy det201 det417
mzz (0, 3.5) (0.5, 3.5)       @noisy det28 det394
mxx (1, 3) (1, 3.5)           @noisy det443 det453
mxx (0, 4) (0, 4.5)           @noisy det70 det462
mzz (0.5, 5.5) (0, 5.5)       @noisy det394 det528
mxx (1, 5) (1, 5.5)           @noisy det63 det134
mzz (1, 0.5) (1.5, 0.5)       @noisy det256 det512
mxx (2, 0) (2, 0.5)           @noisy det49 det648
mzz (1, 2.5) (1.5, 2.5)       @noisy det400 det512
mxx (2, 2) (2, 2.5)           @noisy det181 det521
mzz (1.5, 4.5) (1, 4.5)       @noisy det400 det442
mxx (2, 4.5) (2, 4)           @noisy det490 det747
mzz (2, 1.5) (2.5, 1.5)       @noisy det87 det107
mxx (3, 1.5) (3, 1)           @noisy det203 det454
mzz (2, 3.5) (2.5, 3.5)       @noisy det107 det641
mxx (3, 3.5) (3, 3)           @noisy det424 det598
mzz (2, 5.5) (2.5, 5.5)       @noisy det222 det641
mxx (3, 5) (3, 5.5)           @noisy det220 det573
mzz (3.5, 0.5) (3, 0.5)       @noisy det80 det150
mxx (4, 0) (4, 0.5)           @noisy det445 det524
mzz (3, 2.5) (3.5, 2.5)       @noisy det67 det150
mxx (4, 2) (4, 2.5)           @noisy det54 det362
mzz (3, 4.5) (3.5, 4.5)       @noisy det67 det621
mxx (4, 4.5) (4, 4)           @noisy det607 det658
mzz (4, 1.5) (4.5, 1.5)       @noisy det72 det388
mxx (5, 1) (5, 1.5)           @noisy det329 det536
mzz (4.5, 3.5) (4, 3.5)       @noisy det388 det735
mxx (5, 3.5) (5, 3)           @noisy det593 det752
mzz (4, 5.5) (4.5, 5.5)       @noisy det302 det735
mxx (5, 5.5) (5, 5)           @noisy det577 det600
mzz (5, 0.5) (5.5, 0.5)       @noisy det529 det638
mxx (6, 0) (6, 0.5)           @noisy det155 det259
mzz (5.5, 2.5) (5, 2.5)       @noisy det269 det638
mxx (6, 2.5) (6, 2)           @noisy det117 det675
mzz (5, 4.5) (5.5, 4.5)       @noisy det269 det498
mxx (6, 4) (6, 4.5)           @noisy det60 det667
mz (0.5, 0.5)                 @noisy det53 det724
mz (0.5, 2.5)                 @noisy det20 det772
mz (0.5, 4.5)                 @noisy det8 det16
mz (1.5, 1.5)                 @noisy det59 det372
mz (1.5, 3.5)                 @noisy det32 det324
mz (1.5, 5.5)                 @noisy det43 det361
mz (2.5, 0.5)                 @noisy det33 det110
mz (2.5, 2.5)                 @noisy det30 det140
mz (2.5, 4.5)                 @noisy det27 det355
mz (3.5, 1.5)                 @noisy det19 det785
mz (3.5, 3.5)                 @noisy det68 det505
mz (3.5, 5.5)                 @noisy det65 det206
mz (4.5, 0.5)                 @noisy det62 det504
mz (4.5, 2.5)                 @noisy det21 det243
mz (4.5, 4.5)                 @noisy det23 det281
mz (5.5, 1.5)                 @noisy det31 det579
mz (5.5, 3.5)                 @noisy det7 det705
mz (5.5, 5.5)                 @noisy det38 det221
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (4.5, 2)                    @noisy
i (3.5, 0)                    @noisy
i (3.5, 6)                    @noisy
i (4, 6)                      @noisy
i (4.5, 5)                    @noisy
i (5, 4)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 6)                    @noisy
i (5.5, 0)                    @noisy
i (5.5, 3)                    @noisy
i (0, 5)                      @noisy
i (0.5, 4)                    @noisy
i (1, 0)                      @noisy
i (1, 6)                      @noisy
i (0.5, 1)                    @noisy
i (2, 5)                      @noisy
i (2.5, 4)                    @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (1.5, 5)                    @noisy
i (6, 5.5)                    @noisy
i (6, 5)                      @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (4.5, 4)                    @noisy
i (3.5, 2)                    @noisy
i (5, 0)                      @noisy
i (4.5, 1)                    @noisy
i (3, 6)                      @noisy
i (5, 6)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 2)                    @noisy
i (5.5, 5)                    @noisy
i (0, 1)                      @noisy
i (0.5, 0)                    @noisy
i (1, 2)                      @noisy
i (1.5, 1)                    @noisy
i (0.5, 3)                    @noisy
i (2.5, 0)                    @noisy
i (2.5, 6)                    @noisy
i (1.5, 4)                    @noisy
i (0.5, 6)                    @noisy
i (2.5, 3)                    @noisy
i (6, 1.5)                    @noisy
i (6, 1)                      @noisy
i (2, 1)                      @noisy
i (6, 3)                      @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4.5, 0)                    @noisy
i (3.5, 4)                    @noisy
i (5.5, 1)                    @noisy
i (4.5, 3)                    @noisy
i (5, 2)                      @noisy
i (3.5, 1)                    @noisy
i (5.5, 4)                    @noisy
i (4.5, 6)                    @noisy
i (0, 3)                      @noisy
i (0.5, 2)                    @noisy
i (1, 4)                      @noisy
i (0, 6)                      @noisy
i (0.5, 5)                    @noisy
i (2.5, 2)                    @noisy
i (2, 3)                      @noisy
i (1.5, 6)                    @noisy
i (2, 6)                      @noisy
i (2.5, 5)                    @noisy
i (1.5, 3)                    @noisy
i (1.5, 0)                    @noisy
i (6, 6)                      @noisy
i (6, 3.5)                    @noisy

--------         21
mzz (1, 1.5) (0.5, 1.5)       @noisy det28 det219
mxx (0, 1.5) (0, 1)           @noisy det25 det75
mzz (1, 3.5) (0.5, 3.5)       @noisy det28 det394
mxx (0, 3.5) (0, 3)           @noisy det443 det453
mzz (0.5, 5.5) (1, 5.5)       @noisy det394 det528
mxx (0, 5.5) (0, 5)           @noisy det63 det134
mzz (1.5, 0.5) (2, 0.5)       @noisy det256 det512
mxx (1, 0.5) (1, 0)           @noisy det49 det648
mzz (1.5, 2.5) (2, 2.5)       @noisy det400 det512
mxx (1, 2) (1, 2.5)           @noisy det181 det521
mzz (1.5, 4.5) (2, 4.5)       @noisy det400 det442
mxx (1, 4) (1, 4.5)           @noisy det490 det747
mzz (3, 1.5) (2.5, 1.5)       @noisy det87 det107
mxx (2, 1) (2, 1.5)           @noisy det203 det454
mzz (2.5, 3.5) (3, 3.5)       @noisy det107 det641
mxx (2, 3.5) (2, 3)           @noisy det424 det598
mzz (2.5, 5.5) (3, 5.5)       @noisy det222 det641
mxx (2, 5.5) (2, 5)           @noisy det220 det573
mzz (3.5, 0.5) (4, 0.5)       @noisy det80 det150
mxx (3, 0) (3, 0.5)           @noisy det445 det524
mzz (3.5, 2.5) (4, 2.5)       @noisy det67 det150
mxx (3, 2.5) (3, 2)           @noisy det54 det362
mzz (4, 4.5) (3.5, 4.5)       @noisy det67 det621
mxx (3, 4.5) (3, 4)           @noisy det607 det658
mzz (5, 1.5) (4.5, 1.5)       @noisy det72 det388
mxx (4, 1.5) (4, 1)           @noisy det329 det536
mzz (5, 3.5) (4.5, 3.5)       @noisy det388 det735
mxx (4, 3) (4, 3.5)           @noisy det593 det752
mzz (5, 5.5) (4.5, 5.5)       @noisy det302 det735
mxx (4, 5) (4, 5.5)           @noisy det577 det600
mzz (5.5, 0.5) (6, 0.5)       @noisy det529 det638
mxx (5, 0) (5, 0.5)           @noisy det155 det259
mxx (6, 1) (6, 1.5)           @noisy det337 det692
mzz (5.5, 2.5) (6, 2.5)       @noisy det269 det638
mxx (5, 2) (5, 2.5)           @noisy det117 det675
mxx (6, 3) (6, 3.5)           @noisy det196 det538
mzz (5.5, 4.5) (6, 4.5)       @noisy det269 det498
mxx (5, 4.5) (5, 4)           @noisy det60 det667
mxx (6, 5.5) (6, 5)           @noisy det226 det539
mzz (0.5, 0) (0, 0)           @noisy det219 det724
mx (0.5, 1)                   @noisy det25 det49 det75 det588
mzz (0, 2) (0.5, 2)           @noisy det28 det772
mx (0.5, 3)                   @noisy det181 det201 det443 det453
mzz (0, 4) (0.5, 4)           @noisy det8 det394
mx (0.5, 5)                   @noisy det63 det134 det462 det747
mzz (0.5, 6) (0, 6)           @noisy det472 det528
mx (1.5, 0)                   @noisy det49 det648
mzz (1, 1) (1.5, 1)           @noisy det372 det512
mx (1.5, 2)                   @noisy det75 det181 det454 det521
mzz (1, 3) (1.5, 3)           @noisy det324 det400
mx (1.5, 4)                   @noisy det424 det443 det490 det747
mzz (1.5, 5) (1, 5)           @noisy det361 det442
mx (1.5, 6)                   @noisy det134 det220
mzz (2, 0) (2.5, 0)           @noisy det87 det110
mx (2.5, 1)                   @noisy det203 det454 det524 det648
mzz (2.5, 2) (2, 2)           @noisy det107 det140
mx (2.5, 3)                   @noisy det54 det424 det521 det598
mzz (2, 4) (2.5, 4)           @noisy det355 det641
mx (2.5, 5)                   @noisy det220 det490 det573 det607
mzz (2, 6) (2.5, 6)           @noisy det222 det533
mx (3.5, 0)                   @noisy det445 det524
mzz (3, 1) (3.5, 1)           @noisy det150 det785
mx (3.5, 2)                   @noisy det54 det203 det362 det536
mzz (3, 3) (3.5, 3)           @noisy det67 det505
mx (3.5, 4)                   @noisy det598 det607 det658 det752
mzz (3.5, 5) (3, 5)           @noisy det206 det621
mx (3.5, 6)                   @noisy det573 det577
mzz (4, 0) (4.5, 0)           @noisy det72 det504
mx (4.5, 1)                   @noisy det155 det329 det445 det536
mzz (4.5, 2) (4, 2)           @noisy det243 det388
mx (4.5, 3)                   @noisy det117 det362 det593 det752
mzz (4, 4) (4.5, 4)           @noisy det281 det735
mx (4.5, 5)                   @noisy det577 det600 det658 det667
mzz (4, 6) (4.5, 6)           @noisy det302 det452
mx (5.5, 0)                   @noisy det155 det259
mzz (5.5, 1) (5, 1)           @noisy det579 det638
mx (5.5, 2)                   @noisy det117 det329 det337 det675
mzz (5, 3) (5.5, 3)           @noisy det269 det705
mx (5.5, 4)                   @noisy det60 det538 det593 det667
mzz (5, 5) (5.5, 5)           @noisy det221 det498
mx (5.5, 6)                   @noisy det539 det600
i (4.5, 2.5)                  @noisy
i (3.5, 3.5)                  @noisy
i (0, 2.5)                    @noisy
i (5.5, 3.5)                  @noisy
i (0.5, 4.5)                  @noisy
i (1, 6)                      @noisy
i (2.5, 4.5)                  @noisy
i (1.5, 5.5)                  @noisy
i (6, 2)                      @noisy
i (4.5, 4.5)                  @noisy
i (5, 6)                      @noisy
i (3, 6)                      @noisy
i (3.5, 5.5)                  @noisy
i (5.5, 5.5)                  @noisy
i (0.5, 0.5)                  @noisy
i (1.5, 1.5)                  @noisy
i (0, 4.5)                    @noisy
i (2.5, 0.5)                  @noisy
i (6, 4)                      @noisy
i (4.5, 0.5)                  @noisy
i (5.5, 1.5)                  @noisy
i (3.5, 1.5)                  @noisy
i (0, 0.5)                    @noisy
i (0.5, 2.5)                  @noisy
i (2.5, 2.5)                  @noisy
i (1.5, 3.5)                  @noisy
i (6, 0)                      @noisy
i (6, 6)                      @noisy

--------         22
mxx (0, 1) (0, 0.5)           @noisy det588 det759
mxx (1, 1.5) (1, 2)           @noisy det25 det75
mx (0.5, 1.5)                 @noisy det75 det342
mz (0, 1.5)                   @noisy det219 det772
mxx (0, 2.5) (0, 3)           @noisy det201 det417
mxx (1, 3.5) (1, 4)           @noisy det443 det453
mx (0.5, 3.5)                 @noisy det274 det443
mz (0, 3.5)                   @noisy det8 det28
mxx (0, 4.5) (0, 5)           @noisy det70 det462
mxx (1, 6) (1, 5.5)           @noisy det63 det134
mx (0.5, 5.5)                 @noisy det134 det290
mz (0, 5.5)                   @noisy det394 det472
mxx (2, 0.5) (2, 1)           @noisy det49 det648
mx (1.5, 0.5)                 @noisy det278 det648
mz (1, 0.5)                   @noisy det219 det256 det372 det724
mxx (2, 3) (2, 2.5)           @noisy det181 det521
mx (1.5, 2.5)                 @noisy det320 det521
mz (1, 2.5)                   @noisy det28 det324 det512 det772
mxx (2, 4.5) (2, 5)           @noisy det490 det747
mx (1.5, 4.5)                 @noisy det322 det490
mz (1, 4.5)                   @noisy det8 det361 det394 det400
mxx (3, 1.5) (3, 2)           @noisy det203 det454
mx (2.5, 1.5)                 @noisy det203 det338
mz (2, 1.5)                   @noisy det87 det140 det372 det512
mxx (3, 3.5) (3, 4)           @noisy det424 det598
mx (2.5, 3.5)                 @noisy det345 det598
mz (2, 3.5)                   @noisy det107 det324 det355 det400
mxx (3, 5.5) (3, 6)           @noisy det220 det573
mx (2.5, 5.5)                 @noisy det323 det573
mz (2, 5.5)                   @noisy det361 det442 det533 det641
mxx (4, 0.5) (4, 1)           @noisy det445 det524
mx (3.5, 0.5)                 @noisy det316 det445
mz (3, 0.5)                   @noisy det80 det87 det110 det785
mxx (4, 2.5) (4, 3)           @noisy det54 det362
mx (3.5, 2.5)                 @noisy det309 det362
mz (3, 2.5)                   @noisy det107 det140 det150 det505
mxx (4, 4.5) (4, 5)           @noisy det607 det658
mx (3.5, 4.5)                 @noisy det303 det658
mz (3, 4.5)                   @noisy det67 det206 det355 det641
mxx (5, 1.5) (5, 2)           @noisy det329 det536
mx (4.5, 1.5)                 @noisy det280 det329
mz (4, 1.5)                   @noisy det72 det150 det243 det785
mxx (5, 3.5) (5, 4)           @noisy det593 det752
mx (4.5, 3.5)                 @noisy det298 det593
mz (4, 3.5)                   @noisy det67 det281 det388 det505
mxx (5, 5.5) (5, 6)           @noisy det577 det600
mx (4.5, 5.5)                 @noisy det282 det600
mz (4, 5.5)                   @noisy det206 det452 det621 det735
mxx (6, 1) (6, 0.5)           @noisy det155 det259
mx (5.5, 0.5)                 @noisy det245 det259
mz (5, 0.5)                   @noisy det72 det504 det529 det579
mz (6, 1.5)                   @noisy det579 det638
mxx (6, 2.5) (6, 3)           @noisy det117 det675
mx (5.5, 2.5)                 @noisy det326 det675
mz (5, 2.5)                   @noisy det243 det388 det638 det705
mz (6, 3.5)                   @noisy det269 det705
mxx (6, 4.5) (6, 5)           @noisy det60 det667
mx (5.5, 4.5)                 @noisy det60 det332
mz (5, 4.5)                   @noisy det221 det269 det281 det735
mz (6, 5.5)                   @noisy det221 det498
mxx (0.5, 0.5) (0.5, 0)       @noisy det49 det759
mzz (1, 1) (0.5, 1)           @noisy det219 det724
mxx (0.5, 2.5) (0.5, 2)       @noisy det181 det417
mzz (1, 3) (0.5, 3)           @noisy det28 det772
mxx (0.5, 4.5) (0.5, 4)       @noisy det70 det747
mzz (0.5, 5) (1, 5)           @noisy det8 det394
mzz (1.5, 0) (2, 0)           @noisy det256 det669
mxx (1.5, 1.5) (1.5, 1)       @noisy det25 det454
mzz (1.5, 2) (2, 2)           @noisy det372 det512
mxx (1.5, 3.5) (1.5, 3)       @noisy det424 det453
mzz (1.5, 4) (2, 4)           @noisy det324 det400
mxx (1.5, 5) (1.5, 5.5)       @noisy det63 det220
mzz (1.5, 6) (2, 6)           @noisy det361 det442
mxx (2.5, 0.5) (2.5, 0)       @noisy det49 det524
mzz (3, 1) (2.5, 1)           @noisy det87 det110
mxx (2.5, 2) (2.5, 2.5)       @noisy det54 det181
mzz (2.5, 3) (3, 3)           @noisy det107 det140
mxx (2.5, 4) (2.5, 4.5)       @noisy det607 det747
mzz (2.5, 5) (3, 5)           @noisy det355 det641
mzz (3.5, 0) (4, 0)           @noisy det80 det574
mxx (3.5, 1) (3.5, 1.5)       @noisy det454 det536
mzz (3.5, 2) (4, 2)           @noisy det150 det785
mxx (3.5, 3) (3.5, 3.5)       @noisy det424 det752
mzz (4, 4) (3.5, 4)           @noisy det67 det505
mxx (3.5, 5) (3.5, 5.5)       @noisy det220 det577
mzz (3.5, 6) (4, 6)           @noisy det206 det621
mxx (4.5, 0.5) (4.5, 0)       @noisy det155 det524
mzz (5, 1) (4.5, 1)           @noisy det72 det504
mxx (4.5, 2) (4.5, 2.5)       @noisy det54 det117
mzz (5, 3) (4.5, 3)           @noisy det243 det388
mxx (4.5, 4.5) (4.5, 4)       @noisy det607 det667
mzz (5, 5) (4.5, 5)           @noisy det281 det735
mzz (5.5, 0) (6, 0)           @noisy det138 det529
mxx (5.5, 1) (5.5, 1.5)       @noisy det337 det536
mzz (5.5, 2) (6, 2)           @noisy det579 det638
mxx (5.5, 3) (5.5, 3.5)       @noisy det538 det752
mzz (5.5, 4) (6, 4)           @noisy det269 det705
mxx (5.5, 5.5) (5.5, 5)       @noisy det539 det577
mzz (6, 6) (5.5, 6)           @noisy det221 det498
i (0, 4)                      @noisy
i (4.5, 6)                    @noisy
i (0, 0)                      @noisy
i (2.5, 6)                    @noisy
i (0.5, 6)                    @noisy
i (3, 0)                      @noisy
i (0, 6)                      @noisy
i (0, 2)                      @noisy
i (5, 0)                      @noisy
i (1, 0)                      @noisy

--------         23
mz (0, 0.5)                   @noisy det219 det724
mxx (0, 1.5) (0, 2)           @noisy det25 det223
mx (0.5, 1.5)                 @noisy det223 det342
mz (1, 1.5)                   @noisy det28 det372 det512 det724
mz (0, 2.5)                   @noisy det28 det772
mxx (0, 3.5) (0, 4)           @noisy det240 det453
mx (0.5, 3.5)                 @noisy det240 det274
mz (1, 3.5)                   @noisy det324 det394 det400 det772
mz (0, 4.5)                   @noisy det8 det394
mxx (0, 5.5) (0, 6)           @noisy det63 det782
mx (0.5, 5.5)                 @noisy det290 det782
mz (1, 5.5)                   @noisy det8 det361 det442 det528
mxx (1, 0.5) (1, 1)           @noisy det49 det654
mx (1.5, 0.5)                 @noisy det278 det654
mz (2, 0.5)                   @noisy det87 det110 det512 det669
mxx (1, 2.5) (1, 3)           @noisy det93 det181
mx (1.5, 2.5)                 @noisy det93 det320
mz (2, 2.5)                   @noisy det107 det140 det372 det400
mxx (1, 4.5) (1, 5)           @noisy det106 det747
mx (1.5, 4.5)                 @noisy det106 det322
mz (2, 4.5)                   @noisy det324 det355 det442 det641
mxx (2, 1.5) (2, 2)           @noisy det126 det454
mx (2.5, 1.5)                 @noisy det126 det338
mz (3, 1.5)                   @noisy det107 det110 det150 det785
mxx (2, 3.5) (2, 4)           @noisy det325 det424
mx (2.5, 3.5)                 @noisy det325 det345
mz (3, 3.5)                   @noisy det67 det140 det505 det641
mxx (2, 5.5) (2, 6)           @noisy det220 det297
mx (2.5, 5.5)                 @noisy det297 det323
mz (3, 5.5)                   @noisy det206 det222 det355 det621
mxx (3, 1) (3, 0.5)           @noisy det24 det524
mx (3.5, 0.5)                 @noisy det24 det316
mz (4, 0.5)                   @noisy det72 det150 det504 det574
mxx (3, 2.5) (3, 3)           @noisy det54 det275
mx (3.5, 2.5)                 @noisy det275 det309
mz (4, 2.5)                   @noisy det67 det243 det388 det785
mxx (3, 4.5) (3, 5)           @noisy det419 det607
mx (3.5, 4.5)                 @noisy det303 det419
mz (4, 4.5)                   @noisy det281 det505 det621 det735
mxx (4, 1.5) (4, 2)           @noisy det350 det536
mx (4.5, 1.5)                 @noisy det280 det350
mz (5, 1.5)                   @noisy det388 det504 det579 det638
mxx (4, 4) (4, 3.5)           @noisy det194 det752
mx (4.5, 3.5)                 @noisy det194 det298
mz (5, 3.5)                   @noisy det243 det269 det705 det735
mxx (4, 5.5) (4, 6)           @noisy det121 det577
mx (4.5, 5.5)                 @noisy det121 det282
mz (5, 5.5)                   @noisy det221 det281 det302 det498
mxx (5, 0.5) (5, 1)           @noisy det47 det155
mx (5.5, 0.5)                 @noisy det47 det245
mz (6, 0.5)                   @noisy det138 det638
mxx (6, 1.5) (6, 2)           @noisy det17 det337
mxx (5, 3) (5, 2.5)           @noisy det117 det508
mx (5.5, 2.5)                 @noisy det326 det508
mz (6, 2.5)                   @noisy det269 det579
mxx (6, 3.5) (6, 4)           @noisy det538 det715
mxx (5, 4.5) (5, 5)           @noisy det395 det667
mx (5.5, 4.5)                 @noisy det332 det395
mz (6, 4.5)                   @noisy det498 det705
mxx (6, 6) (6, 5.5)           @noisy det539 det614
mxx (0.5, 0.5) (0.5, 1)       @noisy det49 det759
mzz (1, 0) (0.5, 0)           @noisy det219 det724
mxx (0.5, 2.5) (0.5, 3)       @noisy det181 det417
mzz (1, 2) (0.5, 2)           @noisy det28 det772
mxx (0.5, 5) (0.5, 4.5)       @noisy det70 det747
mzz (1, 4) (0.5, 4)           @noisy det8 det394
mzz (0.5, 6) (1, 6)           @noisy det472 det528
mxx (1.5, 1.5) (1.5, 2)       @noisy det25 det454
mzz (1.5, 1) (2, 1)           @noisy det372 det512
mxx (1.5, 4) (1.5, 3.5)       @noisy det424 det453
mzz (2, 3) (1.5, 3)           @noisy det324 det400
mxx (1.5, 5.5) (1.5, 6)       @noisy det63 det220
mzz (1.5, 5) (2, 5)           @noisy det361 det442
mxx (2.5, 0.5) (2.5, 1)       @noisy det49 det524
mzz (2.5, 0) (3, 0)           @noisy det87 det110
mxx (2.5, 2.5) (2.5, 3)       @noisy det54 det181
mzz (2.5, 2) (3, 2)           @noisy det107 det140
mxx (2.5, 4.5) (2.5, 5)       @noisy det607 det747
mzz (2.5, 4) (3, 4)           @noisy det355 det641
mzz (2.5, 6) (3, 6)           @noisy det222 det533
mxx (3.5, 1.5) (3.5, 2)       @noisy det454 det536
mzz (3.5, 1) (4, 1)           @noisy det150 det785
mxx (3.5, 3.5) (3.5, 4)       @noisy det424 det752
mzz (3.5, 3) (4, 3)           @noisy det67 det505
mxx (3.5, 5.5) (3.5, 6)       @noisy det220 det577
mzz (3.5, 5) (4, 5)           @noisy det206 det621
mxx (4.5, 0.5) (4.5, 1)       @noisy det155 det524
mzz (5, 0) (4.5, 0)           @noisy det72 det504
mxx (4.5, 2.5) (4.5, 3)       @noisy det54 det117
mzz (4.5, 2) (5, 2)           @noisy det243 det388
mxx (4.5, 4.5) (4.5, 5)       @noisy det607 det667
mzz (5, 4) (4.5, 4)           @noisy det281 det735
mzz (4.5, 6) (5, 6)           @noisy det302 det452
mxx (5.5, 1.5) (5.5, 2)       @noisy det337 det536
mzz (5.5, 1) (6, 1)           @noisy det579 det638
mxx (5.5, 3.5) (5.5, 4)       @noisy det538 det752
mzz (5.5, 3) (6, 3)           @noisy det269 det705
mxx (5.5, 5.5) (5.5, 6)       @noisy det539 det577
mzz (5.5, 5) (6, 5)           @noisy det221 det498
i (0, 1)                      @noisy
i (4, 0)                      @noisy
i (0, 0)                      @noisy
i (3.5, 0)                    @noisy
i (0, 3)                      @noisy
i (2, 0)                      @noisy
i (5.5, 0)                    @noisy
i (1.5, 0)                    @noisy
i (0, 5)                      @noisy
i (6, 0)                      @noisy

--------         24
mzz (0, 1) (0.5, 1)           @noisy det219 det724
mz (0.5, 0.5)                 @noisy det219 det481
mx (0.5, 0)                   @noisy det49 det122
mzz (0, 3) (0.5, 3)           @noisy det28 det772
mz (0.5, 2.5)                 @noisy det28 det473
mx (0.5, 2)                   @noisy det25 det181 det223 det277
mzz (0.5, 5) (0, 5)           @noisy det8 det394
mz (0.5, 4.5)                 @noisy det394 det518
mx (0.5, 4)                   @noisy det39 det240 det453 det747
mx (0.5, 6)                   @noisy det63 det782
mzz (1, 0) (1.5, 0)           @noisy det256 det669
mzz (1, 2) (1.5, 2)           @noisy det372 det512
mz (1.5, 1.5)                 @noisy det485 det512
mx (1.5, 1)                   @noisy det49 det223 det454 det654
mzz (1.5, 4) (1, 4)           @noisy det324 det400
mz (1.5, 3.5)                 @noisy det400 det493
mx (1.5, 3)                   @noisy det93 det181 det240 det424
mzz (1, 6) (1.5, 6)           @noisy det361 det442
mz (1.5, 5.5)                 @noisy det442 det499
mx (1.5, 5)                   @noisy det106 det220 det747 det782
mzz (2, 1) (2.5, 1)           @noisy det87 det110
mz (2.5, 0.5)                 @noisy det87 det503
mx (2.5, 0)                   @noisy det524 det654
mzz (2, 3) (2.5, 3)           @noisy det107 det140
mz (2.5, 2.5)                 @noisy det107 det491
mx (2.5, 2)                   @noisy det54 det93 det126 det454
mzz (2, 5) (2.5, 5)           @noisy det355 det641
mz (2.5, 4.5)                 @noisy det482 det641
mx (2.5, 4)                   @noisy det106 det325 det424 det607
mx (2.5, 6)                   @noisy det220 det297
mzz (3.5, 0) (3, 0)           @noisy det80 det574
mzz (3, 2) (3.5, 2)           @noisy det150 det785
mz (3.5, 1.5)                 @noisy det150 det479
mx (3.5, 1)                   @noisy det24 det126 det524 det536
mzz (3, 4) (3.5, 4)           @noisy det67 det505
mz (3.5, 3.5)                 @noisy det67 det489
mx (3.5, 3)                   @noisy det54 det275 det325 det752
mzz (3.5, 6) (3, 6)           @noisy det206 det621
mz (3.5, 5.5)                 @noisy det514 det621
mx (3.5, 5)                   @noisy det297 det419 det577 det607
mzz (4, 1) (4.5, 1)           @noisy det72 det504
mz (4.5, 0.5)                 @noisy det72 det487
mx (4.5, 0)                   @noisy det24 det155
mzz (4.5, 3) (4, 3)           @noisy det243 det388
mz (4.5, 2.5)                 @noisy det388 det483
mx (4.5, 2)                   @noisy det117 det275 det350 det536
mzz (4, 5) (4.5, 5)           @noisy det281 det735
mz (4.5, 4.5)                 @noisy det478 det735
mx (4.5, 4)                   @noisy det194 det419 det667 det752
mx (4.5, 6)                   @noisy det121 det577
mzz (5, 0) (5.5, 0)           @noisy det138 det529
mzz (5.5, 2) (5, 2)           @noisy det579 det638
mz (5.5, 1.5)                 @noisy det492 det638
mx (5.5, 1)                   @noisy det47 det155 det337 det350
mzz (5, 4) (5.5, 4)           @noisy det269 det705
mz (5.5, 3.5)                 @noisy det269 det510
mx (5.5, 3)                   @noisy det117 det194 det508 det538
mzz (5, 6) (5.5, 6)           @noisy det221 det498
mz (5.5, 5.5)                 @noisy det496 det498
mx (5.5, 5)                   @noisy det121 det395 det539 det667
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (3.5, 0.5)                  @noisy
i (5, 1)                      @noisy
i (5, 1.5)                    @noisy
i (0, 5.5)                    @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1.5, 2.5)                  @noisy
i (2.5, 1.5)                  @noisy
i (6, 2)                      @noisy
i (6, 2.5)                    @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3.5, 2.5)                  @noisy
i (4.5, 1.5)                  @noisy
i (5, 3.5)                    @noisy
i (5, 3)                      @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (1.5, 4.5)                  @noisy
i (2.5, 3.5)                  @noisy
i (6, 4)                      @noisy
i (6, 4.5)                    @noisy
i (3.5, 4.5)                  @noisy
i (4.5, 3.5)                  @noisy
i (5, 5.5)                    @noisy
i (5, 5)                      @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (2.5, 5.5)                  @noisy
i (6, 6)                      @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (4.5, 5.5)                  @noisy
i (0, 2)                      @noisy
i (0, 2.5)                    @noisy
i (0.5, 1.5)                  @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (0.5, 3.5)                  @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (6, 1.5)                    @noisy
i (6, 1)                      @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (4, 4.5)                    @noisy
i (4, 4)                      @noisy
i (5, 2.5)                    @noisy
i (0.5, 5.5)                  @noisy
i (2, 6)                      @noisy
i (5, 4.5)                    @noisy
i (4, 6)                      @noisy
i (1, 0.5)                    @noisy
i (3, 0.5)                    @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (2, 1.5)                    @noisy
i (0, 4.5)                    @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (6, 0)                      @noisy
i (1, 4.5)                    @noisy
i (0, 6)                      @noisy
i (2, 3.5)                    @noisy
i (6, 3)                      @noisy
i (6, 3.5)                    @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (5.5, 0.5)                  @noisy
i (2, 5.5)                    @noisy
i (6, 5.5)                    @noisy
i (6, 5)                      @noisy
i (4, 5.5)                    @noisy
i (5.5, 2.5)                  @noisy
i (0, 1.5)                    @noisy
i (5.5, 4.5)                  @noisy
i (1, 1.5)                    @noisy
i (0, 3.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (1.5, 0.5)                  @noisy
i (6, 0.5)                    @noisy

--------         25
mxx (0, 0.5) (0, 0)           @noisy det122 det759
mzz (0, 1.5) (0.5, 1.5)       @noisy det724 det772
mxx (1, 1) (1, 1.5)           @noisy det25 det223
mxx (0, 2) (0, 2.5)           @noisy det277 det417
mzz (0, 3.5) (0.5, 3.5)       @noisy det8 det772
mxx (1, 3) (1, 3.5)           @noisy det240 det453
mxx (0, 4) (0, 4.5)           @noisy det39 det70
mzz (0.5, 5.5) (0, 5.5)       @noisy det8 det472
mxx (1, 5) (1, 5.5)           @noisy det63 det782
mzz (1, 0.5) (1.5, 0.5)       @noisy det372 det669
mxx (2, 0) (2, 0.5)           @noisy det49 det654
mzz (1, 2.5) (1.5, 2.5)       @noisy det324 det372
mxx (2, 2) (2, 2.5)           @noisy det93 det181
mzz (1.5, 4.5) (1, 4.5)       @noisy det324 det361
mxx (2, 4.5) (2, 4)           @noisy det106 det747
mzz (2, 1.5) (2.5, 1.5)       @noisy det110 det140
mxx (3, 1.5) (3, 1)           @noisy det126 det454
mzz (2, 3.5) (2.5, 3.5)       @noisy det140 det355
mxx (3, 3.5) (3, 3)           @noisy det325 det424
mzz (2, 5.5) (2.5, 5.5)       @noisy det355 det533
mxx (3, 5) (3, 5.5)           @noisy det220 det297
mzz (3.5, 0.5) (3, 0.5)       @noisy det574 det785
mxx (4, 0) (4, 0.5)           @noisy det24 det524
mzz (3, 2.5) (3.5, 2.5)       @noisy det505 det785
mxx (4, 2) (4, 2.5)           @noisy det54 det275
mzz (3, 4.5) (3.5, 4.5)       @noisy det206 det505
mxx (4, 4.5) (4, 4)           @noisy det419 det607
mzz (4, 1.5) (4.5, 1.5)       @noisy det243 det504
mxx (5, 1) (5, 1.5)           @noisy det350 det536
mzz (4.5, 3.5) (4, 3.5)       @noisy det243 det281
mxx (5, 3.5) (5, 3)           @noisy det194 det752
mzz (4, 5.5) (4.5, 5.5)       @noisy det281 det452
mxx (5, 5.5) (5, 5)           @noisy det121 det577
mzz (5, 0.5) (5.5, 0.5)       @noisy det138 det579
mxx (6, 0) (6, 0.5)           @noisy det47 det155
mzz (5.5, 2.5) (5, 2.5)       @noisy det579 det705
mxx (6, 2.5) (6, 2)           @noisy det117 det508
mzz (5, 4.5) (5.5, 4.5)       @noisy det221 det705
mxx (6, 4) (6, 4.5)           @noisy det395 det667
mz (0.5, 0.5)                 @noisy det200 det481
mz (0.5, 2.5)                 @noisy det114 det473
mz (0.5, 4.5)                 @noisy det78 det518
mz (1.5, 1.5)                 @noisy det305 det485
mz (1.5, 3.5)                 @noisy det493 det534
mz (1.5, 5.5)                 @noisy det300 det499
mz (2.5, 0.5)                 @noisy det503 det797
mz (2.5, 2.5)                 @noisy det491 det609
mz (2.5, 4.5)                 @noisy det94 det482
mz (3.5, 1.5)                 @noisy det183 det479
mz (3.5, 3.5)                 @noisy det331 det489
mz (3.5, 5.5)                 @noisy det514 det731
mz (4.5, 0.5)                 @noisy det487 det594
mz (4.5, 2.5)                 @noisy det374 det483
mz (4.5, 4.5)                 @noisy det478 det550
mz (5.5, 1.5)                 @noisy det492 det717
mz (5.5, 3.5)                 @noisy det365 det510
mz (5.5, 5.5)                 @noisy det496 det649
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (4.5, 2)                    @noisy
i (3.5, 0)                    @noisy
i (3.5, 6)                    @noisy
i (4, 6)                      @noisy
i (4.5, 5)                    @noisy
i (5, 4)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 6)                    @noisy
i (5.5, 0)                    @noisy
i (5.5, 3)                    @noisy
i (0, 5)                      @noisy
i (0.5, 4)                    @noisy
i (1, 0)                      @noisy
i (1, 6)                      @noisy
i (0.5, 1)                    @noisy
i (2, 5)                      @noisy
i (2.5, 4)                    @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (1.5, 5)                    @noisy
i (6, 5.5)                    @noisy
i (6, 5)                      @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (4.5, 4)                    @noisy
i (3.5, 2)                    @noisy
i (5, 0)                      @noisy
i (4.5, 1)                    @noisy
i (3, 6)                      @noisy
i (5, 6)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 2)                    @noisy
i (5.5, 5)                    @noisy
i (0, 1)                      @noisy
i (0.5, 0)                    @noisy
i (1, 2)                      @noisy
i (1.5, 1)                    @noisy
i (0.5, 3)                    @noisy
i (2.5, 0)                    @noisy
i (2.5, 6)                    @noisy
i (1.5, 4)                    @noisy
i (0.5, 6)                    @noisy
i (2.5, 3)                    @noisy
i (6, 1.5)                    @noisy
i (6, 1)                      @noisy
i (2, 1)                      @noisy
i (6, 3)                      @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4.5, 0)                    @noisy
i (3.5, 4)                    @noisy
i (5.5, 1)                    @noisy
i (4.5, 3)                    @noisy
i (5, 2)                      @noisy
i (3.5, 1)                    @noisy
i (5.5, 4)                    @noisy
i (4.5, 6)                    @noisy
i (0, 3)                      @noisy
i (0.5, 2)                    @noisy
i (1, 4)                      @noisy
i (0, 6)                      @noisy
i (0.5, 5)                    @noisy
i (2.5, 2)                    @noisy
i (2, 3)                      @noisy
i (1.5, 6)                    @noisy
i (2, 6)                      @noisy
i (2.5, 5)                    @noisy
i (1.5, 3)                    @noisy
i (1.5, 0)                    @noisy
i (6, 6)                      @noisy
i (6, 3.5)                    @noisy

--------         26
mzz (1, 1.5) (0.5, 1.5)       @noisy det724 det772
mxx (0, 1.5) (0, 1)           @noisy det25 det223
mzz (1, 3.5) (0.5, 3.5)       @noisy det8 det772
mxx (0, 3.5) (0, 3)           @noisy det240 det453
mzz (0.5, 5.5) (1, 5.5)       @noisy det8 det472
mxx (0, 5.5) (0, 5)           @noisy det63 det782
mzz (1.5, 0.5) (2, 0.5)       @noisy det372 det669
mxx (1, 0.5) (1, 0)           @noisy det49 det654
mzz (1.5, 2.5) (2, 2.5)       @noisy det324 det372
mxx (1, 2) (1, 2.5)           @noisy det93 det181
mzz (1.5, 4.5) (2, 4.5)       @noisy det324 det361
mxx (1, 4) (1, 4.5)           @noisy det106 det747
mzz (3, 1.5) (2.5, 1.5)       @noisy det110 det140
mxx (2, 1) (2, 1.5)           @noisy det126 det454
mzz (2.5, 3.5) (3, 3.5)       @noisy det140 det355
mxx (2, 3.5) (2, 3)           @noisy det325 det424
mzz (2.5, 5.5) (3, 5.5)       @noisy det355 det533
mxx (2, 5.5) (2, 5)           @noisy det220 det297
mzz (3.5, 0.5) (4, 0.5)       @noisy det574 det785
mxx (3, 0) (3, 0.5)           @noisy det24 det524
mzz (3.5, 2.5) (4, 2.5)       @noisy det505 det785
mxx (3, 2.5) (3, 2)           @noisy det54 det275
mzz (4, 4.5) (3.5, 4.5)       @noisy det206 det505
mxx (3, 4.5) (3, 4)           @noisy det419 det607
mzz (5, 1.5) (4.5, 1.5)       @noisy det243 det504
mxx (4, 1.5) (4, 1)           @noisy det350 det536
mzz (5, 3.5) (4.5, 3.5)       @noisy det243 det281
mxx (4, 3) (4, 3.5)           @noisy det194 det752
mzz (5, 5.5) (4.5, 5.5)       @noisy det281 det452
mxx (4, 5) (4, 5.5)           @noisy det121 det577
mzz (5.5, 0.5) (6, 0.5)       @noisy det138 det579
mxx (5, 0) (5, 0.5)           @noisy det47 det155
mxx (6, 1) (6, 1.5)           @noisy det17 det337
mzz (5.5, 2.5) (6, 2.5)       @noisy det579 det705
mxx (5, 2) (5, 2.5)           @noisy det117 det508
mxx (6, 3) (6, 3.5)           @noisy det538 det715
mzz (5.5, 4.5) (6, 4.5)       @noisy det221 det705
mxx (5, 4.5) (5, 4)           @noisy det395 det667
mxx (6, 5.5) (6, 5)           @noisy det539 det614
mzz (0.5, 0) (0, 0)           @noisy det200 det724
mx (0.5, 1)                   @noisy det25 det223 det654 det759
mzz (0, 2) (0.5, 2)           @noisy det114 det772
mx (0.5, 3)                   @noisy det93 det240 det417 det453
mzz (0, 4) (0.5, 4)           @noisy det8 det78
mx (0.5, 5)                   @noisy det63 det70 det106 det782
mzz (0.5, 6) (0, 6)           @noisy det472 det515
mx (1.5, 0)                   @noisy det49 det654
mzz (1, 1) (1.5, 1)           @noisy det305 det372
mx (1.5, 2)                   @noisy det25 det93 det126 det181
mzz (1, 3) (1.5, 3)           @noisy det324 det534
mx (1.5, 4)                   @noisy det106 det325 det453 det747
mzz (1.5, 5) (1, 5)           @noisy det300 det361
mx (1.5, 6)                   @noisy det63 det297
mzz (2, 0) (2.5, 0)           @noisy det110 det797
mx (2.5, 1)                   @noisy det24 det49 det126 det454
mzz (2.5, 2) (2, 2)           @noisy det140 det609
mx (2.5, 3)                   @noisy det181 det275 det325 det424
mzz (2, 4) (2.5, 4)           @noisy det94 det355
mx (2.5, 5)                   @noisy det220 det297 det419 det747
mzz (2, 6) (2.5, 6)           @noisy det459 det533
mx (3.5, 0)                   @noisy det24 det524
mzz (3, 1) (3.5, 1)           @noisy det183 det785
mx (3.5, 2)                   @noisy det54 det275 det350 det454
mzz (3, 3) (3.5, 3)           @noisy det331 det505
mx (3.5, 4)                   @noisy det194 det419 det424 det607
mzz (3.5, 5) (3, 5)           @noisy det206 det731
mx (3.5, 6)                   @noisy det121 det220
mzz (4, 0) (4.5, 0)           @noisy det504 det594
mx (4.5, 1)                   @noisy det47 det350 det524 det536
mzz (4.5, 2) (4, 2)           @noisy det243 det374
mx (4.5, 3)                   @noisy det54 det194 det508 det752
mzz (4, 4) (4.5, 4)           @noisy det281 det550
mx (4.5, 5)                   @noisy det121 det395 det577 det607
mzz (4, 6) (4.5, 6)           @noisy det255 det452
mx (5.5, 0)                   @noisy det47 det155
mzz (5.5, 1) (5, 1)           @noisy det579 det717
mx (5.5, 2)                   @noisy det17 det117 det508 det536
mzz (5, 3) (5.5, 3)           @noisy det365 det705
mx (5.5, 4)                   @noisy det395 det667 det715 det752
mzz (5, 5) (5.5, 5)           @noisy det221 det649
mx (5.5, 6)                   @noisy det577 det614
i (4.5, 2.5)                  @noisy
i (3.5, 3.5)                  @noisy
i (0, 2.5)                    @noisy
i (5.5, 3.5)                  @noisy
i (0.5, 4.5)                  @noisy
i (1, 6)                      @noisy
i (2.5, 4.5)                  @noisy
i (1.5, 5.5)                  @noisy
i (6, 2)                      @noisy
i (4.5, 4.5)                  @noisy
i (5, 6)                      @noisy
i (3, 6)                      @noisy
i (3.5, 5.5)                  @noisy
i (5.5, 5.5)                  @noisy
i (0.5, 0.5)                  @noisy
i (1.5, 1.5)                  @noisy
i (0, 4.5)                    @noisy
i (2.5, 0.5)                  @noisy
i (6, 4)                      @noisy
i (4.5, 0.5)                  @noisy
i (5.5, 1.5)                  @noisy
i (3.5, 1.5)                  @noisy
i (0, 0.5)                    @noisy
i (0.5, 2.5)                  @noisy
i (2.5, 2.5)                  @noisy
i (1.5, 3.5)                  @noisy
i (6, 0)                      @noisy
i (6, 6)                      @noisy

--------         27
mxx (0, 1) (0, 0.5)           @noisy det122 det759
mxx (1, 1.5) (1, 2)           @noisy det25 det223
mx (0.5, 1.5)                 @noisy det25 det776
mz (0, 1.5)                   @noisy det114 det724
mxx (0, 2.5) (0, 3)           @noisy det277 det417
mxx (1, 3.5) (1, 4)           @noisy det240 det453
mx (0.5, 3.5)                 @noisy det453 det754
mz (0, 3.5)                   @noisy det78 det772
mxx (0, 4.5) (0, 5)           @noisy det39 det70
mxx (1, 6) (1, 5.5)           @noisy det63 det782
mx (0.5, 5.5)                 @noisy det63 det763
mz (0, 5.5)                   @noisy det8 det515
mxx (2, 0.5) (2, 1)           @noisy det49 det654
mx (1.5, 0.5)                 @noisy det49 det755
mz (1, 0.5)                   @noisy det200 det305 det669 det724
mxx (2, 3) (2, 2.5)           @noisy det93 det181
mx (1.5, 2.5)                 @noisy det181 det786
mz (1, 2.5)                   @noisy det114 det372 det534 det772
mxx (2, 4.5) (2, 5)           @noisy det106 det747
mx (1.5, 4.5)                 @noisy det747 det788
mz (1, 4.5)                   @noisy det8 det78 det300 det324
mxx (3, 1.5) (3, 2)           @noisy det126 det454
mx (2.5, 1.5)                 @noisy det454 det769
mz (2, 1.5)                   @noisy det110 det305 det372 det609
mxx (3, 3.5) (3, 4)           @noisy det325 det424
mx (2.5, 3.5)                 @noisy det424 det780
mz (2, 3.5)                   @noisy det94 det140 det324 det534
mxx (3, 5.5) (3, 6)           @noisy det220 det297
mx (2.5, 5.5)                 @noisy det220 det753
mz (2, 5.5)                   @noisy det300 det355 det361 det459
mxx (4, 0.5) (4, 1)           @noisy det24 det524
mx (3.5, 0.5)                 @noisy det524 det746
mz (3, 0.5)                   @noisy det110 det183 det574 det797
mxx (4, 2.5) (4, 3)           @noisy det54 det275
mx (3.5, 2.5)                 @noisy det54 det777
mz (3, 2.5)                   @noisy det140 det331 det609 det785
mxx (4, 4.5) (4, 5)           @noisy det419 det607
mx (3.5, 4.5)                 @noisy det607 det771
mz (3, 4.5)                   @noisy det94 det355 det505 det731
mxx (5, 1.5) (5, 2)           @noisy det350 det536
mx (4.5, 1.5)                 @noisy det536 det792
mz (4, 1.5)                   @noisy det183 det374 det504 det785
mxx (5, 3.5) (5, 4)           @noisy det194 det752
mx (4.5, 3.5)                 @noisy det2 det752
mz (4, 3.5)                   @noisy det243 det331 det505 det550
mxx (5, 5.5) (5, 6)           @noisy det121 det577
mx (4.5, 5.5)                 @noisy det577 det761
mz (4, 5.5)                   @noisy det206 det255 det281 det731
mxx (6, 1) (6, 0.5)           @noisy det47 det155
mx (5.5, 0.5)                 @noisy det9 det155
mz (5, 0.5)                   @noisy det138 det504 det594 det717
mz (6, 1.5)                   @noisy det579 det717
mxx (6, 2.5) (6, 3)           @noisy det117 det508
mx (5.5, 2.5)                 @noisy det117 det757
mz (5, 2.5)                   @noisy det243 det365 det374 det579
mz (6, 3.5)                   @noisy det365 det705
mxx (6, 4.5) (6, 5)           @noisy det395 det667
mx (5.5, 4.5)                 @noisy det667 det764
mz (5, 4.5)                   @noisy det281 det550 det649 det705
mz (6, 5.5)                   @noisy det221 det649
mxx (0.5, 0.5) (0.5, 0)       @noisy det122 det654
mzz (1, 1) (0.5, 1)           @noisy det200 det724
mxx (0.5, 2.5) (0.5, 2)       @noisy det93 det277
mzz (1, 3) (0.5, 3)           @noisy det114 det772
mxx (0.5, 4.5) (0.5, 4)       @noisy det39 det106
mzz (0.5, 5) (1, 5)           @noisy det8 det78
mzz (1.5, 0) (2, 0)           @noisy det261 det669
mxx (1.5, 1.5) (1.5, 1)       @noisy det126 det223
mzz (1.5, 2) (2, 2)           @noisy det305 det372
mxx (1.5, 3.5) (1.5, 3)       @noisy det240 det325
mzz (1.5, 4) (2, 4)           @noisy det324 det534
mxx (1.5, 5) (1.5, 5.5)       @noisy det297 det782
mzz (1.5, 6) (2, 6)           @noisy det300 det361
mxx (2.5, 0.5) (2.5, 0)       @noisy det24 det654
mzz (3, 1) (2.5, 1)           @noisy det110 det797
mxx (2.5, 2) (2.5, 2.5)       @noisy det93 det275
mzz (2.5, 3) (3, 3)           @noisy det140 det609
mxx (2.5, 4) (2.5, 4.5)       @noisy det106 det419
mzz (2.5, 5) (3, 5)           @noisy det94 det355
mzz (3.5, 0) (4, 0)           @noisy det574 det687
mxx (3.5, 1) (3.5, 1.5)       @noisy det126 det350
mzz (3.5, 2) (4, 2)           @noisy det183 det785
mxx (3.5, 3) (3.5, 3.5)       @noisy det194 det325
mzz (4, 4) (3.5, 4)           @noisy det331 det505
mxx (3.5, 5) (3.5, 5.5)       @noisy det121 det297
mzz (3.5, 6) (4, 6)           @noisy det206 det731
mxx (4.5, 0.5) (4.5, 0)       @noisy det24 det47
mzz (5, 1) (4.5, 1)           @noisy det504 det594
mxx (4.5, 2) (4.5, 2.5)       @noisy det275 det508
mzz (5, 3) (4.5, 3)           @noisy det243 det374
mxx (4.5, 4.5) (4.5, 4)       @noisy det395 det419
mzz (5, 5) (4.5, 5)           @noisy det281 det550
mzz (5.5, 0) (6, 0)           @noisy det138 det543
mxx (5.5, 1) (5.5, 1.5)       @noisy det17 det350
mzz (5.5, 2) (6, 2)           @noisy det579 det717
mxx (5.5, 3) (5.5, 3.5)       @noisy det194 det715
mzz (5.5, 4) (6, 4)           @noisy det365 det705
mxx (5.5, 5.5) (5.5, 5)       @noisy det121 det614
mzz (6, 6) (5.5, 6)           @noisy det221 det649
i (0, 4)                      @noisy
i (4.5, 6)                    @noisy
i (0, 0)                      @noisy
i (2.5, 6)                    @noisy
i (0.5, 6)                    @noisy
i (3, 0)                      @noisy
i (0, 6)                      @noisy
i (0, 2)                      @noisy
i (5, 0)                      @noisy
i (1, 0)                      @noisy

--------         28
mz (0, 0.5)                   @noisy det200 det724
mxx (0, 1.5) (0, 2)           @noisy det223 det681
mx (0.5, 1.5)                 @noisy det681 det776
mz (1, 1.5)                   @noisy det200 det305 det372 det772
mz (0, 2.5)                   @noisy det114 det772
mxx (0, 3.5) (0, 4)           @noisy det240 det581
mx (0.5, 3.5)                 @noisy det581 det754
mz (1, 3.5)                   @noisy det8 det114 det324 det534
mz (0, 4.5)                   @noisy det8 det78
mxx (0, 5.5) (0, 6)           @noisy det381 det782
mx (0.5, 5.5)                 @noisy det381 det763
mz (1, 5.5)                   @noisy det78 det300 det361 det472
mxx (1, 0.5) (1, 1)           @noisy det603 det654
mx (1.5, 0.5)                 @noisy det603 det755
mz (2, 0.5)                   @noisy det110 det261 det372 det797
mxx (1, 2.5) (1, 3)           @noisy det93 det787
mx (1.5, 2.5)                 @noisy det786 det787
mz (2, 2.5)                   @noisy det140 det305 det324 det609
mxx (1, 4.5) (1, 5)           @noisy det106 det589
mx (1.5, 4.5)                 @noisy det589 det788
mz (2, 4.5)                   @noisy det94 det355 det361 det534
mxx (2, 1.5) (2, 2)           @noisy det126 det465
mx (2.5, 1.5)                 @noisy det465 det769
mz (3, 1.5)                   @noisy det140 det183 det785 det797
mxx (2, 3.5) (2, 4)           @noisy det325 det676
mx (2.5, 3.5)                 @noisy det676 det780
mz (3, 3.5)                   @noisy det331 det355 det505 det609
mxx (2, 5.5) (2, 6)           @noisy det297 det686
mx (2.5, 5.5)                 @noisy det686 det753
mz (3, 5.5)                   @noisy det94 det206 det533 det731
mxx (3, 1) (3, 0.5)           @noisy det24 det793
mx (3.5, 0.5)                 @noisy det746 det793
mz (4, 0.5)                   @noisy det504 det594 det687 det785
mxx (3, 2.5) (3, 3)           @noisy det275 det292
mx (3.5, 2.5)                 @noisy det292 det777
mz (4, 2.5)                   @noisy det183 det243 det374 det505
mxx (3, 4.5) (3, 5)           @noisy det419 det554
mx (3.5, 4.5)                 @noisy det554 det771
mz (4, 4.5)                   @noisy det206 det281 det331 det550
mxx (4, 1.5) (4, 2)           @noisy det57 det350
mx (4.5, 1.5)                 @noisy det57 det792
mz (5, 1.5)                   @noisy det243 det579 det594 det717
mxx (4, 4) (4, 3.5)           @noisy det194 det228
mx (4.5, 3.5)                 @noisy det2 det228
mz (5, 3.5)                   @noisy det281 det365 det374 det705
mxx (4, 5.5) (4, 6)           @noisy det121 det475
mx (4.5, 5.5)                 @noisy det475 det761
mz (5, 5.5)                   @noisy det221 det452 det550 det649
mxx (5, 0.5) (5, 1)           @noisy det47 det52
mx (5.5, 0.5)                 @noisy det9 det52
mz (6, 0.5)                   @noisy det543 det579
mxx (6, 1.5) (6, 2)           @noisy det4 det17
mxx (5, 3) (5, 2.5)           @noisy det58 det508
mx (5.5, 2.5)                 @noisy det58 det757
mz (6, 2.5)                   @noisy det705 det717
mxx (6, 3.5) (6, 4)           @noisy det501 det715
mxx (5, 4.5) (5, 5)           @noisy det328 det395
mx (5.5, 4.5)                 @noisy det328 det764
mz (6, 4.5)                   @noisy det221 det365
mxx (6, 6) (6, 5.5)           @noisy det389 det614
mxx (0.5, 0.5) (0.5, 1)       @noisy det122 det654
mzz (1, 0) (0.5, 0)           @noisy det200 det724
mxx (0.5, 2.5) (0.5, 3)       @noisy det93 det277
mzz (1, 2) (0.5, 2)           @noisy det114 det772
mxx (0.5, 5) (0.5, 4.5)       @noisy det39 det106
mzz (1, 4) (0.5, 4)           @noisy det8 det78
mzz (0.5, 6) (1, 6)           @noisy det472 det515
mxx (1.5, 1.5) (1.5, 2)       @noisy det126 det223
mzz (1.5, 1) (2, 1)           @noisy det305 det372
mxx (1.5, 4) (1.5, 3.5)       @noisy det240 det325
mzz (2, 3) (1.5, 3)           @noisy det324 det534
mxx (1.5, 5.5) (1.5, 6)       @noisy det297 det782
mzz (1.5, 5) (2, 5)           @noisy det300 det361
mxx (2.5, 0.5) (2.5, 1)       @noisy det24 det654
mzz (2.5, 0) (3, 0)           @noisy det110 det797
mxx (2.5, 2.5) (2.5, 3)       @noisy det93 det275
mzz (2.5, 2) (3, 2)           @noisy det140 det609
mxx (2.5, 4.5) (2.5, 5)       @noisy det106 det419
mzz (2.5, 4) (3, 4)           @noisy det94 det355
mzz (2.5, 6) (3, 6)           @noisy det459 det533
mxx (3.5, 1.5) (3.5, 2)       @noisy det126 det350
mzz (3.5, 1) (4, 1)           @noisy det183 det785
mxx (3.5, 3.5) (3.5, 4)       @noisy det194 det325
mzz (3.5, 3) (4, 3)           @noisy det331 det505
mxx (3.5, 5.5) (3.5, 6)       @noisy det121 det297
mzz (3.5, 5) (4, 5)           @noisy det206 det731
mxx (4.5, 0.5) (4.5, 1)       @noisy det24 det47
mzz (5, 0) (4.5, 0)           @noisy det504 det594
mxx (4.5, 2.5) (4.5, 3)       @noisy det275 det508
mzz (4.5, 2) (5, 2)           @noisy det243 det374
mxx (4.5, 4.5) (4.5, 5)       @noisy det395 det419
mzz (5, 4) (4.5, 4)           @noisy det281 det550
mzz (4.5, 6) (5, 6)           @noisy det255 det452
mxx (5.5, 1.5) (5.5, 2)       @noisy det17 det350
mzz (5.5, 1) (6, 1)           @noisy det579 det717
mxx (5.5, 3.5) (5.5, 4)       @noisy det194 det715
mzz (5.5, 3) (6, 3)           @noisy det365 det705
mxx (5.5, 5.5) (5.5, 6)       @noisy det121 det614
mzz (5.5, 5) (6, 5)           @noisy det221 det649
i (0, 1)                      @noisy
i (4, 0)                      @noisy
i (0, 0)                      @noisy
i (3.5, 0)                    @noisy
i (0, 3)                      @noisy
i (2, 0)                      @noisy
i (5.5, 0)                    @noisy
i (1.5, 0)                    @noisy
i (0, 5)                      @noisy
i (6, 0)                      @noisy

--------         29
mzz (0, 1) (0.5, 1)           @noisy det200 det724
mz (0.5, 0.5)                 @noisy det144 det724
mx (0.5, 0)                   @noisy det96 det654
mzz (0, 3) (0.5, 3)           @noisy det114 det772
mz (0.5, 2.5)                 @noisy det162 det772
mx (0.5, 2)                   @noisy det93 det223 det681 det726
mzz (0.5, 5) (0, 5)           @noisy det8 det78
mz (0.5, 4.5)                 @noisy det8 det153
mx (0.5, 4)                   @noisy det106 det240 det351 det581
mx (0.5, 6)                   @noisy det381 det782
mzz (1, 0) (1.5, 0)           @noisy det261 det669
mzz (1, 2) (1.5, 2)           @noisy det305 det372
mz (1.5, 1.5)                 @noisy det123 det372
mx (1.5, 1)                   @noisy det126 det603 det654 det681
mzz (1.5, 4) (1, 4)           @noisy det324 det534
mz (1.5, 3.5)                 @noisy det129 det324
mx (1.5, 3)                   @noisy det93 det325 det581 det787
mzz (1, 6) (1.5, 6)           @noisy det300 det361
mz (1.5, 5.5)                 @noisy det137 det361
mx (1.5, 5)                   @noisy det106 det297 det381 det589
mzz (2, 1) (2.5, 1)           @noisy det110 det797
mz (2.5, 0.5)                 @noisy det110 det132
mx (2.5, 0)                   @noisy det24 det603
mzz (2, 3) (2.5, 3)           @noisy det140 det609
mz (2.5, 2.5)                 @noisy det140 det175
mx (2.5, 2)                   @noisy det126 det275 det465 det787
mzz (2, 5) (2.5, 5)           @noisy det94 det355
mz (2.5, 4.5)                 @noisy det169 det355
mx (2.5, 4)                   @noisy det325 det419 det589 det676
mx (2.5, 6)                   @noisy det297 det686
mzz (3.5, 0) (3, 0)           @noisy det574 det687
mzz (3, 2) (3.5, 2)           @noisy det183 det785
mz (3.5, 1.5)                 @noisy det159 det785
mx (3.5, 1)                   @noisy det24 det350 det465 det793
mzz (3, 4) (3.5, 4)           @noisy det331 det505
mz (3.5, 3.5)                 @noisy det127 det505
mx (3.5, 3)                   @noisy det194 det275 det292 det676
mzz (3.5, 6) (3, 6)           @noisy det206 det731
mz (3.5, 5.5)                 @noisy det143 det206
mx (3.5, 5)                   @noisy det121 det419 det554 det686
mzz (4, 1) (4.5, 1)           @noisy det504 det594
mz (4.5, 0.5)                 @noisy det125 det504
mx (4.5, 0)                   @noisy det47 det793
mzz (4.5, 3) (4, 3)           @noisy det243 det374
mz (4.5, 2.5)                 @noisy det164 det243
mx (4.5, 2)                   @noisy det57 det292 det350 det508
mzz (4, 5) (4.5, 5)           @noisy det281 det550
mz (4.5, 4.5)                 @noisy det166 det281
mx (4.5, 4)                   @noisy det194 det228 det395 det554
mx (4.5, 6)                   @noisy det121 det475
mzz (5, 0) (5.5, 0)           @noisy det138 det543
mzz (5.5, 2) (5, 2)           @noisy det579 det717
mz (5.5, 1.5)                 @noisy det176 det579
mx (5.5, 1)                   @noisy det17 det47 det52 det57
mzz (5, 4) (5.5, 4)           @noisy det365 det705
mz (5.5, 3.5)                 @noisy det142 det705
mx (5.5, 3)                   @noisy det58 det228 det508 det715
mzz (5, 6) (5.5, 6)           @noisy det221 det649
mz (5.5, 5.5)                 @noisy det135 det221
mx (5.5, 5)                   @noisy det328 det395 det475 det614
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (3.5, 0.5)                  @noisy
i (5, 1)                      @noisy
i (5, 1.5)                    @noisy
i (0, 5.5)                    @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1.5, 2.5)                  @noisy
i (2.5, 1.5)                  @noisy
i (6, 2)                      @noisy
i (6, 2.5)                    @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3.5, 2.5)                  @noisy
i (4.5, 1.5)                  @noisy
i (5, 3.5)                    @noisy
i (5, 3)                      @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (1.5, 4.5)                  @noisy
i (2.5, 3.5)                  @noisy
i (6, 4)                      @noisy
i (6, 4.5)                    @noisy
i (3.5, 4.5)                  @noisy
i (4.5, 3.5)                  @noisy
i (5, 5.5)                    @noisy
i (5, 5)                      @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (2.5, 5.5)                  @noisy
i (6, 6)                      @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (4.5, 5.5)                  @noisy
i (0, 2)                      @noisy
i (0, 2.5)                    @noisy
i (0.5, 1.5)                  @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (0.5, 3.5)                  @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (6, 1.5)                    @noisy
i (6, 1)                      @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (4, 4.5)                    @noisy
i (4, 4)                      @noisy
i (5, 2.5)                    @noisy
i (0.5, 5.5)                  @noisy
i (2, 6)                      @noisy
i (5, 4.5)                    @noisy
i (4, 6)                      @noisy
i (1, 0.5)                    @noisy
i (3, 0.5)                    @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (2, 1.5)                    @noisy
i (0, 4.5)                    @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (6, 0)                      @noisy
i (1, 4.5)                    @noisy
i (0, 6)                      @noisy
i (2, 3.5)                    @noisy
i (6, 3)                      @noisy
i (6, 3.5)                    @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (5.5, 0.5)                  @noisy
i (2, 5.5)                    @noisy
i (6, 5.5)                    @noisy
i (6, 5)                      @noisy
i (4, 5.5)                    @noisy
i (5.5, 2.5)                  @noisy
i (0, 1.5)                    @noisy
i (5.5, 4.5)                  @noisy
i (1, 1.5)                    @noisy
i (0, 3.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (1.5, 0.5)                  @noisy
i (6, 0.5)                    @noisy

--------         30
mxx (0, 0.5) (0, 0)           @noisy det96 det122
mzz (0, 1.5) (0.5, 1.5)       @noisy det114 det200
mxx (1, 1) (1, 1.5)           @noisy det223 det681
mxx (0, 2) (0, 2.5)           @noisy det277 det726
mzz (0, 3.5) (0.5, 3.5)       @noisy det78 det114
mxx (1, 3) (1, 3.5)           @noisy det240 det581
mxx (0, 4) (0, 4.5)           @noisy det39 det351
mzz (0.5, 5.5) (0, 5.5)       @noisy det78 det515
mxx (1, 5) (1, 5.5)           @noisy det381 det782
mzz (1, 0.5) (1.5, 0.5)       @noisy det261 det305
mxx (2, 0) (2, 0.5)           @noisy det603 det654
mzz (1, 2.5) (1.5, 2.5)       @noisy det305 det534
mxx (2, 2) (2, 2.5)           @noisy det93 det787
mzz (1.5, 4.5) (1, 4.5)       @noisy det300 det534
mxx (2, 4.5) (2, 4)           @noisy det106 det589
mzz (2, 1.5) (2.5, 1.5)       @noisy det609 det797
mxx (3, 1.5) (3, 1)           @noisy det126 det465
mzz (2, 3.5) (2.5, 3.5)       @noisy det94 det609
mxx (3, 3.5) (3, 3)           @noisy det325 det676
mzz (2, 5.5) (2.5, 5.5)       @noisy det94 det459
mxx (3, 5) (3, 5.5)           @noisy det297 det686
mzz (3.5, 0.5) (3, 0.5)       @noisy det183 det687
mxx (4, 0) (4, 0.5)           @noisy det24 det793
mzz (3, 2.5) (3.5, 2.5)       @noisy det183 det331
mxx (4, 2) (4, 2.5)           @noisy det275 det292
mzz (3, 4.5) (3.5, 4.5)       @noisy det331 det731
mxx (4, 4.5) (4, 4)           @noisy det419 det554
mzz (4, 1.5) (4.5, 1.5)       @noisy det374 det594
mxx (5, 1) (5, 1.5)           @noisy det57 det350
mzz (4.5, 3.5) (4, 3.5)       @noisy det374 det550
mxx (5, 3.5) (5, 3)           @noisy det194 det228
mzz (4, 5.5) (4.5, 5.5)       @noisy det255 det550
mxx (5, 5.5) (5, 5)           @noisy det121 det475
mzz (5, 0.5) (5.5, 0.5)       @noisy det543 det717
mxx (6, 0) (6, 0.5)           @noisy det47 det52
mzz (5.5, 2.5) (5, 2.5)       @noisy det365 det717
mxx (6, 2.5) (6, 2)           @noisy det58 det508
mzz (5, 4.5) (5.5, 4.5)       @noisy det365 det649
mxx (6, 4) (6, 4.5)           @noisy det328 det395
mz (0.5, 0.5)                 @noisy det144 det778
mz (0.5, 2.5)                 @noisy det162 det732
mz (0.5, 4.5)                 @noisy det153 det766
mz (1.5, 1.5)                 @noisy det123 det523
mz (1.5, 3.5)                 @noisy det129 det266
mz (1.5, 5.5)                 @noisy det3 det137
mz (2.5, 0.5)                 @noisy det13 det132
mz (2.5, 2.5)                 @noisy det175 det213
mz (2.5, 4.5)                 @noisy det169 det767
mz (3.5, 1.5)                 @noisy det159 det357
mz (3.5, 3.5)                 @noisy det127 det225
mz (3.5, 5.5)                 @noisy det1 det143
mz (4.5, 0.5)                 @noisy det125 det555
mz (4.5, 2.5)                 @noisy det112 det164
mz (4.5, 4.5)                 @noisy det18 det166
mz (5.5, 1.5)                 @noisy det176 det718
mz (5.5, 3.5)                 @noisy det69 det142
mz (5.5, 5.5)                 @noisy det135 det699
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (4.5, 2)                    @noisy
i (3.5, 0)                    @noisy
i (3.5, 6)                    @noisy
i (4, 6)                      @noisy
i (4.5, 5)                    @noisy
i (5, 4)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 6)                    @noisy
i (5.5, 0)                    @noisy
i (5.5, 3)                    @noisy
i (0, 5)                      @noisy
i (0.5, 4)                    @noisy
i (1, 0)                      @noisy
i (1, 6)                      @noisy
i (0.5, 1)                    @noisy
i (2, 5)                      @noisy
i (2.5, 4)                    @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (1.5, 5)                    @noisy
i (6, 5.5)                    @noisy
i (6, 5)                      @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (4.5, 4)                    @noisy
i (3.5, 2)                    @noisy
i (5, 0)                      @noisy
i (4.5, 1)                    @noisy
i (3, 6)                      @noisy
i (5, 6)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 2)                    @noisy
i (5.5, 5)                    @noisy
i (0, 1)                      @noisy
i (0.5, 0)                    @noisy
i (1, 2)                      @noisy
i (1.5, 1)                    @noisy
i (0.5, 3)                    @noisy
i (2.5, 0)                    @noisy
i (2.5, 6)                    @noisy
i (1.5, 4)                    @noisy
i (0.5, 6)                    @noisy
i (2.5, 3)                    @noisy
i (6, 1.5)                    @noisy
i (6, 1)                      @noisy
i (2, 1)                      @noisy
i (6, 3)                      @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4.5, 0)                    @noisy
i (3.5, 4)                    @noisy
i (5.5, 1)                    @noisy
i (4.5, 3)                    @noisy
i (5, 2)                      @noisy
i (3.5, 1)                    @noisy
i (5.5, 4)                    @noisy
i (4.5, 6)                    @noisy
i (0, 3)                      @noisy
i (0.5, 2)                    @noisy
i (1, 4)                      @noisy
i (0, 6)                      @noisy
i (0.5, 5)                    @noisy
i (2.5, 2)                    @noisy
i (2, 3)                      @noisy
i (1.5, 6)                    @noisy
i (2, 6)                      @noisy
i (2.5, 5)                    @noisy
i (1.5, 3)                    @noisy
i (1.5, 0)                    @noisy
i (6, 6)                      @noisy
i (6, 3.5)                    @noisy

--------         31
mzz (1, 1.5) (0.5, 1.5)       @noisy det114 det200
mxx (0, 1.5) (0, 1)           @noisy det223 det681
mzz (1, 3.5) (0.5, 3.5)       @noisy det78 det114
mxx (0, 3.5) (0, 3)           @noisy det240 det581
mzz (0.5, 5.5) (1, 5.5)       @noisy det78 det515
mxx (0, 5.5) (0, 5)           @noisy det381 det782
mzz (1.5, 0.5) (2, 0.5)       @noisy det261 det305
mxx (1, 0.5) (1, 0)           @noisy det603 det654
mzz (1.5, 2.5) (2, 2.5)       @noisy det305 det534
mxx (1, 2) (1, 2.5)           @noisy det93 det787
mzz (1.5, 4.5) (2, 4.5)       @noisy det300 det534
mxx (1, 4) (1, 4.5)           @noisy det106 det589
mzz (3, 1.5) (2.5, 1.5)       @noisy det609 det797
mxx (2, 1) (2, 1.5)           @noisy det126 det465
mzz (2.5, 3.5) (3, 3.5)       @noisy det94 det609
mxx (2, 3.5) (2, 3)           @noisy det325 det676
mzz (2.5, 5.5) (3, 5.5)       @noisy det94 det459
mxx (2, 5.5) (2, 5)           @noisy det297 det686
mzz (3.5, 0.5) (4, 0.5)       @noisy det183 det687
mxx (3, 0) (3, 0.5)           @noisy det24 det793
mzz (3.5, 2.5) (4, 2.5)       @noisy det183 det331
mxx (3, 2.5) (3, 2)           @noisy det275 det292
mzz (4, 4.5) (3.5, 4.5)       @noisy det331 det731
mxx (3, 4.5) (3, 4)           @noisy det419 det554
mzz (5, 1.5) (4.5, 1.5)       @noisy det374 det594
mxx (4, 1.5) (4, 1)           @noisy det57 det350
mzz (5, 3.5) (4.5, 3.5)       @noisy det374 det550
mxx (4, 3) (4, 3.5)           @noisy det194 det228
mzz (5, 5.5) (4.5, 5.5)       @noisy det255 det550
mxx (4, 5) (4, 5.5)           @noisy det121 det475
mzz (5.5, 0.5) (6, 0.5)       @noisy det543 det717
mxx (5, 0) (5, 0.5)           @noisy det47 det52
mxx (6, 1) (6, 1.5)           @noisy det4 det17
mzz (5.5, 2.5) (6, 2.5)       @noisy det365 det717
mxx (5, 2) (5, 2.5)           @noisy det58 det508
mxx (6, 3) (6, 3.5)           @noisy det501 det715
mzz (5.5, 4.5) (6, 4.5)       @noisy det365 det649
mxx (5, 4.5) (5, 4)           @noisy det328 det395
mxx (6, 5.5) (6, 5)           @noisy det389 det614
mzz (0.5, 0) (0, 0)           @noisy det200 det778
mx (0.5, 1)                   @noisy det122 det223 det603 det681
mzz (0, 2) (0.5, 2)           @noisy det114 det732
mx (0.5, 3)                   @noisy det240 det277 det581 det787
mzz (0, 4) (0.5, 4)           @noisy det78 det766
mx (0.5, 5)                   @noisy det39 det381 det589 det782
mzz (0.5, 6) (0, 6)           @noisy det229 det515
mx (1.5, 0)                   @noisy det603 det654
mzz (1, 1) (1.5, 1)           @noisy det305 det523
mx (1.5, 2)                   @noisy det93 det223 det465 det787
mzz (1, 3) (1.5, 3)           @noisy det266 det534
mx (1.5, 4)                   @noisy det106 det240 det589 det676
mzz (1.5, 5) (1, 5)           @noisy det3 det300
mx (1.5, 6)                   @noisy det686 det782
mzz (2, 0) (2.5, 0)           @noisy det13 det797
mx (2.5, 1)                   @noisy det126 det465 det654 det793
mzz (2.5, 2) (2, 2)           @noisy det213 det609
mx (2.5, 3)                   @noisy det93 det292 det325 det676
mzz (2, 4) (2.5, 4)           @noisy det94 det767
mx (2.5, 5)                   @noisy det106 det297 det554 det686
mzz (2, 6) (2.5, 6)           @noisy det50 det459
mx (3.5, 0)                   @noisy det24 det793
mzz (3, 1) (3.5, 1)           @noisy det183 det357
mx (3.5, 2)                   @noisy det57 det126 det275 det292
mzz (3, 3) (3.5, 3)           @noisy det225 det331
mx (3.5, 4)                   @noisy det228 det325 det419 det554
mzz (3.5, 5) (3, 5)           @noisy det1 det731
mx (3.5, 6)                   @noisy det297 det475
mzz (4, 0) (4.5, 0)           @noisy det555 det594
mx (4.5, 1)                   @noisy det24 det52 det57 det350
mzz (4.5, 2) (4, 2)           @noisy det112 det374
mx (4.5, 3)                   @noisy det58 det194 det228 det275
mzz (4, 4) (4.5, 4)           @noisy det18 det550
mx (4.5, 5)                   @noisy det121 det328 det419 det475
mzz (4, 6) (4.5, 6)           @noisy det41 det255
mx (5.5, 0)                   @noisy det47 det52
mzz (5.5, 1) (5, 1)           @noisy det717 det718
mx (5.5, 2)                   @noisy det4 det58 det350 det508
mzz (5, 3) (5.5, 3)           @noisy det69 det365
mx (5.5, 4)                   @noisy det194 det328 det395 det501
mzz (5, 5) (5.5, 5)           @noisy det649 det699
mx (5.5, 6)                   @noisy det121 det389
i (4.5, 2.5)                  @noisy
i (3.5, 3.5)                  @noisy
i (0, 2.5)                    @noisy
i (5.5, 3.5)                  @noisy
i (0.5, 4.5)                  @noisy
i (1, 6)                      @noisy
i (2.5, 4.5)                  @noisy
i (1.5, 5.5)                  @noisy
i (6, 2)                      @noisy
i (4.5, 4.5)                  @noisy
i (5, 6)                      @noisy
i (3, 6)                      @noisy
i (3.5, 5.5)                  @noisy
i (5.5, 5.5)                  @noisy
i (0.5, 0.5)                  @noisy
i (1.5, 1.5)                  @noisy
i (0, 4.5)                    @noisy
i (2.5, 0.5)                  @noisy
i (6, 4)                      @noisy
i (4.5, 0.5)                  @noisy
i (5.5, 1.5)                  @noisy
i (3.5, 1.5)                  @noisy
i (0, 0.5)                    @noisy
i (0.5, 2.5)                  @noisy
i (2.5, 2.5)                  @noisy
i (1.5, 3.5)                  @noisy
i (6, 0)                      @noisy
i (6, 6)                      @noisy

--------         32
mxx (0, 1) (0, 0.5)           @noisy det96 det122
mxx (1, 1.5) (1, 2)           @noisy det223 det681
mx (0.5, 1.5)                 @noisy det223 det392
mz (0, 1.5)                   @noisy det200 det732
mxx (0, 2.5) (0, 3)           @noisy det277 det726
mxx (1, 3.5) (1, 4)           @noisy det240 det581
mx (0.5, 3.5)                 @noisy det240 det456
mz (0, 3.5)                   @noisy det114 det766
mxx (0, 4.5) (0, 5)           @noisy det39 det351
mxx (1, 6) (1, 5.5)           @noisy det381 det782
mx (0.5, 5.5)                 @noisy det466 det782
mz (0, 5.5)                   @noisy det78 det229
mxx (2, 0.5) (2, 1)           @noisy det603 det654
mx (1.5, 0.5)                 @noisy det457 det654
mz (1, 0.5)                   @noisy det200 det261 det523 det778
mxx (2, 3) (2, 2.5)           @noisy det93 det787
mx (1.5, 2.5)                 @noisy det93 det406
mz (1, 2.5)                   @noisy det114 det266 det305 det732
mxx (2, 4.5) (2, 5)           @noisy det106 det589
mx (1.5, 4.5)                 @noisy det106 det415
mz (1, 4.5)                   @noisy det3 det78 det534 det766
mxx (3, 1.5) (3, 2)           @noisy det126 det465
mx (2.5, 1.5)                 @noisy det126 det436
mz (2, 1.5)                   @noisy det213 det305 det523 det797
mxx (3, 3.5) (3, 4)           @noisy det325 det676
mx (2.5, 3.5)                 @noisy det325 det396
mz (2, 3.5)                   @noisy det266 det534 det609 det767
mxx (3, 5.5) (3, 6)           @noisy det297 det686
mx (2.5, 5.5)                 @noisy det297 det455
mz (2, 5.5)                   @noisy det3 det50 det94 det300
mxx (4, 0.5) (4, 1)           @noisy det24 det793
mx (3.5, 0.5)                 @noisy det24 det450
mz (3, 0.5)                   @noisy det13 det357 det687 det797
mxx (4, 2.5) (4, 3)           @noisy det275 det292
mx (3.5, 2.5)                 @noisy det275 det393
mz (3, 2.5)                   @noisy det183 det213 det225 det609
mxx (4, 4.5) (4, 5)           @noisy det419 det554
mx (3.5, 4.5)                 @noisy det419 det469
mz (3, 4.5)                   @noisy det1 det94 det331 det767
mxx (5, 1.5) (5, 2)           @noisy det57 det350
mx (4.5, 1.5)                 @noisy det350 det423
mz (4, 1.5)                   @noisy det112 det183 det357 det594
mxx (5, 3.5) (5, 4)           @noisy det194 det228
mx (4.5, 3.5)                 @noisy det194 det435
mz (4, 3.5)                   @noisy det18 det225 det331 det374
mxx (5, 5.5) (5, 6)           @noisy det121 det475
mx (4.5, 5.5)                 @noisy det121 det461
mz (4, 5.5)                   @noisy det1 det41 det550 det731
mxx (6, 1) (6, 0.5)           @noisy det47 det52
mx (5.5, 0.5)                 @noisy det47 det440
mz (5, 0.5)                   @noisy det543 det555 det594 det718
mz (6, 1.5)                   @noisy det717 det718
mxx (6, 2.5) (6, 3)           @noisy det58 det508
mx (5.5, 2.5)                 @noisy det377 det508
mz (5, 2.5)                   @noisy det69 det112 det374 det717
mz (6, 3.5)                   @noisy det69 det365
mxx (6, 4.5) (6, 5)           @noisy det328 det395
mx (5.5, 4.5)                 @noisy det383 det395
mz (5, 4.5)                   @noisy det18 det365 det550 det699
mz (6, 5.5)                   @noisy det649 det699
mxx (0.5, 0.5) (0.5, 0)       @noisy det96 det603
mzz (1, 1) (0.5, 1)           @noisy det200 det778
mxx (0.5, 2.5) (0.5, 2)       @noisy det726 det787
mzz (1, 3) (0.5, 3)           @noisy det114 det732
mxx (0.5, 4.5) (0.5, 4)       @noisy det351 det589
mzz (0.5, 5) (1, 5)           @noisy det78 det766
mzz (1.5, 0) (2, 0)           @noisy det261 det448
mxx (1.5, 1.5) (1.5, 1)       @noisy det465 det681
mzz (1.5, 2) (2, 2)           @noisy det305 det523
mxx (1.5, 3.5) (1.5, 3)       @noisy det581 det676
mzz (1.5, 4) (2, 4)           @noisy det266 det534
mxx (1.5, 5) (1.5, 5.5)       @noisy det381 det686
mzz (1.5, 6) (2, 6)           @noisy det3 det300
mxx (2.5, 0.5) (2.5, 0)       @noisy det603 det793
mzz (3, 1) (2.5, 1)           @noisy det13 det797
mxx (2.5, 2) (2.5, 2.5)       @noisy det292 det787
mzz (2.5, 3) (3, 3)           @noisy det213 det609
mxx (2.5, 4) (2.5, 4.5)       @noisy det554 det589
mzz (2.5, 5) (3, 5)           @noisy det94 det767
mzz (3.5, 0) (4, 0)           @noisy det360 det687
mxx (3.5, 1) (3.5, 1.5)       @noisy det57 det465
mzz (3.5, 2) (4, 2)           @noisy det183 det357
mxx (3.5, 3) (3.5, 3.5)       @noisy det228 det676
mzz (4, 4) (3.5, 4)           @noisy det225 det331
mxx (3.5, 5) (3.5, 5.5)       @noisy det475 det686
mzz (3.5, 6) (4, 6)           @noisy det1 det731
mxx (4.5, 0.5) (4.5, 0)       @noisy det52 det793
mzz (5, 1) (4.5, 1)           @noisy det555 det594
mxx (4.5, 2) (4.5, 2.5)       @noisy det58 det292
mzz (5, 3) (4.5, 3)           @noisy det112 det374
mxx (4.5, 4.5) (4.5, 4)       @noisy det328 det554
mzz (5, 5) (4.5, 5)           @noisy det18 det550
mzz (5.5, 0) (6, 0)           @noisy det66 det543
mxx (5.5, 1) (5.5, 1.5)       @noisy det4 det57
mzz (5.5, 2) (6, 2)           @noisy det717 det718
mxx (5.5, 3) (5.5, 3.5)       @noisy det228 det501
mzz (5.5, 4) (6, 4)           @noisy det69 det365
mxx (5.5, 5.5) (5.5, 5)       @noisy det389 det475
mzz (6, 6) (5.5, 6)           @noisy det649 det699
i (0, 4)                      @noisy
i (4.5, 6)                    @noisy
i (0, 0)                      @noisy
i (2.5, 6)                    @noisy
i (0.5, 6)                    @noisy
i (3, 0)                      @noisy
i (0, 6)                      @noisy
i (0, 2)                      @noisy
i (5, 0)                      @noisy
i (1, 0)                      @noisy

--------         33
mz (0, 0.5)                   @noisy det200 det778
mxx (0, 1.5) (0, 2)           @noisy det187 det681
mx (0.5, 1.5)                 @noisy det187 det392
mz (1, 1.5)                   @noisy det114 det305 det523 det778
mz (0, 2.5)                   @noisy det114 det732
mxx (0, 3.5) (0, 4)           @noisy det581 det706
mx (0.5, 3.5)                 @noisy det456 det706
mz (1, 3.5)                   @noisy det78 det266 det534 det732
mz (0, 4.5)                   @noisy det78 det766
mxx (0, 5.5) (0, 6)           @noisy det119 det381
mx (0.5, 5.5)                 @noisy det119 det466
mz (1, 5.5)                   @noisy det3 det300 det515 det766
mxx (1, 0.5) (1, 1)           @noisy det321 det603
mx (1.5, 0.5)                 @noisy det321 det457
mz (2, 0.5)                   @noisy det13 det305 det448 det797
mxx (1, 2.5) (1, 3)           @noisy det42 det787
mx (1.5, 2.5)                 @noisy det42 det406
mz (2, 2.5)                   @noisy det213 det523 det534 det609
mxx (1, 4.5) (1, 5)           @noisy det190 det589
mx (1.5, 4.5)                 @noisy det190 det415
mz (2, 4.5)                   @noisy det94 det266 det300 det767
mxx (2, 1.5) (2, 2)           @noisy det465 det602
mx (2.5, 1.5)                 @noisy det436 det602
mz (3, 1.5)                   @noisy det13 det183 det357 det609
mxx (2, 3.5) (2, 4)           @noisy det657 det676
mx (2.5, 3.5)                 @noisy det396 det657
mz (3, 3.5)                   @noisy det94 det213 det225 det331
mxx (2, 5.5) (2, 6)           @noisy det74 det686
mx (2.5, 5.5)                 @noisy det74 det455
mz (3, 5.5)                   @noisy det1 det459 det731 det767
mxx (3, 1) (3, 0.5)           @noisy det46 det793
mx (3.5, 0.5)                 @noisy det46 det450
mz (4, 0.5)                   @noisy det183 det360 det555 det594
mxx (3, 2.5) (3, 3)           @noisy det100 det292
mx (3.5, 2.5)                 @noisy det100 det393
mz (4, 2.5)                   @noisy det112 det331 det357 det374
mxx (3, 4.5) (3, 5)           @noisy det554 det795
mx (3.5, 4.5)                 @noisy det469 det795
mz (4, 4.5)                   @noisy det18 det225 det550 det731
mxx (4, 1.5) (4, 2)           @noisy det57 det630
mx (4.5, 1.5)                 @noisy det423 det630
mz (5, 1.5)                   @noisy det374 det555 det717 det718
mxx (4, 4) (4, 3.5)           @noisy det228 det293
mx (4.5, 3.5)                 @noisy det293 det435
mz (5, 3.5)                   @noisy det69 det112 det365 det550
mxx (4, 5.5) (4, 6)           @noisy det82 det475
mx (4.5, 5.5)                 @noisy det82 det461
mz (5, 5.5)                   @noisy det18 det255 det649 det699
mxx (5, 0.5) (5, 1)           @noisy det52 det592
mx (5.5, 0.5)                 @noisy det440 det592
mz (6, 0.5)                   @noisy det66 det717
mxx (6, 1.5) (6, 2)           @noisy det4 det541
mxx (5, 3) (5, 2.5)           @noisy det58 det386
mx (5.5, 2.5)                 @noisy det377 det386
mz (6, 2.5)                   @noisy det365 det718
mxx (6, 3.5) (6, 4)           @noisy det363 det501
mxx (5, 4.5) (5, 5)           @noisy det328 det634
mx (5.5, 4.5)                 @noisy det383 det634
mz (6, 4.5)                   @noisy det69 det649
mxx (6, 6) (6, 5.5)           @noisy det227 det389
mxx (0.5, 0.5) (0.5, 1)       @noisy det96 det603
mzz (1, 0) (0.5, 0)           @noisy det200 det778
mxx (0.5, 2.5) (0.5, 3)       @noisy det726 det787
mzz (1, 2) (0.5, 2)           @noisy det114 det732
mxx (0.5, 5) (0.5, 4.5)       @noisy det351 det589
mzz (1, 4) (0.5, 4)           @noisy det78 det766
mzz (0.5, 6) (1, 6)           @noisy det229 det515
mxx (1.5, 1.5) (1.5, 2)       @noisy det465 det681
mzz (1.5, 1) (2, 1)           @noisy det305 det523
mxx (1.5, 4) (1.5, 3.5)       @noisy det581 det676
mzz (2, 3) (1.5, 3)           @noisy det266 det534
mxx (1.5, 5.5) (1.5, 6)       @noisy det381 det686
mzz (1.5, 5) (2, 5)           @noisy det3 det300
mxx (2.5, 0.5) (2.5, 1)       @noisy det603 det793
mzz (2.5, 0) (3, 0)           @noisy det13 det797
mxx (2.5, 2.5) (2.5, 3)       @noisy det292 det787
mzz (2.5, 2) (3, 2)           @noisy det213 det609
mxx (2.5, 4.5) (2.5, 5)       @noisy det554 det589
mzz (2.5, 4) (3, 4)           @noisy det94 det767
mzz (2.5, 6) (3, 6)           @noisy det50 det459
mxx (3.5, 1.5) (3.5, 2)       @noisy det57 det465
mzz (3.5, 1) (4, 1)           @noisy det183 det357
mxx (3.5, 3.5) (3.5, 4)       @noisy det228 det676
mzz (3.5, 3) (4, 3)           @noisy det225 det331
mxx (3.5, 5.5) (3.5, 6)       @noisy det475 det686
mzz (3.5, 5) (4, 5)           @noisy det1 det731
mxx (4.5, 0.5) (4.5, 1)       @noisy det52 det793
mzz (5, 0) (4.5, 0)           @noisy det555 det594
mxx (4.5, 2.5) (4.5, 3)       @noisy det58 det292
mzz (4.5, 2) (5, 2)           @noisy det112 det374
mxx (4.5, 4.5) (4.5, 5)       @noisy det328 det554
mzz (5, 4) (4.5, 4)           @noisy det18 det550
mzz (4.5, 6) (5, 6)           @noisy det41 det255
mxx (5.5, 1.5) (5.5, 2)       @noisy det4 det57
mzz (5.5, 1) (6, 1)           @noisy det717 det718
mxx (5.5, 3.5) (5.5, 4)       @noisy det228 det501
mzz (5.5, 3) (6, 3)           @noisy det69 det365
mxx (5.5, 5.5) (5.5, 6)       @noisy det389 det475
mzz (5.5, 5) (6, 5)           @noisy det649 det699
i (0, 1)                      @noisy
i (4, 0)                      @noisy
i (0, 0)                      @noisy
i (3.5, 0)                    @noisy
i (0, 3)                      @noisy
i (2, 0)                      @noisy
i (5.5, 0)                    @noisy
i (1.5, 0)                    @noisy
i (0, 5)                      @noisy
i (6, 0)                      @noisy

--------         34
mzz (0, 1) (0.5, 1)           @noisy det200 det778
mz (0.5, 0.5)                 @noisy det200 det655
mx (0.5, 0)                   @noisy det36 det603
mzz (0, 3) (0.5, 3)           @noisy det114 det732
mz (0.5, 2.5)                 @noisy det114 det623
mx (0.5, 2)                   @noisy det48 det187 det681 det787
mzz (0.5, 5) (0, 5)           @noisy det78 det766
mz (0.5, 4.5)                 @noisy det78 det615
mx (0.5, 4)                   @noisy det425 det581 det589 det706
mx (0.5, 6)                   @noisy det119 det381
mzz (1, 0) (1.5, 0)           @noisy det261 det448
mzz (1, 2) (1.5, 2)           @noisy det305 det523
mz (1.5, 1.5)                 @noisy det305 det660
mx (1.5, 1)                   @noisy det187 det321 det465 det603
mzz (1.5, 4) (1, 4)           @noisy det266 det534
mz (1.5, 3.5)                 @noisy det534 det611
mx (1.5, 3)                   @noisy det42 det676 det706 det787
mzz (1, 6) (1.5, 6)           @noisy det3 det300
mz (1.5, 5.5)                 @noisy det300 det620
mx (1.5, 5)                   @noisy det119 det190 det589 det686
mzz (2, 1) (2.5, 1)           @noisy det13 det797
mz (2.5, 0.5)                 @noisy det613 det797
mx (2.5, 0)                   @noisy det321 det793
mzz (2, 3) (2.5, 3)           @noisy det213 det609
mz (2.5, 2.5)                 @noisy det609 det637
mx (2.5, 2)                   @noisy det42 det292 det465 det602
mzz (2, 5) (2.5, 5)           @noisy det94 det767
mz (2.5, 4.5)                 @noisy det94 det633
mx (2.5, 4)                   @noisy det190 det554 det657 det676
mx (2.5, 6)                   @noisy det74 det686
mzz (3.5, 0) (3, 0)           @noisy det360 det687
mzz (3, 2) (3.5, 2)           @noisy det183 det357
mz (3.5, 1.5)                 @noisy det183 det622
mx (3.5, 1)                   @noisy det46 det57 det602 det793
mzz (3, 4) (3.5, 4)           @noisy det225 det331
mz (3.5, 3.5)                 @noisy det331 det659
mx (3.5, 3)                   @noisy det100 det228 det292 det657
mzz (3.5, 6) (3, 6)           @noisy det1 det731
mz (3.5, 5.5)                 @noisy det627 det731
mx (3.5, 5)                   @noisy det74 det475 det554 det795
mzz (4, 1) (4.5, 1)           @noisy det555 det594
mz (4.5, 0.5)                 @noisy det594 det661
mx (4.5, 0)                   @noisy det46 det52
mzz (4.5, 3) (4, 3)           @noisy det112 det374
mz (4.5, 2.5)                 @noisy det374 det626
mx (4.5, 2)                   @noisy det57 det58 det100 det630
mzz (4, 5) (4.5, 5)           @noisy det18 det550
mz (4.5, 4.5)                 @noisy det550 det629
mx (4.5, 4)                   @noisy det228 det293 det328 det795
mx (4.5, 6)                   @noisy det82 det475
mzz (5, 0) (5.5, 0)           @noisy det66 det543
mzz (5.5, 2) (5, 2)           @noisy det717 det718
mz (5.5, 1.5)                 @noisy det640 det717
mx (5.5, 1)                   @noisy det4 det52 det592 det630
mzz (5, 4) (5.5, 4)           @noisy det69 det365
mz (5.5, 3.5)                 @noisy det365 det605
mx (5.5, 3)                   @noisy det58 det293 det386 det501
mzz (5, 6) (5.5, 6)           @noisy det649 det699
mz (5.5, 5.5)                 @noisy det616 det649
mx (5.5, 5)                   @noisy det82 det328 det389 det634
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (3.5, 0.5)                  @noisy
i (5, 1)                      @noisy
i (5, 1.5)                    @noisy
i (0, 5.5)                    @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1.5, 2.5)                  @noisy
i (2.5, 1.5)                  @noisy
i (6, 2)                      @noisy
i (6, 2.5)                    @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3.5, 2.5)                  @noisy
i (4.5, 1.5)                  @noisy
i (5, 3.5)                    @noisy
i (5, 3)                      @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (1.5, 4.5)                  @noisy
i (2.5, 3.5)                  @noisy
i (6, 4)                      @noisy
i (6, 4.5)                    @noisy
i (3.5, 4.5)                  @noisy
i (4.5, 3.5)                  @noisy
i (5, 5.5)                    @noisy
i (5, 5)                      @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (2.5, 5.5)                  @noisy
i (6, 6)                      @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (4.5, 5.5)                  @noisy
i (0, 2)                      @noisy
i (0, 2.5)                    @noisy
i (0.5, 1.5)                  @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (0.5, 3.5)                  @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (6, 1.5)                    @noisy
i (6, 1)                      @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (4, 4.5)                    @noisy
i (4, 4)                      @noisy
i (5, 2.5)                    @noisy
i (0.5, 5.5)                  @noisy
i (2, 6)                      @noisy
i (5, 4.5)                    @noisy
i (4, 6)                      @noisy
i (1, 0.5)                    @noisy
i (3, 0.5)                    @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (2, 1.5)                    @noisy
i (0, 4.5)                    @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (6, 0)                      @noisy
i (1, 4.5)                    @noisy
i (0, 6)                      @noisy
i (2, 3.5)                    @noisy
i (6, 3)                      @noisy
i (6, 3.5)                    @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (5.5, 0.5)                  @noisy
i (2, 5.5)                    @noisy
i (6, 5.5)                    @noisy
i (6, 5)                      @noisy
i (4, 5.5)                    @noisy
i (5.5, 2.5)                  @noisy
i (0, 1.5)                    @noisy
i (5.5, 4.5)                  @noisy
i (1, 1.5)                    @noisy
i (0, 3.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (1.5, 0.5)                  @noisy
i (6, 0.5)                    @noisy

--------         35
mxx (0, 0.5) (0, 0)           @noisy det36 det96
mzz (0, 1.5) (0.5, 1.5)       @noisy det732 det778
mxx (1, 1) (1, 1.5)           @noisy det187 det681
mxx (0, 2) (0, 2.5)           @noisy det48 det726
mzz (0, 3.5) (0.5, 3.5)       @noisy det732 det766
mxx (1, 3) (1, 3.5)           @noisy det581 det706
mxx (0, 4) (0, 4.5)           @noisy det351 det425
mzz (0.5, 5.5) (0, 5.5)       @noisy det229 det766
mxx (1, 5) (1, 5.5)           @noisy det119 det381
mzz (1, 0.5) (1.5, 0.5)       @noisy det448 det523
mxx (2, 0) (2, 0.5)           @noisy det321 det603
mzz (1, 2.5) (1.5, 2.5)       @noisy det266 det523
mxx (2, 2) (2, 2.5)           @noisy det42 det787
mzz (1.5, 4.5) (1, 4.5)       @noisy det3 det266
mxx (2, 4.5) (2, 4)           @noisy det190 det589
mzz (2, 1.5) (2.5, 1.5)       @noisy det13 det213
mxx (3, 1.5) (3, 1)           @noisy det465 det602
mzz (2, 3.5) (2.5, 3.5)       @noisy det213 det767
mxx (3, 3.5) (3, 3)           @noisy det657 det676
mzz (2, 5.5) (2.5, 5.5)       @noisy det50 det767
mxx (3, 5) (3, 5.5)           @noisy det74 det686
mzz (3.5, 0.5) (3, 0.5)       @noisy det357 det360
mxx (4, 0) (4, 0.5)           @noisy det46 det793
mzz (3, 2.5) (3.5, 2.5)       @noisy det225 det357
mxx (4, 2) (4, 2.5)           @noisy det100 det292
mzz (3, 4.5) (3.5, 4.5)       @noisy det1 det225
mxx (4, 4.5) (4, 4)           @noisy det554 det795
mzz (4, 1.5) (4.5, 1.5)       @noisy det112 det555
mxx (5, 1) (5, 1.5)           @noisy det57 det630
mzz (4.5, 3.5) (4, 3.5)       @noisy det18 det112
mxx (5, 3.5) (5, 3)           @noisy det228 det293
mzz (4, 5.5) (4.5, 5.5)       @noisy det18 det41
mxx (5, 5.5) (5, 5)           @noisy det82 det475
mzz (5, 0.5) (5.5, 0.5)       @noisy det66 det718
mxx (6, 0) (6, 0.5)           @noisy det52 det592
mzz (5.5, 2.5) (5, 2.5)       @noisy det69 det718
mxx (6, 2.5) (6, 2)           @noisy det58 det386
mzz (5, 4.5) (5.5, 4.5)       @noisy det69 det699
mxx (6, 4) (6, 4.5)           @noisy det328 det634
mz (0.5, 0.5)                 @noisy det655 det741
mz (0.5, 2.5)                 @noisy det561 det623
mz (0.5, 4.5)                 @noisy det615 det644
mz (1.5, 1.5)                 @noisy det130 det660
mz (1.5, 3.5)                 @noisy det163 det611
mz (1.5, 5.5)                 @noisy det238 det620
mz (2.5, 0.5)                 @noisy det296 det613
mz (2.5, 2.5)                 @noisy det198 det637
mz (2.5, 4.5)                 @noisy det380 det633
mz (3.5, 1.5)                 @noisy det622 det710
mz (3.5, 3.5)                 @noisy det182 det659
mz (3.5, 5.5)                 @noisy det470 det627
mz (4.5, 0.5)                 @noisy det451 det661
mz (4.5, 2.5)                 @noisy det626 det790
mz (4.5, 4.5)                 @noisy det335 det629
mz (5.5, 1.5)                 @noisy det411 det640
mz (5.5, 3.5)                 @noisy det199 det605
mz (5.5, 5.5)                 @noisy det591 det616
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (4.5, 2)                    @noisy
i (3.5, 0)                    @noisy
i (3.5, 6)                    @noisy
i (4, 6)                      @noisy
i (4.5, 5)                    @noisy
i (5, 4)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 6)                    @noisy
i (5.5, 0)                    @noisy
i (5.5, 3)                    @noisy
i (0, 5)                      @noisy
i (0.5, 4)                    @noisy
i (1, 0)                      @noisy
i (1, 6)                      @noisy
i (0.5, 1)                    @noisy
i (2, 5)                      @noisy
i (2.5, 4)                    @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (1.5, 5)                    @noisy
i (6, 5.5)                    @noisy
i (6, 5)                      @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (4.5, 4)                    @noisy
i (3.5, 2)                    @noisy
i (5, 0)                      @noisy
i (4.5, 1)                    @noisy
i (3, 6)                      @noisy
i (5, 6)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 2)                    @noisy
i (5.5, 5)                    @noisy
i (0, 1)                      @noisy
i (0.5, 0)                    @noisy
i (1, 2)                      @noisy
i (1.5, 1)                    @noisy
i (0.5, 3)                    @noisy
i (2.5, 0)                    @noisy
i (2.5, 6)                    @noisy
i (1.5, 4)                    @noisy
i (0.5, 6)                    @noisy
i (2.5, 3)                    @noisy
i (6, 1.5)                    @noisy
i (6, 1)                      @noisy
i (2, 1)                      @noisy
i (6, 3)                      @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4.5, 0)                    @noisy
i (3.5, 4)                    @noisy
i (5.5, 1)                    @noisy
i (4.5, 3)                    @noisy
i (5, 2)                      @noisy
i (3.5, 1)                    @noisy
i (5.5, 4)                    @noisy
i (4.5, 6)                    @noisy
i (0, 3)                      @noisy
i (0.5, 2)                    @noisy
i (1, 4)                      @noisy
i (0, 6)                      @noisy
i (0.5, 5)                    @noisy
i (2.5, 2)                    @noisy
i (2, 3)                      @noisy
i (1.5, 6)                    @noisy
i (2, 6)                      @noisy
i (2.5, 5)                    @noisy
i (1.5, 3)                    @noisy
i (1.5, 0)                    @noisy
i (6, 6)                      @noisy
i (6, 3.5)                    @noisy

--------         36
mzz (1, 1.5) (0.5, 1.5)       @noisy det732 det778
mxx (0, 1.5) (0, 1)           @noisy det187 det681
mzz (1, 3.5) (0.5, 3.5)       @noisy det732 det766
mxx (0, 3.5) (0, 3)           @noisy det581 det706
mzz (0.5, 5.5) (1, 5.5)       @noisy det229 det766
mxx (0, 5.5) (0, 5)           @noisy det119 det381
mzz (1.5, 0.5) (2, 0.5)       @noisy det448 det523
mxx (1, 0.5) (1, 0)           @noisy det321 det603
mzz (1.5, 2.5) (2, 2.5)       @noisy det266 det523
mxx (1, 2) (1, 2.5)           @noisy det42 det787
mzz (1.5, 4.5) (2, 4.5)       @noisy det3 det266
mxx (1, 4) (1, 4.5)           @noisy det190 det589
mzz (3, 1.5) (2.5, 1.5)       @noisy det13 det213
mxx (2, 1) (2, 1.5)           @noisy det465 det602
mzz (2.5, 3.5) (3, 3.5)       @noisy det213 det767
mxx (2, 3.5) (2, 3)           @noisy det657 det676
mzz (2.5, 5.5) (3, 5.5)       @noisy det50 det767
mxx (2, 5.5) (2, 5)           @noisy det74 det686
mzz (3.5, 0.5) (4, 0.5)       @noisy det357 det360
mxx (3, 0) (3, 0.5)           @noisy det46 det793
mzz (3.5, 2.5) (4, 2.5)       @noisy det225 det357
mxx (3, 2.5) (3, 2)           @noisy det100 det292
mzz (4, 4.5) (3.5, 4.5)       @noisy det1 det225
mxx (3, 4.5) (3, 4)           @noisy det554 det795
mzz (5, 1.5) (4.5, 1.5)       @noisy det112 det555
mxx (4, 1.5) (4, 1)           @noisy det57 det630
mzz (5, 3.5) (4.5, 3.5)       @noisy det18 det112
mxx (4, 3) (4, 3.5)           @noisy det228 det293
mzz (5, 5.5) (4.5, 5.5)       @noisy det18 det41
mxx (4, 5) (4, 5.5)           @noisy det82 det475
mzz (5.5, 0.5) (6, 0.5)       @noisy det66 det718
mxx (5, 0) (5, 0.5)           @noisy det52 det592
mxx (6, 1) (6, 1.5)           @noisy det4 det541
mzz (5.5, 2.5) (6, 2.5)       @noisy det69 det718
mxx (5, 2) (5, 2.5)           @noisy det58 det386
mxx (6, 3) (6, 3.5)           @noisy det363 det501
mzz (5.5, 4.5) (6, 4.5)       @noisy det69 det699
mxx (5, 4.5) (5, 4)           @noisy det328 det634
mxx (6, 5.5) (6, 5)           @noisy det227 det389
mzz (0.5, 0) (0, 0)           @noisy det741 det778
mx (0.5, 1)                   @noisy det96 det187 det321 det681
mzz (0, 2) (0.5, 2)           @noisy det561 det732
mx (0.5, 3)                   @noisy det42 det581 det706 det726
mzz (0, 4) (0.5, 4)           @noisy det644 det766
mx (0.5, 5)                   @noisy det119 det190 det351 det381
mzz (0.5, 6) (0, 6)           @noisy det229 det590
mx (1.5, 0)                   @noisy det321 det603
mzz (1, 1) (1.5, 1)           @noisy det130 det523
mx (1.5, 2)                   @noisy det42 det602 det681 det787
mzz (1, 3) (1.5, 3)           @noisy det163 det266
mx (1.5, 4)                   @noisy det190 det581 det589 det657
mzz (1.5, 5) (1, 5)           @noisy det3 det238
mx (1.5, 6)                   @noisy det74 det381
mzz (2, 0) (2.5, 0)           @noisy det13 det296
mx (2.5, 1)                   @noisy det46 det465 det602 det603
mzz (2.5, 2) (2, 2)           @noisy det198 det213
mx (2.5, 3)                   @noisy det100 det657 det676 det787
mzz (2, 4) (2.5, 4)           @noisy det380 det767
mx (2.5, 5)                   @noisy det74 det589 det686 det795
mzz (2, 6) (2.5, 6)           @noisy det50 det136
mx (3.5, 0)                   @noisy det46 det793
mzz (3, 1) (3.5, 1)           @noisy det357 det710
mx (3.5, 2)                   @noisy det100 det292 det465 det630
mzz (3, 3) (3.5, 3)           @noisy det182 det225
mx (3.5, 4)                   @noisy det293 det554 det676 det795
mzz (3.5, 5) (3, 5)           @noisy det1 det470
mx (3.5, 6)                   @noisy det82 det686
mzz (4, 0) (4.5, 0)           @noisy det451 det555
mx (4.5, 1)                   @noisy det57 det592 det630 det793
mzz (4.5, 2) (4, 2)           @noisy det112 det790
mx (4.5, 3)                   @noisy det228 det292 det293 det386
mzz (4, 4) (4.5, 4)           @noisy det18 det335
mx (4.5, 5)                   @noisy det82 det475 det554 det634
mzz (4, 6) (4.5, 6)           @noisy det41 det235
mx (5.5, 0)                   @noisy det52 det592
mzz (5.5, 1) (5, 1)           @noisy det411 det718
mx (5.5, 2)                   @noisy det57 det58 det386 det541
mzz (5, 3) (5.5, 3)           @noisy det69 det199
mx (5.5, 4)                   @noisy det228 det328 det363 det634
mzz (5, 5) (5.5, 5)           @noisy det591 det699
mx (5.5, 6)                   @noisy det227 det475
i (4.5, 2.5)                  @noisy
i (3.5, 3.5)                  @noisy
i (0, 2.5)                    @noisy
i (5.5, 3.5)                  @noisy
i (0.5, 4.5)                  @noisy
i (1, 6)                      @noisy
i (2.5, 4.5)                  @noisy
i (1.5, 5.5)                  @noisy
i (6, 2)                      @noisy
i (4.5, 4.5)                  @noisy
i (5, 6)                      @noisy
i (3, 6)                      @noisy
i (3.5, 5.5)                  @noisy
i (5.5, 5.5)                  @noisy
i (0.5, 0.5)                  @noisy
i (1.5, 1.5)                  @noisy
i (0, 4.5)                    @noisy
i (2.5, 0.5)                  @noisy
i (6, 4)                      @noisy
i (4.5, 0.5)                  @noisy
i (5.5, 1.5)                  @noisy
i (3.5, 1.5)                  @noisy
i (0, 0.5)                    @noisy
i (0.5, 2.5)                  @noisy
i (2.5, 2.5)                  @noisy
i (1.5, 3.5)                  @noisy
i (6, 0)                      @noisy
i (6, 6)                      @noisy

--------         37
mxx (0, 1) (0, 0.5)           @noisy det36 det96
mxx (1, 1.5) (1, 2)           @noisy det187 det681
mx (0.5, 1.5)                 @noisy det118 det681
mz (0, 1.5)                   @noisy det561 det778
mxx (0, 2.5) (0, 3)           @noisy det48 det726
mxx (1, 3.5) (1, 4)           @noisy det581 det706
mx (0.5, 3.5)                 @noisy det79 det581
mz (0, 3.5)                   @noisy det644 det732
mxx (0, 4.5) (0, 5)           @noisy det351 det425
mxx (1, 6) (1, 5.5)           @noisy det119 det381
mx (0.5, 5.5)                 @noisy det55 det381
mz (0, 5.5)                   @noisy det590 det766
mxx (2, 0.5) (2, 1)           @noisy det321 det603
mx (1.5, 0.5)                 @noisy det45 det603
mz (1, 0.5)                   @noisy det130 det448 det741 det778
mxx (2, 3) (2, 2.5)           @noisy det42 det787
mx (1.5, 2.5)                 @noisy det81 det787
mz (1, 2.5)                   @noisy det163 det523 det561 det732
mxx (2, 4.5) (2, 5)           @noisy det190 det589
mx (1.5, 4.5)                 @noisy det83 det589
mz (1, 4.5)                   @noisy det238 det266 det644 det766
mxx (3, 1.5) (3, 2)           @noisy det465 det602
mx (2.5, 1.5)                 @noisy det90 det465
mz (2, 1.5)                   @noisy det13 det130 det198 det523
mxx (3, 3.5) (3, 4)           @noisy det657 det676
mx (2.5, 3.5)                 @noisy det120 det676
mz (2, 3.5)                   @noisy det163 det213 det266 det380
mxx (3, 5.5) (3, 6)           @noisy det74 det686
mx (2.5, 5.5)                 @noisy det40 det686
mz (2, 5.5)                   @noisy det3 det136 det238 det767
mxx (4, 0.5) (4, 1)           @noisy det46 det793
mx (3.5, 0.5)                 @noisy det103 det793
mz (3, 0.5)                   @noisy det13 det296 det360 det710
mxx (4, 2.5) (4, 3)           @noisy det100 det292
mx (3.5, 2.5)                 @noisy det84 det292
mz (3, 2.5)                   @noisy det182 det198 det213 det357
mxx (4, 4.5) (4, 5)           @noisy det554 det795
mx (3.5, 4.5)                 @noisy det73 det554
mz (3, 4.5)                   @noisy det225 det380 det470 det767
mxx (5, 1.5) (5, 2)           @noisy det57 det630
mx (4.5, 1.5)                 @noisy det57 det115
mz (4, 1.5)                   @noisy det357 det555 det710 det790
mxx (5, 3.5) (5, 4)           @noisy det228 det293
mx (4.5, 3.5)                 @noisy det131 det228
mz (4, 3.5)                   @noisy det112 det182 det225 det335
mxx (5, 5.5) (5, 6)           @noisy det82 det475
mx (4.5, 5.5)                 @noisy det51 det475
mz (4, 5.5)                   @noisy det1 det18 det235 det470
mxx (6, 1) (6, 0.5)           @noisy det52 det592
mx (5.5, 0.5)                 @noisy det52 det71
mz (5, 0.5)                   @noisy det66 det411 det451 det555
mz (6, 1.5)                   @noisy det411 det718
mxx (6, 2.5) (6, 3)           @noisy det58 det386
mx (5.5, 2.5)                 @noisy det58 det97
mz (5, 2.5)                   @noisy det112 det199 det718 det790
mz (6, 3.5)                   @noisy det69 det199
mxx (6, 4.5) (6, 5)           @noisy det328 det634
mx (5.5, 4.5)                 @noisy det105 det328
mz (5, 4.5)                   @noisy det18 det69 det335 det591
mz (6, 5.5)                   @noisy det591 det699
mxx (0.5, 0.5) (0.5, 0)       @noisy det36 det321
mzz (1, 1) (0.5, 1)           @noisy det741 det778
mxx (0.5, 2.5) (0.5, 2)       @noisy det42 det48
mzz (1, 3) (0.5, 3)           @noisy det561 det732
mxx (0.5, 4.5) (0.5, 4)       @noisy det190 det425
mzz (0.5, 5) (1, 5)           @noisy det644 det766
mzz (1.5, 0) (2, 0)           @noisy det145 det448
mxx (1.5, 1.5) (1.5, 1)       @noisy det187 det602
mzz (1.5, 2) (2, 2)           @noisy det130 det523
mxx (1.5, 3.5) (1.5, 3)       @noisy det657 det706
mzz (1.5, 4) (2, 4)           @noisy det163 det266
mxx (1.5, 5) (1.5, 5.5)       @noisy det74 det119
mzz (1.5, 6) (2, 6)           @noisy det3 det238
mxx (2.5, 0.5) (2.5, 0)       @noisy det46 det321
mzz (3, 1) (2.5, 1)           @noisy det13 det296
mxx (2.5, 2) (2.5, 2.5)       @noisy det42 det100
mzz (2.5, 3) (3, 3)           @noisy det198 det213
mxx (2.5, 4) (2.5, 4.5)       @noisy det190 det795
mzz (2.5, 5) (3, 5)           @noisy det380 det767
mzz (3.5, 0) (4, 0)           @noisy det29 det360
mxx (3.5, 1) (3.5, 1.5)       @noisy det602 det630
mzz (3.5, 2) (4, 2)           @noisy det357 det710
mxx (3.5, 3) (3.5, 3.5)       @noisy det293 det657
mzz (4, 4) (3.5, 4)           @noisy det182 det225
mxx (3.5, 5) (3.5, 5.5)       @noisy det74 det82
mzz (3.5, 6) (4, 6)           @noisy det1 det470
mxx (4.5, 0.5) (4.5, 0)       @noisy det46 det592
mzz (5, 1) (4.5, 1)           @noisy det451 det555
mxx (4.5, 2) (4.5, 2.5)       @noisy det100 det386
mzz (5, 3) (4.5, 3)           @noisy det112 det790
mxx (4.5, 4.5) (4.5, 4)       @noisy det634 det795
mzz (5, 5) (4.5, 5)           @noisy det18 det335
mzz (5.5, 0) (6, 0)           @noisy det66 det191
mxx (5.5, 1) (5.5, 1.5)       @noisy det541 det630
mzz (5.5, 2) (6, 2)           @noisy det411 det718
mxx (5.5, 3) (5.5, 3.5)       @noisy det293 det363
mzz (5.5, 4) (6, 4)           @noisy det69 det199
mxx (5.5, 5.5) (5.5, 5)       @noisy det82 det227
mzz (6, 6) (5.5, 6)           @noisy det591 det699
i (0, 4)                      @noisy
i (4.5, 6)                    @noisy
i (0, 0)                      @noisy
i (2.5, 6)                    @noisy
i (0.5, 6)                    @noisy
i (3, 0)                      @noisy
i (0, 6)                      @noisy
i (0, 2)                      @noisy
i (5, 0)                      @noisy
i (1, 0)                      @noisy

--------         38
mz (0, 0.5)                   @noisy det741 det778
mxx (0, 1.5) (0, 2)           @noisy det187 det530
mx (0.5, 1.5)                 @noisy det118 det530
mz (1, 1.5)                   @noisy det130 det523 det732 det741
mz (0, 2.5)                   @noisy det561 det732
mxx (0, 3.5) (0, 4)           @noisy det10 det706
mx (0.5, 3.5)                 @noisy det10 det79
mz (1, 3.5)                   @noisy det163 det266 det561 det766
mz (0, 4.5)                   @noisy det644 det766
mxx (0, 5.5) (0, 6)           @noisy det119 det421
mx (0.5, 5.5)                 @noisy det55 det421
mz (1, 5.5)                   @noisy det3 det229 det238 det644
mxx (1, 0.5) (1, 1)           @noisy det321 det531
mx (1.5, 0.5)                 @noisy det45 det531
mz (2, 0.5)                   @noisy det13 det145 det296 det523
mxx (1, 2.5) (1, 3)           @noisy det42 det310
mx (1.5, 2.5)                 @noisy det81 det310
mz (2, 2.5)                   @noisy det130 det198 det213 det266
mxx (1, 4.5) (1, 5)           @noisy det190 det437
mx (1.5, 4.5)                 @noisy det83 det437
mz (2, 4.5)                   @noisy det3 det163 det380 det767
mxx (2, 1.5) (2, 2)           @noisy det202 det602
mx (2.5, 1.5)                 @noisy det90 det202
mz (3, 1.5)                   @noisy det213 det296 det357 det710
mxx (2, 3.5) (2, 4)           @noisy det657 det789
mx (2.5, 3.5)                 @noisy det120 det789
mz (3, 3.5)                   @noisy det182 det198 det225 det767
mxx (2, 5.5) (2, 6)           @noisy det74 det670
mx (2.5, 5.5)                 @noisy det40 det670
mz (3, 5.5)                   @noisy det1 det50 det380 det470
mxx (3, 1) (3, 0.5)           @noisy det46 det585
mx (3.5, 0.5)                 @noisy det103 det585
mz (4, 0.5)                   @noisy det29 det357 det451 det555
mxx (3, 2.5) (3, 3)           @noisy det56 det100
mx (3.5, 2.5)                 @noisy det56 det84
mz (4, 2.5)                   @noisy det112 det225 det710 det790
mxx (3, 4.5) (3, 5)           @noisy det749 det795
mx (3.5, 4.5)                 @noisy det73 det749
mz (4, 4.5)                   @noisy det1 det18 det182 det335
mxx (4, 1.5) (4, 2)           @noisy det507 det630
mx (4.5, 1.5)                 @noisy det115 det507
mz (5, 1.5)                   @noisy det112 det411 det451 det718
mxx (4, 4) (4, 3.5)           @noisy det293 det484
mx (4.5, 3.5)                 @noisy det131 det484
mz (5, 3.5)                   @noisy det18 det69 det199 det790
mxx (4, 5.5) (4, 6)           @noisy det82 det268
mx (4.5, 5.5)                 @noisy det51 det268
mz (5, 5.5)                   @noisy det41 det335 det591 det699
mxx (5, 0.5) (5, 1)           @noisy det161 det592
mx (5.5, 0.5)                 @noisy det71 det161
mz (6, 0.5)                   @noisy det191 det718
mxx (6, 1.5) (6, 2)           @noisy det6 det541
mxx (5, 3) (5, 2.5)           @noisy det185 det386
mx (5.5, 2.5)                 @noisy det97 det185
mz (6, 2.5)                   @noisy det69 det411
mxx (6, 3.5) (6, 4)           @noisy det192 det363
mxx (5, 4.5) (5, 5)           @noisy det634 det791
mx (5.5, 4.5)                 @noisy det105 det791
mz (6, 4.5)                   @noisy det199 det699
mxx (6, 6) (6, 5.5)           @noisy det102 det227
mxx (0.5, 0.5) (0.5, 1)       @noisy det36 det321
mzz (1, 0) (0.5, 0)           @noisy det741 det778
mxx (0.5, 2.5) (0.5, 3)       @noisy det42 det48
mzz (1, 2) (0.5, 2)           @noisy det561 det732
mxx (0.5, 5) (0.5, 4.5)       @noisy det190 det425
mzz (1, 4) (0.5, 4)           @noisy det644 det766
mzz (0.5, 6) (1, 6)           @noisy det229 det590
mxx (1.5, 1.5) (1.5, 2)       @noisy det187 det602
mzz (1.5, 1) (2, 1)           @noisy det130 det523
mxx (1.5, 4) (1.5, 3.5)       @noisy det657 det706
mzz (2, 3) (1.5, 3)           @noisy det163 det266
mxx (1.5, 5.5) (1.5, 6)       @noisy det74 det119
mzz (1.5, 5) (2, 5)           @noisy det3 det238
mxx (2.5, 0.5) (2.5, 1)       @noisy det46 det321
mzz (2.5, 0) (3, 0)           @noisy det13 det296
mxx (2.5, 2.5) (2.5, 3)       @noisy det42 det100
mzz (2.5, 2) (3, 2)           @noisy det198 det213
mxx (2.5, 4.5) (2.5, 5)       @noisy det190 det795
mzz (2.5, 4) (3, 4)           @noisy det380 det767
mzz (2.5, 6) (3, 6)           @noisy det50 det136
mxx (3.5, 1.5) (3.5, 2)       @noisy det602 det630
mzz (3.5, 1) (4, 1)           @noisy det357 det710
mxx (3.5, 3.5) (3.5, 4)       @noisy det293 det657
mzz (3.5, 3) (4, 3)           @noisy det182 det225
mxx (3.5, 5.5) (3.5, 6)       @noisy det74 det82
mzz (3.5, 5) (4, 5)           @noisy det1 det470
mxx (4.5, 0.5) (4.5, 1)       @noisy det46 det592
mzz (5, 0) (4.5, 0)           @noisy det451 det555
mxx (4.5, 2.5) (4.5, 3)       @noisy det100 det386
mzz (4.5, 2) (5, 2)           @noisy det112 det790
mxx (4.5, 4.5) (4.5, 5)       @noisy det634 det795
mzz (5, 4) (4.5, 4)           @noisy det18 det335
mzz (4.5, 6) (5, 6)           @noisy det41 det235
mxx (5.5, 1.5) (5.5, 2)       @noisy det541 det630
mzz (5.5, 1) (6, 1)           @noisy det411 det718
mxx (5.5, 3.5) (5.5, 4)       @noisy det293 det363
mzz (5.5, 3) (6, 3)           @noisy det69 det199
mxx (5.5, 5.5) (5.5, 6)       @noisy det82 det227
mzz (5.5, 5) (6, 5)           @noisy det591 det699
i (0, 1)                      @noisy
i (4, 0)                      @noisy
i (0, 0)                      @noisy
i (3.5, 0)                    @noisy
i (0, 3)                      @noisy
i (2, 0)                      @noisy
i (5.5, 0)                    @noisy
i (1.5, 0)                    @noisy
i (0, 5)                      @noisy
i (6, 0)                      @noisy

--------         39
mzz (0, 1) (0.5, 1)           @noisy det741 det778
mz (0.5, 0.5)                 @noisy det308 det778
mx (0.5, 0)                   @noisy det321 det410
mzz (0, 3) (0.5, 3)           @noisy det561 det732
mz (0.5, 2.5)                 @noisy det273 det732
mx (0.5, 2)                   @noisy det42 det187 det530 det586
mzz (0.5, 5) (0, 5)           @noisy det644 det766
mz (0.5, 4.5)                 @noisy det291 det766
mx (0.5, 4)                   @noisy det10 det98 det190 det706
mx (0.5, 6)                   @noisy det119 det421
mzz (1, 0) (1.5, 0)           @noisy det145 det448
mzz (1, 2) (1.5, 2)           @noisy det130 det523
mz (1.5, 1.5)                 @noisy det294 det523
mx (1.5, 1)                   @noisy det321 det530 det531 det602
mzz (1.5, 4) (1, 4)           @noisy det163 det266
mz (1.5, 3.5)                 @noisy det266 det306
mx (1.5, 3)                   @noisy det10 det42 det310 det657
mzz (1, 6) (1.5, 6)           @noisy det3 det238
mz (1.5, 5.5)                 @noisy det3 det312
mx (1.5, 5)                   @noisy det74 det190 det421 det437
mzz (2, 1) (2.5, 1)           @noisy det13 det296
mz (2.5, 0.5)                 @noisy det13 det252
mx (2.5, 0)                   @noisy det46 det531
mzz (2, 3) (2.5, 3)           @noisy det198 det213
mz (2.5, 2.5)                 @noisy det213 det287
mx (2.5, 2)                   @noisy det100 det202 det310 det602
mzz (2, 5) (2.5, 5)           @noisy det380 det767
mz (2.5, 4.5)                 @noisy det247 det767
mx (2.5, 4)                   @noisy det437 det657 det789 det795
mx (2.5, 6)                   @noisy det74 det670
mzz (3.5, 0) (3, 0)           @noisy det29 det360
mzz (3, 2) (3.5, 2)           @noisy det357 det710
mz (3.5, 1.5)                 @noisy det301 det357
mx (3.5, 1)                   @noisy det46 det202 det585 det630
mzz (3, 4) (3.5, 4)           @noisy det182 det225
mz (3.5, 3.5)                 @noisy det225 det317
mx (3.5, 3)                   @noisy det56 det100 det293 det789
mzz (3.5, 6) (3, 6)           @noisy det1 det470
mz (3.5, 5.5)                 @noisy det1 det315
mx (3.5, 5)                   @noisy det82 det670 det749 det795
mzz (4, 1) (4.5, 1)           @noisy det451 det555
mz (4.5, 0.5)                 @noisy det314 det555
mx (4.5, 0)                   @noisy det585 det592
mzz (4.5, 3) (4, 3)           @noisy det112 det790
mz (4.5, 2.5)                 @noisy det112 det304
mx (4.5, 2)                   @noisy det56 det386 det507 det630
mzz (4, 5) (4.5, 5)           @noisy det18 det335
mz (4.5, 4.5)                 @noisy det18 det272
mx (4.5, 4)                   @noisy det293 det484 det634 det749
mx (4.5, 6)                   @noisy det82 det268
mzz (5, 0) (5.5, 0)           @noisy det66 det191
mzz (5.5, 2) (5, 2)           @noisy det411 det718
mz (5.5, 1.5)                 @noisy det288 det718
mx (5.5, 1)                   @noisy det161 det507 det541 det592
mzz (5, 4) (5.5, 4)           @noisy det69 det199
mz (5.5, 3.5)                 @noisy det69 det270
mx (5.5, 3)                   @noisy det185 det363 det386 det484
mzz (5, 6) (5.5, 6)           @noisy det591 det699
mz (5.5, 5.5)                 @noisy det258 det699
mx (5.5, 5)                   @noisy det227 det268 det634 det791
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (3.5, 0.5)                  @noisy
i (5, 1)                      @noisy
i (5, 1.5)                    @noisy
i (0, 5.5)                    @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1.5, 2.5)                  @noisy
i (2.5, 1.5)                  @noisy
i (6, 2)                      @noisy
i (6, 2.5)                    @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3.5, 2.5)                  @noisy
i (4.5, 1.5)                  @noisy
i (5, 3.5)                    @noisy
i (5, 3)                      @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (1.5, 4.5)                  @noisy
i (2.5, 3.5)                  @noisy
i (6, 4)                      @noisy
i (6, 4.5)                    @noisy
i (3.5, 4.5)                  @noisy
i (4.5, 3.5)                  @noisy
i (5, 5.5)                    @noisy
i (5, 5)                      @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (2.5, 5.5)                  @noisy
i (6, 6)                      @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (4.5, 5.5)                  @noisy
i (0, 2)                      @noisy
i (0, 2.5)                    @noisy
i (0.5, 1.5)                  @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (0.5, 3.5)                  @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (6, 1.5)                    @noisy
i (6, 1)                      @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (4, 4.5)                    @noisy
i (4, 4)                      @noisy
i (5, 2.5)                    @noisy
i (0.5, 5.5)                  @noisy
i (2, 6)                      @noisy
i (5, 4.5)                    @noisy
i (4, 6)                      @noisy
i (1, 0.5)                    @noisy
i (3, 0.5)                    @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (2, 1.5)                    @noisy
i (0, 4.5)                    @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (6, 0)                      @noisy
i (1, 4.5)                    @noisy
i (0, 6)                      @noisy
i (2, 3.5)                    @noisy
i (6, 3)                      @noisy
i (6, 3.5)                    @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (5.5, 0.5)                  @noisy
i (2, 5.5)                    @noisy
i (6, 5.5)                    @noisy
i (6, 5)                      @noisy
i (4, 5.5)                    @noisy
i (5.5, 2.5)                  @noisy
i (0, 1.5)                    @noisy
i (5.5, 4.5)                  @noisy
i (1, 1.5)                    @noisy
i (0, 3.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (1.5, 0.5)                  @noisy
i (6, 0.5)                    @noisy

--------         40
mxx (0, 0.5) (0, 0)           @noisy det36 det410
mzz (0, 1.5) (0.5, 1.5)       @noisy det561 det741
mxx (1, 1) (1, 1.5)           @noisy det187 det530
mxx (0, 2) (0, 2.5)           @noisy det48 det586
mzz (0, 3.5) (0.5, 3.5)       @noisy det561 det644
mxx (1, 3) (1, 3.5)           @noisy det10 det706
mxx (0, 4) (0, 4.5)           @noisy det98 det425
mzz (0.5, 5.5) (0, 5.5)       @noisy det590 det644
mxx (1, 5) (1, 5.5)           @noisy det119 det421
mzz (1, 0.5) (1.5, 0.5)       @noisy det130 det145
mxx (2, 0) (2, 0.5)           @noisy det321 det531
mzz (1, 2.5) (1.5, 2.5)       @noisy det130 det163
mxx (2, 2) (2, 2.5)           @noisy det42 det310
mzz (1.5, 4.5) (1, 4.5)       @noisy det163 det238
mxx (2, 4.5) (2, 4)           @noisy det190 det437
mzz (2, 1.5) (2.5, 1.5)       @noisy det198 det296
mxx (3, 1.5) (3, 1)           @noisy det202 det602
mzz (2, 3.5) (2.5, 3.5)       @noisy det198 det380
mxx (3, 3.5) (3, 3)           @noisy det657 det789
mzz (2, 5.5) (2.5, 5.5)       @noisy det136 det380
mxx (3, 5) (3, 5.5)           @noisy det74 det670
mzz (3.5, 0.5) (3, 0.5)       @noisy det29 det710
mxx (4, 0) (4, 0.5)           @noisy det46 det585
mzz (3, 2.5) (3.5, 2.5)       @noisy det182 det710
mxx (4, 2) (4, 2.5)           @noisy det56 det100
mzz (3, 4.5) (3.5, 4.5)       @noisy det182 det470
mxx (4, 4.5) (4, 4)           @noisy det749 det795
mzz (4, 1.5) (4.5, 1.5)       @noisy det451 det790
mxx (5, 1) (5, 1.5)           @noisy det507 det630
mzz (4.5, 3.5) (4, 3.5)       @noisy det335 det790
mxx (5, 3.5) (5, 3)           @noisy det293 det484
mzz (4, 5.5) (4.5, 5.5)       @noisy det235 det335
mxx (5, 5.5) (5, 5)           @noisy det82 det268
mzz (5, 0.5) (5.5, 0.5)       @noisy det191 det411
mxx (6, 0) (6, 0.5)           @noisy det161 det592
mzz (5.5, 2.5) (5, 2.5)       @noisy det199 det411
mxx (6, 2.5) (6, 2)           @noisy det185 det386
mzz (5, 4.5) (5.5, 4.5)       @noisy det199 det591
mxx (6, 4) (6, 4.5)           @noisy det634 det791
mz (0.5, 0.5)                 @noisy det34 det308
mz (0.5, 2.5)                 @noisy det12 det273
mz (0.5, 4.5)                 @noisy det291 det341
mz (1.5, 1.5)                 @noisy det217 det294
mz (1.5, 3.5)                 @noisy det5 det306
mz (1.5, 5.5)                 @noisy det312 det646
mz (2.5, 0.5)                 @noisy det252 det625
mz (2.5, 2.5)                 @noisy det254 det287
mz (2.5, 4.5)                 @noisy det247 det519
mz (3.5, 1.5)                 @noisy det188 det301
mz (3.5, 3.5)                 @noisy det88 det317
mz (3.5, 5.5)                 @noisy det89 det315
mz (4.5, 0.5)                 @noisy det314 det729
mz (4.5, 2.5)                 @noisy det304 det744
mz (4.5, 4.5)                 @noisy det272 det553
mz (5.5, 1.5)                 @noisy det288 det513
mz (5.5, 3.5)                 @noisy det37 det270
mz (5.5, 5.5)                 @noisy det141 det258
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (4.5, 2)                    @noisy
i (3.5, 0)                    @noisy
i (3.5, 6)                    @noisy
i (4, 6)                      @noisy
i (4.5, 5)                    @noisy
i (5, 4)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 6)                    @noisy
i (5.5, 0)                    @noisy
i (5.5, 3)                    @noisy
i (0, 5)                      @noisy
i (0.5, 4)                    @noisy
i (1, 0)                      @noisy
i (1, 6)                      @noisy
i (0.5, 1)                    @noisy
i (2, 5)                      @noisy
i (2.5, 4)                    @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (1.5, 5)                    @noisy
i (6, 5.5)                    @noisy
i (6, 5)                      @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (4.5, 4)                    @noisy
i (3.5, 2)                    @noisy
i (5, 0)                      @noisy
i (4.5, 1)                    @noisy
i (3, 6)                      @noisy
i (5, 6)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 2)                    @noisy
i (5.5, 5)                    @noisy
i (0, 1)                      @noisy
i (0.5, 0)                    @noisy
i (1, 2)                      @noisy
i (1.5, 1)                    @noisy
i (0.5, 3)                    @noisy
i (2.5, 0)                    @noisy
i (2.5, 6)                    @noisy
i (1.5, 4)                    @noisy
i (0.5, 6)                    @noisy
i (2.5, 3)                    @noisy
i (6, 1.5)                    @noisy
i (6, 1)                      @noisy
i (2, 1)                      @noisy
i (6, 3)                      @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4.5, 0)                    @noisy
i (3.5, 4)                    @noisy
i (5.5, 1)                    @noisy
i (4.5, 3)                    @noisy
i (5, 2)                      @noisy
i (3.5, 1)                    @noisy
i (5.5, 4)                    @noisy
i (4.5, 6)                    @noisy
i (0, 3)                      @noisy
i (0.5, 2)                    @noisy
i (1, 4)                      @noisy
i (0, 6)                      @noisy
i (0.5, 5)                    @noisy
i (2.5, 2)                    @noisy
i (2, 3)                      @noisy
i (1.5, 6)                    @noisy
i (2, 6)                      @noisy
i (2.5, 5)                    @noisy
i (1.5, 3)                    @noisy
i (1.5, 0)                    @noisy
i (6, 6)                      @noisy
i (6, 3.5)                    @noisy

--------         41
mzz (1, 1.5) (0.5, 1.5)       @noisy det561 det741
mxx (0, 1.5) (0, 1)           @noisy det187 det530
mzz (1, 3.5) (0.5, 3.5)       @noisy det561 det644
mxx (0, 3.5) (0, 3)           @noisy det10 det706
mzz (0.5, 5.5) (1, 5.5)       @noisy det590 det644
mxx (0, 5.5) (0, 5)           @noisy det119 det421
mzz (1.5, 0.5) (2, 0.5)       @noisy det130 det145
mxx (1, 0.5) (1, 0)           @noisy det321 det531
mzz (1.5, 2.5) (2, 2.5)       @noisy det130 det163
mxx (1, 2) (1, 2.5)           @noisy det42 det310
mzz (1.5, 4.5) (2, 4.5)       @noisy det163 det238
mxx (1, 4) (1, 4.5)           @noisy det190 det437
mzz (3, 1.5) (2.5, 1.5)       @noisy det198 det296
mxx (2, 1) (2, 1.5)           @noisy det202 det602
mzz (2.5, 3.5) (3, 3.5)       @noisy det198 det380
mxx (2, 3.5) (2, 3)           @noisy det657 det789
mzz (2.5, 5.5) (3, 5.5)       @noisy det136 det380
mxx (2, 5.5) (2, 5)           @noisy det74 det670
mzz (3.5, 0.5) (4, 0.5)       @noisy det29 det710
mxx (3, 0) (3, 0.5)           @noisy det46 det585
mzz (3.5, 2.5) (4, 2.5)       @noisy det182 det710
mxx (3, 2.5) (3, 2)           @noisy det56 det100
mzz (4, 4.5) (3.5, 4.5)       @noisy det182 det470
mxx (3, 4.5) (3, 4)           @noisy det749 det795
mzz (5, 1.5) (4.5, 1.5)       @noisy det451 det790
mxx (4, 1.5) (4, 1)           @noisy det507 det630
mzz (5, 3.5) (4.5, 3.5)       @noisy det335 det790
mxx (4, 3) (4, 3.5)           @noisy det293 det484
mzz (5, 5.5) (4.5, 5.5)       @noisy det235 det335
mxx (4, 5) (4, 5.5)           @noisy det82 det268
mzz (5.5, 0.5) (6, 0.5)       @noisy det191 det411
mxx (5, 0) (5, 0.5)           @noisy det161 det592
mxx (6, 1) (6, 1.5)           @noisy det6 det541
mzz (5.5, 2.5) (6, 2.5)       @noisy det199 det411
mxx (5, 2) (5, 2.5)           @noisy det185 det386
mxx (6, 3) (6, 3.5)           @noisy det192 det363
mzz (5.5, 4.5) (6, 4.5)       @noisy det199 det591
mxx (5, 4.5) (5, 4)           @noisy det634 det791
mxx (6, 5.5) (6, 5)           @noisy det102 det227
mzz (0.5, 0) (0, 0)           @noisy det34 det741
mx (0.5, 1)                   @noisy det36 det187 det530 det531
mzz (0, 2) (0.5, 2)           @noisy det12 det561
mx (0.5, 3)                   @noisy det10 det48 det310 det706
mzz (0, 4) (0.5, 4)           @noisy det341 det644
mx (0.5, 5)                   @noisy det119 det421 det425 det437
mzz (0.5, 6) (0, 6)           @noisy det104 det590
mx (1.5, 0)                   @noisy det321 det531
mzz (1, 1) (1.5, 1)           @noisy det130 det217
mx (1.5, 2)                   @noisy det42 det187 det202 det310
mzz (1, 3) (1.5, 3)           @noisy det5 det163
mx (1.5, 4)                   @noisy det190 det437 det706 det789
mzz (1.5, 5) (1, 5)           @noisy det238 det646
mx (1.5, 6)                   @noisy det119 det670
mzz (2, 0) (2.5, 0)           @noisy det296 det625
mx (2.5, 1)                   @noisy det202 det321 det585 det602
mzz (2.5, 2) (2, 2)           @noisy det198 det254
mx (2.5, 3)                   @noisy det42 det56 det657 det789
mzz (2, 4) (2.5, 4)           @noisy det380 det519
mx (2.5, 5)                   @noisy det74 det190 det670 det749
mzz (2, 6) (2.5, 6)           @noisy det136 det610
mx (3.5, 0)                   @noisy det46 det585
mzz (3, 1) (3.5, 1)           @noisy det188 det710
mx (3.5, 2)                   @noisy det56 det100 det507 det602
mzz (3, 3) (3.5, 3)           @noisy det88 det182
mx (3.5, 4)                   @noisy det484 det657 det749 det795
mzz (3.5, 5) (3, 5)           @noisy det89 det470
mx (3.5, 6)                   @noisy det74 det268
mzz (4, 0) (4.5, 0)           @noisy det451 det729
mx (4.5, 1)                   @noisy det46 det161 det507 det630
mzz (4.5, 2) (4, 2)           @noisy det744 det790
mx (4.5, 3)                   @noisy det100 det185 det293 det484
mzz (4, 4) (4.5, 4)           @noisy det335 det553
mx (4.5, 5)                   @noisy det82 det268 det791 det795
mzz (4, 6) (4.5, 6)           @noisy det35 det235
mx (5.5, 0)                   @noisy det161 det592
mzz (5.5, 1) (5, 1)           @noisy det411 det513
mx (5.5, 2)                   @noisy det6 det185 det386 det630
mzz (5, 3) (5.5, 3)           @noisy det37 det199
mx (5.5, 4)                   @noisy det192 det293 det634 det791
mzz (5, 5) (5.5, 5)           @noisy det141 det591
mx (5.5, 6)                   @noisy det82 det102
i (4.5, 2.5)                  @noisy
i (3.5, 3.5)                  @noisy
i (0, 2.5)                    @noisy
i (5.5, 3.5)                  @noisy
i (0.5, 4.5)                  @noisy
i (1, 6)                      @noisy
i (2.5, 4.5)                  @noisy
i (1.5, 5.5)                  @noisy
i (6, 2)                      @noisy
i (4.5, 4.5)                  @noisy
i (5, 6)                      @noisy
i (3, 6)                      @noisy
i (3.5, 5.5)                  @noisy
i (5.5, 5.5)                  @noisy
i (0.5, 0.5)                  @noisy
i (1.5, 1.5)                  @noisy
i (0, 4.5)                    @noisy
i (2.5, 0.5)                  @noisy
i (6, 4)                      @noisy
i (4.5, 0.5)                  @noisy
i (5.5, 1.5)                  @noisy
i (3.5, 1.5)                  @noisy
i (0, 0.5)                    @noisy
i (0.5, 2.5)                  @noisy
i (2.5, 2.5)                  @noisy
i (1.5, 3.5)                  @noisy
i (6, 0)                      @noisy
i (6, 6)                      @noisy

--------         42
mxx (0, 1) (0, 0.5)           @noisy det36 det410
mxx (1, 1.5) (1, 2)           @noisy det187 det530
mx (0.5, 1.5)                 @noisy det187 det564
mz (0, 1.5)                   @noisy det12 det741
mxx (0, 2.5) (0, 3)           @noisy det48 det586
mxx (1, 3.5) (1, 4)           @noisy det10 det706
mx (0.5, 3.5)                 @noisy det617 det706
mz (0, 3.5)                   @noisy det341 det561
mxx (0, 4.5) (0, 5)           @noisy det98 det425
mxx (1, 6) (1, 5.5)           @noisy det119 det421
mx (0.5, 5.5)                 @noisy det119 det575
mz (0, 5.5)                   @noisy det104 det644
mxx (2, 0.5) (2, 1)           @noisy det321 det531
mx (1.5, 0.5)                 @noisy det321 det570
mz (1, 0.5)                   @noisy det34 det145 det217 det741
mxx (2, 3) (2, 2.5)           @noisy det42 det310
mx (1.5, 2.5)                 @noisy det42 det517
mz (1, 2.5)                   @noisy det5 det12 det130 det561
mxx (2, 4.5) (2, 5)           @noisy det190 det437
mx (1.5, 4.5)                 @noisy det190 det522
mz (1, 4.5)                   @noisy det163 det341 det644 det646
mxx (3, 1.5) (3, 2)           @noisy det202 det602
mx (2.5, 1.5)                 @noisy det544 det602
mz (2, 1.5)                   @noisy det130 det217 det254 det296
mxx (3, 3.5) (3, 4)           @noisy det657 det789
mx (2.5, 3.5)                 @noisy det568 det657
mz (2, 3.5)                   @noisy det5 det163 det198 det519
mxx (3, 5.5) (3, 6)           @noisy det74 det670
mx (2.5, 5.5)                 @noisy det74 det566
mz (2, 5.5)                   @noisy det238 det380 det610 det646
mxx (4, 0.5) (4, 1)           @noisy det46 det585
mx (3.5, 0.5)                 @noisy det46 det559
mz (3, 0.5)                   @noisy det29 det188 det296 det625
mxx (4, 2.5) (4, 3)           @noisy det56 det100
mx (3.5, 2.5)                 @noisy det100 det526
mz (3, 2.5)                   @noisy det88 det198 det254 det710
mxx (4, 4.5) (4, 5)           @noisy det749 det795
mx (3.5, 4.5)                 @noisy det583 det795
mz (3, 4.5)                   @noisy det89 det182 det380 det519
mxx (5, 1.5) (5, 2)           @noisy det507 det630
mx (4.5, 1.5)                 @noisy det560 det630
mz (4, 1.5)                   @noisy det188 det451 det710 det744
mxx (5, 3.5) (5, 4)           @noisy det293 det484
mx (4.5, 3.5)                 @noisy det293 det582
mz (4, 3.5)                   @noisy det88 det182 det553 det790
mxx (5, 5.5) (5, 6)           @noisy det82 det268
mx (4.5, 5.5)                 @noisy det82 det572
mz (4, 5.5)                   @noisy det35 det89 det335 det470
mxx (6, 1) (6, 0.5)           @noisy det161 det592
mx (5.5, 0.5)                 @noisy det592 det604
mz (5, 0.5)                   @noisy det191 det451 det513 det729
mz (6, 1.5)                   @noisy det411 det513
mxx (6, 2.5) (6, 3)           @noisy det185 det386
mx (5.5, 2.5)                 @noisy det386 det537
mz (5, 2.5)                   @noisy det37 det411 det744 det790
mz (6, 3.5)                   @noisy det37 det199
mxx (6, 4.5) (6, 5)           @noisy det634 det791
mx (5.5, 4.5)                 @noisy det551 det634
mz (5, 4.5)                   @noisy det141 det199 det335 det553
mz (6, 5.5)                   @noisy det141 det591
mxx (0.5, 0.5) (0.5, 0)       @noisy det410 det531
mzz (1, 1) (0.5, 1)           @noisy det34 det741
mxx (0.5, 2.5) (0.5, 2)       @noisy det310 det586
mzz (1, 3) (0.5, 3)           @noisy det12 det561
mxx (0.5, 4.5) (0.5, 4)       @noisy det98 det437
mzz (0.5, 5) (1, 5)           @noisy det341 det644
mzz (1.5, 0) (2, 0)           @noisy det145 det327
mxx (1.5, 1.5) (1.5, 1)       @noisy det202 det530
mzz (1.5, 2) (2, 2)           @noisy det130 det217
mxx (1.5, 3.5) (1.5, 3)       @noisy det10 det789
mzz (1.5, 4) (2, 4)           @noisy det5 det163
mxx (1.5, 5) (1.5, 5.5)       @noisy det421 det670
mzz (1.5, 6) (2, 6)           @noisy det238 det646
mxx (2.5, 0.5) (2.5, 0)       @noisy det531 det585
mzz (3, 1) (2.5, 1)           @noisy det296 det625
mxx (2.5, 2) (2.5, 2.5)       @noisy det56 det310
mzz (2.5, 3) (3, 3)           @noisy det198 det254
mxx (2.5, 4) (2.5, 4.5)       @noisy det437 det749
mzz (2.5, 5) (3, 5)           @noisy det380 det519
mzz (3.5, 0) (4, 0)           @noisy det29 det147
mxx (3.5, 1) (3.5, 1.5)       @noisy det202 det507
mzz (3.5, 2) (4, 2)           @noisy det188 det710
mxx (3.5, 3) (3.5, 3.5)       @noisy det484 det789
mzz (4, 4) (3.5, 4)           @noisy det88 det182
mxx (3.5, 5) (3.5, 5.5)       @noisy det268 det670
mzz (3.5, 6) (4, 6)           @noisy det89 det470
mxx (4.5, 0.5) (4.5, 0)       @noisy det161 det585
mzz (5, 1) (4.5, 1)           @noisy det451 det729
mxx (4.5, 2) (4.5, 2.5)       @noisy det56 det185
mzz (5, 3) (4.5, 3)           @noisy det744 det790
mxx (4.5, 4.5) (4.5, 4)       @noisy det749 det791
mzz (5, 5) (4.5, 5)           @noisy det335 det553
mzz (5.5, 0) (6, 0)           @noisy det191 det696
mxx (5.5, 1) (5.5, 1.5)       @noisy det6 det507
mzz (5.5, 2) (6, 2)           @noisy det411 det513
mxx (5.5, 3) (5.5, 3.5)       @noisy det192 det484
mzz (5.5, 4) (6, 4)           @noisy det37 det199
mxx (5.5, 5.5) (5.5, 5)       @noisy det102 det268
mzz (6, 6) (5.5, 6)           @noisy det141 det591
i (0, 4)                      @noisy
i (4.5, 6)                    @noisy
i (0, 0)                      @noisy
i (2.5, 6)                    @noisy
i (0.5, 6)                    @noisy
i (3, 0)                      @noisy
i (0, 6)                      @noisy
i (0, 2)                      @noisy
i (5, 0)                      @noisy
i (1, 0)                      @noisy

--------         43
mz (0, 0.5)                   @noisy det34 det741
mxx (0, 1.5) (0, 2)           @noisy det244 det530
mx (0.5, 1.5)                 @noisy det244 det564
mz (1, 1.5)                   @noisy det34 det130 det217 det561
mz (0, 2.5)                   @noisy det12 det561
mxx (0, 3.5) (0, 4)           @noisy det10 det86
mx (0.5, 3.5)                 @noisy det86 det617
mz (1, 3.5)                   @noisy det5 det12 det163 det644
mz (0, 4.5)                   @noisy det341 det644
mxx (0, 5.5) (0, 6)           @noisy det11 det421
mx (0.5, 5.5)                 @noisy det11 det575
mz (1, 5.5)                   @noisy det238 det341 det590 det646
mxx (1, 0.5) (1, 1)           @noisy det313 det531
mx (1.5, 0.5)                 @noisy det313 det570
mz (2, 0.5)                   @noisy det130 det296 det327 det625
mxx (1, 2.5) (1, 3)           @noisy det310 det416
mx (1.5, 2.5)                 @noisy det416 det517
mz (2, 2.5)                   @noisy det163 det198 det217 det254
mxx (1, 4.5) (1, 5)           @noisy det26 det437
mx (1.5, 4.5)                 @noisy det26 det522
mz (2, 4.5)                   @noisy det5 det238 det380 det519
mxx (2, 1.5) (2, 2)           @noisy det202 det319
mx (2.5, 1.5)                 @noisy det319 det544
mz (3, 1.5)                   @noisy det188 det198 det625 det710
mxx (2, 3.5) (2, 4)           @noisy det449 det789
mx (2.5, 3.5)                 @noisy det449 det568
mz (3, 3.5)                   @noisy det88 det182 det254 det380
mxx (2, 5.5) (2, 6)           @noisy det265 det670
mx (2.5, 5.5)                 @noisy det265 det566
mz (3, 5.5)                   @noisy det89 det136 det470 det519
mxx (3, 1) (3, 0.5)           @noisy det584 det585
mx (3.5, 0.5)                 @noisy det559 det584
mz (4, 0.5)                   @noisy det147 det451 det710 det729
mxx (3, 2.5) (3, 3)           @noisy det56 det447
mx (3.5, 2.5)                 @noisy det447 det526
mz (4, 2.5)                   @noisy det182 det188 det744 det790
mxx (3, 4.5) (3, 5)           @noisy det749 det794
mx (3.5, 4.5)                 @noisy det583 det794
mz (4, 4.5)                   @noisy det88 det335 det470 det553
mxx (4, 1.5) (4, 2)           @noisy det404 det507
mx (4.5, 1.5)                 @noisy det404 det560
mz (5, 1.5)                   @noisy det411 det513 det729 det790
mxx (4, 4) (4, 3.5)           @noisy det116 det484
mx (4.5, 3.5)                 @noisy det116 det582
mz (5, 3.5)                   @noisy det37 det199 det335 det744
mxx (4, 5.5) (4, 6)           @noisy det268 det409
mx (4.5, 5.5)                 @noisy det409 det572
mz (5, 5.5)                   @noisy det141 det235 det553 det591
mxx (5, 0.5) (5, 1)           @noisy det161 det599
mx (5.5, 0.5)                 @noisy det599 det604
mz (6, 0.5)                   @noisy det411 det696
mxx (6, 1.5) (6, 2)           @noisy det6 det576
mxx (5, 3) (5, 2.5)           @noisy det165 det185
mx (5.5, 2.5)                 @noisy det165 det537
mz (6, 2.5)                   @noisy det199 det513
mxx (6, 3.5) (6, 4)           @noisy det192 det427
mxx (5, 4.5) (5, 5)           @noisy det546 det791
mx (5.5, 4.5)                 @noisy det546 det551
mz (6, 4.5)                   @noisy det37 det591
mxx (6, 6) (6, 5.5)           @noisy det102 det318
mxx (0.5, 0.5) (0.5, 1)       @noisy det410 det531
mzz (1, 0) (0.5, 0)           @noisy det34 det741
mxx (0.5, 2.5) (0.5, 3)       @noisy det310 det586
mzz (1, 2) (0.5, 2)           @noisy det12 det561
mxx (0.5, 5) (0.5, 4.5)       @noisy det98 det437
mzz (1, 4) (0.5, 4)           @noisy det341 det644
mzz (0.5, 6) (1, 6)           @noisy det104 det590
mxx (1.5, 1.5) (1.5, 2)       @noisy det202 det530
mzz (1.5, 1) (2, 1)           @noisy det130 det217
mxx (1.5, 4) (1.5, 3.5)       @noisy det10 det789
mzz (2, 3) (1.5, 3)           @noisy det5 det163
mxx (1.5, 5.5) (1.5, 6)       @noisy det421 det670
mzz (1.5, 5) (2, 5)           @noisy det238 det646
mxx (2.5, 0.5) (2.5, 1)       @noisy det531 det585
mzz (2.5, 0) (3, 0)           @noisy det296 det625
mxx (2.5, 2.5) (2.5, 3)       @noisy det56 det310
mzz (2.5, 2) (3, 2)           @noisy det198 det254
mxx (2.5, 4.5) (2.5, 5)       @noisy det437 det749
mzz (2.5, 4) (3, 4)           @noisy det380 det519
mzz (2.5, 6) (3, 6)           @noisy det136 det610
mxx (3.5, 1.5) (3.5, 2)       @noisy det202 det507
mzz (3.5, 1) (4, 1)           @noisy det188 det710
mxx (3.5, 3.5) (3.5, 4)       @noisy det484 det789
mzz (3.5, 3) (4, 3)           @noisy det88 det182
mxx (3.5, 5.5) (3.5, 6)       @noisy det268 det670
mzz (3.5, 5) (4, 5)           @noisy det89 det470
mxx (4.5, 0.5) (4.5, 1)       @noisy det161 det585
mzz (5, 0) (4.5, 0)           @noisy det451 det729
mxx (4.5, 2.5) (4.5, 3)       @noisy det56 det185
mzz (4.5, 2) (5, 2)           @noisy det744 det790
mxx (4.5, 4.5) (4.5, 5)       @noisy det749 det791
mzz (5, 4) (4.5, 4)           @noisy det335 det553
mzz (4.5, 6) (5, 6)           @noisy det35 det235
mxx (5.5, 1.5) (5.5, 2)       @noisy det6 det507
mzz (5.5, 1) (6, 1)           @noisy det411 det513
mxx (5.5, 3.5) (5.5, 4)       @noisy det192 det484
mzz (5.5, 3) (6, 3)           @noisy det37 det199
mxx (5.5, 5.5) (5.5, 6)       @noisy det102 det268
mzz (5.5, 5) (6, 5)           @noisy det141 det591
i (0, 1)                      @noisy
i (4, 0)                      @noisy
i (0, 0)                      @noisy
i (3.5, 0)                    @noisy
i (0, 3)                      @noisy
i (2, 0)                      @noisy
i (5.5, 0)                    @noisy
i (1.5, 0)                    @noisy
i (0, 5)                      @noisy
i (6, 0)                      @noisy

--------         44
mzz (0, 1) (0.5, 1)           @noisy det34 det741
mz (0.5, 0.5)                 @noisy det727 det741
mx (0.5, 0)                   @noisy det531 det720
mzz (0, 3) (0.5, 3)           @noisy det12 det561
mz (0.5, 2.5)                 @noisy det561 det770
mx (0.5, 2)                   @noisy det244 det310 det494 det530
mzz (0.5, 5) (0, 5)           @noisy det341 det644
mz (0.5, 4.5)                 @noisy det644 det765
mx (0.5, 4)                   @noisy det10 det86 det437 det509
mx (0.5, 6)                   @noisy det11 det421
mzz (1, 0) (1.5, 0)           @noisy det145 det327
mzz (1, 2) (1.5, 2)           @noisy det130 det217
mz (1.5, 1.5)                 @noisy det130 det728
mx (1.5, 1)                   @noisy det202 det244 det313 det531
mzz (1.5, 4) (1, 4)           @noisy det5 det163
mz (1.5, 3.5)                 @noisy det163 det734
mx (1.5, 3)                   @noisy det86 det310 det416 det789
mzz (1, 6) (1.5, 6)           @noisy det238 det646
mz (1.5, 5.5)                 @noisy det238 det742
mx (1.5, 5)                   @noisy det11 det26 det437 det670
mzz (2, 1) (2.5, 1)           @noisy det296 det625
mz (2.5, 0.5)                 @noisy det296 det737
mx (2.5, 0)                   @noisy det313 det585
mzz (2, 3) (2.5, 3)           @noisy det198 det254
mz (2.5, 2.5)                 @noisy det198 det783
mx (2.5, 2)                   @noisy det56 det202 det319 det416
mzz (2, 5) (2.5, 5)           @noisy det380 det519
mz (2.5, 4.5)                 @noisy det380 det779
mx (2.5, 4)                   @noisy det26 det449 det749 det789
mx (2.5, 6)                   @noisy det265 det670
mzz (3.5, 0) (3, 0)           @noisy det29 det147
mzz (3, 2) (3.5, 2)           @noisy det188 det710
mz (3.5, 1.5)                 @noisy det710 det768
mx (3.5, 1)                   @noisy det319 det507 det584 det585
mzz (3, 4) (3.5, 4)           @noisy det88 det182
mz (3.5, 3.5)                 @noisy det182 det733
mx (3.5, 3)                   @noisy det56 det447 det449 det484
mzz (3.5, 6) (3, 6)           @noisy det89 det470
mz (3.5, 5.5)                 @noisy det470 det751
mx (3.5, 5)                   @noisy det265 det268 det749 det794
mzz (4, 1) (4.5, 1)           @noisy det451 det729
mz (4.5, 0.5)                 @noisy det451 det730
mx (4.5, 0)                   @noisy det161 det584
mzz (4.5, 3) (4, 3)           @noisy det744 det790
mz (4.5, 2.5)                 @noisy det773 det790
mx (4.5, 2)                   @noisy det185 det404 det447 det507
mzz (4, 5) (4.5, 5)           @noisy det335 det553
mz (4.5, 4.5)                 @noisy det335 det774
mx (4.5, 4)                   @noisy det116 det484 det791 det794
mx (4.5, 6)                   @noisy det268 det409
mzz (5, 0) (5.5, 0)           @noisy det191 det696
mzz (5.5, 2) (5, 2)           @noisy det411 det513
mz (5.5, 1.5)                 @noisy det411 det784
mx (5.5, 1)                   @noisy det6 det161 det404 det599
mzz (5, 4) (5.5, 4)           @noisy det37 det199
mz (5.5, 3.5)                 @noisy det199 det750
mx (5.5, 3)                   @noisy det116 det165 det185 det192
mzz (5, 6) (5.5, 6)           @noisy det141 det591
mz (5.5, 5.5)                 @noisy det591 det739
mx (5.5, 5)                   @noisy det102 det409 det546 det791
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (3.5, 0.5)                  @noisy
i (5, 1)                      @noisy
i (5, 1.5)                    @noisy
i (0, 5.5)                    @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1.5, 2.5)                  @noisy
i (2.5, 1.5)                  @noisy
i (6, 2)                      @noisy
i (6, 2.5)                    @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3.5, 2.5)                  @noisy
i (4.5, 1.5)                  @noisy
i (5, 3.5)                    @noisy
i (5, 3)                      @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (1.5, 4.5)                  @noisy
i (2.5, 3.5)                  @noisy
i (6, 4)                      @noisy
i (6, 4.5)                    @noisy
i (3.5, 4.5)                  @noisy
i (4.5, 3.5)                  @noisy
i (5, 5.5)                    @noisy
i (5, 5)                      @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (2.5, 5.5)                  @noisy
i (6, 6)                      @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (4.5, 5.5)                  @noisy
i (0, 2)                      @noisy
i (0, 2.5)                    @noisy
i (0.5, 1.5)                  @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (0.5, 3.5)                  @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (6, 1.5)                    @noisy
i (6, 1)                      @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (4, 4.5)                    @noisy
i (4, 4)                      @noisy
i (5, 2.5)                    @noisy
i (0.5, 5.5)                  @noisy
i (2, 6)                      @noisy
i (5, 4.5)                    @noisy
i (4, 6)                      @noisy
i (1, 0.5)                    @noisy
i (3, 0.5)                    @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (2, 1.5)                    @noisy
i (0, 4.5)                    @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (6, 0)                      @noisy
i (1, 4.5)                    @noisy
i (0, 6)                      @noisy
i (2, 3.5)                    @noisy
i (6, 3)                      @noisy
i (6, 3.5)                    @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (5.5, 0.5)                  @noisy
i (2, 5.5)                    @noisy
i (6, 5.5)                    @noisy
i (6, 5)                      @noisy
i (4, 5.5)                    @noisy
i (5.5, 2.5)                  @noisy
i (0, 1.5)                    @noisy
i (5.5, 4.5)                  @noisy
i (1, 1.5)                    @noisy
i (0, 3.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (1.5, 0.5)                  @noisy
i (6, 0.5)                    @noisy

--------         45
mxx (0, 0.5) (0, 0)           @noisy det410 det720
mzz (0, 1.5) (0.5, 1.5)       @noisy det12 det34
mxx (1, 1) (1, 1.5)           @noisy det244 det530
mxx (0, 2) (0, 2.5)           @noisy det494 det586
mzz (0, 3.5) (0.5, 3.5)       @noisy det12 det341
mxx (1, 3) (1, 3.5)           @noisy det10 det86
mxx (0, 4) (0, 4.5)           @noisy det98 det509
mzz (0.5, 5.5) (0, 5.5)       @noisy det104 det341
mxx (1, 5) (1, 5.5)           @noisy det11 det421
mzz (1, 0.5) (1.5, 0.5)       @noisy det217 det327
mxx (2, 0) (2, 0.5)           @noisy det313 det531
mzz (1, 2.5) (1.5, 2.5)       @noisy det5 det217
mxx (2, 2) (2, 2.5)           @noisy det310 det416
mzz (1.5, 4.5) (1, 4.5)       @noisy det5 det646
mxx (2, 4.5) (2, 4)           @noisy det26 det437
mzz (2, 1.5) (2.5, 1.5)       @noisy det254 det625
mxx (3, 1.5) (3, 1)           @noisy det202 det319
mzz (2, 3.5) (2.5, 3.5)       @noisy det254 det519
mxx (3, 3.5) (3, 3)           @noisy det449 det789
mzz (2, 5.5) (2.5, 5.5)       @noisy det519 det610
mxx (3, 5) (3, 5.5)           @noisy det265 det670
mzz (3.5, 0.5) (3, 0.5)       @noisy det147 det188
mxx (4, 0) (4, 0.5)           @noisy det584 det585
mzz (3, 2.5) (3.5, 2.5)       @noisy det88 det188
mxx (4, 2) (4, 2.5)           @noisy det56 det447
mzz (3, 4.5) (3.5, 4.5)       @noisy det88 det89
mxx (4, 4.5) (4, 4)           @noisy det749 det794
mzz (4, 1.5) (4.5, 1.5)       @noisy det729 det744
mxx (5, 1) (5, 1.5)           @noisy det404 det507
mzz (4.5, 3.5) (4, 3.5)       @noisy det553 det744
mxx (5, 3.5) (5, 3)           @noisy det116 det484
mzz (4, 5.5) (4.5, 5.5)       @noisy det35 det553
mxx (5, 5.5) (5, 5)           @noisy det268 det409
mzz (5, 0.5) (5.5, 0.5)       @noisy det513 det696
mxx (6, 0) (6, 0.5)           @noisy det161 det599
mzz (5.5, 2.5) (5, 2.5)       @noisy det37 det513
mxx (6, 2.5) (6, 2)           @noisy det165 det185
mzz (5, 4.5) (5.5, 4.5)       @noisy det37 det141
mxx (6, 4) (6, 4.5)           @noisy det546 det791
mz (0.5, 0.5)                 @det218 det727
mz (0.5, 2.5)                 @det711 det770
mz (0.5, 4.5)                 @det414 det765
mz (1.5, 1.5)                 @det728 det736
mz (1.5, 3.5)                 @det698 det734
mz (1.5, 5.5)                 @det549 det742
mz (2.5, 0.5)                 @det618 det737
mz (2.5, 2.5)                 @det91 det783
mz (2.5, 4.5)                 @det263 det779
mz (3.5, 1.5)                 @det624 det768
mz (3.5, 3.5)                 @det214 det733
mz (3.5, 5.5)                 @det578 det751
mz (4.5, 0.5)                 @det730 det796
mz (4.5, 2.5)                 @det371 det773
mz (4.5, 4.5)                 @det471 det774
mz (5.5, 1.5)                 @det401 det784
mz (5.5, 3.5)                 @det403 det750
mz (5.5, 5.5)                 @det124 det739

--------         46
mzz (1, 1.5) (0.5, 1.5)       @noisy det12 det34
mxx (0, 1.5) (0, 1)           @noisy det244 det530
mzz (1, 3.5) (0.5, 3.5)       @noisy det12 det341
mxx (0, 3.5) (0, 3)           @noisy det10 det86
mzz (0.5, 5.5) (1, 5.5)       @noisy det104 det341
mxx (0, 5.5) (0, 5)           @noisy det11 det421
mzz (1.5, 0.5) (2, 0.5)       @noisy det217 det327
mxx (1, 0.5) (1, 0)           @noisy det313 det531
mzz (1.5, 2.5) (2, 2.5)       @noisy det5 det217
mxx (1, 2) (1, 2.5)           @noisy det310 det416
mzz (1.5, 4.5) (2, 4.5)       @noisy det5 det646
mxx (1, 4) (1, 4.5)           @noisy det26 det437
mzz (3, 1.5) (2.5, 1.5)       @noisy det254 det625
mxx (2, 1) (2, 1.5)           @noisy det202 det319
mzz (2.5, 3.5) (3, 3.5)       @noisy det254 det519
mxx (2, 3.5) (2, 3)           @noisy det449 det789
mzz (2.5, 5.5) (3, 5.5)       @noisy det519 det610
mxx (2, 5.5) (2, 5)           @noisy det265 det670
mzz (3.5, 0.5) (4, 0.5)       @noisy det147 det188
mxx (3, 0) (3, 0.5)           @noisy det584 det585
mzz (3.5, 2.5) (4, 2.5)       @noisy det88 det188
mxx (3, 2.5) (3, 2)           @noisy det56 det447
mzz (4, 4.5) (3.5, 4.5)       @noisy det88 det89
mxx (3, 4.5) (3, 4)           @noisy det749 det794
mzz (5, 1.5) (4.5, 1.5)       @noisy det729 det744
mxx (4, 1.5) (4, 1)           @noisy det404 det507
mzz (5, 3.5) (4.5, 3.5)       @noisy det553 det744
mxx (4, 3) (4, 3.5)           @noisy det116 det484
mzz (5, 5.5) (4.5, 5.5)       @noisy det35 det553
mxx (4, 5) (4, 5.5)           @noisy det268 det409
mzz (5.5, 0.5) (6, 0.5)       @noisy det513 det696
mxx (5, 0) (5, 0.5)           @noisy det161 det599
mxx (6, 1) (6, 1.5)           @noisy det6 det576
mzz (5.5, 2.5) (6, 2.5)       @noisy det37 det513
mxx (5, 2) (5, 2.5)           @noisy det165 det185
mxx (6, 3) (6, 3.5)           @noisy det192 det427
mzz (5.5, 4.5) (6, 4.5)       @noisy det37 det141
mxx (5, 4.5) (5, 4)           @noisy det546 det791
mxx (6, 5.5) (6, 5)           @noisy det102 det318
mzz (0.5, 0) (0, 0)           @det34 det218
mx (0.5, 1)                   @det244 det313 det410 det530
mzz (0, 2) (0.5, 2)           @det12 det711
mx (0.5, 3)                   @det10 det86 det416 det586
mzz (0, 4) (0.5, 4)           @det341 det414
mx (0.5, 5)                   @det11 det26 det98 det421
mzz (0.5, 6) (0, 6)           @det104 det647
mx (1.5, 0)                   @det313 det531
mzz (1, 1) (1.5, 1)           @det217 det736
mx (1.5, 2)                   @det310 det319 det416 det530
mzz (1, 3) (1.5, 3)           @det5 det698
mx (1.5, 4)                   @det10 det26 det437 det449
mzz (1.5, 5) (1, 5)           @det549 det646
mx (1.5, 6)                   @det265 det421
mzz (2, 0) (2.5, 0)           @det618 det625
mx (2.5, 1)                   @det202 det319 det531 det584
mzz (2.5, 2) (2, 2)           @det91 det254
mx (2.5, 3)                   @det310 det447 det449 det789
mzz (2, 4) (2.5, 4)           @det263 det519
mx (2.5, 5)                   @det265 det437 det670 det794
mzz (2, 6) (2.5, 6)           @det595 det610
mx (3.5, 0)                   @det584 det585
mzz (3, 1) (3.5, 1)           @det188 det624
mx (3.5, 2)                   @det56 det202 det404 det447
mzz (3, 3) (3.5, 3)           @det88 det214
mx (3.5, 4)                   @det116 det749 det789 det794
mzz (3.5, 5) (3, 5)           @det89 det578
mx (3.5, 6)                   @det409 det670
mzz (4, 0) (4.5, 0)           @det729 det796
mx (4.5, 1)                   @det404 det507 det585 det599
mzz (4.5, 2) (4, 2)           @det371 det744
mx (4.5, 3)                   @det56 det116 det165 det484
mzz (4, 4) (4.5, 4)           @det471 det553
mx (4.5, 5)                   @det268 det409 det546 det749
mzz (4, 6) (4.5, 6)           @det35 det367
mx (5.5, 0)                   @det161 det599
mzz (5.5, 1) (5, 1)           @det401 det513
mx (5.5, 2)                   @det165 det185 det507 det576
mzz (5, 3) (5.5, 3)           @det37 det403
mx (5.5, 4)                   @det427 det484 det546 det791
mzz (5, 5) (5.5, 5)           @det124 det141
mx (5.5, 6)                   @det268 det318

--------         47
mxx (0, 1) (0, 0.5)           @noisy det410 det720
mxx (1, 1.5) (1, 2)           @noisy det244 det530
mx (0.5, 1.5)                 @noisy det172 det530
mz (0, 1.5)                   @noisy det34 det711
mxx (0, 2.5) (0, 3)           @noisy det494 det586
mxx (1, 3.5) (1, 4)           @noisy det10 det86
mx (0.5, 3.5)                 @noisy det10 det224
mz (0, 3.5)                   @noisy det12 det414
mxx (0, 4.5) (0, 5)           @noisy det98 det509
mxx (1, 6) (1, 5.5)           @noisy det11 det421
mx (0.5, 5.5)                 @noisy det241 det421
mz (0, 5.5)                   @noisy det341 det647
mxx (2, 0.5) (2, 1)           @noisy det313 det531
mx (1.5, 0.5)                 @noisy det236 det531
mz (1, 0.5)                   @noisy det34 det218 det327 det736
mxx (2, 3) (2, 2.5)           @noisy det310 det416
mx (1.5, 2.5)                 @noisy det232 det310
mz (1, 2.5)                   @noisy det12 det217 det698 det711
mxx (2, 4.5) (2, 5)           @noisy det26 det437
mx (1.5, 4.5)                 @noisy det233 det437
mz (1, 4.5)                   @noisy det5 det341 det414 det549
mxx (3, 1.5) (3, 2)           @noisy det202 det319
mx (2.5, 1.5)                 @noisy det179 det202
mz (2, 1.5)                   @noisy det91 det217 det625 det736
mxx (3, 3.5) (3, 4)           @noisy det449 det789
mx (2.5, 3.5)                 @noisy det174 det789
mz (2, 3.5)                   @noisy det5 det254 det263 det698
mxx (3, 5.5) (3, 6)           @noisy det265 det670
mx (2.5, 5.5)                 @noisy det234 det670
mz (2, 5.5)                   @noisy det519 det549 det595 det646
mxx (4, 0.5) (4, 1)           @noisy det584 det585
mx (3.5, 0.5)                 @noisy det231 det585
mz (3, 0.5)                   @noisy det147 det618 det624 det625
mxx (4, 2.5) (4, 3)           @noisy det56 det447
mx (3.5, 2.5)                 @noisy det56 det257
mz (3, 2.5)                   @noisy det91 det188 det214 det254
mxx (4, 4.5) (4, 5)           @noisy det749 det794
mx (3.5, 4.5)                 @noisy det250 det749
mz (3, 4.5)                   @noisy det88 det263 det519 det578
mxx (5, 1.5) (5, 2)           @noisy det404 det507
mx (4.5, 1.5)                 @noisy det205 det507
mz (4, 1.5)                   @noisy det188 det371 det624 det729
mxx (5, 3.5) (5, 4)           @noisy det116 det484
mx (4.5, 3.5)                 @noisy det215 det484
mz (4, 3.5)                   @noisy det88 det214 det471 det744
mxx (5, 5.5) (5, 6)           @noisy det268 det409
mx (4.5, 5.5)                 @noisy det239 det268
mz (4, 5.5)                   @noisy det89 det367 det553 det578
mxx (6, 1) (6, 0.5)           @noisy det161 det599
mx (5.5, 0.5)                 @noisy det161 det208
mz (5, 0.5)                   @noisy det401 det696 det729 det796
mz (6, 1.5)                   @noisy det401 det513
mxx (6, 2.5) (6, 3)           @noisy det165 det185
mx (5.5, 2.5)                 @noisy det185 det230
mz (5, 2.5)                   @noisy det371 det403 det513 det744
mz (6, 3.5)                   @noisy det37 det403
mxx (6, 4.5) (6, 5)           @noisy det546 det791
mx (5.5, 4.5)                 @noisy det160 det791
mz (5, 4.5)                   @noisy det37 det124 det471 det553
mz (6, 5.5)                   @noisy det124 det141
mxx (0.5, 0.5) (0.5, 0)       @det313 det720
mzz (1, 1) (0.5, 1)           @det34 det218
mxx (0.5, 2.5) (0.5, 2)       @det416 det494
mzz (1, 3) (0.5, 3)           @det12 det711
mxx (0.5, 4.5) (0.5, 4)       @det26 det509
mzz (0.5, 5) (1, 5)           @det341 det414
mzz (1.5, 0) (2, 0)           @det327 det458
mxx (1.5, 1.5) (1.5, 1)       @det244 det319
mzz (1.5, 2) (2, 2)           @det217 det736
mxx (1.5, 3.5) (1.5, 3)       @det86 det449
mzz (1.5, 4) (2, 4)           @det5 det698
mxx (1.5, 5) (1.5, 5.5)       @det11 det265
mzz (1.5, 6) (2, 6)           @det549 det646
mxx (2.5, 0.5) (2.5, 0)       @det313 det584
mzz (3, 1) (2.5, 1)           @det618 det625
mxx (2.5, 2) (2.5, 2.5)       @det416 det447
mzz (2.5, 3) (3, 3)           @det91 det254
mxx (2.5, 4) (2.5, 4.5)       @det26 det794
mzz (2.5, 5) (3, 5)           @det263 det519
mzz (3.5, 0) (4, 0)           @det147 det542
mxx (3.5, 1) (3.5, 1.5)       @det319 det404
mzz (3.5, 2) (4, 2)           @det188 det624
mxx (3.5, 3) (3.5, 3.5)       @det116 det449
mzz (4, 4) (3.5, 4)           @det88 det214
mxx (3.5, 5) (3.5, 5.5)       @det265 det409
mzz (3.5, 6) (4, 6)           @det89 det578
mxx (4.5, 0.5) (4.5, 0)       @det584 det599
mzz (5, 1) (4.5, 1)           @det729 det796
mxx (4.5, 2) (4.5, 2.5)       @det165 det447
mzz (5, 3) (4.5, 3)           @det371 det744
mxx (4.5, 4.5) (4.5, 4)       @det546 det794
mzz (5, 5) (4.5, 5)           @det471 det553
mzz (5.5, 0) (6, 0)           @det216 det696
mxx (5.5, 1) (5.5, 1.5)       @det404 det576
mzz (5.5, 2) (6, 2)           @det401 det513
mxx (5.5, 3) (5.5, 3.5)       @det116 det427
mzz (5.5, 4) (6, 4)           @det37 det403
mxx (5.5, 5.5) (5.5, 5)       @det318 det409
mzz (6, 6) (5.5, 6)           @det124 det141

--------         48
mz (0, 0.5)                   @det34 det218
mxx (0, 1.5) (0, 2)           @det244
mx (0.5, 1.5)                 @det172
mz (1, 1.5)                   @det12 det217 det218 det736
mz (0, 2.5)                   @det12 det711
mxx (0, 3.5) (0, 4)           @det86
mx (0.5, 3.5)                 @det224
mz (1, 3.5)                   @det5 det341 det698 det711
mz (0, 4.5)                   @det341 det414
mxx (0, 5.5) (0, 6)           @det11
mx (0.5, 5.5)                 @det241
mz (1, 5.5)                   @det104 det414 det549 det646
mxx (1, 0.5) (1, 1)           @det313
mx (1.5, 0.5)                 @det236
mz (2, 0.5)                   @det217 det458 det618 det625
mxx (1, 2.5) (1, 3)           @det416
mx (1.5, 2.5)                 @det232
mz (2, 2.5)                   @det5 det91 det254 det736
mxx (1, 4.5) (1, 5)           @det26
mx (1.5, 4.5)                 @det233
mz (2, 4.5)                   @det263 det519 det646 det698
mxx (2, 1.5) (2, 2)           @det319
mx (2.5, 1.5)                 @det179
mz (3, 1.5)                   @det188 det254 det618 det624
mxx (2, 3.5) (2, 4)           @det449
mx (2.5, 3.5)                 @det174
mz (3, 3.5)                   @det88 det91 det214 det519
mxx (2, 5.5) (2, 6)           @det265
mx (2.5, 5.5)                 @det234
mz (3, 5.5)                   @det89 det263 det578 det610
mxx (3, 1) (3, 0.5)           @det584
mx (3.5, 0.5)                 @det231
mz (4, 0.5)                   @det188 det542 det729 det796
mxx (3, 2.5) (3, 3)           @det447
mx (3.5, 2.5)                 @det257
mz (4, 2.5)                   @det88 det371 det624 det744
mxx (3, 4.5) (3, 5)           @det794
mx (3.5, 4.5)                 @det250
mz (4, 4.5)                   @det89 det214 det471 det553
mxx (4, 1.5) (4, 2)           @det404
mx (4.5, 1.5)                 @det205
mz (5, 1.5)                   @det401 det513 det744 det796
mxx (4, 4) (4, 3.5)           @det116
mx (4.5, 3.5)                 @det215
mz (5, 3.5)                   @det37 det371 det403 det553
mxx (4, 5.5) (4, 6)           @det409
mx (4.5, 5.5)                 @det239
mz (5, 5.5)                   @det35 det124 det141 det471
mxx (5, 0.5) (5, 1)           @det599
mx (5.5, 0.5)                 @det208
mz (6, 0.5)                   @det216 det513
mxx (6, 1.5) (6, 2)           @det569 det576
mxx (5, 3) (5, 2.5)           @det165
mx (5.5, 2.5)                 @det230
mz (6, 2.5)                   @det37 det401
mxx (6, 3.5) (6, 4)           @det15 det427
mxx (5, 4.5) (5, 5)           @det546
mx (5.5, 4.5)                 @det160
mz (6, 4.5)                   @det141 det403
mxx (6, 6) (6, 5.5)           @det318 det756
mxx (0.5, 0.5) (0.5, 1)       @det313 det720
mzz (1, 0) (0.5, 0)           @det34 det218
mxx (0.5, 2.5) (0.5, 3)       @det416 det494
mzz (1, 2) (0.5, 2)           @det12 det711
mxx (0.5, 5) (0.5, 4.5)       @det26 det509
mzz (1, 4) (0.5, 4)           @det341 det414
mzz (0.5, 6) (1, 6)           @det104 det647
mxx (1.5, 1.5) (1.5, 2)       @det244 det319
mzz (1.5, 1) (2, 1)           @det217 det736
mxx (1.5, 4) (1.5, 3.5)       @det86 det449
mzz (2, 3) (1.5, 3)           @det5 det698
mxx (1.5, 5.5) (1.5, 6)       @det11 det265
mzz (1.5, 5) (2, 5)           @det549 det646
mxx (2.5, 0.5) (2.5, 1)       @det313 det584
mzz (2.5, 0) (3, 0)           @det618 det625
mxx (2.5, 2.5) (2.5, 3)       @det416 det447
mzz (2.5, 2) (3, 2)           @det91 det254
mxx (2.5, 4.5) (2.5, 5)       @det26 det794
mzz (2.5, 4) (3, 4)           @det263 det519
mzz (2.5, 6) (3, 6)           @det595 det610
mxx (3.5, 1.5) (3.5, 2)       @det319 det404
mzz (3.5, 1) (4, 1)           @det188 det624
mxx (3.5, 3.5) (3.5, 4)       @det116 det449
mzz (3.5, 3) (4, 3)           @det88 det214
mxx (3.5, 5.5) (3.5, 6)       @det265 det409
mzz (3.5, 5) (4, 5)           @det89 det578
mxx (4.5, 0.5) (4.5, 1)       @det584 det599
mzz (5, 0) (4.5, 0)           @det729 det796
mxx (4.5, 2.5) (4.5, 3)       @det165 det447
mzz (4.5, 2) (5, 2)           @det371 det744
mxx (4.5, 4.5) (4.5, 5)       @det546 det794
mzz (5, 4) (4.5, 4)           @det471 det553
mzz (4.5, 6) (5, 6)           @det35 det367
mxx (5.5, 1.5) (5.5, 2)       @det404 det576
mzz (5.5, 1) (6, 1)           @det401 det513
mxx (5.5, 3.5) (5.5, 4)       @det116 det427
mzz (5.5, 3) (6, 3)           @det37 det403
mxx (5.5, 5.5) (5.5, 6)       @det318 det409
mzz (5.5, 5) (6, 5)           @det124 det141

--------         49
mzz (0, 1) (0.5, 1)           @det34 det218
mz (0.5, 0.5)                 @det34 det439
mx (0.5, 0)                   @det313
mzz (0, 3) (0.5, 3)           @det12 det711
mz (0.5, 2.5)                 @det12 det405
mx (0.5, 2)                   @det244 det416
mzz (0.5, 5) (0, 5)           @det341 det414
mz (0.5, 4.5)                 @det341 det398
mx (0.5, 4)                   @det26 det86
mx (0.5, 6)                   @det11
mzz (1, 0) (1.5, 0)           @det327 det458
mzz (1, 2) (1.5, 2)           @det217 det736
mz (1.5, 1.5)                 @det217 det441
mx (1.5, 1)                   @det313 det319
mzz (1.5, 4) (1, 4)           @det5 det698
mz (1.5, 3.5)                 @det5 det430
mx (1.5, 3)                   @det416 det449
mzz (1, 6) (1.5, 6)           @det549 det646
mz (1.5, 5.5)                 @det434 det646
mx (1.5, 5)                   @det26 det265
mzz (2, 1) (2.5, 1)           @det618 det625
mz (2.5, 0.5)                 @det431 det625
mx (2.5, 0)                   @det584
mzz (2, 3) (2.5, 3)           @det91 det254
mz (2.5, 2.5)                 @det254 det428
mx (2.5, 2)                   @det319 det447
mzz (2, 5) (2.5, 5)           @det263 det519
mz (2.5, 4.5)                 @det418 det519
mx (2.5, 4)                   @det449 det794
mx (2.5, 6)                   @det265
mzz (3.5, 0) (3, 0)           @det147 det542
mzz (3, 2) (3.5, 2)           @det188 det624
mz (3.5, 1.5)                 @det188 det402
mx (3.5, 1)                   @det404 det584
mzz (3, 4) (3.5, 4)           @det88 det214
mz (3.5, 3.5)                 @det88 det446
mx (3.5, 3)                   @det116 det447
mzz (3.5, 6) (3, 6)           @det89 det578
mz (3.5, 5.5)                 @det89 det408
mx (3.5, 5)                   @det409 det794
mzz (4, 1) (4.5, 1)           @det729 det796
mz (4.5, 0.5)                 @det444 det729
mx (4.5, 0)                   @det599
mzz (4.5, 3) (4, 3)           @det371 det744
mz (4.5, 2.5)                 @det407 det744
mx (4.5, 2)                   @det165 det404
mzz (4, 5) (4.5, 5)           @det471 det553
mz (4.5, 4.5)                 @det413 det553
mx (4.5, 4)                   @det116 det546
mx (4.5, 6)                   @det409
mzz (5, 0) (5.5, 0)           @det216 det696
mzz (5.5, 2) (5, 2)           @det401 det513
mz (5.5, 1.5)                 @det429 det513
mx (5.5, 1)                   @det576 det599
mzz (5, 4) (5.5, 4)           @det37 det403
mz (5.5, 3.5)                 @det37 det385
mx (5.5, 3)                   @det165 det427
mzz (5, 6) (5.5, 6)           @det124 det141
mz (5.5, 5.5)                 @det141 det433
mx (5.5, 5)                   @det318 det546

--------         50
mxx (0, 0.5) (0, 0)           @det720
mzz (0, 1.5) (0.5, 1.5)       @det218 det711
mxx (1, 1) (1, 1.5)           @det244
mxx (0, 2) (0, 2.5)           @det494
mzz (0, 3.5) (0.5, 3.5)       @det414 det711
mxx (1, 3) (1, 3.5)           @det86
mxx (0, 4) (0, 4.5)           @det509
mzz (0.5, 5.5) (0, 5.5)       @det414 det647
mxx (1, 5) (1, 5.5)           @det11
mzz (1, 0.5) (1.5, 0.5)       @det458 det736
mxx (2, 0) (2, 0.5)           @det313
mzz (1, 2.5) (1.5, 2.5)       @det698 det736
mxx (2, 2) (2, 2.5)           @det416
mzz (1.5, 4.5) (1, 4.5)       @det549 det698
mxx (2, 4.5) (2, 4)           @det26
mzz (2, 1.5) (2.5, 1.5)       @det91 det618
mxx (3, 1.5) (3, 1)           @det319
mzz (2, 3.5) (2.5, 3.5)       @det91 det263
mxx (3, 3.5) (3, 3)           @det449
mzz (2, 5.5) (2.5, 5.5)       @det263 det595
mxx (3, 5) (3, 5.5)           @det265
mzz (3.5, 0.5) (3, 0.5)       @det542 det624
mxx (4, 0) (4, 0.5)           @det584
mzz (3, 2.5) (3.5, 2.5)       @det214 det624
mxx (4, 2) (4, 2.5)           @det447
mzz (3, 4.5) (3.5, 4.5)       @det214 det578
mxx (4, 4.5) (4, 4)           @det794
mzz (4, 1.5) (4.5, 1.5)       @det371 det796
mxx (5, 1) (5, 1.5)           @det404
mzz (4.5, 3.5) (4, 3.5)       @det371 det471
mxx (5, 3.5) (5, 3)           @det116
mzz (4, 5.5) (4.5, 5.5)       @det367 det471
mxx (5, 5.5) (5, 5)           @det409
mzz (5, 0.5) (5.5, 0.5)       @det216 det401
mxx (6, 0) (6, 0.5)           @det599
mzz (5.5, 2.5) (5, 2.5)       @det401 det403
mxx (6, 2.5) (6, 2)           @det165
mzz (5, 4.5) (5.5, 4.5)       @det124 det403
mxx (6, 4) (6, 4.5)           @det546
mz (0.5, 0.5)                 @det439
mz (0.5, 2.5)                 @det405
mz (0.5, 4.5)                 @det398
mz (1.5, 1.5)                 @det441
mz (1.5, 3.5)                 @det430
mz (1.5, 5.5)                 @det434
mz (2.5, 0.5)                 @det431
mz (2.5, 2.5)                 @det428
mz (2.5, 4.5)                 @det418
mz (3.5, 1.5)                 @det402
mz (3.5, 3.5)                 @det446
mz (3.5, 5.5)                 @det408
mz (4.5, 0.5)                 @det444
mz (4.5, 2.5)                 @det407
mz (4.5, 4.5)                 @det413
mz (5.5, 1.5)                 @det429
mz (5.5, 3.5)                 @det385
mz (5.5, 5.5)                 @det433

--------         51
mzz (1, 1.5) (0.5, 1.5)       @det218 det711
mxx (0, 1.5) (0, 1)           @det244
mzz (1, 3.5) (0.5, 3.5)       @det414 det711
mxx (0, 3.5) (0, 3)           @det86
mzz (0.5, 5.5) (1, 5.5)       @det414 det647
mxx (0, 5.5) (0, 5)           @det11
mzz (1.5, 0.5) (2, 0.5)       @det458 det736
mxx (1, 0.5) (1, 0)           @det313
mzz (1.5, 2.5) (2, 2.5)       @det698 det736
mxx (1, 2) (1, 2.5)           @det416
mzz (1.5, 4.5) (2, 4.5)       @det549 det698
mxx (1, 4) (1, 4.5)           @det26
mzz (3, 1.5) (2.5, 1.5)       @det91 det618
mxx (2, 1) (2, 1.5)           @det319
mzz (2.5, 3.5) (3, 3.5)       @det91 det263
mxx (2, 3.5) (2, 3)           @det449
mzz (2.5, 5.5) (3, 5.5)       @det263 det595
mxx (2, 5.5) (2, 5)           @det265
mzz (3.5, 0.5) (4, 0.5)       @det542 det624
mxx (3, 0) (3, 0.5)           @det584
mzz (3.5, 2.5) (4, 2.5)       @det214 det624
mxx (3, 2.5) (3, 2)           @det447
mzz (4, 4.5) (3.5, 4.5)       @det214 det578
mxx (3, 4.5) (3, 4)           @det794
mzz (5, 1.5) (4.5, 1.5)       @det371 det796
mxx (4, 1.5) (4, 1)           @det404
mzz (5, 3.5) (4.5, 3.5)       @det371 det471
mxx (4, 3) (4, 3.5)           @det116
mzz (5, 5.5) (4.5, 5.5)       @det367 det471
mxx (4, 5) (4, 5.5)           @det409
mzz (5.5, 0.5) (6, 0.5)       @det216 det401
mxx (5, 0) (5, 0.5)           @det599
mxx (6, 1) (6, 1.5)           @det569 det576
mzz (5.5, 2.5) (6, 2.5)       @det401 det403
mxx (5, 2) (5, 2.5)           @det165
mxx (6, 3) (6, 3.5)           @det15 det427
mzz (5.5, 4.5) (6, 4.5)       @det124 det403
mxx (5, 4.5) (5, 4)           @det546
mxx (6, 5.5) (6, 5)           @det318 det756
mzz (0.5, 0) (0, 0)           @det218
mx (0.5, 1)                   @det244 det720
mzz (0, 2) (0.5, 2)           @det711
mx (0.5, 3)                   @det86 det494
mzz (0, 4) (0.5, 4)           @det414
mx (0.5, 5)                   @det11 det509
mzz (0.5, 6) (0, 6)           @det647
mx (1.5, 0)                   @det313
mzz (1, 1) (1.5, 1)           @det736
mx (1.5, 2)                   @det244 det416
mzz (1, 3) (1.5, 3)           @det698
mx (1.5, 4)                   @det26 det86
mzz (1.5, 5) (1, 5)           @det549
mx (1.5, 6)                   @det11
mzz (2, 0) (2.5, 0)           @det618
mx (2.5, 1)                   @det313 det319
mzz (2.5, 2) (2, 2)           @det91
mx (2.5, 3)                   @det416 det449
mzz (2, 4) (2.5, 4)           @det263
mx (2.5, 5)                   @det26 det265
mzz (2, 6) (2.5, 6)           @det595
mx (3.5, 0)                   @det584
mzz (3, 1) (3.5, 1)           @det624
mx (3.5, 2)                   @det319 det447
mzz (3, 3) (3.5, 3)           @det214
mx (3.5, 4)                   @det449 det794
mzz (3.5, 5) (3, 5)           @det578
mx (3.5, 6)                   @det265
mzz (4, 0) (4.5, 0)           @det796
mx (4.5, 1)                   @det404 det584
mzz (4.5, 2) (4, 2)           @det371
mx (4.5, 3)                   @det116 det447
mzz (4, 4) (4.5, 4)           @det471
mx (4.5, 5)                   @det409 det794
mzz (4, 6) (4.5, 6)           @det367
mx (5.5, 0)                   @det599
mzz (5.5, 1) (5, 1)           @det401
mx (5.5, 2)                   @det165 det404 det569
mzz (5, 3) (5.5, 3)           @det403
mx (5.5, 4)                   @det15 det116 det546
mzz (5, 5) (5.5, 5)           @det124
mx (5.5, 6)                   @det409 det756

--------         52
mxx (0, 1) (0, 0.5)           @det720
mxx (1, 1.5) (1, 2)           @det244
mx (0.5, 1.5)                 @det244 det712
mz (0, 1.5)                   @det218
mxx (0, 2.5) (0, 3)           @det494
mxx (1, 3.5) (1, 4)           @det86
mx (0.5, 3.5)                 @det86 det662
mz (0, 3.5)                   @det711
mxx (0, 4.5) (0, 5)           @det509
mxx (1, 6) (1, 5.5)           @det11
mx (0.5, 5.5)                 @det11 det680
mz (0, 5.5)                   @det414
mxx (2, 0.5) (2, 1)           @det313
mx (1.5, 0.5)                 @det313 det673
mz (1, 0.5)                   @det218 det458
mxx (2, 3) (2, 2.5)           @det416
mx (1.5, 2.5)                 @det416 det697
mz (1, 2.5)                   @det711 det736
mxx (2, 4.5) (2, 5)           @det26
mx (1.5, 4.5)                 @det26 det700
mz (1, 4.5)                   @det414 det698
mxx (3, 1.5) (3, 2)           @det319
mx (2.5, 1.5)                 @det319 det719
mz (2, 1.5)                   @det618 det736
mxx (3, 3.5) (3, 4)           @det449
mx (2.5, 3.5)                 @det449 det714
mz (2, 3.5)                   @det91 det698
mxx (3, 5.5) (3, 6)           @det265
mx (2.5, 5.5)                 @det265 det671
mz (2, 5.5)                   @det263 det549
mxx (4, 0.5) (4, 1)           @det584
mx (3.5, 0.5)                 @det584 det666
mz (3, 0.5)                   @det542 det618
mxx (4, 2.5) (4, 3)           @det447
mx (3.5, 2.5)                 @det447 det690
mz (3, 2.5)                   @det91 det624
mxx (4, 4.5) (4, 5)           @det794
mx (3.5, 4.5)                 @det685 det794
mz (3, 4.5)                   @det214 det263
mxx (5, 1.5) (5, 2)           @det404
mx (4.5, 1.5)                 @det404 det642
mz (4, 1.5)                   @det624 det796
mxx (5, 3.5) (5, 4)           @det116
mx (4.5, 3.5)                 @det116 det652
mz (4, 3.5)                   @det214 det371
mxx (5, 5.5) (5, 6)           @det409
mx (4.5, 5.5)                 @det409 det677
mz (4, 5.5)                   @det471 det578
mxx (6, 1) (6, 0.5)           @det599
mx (5.5, 0.5)                 @det599 det645
mz (5, 0.5)                   @det216 det796
mz (6, 1.5)                   @det401
mxx (6, 2.5) (6, 3)           @det165
mx (5.5, 2.5)                 @det165 det695
mz (5, 2.5)                   @det371 det401
mz (6, 3.5)                   @det403
mxx (6, 4.5) (6, 5)           @det546
mx (5.5, 4.5)                 @det546 det703
mz (5, 4.5)                   @det403 det471
mz (6, 5.5)                   @det124
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)           @det218
mxx (0.5, 2.5) (0.5, 2)
mzz (1, 3) (0.5, 3)           @det711
mxx (0.5, 4.5) (0.5, 4)
mzz (0.5, 5) (1, 5)           @det414
mzz (1.5, 0) (2, 0)           @det458
mxx (1.5, 1.5) (1.5, 1)
mzz (1.5, 2) (2, 2)           @det736
mxx (1.5, 3.5) (1.5, 3)
mzz (1.5, 4) (2, 4)           @det698
mxx (1.5, 5) (1.5, 5.5)
mzz (1.5, 6) (2, 6)           @det549
mxx (2.5, 0.5) (2.5, 0)
mzz (3, 1) (2.5, 1)           @det618
mxx (2.5, 2) (2.5, 2.5)
mzz (2.5, 3) (3, 3)           @det91
mxx (2.5, 4) (2.5, 4.5)
mzz (2.5, 5) (3, 5)           @det263
mzz (3.5, 0) (4, 0)           @det542
mxx (3.5, 1) (3.5, 1.5)
mzz (3.5, 2) (4, 2)           @det624
mxx (3.5, 3) (3.5, 3.5)
mzz (4, 4) (3.5, 4)           @det214
mxx (3.5, 5) (3.5, 5.5)
mzz (3.5, 6) (4, 6)           @det578
mxx (4.5, 0.5) (4.5, 0)
mzz (5, 1) (4.5, 1)           @det796
mxx (4.5, 2) (4.5, 2.5)
mzz (5, 3) (4.5, 3)           @det371
mxx (4.5, 4.5) (4.5, 4)
mzz (5, 5) (4.5, 5)           @det471
mzz (5.5, 0) (6, 0)           @det216
mxx (5.5, 1) (5.5, 1.5)       @det569
mzz (5.5, 2) (6, 2)           @det401
mxx (5.5, 3) (5.5, 3.5)       @det15
mzz (5.5, 4) (6, 4)           @det403
mxx (5.5, 5.5) (5.5, 5)       @det756
mzz (6, 6) (5.5, 6)           @det124

--------         53
mz (0, 0.5)                   @det218
mxx (0, 1.5) (0, 2)
mx (0.5, 1.5)                 @det712
mz (1, 1.5)                   @det711 det736
mz (0, 2.5)                   @det711
mxx (0, 3.5) (0, 4)
mx (0.5, 3.5)                 @det662
mz (1, 3.5)                   @det414 det698
mz (0, 4.5)                   @det414
mxx (0, 5.5) (0, 6)
mx (0.5, 5.5)                 @det680
mz (1, 5.5)                   @det549 det647
mxx (1, 0.5) (1, 1)
mx (1.5, 0.5)                 @det673
mz (2, 0.5)                   @det618 det736
mxx (1, 2.5) (1, 3)
mx (1.5, 2.5)                 @det697
mz (2, 2.5)                   @det91 det698
mxx (1, 4.5) (1, 5)
mx (1.5, 4.5)                 @det700
mz (2, 4.5)                   @det263 det549
mxx (2, 1.5) (2, 2)
mx (2.5, 1.5)                 @det719
mz (3, 1.5)                   @det91 det624
mxx (2, 3.5) (2, 4)
mx (2.5, 3.5)                 @det714
mz (3, 3.5)                   @det214 det263
mxx (2, 5.5) (2, 6)
mx (2.5, 5.5)                 @det671
mz (3, 5.5)                   @det578 det595
mxx (3, 1) (3, 0.5)
mx (3.5, 0.5)                 @det666
mz (4, 0.5)                   @det624 det796
mxx (3, 2.5) (3, 3)
mx (3.5, 2.5)                 @det690
mz (4, 2.5)                   @det214 det371
mxx (3, 4.5) (3, 5)
mx (3.5, 4.5)                 @det685
mz (4, 4.5)                   @det471 det578
mxx (4, 1.5) (4, 2)
mx (4.5, 1.5)                 @det642
mz (5, 1.5)                   @det371 det401
mxx (4, 4) (4, 3.5)
mx (4.5, 3.5)                 @det652
mz (5, 3.5)                   @det403 det471
mxx (4, 5.5) (4, 6)
mx (4.5, 5.5)                 @det677
mz (5, 5.5)                   @det124 det367
mxx (5, 0.5) (5, 1)
mx (5.5, 0.5)                 @det645
mz (6, 0.5)                   @det401
mxx (6, 1.5) (6, 2)           @det569
mxx (5, 3) (5, 2.5)
mx (5.5, 2.5)                 @det695
mz (6, 2.5)                   @det403
mxx (6, 3.5) (6, 4)           @det15
mxx (5, 4.5) (5, 5)
mx (5.5, 4.5)                 @det703
mz (6, 4.5)                   @det124
mxx (6, 6) (6, 5.5)           @det756
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)           @det218
mxx (0.5, 2.5) (0.5, 3)
mzz (1, 2) (0.5, 2)           @det711
mxx (0.5, 5) (0.5, 4.5)
mzz (1, 4) (0.5, 4)           @det414
mzz (0.5, 6) (1, 6)           @det647
mxx (1.5, 1.5) (1.5, 2)
mzz (1.5, 1) (2, 1)           @det736
mxx (1.5, 4) (1.5, 3.5)
mzz (2, 3) (1.5, 3)           @det698
mxx (1.5, 5.5) (1.5, 6)
mzz (1.5, 5) (2, 5)           @det549
mxx (2.5, 0.5) (2.5, 1)
mzz (2.5, 0) (3, 0)           @det618
mxx (2.5, 2.5) (2.5, 3)
mzz (2.5, 2) (3, 2)           @det91
mxx (2.5, 4.5) (2.5, 5)
mzz (2.5, 4) (3, 4)           @det263
mzz (2.5, 6) (3, 6)           @det595
mxx (3.5, 1.5) (3.5, 2)
mzz (3.5, 1) (4, 1)           @det624
mxx (3.5, 3.5) (3.5, 4)
mzz (3.5, 3) (4, 3)           @det214
mxx (3.5, 5.5) (3.5, 6)
mzz (3.5, 5) (4, 5)           @det578
mxx (4.5, 0.5) (4.5, 1)
mzz (5, 0) (4.5, 0)           @det796
mxx (4.5, 2.5) (4.5, 3)
mzz (4.5, 2) (5, 2)           @det371
mxx (4.5, 4.5) (4.5, 5)
mzz (5, 4) (4.5, 4)           @det471
mzz (4.5, 6) (5, 6)           @det367
mxx (5.5, 1.5) (5.5, 2)       @det569
mzz (5.5, 1) (6, 1)           @det401
mxx (5.5, 3.5) (5.5, 4)       @det15
mzz (5.5, 3) (6, 3)           @det403
mxx (5.5, 5.5) (5.5, 6)       @det756
mzz (5.5, 5) (6, 5)           @det124

--------         54
mzz (0, 1) (0.5, 1)           @det218
mz (0.5, 0.5)                 @det218
mx (0.5, 0)
mzz (0, 3) (0.5, 3)           @det711
mz (0.5, 2.5)                 @det711
mx (0.5, 2)
mzz (0.5, 5) (0, 5)           @det414
mz (0.5, 4.5)                 @det414
mx (0.5, 4)
mx (0.5, 6)
mzz (1, 0) (1.5, 0)           @det458
mzz (1, 2) (1.5, 2)           @det736
mz (1.5, 1.5)                 @det736
mx (1.5, 1)
mzz (1.5, 4) (1, 4)           @det698
mz (1.5, 3.5)                 @det698
mx (1.5, 3)
mzz (1, 6) (1.5, 6)           @det549
mz (1.5, 5.5)                 @det549
mx (1.5, 5)
mzz (2, 1) (2.5, 1)           @det618
mz (2.5, 0.5)                 @det618
mx (2.5, 0)
mzz (2, 3) (2.5, 3)           @det91
mz (2.5, 2.5)                 @det91
mx (2.5, 2)
mzz (2, 5) (2.5, 5)           @det263
mz (2.5, 4.5)                 @det263
mx (2.5, 4)
mx (2.5, 6)
mzz (3.5, 0) (3, 0)           @det542
mzz (3, 2) (3.5, 2)           @det624
mz (3.5, 1.5)                 @det624
mx (3.5, 1)
mzz (3, 4) (3.5, 4)           @det214
mz (3.5, 3.5)                 @det214
mx (3.5, 3)
mzz (3.5, 6) (3, 6)           @det578
mz (3.5, 5.5)                 @det578
mx (3.5, 5)
mzz (4, 1) (4.5, 1)           @det796
mz (4.5, 0.5)                 @det796
mx (4.5, 0)
mzz (4.5, 3) (4, 3)           @det371
mz (4.5, 2.5)                 @det371
mx (4.5, 2)
mzz (4, 5) (4.5, 5)           @det471
mz (4.5, 4.5)                 @det471
mx (4.5, 4)
mx (4.5, 6)
mzz (5, 0) (5.5, 0)           @det216
mzz (5.5, 2) (5, 2)           @det401
mz (5.5, 1.5)                 @det401
mx (5.5, 1)                   @det569
mzz (5, 4) (5.5, 4)           @det403
mz (5.5, 3.5)                 @det403
mx (5.5, 3)                   @det15
mzz (5, 6) (5.5, 6)           @det124
mz (5.5, 5.5)                 @det124
mx (5.5, 5)                   @det756

--------         55
mxx (0, 0.5) (0, 0)
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)
mxx (0, 2) (0, 2.5)
mzz (0, 3.5) (0.5, 3.5)
mxx (1, 3) (1, 3.5)
mxx (0, 4) (0, 4.5)
mzz (0.5, 5.5) (0, 5.5)
mxx (1, 5) (1, 5.5)
mzz (1, 0.5) (1.5, 0.5)
mxx (2, 0) (2, 0.5)
mzz (1, 2.5) (1.5, 2.5)
mxx (2, 2) (2, 2.5)
mzz (1.5, 4.5) (1, 4.5)
mxx (2, 4.5) (2, 4)
mzz (2, 1.5) (2.5, 1.5)
mxx (3, 1.5) (3, 1)
mzz (2, 3.5) (2.5, 3.5)
mxx (3, 3.5) (3, 3)
mzz (2, 5.5) (2.5, 5.5)
mxx (3, 5) (3, 5.5)
mzz (3.5, 0.5) (3, 0.5)
mxx (4, 0) (4, 0.5)
mzz (3, 2.5) (3.5, 2.5)
mxx (4, 2) (4, 2.5)
mzz (3, 4.5) (3.5, 4.5)
mxx (4, 4.5) (4, 4)
mzz (4, 1.5) (4.5, 1.5)
mxx (5, 1) (5, 1.5)
mzz (4.5, 3.5) (4, 3.5)
mxx (5, 3.5) (5, 3)
mzz (4, 5.5) (4.5, 5.5)
mxx (5, 5.5) (5, 5)
mzz (5, 0.5) (5.5, 0.5)
mxx (6, 0) (6, 0.5)
mzz (5.5, 2.5) (5, 2.5)
mxx (6, 2.5) (6, 2)
mzz (5, 4.5) (5.5, 4.5)
mxx (6, 4) (6, 4.5)

--------         56
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)
mzz (1, 3.5) (0.5, 3.5)
mxx (0, 3.5) (0, 3)
mzz (0.5, 5.5) (1, 5.5)
mxx (0, 5.5) (0, 5)
mzz (1.5, 0.5) (2, 0.5)
mxx (1, 0.5) (1, 0)
mzz (1.5, 2.5) (2, 2.5)
mxx (1, 2) (1, 2.5)
mzz (1.5, 4.5) (2, 4.5)
mxx (1, 4) (1, 4.5)
mzz (3, 1.5) (2.5, 1.5)
mxx (2, 1) (2, 1.5)
mzz (2.5, 3.5) (3, 3.5)
mxx (2, 3.5) (2, 3)
mzz (2.5, 5.5) (3, 5.5)
mxx (2, 5.5) (2, 5)
mzz (3.5, 0.5) (4, 0.5)
mxx (3, 0) (3, 0.5)
mzz (3.5, 2.5) (4, 2.5)
mxx (3, 2.5) (3, 2)
mzz (4, 4.5) (3.5, 4.5)
mxx (3, 4.5) (3, 4)
mzz (5, 1.5) (4.5, 1.5)
mxx (4, 1.5) (4, 1)
mzz (5, 3.5) (4.5, 3.5)
mxx (4, 3) (4, 3.5)
mzz (5, 5.5) (4.5, 5.5)
mxx (4, 5) (4, 5.5)
mzz (5.5, 0.5) (6, 0.5)
mxx (5, 0) (5, 0.5)
mxx (6, 1) (6, 1.5)           @det569
mzz (5.5, 2.5) (6, 2.5)
mxx (5, 2) (5, 2.5)
mxx (6, 3) (6, 3.5)           @det15
mzz (5.5, 4.5) (6, 4.5)
mxx (5, 4.5) (5, 4)
mxx (6, 5.5) (6, 5)           @det756

--------         57
mxx (0, 1) (0, 0.5)
mxx (1, 1.5) (1, 2)
mx (0.5, 1.5)
mz (0, 1.5)
mxx (0, 2.5) (0, 3)
mxx (1, 3.5) (1, 4)
mx (0.5, 3.5)
mz (0, 3.5)
mxx (0, 4.5) (0, 5)
mxx (1, 6) (1, 5.5)
mx (0.5, 5.5)
mz (0, 5.5)
mxx (2, 0.5) (2, 1)
mx (1.5, 0.5)
mz (1, 0.5)
mxx (2, 3) (2, 2.5)
mx (1.5, 2.5)
mz (1, 2.5)
mxx (2, 4.5) (2, 5)
mx (1.5, 4.5)
mz (1, 4.5)
mxx (3, 1.5) (3, 2)
mx (2.5, 1.5)
mz (2, 1.5)
mxx (3, 3.5) (3, 4)
mx (2.5, 3.5)
mz (2, 3.5)
mxx (3, 5.5) (3, 6)
mx (2.5, 5.5)
mz (2, 5.5)
mxx (4, 0.5) (4, 1)
mx (3.5, 0.5)
mz (3, 0.5)
mxx (4, 2.5) (4, 3)
mx (3.5, 2.5)
mz (3, 2.5)
mxx (4, 4.5) (4, 5)
mx (3.5, 4.5)
mz (3, 4.5)
mxx (5, 1.5) (5, 2)
mx (4.5, 1.5)
mz (4, 1.5)
mxx (5, 3.5) (5, 4)
mx (4.5, 3.5)
mz (4, 3.5)
mxx (5, 5.5) (5, 6)
mx (4.5, 5.5)
mz (4, 5.5)
mxx (6, 1) (6, 0.5)
mx (5.5, 0.5)
mz (5, 0.5)
mz (6, 1.5)
mxx (6, 2.5) (6, 3)
mx (5.5, 2.5)
mz (5, 2.5)
mz (6, 3.5)
mxx (6, 4.5) (6, 5)
mx (5.5, 4.5)
mz (5, 4.5)
mz (6, 5.5)



==> anc/Fig23_left/d_9.txt <==
--------          0
mz (0.5, 0.5)
mz (0.5, 2.5)
mz (0.5, 4.5)
mz (0.5, 6.5)
mz (1.5, 1.5)
mz (1.5, 3.5)
mz (1.5, 5.5)
mz (1.5, 7.5)
mz (2.5, 0.5)
mz (2.5, 2.5)
mz (2.5, 4.5)
mz (2.5, 6.5)
mz (3.5, 1.5)
mz (3.5, 3.5)
mz (3.5, 5.5)
mz (3.5, 7.5)
mz (4.5, 0.5)
mz (4.5, 2.5)
mz (4.5, 4.5)
mz (4.5, 6.5)
mz (5.5, 1.5)
mz (5.5, 3.5)
mz (5.5, 5.5)
mz (5.5, 7.5)
mz (6.5, 0.5)
mz (6.5, 2.5)
mz (6.5, 4.5)
mz (6.5, 6.5)
mz (7.5, 1.5)
mz (7.5, 3.5)
mz (7.5, 5.5)
mz (7.5, 7.5)

--------          1
mzz (0.5, 0) (0, 0)
mx (0.5, 1)
mzz (0, 2) (0.5, 2)
mx (0.5, 3)
mzz (0, 4) (0.5, 4)
mx (0.5, 5)
mzz (0.5, 6) (0, 6)
mx (0.5, 7)
mzz (0, 8) (0.5, 8)
mx (1.5, 0)
mzz (1, 1) (1.5, 1)
mx (1.5, 2)
mzz (1, 3) (1.5, 3)
mx (1.5, 4)
mzz (1.5, 5) (1, 5)
mx (1.5, 6)
mzz (1, 7) (1.5, 7)
mx (1.5, 8)
mzz (2, 0) (2.5, 0)
mx (2.5, 1)
mzz (2.5, 2) (2, 2)
mx (2.5, 3)
mzz (2, 4) (2.5, 4)
mx (2.5, 5)
mzz (2, 6) (2.5, 6)
mx (2.5, 7)
mzz (2.5, 8) (2, 8)
mx (3.5, 0)
mzz (3, 1) (3.5, 1)
mx (3.5, 2)
mzz (3, 3) (3.5, 3)
mx (3.5, 4)
mzz (3.5, 5) (3, 5)
mx (3.5, 6)
mzz (3, 7) (3.5, 7)
mx (3.5, 8)
mzz (4, 0) (4.5, 0)
mx (4.5, 1)
mzz (4.5, 2) (4, 2)
mx (4.5, 3)
mzz (4, 4) (4.5, 4)
mx (4.5, 5)
mzz (4, 6) (4.5, 6)
mx (4.5, 7)
mzz (4.5, 8) (4, 8)
mx (5.5, 0)
mzz (5.5, 1) (5, 1)
mx (5.5, 2)
mzz (5, 3) (5.5, 3)
mx (5.5, 4)
mzz (5, 5) (5.5, 5)
mx (5.5, 6)
mzz (5.5, 7) (5, 7)
mx (5.5, 8)
mzz (6.5, 0) (6, 0)
mx (6.5, 1)
mzz (6, 2) (6.5, 2)
mx (6.5, 3)
mzz (6, 4) (6.5, 4)
mx (6.5, 5)
mzz (6, 6) (6.5, 6)
mx (6.5, 7)
mzz (6, 8) (6.5, 8)
mx (7.5, 0)
mzz (7, 1) (7.5, 1)
mx (7.5, 2)
mzz (7.5, 3) (7, 3)
mx (7.5, 4)
mzz (7, 5) (7.5, 5)
mx (7.5, 6)
mzz (7, 7) (7.5, 7)
mx (7.5, 8)

--------          2
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)
mxx (0.5, 2.5) (0.5, 2)
mzz (1, 3) (0.5, 3)
mxx (0.5, 4.5) (0.5, 4)
mzz (0.5, 5) (1, 5)
mxx (0.5, 6.5) (0.5, 6)
mzz (1, 7) (0.5, 7)
mzz (1.5, 0) (2, 0)           @det1218
mxx (1.5, 1.5) (1.5, 1)
mzz (1.5, 2) (2, 2)
mxx (1.5, 3.5) (1.5, 3)
mzz (1.5, 4) (2, 4)
mxx (1.5, 5) (1.5, 5.5)
mzz (1.5, 6) (2, 6)
mxx (1.5, 7.5) (1.5, 7)
mzz (1.5, 8) (2, 8)
mxx (2.5, 0.5) (2.5, 0)
mzz (3, 1) (2.5, 1)
mxx (2.5, 2) (2.5, 2.5)
mzz (2.5, 3) (3, 3)
mxx (2.5, 4) (2.5, 4.5)
mzz (2.5, 5) (3, 5)
mxx (2.5, 6.5) (2.5, 6)
mzz (2.5, 7) (3, 7)
mzz (3.5, 0) (4, 0)           @det667
mxx (3.5, 1) (3.5, 1.5)
mzz (3.5, 2) (4, 2)
mxx (3.5, 3) (3.5, 3.5)
mzz (4, 4) (3.5, 4)
mxx (3.5, 5) (3.5, 5.5)
mzz (3.5, 6) (4, 6)
mxx (3.5, 7) (3.5, 7.5)
mzz (3.5, 8) (4, 8)
mxx (4.5, 0.5) (4.5, 0)
mzz (5, 1) (4.5, 1)
mxx (4.5, 2) (4.5, 2.5)
mzz (5, 3) (4.5, 3)
mxx (4.5, 4.5) (4.5, 4)
mzz (5, 5) (4.5, 5)
mxx (4.5, 6.5) (4.5, 6)
mzz (5, 7) (4.5, 7)
mzz (5.5, 0) (6, 0)           @det1242
mxx (5.5, 1) (5.5, 1.5)
mzz (5.5, 2) (6, 2)
mxx (5.5, 3) (5.5, 3.5)
mzz (5.5, 4) (6, 4)
mxx (5.5, 5.5) (5.5, 5)
mzz (6, 6) (5.5, 6)
mxx (5.5, 7) (5.5, 7.5)
mzz (5.5, 8) (6, 8)
mxx (6.5, 0) (6.5, 0.5)
mzz (6.5, 1) (7, 1)
mxx (6.5, 2.5) (6.5, 2)
mzz (6.5, 3) (7, 3)
mxx (6.5, 4.5) (6.5, 4)
mzz (6.5, 5) (7, 5)
mxx (6.5, 6) (6.5, 6.5)
mzz (6.5, 7) (7, 7)
mzz (7.5, 0) (8, 0)           @det671
mxx (7.5, 1.5) (7.5, 1)
mzz (7.5, 2) (8, 2)
mxx (7.5, 3) (7.5, 3.5)
mzz (7.5, 4) (8, 4)
mxx (7.5, 5) (7.5, 5.5)
mzz (7.5, 6) (8, 6)
mxx (7.5, 7.5) (7.5, 7)
mzz (7.5, 8) (8, 8)

--------          3
mz (0, 0.5)
mxx (0, 1.5) (0, 2)           @det231
mx (0.5, 1.5)                 @det231
mz (1, 1.5)
mz (0, 2.5)
mxx (0, 3.5) (0, 4)           @det1336
mx (0.5, 3.5)                 @det1336
mz (1, 3.5)
mz (0, 4.5)
mxx (0, 5.5) (0, 6)           @det306
mx (0.5, 5.5)                 @det306
mz (1, 5.5)
mz (0, 6.5)
mxx (0, 7.5) (0, 8)           @det699
mx (0.5, 7.5)                 @det699
mz (1, 7.5)
mxx (1, 0.5) (1, 1)           @det1131
mx (1.5, 0.5)                 @det1131
mz (2, 0.5)                   @det1218
mxx (1, 2.5) (1, 3)           @det234
mx (1.5, 2.5)                 @det234
mz (2, 2.5)
mxx (1, 4.5) (1, 5)           @det474
mx (1.5, 4.5)                 @det474
mz (2, 4.5)
mxx (1, 6.5) (1, 7)           @det1183
mx (1.5, 6.5)                 @det1183
mz (2, 6.5)
mxx (2, 1.5) (2, 2)           @det53
mx (2.5, 1.5)                 @det53
mz (3, 1.5)
mxx (2, 3.5) (2, 4)           @det726
mx (2.5, 3.5)                 @det726
mz (3, 3.5)
mxx (2, 5.5) (2, 6)           @det254
mx (2.5, 5.5)                 @det254
mz (3, 5.5)
mxx (2, 7.5) (2, 8)           @det1138
mx (2.5, 7.5)                 @det1138
mz (3, 7.5)
mxx (3, 1) (3, 0.5)           @det247
mx (3.5, 0.5)                 @det247
mz (4, 0.5)                   @det667
mxx (3, 2.5) (3, 3)           @det536
mx (3.5, 2.5)                 @det536
mz (4, 2.5)
mxx (3, 4.5) (3, 5)           @det1176
mx (3.5, 4.5)                 @det1176
mz (4, 4.5)
mxx (3, 7) (3, 6.5)           @det676
mx (3.5, 6.5)                 @det676
mz (4, 6.5)
mxx (4, 1.5) (4, 2)           @det69
mx (4.5, 1.5)                 @det69
mz (5, 1.5)
mxx (4, 4) (4, 3.5)           @det988
mx (4.5, 3.5)                 @det988
mz (5, 3.5)
mxx (4, 5.5) (4, 6)           @det260
mx (4.5, 5.5)                 @det260
mz (5, 5.5)
mxx (4, 7.5) (4, 8)           @det28
mx (4.5, 7.5)                 @det28
mz (5, 7.5)
mxx (5, 0.5) (5, 1)           @det945
mx (5.5, 0.5)                 @det945
mz (6, 0.5)                   @det1242
mxx (5, 3) (5, 2.5)           @det1566
mx (5.5, 2.5)                 @det1566
mz (6, 2.5)
mxx (5, 4.5) (5, 5)           @det499
mx (5.5, 4.5)                 @det499
mz (6, 4.5)
mxx (5, 6.5) (5, 7)           @det1548
mx (5.5, 6.5)                 @det1548
mz (6, 6.5)
mxx (6, 1.5) (6, 2)           @det1189
mx (6.5, 1.5)                 @det1189
mz (7, 1.5)
mxx (6, 3.5) (6, 4)           @det1501
mx (6.5, 3.5)                 @det1501
mz (7, 3.5)
mxx (6, 6) (6, 5.5)           @det1505
mx (6.5, 5.5)                 @det1505
mz (7, 5.5)
mxx (6, 7.5) (6, 8)           @det138
mx (6.5, 7.5)                 @det138
mz (7, 7.5)
mxx (7, 0.5) (7, 1)           @det626
mx (7.5, 0.5)                 @det626
mz (8, 0.5)                   @det671
mxx (8, 2) (8, 1.5)           @det1212
mxx (7, 2.5) (7, 3)           @det682
mx (7.5, 2.5)                 @det682
mz (8, 2.5)
mxx (8, 3.5) (8, 4)           @det374
mxx (7, 4.5) (7, 5)           @det51
mx (7.5, 4.5)                 @det51
mz (8, 4.5)
mxx (8, 5.5) (8, 6)           @det861
mxx (7, 6.5) (7, 7)           @det831
mx (7.5, 6.5)                 @det831
mz (8, 6.5)
mxx (8, 7.5) (8, 8)           @det565
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)
mxx (0.5, 2.5) (0.5, 3)
mzz (1, 2) (0.5, 2)
mxx (0.5, 5) (0.5, 4.5)
mzz (1, 4) (0.5, 4)
mxx (0.5, 6.5) (0.5, 7)
mzz (0.5, 6) (1, 6)
mzz (1, 8) (0.5, 8)
mxx (1.5, 1.5) (1.5, 2)
mzz (1.5, 1) (2, 1)
mxx (1.5, 4) (1.5, 3.5)
mzz (2, 3) (1.5, 3)
mxx (1.5, 5.5) (1.5, 6)
mzz (1.5, 5) (2, 5)
mxx (1.5, 7.5) (1.5, 8)
mzz (1.5, 7) (2, 7)
mxx (2.5, 0.5) (2.5, 1)
mzz (2.5, 0) (3, 0)
mxx (2.5, 2.5) (2.5, 3)
mzz (2.5, 2) (3, 2)
mxx (2.5, 4.5) (2.5, 5)
mzz (2.5, 4) (3, 4)
mxx (2.5, 7) (2.5, 6.5)
mzz (3, 6) (2.5, 6)
mzz (2.5, 8) (3, 8)
mxx (3.5, 1.5) (3.5, 2)
mzz (3.5, 1) (4, 1)
mxx (3.5, 3.5) (3.5, 4)
mzz (3.5, 3) (4, 3)
mxx (3.5, 5.5) (3.5, 6)
mzz (3.5, 5) (4, 5)
mxx (3.5, 7.5) (3.5, 8)
mzz (3.5, 7) (4, 7)
mxx (4.5, 0.5) (4.5, 1)
mzz (5, 0) (4.5, 0)
mxx (4.5, 2.5) (4.5, 3)
mzz (4.5, 2) (5, 2)
mxx (4.5, 4.5) (4.5, 5)
mzz (5, 4) (4.5, 4)
mxx (4.5, 6.5) (4.5, 7)
mzz (5, 6) (4.5, 6)
mzz (4.5, 8) (5, 8)
mxx (5.5, 1.5) (5.5, 2)
mzz (5.5, 1) (6, 1)
mxx (5.5, 3.5) (5.5, 4)
mzz (5.5, 3) (6, 3)
mxx (5.5, 5.5) (5.5, 6)
mzz (5.5, 5) (6, 5)
mxx (5.5, 7.5) (5.5, 8)
mzz (5.5, 7) (6, 7)
mxx (6.5, 0.5) (6.5, 1)
mzz (6.5, 0) (7, 0)
mxx (6.5, 2.5) (6.5, 3)
mzz (6.5, 2) (7, 2)
mxx (6.5, 5) (6.5, 4.5)
mzz (7, 4) (6.5, 4)
mxx (6.5, 6.5) (6.5, 7)
mzz (6.5, 6) (7, 6)
mzz (6.5, 8) (7, 8)
mxx (7.5, 2) (7.5, 1.5)
mzz (7.5, 1) (8, 1)
mxx (7.5, 3.5) (7.5, 4)
mzz (7.5, 3) (8, 3)
mxx (7.5, 5.5) (7.5, 6)
mzz (7.5, 5) (8, 5)
mxx (7.5, 8) (7.5, 7.5)
mzz (8, 7) (7.5, 7)

--------          4
mzz (0, 1) (0.5, 1)
mz (0.5, 0.5)                 @det176
mx (0.5, 0)                   @det76
mzz (0, 3) (0.5, 3)
mz (0.5, 2.5)                 @det191
mx (0.5, 2)                   @det231 det543
mzz (0.5, 5) (0, 5)
mz (0.5, 4.5)                 @det216
mx (0.5, 4)                   @det381 det1336
mzz (0, 7) (0.5, 7)
mz (0.5, 6.5)                 @det163
mx (0.5, 6)                   @det297 det306
mx (0.5, 8)                   @det699
mzz (1, 0) (1.5, 0)           @det1218
mzz (1, 2) (1.5, 2)
mz (1.5, 1.5)                 @det180
mx (1.5, 1)                   @det231 det1131
mzz (1.5, 4) (1, 4)
mz (1.5, 3.5)                 @det167
mx (1.5, 3)                   @det234 det1336
mzz (1, 6) (1.5, 6)
mz (1.5, 5.5)                 @det173
mx (1.5, 5)                   @det306 det474
mzz (1, 8) (1.5, 8)
mz (1.5, 7.5)                 @det164
mx (1.5, 7)                   @det699 det1183
mzz (2, 1) (2.5, 1)
mz (2.5, 0.5)                 @det171
mx (2.5, 0)                   @det1131
mzz (2, 3) (2.5, 3)
mz (2.5, 2.5)                 @det165
mx (2.5, 2)                   @det53 det234
mzz (2, 5) (2.5, 5)
mz (2.5, 4.5)                 @det222
mx (2.5, 4)                   @det474 det726
mzz (2.5, 7) (2, 7)
mz (2.5, 6.5)                 @det211
mx (2.5, 6)                   @det254 det1183
mx (2.5, 8)                   @det1138
mzz (3.5, 0) (3, 0)           @det667
mzz (3, 2) (3.5, 2)
mz (3.5, 1.5)                 @det187
mx (3.5, 1)                   @det53 det247
mzz (3, 4) (3.5, 4)
mz (3.5, 3.5)                 @det183
mx (3.5, 3)                   @det536 det726
mzz (3.5, 6) (3, 6)
mz (3.5, 5.5)                 @det217
mx (3.5, 5)                   @det254 det1176
mzz (3, 8) (3.5, 8)
mz (3.5, 7.5)                 @det220
mx (3.5, 7)                   @det676 det1138
mzz (4, 1) (4.5, 1)
mz (4.5, 0.5)                 @det225
mx (4.5, 0)                   @det247
mzz (4.5, 3) (4, 3)
mz (4.5, 2.5)                 @det192
mx (4.5, 2)                   @det69 det536
mzz (4, 5) (4.5, 5)
mz (4.5, 4.5)                 @det196
mx (4.5, 4)                   @det988 det1176
mzz (4, 7) (4.5, 7)
mz (4.5, 6.5)                 @det226
mx (4.5, 6)                   @det260 det676
mx (4.5, 8)                   @det28
mzz (5, 0) (5.5, 0)           @det1242
mzz (5.5, 2) (5, 2)
mz (5.5, 1.5)                 @det160
mx (5.5, 1)                   @det69 det945
mzz (5, 4) (5.5, 4)
mz (5.5, 3.5)                 @det214
mx (5.5, 3)                   @det988 det1566
mzz (5, 6) (5.5, 6)
mz (5.5, 5.5)                 @det170
mx (5.5, 5)                   @det260 det499
mzz (5.5, 8) (5, 8)
mz (5.5, 7.5)                 @det151
mx (5.5, 7)                   @det28 det1548
mzz (6, 1) (6.5, 1)
mz (6.5, 0.5)                 @det143
mx (6.5, 0)                   @det945
mzz (6, 3) (6.5, 3)
mz (6.5, 2.5)                 @det146
mx (6.5, 2)                   @det1189 det1566
mzz (6.5, 5) (6, 5)
mz (6.5, 4.5)                 @det219
mx (6.5, 4)                   @det499 det1501
mzz (6, 7) (6.5, 7)
mz (6.5, 6.5)                 @det223
mx (6.5, 6)                   @det1505 det1548
mx (6.5, 8)                   @det138
mzz (7, 0) (7.5, 0)           @det671
mzz (7.5, 2) (7, 2)
mz (7.5, 1.5)                 @det199
mx (7.5, 1)                   @det626 det1189
mzz (7, 4) (7.5, 4)
mz (7.5, 3.5)                 @det210
mx (7.5, 3)                   @det682 det1501
mzz (7, 6) (7.5, 6)
mz (7.5, 5.5)                 @det190
mx (7.5, 5)                   @det51 det1505
mzz (7.5, 8) (7, 8)
mz (7.5, 7.5)                 @det213
mx (7.5, 7)                   @det138 det831

--------          5
mxx (0, 0.5) (0, 0)           @det76
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)           @det231
mxx (0, 2) (0, 2.5)           @det543
mzz (0, 3.5) (0.5, 3.5)
mxx (1, 3) (1, 3.5)           @det1336
mxx (0, 4) (0, 4.5)           @det381
mzz (0.5, 5.5) (0, 5.5)
mxx (1, 5) (1, 5.5)           @det306
mxx (0, 6.5) (0, 6)           @det297
mzz (0, 7.5) (0.5, 7.5)
mxx (1, 7.5) (1, 7)           @det699
mzz (1, 0.5) (1.5, 0.5)       @det1218
mxx (2, 0) (2, 0.5)           @det1131
mzz (1, 2.5) (1.5, 2.5)
mxx (2, 2) (2, 2.5)           @det234
mzz (1.5, 4.5) (1, 4.5)
mxx (2, 4.5) (2, 4)           @det474
mzz (1, 6.5) (1.5, 6.5)
mxx (2, 6.5) (2, 6)           @det1183
mzz (2, 1.5) (2.5, 1.5)
mxx (3, 1.5) (3, 1)           @det53
mzz (2, 3.5) (2.5, 3.5)
mxx (3, 3.5) (3, 3)           @det726
mzz (2, 5.5) (2.5, 5.5)
mxx (3, 5) (3, 5.5)           @det254
mzz (2.5, 7.5) (2, 7.5)
mxx (3, 7.5) (3, 7)           @det1138
mzz (3.5, 0.5) (3, 0.5)       @det667
mxx (4, 0) (4, 0.5)           @det247
mzz (3, 2.5) (3.5, 2.5)
mxx (4, 2) (4, 2.5)           @det536
mzz (3, 4.5) (3.5, 4.5)
mxx (4, 4.5) (4, 4)           @det1176
mzz (3.5, 6.5) (3, 6.5)
mxx (4, 6) (4, 6.5)           @det676
mzz (4, 1.5) (4.5, 1.5)
mxx (5, 1) (5, 1.5)           @det69
mzz (4.5, 3.5) (4, 3.5)
mxx (5, 3.5) (5, 3)           @det988
mzz (4, 5.5) (4.5, 5.5)
mxx (5, 5.5) (5, 5)           @det260
mzz (4, 7.5) (4.5, 7.5)
mxx (5, 7) (5, 7.5)           @det28
mzz (5, 0.5) (5.5, 0.5)       @det1242
mxx (6, 0) (6, 0.5)           @det945
mzz (5.5, 2.5) (5, 2.5)
mxx (6, 2.5) (6, 2)           @det1566
mzz (5, 4.5) (5.5, 4.5)
mxx (6, 4) (6, 4.5)           @det499
mzz (5, 6.5) (5.5, 6.5)
mxx (6, 6.5) (6, 6)           @det1548
mzz (6, 1.5) (6.5, 1.5)
mxx (7, 1.5) (7, 1)           @det1189
mzz (6, 3.5) (6.5, 3.5)
mxx (7, 3) (7, 3.5)           @det1501
mzz (6.5, 5.5) (6, 5.5)
mxx (7, 5.5) (7, 5)           @det1505
mzz (6, 7.5) (6.5, 7.5)
mxx (7, 7.5) (7, 7)           @det138
mzz (7, 0.5) (7.5, 0.5)       @det671
mxx (8, 0.5) (8, 0)           @det626
mzz (7.5, 2.5) (7, 2.5)
mxx (8, 2.5) (8, 2)           @det682
mzz (7, 4.5) (7.5, 4.5)
mxx (8, 4) (8, 4.5)           @det51
mzz (7, 6.5) (7.5, 6.5)
mxx (8, 6.5) (8, 6)           @det831
mz (0.5, 0.5)                 @det176 det1096
mz (0.5, 2.5)                 @det191 det689
mz (0.5, 4.5)                 @det216 det1313
mz (0.5, 6.5)                 @det154 det163
mz (1.5, 1.5)                 @det180 det1098
mz (1.5, 3.5)                 @det167 det1118
mz (1.5, 5.5)                 @det173 det654
mz (1.5, 7.5)                 @det164 det1161
mz (2.5, 0.5)                 @det171 det1538
mz (2.5, 2.5)                 @det165 det727
mz (2.5, 4.5)                 @det222 det942
mz (2.5, 6.5)                 @det211 det882
mz (3.5, 1.5)                 @det187 det454
mz (3.5, 3.5)                 @det183 det1496
mz (3.5, 5.5)                 @det217 det1529
mz (3.5, 7.5)                 @det220 det419
mz (4.5, 0.5)                 @det225 det1279
mz (4.5, 2.5)                 @det45 det192
mz (4.5, 4.5)                 @det196 det724
mz (4.5, 6.5)                 @det226 det1119
mz (5.5, 1.5)                 @det160 det281
mz (5.5, 3.5)                 @det214 det717
mz (5.5, 5.5)                 @det170 det1312
mz (5.5, 7.5)                 @det151 det919
mz (6.5, 0.5)                 @det143 det1165
mz (6.5, 2.5)                 @det146 det465
mz (6.5, 4.5)                 @det219 det635
mz (6.5, 6.5)                 @det223 det1331
mz (7.5, 1.5)                 @det199 det720
mz (7.5, 3.5)                 @det210 det764
mz (7.5, 5.5)                 @det190 det1001
mz (7.5, 7.5)                 @det213 det1517

--------          6
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)           @det231
mzz (1, 3.5) (0.5, 3.5)
mxx (0, 3.5) (0, 3)           @det1336
mzz (0.5, 5.5) (1, 5.5)
mxx (0, 5.5) (0, 5)           @det306
mzz (1, 7.5) (0.5, 7.5)
mxx (0, 7) (0, 7.5)           @det699
mzz (1.5, 0.5) (2, 0.5)       @det1218
mxx (1, 0.5) (1, 0)           @det1131
mzz (1.5, 2.5) (2, 2.5)
mxx (1, 2) (1, 2.5)           @det234
mzz (1.5, 4.5) (2, 4.5)
mxx (1, 4) (1, 4.5)           @det474
mzz (1.5, 6.5) (2, 6.5)
mxx (1, 6.5) (1, 6)           @det1183
mzz (3, 1.5) (2.5, 1.5)
mxx (2, 1) (2, 1.5)           @det53
mzz (2.5, 3.5) (3, 3.5)
mxx (2, 3.5) (2, 3)           @det726
mzz (2.5, 5.5) (3, 5.5)
mxx (2, 5.5) (2, 5)           @det254
mzz (2.5, 7.5) (3, 7.5)
mxx (2, 7) (2, 7.5)           @det1138
mzz (3.5, 0.5) (4, 0.5)       @det667
mxx (3, 0) (3, 0.5)           @det247
mzz (3.5, 2.5) (4, 2.5)
mxx (3, 2.5) (3, 2)           @det536
mzz (4, 4.5) (3.5, 4.5)
mxx (3, 4.5) (3, 4)           @det1176
mzz (3.5, 6.5) (4, 6.5)
mxx (3, 6) (3, 6.5)           @det676
mzz (5, 1.5) (4.5, 1.5)
mxx (4, 1.5) (4, 1)           @det69
mzz (5, 3.5) (4.5, 3.5)
mxx (4, 3) (4, 3.5)           @det988
mzz (5, 5.5) (4.5, 5.5)
mxx (4, 5) (4, 5.5)           @det260
mzz (5, 7.5) (4.5, 7.5)
mxx (4, 7) (4, 7.5)           @det28
mzz (5.5, 0.5) (6, 0.5)       @det1242
mxx (5, 0) (5, 0.5)           @det945
mzz (5.5, 2.5) (6, 2.5)
mxx (5, 2) (5, 2.5)           @det1566
mzz (5.5, 4.5) (6, 4.5)
mxx (5, 4.5) (5, 4)           @det499
mzz (6, 6.5) (5.5, 6.5)
mxx (5, 6) (5, 6.5)           @det1548
mzz (6.5, 1.5) (7, 1.5)
mxx (6, 1.5) (6, 1)           @det1189
mzz (6.5, 3.5) (7, 3.5)
mxx (6, 3.5) (6, 3)           @det1501
mzz (6.5, 5.5) (7, 5.5)
mxx (6, 5) (6, 5.5)           @det1505
mzz (6.5, 7.5) (7, 7.5)
mxx (6, 7.5) (6, 7)           @det138
mzz (7.5, 0.5) (8, 0.5)       @det671
mxx (7, 0.5) (7, 0)           @det626
mxx (8, 1.5) (8, 1)           @det1212
mzz (7.5, 2.5) (8, 2.5)
mxx (7, 2) (7, 2.5)           @det682
mxx (8, 3) (8, 3.5)           @det374
mzz (7.5, 4.5) (8, 4.5)
mxx (7, 4.5) (7, 4)           @det51
mxx (8, 5) (8, 5.5)           @det861
mzz (7.5, 6.5) (8, 6.5)
mxx (7, 6.5) (7, 6)           @det831
mxx (8, 7) (8, 7.5)           @det565
mzz (0.5, 0) (0, 0)           @det1096
mx (0.5, 1)                   @det231 det1131
mzz (0, 2) (0.5, 2)           @det689
mx (0.5, 3)                   @det234 det1336
mzz (0, 4) (0.5, 4)           @det1313
mx (0.5, 5)                   @det306 det474
mzz (0.5, 6) (0, 6)           @det154
mx (0.5, 7)                   @det699 det1183
mzz (0, 8) (0.5, 8)           @det753
mx (1.5, 0)                   @det1131
mzz (1, 1) (1.5, 1)           @det1098
mx (1.5, 2)                   @det53 det234
mzz (1, 3) (1.5, 3)           @det1118
mx (1.5, 4)                   @det474 det726
mzz (1.5, 5) (1, 5)           @det654
mx (1.5, 6)                   @det254 det1183
mzz (1, 7) (1.5, 7)           @det1161
mx (1.5, 8)                   @det1138
mzz (2, 0) (2.5, 0)           @det1538
mx (2.5, 1)                   @det53 det247
mzz (2.5, 2) (2, 2)           @det727
mx (2.5, 3)                   @det536 det726
mzz (2, 4) (2.5, 4)           @det942
mx (2.5, 5)                   @det254 det1176
mzz (2, 6) (2.5, 6)           @det882
mx (2.5, 7)                   @det676 det1138
mzz (2.5, 8) (2, 8)           @det137
mx (3.5, 0)                   @det247
mzz (3, 1) (3.5, 1)           @det454
mx (3.5, 2)                   @det69 det536
mzz (3, 3) (3.5, 3)           @det1496
mx (3.5, 4)                   @det988 det1176
mzz (3.5, 5) (3, 5)           @det1529
mx (3.5, 6)                   @det260 det676
mzz (3, 7) (3.5, 7)           @det419
mx (3.5, 8)                   @det28
mzz (4, 0) (4.5, 0)           @det1279
mx (4.5, 1)                   @det69 det945
mzz (4.5, 2) (4, 2)           @det45
mx (4.5, 3)                   @det988 det1566
mzz (4, 4) (4.5, 4)           @det724
mx (4.5, 5)                   @det260 det499
mzz (4, 6) (4.5, 6)           @det1119
mx (4.5, 7)                   @det28 det1548
mzz (4.5, 8) (4, 8)           @det664
mx (5.5, 0)                   @det945
mzz (5.5, 1) (5, 1)           @det281
mx (5.5, 2)                   @det1189 det1566
mzz (5, 3) (5.5, 3)           @det717
mx (5.5, 4)                   @det499 det1501
mzz (5, 5) (5.5, 5)           @det1312
mx (5.5, 6)                   @det1505 det1548
mzz (5.5, 7) (5, 7)           @det919
mx (5.5, 8)                   @det138
mzz (6.5, 0) (6, 0)           @det1165
mx (6.5, 1)                   @det626 det1189
mzz (6, 2) (6.5, 2)           @det465
mx (6.5, 3)                   @det682 det1501
mzz (6, 4) (6.5, 4)           @det635
mx (6.5, 5)                   @det51 det1505
mzz (6, 6) (6.5, 6)           @det1331
mx (6.5, 7)                   @det138 det831
mzz (6, 8) (6.5, 8)           @det279
mx (7.5, 0)                   @det626
mzz (7, 1) (7.5, 1)           @det720
mx (7.5, 2)                   @det682 det1212
mzz (7.5, 3) (7, 3)           @det764
mx (7.5, 4)                   @det51 det374
mzz (7, 5) (7.5, 5)           @det1001
mx (7.5, 6)                   @det831 det861
mzz (7, 7) (7.5, 7)           @det1517
mx (7.5, 8)                   @det565

--------          7
mxx (0, 1) (0, 0.5)           @det76
mxx (1, 1.5) (1, 2)           @det231
mx (0.5, 1.5)                 @det423
mz (0, 1.5)                   @det689
mxx (0, 2.5) (0, 3)           @det543
mxx (1, 3.5) (1, 4)           @det1336
mx (0.5, 3.5)                 @det356
mz (0, 3.5)                   @det1313
mxx (0, 4.5) (0, 5)           @det381
mxx (1, 6) (1, 5.5)           @det306
mx (0.5, 5.5)                 @det397
mz (0, 5.5)                   @det154
mxx (0, 7) (0, 6.5)           @det297
mxx (1, 7.5) (1, 8)           @det699
mx (0.5, 7.5)                 @det331
mz (0, 7.5)                   @det753
mxx (2, 0.5) (2, 1)           @det1131
mx (1.5, 0.5)                 @det385
mz (1, 0.5)                   @det1096 det1098 det1218
mxx (2, 3) (2, 2.5)           @det234
mx (1.5, 2.5)                 @det359
mz (1, 2.5)                   @det689 det1118
mxx (2, 4.5) (2, 5)           @det474
mx (1.5, 4.5)                 @det329
mz (1, 4.5)                   @det654 det1313
mxx (2, 6.5) (2, 7)           @det1183
mx (1.5, 6.5)                 @det362
mz (1, 6.5)                   @det154 det1161
mxx (3, 1.5) (3, 2)           @det53
mx (2.5, 1.5)                 @det365
mz (2, 1.5)                   @det727 det1098
mxx (3, 3.5) (3, 4)           @det726
mx (2.5, 3.5)                 @det338
mz (2, 3.5)                   @det942 det1118
mxx (3, 5.5) (3, 6)           @det254
mx (2.5, 5.5)                 @det319
mz (2, 5.5)                   @det654 det882
mxx (3, 7.5) (3, 8)           @det1138
mx (2.5, 7.5)                 @det387
mz (2, 7.5)                   @det137 det1161
mxx (4, 0.5) (4, 1)           @det247
mx (3.5, 0.5)                 @det414
mz (3, 0.5)                   @det454 det667 det1538
mxx (4, 2.5) (4, 3)           @det536
mx (3.5, 2.5)                 @det378
mz (3, 2.5)                   @det727 det1496
mxx (4, 4.5) (4, 5)           @det1176
mx (3.5, 4.5)                 @det349
mz (3, 4.5)                   @det942 det1529
mxx (4, 6.5) (4, 7)           @det676
mx (3.5, 6.5)                 @det321
mz (3, 6.5)                   @det419 det882
mxx (5, 1.5) (5, 2)           @det69
mx (4.5, 1.5)                 @det421
mz (4, 1.5)                   @det45 det454
mxx (5, 3.5) (5, 4)           @det988
mx (4.5, 3.5)                 @det431
mz (4, 3.5)                   @det724 det1496
mxx (5, 5.5) (5, 6)           @det260
mx (4.5, 5.5)                 @det389
mz (4, 5.5)                   @det1119 det1529
mxx (5, 7.5) (5, 8)           @det28
mx (4.5, 7.5)                 @det330
mz (4, 7.5)                   @det419 det664
mxx (6, 1) (6, 0.5)           @det945
mx (5.5, 0.5)                 @det347
mz (5, 0.5)                   @det281 det1242 det1279
mxx (6, 2.5) (6, 3)           @det1566
mx (5.5, 2.5)                 @det405
mz (5, 2.5)                   @det45 det717
mxx (6, 4.5) (6, 5)           @det499
mx (5.5, 4.5)                 @det409
mz (5, 4.5)                   @det724 det1312
mxx (6, 6.5) (6, 7)           @det1548
mx (5.5, 6.5)                 @det403
mz (5, 6.5)                   @det919 det1119
mxx (7, 1.5) (7, 2)           @det1189
mx (6.5, 1.5)                 @det373
mz (6, 1.5)                   @det281 det465
mxx (7, 4) (7, 3.5)           @det1501
mx (6.5, 3.5)                 @det323
mz (6, 3.5)                   @det635 det717
mxx (7, 5.5) (7, 6)           @det1505
mx (6.5, 5.5)                 @det326
mz (6, 5.5)                   @det1312 det1331
mxx (7, 7.5) (7, 8)           @det138
mx (6.5, 7.5)                 @det395
mz (6, 7.5)                   @det279 det919
mxx (8, 0.5) (8, 1)           @det626
mx (7.5, 0.5)                 @det398
mz (7, 0.5)                   @det671 det720 det1165
mz (8, 1.5)                   @det720
mxx (8, 2.5) (8, 3)           @det682
mx (7.5, 2.5)                 @det415
mz (7, 2.5)                   @det465 det764
mz (8, 3.5)                   @det764
mxx (8, 4.5) (8, 5)           @det51
mx (7.5, 4.5)                 @det369
mz (7, 4.5)                   @det635 det1001
mz (8, 5.5)                   @det1001
mxx (8, 7) (8, 6.5)           @det831
mx (7.5, 6.5)                 @det351
mz (7, 6.5)                   @det1331 det1517
mz (8, 7.5)                   @det1517
mxx (0.5, 0.5) (0.5, 0)       @det76 det1131
mzz (1, 1) (0.5, 1)           @det1096
mxx (0.5, 2.5) (0.5, 2)       @det234 det543
mzz (1, 3) (0.5, 3)           @det689
mxx (0.5, 4.5) (0.5, 4)       @det381 det474
mzz (0.5, 5) (1, 5)           @det1313
mxx (0.5, 6.5) (0.5, 6)       @det297 det1183
mzz (1, 7) (0.5, 7)           @det154
mzz (1.5, 0) (2, 0)           @det96 det1218
mxx (1.5, 1.5) (1.5, 1)       @det53 det231
mzz (1.5, 2) (2, 2)           @det1098
mxx (1.5, 3.5) (1.5, 3)       @det726 det1336
mzz (1.5, 4) (2, 4)           @det1118
mxx (1.5, 5) (1.5, 5.5)       @det254 det306
mzz (1.5, 6) (2, 6)           @det654
mxx (1.5, 7.5) (1.5, 7)       @det699 det1138
mzz (1.5, 8) (2, 8)           @det1161
mxx (2.5, 0.5) (2.5, 0)       @det247 det1131
mzz (3, 1) (2.5, 1)           @det1538
mxx (2.5, 2) (2.5, 2.5)       @det234 det536
mzz (2.5, 3) (3, 3)           @det727
mxx (2.5, 4) (2.5, 4.5)       @det474 det1176
mzz (2.5, 5) (3, 5)           @det942
mxx (2.5, 6.5) (2.5, 6)       @det676 det1183
mzz (2.5, 7) (3, 7)           @det882
mzz (3.5, 0) (4, 0)           @det667 det1323
mxx (3.5, 1) (3.5, 1.5)       @det53 det69
mzz (3.5, 2) (4, 2)           @det454
mxx (3.5, 3) (3.5, 3.5)       @det726 det988
mzz (4, 4) (3.5, 4)           @det1496
mxx (3.5, 5) (3.5, 5.5)       @det254 det260
mzz (3.5, 6) (4, 6)           @det1529
mxx (3.5, 7) (3.5, 7.5)       @det28 det1138
mzz (3.5, 8) (4, 8)           @det419
mxx (4.5, 0.5) (4.5, 0)       @det247 det945
mzz (5, 1) (4.5, 1)           @det1279
mxx (4.5, 2) (4.5, 2.5)       @det536 det1566
mzz (5, 3) (4.5, 3)           @det45
mxx (4.5, 4.5) (4.5, 4)       @det499 det1176
mzz (5, 5) (4.5, 5)           @det724
mxx (4.5, 6.5) (4.5, 6)       @det676 det1548
mzz (5, 7) (4.5, 7)           @det1119
mzz (5.5, 0) (6, 0)           @det1242 det1571
mxx (5.5, 1) (5.5, 1.5)       @det69 det1189
mzz (5.5, 2) (6, 2)           @det281
mxx (5.5, 3) (5.5, 3.5)       @det988 det1501
mzz (5.5, 4) (6, 4)           @det717
mxx (5.5, 5.5) (5.5, 5)       @det260 det1505
mzz (6, 6) (5.5, 6)           @det1312
mxx (5.5, 7) (5.5, 7.5)       @det28 det138
mzz (5.5, 8) (6, 8)           @det919
mxx (6.5, 0) (6.5, 0.5)       @det626 det945
mzz (6.5, 1) (7, 1)           @det1165
mxx (6.5, 2.5) (6.5, 2)       @det682 det1566
mzz (6.5, 3) (7, 3)           @det465
mxx (6.5, 4.5) (6.5, 4)       @det51 det499
mzz (6.5, 5) (7, 5)           @det635
mxx (6.5, 6) (6.5, 6.5)       @det831 det1548
mzz (6.5, 7) (7, 7)           @det1331
mzz (7.5, 0) (8, 0)           @det238 det671
mxx (7.5, 1.5) (7.5, 1)       @det1189 det1212
mzz (7.5, 2) (8, 2)           @det720
mxx (7.5, 3) (7.5, 3.5)       @det374 det1501
mzz (7.5, 4) (8, 4)           @det764
mxx (7.5, 5) (7.5, 5.5)       @det861 det1505
mzz (7.5, 6) (8, 6)           @det1001
mxx (7.5, 7.5) (7.5, 7)       @det138 det565
mzz (7.5, 8) (8, 8)           @det1517

--------          8
mz (0, 0.5)                   @det1096
mxx (0, 1.5) (0, 2)           @det231 det1261
mx (0.5, 1.5)                 @det423 det1261
mz (1, 1.5)                   @det1096 det1098
mz (0, 2.5)                   @det689
mxx (0, 3.5) (0, 4)           @det1336 det1411
mx (0.5, 3.5)                 @det356 det1411
mz (1, 3.5)                   @det689 det1118
mz (0, 4.5)                   @det1313
mxx (0, 5.5) (0, 6)           @det306 det1060
mx (0.5, 5.5)                 @det397 det1060
mz (1, 5.5)                   @det654 det1313
mz (0, 6.5)                   @det154
mxx (0, 7.5) (0, 8)           @det699 det1341
mx (0.5, 7.5)                 @det331 det1341
mz (1, 7.5)                   @det154 det1161
mxx (1, 0.5) (1, 1)           @det1111 det1131
mx (1.5, 0.5)                 @det385 det1111
mz (2, 0.5)                   @det96 det1538
mxx (1, 2.5) (1, 3)           @det234 det832
mx (1.5, 2.5)                 @det359 det832
mz (2, 2.5)                   @det727 det1098
mxx (1, 4.5) (1, 5)           @det310 det474
mx (1.5, 4.5)                 @det310 det329
mz (2, 4.5)                   @det942 det1118
mxx (1, 6.5) (1, 7)           @det284 det1183
mx (1.5, 6.5)                 @det284 det362
mz (2, 6.5)                   @det654 det882
mxx (2, 1.5) (2, 2)           @det53 det1535
mx (2.5, 1.5)                 @det365 det1535
mz (3, 1.5)                   @det454 det1538
mxx (2, 3.5) (2, 4)           @det726 det1114
mx (2.5, 3.5)                 @det338 det1114
mz (3, 3.5)                   @det727 det1496
mxx (2, 5.5) (2, 6)           @det254 det1115
mx (2.5, 5.5)                 @det319 det1115
mz (3, 5.5)                   @det942 det1529
mxx (2, 7.5) (2, 8)           @det1095 det1138
mx (2.5, 7.5)                 @det387 det1095
mz (3, 7.5)                   @det419 det882
mxx (3, 1) (3, 0.5)           @det247 det944
mx (3.5, 0.5)                 @det414 det944
mz (4, 0.5)                   @det1279 det1323
mxx (3, 2.5) (3, 3)           @det536 det941
mx (3.5, 2.5)                 @det378 det941
mz (4, 2.5)                   @det45 det454
mxx (3, 4.5) (3, 5)           @det1176 det1271
mx (3.5, 4.5)                 @det349 det1271
mz (4, 4.5)                   @det724 det1496
mxx (3, 7) (3, 6.5)           @det412 det676
mx (3.5, 6.5)                 @det321 det412
mz (4, 6.5)                   @det1119 det1529
mxx (4, 1.5) (4, 2)           @det69 det662
mx (4.5, 1.5)                 @det421 det662
mz (5, 1.5)                   @det281 det1279
mxx (4, 4) (4, 3.5)           @det988 det1026
mx (4.5, 3.5)                 @det431 det1026
mz (5, 3.5)                   @det45 det717
mxx (4, 5.5) (4, 6)           @det260 det890
mx (4.5, 5.5)                 @det389 det890
mz (5, 5.5)                   @det724 det1312
mxx (4, 7.5) (4, 8)           @det28 det471
mx (4.5, 7.5)                 @det330 det471
mz (5, 7.5)                   @det919 det1119
mxx (5, 0.5) (5, 1)           @det65 det945
mx (5.5, 0.5)                 @det65 det347
mz (6, 0.5)                   @det1165 det1571
mxx (5, 3) (5, 2.5)           @det806 det1566
mx (5.5, 2.5)                 @det405 det806
mz (6, 2.5)                   @det281 det465
mxx (5, 4.5) (5, 5)           @det499 det1563
mx (5.5, 4.5)                 @det409 det1563
mz (6, 4.5)                   @det635 det717
mxx (5, 6.5) (5, 7)           @det445 det1548
mx (5.5, 6.5)                 @det403 det445
mz (6, 6.5)                   @det1312 det1331
mxx (6, 1.5) (6, 2)           @det1107 det1189
mx (6.5, 1.5)                 @det373 det1107
mz (7, 1.5)                   @det720 det1165
mxx (6, 3.5) (6, 4)           @det79 det1501
mx (6.5, 3.5)                 @det79 det323
mz (7, 3.5)                   @det465 det764
mxx (6, 6) (6, 5.5)           @det1330 det1505
mx (6.5, 5.5)                 @det326 det1330
mz (7, 5.5)                   @det635 det1001
mxx (6, 7.5) (6, 8)           @det138 det500
mx (6.5, 7.5)                 @det395 det500
mz (7, 7.5)                   @det1331 det1517
mxx (7, 0.5) (7, 1)           @det301 det626
mx (7.5, 0.5)                 @det301 det398
mz (8, 0.5)                   @det238
mxx (8, 2) (8, 1.5)           @det504 det1212
mxx (7, 2.5) (7, 3)           @det682 det1319
mx (7.5, 2.5)                 @det415 det1319
mz (8, 2.5)                   @det720
mxx (8, 3.5) (8, 4)           @det318 det374
mxx (7, 4.5) (7, 5)           @det51 det1304
mx (7.5, 4.5)                 @det369 det1304
mz (8, 4.5)                   @det764
mxx (8, 5.5) (8, 6)           @det712 det861
mxx (7, 6.5) (7, 7)           @det755 det831
mx (7.5, 6.5)                 @det351 det755
mz (8, 6.5)                   @det1001
mxx (8, 7.5) (8, 8)           @det565 det1227
mxx (0.5, 0.5) (0.5, 1)       @det76 det1131
mzz (1, 0) (0.5, 0)           @det1096
mxx (0.5, 2.5) (0.5, 3)       @det234 det543
mzz (1, 2) (0.5, 2)           @det689
mxx (0.5, 5) (0.5, 4.5)       @det381 det474
mzz (1, 4) (0.5, 4)           @det1313
mxx (0.5, 6.5) (0.5, 7)       @det297 det1183
mzz (0.5, 6) (1, 6)           @det154
mzz (1, 8) (0.5, 8)           @det753
mxx (1.5, 1.5) (1.5, 2)       @det53 det231
mzz (1.5, 1) (2, 1)           @det1098
mxx (1.5, 4) (1.5, 3.5)       @det726 det1336
mzz (2, 3) (1.5, 3)           @det1118
mxx (1.5, 5.5) (1.5, 6)       @det254 det306
mzz (1.5, 5) (2, 5)           @det654
mxx (1.5, 7.5) (1.5, 8)       @det699 det1138
mzz (1.5, 7) (2, 7)           @det1161
mxx (2.5, 0.5) (2.5, 1)       @det247 det1131
mzz (2.5, 0) (3, 0)           @det1538
mxx (2.5, 2.5) (2.5, 3)       @det234 det536
mzz (2.5, 2) (3, 2)           @det727
mxx (2.5, 4.5) (2.5, 5)       @det474 det1176
mzz (2.5, 4) (3, 4)           @det942
mxx (2.5, 7) (2.5, 6.5)       @det676 det1183
mzz (3, 6) (2.5, 6)           @det882
mzz (2.5, 8) (3, 8)           @det137
mxx (3.5, 1.5) (3.5, 2)       @det53 det69
mzz (3.5, 1) (4, 1)           @det454
mxx (3.5, 3.5) (3.5, 4)       @det726 det988
mzz (3.5, 3) (4, 3)           @det1496
mxx (3.5, 5.5) (3.5, 6)       @det254 det260
mzz (3.5, 5) (4, 5)           @det1529
mxx (3.5, 7.5) (3.5, 8)       @det28 det1138
mzz (3.5, 7) (4, 7)           @det419
mxx (4.5, 0.5) (4.5, 1)       @det247 det945
mzz (5, 0) (4.5, 0)           @det1279
mxx (4.5, 2.5) (4.5, 3)       @det536 det1566
mzz (4.5, 2) (5, 2)           @det45
mxx (4.5, 4.5) (4.5, 5)       @det499 det1176
mzz (5, 4) (4.5, 4)           @det724
mxx (4.5, 6.5) (4.5, 7)       @det676 det1548
mzz (5, 6) (4.5, 6)           @det1119
mzz (4.5, 8) (5, 8)           @det664
mxx (5.5, 1.5) (5.5, 2)       @det69 det1189
mzz (5.5, 1) (6, 1)           @det281
mxx (5.5, 3.5) (5.5, 4)       @det988 det1501
mzz (5.5, 3) (6, 3)           @det717
mxx (5.5, 5.5) (5.5, 6)       @det260 det1505
mzz (5.5, 5) (6, 5)           @det1312
mxx (5.5, 7.5) (5.5, 8)       @det28 det138
mzz (5.5, 7) (6, 7)           @det919
mxx (6.5, 0.5) (6.5, 1)       @det626 det945
mzz (6.5, 0) (7, 0)           @det1165
mxx (6.5, 2.5) (6.5, 3)       @det682 det1566
mzz (6.5, 2) (7, 2)           @det465
mxx (6.5, 5) (6.5, 4.5)       @det51 det499
mzz (7, 4) (6.5, 4)           @det635
mxx (6.5, 6.5) (6.5, 7)       @det831 det1548
mzz (6.5, 6) (7, 6)           @det1331
mzz (6.5, 8) (7, 8)           @det279
mxx (7.5, 2) (7.5, 1.5)       @det1189 det1212
mzz (7.5, 1) (8, 1)           @det720
mxx (7.5, 3.5) (7.5, 4)       @det374 det1501
mzz (7.5, 3) (8, 3)           @det764
mxx (7.5, 5.5) (7.5, 6)       @det861 det1505
mzz (7.5, 5) (8, 5)           @det1001
mxx (7.5, 8) (7.5, 7.5)       @det138 det565
mzz (8, 7) (7.5, 7)           @det1517

--------          9
mzz (0, 1) (0.5, 1)           @det1096
mz (0.5, 0.5)                 @det572
mx (0.5, 0)                   @det1131 det1586
mzz (0, 3) (0.5, 3)           @det689
mz (0.5, 2.5)                 @det538
mx (0.5, 2)                   @det231 det234 det1261 det1557
mzz (0.5, 5) (0, 5)           @det1313
mz (0.5, 4.5)                 @det576
mx (0.5, 4)                   @det474 det707 det1336 det1411
mzz (0, 7) (0.5, 7)           @det154
mz (0.5, 6.5)                 @det552
mx (0.5, 6)                   @det306 det1060 det1183 det1274
mx (0.5, 8)                   @det699 det1341
mzz (1, 0) (1.5, 0)           @det96 det1218
mzz (1, 2) (1.5, 2)           @det1098
mz (1.5, 1.5)                 @det574
mx (1.5, 1)                   @det53 det1111 det1131 det1261
mzz (1.5, 4) (1, 4)           @det1118
mz (1.5, 3.5)                 @det522
mx (1.5, 3)                   @det234 det726 det832 det1411
mzz (1, 6) (1.5, 6)           @det654
mz (1.5, 5.5)                 @det526
mx (1.5, 5)                   @det254 det310 det474 det1060
mzz (1, 8) (1.5, 8)           @det1161
mz (1.5, 7.5)                 @det561
mx (1.5, 7)                   @det284 det1138 det1183 det1341
mzz (2, 1) (2.5, 1)           @det1538
mz (2.5, 0.5)                 @det569
mx (2.5, 0)                   @det247 det1111
mzz (2, 3) (2.5, 3)           @det727
mz (2.5, 2.5)                 @det563
mx (2.5, 2)                   @det53 det536 det832 det1535
mzz (2, 5) (2.5, 5)           @det942
mz (2.5, 4.5)                 @det530
mx (2.5, 4)                   @det310 det726 det1114 det1176
mzz (2.5, 7) (2, 7)           @det882
mz (2.5, 6.5)                 @det517
mx (2.5, 6)                   @det254 det284 det676 det1115
mx (2.5, 8)                   @det1095 det1138
mzz (3.5, 0) (3, 0)           @det667 det1323
mzz (3, 2) (3.5, 2)           @det454
mz (3.5, 1.5)                 @det580
mx (3.5, 1)                   @det69 det247 det944 det1535
mzz (3, 4) (3.5, 4)           @det1496
mz (3.5, 3.5)                 @det575
mx (3.5, 3)                   @det536 det941 det988 det1114
mzz (3.5, 6) (3, 6)           @det1529
mz (3.5, 5.5)                 @det568
mx (3.5, 5)                   @det260 det1115 det1176 det1271
mzz (3, 8) (3.5, 8)           @det419
mz (3.5, 7.5)                 @det527
mx (3.5, 7)                   @det28 det412 det676 det1095
mzz (4, 1) (4.5, 1)           @det1279
mz (4.5, 0.5)                 @det540
mx (4.5, 0)                   @det944 det945
mzz (4.5, 3) (4, 3)           @det45
mz (4.5, 2.5)                 @det583
mx (4.5, 2)                   @det69 det662 det941 det1566
mzz (4, 5) (4.5, 5)           @det724
mz (4.5, 4.5)                 @det505
mx (4.5, 4)                   @det499 det988 det1026 det1271
mzz (4, 7) (4.5, 7)           @det1119
mz (4.5, 6.5)                 @det541
mx (4.5, 6)                   @det260 det412 det890 det1548
mx (4.5, 8)                   @det28 det471
mzz (5, 0) (5.5, 0)           @det1242 det1571
mzz (5.5, 2) (5, 2)           @det281
mz (5.5, 1.5)                 @det601
mx (5.5, 1)                   @det65 det662 det945 det1189
mzz (5, 4) (5.5, 4)           @det717
mz (5.5, 3.5)                 @det521
mx (5.5, 3)                   @det806 det1026 det1501 det1566
mzz (5, 6) (5.5, 6)           @det1312
mz (5.5, 5.5)                 @det525
mx (5.5, 5)                   @det499 det890 det1505 det1563
mzz (5.5, 8) (5, 8)           @det919
mz (5.5, 7.5)                 @det592
mx (5.5, 7)                   @det138 det445 det471 det1548
mzz (6, 1) (6.5, 1)           @det1165
mz (6.5, 0.5)                 @det579
mx (6.5, 0)                   @det65 det626
mzz (6, 3) (6.5, 3)           @det465
mz (6.5, 2.5)                 @det585
mx (6.5, 2)                   @det682 det806 det1107 det1189
mzz (6.5, 5) (6, 5)           @det635
mz (6.5, 4.5)                 @det529
mx (6.5, 4)                   @det51 det79 det1501 det1563
mzz (6, 7) (6.5, 7)           @det1331
mz (6.5, 6.5)                 @det533
mx (6.5, 6)                   @det445 det831 det1330 det1505
mx (6.5, 8)                   @det138 det500
mzz (7, 0) (7.5, 0)           @det238 det671
mzz (7.5, 2) (7, 2)           @det720
mz (7.5, 1.5)                 @det506
mx (7.5, 1)                   @det301 det626 det1107 det1212
mzz (7, 4) (7.5, 4)           @det764
mz (7.5, 3.5)                 @det554
mx (7.5, 3)                   @det79 det374 det682 det1319
mzz (7, 6) (7.5, 6)           @det1001
mz (7.5, 5.5)                 @det578
mx (7.5, 5)                   @det51 det861 det1304 det1330
mzz (7.5, 8) (7, 8)           @det1517
mz (7.5, 7.5)                 @det520
mx (7.5, 7)                   @det500 det565 det755 det831

--------         10
mxx (0, 0.5) (0, 0)           @det76 det1586
mzz (0, 1.5) (0.5, 1.5)       @det689 det1096
mxx (1, 1) (1, 1.5)           @det231 det1261
mxx (0, 2) (0, 2.5)           @det543 det1557
mzz (0, 3.5) (0.5, 3.5)       @det689 det1313
mxx (1, 3) (1, 3.5)           @det1336 det1411
mxx (0, 4) (0, 4.5)           @det381 det707
mzz (0.5, 5.5) (0, 5.5)       @det154 det1313
mxx (1, 5) (1, 5.5)           @det306 det1060
mxx (0, 6.5) (0, 6)           @det297 det1274
mzz (0, 7.5) (0.5, 7.5)       @det154 det753
mxx (1, 7.5) (1, 7)           @det699 det1341
mzz (1, 0.5) (1.5, 0.5)       @det96 det1098
mxx (2, 0) (2, 0.5)           @det1111 det1131
mzz (1, 2.5) (1.5, 2.5)       @det1098 det1118
mxx (2, 2) (2, 2.5)           @det234 det832
mzz (1.5, 4.5) (1, 4.5)       @det654 det1118
mxx (2, 4.5) (2, 4)           @det310 det474
mzz (1, 6.5) (1.5, 6.5)       @det654 det1161
mxx (2, 6.5) (2, 6)           @det284 det1183
mzz (2, 1.5) (2.5, 1.5)       @det727 det1538
mxx (3, 1.5) (3, 1)           @det53 det1535
mzz (2, 3.5) (2.5, 3.5)       @det727 det942
mxx (3, 3.5) (3, 3)           @det726 det1114
mzz (2, 5.5) (2.5, 5.5)       @det882 det942
mxx (3, 5) (3, 5.5)           @det254 det1115
mzz (2.5, 7.5) (2, 7.5)       @det137 det882
mxx (3, 7.5) (3, 7)           @det1095 det1138
mzz (3.5, 0.5) (3, 0.5)       @det454 det1323
mxx (4, 0) (4, 0.5)           @det247 det944
mzz (3, 2.5) (3.5, 2.5)       @det454 det1496
mxx (4, 2) (4, 2.5)           @det536 det941
mzz (3, 4.5) (3.5, 4.5)       @det1496 det1529
mxx (4, 4.5) (4, 4)           @det1176 det1271
mzz (3.5, 6.5) (3, 6.5)       @det419 det1529
mxx (4, 6) (4, 6.5)           @det412 det676
mzz (4, 1.5) (4.5, 1.5)       @det45 det1279
mxx (5, 1) (5, 1.5)           @det69 det662
mzz (4.5, 3.5) (4, 3.5)       @det45 det724
mxx (5, 3.5) (5, 3)           @det988 det1026
mzz (4, 5.5) (4.5, 5.5)       @det724 det1119
mxx (5, 5.5) (5, 5)           @det260 det890
mzz (4, 7.5) (4.5, 7.5)       @det664 det1119
mxx (5, 7) (5, 7.5)           @det28 det471
mzz (5, 0.5) (5.5, 0.5)       @det281 det1571
mxx (6, 0) (6, 0.5)           @det65 det945
mzz (5.5, 2.5) (5, 2.5)       @det281 det717
mxx (6, 2.5) (6, 2)           @det806 det1566
mzz (5, 4.5) (5.5, 4.5)       @det717 det1312
mxx (6, 4) (6, 4.5)           @det499 det1563
mzz (5, 6.5) (5.5, 6.5)       @det919 det1312
mxx (6, 6.5) (6, 6)           @det445 det1548
mzz (6, 1.5) (6.5, 1.5)       @det465 det1165
mxx (7, 1.5) (7, 1)           @det1107 det1189
mzz (6, 3.5) (6.5, 3.5)       @det465 det635
mxx (7, 3) (7, 3.5)           @det79 det1501
mzz (6.5, 5.5) (6, 5.5)       @det635 det1331
mxx (7, 5.5) (7, 5)           @det1330 det1505
mzz (6, 7.5) (6.5, 7.5)       @det279 det1331
mxx (7, 7.5) (7, 7)           @det138 det500
mzz (7, 0.5) (7.5, 0.5)       @det238 det720
mxx (8, 0.5) (8, 0)           @det301 det626
mzz (7.5, 2.5) (7, 2.5)       @det720 det764
mxx (8, 2.5) (8, 2)           @det682 det1319
mzz (7, 4.5) (7.5, 4.5)       @det764 det1001
mxx (8, 4) (8, 4.5)           @det51 det1304
mzz (7, 6.5) (7.5, 6.5)       @det1001 det1517
mxx (8, 6.5) (8, 6)           @det755 det831
mz (0.5, 0.5)                 @noisy det572 det1447
mz (0.5, 2.5)                 @noisy det538 det1030
mz (0.5, 4.5)                 @noisy det576 det1527
mz (0.5, 6.5)                 @noisy det552 det1110
mz (1.5, 1.5)                 @noisy det574 det1622
mz (1.5, 3.5)                 @noisy det522 det1171
mz (1.5, 5.5)                 @noisy det333 det526
mz (1.5, 7.5)                 @noisy det561 det1320
mz (2.5, 0.5)                 @noisy det569 det828
mz (2.5, 2.5)                 @noisy det563 det1225
mz (2.5, 4.5)                 @noisy det289 det530
mz (2.5, 6.5)                 @noisy det517 det1333
mz (3.5, 1.5)                 @noisy det61 det580
mz (3.5, 3.5)                 @noisy det575 det1339
mz (3.5, 5.5)                 @noisy det229 det568
mz (3.5, 7.5)                 @noisy det527 det798
mz (4.5, 0.5)                 @noisy det540 det1136
mz (4.5, 2.5)                 @noisy det583 det1250
mz (4.5, 4.5)                 @noisy det505 det947
mz (4.5, 6.5)                 @noisy det515 det541
mz (5.5, 1.5)                 @noisy det601 det1502
mz (5.5, 3.5)                 @noisy det493 det521
mz (5.5, 5.5)                 @noisy det525 det1327
mz (5.5, 7.5)                 @noisy det549 det592
mz (6.5, 0.5)                 @noisy det579 det1637
mz (6.5, 2.5)                 @noisy det585 det681
mz (6.5, 4.5)                 @noisy det209 det529
mz (6.5, 6.5)                 @noisy det14 det533
mz (7.5, 1.5)                 @noisy det506 det781
mz (7.5, 3.5)                 @noisy det554 det734
mz (7.5, 5.5)                 @noisy det578 det1311
mz (7.5, 7.5)                 @noisy det54 det520

--------         11
mzz (1, 1.5) (0.5, 1.5)       @det689 det1096
mxx (0, 1.5) (0, 1)           @det231 det1261
mzz (1, 3.5) (0.5, 3.5)       @det689 det1313
mxx (0, 3.5) (0, 3)           @det1336 det1411
mzz (0.5, 5.5) (1, 5.5)       @det154 det1313
mxx (0, 5.5) (0, 5)           @det306 det1060
mzz (1, 7.5) (0.5, 7.5)       @det154 det753
mxx (0, 7) (0, 7.5)           @det699 det1341
mzz (1.5, 0.5) (2, 0.5)       @det96 det1098
mxx (1, 0.5) (1, 0)           @det1111 det1131
mzz (1.5, 2.5) (2, 2.5)       @det1098 det1118
mxx (1, 2) (1, 2.5)           @det234 det832
mzz (1.5, 4.5) (2, 4.5)       @det654 det1118
mxx (1, 4) (1, 4.5)           @det310 det474
mzz (1.5, 6.5) (2, 6.5)       @det654 det1161
mxx (1, 6.5) (1, 6)           @det284 det1183
mzz (3, 1.5) (2.5, 1.5)       @det727 det1538
mxx (2, 1) (2, 1.5)           @det53 det1535
mzz (2.5, 3.5) (3, 3.5)       @det727 det942
mxx (2, 3.5) (2, 3)           @det726 det1114
mzz (2.5, 5.5) (3, 5.5)       @det882 det942
mxx (2, 5.5) (2, 5)           @det254 det1115
mzz (2.5, 7.5) (3, 7.5)       @det137 det882
mxx (2, 7) (2, 7.5)           @det1095 det1138
mzz (3.5, 0.5) (4, 0.5)       @det454 det1323
mxx (3, 0) (3, 0.5)           @det247 det944
mzz (3.5, 2.5) (4, 2.5)       @det454 det1496
mxx (3, 2.5) (3, 2)           @det536 det941
mzz (4, 4.5) (3.5, 4.5)       @det1496 det1529
mxx (3, 4.5) (3, 4)           @det1176 det1271
mzz (3.5, 6.5) (4, 6.5)       @det419 det1529
mxx (3, 6) (3, 6.5)           @det412 det676
mzz (5, 1.5) (4.5, 1.5)       @det45 det1279
mxx (4, 1.5) (4, 1)           @det69 det662
mzz (5, 3.5) (4.5, 3.5)       @det45 det724
mxx (4, 3) (4, 3.5)           @det988 det1026
mzz (5, 5.5) (4.5, 5.5)       @det724 det1119
mxx (4, 5) (4, 5.5)           @det260 det890
mzz (5, 7.5) (4.5, 7.5)       @det664 det1119
mxx (4, 7) (4, 7.5)           @det28 det471
mzz (5.5, 0.5) (6, 0.5)       @det281 det1571
mxx (5, 0) (5, 0.5)           @det65 det945
mzz (5.5, 2.5) (6, 2.5)       @det281 det717
mxx (5, 2) (5, 2.5)           @det806 det1566
mzz (5.5, 4.5) (6, 4.5)       @det717 det1312
mxx (5, 4.5) (5, 4)           @det499 det1563
mzz (6, 6.5) (5.5, 6.5)       @det919 det1312
mxx (5, 6) (5, 6.5)           @det445 det1548
mzz (6.5, 1.5) (7, 1.5)       @det465 det1165
mxx (6, 1.5) (6, 1)           @det1107 det1189
mzz (6.5, 3.5) (7, 3.5)       @det465 det635
mxx (6, 3.5) (6, 3)           @det79 det1501
mzz (6.5, 5.5) (7, 5.5)       @det635 det1331
mxx (6, 5) (6, 5.5)           @det1330 det1505
mzz (6.5, 7.5) (7, 7.5)       @det279 det1331
mxx (6, 7.5) (6, 7)           @det138 det500
mzz (7.5, 0.5) (8, 0.5)       @det238 det720
mxx (7, 0.5) (7, 0)           @det301 det626
mxx (8, 1.5) (8, 1)           @det504 det1212
mzz (7.5, 2.5) (8, 2.5)       @det720 det764
mxx (7, 2) (7, 2.5)           @det682 det1319
mxx (8, 3) (8, 3.5)           @det318 det374
mzz (7.5, 4.5) (8, 4.5)       @det764 det1001
mxx (7, 4.5) (7, 4)           @det51 det1304
mxx (8, 5) (8, 5.5)           @det712 det861
mzz (7.5, 6.5) (8, 6.5)       @det1001 det1517
mxx (7, 6.5) (7, 6)           @det755 det831
mxx (8, 7) (8, 7.5)           @det565 det1227
mzz (0.5, 0) (0, 0)           @noisy det1096 det1447
mx (0.5, 1)                   @noisy det76 det231 det1111 det1261
mzz (0, 2) (0.5, 2)           @noisy det689 det1030
mx (0.5, 3)                   @noisy det543 det832 det1336 det1411
mzz (0, 4) (0.5, 4)           @noisy det1313 det1527
mx (0.5, 5)                   @noisy det306 det310 det381 det1060
mzz (0.5, 6) (0, 6)           @noisy det154 det1110
mx (0.5, 7)                   @noisy det284 det297 det699 det1341
mzz (0, 8) (0.5, 8)           @noisy det753 det792
mx (1.5, 0)                   @noisy det1111 det1131
mzz (1, 1) (1.5, 1)           @noisy det1098 det1622
mx (1.5, 2)                   @noisy det231 det234 det832 det1535
mzz (1, 3) (1.5, 3)           @noisy det1118 det1171
mx (1.5, 4)                   @noisy det310 det474 det1114 det1336
mzz (1.5, 5) (1, 5)           @noisy det333 det654
mx (1.5, 6)                   @noisy det284 det306 det1115 det1183
mzz (1, 7) (1.5, 7)           @noisy det1161 det1320
mx (1.5, 8)                   @noisy det699 det1095
mzz (2, 0) (2.5, 0)           @noisy det828 det1538
mx (2.5, 1)                   @noisy det53 det944 det1131 det1535
mzz (2.5, 2) (2, 2)           @noisy det727 det1225
mx (2.5, 3)                   @noisy det234 det726 det941 det1114
mzz (2, 4) (2.5, 4)           @noisy det289 det942
mx (2.5, 5)                   @noisy det254 det474 det1115 det1271
mzz (2, 6) (2.5, 6)           @noisy det882 det1333
mx (2.5, 7)                   @noisy det412 det1095 det1138 det1183
mzz (2.5, 8) (2, 8)           @noisy det137 det1445
mx (3.5, 0)                   @noisy det247 det944
mzz (3, 1) (3.5, 1)           @noisy det61 det454
mx (3.5, 2)                   @noisy det53 det536 det662 det941
mzz (3, 3) (3.5, 3)           @noisy det1339 det1496
mx (3.5, 4)                   @noisy det726 det1026 det1176 det1271
mzz (3.5, 5) (3, 5)           @noisy det229 det1529
mx (3.5, 6)                   @noisy det254 det412 det676 det890
mzz (3, 7) (3.5, 7)           @noisy det419 det798
mx (3.5, 8)                   @noisy det471 det1138
mzz (4, 0) (4.5, 0)           @noisy det1136 det1279
mx (4.5, 1)                   @noisy det65 det69 det247 det662
mzz (4.5, 2) (4, 2)           @noisy det45 det1250
mx (4.5, 3)                   @noisy det536 det806 det988 det1026
mzz (4, 4) (4.5, 4)           @noisy det724 det947
mx (4.5, 5)                   @noisy det260 det890 det1176 det1563
mzz (4, 6) (4.5, 6)           @noisy det515 det1119
mx (4.5, 7)                   @noisy det28 det445 det471 det676
mzz (4.5, 8) (4, 8)           @noisy det664 det1554
mx (5.5, 0)                   @noisy det65 det945
mzz (5.5, 1) (5, 1)           @noisy det281 det1502
mx (5.5, 2)                   @noisy det69 det806 det1107 det1566
mzz (5, 3) (5.5, 3)           @noisy det493 det717
mx (5.5, 4)                   @noisy det79 det499 det988 det1563
mzz (5, 5) (5.5, 5)           @noisy det1312 det1327
mx (5.5, 6)                   @noisy det260 det445 det1330 det1548
mzz (5.5, 7) (5, 7)           @noisy det549 det919
mx (5.5, 8)                   @noisy det28 det500
mzz (6.5, 0) (6, 0)           @noisy det1165 det1637
mx (6.5, 1)                   @noisy det301 det945 det1107 det1189
mzz (6, 2) (6.5, 2)           @noisy det465 det681
mx (6.5, 3)                   @noisy det79 det1319 det1501 det1566
mzz (6, 4) (6.5, 4)           @noisy det209 det635
mx (6.5, 5)                   @noisy det499 det1304 det1330 det1505
mzz (6, 6) (6.5, 6)           @noisy det14 det1331
mx (6.5, 7)                   @noisy det138 det500 det755 det1548
mzz (6, 8) (6.5, 8)           @noisy det279 det1520
mx (7.5, 0)                   @noisy det301 det626
mzz (7, 1) (7.5, 1)           @noisy det720 det781
mx (7.5, 2)                   @noisy det504 det682 det1189 det1319
mzz (7.5, 3) (7, 3)           @noisy det734 det764
mx (7.5, 4)                   @noisy det51 det318 det1304 det1501
mzz (7, 5) (7.5, 5)           @noisy det1001 det1311
mx (7.5, 6)                   @noisy det712 det755 det831 det1505
mzz (7, 7) (7.5, 7)           @noisy det54 det1517
mx (7.5, 8)                   @noisy det138 det1227

--------         12
mxx (0, 1) (0, 0.5)           @det76 det1586
mxx (1, 1.5) (1, 2)           @det231 det1261
mx (0.5, 1.5)                 @det231 det777
mz (0, 1.5)                   @det1030 det1096
mxx (0, 2.5) (0, 3)           @det543 det1557
mxx (1, 3.5) (1, 4)           @det1336 det1411
mx (0.5, 3.5)                 @det844 det1336
mz (0, 3.5)                   @det689 det1527
mxx (0, 4.5) (0, 5)           @det381 det707
mxx (1, 6) (1, 5.5)           @det306 det1060
mx (0.5, 5.5)                 @det306 det751
mz (0, 5.5)                   @det1110 det1313
mxx (0, 7) (0, 6.5)           @det297 det1274
mxx (1, 7.5) (1, 8)           @det699 det1341
mx (0.5, 7.5)                 @det699 det797
mz (0, 7.5)                   @det154 det792
mxx (2, 0.5) (2, 1)           @det1111 det1131
mx (1.5, 0.5)                 @det744 det1131
mz (1, 0.5)                   @det96 det1096 det1447 det1622
mxx (2, 3) (2, 2.5)           @det234 det832
mx (1.5, 2.5)                 @det234 det733
mz (1, 2.5)                   @det689 det1030 det1098 det1171
mxx (2, 4.5) (2, 5)           @det310 det474
mx (1.5, 4.5)                 @det474 det788
mz (1, 4.5)                   @det333 det1118 det1313 det1527
mxx (2, 6.5) (2, 7)           @det284 det1183
mx (1.5, 6.5)                 @det768 det1183
mz (1, 6.5)                   @det154 det654 det1110 det1320
mxx (3, 1.5) (3, 2)           @det53 det1535
mx (2.5, 1.5)                 @det53 det736
mz (2, 1.5)                   @det1098 det1225 det1538 det1622
mxx (3, 3.5) (3, 4)           @det726 det1114
mx (2.5, 3.5)                 @det726 det811
mz (2, 3.5)                   @det289 det727 det1118 det1171
mxx (3, 5.5) (3, 6)           @det254 det1115
mx (2.5, 5.5)                 @det254 det847
mz (2, 5.5)                   @det333 det654 det942 det1333
mxx (3, 7.5) (3, 8)           @det1095 det1138
mx (2.5, 7.5)                 @det808 det1138
mz (2, 7.5)                   @det882 det1161 det1320 det1445
mxx (4, 0.5) (4, 1)           @det247 det944
mx (3.5, 0.5)                 @det247 det841
mz (3, 0.5)                   @det61 det828 det1323 det1538
mxx (4, 2.5) (4, 3)           @det536 det941
mx (3.5, 2.5)                 @det536 det796
mz (3, 2.5)                   @det454 det727 det1225 det1339
mxx (4, 4.5) (4, 5)           @det1176 det1271
mx (3.5, 4.5)                 @det833 det1176
mz (3, 4.5)                   @det229 det289 det942 det1496
mxx (4, 6.5) (4, 7)           @det412 det676
mx (3.5, 6.5)                 @det676 det851
mz (3, 6.5)                   @det798 det882 det1333 det1529
mxx (5, 1.5) (5, 2)           @det69 det662
mx (4.5, 1.5)                 @det69 det771
mz (4, 1.5)                   @det61 det454 det1250 det1279
mxx (5, 3.5) (5, 4)           @det988 det1026
mx (4.5, 3.5)                 @det782 det988
mz (4, 3.5)                   @det45 det947 det1339 det1496
mxx (5, 5.5) (5, 6)           @det260 det890
mx (4.5, 5.5)                 @det260 det749
mz (4, 5.5)                   @det229 det515 det724 det1529
mxx (5, 7.5) (5, 8)           @det28 det471
mx (4.5, 7.5)                 @det28 det793
mz (4, 7.5)                   @det419 det798 det1119 det1554
mxx (6, 1) (6, 0.5)           @det65 det945
mx (5.5, 0.5)                 @det830 det945
mz (5, 0.5)                   @det1136 det1279 det1502 det1571
mxx (6, 2.5) (6, 3)           @det806 det1566
mx (5.5, 2.5)                 @det823 det1566
mz (5, 2.5)                   @det45 det281 det493 det1250
mxx (6, 4.5) (6, 5)           @det499 det1563
mx (5.5, 4.5)                 @det499 det827
mz (5, 4.5)                   @det717 det724 det947 det1327
mxx (6, 6.5) (6, 7)           @det445 det1548
mx (5.5, 6.5)                 @det756 det1548
mz (5, 6.5)                   @det515 det549 det1119 det1312
mxx (7, 1.5) (7, 2)           @det1107 det1189
mx (6.5, 1.5)                 @det787 det1189
mz (6, 1.5)                   @det281 det681 det1165 det1502
mxx (7, 4) (7, 3.5)           @det79 det1501
mx (6.5, 3.5)                 @det854 det1501
mz (6, 3.5)                   @det209 det465 det493 det717
mxx (7, 5.5) (7, 6)           @det1330 det1505
mx (6.5, 5.5)                 @det857 det1505
mz (6, 5.5)                   @det14 det635 det1312 det1327
mxx (7, 7.5) (7, 8)           @det138 det500
mx (6.5, 7.5)                 @det138 det812
mz (6, 7.5)                   @det549 det919 det1331 det1520
mxx (8, 0.5) (8, 1)           @det301 det626
mx (7.5, 0.5)                 @det626 det815
mz (7, 0.5)                   @det238 det781 det1165 det1637
mz (8, 1.5)                   @det720 det781
mxx (8, 2.5) (8, 3)           @det682 det1319
mx (7.5, 2.5)                 @det682 det766
mz (7, 2.5)                   @det465 det681 det720 det734
mz (8, 3.5)                   @det734 det764
mxx (8, 4.5) (8, 5)           @det51 det1304
mx (7.5, 4.5)                 @det51 det738
mz (7, 4.5)                   @det209 det635 det764 det1311
mz (8, 5.5)                   @det1001 det1311
mxx (8, 7) (8, 6.5)           @det755 det831
mx (7.5, 6.5)                 @det831 det837
mz (7, 6.5)                   @det14 det54 det1001 det1331
mz (8, 7.5)                   @det54 det1517
mxx (0.5, 0.5) (0.5, 0)       @noisy det1111 det1586
mzz (1, 1) (0.5, 1)           @noisy det1096 det1447
mxx (0.5, 2.5) (0.5, 2)       @noisy det832 det1557
mzz (1, 3) (0.5, 3)           @noisy det689 det1030
mxx (0.5, 4.5) (0.5, 4)       @noisy det310 det707
mzz (0.5, 5) (1, 5)           @noisy det1313 det1527
mxx (0.5, 6.5) (0.5, 6)       @noisy det284 det1274
mzz (1, 7) (0.5, 7)           @noisy det154 det1110
mzz (1.5, 0) (2, 0)           @noisy det96 det709
mxx (1.5, 1.5) (1.5, 1)       @noisy det1261 det1535
mzz (1.5, 2) (2, 2)           @noisy det1098 det1622
mxx (1.5, 3.5) (1.5, 3)       @noisy det1114 det1411
mzz (1.5, 4) (2, 4)           @noisy det1118 det1171
mxx (1.5, 5) (1.5, 5.5)       @noisy det1060 det1115
mzz (1.5, 6) (2, 6)           @noisy det333 det654
mxx (1.5, 7.5) (1.5, 7)       @noisy det1095 det1341
mzz (1.5, 8) (2, 8)           @noisy det1161 det1320
mxx (2.5, 0.5) (2.5, 0)       @noisy det944 det1111
mzz (3, 1) (2.5, 1)           @noisy det828 det1538
mxx (2.5, 2) (2.5, 2.5)       @noisy det832 det941
mzz (2.5, 3) (3, 3)           @noisy det727 det1225
mxx (2.5, 4) (2.5, 4.5)       @noisy det310 det1271
mzz (2.5, 5) (3, 5)           @noisy det289 det942
mxx (2.5, 6.5) (2.5, 6)       @noisy det284 det412
mzz (2.5, 7) (3, 7)           @noisy det882 det1333
mzz (3.5, 0) (4, 0)           @noisy det937 det1323
mxx (3.5, 1) (3.5, 1.5)       @noisy det662 det1535
mzz (3.5, 2) (4, 2)           @noisy det61 det454
mxx (3.5, 3) (3.5, 3.5)       @noisy det1026 det1114
mzz (4, 4) (3.5, 4)           @noisy det1339 det1496
mxx (3.5, 5) (3.5, 5.5)       @noisy det890 det1115
mzz (3.5, 6) (4, 6)           @noisy det229 det1529
mxx (3.5, 7) (3.5, 7.5)       @noisy det471 det1095
mzz (3.5, 8) (4, 8)           @noisy det419 det798
mxx (4.5, 0.5) (4.5, 0)       @noisy det65 det944
mzz (5, 1) (4.5, 1)           @noisy det1136 det1279
mxx (4.5, 2) (4.5, 2.5)       @noisy det806 det941
mzz (5, 3) (4.5, 3)           @noisy det45 det1250
mxx (4.5, 4.5) (4.5, 4)       @noisy det1271 det1563
mzz (5, 5) (4.5, 5)           @noisy det724 det947
mxx (4.5, 6.5) (4.5, 6)       @noisy det412 det445
mzz (5, 7) (4.5, 7)           @noisy det515 det1119
mzz (5.5, 0) (6, 0)           @noisy det133 det1571
mxx (5.5, 1) (5.5, 1.5)       @noisy det662 det1107
mzz (5.5, 2) (6, 2)           @noisy det281 det1502
mxx (5.5, 3) (5.5, 3.5)       @noisy det79 det1026
mzz (5.5, 4) (6, 4)           @noisy det493 det717
mxx (5.5, 5.5) (5.5, 5)       @noisy det890 det1330
mzz (6, 6) (5.5, 6)           @noisy det1312 det1327
mxx (5.5, 7) (5.5, 7.5)       @noisy det471 det500
mzz (5.5, 8) (6, 8)           @noisy det549 det919
mxx (6.5, 0) (6.5, 0.5)       @noisy det65 det301
mzz (6.5, 1) (7, 1)           @noisy det1165 det1637
mxx (6.5, 2.5) (6.5, 2)       @noisy det806 det1319
mzz (6.5, 3) (7, 3)           @noisy det465 det681
mxx (6.5, 4.5) (6.5, 4)       @noisy det1304 det1563
mzz (6.5, 5) (7, 5)           @noisy det209 det635
mxx (6.5, 6) (6.5, 6.5)       @noisy det445 det755
mzz (6.5, 7) (7, 7)           @noisy det14 det1331
mzz (7.5, 0) (8, 0)           @noisy det238 det1561
mxx (7.5, 1.5) (7.5, 1)       @noisy det504 det1107
mzz (7.5, 2) (8, 2)           @noisy det720 det781
mxx (7.5, 3) (7.5, 3.5)       @noisy det79 det318
mzz (7.5, 4) (8, 4)           @noisy det734 det764
mxx (7.5, 5) (7.5, 5.5)       @noisy det712 det1330
mzz (7.5, 6) (8, 6)           @noisy det1001 det1311
mxx (7.5, 7.5) (7.5, 7)       @noisy det500 det1227
mzz (7.5, 8) (8, 8)           @noisy det54 det1517

--------         13
mz (0, 0.5)                   @noisy det1096 det1447
mxx (0, 1.5) (0, 2)           @noisy det305 det1261
mx (0.5, 1.5)                 @noisy det305 det777
mz (1, 1.5)                   @noisy det689 det1098 det1447 det1622
mz (0, 2.5)                   @noisy det689 det1030
mxx (0, 3.5) (0, 4)           @noisy det729 det1411
mx (0.5, 3.5)                 @noisy det729 det844
mz (1, 3.5)                   @noisy det1030 det1118 det1171 det1313
mz (0, 4.5)                   @noisy det1313 det1527
mxx (0, 5.5) (0, 6)           @noisy det528 det1060
mx (0.5, 5.5)                 @noisy det528 det751
mz (1, 5.5)                   @noisy det154 det333 det654 det1527
mz (0, 6.5)                   @noisy det154 det1110
mxx (0, 7.5) (0, 8)           @noisy det1134 det1341
mx (0.5, 7.5)                 @noisy det797 det1134
mz (1, 7.5)                   @noisy det753 det1110 det1161 det1320
mxx (1, 0.5) (1, 1)           @noisy det245 det1111
mx (1.5, 0.5)                 @noisy det245 det744
mz (2, 0.5)                   @noisy det709 det828 det1098 det1538
mxx (1, 2.5) (1, 3)           @noisy det832 det1126
mx (1.5, 2.5)                 @noisy det733 det1126
mz (2, 2.5)                   @noisy det727 det1118 det1225 det1622
mxx (1, 4.5) (1, 5)           @noisy det310 det477
mx (1.5, 4.5)                 @noisy det477 det788
mz (2, 4.5)                   @noisy det289 det654 det942 det1171
mxx (1, 6.5) (1, 7)           @noisy det284 det317
mx (1.5, 6.5)                 @noisy det317 det768
mz (2, 6.5)                   @noisy det333 det882 det1161 det1333
mxx (2, 1.5) (2, 2)           @noisy det1393 det1535
mx (2.5, 1.5)                 @noisy det736 det1393
mz (3, 1.5)                   @noisy det61 det454 det727 det828
mxx (2, 3.5) (2, 4)           @noisy det1114 det1494
mx (2.5, 3.5)                 @noisy det811 det1494
mz (3, 3.5)                   @noisy det942 det1225 det1339 det1496
mxx (2, 5.5) (2, 6)           @noisy det1115 det1128
mx (2.5, 5.5)                 @noisy det847 det1128
mz (3, 5.5)                   @noisy det229 det289 det882 det1529
mxx (2, 7.5) (2, 8)           @noisy det1095 det1489
mx (2.5, 7.5)                 @noisy det808 det1489
mz (3, 7.5)                   @noisy det137 det419 det798 det1333
mxx (3, 1) (3, 0.5)           @noisy det221 det944
mx (3.5, 0.5)                 @noisy det221 det841
mz (4, 0.5)                   @noisy det454 det937 det1136 det1279
mxx (3, 2.5) (3, 3)           @noisy det941 det1200
mx (3.5, 2.5)                 @noisy det796 det1200
mz (4, 2.5)                   @noisy det45 det61 det1250 det1496
mxx (3, 4.5) (3, 5)           @noisy det1271 det1552
mx (3.5, 4.5)                 @noisy det833 det1552
mz (4, 4.5)                   @noisy det724 det947 det1339 det1529
mxx (3, 7) (3, 6.5)           @noisy det412 det494
mx (3.5, 6.5)                 @noisy det494 det851
mz (4, 6.5)                   @noisy det229 det419 det515 det1119
mxx (4, 1.5) (4, 2)           @noisy det662 det1436
mx (4.5, 1.5)                 @noisy det771 det1436
mz (5, 1.5)                   @noisy det45 det281 det1136 det1502
mxx (4, 4) (4, 3.5)           @noisy det1026 det1075
mx (4.5, 3.5)                 @noisy det782 det1075
mz (5, 3.5)                   @noisy det493 det717 det724 det1250
mxx (4, 5.5) (4, 6)           @noisy det124 det890
mx (4.5, 5.5)                 @noisy det124 det749
mz (5, 5.5)                   @noisy det947 det1119 det1312 det1327
mxx (4, 7.5) (4, 8)           @noisy det471 det513
mx (4.5, 7.5)                 @noisy det513 det793
mz (5, 7.5)                   @noisy det515 det549 det664 det919
mxx (5, 0.5) (5, 1)           @noisy det65 det1583
mx (5.5, 0.5)                 @noisy det830 det1583
mz (6, 0.5)                   @noisy det133 det281 det1165 det1637
mxx (5, 3) (5, 2.5)           @noisy det58 det806
mx (5.5, 2.5)                 @noisy det58 det823
mz (6, 2.5)                   @noisy det465 det681 det717 det1502
mxx (5, 4.5) (5, 5)           @noisy det168 det1563
mx (5.5, 4.5)                 @noisy det168 det827
mz (6, 4.5)                   @noisy det209 det493 det635 det1312
mxx (5, 6.5) (5, 7)           @noisy det445 det539
mx (5.5, 6.5)                 @noisy det539 det756
mz (6, 6.5)                   @noisy det14 det919 det1327 det1331
mxx (6, 1.5) (6, 2)           @noisy det1107 det1174
mx (6.5, 1.5)                 @noisy det787 det1174
mz (7, 1.5)                   @noisy det465 det720 det781 det1637
mxx (6, 3.5) (6, 4)           @noisy det79 det1187
mx (6.5, 3.5)                 @noisy det854 det1187
mz (7, 3.5)                   @noisy det635 det681 det734 det764
mxx (6, 6) (6, 5.5)           @noisy det288 det1330
mx (6.5, 5.5)                 @noisy det288 det857
mz (7, 5.5)                   @noisy det209 det1001 det1311 det1331
mxx (6, 7.5) (6, 8)           @noisy det277 det500
mx (6.5, 7.5)                 @noisy det277 det812
mz (7, 7.5)                   @noisy det14 det54 det279 det1517
mxx (7, 0.5) (7, 1)           @noisy det301 det1545
mx (7.5, 0.5)                 @noisy det815 det1545
mz (8, 0.5)                   @noisy det720 det1561
mxx (8, 2) (8, 1.5)           @noisy det482 det504
mxx (7, 2.5) (7, 3)           @noisy det922 det1319
mx (7.5, 2.5)                 @noisy det766 det922
mz (8, 2.5)                   @noisy det764 det781
mxx (8, 3.5) (8, 4)           @noisy det123 det318
mxx (7, 4.5) (7, 5)           @noisy det1277 det1304
mx (7.5, 4.5)                 @noisy det738 det1277
mz (8, 4.5)                   @noisy det734 det1001
mxx (8, 5.5) (8, 6)           @noisy det712 det824
mxx (7, 6.5) (7, 7)           @noisy det711 det755
mx (7.5, 6.5)                 @noisy det711 det837
mz (8, 6.5)                   @noisy det1311 det1517
mxx (8, 7.5) (8, 8)           @noisy det1192 det1227
mxx (0.5, 0.5) (0.5, 1)       @noisy det1111 det1586
mzz (1, 0) (0.5, 0)           @noisy det1096 det1447
mxx (0.5, 2.5) (0.5, 3)       @noisy det832 det1557
mzz (1, 2) (0.5, 2)           @noisy det689 det1030
mxx (0.5, 5) (0.5, 4.5)       @noisy det310 det707
mzz (1, 4) (0.5, 4)           @noisy det1313 det1527
mxx (0.5, 6.5) (0.5, 7)       @noisy det284 det1274
mzz (0.5, 6) (1, 6)           @noisy det154 det1110
mzz (1, 8) (0.5, 8)           @noisy det753 det792
mxx (1.5, 1.5) (1.5, 2)       @noisy det1261 det1535
mzz (1.5, 1) (2, 1)           @noisy det1098 det1622
mxx (1.5, 4) (1.5, 3.5)       @noisy det1114 det1411
mzz (2, 3) (1.5, 3)           @noisy det1118 det1171
mxx (1.5, 5.5) (1.5, 6)       @noisy det1060 det1115
mzz (1.5, 5) (2, 5)           @noisy det333 det654
mxx (1.5, 7.5) (1.5, 8)       @noisy det1095 det1341
mzz (1.5, 7) (2, 7)           @noisy det1161 det1320
mxx (2.5, 0.5) (2.5, 1)       @noisy det944 det1111
mzz (2.5, 0) (3, 0)           @noisy det828 det1538
mxx (2.5, 2.5) (2.5, 3)       @noisy det832 det941
mzz (2.5, 2) (3, 2)           @noisy det727 det1225
mxx (2.5, 4.5) (2.5, 5)       @noisy det310 det1271
mzz (2.5, 4) (3, 4)           @noisy det289 det942
mxx (2.5, 7) (2.5, 6.5)       @noisy det284 det412
mzz (3, 6) (2.5, 6)           @noisy det882 det1333
mzz (2.5, 8) (3, 8)           @noisy det137 det1445
mxx (3.5, 1.5) (3.5, 2)       @noisy det662 det1535
mzz (3.5, 1) (4, 1)           @noisy det61 det454
mxx (3.5, 3.5) (3.5, 4)       @noisy det1026 det1114
mzz (3.5, 3) (4, 3)           @noisy det1339 det1496
mxx (3.5, 5.5) (3.5, 6)       @noisy det890 det1115
mzz (3.5, 5) (4, 5)           @noisy det229 det1529
mxx (3.5, 7.5) (3.5, 8)       @noisy det471 det1095
mzz (3.5, 7) (4, 7)           @noisy det419 det798
mxx (4.5, 0.5) (4.5, 1)       @noisy det65 det944
mzz (5, 0) (4.5, 0)           @noisy det1136 det1279
mxx (4.5, 2.5) (4.5, 3)       @noisy det806 det941
mzz (4.5, 2) (5, 2)           @noisy det45 det1250
mxx (4.5, 4.5) (4.5, 5)       @noisy det1271 det1563
mzz (5, 4) (4.5, 4)           @noisy det724 det947
mxx (4.5, 6.5) (4.5, 7)       @noisy det412 det445
mzz (5, 6) (4.5, 6)           @noisy det515 det1119
mzz (4.5, 8) (5, 8)           @noisy det664 det1554
mxx (5.5, 1.5) (5.5, 2)       @noisy det662 det1107
mzz (5.5, 1) (6, 1)           @noisy det281 det1502
mxx (5.5, 3.5) (5.5, 4)       @noisy det79 det1026
mzz (5.5, 3) (6, 3)           @noisy det493 det717
mxx (5.5, 5.5) (5.5, 6)       @noisy det890 det1330
mzz (5.5, 5) (6, 5)           @noisy det1312 det1327
mxx (5.5, 7.5) (5.5, 8)       @noisy det471 det500
mzz (5.5, 7) (6, 7)           @noisy det549 det919
mxx (6.5, 0.5) (6.5, 1)       @noisy det65 det301
mzz (6.5, 0) (7, 0)           @noisy det1165 det1637
mxx (6.5, 2.5) (6.5, 3)       @noisy det806 det1319
mzz (6.5, 2) (7, 2)           @noisy det465 det681
mxx (6.5, 5) (6.5, 4.5)       @noisy det1304 det1563
mzz (7, 4) (6.5, 4)           @noisy det209 det635
mxx (6.5, 6.5) (6.5, 7)       @noisy det445 det755
mzz (6.5, 6) (7, 6)           @noisy det14 det1331
mzz (6.5, 8) (7, 8)           @noisy det279 det1520
mxx (7.5, 2) (7.5, 1.5)       @noisy det504 det1107
mzz (7.5, 1) (8, 1)           @noisy det720 det781
mxx (7.5, 3.5) (7.5, 4)       @noisy det79 det318
mzz (7.5, 3) (8, 3)           @noisy det734 det764
mxx (7.5, 5.5) (7.5, 6)       @noisy det712 det1330
mzz (7.5, 5) (8, 5)           @noisy det1001 det1311
mxx (7.5, 8) (7.5, 7.5)       @noisy det500 det1227
mzz (8, 7) (7.5, 7)           @noisy det54 det1517
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (4, 0)                      @noisy
i (7.5, 0)                    @noisy
i (0, 0)                      @noisy
i (3.5, 0)                    @noisy
i (0, 3)                      @noisy
i (2, 0)                      @noisy
i (8, 0)                      @noisy
i (5.5, 0)                    @noisy
i (1.5, 0)                    @noisy
i (0, 5)                      @noisy
i (6, 0)                      @noisy

--------         14
mzz (0, 1) (0.5, 1)           @noisy det1096 det1447
mz (0.5, 0.5)                 @noisy det948 det1096
mx (0.5, 0)                   @noisy det856 det1111
mzz (0, 3) (0.5, 3)           @noisy det689 det1030
mz (0.5, 2.5)                 @noisy det689 det979
mx (0.5, 2)                   @noisy det305 det832 det1261 det1546
mzz (0.5, 5) (0, 5)           @noisy det1313 det1527
mz (0.5, 4.5)                 @noisy det1010 det1313
mx (0.5, 4)                   @noisy det310 det702 det729 det1411
mzz (0, 7) (0.5, 7)           @noisy det154 det1110
mz (0.5, 6.5)                 @noisy det154 det1000
mx (0.5, 6)                   @noisy det284 det528 det1060 det1087
mx (0.5, 8)                   @noisy det1134 det1341
mzz (1, 0) (1.5, 0)           @noisy det96 det709
mzz (1, 2) (1.5, 2)           @noisy det1098 det1622
mz (1.5, 1.5)                 @noisy det949 det1098
mx (1.5, 1)                   @noisy det245 det305 det1111 det1535
mzz (1.5, 4) (1, 4)           @noisy det1118 det1171
mz (1.5, 3.5)                 @noisy det965 det1118
mx (1.5, 3)                   @noisy det729 det832 det1114 det1126
mzz (1, 6) (1.5, 6)           @noisy det333 det654
mz (1.5, 5.5)                 @noisy det654 det969
mx (1.5, 5)                   @noisy det310 det477 det528 det1115
mzz (1, 8) (1.5, 8)           @noisy det1161 det1320
mz (1.5, 7.5)                 @noisy det1006 det1161
mx (1.5, 7)                   @noisy det284 det317 det1095 det1134
mzz (2, 1) (2.5, 1)           @noisy det828 det1538
mz (2.5, 0.5)                 @noisy det992 det1538
mx (2.5, 0)                   @noisy det245 det944
mzz (2, 3) (2.5, 3)           @noisy det727 det1225
mz (2.5, 2.5)                 @noisy det727 det1008
mx (2.5, 2)                   @noisy det941 det1126 det1393 det1535
mzz (2, 5) (2.5, 5)           @noisy det289 det942
mz (2.5, 4.5)                 @noisy det942 det1024
mx (2.5, 4)                   @noisy det477 det1114 det1271 det1494
mzz (2.5, 7) (2, 7)           @noisy det882 det1333
mz (2.5, 6.5)                 @noisy det882 det999
mx (2.5, 6)                   @noisy det317 det412 det1115 det1128
mx (2.5, 8)                   @noisy det1095 det1489
mzz (3.5, 0) (3, 0)           @noisy det937 det1323
mzz (3, 2) (3.5, 2)           @noisy det61 det454
mz (3.5, 1.5)                 @noisy det454 det1014
mx (3.5, 1)                   @noisy det221 det662 det944 det1393
mzz (3, 4) (3.5, 4)           @noisy det1339 det1496
mz (3.5, 3.5)                 @noisy det951 det1496
mx (3.5, 3)                   @noisy det941 det1026 det1200 det1494
mzz (3.5, 6) (3, 6)           @noisy det229 det1529
mz (3.5, 5.5)                 @noisy det963 det1529
mx (3.5, 5)                   @noisy det890 det1128 det1271 det1552
mzz (3, 8) (3.5, 8)           @noisy det419 det798
mz (3.5, 7.5)                 @noisy det419 det1022
mx (3.5, 7)                   @noisy det412 det471 det494 det1489
mzz (4, 1) (4.5, 1)           @noisy det1136 det1279
mz (4.5, 0.5)                 @noisy det982 det1279
mx (4.5, 0)                   @noisy det65 det221
mzz (4.5, 3) (4, 3)           @noisy det45 det1250
mz (4.5, 2.5)                 @noisy det45 det1018
mx (4.5, 2)                   @noisy det662 det806 det1200 det1436
mzz (4, 5) (4.5, 5)           @noisy det724 det947
mz (4.5, 4.5)                 @noisy det724 det980
mx (4.5, 4)                   @noisy det1026 det1075 det1552 det1563
mzz (4, 7) (4.5, 7)           @noisy det515 det1119
mz (4.5, 6.5)                 @noisy det984 det1119
mx (4.5, 6)                   @noisy det124 det445 det494 det890
mx (4.5, 8)                   @noisy det471 det513
mzz (5, 0) (5.5, 0)           @noisy det133 det1571
mzz (5.5, 2) (5, 2)           @noisy det281 det1502
mz (5.5, 1.5)                 @noisy det281 det957
mx (5.5, 1)                   @noisy det65 det1107 det1436 det1583
mzz (5, 4) (5.5, 4)           @noisy det493 det717
mz (5.5, 3.5)                 @noisy det717 det1003
mx (5.5, 3)                   @noisy det58 det79 det806 det1075
mzz (5, 6) (5.5, 6)           @noisy det1312 det1327
mz (5.5, 5.5)                 @noisy det967 det1312
mx (5.5, 5)                   @noisy det124 det168 det1330 det1563
mzz (5.5, 8) (5, 8)           @noisy det549 det919
mz (5.5, 7.5)                 @noisy det919 det954
mx (5.5, 7)                   @noisy det445 det500 det513 det539
mzz (6, 1) (6.5, 1)           @noisy det1165 det1637
mz (6.5, 0.5)                 @noisy det971 det1165
mx (6.5, 0)                   @noisy det301 det1583
mzz (6, 3) (6.5, 3)           @noisy det465 det681
mz (6.5, 2.5)                 @noisy det465 det974
mx (6.5, 2)                   @noisy det58 det1107 det1174 det1319
mzz (6.5, 5) (6, 5)           @noisy det209 det635
mz (6.5, 4.5)                 @noisy det635 det1019
mx (6.5, 4)                   @noisy det79 det168 det1187 det1304
mzz (6, 7) (6.5, 7)           @noisy det14 det1331
mz (6.5, 6.5)                 @noisy det973 det1331
mx (6.5, 6)                   @noisy det288 det539 det755 det1330
mx (6.5, 8)                   @noisy det277 det500
mzz (7, 0) (7.5, 0)           @noisy det238 det1561
mzz (7.5, 2) (7, 2)           @noisy det720 det781
mz (7.5, 1.5)                 @noisy det720 det981
mx (7.5, 1)                   @noisy det301 det504 det1174 det1545
mzz (7, 4) (7.5, 4)           @noisy det734 det764
mz (7.5, 3.5)                 @noisy det764 det959
mx (7.5, 3)                   @noisy det318 det922 det1187 det1319
mzz (7, 6) (7.5, 6)           @noisy det1001 det1311
mz (7.5, 5.5)                 @noisy det952 det1001
mx (7.5, 5)                   @noisy det288 det712 det1277 det1304
mzz (7.5, 8) (7, 8)           @noisy det54 det1517
mz (7.5, 7.5)                 @noisy det990 det1517
mx (7.5, 7)                   @noisy det277 det711 det755 det1227
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (3.5, 0.5)                  @noisy
i (5, 1)                      @noisy
i (5, 1.5)                    @noisy
i (5.5, 6.5)                  @noisy
i (8, 0.5)                    @noisy
i (8, 0)                      @noisy
i (0, 5.5)                    @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1.5, 2.5)                  @noisy
i (2.5, 1.5)                  @noisy
i (6, 2.5)                    @noisy
i (6, 2)                      @noisy
i (7, 1.5)                    @noisy
i (7, 1)                      @noisy
i (7.5, 6.5)                  @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3.5, 2.5)                  @noisy
i (4.5, 1.5)                  @noisy
i (3, 6.5)                    @noisy
i (5, 3.5)                    @noisy
i (5, 3)                      @noisy
i (8, 2)                      @noisy
i (8, 2.5)                    @noisy
i (0, 7.5)                    @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (1.5, 4.5)                  @noisy
i (2.5, 3.5)                  @noisy
i (6, 4.5)                    @noisy
i (6, 4)                      @noisy
i (7, 3.5)                    @noisy
i (7, 3)                      @noisy
i (6.5, 3.5)                  @noisy
i (3.5, 4.5)                  @noisy
i (4.5, 3.5)                  @noisy
i (5, 5.5)                    @noisy
i (5, 5)                      @noisy
i (8, 4)                      @noisy
i (8, 4.5)                    @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (1.5, 6.5)                  @noisy
i (2.5, 5.5)                  @noisy
i (6, 6)                      @noisy
i (6, 6.5)                    @noisy
i (7, 5)                      @noisy
i (7, 5.5)                    @noisy
i (6.5, 5.5)                  @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (3.5, 6.5)                  @noisy
i (4.5, 5.5)                  @noisy
i (5, 7.5)                    @noisy
i (5, 7)                      @noisy
i (0, 2)                      @noisy
i (0, 2.5)                    @noisy
i (0.5, 1.5)                  @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (2.5, 7.5)                  @noisy
i (7, 7.5)                    @noisy
i (7, 7)                      @noisy
i (6.5, 7.5)                  @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (4.5, 7.5)                  @noisy
i (0.5, 3.5)                  @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (6, 1.5)                    @noisy
i (7, 0.5)                    @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (4, 4.5)                    @noisy
i (4, 4)                      @noisy
i (5, 2.5)                    @noisy
i (0.5, 5.5)                  @noisy
i (1, 7.5)                    @noisy
i (1, 7)                      @noisy
i (2, 6.5)                    @noisy
i (2, 6)                      @noisy
i (7, 2.5)                    @noisy
i (3, 7.5)                    @noisy
i (3, 7)                      @noisy
i (4, 6.5)                    @noisy
i (4, 6)                      @noisy
i (5, 4.5)                    @noisy
i (8, 6)                      @noisy
i (8, 6.5)                    @noisy
i (1, 0.5)                    @noisy
i (0.5, 7.5)                  @noisy
i (2, 8)                      @noisy
i (7, 4.5)                    @noisy
i (6, 8)                      @noisy
i (3, 0.5)                    @noisy
i (5, 6.5)                    @noisy
i (4, 8)                      @noisy
i (8, 8)                      @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (0, 4.5)                    @noisy
i (2, 1.5)                    @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (6, 0)                      @noisy
i (8, 1.5)                    @noisy
i (8, 1)                      @noisy
i (1, 4.5)                    @noisy
i (0, 6)                      @noisy
i (0, 6.5)                    @noisy
i (2, 3.5)                    @noisy
i (6, 3.5)                    @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (5.5, 0.5)                  @noisy
i (8, 3.5)                    @noisy
i (8, 3)                      @noisy
i (1, 6.5)                    @noisy
i (0, 8)                      @noisy
i (2, 5.5)                    @noisy
i (6.5, 1.5)                  @noisy
i (7.5, 0.5)                  @noisy
i (6, 5.5)                    @noisy
i (4, 5.5)                    @noisy
i (5.5, 2.5)                  @noisy
i (8, 5.5)                    @noisy
i (8, 5)                      @noisy
i (0, 1.5)                    @noisy
i (2, 7.5)                    @noisy
i (7.5, 2.5)                  @noisy
i (6, 7.5)                    @noisy
i (7, 6.5)                    @noisy
i (4, 7.5)                    @noisy
i (5.5, 4.5)                  @noisy
i (8, 7.5)                    @noisy
i (8, 7)                      @noisy
i (1, 1.5)                    @noisy
i (0, 3.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (1.5, 0.5)                  @noisy
i (6, 0.5)                    @noisy
i (7.5, 4.5)                  @noisy

--------         15
mxx (0, 0.5) (0, 0)           @noisy det856 det1586
mzz (0, 1.5) (0.5, 1.5)       @noisy det1030 det1447
mxx (1, 1) (1, 1.5)           @noisy det305 det1261
mxx (0, 2) (0, 2.5)           @noisy det1546 det1557
mzz (0, 3.5) (0.5, 3.5)       @noisy det1030 det1527
mxx (1, 3) (1, 3.5)           @noisy det729 det1411
mxx (0, 4) (0, 4.5)           @noisy det702 det707
mzz (0.5, 5.5) (0, 5.5)       @noisy det1110 det1527
mxx (1, 5) (1, 5.5)           @noisy det528 det1060
mxx (0, 6.5) (0, 6)           @noisy det1087 det1274
mzz (0, 7.5) (0.5, 7.5)       @noisy det792 det1110
mxx (1, 7.5) (1, 7)           @noisy det1134 det1341
mzz (1, 0.5) (1.5, 0.5)       @noisy det709 det1622
mxx (2, 0) (2, 0.5)           @noisy det245 det1111
mzz (1, 2.5) (1.5, 2.5)       @noisy det1171 det1622
mxx (2, 2) (2, 2.5)           @noisy det832 det1126
mzz (1.5, 4.5) (1, 4.5)       @noisy det333 det1171
mxx (2, 4.5) (2, 4)           @noisy det310 det477
mzz (1, 6.5) (1.5, 6.5)       @noisy det333 det1320
mxx (2, 6.5) (2, 6)           @noisy det284 det317
mzz (2, 1.5) (2.5, 1.5)       @noisy det828 det1225
mxx (3, 1.5) (3, 1)           @noisy det1393 det1535
mzz (2, 3.5) (2.5, 3.5)       @noisy det289 det1225
mxx (3, 3.5) (3, 3)           @noisy det1114 det1494
mzz (2, 5.5) (2.5, 5.5)       @noisy det289 det1333
mxx (3, 5) (3, 5.5)           @noisy det1115 det1128
mzz (2.5, 7.5) (2, 7.5)       @noisy det1333 det1445
mxx (3, 7.5) (3, 7)           @noisy det1095 det1489
mzz (3.5, 0.5) (3, 0.5)       @noisy det61 det937
mxx (4, 0) (4, 0.5)           @noisy det221 det944
mzz (3, 2.5) (3.5, 2.5)       @noisy det61 det1339
mxx (4, 2) (4, 2.5)           @noisy det941 det1200
mzz (3, 4.5) (3.5, 4.5)       @noisy det229 det1339
mxx (4, 4.5) (4, 4)           @noisy det1271 det1552
mzz (3.5, 6.5) (3, 6.5)       @noisy det229 det798
mxx (4, 6) (4, 6.5)           @noisy det412 det494
mzz (4, 1.5) (4.5, 1.5)       @noisy det1136 det1250
mxx (5, 1) (5, 1.5)           @noisy det662 det1436
mzz (4.5, 3.5) (4, 3.5)       @noisy det947 det1250
mxx (5, 3.5) (5, 3)           @noisy det1026 det1075
mzz (4, 5.5) (4.5, 5.5)       @noisy det515 det947
mxx (5, 5.5) (5, 5)           @noisy det124 det890
mzz (4, 7.5) (4.5, 7.5)       @noisy det515 det1554
mxx (5, 7) (5, 7.5)           @noisy det471 det513
mzz (5, 0.5) (5.5, 0.5)       @noisy det133 det1502
mxx (6, 0) (6, 0.5)           @noisy det65 det1583
mzz (5.5, 2.5) (5, 2.5)       @noisy det493 det1502
mxx (6, 2.5) (6, 2)           @noisy det58 det806
mzz (5, 4.5) (5.5, 4.5)       @noisy det493 det1327
mxx (6, 4) (6, 4.5)           @noisy det168 det1563
mzz (5, 6.5) (5.5, 6.5)       @noisy det549 det1327
mxx (6, 6.5) (6, 6)           @noisy det445 det539
mzz (6, 1.5) (6.5, 1.5)       @noisy det681 det1637
mxx (7, 1.5) (7, 1)           @noisy det1107 det1174
mzz (6, 3.5) (6.5, 3.5)       @noisy det209 det681
mxx (7, 3) (7, 3.5)           @noisy det79 det1187
mzz (6.5, 5.5) (6, 5.5)       @noisy det14 det209
mxx (7, 5.5) (7, 5)           @noisy det288 det1330
mzz (6, 7.5) (6.5, 7.5)       @noisy det14 det1520
mxx (7, 7.5) (7, 7)           @noisy det277 det500
mzz (7, 0.5) (7.5, 0.5)       @noisy det781 det1561
mxx (8, 0.5) (8, 0)           @noisy det301 det1545
mzz (7.5, 2.5) (7, 2.5)       @noisy det734 det781
mxx (8, 2.5) (8, 2)           @noisy det922 det1319
mzz (7, 4.5) (7.5, 4.5)       @noisy det734 det1311
mxx (8, 4) (8, 4.5)           @noisy det1277 det1304
mzz (7, 6.5) (7.5, 6.5)       @noisy det54 det1311
mxx (8, 6.5) (8, 6)           @noisy det711 det755
mz (0.5, 0.5)                 @noisy det906 det948
mz (0.5, 2.5)                 @noisy det498 det979
mz (0.5, 4.5)                 @noisy det269 det1010
mz (0.5, 6.5)                 @noisy det1000 det1526
mz (1.5, 1.5)                 @noisy det949 det1398
mz (1.5, 3.5)                 @noisy det965 det1620
mz (1.5, 5.5)                 @noisy det969 det1488
mz (1.5, 7.5)                 @noisy det675 det1006
mz (2.5, 0.5)                 @noisy det262 det992
mz (2.5, 2.5)                 @noisy det103 det1008
mz (2.5, 4.5)                 @noisy det1024 det1524
mz (2.5, 6.5)                 @noisy det999 det1326
mz (3.5, 1.5)                 @noisy det1014 det1510
mz (3.5, 3.5)                 @noisy det951 det1565
mz (3.5, 5.5)                 @noisy det46 det963
mz (3.5, 7.5)                 @noisy det1022 det1153
mz (4.5, 0.5)                 @noisy det115 det982
mz (4.5, 2.5)                 @noisy det1018 det1262
mz (4.5, 4.5)                 @noisy det980 det1151
mz (4.5, 6.5)                 @noisy det486 det984
mz (5.5, 1.5)                 @noisy det888 det957
mz (5.5, 3.5)                 @noisy det817 det1003
mz (5.5, 5.5)                 @noisy det328 det967
mz (5.5, 7.5)                 @noisy det930 det954
mz (6.5, 0.5)                 @noisy det466 det971
mz (6.5, 2.5)                 @noisy det974 det1423
mz (6.5, 4.5)                 @noisy det1019 det1146
mz (6.5, 6.5)                 @noisy det2 det973
mz (7.5, 1.5)                 @noisy det684 det981
mz (7.5, 3.5)                 @noisy det959 det1198
mz (7.5, 5.5)                 @noisy det952 det1543
mz (7.5, 7.5)                 @noisy det990 det1021
i (3.5, 0)                    @noisy
i (5.5, 6)                    @noisy
i (4.5, 8)                    @noisy
i (0, 5)                      @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (7.5, 6)                    @noisy
i (3.5, 2)                    @noisy
i (4.5, 1)                    @noisy
i (3, 6)                      @noisy
i (5.5, 8)                    @noisy
i (0, 7)                      @noisy
i (1.5, 4)                    @noisy
i (0.5, 6)                    @noisy
i (2.5, 3)                    @noisy
i (1, 8)                      @noisy
i (6.5, 3)                    @noisy
i (3.5, 4)                    @noisy
i (5.5, 1)                    @noisy
i (4.5, 3)                    @noisy
i (3, 8)                      @noisy
i (1.5, 6)                    @noisy
i (0.5, 8)                    @noisy
i (2.5, 5)                    @noisy
i (6.5, 5)                    @noisy
i (3.5, 6)                    @noisy
i (4.5, 5)                    @noisy
i (0.5, 1)                    @noisy
i (1.5, 8)                    @noisy
i (2.5, 7)                    @noisy
i (6.5, 7)                    @noisy
i (5, 0)                      @noisy
i (4.5, 7)                    @noisy
i (1.5, 1)                    @noisy
i (0.5, 3)                    @noisy
i (2.5, 0)                    @noisy
i (6, 1)                      @noisy
i (7, 0)                      @noisy
i (6.5, 0)                    @noisy
i (7.5, 8)                    @noisy
i (4.5, 0)                    @noisy
i (5, 2)                      @noisy
i (0.5, 5)                    @noisy
i (2.5, 2)                    @noisy
i (7, 2)                      @noisy
i (6.5, 2)                    @noisy
i (7.5, 1)                    @noisy
i (4.5, 2)                    @noisy
i (5, 4)                      @noisy
i (5.5, 3)                    @noisy
i (1, 0)                      @noisy
i (0.5, 7)                    @noisy
i (2.5, 4)                    @noisy
i (2, 8)                      @noisy
i (7, 4)                      @noisy
i (6.5, 4)                    @noisy
i (7.5, 3)                    @noisy
i (6, 8)                      @noisy
i (3, 0)                      @noisy
i (4.5, 4)                    @noisy
i (5, 6)                      @noisy
i (4, 8)                      @noisy
i (3.5, 8)                    @noisy
i (5.5, 5)                    @noisy
i (8, 8)                      @noisy
i (0.5, 0)                    @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (2.5, 6)                    @noisy
i (6.5, 6)                    @noisy
i (7.5, 5)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (3.5, 1)                    @noisy
i (8, 1.5)                    @noisy
i (8, 1)                      @noisy
i (5.5, 7)                    @noisy
i (0.5, 2)                    @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (1.5, 3)                    @noisy
i (6, 3)                      @noisy
i (6.5, 8)                    @noisy
i (7.5, 7)                    @noisy
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 0)                    @noisy
i (8, 3.5)                    @noisy
i (8, 3)                      @noisy
i (0.5, 4)                    @noisy
i (1, 6)                      @noisy
i (0, 8)                      @noisy
i (2, 5)                      @noisy
i (1.5, 5)                    @noisy
i (6.5, 1)                    @noisy
i (7.5, 0)                    @noisy
i (6, 5)                      @noisy
i (4, 5)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 2)                    @noisy
i (8, 5.5)                    @noisy
i (8, 5)                      @noisy
i (0, 1)                      @noisy
i (2, 7)                      @noisy
i (1.5, 7)                    @noisy
i (7.5, 2)                    @noisy
i (6, 7)                      @noisy
i (7, 6)                      @noisy
i (4, 7)                      @noisy
i (3.5, 7)                    @noisy
i (5.5, 4)                    @noisy
i (4.5, 6)                    @noisy
i (5, 8)                      @noisy
i (8, 7.5)                    @noisy
i (8, 7)                      @noisy
i (0, 3)                      @noisy
i (1.5, 0)                    @noisy
i (2.5, 8)                    @noisy
i (7.5, 4)                    @noisy
i (7, 8)                      @noisy

--------         16
mzz (1, 1.5) (0.5, 1.5)       @noisy det1030 det1447
mxx (0, 1.5) (0, 1)           @noisy det305 det1261
mzz (1, 3.5) (0.5, 3.5)       @noisy det1030 det1527
mxx (0, 3.5) (0, 3)           @noisy det729 det1411
mzz (0.5, 5.5) (1, 5.5)       @noisy det1110 det1527
mxx (0, 5.5) (0, 5)           @noisy det528 det1060
mzz (1, 7.5) (0.5, 7.5)       @noisy det792 det1110
mxx (0, 7) (0, 7.5)           @noisy det1134 det1341
mzz (1.5, 0.5) (2, 0.5)       @noisy det709 det1622
mxx (1, 0.5) (1, 0)           @noisy det245 det1111
mzz (1.5, 2.5) (2, 2.5)       @noisy det1171 det1622
mxx (1, 2) (1, 2.5)           @noisy det832 det1126
mzz (1.5, 4.5) (2, 4.5)       @noisy det333 det1171
mxx (1, 4) (1, 4.5)           @noisy det310 det477
mzz (1.5, 6.5) (2, 6.5)       @noisy det333 det1320
mxx (1, 6.5) (1, 6)           @noisy det284 det317
mzz (3, 1.5) (2.5, 1.5)       @noisy det828 det1225
mxx (2, 1) (2, 1.5)           @noisy det1393 det1535
mzz (2.5, 3.5) (3, 3.5)       @noisy det289 det1225
mxx (2, 3.5) (2, 3)           @noisy det1114 det1494
mzz (2.5, 5.5) (3, 5.5)       @noisy det289 det1333
mxx (2, 5.5) (2, 5)           @noisy det1115 det1128
mzz (2.5, 7.5) (3, 7.5)       @noisy det1333 det1445
mxx (2, 7) (2, 7.5)           @noisy det1095 det1489
mzz (3.5, 0.5) (4, 0.5)       @noisy det61 det937
mxx (3, 0) (3, 0.5)           @noisy det221 det944
mzz (3.5, 2.5) (4, 2.5)       @noisy det61 det1339
mxx (3, 2.5) (3, 2)           @noisy det941 det1200
mzz (4, 4.5) (3.5, 4.5)       @noisy det229 det1339
mxx (3, 4.5) (3, 4)           @noisy det1271 det1552
mzz (3.5, 6.5) (4, 6.5)       @noisy det229 det798
mxx (3, 6) (3, 6.5)           @noisy det412 det494
mzz (5, 1.5) (4.5, 1.5)       @noisy det1136 det1250
mxx (4, 1.5) (4, 1)           @noisy det662 det1436
mzz (5, 3.5) (4.5, 3.5)       @noisy det947 det1250
mxx (4, 3) (4, 3.5)           @noisy det1026 det1075
mzz (5, 5.5) (4.5, 5.5)       @noisy det515 det947
mxx (4, 5) (4, 5.5)           @noisy det124 det890
mzz (5, 7.5) (4.5, 7.5)       @noisy det515 det1554
mxx (4, 7) (4, 7.5)           @noisy det471 det513
mzz (5.5, 0.5) (6, 0.5)       @noisy det133 det1502
mxx (5, 0) (5, 0.5)           @noisy det65 det1583
mzz (5.5, 2.5) (6, 2.5)       @noisy det493 det1502
mxx (5, 2) (5, 2.5)           @noisy det58 det806
mzz (5.5, 4.5) (6, 4.5)       @noisy det493 det1327
mxx (5, 4.5) (5, 4)           @noisy det168 det1563
mzz (6, 6.5) (5.5, 6.5)       @noisy det549 det1327
mxx (5, 6) (5, 6.5)           @noisy det445 det539
mzz (6.5, 1.5) (7, 1.5)       @noisy det681 det1637
mxx (6, 1.5) (6, 1)           @noisy det1107 det1174
mzz (6.5, 3.5) (7, 3.5)       @noisy det209 det681
mxx (6, 3.5) (6, 3)           @noisy det79 det1187
mzz (6.5, 5.5) (7, 5.5)       @noisy det14 det209
mxx (6, 5) (6, 5.5)           @noisy det288 det1330
mzz (6.5, 7.5) (7, 7.5)       @noisy det14 det1520
mxx (6, 7.5) (6, 7)           @noisy det277 det500
mzz (7.5, 0.5) (8, 0.5)       @noisy det781 det1561
mxx (7, 0.5) (7, 0)           @noisy det301 det1545
mxx (8, 1.5) (8, 1)           @noisy det482 det504
mzz (7.5, 2.5) (8, 2.5)       @noisy det734 det781
mxx (7, 2) (7, 2.5)           @noisy det922 det1319
mxx (8, 3) (8, 3.5)           @noisy det123 det318
mzz (7.5, 4.5) (8, 4.5)       @noisy det734 det1311
mxx (7, 4.5) (7, 4)           @noisy det1277 det1304
mxx (8, 5) (8, 5.5)           @noisy det712 det824
mzz (7.5, 6.5) (8, 6.5)       @noisy det54 det1311
mxx (7, 6.5) (7, 6)           @noisy det711 det755
mxx (8, 7) (8, 7.5)           @noisy det1192 det1227
mzz (0.5, 0) (0, 0)           @noisy det906 det1447
mx (0.5, 1)                   @noisy det245 det305 det1261 det1586
mzz (0, 2) (0.5, 2)           @noisy det498 det1030
mx (0.5, 3)                   @noisy det729 det1126 det1411 det1557
mzz (0, 4) (0.5, 4)           @noisy det269 det1527
mx (0.5, 5)                   @noisy det477 det528 det707 det1060
mzz (0.5, 6) (0, 6)           @noisy det1110 det1526
mx (0.5, 7)                   @noisy det317 det1134 det1274 det1341
mzz (0, 8) (0.5, 8)           @noisy det685 det792
mx (1.5, 0)                   @noisy det245 det1111
mzz (1, 1) (1.5, 1)           @noisy det1398 det1622
mx (1.5, 2)                   @noisy det832 det1126 det1261 det1393
mzz (1, 3) (1.5, 3)           @noisy det1171 det1620
mx (1.5, 4)                   @noisy det310 det477 det1411 det1494
mzz (1.5, 5) (1, 5)           @noisy det333 det1488
mx (1.5, 6)                   @noisy det284 det317 det1060 det1128
mzz (1, 7) (1.5, 7)           @noisy det675 det1320
mx (1.5, 8)                   @noisy det1341 det1489
mzz (2, 0) (2.5, 0)           @noisy det262 det828
mx (2.5, 1)                   @noisy det221 det1111 det1393 det1535
mzz (2.5, 2) (2, 2)           @noisy det103 det1225
mx (2.5, 3)                   @noisy det832 det1114 det1200 det1494
mzz (2, 4) (2.5, 4)           @noisy det289 det1524
mx (2.5, 5)                   @noisy det310 det1115 det1128 det1552
mzz (2, 6) (2.5, 6)           @noisy det1326 det1333
mx (2.5, 7)                   @noisy det284 det494 det1095 det1489
mzz (2.5, 8) (2, 8)           @noisy det1445 det1578
mx (3.5, 0)                   @noisy det221 det944
mzz (3, 1) (3.5, 1)           @noisy det61 det1510
mx (3.5, 2)                   @noisy det941 det1200 det1436 det1535
mzz (3, 3) (3.5, 3)           @noisy det1339 det1565
mx (3.5, 4)                   @noisy det1075 det1114 det1271 det1552
mzz (3.5, 5) (3, 5)           @noisy det46 det229
mx (3.5, 6)                   @noisy det124 det412 det494 det1115
mzz (3, 7) (3.5, 7)           @noisy det798 det1153
mx (3.5, 8)                   @noisy det513 det1095
mzz (4, 0) (4.5, 0)           @noisy det115 det1136
mx (4.5, 1)                   @noisy det662 det944 det1436 det1583
mzz (4.5, 2) (4, 2)           @noisy det1250 det1262
mx (4.5, 3)                   @noisy det58 det941 det1026 det1075
mzz (4, 4) (4.5, 4)           @noisy det947 det1151
mx (4.5, 5)                   @noisy det124 det168 det890 det1271
mzz (4, 6) (4.5, 6)           @noisy det486 det515
mx (4.5, 7)                   @noisy det412 det471 det513 det539
mzz (4.5, 8) (4, 8)           @noisy det252 det1554
mx (5.5, 0)                   @noisy det65 det1583
mzz (5.5, 1) (5, 1)           @noisy det888 det1502
mx (5.5, 2)                   @noisy det58 det662 det806 det1174
mzz (5, 3) (5.5, 3)           @noisy det493 det817
mx (5.5, 4)                   @noisy det168 det1026 det1187 det1563
mzz (5, 5) (5.5, 5)           @noisy det328 det1327
mx (5.5, 6)                   @noisy det288 det445 det539 det890
mzz (5.5, 7) (5, 7)           @noisy det549 det930
mx (5.5, 8)                   @noisy det277 det471
mzz (6.5, 0) (6, 0)           @noisy det466 det1637
mx (6.5, 1)                   @noisy det65 det1107 det1174 det1545
mzz (6, 2) (6.5, 2)           @noisy det681 det1423
mx (6.5, 3)                   @noisy det79 det806 det922 det1187
mzz (6, 4) (6.5, 4)           @noisy det209 det1146
mx (6.5, 5)                   @noisy det288 det1277 det1330 det1563
mzz (6, 6) (6.5, 6)           @noisy det2 det14
mx (6.5, 7)                   @noisy det277 det445 det500 det711
mzz (6, 8) (6.5, 8)           @noisy det1280 det1520
mx (7.5, 0)                   @noisy det301 det1545
mzz (7, 1) (7.5, 1)           @noisy det684 det781
mx (7.5, 2)                   @noisy det482 det922 det1107 det1319
mzz (7.5, 3) (7, 3)           @noisy det734 det1198
mx (7.5, 4)                   @noisy det79 det123 det1277 det1304
mzz (7, 5) (7.5, 5)           @noisy det1311 det1543
mx (7.5, 6)                   @noisy det711 det755 det824 det1330
mzz (7, 7) (7.5, 7)           @noisy det54 det1021
mx (7.5, 8)                   @noisy det500 det1192
i (4.5, 2.5)                  @noisy
i (3.5, 3.5)                  @noisy
i (8, 0)                      @noisy
i (0, 2.5)                    @noisy
i (5.5, 3.5)                  @noisy
i (8, 6)                      @noisy
i (0.5, 4.5)                  @noisy
i (2.5, 4.5)                  @noisy
i (1.5, 5.5)                  @noisy
i (6.5, 4.5)                  @noisy
i (7.5, 3.5)                  @noisy
i (4.5, 4.5)                  @noisy
i (3.5, 5.5)                  @noisy
i (8, 2)                      @noisy
i (5.5, 5.5)                  @noisy
i (8, 8)                      @noisy
i (0.5, 0.5)                  @noisy
i (1.5, 1.5)                  @noisy
i (0, 4.5)                    @noisy
i (2.5, 0.5)                  @noisy
i (2.5, 6.5)                  @noisy
i (0.5, 6.5)                  @noisy
i (1, 8)                      @noisy
i (1.5, 7.5)                  @noisy
i (6.5, 0.5)                  @noisy
i (6.5, 6.5)                  @noisy
i (7.5, 5.5)                  @noisy
i (4.5, 0.5)                  @noisy
i (5.5, 1.5)                  @noisy
i (3, 8)                      @noisy
i (3.5, 1.5)                  @noisy
i (8, 4)                      @noisy
i (3.5, 7.5)                  @noisy
i (4.5, 6.5)                  @noisy
i (0, 0.5)                    @noisy
i (5.5, 7.5)                  @noisy
i (5, 8)                      @noisy
i (0.5, 2.5)                  @noisy
i (0, 6.5)                    @noisy
i (2.5, 2.5)                  @noisy
i (1.5, 3.5)                  @noisy
i (7, 8)                      @noisy
i (6.5, 2.5)                  @noisy
i (7.5, 1.5)                  @noisy
i (7.5, 7.5)                  @noisy

--------         17
mxx (0, 1) (0, 0.5)           @noisy det856 det1586
mxx (1, 1.5) (1, 2)           @noisy det305 det1261
mx (0.5, 1.5)                 @noisy det1157 det1261
mz (0, 1.5)                   @noisy det498 det1447
mxx (0, 2.5) (0, 3)           @noisy det1546 det1557
mxx (1, 3.5) (1, 4)           @noisy det729 det1411
mx (0.5, 3.5)                 @noisy det1263 det1411
mz (0, 3.5)                   @noisy det269 det1030
mxx (0, 4.5) (0, 5)           @noisy det702 det707
mxx (1, 6) (1, 5.5)           @noisy det528 det1060
mx (0.5, 5.5)                 @noisy det1060 det1233
mz (0, 5.5)                   @noisy det1526 det1527
mxx (0, 7) (0, 6.5)           @noisy det1087 det1274
mxx (1, 7.5) (1, 8)           @noisy det1134 det1341
mx (0.5, 7.5)                 @noisy det1223 det1341
mz (0, 7.5)                   @noisy det685 det1110
mxx (2, 0.5) (2, 1)           @noisy det245 det1111
mx (1.5, 0.5)                 @noisy det1111 det1228
mz (1, 0.5)                   @noisy det709 det906 det1398 det1447
mxx (2, 3) (2, 2.5)           @noisy det832 det1126
mx (1.5, 2.5)                 @noisy det832 det1265
mz (1, 2.5)                   @noisy det498 det1030 det1620 det1622
mxx (2, 4.5) (2, 5)           @noisy det310 det477
mx (1.5, 4.5)                 @noisy det310 det1215
mz (1, 4.5)                   @noisy det269 det1171 det1488 det1527
mxx (2, 6.5) (2, 7)           @noisy det284 det317
mx (1.5, 6.5)                 @noisy det284 det1267
mz (1, 6.5)                   @noisy det333 det675 det1110 det1526
mxx (3, 1.5) (3, 2)           @noisy det1393 det1535
mx (2.5, 1.5)                 @noisy det1275 det1535
mz (2, 1.5)                   @noisy det103 det828 det1398 det1622
mxx (3, 3.5) (3, 4)           @noisy det1114 det1494
mx (2.5, 3.5)                 @noisy det1114 det1234
mz (2, 3.5)                   @noisy det1171 det1225 det1524 det1620
mxx (3, 5.5) (3, 6)           @noisy det1115 det1128
mx (2.5, 5.5)                 @noisy det1115 det1201
mz (2, 5.5)                   @noisy det289 det333 det1326 det1488
mxx (3, 7.5) (3, 8)           @noisy det1095 det1489
mx (2.5, 7.5)                 @noisy det1095 det1177
mz (2, 7.5)                   @noisy det675 det1320 det1333 det1578
mxx (4, 0.5) (4, 1)           @noisy det221 det944
mx (3.5, 0.5)                 @noisy det944 det1199
mz (3, 0.5)                   @noisy det262 det828 det937 det1510
mxx (4, 2.5) (4, 3)           @noisy det941 det1200
mx (3.5, 2.5)                 @noisy det941 det1172
mz (3, 2.5)                   @noisy det61 det103 det1225 det1565
mxx (4, 4.5) (4, 5)           @noisy det1271 det1552
mx (3.5, 4.5)                 @noisy det1249 det1271
mz (3, 4.5)                   @noisy det46 det289 det1339 det1524
mxx (4, 6.5) (4, 7)           @noisy det412 det494
mx (3.5, 6.5)                 @noisy det412 det1203
mz (3, 6.5)                   @noisy det229 det1153 det1326 det1333
mxx (5, 1.5) (5, 2)           @noisy det662 det1436
mx (4.5, 1.5)                 @noisy det662 det1156
mz (4, 1.5)                   @noisy det61 det1136 det1262 det1510
mxx (5, 3.5) (5, 4)           @noisy det1026 det1075
mx (4.5, 3.5)                 @noisy det1026 det1159
mz (4, 3.5)                   @noisy det1151 det1250 det1339 det1565
mxx (5, 5.5) (5, 6)           @noisy det124 det890
mx (4.5, 5.5)                 @noisy det890 det1232
mz (4, 5.5)                   @noisy det46 det229 det486 det947
mxx (5, 7.5) (5, 8)           @noisy det471 det513
mx (4.5, 7.5)                 @noisy det471 det1221
mz (4, 7.5)                   @noisy det252 det515 det798 det1153
mxx (6, 1) (6, 0.5)           @noisy det65 det1583
mx (5.5, 0.5)                 @noisy det65 det1246
mz (5, 0.5)                   @noisy det115 det133 det888 det1136
mxx (6, 2.5) (6, 3)           @noisy det58 det806
mx (5.5, 2.5)                 @noisy det806 det1185
mz (5, 2.5)                   @noisy det817 det1250 det1262 det1502
mxx (6, 4.5) (6, 5)           @noisy det168 det1563
mx (5.5, 4.5)                 @noisy det1191 det1563
mz (5, 4.5)                   @noisy det328 det493 det947 det1151
mxx (6, 6.5) (6, 7)           @noisy det445 det539
mx (5.5, 6.5)                 @noisy det445 det1236
mz (5, 6.5)                   @noisy det486 det515 det930 det1327
mxx (7, 1.5) (7, 2)           @noisy det1107 det1174
mx (6.5, 1.5)                 @noisy det1107 det1162
mz (6, 1.5)                   @noisy det888 det1423 det1502 det1637
mxx (7, 4) (7, 3.5)           @noisy det79 det1187
mx (6.5, 3.5)                 @noisy det79 det1205
mz (6, 3.5)                   @noisy det493 det681 det817 det1146
mxx (7, 5.5) (7, 6)           @noisy det288 det1330
mx (6.5, 5.5)                 @noisy det1208 det1330
mz (6, 5.5)                   @noisy det2 det209 det328 det1327
mxx (7, 7.5) (7, 8)           @noisy det277 det500
mx (6.5, 7.5)                 @noisy det500 det1181
mz (6, 7.5)                   @noisy det14 det549 det930 det1280
mxx (8, 0.5) (8, 1)           @noisy det301 det1545
mx (7.5, 0.5)                 @noisy det301 det1182
mz (7, 0.5)                   @noisy det466 det684 det1561 det1637
mz (8, 1.5)                   @noisy det684 det781
mxx (8, 2.5) (8, 3)           @noisy det922 det1319
mx (7.5, 2.5)                 @noisy det1155 det1319
mz (7, 2.5)                   @noisy det681 det781 det1198 det1423
mz (8, 3.5)                   @noisy det734 det1198
mxx (8, 4.5) (8, 5)           @noisy det1277 det1304
mx (7.5, 4.5)                 @noisy det1278 det1304
mz (7, 4.5)                   @noisy det209 det734 det1146 det1543
mz (8, 5.5)                   @noisy det1311 det1543
mxx (8, 7) (8, 6.5)           @noisy det711 det755
mx (7.5, 6.5)                 @noisy det755 det1256
mz (7, 6.5)                   @noisy det2 det14 det1021 det1311
mz (8, 7.5)                   @noisy det54 det1021
mxx (0.5, 0.5) (0.5, 0)       @noisy det245 det856
mzz (1, 1) (0.5, 1)           @noisy det906 det1447
mxx (0.5, 2.5) (0.5, 2)       @noisy det1126 det1546
mzz (1, 3) (0.5, 3)           @noisy det498 det1030
mxx (0.5, 4.5) (0.5, 4)       @noisy det477 det702
mzz (0.5, 5) (1, 5)           @noisy det269 det1527
mxx (0.5, 6.5) (0.5, 6)       @noisy det317 det1087
mzz (1, 7) (0.5, 7)           @noisy det1110 det1526
mzz (1.5, 0) (2, 0)           @noisy det447 det709
mxx (1.5, 1.5) (1.5, 1)       @noisy det305 det1393
mzz (1.5, 2) (2, 2)           @noisy det1398 det1622
mxx (1.5, 3.5) (1.5, 3)       @noisy det729 det1494
mzz (1.5, 4) (2, 4)           @noisy det1171 det1620
mxx (1.5, 5) (1.5, 5.5)       @noisy det528 det1128
mzz (1.5, 6) (2, 6)           @noisy det333 det1488
mxx (1.5, 7.5) (1.5, 7)       @noisy det1134 det1489
mzz (1.5, 8) (2, 8)           @noisy det675 det1320
mxx (2.5, 0.5) (2.5, 0)       @noisy det221 det245
mzz (3, 1) (2.5, 1)           @noisy det262 det828
mxx (2.5, 2) (2.5, 2.5)       @noisy det1126 det1200
mzz (2.5, 3) (3, 3)           @noisy det103 det1225
mxx (2.5, 4) (2.5, 4.5)       @noisy det477 det1552
mzz (2.5, 5) (3, 5)           @noisy det289 det1524
mxx (2.5, 6.5) (2.5, 6)       @noisy det317 det494
mzz (2.5, 7) (3, 7)           @noisy det1326 det1333
mzz (3.5, 0) (4, 0)           @noisy det937 det1387
mxx (3.5, 1) (3.5, 1.5)       @noisy det1393 det1436
mzz (3.5, 2) (4, 2)           @noisy det61 det1510
mxx (3.5, 3) (3.5, 3.5)       @noisy det1075 det1494
mzz (4, 4) (3.5, 4)           @noisy det1339 det1565
mxx (3.5, 5) (3.5, 5.5)       @noisy det124 det1128
mzz (3.5, 6) (4, 6)           @noisy det46 det229
mxx (3.5, 7) (3.5, 7.5)       @noisy det513 det1489
mzz (3.5, 8) (4, 8)           @noisy det798 det1153
mxx (4.5, 0.5) (4.5, 0)       @noisy det221 det1583
mzz (5, 1) (4.5, 1)           @noisy det115 det1136
mxx (4.5, 2) (4.5, 2.5)       @noisy det58 det1200
mzz (5, 3) (4.5, 3)           @noisy det1250 det1262
mxx (4.5, 4.5) (4.5, 4)       @noisy det168 det1552
mzz (5, 5) (4.5, 5)           @noisy det947 det1151
mxx (4.5, 6.5) (4.5, 6)       @noisy det494 det539
mzz (5, 7) (4.5, 7)           @noisy det486 det515
mzz (5.5, 0) (6, 0)           @noisy det133 det822
mxx (5.5, 1) (5.5, 1.5)       @noisy det1174 det1436
mzz (5.5, 2) (6, 2)           @noisy det888 det1502
mxx (5.5, 3) (5.5, 3.5)       @noisy det1075 det1187
mzz (5.5, 4) (6, 4)           @noisy det493 det817
mxx (5.5, 5.5) (5.5, 5)       @noisy det124 det288
mzz (6, 6) (5.5, 6)           @noisy det328 det1327
mxx (5.5, 7) (5.5, 7.5)       @noisy det277 det513
mzz (5.5, 8) (6, 8)           @noisy det549 det930
mxx (6.5, 0) (6.5, 0.5)       @noisy det1545 det1583
mzz (6.5, 1) (7, 1)           @noisy det466 det1637
mxx (6.5, 2.5) (6.5, 2)       @noisy det58 det922
mzz (6.5, 3) (7, 3)           @noisy det681 det1423
mxx (6.5, 4.5) (6.5, 4)       @noisy det168 det1277
mzz (6.5, 5) (7, 5)           @noisy det209 det1146
mxx (6.5, 6) (6.5, 6.5)       @noisy det539 det711
mzz (6.5, 7) (7, 7)           @noisy det2 det14
mzz (7.5, 0) (8, 0)           @noisy det136 det1561
mxx (7.5, 1.5) (7.5, 1)       @noisy det482 det1174
mzz (7.5, 2) (8, 2)           @noisy det684 det781
mxx (7.5, 3) (7.5, 3.5)       @noisy det123 det1187
mzz (7.5, 4) (8, 4)           @noisy det734 det1198
mxx (7.5, 5) (7.5, 5.5)       @noisy det288 det824
mzz (7.5, 6) (8, 6)           @noisy det1311 det1543
mxx (7.5, 7.5) (7.5, 7)       @noisy det277 det1192
mzz (7.5, 8) (8, 8)           @noisy det54 det1021
i (0, 4)                      @noisy
i (0, 0)                      @noisy
i (7, 0)                      @noisy
i (3, 0)                      @noisy
i (4.5, 8)                    @noisy
i (0, 6)                      @noisy
i (0, 2)                      @noisy
i (0.5, 8)                    @noisy
i (5, 0)                      @noisy
i (1, 0)                      @noisy
i (2.5, 8)                    @noisy
i (0, 8)                      @noisy
i (6.5, 8)                    @noisy

--------         18
mz (0, 0.5)                   @noisy det906 det1447
mxx (0, 1.5) (0, 2)           @noisy det305 det774
mx (0.5, 1.5)                 @noisy det774 det1157
mz (1, 1.5)                   @noisy det906 det1030 det1398 det1622
mz (0, 2.5)                   @noisy det498 det1030
mxx (0, 3.5) (0, 4)           @noisy det729 det1090
mx (0.5, 3.5)                 @noisy det1090 det1263
mz (1, 3.5)                   @noisy det498 det1171 det1527 det1620
mz (0, 4.5)                   @noisy det269 det1527
mxx (0, 5.5) (0, 6)           @noisy det528 det1553
mx (0.5, 5.5)                 @noisy det1233 det1553
mz (1, 5.5)                   @noisy det269 det333 det1110 det1488
mz (0, 6.5)                   @noisy det1110 det1526
mxx (0, 7.5) (0, 8)           @noisy det1134 det1160
mx (0.5, 7.5)                 @noisy det1160 det1223
mz (1, 7.5)                   @noisy det675 det792 det1320 det1526
mxx (1, 0.5) (1, 1)           @noisy det245 det1101
mx (1.5, 0.5)                 @noisy det1101 det1228
mz (2, 0.5)                   @noisy det262 det447 det828 det1622
mxx (1, 2.5) (1, 3)           @noisy det327 det1126
mx (1.5, 2.5)                 @noisy det327 det1265
mz (2, 2.5)                   @noisy det103 det1171 det1225 det1398
mxx (1, 4.5) (1, 5)           @noisy det477 det1284
mx (1.5, 4.5)                 @noisy det1215 det1284
mz (2, 4.5)                   @noisy det289 det333 det1524 det1620
mxx (1, 6.5) (1, 7)           @noisy det272 det317
mx (1.5, 6.5)                 @noisy det272 det1267
mz (2, 6.5)                   @noisy det1320 det1326 det1333 det1488
mxx (2, 1.5) (2, 2)           @noisy det1393 det1532
mx (2.5, 1.5)                 @noisy det1275 det1532
mz (3, 1.5)                   @noisy det61 det262 det1225 det1510
mxx (2, 3.5) (2, 4)           @noisy det303 det1494
mx (2.5, 3.5)                 @noisy det303 det1234
mz (3, 3.5)                   @noisy det103 det289 det1339 det1565
mxx (2, 5.5) (2, 6)           @noisy det334 det1128
mx (2.5, 5.5)                 @noisy det334 det1201
mz (3, 5.5)                   @noisy det46 det229 det1333 det1524
mxx (2, 7.5) (2, 8)           @noisy det1489 det1537
mx (2.5, 7.5)                 @noisy det1177 det1537
mz (3, 7.5)                   @noisy det798 det1153 det1326 det1445
mxx (3, 1) (3, 0.5)           @noisy det221 det294
mx (3.5, 0.5)                 @noisy det294 det1199
mz (4, 0.5)                   @noisy det61 det115 det1136 det1387
mxx (3, 2.5) (3, 3)           @noisy det1034 det1200
mx (3.5, 2.5)                 @noisy det1034 det1172
mz (4, 2.5)                   @noisy det1250 det1262 det1339 det1510
mxx (3, 4.5) (3, 5)           @noisy det492 det1552
mx (3.5, 4.5)                 @noisy det492 det1249
mz (4, 4.5)                   @noisy det229 det947 det1151 det1565
mxx (3, 7) (3, 6.5)           @noisy det494 det816
mx (3.5, 6.5)                 @noisy det816 det1203
mz (4, 6.5)                   @noisy det46 det486 det515 det798
mxx (4, 1.5) (4, 2)           @noisy det652 det1436
mx (4.5, 1.5)                 @noisy det652 det1156
mz (5, 1.5)                   @noisy det115 det888 det1250 det1502
mxx (4, 4) (4, 3.5)           @noisy det1075 det1590
mx (4.5, 3.5)                 @noisy det1159 det1590
mz (5, 3.5)                   @noisy det493 det817 det947 det1262
mxx (4, 5.5) (4, 6)           @noisy det78 det124
mx (4.5, 5.5)                 @noisy det78 det1232
mz (5, 5.5)                   @noisy det328 det515 det1151 det1327
mxx (4, 7.5) (4, 8)           @noisy det513 det670
mx (4.5, 7.5)                 @noisy det670 det1221
mz (5, 7.5)                   @noisy det486 det549 det930 det1554
mxx (5, 0.5) (5, 1)           @noisy det34 det1583
mx (5.5, 0.5)                 @noisy det34 det1246
mz (6, 0.5)                   @noisy det466 det822 det1502 det1637
mxx (5, 3) (5, 2.5)           @noisy det58 det523
mx (5.5, 2.5)                 @noisy det523 det1185
mz (6, 2.5)                   @noisy det493 det681 det888 det1423
mxx (5, 4.5) (5, 5)           @noisy det168 det1076
mx (5.5, 4.5)                 @noisy det1076 det1191
mz (6, 4.5)                   @noisy det209 det817 det1146 det1327
mxx (5, 6.5) (5, 7)           @noisy det304 det539
mx (5.5, 6.5)                 @noisy det304 det1236
mz (6, 6.5)                   @noisy det2 det14 det328 det549
mxx (6, 1.5) (6, 2)           @noisy det316 det1174
mx (6.5, 1.5)                 @noisy det316 det1162
mz (7, 1.5)                   @noisy det466 det681 det684 det781
mxx (6, 3.5) (6, 4)           @noisy det923 det1187
mx (6.5, 3.5)                 @noisy det923 det1205
mz (7, 3.5)                   @noisy det209 det734 det1198 det1423
mxx (6, 6) (6, 5.5)           @noisy det286 det288
mx (6.5, 5.5)                 @noisy det286 det1208
mz (7, 5.5)                   @noisy det14 det1146 det1311 det1543
mxx (6, 7.5) (6, 8)           @noisy det277 det512
mx (6.5, 7.5)                 @noisy det512 det1181
mz (7, 7.5)                   @noisy det2 det54 det1021 det1520
mxx (7, 0.5) (7, 1)           @noisy det1545 det1559
mx (7.5, 0.5)                 @noisy det1182 det1559
mz (8, 0.5)                   @noisy det136 det781
mxx (8, 2) (8, 1.5)           @noisy det482 det1615
mxx (7, 2.5) (7, 3)           @noisy det903 det922
mx (7.5, 2.5)                 @noisy det903 det1155
mz (8, 2.5)                   @noisy det684 det734
mxx (8, 3.5) (8, 4)           @noisy det123 det799
mxx (7, 4.5) (7, 5)           @noisy det1220 det1277
mx (7.5, 4.5)                 @noisy det1220 det1278
mz (8, 4.5)                   @noisy det1198 det1311
mxx (8, 5.5) (8, 6)           @noisy det824 det1342
mxx (7, 6.5) (7, 7)           @noisy det711 det927
mx (7.5, 6.5)                 @noisy det927 det1256
mz (8, 6.5)                   @noisy det54 det1543
mxx (8, 7.5) (8, 8)           @noisy det101 det1192
mxx (0.5, 0.5) (0.5, 1)       @noisy det245 det856
mzz (1, 0) (0.5, 0)           @noisy det906 det1447
mxx (0.5, 2.5) (0.5, 3)       @noisy det1126 det1546
mzz (1, 2) (0.5, 2)           @noisy det498 det1030
mxx (0.5, 5) (0.5, 4.5)       @noisy det477 det702
mzz (1, 4) (0.5, 4)           @noisy det269 det1527
mxx (0.5, 6.5) (0.5, 7)       @noisy det317 det1087
mzz (0.5, 6) (1, 6)           @noisy det1110 det1526
mzz (1, 8) (0.5, 8)           @noisy det685 det792
mxx (1.5, 1.5) (1.5, 2)       @noisy det305 det1393
mzz (1.5, 1) (2, 1)           @noisy det1398 det1622
mxx (1.5, 4) (1.5, 3.5)       @noisy det729 det1494
mzz (2, 3) (1.5, 3)           @noisy det1171 det1620
mxx (1.5, 5.5) (1.5, 6)       @noisy det528 det1128
mzz (1.5, 5) (2, 5)           @noisy det333 det1488
mxx (1.5, 7.5) (1.5, 8)       @noisy det1134 det1489
mzz (1.5, 7) (2, 7)           @noisy det675 det1320
mxx (2.5, 0.5) (2.5, 1)       @noisy det221 det245
mzz (2.5, 0) (3, 0)           @noisy det262 det828
mxx (2.5, 2.5) (2.5, 3)       @noisy det1126 det1200
mzz (2.5, 2) (3, 2)           @noisy det103 det1225
mxx (2.5, 4.5) (2.5, 5)       @noisy det477 det1552
mzz (2.5, 4) (3, 4)           @noisy det289 det1524
mxx (2.5, 7) (2.5, 6.5)       @noisy det317 det494
mzz (3, 6) (2.5, 6)           @noisy det1326 det1333
mzz (2.5, 8) (3, 8)           @noisy det1445 det1578
mxx (3.5, 1.5) (3.5, 2)       @noisy det1393 det1436
mzz (3.5, 1) (4, 1)           @noisy det61 det1510
mxx (3.5, 3.5) (3.5, 4)       @noisy det1075 det1494
mzz (3.5, 3) (4, 3)           @noisy det1339 det1565
mxx (3.5, 5.5) (3.5, 6)       @noisy det124 det1128
mzz (3.5, 5) (4, 5)           @noisy det46 det229
mxx (3.5, 7.5) (3.5, 8)       @noisy det513 det1489
mzz (3.5, 7) (4, 7)           @noisy det798 det1153
mxx (4.5, 0.5) (4.5, 1)       @noisy det221 det1583
mzz (5, 0) (4.5, 0)           @noisy det115 det1136
mxx (4.5, 2.5) (4.5, 3)       @noisy det58 det1200
mzz (4.5, 2) (5, 2)           @noisy det1250 det1262
mxx (4.5, 4.5) (4.5, 5)       @noisy det168 det1552
mzz (5, 4) (4.5, 4)           @noisy det947 det1151
mxx (4.5, 6.5) (4.5, 7)       @noisy det494 det539
mzz (5, 6) (4.5, 6)           @noisy det486 det515
mzz (4.5, 8) (5, 8)           @noisy det252 det1554
mxx (5.5, 1.5) (5.5, 2)       @noisy det1174 det1436
mzz (5.5, 1) (6, 1)           @noisy det888 det1502
mxx (5.5, 3.5) (5.5, 4)       @noisy det1075 det1187
mzz (5.5, 3) (6, 3)           @noisy det493 det817
mxx (5.5, 5.5) (5.5, 6)       @noisy det124 det288
mzz (5.5, 5) (6, 5)           @noisy det328 det1327
mxx (5.5, 7.5) (5.5, 8)       @noisy det277 det513
mzz (5.5, 7) (6, 7)           @noisy det549 det930
mxx (6.5, 0.5) (6.5, 1)       @noisy det1545 det1583
mzz (6.5, 0) (7, 0)           @noisy det466 det1637
mxx (6.5, 2.5) (6.5, 3)       @noisy det58 det922
mzz (6.5, 2) (7, 2)           @noisy det681 det1423
mxx (6.5, 5) (6.5, 4.5)       @noisy det168 det1277
mzz (7, 4) (6.5, 4)           @noisy det209 det1146
mxx (6.5, 6.5) (6.5, 7)       @noisy det539 det711
mzz (6.5, 6) (7, 6)           @noisy det2 det14
mzz (6.5, 8) (7, 8)           @noisy det1280 det1520
mxx (7.5, 2) (7.5, 1.5)       @noisy det482 det1174
mzz (7.5, 1) (8, 1)           @noisy det684 det781
mxx (7.5, 3.5) (7.5, 4)       @noisy det123 det1187
mzz (7.5, 3) (8, 3)           @noisy det734 det1198
mxx (7.5, 5.5) (7.5, 6)       @noisy det288 det824
mzz (7.5, 5) (8, 5)           @noisy det1311 det1543
mxx (7.5, 8) (7.5, 7.5)       @noisy det277 det1192
mzz (8, 7) (7.5, 7)           @noisy det54 det1021
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (4, 0)                      @noisy
i (7.5, 0)                    @noisy
i (0, 0)                      @noisy
i (3.5, 0)                    @noisy
i (0, 3)                      @noisy
i (2, 0)                      @noisy
i (8, 0)                      @noisy
i (5.5, 0)                    @noisy
i (1.5, 0)                    @noisy
i (0, 5)                      @noisy
i (6, 0)                      @noisy

--------         19
mzz (0, 1) (0.5, 1)           @noisy det906 det1447
mz (0.5, 0.5)                 @noisy det1433 det1447
mx (0.5, 0)                   @noisy det245 det451
mzz (0, 3) (0.5, 3)           @noisy det498 det1030
mz (0.5, 2.5)                 @noisy det1030 det1349
mx (0.5, 2)                   @noisy det67 det305 det774 det1126
mzz (0.5, 5) (0, 5)           @noisy det269 det1527
mz (0.5, 4.5)                 @noisy det1362 det1527
mx (0.5, 4)                   @noisy det477 det729 det746 det1090
mzz (0, 7) (0.5, 7)           @noisy det1110 det1526
mz (0.5, 6.5)                 @noisy det1110 det1410
mx (0.5, 6)                   @noisy det317 det528 det544 det1553
mx (0.5, 8)                   @noisy det1134 det1160
mzz (1, 0) (1.5, 0)           @noisy det447 det709
mzz (1, 2) (1.5, 2)           @noisy det1398 det1622
mz (1.5, 1.5)                 @noisy det1437 det1622
mx (1.5, 1)                   @noisy det245 det774 det1101 det1393
mzz (1.5, 4) (1, 4)           @noisy det1171 det1620
mz (1.5, 3.5)                 @noisy det1171 det1422
mx (1.5, 3)                   @noisy det327 det1090 det1126 det1494
mzz (1, 6) (1.5, 6)           @noisy det333 det1488
mz (1.5, 5.5)                 @noisy det333 det1426
mx (1.5, 5)                   @noisy det477 det1128 det1284 det1553
mzz (1, 8) (1.5, 8)           @noisy det675 det1320
mz (1.5, 7.5)                 @noisy det1320 det1415
mx (1.5, 7)                   @noisy det272 det317 det1160 det1489
mzz (2, 1) (2.5, 1)           @noisy det262 det828
mz (2.5, 0.5)                 @noisy det828 det1355
mx (2.5, 0)                   @noisy det221 det1101
mzz (2, 3) (2.5, 3)           @noisy det103 det1225
mz (2.5, 2.5)                 @noisy det1225 det1418
mx (2.5, 2)                   @noisy det327 det1200 det1393 det1532
mzz (2, 5) (2.5, 5)           @noisy det289 det1524
mz (2.5, 4.5)                 @noisy det289 det1373
mx (2.5, 4)                   @noisy det303 det1284 det1494 det1552
mzz (2.5, 7) (2, 7)           @noisy det1326 det1333
mz (2.5, 6.5)                 @noisy det1333 det1357
mx (2.5, 6)                   @noisy det272 det334 det494 det1128
mx (2.5, 8)                   @noisy det1489 det1537
mzz (3.5, 0) (3, 0)           @noisy det937 det1387
mzz (3, 2) (3.5, 2)           @noisy det61 det1510
mz (3.5, 1.5)                 @noisy det61 det1364
mx (3.5, 1)                   @noisy det221 det294 det1436 det1532
mzz (3, 4) (3.5, 4)           @noisy det1339 det1565
mz (3.5, 3.5)                 @noisy det1339 det1441
mx (3.5, 3)                   @noisy det303 det1034 det1075 det1200
mzz (3.5, 6) (3, 6)           @noisy det46 det229
mz (3.5, 5.5)                 @noisy det229 det1419
mx (3.5, 5)                   @noisy det124 det334 det492 det1552
mzz (3, 8) (3.5, 8)           @noisy det798 det1153
mz (3.5, 7.5)                 @noisy det798 det1370
mx (3.5, 7)                   @noisy det494 det513 det816 det1537
mzz (4, 1) (4.5, 1)           @noisy det115 det1136
mz (4.5, 0.5)                 @noisy det1136 det1383
mx (4.5, 0)                   @noisy det294 det1583
mzz (4.5, 3) (4, 3)           @noisy det1250 det1262
mz (4.5, 2.5)                 @noisy det1250 det1366
mx (4.5, 2)                   @noisy det58 det652 det1034 det1436
mzz (4, 5) (4.5, 5)           @noisy det947 det1151
mz (4.5, 4.5)                 @noisy det947 det1351
mx (4.5, 4)                   @noisy det168 det492 det1075 det1590
mzz (4, 7) (4.5, 7)           @noisy det486 det515
mz (4.5, 6.5)                 @noisy det515 det1386
mx (4.5, 6)                   @noisy det78 det124 det539 det816
mx (4.5, 8)                   @noisy det513 det670
mzz (5, 0) (5.5, 0)           @noisy det133 det822
mzz (5.5, 2) (5, 2)           @noisy det888 det1502
mz (5.5, 1.5)                 @noisy det1396 det1502
mx (5.5, 1)                   @noisy det34 det652 det1174 det1583
mzz (5, 4) (5.5, 4)           @noisy det493 det817
mz (5.5, 3.5)                 @noisy det493 det1360
mx (5.5, 3)                   @noisy det58 det523 det1187 det1590
mzz (5, 6) (5.5, 6)           @noisy det328 det1327
mz (5.5, 5.5)                 @noisy det1327 det1424
mx (5.5, 5)                   @noisy det78 det168 det288 det1076
mzz (5.5, 8) (5, 8)           @noisy det549 det930
mz (5.5, 7.5)                 @noisy det549 det1389
mx (5.5, 7)                   @noisy det277 det304 det539 det670
mzz (6, 1) (6.5, 1)           @noisy det466 det1637
mz (6.5, 0.5)                 @noisy det1346 det1637
mx (6.5, 0)                   @noisy det34 det1545
mzz (6, 3) (6.5, 3)           @noisy det681 det1423
mz (6.5, 2.5)                 @noisy det681 det1347
mx (6.5, 2)                   @noisy det316 det523 det922 det1174
mzz (6.5, 5) (6, 5)           @noisy det209 det1146
mz (6.5, 4.5)                 @noisy det209 det1425
mx (6.5, 4)                   @noisy det923 det1076 det1187 det1277
mzz (6, 7) (6.5, 7)           @noisy det2 det14
mz (6.5, 6.5)                 @noisy det14 det1374
mx (6.5, 6)                   @noisy det286 det288 det304 det711
mx (6.5, 8)                   @noisy det277 det512
mzz (7, 0) (7.5, 0)           @noisy det136 det1561
mzz (7.5, 2) (7, 2)           @noisy det684 det781
mz (7.5, 1.5)                 @noisy det781 det1352
mx (7.5, 1)                   @noisy det316 det482 det1545 det1559
mzz (7, 4) (7.5, 4)           @noisy det734 det1198
mz (7.5, 3.5)                 @noisy det734 det1407
mx (7.5, 3)                   @noisy det123 det903 det922 det923
mzz (7, 6) (7.5, 6)           @noisy det1311 det1543
mz (7.5, 5.5)                 @noisy det1311 det1376
mx (7.5, 5)                   @noisy det286 det824 det1220 det1277
mzz (7.5, 8) (7, 8)           @noisy det54 det1021
mz (7.5, 7.5)                 @noisy det54 det1399
mx (7.5, 7)                   @noisy det512 det711 det927 det1192
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (3.5, 0.5)                  @noisy
i (5, 1)                      @noisy
i (5, 1.5)                    @noisy
i (5.5, 6.5)                  @noisy
i (8, 0.5)                    @noisy
i (8, 0)                      @noisy
i (0, 5.5)                    @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1.5, 2.5)                  @noisy
i (2.5, 1.5)                  @noisy
i (6, 2.5)                    @noisy
i (6, 2)                      @noisy
i (7, 1.5)                    @noisy
i (7, 1)                      @noisy
i (7.5, 6.5)                  @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3.5, 2.5)                  @noisy
i (4.5, 1.5)                  @noisy
i (3, 6.5)                    @noisy
i (5, 3.5)                    @noisy
i (5, 3)                      @noisy
i (8, 2)                      @noisy
i (8, 2.5)                    @noisy
i (0, 7.5)                    @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (1.5, 4.5)                  @noisy
i (2.5, 3.5)                  @noisy
i (6, 4.5)                    @noisy
i (6, 4)                      @noisy
i (7, 3.5)                    @noisy
i (7, 3)                      @noisy
i (6.5, 3.5)                  @noisy
i (3.5, 4.5)                  @noisy
i (4.5, 3.5)                  @noisy
i (5, 5.5)                    @noisy
i (5, 5)                      @noisy
i (8, 4)                      @noisy
i (8, 4.5)                    @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (1.5, 6.5)                  @noisy
i (2.5, 5.5)                  @noisy
i (6, 6)                      @noisy
i (6, 6.5)                    @noisy
i (7, 5)                      @noisy
i (7, 5.5)                    @noisy
i (6.5, 5.5)                  @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (3.5, 6.5)                  @noisy
i (4.5, 5.5)                  @noisy
i (5, 7.5)                    @noisy
i (5, 7)                      @noisy
i (0, 2)                      @noisy
i (0, 2.5)                    @noisy
i (0.5, 1.5)                  @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (2.5, 7.5)                  @noisy
i (7, 7.5)                    @noisy
i (7, 7)                      @noisy
i (6.5, 7.5)                  @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (4.5, 7.5)                  @noisy
i (0.5, 3.5)                  @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (6, 1.5)                    @noisy
i (7, 0.5)                    @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (4, 4.5)                    @noisy
i (4, 4)                      @noisy
i (5, 2.5)                    @noisy
i (0.5, 5.5)                  @noisy
i (1, 7.5)                    @noisy
i (1, 7)                      @noisy
i (2, 6.5)                    @noisy
i (2, 6)                      @noisy
i (7, 2.5)                    @noisy
i (3, 7.5)                    @noisy
i (3, 7)                      @noisy
i (4, 6.5)                    @noisy
i (4, 6)                      @noisy
i (5, 4.5)                    @noisy
i (8, 6)                      @noisy
i (8, 6.5)                    @noisy
i (1, 0.5)                    @noisy
i (0.5, 7.5)                  @noisy
i (2, 8)                      @noisy
i (7, 4.5)                    @noisy
i (6, 8)                      @noisy
i (3, 0.5)                    @noisy
i (5, 6.5)                    @noisy
i (4, 8)                      @noisy
i (8, 8)                      @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (0, 4.5)                    @noisy
i (2, 1.5)                    @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (6, 0)                      @noisy
i (8, 1.5)                    @noisy
i (8, 1)                      @noisy
i (1, 4.5)                    @noisy
i (0, 6)                      @noisy
i (0, 6.5)                    @noisy
i (2, 3.5)                    @noisy
i (6, 3.5)                    @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (5.5, 0.5)                  @noisy
i (8, 3.5)                    @noisy
i (8, 3)                      @noisy
i (1, 6.5)                    @noisy
i (0, 8)                      @noisy
i (2, 5.5)                    @noisy
i (6.5, 1.5)                  @noisy
i (7.5, 0.5)                  @noisy
i (6, 5.5)                    @noisy
i (4, 5.5)                    @noisy
i (5.5, 2.5)                  @noisy
i (8, 5.5)                    @noisy
i (8, 5)                      @noisy
i (0, 1.5)                    @noisy
i (2, 7.5)                    @noisy
i (7.5, 2.5)                  @noisy
i (6, 7.5)                    @noisy
i (7, 6.5)                    @noisy
i (4, 7.5)                    @noisy
i (5.5, 4.5)                  @noisy
i (8, 7.5)                    @noisy
i (8, 7)                      @noisy
i (1, 1.5)                    @noisy
i (0, 3.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (1.5, 0.5)                  @noisy
i (6, 0.5)                    @noisy
i (7.5, 4.5)                  @noisy

--------         20
mxx (0, 0.5) (0, 0)           @noisy det451 det856
mzz (0, 1.5) (0.5, 1.5)       @noisy det498 det906
mxx (1, 1) (1, 1.5)           @noisy det305 det774
mxx (0, 2) (0, 2.5)           @noisy det67 det1546
mzz (0, 3.5) (0.5, 3.5)       @noisy det269 det498
mxx (1, 3) (1, 3.5)           @noisy det729 det1090
mxx (0, 4) (0, 4.5)           @noisy det702 det746
mzz (0.5, 5.5) (0, 5.5)       @noisy det269 det1526
mxx (1, 5) (1, 5.5)           @noisy det528 det1553
mxx (0, 6.5) (0, 6)           @noisy det544 det1087
mzz (0, 7.5) (0.5, 7.5)       @noisy det685 det1526
mxx (1, 7.5) (1, 7)           @noisy det1134 det1160
mzz (1, 0.5) (1.5, 0.5)       @noisy det447 det1398
mxx (2, 0) (2, 0.5)           @noisy det245 det1101
mzz (1, 2.5) (1.5, 2.5)       @noisy det1398 det1620
mxx (2, 2) (2, 2.5)           @noisy det327 det1126
mzz (1.5, 4.5) (1, 4.5)       @noisy det1488 det1620
mxx (2, 4.5) (2, 4)           @noisy det477 det1284
mzz (1, 6.5) (1.5, 6.5)       @noisy det675 det1488
mxx (2, 6.5) (2, 6)           @noisy det272 det317
mzz (2, 1.5) (2.5, 1.5)       @noisy det103 det262
mxx (3, 1.5) (3, 1)           @noisy det1393 det1532
mzz (2, 3.5) (2.5, 3.5)       @noisy det103 det1524
mxx (3, 3.5) (3, 3)           @noisy det303 det1494
mzz (2, 5.5) (2.5, 5.5)       @noisy det1326 det1524
mxx (3, 5) (3, 5.5)           @noisy det334 det1128
mzz (2.5, 7.5) (2, 7.5)       @noisy det1326 det1578
mxx (3, 7.5) (3, 7)           @noisy det1489 det1537
mzz (3.5, 0.5) (3, 0.5)       @noisy det1387 det1510
mxx (4, 0) (4, 0.5)           @noisy det221 det294
mzz (3, 2.5) (3.5, 2.5)       @noisy det1510 det1565
mxx (4, 2) (4, 2.5)           @noisy det1034 det1200
mzz (3, 4.5) (3.5, 4.5)       @noisy det46 det1565
mxx (4, 4.5) (4, 4)           @noisy det492 det1552
mzz (3.5, 6.5) (3, 6.5)       @noisy det46 det1153
mxx (4, 6) (4, 6.5)           @noisy det494 det816
mzz (4, 1.5) (4.5, 1.5)       @noisy det115 det1262
mxx (5, 1) (5, 1.5)           @noisy det652 det1436
mzz (4.5, 3.5) (4, 3.5)       @noisy det1151 det1262
mxx (5, 3.5) (5, 3)           @noisy det1075 det1590
mzz (4, 5.5) (4.5, 5.5)       @noisy det486 det1151
mxx (5, 5.5) (5, 5)           @noisy det78 det124
mzz (4, 7.5) (4.5, 7.5)       @noisy det252 det486
mxx (5, 7) (5, 7.5)           @noisy det513 det670
mzz (5, 0.5) (5.5, 0.5)       @noisy det822 det888
mxx (6, 0) (6, 0.5)           @noisy det34 det1583
mzz (5.5, 2.5) (5, 2.5)       @noisy det817 det888
mxx (6, 2.5) (6, 2)           @noisy det58 det523
mzz (5, 4.5) (5.5, 4.5)       @noisy det328 det817
mxx (6, 4) (6, 4.5)           @noisy det168 det1076
mzz (5, 6.5) (5.5, 6.5)       @noisy det328 det930
mxx (6, 6.5) (6, 6)           @noisy det304 det539
mzz (6, 1.5) (6.5, 1.5)       @noisy det466 det1423
mxx (7, 1.5) (7, 1)           @noisy det316 det1174
mzz (6, 3.5) (6.5, 3.5)       @noisy det1146 det1423
mxx (7, 3) (7, 3.5)           @noisy det923 det1187
mzz (6.5, 5.5) (6, 5.5)       @noisy det2 det1146
mxx (7, 5.5) (7, 5)           @noisy det286 det288
mzz (6, 7.5) (6.5, 7.5)       @noisy det2 det1280
mxx (7, 7.5) (7, 7)           @noisy det277 det512
mzz (7, 0.5) (7.5, 0.5)       @noisy det136 det684
mxx (8, 0.5) (8, 0)           @noisy det1545 det1559
mzz (7.5, 2.5) (7, 2.5)       @noisy det684 det1198
mxx (8, 2.5) (8, 2)           @noisy det903 det922
mzz (7, 4.5) (7.5, 4.5)       @noisy det1198 det1543
mxx (8, 4) (8, 4.5)           @noisy det1220 det1277
mzz (7, 6.5) (7.5, 6.5)       @noisy det1021 det1543
mxx (8, 6.5) (8, 6)           @noisy det711 det927
mz (0.5, 0.5)                 @noisy det283 det1433
mz (0.5, 2.5)                 @noisy det1088 det1349
mz (0.5, 4.5)                 @noisy det1139 det1362
mz (0.5, 6.5)                 @noisy det558 det1410
mz (1.5, 1.5)                 @noisy det261 det1437
mz (1.5, 3.5)                 @noisy det341 det1422
mz (1.5, 5.5)                 @noisy det495 det1426
mz (1.5, 7.5)                 @noisy det348 det1415
mz (2.5, 0.5)                 @noisy det1148 det1355
mz (2.5, 2.5)                 @noisy det634 det1418
mz (2.5, 4.5)                 @noisy det924 det1373
mz (2.5, 6.5)                 @noisy det468 det1357
mz (3.5, 1.5)                 @noisy det1122 det1364
mz (3.5, 3.5)                 @noisy det1140 det1441
mz (3.5, 5.5)                 @noisy det300 det1419
mz (3.5, 7.5)                 @noisy det704 det1370
mz (4.5, 0.5)                 @noisy det1047 det1383
mz (4.5, 2.5)                 @noisy det325 det1366
mz (4.5, 4.5)                 @noisy det835 det1351
mz (4.5, 6.5)                 @noisy det1097 det1386
mz (5.5, 1.5)                 @noisy det511 det1396
mz (5.5, 3.5)                 @noisy det728 det1360
mz (5.5, 5.5)                 @noisy det476 det1424
mz (5.5, 7.5)                 @noisy det1389 det1508
mz (6.5, 0.5)                 @noisy det388 det1346
mz (6.5, 2.5)                 @noisy det907 det1347
mz (6.5, 4.5)                 @noisy det401 det1425
mz (6.5, 6.5)                 @noisy det1130 det1374
mz (7.5, 1.5)                 @noisy det162 det1352
mz (7.5, 3.5)                 @noisy det1407 det1467
mz (7.5, 5.5)                 @noisy det653 det1376
mz (7.5, 7.5)                 @noisy det1335 det1399
i (3.5, 0)                    @noisy
i (5.5, 6)                    @noisy
i (4.5, 8)                    @noisy
i (0, 5)                      @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (7.5, 6)                    @noisy
i (3.5, 2)                    @noisy
i (4.5, 1)                    @noisy
i (3, 6)                      @noisy
i (5.5, 8)                    @noisy
i (0, 7)                      @noisy
i (1.5, 4)                    @noisy
i (0.5, 6)                    @noisy
i (2.5, 3)                    @noisy
i (1, 8)                      @noisy
i (6.5, 3)                    @noisy
i (3.5, 4)                    @noisy
i (5.5, 1)                    @noisy
i (4.5, 3)                    @noisy
i (3, 8)                      @noisy
i (1.5, 6)                    @noisy
i (0.5, 8)                    @noisy
i (2.5, 5)                    @noisy
i (6.5, 5)                    @noisy
i (3.5, 6)                    @noisy
i (4.5, 5)                    @noisy
i (0.5, 1)                    @noisy
i (1.5, 8)                    @noisy
i (2.5, 7)                    @noisy
i (6.5, 7)                    @noisy
i (5, 0)                      @noisy
i (4.5, 7)                    @noisy
i (1.5, 1)                    @noisy
i (0.5, 3)                    @noisy
i (2.5, 0)                    @noisy
i (6, 1)                      @noisy
i (7, 0)                      @noisy
i (6.5, 0)                    @noisy
i (7.5, 8)                    @noisy
i (4.5, 0)                    @noisy
i (5, 2)                      @noisy
i (0.5, 5)                    @noisy
i (2.5, 2)                    @noisy
i (7, 2)                      @noisy
i (6.5, 2)                    @noisy
i (7.5, 1)                    @noisy
i (4.5, 2)                    @noisy
i (5, 4)                      @noisy
i (5.5, 3)                    @noisy
i (1, 0)                      @noisy
i (0.5, 7)                    @noisy
i (2.5, 4)                    @noisy
i (2, 8)                      @noisy
i (7, 4)                      @noisy
i (6.5, 4)                    @noisy
i (7.5, 3)                    @noisy
i (6, 8)                      @noisy
i (3, 0)                      @noisy
i (4.5, 4)                    @noisy
i (5, 6)                      @noisy
i (4, 8)                      @noisy
i (3.5, 8)                    @noisy
i (5.5, 5)                    @noisy
i (8, 8)                      @noisy
i (0.5, 0)                    @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (2.5, 6)                    @noisy
i (6.5, 6)                    @noisy
i (7.5, 5)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (3.5, 1)                    @noisy
i (8, 1.5)                    @noisy
i (8, 1)                      @noisy
i (5.5, 7)                    @noisy
i (0.5, 2)                    @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (1.5, 3)                    @noisy
i (6, 3)                      @noisy
i (6.5, 8)                    @noisy
i (7.5, 7)                    @noisy
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 0)                    @noisy
i (8, 3.5)                    @noisy
i (8, 3)                      @noisy
i (0.5, 4)                    @noisy
i (1, 6)                      @noisy
i (0, 8)                      @noisy
i (2, 5)                      @noisy
i (1.5, 5)                    @noisy
i (6.5, 1)                    @noisy
i (7.5, 0)                    @noisy
i (6, 5)                      @noisy
i (4, 5)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 2)                    @noisy
i (8, 5.5)                    @noisy
i (8, 5)                      @noisy
i (0, 1)                      @noisy
i (2, 7)                      @noisy
i (1.5, 7)                    @noisy
i (7.5, 2)                    @noisy
i (6, 7)                      @noisy
i (7, 6)                      @noisy
i (4, 7)                      @noisy
i (3.5, 7)                    @noisy
i (5.5, 4)                    @noisy
i (4.5, 6)                    @noisy
i (5, 8)                      @noisy
i (8, 7.5)                    @noisy
i (8, 7)                      @noisy
i (0, 3)                      @noisy
i (1.5, 0)                    @noisy
i (2.5, 8)                    @noisy
i (7.5, 4)                    @noisy
i (7, 8)                      @noisy

--------         21
mzz (1, 1.5) (0.5, 1.5)       @noisy det498 det906
mxx (0, 1.5) (0, 1)           @noisy det305 det774
mzz (1, 3.5) (0.5, 3.5)       @noisy det269 det498
mxx (0, 3.5) (0, 3)           @noisy det729 det1090
mzz (0.5, 5.5) (1, 5.5)       @noisy det269 det1526
mxx (0, 5.5) (0, 5)           @noisy det528 det1553
mzz (1, 7.5) (0.5, 7.5)       @noisy det685 det1526
mxx (0, 7) (0, 7.5)           @noisy det1134 det1160
mzz (1.5, 0.5) (2, 0.5)       @noisy det447 det1398
mxx (1, 0.5) (1, 0)           @noisy det245 det1101
mzz (1.5, 2.5) (2, 2.5)       @noisy det1398 det1620
mxx (1, 2) (1, 2.5)           @noisy det327 det1126
mzz (1.5, 4.5) (2, 4.5)       @noisy det1488 det1620
mxx (1, 4) (1, 4.5)           @noisy det477 det1284
mzz (1.5, 6.5) (2, 6.5)       @noisy det675 det1488
mxx (1, 6.5) (1, 6)           @noisy det272 det317
mzz (3, 1.5) (2.5, 1.5)       @noisy det103 det262
mxx (2, 1) (2, 1.5)           @noisy det1393 det1532
mzz (2.5, 3.5) (3, 3.5)       @noisy det103 det1524
mxx (2, 3.5) (2, 3)           @noisy det303 det1494
mzz (2.5, 5.5) (3, 5.5)       @noisy det1326 det1524
mxx (2, 5.5) (2, 5)           @noisy det334 det1128
mzz (2.5, 7.5) (3, 7.5)       @noisy det1326 det1578
mxx (2, 7) (2, 7.5)           @noisy det1489 det1537
mzz (3.5, 0.5) (4, 0.5)       @noisy det1387 det1510
mxx (3, 0) (3, 0.5)           @noisy det221 det294
mzz (3.5, 2.5) (4, 2.5)       @noisy det1510 det1565
mxx (3, 2.5) (3, 2)           @noisy det1034 det1200
mzz (4, 4.5) (3.5, 4.5)       @noisy det46 det1565
mxx (3, 4.5) (3, 4)           @noisy det492 det1552
mzz (3.5, 6.5) (4, 6.5)       @noisy det46 det1153
mxx (3, 6) (3, 6.5)           @noisy det494 det816
mzz (5, 1.5) (4.5, 1.5)       @noisy det115 det1262
mxx (4, 1.5) (4, 1)           @noisy det652 det1436
mzz (5, 3.5) (4.5, 3.5)       @noisy det1151 det1262
mxx (4, 3) (4, 3.5)           @noisy det1075 det1590
mzz (5, 5.5) (4.5, 5.5)       @noisy det486 det1151
mxx (4, 5) (4, 5.5)           @noisy det78 det124
mzz (5, 7.5) (4.5, 7.5)       @noisy det252 det486
mxx (4, 7) (4, 7.5)           @noisy det513 det670
mzz (5.5, 0.5) (6, 0.5)       @noisy det822 det888
mxx (5, 0) (5, 0.5)           @noisy det34 det1583
mzz (5.5, 2.5) (6, 2.5)       @noisy det817 det888
mxx (5, 2) (5, 2.5)           @noisy det58 det523
mzz (5.5, 4.5) (6, 4.5)       @noisy det328 det817
mxx (5, 4.5) (5, 4)           @noisy det168 det1076
mzz (6, 6.5) (5.5, 6.5)       @noisy det328 det930
mxx (5, 6) (5, 6.5)           @noisy det304 det539
mzz (6.5, 1.5) (7, 1.5)       @noisy det466 det1423
mxx (6, 1.5) (6, 1)           @noisy det316 det1174
mzz (6.5, 3.5) (7, 3.5)       @noisy det1146 det1423
mxx (6, 3.5) (6, 3)           @noisy det923 det1187
mzz (6.5, 5.5) (7, 5.5)       @noisy det2 det1146
mxx (6, 5) (6, 5.5)           @noisy det286 det288
mzz (6.5, 7.5) (7, 7.5)       @noisy det2 det1280
mxx (6, 7.5) (6, 7)           @noisy det277 det512
mzz (7.5, 0.5) (8, 0.5)       @noisy det136 det684
mxx (7, 0.5) (7, 0)           @noisy det1545 det1559
mxx (8, 1.5) (8, 1)           @noisy det482 det1615
mzz (7.5, 2.5) (8, 2.5)       @noisy det684 det1198
mxx (7, 2) (7, 2.5)           @noisy det903 det922
mxx (8, 3) (8, 3.5)           @noisy det123 det799
mzz (7.5, 4.5) (8, 4.5)       @noisy det1198 det1543
mxx (7, 4.5) (7, 4)           @noisy det1220 det1277
mxx (8, 5) (8, 5.5)           @noisy det824 det1342
mzz (7.5, 6.5) (8, 6.5)       @noisy det1021 det1543
mxx (7, 6.5) (7, 6)           @noisy det711 det927
mxx (8, 7) (8, 7.5)           @noisy det101 det1192
mzz (0.5, 0) (0, 0)           @noisy det283 det906
mx (0.5, 1)                   @noisy det305 det774 det856 det1101
mzz (0, 2) (0.5, 2)           @noisy det498 det1088
mx (0.5, 3)                   @noisy det327 det729 det1090 det1546
mzz (0, 4) (0.5, 4)           @noisy det269 det1139
mx (0.5, 5)                   @noisy det528 det702 det1284 det1553
mzz (0.5, 6) (0, 6)           @noisy det558 det1526
mx (0.5, 7)                   @noisy det272 det1087 det1134 det1160
mzz (0, 8) (0.5, 8)           @noisy det685 det1509
mx (1.5, 0)                   @noisy det245 det1101
mzz (1, 1) (1.5, 1)           @noisy det261 det1398
mx (1.5, 2)                   @noisy det305 det327 det1126 det1532
mzz (1, 3) (1.5, 3)           @noisy det341 det1620
mx (1.5, 4)                   @noisy det303 det477 det729 det1284
mzz (1.5, 5) (1, 5)           @noisy det495 det1488
mx (1.5, 6)                   @noisy det272 det317 det334 det528
mzz (1, 7) (1.5, 7)           @noisy det348 det675
mx (1.5, 8)                   @noisy det1134 det1537
mzz (2, 0) (2.5, 0)           @noisy det262 det1148
mx (2.5, 1)                   @noisy det245 det294 det1393 det1532
mzz (2.5, 2) (2, 2)           @noisy det103 det634
mx (2.5, 3)                   @noisy det303 det1034 det1126 det1494
mzz (2, 4) (2.5, 4)           @noisy det924 det1524
mx (2.5, 5)                   @noisy det334 det477 det492 det1128
mzz (2, 6) (2.5, 6)           @noisy det468 det1326
mx (2.5, 7)                   @noisy det317 det816 det1489 det1537
mzz (2.5, 8) (2, 8)           @noisy det57 det1578
mx (3.5, 0)                   @noisy det221 det294
mzz (3, 1) (3.5, 1)           @noisy det1122 det1510
mx (3.5, 2)                   @noisy det652 det1034 det1200 det1393
mzz (3, 3) (3.5, 3)           @noisy det1140 det1565
mx (3.5, 4)                   @noisy det492 det1494 det1552 det1590
mzz (3.5, 5) (3, 5)           @noisy det46 det300
mx (3.5, 6)                   @noisy det78 det494 det816 det1128
mzz (3, 7) (3.5, 7)           @noisy det704 det1153
mx (3.5, 8)                   @noisy det670 det1489
mzz (4, 0) (4.5, 0)           @noisy det115 det1047
mx (4.5, 1)                   @noisy det34 det221 det652 det1436
mzz (4.5, 2) (4, 2)           @noisy det325 det1262
mx (4.5, 3)                   @noisy det523 det1075 det1200 det1590
mzz (4, 4) (4.5, 4)           @noisy det835 det1151
mx (4.5, 5)                   @noisy det78 det124 det1076 det1552
mzz (4, 6) (4.5, 6)           @noisy det486 det1097
mx (4.5, 7)                   @noisy det304 det494 det513 det670
mzz (4.5, 8) (4, 8)           @noisy det252 det307
mx (5.5, 0)                   @noisy det34 det1583
mzz (5.5, 1) (5, 1)           @noisy det511 det888
mx (5.5, 2)                   @noisy det58 det316 det523 det1436
mzz (5, 3) (5.5, 3)           @noisy det728 det817
mx (5.5, 4)                   @noisy det168 det923 det1075 det1076
mzz (5, 5) (5.5, 5)           @noisy det328 det476
mx (5.5, 6)                   @noisy det124 det286 det304 det539
mzz (5.5, 7) (5, 7)           @noisy det930 det1508
mx (5.5, 8)                   @noisy det512 det513
mzz (6.5, 0) (6, 0)           @noisy det388 det466
mx (6.5, 1)                   @noisy det316 det1174 det1559 det1583
mzz (6, 2) (6.5, 2)           @noisy det907 det1423
mx (6.5, 3)                   @noisy det58 det903 det923 det1187
mzz (6, 4) (6.5, 4)           @noisy det401 det1146
mx (6.5, 5)                   @noisy det168 det286 det288 det1220
mzz (6, 6) (6.5, 6)           @noisy det2 det1130
mx (6.5, 7)                   @noisy det277 det512 det539 det927
mzz (6, 8) (6.5, 8)           @noisy det509 det1280
mx (7.5, 0)                   @noisy det1545 det1559
mzz (7, 1) (7.5, 1)           @noisy det162 det684
mx (7.5, 2)                   @noisy det903 det922 det1174 det1615
mzz (7.5, 3) (7, 3)           @noisy det1198 det1467
mx (7.5, 4)                   @noisy det799 det1187 det1220 det1277
mzz (7, 5) (7.5, 5)           @noisy det653 det1543
mx (7.5, 6)                   @noisy det288 det711 det927 det1342
mzz (7, 7) (7.5, 7)           @noisy det1021 det1335
mx (7.5, 8)                   @noisy det101 det277
i (4.5, 2.5)                  @noisy
i (3.5, 3.5)                  @noisy
i (8, 0)                      @noisy
i (0, 2.5)                    @noisy
i (5.5, 3.5)                  @noisy
i (8, 6)                      @noisy
i (0.5, 4.5)                  @noisy
i (2.5, 4.5)                  @noisy
i (1.5, 5.5)                  @noisy
i (6.5, 4.5)                  @noisy
i (7.5, 3.5)                  @noisy
i (4.5, 4.5)                  @noisy
i (3.5, 5.5)                  @noisy
i (8, 2)                      @noisy
i (5.5, 5.5)                  @noisy
i (8, 8)                      @noisy
i (0.5, 0.5)                  @noisy
i (1.5, 1.5)                  @noisy
i (0, 4.5)                    @noisy
i (2.5, 0.5)                  @noisy
i (2.5, 6.5)                  @noisy
i (0.5, 6.5)                  @noisy
i (1, 8)                      @noisy
i (1.5, 7.5)                  @noisy
i (6.5, 0.5)                  @noisy
i (6.5, 6.5)                  @noisy
i (7.5, 5.5)                  @noisy
i (4.5, 0.5)                  @noisy
i (5.5, 1.5)                  @noisy
i (3, 8)                      @noisy
i (3.5, 1.5)                  @noisy
i (8, 4)                      @noisy
i (3.5, 7.5)                  @noisy
i (4.5, 6.5)                  @noisy
i (0, 0.5)                    @noisy
i (5.5, 7.5)                  @noisy
i (5, 8)                      @noisy
i (0.5, 2.5)                  @noisy
i (0, 6.5)                    @noisy
i (2.5, 2.5)                  @noisy
i (1.5, 3.5)                  @noisy
i (7, 8)                      @noisy
i (6.5, 2.5)                  @noisy
i (7.5, 1.5)                  @noisy
i (7.5, 7.5)                  @noisy

--------         22
mxx (0, 1) (0, 0.5)           @noisy det451 det856
mxx (1, 1.5) (1, 2)           @noisy det305 det774
mx (0.5, 1.5)                 @noisy det24 det305
mz (0, 1.5)                   @noisy det906 det1088
mxx (0, 2.5) (0, 3)           @noisy det67 det1546
mxx (1, 3.5) (1, 4)           @noisy det729 det1090
mx (0.5, 3.5)                 @noisy det729 det1608
mz (0, 3.5)                   @noisy det498 det1139
mxx (0, 4.5) (0, 5)           @noisy det702 det746
mxx (1, 6) (1, 5.5)           @noisy det528 det1553
mx (0.5, 5.5)                 @noisy det528 det1596
mz (0, 5.5)                   @noisy det269 det558
mxx (0, 7) (0, 6.5)           @noisy det544 det1087
mxx (1, 7.5) (1, 8)           @noisy det1134 det1160
mx (0.5, 7.5)                 @noisy det1134 det1648
mz (0, 7.5)                   @noisy det1509 det1526
mxx (2, 0.5) (2, 1)           @noisy det245 det1101
mx (1.5, 0.5)                 @noisy det245 det1591
mz (1, 0.5)                   @noisy det261 det283 det447 det906
mxx (2, 3) (2, 2.5)           @noisy det327 det1126
mx (1.5, 2.5)                 @noisy det25 det1126
mz (1, 2.5)                   @noisy det341 det498 det1088 det1398
mxx (2, 4.5) (2, 5)           @noisy det477 det1284
mx (1.5, 4.5)                 @noisy det477 det1635
mz (1, 4.5)                   @noisy det269 det495 det1139 det1620
mxx (2, 6.5) (2, 7)           @noisy det272 det317
mx (1.5, 6.5)                 @noisy det317 det1609
mz (1, 6.5)                   @noisy det348 det558 det1488 det1526
mxx (3, 1.5) (3, 2)           @noisy det1393 det1532
mx (2.5, 1.5)                 @noisy det35 det1393
mz (2, 1.5)                   @noisy det261 det262 det634 det1398
mxx (3, 3.5) (3, 4)           @noisy det303 det1494
mx (2.5, 3.5)                 @noisy det1494 det1584
mz (2, 3.5)                   @noisy det103 det341 det924 det1620
mxx (3, 5.5) (3, 6)           @noisy det334 det1128
mx (2.5, 5.5)                 @noisy det1128 det1623
mz (2, 5.5)                   @noisy det468 det495 det1488 det1524
mxx (3, 7.5) (3, 8)           @noisy det1489 det1537
mx (2.5, 7.5)                 @noisy det1489 det1592
mz (2, 7.5)                   @noisy det57 det348 det675 det1326
mxx (4, 0.5) (4, 1)           @noisy det221 det294
mx (3.5, 0.5)                 @noisy det221 det1619
mz (3, 0.5)                   @noisy det262 det1122 det1148 det1387
mxx (4, 2.5) (4, 3)           @noisy det1034 det1200
mx (3.5, 2.5)                 @noisy det1200 det1587
mz (3, 2.5)                   @noisy det103 det634 det1140 det1510
mxx (4, 4.5) (4, 5)           @noisy det492 det1552
mx (3.5, 4.5)                 @noisy det17 det1552
mz (3, 4.5)                   @noisy det300 det924 det1524 det1565
mxx (4, 6.5) (4, 7)           @noisy det494 det816
mx (3.5, 6.5)                 @noisy det494 det1568
mz (3, 6.5)                   @noisy det46 det468 det704 det1326
mxx (5, 1.5) (5, 2)           @noisy det652 det1436
mx (4.5, 1.5)                 @noisy det1436 det1624
mz (4, 1.5)                   @noisy det115 det325 det1122 det1510
mxx (5, 3.5) (5, 4)           @noisy det1075 det1590
mx (4.5, 3.5)                 @noisy det1075 det1634
mz (4, 3.5)                   @noisy det835 det1140 det1262 det1565
mxx (5, 5.5) (5, 6)           @noisy det78 det124
mx (4.5, 5.5)                 @noisy det124 det1593
mz (4, 5.5)                   @noisy det46 det300 det1097 det1151
mxx (5, 7.5) (5, 8)           @noisy det513 det670
mx (4.5, 7.5)                 @noisy det513 det1646
mz (4, 7.5)                   @noisy det307 det486 det704 det1153
mxx (6, 1) (6, 0.5)           @noisy det34 det1583
mx (5.5, 0.5)                 @noisy det1583 det1597
mz (5, 0.5)                   @noisy det115 det511 det822 det1047
mxx (6, 2.5) (6, 3)           @noisy det58 det523
mx (5.5, 2.5)                 @noisy det58 det1655
mz (5, 2.5)                   @noisy det325 det728 det888 det1262
mxx (6, 4.5) (6, 5)           @noisy det168 det1076
mx (5.5, 4.5)                 @noisy det0 det168
mz (5, 4.5)                   @noisy det476 det817 det835 det1151
mxx (6, 6.5) (6, 7)           @noisy det304 det539
mx (5.5, 6.5)                 @noisy det539 det1653
mz (5, 6.5)                   @noisy det328 det486 det1097 det1508
mxx (7, 1.5) (7, 2)           @noisy det316 det1174
mx (6.5, 1.5)                 @noisy det31 det1174
mz (6, 1.5)                   @noisy det466 det511 det888 det907
mxx (7, 4) (7, 3.5)           @noisy det923 det1187
mx (6.5, 3.5)                 @noisy det1187 det1569
mz (6, 3.5)                   @noisy det401 det728 det817 det1423
mxx (7, 5.5) (7, 6)           @noisy det286 det288
mx (6.5, 5.5)                 @noisy det288 det1630
mz (6, 5.5)                   @noisy det328 det476 det1130 det1146
mxx (7, 7.5) (7, 8)           @noisy det277 det512
mx (6.5, 7.5)                 @noisy det277 det1595
mz (6, 7.5)                   @noisy det2 det509 det930 det1508
mxx (8, 0.5) (8, 1)           @noisy det1545 det1559
mx (7.5, 0.5)                 @noisy det1545 det1645
mz (7, 0.5)                   @noisy det136 det162 det388 det466
mz (8, 1.5)                   @noisy det162 det684
mxx (8, 2.5) (8, 3)           @noisy det903 det922
mx (7.5, 2.5)                 @noisy det922 det1621
mz (7, 2.5)                   @noisy det684 det907 det1423 det1467
mz (8, 3.5)                   @noisy det1198 det1467
mxx (8, 4.5) (8, 5)           @noisy det1220 det1277
mx (7.5, 4.5)                 @noisy det1277 det1626
mz (7, 4.5)                   @noisy det401 det653 det1146 det1198
mz (8, 5.5)                   @noisy det653 det1543
mxx (8, 7) (8, 6.5)           @noisy det711 det927
mx (7.5, 6.5)                 @noisy det21 det711
mz (7, 6.5)                   @noisy det2 det1130 det1335 det1543
mz (8, 7.5)                   @noisy det1021 det1335
mxx (0.5, 0.5) (0.5, 0)       @noisy det451 det1101
mzz (1, 1) (0.5, 1)           @noisy det283 det906
mxx (0.5, 2.5) (0.5, 2)       @noisy det67 det327
mzz (1, 3) (0.5, 3)           @noisy det498 det1088
mxx (0.5, 4.5) (0.5, 4)       @noisy det746 det1284
mzz (0.5, 5) (1, 5)           @noisy det269 det1139
mxx (0.5, 6.5) (0.5, 6)       @noisy det272 det544
mzz (1, 7) (0.5, 7)           @noisy det558 det1526
mzz (1.5, 0) (2, 0)           @noisy det244 det447
mxx (1.5, 1.5) (1.5, 1)       @noisy det774 det1532
mzz (1.5, 2) (2, 2)           @noisy det261 det1398
mxx (1.5, 3.5) (1.5, 3)       @noisy det303 det1090
mzz (1.5, 4) (2, 4)           @noisy det341 det1620
mxx (1.5, 5) (1.5, 5.5)       @noisy det334 det1553
mzz (1.5, 6) (2, 6)           @noisy det495 det1488
mxx (1.5, 7.5) (1.5, 7)       @noisy det1160 det1537
mzz (1.5, 8) (2, 8)           @noisy det348 det675
mxx (2.5, 0.5) (2.5, 0)       @noisy det294 det1101
mzz (3, 1) (2.5, 1)           @noisy det262 det1148
mxx (2.5, 2) (2.5, 2.5)       @noisy det327 det1034
mzz (2.5, 3) (3, 3)           @noisy det103 det634
mxx (2.5, 4) (2.5, 4.5)       @noisy det492 det1284
mzz (2.5, 5) (3, 5)           @noisy det924 det1524
mxx (2.5, 6.5) (2.5, 6)       @noisy det272 det816
mzz (2.5, 7) (3, 7)           @noisy det468 det1326
mzz (3.5, 0) (4, 0)           @noisy det1387 det1523
mxx (3.5, 1) (3.5, 1.5)       @noisy det652 det1532
mzz (3.5, 2) (4, 2)           @noisy det1122 det1510
mxx (3.5, 3) (3.5, 3.5)       @noisy det303 det1590
mzz (4, 4) (3.5, 4)           @noisy det1140 det1565
mxx (3.5, 5) (3.5, 5.5)       @noisy det78 det334
mzz (3.5, 6) (4, 6)           @noisy det46 det300
mxx (3.5, 7) (3.5, 7.5)       @noisy det670 det1537
mzz (3.5, 8) (4, 8)           @noisy det704 det1153
mxx (4.5, 0.5) (4.5, 0)       @noisy det34 det294
mzz (5, 1) (4.5, 1)           @noisy det115 det1047
mxx (4.5, 2) (4.5, 2.5)       @noisy det523 det1034
mzz (5, 3) (4.5, 3)           @noisy det325 det1262
mxx (4.5, 4.5) (4.5, 4)       @noisy det492 det1076
mzz (5, 5) (4.5, 5)           @noisy det835 det1151
mxx (4.5, 6.5) (4.5, 6)       @noisy det304 det816
mzz (5, 7) (4.5, 7)           @noisy det486 det1097
mzz (5.5, 0) (6, 0)           @noisy det497 det822
mxx (5.5, 1) (5.5, 1.5)       @noisy det316 det652
mzz (5.5, 2) (6, 2)           @noisy det511 det888
mxx (5.5, 3) (5.5, 3.5)       @noisy det923 det1590
mzz (5.5, 4) (6, 4)           @noisy det728 det817
mxx (5.5, 5.5) (5.5, 5)       @noisy det78 det286
mzz (6, 6) (5.5, 6)           @noisy det328 det476
mxx (5.5, 7) (5.5, 7.5)       @noisy det512 det670
mzz (5.5, 8) (6, 8)           @noisy det930 det1508
mxx (6.5, 0) (6.5, 0.5)       @noisy det34 det1559
mzz (6.5, 1) (7, 1)           @noisy det388 det466
mxx (6.5, 2.5) (6.5, 2)       @noisy det523 det903
mzz (6.5, 3) (7, 3)           @noisy det907 det1423
mxx (6.5, 4.5) (6.5, 4)       @noisy det1076 det1220
mzz (6.5, 5) (7, 5)           @noisy det401 det1146
mxx (6.5, 6) (6.5, 6.5)       @noisy det304 det927
mzz (6.5, 7) (7, 7)           @noisy det2 det1130
mzz (7.5, 0) (8, 0)           @noisy det136 det502
mxx (7.5, 1.5) (7.5, 1)       @noisy det316 det1615
mzz (7.5, 2) (8, 2)           @noisy det162 det684
mxx (7.5, 3) (7.5, 3.5)       @noisy det799 det923
mzz (7.5, 4) (8, 4)           @noisy det1198 det1467
mxx (7.5, 5) (7.5, 5.5)       @noisy det286 det1342
mzz (7.5, 6) (8, 6)           @noisy det653 det1543
mxx (7.5, 7.5) (7.5, 7)       @noisy det101 det512
mzz (7.5, 8) (8, 8)           @noisy det1021 det1335
i (0, 4)                      @noisy
i (0, 0)                      @noisy
i (7, 0)                      @noisy
i (3, 0)                      @noisy
i (4.5, 8)                    @noisy
i (0, 6)                      @noisy
i (0, 2)                      @noisy
i (0.5, 8)                    @noisy
i (5, 0)                      @noisy
i (1, 0)                      @noisy
i (2.5, 8)                    @noisy
i (0, 8)                      @noisy
i (6.5, 8)                    @noisy

--------         23
mz (0, 0.5)                   @noisy det283 det906
mxx (0, 1.5) (0, 2)           @noisy det721 det774
mx (0.5, 1.5)                 @noisy det24 det721
mz (1, 1.5)                   @noisy det261 det283 det498 det1398
mz (0, 2.5)                   @noisy det498 det1088
mxx (0, 3.5) (0, 4)           @noisy det613 det1090
mx (0.5, 3.5)                 @noisy det613 det1608
mz (1, 3.5)                   @noisy det269 det341 det1088 det1620
mz (0, 4.5)                   @noisy det269 det1139
mxx (0, 5.5) (0, 6)           @noisy det253 det1553
mx (0.5, 5.5)                 @noisy det253 det1596
mz (1, 5.5)                   @noisy det495 det1139 det1488 det1526
mz (0, 6.5)                   @noisy det558 det1526
mxx (0, 7.5) (0, 8)           @noisy det1160 det1550
mx (0.5, 7.5)                 @noisy det1550 det1648
mz (1, 7.5)                   @noisy det348 det558 det675 det685
mxx (1, 0.5) (1, 1)           @noisy det677 det1101
mx (1.5, 0.5)                 @noisy det677 det1591
mz (2, 0.5)                   @noisy det244 det262 det1148 det1398
mxx (1, 2.5) (1, 3)           @noisy det327 det743
mx (1.5, 2.5)                 @noisy det25 det743
mz (2, 2.5)                   @noisy det103 det261 det634 det1620
mxx (1, 4.5) (1, 5)           @noisy det1143 det1284
mx (1.5, 4.5)                 @noisy det1143 det1635
mz (2, 4.5)                   @noisy det341 det924 det1488 det1524
mxx (1, 6.5) (1, 7)           @noisy det272 det1305
mx (1.5, 6.5)                 @noisy det1305 det1609
mz (2, 6.5)                   @noisy det468 det495 det675 det1326
mxx (2, 1.5) (2, 2)           @noisy det818 det1532
mx (2.5, 1.5)                 @noisy det35 det818
mz (3, 1.5)                   @noisy det103 det1122 det1148 det1510
mxx (2, 3.5) (2, 4)           @noisy det303 det915
mx (2.5, 3.5)                 @noisy det915 det1584
mz (3, 3.5)                   @noisy det634 det1140 det1524 det1565
mxx (2, 5.5) (2, 6)           @noisy det258 det334
mx (2.5, 5.5)                 @noisy det258 det1623
mz (3, 5.5)                   @noisy det46 det300 det924 det1326
mxx (2, 7.5) (2, 8)           @noisy det989 det1537
mx (2.5, 7.5)                 @noisy det989 det1592
mz (3, 7.5)                   @noisy det468 det704 det1153 det1578
mxx (3, 1) (3, 0.5)           @noisy det294 det715
mx (3.5, 0.5)                 @noisy det715 det1619
mz (4, 0.5)                   @noisy det115 det1047 det1510 det1523
mxx (3, 2.5) (3, 3)           @noisy det309 det1034
mx (3.5, 2.5)                 @noisy det309 det1587
mz (4, 2.5)                   @noisy det325 det1122 det1262 det1565
mxx (3, 4.5) (3, 5)           @noisy det492 det651
mx (3.5, 4.5)                 @noisy det17 det651
mz (4, 4.5)                   @noisy det46 det835 det1140 det1151
mxx (3, 7) (3, 6.5)           @noisy det816 det1083
mx (3.5, 6.5)                 @noisy det1083 det1568
mz (4, 6.5)                   @noisy det300 det486 det1097 det1153
mxx (4, 1.5) (4, 2)           @noisy det292 det652
mx (4.5, 1.5)                 @noisy det292 det1624
mz (5, 1.5)                   @noisy det511 det888 det1047 det1262
mxx (4, 4) (4, 3.5)           @noisy det1504 det1590
mx (4.5, 3.5)                 @noisy det1504 det1634
mz (5, 3.5)                   @noisy det325 det728 det817 det1151
mxx (4, 5.5) (4, 6)           @noisy det78 det158
mx (4.5, 5.5)                 @noisy det158 det1593
mz (5, 5.5)                   @noisy det328 det476 det486 det835
mxx (4, 7.5) (4, 8)           @noisy det371 det670
mx (4.5, 7.5)                 @noisy det371 det1646
mz (5, 7.5)                   @noisy det252 det930 det1097 det1508
mxx (5, 0.5) (5, 1)           @noisy det34 det714
mx (5.5, 0.5)                 @noisy det714 det1597
mz (6, 0.5)                   @noisy det388 det466 det497 det888
mxx (5, 3) (5, 2.5)           @noisy det142 det523
mx (5.5, 2.5)                 @noisy det142 det1655
mz (6, 2.5)                   @noisy det511 det817 det907 det1423
mxx (5, 4.5) (5, 5)           @noisy det1076 det1472
mx (5.5, 4.5)                 @noisy det0 det1472
mz (6, 4.5)                   @noisy det328 det401 det728 det1146
mxx (5, 6.5) (5, 7)           @noisy det304 det1077
mx (5.5, 6.5)                 @noisy det1077 det1653
mz (6, 6.5)                   @noisy det2 det476 det930 det1130
mxx (6, 1.5) (6, 2)           @noisy det316 det1531
mx (6.5, 1.5)                 @noisy det31 det1531
mz (7, 1.5)                   @noisy det162 det388 det684 det1423
mxx (6, 3.5) (6, 4)           @noisy det923 det1170
mx (6.5, 3.5)                 @noisy det1170 det1569
mz (7, 3.5)                   @noisy det907 det1146 det1198 det1467
mxx (6, 6) (6, 5.5)           @noisy det286 det1285
mx (6.5, 5.5)                 @noisy det1285 det1630
mz (7, 5.5)                   @noisy det2 det401 det653 det1543
mxx (6, 7.5) (6, 8)           @noisy det472 det512
mx (6.5, 7.5)                 @noisy det472 det1595
mz (7, 7.5)                   @noisy det1021 det1130 det1280 det1335
mxx (7, 0.5) (7, 1)           @noisy det113 det1559
mx (7.5, 0.5)                 @noisy det113 det1645
mz (8, 0.5)                   @noisy det502 det684
mxx (8, 2) (8, 1.5)           @noisy det88 det1615
mxx (7, 2.5) (7, 3)           @noisy det91 det903
mx (7.5, 2.5)                 @noisy det91 det1621
mz (8, 2.5)                   @noisy det162 det1198
mxx (8, 3.5) (8, 4)           @noisy det696 det799
mxx (7, 4.5) (7, 5)           @noisy det1220 det1495
mx (7.5, 4.5)                 @noisy det1495 det1626
mz (8, 4.5)                   @noisy det1467 det1543
mxx (8, 5.5) (8, 6)           @noisy det1342 det1359
mxx (7, 6.5) (7, 7)           @noisy det690 det927
mx (7.5, 6.5)                 @noisy det21 det690
mz (8, 6.5)                   @noisy det653 det1021
mxx (8, 7.5) (8, 8)           @noisy det101 det1507
mxx (0.5, 0.5) (0.5, 1)       @noisy det451 det1101
mzz (1, 0) (0.5, 0)           @noisy det283 det906
mxx (0.5, 2.5) (0.5, 3)       @noisy det67 det327
mzz (1, 2) (0.5, 2)           @noisy det498 det1088
mxx (0.5, 5) (0.5, 4.5)       @noisy det746 det1284
mzz (1, 4) (0.5, 4)           @noisy det269 det1139
mxx (0.5, 6.5) (0.5, 7)       @noisy det272 det544
mzz (0.5, 6) (1, 6)           @noisy det558 det1526
mzz (1, 8) (0.5, 8)           @noisy det685 det1509
mxx (1.5, 1.5) (1.5, 2)       @noisy det774 det1532
mzz (1.5, 1) (2, 1)           @noisy det261 det1398
mxx (1.5, 4) (1.5, 3.5)       @noisy det303 det1090
mzz (2, 3) (1.5, 3)           @noisy det341 det1620
mxx (1.5, 5.5) (1.5, 6)       @noisy det334 det1553
mzz (1.5, 5) (2, 5)           @noisy det495 det1488
mxx (1.5, 7.5) (1.5, 8)       @noisy det1160 det1537
mzz (1.5, 7) (2, 7)           @noisy det348 det675
mxx (2.5, 0.5) (2.5, 1)       @noisy det294 det1101
mzz (2.5, 0) (3, 0)           @noisy det262 det1148
mxx (2.5, 2.5) (2.5, 3)       @noisy det327 det1034
mzz (2.5, 2) (3, 2)           @noisy det103 det634
mxx (2.5, 4.5) (2.5, 5)       @noisy det492 det1284
mzz (2.5, 4) (3, 4)           @noisy det924 det1524
mxx (2.5, 7) (2.5, 6.5)       @noisy det272 det816
mzz (3, 6) (2.5, 6)           @noisy det468 det1326
mzz (2.5, 8) (3, 8)           @noisy det57 det1578
mxx (3.5, 1.5) (3.5, 2)       @noisy det652 det1532
mzz (3.5, 1) (4, 1)           @noisy det1122 det1510
mxx (3.5, 3.5) (3.5, 4)       @noisy det303 det1590
mzz (3.5, 3) (4, 3)           @noisy det1140 det1565
mxx (3.5, 5.5) (3.5, 6)       @noisy det78 det334
mzz (3.5, 5) (4, 5)           @noisy det46 det300
mxx (3.5, 7.5) (3.5, 8)       @noisy det670 det1537
mzz (3.5, 7) (4, 7)           @noisy det704 det1153
mxx (4.5, 0.5) (4.5, 1)       @noisy det34 det294
mzz (5, 0) (4.5, 0)           @noisy det115 det1047
mxx (4.5, 2.5) (4.5, 3)       @noisy det523 det1034
mzz (4.5, 2) (5, 2)           @noisy det325 det1262
mxx (4.5, 4.5) (4.5, 5)       @noisy det492 det1076
mzz (5, 4) (4.5, 4)           @noisy det835 det1151
mxx (4.5, 6.5) (4.5, 7)       @noisy det304 det816
mzz (5, 6) (4.5, 6)           @noisy det486 det1097
mzz (4.5, 8) (5, 8)           @noisy det252 det307
mxx (5.5, 1.5) (5.5, 2)       @noisy det316 det652
mzz (5.5, 1) (6, 1)           @noisy det511 det888
mxx (5.5, 3.5) (5.5, 4)       @noisy det923 det1590
mzz (5.5, 3) (6, 3)           @noisy det728 det817
mxx (5.5, 5.5) (5.5, 6)       @noisy det78 det286
mzz (5.5, 5) (6, 5)           @noisy det328 det476
mxx (5.5, 7.5) (5.5, 8)       @noisy det512 det670
mzz (5.5, 7) (6, 7)           @noisy det930 det1508
mxx (6.5, 0.5) (6.5, 1)       @noisy det34 det1559
mzz (6.5, 0) (7, 0)           @noisy det388 det466
mxx (6.5, 2.5) (6.5, 3)       @noisy det523 det903
mzz (6.5, 2) (7, 2)           @noisy det907 det1423
mxx (6.5, 5) (6.5, 4.5)       @noisy det1076 det1220
mzz (7, 4) (6.5, 4)           @noisy det401 det1146
mxx (6.5, 6.5) (6.5, 7)       @noisy det304 det927
mzz (6.5, 6) (7, 6)           @noisy det2 det1130
mzz (6.5, 8) (7, 8)           @noisy det509 det1280
mxx (7.5, 2) (7.5, 1.5)       @noisy det316 det1615
mzz (7.5, 1) (8, 1)           @noisy det162 det684
mxx (7.5, 3.5) (7.5, 4)       @noisy det799 det923
mzz (7.5, 3) (8, 3)           @noisy det1198 det1467
mxx (7.5, 5.5) (7.5, 6)       @noisy det286 det1342
mzz (7.5, 5) (8, 5)           @noisy det653 det1543
mxx (7.5, 8) (7.5, 7.5)       @noisy det101 det512
mzz (8, 7) (7.5, 7)           @noisy det1021 det1335
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (4, 0)                      @noisy
i (7.5, 0)                    @noisy
i (0, 0)                      @noisy
i (3.5, 0)                    @noisy
i (0, 3)                      @noisy
i (2, 0)                      @noisy
i (8, 0)                      @noisy
i (5.5, 0)                    @noisy
i (1.5, 0)                    @noisy
i (0, 5)                      @noisy
i (6, 0)                      @noisy

--------         24
mzz (0, 1) (0.5, 1)           @noisy det283 det906
mz (0.5, 0.5)                 @noisy det99 det906
mx (0.5, 0)                   @noisy det547 det1101
mzz (0, 3) (0.5, 3)           @noisy det498 det1088
mz (0.5, 2.5)                 @noisy det149 det498
mx (0.5, 2)                   @noisy det327 det721 det774 det1147
mzz (0.5, 5) (0, 5)           @noisy det269 det1139
mz (0.5, 4.5)                 @noisy det193 det269
mx (0.5, 4)                   @noisy det613 det1064 det1090 det1284
mzz (0, 7) (0.5, 7)           @noisy det558 det1526
mz (0.5, 6.5)                 @noisy det126 det1526
mx (0.5, 6)                   @noisy det253 det272 det1108 det1553
mx (0.5, 8)                   @noisy det1160 det1550
mzz (1, 0) (1.5, 0)           @noisy det244 det447
mzz (1, 2) (1.5, 2)           @noisy det261 det1398
mz (1.5, 1.5)                 @noisy det100 det1398
mx (1.5, 1)                   @noisy det677 det721 det1101 det1532
mzz (1.5, 4) (1, 4)           @noisy det341 det1620
mz (1.5, 3.5)                 @noisy det132 det1620
mx (1.5, 3)                   @noisy det303 det327 det613 det743
mzz (1, 6) (1.5, 6)           @noisy det495 det1488
mz (1.5, 5.5)                 @noisy det140 det1488
mx (1.5, 5)                   @noisy det253 det334 det1143 det1284
mzz (1, 8) (1.5, 8)           @noisy det348 det675
mz (1.5, 7.5)                 @noisy det130 det675
mx (1.5, 7)                   @noisy det272 det1305 det1537 det1550
mzz (2, 1) (2.5, 1)           @noisy det262 det1148
mz (2.5, 0.5)                 @noisy det148 det262
mx (2.5, 0)                   @noisy det294 det677
mzz (2, 3) (2.5, 3)           @noisy det103 det634
mz (2.5, 2.5)                 @noisy det103 det131
mx (2.5, 2)                   @noisy det743 det818 det1034 det1532
mzz (2, 5) (2.5, 5)           @noisy det924 det1524
mz (2.5, 4.5)                 @noisy det98 det1524
mx (2.5, 4)                   @noisy det303 det492 det915 det1143
mzz (2.5, 7) (2, 7)           @noisy det468 det1326
mz (2.5, 6.5)                 @noisy det182 det1326
mx (2.5, 6)                   @noisy det258 det334 det816 det1305
mx (2.5, 8)                   @noisy det989 det1537
mzz (3.5, 0) (3, 0)           @noisy det1387 det1523
mzz (3, 2) (3.5, 2)           @noisy det1122 det1510
mz (3.5, 1.5)                 @noisy det86 det1510
mx (3.5, 1)                   @noisy det294 det652 det715 det818
mzz (3, 4) (3.5, 4)           @noisy det1140 det1565
mz (3.5, 3.5)                 @noisy det105 det1565
mx (3.5, 3)                   @noisy det309 det915 det1034 det1590
mzz (3.5, 6) (3, 6)           @noisy det46 det300
mz (3.5, 5.5)                 @noisy det46 det120
mx (3.5, 5)                   @noisy det78 det258 det492 det651
mzz (3, 8) (3.5, 8)           @noisy det704 det1153
mz (3.5, 7.5)                 @noisy det97 det1153
mx (3.5, 7)                   @noisy det670 det816 det989 det1083
mzz (4, 1) (4.5, 1)           @noisy det115 det1047
mz (4.5, 0.5)                 @noisy det112 det115
mx (4.5, 0)                   @noisy det34 det715
mzz (4.5, 3) (4, 3)           @noisy det325 det1262
mz (4.5, 2.5)                 @noisy det87 det1262
mx (4.5, 2)                   @noisy det292 det309 det523 det652
mzz (4, 5) (4.5, 5)           @noisy det835 det1151
mz (4.5, 4.5)                 @noisy det153 det1151
mx (4.5, 4)                   @noisy det651 det1076 det1504 det1590
mzz (4, 7) (4.5, 7)           @noisy det486 det1097
mz (4.5, 6.5)                 @noisy det114 det486
mx (4.5, 6)                   @noisy det78 det158 det304 det1083
mx (4.5, 8)                   @noisy det371 det670
mzz (5, 0) (5.5, 0)           @noisy det497 det822
mzz (5.5, 2) (5, 2)           @noisy det511 det888
mz (5.5, 1.5)                 @noisy det119 det888
mx (5.5, 1)                   @noisy det34 det292 det316 det714
mzz (5, 4) (5.5, 4)           @noisy det728 det817
mz (5.5, 3.5)                 @noisy det185 det817
mx (5.5, 3)                   @noisy det142 det523 det923 det1504
mzz (5, 6) (5.5, 6)           @noisy det328 det476
mz (5.5, 5.5)                 @noisy det134 det328
mx (5.5, 5)                   @noisy det158 det286 det1076 det1472
mzz (5.5, 8) (5, 8)           @noisy det930 det1508
mz (5.5, 7.5)                 @noisy det116 det930
mx (5.5, 7)                   @noisy det304 det371 det512 det1077
mzz (6, 1) (6.5, 1)           @noisy det388 det466
mz (6.5, 0.5)                 @noisy det166 det466
mx (6.5, 0)                   @noisy det714 det1559
mzz (6, 3) (6.5, 3)           @noisy det907 det1423
mz (6.5, 2.5)                 @noisy det172 det1423
mx (6.5, 2)                   @noisy det142 det316 det903 det1531
mzz (6.5, 5) (6, 5)           @noisy det401 det1146
mz (6.5, 4.5)                 @noisy det118 det1146
mx (6.5, 4)                   @noisy det923 det1170 det1220 det1472
mzz (6, 7) (6.5, 7)           @noisy det2 det1130
mz (6.5, 6.5)                 @noisy det2 det179
mx (6.5, 6)                   @noisy det286 det927 det1077 det1285
mx (6.5, 8)                   @noisy det472 det512
mzz (7, 0) (7.5, 0)           @noisy det136 det502
mzz (7.5, 2) (7, 2)           @noisy det162 det684
mz (7.5, 1.5)                 @noisy det155 det684
mx (7.5, 1)                   @noisy det113 det1531 det1559 det1615
mzz (7, 4) (7.5, 4)           @noisy det1198 det1467
mz (7.5, 3.5)                 @noisy det150 det1198
mx (7.5, 3)                   @noisy det91 det799 det903 det1170
mzz (7, 6) (7.5, 6)           @noisy det653 det1543
mz (7.5, 5.5)                 @noisy det108 det1543
mx (7.5, 5)                   @noisy det1220 det1285 det1342 det1495
mzz (7.5, 8) (7, 8)           @noisy det1021 det1335
mz (7.5, 7.5)                 @noisy det107 det1021
mx (7.5, 7)                   @noisy det101 det472 det690 det927
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (3.5, 0.5)                  @noisy
i (5, 1)                      @noisy
i (5, 1.5)                    @noisy
i (5.5, 6.5)                  @noisy
i (8, 0.5)                    @noisy
i (8, 0)                      @noisy
i (0, 5.5)                    @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1.5, 2.5)                  @noisy
i (2.5, 1.5)                  @noisy
i (6, 2.5)                    @noisy
i (6, 2)                      @noisy
i (7, 1.5)                    @noisy
i (7, 1)                      @noisy
i (7.5, 6.5)                  @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3.5, 2.5)                  @noisy
i (4.5, 1.5)                  @noisy
i (3, 6.5)                    @noisy
i (5, 3.5)                    @noisy
i (5, 3)                      @noisy
i (8, 2)                      @noisy
i (8, 2.5)                    @noisy
i (0, 7.5)                    @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (1.5, 4.5)                  @noisy
i (2.5, 3.5)                  @noisy
i (6, 4.5)                    @noisy
i (6, 4)                      @noisy
i (7, 3.5)                    @noisy
i (7, 3)                      @noisy
i (6.5, 3.5)                  @noisy
i (3.5, 4.5)                  @noisy
i (4.5, 3.5)                  @noisy
i (5, 5.5)                    @noisy
i (5, 5)                      @noisy
i (8, 4)                      @noisy
i (8, 4.5)                    @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (1.5, 6.5)                  @noisy
i (2.5, 5.5)                  @noisy
i (6, 6)                      @noisy
i (6, 6.5)                    @noisy
i (7, 5)                      @noisy
i (7, 5.5)                    @noisy
i (6.5, 5.5)                  @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (3.5, 6.5)                  @noisy
i (4.5, 5.5)                  @noisy
i (5, 7.5)                    @noisy
i (5, 7)                      @noisy
i (0, 2)                      @noisy
i (0, 2.5)                    @noisy
i (0.5, 1.5)                  @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (2.5, 7.5)                  @noisy
i (7, 7.5)                    @noisy
i (7, 7)                      @noisy
i (6.5, 7.5)                  @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (4.5, 7.5)                  @noisy
i (0.5, 3.5)                  @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (6, 1.5)                    @noisy
i (7, 0.5)                    @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (4, 4.5)                    @noisy
i (4, 4)                      @noisy
i (5, 2.5)                    @noisy
i (0.5, 5.5)                  @noisy
i (1, 7.5)                    @noisy
i (1, 7)                      @noisy
i (2, 6.5)                    @noisy
i (2, 6)                      @noisy
i (7, 2.5)                    @noisy
i (3, 7.5)                    @noisy
i (3, 7)                      @noisy
i (4, 6.5)                    @noisy
i (4, 6)                      @noisy
i (5, 4.5)                    @noisy
i (8, 6)                      @noisy
i (8, 6.5)                    @noisy
i (1, 0.5)                    @noisy
i (0.5, 7.5)                  @noisy
i (2, 8)                      @noisy
i (7, 4.5)                    @noisy
i (6, 8)                      @noisy
i (3, 0.5)                    @noisy
i (5, 6.5)                    @noisy
i (4, 8)                      @noisy
i (8, 8)                      @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (0, 4.5)                    @noisy
i (2, 1.5)                    @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (6, 0)                      @noisy
i (8, 1.5)                    @noisy
i (8, 1)                      @noisy
i (1, 4.5)                    @noisy
i (0, 6)                      @noisy
i (0, 6.5)                    @noisy
i (2, 3.5)                    @noisy
i (6, 3.5)                    @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (5.5, 0.5)                  @noisy
i (8, 3.5)                    @noisy
i (8, 3)                      @noisy
i (1, 6.5)                    @noisy
i (0, 8)                      @noisy
i (2, 5.5)                    @noisy
i (6.5, 1.5)                  @noisy
i (7.5, 0.5)                  @noisy
i (6, 5.5)                    @noisy
i (4, 5.5)                    @noisy
i (5.5, 2.5)                  @noisy
i (8, 5.5)                    @noisy
i (8, 5)                      @noisy
i (0, 1.5)                    @noisy
i (2, 7.5)                    @noisy
i (7.5, 2.5)                  @noisy
i (6, 7.5)                    @noisy
i (7, 6.5)                    @noisy
i (4, 7.5)                    @noisy
i (5.5, 4.5)                  @noisy
i (8, 7.5)                    @noisy
i (8, 7)                      @noisy
i (1, 1.5)                    @noisy
i (0, 3.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (1.5, 0.5)                  @noisy
i (6, 0.5)                    @noisy
i (7.5, 4.5)                  @noisy

--------         25
mxx (0, 0.5) (0, 0)           @noisy det451 det547
mzz (0, 1.5) (0.5, 1.5)       @noisy det283 det1088
mxx (1, 1) (1, 1.5)           @noisy det721 det774
mxx (0, 2) (0, 2.5)           @noisy det67 det1147
mzz (0, 3.5) (0.5, 3.5)       @noisy det1088 det1139
mxx (1, 3) (1, 3.5)           @noisy det613 det1090
mxx (0, 4) (0, 4.5)           @noisy det746 det1064
mzz (0.5, 5.5) (0, 5.5)       @noisy det558 det1139
mxx (1, 5) (1, 5.5)           @noisy det253 det1553
mxx (0, 6.5) (0, 6)           @noisy det544 det1108
mzz (0, 7.5) (0.5, 7.5)       @noisy det558 det1509
mxx (1, 7.5) (1, 7)           @noisy det1160 det1550
mzz (1, 0.5) (1.5, 0.5)       @noisy det244 det261
mxx (2, 0) (2, 0.5)           @noisy det677 det1101
mzz (1, 2.5) (1.5, 2.5)       @noisy det261 det341
mxx (2, 2) (2, 2.5)           @noisy det327 det743
mzz (1.5, 4.5) (1, 4.5)       @noisy det341 det495
mxx (2, 4.5) (2, 4)           @noisy det1143 det1284
mzz (1, 6.5) (1.5, 6.5)       @noisy det348 det495
mxx (2, 6.5) (2, 6)           @noisy det272 det1305
mzz (2, 1.5) (2.5, 1.5)       @noisy det634 det1148
mxx (3, 1.5) (3, 1)           @noisy det818 det1532
mzz (2, 3.5) (2.5, 3.5)       @noisy det634 det924
mxx (3, 3.5) (3, 3)           @noisy det303 det915
mzz (2, 5.5) (2.5, 5.5)       @noisy det468 det924
mxx (3, 5) (3, 5.5)           @noisy det258 det334
mzz (2.5, 7.5) (2, 7.5)       @noisy det57 det468
mxx (3, 7.5) (3, 7)           @noisy det989 det1537
mzz (3.5, 0.5) (3, 0.5)       @noisy det1122 det1523
mxx (4, 0) (4, 0.5)           @noisy det294 det715
mzz (3, 2.5) (3.5, 2.5)       @noisy det1122 det1140
mxx (4, 2) (4, 2.5)           @noisy det309 det1034
mzz (3, 4.5) (3.5, 4.5)       @noisy det300 det1140
mxx (4, 4.5) (4, 4)           @noisy det492 det651
mzz (3.5, 6.5) (3, 6.5)       @noisy det300 det704
mxx (4, 6) (4, 6.5)           @noisy det816 det1083
mzz (4, 1.5) (4.5, 1.5)       @noisy det325 det1047
mxx (5, 1) (5, 1.5)           @noisy det292 det652
mzz (4.5, 3.5) (4, 3.5)       @noisy det325 det835
mxx (5, 3.5) (5, 3)           @noisy det1504 det1590
mzz (4, 5.5) (4.5, 5.5)       @noisy det835 det1097
mxx (5, 5.5) (5, 5)           @noisy det78 det158
mzz (4, 7.5) (4.5, 7.5)       @noisy det307 det1097
mxx (5, 7) (5, 7.5)           @noisy det371 det670
mzz (5, 0.5) (5.5, 0.5)       @noisy det497 det511
mxx (6, 0) (6, 0.5)           @noisy det34 det714
mzz (5.5, 2.5) (5, 2.5)       @noisy det511 det728
mxx (6, 2.5) (6, 2)           @noisy det142 det523
mzz (5, 4.5) (5.5, 4.5)       @noisy det476 det728
mxx (6, 4) (6, 4.5)           @noisy det1076 det1472
mzz (5, 6.5) (5.5, 6.5)       @noisy det476 det1508
mxx (6, 6.5) (6, 6)           @noisy det304 det1077
mzz (6, 1.5) (6.5, 1.5)       @noisy det388 det907
mxx (7, 1.5) (7, 1)           @noisy det316 det1531
mzz (6, 3.5) (6.5, 3.5)       @noisy det401 det907
mxx (7, 3) (7, 3.5)           @noisy det923 det1170
mzz (6.5, 5.5) (6, 5.5)       @noisy det401 det1130
mxx (7, 5.5) (7, 5)           @noisy det286 det1285
mzz (6, 7.5) (6.5, 7.5)       @noisy det509 det1130
mxx (7, 7.5) (7, 7)           @noisy det472 det512
mzz (7, 0.5) (7.5, 0.5)       @noisy det162 det502
mxx (8, 0.5) (8, 0)           @noisy det113 det1559
mzz (7.5, 2.5) (7, 2.5)       @noisy det162 det1467
mxx (8, 2.5) (8, 2)           @noisy det91 det903
mzz (7, 4.5) (7.5, 4.5)       @noisy det653 det1467
mxx (8, 4) (8, 4.5)           @noisy det1220 det1495
mzz (7, 6.5) (7.5, 6.5)       @noisy det653 det1335
mxx (8, 6.5) (8, 6)           @noisy det690 det927
mz (0.5, 0.5)                 @noisy det99 det1379
mz (0.5, 2.5)                 @noisy det149 det1513
mz (0.5, 4.5)                 @noisy det38 det193
mz (0.5, 6.5)                 @noisy det126 det754
mz (1.5, 1.5)                 @noisy det100 det1092
mz (1.5, 3.5)                 @noisy det132 det299
mz (1.5, 5.5)                 @noisy det140 det1493
mz (1.5, 7.5)                 @noisy det130 det935
mz (2.5, 0.5)                 @noisy det148 det1169
mz (2.5, 2.5)                 @noisy det131 det235
mz (2.5, 4.5)                 @noisy det98 det931
mz (2.5, 6.5)                 @noisy det169 det182
mz (3.5, 1.5)                 @noisy det86 det402
mz (3.5, 3.5)                 @noisy det95 det105
mz (3.5, 5.5)                 @noisy det120 det900
mz (3.5, 7.5)                 @noisy det97 det1324
mz (4.5, 0.5)                 @noisy det112 det344
mz (4.5, 2.5)                 @noisy det87 det464
mz (4.5, 4.5)                 @noisy det153 det361
mz (4.5, 6.5)                 @noisy det114 det860
mz (5.5, 1.5)                 @noisy det119 det1120
mz (5.5, 3.5)                 @noisy det185 det313
mz (5.5, 5.5)                 @noisy det134 det618
mz (5.5, 7.5)                 @noisy det116 det742
mz (6.5, 0.5)                 @noisy det166 det700
mz (6.5, 2.5)                 @noisy det172 det1067
mz (6.5, 4.5)                 @noisy det118 det1081
mz (6.5, 6.5)                 @noisy det179 det663
mz (7.5, 1.5)                 @noisy det155 det265
mz (7.5, 3.5)                 @noisy det150 det1573
mz (7.5, 5.5)                 @noisy det108 det1628
mz (7.5, 7.5)                 @noisy det89 det107
i (3.5, 0)                    @noisy
i (5.5, 6)                    @noisy
i (4.5, 8)                    @noisy
i (0, 5)                      @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (7.5, 6)                    @noisy
i (3.5, 2)                    @noisy
i (4.5, 1)                    @noisy
i (3, 6)                      @noisy
i (5.5, 8)                    @noisy
i (0, 7)                      @noisy
i (1.5, 4)                    @noisy
i (0.5, 6)                    @noisy
i (2.5, 3)                    @noisy
i (1, 8)                      @noisy
i (6.5, 3)                    @noisy
i (3.5, 4)                    @noisy
i (5.5, 1)                    @noisy
i (4.5, 3)                    @noisy
i (3, 8)                      @noisy
i (1.5, 6)                    @noisy
i (0.5, 8)                    @noisy
i (2.5, 5)                    @noisy
i (6.5, 5)                    @noisy
i (3.5, 6)                    @noisy
i (4.5, 5)                    @noisy
i (0.5, 1)                    @noisy
i (1.5, 8)                    @noisy
i (2.5, 7)                    @noisy
i (6.5, 7)                    @noisy
i (5, 0)                      @noisy
i (4.5, 7)                    @noisy
i (1.5, 1)                    @noisy
i (0.5, 3)                    @noisy
i (2.5, 0)                    @noisy
i (6, 1)                      @noisy
i (7, 0)                      @noisy
i (6.5, 0)                    @noisy
i (7.5, 8)                    @noisy
i (4.5, 0)                    @noisy
i (5, 2)                      @noisy
i (0.5, 5)                    @noisy
i (2.5, 2)                    @noisy
i (7, 2)                      @noisy
i (6.5, 2)                    @noisy
i (7.5, 1)                    @noisy
i (4.5, 2)                    @noisy
i (5, 4)                      @noisy
i (5.5, 3)                    @noisy
i (1, 0)                      @noisy
i (0.5, 7)                    @noisy
i (2.5, 4)                    @noisy
i (2, 8)                      @noisy
i (7, 4)                      @noisy
i (6.5, 4)                    @noisy
i (7.5, 3)                    @noisy
i (6, 8)                      @noisy
i (3, 0)                      @noisy
i (4.5, 4)                    @noisy
i (5, 6)                      @noisy
i (4, 8)                      @noisy
i (3.5, 8)                    @noisy
i (5.5, 5)                    @noisy
i (8, 8)                      @noisy
i (0.5, 0)                    @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (2.5, 6)                    @noisy
i (6.5, 6)                    @noisy
i (7.5, 5)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (3.5, 1)                    @noisy
i (8, 1.5)                    @noisy
i (8, 1)                      @noisy
i (5.5, 7)                    @noisy
i (0.5, 2)                    @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (1.5, 3)                    @noisy
i (6, 3)                      @noisy
i (6.5, 8)                    @noisy
i (7.5, 7)                    @noisy
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 0)                    @noisy
i (8, 3.5)                    @noisy
i (8, 3)                      @noisy
i (0.5, 4)                    @noisy
i (1, 6)                      @noisy
i (0, 8)                      @noisy
i (2, 5)                      @noisy
i (1.5, 5)                    @noisy
i (6.5, 1)                    @noisy
i (7.5, 0)                    @noisy
i (6, 5)                      @noisy
i (4, 5)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 2)                    @noisy
i (8, 5.5)                    @noisy
i (8, 5)                      @noisy
i (0, 1)                      @noisy
i (2, 7)                      @noisy
i (1.5, 7)                    @noisy
i (7.5, 2)                    @noisy
i (6, 7)                      @noisy
i (7, 6)                      @noisy
i (4, 7)                      @noisy
i (3.5, 7)                    @noisy
i (5.5, 4)                    @noisy
i (4.5, 6)                    @noisy
i (5, 8)                      @noisy
i (8, 7.5)                    @noisy
i (8, 7)                      @noisy
i (0, 3)                      @noisy
i (1.5, 0)                    @noisy
i (2.5, 8)                    @noisy
i (7.5, 4)                    @noisy
i (7, 8)                      @noisy

--------         26
mzz (1, 1.5) (0.5, 1.5)       @noisy det283 det1088
mxx (0, 1.5) (0, 1)           @noisy det721 det774
mzz (1, 3.5) (0.5, 3.5)       @noisy det1088 det1139
mxx (0, 3.5) (0, 3)           @noisy det613 det1090
mzz (0.5, 5.5) (1, 5.5)       @noisy det558 det1139
mxx (0, 5.5) (0, 5)           @noisy det253 det1553
mzz (1, 7.5) (0.5, 7.5)       @noisy det558 det1509
mxx (0, 7) (0, 7.5)           @noisy det1160 det1550
mzz (1.5, 0.5) (2, 0.5)       @noisy det244 det261
mxx (1, 0.5) (1, 0)           @noisy det677 det1101
mzz (1.5, 2.5) (2, 2.5)       @noisy det261 det341
mxx (1, 2) (1, 2.5)           @noisy det327 det743
mzz (1.5, 4.5) (2, 4.5)       @noisy det341 det495
mxx (1, 4) (1, 4.5)           @noisy det1143 det1284
mzz (1.5, 6.5) (2, 6.5)       @noisy det348 det495
mxx (1, 6.5) (1, 6)           @noisy det272 det1305
mzz (3, 1.5) (2.5, 1.5)       @noisy det634 det1148
mxx (2, 1) (2, 1.5)           @noisy det818 det1532
mzz (2.5, 3.5) (3, 3.5)       @noisy det634 det924
mxx (2, 3.5) (2, 3)           @noisy det303 det915
mzz (2.5, 5.5) (3, 5.5)       @noisy det468 det924
mxx (2, 5.5) (2, 5)           @noisy det258 det334
mzz (2.5, 7.5) (3, 7.5)       @noisy det57 det468
mxx (2, 7) (2, 7.5)           @noisy det989 det1537
mzz (3.5, 0.5) (4, 0.5)       @noisy det1122 det1523
mxx (3, 0) (3, 0.5)           @noisy det294 det715
mzz (3.5, 2.5) (4, 2.5)       @noisy det1122 det1140
mxx (3, 2.5) (3, 2)           @noisy det309 det1034
mzz (4, 4.5) (3.5, 4.5)       @noisy det300 det1140
mxx (3, 4.5) (3, 4)           @noisy det492 det651
mzz (3.5, 6.5) (4, 6.5)       @noisy det300 det704
mxx (3, 6) (3, 6.5)           @noisy det816 det1083
mzz (5, 1.5) (4.5, 1.5)       @noisy det325 det1047
mxx (4, 1.5) (4, 1)           @noisy det292 det652
mzz (5, 3.5) (4.5, 3.5)       @noisy det325 det835
mxx (4, 3) (4, 3.5)           @noisy det1504 det1590
mzz (5, 5.5) (4.5, 5.5)       @noisy det835 det1097
mxx (4, 5) (4, 5.5)           @noisy det78 det158
mzz (5, 7.5) (4.5, 7.5)       @noisy det307 det1097
mxx (4, 7) (4, 7.5)           @noisy det371 det670
mzz (5.5, 0.5) (6, 0.5)       @noisy det497 det511
mxx (5, 0) (5, 0.5)           @noisy det34 det714
mzz (5.5, 2.5) (6, 2.5)       @noisy det511 det728
mxx (5, 2) (5, 2.5)           @noisy det142 det523
mzz (5.5, 4.5) (6, 4.5)       @noisy det476 det728
mxx (5, 4.5) (5, 4)           @noisy det1076 det1472
mzz (6, 6.5) (5.5, 6.5)       @noisy det476 det1508
mxx (5, 6) (5, 6.5)           @noisy det304 det1077
mzz (6.5, 1.5) (7, 1.5)       @noisy det388 det907
mxx (6, 1.5) (6, 1)           @noisy det316 det1531
mzz (6.5, 3.5) (7, 3.5)       @noisy det401 det907
mxx (6, 3.5) (6, 3)           @noisy det923 det1170
mzz (6.5, 5.5) (7, 5.5)       @noisy det401 det1130
mxx (6, 5) (6, 5.5)           @noisy det286 det1285
mzz (6.5, 7.5) (7, 7.5)       @noisy det509 det1130
mxx (6, 7.5) (6, 7)           @noisy det472 det512
mzz (7.5, 0.5) (8, 0.5)       @noisy det162 det502
mxx (7, 0.5) (7, 0)           @noisy det113 det1559
mxx (8, 1.5) (8, 1)           @noisy det88 det1615
mzz (7.5, 2.5) (8, 2.5)       @noisy det162 det1467
mxx (7, 2) (7, 2.5)           @noisy det91 det903
mxx (8, 3) (8, 3.5)           @noisy det696 det799
mzz (7.5, 4.5) (8, 4.5)       @noisy det653 det1467
mxx (7, 4.5) (7, 4)           @noisy det1220 det1495
mxx (8, 5) (8, 5.5)           @noisy det1342 det1359
mzz (7.5, 6.5) (8, 6.5)       @noisy det653 det1335
mxx (7, 6.5) (7, 6)           @noisy det690 det927
mxx (8, 7) (8, 7.5)           @noisy det101 det1507
mzz (0.5, 0) (0, 0)           @noisy det283 det1379
mx (0.5, 1)                   @noisy det451 det677 det721 det774
mzz (0, 2) (0.5, 2)           @noisy det1088 det1513
mx (0.5, 3)                   @noisy det67 det613 det743 det1090
mzz (0, 4) (0.5, 4)           @noisy det38 det1139
mx (0.5, 5)                   @noisy det253 det746 det1143 det1553
mzz (0.5, 6) (0, 6)           @noisy det558 det754
mx (0.5, 7)                   @noisy det544 det1160 det1305 det1550
mzz (0, 8) (0.5, 8)           @noisy det939 det1509
mx (1.5, 0)                   @noisy det677 det1101
mzz (1, 1) (1.5, 1)           @noisy det261 det1092
mx (1.5, 2)                   @noisy det327 det743 det774 det818
mzz (1, 3) (1.5, 3)           @noisy det299 det341
mx (1.5, 4)                   @noisy det915 det1090 det1143 det1284
mzz (1.5, 5) (1, 5)           @noisy det495 det1493
mx (1.5, 6)                   @noisy det258 det272 det1305 det1553
mzz (1, 7) (1.5, 7)           @noisy det348 det935
mx (1.5, 8)                   @noisy det989 det1160
mzz (2, 0) (2.5, 0)           @noisy det1148 det1169
mx (2.5, 1)                   @noisy det715 det818 det1101 det1532
mzz (2.5, 2) (2, 2)           @noisy det235 det634
mx (2.5, 3)                   @noisy det303 det309 det327 det915
mzz (2, 4) (2.5, 4)           @noisy det924 det931
mx (2.5, 5)                   @noisy det258 det334 det651 det1284
mzz (2, 6) (2.5, 6)           @noisy det169 det468
mx (2.5, 7)                   @noisy det272 det989 det1083 det1537
mzz (2.5, 8) (2, 8)           @noisy det57 det655
mx (3.5, 0)                   @noisy det294 det715
mzz (3, 1) (3.5, 1)           @noisy det402 det1122
mx (3.5, 2)                   @noisy det292 det309 det1034 det1532
mzz (3, 3) (3.5, 3)           @noisy det95 det1140
mx (3.5, 4)                   @noisy det303 det492 det651 det1504
mzz (3.5, 5) (3, 5)           @noisy det300 det900
mx (3.5, 6)                   @noisy det158 det334 det816 det1083
mzz (3, 7) (3.5, 7)           @noisy det704 det1324
mx (3.5, 8)                   @noisy det371 det1537
mzz (4, 0) (4.5, 0)           @noisy det344 det1047
mx (4.5, 1)                   @noisy det292 det294 det652 det714
mzz (4.5, 2) (4, 2)           @noisy det325 det464
mx (4.5, 3)                   @noisy det142 det1034 det1504 det1590
mzz (4, 4) (4.5, 4)           @noisy det361 det835
mx (4.5, 5)                   @noisy det78 det158 det492 det1472
mzz (4, 6) (4.5, 6)           @noisy det860 det1097
mx (4.5, 7)                   @noisy det371 det670 det816 det1077
mzz (4.5, 8) (4, 8)           @noisy det307 det842
mx (5.5, 0)                   @noisy det34 det714
mzz (5.5, 1) (5, 1)           @noisy det511 det1120
mx (5.5, 2)                   @noisy det142 det523 det652 det1531
mzz (5, 3) (5.5, 3)           @noisy det313 det728
mx (5.5, 4)                   @noisy det1076 det1170 det1472 det1590
mzz (5, 5) (5.5, 5)           @noisy det476 det618
mx (5.5, 6)                   @noisy det78 det304 det1077 det1285
mzz (5.5, 7) (5, 7)           @noisy det742 det1508
mx (5.5, 8)                   @noisy det472 det670
mzz (6.5, 0) (6, 0)           @noisy det388 det700
mx (6.5, 1)                   @noisy det34 det113 det316 det1531
mzz (6, 2) (6.5, 2)           @noisy det907 det1067
mx (6.5, 3)                   @noisy det91 det523 det923 det1170
mzz (6, 4) (6.5, 4)           @noisy det401 det1081
mx (6.5, 5)                   @noisy det286 det1076 det1285 det1495
mzz (6, 6) (6.5, 6)           @noisy det663 det1130
mx (6.5, 7)                   @noisy det304 det472 det512 det690
mzz (6, 8) (6.5, 8)           @noisy det509 det1197
mx (7.5, 0)                   @noisy det113 det1559
mzz (7, 1) (7.5, 1)           @noisy det162 det265
mx (7.5, 2)                   @noisy det88 det91 det316 det903
mzz (7.5, 3) (7, 3)           @noisy det1467 det1573
mx (7.5, 4)                   @noisy det696 det923 det1220 det1495
mzz (7, 5) (7.5, 5)           @noisy det653 det1628
mx (7.5, 6)                   @noisy det286 det690 det927 det1359
mzz (7, 7) (7.5, 7)           @noisy det89 det1335
mx (7.5, 8)                   @noisy det512 det1507
i (4.5, 2.5)                  @noisy
i (3.5, 3.5)                  @noisy
i (8, 0)                      @noisy
i (0, 2.5)                    @noisy
i (5.5, 3.5)                  @noisy
i (8, 6)                      @noisy
i (0.5, 4.5)                  @noisy
i (2.5, 4.5)                  @noisy
i (1.5, 5.5)                  @noisy
i (6.5, 4.5)                  @noisy
i (7.5, 3.5)                  @noisy
i (4.5, 4.5)                  @noisy
i (3.5, 5.5)                  @noisy
i (8, 2)                      @noisy
i (5.5, 5.5)                  @noisy
i (8, 8)                      @noisy
i (0.5, 0.5)                  @noisy
i (1.5, 1.5)                  @noisy
i (0, 4.5)                    @noisy
i (2.5, 0.5)                  @noisy
i (2.5, 6.5)                  @noisy
i (0.5, 6.5)                  @noisy
i (1, 8)                      @noisy
i (1.5, 7.5)                  @noisy
i (6.5, 0.5)                  @noisy
i (6.5, 6.5)                  @noisy
i (7.5, 5.5)                  @noisy
i (4.5, 0.5)                  @noisy
i (5.5, 1.5)                  @noisy
i (3, 8)                      @noisy
i (3.5, 1.5)                  @noisy
i (8, 4)                      @noisy
i (3.5, 7.5)                  @noisy
i (4.5, 6.5)                  @noisy
i (0, 0.5)                    @noisy
i (5.5, 7.5)                  @noisy
i (5, 8)                      @noisy
i (0.5, 2.5)                  @noisy
i (0, 6.5)                    @noisy
i (2.5, 2.5)                  @noisy
i (1.5, 3.5)                  @noisy
i (7, 8)                      @noisy
i (6.5, 2.5)                  @noisy
i (7.5, 1.5)                  @noisy
i (7.5, 7.5)                  @noisy

--------         27
mxx (0, 1) (0, 0.5)           @noisy det451 det547
mxx (1, 1.5) (1, 2)           @noisy det721 det774
mx (0.5, 1.5)                 @noisy det391 det774
mz (0, 1.5)                   @noisy det283 det1513
mxx (0, 2.5) (0, 3)           @noisy det67 det1147
mxx (1, 3.5) (1, 4)           @noisy det613 det1090
mx (0.5, 3.5)                 @noisy det332 det1090
mz (0, 3.5)                   @noisy det38 det1088
mxx (0, 4.5) (0, 5)           @noisy det746 det1064
mxx (1, 6) (1, 5.5)           @noisy det253 det1553
mx (0.5, 5.5)                 @noisy det433 det1553
mz (0, 5.5)                   @noisy det754 det1139
mxx (0, 7) (0, 6.5)           @noisy det544 det1108
mxx (1, 7.5) (1, 8)           @noisy det1160 det1550
mx (0.5, 7.5)                 @noisy det358 det1160
mz (0, 7.5)                   @noisy det558 det939
mxx (2, 0.5) (2, 1)           @noisy det677 det1101
mx (1.5, 0.5)                 @noisy det427 det1101
mz (1, 0.5)                   @noisy det244 det283 det1092 det1379
mxx (2, 3) (2, 2.5)           @noisy det327 det743
mx (1.5, 2.5)                 @noisy det327 det394
mz (1, 2.5)                   @noisy det261 det299 det1088 det1513
mxx (2, 4.5) (2, 5)           @noisy det1143 det1284
mx (1.5, 4.5)                 @noisy det410 det1284
mz (1, 4.5)                   @noisy det38 det341 det1139 det1493
mxx (2, 6.5) (2, 7)           @noisy det272 det1305
mx (1.5, 6.5)                 @noisy det272 det382
mz (1, 6.5)                   @noisy det495 det558 det754 det935
mxx (3, 1.5) (3, 2)           @noisy det818 det1532
mx (2.5, 1.5)                 @noisy det407 det1532
mz (2, 1.5)                   @noisy det235 det261 det1092 det1148
mxx (3, 3.5) (3, 4)           @noisy det303 det915
mx (2.5, 3.5)                 @noisy det303 det418
mz (2, 3.5)                   @noisy det299 det341 det634 det931
mxx (3, 5.5) (3, 6)           @noisy det258 det334
mx (2.5, 5.5)                 @noisy det334 det400
mz (2, 5.5)                   @noisy det169 det495 det924 det1493
mxx (3, 7.5) (3, 8)           @noisy det989 det1537
mx (2.5, 7.5)                 @noisy det368 det1537
mz (2, 7.5)                   @noisy det348 det468 det655 det935
mxx (4, 0.5) (4, 1)           @noisy det294 det715
mx (3.5, 0.5)                 @noisy det294 det393
mz (3, 0.5)                   @noisy det402 det1148 det1169 det1523
mxx (4, 2.5) (4, 3)           @noisy det309 det1034
mx (3.5, 2.5)                 @noisy det360 det1034
mz (3, 2.5)                   @noisy det95 det235 det634 det1122
mxx (4, 4.5) (4, 5)           @noisy det492 det651
mx (3.5, 4.5)                 @noisy det380 det492
mz (3, 4.5)                   @noisy det900 det924 det931 det1140
mxx (4, 6.5) (4, 7)           @noisy det816 det1083
mx (3.5, 6.5)                 @noisy det443 det816
mz (3, 6.5)                   @noisy det169 det300 det468 det1324
mxx (5, 1.5) (5, 2)           @noisy det292 det652
mx (4.5, 1.5)                 @noisy det456 det652
mz (4, 1.5)                   @noisy det402 det464 det1047 det1122
mxx (5, 3.5) (5, 4)           @noisy det1504 det1590
mx (4.5, 3.5)                 @noisy det462 det1590
mz (4, 3.5)                   @noisy det95 det325 det361 det1140
mxx (5, 5.5) (5, 6)           @noisy det78 det158
mx (4.5, 5.5)                 @noisy det78 det432
mz (4, 5.5)                   @noisy det300 det835 det860 det900
mxx (5, 7.5) (5, 8)           @noisy det371 det670
mx (4.5, 7.5)                 @noisy det354 det670
mz (4, 7.5)                   @noisy det704 det842 det1097 det1324
mxx (6, 1) (6, 0.5)           @noisy det34 det714
mx (5.5, 0.5)                 @noisy det34 det438
mz (5, 0.5)                   @noisy det344 det497 det1047 det1120
mxx (6, 2.5) (6, 3)           @noisy det142 det523
mx (5.5, 2.5)                 @noisy det422 det523
mz (5, 2.5)                   @noisy det313 det325 det464 det511
mxx (6, 4.5) (6, 5)           @noisy det1076 det1472
mx (5.5, 4.5)                 @noisy det429 det1076
mz (5, 4.5)                   @noisy det361 det618 det728 det835
mxx (6, 6.5) (6, 7)           @noisy det304 det1077
mx (5.5, 6.5)                 @noisy det304 det363
mz (5, 6.5)                   @noisy det476 det742 det860 det1097
mxx (7, 1.5) (7, 2)           @noisy det316 det1531
mx (6.5, 1.5)                 @noisy det316 det404
mz (6, 1.5)                   @noisy det388 det511 det1067 det1120
mxx (7, 4) (7, 3.5)           @noisy det923 det1170
mx (6.5, 3.5)                 @noisy det444 det923
mz (6, 3.5)                   @noisy det313 det728 det907 det1081
mxx (7, 5.5) (7, 6)           @noisy det286 det1285
mx (6.5, 5.5)                 @noisy det286 det408
mz (6, 5.5)                   @noisy det401 det476 det618 det663
mxx (7, 7.5) (7, 8)           @noisy det472 det512
mx (6.5, 7.5)                 @noisy det370 det512
mz (6, 7.5)                   @noisy det742 det1130 det1197 det1508
mxx (8, 0.5) (8, 1)           @noisy det113 det1559
mx (7.5, 0.5)                 @noisy det413 det1559
mz (7, 0.5)                   @noisy det265 det388 det502 det700
mz (8, 1.5)                   @noisy det162 det265
mxx (8, 2.5) (8, 3)           @noisy det91 det903
mx (7.5, 2.5)                 @noisy det453 det903
mz (7, 2.5)                   @noisy det162 det907 det1067 det1573
mz (8, 3.5)                   @noisy det1467 det1573
mxx (8, 4.5) (8, 5)           @noisy det1220 det1495
mx (7.5, 4.5)                 @noisy det342 det1220
mz (7, 4.5)                   @noisy det401 det1081 det1467 det1628
mz (8, 5.5)                   @noisy det653 det1628
mxx (8, 7) (8, 6.5)           @noisy det690 det927
mx (7.5, 6.5)                 @noisy det384 det927
mz (7, 6.5)                   @noisy det89 det653 det663 det1130
mz (8, 7.5)                   @noisy det89 det1335
mxx (0.5, 0.5) (0.5, 0)       @noisy det547 det677
mzz (1, 1) (0.5, 1)           @noisy det283 det1379
mxx (0.5, 2.5) (0.5, 2)       @noisy det743 det1147
mzz (1, 3) (0.5, 3)           @noisy det1088 det1513
mxx (0.5, 4.5) (0.5, 4)       @noisy det1064 det1143
mzz (0.5, 5) (1, 5)           @noisy det38 det1139
mxx (0.5, 6.5) (0.5, 6)       @noisy det1108 det1305
mzz (1, 7) (0.5, 7)           @noisy det558 det754
mzz (1.5, 0) (2, 0)           @noisy det244 det275
mxx (1.5, 1.5) (1.5, 1)       @noisy det721 det818
mzz (1.5, 2) (2, 2)           @noisy det261 det1092
mxx (1.5, 3.5) (1.5, 3)       @noisy det613 det915
mzz (1.5, 4) (2, 4)           @noisy det299 det341
mxx (1.5, 5) (1.5, 5.5)       @noisy det253 det258
mzz (1.5, 6) (2, 6)           @noisy det495 det1493
mxx (1.5, 7.5) (1.5, 7)       @noisy det989 det1550
mzz (1.5, 8) (2, 8)           @noisy det348 det935
mxx (2.5, 0.5) (2.5, 0)       @noisy det677 det715
mzz (3, 1) (2.5, 1)           @noisy det1148 det1169
mxx (2.5, 2) (2.5, 2.5)       @noisy det309 det743
mzz (2.5, 3) (3, 3)           @noisy det235 det634
mxx (2.5, 4) (2.5, 4.5)       @noisy det651 det1143
mzz (2.5, 5) (3, 5)           @noisy det924 det931
mxx (2.5, 6.5) (2.5, 6)       @noisy det1083 det1305
mzz (2.5, 7) (3, 7)           @noisy det169 det468
mzz (3.5, 0) (4, 0)           @noisy det845 det1523
mxx (3.5, 1) (3.5, 1.5)       @noisy det292 det818
mzz (3.5, 2) (4, 2)           @noisy det402 det1122
mxx (3.5, 3) (3.5, 3.5)       @noisy det915 det1504
mzz (4, 4) (3.5, 4)           @noisy det95 det1140
mxx (3.5, 5) (3.5, 5.5)       @noisy det158 det258
mzz (3.5, 6) (4, 6)           @noisy det300 det900
mxx (3.5, 7) (3.5, 7.5)       @noisy det371 det989
mzz (3.5, 8) (4, 8)           @noisy det704 det1324
mxx (4.5, 0.5) (4.5, 0)       @noisy det714 det715
mzz (5, 1) (4.5, 1)           @noisy det344 det1047
mxx (4.5, 2) (4.5, 2.5)       @noisy det142 det309
mzz (5, 3) (4.5, 3)           @noisy det325 det464
mxx (4.5, 4.5) (4.5, 4)       @noisy det651 det1472
mzz (5, 5) (4.5, 5)           @noisy det361 det835
mxx (4.5, 6.5) (4.5, 6)       @noisy det1077 det1083
mzz (5, 7) (4.5, 7)           @noisy det860 det1097
mzz (5.5, 0) (6, 0)           @noisy det497 det518
mxx (5.5, 1) (5.5, 1.5)       @noisy det292 det1531
mzz (5.5, 2) (6, 2)           @noisy det511 det1120
mxx (5.5, 3) (5.5, 3.5)       @noisy det1170 det1504
mzz (5.5, 4) (6, 4)           @noisy det313 det728
mxx (5.5, 5.5) (5.5, 5)       @noisy det158 det1285
mzz (6, 6) (5.5, 6)           @noisy det476 det618
mxx (5.5, 7) (5.5, 7.5)       @noisy det371 det472
mzz (5.5, 8) (6, 8)           @noisy det742 det1508
mxx (6.5, 0) (6.5, 0.5)       @noisy det113 det714
mzz (6.5, 1) (7, 1)           @noisy det388 det700
mxx (6.5, 2.5) (6.5, 2)       @noisy det91 det142
mzz (6.5, 3) (7, 3)           @noisy det907 det1067
mxx (6.5, 4.5) (6.5, 4)       @noisy det1472 det1495
mzz (6.5, 5) (7, 5)           @noisy det401 det1081
mxx (6.5, 6) (6.5, 6.5)       @noisy det690 det1077
mzz (6.5, 7) (7, 7)           @noisy det663 det1130
mzz (7.5, 0) (8, 0)           @noisy det200 det502
mxx (7.5, 1.5) (7.5, 1)       @noisy det88 det1531
mzz (7.5, 2) (8, 2)           @noisy det162 det265
mxx (7.5, 3) (7.5, 3.5)       @noisy det696 det1170
mzz (7.5, 4) (8, 4)           @noisy det1467 det1573
mxx (7.5, 5) (7.5, 5.5)       @noisy det1285 det1359
mzz (7.5, 6) (8, 6)           @noisy det653 det1628
mxx (7.5, 7.5) (7.5, 7)       @noisy det472 det1507
mzz (7.5, 8) (8, 8)           @noisy det89 det1335
i (0, 4)                      @noisy
i (0, 0)                      @noisy
i (7, 0)                      @noisy
i (3, 0)                      @noisy
i (4.5, 8)                    @noisy
i (0, 6)                      @noisy
i (0, 2)                      @noisy
i (0.5, 8)                    @noisy
i (5, 0)                      @noisy
i (1, 0)                      @noisy
i (2.5, 8)                    @noisy
i (0, 8)                      @noisy
i (6.5, 8)                    @noisy

--------         28
mz (0, 0.5)                   @noisy det283 det1379
mxx (0, 1.5) (0, 2)           @noisy det248 det721
mx (0.5, 1.5)                 @noisy det248 det391
mz (1, 1.5)                   @noisy det261 det1088 det1092 det1379
mz (0, 2.5)                   @noisy det1088 det1513
mxx (0, 3.5) (0, 4)           @noisy det613 det1106
mx (0.5, 3.5)                 @noisy det332 det1106
mz (1, 3.5)                   @noisy det299 det341 det1139 det1513
mz (0, 4.5)                   @noisy det38 det1139
mxx (0, 5.5) (0, 6)           @noisy det253 det889
mx (0.5, 5.5)                 @noisy det433 det889
mz (1, 5.5)                   @noisy det38 det495 det558 det1493
mz (0, 6.5)                   @noisy det558 det754
mxx (0, 7.5) (0, 8)           @noisy det904 det1550
mx (0.5, 7.5)                 @noisy det358 det904
mz (1, 7.5)                   @noisy det348 det754 det935 det1509
mxx (1, 0.5) (1, 1)           @noisy det473 det677
mx (1.5, 0.5)                 @noisy det427 det473
mz (2, 0.5)                   @noisy det261 det275 det1148 det1169
mxx (1, 2.5) (1, 3)           @noisy det698 det743
mx (1.5, 2.5)                 @noisy det394 det698
mz (2, 2.5)                   @noisy det235 det341 det634 det1092
mxx (1, 4.5) (1, 5)           @noisy det747 det1143
mx (1.5, 4.5)                 @noisy det410 det747
mz (2, 4.5)                   @noisy det299 det495 det924 det931
mxx (1, 6.5) (1, 7)           @noisy det1305 det1481
mx (1.5, 6.5)                 @noisy det382 det1481
mz (2, 6.5)                   @noisy det169 det348 det468 det1493
mxx (2, 1.5) (2, 2)           @noisy det489 det818
mx (2.5, 1.5)                 @noisy det407 det489
mz (3, 1.5)                   @noisy det402 det634 det1122 det1169
mxx (2, 3.5) (2, 4)           @noisy det915 det1353
mx (2.5, 3.5)                 @noisy det418 det1353
mz (3, 3.5)                   @noisy det95 det235 det924 det1140
mxx (2, 5.5) (2, 6)           @noisy det80 det258
mx (2.5, 5.5)                 @noisy det80 det400
mz (3, 5.5)                   @noisy det300 det468 det900 det931
mxx (2, 7.5) (2, 8)           @noisy det989 det1375
mx (2.5, 7.5)                 @noisy det368 det1375
mz (3, 7.5)                   @noisy det57 det169 det704 det1324
mxx (3, 1) (3, 0.5)           @noisy det715 det1572
mx (3.5, 0.5)                 @noisy det393 det1572
mz (4, 0.5)                   @noisy det344 det845 det1047 det1122
mxx (3, 2.5) (3, 3)           @noisy det309 det392
mx (3.5, 2.5)                 @noisy det360 det392
mz (4, 2.5)                   @noisy det325 det402 det464 det1140
mxx (3, 4.5) (3, 5)           @noisy det651 det705
mx (3.5, 4.5)                 @noisy det380 det705
mz (4, 4.5)                   @noisy det95 det300 det361 det835
mxx (3, 7) (3, 6.5)           @noisy det810 det1083
mx (3.5, 6.5)                 @noisy det443 det810
mz (4, 6.5)                   @noisy det704 det860 det900 det1097
mxx (4, 1.5) (4, 2)           @noisy det292 det637
mx (4.5, 1.5)                 @noisy det456 det637
mz (5, 1.5)                   @noisy det325 det344 det511 det1120
mxx (4, 4) (4, 3.5)           @noisy det901 det1504
mx (4.5, 3.5)                 @noisy det462 det901
mz (5, 3.5)                   @noisy det313 det464 det728 det835
mxx (4, 5.5) (4, 6)           @noisy det158 det938
mx (4.5, 5.5)                 @noisy det432 det938
mz (5, 5.5)                   @noisy det361 det476 det618 det1097
mxx (4, 7.5) (4, 8)           @noisy det371 det920
mx (4.5, 7.5)                 @noisy det354 det920
mz (5, 7.5)                   @noisy det307 det742 det860 det1508
mxx (5, 0.5) (5, 1)           @noisy det227 det714
mx (5.5, 0.5)                 @noisy det227 det438
mz (6, 0.5)                   @noisy det388 det511 det518 det700
mxx (5, 3) (5, 2.5)           @noisy det56 det142
mx (5.5, 2.5)                 @noisy det56 det422
mz (6, 2.5)                   @noisy det728 det907 det1067 det1120
mxx (5, 4.5) (5, 5)           @noisy det212 det1472
mx (5.5, 4.5)                 @noisy det212 det429
mz (6, 4.5)                   @noisy det313 det401 det476 det1081
mxx (5, 6.5) (5, 7)           @noisy det660 det1077
mx (5.5, 6.5)                 @noisy det363 det660
mz (6, 6.5)                   @noisy det618 det663 det1130 det1508
mxx (6, 1.5) (6, 2)           @noisy det978 det1531
mx (6.5, 1.5)                 @noisy det404 det978
mz (7, 1.5)                   @noisy det162 det265 det700 det907
mxx (6, 3.5) (6, 4)           @noisy det340 det1170
mx (6.5, 3.5)                 @noisy det340 det444
mz (7, 3.5)                   @noisy det401 det1067 det1467 det1573
mxx (6, 6) (6, 5.5)           @noisy det943 det1285
mx (6.5, 5.5)                 @noisy det408 det943
mz (7, 5.5)                   @noisy det653 det1081 det1130 det1628
mxx (6, 7.5) (6, 8)           @noisy det472 det1647
mx (6.5, 7.5)                 @noisy det370 det1647
mz (7, 7.5)                   @noisy det89 det509 det663 det1335
mxx (7, 0.5) (7, 1)           @noisy det64 det113
mx (7.5, 0.5)                 @noisy det64 det413
mz (8, 0.5)                   @noisy det162 det200
mxx (8, 2) (8, 1.5)           @noisy det88 det110
mxx (7, 2.5) (7, 3)           @noisy det91 det958
mx (7.5, 2.5)                 @noisy det453 det958
mz (8, 2.5)                   @noisy det265 det1467
mxx (8, 3.5) (8, 4)           @noisy det696 det1127
mxx (7, 4.5) (7, 5)           @noisy det1495 det1506
mx (7.5, 4.5)                 @noisy det342 det1506
mz (8, 4.5)                   @noisy det653 det1573
mxx (8, 5.5) (8, 6)           @noisy det1359 det1471
mxx (7, 6.5) (7, 7)           @noisy det690 det956
mx (7.5, 6.5)                 @noisy det384 det956
mz (8, 6.5)                   @noisy det1335 det1628
mxx (8, 7.5) (8, 8)           @noisy det995 det1507
mxx (0.5, 0.5) (0.5, 1)       @noisy det547 det677
mzz (1, 0) (0.5, 0)           @noisy det283 det1379
mxx (0.5, 2.5) (0.5, 3)       @noisy det743 det1147
mzz (1, 2) (0.5, 2)           @noisy det1088 det1513
mxx (0.5, 5) (0.5, 4.5)       @noisy det1064 det1143
mzz (1, 4) (0.5, 4)           @noisy det38 det1139
mxx (0.5, 6.5) (0.5, 7)       @noisy det1108 det1305
mzz (0.5, 6) (1, 6)           @noisy det558 det754
mzz (1, 8) (0.5, 8)           @noisy det939 det1509
mxx (1.5, 1.5) (1.5, 2)       @noisy det721 det818
mzz (1.5, 1) (2, 1)           @noisy det261 det1092
mxx (1.5, 4) (1.5, 3.5)       @noisy det613 det915
mzz (2, 3) (1.5, 3)           @noisy det299 det341
mxx (1.5, 5.5) (1.5, 6)       @noisy det253 det258
mzz (1.5, 5) (2, 5)           @noisy det495 det1493
mxx (1.5, 7.5) (1.5, 8)       @noisy det989 det1550
mzz (1.5, 7) (2, 7)           @noisy det348 det935
mxx (2.5, 0.5) (2.5, 1)       @noisy det677 det715
mzz (2.5, 0) (3, 0)           @noisy det1148 det1169
mxx (2.5, 2.5) (2.5, 3)       @noisy det309 det743
mzz (2.5, 2) (3, 2)           @noisy det235 det634
mxx (2.5, 4.5) (2.5, 5)       @noisy det651 det1143
mzz (2.5, 4) (3, 4)           @noisy det924 det931
mxx (2.5, 7) (2.5, 6.5)       @noisy det1083 det1305
mzz (3, 6) (2.5, 6)           @noisy det169 det468
mzz (2.5, 8) (3, 8)           @noisy det57 det655
mxx (3.5, 1.5) (3.5, 2)       @noisy det292 det818
mzz (3.5, 1) (4, 1)           @noisy det402 det1122
mxx (3.5, 3.5) (3.5, 4)       @noisy det915 det1504
mzz (3.5, 3) (4, 3)           @noisy det95 det1140
mxx (3.5, 5.5) (3.5, 6)       @noisy det158 det258
mzz (3.5, 5) (4, 5)           @noisy det300 det900
mxx (3.5, 7.5) (3.5, 8)       @noisy det371 det989
mzz (3.5, 7) (4, 7)           @noisy det704 det1324
mxx (4.5, 0.5) (4.5, 1)       @noisy det714 det715
mzz (5, 0) (4.5, 0)           @noisy det344 det1047
mxx (4.5, 2.5) (4.5, 3)       @noisy det142 det309
mzz (4.5, 2) (5, 2)           @noisy det325 det464
mxx (4.5, 4.5) (4.5, 5)       @noisy det651 det1472
mzz (5, 4) (4.5, 4)           @noisy det361 det835
mxx (4.5, 6.5) (4.5, 7)       @noisy det1077 det1083
mzz (5, 6) (4.5, 6)           @noisy det860 det1097
mzz (4.5, 8) (5, 8)           @noisy det307 det842
mxx (5.5, 1.5) (5.5, 2)       @noisy det292 det1531
mzz (5.5, 1) (6, 1)           @noisy det511 det1120
mxx (5.5, 3.5) (5.5, 4)       @noisy det1170 det1504
mzz (5.5, 3) (6, 3)           @noisy det313 det728
mxx (5.5, 5.5) (5.5, 6)       @noisy det158 det1285
mzz (5.5, 5) (6, 5)           @noisy det476 det618
mxx (5.5, 7.5) (5.5, 8)       @noisy det371 det472
mzz (5.5, 7) (6, 7)           @noisy det742 det1508
mxx (6.5, 0.5) (6.5, 1)       @noisy det113 det714
mzz (6.5, 0) (7, 0)           @noisy det388 det700
mxx (6.5, 2.5) (6.5, 3)       @noisy det91 det142
mzz (6.5, 2) (7, 2)           @noisy det907 det1067
mxx (6.5, 5) (6.5, 4.5)       @noisy det1472 det1495
mzz (7, 4) (6.5, 4)           @noisy det401 det1081
mxx (6.5, 6.5) (6.5, 7)       @noisy det690 det1077
mzz (6.5, 6) (7, 6)           @noisy det663 det1130
mzz (6.5, 8) (7, 8)           @noisy det509 det1197
mxx (7.5, 2) (7.5, 1.5)       @noisy det88 det1531
mzz (7.5, 1) (8, 1)           @noisy det162 det265
mxx (7.5, 3.5) (7.5, 4)       @noisy det696 det1170
mzz (7.5, 3) (8, 3)           @noisy det1467 det1573
mxx (7.5, 5.5) (7.5, 6)       @noisy det1285 det1359
mzz (7.5, 5) (8, 5)           @noisy det653 det1628
mxx (7.5, 8) (7.5, 7.5)       @noisy det472 det1507
mzz (8, 7) (7.5, 7)           @noisy det89 det1335
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (4, 0)                      @noisy
i (7.5, 0)                    @noisy
i (0, 0)                      @noisy
i (3.5, 0)                    @noisy
i (0, 3)                      @noisy
i (2, 0)                      @noisy
i (8, 0)                      @noisy
i (5.5, 0)                    @noisy
i (1.5, 0)                    @noisy
i (0, 5)                      @noisy
i (6, 0)                      @noisy

--------         29
mzz (0, 1) (0.5, 1)           @noisy det283 det1379
mz (0.5, 0.5)                 @noisy det283 det531
mx (0.5, 0)                   @noisy det320 det677
mzz (0, 3) (0.5, 3)           @noisy det1088 det1513
mz (0.5, 2.5)                 @noisy det577 det1088
mx (0.5, 2)                   @noisy det248 det657 det721 det743
mzz (0.5, 5) (0, 5)           @noisy det38 det1139
mz (0.5, 4.5)                 @noisy det610 det1139
mx (0.5, 4)                   @noisy det484 det613 det1106 det1143
mzz (0, 7) (0.5, 7)           @noisy det558 det754
mz (0.5, 6.5)                 @noisy det558 det604
mx (0.5, 6)                   @noisy det94 det253 det889 det1305
mx (0.5, 8)                   @noisy det904 det1550
mzz (1, 0) (1.5, 0)           @noisy det244 det275
mzz (1, 2) (1.5, 2)           @noisy det261 det1092
mz (1.5, 1.5)                 @noisy det261 det534
mx (1.5, 1)                   @noisy det248 det473 det677 det818
mzz (1.5, 4) (1, 4)           @noisy det299 det341
mz (1.5, 3.5)                 @noisy det341 det556
mx (1.5, 3)                   @noisy det698 det743 det915 det1106
mzz (1, 6) (1.5, 6)           @noisy det495 det1493
mz (1.5, 5.5)                 @noisy det495 det560
mx (1.5, 5)                   @noisy det258 det747 det889 det1143
mzz (1, 8) (1.5, 8)           @noisy det348 det935
mz (1.5, 7.5)                 @noisy det348 det611
mx (1.5, 7)                   @noisy det904 det989 det1305 det1481
mzz (2, 1) (2.5, 1)           @noisy det1148 det1169
mz (2.5, 0.5)                 @noisy det598 det1148
mx (2.5, 0)                   @noisy det473 det715
mzz (2, 3) (2.5, 3)           @noisy det235 det634
mz (2.5, 2.5)                 @noisy det612 det634
mx (2.5, 2)                   @noisy det309 det489 det698 det818
mzz (2, 5) (2.5, 5)           @noisy det924 det931
mz (2.5, 4.5)                 @noisy det623 det924
mx (2.5, 4)                   @noisy det651 det747 det915 det1353
mzz (2.5, 7) (2, 7)           @noisy det169 det468
mz (2.5, 6.5)                 @noisy det468 det602
mx (2.5, 6)                   @noisy det80 det258 det1083 det1481
mx (2.5, 8)                   @noisy det989 det1375
mzz (3.5, 0) (3, 0)           @noisy det845 det1523
mzz (3, 2) (3.5, 2)           @noisy det402 det1122
mz (3.5, 1.5)                 @noisy det614 det1122
mx (3.5, 1)                   @noisy det292 det489 det715 det1572
mzz (3, 4) (3.5, 4)           @noisy det95 det1140
mz (3.5, 3.5)                 @noisy det535 det1140
mx (3.5, 3)                   @noisy det309 det392 det1353 det1504
mzz (3.5, 6) (3, 6)           @noisy det300 det900
mz (3.5, 5.5)                 @noisy det300 det625
mx (3.5, 5)                   @noisy det80 det158 det651 det705
mzz (3, 8) (3.5, 8)           @noisy det704 det1324
mz (3.5, 7.5)                 @noisy det620 det704
mx (3.5, 7)                   @noisy det371 det810 det1083 det1375
mzz (4, 1) (4.5, 1)           @noisy det344 det1047
mz (4.5, 0.5)                 @noisy det586 det1047
mx (4.5, 0)                   @noisy det714 det1572
mzz (4.5, 3) (4, 3)           @noisy det325 det464
mz (4.5, 2.5)                 @noisy det325 det615
mx (4.5, 2)                   @noisy det142 det292 det392 det637
mzz (4, 5) (4.5, 5)           @noisy det361 det835
mz (4.5, 4.5)                 @noisy det581 det835
mx (4.5, 4)                   @noisy det705 det901 det1472 det1504
mzz (4, 7) (4.5, 7)           @noisy det860 det1097
mz (4.5, 6.5)                 @noisy det588 det1097
mx (4.5, 6)                   @noisy det158 det810 det938 det1077
mx (4.5, 8)                   @noisy det371 det920
mzz (5, 0) (5.5, 0)           @noisy det497 det518
mzz (5.5, 2) (5, 2)           @noisy det511 det1120
mz (5.5, 1.5)                 @noisy det511 det546
mx (5.5, 1)                   @noisy det227 det637 det714 det1531
mzz (5, 4) (5.5, 4)           @noisy det313 det728
mz (5.5, 3.5)                 @noisy det606 det728
mx (5.5, 3)                   @noisy det56 det142 det901 det1170
mzz (5, 6) (5.5, 6)           @noisy det476 det618
mz (5.5, 5.5)                 @noisy det476 det557
mx (5.5, 5)                   @noisy det212 det938 det1285 det1472
mzz (5.5, 8) (5, 8)           @noisy det742 det1508
mz (5.5, 7.5)                 @noisy det542 det1508
mx (5.5, 7)                   @noisy det472 det660 det920 det1077
mzz (6, 1) (6.5, 1)           @noisy det388 det700
mz (6.5, 0.5)                 @noisy det388 det567
mx (6.5, 0)                   @noisy det113 det227
mzz (6, 3) (6.5, 3)           @noisy det907 det1067
mz (6.5, 2.5)                 @noisy det570 det907
mx (6.5, 2)                   @noisy det56 det91 det978 det1531
mzz (6.5, 5) (6, 5)           @noisy det401 det1081
mz (6.5, 4.5)                 @noisy det401 det524
mx (6.5, 4)                   @noisy det212 det340 det1170 det1495
mzz (6, 7) (6.5, 7)           @noisy det663 det1130
mz (6.5, 6.5)                 @noisy det571 det1130
mx (6.5, 6)                   @noisy det660 det690 det943 det1285
mx (6.5, 8)                   @noisy det472 det1647
mzz (7, 0) (7.5, 0)           @noisy det200 det502
mzz (7.5, 2) (7, 2)           @noisy det162 det265
mz (7.5, 1.5)                 @noisy det162 det582
mx (7.5, 1)                   @noisy det64 det88 det113 det978
mzz (7, 4) (7.5, 4)           @noisy det1467 det1573
mz (7.5, 3.5)                 @noisy det548 det1467
mx (7.5, 3)                   @noisy det91 det340 det696 det958
mzz (7, 6) (7.5, 6)           @noisy det653 det1628
mz (7.5, 5.5)                 @noisy det537 det653
mx (7.5, 5)                   @noisy det943 det1359 det1495 det1506
mzz (7.5, 8) (7, 8)           @noisy det89 det1335
mz (7.5, 7.5)                 @noisy det596 det1335
mx (7.5, 7)                   @noisy det690 det956 det1507 det1647
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (3.5, 0.5)                  @noisy
i (5, 1)                      @noisy
i (5, 1.5)                    @noisy
i (5.5, 6.5)                  @noisy
i (8, 0.5)                    @noisy
i (8, 0)                      @noisy
i (0, 5.5)                    @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1.5, 2.5)                  @noisy
i (2.5, 1.5)                  @noisy
i (6, 2.5)                    @noisy
i (6, 2)                      @noisy
i (7, 1.5)                    @noisy
i (7, 1)                      @noisy
i (7.5, 6.5)                  @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3.5, 2.5)                  @noisy
i (4.5, 1.5)                  @noisy
i (3, 6.5)                    @noisy
i (5, 3.5)                    @noisy
i (5, 3)                      @noisy
i (8, 2)                      @noisy
i (8, 2.5)                    @noisy
i (0, 7.5)                    @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (1.5, 4.5)                  @noisy
i (2.5, 3.5)                  @noisy
i (6, 4.5)                    @noisy
i (6, 4)                      @noisy
i (7, 3.5)                    @noisy
i (7, 3)                      @noisy
i (6.5, 3.5)                  @noisy
i (3.5, 4.5)                  @noisy
i (4.5, 3.5)                  @noisy
i (5, 5.5)                    @noisy
i (5, 5)                      @noisy
i (8, 4)                      @noisy
i (8, 4.5)                    @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (1.5, 6.5)                  @noisy
i (2.5, 5.5)                  @noisy
i (6, 6)                      @noisy
i (6, 6.5)                    @noisy
i (7, 5)                      @noisy
i (7, 5.5)                    @noisy
i (6.5, 5.5)                  @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (3.5, 6.5)                  @noisy
i (4.5, 5.5)                  @noisy
i (5, 7.5)                    @noisy
i (5, 7)                      @noisy
i (0, 2)                      @noisy
i (0, 2.5)                    @noisy
i (0.5, 1.5)                  @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (2.5, 7.5)                  @noisy
i (7, 7.5)                    @noisy
i (7, 7)                      @noisy
i (6.5, 7.5)                  @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (4.5, 7.5)                  @noisy
i (0.5, 3.5)                  @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (6, 1.5)                    @noisy
i (7, 0.5)                    @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (4, 4.5)                    @noisy
i (4, 4)                      @noisy
i (5, 2.5)                    @noisy
i (0.5, 5.5)                  @noisy
i (1, 7.5)                    @noisy
i (1, 7)                      @noisy
i (2, 6.5)                    @noisy
i (2, 6)                      @noisy
i (7, 2.5)                    @noisy
i (3, 7.5)                    @noisy
i (3, 7)                      @noisy
i (4, 6.5)                    @noisy
i (4, 6)                      @noisy
i (5, 4.5)                    @noisy
i (8, 6)                      @noisy
i (8, 6.5)                    @noisy
i (1, 0.5)                    @noisy
i (0.5, 7.5)                  @noisy
i (2, 8)                      @noisy
i (7, 4.5)                    @noisy
i (6, 8)                      @noisy
i (3, 0.5)                    @noisy
i (5, 6.5)                    @noisy
i (4, 8)                      @noisy
i (8, 8)                      @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (0, 4.5)                    @noisy
i (2, 1.5)                    @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (6, 0)                      @noisy
i (8, 1.5)                    @noisy
i (8, 1)                      @noisy
i (1, 4.5)                    @noisy
i (0, 6)                      @noisy
i (0, 6.5)                    @noisy
i (2, 3.5)                    @noisy
i (6, 3.5)                    @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (5.5, 0.5)                  @noisy
i (8, 3.5)                    @noisy
i (8, 3)                      @noisy
i (1, 6.5)                    @noisy
i (0, 8)                      @noisy
i (2, 5.5)                    @noisy
i (6.5, 1.5)                  @noisy
i (7.5, 0.5)                  @noisy
i (6, 5.5)                    @noisy
i (4, 5.5)                    @noisy
i (5.5, 2.5)                  @noisy
i (8, 5.5)                    @noisy
i (8, 5)                      @noisy
i (0, 1.5)                    @noisy
i (2, 7.5)                    @noisy
i (7.5, 2.5)                  @noisy
i (6, 7.5)                    @noisy
i (7, 6.5)                    @noisy
i (4, 7.5)                    @noisy
i (5.5, 4.5)                  @noisy
i (8, 7.5)                    @noisy
i (8, 7)                      @noisy
i (1, 1.5)                    @noisy
i (0, 3.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (1.5, 0.5)                  @noisy
i (6, 0.5)                    @noisy
i (7.5, 4.5)                  @noisy

--------         30
mxx (0, 0.5) (0, 0)           @noisy det320 det547
mzz (0, 1.5) (0.5, 1.5)       @noisy det1379 det1513
mxx (1, 1) (1, 1.5)           @noisy det248 det721
mxx (0, 2) (0, 2.5)           @noisy det657 det1147
mzz (0, 3.5) (0.5, 3.5)       @noisy det38 det1513
mxx (1, 3) (1, 3.5)           @noisy det613 det1106
mxx (0, 4) (0, 4.5)           @noisy det484 det1064
mzz (0.5, 5.5) (0, 5.5)       @noisy det38 det754
mxx (1, 5) (1, 5.5)           @noisy det253 det889
mxx (0, 6.5) (0, 6)           @noisy det94 det1108
mzz (0, 7.5) (0.5, 7.5)       @noisy det754 det939
mxx (1, 7.5) (1, 7)           @noisy det904 det1550
mzz (1, 0.5) (1.5, 0.5)       @noisy det275 det1092
mxx (2, 0) (2, 0.5)           @noisy det473 det677
mzz (1, 2.5) (1.5, 2.5)       @noisy det299 det1092
mxx (2, 2) (2, 2.5)           @noisy det698 det743
mzz (1.5, 4.5) (1, 4.5)       @noisy det299 det1493
mxx (2, 4.5) (2, 4)           @noisy det747 det1143
mzz (1, 6.5) (1.5, 6.5)       @noisy det935 det1493
mxx (2, 6.5) (2, 6)           @noisy det1305 det1481
mzz (2, 1.5) (2.5, 1.5)       @noisy det235 det1169
mxx (3, 1.5) (3, 1)           @noisy det489 det818
mzz (2, 3.5) (2.5, 3.5)       @noisy det235 det931
mxx (3, 3.5) (3, 3)           @noisy det915 det1353
mzz (2, 5.5) (2.5, 5.5)       @noisy det169 det931
mxx (3, 5) (3, 5.5)           @noisy det80 det258
mzz (2.5, 7.5) (2, 7.5)       @noisy det169 det655
mxx (3, 7.5) (3, 7)           @noisy det989 det1375
mzz (3.5, 0.5) (3, 0.5)       @noisy det402 det845
mxx (4, 0) (4, 0.5)           @noisy det715 det1572
mzz (3, 2.5) (3.5, 2.5)       @noisy det95 det402
mxx (4, 2) (4, 2.5)           @noisy det309 det392
mzz (3, 4.5) (3.5, 4.5)       @noisy det95 det900
mxx (4, 4.5) (4, 4)           @noisy det651 det705
mzz (3.5, 6.5) (3, 6.5)       @noisy det900 det1324
mxx (4, 6) (4, 6.5)           @noisy det810 det1083
mzz (4, 1.5) (4.5, 1.5)       @noisy det344 det464
mxx (5, 1) (5, 1.5)           @noisy det292 det637
mzz (4.5, 3.5) (4, 3.5)       @noisy det361 det464
mxx (5, 3.5) (5, 3)           @noisy det901 det1504
mzz (4, 5.5) (4.5, 5.5)       @noisy det361 det860
mxx (5, 5.5) (5, 5)           @noisy det158 det938
mzz (4, 7.5) (4.5, 7.5)       @noisy det842 det860
mxx (5, 7) (5, 7.5)           @noisy det371 det920
mzz (5, 0.5) (5.5, 0.5)       @noisy det518 det1120
mxx (6, 0) (6, 0.5)           @noisy det227 det714
mzz (5.5, 2.5) (5, 2.5)       @noisy det313 det1120
mxx (6, 2.5) (6, 2)           @noisy det56 det142
mzz (5, 4.5) (5.5, 4.5)       @noisy det313 det618
mxx (6, 4) (6, 4.5)           @noisy det212 det1472
mzz (5, 6.5) (5.5, 6.5)       @noisy det618 det742
mxx (6, 6.5) (6, 6)           @noisy det660 det1077
mzz (6, 1.5) (6.5, 1.5)       @noisy det700 det1067
mxx (7, 1.5) (7, 1)           @noisy det978 det1531
mzz (6, 3.5) (6.5, 3.5)       @noisy det1067 det1081
mxx (7, 3) (7, 3.5)           @noisy det340 det1170
mzz (6.5, 5.5) (6, 5.5)       @noisy det663 det1081
mxx (7, 5.5) (7, 5)           @noisy det943 det1285
mzz (6, 7.5) (6.5, 7.5)       @noisy det663 det1197
mxx (7, 7.5) (7, 7)           @noisy det472 det1647
mzz (7, 0.5) (7.5, 0.5)       @noisy det200 det265
mxx (8, 0.5) (8, 0)           @noisy det64 det113
mzz (7.5, 2.5) (7, 2.5)       @noisy det265 det1573
mxx (8, 2.5) (8, 2)           @noisy det91 det958
mzz (7, 4.5) (7.5, 4.5)       @noisy det1573 det1628
mxx (8, 4) (8, 4.5)           @noisy det1495 det1506
mzz (7, 6.5) (7.5, 6.5)       @noisy det89 det1628
mxx (8, 6.5) (8, 6)           @noisy det690 det956
mz (0.5, 0.5)                 @noisy det531 det716
mz (0.5, 2.5)                 @noisy det426 det577
mz (0.5, 4.5)                 @noisy det610 det1500
mz (0.5, 6.5)                 @noisy det604 det1416
mz (1.5, 1.5)                 @noisy det487 det534
mz (1.5, 3.5)                 @noisy det556 det1317
mz (1.5, 5.5)                 @noisy det560 det1085
mz (1.5, 7.5)                 @noisy det481 det611
mz (2.5, 0.5)                 @noisy det598 det608
mz (2.5, 2.5)                 @noisy det612 det735
mz (2.5, 4.5)                 @noisy det479 det623
mz (2.5, 6.5)                 @noisy det602 det1556
mz (3.5, 1.5)                 @noisy det614 det1547
mz (3.5, 3.5)                 @noisy det84 det535
mz (3.5, 5.5)                 @noisy det625 det1299
mz (3.5, 7.5)                 @noisy det104 det620
mz (4.5, 0.5)                 @noisy det586 det731
mz (4.5, 2.5)                 @noisy det271 det615
mz (4.5, 4.5)                 @noisy det174 det581
mz (4.5, 6.5)                 @noisy det588 det1503
mz (5.5, 1.5)                 @noisy det546 det1124
mz (5.5, 3.5)                 @noisy det606 det757
mz (5.5, 5.5)                 @noisy det296 det557
mz (5.5, 7.5)                 @noisy det542 det1540
mz (6.5, 0.5)                 @noisy det567 det1536
mz (6.5, 2.5)                 @noisy det570 det1391
mz (6.5, 4.5)                 @noisy det524 det1466
mz (6.5, 6.5)                 @noisy det571 det1316
mz (7.5, 1.5)                 @noisy det582 det718
mz (7.5, 3.5)                 @noisy det548 det1534
mz (7.5, 5.5)                 @noisy det537 det678
mz (7.5, 7.5)                 @noisy det291 det596
i (3.5, 0)                    @noisy
i (5.5, 6)                    @noisy
i (4.5, 8)                    @noisy
i (0, 5)                      @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (7.5, 6)                    @noisy
i (3.5, 2)                    @noisy
i (4.5, 1)                    @noisy
i (3, 6)                      @noisy
i (5.5, 8)                    @noisy
i (0, 7)                      @noisy
i (1.5, 4)                    @noisy
i (0.5, 6)                    @noisy
i (2.5, 3)                    @noisy
i (1, 8)                      @noisy
i (6.5, 3)                    @noisy
i (3.5, 4)                    @noisy
i (5.5, 1)                    @noisy
i (4.5, 3)                    @noisy
i (3, 8)                      @noisy
i (1.5, 6)                    @noisy
i (0.5, 8)                    @noisy
i (2.5, 5)                    @noisy
i (6.5, 5)                    @noisy
i (3.5, 6)                    @noisy
i (4.5, 5)                    @noisy
i (0.5, 1)                    @noisy
i (1.5, 8)                    @noisy
i (2.5, 7)                    @noisy
i (6.5, 7)                    @noisy
i (5, 0)                      @noisy
i (4.5, 7)                    @noisy
i (1.5, 1)                    @noisy
i (0.5, 3)                    @noisy
i (2.5, 0)                    @noisy
i (6, 1)                      @noisy
i (7, 0)                      @noisy
i (6.5, 0)                    @noisy
i (7.5, 8)                    @noisy
i (4.5, 0)                    @noisy
i (5, 2)                      @noisy
i (0.5, 5)                    @noisy
i (2.5, 2)                    @noisy
i (7, 2)                      @noisy
i (6.5, 2)                    @noisy
i (7.5, 1)                    @noisy
i (4.5, 2)                    @noisy
i (5, 4)                      @noisy
i (5.5, 3)                    @noisy
i (1, 0)                      @noisy
i (0.5, 7)                    @noisy
i (2.5, 4)                    @noisy
i (2, 8)                      @noisy
i (7, 4)                      @noisy
i (6.5, 4)                    @noisy
i (7.5, 3)                    @noisy
i (6, 8)                      @noisy
i (3, 0)                      @noisy
i (4.5, 4)                    @noisy
i (5, 6)                      @noisy
i (4, 8)                      @noisy
i (3.5, 8)                    @noisy
i (5.5, 5)                    @noisy
i (8, 8)                      @noisy
i (0.5, 0)                    @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (2.5, 6)                    @noisy
i (6.5, 6)                    @noisy
i (7.5, 5)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (3.5, 1)                    @noisy
i (8, 1.5)                    @noisy
i (8, 1)                      @noisy
i (5.5, 7)                    @noisy
i (0.5, 2)                    @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (1.5, 3)                    @noisy
i (6, 3)                      @noisy
i (6.5, 8)                    @noisy
i (7.5, 7)                    @noisy
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 0)                    @noisy
i (8, 3.5)                    @noisy
i (8, 3)                      @noisy
i (0.5, 4)                    @noisy
i (1, 6)                      @noisy
i (0, 8)                      @noisy
i (2, 5)                      @noisy
i (1.5, 5)                    @noisy
i (6.5, 1)                    @noisy
i (7.5, 0)                    @noisy
i (6, 5)                      @noisy
i (4, 5)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 2)                    @noisy
i (8, 5.5)                    @noisy
i (8, 5)                      @noisy
i (0, 1)                      @noisy
i (2, 7)                      @noisy
i (1.5, 7)                    @noisy
i (7.5, 2)                    @noisy
i (6, 7)                      @noisy
i (7, 6)                      @noisy
i (4, 7)                      @noisy
i (3.5, 7)                    @noisy
i (5.5, 4)                    @noisy
i (4.5, 6)                    @noisy
i (5, 8)                      @noisy
i (8, 7.5)                    @noisy
i (8, 7)                      @noisy
i (0, 3)                      @noisy
i (1.5, 0)                    @noisy
i (2.5, 8)                    @noisy
i (7.5, 4)                    @noisy
i (7, 8)                      @noisy

--------         31
mzz (1, 1.5) (0.5, 1.5)       @noisy det1379 det1513
mxx (0, 1.5) (0, 1)           @noisy det248 det721
mzz (1, 3.5) (0.5, 3.5)       @noisy det38 det1513
mxx (0, 3.5) (0, 3)           @noisy det613 det1106
mzz (0.5, 5.5) (1, 5.5)       @noisy det38 det754
mxx (0, 5.5) (0, 5)           @noisy det253 det889
mzz (1, 7.5) (0.5, 7.5)       @noisy det754 det939
mxx (0, 7) (0, 7.5)           @noisy det904 det1550
mzz (1.5, 0.5) (2, 0.5)       @noisy det275 det1092
mxx (1, 0.5) (1, 0)           @noisy det473 det677
mzz (1.5, 2.5) (2, 2.5)       @noisy det299 det1092
mxx (1, 2) (1, 2.5)           @noisy det698 det743
mzz (1.5, 4.5) (2, 4.5)       @noisy det299 det1493
mxx (1, 4) (1, 4.5)           @noisy det747 det1143
mzz (1.5, 6.5) (2, 6.5)       @noisy det935 det1493
mxx (1, 6.5) (1, 6)           @noisy det1305 det1481
mzz (3, 1.5) (2.5, 1.5)       @noisy det235 det1169
mxx (2, 1) (2, 1.5)           @noisy det489 det818
mzz (2.5, 3.5) (3, 3.5)       @noisy det235 det931
mxx (2, 3.5) (2, 3)           @noisy det915 det1353
mzz (2.5, 5.5) (3, 5.5)       @noisy det169 det931
mxx (2, 5.5) (2, 5)           @noisy det80 det258
mzz (2.5, 7.5) (3, 7.5)       @noisy det169 det655
mxx (2, 7) (2, 7.5)           @noisy det989 det1375
mzz (3.5, 0.5) (4, 0.5)       @noisy det402 det845
mxx (3, 0) (3, 0.5)           @noisy det715 det1572
mzz (3.5, 2.5) (4, 2.5)       @noisy det95 det402
mxx (3, 2.5) (3, 2)           @noisy det309 det392
mzz (4, 4.5) (3.5, 4.5)       @noisy det95 det900
mxx (3, 4.5) (3, 4)           @noisy det651 det705
mzz (3.5, 6.5) (4, 6.5)       @noisy det900 det1324
mxx (3, 6) (3, 6.5)           @noisy det810 det1083
mzz (5, 1.5) (4.5, 1.5)       @noisy det344 det464
mxx (4, 1.5) (4, 1)           @noisy det292 det637
mzz (5, 3.5) (4.5, 3.5)       @noisy det361 det464
mxx (4, 3) (4, 3.5)           @noisy det901 det1504
mzz (5, 5.5) (4.5, 5.5)       @noisy det361 det860
mxx (4, 5) (4, 5.5)           @noisy det158 det938
mzz (5, 7.5) (4.5, 7.5)       @noisy det842 det860
mxx (4, 7) (4, 7.5)           @noisy det371 det920
mzz (5.5, 0.5) (6, 0.5)       @noisy det518 det1120
mxx (5, 0) (5, 0.5)           @noisy det227 det714
mzz (5.5, 2.5) (6, 2.5)       @noisy det313 det1120
mxx (5, 2) (5, 2.5)           @noisy det56 det142
mzz (5.5, 4.5) (6, 4.5)       @noisy det313 det618
mxx (5, 4.5) (5, 4)           @noisy det212 det1472
mzz (6, 6.5) (5.5, 6.5)       @noisy det618 det742
mxx (5, 6) (5, 6.5)           @noisy det660 det1077
mzz (6.5, 1.5) (7, 1.5)       @noisy det700 det1067
mxx (6, 1.5) (6, 1)           @noisy det978 det1531
mzz (6.5, 3.5) (7, 3.5)       @noisy det1067 det1081
mxx (6, 3.5) (6, 3)           @noisy det340 det1170
mzz (6.5, 5.5) (7, 5.5)       @noisy det663 det1081
mxx (6, 5) (6, 5.5)           @noisy det943 det1285
mzz (6.5, 7.5) (7, 7.5)       @noisy det663 det1197
mxx (6, 7.5) (6, 7)           @noisy det472 det1647
mzz (7.5, 0.5) (8, 0.5)       @noisy det200 det265
mxx (7, 0.5) (7, 0)           @noisy det64 det113
mxx (8, 1.5) (8, 1)           @noisy det88 det110
mzz (7.5, 2.5) (8, 2.5)       @noisy det265 det1573
mxx (7, 2) (7, 2.5)           @noisy det91 det958
mxx (8, 3) (8, 3.5)           @noisy det696 det1127
mzz (7.5, 4.5) (8, 4.5)       @noisy det1573 det1628
mxx (7, 4.5) (7, 4)           @noisy det1495 det1506
mxx (8, 5) (8, 5.5)           @noisy det1359 det1471
mzz (7.5, 6.5) (8, 6.5)       @noisy det89 det1628
mxx (7, 6.5) (7, 6)           @noisy det690 det956
mxx (8, 7) (8, 7.5)           @noisy det995 det1507
mzz (0.5, 0) (0, 0)           @noisy det716 det1379
mx (0.5, 1)                   @noisy det248 det473 det547 det721
mzz (0, 2) (0.5, 2)           @noisy det426 det1513
mx (0.5, 3)                   @noisy det613 det698 det1106 det1147
mzz (0, 4) (0.5, 4)           @noisy det38 det1500
mx (0.5, 5)                   @noisy det253 det747 det889 det1064
mzz (0.5, 6) (0, 6)           @noisy det754 det1416
mx (0.5, 7)                   @noisy det904 det1108 det1481 det1550
mzz (0, 8) (0.5, 8)           @noisy det469 det939
mx (1.5, 0)                   @noisy det473 det677
mzz (1, 1) (1.5, 1)           @noisy det487 det1092
mx (1.5, 2)                   @noisy det489 det698 det721 det743
mzz (1, 3) (1.5, 3)           @noisy det299 det1317
mx (1.5, 4)                   @noisy det613 det747 det1143 det1353
mzz (1.5, 5) (1, 5)           @noisy det1085 det1493
mx (1.5, 6)                   @noisy det80 det253 det1305 det1481
mzz (1, 7) (1.5, 7)           @noisy det481 det935
mx (1.5, 8)                   @noisy det1375 det1550
mzz (2, 0) (2.5, 0)           @noisy det608 det1169
mx (2.5, 1)                   @noisy det489 det677 det818 det1572
mzz (2.5, 2) (2, 2)           @noisy det235 det735
mx (2.5, 3)                   @noisy det392 det743 det915 det1353
mzz (2, 4) (2.5, 4)           @noisy det479 det931
mx (2.5, 5)                   @noisy det80 det258 det705 det1143
mzz (2, 6) (2.5, 6)           @noisy det169 det1556
mx (2.5, 7)                   @noisy det810 det989 det1305 det1375
mzz (2.5, 8) (2, 8)           @noisy det82 det655
mx (3.5, 0)                   @noisy det715 det1572
mzz (3, 1) (3.5, 1)           @noisy det402 det1547
mx (3.5, 2)                   @noisy det309 det392 det637 det818
mzz (3, 3) (3.5, 3)           @noisy det84 det95
mx (3.5, 4)                   @noisy det651 det705 det901 det915
mzz (3.5, 5) (3, 5)           @noisy det900 det1299
mx (3.5, 6)                   @noisy det258 det810 det938 det1083
mzz (3, 7) (3.5, 7)           @noisy det104 det1324
mx (3.5, 8)                   @noisy det920 det989
mzz (4, 0) (4.5, 0)           @noisy det344 det731
mx (4.5, 1)                   @noisy det227 det292 det637 det715
mzz (4.5, 2) (4, 2)           @noisy det271 det464
mx (4.5, 3)                   @noisy det56 det309 det901 det1504
mzz (4, 4) (4.5, 4)           @noisy det174 det361
mx (4.5, 5)                   @noisy det158 det212 det651 det938
mzz (4, 6) (4.5, 6)           @noisy det860 det1503
mx (4.5, 7)                   @noisy det371 det660 det920 det1083
mzz (4.5, 8) (4, 8)           @noisy det842 det1247
mx (5.5, 0)                   @noisy det227 det714
mzz (5.5, 1) (5, 1)           @noisy det1120 det1124
mx (5.5, 2)                   @noisy det56 det142 det292 det978
mzz (5, 3) (5.5, 3)           @noisy det313 det757
mx (5.5, 4)                   @noisy det212 det340 det1472 det1504
mzz (5, 5) (5.5, 5)           @noisy det296 det618
mx (5.5, 6)                   @noisy det158 det660 det943 det1077
mzz (5.5, 7) (5, 7)           @noisy det742 det1540
mx (5.5, 8)                   @noisy det371 det1647
mzz (6.5, 0) (6, 0)           @noisy det700 det1536
mx (6.5, 1)                   @noisy det64 det714 det978 det1531
mzz (6, 2) (6.5, 2)           @noisy det1067 det1391
mx (6.5, 3)                   @noisy det142 det340 det958 det1170
mzz (6, 4) (6.5, 4)           @noisy det1081 det1466
mx (6.5, 5)                   @noisy det943 det1285 det1472 det1506
mzz (6, 6) (6.5, 6)           @noisy det663 det1316
mx (6.5, 7)                   @noisy det472 det956 det1077 det1647
mzz (6, 8) (6.5, 8)           @noisy det322 det1197
mx (7.5, 0)                   @noisy det64 det113
mzz (7, 1) (7.5, 1)           @noisy det265 det718
mx (7.5, 2)                   @noisy det91 det110 det958 det1531
mzz (7.5, 3) (7, 3)           @noisy det1534 det1573
mx (7.5, 4)                   @noisy det1127 det1170 det1495 det1506
mzz (7, 5) (7.5, 5)           @noisy det678 det1628
mx (7.5, 6)                   @noisy det690 det956 det1285 det1471
mzz (7, 7) (7.5, 7)           @noisy det89 det291
mx (7.5, 8)                   @noisy det472 det995
i (4.5, 2.5)                  @noisy
i (3.5, 3.5)                  @noisy
i (8, 0)                      @noisy
i (0, 2.5)                    @noisy
i (5.5, 3.5)                  @noisy
i (8, 6)                      @noisy
i (0.5, 4.5)                  @noisy
i (2.5, 4.5)                  @noisy
i (1.5, 5.5)                  @noisy
i (6.5, 4.5)                  @noisy
i (7.5, 3.5)                  @noisy
i (4.5, 4.5)                  @noisy
i (3.5, 5.5)                  @noisy
i (8, 2)                      @noisy
i (5.5, 5.5)                  @noisy
i (8, 8)                      @noisy
i (0.5, 0.5)                  @noisy
i (1.5, 1.5)                  @noisy
i (0, 4.5)                    @noisy
i (2.5, 0.5)                  @noisy
i (2.5, 6.5)                  @noisy
i (0.5, 6.5)                  @noisy
i (1, 8)                      @noisy
i (1.5, 7.5)                  @noisy
i (6.5, 0.5)                  @noisy
i (6.5, 6.5)                  @noisy
i (7.5, 5.5)                  @noisy
i (4.5, 0.5)                  @noisy
i (5.5, 1.5)                  @noisy
i (3, 8)                      @noisy
i (3.5, 1.5)                  @noisy
i (8, 4)                      @noisy
i (3.5, 7.5)                  @noisy
i (4.5, 6.5)                  @noisy
i (0, 0.5)                    @noisy
i (5.5, 7.5)                  @noisy
i (5, 8)                      @noisy
i (0.5, 2.5)                  @noisy
i (0, 6.5)                    @noisy
i (2.5, 2.5)                  @noisy
i (1.5, 3.5)                  @noisy
i (7, 8)                      @noisy
i (6.5, 2.5)                  @noisy
i (7.5, 1.5)                  @noisy
i (7.5, 7.5)                  @noisy

--------         32
mxx (0, 1) (0, 0.5)           @noisy det320 det547
mxx (1, 1.5) (1, 2)           @noisy det248 det721
mx (0.5, 1.5)                 @noisy det721 det745
mz (0, 1.5)                   @noisy det426 det1379
mxx (0, 2.5) (0, 3)           @noisy det657 det1147
mxx (1, 3.5) (1, 4)           @noisy det613 det1106
mx (0.5, 3.5)                 @noisy det613 det867
mz (0, 3.5)                   @noisy det1500 det1513
mxx (0, 4.5) (0, 5)           @noisy det484 det1064
mxx (1, 6) (1, 5.5)           @noisy det253 det889
mx (0.5, 5.5)                 @noisy det253 det780
mz (0, 5.5)                   @noisy det38 det1416
mxx (0, 7) (0, 6.5)           @noisy det94 det1108
mxx (1, 7.5) (1, 8)           @noisy det904 det1550
mx (0.5, 7.5)                 @noisy det765 det1550
mz (0, 7.5)                   @noisy det469 det754
mxx (2, 0.5) (2, 1)           @noisy det473 det677
mx (1.5, 0.5)                 @noisy det677 det772
mz (1, 0.5)                   @noisy det275 det487 det716 det1379
mxx (2, 3) (2, 2.5)           @noisy det698 det743
mx (1.5, 2.5)                 @noisy det743 det805
mz (1, 2.5)                   @noisy det426 det1092 det1317 det1513
mxx (2, 4.5) (2, 5)           @noisy det747 det1143
mx (1.5, 4.5)                 @noisy det758 det1143
mz (1, 4.5)                   @noisy det38 det299 det1085 det1500
mxx (2, 6.5) (2, 7)           @noisy det1305 det1481
mx (1.5, 6.5)                 @noisy det849 det1305
mz (1, 6.5)                   @noisy det481 det754 det1416 det1493
mxx (3, 1.5) (3, 2)           @noisy det489 det818
mx (2.5, 1.5)                 @noisy det818 det819
mz (2, 1.5)                   @noisy det487 det735 det1092 det1169
mxx (3, 3.5) (3, 4)           @noisy det915 det1353
mx (2.5, 3.5)                 @noisy det840 det915
mz (2, 3.5)                   @noisy det235 det299 det479 det1317
mxx (3, 5.5) (3, 6)           @noisy det80 det258
mx (2.5, 5.5)                 @noisy det258 det878
mz (2, 5.5)                   @noisy det931 det1085 det1493 det1556
mxx (3, 7.5) (3, 8)           @noisy det989 det1375
mx (2.5, 7.5)                 @noisy det855 det989
mz (2, 7.5)                   @noisy det82 det169 det481 det935
mxx (4, 0.5) (4, 1)           @noisy det715 det1572
mx (3.5, 0.5)                 @noisy det715 det873
mz (3, 0.5)                   @noisy det608 det845 det1169 det1547
mxx (4, 2.5) (4, 3)           @noisy det309 det392
mx (3.5, 2.5)                 @noisy det309 det843
mz (3, 2.5)                   @noisy det84 det235 det402 det735
mxx (4, 4.5) (4, 5)           @noisy det651 det705
mx (3.5, 4.5)                 @noisy det651 det790
mz (3, 4.5)                   @noisy det95 det479 det931 det1299
mxx (4, 6.5) (4, 7)           @noisy det810 det1083
mx (3.5, 6.5)                 @noisy det791 det1083
mz (3, 6.5)                   @noisy det104 det169 det900 det1556
mxx (5, 1.5) (5, 2)           @noisy det292 det637
mx (4.5, 1.5)                 @noisy det292 det814
mz (4, 1.5)                   @noisy det271 det344 det402 det1547
mxx (5, 3.5) (5, 4)           @noisy det901 det1504
mx (4.5, 3.5)                 @noisy det826 det1504
mz (4, 3.5)                   @noisy det84 det95 det174 det464
mxx (5, 5.5) (5, 6)           @noisy det158 det938
mx (4.5, 5.5)                 @noisy det158 det779
mz (4, 5.5)                   @noisy det361 det900 det1299 det1503
mxx (5, 7.5) (5, 8)           @noisy det371 det920
mx (4.5, 7.5)                 @noisy det371 det763
mz (4, 7.5)                   @noisy det104 det860 det1247 det1324
mxx (6, 1) (6, 0.5)           @noisy det227 det714
mx (5.5, 0.5)                 @noisy det714 det859
mz (5, 0.5)                   @noisy det344 det518 det731 det1124
mxx (6, 2.5) (6, 3)           @noisy det56 det142
mx (5.5, 2.5)                 @noisy det142 det769
mz (5, 2.5)                   @noisy det271 det464 det757 det1120
mxx (6, 4.5) (6, 5)           @noisy det212 det1472
mx (5.5, 4.5)                 @noisy det775 det1472
mz (5, 4.5)                   @noisy det174 det296 det313 det361
mxx (6, 6.5) (6, 7)           @noisy det660 det1077
mx (5.5, 6.5)                 @noisy det846 det1077
mz (5, 6.5)                   @noisy det618 det860 det1503 det1540
mxx (7, 1.5) (7, 2)           @noisy det978 det1531
mx (6.5, 1.5)                 @noisy det829 det1531
mz (6, 1.5)                   @noisy det700 det1120 det1124 det1391
mxx (7, 4) (7, 3.5)           @noisy det340 det1170
mx (6.5, 3.5)                 @noisy det794 det1170
mz (6, 3.5)                   @noisy det313 det757 det1067 det1466
mxx (7, 5.5) (7, 6)           @noisy det943 det1285
mx (6.5, 5.5)                 @noisy det883 det1285
mz (6, 5.5)                   @noisy det296 det618 det1081 det1316
mxx (7, 7.5) (7, 8)           @noisy det472 det1647
mx (6.5, 7.5)                 @noisy det472 det858
mz (6, 7.5)                   @noisy det322 det663 det742 det1540
mxx (8, 0.5) (8, 1)           @noisy det64 det113
mx (7.5, 0.5)                 @noisy det113 det762
mz (7, 0.5)                   @noisy det200 det700 det718 det1536
mz (8, 1.5)                   @noisy det265 det718
mxx (8, 2.5) (8, 3)           @noisy det91 det958
mx (7.5, 2.5)                 @noisy det91 det807
mz (7, 2.5)                   @noisy det265 det1067 det1391 det1534
mz (8, 3.5)                   @noisy det1534 det1573
mxx (8, 4.5) (8, 5)           @noisy det1495 det1506
mx (7.5, 4.5)                 @noisy det880 det1495
mz (7, 4.5)                   @noisy det678 det1081 det1466 det1573
mz (8, 5.5)                   @noisy det678 det1628
mxx (8, 7) (8, 6.5)           @noisy det690 det956
mx (7.5, 6.5)                 @noisy det690 det795
mz (7, 6.5)                   @noisy det291 det663 det1316 det1628
mz (8, 7.5)                   @noisy det89 det291
mxx (0.5, 0.5) (0.5, 0)       @noisy det320 det473
mzz (1, 1) (0.5, 1)           @noisy det716 det1379
mxx (0.5, 2.5) (0.5, 2)       @noisy det657 det698
mzz (1, 3) (0.5, 3)           @noisy det426 det1513
mxx (0.5, 4.5) (0.5, 4)       @noisy det484 det747
mzz (0.5, 5) (1, 5)           @noisy det38 det1500
mxx (0.5, 6.5) (0.5, 6)       @noisy det94 det1481
mzz (1, 7) (0.5, 7)           @noisy det754 det1416
mzz (1.5, 0) (2, 0)           @noisy det275 det621
mxx (1.5, 1.5) (1.5, 1)       @noisy det248 det489
mzz (1.5, 2) (2, 2)           @noisy det487 det1092
mxx (1.5, 3.5) (1.5, 3)       @noisy det1106 det1353
mzz (1.5, 4) (2, 4)           @noisy det299 det1317
mxx (1.5, 5) (1.5, 5.5)       @noisy det80 det889
mzz (1.5, 6) (2, 6)           @noisy det1085 det1493
mxx (1.5, 7.5) (1.5, 7)       @noisy det904 det1375
mzz (1.5, 8) (2, 8)           @noisy det481 det935
mxx (2.5, 0.5) (2.5, 0)       @noisy det473 det1572
mzz (3, 1) (2.5, 1)           @noisy det608 det1169
mxx (2.5, 2) (2.5, 2.5)       @noisy det392 det698
mzz (2.5, 3) (3, 3)           @noisy det235 det735
mxx (2.5, 4) (2.5, 4.5)       @noisy det705 det747
mzz (2.5, 5) (3, 5)           @noisy det479 det931
mxx (2.5, 6.5) (2.5, 6)       @noisy det810 det1481
mzz (2.5, 7) (3, 7)           @noisy det169 det1556
mzz (3.5, 0) (4, 0)           @noisy det845 det1650
mxx (3.5, 1) (3.5, 1.5)       @noisy det489 det637
mzz (3.5, 2) (4, 2)           @noisy det402 det1547
mxx (3.5, 3) (3.5, 3.5)       @noisy det901 det1353
mzz (4, 4) (3.5, 4)           @noisy det84 det95
mxx (3.5, 5) (3.5, 5.5)       @noisy det80 det938
mzz (3.5, 6) (4, 6)           @noisy det900 det1299
mxx (3.5, 7) (3.5, 7.5)       @noisy det920 det1375
mzz (3.5, 8) (4, 8)           @noisy det104 det1324
mxx (4.5, 0.5) (4.5, 0)       @noisy det227 det1572
mzz (5, 1) (4.5, 1)           @noisy det344 det731
mxx (4.5, 2) (4.5, 2.5)       @noisy det56 det392
mzz (5, 3) (4.5, 3)           @noisy det271 det464
mxx (4.5, 4.5) (4.5, 4)       @noisy det212 det705
mzz (5, 5) (4.5, 5)           @noisy det174 det361
mxx (4.5, 6.5) (4.5, 6)       @noisy det660 det810
mzz (5, 7) (4.5, 7)           @noisy det860 det1503
mzz (5.5, 0) (6, 0)           @noisy det379 det518
mxx (5.5, 1) (5.5, 1.5)       @noisy det637 det978
mzz (5.5, 2) (6, 2)           @noisy det1120 det1124
mxx (5.5, 3) (5.5, 3.5)       @noisy det340 det901
mzz (5.5, 4) (6, 4)           @noisy det313 det757
mxx (5.5, 5.5) (5.5, 5)       @noisy det938 det943
mzz (6, 6) (5.5, 6)           @noisy det296 det618
mxx (5.5, 7) (5.5, 7.5)       @noisy det920 det1647
mzz (5.5, 8) (6, 8)           @noisy det742 det1540
mxx (6.5, 0) (6.5, 0.5)       @noisy det64 det227
mzz (6.5, 1) (7, 1)           @noisy det700 det1536
mxx (6.5, 2.5) (6.5, 2)       @noisy det56 det958
mzz (6.5, 3) (7, 3)           @noisy det1067 det1391
mxx (6.5, 4.5) (6.5, 4)       @noisy det212 det1506
mzz (6.5, 5) (7, 5)           @noisy det1081 det1466
mxx (6.5, 6) (6.5, 6.5)       @noisy det660 det956
mzz (6.5, 7) (7, 7)           @noisy det663 det1316
mzz (7.5, 0) (8, 0)           @noisy det200 det256
mxx (7.5, 1.5) (7.5, 1)       @noisy det110 det978
mzz (7.5, 2) (8, 2)           @noisy det265 det718
mxx (7.5, 3) (7.5, 3.5)       @noisy det340 det1127
mzz (7.5, 4) (8, 4)           @noisy det1534 det1573
mxx (7.5, 5) (7.5, 5.5)       @noisy det943 det1471
mzz (7.5, 6) (8, 6)           @noisy det678 det1628
mxx (7.5, 7.5) (7.5, 7)       @noisy det995 det1647
mzz (7.5, 8) (8, 8)           @noisy det89 det291
i (0, 4)                      @noisy
i (0, 0)                      @noisy
i (7, 0)                      @noisy
i (3, 0)                      @noisy
i (4.5, 8)                    @noisy
i (0, 6)                      @noisy
i (0, 2)                      @noisy
i (0.5, 8)                    @noisy
i (5, 0)                      @noisy
i (1, 0)                      @noisy
i (2.5, 8)                    @noisy
i (0, 8)                      @noisy
i (6.5, 8)                    @noisy

--------         33
mz (0, 0.5)                   @noisy det716 det1379
mxx (0, 1.5) (0, 2)           @noisy det248 det1039
mx (0.5, 1.5)                 @noisy det745 det1039
mz (1, 1.5)                   @noisy det487 det716 det1092 det1513
mz (0, 2.5)                   @noisy det426 det1513
mxx (0, 3.5) (0, 4)           @noisy det52 det1106
mx (0.5, 3.5)                 @noisy det52 det867
mz (1, 3.5)                   @noisy det38 det299 det426 det1317
mz (0, 4.5)                   @noisy det38 det1500
mxx (0, 5.5) (0, 6)           @noisy det688 det889
mx (0.5, 5.5)                 @noisy det688 det780
mz (1, 5.5)                   @noisy det754 det1085 det1493 det1500
mz (0, 6.5)                   @noisy det754 det1416
mxx (0, 7.5) (0, 8)           @noisy det904 det1492
mx (0.5, 7.5)                 @noisy det765 det1492
mz (1, 7.5)                   @noisy det481 det935 det939 det1416
mxx (1, 0.5) (1, 1)           @noisy det473 det1102
mx (1.5, 0.5)                 @noisy det772 det1102
mz (2, 0.5)                   @noisy det608 det621 det1092 det1169
mxx (1, 2.5) (1, 3)           @noisy det302 det698
mx (1.5, 2.5)                 @noisy det302 det805
mz (2, 2.5)                   @noisy det235 det299 det487 det735
mxx (1, 4.5) (1, 5)           @noisy det75 det747
mx (1.5, 4.5)                 @noisy det75 det758
mz (2, 4.5)                   @noisy det479 det931 det1317 det1493
mxx (1, 6.5) (1, 7)           @noisy det1345 det1481
mx (1.5, 6.5)                 @noisy det849 det1345
mz (2, 6.5)                   @noisy det169 det935 det1085 det1556
mxx (2, 1.5) (2, 2)           @noisy det489 det669
mx (2.5, 1.5)                 @noisy det669 det819
mz (3, 1.5)                   @noisy det235 det402 det608 det1547
mxx (2, 3.5) (2, 4)           @noisy det1353 det1428
mx (2.5, 3.5)                 @noisy det840 det1428
mz (3, 3.5)                   @noisy det84 det95 det735 det931
mxx (2, 5.5) (2, 6)           @noisy det80 det661
mx (2.5, 5.5)                 @noisy det661 det878
mz (3, 5.5)                   @noisy det169 det479 det900 det1299
mxx (2, 7.5) (2, 8)           @noisy det679 det1375
mx (2.5, 7.5)                 @noisy det679 det855
mz (3, 7.5)                   @noisy det104 det655 det1324 det1556
mxx (3, 1) (3, 0.5)           @noisy det475 det1572
mx (3.5, 0.5)                 @noisy det475 det873
mz (4, 0.5)                   @noisy det344 det402 det731 det1650
mxx (3, 2.5) (3, 3)           @noisy det392 det1343
mx (3.5, 2.5)                 @noisy det843 det1343
mz (4, 2.5)                   @noisy det95 det271 det464 det1547
mxx (3, 4.5) (3, 5)           @noisy det691 det705
mx (3.5, 4.5)                 @noisy det691 det790
mz (4, 4.5)                   @noisy det84 det174 det361 det900
mxx (3, 7) (3, 6.5)           @noisy det674 det810
mx (3.5, 6.5)                 @noisy det674 det791
mz (4, 6.5)                   @noisy det860 det1299 det1324 det1503
mxx (4, 1.5) (4, 2)           @noisy det257 det637
mx (4.5, 1.5)                 @noisy det257 det814
mz (5, 1.5)                   @noisy det464 det731 det1120 det1124
mxx (4, 4) (4, 3.5)           @noisy det901 det926
mx (4.5, 3.5)                 @noisy det826 det926
mz (5, 3.5)                   @noisy det271 det313 det361 det757
mxx (4, 5.5) (4, 6)           @noisy det298 det938
mx (4.5, 5.5)                 @noisy det298 det779
mz (5, 5.5)                   @noisy det174 det296 det618 det860
mxx (4, 7.5) (4, 8)           @noisy det920 det940
mx (4.5, 7.5)                 @noisy det763 det940
mz (5, 7.5)                   @noisy det742 det842 det1503 det1540
mxx (5, 0.5) (5, 1)           @noisy det227 det1511
mx (5.5, 0.5)                 @noisy det859 det1511
mz (6, 0.5)                   @noisy det379 det700 det1120 det1536
mxx (5, 3) (5, 2.5)           @noisy det56 det673
mx (5.5, 2.5)                 @noisy det673 det769
mz (6, 2.5)                   @noisy det313 det1067 det1124 det1391
mxx (5, 4.5) (5, 5)           @noisy det212 det1542
mx (5.5, 4.5)                 @noisy det775 det1542
mz (6, 4.5)                   @noisy det618 det757 det1081 det1466
mxx (5, 6.5) (5, 7)           @noisy det83 det660
mx (5.5, 6.5)                 @noisy det83 det846
mz (6, 6.5)                   @noisy det296 det663 det742 det1316
mxx (6, 1.5) (6, 2)           @noisy det978 det1272
mx (6.5, 1.5)                 @noisy det829 det1272
mz (7, 1.5)                   @noisy det265 det718 det1067 det1536
mxx (6, 3.5) (6, 4)           @noisy det340 det737
mx (6.5, 3.5)                 @noisy det737 det794
mz (7, 3.5)                   @noisy det1081 det1391 det1534 det1573
mxx (6, 6) (6, 5.5)           @noisy det943 det1325
mx (6.5, 5.5)                 @noisy det883 det1325
mz (7, 5.5)                   @noisy det663 det678 det1466 det1628
mxx (6, 7.5) (6, 8)           @noisy det911 det1647
mx (6.5, 7.5)                 @noisy det858 det911
mz (7, 7.5)                   @noisy det89 det291 det1197 det1316
mxx (7, 0.5) (7, 1)           @noisy det64 det181
mx (7.5, 0.5)                 @noisy det181 det762
mz (8, 0.5)                   @noisy det256 det265
mxx (8, 2) (8, 1.5)           @noisy det110 det850
mxx (7, 2.5) (7, 3)           @noisy det314 det958
mx (7.5, 2.5)                 @noisy det314 det807
mz (8, 2.5)                   @noisy det718 det1573
mxx (8, 3.5) (8, 4)           @noisy det267 det1127
mxx (7, 4.5) (7, 5)           @noisy det1506 det1518
mx (7.5, 4.5)                 @noisy det880 det1518
mz (8, 4.5)                   @noisy det1534 det1628
mxx (8, 5.5) (8, 6)           @noisy det1471 det1485
mxx (7, 6.5) (7, 7)           @noisy det956 det1617
mx (7.5, 6.5)                 @noisy det795 det1617
mz (8, 6.5)                   @noisy det89 det678
mxx (8, 7.5) (8, 8)           @noisy det339 det995
mxx (0.5, 0.5) (0.5, 1)       @noisy det320 det473
mzz (1, 0) (0.5, 0)           @noisy det716 det1379
mxx (0.5, 2.5) (0.5, 3)       @noisy det657 det698
mzz (1, 2) (0.5, 2)           @noisy det426 det1513
mxx (0.5, 5) (0.5, 4.5)       @noisy det484 det747
mzz (1, 4) (0.5, 4)           @noisy det38 det1500
mxx (0.5, 6.5) (0.5, 7)       @noisy det94 det1481
mzz (0.5, 6) (1, 6)           @noisy det754 det1416
mzz (1, 8) (0.5, 8)           @noisy det469 det939
mxx (1.5, 1.5) (1.5, 2)       @noisy det248 det489
mzz (1.5, 1) (2, 1)           @noisy det487 det1092
mxx (1.5, 4) (1.5, 3.5)       @noisy det1106 det1353
mzz (2, 3) (1.5, 3)           @noisy det299 det1317
mxx (1.5, 5.5) (1.5, 6)       @noisy det80 det889
mzz (1.5, 5) (2, 5)           @noisy det1085 det1493
mxx (1.5, 7.5) (1.5, 8)       @noisy det904 det1375
mzz (1.5, 7) (2, 7)           @noisy det481 det935
mxx (2.5, 0.5) (2.5, 1)       @noisy det473 det1572
mzz (2.5, 0) (3, 0)           @noisy det608 det1169
mxx (2.5, 2.5) (2.5, 3)       @noisy det392 det698
mzz (2.5, 2) (3, 2)           @noisy det235 det735
mxx (2.5, 4.5) (2.5, 5)       @noisy det705 det747
mzz (2.5, 4) (3, 4)           @noisy det479 det931
mxx (2.5, 7) (2.5, 6.5)       @noisy det810 det1481
mzz (3, 6) (2.5, 6)           @noisy det169 det1556
mzz (2.5, 8) (3, 8)           @noisy det82 det655
mxx (3.5, 1.5) (3.5, 2)       @noisy det489 det637
mzz (3.5, 1) (4, 1)           @noisy det402 det1547
mxx (3.5, 3.5) (3.5, 4)       @noisy det901 det1353
mzz (3.5, 3) (4, 3)           @noisy det84 det95
mxx (3.5, 5.5) (3.5, 6)       @noisy det80 det938
mzz (3.5, 5) (4, 5)           @noisy det900 det1299
mxx (3.5, 7.5) (3.5, 8)       @noisy det920 det1375
mzz (3.5, 7) (4, 7)           @noisy det104 det1324
mxx (4.5, 0.5) (4.5, 1)       @noisy det227 det1572
mzz (5, 0) (4.5, 0)           @noisy det344 det731
mxx (4.5, 2.5) (4.5, 3)       @noisy det56 det392
mzz (4.5, 2) (5, 2)           @noisy det271 det464
mxx (4.5, 4.5) (4.5, 5)       @noisy det212 det705
mzz (5, 4) (4.5, 4)           @noisy det174 det361
mxx (4.5, 6.5) (4.5, 7)       @noisy det660 det810
mzz (5, 6) (4.5, 6)           @noisy det860 det1503
mzz (4.5, 8) (5, 8)           @noisy det842 det1247
mxx (5.5, 1.5) (5.5, 2)       @noisy det637 det978
mzz (5.5, 1) (6, 1)           @noisy det1120 det1124
mxx (5.5, 3.5) (5.5, 4)       @noisy det340 det901
mzz (5.5, 3) (6, 3)           @noisy det313 det757
mxx (5.5, 5.5) (5.5, 6)       @noisy det938 det943
mzz (5.5, 5) (6, 5)           @noisy det296 det618
mxx (5.5, 7.5) (5.5, 8)       @noisy det920 det1647
mzz (5.5, 7) (6, 7)           @noisy det742 det1540
mxx (6.5, 0.5) (6.5, 1)       @noisy det64 det227
mzz (6.5, 0) (7, 0)           @noisy det700 det1536
mxx (6.5, 2.5) (6.5, 3)       @noisy det56 det958
mzz (6.5, 2) (7, 2)           @noisy det1067 det1391
mxx (6.5, 5) (6.5, 4.5)       @noisy det212 det1506
mzz (7, 4) (6.5, 4)           @noisy det1081 det1466
mxx (6.5, 6.5) (6.5, 7)       @noisy det660 det956
mzz (6.5, 6) (7, 6)           @noisy det663 det1316
mzz (6.5, 8) (7, 8)           @noisy det322 det1197
mxx (7.5, 2) (7.5, 1.5)       @noisy det110 det978
mzz (7.5, 1) (8, 1)           @noisy det265 det718
mxx (7.5, 3.5) (7.5, 4)       @noisy det340 det1127
mzz (7.5, 3) (8, 3)           @noisy det1534 det1573
mxx (7.5, 5.5) (7.5, 6)       @noisy det943 det1471
mzz (7.5, 5) (8, 5)           @noisy det678 det1628
mxx (7.5, 8) (7.5, 7.5)       @noisy det995 det1647
mzz (8, 7) (7.5, 7)           @noisy det89 det291
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (4, 0)                      @noisy
i (7.5, 0)                    @noisy
i (0, 0)                      @noisy
i (3.5, 0)                    @noisy
i (0, 3)                      @noisy
i (2, 0)                      @noisy
i (8, 0)                      @noisy
i (5.5, 0)                    @noisy
i (1.5, 0)                    @noisy
i (0, 5)                      @noisy
i (6, 0)                      @noisy

--------         34
mzz (0, 1) (0.5, 1)           @noisy det716 det1379
mz (0.5, 0.5)                 @noisy det1055 det1379
mx (0.5, 0)                   @noisy det473 det1099
mzz (0, 3) (0.5, 3)           @noisy det426 det1513
mz (0.5, 2.5)                 @noisy det972 det1513
mx (0.5, 2)                   @noisy det248 det372 det698 det1039
mzz (0.5, 5) (0, 5)           @noisy det38 det1500
mz (0.5, 4.5)                 @noisy det38 det996
mx (0.5, 4)                   @noisy det52 det276 det747 det1106
mzz (0, 7) (0.5, 7)           @noisy det754 det1416
mz (0.5, 6.5)                 @noisy det754 det1044
mx (0.5, 6)                   @noisy det688 det889 det1350 det1481
mx (0.5, 8)                   @noisy det904 det1492
mzz (1, 0) (1.5, 0)           @noisy det275 det621
mzz (1, 2) (1.5, 2)           @noisy det487 det1092
mz (1.5, 1.5)                 @noisy det1057 det1092
mx (1.5, 1)                   @noisy det473 det489 det1039 det1102
mzz (1.5, 4) (1, 4)           @noisy det299 det1317
mz (1.5, 3.5)                 @noisy det299 det960
mx (1.5, 3)                   @noisy det52 det302 det698 det1353
mzz (1, 6) (1.5, 6)           @noisy det1085 det1493
mz (1.5, 5.5)                 @noisy det962 det1493
mx (1.5, 5)                   @noisy det75 det80 det688 det747
mzz (1, 8) (1.5, 8)           @noisy det481 det935
mz (1.5, 7.5)                 @noisy det935 det1048
mx (1.5, 7)                   @noisy det1345 det1375 det1481 det1492
mzz (2, 1) (2.5, 1)           @noisy det608 det1169
mz (2.5, 0.5)                 @noisy det986 det1169
mx (2.5, 0)                   @noisy det1102 det1572
mzz (2, 3) (2.5, 3)           @noisy det235 det735
mz (2.5, 2.5)                 @noisy det235 det1050
mx (2.5, 2)                   @noisy det302 det392 det489 det669
mzz (2, 5) (2.5, 5)           @noisy det479 det931
mz (2.5, 4.5)                 @noisy det931 det1013
mx (2.5, 4)                   @noisy det75 det705 det1353 det1428
mzz (2.5, 7) (2, 7)           @noisy det169 det1556
mz (2.5, 6.5)                 @noisy det169 det991
mx (2.5, 6)                   @noisy det80 det661 det810 det1345
mx (2.5, 8)                   @noisy det679 det1375
mzz (3.5, 0) (3, 0)           @noisy det845 det1650
mzz (3, 2) (3.5, 2)           @noisy det402 det1547
mz (3.5, 1.5)                 @noisy det402 det1002
mx (3.5, 1)                   @noisy det475 det637 det669 det1572
mzz (3, 4) (3.5, 4)           @noisy det84 det95
mz (3.5, 3.5)                 @noisy det95 det1059
mx (3.5, 3)                   @noisy det392 det901 det1343 det1428
mzz (3.5, 6) (3, 6)           @noisy det900 det1299
mz (3.5, 5.5)                 @noisy det900 det1012
mx (3.5, 5)                   @noisy det661 det691 det705 det938
mzz (3, 8) (3.5, 8)           @noisy det104 det1324
mz (3.5, 7.5)                 @noisy det1009 det1324
mx (3.5, 7)                   @noisy det674 det679 det810 det920
mzz (4, 1) (4.5, 1)           @noisy det344 det731
mz (4.5, 0.5)                 @noisy det344 det1028
mx (4.5, 0)                   @noisy det227 det475
mzz (4.5, 3) (4, 3)           @noisy det271 det464
mz (4.5, 2.5)                 @noisy det464 det1004
mx (4.5, 2)                   @noisy det56 det257 det637 det1343
mzz (4, 5) (4.5, 5)           @noisy det174 det361
mz (4.5, 4.5)                 @noisy det361 det975
mx (4.5, 4)                   @noisy det212 det691 det901 det926
mzz (4, 7) (4.5, 7)           @noisy det860 det1503
mz (4.5, 6.5)                 @noisy det860 det1031
mx (4.5, 6)                   @noisy det298 det660 det674 det938
mx (4.5, 8)                   @noisy det920 det940
mzz (5, 0) (5.5, 0)           @noisy det379 det518
mzz (5.5, 2) (5, 2)           @noisy det1120 det1124
mz (5.5, 1.5)                 @noisy det1037 det1120
mx (5.5, 1)                   @noisy det227 det257 det978 det1511
mzz (5, 4) (5.5, 4)           @noisy det313 det757
mz (5.5, 3.5)                 @noisy det313 det993
mx (5.5, 3)                   @noisy det56 det340 det673 det926
mzz (5, 6) (5.5, 6)           @noisy det296 det618
mz (5.5, 5.5)                 @noisy det618 det961
mx (5.5, 5)                   @noisy det212 det298 det943 det1542
mzz (5.5, 8) (5, 8)           @noisy det742 det1540
mz (5.5, 7.5)                 @noisy det742 det1033
mx (5.5, 7)                   @noisy det83 det660 det940 det1647
mzz (6, 1) (6.5, 1)           @noisy det700 det1536
mz (6.5, 0.5)                 @noisy det700 det966
mx (6.5, 0)                   @noisy det64 det1511
mzz (6, 3) (6.5, 3)           @noisy det1067 det1391
mz (6.5, 2.5)                 @noisy det968 det1067
mx (6.5, 2)                   @noisy det673 det958 det978 det1272
mzz (6.5, 5) (6, 5)           @noisy det1081 det1466
mz (6.5, 4.5)                 @noisy det1053 det1081
mx (6.5, 4)                   @noisy det340 det737 det1506 det1542
mzz (6, 7) (6.5, 7)           @noisy det663 det1316
mz (6.5, 6.5)                 @noisy det663 det1015
mx (6.5, 6)                   @noisy det83 det943 det956 det1325
mx (6.5, 8)                   @noisy det911 det1647
mzz (7, 0) (7.5, 0)           @noisy det200 det256
mzz (7.5, 2) (7, 2)           @noisy det265 det718
mz (7.5, 1.5)                 @noisy det265 det976
mx (7.5, 1)                   @noisy det64 det110 det181 det1272
mzz (7, 4) (7.5, 4)           @noisy det1534 det1573
mz (7.5, 3.5)                 @noisy det1042 det1573
mx (7.5, 3)                   @noisy det314 det737 det958 det1127
mzz (7, 6) (7.5, 6)           @noisy det678 det1628
mz (7.5, 5.5)                 @noisy det1061 det1628
mx (7.5, 5)                   @noisy det1325 det1471 det1506 det1518
mzz (7.5, 8) (7, 8)           @noisy det89 det291
mz (7.5, 7.5)                 @noisy det89 det987
mx (7.5, 7)                   @noisy det911 det956 det995 det1617
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (3.5, 0.5)                  @noisy
i (5, 1)                      @noisy
i (5, 1.5)                    @noisy
i (5.5, 6.5)                  @noisy
i (8, 0.5)                    @noisy
i (8, 0)                      @noisy
i (0, 5.5)                    @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1.5, 2.5)                  @noisy
i (2.5, 1.5)                  @noisy
i (6, 2.5)                    @noisy
i (6, 2)                      @noisy
i (7, 1.5)                    @noisy
i (7, 1)                      @noisy
i (7.5, 6.5)                  @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3.5, 2.5)                  @noisy
i (4.5, 1.5)                  @noisy
i (3, 6.5)                    @noisy
i (5, 3.5)                    @noisy
i (5, 3)                      @noisy
i (8, 2)                      @noisy
i (8, 2.5)                    @noisy
i (0, 7.5)                    @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (1.5, 4.5)                  @noisy
i (2.5, 3.5)                  @noisy
i (6, 4.5)                    @noisy
i (6, 4)                      @noisy
i (7, 3.5)                    @noisy
i (7, 3)                      @noisy
i (6.5, 3.5)                  @noisy
i (3.5, 4.5)                  @noisy
i (4.5, 3.5)                  @noisy
i (5, 5.5)                    @noisy
i (5, 5)                      @noisy
i (8, 4)                      @noisy
i (8, 4.5)                    @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (1.5, 6.5)                  @noisy
i (2.5, 5.5)                  @noisy
i (6, 6)                      @noisy
i (6, 6.5)                    @noisy
i (7, 5)                      @noisy
i (7, 5.5)                    @noisy
i (6.5, 5.5)                  @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (3.5, 6.5)                  @noisy
i (4.5, 5.5)                  @noisy
i (5, 7.5)                    @noisy
i (5, 7)                      @noisy
i (0, 2)                      @noisy
i (0, 2.5)                    @noisy
i (0.5, 1.5)                  @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (2.5, 7.5)                  @noisy
i (7, 7.5)                    @noisy
i (7, 7)                      @noisy
i (6.5, 7.5)                  @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (4.5, 7.5)                  @noisy
i (0.5, 3.5)                  @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (6, 1.5)                    @noisy
i (7, 0.5)                    @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (4, 4.5)                    @noisy
i (4, 4)                      @noisy
i (5, 2.5)                    @noisy
i (0.5, 5.5)                  @noisy
i (1, 7.5)                    @noisy
i (1, 7)                      @noisy
i (2, 6.5)                    @noisy
i (2, 6)                      @noisy
i (7, 2.5)                    @noisy
i (3, 7.5)                    @noisy
i (3, 7)                      @noisy
i (4, 6.5)                    @noisy
i (4, 6)                      @noisy
i (5, 4.5)                    @noisy
i (8, 6)                      @noisy
i (8, 6.5)                    @noisy
i (1, 0.5)                    @noisy
i (0.5, 7.5)                  @noisy
i (2, 8)                      @noisy
i (7, 4.5)                    @noisy
i (6, 8)                      @noisy
i (3, 0.5)                    @noisy
i (5, 6.5)                    @noisy
i (4, 8)                      @noisy
i (8, 8)                      @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (0, 4.5)                    @noisy
i (2, 1.5)                    @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (6, 0)                      @noisy
i (8, 1.5)                    @noisy
i (8, 1)                      @noisy
i (1, 4.5)                    @noisy
i (0, 6)                      @noisy
i (0, 6.5)                    @noisy
i (2, 3.5)                    @noisy
i (6, 3.5)                    @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (5.5, 0.5)                  @noisy
i (8, 3.5)                    @noisy
i (8, 3)                      @noisy
i (1, 6.5)                    @noisy
i (0, 8)                      @noisy
i (2, 5.5)                    @noisy
i (6.5, 1.5)                  @noisy
i (7.5, 0.5)                  @noisy
i (6, 5.5)                    @noisy
i (4, 5.5)                    @noisy
i (5.5, 2.5)                  @noisy
i (8, 5.5)                    @noisy
i (8, 5)                      @noisy
i (0, 1.5)                    @noisy
i (2, 7.5)                    @noisy
i (7.5, 2.5)                  @noisy
i (6, 7.5)                    @noisy
i (7, 6.5)                    @noisy
i (4, 7.5)                    @noisy
i (5.5, 4.5)                  @noisy
i (8, 7.5)                    @noisy
i (8, 7)                      @noisy
i (1, 1.5)                    @noisy
i (0, 3.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (1.5, 0.5)                  @noisy
i (6, 0.5)                    @noisy
i (7.5, 4.5)                  @noisy

--------         35
mxx (0, 0.5) (0, 0)           @noisy det320 det1099
mzz (0, 1.5) (0.5, 1.5)       @noisy det426 det716
mxx (1, 1) (1, 1.5)           @noisy det248 det1039
mxx (0, 2) (0, 2.5)           @noisy det372 det657
mzz (0, 3.5) (0.5, 3.5)       @noisy det426 det1500
mxx (1, 3) (1, 3.5)           @noisy det52 det1106
mxx (0, 4) (0, 4.5)           @noisy det276 det484
mzz (0.5, 5.5) (0, 5.5)       @noisy det1416 det1500
mxx (1, 5) (1, 5.5)           @noisy det688 det889
mxx (0, 6.5) (0, 6)           @noisy det94 det1350
mzz (0, 7.5) (0.5, 7.5)       @noisy det469 det1416
mxx (1, 7.5) (1, 7)           @noisy det904 det1492
mzz (1, 0.5) (1.5, 0.5)       @noisy det487 det621
mxx (2, 0) (2, 0.5)           @noisy det473 det1102
mzz (1, 2.5) (1.5, 2.5)       @noisy det487 det1317
mxx (2, 2) (2, 2.5)           @noisy det302 det698
mzz (1.5, 4.5) (1, 4.5)       @noisy det1085 det1317
mxx (2, 4.5) (2, 4)           @noisy det75 det747
mzz (1, 6.5) (1.5, 6.5)       @noisy det481 det1085
mxx (2, 6.5) (2, 6)           @noisy det1345 det1481
mzz (2, 1.5) (2.5, 1.5)       @noisy det608 det735
mxx (3, 1.5) (3, 1)           @noisy det489 det669
mzz (2, 3.5) (2.5, 3.5)       @noisy det479 det735
mxx (3, 3.5) (3, 3)           @noisy det1353 det1428
mzz (2, 5.5) (2.5, 5.5)       @noisy det479 det1556
mxx (3, 5) (3, 5.5)           @noisy det80 det661
mzz (2.5, 7.5) (2, 7.5)       @noisy det82 det1556
mxx (3, 7.5) (3, 7)           @noisy det679 det1375
mzz (3.5, 0.5) (3, 0.5)       @noisy det1547 det1650
mxx (4, 0) (4, 0.5)           @noisy det475 det1572
mzz (3, 2.5) (3.5, 2.5)       @noisy det84 det1547
mxx (4, 2) (4, 2.5)           @noisy det392 det1343
mzz (3, 4.5) (3.5, 4.5)       @noisy det84 det1299
mxx (4, 4.5) (4, 4)           @noisy det691 det705
mzz (3.5, 6.5) (3, 6.5)       @noisy det104 det1299
mxx (4, 6) (4, 6.5)           @noisy det674 det810
mzz (4, 1.5) (4.5, 1.5)       @noisy det271 det731
mxx (5, 1) (5, 1.5)           @noisy det257 det637
mzz (4.5, 3.5) (4, 3.5)       @noisy det174 det271
mxx (5, 3.5) (5, 3)           @noisy det901 det926
mzz (4, 5.5) (4.5, 5.5)       @noisy det174 det1503
mxx (5, 5.5) (5, 5)           @noisy det298 det938
mzz (4, 7.5) (4.5, 7.5)       @noisy det1247 det1503
mxx (5, 7) (5, 7.5)           @noisy det920 det940
mzz (5, 0.5) (5.5, 0.5)       @noisy det379 det1124
mxx (6, 0) (6, 0.5)           @noisy det227 det1511
mzz (5.5, 2.5) (5, 2.5)       @noisy det757 det1124
mxx (6, 2.5) (6, 2)           @noisy det56 det673
mzz (5, 4.5) (5.5, 4.5)       @noisy det296 det757
mxx (6, 4) (6, 4.5)           @noisy det212 det1542
mzz (5, 6.5) (5.5, 6.5)       @noisy det296 det1540
mxx (6, 6.5) (6, 6)           @noisy det83 det660
mzz (6, 1.5) (6.5, 1.5)       @noisy det1391 det1536
mxx (7, 1.5) (7, 1)           @noisy det978 det1272
mzz (6, 3.5) (6.5, 3.5)       @noisy det1391 det1466
mxx (7, 3) (7, 3.5)           @noisy det340 det737
mzz (6.5, 5.5) (6, 5.5)       @noisy det1316 det1466
mxx (7, 5.5) (7, 5)           @noisy det943 det1325
mzz (6, 7.5) (6.5, 7.5)       @noisy det322 det1316
mxx (7, 7.5) (7, 7)           @noisy det911 det1647
mzz (7, 0.5) (7.5, 0.5)       @noisy det256 det718
mxx (8, 0.5) (8, 0)           @noisy det64 det181
mzz (7.5, 2.5) (7, 2.5)       @noisy det718 det1534
mxx (8, 2.5) (8, 2)           @noisy det314 det958
mzz (7, 4.5) (7.5, 4.5)       @noisy det678 det1534
mxx (8, 4) (8, 4.5)           @noisy det1506 det1518
mzz (7, 6.5) (7.5, 6.5)       @noisy det291 det678
mxx (8, 6.5) (8, 6)           @noisy det956 det1617
mz (0.5, 0.5)                 @noisy det420 det1055
mz (0.5, 2.5)                 @noisy det650 det972
mz (0.5, 4.5)                 @noisy det274 det996
mz (0.5, 6.5)                 @noisy det1044 det1497
mz (1.5, 1.5)                 @noisy det1057 det1167
mz (1.5, 3.5)                 @noisy det960 det1528
mz (1.5, 5.5)                 @noisy det962 det1125
mz (1.5, 7.5)                 @noisy det1048 det1308
mz (2.5, 0.5)                 @noisy det417 det986
mz (2.5, 2.5)                 @noisy det1050 det1600
mz (2.5, 4.5)                 @noisy det898 det1013
mz (2.5, 6.5)                 @noisy det991 det1032
mz (3.5, 1.5)                 @noisy det1002 det1104
mz (3.5, 3.5)                 @noisy det1059 det1150
mz (3.5, 5.5)                 @noisy det343 det1012
mz (3.5, 7.5)                 @noisy det864 det1009
mz (4.5, 0.5)                 @noisy det442 det1028
mz (4.5, 2.5)                 @noisy det478 det1004
mz (4.5, 4.5)                 @noisy det975 det1380
mz (4.5, 6.5)                 @noisy det1031 det1328
mz (5.5, 1.5)                 @noisy det1037 det1315
mz (5.5, 3.5)                 @noisy det993 det1105
mz (5.5, 5.5)                 @noisy det961 det1264
mz (5.5, 7.5)                 @noisy det282 det1033
mz (6.5, 0.5)                 @noisy det966 det1514
mz (6.5, 2.5)                 @noisy det246 det968
mz (6.5, 4.5)                 @noisy det18 det1053
mz (6.5, 6.5)                 @noisy det1015 det1448
mz (7.5, 1.5)                 @noisy det129 det976
mz (7.5, 3.5)                 @noisy det713 det1042
mz (7.5, 5.5)                 @noisy det236 det1061
mz (7.5, 7.5)                 @noisy det188 det987
i (3.5, 0)                    @noisy
i (5.5, 6)                    @noisy
i (4.5, 8)                    @noisy
i (0, 5)                      @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (7.5, 6)                    @noisy
i (3.5, 2)                    @noisy
i (4.5, 1)                    @noisy
i (3, 6)                      @noisy
i (5.5, 8)                    @noisy
i (0, 7)                      @noisy
i (1.5, 4)                    @noisy
i (0.5, 6)                    @noisy
i (2.5, 3)                    @noisy
i (1, 8)                      @noisy
i (6.5, 3)                    @noisy
i (3.5, 4)                    @noisy
i (5.5, 1)                    @noisy
i (4.5, 3)                    @noisy
i (3, 8)                      @noisy
i (1.5, 6)                    @noisy
i (0.5, 8)                    @noisy
i (2.5, 5)                    @noisy
i (6.5, 5)                    @noisy
i (3.5, 6)                    @noisy
i (4.5, 5)                    @noisy
i (0.5, 1)                    @noisy
i (1.5, 8)                    @noisy
i (2.5, 7)                    @noisy
i (6.5, 7)                    @noisy
i (5, 0)                      @noisy
i (4.5, 7)                    @noisy
i (1.5, 1)                    @noisy
i (0.5, 3)                    @noisy
i (2.5, 0)                    @noisy
i (6, 1)                      @noisy
i (7, 0)                      @noisy
i (6.5, 0)                    @noisy
i (7.5, 8)                    @noisy
i (4.5, 0)                    @noisy
i (5, 2)                      @noisy
i (0.5, 5)                    @noisy
i (2.5, 2)                    @noisy
i (7, 2)                      @noisy
i (6.5, 2)                    @noisy
i (7.5, 1)                    @noisy
i (4.5, 2)                    @noisy
i (5, 4)                      @noisy
i (5.5, 3)                    @noisy
i (1, 0)                      @noisy
i (0.5, 7)                    @noisy
i (2.5, 4)                    @noisy
i (2, 8)                      @noisy
i (7, 4)                      @noisy
i (6.5, 4)                    @noisy
i (7.5, 3)                    @noisy
i (6, 8)                      @noisy
i (3, 0)                      @noisy
i (4.5, 4)                    @noisy
i (5, 6)                      @noisy
i (4, 8)                      @noisy
i (3.5, 8)                    @noisy
i (5.5, 5)                    @noisy
i (8, 8)                      @noisy
i (0.5, 0)                    @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (2.5, 6)                    @noisy
i (6.5, 6)                    @noisy
i (7.5, 5)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (3.5, 1)                    @noisy
i (8, 1.5)                    @noisy
i (8, 1)                      @noisy
i (5.5, 7)                    @noisy
i (0.5, 2)                    @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (1.5, 3)                    @noisy
i (6, 3)                      @noisy
i (6.5, 8)                    @noisy
i (7.5, 7)                    @noisy
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 0)                    @noisy
i (8, 3.5)                    @noisy
i (8, 3)                      @noisy
i (0.5, 4)                    @noisy
i (1, 6)                      @noisy
i (0, 8)                      @noisy
i (2, 5)                      @noisy
i (1.5, 5)                    @noisy
i (6.5, 1)                    @noisy
i (7.5, 0)                    @noisy
i (6, 5)                      @noisy
i (4, 5)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 2)                    @noisy
i (8, 5.5)                    @noisy
i (8, 5)                      @noisy
i (0, 1)                      @noisy
i (2, 7)                      @noisy
i (1.5, 7)                    @noisy
i (7.5, 2)                    @noisy
i (6, 7)                      @noisy
i (7, 6)                      @noisy
i (4, 7)                      @noisy
i (3.5, 7)                    @noisy
i (5.5, 4)                    @noisy
i (4.5, 6)                    @noisy
i (5, 8)                      @noisy
i (8, 7.5)                    @noisy
i (8, 7)                      @noisy
i (0, 3)                      @noisy
i (1.5, 0)                    @noisy
i (2.5, 8)                    @noisy
i (7.5, 4)                    @noisy
i (7, 8)                      @noisy

--------         36
mzz (1, 1.5) (0.5, 1.5)       @noisy det426 det716
mxx (0, 1.5) (0, 1)           @noisy det248 det1039
mzz (1, 3.5) (0.5, 3.5)       @noisy det426 det1500
mxx (0, 3.5) (0, 3)           @noisy det52 det1106
mzz (0.5, 5.5) (1, 5.5)       @noisy det1416 det1500
mxx (0, 5.5) (0, 5)           @noisy det688 det889
mzz (1, 7.5) (0.5, 7.5)       @noisy det469 det1416
mxx (0, 7) (0, 7.5)           @noisy det904 det1492
mzz (1.5, 0.5) (2, 0.5)       @noisy det487 det621
mxx (1, 0.5) (1, 0)           @noisy det473 det1102
mzz (1.5, 2.5) (2, 2.5)       @noisy det487 det1317
mxx (1, 2) (1, 2.5)           @noisy det302 det698
mzz (1.5, 4.5) (2, 4.5)       @noisy det1085 det1317
mxx (1, 4) (1, 4.5)           @noisy det75 det747
mzz (1.5, 6.5) (2, 6.5)       @noisy det481 det1085
mxx (1, 6.5) (1, 6)           @noisy det1345 det1481
mzz (3, 1.5) (2.5, 1.5)       @noisy det608 det735
mxx (2, 1) (2, 1.5)           @noisy det489 det669
mzz (2.5, 3.5) (3, 3.5)       @noisy det479 det735
mxx (2, 3.5) (2, 3)           @noisy det1353 det1428
mzz (2.5, 5.5) (3, 5.5)       @noisy det479 det1556
mxx (2, 5.5) (2, 5)           @noisy det80 det661
mzz (2.5, 7.5) (3, 7.5)       @noisy det82 det1556
mxx (2, 7) (2, 7.5)           @noisy det679 det1375
mzz (3.5, 0.5) (4, 0.5)       @noisy det1547 det1650
mxx (3, 0) (3, 0.5)           @noisy det475 det1572
mzz (3.5, 2.5) (4, 2.5)       @noisy det84 det1547
mxx (3, 2.5) (3, 2)           @noisy det392 det1343
mzz (4, 4.5) (3.5, 4.5)       @noisy det84 det1299
mxx (3, 4.5) (3, 4)           @noisy det691 det705
mzz (3.5, 6.5) (4, 6.5)       @noisy det104 det1299
mxx (3, 6) (3, 6.5)           @noisy det674 det810
mzz (5, 1.5) (4.5, 1.5)       @noisy det271 det731
mxx (4, 1.5) (4, 1)           @noisy det257 det637
mzz (5, 3.5) (4.5, 3.5)       @noisy det174 det271
mxx (4, 3) (4, 3.5)           @noisy det901 det926
mzz (5, 5.5) (4.5, 5.5)       @noisy det174 det1503
mxx (4, 5) (4, 5.5)           @noisy det298 det938
mzz (5, 7.5) (4.5, 7.5)       @noisy det1247 det1503
mxx (4, 7) (4, 7.5)           @noisy det920 det940
mzz (5.5, 0.5) (6, 0.5)       @noisy det379 det1124
mxx (5, 0) (5, 0.5)           @noisy det227 det1511
mzz (5.5, 2.5) (6, 2.5)       @noisy det757 det1124
mxx (5, 2) (5, 2.5)           @noisy det56 det673
mzz (5.5, 4.5) (6, 4.5)       @noisy det296 det757
mxx (5, 4.5) (5, 4)           @noisy det212 det1542
mzz (6, 6.5) (5.5, 6.5)       @noisy det296 det1540
mxx (5, 6) (5, 6.5)           @noisy det83 det660
mzz (6.5, 1.5) (7, 1.5)       @noisy det1391 det1536
mxx (6, 1.5) (6, 1)           @noisy det978 det1272
mzz (6.5, 3.5) (7, 3.5)       @noisy det1391 det1466
mxx (6, 3.5) (6, 3)           @noisy det340 det737
mzz (6.5, 5.5) (7, 5.5)       @noisy det1316 det1466
mxx (6, 5) (6, 5.5)           @noisy det943 det1325
mzz (6.5, 7.5) (7, 7.5)       @noisy det322 det1316
mxx (6, 7.5) (6, 7)           @noisy det911 det1647
mzz (7.5, 0.5) (8, 0.5)       @noisy det256 det718
mxx (7, 0.5) (7, 0)           @noisy det64 det181
mxx (8, 1.5) (8, 1)           @noisy det110 det850
mzz (7.5, 2.5) (8, 2.5)       @noisy det718 det1534
mxx (7, 2) (7, 2.5)           @noisy det314 det958
mxx (8, 3) (8, 3.5)           @noisy det267 det1127
mzz (7.5, 4.5) (8, 4.5)       @noisy det678 det1534
mxx (7, 4.5) (7, 4)           @noisy det1506 det1518
mxx (8, 5) (8, 5.5)           @noisy det1471 det1485
mzz (7.5, 6.5) (8, 6.5)       @noisy det291 det678
mxx (7, 6.5) (7, 6)           @noisy det956 det1617
mxx (8, 7) (8, 7.5)           @noisy det339 det995
mzz (0.5, 0) (0, 0)           @noisy det420 det716
mx (0.5, 1)                   @noisy det248 det320 det1039 det1102
mzz (0, 2) (0.5, 2)           @noisy det426 det650
mx (0.5, 3)                   @noisy det52 det302 det657 det1106
mzz (0, 4) (0.5, 4)           @noisy det274 det1500
mx (0.5, 5)                   @noisy det75 det484 det688 det889
mzz (0.5, 6) (0, 6)           @noisy det1416 det1497
mx (0.5, 7)                   @noisy det94 det904 det1345 det1492
mzz (0, 8) (0.5, 8)           @noisy det469 det1512
mx (1.5, 0)                   @noisy det473 det1102
mzz (1, 1) (1.5, 1)           @noisy det487 det1167
mx (1.5, 2)                   @noisy det248 det302 det669 det698
mzz (1, 3) (1.5, 3)           @noisy det1317 det1528
mx (1.5, 4)                   @noisy det75 det747 det1106 det1428
mzz (1.5, 5) (1, 5)           @noisy det1085 det1125
mx (1.5, 6)                   @noisy det661 det889 det1345 det1481
mzz (1, 7) (1.5, 7)           @noisy det481 det1308
mx (1.5, 8)                   @noisy det679 det904
mzz (2, 0) (2.5, 0)           @noisy det417 det608
mx (2.5, 1)                   @noisy det473 det475 det489 det669
mzz (2.5, 2) (2, 2)           @noisy det735 det1600
mx (2.5, 3)                   @noisy det698 det1343 det1353 det1428
mzz (2, 4) (2.5, 4)           @noisy det479 det898
mx (2.5, 5)                   @noisy det80 det661 det691 det747
mzz (2, 6) (2.5, 6)           @noisy det1032 det1556
mx (2.5, 7)                   @noisy det674 det679 det1375 det1481
mzz (2.5, 8) (2, 8)           @noisy det82 det1056
mx (3.5, 0)                   @noisy det475 det1572
mzz (3, 1) (3.5, 1)           @noisy det1104 det1547
mx (3.5, 2)                   @noisy det257 det392 det489 det1343
mzz (3, 3) (3.5, 3)           @noisy det84 det1150
mx (3.5, 4)                   @noisy det691 det705 det926 det1353
mzz (3.5, 5) (3, 5)           @noisy det343 det1299
mx (3.5, 6)                   @noisy det80 det298 det674 det810
mzz (3, 7) (3.5, 7)           @noisy det104 det864
mx (3.5, 8)                   @noisy det940 det1375
mzz (4, 0) (4.5, 0)           @noisy det442 det731
mx (4.5, 1)                   @noisy det257 det637 det1511 det1572
mzz (4.5, 2) (4, 2)           @noisy det271 det478
mx (4.5, 3)                   @noisy det392 det673 det901 det926
mzz (4, 4) (4.5, 4)           @noisy det174 det1380
mx (4.5, 5)                   @noisy det298 det705 det938 det1542
mzz (4, 6) (4.5, 6)           @noisy det1328 det1503
mx (4.5, 7)                   @noisy det83 det810 det920 det940
mzz (4.5, 8) (4, 8)           @noisy det1103 det1247
mx (5.5, 0)                   @noisy det227 det1511
mzz (5.5, 1) (5, 1)           @noisy det1124 det1315
mx (5.5, 2)                   @noisy det56 det637 det673 det1272
mzz (5, 3) (5.5, 3)           @noisy det757 det1105
mx (5.5, 4)                   @noisy det212 det737 det901 det1542
mzz (5, 5) (5.5, 5)           @noisy det296 det1264
mx (5.5, 6)                   @noisy det83 det660 det938 det1325
mzz (5.5, 7) (5, 7)           @noisy det282 det1540
mx (5.5, 8)                   @noisy det911 det920
mzz (6.5, 0) (6, 0)           @noisy det1514 det1536
mx (6.5, 1)                   @noisy det181 det227 det978 det1272
mzz (6, 2) (6.5, 2)           @noisy det246 det1391
mx (6.5, 3)                   @noisy det56 det314 det340 det737
mzz (6, 4) (6.5, 4)           @noisy det18 det1466
mx (6.5, 5)                   @noisy det212 det943 det1325 det1518
mzz (6, 6) (6.5, 6)           @noisy det1316 det1448
mx (6.5, 7)                   @noisy det660 det911 det1617 det1647
mzz (6, 8) (6.5, 8)           @noisy det322 det1051
mx (7.5, 0)                   @noisy det64 det181
mzz (7, 1) (7.5, 1)           @noisy det129 det718
mx (7.5, 2)                   @noisy det314 det850 det958 det978
mzz (7.5, 3) (7, 3)           @noisy det713 det1534
mx (7.5, 4)                   @noisy det267 det340 det1506 det1518
mzz (7, 5) (7.5, 5)           @noisy det236 det678
mx (7.5, 6)                   @noisy det943 det956 det1485 det1617
mzz (7, 7) (7.5, 7)           @noisy det188 det291
mx (7.5, 8)                   @noisy det339 det1647
i (4.5, 2.5)                  @noisy
i (3.5, 3.5)                  @noisy
i (8, 0)                      @noisy
i (0, 2.5)                    @noisy
i (5.5, 3.5)                  @noisy
i (8, 6)                      @noisy
i (0.5, 4.5)                  @noisy
i (2.5, 4.5)                  @noisy
i (1.5, 5.5)                  @noisy
i (6.5, 4.5)                  @noisy
i (7.5, 3.5)                  @noisy
i (4.5, 4.5)                  @noisy
i (3.5, 5.5)                  @noisy
i (8, 2)                      @noisy
i (5.5, 5.5)                  @noisy
i (8, 8)                      @noisy
i (0.5, 0.5)                  @noisy
i (1.5, 1.5)                  @noisy
i (0, 4.5)                    @noisy
i (2.5, 0.5)                  @noisy
i (2.5, 6.5)                  @noisy
i (0.5, 6.5)                  @noisy
i (1, 8)                      @noisy
i (1.5, 7.5)                  @noisy
i (6.5, 0.5)                  @noisy
i (6.5, 6.5)                  @noisy
i (7.5, 5.5)                  @noisy
i (4.5, 0.5)                  @noisy
i (5.5, 1.5)                  @noisy
i (3, 8)                      @noisy
i (3.5, 1.5)                  @noisy
i (8, 4)                      @noisy
i (3.5, 7.5)                  @noisy
i (4.5, 6.5)                  @noisy
i (0, 0.5)                    @noisy
i (5.5, 7.5)                  @noisy
i (5, 8)                      @noisy
i (0.5, 2.5)                  @noisy
i (0, 6.5)                    @noisy
i (2.5, 2.5)                  @noisy
i (1.5, 3.5)                  @noisy
i (7, 8)                      @noisy
i (6.5, 2.5)                  @noisy
i (7.5, 1.5)                  @noisy
i (7.5, 7.5)                  @noisy

--------         37
mxx (0, 1) (0, 0.5)           @noisy det320 det1099
mxx (1, 1.5) (1, 2)           @noisy det248 det1039
mx (0.5, 1.5)                 @noisy det248 det1290
mz (0, 1.5)                   @noisy det650 det716
mxx (0, 2.5) (0, 3)           @noisy det372 det657
mxx (1, 3.5) (1, 4)           @noisy det52 det1106
mx (0.5, 3.5)                 @noisy det1106 det1214
mz (0, 3.5)                   @noisy det274 det426
mxx (0, 4.5) (0, 5)           @noisy det276 det484
mxx (1, 6) (1, 5.5)           @noisy det688 det889
mx (0.5, 5.5)                 @noisy det889 det1245
mz (0, 5.5)                   @noisy det1497 det1500
mxx (0, 7) (0, 6.5)           @noisy det94 det1350
mxx (1, 7.5) (1, 8)           @noisy det904 det1492
mx (0.5, 7.5)                 @noisy det904 det1188
mz (0, 7.5)                   @noisy det1416 det1512
mxx (2, 0.5) (2, 1)           @noisy det473 det1102
mx (1.5, 0.5)                 @noisy det473 det1241
mz (1, 0.5)                   @noisy det420 det621 det716 det1167
mxx (2, 3) (2, 2.5)           @noisy det302 det698
mx (1.5, 2.5)                 @noisy det698 det1216
mz (1, 2.5)                   @noisy det426 det487 det650 det1528
mxx (2, 4.5) (2, 5)           @noisy det75 det747
mx (1.5, 4.5)                 @noisy det747 det1178
mz (1, 4.5)                   @noisy det274 det1125 det1317 det1500
mxx (2, 6.5) (2, 7)           @noisy det1345 det1481
mx (1.5, 6.5)                 @noisy det1258 det1481
mz (1, 6.5)                   @noisy det1085 det1308 det1416 det1497
mxx (3, 1.5) (3, 2)           @noisy det489 det669
mx (2.5, 1.5)                 @noisy det489 det1222
mz (2, 1.5)                   @noisy det487 det608 det1167 det1600
mxx (3, 3.5) (3, 4)           @noisy det1353 det1428
mx (2.5, 3.5)                 @noisy det1195 det1353
mz (2, 3.5)                   @noisy det735 det898 det1317 det1528
mxx (3, 5.5) (3, 6)           @noisy det80 det661
mx (2.5, 5.5)                 @noisy det80 det1164
mz (2, 5.5)                   @noisy det479 det1032 det1085 det1125
mxx (3, 7.5) (3, 8)           @noisy det679 det1375
mx (2.5, 7.5)                 @noisy det1243 det1375
mz (2, 7.5)                   @noisy det481 det1056 det1308 det1556
mxx (4, 0.5) (4, 1)           @noisy det475 det1572
mx (3.5, 0.5)                 @noisy det1281 det1572
mz (3, 0.5)                   @noisy det417 det608 det1104 det1650
mxx (4, 2.5) (4, 3)           @noisy det392 det1343
mx (3.5, 2.5)                 @noisy det392 det1194
mz (3, 2.5)                   @noisy det735 det1150 det1547 det1600
mxx (4, 4.5) (4, 5)           @noisy det691 det705
mx (3.5, 4.5)                 @noisy det705 det1207
mz (3, 4.5)                   @noisy det84 det343 det479 det898
mxx (4, 6.5) (4, 7)           @noisy det674 det810
mx (3.5, 6.5)                 @noisy det810 det1166
mz (3, 6.5)                   @noisy det864 det1032 det1299 det1556
mxx (5, 1.5) (5, 2)           @noisy det257 det637
mx (4.5, 1.5)                 @noisy det637 det1288
mz (4, 1.5)                   @noisy det478 det731 det1104 det1547
mxx (5, 3.5) (5, 4)           @noisy det901 det926
mx (4.5, 3.5)                 @noisy det901 det1292
mz (4, 3.5)                   @noisy det84 det271 det1150 det1380
mxx (5, 5.5) (5, 6)           @noisy det298 det938
mx (4.5, 5.5)                 @noisy det938 det1244
mz (4, 5.5)                   @noisy det174 det343 det1299 det1328
mxx (5, 7.5) (5, 8)           @noisy det920 det940
mx (4.5, 7.5)                 @noisy det920 det1184
mz (4, 7.5)                   @noisy det104 det864 det1103 det1503
mxx (6, 1) (6, 0.5)           @noisy det227 det1511
mx (5.5, 0.5)                 @noisy det227 det1206
mz (5, 0.5)                   @noisy det379 det442 det731 det1315
mxx (6, 2.5) (6, 3)           @noisy det56 det673
mx (5.5, 2.5)                 @noisy det56 det1259
mz (5, 2.5)                   @noisy det271 det478 det1105 det1124
mxx (6, 4.5) (6, 5)           @noisy det212 det1542
mx (5.5, 4.5)                 @noisy det212 det1268
mz (5, 4.5)                   @noisy det174 det757 det1264 det1380
mxx (6, 6.5) (6, 7)           @noisy det83 det660
mx (5.5, 6.5)                 @noisy det660 det1254
mz (5, 6.5)                   @noisy det282 det296 det1328 det1503
mxx (7, 1.5) (7, 2)           @noisy det978 det1272
mx (6.5, 1.5)                 @noisy det978 det1231
mz (6, 1.5)                   @noisy det246 det1124 det1315 det1536
mxx (7, 4) (7, 3.5)           @noisy det340 det737
mx (6.5, 3.5)                 @noisy det340 det1168
mz (6, 3.5)                   @noisy det18 det757 det1105 det1391
mxx (7, 5.5) (7, 6)           @noisy det943 det1325
mx (6.5, 5.5)                 @noisy det943 det1173
mz (6, 5.5)                   @noisy det296 det1264 det1448 det1466
mxx (7, 7.5) (7, 8)           @noisy det911 det1647
mx (6.5, 7.5)                 @noisy det1248 det1647
mz (6, 7.5)                   @noisy det282 det1051 det1316 det1540
mxx (8, 0.5) (8, 1)           @noisy det64 det181
mx (7.5, 0.5)                 @noisy det64 det1251
mz (7, 0.5)                   @noisy det129 det256 det1514 det1536
mz (8, 1.5)                   @noisy det129 det718
mxx (8, 2.5) (8, 3)           @noisy det314 det958
mx (7.5, 2.5)                 @noisy det958 det1282
mz (7, 2.5)                   @noisy det246 det713 det718 det1391
mz (8, 3.5)                   @noisy det713 det1534
mxx (8, 4.5) (8, 5)           @noisy det1506 det1518
mx (7.5, 4.5)                 @noisy det1226 det1506
mz (7, 4.5)                   @noisy det18 det236 det1466 det1534
mz (8, 5.5)                   @noisy det236 det678
mxx (8, 7) (8, 6.5)           @noisy det956 det1617
mx (7.5, 6.5)                 @noisy det956 det1210
mz (7, 6.5)                   @noisy det188 det678 det1316 det1448
mz (8, 7.5)                   @noisy det188 det291
mxx (0.5, 0.5) (0.5, 0)       @noisy det1099 det1102
mzz (1, 1) (0.5, 1)           @noisy det420 det716
mxx (0.5, 2.5) (0.5, 2)       @noisy det302 det372
mzz (1, 3) (0.5, 3)           @noisy det426 det650
mxx (0.5, 4.5) (0.5, 4)       @noisy det75 det276
mzz (0.5, 5) (1, 5)           @noisy det274 det1500
mxx (0.5, 6.5) (0.5, 6)       @noisy det1345 det1350
mzz (1, 7) (0.5, 7)           @noisy det1416 det1497
mzz (1.5, 0) (2, 0)           @noisy det621 det786
mxx (1.5, 1.5) (1.5, 1)       @noisy det669 det1039
mzz (1.5, 2) (2, 2)           @noisy det487 det1167
mxx (1.5, 3.5) (1.5, 3)       @noisy det52 det1428
mzz (1.5, 4) (2, 4)           @noisy det1317 det1528
mxx (1.5, 5) (1.5, 5.5)       @noisy det661 det688
mzz (1.5, 6) (2, 6)           @noisy det1085 det1125
mxx (1.5, 7.5) (1.5, 7)       @noisy det679 det1492
mzz (1.5, 8) (2, 8)           @noisy det481 det1308
mxx (2.5, 0.5) (2.5, 0)       @noisy det475 det1102
mzz (3, 1) (2.5, 1)           @noisy det417 det608
mxx (2.5, 2) (2.5, 2.5)       @noisy det302 det1343
mzz (2.5, 3) (3, 3)           @noisy det735 det1600
mxx (2.5, 4) (2.5, 4.5)       @noisy det75 det691
mzz (2.5, 5) (3, 5)           @noisy det479 det898
mxx (2.5, 6.5) (2.5, 6)       @noisy det674 det1345
mzz (2.5, 7) (3, 7)           @noisy det1032 det1556
mzz (3.5, 0) (4, 0)           @noisy det1487 det1650
mxx (3.5, 1) (3.5, 1.5)       @noisy det257 det669
mzz (3.5, 2) (4, 2)           @noisy det1104 det1547
mxx (3.5, 3) (3.5, 3.5)       @noisy det926 det1428
mzz (4, 4) (3.5, 4)           @noisy det84 det1150
mxx (3.5, 5) (3.5, 5.5)       @noisy det298 det661
mzz (3.5, 6) (4, 6)           @noisy det343 det1299
mxx (3.5, 7) (3.5, 7.5)       @noisy det679 det940
mzz (3.5, 8) (4, 8)           @noisy det104 det864
mxx (4.5, 0.5) (4.5, 0)       @noisy det475 det1511
mzz (5, 1) (4.5, 1)           @noisy det442 det731
mxx (4.5, 2) (4.5, 2.5)       @noisy det673 det1343
mzz (5, 3) (4.5, 3)           @noisy det271 det478
mxx (4.5, 4.5) (4.5, 4)       @noisy det691 det1542
mzz (5, 5) (4.5, 5)           @noisy det174 det1380
mxx (4.5, 6.5) (4.5, 6)       @noisy det83 det674
mzz (5, 7) (4.5, 7)           @noisy det1328 det1503
mzz (5.5, 0) (6, 0)           @noisy det379 det480
mxx (5.5, 1) (5.5, 1.5)       @noisy det257 det1272
mzz (5.5, 2) (6, 2)           @noisy det1124 det1315
mxx (5.5, 3) (5.5, 3.5)       @noisy det737 det926
mzz (5.5, 4) (6, 4)           @noisy det757 det1105
mxx (5.5, 5.5) (5.5, 5)       @noisy det298 det1325
mzz (6, 6) (5.5, 6)           @noisy det296 det1264
mxx (5.5, 7) (5.5, 7.5)       @noisy det911 det940
mzz (5.5, 8) (6, 8)           @noisy det282 det1540
mxx (6.5, 0) (6.5, 0.5)       @noisy det181 det1511
mzz (6.5, 1) (7, 1)           @noisy det1514 det1536
mxx (6.5, 2.5) (6.5, 2)       @noisy det314 det673
mzz (6.5, 3) (7, 3)           @noisy det246 det1391
mxx (6.5, 4.5) (6.5, 4)       @noisy det1518 det1542
mzz (6.5, 5) (7, 5)           @noisy det18 det1466
mxx (6.5, 6) (6.5, 6.5)       @noisy det83 det1617
mzz (6.5, 7) (7, 7)           @noisy det1316 det1448
mzz (7.5, 0) (8, 0)           @noisy det256 det1238
mxx (7.5, 1.5) (7.5, 1)       @noisy det850 det1272
mzz (7.5, 2) (8, 2)           @noisy det129 det718
mxx (7.5, 3) (7.5, 3.5)       @noisy det267 det737
mzz (7.5, 4) (8, 4)           @noisy det713 det1534
mxx (7.5, 5) (7.5, 5.5)       @noisy det1325 det1485
mzz (7.5, 6) (8, 6)           @noisy det236 det678
mxx (7.5, 7.5) (7.5, 7)       @noisy det339 det911
mzz (7.5, 8) (8, 8)           @noisy det188 det291
i (0, 4)                      @noisy
i (0, 0)                      @noisy
i (7, 0)                      @noisy
i (3, 0)                      @noisy
i (4.5, 8)                    @noisy
i (0, 6)                      @noisy
i (0, 2)                      @noisy
i (0.5, 8)                    @noisy
i (5, 0)                      @noisy
i (1, 0)                      @noisy
i (2.5, 8)                    @noisy
i (0, 8)                      @noisy
i (6.5, 8)                    @noisy

--------         38
mz (0, 0.5)                   @noisy det420 det716
mxx (0, 1.5) (0, 2)           @noisy det1039 det1356
mx (0.5, 1.5)                 @noisy det1290 det1356
mz (1, 1.5)                   @noisy det420 det426 det487 det1167
mz (0, 2.5)                   @noisy det426 det650
mxx (0, 3.5) (0, 4)           @noisy det52 det628
mx (0.5, 3.5)                 @noisy det628 det1214
mz (1, 3.5)                   @noisy det650 det1317 det1500 det1528
mz (0, 4.5)                   @noisy det274 det1500
mxx (0, 5.5) (0, 6)           @noisy det44 det688
mx (0.5, 5.5)                 @noisy det44 det1245
mz (1, 5.5)                   @noisy det274 det1085 det1125 det1416
mz (0, 6.5)                   @noisy det1416 det1497
mxx (0, 7.5) (0, 8)           @noisy det897 det1492
mx (0.5, 7.5)                 @noisy det897 det1188
mz (1, 7.5)                   @noisy det469 det481 det1308 det1497
mxx (1, 0.5) (1, 1)           @noisy det910 det1102
mx (1.5, 0.5)                 @noisy det910 det1241
mz (2, 0.5)                   @noisy det417 det487 det608 det786
mxx (1, 2.5) (1, 3)           @noisy det302 det748
mx (1.5, 2.5)                 @noisy det748 det1216
mz (2, 2.5)                   @noisy det735 det1167 det1317 det1600
mxx (1, 4.5) (1, 5)           @noisy det75 det638
mx (1.5, 4.5)                 @noisy det638 det1178
mz (2, 4.5)                   @noisy det479 det898 det1085 det1528
mxx (1, 6.5) (1, 7)           @noisy det1345 det1585
mx (1.5, 6.5)                 @noisy det1258 det1585
mz (2, 6.5)                   @noisy det481 det1032 det1125 det1556
mxx (2, 1.5) (2, 2)           @noisy det669 det1149
mx (2.5, 1.5)                 @noisy det1149 det1222
mz (3, 1.5)                   @noisy det417 det735 det1104 det1547
mxx (2, 3.5) (2, 4)           @noisy det1428 det1560
mx (2.5, 3.5)                 @noisy det1195 det1560
mz (3, 3.5)                   @noisy det84 det479 det1150 det1600
mxx (2, 5.5) (2, 6)           @noisy det74 det661
mx (2.5, 5.5)                 @noisy det74 det1164
mz (3, 5.5)                   @noisy det343 det898 det1299 det1556
mxx (2, 7.5) (2, 8)           @noisy det679 det1555
mx (2.5, 7.5)                 @noisy det1243 det1555
mz (3, 7.5)                   @noisy det82 det104 det864 det1032
mxx (3, 1) (3, 0.5)           @noisy det36 det475
mx (3.5, 0.5)                 @noisy det36 det1281
mz (4, 0.5)                   @noisy det442 det731 det1487 det1547
mxx (3, 2.5) (3, 3)           @noisy det532 det1343
mx (3.5, 2.5)                 @noisy det532 det1194
mz (4, 2.5)                   @noisy det84 det271 det478 det1104
mxx (3, 4.5) (3, 5)           @noisy det630 det691
mx (3.5, 4.5)                 @noisy det630 det1207
mz (4, 4.5)                   @noisy det174 det1150 det1299 det1380
mxx (3, 7) (3, 6.5)           @noisy det127 det674
mx (3.5, 6.5)                 @noisy det127 det1166
mz (4, 6.5)                   @noisy det104 det343 det1328 det1503
mxx (4, 1.5) (4, 2)           @noisy det257 det693
mx (4.5, 1.5)                 @noisy det693 det1288
mz (5, 1.5)                   @noisy det271 det442 det1124 det1315
mxx (4, 4) (4, 3.5)           @noisy det926 det1348
mx (4.5, 3.5)                 @noisy det1292 det1348
mz (5, 3.5)                   @noisy det174 det478 det757 det1105
mxx (4, 5.5) (4, 6)           @noisy det298 det752
mx (4.5, 5.5)                 @noisy det752 det1244
mz (5, 5.5)                   @noisy det296 det1264 det1380 det1503
mxx (4, 7.5) (4, 8)           @noisy det759 det940
mx (4.5, 7.5)                 @noisy det759 det1184
mz (5, 7.5)                   @noisy det282 det1247 det1328 det1540
mxx (5, 0.5) (5, 1)           @noisy det668 det1511
mx (5.5, 0.5)                 @noisy det668 det1206
mz (6, 0.5)                   @noisy det480 det1124 det1514 det1536
mxx (5, 3) (5, 2.5)           @noisy det673 det1123
mx (5.5, 2.5)                 @noisy det1123 det1259
mz (6, 2.5)                   @noisy det246 det757 det1315 det1391
mxx (5, 4.5) (5, 5)           @noisy det902 det1542
mx (5.5, 4.5)                 @noisy det902 det1268
mz (6, 4.5)                   @noisy det18 det296 det1105 det1466
mxx (5, 6.5) (5, 7)           @noisy det83 det1303
mx (5.5, 6.5)                 @noisy det1254 det1303
mz (6, 6.5)                   @noisy det1264 det1316 det1448 det1540
mxx (6, 1.5) (6, 2)           @noisy det355 det1272
mx (6.5, 1.5)                 @noisy det355 det1231
mz (7, 1.5)                   @noisy det129 det718 det1391 det1514
mxx (6, 3.5) (6, 4)           @noisy det737 det1086
mx (6.5, 3.5)                 @noisy det1086 det1168
mz (7, 3.5)                   @noisy det246 det713 det1466 det1534
mxx (6, 6) (6, 5.5)           @noisy det876 det1325
mx (6.5, 5.5)                 @noisy det876 det1173
mz (7, 5.5)                   @noisy det18 det236 det678 det1316
mxx (6, 7.5) (6, 8)           @noisy det312 det911
mx (6.5, 7.5)                 @noisy det312 det1248
mz (7, 7.5)                   @noisy det188 det291 det322 det1448
mxx (7, 0.5) (7, 1)           @noisy det181 det273
mx (7.5, 0.5)                 @noisy det273 det1251
mz (8, 0.5)                   @noisy det718 det1238
mxx (8, 2) (8, 1.5)           @noisy det850 det892
mxx (7, 2.5) (7, 3)           @noisy det177 det314
mx (7.5, 2.5)                 @noisy det177 det1282
mz (8, 2.5)                   @noisy det129 det1534
mxx (8, 3.5) (8, 4)           @noisy det267 det1519
mxx (7, 4.5) (7, 5)           @noisy det573 det1518
mx (7.5, 4.5)                 @noisy det573 det1226
mz (8, 4.5)                   @noisy det678 det713
mxx (8, 5.5) (8, 6)           @noisy det503 det1485
mxx (7, 6.5) (7, 7)           @noisy det266 det1617
mx (7.5, 6.5)                 @noisy det266 det1210
mz (8, 6.5)                   @noisy det236 det291
mxx (8, 7.5) (8, 8)           @noisy det81 det339
mxx (0.5, 0.5) (0.5, 1)       @noisy det1099 det1102
mzz (1, 0) (0.5, 0)           @noisy det420 det716
mxx (0.5, 2.5) (0.5, 3)       @noisy det302 det372
mzz (1, 2) (0.5, 2)           @noisy det426 det650
mxx (0.5, 5) (0.5, 4.5)       @noisy det75 det276
mzz (1, 4) (0.5, 4)           @noisy det274 det1500
mxx (0.5, 6.5) (0.5, 7)       @noisy det1345 det1350
mzz (0.5, 6) (1, 6)           @noisy det1416 det1497
mzz (1, 8) (0.5, 8)           @noisy det469 det1512
mxx (1.5, 1.5) (1.5, 2)       @noisy det669 det1039
mzz (1.5, 1) (2, 1)           @noisy det487 det1167
mxx (1.5, 4) (1.5, 3.5)       @noisy det52 det1428
mzz (2, 3) (1.5, 3)           @noisy det1317 det1528
mxx (1.5, 5.5) (1.5, 6)       @noisy det661 det688
mzz (1.5, 5) (2, 5)           @noisy det1085 det1125
mxx (1.5, 7.5) (1.5, 8)       @noisy det679 det1492
mzz (1.5, 7) (2, 7)           @noisy det481 det1308
mxx (2.5, 0.5) (2.5, 1)       @noisy det475 det1102
mzz (2.5, 0) (3, 0)           @noisy det417 det608
mxx (2.5, 2.5) (2.5, 3)       @noisy det302 det1343
mzz (2.5, 2) (3, 2)           @noisy det735 det1600
mxx (2.5, 4.5) (2.5, 5)       @noisy det75 det691
mzz (2.5, 4) (3, 4)           @noisy det479 det898
mxx (2.5, 7) (2.5, 6.5)       @noisy det674 det1345
mzz (3, 6) (2.5, 6)           @noisy det1032 det1556
mzz (2.5, 8) (3, 8)           @noisy det82 det1056
mxx (3.5, 1.5) (3.5, 2)       @noisy det257 det669
mzz (3.5, 1) (4, 1)           @noisy det1104 det1547
mxx (3.5, 3.5) (3.5, 4)       @noisy det926 det1428
mzz (3.5, 3) (4, 3)           @noisy det84 det1150
mxx (3.5, 5.5) (3.5, 6)       @noisy det298 det661
mzz (3.5, 5) (4, 5)           @noisy det343 det1299
mxx (3.5, 7.5) (3.5, 8)       @noisy det679 det940
mzz (3.5, 7) (4, 7)           @noisy det104 det864
mxx (4.5, 0.5) (4.5, 1)       @noisy det475 det1511
mzz (5, 0) (4.5, 0)           @noisy det442 det731
mxx (4.5, 2.5) (4.5, 3)       @noisy det673 det1343
mzz (4.5, 2) (5, 2)           @noisy det271 det478
mxx (4.5, 4.5) (4.5, 5)       @noisy det691 det1542
mzz (5, 4) (4.5, 4)           @noisy det174 det1380
mxx (4.5, 6.5) (4.5, 7)       @noisy det83 det674
mzz (5, 6) (4.5, 6)           @noisy det1328 det1503
mzz (4.5, 8) (5, 8)           @noisy det1103 det1247
mxx (5.5, 1.5) (5.5, 2)       @noisy det257 det1272
mzz (5.5, 1) (6, 1)           @noisy det1124 det1315
mxx (5.5, 3.5) (5.5, 4)       @noisy det737 det926
mzz (5.5, 3) (6, 3)           @noisy det757 det1105
mxx (5.5, 5.5) (5.5, 6)       @noisy det298 det1325
mzz (5.5, 5) (6, 5)           @noisy det296 det1264
mxx (5.5, 7.5) (5.5, 8)       @noisy det911 det940
mzz (5.5, 7) (6, 7)           @noisy det282 det1540
mxx (6.5, 0.5) (6.5, 1)       @noisy det181 det1511
mzz (6.5, 0) (7, 0)           @noisy det1514 det1536
mxx (6.5, 2.5) (6.5, 3)       @noisy det314 det673
mzz (6.5, 2) (7, 2)           @noisy det246 det1391
mxx (6.5, 5) (6.5, 4.5)       @noisy det1518 det1542
mzz (7, 4) (6.5, 4)           @noisy det18 det1466
mxx (6.5, 6.5) (6.5, 7)       @noisy det83 det1617
mzz (6.5, 6) (7, 6)           @noisy det1316 det1448
mzz (6.5, 8) (7, 8)           @noisy det322 det1051
mxx (7.5, 2) (7.5, 1.5)       @noisy det850 det1272
mzz (7.5, 1) (8, 1)           @noisy det129 det718
mxx (7.5, 3.5) (7.5, 4)       @noisy det267 det737
mzz (7.5, 3) (8, 3)           @noisy det713 det1534
mxx (7.5, 5.5) (7.5, 6)       @noisy det1325 det1485
mzz (7.5, 5) (8, 5)           @noisy det236 det678
mxx (7.5, 8) (7.5, 7.5)       @noisy det339 det911
mzz (8, 7) (7.5, 7)           @noisy det188 det291
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (4, 0)                      @noisy
i (7.5, 0)                    @noisy
i (0, 0)                      @noisy
i (3.5, 0)                    @noisy
i (0, 3)                      @noisy
i (2, 0)                      @noisy
i (8, 0)                      @noisy
i (5.5, 0)                    @noisy
i (1.5, 0)                    @noisy
i (0, 5)                      @noisy
i (6, 0)                      @noisy

--------         39
mzz (0, 1) (0.5, 1)           @noisy det420 det716
mz (0.5, 0.5)                 @noisy det716 det1465
mx (0.5, 0)                   @noisy det1102 det1402
mzz (0, 3) (0.5, 3)           @noisy det426 det650
mz (0.5, 2.5)                 @noisy det426 det1464
mx (0.5, 2)                   @noisy det302 det1039 det1310 det1356
mzz (0.5, 5) (0, 5)           @noisy det274 det1500
mz (0.5, 4.5)                 @noisy det1401 det1500
mx (0.5, 4)                   @noisy det52 det75 det336 det628
mzz (0, 7) (0.5, 7)           @noisy det1416 det1497
mz (0.5, 6.5)                 @noisy det1416 det1452
mx (0.5, 6)                   @noisy det44 det688 det1318 det1345
mx (0.5, 8)                   @noisy det897 det1492
mzz (1, 0) (1.5, 0)           @noisy det621 det786
mzz (1, 2) (1.5, 2)           @noisy det487 det1167
mz (1.5, 1.5)                 @noisy det487 det1400
mx (1.5, 1)                   @noisy det669 det910 det1102 det1356
mzz (1.5, 4) (1, 4)           @noisy det1317 det1528
mz (1.5, 3.5)                 @noisy det1317 det1451
mx (1.5, 3)                   @noisy det302 det628 det748 det1428
mzz (1, 6) (1.5, 6)           @noisy det1085 det1125
mz (1.5, 5.5)                 @noisy det1085 det1453
mx (1.5, 5)                   @noisy det44 det75 det638 det661
mzz (1, 8) (1.5, 8)           @noisy det481 det1308
mz (1.5, 7.5)                 @noisy det481 det1378
mx (1.5, 7)                   @noisy det679 det897 det1345 det1585
mzz (2, 1) (2.5, 1)           @noisy det417 det608
mz (2.5, 0.5)                 @noisy det608 det1388
mx (2.5, 0)                   @noisy det475 det910
mzz (2, 3) (2.5, 3)           @noisy det735 det1600
mz (2.5, 2.5)                 @noisy det735 det1454
mx (2.5, 2)                   @noisy det669 det748 det1149 det1343
mzz (2, 5) (2.5, 5)           @noisy det479 det898
mz (2.5, 4.5)                 @noisy det479 det1354
mx (2.5, 4)                   @noisy det638 det691 det1428 det1560
mzz (2.5, 7) (2, 7)           @noisy det1032 det1556
mz (2.5, 6.5)                 @noisy det1392 det1556
mx (2.5, 6)                   @noisy det74 det661 det674 det1585
mx (2.5, 8)                   @noisy det679 det1555
mzz (3.5, 0) (3, 0)           @noisy det1487 det1650
mzz (3, 2) (3.5, 2)           @noisy det1104 det1547
mz (3.5, 1.5)                 @noisy det1403 det1547
mx (3.5, 1)                   @noisy det36 det257 det475 det1149
mzz (3, 4) (3.5, 4)           @noisy det84 det1150
mz (3.5, 3.5)                 @noisy det84 det1470
mx (3.5, 3)                   @noisy det532 det926 det1343 det1560
mzz (3.5, 6) (3, 6)           @noisy det343 det1299
mz (3.5, 5.5)                 @noisy det1299 det1394
mx (3.5, 5)                   @noisy det74 det298 det630 det691
mzz (3, 8) (3.5, 8)           @noisy det104 det864
mz (3.5, 7.5)                 @noisy det104 det1409
mx (3.5, 7)                   @noisy det127 det674 det940 det1555
mzz (4, 1) (4.5, 1)           @noisy det442 det731
mz (4.5, 0.5)                 @noisy det731 det1431
mx (4.5, 0)                   @noisy det36 det1511
mzz (4.5, 3) (4, 3)           @noisy det271 det478
mz (4.5, 2.5)                 @noisy det271 det1405
mx (4.5, 2)                   @noisy det257 det532 det673 det693
mzz (4, 5) (4.5, 5)           @noisy det174 det1380
mz (4.5, 4.5)                 @noisy det174 det1367
mx (4.5, 4)                   @noisy det630 det926 det1348 det1542
mzz (4, 7) (4.5, 7)           @noisy det1328 det1503
mz (4.5, 6.5)                 @noisy det1435 det1503
mx (4.5, 6)                   @noisy det83 det127 det298 det752
mx (4.5, 8)                   @noisy det759 det940
mzz (5, 0) (5.5, 0)           @noisy det379 det480
mzz (5.5, 2) (5, 2)           @noisy det1124 det1315
mz (5.5, 1.5)                 @noisy det1124 det1377
mx (5.5, 1)                   @noisy det668 det693 det1272 det1511
mzz (5, 4) (5.5, 4)           @noisy det757 det1105
mz (5.5, 3.5)                 @noisy det757 det1395
mx (5.5, 3)                   @noisy det673 det737 det1123 det1348
mzz (5, 6) (5.5, 6)           @noisy det296 det1264
mz (5.5, 5.5)                 @noisy det296 det1397
mx (5.5, 5)                   @noisy det752 det902 det1325 det1542
mzz (5.5, 8) (5, 8)           @noisy det282 det1540
mz (5.5, 7.5)                 @noisy det1372 det1540
mx (5.5, 7)                   @noisy det83 det759 det911 det1303
mzz (6, 1) (6.5, 1)           @noisy det1514 det1536
mz (6.5, 0.5)                 @noisy det1406 det1536
mx (6.5, 0)                   @noisy det181 det668
mzz (6, 3) (6.5, 3)           @noisy det246 det1391
mz (6.5, 2.5)                 @noisy det1391 det1412
mx (6.5, 2)                   @noisy det314 det355 det1123 det1272
mzz (6.5, 5) (6, 5)           @noisy det18 det1466
mz (6.5, 4.5)                 @noisy det1460 det1466
mx (6.5, 4)                   @noisy det737 det902 det1086 det1518
mzz (6, 7) (6.5, 7)           @noisy det1316 det1448
mz (6.5, 6.5)                 @noisy det1316 det1461
mx (6.5, 6)                   @noisy det876 det1303 det1325 det1617
mx (6.5, 8)                   @noisy det312 det911
mzz (7, 0) (7.5, 0)           @noisy det256 det1238
mzz (7.5, 2) (7, 2)           @noisy det129 det718
mz (7.5, 1.5)                 @noisy det718 det1369
mx (7.5, 1)                   @noisy det181 det273 det355 det850
mzz (7, 4) (7.5, 4)           @noisy det713 det1534
mz (7.5, 3.5)                 @noisy det1382 det1534
mx (7.5, 3)                   @noisy det177 det267 det314 det1086
mzz (7, 6) (7.5, 6)           @noisy det236 det678
mz (7.5, 5.5)                 @noisy det678 det1474
mx (7.5, 5)                   @noisy det573 det876 det1485 det1518
mzz (7.5, 8) (7, 8)           @noisy det188 det291
mz (7.5, 7.5)                 @noisy det291 det1444
mx (7.5, 7)                   @noisy det266 det312 det339 det1617
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (3.5, 0.5)                  @noisy
i (5, 1)                      @noisy
i (5, 1.5)                    @noisy
i (5.5, 6.5)                  @noisy
i (8, 0.5)                    @noisy
i (8, 0)                      @noisy
i (0, 5.5)                    @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1.5, 2.5)                  @noisy
i (2.5, 1.5)                  @noisy
i (6, 2.5)                    @noisy
i (6, 2)                      @noisy
i (7, 1.5)                    @noisy
i (7, 1)                      @noisy
i (7.5, 6.5)                  @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3.5, 2.5)                  @noisy
i (4.5, 1.5)                  @noisy
i (3, 6.5)                    @noisy
i (5, 3.5)                    @noisy
i (5, 3)                      @noisy
i (8, 2)                      @noisy
i (8, 2.5)                    @noisy
i (0, 7.5)                    @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (1.5, 4.5)                  @noisy
i (2.5, 3.5)                  @noisy
i (6, 4.5)                    @noisy
i (6, 4)                      @noisy
i (7, 3.5)                    @noisy
i (7, 3)                      @noisy
i (6.5, 3.5)                  @noisy
i (3.5, 4.5)                  @noisy
i (4.5, 3.5)                  @noisy
i (5, 5.5)                    @noisy
i (5, 5)                      @noisy
i (8, 4)                      @noisy
i (8, 4.5)                    @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (1.5, 6.5)                  @noisy
i (2.5, 5.5)                  @noisy
i (6, 6)                      @noisy
i (6, 6.5)                    @noisy
i (7, 5)                      @noisy
i (7, 5.5)                    @noisy
i (6.5, 5.5)                  @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (3.5, 6.5)                  @noisy
i (4.5, 5.5)                  @noisy
i (5, 7.5)                    @noisy
i (5, 7)                      @noisy
i (0, 2)                      @noisy
i (0, 2.5)                    @noisy
i (0.5, 1.5)                  @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (2.5, 7.5)                  @noisy
i (7, 7.5)                    @noisy
i (7, 7)                      @noisy
i (6.5, 7.5)                  @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (4.5, 7.5)                  @noisy
i (0.5, 3.5)                  @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (6, 1.5)                    @noisy
i (7, 0.5)                    @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (4, 4.5)                    @noisy
i (4, 4)                      @noisy
i (5, 2.5)                    @noisy
i (0.5, 5.5)                  @noisy
i (1, 7.5)                    @noisy
i (1, 7)                      @noisy
i (2, 6.5)                    @noisy
i (2, 6)                      @noisy
i (7, 2.5)                    @noisy
i (3, 7.5)                    @noisy
i (3, 7)                      @noisy
i (4, 6.5)                    @noisy
i (4, 6)                      @noisy
i (5, 4.5)                    @noisy
i (8, 6)                      @noisy
i (8, 6.5)                    @noisy
i (1, 0.5)                    @noisy
i (0.5, 7.5)                  @noisy
i (2, 8)                      @noisy
i (7, 4.5)                    @noisy
i (6, 8)                      @noisy
i (3, 0.5)                    @noisy
i (5, 6.5)                    @noisy
i (4, 8)                      @noisy
i (8, 8)                      @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (0, 4.5)                    @noisy
i (2, 1.5)                    @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (6, 0)                      @noisy
i (8, 1.5)                    @noisy
i (8, 1)                      @noisy
i (1, 4.5)                    @noisy
i (0, 6)                      @noisy
i (0, 6.5)                    @noisy
i (2, 3.5)                    @noisy
i (6, 3.5)                    @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (5.5, 0.5)                  @noisy
i (8, 3.5)                    @noisy
i (8, 3)                      @noisy
i (1, 6.5)                    @noisy
i (0, 8)                      @noisy
i (2, 5.5)                    @noisy
i (6.5, 1.5)                  @noisy
i (7.5, 0.5)                  @noisy
i (6, 5.5)                    @noisy
i (4, 5.5)                    @noisy
i (5.5, 2.5)                  @noisy
i (8, 5.5)                    @noisy
i (8, 5)                      @noisy
i (0, 1.5)                    @noisy
i (2, 7.5)                    @noisy
i (7.5, 2.5)                  @noisy
i (6, 7.5)                    @noisy
i (7, 6.5)                    @noisy
i (4, 7.5)                    @noisy
i (5.5, 4.5)                  @noisy
i (8, 7.5)                    @noisy
i (8, 7)                      @noisy
i (1, 1.5)                    @noisy
i (0, 3.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (1.5, 0.5)                  @noisy
i (6, 0.5)                    @noisy
i (7.5, 4.5)                  @noisy

--------         40
mxx (0, 0.5) (0, 0)           @noisy det1099 det1402
mzz (0, 1.5) (0.5, 1.5)       @noisy det420 det650
mxx (1, 1) (1, 1.5)           @noisy det1039 det1356
mxx (0, 2) (0, 2.5)           @noisy det372 det1310
mzz (0, 3.5) (0.5, 3.5)       @noisy det274 det650
mxx (1, 3) (1, 3.5)           @noisy det52 det628
mxx (0, 4) (0, 4.5)           @noisy det276 det336
mzz (0.5, 5.5) (0, 5.5)       @noisy det274 det1497
mxx (1, 5) (1, 5.5)           @noisy det44 det688
mxx (0, 6.5) (0, 6)           @noisy det1318 det1350
mzz (0, 7.5) (0.5, 7.5)       @noisy det1497 det1512
mxx (1, 7.5) (1, 7)           @noisy det897 det1492
mzz (1, 0.5) (1.5, 0.5)       @noisy det786 det1167
mxx (2, 0) (2, 0.5)           @noisy det910 det1102
mzz (1, 2.5) (1.5, 2.5)       @noisy det1167 det1528
mxx (2, 2) (2, 2.5)           @noisy det302 det748
mzz (1.5, 4.5) (1, 4.5)       @noisy det1125 det1528
mxx (2, 4.5) (2, 4)           @noisy det75 det638
mzz (1, 6.5) (1.5, 6.5)       @noisy det1125 det1308
mxx (2, 6.5) (2, 6)           @noisy det1345 det1585
mzz (2, 1.5) (2.5, 1.5)       @noisy det417 det1600
mxx (3, 1.5) (3, 1)           @noisy det669 det1149
mzz (2, 3.5) (2.5, 3.5)       @noisy det898 det1600
mxx (3, 3.5) (3, 3)           @noisy det1428 det1560
mzz (2, 5.5) (2.5, 5.5)       @noisy det898 det1032
mxx (3, 5) (3, 5.5)           @noisy det74 det661
mzz (2.5, 7.5) (2, 7.5)       @noisy det1032 det1056
mxx (3, 7.5) (3, 7)           @noisy det679 det1555
mzz (3.5, 0.5) (3, 0.5)       @noisy det1104 det1487
mxx (4, 0) (4, 0.5)           @noisy det36 det475
mzz (3, 2.5) (3.5, 2.5)       @noisy det1104 det1150
mxx (4, 2) (4, 2.5)           @noisy det532 det1343
mzz (3, 4.5) (3.5, 4.5)       @noisy det343 det1150
mxx (4, 4.5) (4, 4)           @noisy det630 det691
mzz (3.5, 6.5) (3, 6.5)       @noisy det343 det864
mxx (4, 6) (4, 6.5)           @noisy det127 det674
mzz (4, 1.5) (4.5, 1.5)       @noisy det442 det478
mxx (5, 1) (5, 1.5)           @noisy det257 det693
mzz (4.5, 3.5) (4, 3.5)       @noisy det478 det1380
mxx (5, 3.5) (5, 3)           @noisy det926 det1348
mzz (4, 5.5) (4.5, 5.5)       @noisy det1328 det1380
mxx (5, 5.5) (5, 5)           @noisy det298 det752
mzz (4, 7.5) (4.5, 7.5)       @noisy det1103 det1328
mxx (5, 7) (5, 7.5)           @noisy det759 det940
mzz (5, 0.5) (5.5, 0.5)       @noisy det480 det1315
mxx (6, 0) (6, 0.5)           @noisy det668 det1511
mzz (5.5, 2.5) (5, 2.5)       @noisy det1105 det1315
mxx (6, 2.5) (6, 2)           @noisy det673 det1123
mzz (5, 4.5) (5.5, 4.5)       @noisy det1105 det1264
mxx (6, 4) (6, 4.5)           @noisy det902 det1542
mzz (5, 6.5) (5.5, 6.5)       @noisy det282 det1264
mxx (6, 6.5) (6, 6)           @noisy det83 det1303
mzz (6, 1.5) (6.5, 1.5)       @noisy det246 det1514
mxx (7, 1.5) (7, 1)           @noisy det355 det1272
mzz (6, 3.5) (6.5, 3.5)       @noisy det18 det246
mxx (7, 3) (7, 3.5)           @noisy det737 det1086
mzz (6.5, 5.5) (6, 5.5)       @noisy det18 det1448
mxx (7, 5.5) (7, 5)           @noisy det876 det1325
mzz (6, 7.5) (6.5, 7.5)       @noisy det1051 det1448
mxx (7, 7.5) (7, 7)           @noisy det312 det911
mzz (7, 0.5) (7.5, 0.5)       @noisy det129 det1238
mxx (8, 0.5) (8, 0)           @noisy det181 det273
mzz (7.5, 2.5) (7, 2.5)       @noisy det129 det713
mxx (8, 2.5) (8, 2)           @noisy det177 det314
mzz (7, 4.5) (7.5, 4.5)       @noisy det236 det713
mxx (8, 4) (8, 4.5)           @noisy det573 det1518
mzz (7, 6.5) (7.5, 6.5)       @noisy det188 det236
mxx (8, 6.5) (8, 6)           @noisy det266 det1617
mz (0.5, 0.5)                 @noisy det1465 det1549
mz (0.5, 2.5)                 @noisy det683 det1464
mz (0.5, 4.5)                 @noisy det649 det1401
mz (0.5, 6.5)                 @noisy det820 det1452
mz (1.5, 1.5)                 @noisy det237 det1400
mz (1.5, 3.5)                 @noisy det852 det1451
mz (1.5, 5.5)                 @noisy det50 det1453
mz (1.5, 7.5)                 @noisy det434 det1378
mz (2.5, 0.5)                 @noisy det1388 det1440
mz (2.5, 2.5)                 @noisy det121 det1454
mz (2.5, 4.5)                 @noisy det697 det1354
mz (2.5, 6.5)                 @noisy det66 det1392
mz (3.5, 1.5)                 @noisy det761 det1403
mz (3.5, 3.5)                 @noisy det483 det1470
mz (3.5, 5.5)                 @noisy det1338 det1394
mz (3.5, 7.5)                 @noisy det1409 det1516
mz (4.5, 0.5)                 @noisy det436 det1431
mz (4.5, 2.5)                 @noisy det687 det1405
mz (4.5, 4.5)                 @noisy det985 det1367
mz (4.5, 6.5)                 @noisy det1230 det1435
mz (5.5, 1.5)                 @noisy det1080 det1377
mz (5.5, 3.5)                 @noisy det488 det1395
mz (5.5, 5.5)                 @noisy det311 det1397
mz (5.5, 7.5)                 @noisy det1372 det1541
mz (6.5, 0.5)                 @noisy det909 det1406
mz (6.5, 2.5)                 @noisy det399 det1412
mz (6.5, 4.5)                 @noisy det1287 det1460
mz (6.5, 6.5)                 @noisy det895 det1461
mz (7.5, 1.5)                 @noisy det240 det1369
mz (7.5, 3.5)                 @noisy det1382 det1515
mz (7.5, 5.5)                 @noisy det925 det1474
mz (7.5, 7.5)                 @noisy det1444 det1490
i (3.5, 0)                    @noisy
i (5.5, 6)                    @noisy
i (4.5, 8)                    @noisy
i (0, 5)                      @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (7.5, 6)                    @noisy
i (3.5, 2)                    @noisy
i (4.5, 1)                    @noisy
i (3, 6)                      @noisy
i (5.5, 8)                    @noisy
i (0, 7)                      @noisy
i (1.5, 4)                    @noisy
i (0.5, 6)                    @noisy
i (2.5, 3)                    @noisy
i (1, 8)                      @noisy
i (6.5, 3)                    @noisy
i (3.5, 4)                    @noisy
i (5.5, 1)                    @noisy
i (4.5, 3)                    @noisy
i (3, 8)                      @noisy
i (1.5, 6)                    @noisy
i (0.5, 8)                    @noisy
i (2.5, 5)                    @noisy
i (6.5, 5)                    @noisy
i (3.5, 6)                    @noisy
i (4.5, 5)                    @noisy
i (0.5, 1)                    @noisy
i (1.5, 8)                    @noisy
i (2.5, 7)                    @noisy
i (6.5, 7)                    @noisy
i (5, 0)                      @noisy
i (4.5, 7)                    @noisy
i (1.5, 1)                    @noisy
i (0.5, 3)                    @noisy
i (2.5, 0)                    @noisy
i (6, 1)                      @noisy
i (7, 0)                      @noisy
i (6.5, 0)                    @noisy
i (7.5, 8)                    @noisy
i (4.5, 0)                    @noisy
i (5, 2)                      @noisy
i (0.5, 5)                    @noisy
i (2.5, 2)                    @noisy
i (7, 2)                      @noisy
i (6.5, 2)                    @noisy
i (7.5, 1)                    @noisy
i (4.5, 2)                    @noisy
i (5, 4)                      @noisy
i (5.5, 3)                    @noisy
i (1, 0)                      @noisy
i (0.5, 7)                    @noisy
i (2.5, 4)                    @noisy
i (2, 8)                      @noisy
i (7, 4)                      @noisy
i (6.5, 4)                    @noisy
i (7.5, 3)                    @noisy
i (6, 8)                      @noisy
i (3, 0)                      @noisy
i (4.5, 4)                    @noisy
i (5, 6)                      @noisy
i (4, 8)                      @noisy
i (3.5, 8)                    @noisy
i (5.5, 5)                    @noisy
i (8, 8)                      @noisy
i (0.5, 0)                    @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (2.5, 6)                    @noisy
i (6.5, 6)                    @noisy
i (7.5, 5)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (3.5, 1)                    @noisy
i (8, 1.5)                    @noisy
i (8, 1)                      @noisy
i (5.5, 7)                    @noisy
i (0.5, 2)                    @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (1.5, 3)                    @noisy
i (6, 3)                      @noisy
i (6.5, 8)                    @noisy
i (7.5, 7)                    @noisy
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 0)                    @noisy
i (8, 3.5)                    @noisy
i (8, 3)                      @noisy
i (0.5, 4)                    @noisy
i (1, 6)                      @noisy
i (0, 8)                      @noisy
i (2, 5)                      @noisy
i (1.5, 5)                    @noisy
i (6.5, 1)                    @noisy
i (7.5, 0)                    @noisy
i (6, 5)                      @noisy
i (4, 5)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 2)                    @noisy
i (8, 5.5)                    @noisy
i (8, 5)                      @noisy
i (0, 1)                      @noisy
i (2, 7)                      @noisy
i (1.5, 7)                    @noisy
i (7.5, 2)                    @noisy
i (6, 7)                      @noisy
i (7, 6)                      @noisy
i (4, 7)                      @noisy
i (3.5, 7)                    @noisy
i (5.5, 4)                    @noisy
i (4.5, 6)                    @noisy
i (5, 8)                      @noisy
i (8, 7.5)                    @noisy
i (8, 7)                      @noisy
i (0, 3)                      @noisy
i (1.5, 0)                    @noisy
i (2.5, 8)                    @noisy
i (7.5, 4)                    @noisy
i (7, 8)                      @noisy

--------         41
mzz (1, 1.5) (0.5, 1.5)       @noisy det420 det650
mxx (0, 1.5) (0, 1)           @noisy det1039 det1356
mzz (1, 3.5) (0.5, 3.5)       @noisy det274 det650
mxx (0, 3.5) (0, 3)           @noisy det52 det628
mzz (0.5, 5.5) (1, 5.5)       @noisy det274 det1497
mxx (0, 5.5) (0, 5)           @noisy det44 det688
mzz (1, 7.5) (0.5, 7.5)       @noisy det1497 det1512
mxx (0, 7) (0, 7.5)           @noisy det897 det1492
mzz (1.5, 0.5) (2, 0.5)       @noisy det786 det1167
mxx (1, 0.5) (1, 0)           @noisy det910 det1102
mzz (1.5, 2.5) (2, 2.5)       @noisy det1167 det1528
mxx (1, 2) (1, 2.5)           @noisy det302 det748
mzz (1.5, 4.5) (2, 4.5)       @noisy det1125 det1528
mxx (1, 4) (1, 4.5)           @noisy det75 det638
mzz (1.5, 6.5) (2, 6.5)       @noisy det1125 det1308
mxx (1, 6.5) (1, 6)           @noisy det1345 det1585
mzz (3, 1.5) (2.5, 1.5)       @noisy det417 det1600
mxx (2, 1) (2, 1.5)           @noisy det669 det1149
mzz (2.5, 3.5) (3, 3.5)       @noisy det898 det1600
mxx (2, 3.5) (2, 3)           @noisy det1428 det1560
mzz (2.5, 5.5) (3, 5.5)       @noisy det898 det1032
mxx (2, 5.5) (2, 5)           @noisy det74 det661
mzz (2.5, 7.5) (3, 7.5)       @noisy det1032 det1056
mxx (2, 7) (2, 7.5)           @noisy det679 det1555
mzz (3.5, 0.5) (4, 0.5)       @noisy det1104 det1487
mxx (3, 0) (3, 0.5)           @noisy det36 det475
mzz (3.5, 2.5) (4, 2.5)       @noisy det1104 det1150
mxx (3, 2.5) (3, 2)           @noisy det532 det1343
mzz (4, 4.5) (3.5, 4.5)       @noisy det343 det1150
mxx (3, 4.5) (3, 4)           @noisy det630 det691
mzz (3.5, 6.5) (4, 6.5)       @noisy det343 det864
mxx (3, 6) (3, 6.5)           @noisy det127 det674
mzz (5, 1.5) (4.5, 1.5)       @noisy det442 det478
mxx (4, 1.5) (4, 1)           @noisy det257 det693
mzz (5, 3.5) (4.5, 3.5)       @noisy det478 det1380
mxx (4, 3) (4, 3.5)           @noisy det926 det1348
mzz (5, 5.5) (4.5, 5.5)       @noisy det1328 det1380
mxx (4, 5) (4, 5.5)           @noisy det298 det752
mzz (5, 7.5) (4.5, 7.5)       @noisy det1103 det1328
mxx (4, 7) (4, 7.5)           @noisy det759 det940
mzz (5.5, 0.5) (6, 0.5)       @noisy det480 det1315
mxx (5, 0) (5, 0.5)           @noisy det668 det1511
mzz (5.5, 2.5) (6, 2.5)       @noisy det1105 det1315
mxx (5, 2) (5, 2.5)           @noisy det673 det1123
mzz (5.5, 4.5) (6, 4.5)       @noisy det1105 det1264
mxx (5, 4.5) (5, 4)           @noisy det902 det1542
mzz (6, 6.5) (5.5, 6.5)       @noisy det282 det1264
mxx (5, 6) (5, 6.5)           @noisy det83 det1303
mzz (6.5, 1.5) (7, 1.5)       @noisy det246 det1514
mxx (6, 1.5) (6, 1)           @noisy det355 det1272
mzz (6.5, 3.5) (7, 3.5)       @noisy det18 det246
mxx (6, 3.5) (6, 3)           @noisy det737 det1086
mzz (6.5, 5.5) (7, 5.5)       @noisy det18 det1448
mxx (6, 5) (6, 5.5)           @noisy det876 det1325
mzz (6.5, 7.5) (7, 7.5)       @noisy det1051 det1448
mxx (6, 7.5) (6, 7)           @noisy det312 det911
mzz (7.5, 0.5) (8, 0.5)       @noisy det129 det1238
mxx (7, 0.5) (7, 0)           @noisy det181 det273
mxx (8, 1.5) (8, 1)           @noisy det850 det892
mzz (7.5, 2.5) (8, 2.5)       @noisy det129 det713
mxx (7, 2) (7, 2.5)           @noisy det177 det314
mxx (8, 3) (8, 3.5)           @noisy det267 det1519
mzz (7.5, 4.5) (8, 4.5)       @noisy det236 det713
mxx (7, 4.5) (7, 4)           @noisy det573 det1518
mxx (8, 5) (8, 5.5)           @noisy det503 det1485
mzz (7.5, 6.5) (8, 6.5)       @noisy det188 det236
mxx (7, 6.5) (7, 6)           @noisy det266 det1617
mxx (8, 7) (8, 7.5)           @noisy det81 det339
mzz (0.5, 0) (0, 0)           @noisy det420 det1549
mx (0.5, 1)                   @noisy det910 det1039 det1099 det1356
mzz (0, 2) (0.5, 2)           @noisy det650 det683
mx (0.5, 3)                   @noisy det52 det372 det628 det748
mzz (0, 4) (0.5, 4)           @noisy det274 det649
mx (0.5, 5)                   @noisy det44 det276 det638 det688
mzz (0.5, 6) (0, 6)           @noisy det820 det1497
mx (0.5, 7)                   @noisy det897 det1350 det1492 det1585
mzz (0, 8) (0.5, 8)           @noisy det730 det1512
mx (1.5, 0)                   @noisy det910 det1102
mzz (1, 1) (1.5, 1)           @noisy det237 det1167
mx (1.5, 2)                   @noisy det302 det748 det1039 det1149
mzz (1, 3) (1.5, 3)           @noisy det852 det1528
mx (1.5, 4)                   @noisy det52 det75 det638 det1560
mzz (1.5, 5) (1, 5)           @noisy det50 det1125
mx (1.5, 6)                   @noisy det74 det688 det1345 det1585
mzz (1, 7) (1.5, 7)           @noisy det434 det1308
mx (1.5, 8)                   @noisy det1492 det1555
mzz (2, 0) (2.5, 0)           @noisy det417 det1440
mx (2.5, 1)                   @noisy det36 det669 det1102 det1149
mzz (2.5, 2) (2, 2)           @noisy det121 det1600
mx (2.5, 3)                   @noisy det302 det532 det1428 det1560
mzz (2, 4) (2.5, 4)           @noisy det697 det898
mx (2.5, 5)                   @noisy det74 det75 det630 det661
mzz (2, 6) (2.5, 6)           @noisy det66 det1032
mx (2.5, 7)                   @noisy det127 det679 det1345 det1555
mzz (2.5, 8) (2, 8)           @noisy det1056 det1082
mx (3.5, 0)                   @noisy det36 det475
mzz (3, 1) (3.5, 1)           @noisy det761 det1104
mx (3.5, 2)                   @noisy det532 det669 det693 det1343
mzz (3, 3) (3.5, 3)           @noisy det483 det1150
mx (3.5, 4)                   @noisy det630 det691 det1348 det1428
mzz (3.5, 5) (3, 5)           @noisy det343 det1338
mx (3.5, 6)                   @noisy det127 det661 det674 det752
mzz (3, 7) (3.5, 7)           @noisy det864 det1516
mx (3.5, 8)                   @noisy det679 det759
mzz (4, 0) (4.5, 0)           @noisy det436 det442
mx (4.5, 1)                   @noisy det257 det475 det668 det693
mzz (4.5, 2) (4, 2)           @noisy det478 det687
mx (4.5, 3)                   @noisy det926 det1123 det1343 det1348
mzz (4, 4) (4.5, 4)           @noisy det985 det1380
mx (4.5, 5)                   @noisy det298 det691 det752 det902
mzz (4, 6) (4.5, 6)           @noisy det1230 det1328
mx (4.5, 7)                   @noisy det674 det759 det940 det1303
mzz (4.5, 8) (4, 8)           @noisy det723 det1103
mx (5.5, 0)                   @noisy det668 det1511
mzz (5.5, 1) (5, 1)           @noisy det1080 det1315
mx (5.5, 2)                   @noisy det257 det355 det673 det1123
mzz (5, 3) (5.5, 3)           @noisy det488 det1105
mx (5.5, 4)                   @noisy det902 det926 det1086 det1542
mzz (5, 5) (5.5, 5)           @noisy det311 det1264
mx (5.5, 6)                   @noisy det83 det298 det876 det1303
mzz (5.5, 7) (5, 7)           @noisy det282 det1541
mx (5.5, 8)                   @noisy det312 det940
mzz (6.5, 0) (6, 0)           @noisy det909 det1514
mx (6.5, 1)                   @noisy det273 det355 det1272 det1511
mzz (6, 2) (6.5, 2)           @noisy det246 det399
mx (6.5, 3)                   @noisy det177 det673 det737 det1086
mzz (6, 4) (6.5, 4)           @noisy det18 det1287
mx (6.5, 5)                   @noisy det573 det876 det1325 det1542
mzz (6, 6) (6.5, 6)           @noisy det895 det1448
mx (6.5, 7)                   @noisy det83 det266 det312 det911
mzz (6, 8) (6.5, 8)           @noisy det905 det1051
mx (7.5, 0)                   @noisy det181 det273
mzz (7, 1) (7.5, 1)           @noisy det129 det240
mx (7.5, 2)                   @noisy det177 det314 det892 det1272
mzz (7.5, 3) (7, 3)           @noisy det713 det1515
mx (7.5, 4)                   @noisy det573 det737 det1518 det1519
mzz (7, 5) (7.5, 5)           @noisy det236 det925
mx (7.5, 6)                   @noisy det266 det503 det1325 det1617
mzz (7, 7) (7.5, 7)           @noisy det188 det1490
mx (7.5, 8)                   @noisy det81 det911
i (4.5, 2.5)                  @noisy
i (3.5, 3.5)                  @noisy
i (8, 0)                      @noisy
i (0, 2.5)                    @noisy
i (5.5, 3.5)                  @noisy
i (8, 6)                      @noisy
i (0.5, 4.5)                  @noisy
i (2.5, 4.5)                  @noisy
i (1.5, 5.5)                  @noisy
i (6.5, 4.5)                  @noisy
i (7.5, 3.5)                  @noisy
i (4.5, 4.5)                  @noisy
i (3.5, 5.5)                  @noisy
i (8, 2)                      @noisy
i (5.5, 5.5)                  @noisy
i (8, 8)                      @noisy
i (0.5, 0.5)                  @noisy
i (1.5, 1.5)                  @noisy
i (0, 4.5)                    @noisy
i (2.5, 0.5)                  @noisy
i (2.5, 6.5)                  @noisy
i (0.5, 6.5)                  @noisy
i (1, 8)                      @noisy
i (1.5, 7.5)                  @noisy
i (6.5, 0.5)                  @noisy
i (6.5, 6.5)                  @noisy
i (7.5, 5.5)                  @noisy
i (4.5, 0.5)                  @noisy
i (5.5, 1.5)                  @noisy
i (3, 8)                      @noisy
i (3.5, 1.5)                  @noisy
i (8, 4)                      @noisy
i (3.5, 7.5)                  @noisy
i (4.5, 6.5)                  @noisy
i (0, 0.5)                    @noisy
i (5.5, 7.5)                  @noisy
i (5, 8)                      @noisy
i (0.5, 2.5)                  @noisy
i (0, 6.5)                    @noisy
i (2.5, 2.5)                  @noisy
i (1.5, 3.5)                  @noisy
i (7, 8)                      @noisy
i (6.5, 2.5)                  @noisy
i (7.5, 1.5)                  @noisy
i (7.5, 7.5)                  @noisy

--------         42
mxx (0, 1) (0, 0.5)           @noisy det1099 det1402
mxx (1, 1.5) (1, 2)           @noisy det1039 det1356
mx (0.5, 1.5)                 @noisy det1039 det1638
mz (0, 1.5)                   @noisy det420 det683
mxx (0, 2.5) (0, 3)           @noisy det372 det1310
mxx (1, 3.5) (1, 4)           @noisy det52 det628
mx (0.5, 3.5)                 @noisy det37 det52
mz (0, 3.5)                   @noisy det649 det650
mxx (0, 4.5) (0, 5)           @noisy det276 det336
mxx (1, 6) (1, 5.5)           @noisy det44 det688
mx (0.5, 5.5)                 @noisy det688 det1581
mz (0, 5.5)                   @noisy det274 det820
mxx (0, 7) (0, 6.5)           @noisy det1318 det1350
mxx (1, 7.5) (1, 8)           @noisy det897 det1492
mx (0.5, 7.5)                 @noisy det42 det1492
mz (0, 7.5)                   @noisy det730 det1497
mxx (2, 0.5) (2, 1)           @noisy det910 det1102
mx (1.5, 0.5)                 @noisy det1102 det1577
mz (1, 0.5)                   @noisy det237 det420 det786 det1549
mxx (2, 3) (2, 2.5)           @noisy det302 det748
mx (1.5, 2.5)                 @noisy det302 det1607
mz (1, 2.5)                   @noisy det650 det683 det852 det1167
mxx (2, 4.5) (2, 5)           @noisy det75 det638
mx (1.5, 4.5)                 @noisy det29 det75
mz (1, 4.5)                   @noisy det50 det274 det649 det1528
mxx (2, 6.5) (2, 7)           @noisy det1345 det1585
mx (1.5, 6.5)                 @noisy det1345 det1606
mz (1, 6.5)                   @noisy det434 det820 det1125 det1497
mxx (3, 1.5) (3, 2)           @noisy det669 det1149
mx (2.5, 1.5)                 @noisy det669 det1614
mz (2, 1.5)                   @noisy det121 det237 det417 det1167
mxx (3, 3.5) (3, 4)           @noisy det1428 det1560
mx (2.5, 3.5)                 @noisy det12 det1428
mz (2, 3.5)                   @noisy det697 det852 det1528 det1600
mxx (3, 5.5) (3, 6)           @noisy det74 det661
mx (2.5, 5.5)                 @noisy det11 det661
mz (2, 5.5)                   @noisy det50 det66 det898 det1125
mxx (3, 7.5) (3, 8)           @noisy det679 det1555
mx (2.5, 7.5)                 @noisy det8 det679
mz (2, 7.5)                   @noisy det434 det1032 det1082 det1308
mxx (4, 0.5) (4, 1)           @noisy det36 det475
mx (3.5, 0.5)                 @noisy det5 det475
mz (3, 0.5)                   @noisy det417 det761 det1440 det1487
mxx (4, 2.5) (4, 3)           @noisy det532 det1343
mx (3.5, 2.5)                 @noisy det1343 det1576
mz (3, 2.5)                   @noisy det121 det483 det1104 det1600
mxx (4, 4.5) (4, 5)           @noisy det630 det691
mx (3.5, 4.5)                 @noisy det55 det691
mz (3, 4.5)                   @noisy det697 det898 det1150 det1338
mxx (4, 6.5) (4, 7)           @noisy det127 det674
mx (3.5, 6.5)                 @noisy det43 det674
mz (3, 6.5)                   @noisy det66 det343 det1032 det1516
mxx (5, 1.5) (5, 2)           @noisy det257 det693
mx (4.5, 1.5)                 @noisy det257 det1636
mz (4, 1.5)                   @noisy det442 det687 det761 det1104
mxx (5, 3.5) (5, 4)           @noisy det926 det1348
mx (4.5, 3.5)                 @noisy det926 det1612
mz (4, 3.5)                   @noisy det478 det483 det985 det1150
mxx (5, 5.5) (5, 6)           @noisy det298 det752
mx (4.5, 5.5)                 @noisy det298 det1579
mz (4, 5.5)                   @noisy det343 det1230 det1338 det1380
mxx (5, 7.5) (5, 8)           @noisy det759 det940
mx (4.5, 7.5)                 @noisy det40 det940
mz (4, 7.5)                   @noisy det723 det864 det1328 det1516
mxx (6, 1) (6, 0.5)           @noisy det668 det1511
mx (5.5, 0.5)                 @noisy det27 det1511
mz (5, 0.5)                   @noisy det436 det442 det480 det1080
mxx (6, 2.5) (6, 3)           @noisy det673 det1123
mx (5.5, 2.5)                 @noisy det22 det673
mz (5, 2.5)                   @noisy det478 det488 det687 det1315
mxx (6, 4.5) (6, 5)           @noisy det902 det1542
mx (5.5, 4.5)                 @noisy det26 det1542
mz (5, 4.5)                   @noisy det311 det985 det1105 det1380
mxx (6, 6.5) (6, 7)           @noisy det83 det1303
mx (5.5, 6.5)                 @noisy det83 det1603
mz (5, 6.5)                   @noisy det1230 det1264 det1328 det1541
mxx (7, 1.5) (7, 2)           @noisy det355 det1272
mx (6.5, 1.5)                 @noisy det1272 det1652
mz (6, 1.5)                   @noisy det399 det1080 det1315 det1514
mxx (7, 4) (7, 3.5)           @noisy det737 det1086
mx (6.5, 3.5)                 @noisy det47 det737
mz (6, 3.5)                   @noisy det246 det488 det1105 det1287
mxx (7, 5.5) (7, 6)           @noisy det876 det1325
mx (6.5, 5.5)                 @noisy det23 det1325
mz (6, 5.5)                   @noisy det18 det311 det895 det1264
mxx (7, 7.5) (7, 8)           @noisy det312 det911
mx (6.5, 7.5)                 @noisy det911 det1642
mz (6, 7.5)                   @noisy det282 det905 det1448 det1541
mxx (8, 0.5) (8, 1)           @noisy det181 det273
mx (7.5, 0.5)                 @noisy det13 det181
mz (7, 0.5)                   @noisy det240 det909 det1238 det1514
mz (8, 1.5)                   @noisy det129 det240
mxx (8, 2.5) (8, 3)           @noisy det177 det314
mx (7.5, 2.5)                 @noisy det314 det1601
mz (7, 2.5)                   @noisy det129 det246 det399 det1515
mz (8, 3.5)                   @noisy det713 det1515
mxx (8, 4.5) (8, 5)           @noisy det573 det1518
mx (7.5, 4.5)                 @noisy det1518 det1580
mz (7, 4.5)                   @noisy det18 det713 det925 det1287
mz (8, 5.5)                   @noisy det236 det925
mxx (8, 7) (8, 6.5)           @noisy det266 det1617
mx (7.5, 6.5)                 @noisy det59 det1617
mz (7, 6.5)                   @noisy det236 det895 det1448 det1490
mz (8, 7.5)                   @noisy det188 det1490
mxx (0.5, 0.5) (0.5, 0)       @noisy det910 det1402
mzz (1, 1) (0.5, 1)           @noisy det420 det1549
mxx (0.5, 2.5) (0.5, 2)       @noisy det748 det1310
mzz (1, 3) (0.5, 3)           @noisy det650 det683
mxx (0.5, 4.5) (0.5, 4)       @noisy det336 det638
mzz (0.5, 5) (1, 5)           @noisy det274 det649
mxx (0.5, 6.5) (0.5, 6)       @noisy det1318 det1585
mzz (1, 7) (0.5, 7)           @noisy det820 det1497
mzz (1.5, 0) (2, 0)           @noisy det786 det917
mxx (1.5, 1.5) (1.5, 1)       @noisy det1149 det1356
mzz (1.5, 2) (2, 2)           @noisy det237 det1167
mxx (1.5, 3.5) (1.5, 3)       @noisy det628 det1560
mzz (1.5, 4) (2, 4)           @noisy det852 det1528
mxx (1.5, 5) (1.5, 5.5)       @noisy det44 det74
mzz (1.5, 6) (2, 6)           @noisy det50 det1125
mxx (1.5, 7.5) (1.5, 7)       @noisy det897 det1555
mzz (1.5, 8) (2, 8)           @noisy det434 det1308
mxx (2.5, 0.5) (2.5, 0)       @noisy det36 det910
mzz (3, 1) (2.5, 1)           @noisy det417 det1440
mxx (2.5, 2) (2.5, 2.5)       @noisy det532 det748
mzz (2.5, 3) (3, 3)           @noisy det121 det1600
mxx (2.5, 4) (2.5, 4.5)       @noisy det630 det638
mzz (2.5, 5) (3, 5)           @noisy det697 det898
mxx (2.5, 6.5) (2.5, 6)       @noisy det127 det1585
mzz (2.5, 7) (3, 7)           @noisy det66 det1032
mzz (3.5, 0) (4, 0)           @noisy det1368 det1487
mxx (3.5, 1) (3.5, 1.5)       @noisy det693 det1149
mzz (3.5, 2) (4, 2)           @noisy det761 det1104
mxx (3.5, 3) (3.5, 3.5)       @noisy det1348 det1560
mzz (4, 4) (3.5, 4)           @noisy det483 det1150
mxx (3.5, 5) (3.5, 5.5)       @noisy det74 det752
mzz (3.5, 6) (4, 6)           @noisy det343 det1338
mxx (3.5, 7) (3.5, 7.5)       @noisy det759 det1555
mzz (3.5, 8) (4, 8)           @noisy det864 det1516
mxx (4.5, 0.5) (4.5, 0)       @noisy det36 det668
mzz (5, 1) (4.5, 1)           @noisy det436 det442
mxx (4.5, 2) (4.5, 2.5)       @noisy det532 det1123
mzz (5, 3) (4.5, 3)           @noisy det478 det687
mxx (4.5, 4.5) (4.5, 4)       @noisy det630 det902
mzz (5, 5) (4.5, 5)           @noisy det985 det1380
mxx (4.5, 6.5) (4.5, 6)       @noisy det127 det1303
mzz (5, 7) (4.5, 7)           @noisy det1230 det1328
mzz (5.5, 0) (6, 0)           @noisy det480 det1094
mxx (5.5, 1) (5.5, 1.5)       @noisy det355 det693
mzz (5.5, 2) (6, 2)           @noisy det1080 det1315
mxx (5.5, 3) (5.5, 3.5)       @noisy det1086 det1348
mzz (5.5, 4) (6, 4)           @noisy det488 det1105
mxx (5.5, 5.5) (5.5, 5)       @noisy det752 det876
mzz (6, 6) (5.5, 6)           @noisy det311 det1264
mxx (5.5, 7) (5.5, 7.5)       @noisy det312 det759
mzz (5.5, 8) (6, 8)           @noisy det282 det1541
mxx (6.5, 0) (6.5, 0.5)       @noisy det273 det668
mzz (6.5, 1) (7, 1)           @noisy det909 det1514
mxx (6.5, 2.5) (6.5, 2)       @noisy det177 det1123
mzz (6.5, 3) (7, 3)           @noisy det246 det399
mxx (6.5, 4.5) (6.5, 4)       @noisy det573 det902
mzz (6.5, 5) (7, 5)           @noisy det18 det1287
mxx (6.5, 6) (6.5, 6.5)       @noisy det266 det1303
mzz (6.5, 7) (7, 7)           @noisy det895 det1448
mzz (7.5, 0) (8, 0)           @noisy det519 det1238
mxx (7.5, 1.5) (7.5, 1)       @noisy det355 det892
mzz (7.5, 2) (8, 2)           @noisy det129 det240
mxx (7.5, 3) (7.5, 3.5)       @noisy det1086 det1519
mzz (7.5, 4) (8, 4)           @noisy det713 det1515
mxx (7.5, 5) (7.5, 5.5)       @noisy det503 det876
mzz (7.5, 6) (8, 6)           @noisy det236 det925
mxx (7.5, 7.5) (7.5, 7)       @noisy det81 det312
mzz (7.5, 8) (8, 8)           @noisy det188 det1490
i (0, 4)                      @noisy
i (0, 0)                      @noisy
i (7, 0)                      @noisy
i (3, 0)                      @noisy
i (4.5, 8)                    @noisy
i (0, 6)                      @noisy
i (0, 2)                      @noisy
i (0.5, 8)                    @noisy
i (5, 0)                      @noisy
i (1, 0)                      @noisy
i (2.5, 8)                    @noisy
i (0, 8)                      @noisy
i (6.5, 8)                    @noisy

--------         43
mz (0, 0.5)                   @noisy det420 det1549
mxx (0, 1.5) (0, 2)           @noisy det1252 det1356
mx (0.5, 1.5)                 @noisy det1252 det1638
mz (1, 1.5)                   @noisy det237 det650 det1167 det1549
mz (0, 2.5)                   @noisy det650 det683
mxx (0, 3.5) (0, 4)           @noisy det595 det628
mx (0.5, 3.5)                 @noisy det37 det595
mz (1, 3.5)                   @noisy det274 det683 det852 det1528
mz (0, 4.5)                   @noisy det274 det649
mxx (0, 5.5) (0, 6)           @noisy det44 det1144
mx (0.5, 5.5)                 @noisy det1144 det1581
mz (1, 5.5)                   @noisy det50 det649 det1125 det1497
mz (0, 6.5)                   @noisy det820 det1497
mxx (0, 7.5) (0, 8)           @noisy det897 det1113
mx (0.5, 7.5)                 @noisy det42 det1113
mz (1, 7.5)                   @noisy det434 det820 det1308 det1512
mxx (1, 0.5) (1, 1)           @noisy det910 det1116
mx (1.5, 0.5)                 @noisy det1116 det1577
mz (2, 0.5)                   @noisy det417 det917 det1167 det1440
mxx (1, 2.5) (1, 3)           @noisy det255 det748
mx (1.5, 2.5)                 @noisy det255 det1607
mz (2, 2.5)                   @noisy det121 det237 det1528 det1600
mxx (1, 4.5) (1, 5)           @noisy det485 det638
mx (1.5, 4.5)                 @noisy det29 det485
mz (2, 4.5)                   @noisy det697 det852 det898 det1125
mxx (1, 6.5) (1, 7)           @noisy det85 det1585
mx (1.5, 6.5)                 @noisy det85 det1606
mz (2, 6.5)                   @noisy det50 det66 det1032 det1308
mxx (2, 1.5) (2, 2)           @noisy det1084 det1149
mx (2.5, 1.5)                 @noisy det1084 det1614
mz (3, 1.5)                   @noisy det761 det1104 det1440 det1600
mxx (2, 3.5) (2, 4)           @noisy det1560 det1575
mx (2.5, 3.5)                 @noisy det12 det1575
mz (3, 3.5)                   @noisy det121 det483 det898 det1150
mxx (2, 5.5) (2, 6)           @noisy det74 det1321
mx (2.5, 5.5)                 @noisy det11 det1321
mz (3, 5.5)                   @noisy det343 det697 det1032 det1338
mxx (2, 7.5) (2, 8)           @noisy det1344 det1555
mx (2.5, 7.5)                 @noisy det8 det1344
mz (3, 7.5)                   @noisy det66 det864 det1056 det1516
mxx (3, 1) (3, 0.5)           @noisy det36 det1358
mx (3.5, 0.5)                 @noisy det5 det1358
mz (4, 0.5)                   @noisy det436 det442 det1104 det1368
mxx (3, 2.5) (3, 3)           @noisy det263 det532
mx (3.5, 2.5)                 @noisy det263 det1576
mz (4, 2.5)                   @noisy det478 det687 det761 det1150
mxx (3, 4.5) (3, 5)           @noisy det308 det630
mx (3.5, 4.5)                 @noisy det55 det308
mz (4, 4.5)                   @noisy det343 det483 det985 det1380
mxx (3, 7) (3, 6.5)           @noisy det20 det127
mx (3.5, 6.5)                 @noisy det20 det43
mz (4, 6.5)                   @noisy det864 det1230 det1328 det1338
mxx (4, 1.5) (4, 2)           @noisy det71 det693
mx (4.5, 1.5)                 @noisy det71 det1636
mz (5, 1.5)                   @noisy det436 det478 det1080 det1315
mxx (4, 4) (4, 3.5)           @noisy det555 det1348
mx (4.5, 3.5)                 @noisy det555 det1612
mz (5, 3.5)                   @noisy det488 det687 det1105 det1380
mxx (4, 5.5) (4, 6)           @noisy det350 det752
mx (4.5, 5.5)                 @noisy det350 det1579
mz (5, 5.5)                   @noisy det311 det985 det1264 det1328
mxx (4, 7.5) (4, 8)           @noisy det759 det955
mx (4.5, 7.5)                 @noisy det40 det955
mz (5, 7.5)                   @noisy det282 det1103 det1230 det1541
mxx (5, 0.5) (5, 1)           @noisy det33 det668
mx (5.5, 0.5)                 @noisy det27 det33
mz (6, 0.5)                   @noisy det909 det1094 det1315 det1514
mxx (5, 3) (5, 2.5)           @noisy det215 det1123
mx (5.5, 2.5)                 @noisy det22 det215
mz (6, 2.5)                   @noisy det246 det399 det1080 det1105
mxx (5, 4.5) (5, 5)           @noisy det902 det1072
mx (5.5, 4.5)                 @noisy det26 det1072
mz (6, 4.5)                   @noisy det18 det488 det1264 det1287
mxx (5, 6.5) (5, 7)           @noisy det125 det1303
mx (5.5, 6.5)                 @noisy det125 det1603
mz (6, 6.5)                   @noisy det282 det311 det895 det1448
mxx (6, 1.5) (6, 2)           @noisy det355 det1175
mx (6.5, 1.5)                 @noisy det1175 det1652
mz (7, 1.5)                   @noisy det129 det240 det246 det909
mxx (6, 3.5) (6, 4)           @noisy det686 det1086
mx (6.5, 3.5)                 @noisy det47 det686
mz (7, 3.5)                   @noisy det18 det399 det713 det1515
mxx (6, 6) (6, 5.5)           @noisy det876 det1551
mx (6.5, 5.5)                 @noisy det23 det1551
mz (7, 5.5)                   @noisy det236 det925 det1287 det1448
mxx (6, 7.5) (6, 8)           @noisy det312 det722
mx (6.5, 7.5)                 @noisy det722 det1642
mz (7, 7.5)                   @noisy det188 det895 det1051 det1490
mxx (7, 0.5) (7, 1)           @noisy det273 det1093
mx (7.5, 0.5)                 @noisy det13 det1093
mz (8, 0.5)                   @noisy det129 det519
mxx (8, 2) (8, 1.5)           @noisy det892 det1632
mxx (7, 2.5) (7, 3)           @noisy det177 det916
mx (7.5, 2.5)                 @noisy det916 det1601
mz (8, 2.5)                   @noisy det240 det713
mxx (8, 3.5) (8, 4)           @noisy det884 det1519
mxx (7, 4.5) (7, 5)           @noisy det573 det1112
mx (7.5, 4.5)                 @noisy det1112 det1580
mz (8, 4.5)                   @noisy det236 det1515
mxx (8, 5.5) (8, 6)           @noisy det503 det1525
mxx (7, 6.5) (7, 7)           @noisy det266 det1491
mx (7.5, 6.5)                 @noisy det59 det1491
mz (8, 6.5)                   @noisy det188 det925
mxx (8, 7.5) (8, 8)           @noisy det81 det885
mxx (0.5, 0.5) (0.5, 1)       @noisy det910 det1402
mzz (1, 0) (0.5, 0)           @noisy det420 det1549
mxx (0.5, 2.5) (0.5, 3)       @noisy det748 det1310
mzz (1, 2) (0.5, 2)           @noisy det650 det683
mxx (0.5, 5) (0.5, 4.5)       @noisy det336 det638
mzz (1, 4) (0.5, 4)           @noisy det274 det649
mxx (0.5, 6.5) (0.5, 7)       @noisy det1318 det1585
mzz (0.5, 6) (1, 6)           @noisy det820 det1497
mzz (1, 8) (0.5, 8)           @noisy det730 det1512
mxx (1.5, 1.5) (1.5, 2)       @noisy det1149 det1356
mzz (1.5, 1) (2, 1)           @noisy det237 det1167
mxx (1.5, 4) (1.5, 3.5)       @noisy det628 det1560
mzz (2, 3) (1.5, 3)           @noisy det852 det1528
mxx (1.5, 5.5) (1.5, 6)       @noisy det44 det74
mzz (1.5, 5) (2, 5)           @noisy det50 det1125
mxx (1.5, 7.5) (1.5, 8)       @noisy det897 det1555
mzz (1.5, 7) (2, 7)           @noisy det434 det1308
mxx (2.5, 0.5) (2.5, 1)       @noisy det36 det910
mzz (2.5, 0) (3, 0)           @noisy det417 det1440
mxx (2.5, 2.5) (2.5, 3)       @noisy det532 det748
mzz (2.5, 2) (3, 2)           @noisy det121 det1600
mxx (2.5, 4.5) (2.5, 5)       @noisy det630 det638
mzz (2.5, 4) (3, 4)           @noisy det697 det898
mxx (2.5, 7) (2.5, 6.5)       @noisy det127 det1585
mzz (3, 6) (2.5, 6)           @noisy det66 det1032
mzz (2.5, 8) (3, 8)           @noisy det1056 det1082
mxx (3.5, 1.5) (3.5, 2)       @noisy det693 det1149
mzz (3.5, 1) (4, 1)           @noisy det761 det1104
mxx (3.5, 3.5) (3.5, 4)       @noisy det1348 det1560
mzz (3.5, 3) (4, 3)           @noisy det483 det1150
mxx (3.5, 5.5) (3.5, 6)       @noisy det74 det752
mzz (3.5, 5) (4, 5)           @noisy det343 det1338
mxx (3.5, 7.5) (3.5, 8)       @noisy det759 det1555
mzz (3.5, 7) (4, 7)           @noisy det864 det1516
mxx (4.5, 0.5) (4.5, 1)       @noisy det36 det668
mzz (5, 0) (4.5, 0)           @noisy det436 det442
mxx (4.5, 2.5) (4.5, 3)       @noisy det532 det1123
mzz (4.5, 2) (5, 2)           @noisy det478 det687
mxx (4.5, 4.5) (4.5, 5)       @noisy det630 det902
mzz (5, 4) (4.5, 4)           @noisy det985 det1380
mxx (4.5, 6.5) (4.5, 7)       @noisy det127 det1303
mzz (5, 6) (4.5, 6)           @noisy det1230 det1328
mzz (4.5, 8) (5, 8)           @noisy det723 det1103
mxx (5.5, 1.5) (5.5, 2)       @noisy det355 det693
mzz (5.5, 1) (6, 1)           @noisy det1080 det1315
mxx (5.5, 3.5) (5.5, 4)       @noisy det1086 det1348
mzz (5.5, 3) (6, 3)           @noisy det488 det1105
mxx (5.5, 5.5) (5.5, 6)       @noisy det752 det876
mzz (5.5, 5) (6, 5)           @noisy det311 det1264
mxx (5.5, 7.5) (5.5, 8)       @noisy det312 det759
mzz (5.5, 7) (6, 7)           @noisy det282 det1541
mxx (6.5, 0.5) (6.5, 1)       @noisy det273 det668
mzz (6.5, 0) (7, 0)           @noisy det909 det1514
mxx (6.5, 2.5) (6.5, 3)       @noisy det177 det1123
mzz (6.5, 2) (7, 2)           @noisy det246 det399
mxx (6.5, 5) (6.5, 4.5)       @noisy det573 det902
mzz (7, 4) (6.5, 4)           @noisy det18 det1287
mxx (6.5, 6.5) (6.5, 7)       @noisy det266 det1303
mzz (6.5, 6) (7, 6)           @noisy det895 det1448
mzz (6.5, 8) (7, 8)           @noisy det905 det1051
mxx (7.5, 2) (7.5, 1.5)       @noisy det355 det892
mzz (7.5, 1) (8, 1)           @noisy det129 det240
mxx (7.5, 3.5) (7.5, 4)       @noisy det1086 det1519
mzz (7.5, 3) (8, 3)           @noisy det713 det1515
mxx (7.5, 5.5) (7.5, 6)       @noisy det503 det876
mzz (7.5, 5) (8, 5)           @noisy det236 det925
mxx (7.5, 8) (7.5, 7.5)       @noisy det81 det312
mzz (8, 7) (7.5, 7)           @noisy det188 det1490
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (4, 0)                      @noisy
i (7.5, 0)                    @noisy
i (0, 0)                      @noisy
i (3.5, 0)                    @noisy
i (0, 3)                      @noisy
i (2, 0)                      @noisy
i (8, 0)                      @noisy
i (5.5, 0)                    @noisy
i (1.5, 0)                    @noisy
i (0, 5)                      @noisy
i (6, 0)                      @noisy

--------         44
mzz (0, 1) (0.5, 1)           @noisy det420 det1549
mz (0.5, 0.5)                 @noisy det102 det420
mx (0.5, 0)                   @noisy det490 det910
mzz (0, 3) (0.5, 3)           @noisy det650 det683
mz (0.5, 2.5)                 @noisy det152 det650
mx (0.5, 2)                   @noisy det748 det862 det1252 det1356
mzz (0.5, 5) (0, 5)           @noisy det274 det649
mz (0.5, 4.5)                 @noisy det198 det274
mx (0.5, 4)                   @noisy det595 det628 det638 det703
mzz (0, 7) (0.5, 7)           @noisy det820 det1497
mz (0.5, 6.5)                 @noisy det189 det1497
mx (0.5, 6)                   @noisy det44 det280 det1144 det1585
mx (0.5, 8)                   @noisy det897 det1113
mzz (1, 0) (1.5, 0)           @noisy det786 det917
mzz (1, 2) (1.5, 2)           @noisy det237 det1167
mz (1.5, 1.5)                 @noisy det106 det1167
mx (1.5, 1)                   @noisy det910 det1116 det1149 det1252
mzz (1.5, 4) (1, 4)           @noisy det852 det1528
mz (1.5, 3.5)                 @noisy det135 det1528
mx (1.5, 3)                   @noisy det255 det595 det748 det1560
mzz (1, 6) (1.5, 6)           @noisy det50 det1125
mz (1.5, 5.5)                 @noisy det141 det1125
mx (1.5, 5)                   @noisy det74 det485 det638 det1144
mzz (1, 8) (1.5, 8)           @noisy det434 det1308
mz (1.5, 7.5)                 @noisy det197 det1308
mx (1.5, 7)                   @noisy det85 det1113 det1555 det1585
mzz (2, 1) (2.5, 1)           @noisy det417 det1440
mz (2.5, 0.5)                 @noisy det178 det417
mx (2.5, 0)                   @noisy det36 det1116
mzz (2, 3) (2.5, 3)           @noisy det121 det1600
mz (2.5, 2.5)                 @noisy det201 det1600
mx (2.5, 2)                   @noisy det255 det532 det1084 det1149
mzz (2, 5) (2.5, 5)           @noisy det697 det898
mz (2.5, 4.5)                 @noisy det207 det898
mx (2.5, 4)                   @noisy det485 det630 det1560 det1575
mzz (2.5, 7) (2, 7)           @noisy det66 det1032
mz (2.5, 6.5)                 @noisy det186 det1032
mx (2.5, 6)                   @noisy det74 det85 det127 det1321
mx (2.5, 8)                   @noisy det1344 det1555
mzz (3.5, 0) (3, 0)           @noisy det1368 det1487
mzz (3, 2) (3.5, 2)           @noisy det761 det1104
mz (3.5, 1.5)                 @noisy det203 det1104
mx (3.5, 1)                   @noisy det36 det693 det1084 det1358
mzz (3, 4) (3.5, 4)           @noisy det483 det1150
mz (3.5, 3.5)                 @noisy det109 det1150
mx (3.5, 3)                   @noisy det263 det532 det1348 det1575
mzz (3.5, 6) (3, 6)           @noisy det343 det1338
mz (3.5, 5.5)                 @noisy det208 det343
mx (3.5, 5)                   @noisy det308 det630 det752 det1321
mzz (3, 8) (3.5, 8)           @noisy det864 det1516
mz (3.5, 7.5)                 @noisy det205 det864
mx (3.5, 7)                   @noisy det20 det127 det759 det1344
mzz (4, 1) (4.5, 1)           @noisy det436 det442
mz (4.5, 0.5)                 @noisy det159 det442
mx (4.5, 0)                   @noisy det668 det1358
mzz (4.5, 3) (4, 3)           @noisy det478 det687
mz (4.5, 2.5)                 @noisy det204 det478
mx (4.5, 2)                   @noisy det71 det263 det693 det1123
mzz (4, 5) (4.5, 5)           @noisy det985 det1380
mz (4.5, 4.5)                 @noisy det156 det1380
mx (4.5, 4)                   @noisy det308 det555 det902 det1348
mzz (4, 7) (4.5, 7)           @noisy det1230 det1328
mz (4.5, 6.5)                 @noisy det161 det1328
mx (4.5, 6)                   @noisy det20 det350 det752 det1303
mx (4.5, 8)                   @noisy det759 det955
mzz (5, 0) (5.5, 0)           @noisy det480 det1094
mzz (5.5, 2) (5, 2)           @noisy det1080 det1315
mz (5.5, 1.5)                 @noisy det122 det1315
mx (5.5, 1)                   @noisy det33 det71 det355 det668
mzz (5, 4) (5.5, 4)           @noisy det488 det1105
mz (5.5, 3.5)                 @noisy det194 det1105
mx (5.5, 3)                   @noisy det215 det555 det1086 det1123
mzz (5, 6) (5.5, 6)           @noisy det311 det1264
mz (5.5, 5.5)                 @noisy det139 det1264
mx (5.5, 5)                   @noisy det350 det876 det902 det1072
mzz (5.5, 8) (5, 8)           @noisy det282 det1541
mz (5.5, 7.5)                 @noisy det117 det282
mx (5.5, 7)                   @noisy det125 det312 det955 det1303
mzz (6, 1) (6.5, 1)           @noisy det909 det1514
mz (6.5, 0.5)                 @noisy det144 det1514
mx (6.5, 0)                   @noisy det33 det273
mzz (6, 3) (6.5, 3)           @noisy det246 det399
mz (6.5, 2.5)                 @noisy det145 det246
mx (6.5, 2)                   @noisy det177 det215 det355 det1175
mzz (6.5, 5) (6, 5)           @noisy det18 det1287
mz (6.5, 4.5)                 @noisy det18 det206
mx (6.5, 4)                   @noisy det573 det686 det1072 det1086
mzz (6, 7) (6.5, 7)           @noisy det895 det1448
mz (6.5, 6.5)                 @noisy det147 det1448
mx (6.5, 6)                   @noisy det125 det266 det876 det1551
mx (6.5, 8)                   @noisy det312 det722
mzz (7, 0) (7.5, 0)           @noisy det519 det1238
mzz (7.5, 2) (7, 2)           @noisy det129 det240
mz (7.5, 1.5)                 @noisy det129 det157
mx (7.5, 1)                   @noisy det273 det892 det1093 det1175
mzz (7, 4) (7.5, 4)           @noisy det713 det1515
mz (7.5, 3.5)                 @noisy det128 det713
mx (7.5, 3)                   @noisy det177 det686 det916 det1519
mzz (7, 6) (7.5, 6)           @noisy det236 det925
mz (7.5, 5.5)                 @noisy det111 det236
mx (7.5, 5)                   @noisy det503 det573 det1112 det1551
mzz (7.5, 8) (7, 8)           @noisy det188 det1490
mz (7.5, 7.5)                 @noisy det175 det188
mx (7.5, 7)                   @noisy det81 det266 det722 det1491
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (3.5, 0.5)                  @noisy
i (5, 1)                      @noisy
i (5, 1.5)                    @noisy
i (5.5, 6.5)                  @noisy
i (8, 0.5)                    @noisy
i (8, 0)                      @noisy
i (0, 5.5)                    @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1.5, 2.5)                  @noisy
i (2.5, 1.5)                  @noisy
i (6, 2.5)                    @noisy
i (6, 2)                      @noisy
i (7, 1.5)                    @noisy
i (7, 1)                      @noisy
i (7.5, 6.5)                  @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3.5, 2.5)                  @noisy
i (4.5, 1.5)                  @noisy
i (3, 6.5)                    @noisy
i (5, 3.5)                    @noisy
i (5, 3)                      @noisy
i (8, 2)                      @noisy
i (8, 2.5)                    @noisy
i (0, 7.5)                    @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (1.5, 4.5)                  @noisy
i (2.5, 3.5)                  @noisy
i (6, 4.5)                    @noisy
i (6, 4)                      @noisy
i (7, 3.5)                    @noisy
i (7, 3)                      @noisy
i (6.5, 3.5)                  @noisy
i (3.5, 4.5)                  @noisy
i (4.5, 3.5)                  @noisy
i (5, 5.5)                    @noisy
i (5, 5)                      @noisy
i (8, 4)                      @noisy
i (8, 4.5)                    @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (1.5, 6.5)                  @noisy
i (2.5, 5.5)                  @noisy
i (6, 6)                      @noisy
i (6, 6.5)                    @noisy
i (7, 5)                      @noisy
i (7, 5.5)                    @noisy
i (6.5, 5.5)                  @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (3.5, 6.5)                  @noisy
i (4.5, 5.5)                  @noisy
i (5, 7.5)                    @noisy
i (5, 7)                      @noisy
i (0, 2)                      @noisy
i (0, 2.5)                    @noisy
i (0.5, 1.5)                  @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (2.5, 7.5)                  @noisy
i (7, 7.5)                    @noisy
i (7, 7)                      @noisy
i (6.5, 7.5)                  @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (4.5, 7.5)                  @noisy
i (0.5, 3.5)                  @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (6, 1.5)                    @noisy
i (7, 0.5)                    @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (4, 4.5)                    @noisy
i (4, 4)                      @noisy
i (5, 2.5)                    @noisy
i (0.5, 5.5)                  @noisy
i (1, 7.5)                    @noisy
i (1, 7)                      @noisy
i (2, 6.5)                    @noisy
i (2, 6)                      @noisy
i (7, 2.5)                    @noisy
i (3, 7.5)                    @noisy
i (3, 7)                      @noisy
i (4, 6.5)                    @noisy
i (4, 6)                      @noisy
i (5, 4.5)                    @noisy
i (8, 6)                      @noisy
i (8, 6.5)                    @noisy
i (1, 0.5)                    @noisy
i (0.5, 7.5)                  @noisy
i (2, 8)                      @noisy
i (7, 4.5)                    @noisy
i (6, 8)                      @noisy
i (3, 0.5)                    @noisy
i (5, 6.5)                    @noisy
i (4, 8)                      @noisy
i (8, 8)                      @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (0, 4.5)                    @noisy
i (2, 1.5)                    @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (6, 0)                      @noisy
i (8, 1.5)                    @noisy
i (8, 1)                      @noisy
i (1, 4.5)                    @noisy
i (0, 6)                      @noisy
i (0, 6.5)                    @noisy
i (2, 3.5)                    @noisy
i (6, 3.5)                    @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (5.5, 0.5)                  @noisy
i (8, 3.5)                    @noisy
i (8, 3)                      @noisy
i (1, 6.5)                    @noisy
i (0, 8)                      @noisy
i (2, 5.5)                    @noisy
i (6.5, 1.5)                  @noisy
i (7.5, 0.5)                  @noisy
i (6, 5.5)                    @noisy
i (4, 5.5)                    @noisy
i (5.5, 2.5)                  @noisy
i (8, 5.5)                    @noisy
i (8, 5)                      @noisy
i (0, 1.5)                    @noisy
i (2, 7.5)                    @noisy
i (7.5, 2.5)                  @noisy
i (6, 7.5)                    @noisy
i (7, 6.5)                    @noisy
i (4, 7.5)                    @noisy
i (5.5, 4.5)                  @noisy
i (8, 7.5)                    @noisy
i (8, 7)                      @noisy
i (1, 1.5)                    @noisy
i (0, 3.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (1.5, 0.5)                  @noisy
i (6, 0.5)                    @noisy
i (7.5, 4.5)                  @noisy

--------         45
mxx (0, 0.5) (0, 0)           @noisy det490 det1402
mzz (0, 1.5) (0.5, 1.5)       @noisy det683 det1549
mxx (1, 1) (1, 1.5)           @noisy det1252 det1356
mxx (0, 2) (0, 2.5)           @noisy det862 det1310
mzz (0, 3.5) (0.5, 3.5)       @noisy det649 det683
mxx (1, 3) (1, 3.5)           @noisy det595 det628
mxx (0, 4) (0, 4.5)           @noisy det336 det703
mzz (0.5, 5.5) (0, 5.5)       @noisy det649 det820
mxx (1, 5) (1, 5.5)           @noisy det44 det1144
mxx (0, 6.5) (0, 6)           @noisy det280 det1318
mzz (0, 7.5) (0.5, 7.5)       @noisy det730 det820
mxx (1, 7.5) (1, 7)           @noisy det897 det1113
mzz (1, 0.5) (1.5, 0.5)       @noisy det237 det917
mxx (2, 0) (2, 0.5)           @noisy det910 det1116
mzz (1, 2.5) (1.5, 2.5)       @noisy det237 det852
mxx (2, 2) (2, 2.5)           @noisy det255 det748
mzz (1.5, 4.5) (1, 4.5)       @noisy det50 det852
mxx (2, 4.5) (2, 4)           @noisy det485 det638
mzz (1, 6.5) (1.5, 6.5)       @noisy det50 det434
mxx (2, 6.5) (2, 6)           @noisy det85 det1585
mzz (2, 1.5) (2.5, 1.5)       @noisy det121 det1440
mxx (3, 1.5) (3, 1)           @noisy det1084 det1149
mzz (2, 3.5) (2.5, 3.5)       @noisy det121 det697
mxx (3, 3.5) (3, 3)           @noisy det1560 det1575
mzz (2, 5.5) (2.5, 5.5)       @noisy det66 det697
mxx (3, 5) (3, 5.5)           @noisy det74 det1321
mzz (2.5, 7.5) (2, 7.5)       @noisy det66 det1082
mxx (3, 7.5) (3, 7)           @noisy det1344 det1555
mzz (3.5, 0.5) (3, 0.5)       @noisy det761 det1368
mxx (4, 0) (4, 0.5)           @noisy det36 det1358
mzz (3, 2.5) (3.5, 2.5)       @noisy det483 det761
mxx (4, 2) (4, 2.5)           @noisy det263 det532
mzz (3, 4.5) (3.5, 4.5)       @noisy det483 det1338
mxx (4, 4.5) (4, 4)           @noisy det308 det630
mzz (3.5, 6.5) (3, 6.5)       @noisy det1338 det1516
mxx (4, 6) (4, 6.5)           @noisy det20 det127
mzz (4, 1.5) (4.5, 1.5)       @noisy det436 det687
mxx (5, 1) (5, 1.5)           @noisy det71 det693
mzz (4.5, 3.5) (4, 3.5)       @noisy det687 det985
mxx (5, 3.5) (5, 3)           @noisy det555 det1348
mzz (4, 5.5) (4.5, 5.5)       @noisy det985 det1230
mxx (5, 5.5) (5, 5)           @noisy det350 det752
mzz (4, 7.5) (4.5, 7.5)       @noisy det723 det1230
mxx (5, 7) (5, 7.5)           @noisy det759 det955
mzz (5, 0.5) (5.5, 0.5)       @noisy det1080 det1094
mxx (6, 0) (6, 0.5)           @noisy det33 det668
mzz (5.5, 2.5) (5, 2.5)       @noisy det488 det1080
mxx (6, 2.5) (6, 2)           @noisy det215 det1123
mzz (5, 4.5) (5.5, 4.5)       @noisy det311 det488
mxx (6, 4) (6, 4.5)           @noisy det902 det1072
mzz (5, 6.5) (5.5, 6.5)       @noisy det311 det1541
mxx (6, 6.5) (6, 6)           @noisy det125 det1303
mzz (6, 1.5) (6.5, 1.5)       @noisy det399 det909
mxx (7, 1.5) (7, 1)           @noisy det355 det1175
mzz (6, 3.5) (6.5, 3.5)       @noisy det399 det1287
mxx (7, 3) (7, 3.5)           @noisy det686 det1086
mzz (6.5, 5.5) (6, 5.5)       @noisy det895 det1287
mxx (7, 5.5) (7, 5)           @noisy det876 det1551
mzz (6, 7.5) (6.5, 7.5)       @noisy det895 det905
mxx (7, 7.5) (7, 7)           @noisy det312 det722
mzz (7, 0.5) (7.5, 0.5)       @noisy det240 det519
mxx (8, 0.5) (8, 0)           @noisy det273 det1093
mzz (7.5, 2.5) (7, 2.5)       @noisy det240 det1515
mxx (8, 2.5) (8, 2)           @noisy det177 det916
mzz (7, 4.5) (7.5, 4.5)       @noisy det925 det1515
mxx (8, 4) (8, 4.5)           @noisy det573 det1112
mzz (7, 6.5) (7.5, 6.5)       @noisy det925 det1490
mxx (8, 6.5) (8, 6)           @noisy det266 det1491
mz (0.5, 0.5)                 @noisy det102 det510
mz (0.5, 2.5)                 @noisy det152 det1446
mz (0.5, 4.5)                 @noisy det198 det1121
mz (0.5, 6.5)                 @noisy det189 det701
mz (1.5, 1.5)                 @noisy det106 det1190
mz (1.5, 3.5)                 @noisy det135 det913
mz (1.5, 5.5)                 @noisy det141 det195
mz (1.5, 7.5)                 @noisy det197 det458
mz (2.5, 0.5)                 @noisy det178 det1365
mz (2.5, 2.5)                 @noisy det201 det251
mz (2.5, 4.5)                 @noisy det207 det1361
mz (2.5, 6.5)                 @noisy det186 det1158
mz (3.5, 1.5)                 @noisy det203 det619
mz (3.5, 3.5)                 @noisy det109 det1443
mz (3.5, 5.5)                 @noisy det208 det1142
mz (3.5, 7.5)                 @noisy det205 det1574
mz (4.5, 0.5)                 @noisy det159 det1100
mz (4.5, 2.5)                 @noisy det204 det501
mz (4.5, 4.5)                 @noisy det156 det739
mz (4.5, 6.5)                 @noisy det161 det376
mz (5.5, 1.5)                 @noisy det122 det1562
mz (5.5, 3.5)                 @noisy det194 det1533
mz (5.5, 5.5)                 @noisy det139 det665
mz (5.5, 7.5)                 @noisy det117 det887
mz (6.5, 0.5)                 @noisy det144 det1089
mz (6.5, 2.5)                 @noisy det145 det645
mz (6.5, 4.5)                 @noisy det206 det1408
mz (6.5, 6.5)                 @noisy det147 det264
mz (7.5, 1.5)                 @noisy det157 det335
mz (7.5, 3.5)                 @noisy det128 det932
mz (7.5, 5.5)                 @noisy det111 det1420
mz (7.5, 7.5)                 @noisy det72 det175
i (3.5, 0)                    @noisy
i (5.5, 6)                    @noisy
i (4.5, 8)                    @noisy
i (0, 5)                      @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (7.5, 6)                    @noisy
i (3.5, 2)                    @noisy
i (4.5, 1)                    @noisy
i (3, 6)                      @noisy
i (5.5, 8)                    @noisy
i (0, 7)                      @noisy
i (1.5, 4)                    @noisy
i (0.5, 6)                    @noisy
i (2.5, 3)                    @noisy
i (1, 8)                      @noisy
i (6.5, 3)                    @noisy
i (3.5, 4)                    @noisy
i (5.5, 1)                    @noisy
i (4.5, 3)                    @noisy
i (3, 8)                      @noisy
i (1.5, 6)                    @noisy
i (0.5, 8)                    @noisy
i (2.5, 5)                    @noisy
i (6.5, 5)                    @noisy
i (3.5, 6)                    @noisy
i (4.5, 5)                    @noisy
i (0.5, 1)                    @noisy
i (1.5, 8)                    @noisy
i (2.5, 7)                    @noisy
i (6.5, 7)                    @noisy
i (5, 0)                      @noisy
i (4.5, 7)                    @noisy
i (1.5, 1)                    @noisy
i (0.5, 3)                    @noisy
i (2.5, 0)                    @noisy
i (6, 1)                      @noisy
i (7, 0)                      @noisy
i (6.5, 0)                    @noisy
i (7.5, 8)                    @noisy
i (4.5, 0)                    @noisy
i (5, 2)                      @noisy
i (0.5, 5)                    @noisy
i (2.5, 2)                    @noisy
i (7, 2)                      @noisy
i (6.5, 2)                    @noisy
i (7.5, 1)                    @noisy
i (4.5, 2)                    @noisy
i (5, 4)                      @noisy
i (5.5, 3)                    @noisy
i (1, 0)                      @noisy
i (0.5, 7)                    @noisy
i (2.5, 4)                    @noisy
i (2, 8)                      @noisy
i (7, 4)                      @noisy
i (6.5, 4)                    @noisy
i (7.5, 3)                    @noisy
i (6, 8)                      @noisy
i (3, 0)                      @noisy
i (4.5, 4)                    @noisy
i (5, 6)                      @noisy
i (4, 8)                      @noisy
i (3.5, 8)                    @noisy
i (5.5, 5)                    @noisy
i (8, 8)                      @noisy
i (0.5, 0)                    @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (2.5, 6)                    @noisy
i (6.5, 6)                    @noisy
i (7.5, 5)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (3.5, 1)                    @noisy
i (8, 1.5)                    @noisy
i (8, 1)                      @noisy
i (5.5, 7)                    @noisy
i (0.5, 2)                    @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (1.5, 3)                    @noisy
i (6, 3)                      @noisy
i (6.5, 8)                    @noisy
i (7.5, 7)                    @noisy
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 0)                    @noisy
i (8, 3.5)                    @noisy
i (8, 3)                      @noisy
i (0.5, 4)                    @noisy
i (1, 6)                      @noisy
i (0, 8)                      @noisy
i (2, 5)                      @noisy
i (1.5, 5)                    @noisy
i (6.5, 1)                    @noisy
i (7.5, 0)                    @noisy
i (6, 5)                      @noisy
i (4, 5)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 2)                    @noisy
i (8, 5.5)                    @noisy
i (8, 5)                      @noisy
i (0, 1)                      @noisy
i (2, 7)                      @noisy
i (1.5, 7)                    @noisy
i (7.5, 2)                    @noisy
i (6, 7)                      @noisy
i (7, 6)                      @noisy
i (4, 7)                      @noisy
i (3.5, 7)                    @noisy
i (5.5, 4)                    @noisy
i (4.5, 6)                    @noisy
i (5, 8)                      @noisy
i (8, 7.5)                    @noisy
i (8, 7)                      @noisy
i (0, 3)                      @noisy
i (1.5, 0)                    @noisy
i (2.5, 8)                    @noisy
i (7.5, 4)                    @noisy
i (7, 8)                      @noisy

--------         46
mzz (1, 1.5) (0.5, 1.5)       @noisy det683 det1549
mxx (0, 1.5) (0, 1)           @noisy det1252 det1356
mzz (1, 3.5) (0.5, 3.5)       @noisy det649 det683
mxx (0, 3.5) (0, 3)           @noisy det595 det628
mzz (0.5, 5.5) (1, 5.5)       @noisy det649 det820
mxx (0, 5.5) (0, 5)           @noisy det44 det1144
mzz (1, 7.5) (0.5, 7.5)       @noisy det730 det820
mxx (0, 7) (0, 7.5)           @noisy det897 det1113
mzz (1.5, 0.5) (2, 0.5)       @noisy det237 det917
mxx (1, 0.5) (1, 0)           @noisy det910 det1116
mzz (1.5, 2.5) (2, 2.5)       @noisy det237 det852
mxx (1, 2) (1, 2.5)           @noisy det255 det748
mzz (1.5, 4.5) (2, 4.5)       @noisy det50 det852
mxx (1, 4) (1, 4.5)           @noisy det485 det638
mzz (1.5, 6.5) (2, 6.5)       @noisy det50 det434
mxx (1, 6.5) (1, 6)           @noisy det85 det1585
mzz (3, 1.5) (2.5, 1.5)       @noisy det121 det1440
mxx (2, 1) (2, 1.5)           @noisy det1084 det1149
mzz (2.5, 3.5) (3, 3.5)       @noisy det121 det697
mxx (2, 3.5) (2, 3)           @noisy det1560 det1575
mzz (2.5, 5.5) (3, 5.5)       @noisy det66 det697
mxx (2, 5.5) (2, 5)           @noisy det74 det1321
mzz (2.5, 7.5) (3, 7.5)       @noisy det66 det1082
mxx (2, 7) (2, 7.5)           @noisy det1344 det1555
mzz (3.5, 0.5) (4, 0.5)       @noisy det761 det1368
mxx (3, 0) (3, 0.5)           @noisy det36 det1358
mzz (3.5, 2.5) (4, 2.5)       @noisy det483 det761
mxx (3, 2.5) (3, 2)           @noisy det263 det532
mzz (4, 4.5) (3.5, 4.5)       @noisy det483 det1338
mxx (3, 4.5) (3, 4)           @noisy det308 det630
mzz (3.5, 6.5) (4, 6.5)       @noisy det1338 det1516
mxx (3, 6) (3, 6.5)           @noisy det20 det127
mzz (5, 1.5) (4.5, 1.5)       @noisy det436 det687
mxx (4, 1.5) (4, 1)           @noisy det71 det693
mzz (5, 3.5) (4.5, 3.5)       @noisy det687 det985
mxx (4, 3) (4, 3.5)           @noisy det555 det1348
mzz (5, 5.5) (4.5, 5.5)       @noisy det985 det1230
mxx (4, 5) (4, 5.5)           @noisy det350 det752
mzz (5, 7.5) (4.5, 7.5)       @noisy det723 det1230
mxx (4, 7) (4, 7.5)           @noisy det759 det955
mzz (5.5, 0.5) (6, 0.5)       @noisy det1080 det1094
mxx (5, 0) (5, 0.5)           @noisy det33 det668
mzz (5.5, 2.5) (6, 2.5)       @noisy det488 det1080
mxx (5, 2) (5, 2.5)           @noisy det215 det1123
mzz (5.5, 4.5) (6, 4.5)       @noisy det311 det488
mxx (5, 4.5) (5, 4)           @noisy det902 det1072
mzz (6, 6.5) (5.5, 6.5)       @noisy det311 det1541
mxx (5, 6) (5, 6.5)           @noisy det125 det1303
mzz (6.5, 1.5) (7, 1.5)       @noisy det399 det909
mxx (6, 1.5) (6, 1)           @noisy det355 det1175
mzz (6.5, 3.5) (7, 3.5)       @noisy det399 det1287
mxx (6, 3.5) (6, 3)           @noisy det686 det1086
mzz (6.5, 5.5) (7, 5.5)       @noisy det895 det1287
mxx (6, 5) (6, 5.5)           @noisy det876 det1551
mzz (6.5, 7.5) (7, 7.5)       @noisy det895 det905
mxx (6, 7.5) (6, 7)           @noisy det312 det722
mzz (7.5, 0.5) (8, 0.5)       @noisy det240 det519
mxx (7, 0.5) (7, 0)           @noisy det273 det1093
mxx (8, 1.5) (8, 1)           @noisy det892 det1632
mzz (7.5, 2.5) (8, 2.5)       @noisy det240 det1515
mxx (7, 2) (7, 2.5)           @noisy det177 det916
mxx (8, 3) (8, 3.5)           @noisy det884 det1519
mzz (7.5, 4.5) (8, 4.5)       @noisy det925 det1515
mxx (7, 4.5) (7, 4)           @noisy det573 det1112
mxx (8, 5) (8, 5.5)           @noisy det503 det1525
mzz (7.5, 6.5) (8, 6.5)       @noisy det925 det1490
mxx (7, 6.5) (7, 6)           @noisy det266 det1491
mxx (8, 7) (8, 7.5)           @noisy det81 det885
mzz (0.5, 0) (0, 0)           @noisy det510 det1549
mx (0.5, 1)                   @noisy det1116 det1252 det1356 det1402
mzz (0, 2) (0.5, 2)           @noisy det683 det1446
mx (0.5, 3)                   @noisy det255 det595 det628 det1310
mzz (0, 4) (0.5, 4)           @noisy det649 det1121
mx (0.5, 5)                   @noisy det44 det336 det485 det1144
mzz (0.5, 6) (0, 6)           @noisy det701 det820
mx (0.5, 7)                   @noisy det85 det897 det1113 det1318
mzz (0, 8) (0.5, 8)           @noisy det416 det730
mx (1.5, 0)                   @noisy det910 det1116
mzz (1, 1) (1.5, 1)           @noisy det237 det1190
mx (1.5, 2)                   @noisy det255 det748 det1084 det1356
mzz (1, 3) (1.5, 3)           @noisy det852 det913
mx (1.5, 4)                   @noisy det485 det628 det638 det1575
mzz (1.5, 5) (1, 5)           @noisy det50 det195
mx (1.5, 6)                   @noisy det44 det85 det1321 det1585
mzz (1, 7) (1.5, 7)           @noisy det434 det458
mx (1.5, 8)                   @noisy det897 det1344
mzz (2, 0) (2.5, 0)           @noisy det1365 det1440
mx (2.5, 1)                   @noisy det910 det1084 det1149 det1358
mzz (2.5, 2) (2, 2)           @noisy det121 det251
mx (2.5, 3)                   @noisy det263 det748 det1560 det1575
mzz (2, 4) (2.5, 4)           @noisy det697 det1361
mx (2.5, 5)                   @noisy det74 det308 det638 det1321
mzz (2, 6) (2.5, 6)           @noisy det66 det1158
mx (2.5, 7)                   @noisy det20 det1344 det1555 det1585
mzz (2.5, 8) (2, 8)           @noisy det1082 det1129
mx (3.5, 0)                   @noisy det36 det1358
mzz (3, 1) (3.5, 1)           @noisy det619 det761
mx (3.5, 2)                   @noisy det71 det263 det532 det1149
mzz (3, 3) (3.5, 3)           @noisy det483 det1443
mx (3.5, 4)                   @noisy det308 det555 det630 det1560
mzz (3.5, 5) (3, 5)           @noisy det1142 det1338
mx (3.5, 6)                   @noisy det20 det74 det127 det350
mzz (3, 7) (3.5, 7)           @noisy det1516 det1574
mx (3.5, 8)                   @noisy det955 det1555
mzz (4, 0) (4.5, 0)           @noisy det436 det1100
mx (4.5, 1)                   @noisy det33 det36 det71 det693
mzz (4.5, 2) (4, 2)           @noisy det501 det687
mx (4.5, 3)                   @noisy det215 det532 det555 det1348
mzz (4, 4) (4.5, 4)           @noisy det739 det985
mx (4.5, 5)                   @noisy det350 det630 det752 det1072
mzz (4, 6) (4.5, 6)           @noisy det376 det1230
mx (4.5, 7)                   @noisy det125 det127 det759 det955
mzz (4.5, 8) (4, 8)           @noisy det723 det1152
mx (5.5, 0)                   @noisy det33 det668
mzz (5.5, 1) (5, 1)           @noisy det1080 det1562
mx (5.5, 2)                   @noisy det215 det693 det1123 det1175
mzz (5, 3) (5.5, 3)           @noisy det488 det1533
mx (5.5, 4)                   @noisy det686 det902 det1072 det1348
mzz (5, 5) (5.5, 5)           @noisy det311 det665
mx (5.5, 6)                   @noisy det125 det752 det1303 det1551
mzz (5.5, 7) (5, 7)           @noisy det887 det1541
mx (5.5, 8)                   @noisy det722 det759
mzz (6.5, 0) (6, 0)           @noisy det909 det1089
mx (6.5, 1)                   @noisy det355 det668 det1093 det1175
mzz (6, 2) (6.5, 2)           @noisy det399 det645
mx (6.5, 3)                   @noisy det686 det916 det1086 det1123
mzz (6, 4) (6.5, 4)           @noisy det1287 det1408
mx (6.5, 5)                   @noisy det876 det902 det1112 det1551
mzz (6, 6) (6.5, 6)           @noisy det264 det895
mx (6.5, 7)                   @noisy det312 det722 det1303 det1491
mzz (6, 8) (6.5, 8)           @noisy det783 det905
mx (7.5, 0)                   @noisy det273 det1093
mzz (7, 1) (7.5, 1)           @noisy det240 det335
mx (7.5, 2)                   @noisy det177 det355 det916 det1632
mzz (7.5, 3) (7, 3)           @noisy det932 det1515
mx (7.5, 4)                   @noisy det573 det884 det1086 det1112
mzz (7, 5) (7.5, 5)           @noisy det925 det1420
mx (7.5, 6)                   @noisy det266 det876 det1491 det1525
mzz (7, 7) (7.5, 7)           @noisy det72 det1490
mx (7.5, 8)                   @noisy det312 det885
i (4.5, 2.5)                  @noisy
i (3.5, 3.5)                  @noisy
i (8, 0)                      @noisy
i (0, 2.5)                    @noisy
i (5.5, 3.5)                  @noisy
i (8, 6)                      @noisy
i (0.5, 4.5)                  @noisy
i (2.5, 4.5)                  @noisy
i (1.5, 5.5)                  @noisy
i (6.5, 4.5)                  @noisy
i (7.5, 3.5)                  @noisy
i (4.5, 4.5)                  @noisy
i (3.5, 5.5)                  @noisy
i (8, 2)                      @noisy
i (5.5, 5.5)                  @noisy
i (8, 8)                      @noisy
i (0.5, 0.5)                  @noisy
i (1.5, 1.5)                  @noisy
i (0, 4.5)                    @noisy
i (2.5, 0.5)                  @noisy
i (2.5, 6.5)                  @noisy
i (0.5, 6.5)                  @noisy
i (1, 8)                      @noisy
i (1.5, 7.5)                  @noisy
i (6.5, 0.5)                  @noisy
i (6.5, 6.5)                  @noisy
i (7.5, 5.5)                  @noisy
i (4.5, 0.5)                  @noisy
i (5.5, 1.5)                  @noisy
i (3, 8)                      @noisy
i (3.5, 1.5)                  @noisy
i (8, 4)                      @noisy
i (3.5, 7.5)                  @noisy
i (4.5, 6.5)                  @noisy
i (0, 0.5)                    @noisy
i (5.5, 7.5)                  @noisy
i (5, 8)                      @noisy
i (0.5, 2.5)                  @noisy
i (0, 6.5)                    @noisy
i (2.5, 2.5)                  @noisy
i (1.5, 3.5)                  @noisy
i (7, 8)                      @noisy
i (6.5, 2.5)                  @noisy
i (7.5, 1.5)                  @noisy
i (7.5, 7.5)                  @noisy

--------         47
mxx (0, 1) (0, 0.5)           @noisy det490 det1402
mxx (1, 1.5) (1, 2)           @noisy det1252 det1356
mx (0.5, 1.5)                 @noisy det352 det1356
mz (0, 1.5)                   @noisy det1446 det1549
mxx (0, 2.5) (0, 3)           @noisy det862 det1310
mxx (1, 3.5) (1, 4)           @noisy det595 det628
mx (0.5, 3.5)                 @noisy det461 det628
mz (0, 3.5)                   @noisy det683 det1121
mxx (0, 4.5) (0, 5)           @noisy det336 det703
mxx (1, 6) (1, 5.5)           @noisy det44 det1144
mx (0.5, 5.5)                 @noisy det44 det430
mz (0, 5.5)                   @noisy det649 det701
mxx (0, 7) (0, 6.5)           @noisy det280 det1318
mxx (1, 7.5) (1, 8)           @noisy det897 det1113
mx (0.5, 7.5)                 @noisy det357 det897
mz (0, 7.5)                   @noisy det416 det820
mxx (2, 0.5) (2, 1)           @noisy det910 det1116
mx (1.5, 0.5)                 @noisy det424 det910
mz (1, 0.5)                   @noisy det510 det917 det1190 det1549
mxx (2, 3) (2, 2.5)           @noisy det255 det748
mx (1.5, 2.5)                 @noisy det390 det748
mz (1, 2.5)                   @noisy det237 det683 det913 det1446
mxx (2, 4.5) (2, 5)           @noisy det485 det638
mx (1.5, 4.5)                 @noisy det463 det638
mz (1, 4.5)                   @noisy det195 det649 det852 det1121
mxx (2, 6.5) (2, 7)           @noisy det85 det1585
mx (1.5, 6.5)                 @noisy det440 det1585
mz (1, 6.5)                   @noisy det50 det458 det701 det820
mxx (3, 1.5) (3, 2)           @noisy det1084 det1149
mx (2.5, 1.5)                 @noisy det406 det1149
mz (2, 1.5)                   @noisy det237 det251 det1190 det1440
mxx (3, 3.5) (3, 4)           @noisy det1560 det1575
mx (2.5, 3.5)                 @noisy det441 det1560
mz (2, 3.5)                   @noisy det121 det852 det913 det1361
mxx (3, 5.5) (3, 6)           @noisy det74 det1321
mx (2.5, 5.5)                 @noisy det74 det450
mz (2, 5.5)                   @noisy det50 det195 det697 det1158
mxx (3, 7.5) (3, 8)           @noisy det1344 det1555
mx (2.5, 7.5)                 @noisy det449 det1555
mz (2, 7.5)                   @noisy det66 det434 det458 det1129
mxx (4, 0.5) (4, 1)           @noisy det36 det1358
mx (3.5, 0.5)                 @noisy det36 det446
mz (3, 0.5)                   @noisy det619 det1365 det1368 det1440
mxx (4, 2.5) (4, 3)           @noisy det263 det532
mx (3.5, 2.5)                 @noisy det467 det532
mz (3, 2.5)                   @noisy det121 det251 det761 det1443
mxx (4, 4.5) (4, 5)           @noisy det308 det630
mx (3.5, 4.5)                 @noisy det377 det630
mz (3, 4.5)                   @noisy det483 det697 det1142 det1361
mxx (4, 6.5) (4, 7)           @noisy det20 det127
mx (3.5, 6.5)                 @noisy det127 det411
mz (3, 6.5)                   @noisy det66 det1158 det1338 det1574
mxx (5, 1.5) (5, 2)           @noisy det71 det693
mx (4.5, 1.5)                 @noisy det452 det693
mz (4, 1.5)                   @noisy det436 det501 det619 det761
mxx (5, 3.5) (5, 4)           @noisy det555 det1348
mx (4.5, 3.5)                 @noisy det459 det1348
mz (4, 3.5)                   @noisy det483 det687 det739 det1443
mxx (5, 5.5) (5, 6)           @noisy det350 det752
mx (4.5, 5.5)                 @noisy det428 det752
mz (4, 5.5)                   @noisy det376 det985 det1142 det1338
mxx (5, 7.5) (5, 8)           @noisy det759 det955
mx (4.5, 7.5)                 @noisy det353 det759
mz (4, 7.5)                   @noisy det1152 det1230 det1516 det1574
mxx (6, 1) (6, 0.5)           @noisy det33 det668
mx (5.5, 0.5)                 @noisy det455 det668
mz (5, 0.5)                   @noisy det436 det1094 det1100 det1562
mxx (6, 2.5) (6, 3)           @noisy det215 det1123
mx (5.5, 2.5)                 @noisy det386 det1123
mz (5, 2.5)                   @noisy det501 det687 det1080 det1533
mxx (6, 4.5) (6, 5)           @noisy det902 det1072
mx (5.5, 4.5)                 @noisy det396 det902
mz (5, 4.5)                   @noisy det488 det665 det739 det985
mxx (6, 6.5) (6, 7)           @noisy det125 det1303
mx (5.5, 6.5)                 @noisy det439 det1303
mz (5, 6.5)                   @noisy det311 det376 det887 det1230
mxx (7, 1.5) (7, 2)           @noisy det355 det1175
mx (6.5, 1.5)                 @noisy det355 det435
mz (6, 1.5)                   @noisy det645 det909 det1080 det1562
mxx (7, 4) (7, 3.5)           @noisy det686 det1086
mx (6.5, 3.5)                 @noisy det470 det1086
mz (6, 3.5)                   @noisy det399 det488 det1408 det1533
mxx (7, 5.5) (7, 6)           @noisy det876 det1551
mx (6.5, 5.5)                 @noisy det457 det876
mz (6, 5.5)                   @noisy det264 det311 det665 det1287
mxx (7, 7.5) (7, 8)           @noisy det312 det722
mx (6.5, 7.5)                 @noisy det312 det425
mz (6, 7.5)                   @noisy det783 det887 det895 det1541
mxx (8, 0.5) (8, 1)           @noisy det273 det1093
mx (7.5, 0.5)                 @noisy det273 det375
mz (7, 0.5)                   @noisy det335 det519 det909 det1089
mz (8, 1.5)                   @noisy det240 det335
mxx (8, 2.5) (8, 3)           @noisy det177 det916
mx (7.5, 2.5)                 @noisy det177 det448
mz (7, 2.5)                   @noisy det240 det399 det645 det932
mz (8, 3.5)                   @noisy det932 det1515
mxx (8, 4.5) (8, 5)           @noisy det573 det1112
mx (7.5, 4.5)                 @noisy det366 det573
mz (7, 4.5)                   @noisy det1287 det1408 det1420 det1515
mz (8, 5.5)                   @noisy det925 det1420
mxx (8, 7) (8, 6.5)           @noisy det266 det1491
mx (7.5, 6.5)                 @noisy det266 det383
mz (7, 6.5)                   @noisy det72 det264 det895 det925
mz (8, 7.5)                   @noisy det72 det1490
mxx (0.5, 0.5) (0.5, 0)       @noisy det490 det1116
mzz (1, 1) (0.5, 1)           @noisy det510 det1549
mxx (0.5, 2.5) (0.5, 2)       @noisy det255 det862
mzz (1, 3) (0.5, 3)           @noisy det683 det1446
mxx (0.5, 4.5) (0.5, 4)       @noisy det485 det703
mzz (0.5, 5) (1, 5)           @noisy det649 det1121
mxx (0.5, 6.5) (0.5, 6)       @noisy det85 det280
mzz (1, 7) (0.5, 7)           @noisy det701 det820
mzz (1.5, 0) (2, 0)           @noisy det70 det917
mxx (1.5, 1.5) (1.5, 1)       @noisy det1084 det1252
mzz (1.5, 2) (2, 2)           @noisy det237 det1190
mxx (1.5, 3.5) (1.5, 3)       @noisy det595 det1575
mzz (1.5, 4) (2, 4)           @noisy det852 det913
mxx (1.5, 5) (1.5, 5.5)       @noisy det1144 det1321
mzz (1.5, 6) (2, 6)           @noisy det50 det195
mxx (1.5, 7.5) (1.5, 7)       @noisy det1113 det1344
mzz (1.5, 8) (2, 8)           @noisy det434 det458
mxx (2.5, 0.5) (2.5, 0)       @noisy det1116 det1358
mzz (3, 1) (2.5, 1)           @noisy det1365 det1440
mxx (2.5, 2) (2.5, 2.5)       @noisy det255 det263
mzz (2.5, 3) (3, 3)           @noisy det121 det251
mxx (2.5, 4) (2.5, 4.5)       @noisy det308 det485
mzz (2.5, 5) (3, 5)           @noisy det697 det1361
mxx (2.5, 6.5) (2.5, 6)       @noisy det20 det85
mzz (2.5, 7) (3, 7)           @noisy det66 det1158
mzz (3.5, 0) (4, 0)           @noisy det1368 det1567
mxx (3.5, 1) (3.5, 1.5)       @noisy det71 det1084
mzz (3.5, 2) (4, 2)           @noisy det619 det761
mxx (3.5, 3) (3.5, 3.5)       @noisy det555 det1575
mzz (4, 4) (3.5, 4)           @noisy det483 det1443
mxx (3.5, 5) (3.5, 5.5)       @noisy det350 det1321
mzz (3.5, 6) (4, 6)           @noisy det1142 det1338
mxx (3.5, 7) (3.5, 7.5)       @noisy det955 det1344
mzz (3.5, 8) (4, 8)           @noisy det1516 det1574
mxx (4.5, 0.5) (4.5, 0)       @noisy det33 det1358
mzz (5, 1) (4.5, 1)           @noisy det436 det1100
mxx (4.5, 2) (4.5, 2.5)       @noisy det215 det263
mzz (5, 3) (4.5, 3)           @noisy det501 det687
mxx (4.5, 4.5) (4.5, 4)       @noisy det308 det1072
mzz (5, 5) (4.5, 5)           @noisy det739 det985
mxx (4.5, 6.5) (4.5, 6)       @noisy det20 det125
mzz (5, 7) (4.5, 7)           @noisy det376 det1230
mzz (5.5, 0) (6, 0)           @noisy det767 det1094
mxx (5.5, 1) (5.5, 1.5)       @noisy det71 det1175
mzz (5.5, 2) (6, 2)           @noisy det1080 det1562
mxx (5.5, 3) (5.5, 3.5)       @noisy det555 det686
mzz (5.5, 4) (6, 4)           @noisy det488 det1533
mxx (5.5, 5.5) (5.5, 5)       @noisy det350 det1551
mzz (6, 6) (5.5, 6)           @noisy det311 det665
mxx (5.5, 7) (5.5, 7.5)       @noisy det722 det955
mzz (5.5, 8) (6, 8)           @noisy det887 det1541
mxx (6.5, 0) (6.5, 0.5)       @noisy det33 det1093
mzz (6.5, 1) (7, 1)           @noisy det909 det1089
mxx (6.5, 2.5) (6.5, 2)       @noisy det215 det916
mzz (6.5, 3) (7, 3)           @noisy det399 det645
mxx (6.5, 4.5) (6.5, 4)       @noisy det1072 det1112
mzz (6.5, 5) (7, 5)           @noisy det1287 det1408
mxx (6.5, 6) (6.5, 6.5)       @noisy det125 det1491
mzz (6.5, 7) (7, 7)           @noisy det264 det895
mzz (7.5, 0) (8, 0)           @noisy det519 det750
mxx (7.5, 1.5) (7.5, 1)       @noisy det1175 det1632
mzz (7.5, 2) (8, 2)           @noisy det240 det335
mxx (7.5, 3) (7.5, 3.5)       @noisy det686 det884
mzz (7.5, 4) (8, 4)           @noisy det932 det1515
mxx (7.5, 5) (7.5, 5.5)       @noisy det1525 det1551
mzz (7.5, 6) (8, 6)           @noisy det925 det1420
mxx (7.5, 7.5) (7.5, 7)       @noisy det722 det885
mzz (7.5, 8) (8, 8)           @noisy det72 det1490
i (0, 4)                      @noisy
i (0, 0)                      @noisy
i (7, 0)                      @noisy
i (3, 0)                      @noisy
i (4.5, 8)                    @noisy
i (0, 6)                      @noisy
i (0, 2)                      @noisy
i (0.5, 8)                    @noisy
i (5, 0)                      @noisy
i (1, 0)                      @noisy
i (2.5, 8)                    @noisy
i (0, 8)                      @noisy
i (6.5, 8)                    @noisy

--------         48
mz (0, 0.5)                   @noisy det510 det1549
mxx (0, 1.5) (0, 2)           @noisy det695 det1252
mx (0.5, 1.5)                 @noisy det352 det695
mz (1, 1.5)                   @noisy det237 det510 det683 det1190
mz (0, 2.5)                   @noisy det683 det1446
mxx (0, 3.5) (0, 4)           @noisy det293 det595
mx (0.5, 3.5)                 @noisy det293 det461
mz (1, 3.5)                   @noisy det649 det852 det913 det1446
mz (0, 4.5)                   @noisy det649 det1121
mxx (0, 5.5) (0, 6)           @noisy det740 det1144
mx (0.5, 5.5)                 @noisy det430 det740
mz (1, 5.5)                   @noisy det50 det195 det820 det1121
mz (0, 6.5)                   @noisy det701 det820
mxx (0, 7.5) (0, 8)           @noisy det899 det1113
mx (0.5, 7.5)                 @noisy det357 det899
mz (1, 7.5)                   @noisy det434 det458 det701 det730
mxx (1, 0.5) (1, 1)           @noisy det1069 det1116
mx (1.5, 0.5)                 @noisy det424 det1069
mz (2, 0.5)                   @noisy det70 det237 det1365 det1440
mxx (1, 2.5) (1, 3)           @noisy det255 det1544
mx (1.5, 2.5)                 @noisy det390 det1544
mz (2, 2.5)                   @noisy det121 det251 det852 det1190
mxx (1, 4.5) (1, 5)           @noisy det485 det1132
mx (1.5, 4.5)                 @noisy det463 det1132
mz (2, 4.5)                   @noisy det50 det697 det913 det1361
mxx (1, 6.5) (1, 7)           @noisy det85 det1306
mx (1.5, 6.5)                 @noisy det440 det1306
mz (2, 6.5)                   @noisy det66 det195 det434 det1158
mxx (2, 1.5) (2, 2)           @noisy det1084 det1209
mx (2.5, 1.5)                 @noisy det406 det1209
mz (3, 1.5)                   @noisy det121 det619 det761 det1365
mxx (2, 3.5) (2, 4)           @noisy det933 det1575
mx (2.5, 3.5)                 @noisy det441 det933
mz (3, 3.5)                   @noisy det251 det483 det697 det1443
mxx (2, 5.5) (2, 6)           @noisy det346 det1321
mx (2.5, 5.5)                 @noisy det346 det450
mz (3, 5.5)                   @noisy det66 det1142 det1338 det1361
mxx (2, 7.5) (2, 8)           @noisy det656 det1344
mx (2.5, 7.5)                 @noisy det449 det656
mz (3, 7.5)                   @noisy det1082 det1158 det1516 det1574
mxx (3, 1) (3, 0.5)           @noisy det184 det1358
mx (3.5, 0.5)                 @noisy det184 det446
mz (4, 0.5)                   @noisy det436 det761 det1100 det1567
mxx (3, 2.5) (3, 3)           @noisy det249 det263
mx (3.5, 2.5)                 @noisy det249 det467
mz (4, 2.5)                   @noisy det483 det501 det619 det687
mxx (3, 4.5) (3, 5)           @noisy det308 det708
mx (3.5, 4.5)                 @noisy det377 det708
mz (4, 4.5)                   @noisy det739 det985 det1338 det1443
mxx (3, 7) (3, 6.5)           @noisy det20 det1133
mx (3.5, 6.5)                 @noisy det411 det1133
mz (4, 6.5)                   @noisy det376 det1142 det1230 det1516
mxx (4, 1.5) (4, 2)           @noisy det71 det1582
mx (4.5, 1.5)                 @noisy det452 det1582
mz (5, 1.5)                   @noisy det687 det1080 det1100 det1562
mxx (4, 4) (4, 3.5)           @noisy det555 det1457
mx (4.5, 3.5)                 @noisy det459 det1457
mz (5, 3.5)                   @noisy det488 det501 det985 det1533
mxx (4, 5.5) (4, 6)           @noisy det350 det562
mx (4.5, 5.5)                 @noisy det428 det562
mz (5, 5.5)                   @noisy det311 det665 det739 det1230
mxx (4, 7.5) (4, 8)           @noisy det955 det1237
mx (4.5, 7.5)                 @noisy det353 det1237
mz (5, 7.5)                   @noisy det376 det723 det887 det1541
mxx (5, 0.5) (5, 1)           @noisy det33 det1539
mx (5.5, 0.5)                 @noisy det455 det1539
mz (6, 0.5)                   @noisy det767 det909 det1080 det1089
mxx (5, 3) (5, 2.5)           @noisy det215 det1117
mx (5.5, 2.5)                 @noisy det386 det1117
mz (6, 2.5)                   @noisy det399 det488 det645 det1562
mxx (5, 4.5) (5, 5)           @noisy det315 det1072
mx (5.5, 4.5)                 @noisy det315 det396
mz (6, 4.5)                   @noisy det311 det1287 det1408 det1533
mxx (5, 6.5) (5, 7)           @noisy det125 det1589
mx (5.5, 6.5)                 @noisy det439 det1589
mz (6, 6.5)                   @noisy det264 det665 det895 det1541
mxx (6, 1.5) (6, 2)           @noisy det934 det1175
mx (6.5, 1.5)                 @noisy det435 det934
mz (7, 1.5)                   @noisy det240 det335 det399 det1089
mxx (6, 3.5) (6, 4)           @noisy det242 det686
mx (6.5, 3.5)                 @noisy det242 det470
mz (7, 3.5)                   @noisy det645 det932 det1287 det1515
mxx (6, 6) (6, 5.5)           @noisy det62 det1551
mx (6.5, 5.5)                 @noisy det62 det457
mz (7, 5.5)                   @noisy det895 det925 det1408 det1420
mxx (6, 7.5) (6, 8)           @noisy det551 det722
mx (6.5, 7.5)                 @noisy det425 det551
mz (7, 7.5)                   @noisy det72 det264 det905 det1490
mxx (7, 0.5) (7, 1)           @noisy det1 det1093
mx (7.5, 0.5)                 @noisy det1 det375
mz (8, 0.5)                   @noisy det240 det750
mxx (8, 2) (8, 1.5)           @noisy det591 det1632
mxx (7, 2.5) (7, 3)           @noisy det19 det916
mx (7.5, 2.5)                 @noisy det19 det448
mz (8, 2.5)                   @noisy det335 det1515
mxx (8, 3.5) (8, 4)           @noisy det884 det1163
mxx (7, 4.5) (7, 5)           @noisy det773 det1112
mx (7.5, 4.5)                 @noisy det366 det773
mz (8, 4.5)                   @noisy det925 det932
mxx (8, 5.5) (8, 6)           @noisy det632 det1525
mxx (7, 6.5) (7, 7)           @noisy det692 det1491
mx (7.5, 6.5)                 @noisy det383 det692
mz (8, 6.5)                   @noisy det1420 det1490
mxx (8, 7.5) (8, 8)           @noisy det885 det1639
mxx (0.5, 0.5) (0.5, 1)       @noisy det490 det1116
mzz (1, 0) (0.5, 0)           @noisy det510 det1549
mxx (0.5, 2.5) (0.5, 3)       @noisy det255 det862
mzz (1, 2) (0.5, 2)           @noisy det683 det1446
mxx (0.5, 5) (0.5, 4.5)       @noisy det485 det703
mzz (1, 4) (0.5, 4)           @noisy det649 det1121
mxx (0.5, 6.5) (0.5, 7)       @noisy det85 det280
mzz (0.5, 6) (1, 6)           @noisy det701 det820
mzz (1, 8) (0.5, 8)           @noisy det416 det730
mxx (1.5, 1.5) (1.5, 2)       @noisy det1084 det1252
mzz (1.5, 1) (2, 1)           @noisy det237 det1190
mxx (1.5, 4) (1.5, 3.5)       @noisy det595 det1575
mzz (2, 3) (1.5, 3)           @noisy det852 det913
mxx (1.5, 5.5) (1.5, 6)       @noisy det1144 det1321
mzz (1.5, 5) (2, 5)           @noisy det50 det195
mxx (1.5, 7.5) (1.5, 8)       @noisy det1113 det1344
mzz (1.5, 7) (2, 7)           @noisy det434 det458
mxx (2.5, 0.5) (2.5, 1)       @noisy det1116 det1358
mzz (2.5, 0) (3, 0)           @noisy det1365 det1440
mxx (2.5, 2.5) (2.5, 3)       @noisy det255 det263
mzz (2.5, 2) (3, 2)           @noisy det121 det251
mxx (2.5, 4.5) (2.5, 5)       @noisy det308 det485
mzz (2.5, 4) (3, 4)           @noisy det697 det1361
mxx (2.5, 7) (2.5, 6.5)       @noisy det20 det85
mzz (3, 6) (2.5, 6)           @noisy det66 det1158
mzz (2.5, 8) (3, 8)           @noisy det1082 det1129
mxx (3.5, 1.5) (3.5, 2)       @noisy det71 det1084
mzz (3.5, 1) (4, 1)           @noisy det619 det761
mxx (3.5, 3.5) (3.5, 4)       @noisy det555 det1575
mzz (3.5, 3) (4, 3)           @noisy det483 det1443
mxx (3.5, 5.5) (3.5, 6)       @noisy det350 det1321
mzz (3.5, 5) (4, 5)           @noisy det1142 det1338
mxx (3.5, 7.5) (3.5, 8)       @noisy det955 det1344
mzz (3.5, 7) (4, 7)           @noisy det1516 det1574
mxx (4.5, 0.5) (4.5, 1)       @noisy det33 det1358
mzz (5, 0) (4.5, 0)           @noisy det436 det1100
mxx (4.5, 2.5) (4.5, 3)       @noisy det215 det263
mzz (4.5, 2) (5, 2)           @noisy det501 det687
mxx (4.5, 4.5) (4.5, 5)       @noisy det308 det1072
mzz (5, 4) (4.5, 4)           @noisy det739 det985
mxx (4.5, 6.5) (4.5, 7)       @noisy det20 det125
mzz (5, 6) (4.5, 6)           @noisy det376 det1230
mzz (4.5, 8) (5, 8)           @noisy det723 det1152
mxx (5.5, 1.5) (5.5, 2)       @noisy det71 det1175
mzz (5.5, 1) (6, 1)           @noisy det1080 det1562
mxx (5.5, 3.5) (5.5, 4)       @noisy det555 det686
mzz (5.5, 3) (6, 3)           @noisy det488 det1533
mxx (5.5, 5.5) (5.5, 6)       @noisy det350 det1551
mzz (5.5, 5) (6, 5)           @noisy det311 det665
mxx (5.5, 7.5) (5.5, 8)       @noisy det722 det955
mzz (5.5, 7) (6, 7)           @noisy det887 det1541
mxx (6.5, 0.5) (6.5, 1)       @noisy det33 det1093
mzz (6.5, 0) (7, 0)           @noisy det909 det1089
mxx (6.5, 2.5) (6.5, 3)       @noisy det215 det916
mzz (6.5, 2) (7, 2)           @noisy det399 det645
mxx (6.5, 5) (6.5, 4.5)       @noisy det1072 det1112
mzz (7, 4) (6.5, 4)           @noisy det1287 det1408
mxx (6.5, 6.5) (6.5, 7)       @noisy det125 det1491
mzz (6.5, 6) (7, 6)           @noisy det264 det895
mzz (6.5, 8) (7, 8)           @noisy det783 det905
mxx (7.5, 2) (7.5, 1.5)       @noisy det1175 det1632
mzz (7.5, 1) (8, 1)           @noisy det240 det335
mxx (7.5, 3.5) (7.5, 4)       @noisy det686 det884
mzz (7.5, 3) (8, 3)           @noisy det932 det1515
mxx (7.5, 5.5) (7.5, 6)       @noisy det1525 det1551
mzz (7.5, 5) (8, 5)           @noisy det925 det1420
mxx (7.5, 8) (7.5, 7.5)       @noisy det722 det885
mzz (8, 7) (7.5, 7)           @noisy det72 det1490
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (4, 0)                      @noisy
i (7.5, 0)                    @noisy
i (0, 0)                      @noisy
i (3.5, 0)                    @noisy
i (0, 3)                      @noisy
i (2, 0)                      @noisy
i (8, 0)                      @noisy
i (5.5, 0)                    @noisy
i (1.5, 0)                    @noisy
i (0, 5)                      @noisy
i (6, 0)                      @noisy

--------         49
mzz (0, 1) (0.5, 1)           @noisy det510 det1549
mz (0.5, 0.5)                 @noisy det646 det1549
mx (0.5, 0)                   @noisy det1116 det1479
mzz (0, 3) (0.5, 3)           @noisy det683 det1446
mz (0.5, 2.5)                 @noisy det559 det683
mx (0.5, 2)                   @noisy det255 det695 det908 det1252
mzz (0.5, 5) (0, 5)           @noisy det649 det1121
mz (0.5, 4.5)                 @noisy det594 det649
mx (0.5, 4)                   @noisy det293 det485 det595 det1604
mzz (0, 7) (0.5, 7)           @noisy det701 det820
mz (0.5, 6.5)                 @noisy det636 det820
mx (0.5, 6)                   @noisy det85 det740 det946 det1144
mx (0.5, 8)                   @noisy det899 det1113
mzz (1, 0) (1.5, 0)           @noisy det70 det917
mzz (1, 2) (1.5, 2)           @noisy det237 det1190
mz (1.5, 1.5)                 @noisy det237 det647
mx (1.5, 1)                   @noisy det695 det1069 det1084 det1116
mzz (1.5, 4) (1, 4)           @noisy det852 det913
mz (1.5, 3.5)                 @noisy det641 det852
mx (1.5, 3)                   @noisy det255 det293 det1544 det1575
mzz (1, 6) (1.5, 6)           @noisy det50 det195
mz (1.5, 5.5)                 @noisy det50 det643
mx (1.5, 5)                   @noisy det485 det740 det1132 det1321
mzz (1, 8) (1.5, 8)           @noisy det434 det458
mz (1.5, 7.5)                 @noisy det434 det639
mx (1.5, 7)                   @noisy det85 det899 det1306 det1344
mzz (2, 1) (2.5, 1)           @noisy det1365 det1440
mz (2.5, 0.5)                 @noisy det584 det1440
mx (2.5, 0)                   @noisy det1069 det1358
mzz (2, 3) (2.5, 3)           @noisy det121 det251
mz (2.5, 2.5)                 @noisy det121 det640
mx (2.5, 2)                   @noisy det263 det1084 det1209 det1544
mzz (2, 5) (2.5, 5)           @noisy det697 det1361
mz (2.5, 4.5)                 @noisy det603 det697
mx (2.5, 4)                   @noisy det308 det933 det1132 det1575
mzz (2.5, 7) (2, 7)           @noisy det66 det1158
mz (2.5, 6.5)                 @noisy det66 det589
mx (2.5, 6)                   @noisy det20 det346 det1306 det1321
mx (2.5, 8)                   @noisy det656 det1344
mzz (3.5, 0) (3, 0)           @noisy det1368 det1567
mzz (3, 2) (3.5, 2)           @noisy det619 det761
mz (3.5, 1.5)                 @noisy det597 det761
mx (3.5, 1)                   @noisy det71 det184 det1209 det1358
mzz (3, 4) (3.5, 4)           @noisy det483 det1443
mz (3.5, 3.5)                 @noisy det483 det648
mx (3.5, 3)                   @noisy det249 det263 det555 det933
mzz (3.5, 6) (3, 6)           @noisy det1142 det1338
mz (3.5, 5.5)                 @noisy det607 det1338
mx (3.5, 5)                   @noisy det308 det346 det350 det708
mzz (3, 8) (3.5, 8)           @noisy det1516 det1574
mz (3.5, 7.5)                 @noisy det600 det1516
mx (3.5, 7)                   @noisy det20 det656 det955 det1133
mzz (4, 1) (4.5, 1)           @noisy det436 det1100
mz (4.5, 0.5)                 @noisy det436 det622
mx (4.5, 0)                   @noisy det33 det184
mzz (4.5, 3) (4, 3)           @noisy det501 det687
mz (4.5, 2.5)                 @noisy det599 det687
mx (4.5, 2)                   @noisy det71 det215 det249 det1582
mzz (4, 5) (4.5, 5)           @noisy det739 det985
mz (4.5, 4.5)                 @noisy det564 det985
mx (4.5, 4)                   @noisy det555 det708 det1072 det1457
mzz (4, 7) (4.5, 7)           @noisy det376 det1230
mz (4.5, 6.5)                 @noisy det624 det1230
mx (4.5, 6)                   @noisy det125 det350 det562 det1133
mx (4.5, 8)                   @noisy det955 det1237
mzz (5, 0) (5.5, 0)           @noisy det767 det1094
mzz (5.5, 2) (5, 2)           @noisy det1080 det1562
mz (5.5, 1.5)                 @noisy det631 det1080
mx (5.5, 1)                   @noisy det33 det1175 det1539 det1582
mzz (5, 4) (5.5, 4)           @noisy det488 det1533
mz (5.5, 3.5)                 @noisy det488 det590
mx (5.5, 3)                   @noisy det215 det686 det1117 det1457
mzz (5, 6) (5.5, 6)           @noisy det311 det665
mz (5.5, 5.5)                 @noisy det311 det642
mx (5.5, 5)                   @noisy det315 det562 det1072 det1551
mzz (5.5, 8) (5, 8)           @noisy det887 det1541
mz (5.5, 7.5)                 @noisy det627 det1541
mx (5.5, 7)                   @noisy det125 det722 det1237 det1589
mzz (6, 1) (6.5, 1)           @noisy det909 det1089
mz (6.5, 0.5)                 @noisy det550 det909
mx (6.5, 0)                   @noisy det1093 det1539
mzz (6, 3) (6.5, 3)           @noisy det399 det645
mz (6.5, 2.5)                 @noisy det399 det553
mx (6.5, 2)                   @noisy det916 det934 det1117 det1175
mzz (6.5, 5) (6, 5)           @noisy det1287 det1408
mz (6.5, 4.5)                 @noisy det644 det1287
mx (6.5, 4)                   @noisy det242 det315 det686 det1112
mzz (6, 7) (6.5, 7)           @noisy det264 det895
mz (6.5, 6.5)                 @noisy det605 det895
mx (6.5, 6)                   @noisy det62 det1491 det1551 det1589
mx (6.5, 8)                   @noisy det551 det722
mzz (7, 0) (7.5, 0)           @noisy det519 det750
mzz (7.5, 2) (7, 2)           @noisy det240 det335
mz (7.5, 1.5)                 @noisy det240 det566
mx (7.5, 1)                   @noisy det1 det934 det1093 det1632
mzz (7, 4) (7.5, 4)           @noisy det932 det1515
mz (7.5, 3.5)                 @noisy det633 det1515
mx (7.5, 3)                   @noisy det19 det242 det884 det916
mzz (7, 6) (7.5, 6)           @noisy det925 det1420
mz (7.5, 5.5)                 @noisy det616 det925
mx (7.5, 5)                   @noisy det62 det773 det1112 det1525
mzz (7.5, 8) (7, 8)           @noisy det72 det1490
mz (7.5, 7.5)                 @noisy det587 det1490
mx (7.5, 7)                   @noisy det551 det692 det885 det1491
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (3.5, 0.5)                  @noisy
i (5, 1)                      @noisy
i (5, 1.5)                    @noisy
i (5.5, 6.5)                  @noisy
i (8, 0.5)                    @noisy
i (8, 0)                      @noisy
i (0, 5.5)                    @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1.5, 2.5)                  @noisy
i (2.5, 1.5)                  @noisy
i (6, 2.5)                    @noisy
i (6, 2)                      @noisy
i (7, 1.5)                    @noisy
i (7, 1)                      @noisy
i (7.5, 6.5)                  @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3.5, 2.5)                  @noisy
i (4.5, 1.5)                  @noisy
i (3, 6.5)                    @noisy
i (5, 3.5)                    @noisy
i (5, 3)                      @noisy
i (8, 2)                      @noisy
i (8, 2.5)                    @noisy
i (0, 7.5)                    @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (1.5, 4.5)                  @noisy
i (2.5, 3.5)                  @noisy
i (6, 4.5)                    @noisy
i (6, 4)                      @noisy
i (7, 3.5)                    @noisy
i (7, 3)                      @noisy
i (6.5, 3.5)                  @noisy
i (3.5, 4.5)                  @noisy
i (4.5, 3.5)                  @noisy
i (5, 5.5)                    @noisy
i (5, 5)                      @noisy
i (8, 4)                      @noisy
i (8, 4.5)                    @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (1.5, 6.5)                  @noisy
i (2.5, 5.5)                  @noisy
i (6, 6)                      @noisy
i (6, 6.5)                    @noisy
i (7, 5)                      @noisy
i (7, 5.5)                    @noisy
i (6.5, 5.5)                  @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (3.5, 6.5)                  @noisy
i (4.5, 5.5)                  @noisy
i (5, 7.5)                    @noisy
i (5, 7)                      @noisy
i (0, 2)                      @noisy
i (0, 2.5)                    @noisy
i (0.5, 1.5)                  @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (2.5, 7.5)                  @noisy
i (7, 7.5)                    @noisy
i (7, 7)                      @noisy
i (6.5, 7.5)                  @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (4.5, 7.5)                  @noisy
i (0.5, 3.5)                  @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (6, 1.5)                    @noisy
i (7, 0.5)                    @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (4, 4.5)                    @noisy
i (4, 4)                      @noisy
i (5, 2.5)                    @noisy
i (0.5, 5.5)                  @noisy
i (1, 7.5)                    @noisy
i (1, 7)                      @noisy
i (2, 6.5)                    @noisy
i (2, 6)                      @noisy
i (7, 2.5)                    @noisy
i (3, 7.5)                    @noisy
i (3, 7)                      @noisy
i (4, 6.5)                    @noisy
i (4, 6)                      @noisy
i (5, 4.5)                    @noisy
i (8, 6)                      @noisy
i (8, 6.5)                    @noisy
i (1, 0.5)                    @noisy
i (0.5, 7.5)                  @noisy
i (2, 8)                      @noisy
i (7, 4.5)                    @noisy
i (6, 8)                      @noisy
i (3, 0.5)                    @noisy
i (5, 6.5)                    @noisy
i (4, 8)                      @noisy
i (8, 8)                      @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (0, 4.5)                    @noisy
i (2, 1.5)                    @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (6, 0)                      @noisy
i (8, 1.5)                    @noisy
i (8, 1)                      @noisy
i (1, 4.5)                    @noisy
i (0, 6)                      @noisy
i (0, 6.5)                    @noisy
i (2, 3.5)                    @noisy
i (6, 3.5)                    @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (5.5, 0.5)                  @noisy
i (8, 3.5)                    @noisy
i (8, 3)                      @noisy
i (1, 6.5)                    @noisy
i (0, 8)                      @noisy
i (2, 5.5)                    @noisy
i (6.5, 1.5)                  @noisy
i (7.5, 0.5)                  @noisy
i (6, 5.5)                    @noisy
i (4, 5.5)                    @noisy
i (5.5, 2.5)                  @noisy
i (8, 5.5)                    @noisy
i (8, 5)                      @noisy
i (0, 1.5)                    @noisy
i (2, 7.5)                    @noisy
i (7.5, 2.5)                  @noisy
i (6, 7.5)                    @noisy
i (7, 6.5)                    @noisy
i (4, 7.5)                    @noisy
i (5.5, 4.5)                  @noisy
i (8, 7.5)                    @noisy
i (8, 7)                      @noisy
i (1, 1.5)                    @noisy
i (0, 3.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (1.5, 0.5)                  @noisy
i (6, 0.5)                    @noisy
i (7.5, 4.5)                  @noisy

--------         50
mxx (0, 0.5) (0, 0)           @noisy det490 det1479
mzz (0, 1.5) (0.5, 1.5)       @noisy det510 det1446
mxx (1, 1) (1, 1.5)           @noisy det695 det1252
mxx (0, 2) (0, 2.5)           @noisy det862 det908
mzz (0, 3.5) (0.5, 3.5)       @noisy det1121 det1446
mxx (1, 3) (1, 3.5)           @noisy det293 det595
mxx (0, 4) (0, 4.5)           @noisy det703 det1604
mzz (0.5, 5.5) (0, 5.5)       @noisy det701 det1121
mxx (1, 5) (1, 5.5)           @noisy det740 det1144
mxx (0, 6.5) (0, 6)           @noisy det280 det946
mzz (0, 7.5) (0.5, 7.5)       @noisy det416 det701
mxx (1, 7.5) (1, 7)           @noisy det899 det1113
mzz (1, 0.5) (1.5, 0.5)       @noisy det70 det1190
mxx (2, 0) (2, 0.5)           @noisy det1069 det1116
mzz (1, 2.5) (1.5, 2.5)       @noisy det913 det1190
mxx (2, 2) (2, 2.5)           @noisy det255 det1544
mzz (1.5, 4.5) (1, 4.5)       @noisy det195 det913
mxx (2, 4.5) (2, 4)           @noisy det485 det1132
mzz (1, 6.5) (1.5, 6.5)       @noisy det195 det458
mxx (2, 6.5) (2, 6)           @noisy det85 det1306
mzz (2, 1.5) (2.5, 1.5)       @noisy det251 det1365
mxx (3, 1.5) (3, 1)           @noisy det1084 det1209
mzz (2, 3.5) (2.5, 3.5)       @noisy det251 det1361
mxx (3, 3.5) (3, 3)           @noisy det933 det1575
mzz (2, 5.5) (2.5, 5.5)       @noisy det1158 det1361
mxx (3, 5) (3, 5.5)           @noisy det346 det1321
mzz (2.5, 7.5) (2, 7.5)       @noisy det1129 det1158
mxx (3, 7.5) (3, 7)           @noisy det656 det1344
mzz (3.5, 0.5) (3, 0.5)       @noisy det619 det1567
mxx (4, 0) (4, 0.5)           @noisy det184 det1358
mzz (3, 2.5) (3.5, 2.5)       @noisy det619 det1443
mxx (4, 2) (4, 2.5)           @noisy det249 det263
mzz (3, 4.5) (3.5, 4.5)       @noisy det1142 det1443
mxx (4, 4.5) (4, 4)           @noisy det308 det708
mzz (3.5, 6.5) (3, 6.5)       @noisy det1142 det1574
mxx (4, 6) (4, 6.5)           @noisy det20 det1133
mzz (4, 1.5) (4.5, 1.5)       @noisy det501 det1100
mxx (5, 1) (5, 1.5)           @noisy det71 det1582
mzz (4.5, 3.5) (4, 3.5)       @noisy det501 det739
mxx (5, 3.5) (5, 3)           @noisy det555 det1457
mzz (4, 5.5) (4.5, 5.5)       @noisy det376 det739
mxx (5, 5.5) (5, 5)           @noisy det350 det562
mzz (4, 7.5) (4.5, 7.5)       @noisy det376 det1152
mxx (5, 7) (5, 7.5)           @noisy det955 det1237
mzz (5, 0.5) (5.5, 0.5)       @noisy det767 det1562
mxx (6, 0) (6, 0.5)           @noisy det33 det1539
mzz (5.5, 2.5) (5, 2.5)       @noisy det1533 det1562
mxx (6, 2.5) (6, 2)           @noisy det215 det1117
mzz (5, 4.5) (5.5, 4.5)       @noisy det665 det1533
mxx (6, 4) (6, 4.5)           @noisy det315 det1072
mzz (5, 6.5) (5.5, 6.5)       @noisy det665 det887
mxx (6, 6.5) (6, 6)           @noisy det125 det1589
mzz (6, 1.5) (6.5, 1.5)       @noisy det645 det1089
mxx (7, 1.5) (7, 1)           @noisy det934 det1175
mzz (6, 3.5) (6.5, 3.5)       @noisy det645 det1408
mxx (7, 3) (7, 3.5)           @noisy det242 det686
mzz (6.5, 5.5) (6, 5.5)       @noisy det264 det1408
mxx (7, 5.5) (7, 5)           @noisy det62 det1551
mzz (6, 7.5) (6.5, 7.5)       @noisy det264 det783
mxx (7, 7.5) (7, 7)           @noisy det551 det722
mzz (7, 0.5) (7.5, 0.5)       @noisy det335 det750
mxx (8, 0.5) (8, 0)           @noisy det1 det1093
mzz (7.5, 2.5) (7, 2.5)       @noisy det335 det932
mxx (8, 2.5) (8, 2)           @noisy det19 det916
mzz (7, 4.5) (7.5, 4.5)       @noisy det932 det1420
mxx (8, 4) (8, 4.5)           @noisy det773 det1112
mzz (7, 6.5) (7.5, 6.5)       @noisy det72 det1420
mxx (8, 6.5) (8, 6)           @noisy det692 det1491
mz (0.5, 0.5)                 @noisy det646 det953
mz (0.5, 2.5)                 @noisy det507 det559
mz (0.5, 4.5)                 @noisy det594 det997
mz (0.5, 6.5)                 @noisy det636 det1314
mz (1.5, 1.5)                 @noisy det647 det912
mz (1.5, 3.5)                 @noisy det641 det672
mz (1.5, 5.5)                 @noisy det643 det964
mz (1.5, 7.5)                 @noisy det639 det666
mz (2.5, 0.5)                 @noisy det514 det584
mz (2.5, 2.5)                 @noisy det640 det659
mz (2.5, 4.5)                 @noisy det228 det603
mz (2.5, 6.5)                 @noisy det278 det589
mz (3.5, 1.5)                 @noisy det516 det597
mz (3.5, 3.5)                 @noisy det648 det1522
mz (3.5, 5.5)                 @noisy det607 det936
mz (3.5, 7.5)                 @noisy det63 det600
mz (4.5, 0.5)                 @noisy det622 det1260
mz (4.5, 2.5)                 @noisy det68 det599
mz (4.5, 4.5)                 @noisy det564 det1463
mz (4.5, 6.5)                 @noisy det92 det624
mz (5.5, 1.5)                 @noisy det631 det804
mz (5.5, 3.5)                 @noisy det590 det617
mz (5.5, 5.5)                 @noisy det496 det642
mz (5.5, 7.5)                 @noisy det60 det627
mz (6.5, 0.5)                 @noisy det239 det550
mz (6.5, 2.5)                 @noisy det553 det918
mz (6.5, 4.5)                 @noisy det644 det1334
mz (6.5, 6.5)                 @noisy det15 det605
mz (7.5, 1.5)                 @noisy det566 det1180
mz (7.5, 3.5)                 @noisy det633 det658
mz (7.5, 5.5)                 @noisy det73 det616
mz (7.5, 7.5)                 @noisy det587 det1322
i (3.5, 0)                    @noisy
i (5.5, 6)                    @noisy
i (4.5, 8)                    @noisy
i (0, 5)                      @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (7.5, 6)                    @noisy
i (3.5, 2)                    @noisy
i (4.5, 1)                    @noisy
i (3, 6)                      @noisy
i (5.5, 8)                    @noisy
i (0, 7)                      @noisy
i (1.5, 4)                    @noisy
i (0.5, 6)                    @noisy
i (2.5, 3)                    @noisy
i (1, 8)                      @noisy
i (6.5, 3)                    @noisy
i (3.5, 4)                    @noisy
i (5.5, 1)                    @noisy
i (4.5, 3)                    @noisy
i (3, 8)                      @noisy
i (1.5, 6)                    @noisy
i (0.5, 8)                    @noisy
i (2.5, 5)                    @noisy
i (6.5, 5)                    @noisy
i (3.5, 6)                    @noisy
i (4.5, 5)                    @noisy
i (0.5, 1)                    @noisy
i (1.5, 8)                    @noisy
i (2.5, 7)                    @noisy
i (6.5, 7)                    @noisy
i (5, 0)                      @noisy
i (4.5, 7)                    @noisy
i (1.5, 1)                    @noisy
i (0.5, 3)                    @noisy
i (2.5, 0)                    @noisy
i (6, 1)                      @noisy
i (7, 0)                      @noisy
i (6.5, 0)                    @noisy
i (7.5, 8)                    @noisy
i (4.5, 0)                    @noisy
i (5, 2)                      @noisy
i (0.5, 5)                    @noisy
i (2.5, 2)                    @noisy
i (7, 2)                      @noisy
i (6.5, 2)                    @noisy
i (7.5, 1)                    @noisy
i (4.5, 2)                    @noisy
i (5, 4)                      @noisy
i (5.5, 3)                    @noisy
i (1, 0)                      @noisy
i (0.5, 7)                    @noisy
i (2.5, 4)                    @noisy
i (2, 8)                      @noisy
i (7, 4)                      @noisy
i (6.5, 4)                    @noisy
i (7.5, 3)                    @noisy
i (6, 8)                      @noisy
i (3, 0)                      @noisy
i (4.5, 4)                    @noisy
i (5, 6)                      @noisy
i (4, 8)                      @noisy
i (3.5, 8)                    @noisy
i (5.5, 5)                    @noisy
i (8, 8)                      @noisy
i (0.5, 0)                    @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (2.5, 6)                    @noisy
i (6.5, 6)                    @noisy
i (7.5, 5)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (3.5, 1)                    @noisy
i (8, 1.5)                    @noisy
i (8, 1)                      @noisy
i (5.5, 7)                    @noisy
i (0.5, 2)                    @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (1.5, 3)                    @noisy
i (6, 3)                      @noisy
i (6.5, 8)                    @noisy
i (7.5, 7)                    @noisy
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 0)                    @noisy
i (8, 3.5)                    @noisy
i (8, 3)                      @noisy
i (0.5, 4)                    @noisy
i (1, 6)                      @noisy
i (0, 8)                      @noisy
i (2, 5)                      @noisy
i (1.5, 5)                    @noisy
i (6.5, 1)                    @noisy
i (7.5, 0)                    @noisy
i (6, 5)                      @noisy
i (4, 5)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 2)                    @noisy
i (8, 5.5)                    @noisy
i (8, 5)                      @noisy
i (0, 1)                      @noisy
i (2, 7)                      @noisy
i (1.5, 7)                    @noisy
i (7.5, 2)                    @noisy
i (6, 7)                      @noisy
i (7, 6)                      @noisy
i (4, 7)                      @noisy
i (3.5, 7)                    @noisy
i (5.5, 4)                    @noisy
i (4.5, 6)                    @noisy
i (5, 8)                      @noisy
i (8, 7.5)                    @noisy
i (8, 7)                      @noisy
i (0, 3)                      @noisy
i (1.5, 0)                    @noisy
i (2.5, 8)                    @noisy
i (7.5, 4)                    @noisy
i (7, 8)                      @noisy

--------         51
mzz (1, 1.5) (0.5, 1.5)       @noisy det510 det1446
mxx (0, 1.5) (0, 1)           @noisy det695 det1252
mzz (1, 3.5) (0.5, 3.5)       @noisy det1121 det1446
mxx (0, 3.5) (0, 3)           @noisy det293 det595
mzz (0.5, 5.5) (1, 5.5)       @noisy det701 det1121
mxx (0, 5.5) (0, 5)           @noisy det740 det1144
mzz (1, 7.5) (0.5, 7.5)       @noisy det416 det701
mxx (0, 7) (0, 7.5)           @noisy det899 det1113
mzz (1.5, 0.5) (2, 0.5)       @noisy det70 det1190
mxx (1, 0.5) (1, 0)           @noisy det1069 det1116
mzz (1.5, 2.5) (2, 2.5)       @noisy det913 det1190
mxx (1, 2) (1, 2.5)           @noisy det255 det1544
mzz (1.5, 4.5) (2, 4.5)       @noisy det195 det913
mxx (1, 4) (1, 4.5)           @noisy det485 det1132
mzz (1.5, 6.5) (2, 6.5)       @noisy det195 det458
mxx (1, 6.5) (1, 6)           @noisy det85 det1306
mzz (3, 1.5) (2.5, 1.5)       @noisy det251 det1365
mxx (2, 1) (2, 1.5)           @noisy det1084 det1209
mzz (2.5, 3.5) (3, 3.5)       @noisy det251 det1361
mxx (2, 3.5) (2, 3)           @noisy det933 det1575
mzz (2.5, 5.5) (3, 5.5)       @noisy det1158 det1361
mxx (2, 5.5) (2, 5)           @noisy det346 det1321
mzz (2.5, 7.5) (3, 7.5)       @noisy det1129 det1158
mxx (2, 7) (2, 7.5)           @noisy det656 det1344
mzz (3.5, 0.5) (4, 0.5)       @noisy det619 det1567
mxx (3, 0) (3, 0.5)           @noisy det184 det1358
mzz (3.5, 2.5) (4, 2.5)       @noisy det619 det1443
mxx (3, 2.5) (3, 2)           @noisy det249 det263
mzz (4, 4.5) (3.5, 4.5)       @noisy det1142 det1443
mxx (3, 4.5) (3, 4)           @noisy det308 det708
mzz (3.5, 6.5) (4, 6.5)       @noisy det1142 det1574
mxx (3, 6) (3, 6.5)           @noisy det20 det1133
mzz (5, 1.5) (4.5, 1.5)       @noisy det501 det1100
mxx (4, 1.5) (4, 1)           @noisy det71 det1582
mzz (5, 3.5) (4.5, 3.5)       @noisy det501 det739
mxx (4, 3) (4, 3.5)           @noisy det555 det1457
mzz (5, 5.5) (4.5, 5.5)       @noisy det376 det739
mxx (4, 5) (4, 5.5)           @noisy det350 det562
mzz (5, 7.5) (4.5, 7.5)       @noisy det376 det1152
mxx (4, 7) (4, 7.5)           @noisy det955 det1237
mzz (5.5, 0.5) (6, 0.5)       @noisy det767 det1562
mxx (5, 0) (5, 0.5)           @noisy det33 det1539
mzz (5.5, 2.5) (6, 2.5)       @noisy det1533 det1562
mxx (5, 2) (5, 2.5)           @noisy det215 det1117
mzz (5.5, 4.5) (6, 4.5)       @noisy det665 det1533
mxx (5, 4.5) (5, 4)           @noisy det315 det1072
mzz (6, 6.5) (5.5, 6.5)       @noisy det665 det887
mxx (5, 6) (5, 6.5)           @noisy det125 det1589
mzz (6.5, 1.5) (7, 1.5)       @noisy det645 det1089
mxx (6, 1.5) (6, 1)           @noisy det934 det1175
mzz (6.5, 3.5) (7, 3.5)       @noisy det645 det1408
mxx (6, 3.5) (6, 3)           @noisy det242 det686
mzz (6.5, 5.5) (7, 5.5)       @noisy det264 det1408
mxx (6, 5) (6, 5.5)           @noisy det62 det1551
mzz (6.5, 7.5) (7, 7.5)       @noisy det264 det783
mxx (6, 7.5) (6, 7)           @noisy det551 det722
mzz (7.5, 0.5) (8, 0.5)       @noisy det335 det750
mxx (7, 0.5) (7, 0)           @noisy det1 det1093
mxx (8, 1.5) (8, 1)           @noisy det591 det1632
mzz (7.5, 2.5) (8, 2.5)       @noisy det335 det932
mxx (7, 2) (7, 2.5)           @noisy det19 det916
mxx (8, 3) (8, 3.5)           @noisy det884 det1163
mzz (7.5, 4.5) (8, 4.5)       @noisy det932 det1420
mxx (7, 4.5) (7, 4)           @noisy det773 det1112
mxx (8, 5) (8, 5.5)           @noisy det632 det1525
mzz (7.5, 6.5) (8, 6.5)       @noisy det72 det1420
mxx (7, 6.5) (7, 6)           @noisy det692 det1491
mxx (8, 7) (8, 7.5)           @noisy det885 det1639
mzz (0.5, 0) (0, 0)           @noisy det510 det953
mx (0.5, 1)                   @noisy det490 det695 det1069 det1252
mzz (0, 2) (0.5, 2)           @noisy det507 det1446
mx (0.5, 3)                   @noisy det293 det595 det862 det1544
mzz (0, 4) (0.5, 4)           @noisy det997 det1121
mx (0.5, 5)                   @noisy det703 det740 det1132 det1144
mzz (0.5, 6) (0, 6)           @noisy det701 det1314
mx (0.5, 7)                   @noisy det280 det899 det1113 det1306
mzz (0, 8) (0.5, 8)           @noisy det416 det1078
mx (1.5, 0)                   @noisy det1069 det1116
mzz (1, 1) (1.5, 1)           @noisy det912 det1190
mx (1.5, 2)                   @noisy det255 det1209 det1252 det1544
mzz (1, 3) (1.5, 3)           @noisy det672 det913
mx (1.5, 4)                   @noisy det485 det595 det933 det1132
mzz (1.5, 5) (1, 5)           @noisy det195 det964
mx (1.5, 6)                   @noisy det85 det346 det1144 det1306
mzz (1, 7) (1.5, 7)           @noisy det458 det666
mx (1.5, 8)                   @noisy det656 det1113
mzz (2, 0) (2.5, 0)           @noisy det514 det1365
mx (2.5, 1)                   @noisy det184 det1084 det1116 det1209
mzz (2.5, 2) (2, 2)           @noisy det251 det659
mx (2.5, 3)                   @noisy det249 det255 det933 det1575
mzz (2, 4) (2.5, 4)           @noisy det228 det1361
mx (2.5, 5)                   @noisy det346 det485 det708 det1321
mzz (2, 6) (2.5, 6)           @noisy det278 det1158
mx (2.5, 7)                   @noisy det85 det656 det1133 det1344
mzz (2.5, 8) (2, 8)           @noisy det241 det1129
mx (3.5, 0)                   @noisy det184 det1358
mzz (3, 1) (3.5, 1)           @noisy det516 det619
mx (3.5, 2)                   @noisy det249 det263 det1084 det1582
mzz (3, 3) (3.5, 3)           @noisy det1443 det1522
mx (3.5, 4)                   @noisy det308 det708 det1457 det1575
mzz (3.5, 5) (3, 5)           @noisy det936 det1142
mx (3.5, 6)                   @noisy det20 det562 det1133 det1321
mzz (3, 7) (3.5, 7)           @noisy det63 det1574
mx (3.5, 8)                   @noisy det1237 det1344
mzz (4, 0) (4.5, 0)           @noisy det1100 det1260
mx (4.5, 1)                   @noisy det71 det1358 det1539 det1582
mzz (4.5, 2) (4, 2)           @noisy det68 det501
mx (4.5, 3)                   @noisy det263 det555 det1117 det1457
mzz (4, 4) (4.5, 4)           @noisy det739 det1463
mx (4.5, 5)                   @noisy det308 det315 det350 det562
mzz (4, 6) (4.5, 6)           @noisy det92 det376
mx (4.5, 7)                   @noisy det20 det955 det1237 det1589
mzz (4.5, 8) (4, 8)           @noisy det710 det1152
mx (5.5, 0)                   @noisy det33 det1539
mzz (5.5, 1) (5, 1)           @noisy det804 det1562
mx (5.5, 2)                   @noisy det71 det215 det934 det1117
mzz (5, 3) (5.5, 3)           @noisy det617 det1533
mx (5.5, 4)                   @noisy det242 det315 det555 det1072
mzz (5, 5) (5.5, 5)           @noisy det496 det665
mx (5.5, 6)                   @noisy det62 det125 det350 det1589
mzz (5.5, 7) (5, 7)           @noisy det60 det887
mx (5.5, 8)                   @noisy det551 det955
mzz (6.5, 0) (6, 0)           @noisy det239 det1089
mx (6.5, 1)                   @noisy det1 det33 det934 det1175
mzz (6, 2) (6.5, 2)           @noisy det645 det918
mx (6.5, 3)                   @noisy det19 det215 det242 det686
mzz (6, 4) (6.5, 4)           @noisy det1334 det1408
mx (6.5, 5)                   @noisy det62 det773 det1072 det1551
mzz (6, 6) (6.5, 6)           @noisy det15 det264
mx (6.5, 7)                   @noisy det125 det551 det692 det722
mzz (6, 8) (6.5, 8)           @noisy det725 det783
mx (7.5, 0)                   @noisy det1 det1093
mzz (7, 1) (7.5, 1)           @noisy det335 det1180
mx (7.5, 2)                   @noisy det19 det591 det916 det1175
mzz (7.5, 3) (7, 3)           @noisy det658 det932
mx (7.5, 4)                   @noisy det686 det773 det1112 det1163
mzz (7, 5) (7.5, 5)           @noisy det73 det1420
mx (7.5, 6)                   @noisy det632 det692 det1491 det1551
mzz (7, 7) (7.5, 7)           @noisy det72 det1322
mx (7.5, 8)                   @noisy det722 det1639
i (4.5, 2.5)                  @noisy
i (3.5, 3.5)                  @noisy
i (8, 0)                      @noisy
i (0, 2.5)                    @noisy
i (5.5, 3.5)                  @noisy
i (8, 6)                      @noisy
i (0.5, 4.5)                  @noisy
i (2.5, 4.5)                  @noisy
i (1.5, 5.5)                  @noisy
i (6.5, 4.5)                  @noisy
i (7.5, 3.5)                  @noisy
i (4.5, 4.5)                  @noisy
i (3.5, 5.5)                  @noisy
i (8, 2)                      @noisy
i (5.5, 5.5)                  @noisy
i (8, 8)                      @noisy
i (0.5, 0.5)                  @noisy
i (1.5, 1.5)                  @noisy
i (0, 4.5)                    @noisy
i (2.5, 0.5)                  @noisy
i (2.5, 6.5)                  @noisy
i (0.5, 6.5)                  @noisy
i (1, 8)                      @noisy
i (1.5, 7.5)                  @noisy
i (6.5, 0.5)                  @noisy
i (6.5, 6.5)                  @noisy
i (7.5, 5.5)                  @noisy
i (4.5, 0.5)                  @noisy
i (5.5, 1.5)                  @noisy
i (3, 8)                      @noisy
i (3.5, 1.5)                  @noisy
i (8, 4)                      @noisy
i (3.5, 7.5)                  @noisy
i (4.5, 6.5)                  @noisy
i (0, 0.5)                    @noisy
i (5.5, 7.5)                  @noisy
i (5, 8)                      @noisy
i (0.5, 2.5)                  @noisy
i (0, 6.5)                    @noisy
i (2.5, 2.5)                  @noisy
i (1.5, 3.5)                  @noisy
i (7, 8)                      @noisy
i (6.5, 2.5)                  @noisy
i (7.5, 1.5)                  @noisy
i (7.5, 7.5)                  @noisy

--------         52
mxx (0, 1) (0, 0.5)           @noisy det490 det1479
mxx (1, 1.5) (1, 2)           @noisy det695 det1252
mx (0.5, 1.5)                 @noisy det891 det1252
mz (0, 1.5)                   @noisy det507 det510
mxx (0, 2.5) (0, 3)           @noisy det862 det908
mxx (1, 3.5) (1, 4)           @noisy det293 det595
mx (0.5, 3.5)                 @noisy det595 det825
mz (0, 3.5)                   @noisy det997 det1446
mxx (0, 4.5) (0, 5)           @noisy det703 det1604
mxx (1, 6) (1, 5.5)           @noisy det740 det1144
mx (0.5, 5.5)                 @noisy det778 det1144
mz (0, 5.5)                   @noisy det1121 det1314
mxx (0, 7) (0, 6.5)           @noisy det280 det946
mxx (1, 7.5) (1, 8)           @noisy det899 det1113
mx (0.5, 7.5)                 @noisy det839 det1113
mz (0, 7.5)                   @noisy det701 det1078
mxx (2, 0.5) (2, 1)           @noisy det1069 det1116
mx (1.5, 0.5)                 @noisy det770 det1116
mz (1, 0.5)                   @noisy det70 det510 det912 det953
mxx (2, 3) (2, 2.5)           @noisy det255 det1544
mx (1.5, 2.5)                 @noisy det255 det874
mz (1, 2.5)                   @noisy det507 det672 det1190 det1446
mxx (2, 4.5) (2, 5)           @noisy det485 det1132
mx (1.5, 4.5)                 @noisy det485 det886
mz (1, 4.5)                   @noisy det913 det964 det997 det1121
mxx (2, 6.5) (2, 7)           @noisy det85 det1306
mx (1.5, 6.5)                 @noisy det85 det866
mz (1, 6.5)                   @noisy det195 det666 det701 det1314
mxx (3, 1.5) (3, 2)           @noisy det1084 det1209
mx (2.5, 1.5)                 @noisy det881 det1084
mz (2, 1.5)                   @noisy det659 det912 det1190 det1365
mxx (3, 3.5) (3, 4)           @noisy det933 det1575
mx (2.5, 3.5)                 @noisy det789 det1575
mz (2, 3.5)                   @noisy det228 det251 det672 det913
mxx (3, 5.5) (3, 6)           @noisy det346 det1321
mx (2.5, 5.5)                 @noisy det875 det1321
mz (2, 5.5)                   @noisy det195 det278 det964 det1361
mxx (3, 7.5) (3, 8)           @noisy det656 det1344
mx (2.5, 7.5)                 @noisy det802 det1344
mz (2, 7.5)                   @noisy det241 det458 det666 det1158
mxx (4, 0.5) (4, 1)           @noisy det184 det1358
mx (3.5, 0.5)                 @noisy det871 det1358
mz (3, 0.5)                   @noisy det514 det516 det1365 det1567
mxx (4, 2.5) (4, 3)           @noisy det249 det263
mx (3.5, 2.5)                 @noisy det263 det836
mz (3, 2.5)                   @noisy det251 det619 det659 det1522
mxx (4, 4.5) (4, 5)           @noisy det308 det708
mx (3.5, 4.5)                 @noisy det308 det868
mz (3, 4.5)                   @noisy det228 det936 det1361 det1443
mxx (4, 6.5) (4, 7)           @noisy det20 det1133
mx (3.5, 6.5)                 @noisy det20 det760
mz (3, 6.5)                   @noisy det63 det278 det1142 det1158
mxx (5, 1.5) (5, 2)           @noisy det71 det1582
mx (4.5, 1.5)                 @noisy det71 det809
mz (4, 1.5)                   @noisy det68 det516 det619 det1100
mxx (5, 3.5) (5, 4)           @noisy det555 det1457
mx (4.5, 3.5)                 @noisy det555 det821
mz (4, 3.5)                   @noisy det501 det1443 det1463 det1522
mxx (5, 5.5) (5, 6)           @noisy det350 det562
mx (4.5, 5.5)                 @noisy det350 det776
mz (4, 5.5)                   @noisy det92 det739 det936 det1142
mxx (5, 7.5) (5, 8)           @noisy det955 det1237
mx (4.5, 7.5)                 @noisy det838 det955
mz (4, 7.5)                   @noisy det63 det376 det710 det1574
mxx (6, 1) (6, 0.5)           @noisy det33 det1539
mx (5.5, 0.5)                 @noisy det33 det813
mz (5, 0.5)                   @noisy det767 det804 det1100 det1260
mxx (6, 2.5) (6, 3)           @noisy det215 det1117
mx (5.5, 2.5)                 @noisy det215 det872
mz (5, 2.5)                   @noisy det68 det501 det617 det1562
mxx (6, 4.5) (6, 5)           @noisy det315 det1072
mx (5.5, 4.5)                 @noisy det877 det1072
mz (5, 4.5)                   @noisy det496 det739 det1463 det1533
mxx (6, 6.5) (6, 7)           @noisy det125 det1589
mx (5.5, 6.5)                 @noisy det125 det865
mz (5, 6.5)                   @noisy det60 det92 det376 det665
mxx (7, 1.5) (7, 2)           @noisy det934 det1175
mx (6.5, 1.5)                 @noisy det784 det1175
mz (6, 1.5)                   @noisy det804 det918 det1089 det1562
mxx (7, 4) (7, 3.5)           @noisy det242 det686
mx (6.5, 3.5)                 @noisy det686 det848
mz (6, 3.5)                   @noisy det617 det645 det1334 det1533
mxx (7, 5.5) (7, 6)           @noisy det62 det1551
mx (6.5, 5.5)                 @noisy det879 det1551
mz (6, 5.5)                   @noisy det15 det496 det665 det1408
mxx (7, 7.5) (7, 8)           @noisy det551 det722
mx (6.5, 7.5)                 @noisy det722 det853
mz (6, 7.5)                   @noisy det60 det264 det725 det887
mxx (8, 0.5) (8, 1)           @noisy det1 det1093
mx (7.5, 0.5)                 @noisy det863 det1093
mz (7, 0.5)                   @noisy det239 det750 det1089 det1180
mz (8, 1.5)                   @noisy det335 det1180
mxx (8, 2.5) (8, 3)           @noisy det19 det916
mx (7.5, 2.5)                 @noisy det800 det916
mz (7, 2.5)                   @noisy det335 det645 det658 det918
mz (8, 3.5)                   @noisy det658 det932
mxx (8, 4.5) (8, 5)           @noisy det773 det1112
mx (7.5, 4.5)                 @noisy det894 det1112
mz (7, 4.5)                   @noisy det73 det932 det1334 det1408
mz (8, 5.5)                   @noisy det73 det1420
mxx (8, 7) (8, 6.5)           @noisy det692 det1491
mx (7.5, 6.5)                 @noisy det870 det1491
mz (7, 6.5)                   @noisy det15 det264 det1322 det1420
mz (8, 7.5)                   @noisy det72 det1322
mxx (0.5, 0.5) (0.5, 0)       @noisy det1069 det1479
mzz (1, 1) (0.5, 1)           @noisy det510 det953
mxx (0.5, 2.5) (0.5, 2)       @noisy det908 det1544
mzz (1, 3) (0.5, 3)           @noisy det507 det1446
mxx (0.5, 4.5) (0.5, 4)       @noisy det1132 det1604
mzz (0.5, 5) (1, 5)           @noisy det997 det1121
mxx (0.5, 6.5) (0.5, 6)       @noisy det946 det1306
mzz (1, 7) (0.5, 7)           @noisy det701 det1314
mzz (1.5, 0) (2, 0)           @noisy det70 det345
mxx (1.5, 1.5) (1.5, 1)       @noisy det695 det1209
mzz (1.5, 2) (2, 2)           @noisy det912 det1190
mxx (1.5, 3.5) (1.5, 3)       @noisy det293 det933
mzz (1.5, 4) (2, 4)           @noisy det672 det913
mxx (1.5, 5) (1.5, 5.5)       @noisy det346 det740
mzz (1.5, 6) (2, 6)           @noisy det195 det964
mxx (1.5, 7.5) (1.5, 7)       @noisy det656 det899
mzz (1.5, 8) (2, 8)           @noisy det458 det666
mxx (2.5, 0.5) (2.5, 0)       @noisy det184 det1069
mzz (3, 1) (2.5, 1)           @noisy det514 det1365
mxx (2.5, 2) (2.5, 2.5)       @noisy det249 det1544
mzz (2.5, 3) (3, 3)           @noisy det251 det659
mxx (2.5, 4) (2.5, 4.5)       @noisy det708 det1132
mzz (2.5, 5) (3, 5)           @noisy det228 det1361
mxx (2.5, 6.5) (2.5, 6)       @noisy det1133 det1306
mzz (2.5, 7) (3, 7)           @noisy det278 det1158
mzz (3.5, 0) (4, 0)           @noisy det1567 det1649
mxx (3.5, 1) (3.5, 1.5)       @noisy det1209 det1582
mzz (3.5, 2) (4, 2)           @noisy det516 det619
mxx (3.5, 3) (3.5, 3.5)       @noisy det933 det1457
mzz (4, 4) (3.5, 4)           @noisy det1443 det1522
mxx (3.5, 5) (3.5, 5.5)       @noisy det346 det562
mzz (3.5, 6) (4, 6)           @noisy det936 det1142
mxx (3.5, 7) (3.5, 7.5)       @noisy det656 det1237
mzz (3.5, 8) (4, 8)           @noisy det63 det1574
mxx (4.5, 0.5) (4.5, 0)       @noisy det184 det1539
mzz (5, 1) (4.5, 1)           @noisy det1100 det1260
mxx (4.5, 2) (4.5, 2.5)       @noisy det249 det1117
mzz (5, 3) (4.5, 3)           @noisy det68 det501
mxx (4.5, 4.5) (4.5, 4)       @noisy det315 det708
mzz (5, 5) (4.5, 5)           @noisy det739 det1463
mxx (4.5, 6.5) (4.5, 6)       @noisy det1133 det1589
mzz (5, 7) (4.5, 7)           @noisy det92 det376
mzz (5.5, 0) (6, 0)           @noisy det767 det1381
mxx (5.5, 1) (5.5, 1.5)       @noisy det934 det1582
mzz (5.5, 2) (6, 2)           @noisy det804 det1562
mxx (5.5, 3) (5.5, 3.5)       @noisy det242 det1457
mzz (5.5, 4) (6, 4)           @noisy det617 det1533
mxx (5.5, 5.5) (5.5, 5)       @noisy det62 det562
mzz (6, 6) (5.5, 6)           @noisy det496 det665
mxx (5.5, 7) (5.5, 7.5)       @noisy det551 det1237
mzz (5.5, 8) (6, 8)           @noisy det60 det887
mxx (6.5, 0) (6.5, 0.5)       @noisy det1 det1539
mzz (6.5, 1) (7, 1)           @noisy det239 det1089
mxx (6.5, 2.5) (6.5, 2)       @noisy det19 det1117
mzz (6.5, 3) (7, 3)           @noisy det645 det918
mxx (6.5, 4.5) (6.5, 4)       @noisy det315 det773
mzz (6.5, 5) (7, 5)           @noisy det1334 det1408
mxx (6.5, 6) (6.5, 6.5)       @noisy det692 det1589
mzz (6.5, 7) (7, 7)           @noisy det15 det264
mzz (7.5, 0) (8, 0)           @noisy det750 det1135
mxx (7.5, 1.5) (7.5, 1)       @noisy det591 det934
mzz (7.5, 2) (8, 2)           @noisy det335 det1180
mxx (7.5, 3) (7.5, 3.5)       @noisy det242 det1163
mzz (7.5, 4) (8, 4)           @noisy det658 det932
mxx (7.5, 5) (7.5, 5.5)       @noisy det62 det632
mzz (7.5, 6) (8, 6)           @noisy det73 det1420
mxx (7.5, 7.5) (7.5, 7)       @noisy det551 det1639
mzz (7.5, 8) (8, 8)           @noisy det72 det1322
i (0, 4)                      @noisy
i (0, 0)                      @noisy
i (7, 0)                      @noisy
i (3, 0)                      @noisy
i (4.5, 8)                    @noisy
i (0, 6)                      @noisy
i (0, 2)                      @noisy
i (0.5, 8)                    @noisy
i (5, 0)                      @noisy
i (1, 0)                      @noisy
i (2.5, 8)                    @noisy
i (0, 8)                      @noisy
i (6.5, 8)                    @noisy

--------         53
mz (0, 0.5)                   @noisy det510 det953
mxx (0, 1.5) (0, 2)           @noisy det695 det928
mx (0.5, 1.5)                 @noisy det891 det928
mz (1, 1.5)                   @noisy det912 det953 det1190 det1446
mz (0, 2.5)                   @noisy det507 det1446
mxx (0, 3.5) (0, 4)           @noisy det293 det706
mx (0.5, 3.5)                 @noisy det706 det825
mz (1, 3.5)                   @noisy det507 det672 det913 det1121
mz (0, 4.5)                   @noisy det997 det1121
mxx (0, 5.5) (0, 6)           @noisy det218 det740
mx (0.5, 5.5)                 @noisy det218 det778
mz (1, 5.5)                   @noisy det195 det701 det964 det997
mz (0, 6.5)                   @noisy det701 det1314
mxx (0, 7.5) (0, 8)           @noisy det899 det914
mx (0.5, 7.5)                 @noisy det839 det914
mz (1, 7.5)                   @noisy det416 det458 det666 det1314
mxx (1, 0.5) (1, 1)           @noisy det268 det1069
mx (1.5, 0.5)                 @noisy det268 det770
mz (2, 0.5)                   @noisy det345 det514 det1190 det1365
mxx (1, 2.5) (1, 3)           @noisy det785 det1544
mx (1.5, 2.5)                 @noisy det785 det874
mz (2, 2.5)                   @noisy det251 det659 det912 det913
mxx (1, 4.5) (1, 5)           @noisy det801 det1132
mx (1.5, 4.5)                 @noisy det801 det886
mz (2, 4.5)                   @noisy det195 det228 det672 det1361
mxx (1, 6.5) (1, 7)           @noisy det287 det1306
mx (1.5, 6.5)                 @noisy det287 det866
mz (2, 6.5)                   @noisy det278 det458 det964 det1158
mxx (2, 1.5) (2, 2)           @noisy det694 det1209
mx (2.5, 1.5)                 @noisy det694 det881
mz (3, 1.5)                   @noisy det251 det514 det516 det619
mxx (2, 3.5) (2, 4)           @noisy det49 det933
mx (2.5, 3.5)                 @noisy det49 det789
mz (3, 3.5)                   @noisy det659 det1361 det1443 det1522
mxx (2, 5.5) (2, 6)           @noisy det346 det1486
mx (2.5, 5.5)                 @noisy det875 det1486
mz (3, 5.5)                   @noisy det228 det936 det1142 det1158
mxx (2, 7.5) (2, 8)           @noisy det656 det1371
mx (2.5, 7.5)                 @noisy det802 det1371
mz (3, 7.5)                   @noisy det63 det278 det1129 det1574
mxx (3, 1) (3, 0.5)           @noisy det184 det1046
mx (3.5, 0.5)                 @noisy det871 det1046
mz (4, 0.5)                   @noisy det619 det1100 det1260 det1649
mxx (3, 2.5) (3, 3)           @noisy det249 det1154
mx (3.5, 2.5)                 @noisy det836 det1154
mz (4, 2.5)                   @noisy det68 det501 det516 det1443
mxx (3, 4.5) (3, 5)           @noisy det437 det708
mx (3.5, 4.5)                 @noisy det437 det868
mz (4, 4.5)                   @noisy det739 det1142 det1463 det1522
mxx (3, 7) (3, 6.5)           @noisy det609 det1133
mx (3.5, 6.5)                 @noisy det609 det760
mz (4, 6.5)                   @noisy det92 det376 det936 det1574
mxx (4, 1.5) (4, 2)           @noisy det921 det1582
mx (4.5, 1.5)                 @noisy det809 det921
mz (5, 1.5)                   @noisy det501 det804 det1260 det1562
mxx (4, 4) (4, 3.5)           @noisy det295 det1457
mx (4.5, 3.5)                 @noisy det295 det821
mz (5, 3.5)                   @noisy det68 det617 det739 det1533
mxx (4, 5.5) (4, 6)           @noisy det259 det562
mx (4.5, 5.5)                 @noisy det259 det776
mz (5, 5.5)                   @noisy det376 det496 det665 det1463
mxx (4, 7.5) (4, 8)           @noisy det233 det1237
mx (4.5, 7.5)                 @noisy det233 det838
mz (5, 7.5)                   @noisy det60 det92 det887 det1152
mxx (5, 0.5) (5, 1)           @noisy det977 det1539
mx (5.5, 0.5)                 @noisy det813 det977
mz (6, 0.5)                   @noisy det239 det1089 det1381 det1562
mxx (5, 3) (5, 2.5)           @noisy det48 det1117
mx (5.5, 2.5)                 @noisy det48 det872
mz (6, 2.5)                   @noisy det645 det804 det918 det1533
mxx (5, 4.5) (5, 5)           @noisy det315 det1564
mx (5.5, 4.5)                 @noisy det877 det1564
mz (6, 4.5)                   @noisy det617 det665 det1334 det1408
mxx (5, 6.5) (5, 7)           @noisy det1340 det1589
mx (5.5, 6.5)                 @noisy det865 det1340
mz (6, 6.5)                   @noisy det15 det264 det496 det887
mxx (6, 1.5) (6, 2)           @noisy det934 det1605
mx (6.5, 1.5)                 @noisy det784 det1605
mz (7, 1.5)                   @noisy det239 det335 det645 det1180
mxx (6, 3.5) (6, 4)           @noisy det242 det803
mx (6.5, 3.5)                 @noisy det803 det848
mz (7, 3.5)                   @noisy det658 det918 det932 det1408
mxx (6, 6) (6, 5.5)           @noisy det62 det1498
mx (6.5, 5.5)                 @noisy det879 det1498
mz (7, 5.5)                   @noisy det73 det264 det1334 det1420
mxx (6, 7.5) (6, 8)           @noisy det551 det896
mx (6.5, 7.5)                 @noisy det853 det896
mz (7, 7.5)                   @noisy det15 det72 det783 det1322
mxx (7, 0.5) (7, 1)           @noisy det1 det93
mx (7.5, 0.5)                 @noisy det93 det863
mz (8, 0.5)                   @noisy det335 det1135
mxx (8, 2) (8, 1.5)           @noisy det591 det1179
mxx (7, 2.5) (7, 3)           @noisy det19 det1521
mx (7.5, 2.5)                 @noisy det800 det1521
mz (8, 2.5)                   @noisy det932 det1180
mxx (8, 3.5) (8, 4)           @noisy det202 det1163
mxx (7, 4.5) (7, 5)           @noisy det508 det773
mx (7.5, 4.5)                 @noisy det508 det894
mz (8, 4.5)                   @noisy det658 det1420
mxx (8, 5.5) (8, 6)           @noisy det632 det732
mxx (7, 6.5) (7, 7)           @noisy det692 det1091
mx (7.5, 6.5)                 @noisy det870 det1091
mz (8, 6.5)                   @noisy det72 det73
mxx (8, 7.5) (8, 8)           @noisy det230 det1639
mxx (0.5, 0.5) (0.5, 1)       @noisy det1069 det1479
mzz (1, 0) (0.5, 0)           @noisy det510 det953
mxx (0.5, 2.5) (0.5, 3)       @noisy det908 det1544
mzz (1, 2) (0.5, 2)           @noisy det507 det1446
mxx (0.5, 5) (0.5, 4.5)       @noisy det1132 det1604
mzz (1, 4) (0.5, 4)           @noisy det997 det1121
mxx (0.5, 6.5) (0.5, 7)       @noisy det946 det1306
mzz (0.5, 6) (1, 6)           @noisy det701 det1314
mzz (1, 8) (0.5, 8)           @noisy det416 det1078
mxx (1.5, 1.5) (1.5, 2)       @noisy det695 det1209
mzz (1.5, 1) (2, 1)           @noisy det912 det1190
mxx (1.5, 4) (1.5, 3.5)       @noisy det293 det933
mzz (2, 3) (1.5, 3)           @noisy det672 det913
mxx (1.5, 5.5) (1.5, 6)       @noisy det346 det740
mzz (1.5, 5) (2, 5)           @noisy det195 det964
mxx (1.5, 7.5) (1.5, 8)       @noisy det656 det899
mzz (1.5, 7) (2, 7)           @noisy det458 det666
mxx (2.5, 0.5) (2.5, 1)       @noisy det184 det1069
mzz (2.5, 0) (3, 0)           @noisy det514 det1365
mxx (2.5, 2.5) (2.5, 3)       @noisy det249 det1544
mzz (2.5, 2) (3, 2)           @noisy det251 det659
mxx (2.5, 4.5) (2.5, 5)       @noisy det708 det1132
mzz (2.5, 4) (3, 4)           @noisy det228 det1361
mxx (2.5, 7) (2.5, 6.5)       @noisy det1133 det1306
mzz (3, 6) (2.5, 6)           @noisy det278 det1158
mzz (2.5, 8) (3, 8)           @noisy det241 det1129
mxx (3.5, 1.5) (3.5, 2)       @noisy det1209 det1582
mzz (3.5, 1) (4, 1)           @noisy det516 det619
mxx (3.5, 3.5) (3.5, 4)       @noisy det933 det1457
mzz (3.5, 3) (4, 3)           @noisy det1443 det1522
mxx (3.5, 5.5) (3.5, 6)       @noisy det346 det562
mzz (3.5, 5) (4, 5)           @noisy det936 det1142
mxx (3.5, 7.5) (3.5, 8)       @noisy det656 det1237
mzz (3.5, 7) (4, 7)           @noisy det63 det1574
mxx (4.5, 0.5) (4.5, 1)       @noisy det184 det1539
mzz (5, 0) (4.5, 0)           @noisy det1100 det1260
mxx (4.5, 2.5) (4.5, 3)       @noisy det249 det1117
mzz (4.5, 2) (5, 2)           @noisy det68 det501
mxx (4.5, 4.5) (4.5, 5)       @noisy det315 det708
mzz (5, 4) (4.5, 4)           @noisy det739 det1463
mxx (4.5, 6.5) (4.5, 7)       @noisy det1133 det1589
mzz (5, 6) (4.5, 6)           @noisy det92 det376
mzz (4.5, 8) (5, 8)           @noisy det710 det1152
mxx (5.5, 1.5) (5.5, 2)       @noisy det934 det1582
mzz (5.5, 1) (6, 1)           @noisy det804 det1562
mxx (5.5, 3.5) (5.5, 4)       @noisy det242 det1457
mzz (5.5, 3) (6, 3)           @noisy det617 det1533
mxx (5.5, 5.5) (5.5, 6)       @noisy det62 det562
mzz (5.5, 5) (6, 5)           @noisy det496 det665
mxx (5.5, 7.5) (5.5, 8)       @noisy det551 det1237
mzz (5.5, 7) (6, 7)           @noisy det60 det887
mxx (6.5, 0.5) (6.5, 1)       @noisy det1 det1539
mzz (6.5, 0) (7, 0)           @noisy det239 det1089
mxx (6.5, 2.5) (6.5, 3)       @noisy det19 det1117
mzz (6.5, 2) (7, 2)           @noisy det645 det918
mxx (6.5, 5) (6.5, 4.5)       @noisy det315 det773
mzz (7, 4) (6.5, 4)           @noisy det1334 det1408
mxx (6.5, 6.5) (6.5, 7)       @noisy det692 det1589
mzz (6.5, 6) (7, 6)           @noisy det15 det264
mzz (6.5, 8) (7, 8)           @noisy det725 det783
mxx (7.5, 2) (7.5, 1.5)       @noisy det591 det934
mzz (7.5, 1) (8, 1)           @noisy det335 det1180
mxx (7.5, 3.5) (7.5, 4)       @noisy det242 det1163
mzz (7.5, 3) (8, 3)           @noisy det658 det932
mxx (7.5, 5.5) (7.5, 6)       @noisy det62 det632
mzz (7.5, 5) (8, 5)           @noisy det73 det1420
mxx (7.5, 8) (7.5, 7.5)       @noisy det551 det1639
mzz (8, 7) (7.5, 7)           @noisy det72 det1322
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (4, 0)                      @noisy
i (7.5, 0)                    @noisy
i (0, 0)                      @noisy
i (3.5, 0)                    @noisy
i (0, 3)                      @noisy
i (2, 0)                      @noisy
i (8, 0)                      @noisy
i (5.5, 0)                    @noisy
i (1.5, 0)                    @noisy
i (0, 5)                      @noisy
i (6, 0)                      @noisy

--------         54
mzz (0, 1) (0.5, 1)           @noisy det510 det953
mz (0.5, 0.5)                 @noisy det510 det1023
mx (0.5, 0)                   @noisy det1069 det1438
mzz (0, 3) (0.5, 3)           @noisy det507 det1446
mz (0.5, 2.5)                 @noisy det1043 det1446
mx (0.5, 2)                   @noisy det491 det695 det928 det1544
mzz (0.5, 5) (0, 5)           @noisy det997 det1121
mz (0.5, 4.5)                 @noisy det1074 det1121
mx (0.5, 4)                   @noisy det293 det324 det706 det1132
mzz (0, 7) (0.5, 7)           @noisy det701 det1314
mz (0.5, 6.5)                 @noisy det701 det998
mx (0.5, 6)                   @noisy det218 det629 det740 det1306
mx (0.5, 8)                   @noisy det899 det914
mzz (1, 0) (1.5, 0)           @noisy det70 det345
mzz (1, 2) (1.5, 2)           @noisy det912 det1190
mz (1.5, 1.5)                 @noisy det1040 det1190
mx (1.5, 1)                   @noisy det268 det928 det1069 det1209
mzz (1.5, 4) (1, 4)           @noisy det672 det913
mz (1.5, 3.5)                 @noisy det913 det1065
mx (1.5, 3)                   @noisy det706 det785 det933 det1544
mzz (1, 6) (1.5, 6)           @noisy det195 det964
mz (1.5, 5.5)                 @noisy det195 det1068
mx (1.5, 5)                   @noisy det218 det346 det801 det1132
mzz (1, 8) (1.5, 8)           @noisy det458 det666
mz (1.5, 7.5)                 @noisy det458 det1029
mx (1.5, 7)                   @noisy det287 det656 det914 det1306
mzz (2, 1) (2.5, 1)           @noisy det514 det1365
mz (2.5, 0.5)                 @noisy det1070 det1365
mx (2.5, 0)                   @noisy det184 det268
mzz (2, 3) (2.5, 3)           @noisy det251 det659
mz (2.5, 2.5)                 @noisy det251 det1005
mx (2.5, 2)                   @noisy det249 det694 det785 det1209
mzz (2, 5) (2.5, 5)           @noisy det228 det1361
mz (2.5, 4.5)                 @noisy det983 det1361
mx (2.5, 4)                   @noisy det49 det708 det801 det933
mzz (2.5, 7) (2, 7)           @noisy det278 det1158
mz (2.5, 6.5)                 @noisy det1071 det1158
mx (2.5, 6)                   @noisy det287 det346 det1133 det1486
mx (2.5, 8)                   @noisy det656 det1371
mzz (3.5, 0) (3, 0)           @noisy det1567 det1649
mzz (3, 2) (3.5, 2)           @noisy det516 det619
mz (3.5, 1.5)                 @noisy det619 det1007
mx (3.5, 1)                   @noisy det184 det694 det1046 det1582
mzz (3, 4) (3.5, 4)           @noisy det1443 det1522
mz (3.5, 3.5)                 @noisy det1025 det1443
mx (3.5, 3)                   @noisy det49 det249 det1154 det1457
mzz (3.5, 6) (3, 6)           @noisy det936 det1142
mz (3.5, 5.5)                 @noisy det1020 det1142
mx (3.5, 5)                   @noisy det437 det562 det708 det1486
mzz (3, 8) (3.5, 8)           @noisy det63 det1574
mz (3.5, 7.5)                 @noisy det1017 det1574
mx (3.5, 7)                   @noisy det609 det1133 det1237 det1371
mzz (4, 1) (4.5, 1)           @noisy det1100 det1260
mz (4.5, 0.5)                 @noisy det994 det1100
mx (4.5, 0)                   @noisy det1046 det1539
mzz (4.5, 3) (4, 3)           @noisy det68 det501
mz (4.5, 2.5)                 @noisy det501 det1011
mx (4.5, 2)                   @noisy det921 det1117 det1154 det1582
mzz (4, 5) (4.5, 5)           @noisy det739 det1463
mz (4.5, 4.5)                 @noisy det739 det1063
mx (4.5, 4)                   @noisy det295 det315 det437 det1457
mzz (4, 7) (4.5, 7)           @noisy det92 det376
mz (4.5, 6.5)                 @noisy det376 det1035
mx (4.5, 6)                   @noisy det259 det562 det609 det1589
mx (4.5, 8)                   @noisy det233 det1237
mzz (5, 0) (5.5, 0)           @noisy det767 det1381
mzz (5.5, 2) (5, 2)           @noisy det804 det1562
mz (5.5, 1.5)                 @noisy det1041 det1562
mx (5.5, 1)                   @noisy det921 det934 det977 det1539
mzz (5, 4) (5.5, 4)           @noisy det617 det1533
mz (5.5, 3.5)                 @noisy det1073 det1533
mx (5.5, 3)                   @noisy det48 det242 det295 det1117
mzz (5, 6) (5.5, 6)           @noisy det496 det665
mz (5.5, 5.5)                 @noisy det665 det1052
mx (5.5, 5)                   @noisy det62 det259 det315 det1564
mzz (5.5, 8) (5, 8)           @noisy det60 det887
mz (5.5, 7.5)                 @noisy det887 det1036
mx (5.5, 7)                   @noisy det233 det551 det1340 det1589
mzz (6, 1) (6.5, 1)           @noisy det239 det1089
mz (6.5, 0.5)                 @noisy det1054 det1089
mx (6.5, 0)                   @noisy det1 det977
mzz (6, 3) (6.5, 3)           @noisy det645 det918
mz (6.5, 2.5)                 @noisy det645 det1058
mx (6.5, 2)                   @noisy det19 det48 det934 det1605
mzz (6.5, 5) (6, 5)           @noisy det1334 det1408
mz (6.5, 4.5)                 @noisy det1016 det1408
mx (6.5, 4)                   @noisy det242 det773 det803 det1564
mzz (6, 7) (6.5, 7)           @noisy det15 det264
mz (6.5, 6.5)                 @noisy det264 det1062
mx (6.5, 6)                   @noisy det62 det692 det1340 det1498
mx (6.5, 8)                   @noisy det551 det896
mzz (7, 0) (7.5, 0)           @noisy det750 det1135
mzz (7.5, 2) (7, 2)           @noisy det335 det1180
mz (7.5, 1.5)                 @noisy det335 det1066
mx (7.5, 1)                   @noisy det1 det93 det591 det1605
mzz (7, 4) (7.5, 4)           @noisy det658 det932
mz (7.5, 3.5)                 @noisy det932 det1045
mx (7.5, 3)                   @noisy det19 det803 det1163 det1521
mzz (7, 6) (7.5, 6)           @noisy det73 det1420
mz (7.5, 5.5)                 @noisy det1027 det1420
mx (7.5, 5)                   @noisy det508 det632 det773 det1498
mzz (7.5, 8) (7, 8)           @noisy det72 det1322
mz (7.5, 7.5)                 @noisy det72 det1049
mx (7.5, 7)                   @noisy det692 det896 det1091 det1639
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (3.5, 0.5)                  @noisy
i (5, 1)                      @noisy
i (5, 1.5)                    @noisy
i (5.5, 6.5)                  @noisy
i (8, 0.5)                    @noisy
i (8, 0)                      @noisy
i (0, 5.5)                    @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1.5, 2.5)                  @noisy
i (2.5, 1.5)                  @noisy
i (6, 2.5)                    @noisy
i (6, 2)                      @noisy
i (7, 1.5)                    @noisy
i (7, 1)                      @noisy
i (7.5, 6.5)                  @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3.5, 2.5)                  @noisy
i (4.5, 1.5)                  @noisy
i (3, 6.5)                    @noisy
i (5, 3.5)                    @noisy
i (5, 3)                      @noisy
i (8, 2)                      @noisy
i (8, 2.5)                    @noisy
i (0, 7.5)                    @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (1.5, 4.5)                  @noisy
i (2.5, 3.5)                  @noisy
i (6, 4.5)                    @noisy
i (6, 4)                      @noisy
i (7, 3.5)                    @noisy
i (7, 3)                      @noisy
i (6.5, 3.5)                  @noisy
i (3.5, 4.5)                  @noisy
i (4.5, 3.5)                  @noisy
i (5, 5.5)                    @noisy
i (5, 5)                      @noisy
i (8, 4)                      @noisy
i (8, 4.5)                    @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (1.5, 6.5)                  @noisy
i (2.5, 5.5)                  @noisy
i (6, 6)                      @noisy
i (6, 6.5)                    @noisy
i (7, 5)                      @noisy
i (7, 5.5)                    @noisy
i (6.5, 5.5)                  @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (3.5, 6.5)                  @noisy
i (4.5, 5.5)                  @noisy
i (5, 7.5)                    @noisy
i (5, 7)                      @noisy
i (0, 2)                      @noisy
i (0, 2.5)                    @noisy
i (0.5, 1.5)                  @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (2.5, 7.5)                  @noisy
i (7, 7.5)                    @noisy
i (7, 7)                      @noisy
i (6.5, 7.5)                  @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (4.5, 7.5)                  @noisy
i (0.5, 3.5)                  @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (6, 1.5)                    @noisy
i (7, 0.5)                    @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (4, 4.5)                    @noisy
i (4, 4)                      @noisy
i (5, 2.5)                    @noisy
i (0.5, 5.5)                  @noisy
i (1, 7.5)                    @noisy
i (1, 7)                      @noisy
i (2, 6.5)                    @noisy
i (2, 6)                      @noisy
i (7, 2.5)                    @noisy
i (3, 7.5)                    @noisy
i (3, 7)                      @noisy
i (4, 6.5)                    @noisy
i (4, 6)                      @noisy
i (5, 4.5)                    @noisy
i (8, 6)                      @noisy
i (8, 6.5)                    @noisy
i (1, 0.5)                    @noisy
i (0.5, 7.5)                  @noisy
i (2, 8)                      @noisy
i (7, 4.5)                    @noisy
i (6, 8)                      @noisy
i (3, 0.5)                    @noisy
i (5, 6.5)                    @noisy
i (4, 8)                      @noisy
i (8, 8)                      @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (0, 4.5)                    @noisy
i (2, 1.5)                    @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (6, 0)                      @noisy
i (8, 1.5)                    @noisy
i (8, 1)                      @noisy
i (1, 4.5)                    @noisy
i (0, 6)                      @noisy
i (0, 6.5)                    @noisy
i (2, 3.5)                    @noisy
i (6, 3.5)                    @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (5.5, 0.5)                  @noisy
i (8, 3.5)                    @noisy
i (8, 3)                      @noisy
i (1, 6.5)                    @noisy
i (0, 8)                      @noisy
i (2, 5.5)                    @noisy
i (6.5, 1.5)                  @noisy
i (7.5, 0.5)                  @noisy
i (6, 5.5)                    @noisy
i (4, 5.5)                    @noisy
i (5.5, 2.5)                  @noisy
i (8, 5.5)                    @noisy
i (8, 5)                      @noisy
i (0, 1.5)                    @noisy
i (2, 7.5)                    @noisy
i (7.5, 2.5)                  @noisy
i (6, 7.5)                    @noisy
i (7, 6.5)                    @noisy
i (4, 7.5)                    @noisy
i (5.5, 4.5)                  @noisy
i (8, 7.5)                    @noisy
i (8, 7)                      @noisy
i (1, 1.5)                    @noisy
i (0, 3.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (1.5, 0.5)                  @noisy
i (6, 0.5)                    @noisy
i (7.5, 4.5)                  @noisy

--------         55
mxx (0, 0.5) (0, 0)           @noisy det1438 det1479
mzz (0, 1.5) (0.5, 1.5)       @noisy det507 det953
mxx (1, 1) (1, 1.5)           @noisy det695 det928
mxx (0, 2) (0, 2.5)           @noisy det491 det908
mzz (0, 3.5) (0.5, 3.5)       @noisy det507 det997
mxx (1, 3) (1, 3.5)           @noisy det293 det706
mxx (0, 4) (0, 4.5)           @noisy det324 det1604
mzz (0.5, 5.5) (0, 5.5)       @noisy det997 det1314
mxx (1, 5) (1, 5.5)           @noisy det218 det740
mxx (0, 6.5) (0, 6)           @noisy det629 det946
mzz (0, 7.5) (0.5, 7.5)       @noisy det1078 det1314
mxx (1, 7.5) (1, 7)           @noisy det899 det914
mzz (1, 0.5) (1.5, 0.5)       @noisy det345 det912
mxx (2, 0) (2, 0.5)           @noisy det268 det1069
mzz (1, 2.5) (1.5, 2.5)       @noisy det672 det912
mxx (2, 2) (2, 2.5)           @noisy det785 det1544
mzz (1.5, 4.5) (1, 4.5)       @noisy det672 det964
mxx (2, 4.5) (2, 4)           @noisy det801 det1132
mzz (1, 6.5) (1.5, 6.5)       @noisy det666 det964
mxx (2, 6.5) (2, 6)           @noisy det287 det1306
mzz (2, 1.5) (2.5, 1.5)       @noisy det514 det659
mxx (3, 1.5) (3, 1)           @noisy det694 det1209
mzz (2, 3.5) (2.5, 3.5)       @noisy det228 det659
mxx (3, 3.5) (3, 3)           @noisy det49 det933
mzz (2, 5.5) (2.5, 5.5)       @noisy det228 det278
mxx (3, 5) (3, 5.5)           @noisy det346 det1486
mzz (2.5, 7.5) (2, 7.5)       @noisy det241 det278
mxx (3, 7.5) (3, 7)           @noisy det656 det1371
mzz (3.5, 0.5) (3, 0.5)       @noisy det516 det1649
mxx (4, 0) (4, 0.5)           @noisy det184 det1046
mzz (3, 2.5) (3.5, 2.5)       @noisy det516 det1522
mxx (4, 2) (4, 2.5)           @noisy det249 det1154
mzz (3, 4.5) (3.5, 4.5)       @noisy det936 det1522
mxx (4, 4.5) (4, 4)           @noisy det437 det708
mzz (3.5, 6.5) (3, 6.5)       @noisy det63 det936
mxx (4, 6) (4, 6.5)           @noisy det609 det1133
mzz (4, 1.5) (4.5, 1.5)       @noisy det68 det1260
mxx (5, 1) (5, 1.5)           @noisy det921 det1582
mzz (4.5, 3.5) (4, 3.5)       @noisy det68 det1463
mxx (5, 3.5) (5, 3)           @noisy det295 det1457
mzz (4, 5.5) (4.5, 5.5)       @noisy det92 det1463
mxx (5, 5.5) (5, 5)           @noisy det259 det562
mzz (4, 7.5) (4.5, 7.5)       @noisy det92 det710
mxx (5, 7) (5, 7.5)           @noisy det233 det1237
mzz (5, 0.5) (5.5, 0.5)       @noisy det804 det1381
mxx (6, 0) (6, 0.5)           @noisy det977 det1539
mzz (5.5, 2.5) (5, 2.5)       @noisy det617 det804
mxx (6, 2.5) (6, 2)           @noisy det48 det1117
mzz (5, 4.5) (5.5, 4.5)       @noisy det496 det617
mxx (6, 4) (6, 4.5)           @noisy det315 det1564
mzz (5, 6.5) (5.5, 6.5)       @noisy det60 det496
mxx (6, 6.5) (6, 6)           @noisy det1340 det1589
mzz (6, 1.5) (6.5, 1.5)       @noisy det239 det918
mxx (7, 1.5) (7, 1)           @noisy det934 det1605
mzz (6, 3.5) (6.5, 3.5)       @noisy det918 det1334
mxx (7, 3) (7, 3.5)           @noisy det242 det803
mzz (6.5, 5.5) (6, 5.5)       @noisy det15 det1334
mxx (7, 5.5) (7, 5)           @noisy det62 det1498
mzz (6, 7.5) (6.5, 7.5)       @noisy det15 det725
mxx (7, 7.5) (7, 7)           @noisy det551 det896
mzz (7, 0.5) (7.5, 0.5)       @noisy det1135 det1180
mxx (8, 0.5) (8, 0)           @noisy det1 det93
mzz (7.5, 2.5) (7, 2.5)       @noisy det658 det1180
mxx (8, 2.5) (8, 2)           @noisy det19 det1521
mzz (7, 4.5) (7.5, 4.5)       @noisy det73 det658
mxx (8, 4) (8, 4.5)           @noisy det508 det773
mzz (7, 6.5) (7.5, 6.5)       @noisy det73 det1322
mxx (8, 6.5) (8, 6)           @noisy det692 det1091
mz (0.5, 0.5)                 @det680 det1023
mz (0.5, 2.5)                 @det290 det1043
mz (0.5, 4.5)                 @det1074 det1141
mz (0.5, 6.5)                 @det243 det998
mz (1.5, 1.5)                 @det1040 det1239
mz (1.5, 3.5)                 @det90 det1065
mz (1.5, 5.5)                 @det545 det1068
mz (1.5, 7.5)                 @det285 det1029
mz (2.5, 0.5)                 @det1070 det1530
mz (2.5, 2.5)                 @det1005 det1482
mz (2.5, 4.5)                 @det337 det983
mz (2.5, 6.5)                 @det893 det1071
mz (3.5, 1.5)                 @det869 det1007
mz (3.5, 3.5)                 @det950 det1025
mz (3.5, 5.5)                 @det741 det1020
mz (3.5, 7.5)                 @det1017 det1137
mz (4.5, 0.5)                 @det77 det994
mz (4.5, 2.5)                 @det1011 det1499
mz (4.5, 4.5)                 @det232 det1063
mz (4.5, 6.5)                 @det1035 det1558
mz (5.5, 1.5)                 @det929 det1041
mz (5.5, 3.5)                 @det1073 det1300
mz (5.5, 5.5)                 @det367 det1052
mz (5.5, 7.5)                 @det1036 det1329
mz (6.5, 0.5)                 @det970 det1054
mz (6.5, 2.5)                 @det1058 det1145
mz (6.5, 4.5)                 @det593 det1016
mz (6.5, 6.5)                 @det364 det1062
mz (7.5, 1.5)                 @det1066 det1337
mz (7.5, 3.5)                 @det1045 det1627
mz (7.5, 5.5)                 @det460 det1027
mz (7.5, 7.5)                 @det1049 det1213

--------         56
mzz (1, 1.5) (0.5, 1.5)       @noisy det507 det953
mxx (0, 1.5) (0, 1)           @noisy det695 det928
mzz (1, 3.5) (0.5, 3.5)       @noisy det507 det997
mxx (0, 3.5) (0, 3)           @noisy det293 det706
mzz (0.5, 5.5) (1, 5.5)       @noisy det997 det1314
mxx (0, 5.5) (0, 5)           @noisy det218 det740
mzz (1, 7.5) (0.5, 7.5)       @noisy det1078 det1314
mxx (0, 7) (0, 7.5)           @noisy det899 det914
mzz (1.5, 0.5) (2, 0.5)       @noisy det345 det912
mxx (1, 0.5) (1, 0)           @noisy det268 det1069
mzz (1.5, 2.5) (2, 2.5)       @noisy det672 det912
mxx (1, 2) (1, 2.5)           @noisy det785 det1544
mzz (1.5, 4.5) (2, 4.5)       @noisy det672 det964
mxx (1, 4) (1, 4.5)           @noisy det801 det1132
mzz (1.5, 6.5) (2, 6.5)       @noisy det666 det964
mxx (1, 6.5) (1, 6)           @noisy det287 det1306
mzz (3, 1.5) (2.5, 1.5)       @noisy det514 det659
mxx (2, 1) (2, 1.5)           @noisy det694 det1209
mzz (2.5, 3.5) (3, 3.5)       @noisy det228 det659
mxx (2, 3.5) (2, 3)           @noisy det49 det933
mzz (2.5, 5.5) (3, 5.5)       @noisy det228 det278
mxx (2, 5.5) (2, 5)           @noisy det346 det1486
mzz (2.5, 7.5) (3, 7.5)       @noisy det241 det278
mxx (2, 7) (2, 7.5)           @noisy det656 det1371
mzz (3.5, 0.5) (4, 0.5)       @noisy det516 det1649
mxx (3, 0) (3, 0.5)           @noisy det184 det1046
mzz (3.5, 2.5) (4, 2.5)       @noisy det516 det1522
mxx (3, 2.5) (3, 2)           @noisy det249 det1154
mzz (4, 4.5) (3.5, 4.5)       @noisy det936 det1522
mxx (3, 4.5) (3, 4)           @noisy det437 det708
mzz (3.5, 6.5) (4, 6.5)       @noisy det63 det936
mxx (3, 6) (3, 6.5)           @noisy det609 det1133
mzz (5, 1.5) (4.5, 1.5)       @noisy det68 det1260
mxx (4, 1.5) (4, 1)           @noisy det921 det1582
mzz (5, 3.5) (4.5, 3.5)       @noisy det68 det1463
mxx (4, 3) (4, 3.5)           @noisy det295 det1457
mzz (5, 5.5) (4.5, 5.5)       @noisy det92 det1463
mxx (4, 5) (4, 5.5)           @noisy det259 det562
mzz (5, 7.5) (4.5, 7.5)       @noisy det92 det710
mxx (4, 7) (4, 7.5)           @noisy det233 det1237
mzz (5.5, 0.5) (6, 0.5)       @noisy det804 det1381
mxx (5, 0) (5, 0.5)           @noisy det977 det1539
mzz (5.5, 2.5) (6, 2.5)       @noisy det617 det804
mxx (5, 2) (5, 2.5)           @noisy det48 det1117
mzz (5.5, 4.5) (6, 4.5)       @noisy det496 det617
mxx (5, 4.5) (5, 4)           @noisy det315 det1564
mzz (6, 6.5) (5.5, 6.5)       @noisy det60 det496
mxx (5, 6) (5, 6.5)           @noisy det1340 det1589
mzz (6.5, 1.5) (7, 1.5)       @noisy det239 det918
mxx (6, 1.5) (6, 1)           @noisy det934 det1605
mzz (6.5, 3.5) (7, 3.5)       @noisy det918 det1334
mxx (6, 3.5) (6, 3)           @noisy det242 det803
mzz (6.5, 5.5) (7, 5.5)       @noisy det15 det1334
mxx (6, 5) (6, 5.5)           @noisy det62 det1498
mzz (6.5, 7.5) (7, 7.5)       @noisy det15 det725
mxx (6, 7.5) (6, 7)           @noisy det551 det896
mzz (7.5, 0.5) (8, 0.5)       @noisy det1135 det1180
mxx (7, 0.5) (7, 0)           @noisy det1 det93
mxx (8, 1.5) (8, 1)           @noisy det591 det1179
mzz (7.5, 2.5) (8, 2.5)       @noisy det658 det1180
mxx (7, 2) (7, 2.5)           @noisy det19 det1521
mxx (8, 3) (8, 3.5)           @noisy det202 det1163
mzz (7.5, 4.5) (8, 4.5)       @noisy det73 det658
mxx (7, 4.5) (7, 4)           @noisy det508 det773
mxx (8, 5) (8, 5.5)           @noisy det632 det732
mzz (7.5, 6.5) (8, 6.5)       @noisy det73 det1322
mxx (7, 6.5) (7, 6)           @noisy det692 det1091
mxx (8, 7) (8, 7.5)           @noisy det230 det1639
mzz (0.5, 0) (0, 0)           @det680 det953
mx (0.5, 1)                   @det268 det695 det928 det1479
mzz (0, 2) (0.5, 2)           @det290 det507
mx (0.5, 3)                   @det293 det706 det785 det908
mzz (0, 4) (0.5, 4)           @det997 det1141
mx (0.5, 5)                   @det218 det740 det801 det1604
mzz (0.5, 6) (0, 6)           @det243 det1314
mx (0.5, 7)                   @det287 det899 det914 det946
mzz (0, 8) (0.5, 8)           @det834 det1078
mx (1.5, 0)                   @det268 det1069
mzz (1, 1) (1.5, 1)           @det912 det1239
mx (1.5, 2)                   @det694 det695 det785 det1544
mzz (1, 3) (1.5, 3)           @det90 det672
mx (1.5, 4)                   @det49 det293 det801 det1132
mzz (1.5, 5) (1, 5)           @det545 det964
mx (1.5, 6)                   @det287 det740 det1306 det1486
mzz (1, 7) (1.5, 7)           @det285 det666
mx (1.5, 8)                   @det899 det1371
mzz (2, 0) (2.5, 0)           @det514 det1530
mx (2.5, 1)                   @det694 det1046 det1069 det1209
mzz (2.5, 2) (2, 2)           @det659 det1482
mx (2.5, 3)                   @det49 det933 det1154 det1544
mzz (2, 4) (2.5, 4)           @det228 det337
mx (2.5, 5)                   @det346 det437 det1132 det1486
mzz (2, 6) (2.5, 6)           @det278 det893
mx (2.5, 7)                   @det609 det656 det1306 det1371
mzz (2.5, 8) (2, 8)           @det241 det1309
mx (3.5, 0)                   @det184 det1046
mzz (3, 1) (3.5, 1)           @det516 det869
mx (3.5, 2)                   @det249 det921 det1154 det1209
mzz (3, 3) (3.5, 3)           @det950 det1522
mx (3.5, 4)                   @det295 det437 det708 det933
mzz (3.5, 5) (3, 5)           @det741 det936
mx (3.5, 6)                   @det259 det346 det609 det1133
mzz (3, 7) (3.5, 7)           @det63 det1137
mx (3.5, 8)                   @det233 det656
mzz (4, 0) (4.5, 0)           @det77 det1260
mx (4.5, 1)                   @det184 det921 det977 det1582
mzz (4.5, 2) (4, 2)           @det68 det1499
mx (4.5, 3)                   @det48 det249 det295 det1457
mzz (4, 4) (4.5, 4)           @det232 det1463
mx (4.5, 5)                   @det259 det562 det708 det1564
mzz (4, 6) (4.5, 6)           @det92 det1558
mx (4.5, 7)                   @det233 det1133 det1237 det1340
mzz (4.5, 8) (4, 8)           @det710 det1363
mx (5.5, 0)                   @det977 det1539
mzz (5.5, 1) (5, 1)           @det804 det929
mx (5.5, 2)                   @det48 det1117 det1582 det1605
mzz (5, 3) (5.5, 3)           @det617 det1300
mx (5.5, 4)                   @det315 det803 det1457 det1564
mzz (5, 5) (5.5, 5)           @det367 det496
mx (5.5, 6)                   @det562 det1340 det1498 det1589
mzz (5.5, 7) (5, 7)           @det60 det1329
mx (5.5, 8)                   @det896 det1237
mzz (6.5, 0) (6, 0)           @det239 det970
mx (6.5, 1)                   @det93 det934 det1539 det1605
mzz (6, 2) (6.5, 2)           @det918 det1145
mx (6.5, 3)                   @det242 det803 det1117 det1521
mzz (6, 4) (6.5, 4)           @det593 det1334
mx (6.5, 5)                   @det62 det315 det508 det1498
mzz (6, 6) (6.5, 6)           @det15 det364
mx (6.5, 7)                   @det551 det896 det1091 det1589
mzz (6, 8) (6.5, 8)           @det270 det725
mx (7.5, 0)                   @det1 det93
mzz (7, 1) (7.5, 1)           @det1180 det1337
mx (7.5, 2)                   @det19 det934 det1179 det1521
mzz (7.5, 3) (7, 3)           @det658 det1627
mx (7.5, 4)                   @det202 det242 det508 det773
mzz (7, 5) (7.5, 5)           @det73 det460
mx (7.5, 6)                   @det62 det692 det732 det1091
mzz (7, 7) (7.5, 7)           @det1213 det1322
mx (7.5, 8)                   @det230 det551

--------         57
mxx (0, 1) (0, 0.5)           @noisy det1438 det1479
mxx (1, 1.5) (1, 2)           @noisy det695 det928
mx (0.5, 1.5)                 @noisy det695 det1253
mz (0, 1.5)                   @noisy det290 det953
mxx (0, 2.5) (0, 3)           @noisy det491 det908
mxx (1, 3.5) (1, 4)           @noisy det293 det706
mx (0.5, 3.5)                 @noisy det293 det1186
mz (0, 3.5)                   @noisy det507 det1141
mxx (0, 4.5) (0, 5)           @noisy det324 det1604
mxx (1, 6) (1, 5.5)           @noisy det218 det740
mx (0.5, 5.5)                 @noisy det740 det1276
mz (0, 5.5)                   @noisy det243 det997
mxx (0, 7) (0, 6.5)           @noisy det629 det946
mxx (1, 7.5) (1, 8)           @noisy det899 det914
mx (0.5, 7.5)                 @noisy det899 det1257
mz (0, 7.5)                   @noisy det834 det1314
mxx (2, 0.5) (2, 1)           @noisy det268 det1069
mx (1.5, 0.5)                 @noisy det1069 det1269
mz (1, 0.5)                   @noisy det345 det680 det953 det1239
mxx (2, 3) (2, 2.5)           @noisy det785 det1544
mx (1.5, 2.5)                 @noisy det1295 det1544
mz (1, 2.5)                   @noisy det90 det290 det507 det912
mxx (2, 4.5) (2, 5)           @noisy det801 det1132
mx (1.5, 4.5)                 @noisy det1132 det1240
mz (1, 4.5)                   @noisy det545 det672 det997 det1141
mxx (2, 6.5) (2, 7)           @noisy det287 det1306
mx (1.5, 6.5)                 @noisy det1219 det1306
mz (1, 6.5)                   @noisy det243 det285 det964 det1314
mxx (3, 1.5) (3, 2)           @noisy det694 det1209
mx (2.5, 1.5)                 @noisy det1209 det1302
mz (2, 1.5)                   @noisy det514 det912 det1239 det1482
mxx (3, 3.5) (3, 4)           @noisy det49 det933
mx (2.5, 3.5)                 @noisy det933 det1286
mz (2, 3.5)                   @noisy det90 det337 det659 det672
mxx (3, 5.5) (3, 6)           @noisy det346 det1486
mx (2.5, 5.5)                 @noisy det346 det1229
mz (2, 5.5)                   @noisy det228 det545 det893 det964
mxx (3, 7.5) (3, 8)           @noisy det656 det1371
mx (2.5, 7.5)                 @noisy det656 det1202
mz (2, 7.5)                   @noisy det278 det285 det666 det1309
mxx (4, 0.5) (4, 1)           @noisy det184 det1046
mx (3.5, 0.5)                 @noisy det184 det1224
mz (3, 0.5)                   @noisy det514 det869 det1530 det1649
mxx (4, 2.5) (4, 3)           @noisy det249 det1154
mx (3.5, 2.5)                 @noisy det249 det1196
mz (3, 2.5)                   @noisy det516 det659 det950 det1482
mxx (4, 4.5) (4, 5)           @noisy det437 det708
mx (3.5, 4.5)                 @noisy det708 det1289
mz (3, 4.5)                   @noisy det228 det337 det741 det1522
mxx (4, 6.5) (4, 7)           @noisy det609 det1133
mx (3.5, 6.5)                 @noisy det1133 det1307
mz (3, 6.5)                   @noisy det278 det893 det936 det1137
mxx (5, 1.5) (5, 2)           @noisy det921 det1582
mx (4.5, 1.5)                 @noisy det1296 det1582
mz (4, 1.5)                   @noisy det516 det869 det1260 det1499
mxx (5, 3.5) (5, 4)           @noisy det295 det1457
mx (4.5, 3.5)                 @noisy det1301 det1457
mz (4, 3.5)                   @noisy det68 det232 det950 det1522
mxx (5, 5.5) (5, 6)           @noisy det259 det562
mx (4.5, 5.5)                 @noisy det562 det1273
mz (4, 5.5)                   @noisy det741 det936 det1463 det1558
mxx (5, 7.5) (5, 8)           @noisy det233 det1237
mx (4.5, 7.5)                 @noisy det1237 det1255
mz (4, 7.5)                   @noisy det63 det92 det1137 det1363
mxx (6, 1) (6, 0.5)           @noisy det977 det1539
mx (5.5, 0.5)                 @noisy det1298 det1539
mz (5, 0.5)                   @noisy det77 det929 det1260 det1381
mxx (6, 2.5) (6, 3)           @noisy det48 det1117
mx (5.5, 2.5)                 @noisy det1117 det1294
mz (5, 2.5)                   @noisy det68 det804 det1300 det1499
mxx (6, 4.5) (6, 5)           @noisy det315 det1564
mx (5.5, 4.5)                 @noisy det315 det1297
mz (5, 4.5)                   @noisy det232 det367 det617 det1463
mxx (6, 6.5) (6, 7)           @noisy det1340 det1589
mx (5.5, 6.5)                 @noisy det1217 det1589
mz (5, 6.5)                   @noisy det92 det496 det1329 det1558
mxx (7, 1.5) (7, 2)           @noisy det934 det1605
mx (6.5, 1.5)                 @noisy det934 det1211
mz (6, 1.5)                   @noisy det239 det804 det929 det1145
mxx (7, 4) (7, 3.5)           @noisy det242 det803
mx (6.5, 3.5)                 @noisy det242 det1266
mz (6, 3.5)                   @noisy det593 det617 det918 det1300
mxx (7, 5.5) (7, 6)           @noisy det62 det1498
mx (6.5, 5.5)                 @noisy det62 det1235
mz (6, 5.5)                   @noisy det364 det367 det496 det1334
mxx (7, 7.5) (7, 8)           @noisy det551 det896
mx (6.5, 7.5)                 @noisy det551 det1204
mz (6, 7.5)                   @noisy det15 det60 det270 det1329
mxx (8, 0.5) (8, 1)           @noisy det1 det93
mx (7.5, 0.5)                 @noisy det1 det1283
mz (7, 0.5)                   @noisy det239 det970 det1135 det1337
mz (8, 1.5)                   @noisy det1180 det1337
mxx (8, 2.5) (8, 3)           @noisy det19 det1521
mx (7.5, 2.5)                 @noisy det19 det1293
mz (7, 2.5)                   @noisy det918 det1145 det1180 det1627
mz (8, 3.5)                   @noisy det658 det1627
mxx (8, 4.5) (8, 5)           @noisy det508 det773
mx (7.5, 4.5)                 @noisy det773 det1270
mz (7, 4.5)                   @noisy det460 det593 det658 det1334
mz (8, 5.5)                   @noisy det73 det460
mxx (8, 7) (8, 6.5)           @noisy det692 det1091
mx (7.5, 6.5)                 @noisy det692 det1291
mz (7, 6.5)                   @noisy det15 det73 det364 det1213
mz (8, 7.5)                   @noisy det1213 det1322
mxx (0.5, 0.5) (0.5, 0)       @det268 det1438
mzz (1, 1) (0.5, 1)           @det680 det953
mxx (0.5, 2.5) (0.5, 2)       @det491 det785
mzz (1, 3) (0.5, 3)           @det290 det507
mxx (0.5, 4.5) (0.5, 4)       @det324 det801
mzz (0.5, 5) (1, 5)           @det997 det1141
mxx (0.5, 6.5) (0.5, 6)       @det287 det629
mzz (1, 7) (0.5, 7)           @det243 det1314
mzz (1.5, 0) (2, 0)           @det345 det719
mxx (1.5, 1.5) (1.5, 1)       @det694 det928
mzz (1.5, 2) (2, 2)           @det912 det1239
mxx (1.5, 3.5) (1.5, 3)       @det49 det706
mzz (1.5, 4) (2, 4)           @det90 det672
mxx (1.5, 5) (1.5, 5.5)       @det218 det1486
mzz (1.5, 6) (2, 6)           @det545 det964
mxx (1.5, 7.5) (1.5, 7)       @det914 det1371
mzz (1.5, 8) (2, 8)           @det285 det666
mxx (2.5, 0.5) (2.5, 0)       @det268 det1046
mzz (3, 1) (2.5, 1)           @det514 det1530
mxx (2.5, 2) (2.5, 2.5)       @det785 det1154
mzz (2.5, 3) (3, 3)           @det659 det1482
mxx (2.5, 4) (2.5, 4.5)       @det437 det801
mzz (2.5, 5) (3, 5)           @det228 det337
mxx (2.5, 6.5) (2.5, 6)       @det287 det609
mzz (2.5, 7) (3, 7)           @det278 det893
mzz (3.5, 0) (4, 0)           @det1038 det1649
mxx (3.5, 1) (3.5, 1.5)       @det694 det921
mzz (3.5, 2) (4, 2)           @det516 det869
mxx (3.5, 3) (3.5, 3.5)       @det49 det295
mzz (4, 4) (3.5, 4)           @det950 det1522
mxx (3.5, 5) (3.5, 5.5)       @det259 det1486
mzz (3.5, 6) (4, 6)           @det741 det936
mxx (3.5, 7) (3.5, 7.5)       @det233 det1371
mzz (3.5, 8) (4, 8)           @det63 det1137
mxx (4.5, 0.5) (4.5, 0)       @det977 det1046
mzz (5, 1) (4.5, 1)           @det77 det1260
mxx (4.5, 2) (4.5, 2.5)       @det48 det1154
mzz (5, 3) (4.5, 3)           @det68 det1499
mxx (4.5, 4.5) (4.5, 4)       @det437 det1564
mzz (5, 5) (4.5, 5)           @det232 det1463
mxx (4.5, 6.5) (4.5, 6)       @det609 det1340
mzz (5, 7) (4.5, 7)           @det92 det1558
mzz (5.5, 0) (6, 0)           @det1079 det1381
mxx (5.5, 1) (5.5, 1.5)       @det921 det1605
mzz (5.5, 2) (6, 2)           @det804 det929
mxx (5.5, 3) (5.5, 3.5)       @det295 det803
mzz (5.5, 4) (6, 4)           @det617 det1300
mxx (5.5, 5.5) (5.5, 5)       @det259 det1498
mzz (6, 6) (5.5, 6)           @det367 det496
mxx (5.5, 7) (5.5, 7.5)       @det233 det896
mzz (5.5, 8) (6, 8)           @det60 det1329
mxx (6.5, 0) (6.5, 0.5)       @det93 det977
mzz (6.5, 1) (7, 1)           @det239 det970
mxx (6.5, 2.5) (6.5, 2)       @det48 det1521
mzz (6.5, 3) (7, 3)           @det918 det1145
mxx (6.5, 4.5) (6.5, 4)       @det508 det1564
mzz (6.5, 5) (7, 5)           @det593 det1334
mxx (6.5, 6) (6.5, 6.5)       @det1091 det1340
mzz (6.5, 7) (7, 7)           @det15 det364
mzz (7.5, 0) (8, 0)           @det1135 det1193
mxx (7.5, 1.5) (7.5, 1)       @det1179 det1605
mzz (7.5, 2) (8, 2)           @det1180 det1337
mxx (7.5, 3) (7.5, 3.5)       @det202 det803
mzz (7.5, 4) (8, 4)           @det658 det1627
mxx (7.5, 5) (7.5, 5.5)       @det732 det1498
mzz (7.5, 6) (8, 6)           @det73 det460
mxx (7.5, 7.5) (7.5, 7)       @det230 det896
mzz (7.5, 8) (8, 8)           @det1213 det1322

--------         58
mz (0, 0.5)                   @det680 det953
mxx (0, 1.5) (0, 2)           @det928
mx (0.5, 1.5)                 @det1253
mz (1, 1.5)                   @det507 det680 det912 det1239
mz (0, 2.5)                   @det290 det507
mxx (0, 3.5) (0, 4)           @det706
mx (0.5, 3.5)                 @det1186
mz (1, 3.5)                   @det90 det290 det672 det997
mz (0, 4.5)                   @det997 det1141
mxx (0, 5.5) (0, 6)           @det218
mx (0.5, 5.5)                 @det1276
mz (1, 5.5)                   @det545 det964 det1141 det1314
mz (0, 6.5)                   @det243 det1314
mxx (0, 7.5) (0, 8)           @det914
mx (0.5, 7.5)                 @det1257
mz (1, 7.5)                   @det243 det285 det666 det1078
mxx (1, 0.5) (1, 1)           @det268
mx (1.5, 0.5)                 @det1269
mz (2, 0.5)                   @det514 det719 det912 det1530
mxx (1, 2.5) (1, 3)           @det785
mx (1.5, 2.5)                 @det1295
mz (2, 2.5)                   @det659 det672 det1239 det1482
mxx (1, 4.5) (1, 5)           @det801
mx (1.5, 4.5)                 @det1240
mz (2, 4.5)                   @det90 det228 det337 det964
mxx (1, 6.5) (1, 7)           @det287
mx (1.5, 6.5)                 @det1219
mz (2, 6.5)                   @det278 det545 det666 det893
mxx (2, 1.5) (2, 2)           @det694
mx (2.5, 1.5)                 @det1302
mz (3, 1.5)                   @det516 det659 det869 det1530
mxx (2, 3.5) (2, 4)           @det49
mx (2.5, 3.5)                 @det1286
mz (3, 3.5)                   @det228 det950 det1482 det1522
mxx (2, 5.5) (2, 6)           @det1486
mx (2.5, 5.5)                 @det1229
mz (3, 5.5)                   @det278 det337 det741 det936
mxx (2, 7.5) (2, 8)           @det1371
mx (2.5, 7.5)                 @det1202
mz (3, 7.5)                   @det63 det241 det893 det1137
mxx (3, 1) (3, 0.5)           @det1046
mx (3.5, 0.5)                 @det1224
mz (4, 0.5)                   @det77 det516 det1038 det1260
mxx (3, 2.5) (3, 3)           @det1154
mx (3.5, 2.5)                 @det1196
mz (4, 2.5)                   @det68 det869 det1499 det1522
mxx (3, 4.5) (3, 5)           @det437
mx (3.5, 4.5)                 @det1289
mz (4, 4.5)                   @det232 det936 det950 det1463
mxx (3, 7) (3, 6.5)           @det609
mx (3.5, 6.5)                 @det1307
mz (4, 6.5)                   @det63 det92 det741 det1558
mxx (4, 1.5) (4, 2)           @det921
mx (4.5, 1.5)                 @det1296
mz (5, 1.5)                   @det68 det77 det804 det929
mxx (4, 4) (4, 3.5)           @det295
mx (4.5, 3.5)                 @det1301
mz (5, 3.5)                   @det617 det1300 det1463 det1499
mxx (4, 5.5) (4, 6)           @det259
mx (4.5, 5.5)                 @det1273
mz (5, 5.5)                   @det92 det232 det367 det496
mxx (4, 7.5) (4, 8)           @det233
mx (4.5, 7.5)                 @det1255
mz (5, 7.5)                   @det60 det710 det1329 det1558
mxx (5, 0.5) (5, 1)           @det977
mx (5.5, 0.5)                 @det1298
mz (6, 0.5)                   @det239 det804 det970 det1079
mxx (5, 3) (5, 2.5)           @det48
mx (5.5, 2.5)                 @det1294
mz (6, 2.5)                   @det617 det918 det929 det1145
mxx (5, 4.5) (5, 5)           @det1564
mx (5.5, 4.5)                 @det1297
mz (6, 4.5)                   @det496 det593 det1300 det1334
mxx (5, 6.5) (5, 7)           @det1340
mx (5.5, 6.5)                 @det1217
mz (6, 6.5)                   @det15 det60 det364 det367
mxx (6, 1.5) (6, 2)           @det1605
mx (6.5, 1.5)                 @det1211
mz (7, 1.5)                   @det918 det970 det1180 det1337
mxx (6, 3.5) (6, 4)           @det803
mx (6.5, 3.5)                 @det1266
mz (7, 3.5)                   @det658 det1145 det1334 det1627
mxx (6, 6) (6, 5.5)           @det1498
mx (6.5, 5.5)                 @det1235
mz (7, 5.5)                   @det15 det73 det460 det593
mxx (6, 7.5) (6, 8)           @det896
mx (6.5, 7.5)                 @det1204
mz (7, 7.5)                   @det364 det725 det1213 det1322
mxx (7, 0.5) (7, 1)           @det93
mx (7.5, 0.5)                 @det1283
mz (8, 0.5)                   @det1180 det1193
mxx (8, 2) (8, 1.5)           @det250 det1179
mxx (7, 2.5) (7, 3)           @det1521
mx (7.5, 2.5)                 @det1293
mz (8, 2.5)                   @det658 det1337
mxx (8, 3.5) (8, 4)           @det202 det1109
mxx (7, 4.5) (7, 5)           @det508
mx (7.5, 4.5)                 @det1270
mz (8, 4.5)                   @det73 det1627
mxx (8, 5.5) (8, 6)           @det224 det732
mxx (7, 6.5) (7, 7)           @det1091
mx (7.5, 6.5)                 @det1291
mz (8, 6.5)                   @det460 det1322
mxx (8, 7.5) (8, 8)           @det230 det1332
mxx (0.5, 0.5) (0.5, 1)       @det268 det1438
mzz (1, 0) (0.5, 0)           @det680 det953
mxx (0.5, 2.5) (0.5, 3)       @det491 det785
mzz (1, 2) (0.5, 2)           @det290 det507
mxx (0.5, 5) (0.5, 4.5)       @det324 det801
mzz (1, 4) (0.5, 4)           @det997 det1141
mxx (0.5, 6.5) (0.5, 7)       @det287 det629
mzz (0.5, 6) (1, 6)           @det243 det1314
mzz (1, 8) (0.5, 8)           @det834 det1078
mxx (1.5, 1.5) (1.5, 2)       @det694 det928
mzz (1.5, 1) (2, 1)           @det912 det1239
mxx (1.5, 4) (1.5, 3.5)       @det49 det706
mzz (2, 3) (1.5, 3)           @det90 det672
mxx (1.5, 5.5) (1.5, 6)       @det218 det1486
mzz (1.5, 5) (2, 5)           @det545 det964
mxx (1.5, 7.5) (1.5, 8)       @det914 det1371
mzz (1.5, 7) (2, 7)           @det285 det666
mxx (2.5, 0.5) (2.5, 1)       @det268 det1046
mzz (2.5, 0) (3, 0)           @det514 det1530
mxx (2.5, 2.5) (2.5, 3)       @det785 det1154
mzz (2.5, 2) (3, 2)           @det659 det1482
mxx (2.5, 4.5) (2.5, 5)       @det437 det801
mzz (2.5, 4) (3, 4)           @det228 det337
mxx (2.5, 7) (2.5, 6.5)       @det287 det609
mzz (3, 6) (2.5, 6)           @det278 det893
mzz (2.5, 8) (3, 8)           @det241 det1309
mxx (3.5, 1.5) (3.5, 2)       @det694 det921
mzz (3.5, 1) (4, 1)           @det516 det869
mxx (3.5, 3.5) (3.5, 4)       @det49 det295
mzz (3.5, 3) (4, 3)           @det950 det1522
mxx (3.5, 5.5) (3.5, 6)       @det259 det1486
mzz (3.5, 5) (4, 5)           @det741 det936
mxx (3.5, 7.5) (3.5, 8)       @det233 det1371
mzz (3.5, 7) (4, 7)           @det63 det1137
mxx (4.5, 0.5) (4.5, 1)       @det977 det1046
mzz (5, 0) (4.5, 0)           @det77 det1260
mxx (4.5, 2.5) (4.5, 3)       @det48 det1154
mzz (4.5, 2) (5, 2)           @det68 det1499
mxx (4.5, 4.5) (4.5, 5)       @det437 det1564
mzz (5, 4) (4.5, 4)           @det232 det1463
mxx (4.5, 6.5) (4.5, 7)       @det609 det1340
mzz (5, 6) (4.5, 6)           @det92 det1558
mzz (4.5, 8) (5, 8)           @det710 det1363
mxx (5.5, 1.5) (5.5, 2)       @det921 det1605
mzz (5.5, 1) (6, 1)           @det804 det929
mxx (5.5, 3.5) (5.5, 4)       @det295 det803
mzz (5.5, 3) (6, 3)           @det617 det1300
mxx (5.5, 5.5) (5.5, 6)       @det259 det1498
mzz (5.5, 5) (6, 5)           @det367 det496
mxx (5.5, 7.5) (5.5, 8)       @det233 det896
mzz (5.5, 7) (6, 7)           @det60 det1329
mxx (6.5, 0.5) (6.5, 1)       @det93 det977
mzz (6.5, 0) (7, 0)           @det239 det970
mxx (6.5, 2.5) (6.5, 3)       @det48 det1521
mzz (6.5, 2) (7, 2)           @det918 det1145
mxx (6.5, 5) (6.5, 4.5)       @det508 det1564
mzz (7, 4) (6.5, 4)           @det593 det1334
mxx (6.5, 6.5) (6.5, 7)       @det1091 det1340
mzz (6.5, 6) (7, 6)           @det15 det364
mzz (6.5, 8) (7, 8)           @det270 det725
mxx (7.5, 2) (7.5, 1.5)       @det1179 det1605
mzz (7.5, 1) (8, 1)           @det1180 det1337
mxx (7.5, 3.5) (7.5, 4)       @det202 det803
mzz (7.5, 3) (8, 3)           @det658 det1627
mxx (7.5, 5.5) (7.5, 6)       @det732 det1498
mzz (7.5, 5) (8, 5)           @det73 det460
mxx (7.5, 8) (7.5, 7.5)       @det230 det896
mzz (8, 7) (7.5, 7)           @det1213 det1322

--------         59
mzz (0, 1) (0.5, 1)           @det680 det953
mz (0.5, 0.5)                 @det953 det1421
mx (0.5, 0)                   @det268
mzz (0, 3) (0.5, 3)           @det290 det507
mz (0.5, 2.5)                 @det507 det1449
mx (0.5, 2)                   @det785 det928
mzz (0.5, 5) (0, 5)           @det997 det1141
mz (0.5, 4.5)                 @det997 det1462
mx (0.5, 4)                   @det706 det801
mzz (0, 7) (0.5, 7)           @det243 det1314
mz (0.5, 6.5)                 @det1314 det1483
mx (0.5, 6)                   @det218 det287
mx (0.5, 8)                   @det914
mzz (1, 0) (1.5, 0)           @det345 det719
mzz (1, 2) (1.5, 2)           @det912 det1239
mz (1.5, 1.5)                 @det912 det1384
mx (1.5, 1)                   @det268 det694
mzz (1.5, 4) (1, 4)           @det90 det672
mz (1.5, 3.5)                 @det672 det1432
mx (1.5, 3)                   @det49 det785
mzz (1, 6) (1.5, 6)           @det545 det964
mz (1.5, 5.5)                 @det964 det1439
mx (1.5, 5)                   @det801 det1486
mzz (1, 8) (1.5, 8)           @det285 det666
mz (1.5, 7.5)                 @det666 det1477
mx (1.5, 7)                   @det287 det1371
mzz (2, 1) (2.5, 1)           @det514 det1530
mz (2.5, 0.5)                 @det514 det1450
mx (2.5, 0)                   @det1046
mzz (2, 3) (2.5, 3)           @det659 det1482
mz (2.5, 2.5)                 @det659 det1484
mx (2.5, 2)                   @det694 det1154
mzz (2, 5) (2.5, 5)           @det228 det337
mz (2.5, 4.5)                 @det228 det1480
mx (2.5, 4)                   @det49 det437
mzz (2.5, 7) (2, 7)           @det278 det893
mz (2.5, 6.5)                 @det278 det1455
mx (2.5, 6)                   @det609 det1486
mx (2.5, 8)                   @det1371
mzz (3.5, 0) (3, 0)           @det1038 det1649
mzz (3, 2) (3.5, 2)           @det516 det869
mz (3.5, 1.5)                 @det516 det1468
mx (3.5, 1)                   @det921 det1046
mzz (3, 4) (3.5, 4)           @det950 det1522
mz (3.5, 3.5)                 @det1427 det1522
mx (3.5, 3)                   @det295 det1154
mzz (3.5, 6) (3, 6)           @det741 det936
mz (3.5, 5.5)                 @det936 det1475
mx (3.5, 5)                   @det259 det437
mzz (3, 8) (3.5, 8)           @det63 det1137
mz (3.5, 7.5)                 @det63 det1473
mx (3.5, 7)                   @det233 det609
mzz (4, 1) (4.5, 1)           @det77 det1260
mz (4.5, 0.5)                 @det1260 det1458
mx (4.5, 0)                   @det977
mzz (4.5, 3) (4, 3)           @det68 det1499
mz (4.5, 2.5)                 @det68 det1469
mx (4.5, 2)                   @det48 det921
mzz (4, 5) (4.5, 5)           @det232 det1463
mz (4.5, 4.5)                 @det1430 det1463
mx (4.5, 4)                   @det295 det1564
mzz (4, 7) (4.5, 7)           @det92 det1558
mz (4.5, 6.5)                 @det92 det1478
mx (4.5, 6)                   @det259 det1340
mx (4.5, 8)                   @det233
mzz (5, 0) (5.5, 0)           @det1079 det1381
mzz (5.5, 2) (5, 2)           @det804 det929
mz (5.5, 1.5)                 @det804 det1385
mx (5.5, 1)                   @det977 det1605
mzz (5, 4) (5.5, 4)           @det617 det1300
mz (5.5, 3.5)                 @det617 det1459
mx (5.5, 3)                   @det48 det803
mzz (5, 6) (5.5, 6)           @det367 det496
mz (5.5, 5.5)                 @det496 det1404
mx (5.5, 5)                   @det1498 det1564
mzz (5.5, 8) (5, 8)           @det60 det1329
mz (5.5, 7.5)                 @det60 det1442
mx (5.5, 7)                   @det896 det1340
mzz (6, 1) (6.5, 1)           @det239 det970
mz (6.5, 0.5)                 @det239 det1413
mx (6.5, 0)                   @det93
mzz (6, 3) (6.5, 3)           @det918 det1145
mz (6.5, 2.5)                 @det918 det1417
mx (6.5, 2)                   @det1521 det1605
mzz (6.5, 5) (6, 5)           @det593 det1334
mz (6.5, 4.5)                 @det1334 det1414
mx (6.5, 4)                   @det508 det803
mzz (6, 7) (6.5, 7)           @det15 det364
mz (6.5, 6.5)                 @det15 det1476
mx (6.5, 6)                   @det1091 det1498
mx (6.5, 8)                   @det896
mzz (7, 0) (7.5, 0)           @det1135 det1193
mzz (7.5, 2) (7, 2)           @det1180 det1337
mz (7.5, 1.5)                 @det1180 det1434
mx (7.5, 1)                   @det93 det1179
mzz (7, 4) (7.5, 4)           @det658 det1627
mz (7.5, 3.5)                 @det658 det1390
mx (7.5, 3)                   @det202 det1521
mzz (7, 6) (7.5, 6)           @det73 det460
mz (7.5, 5.5)                 @det73 det1429
mx (7.5, 5)                   @det508 det732
mzz (7.5, 8) (7, 8)           @det1213 det1322
mz (7.5, 7.5)                 @det1322 det1456
mx (7.5, 7)                   @det230 det1091

--------         60
mxx (0, 0.5) (0, 0)           @det1438
mzz (0, 1.5) (0.5, 1.5)       @det290 det680
mxx (1, 1) (1, 1.5)           @det928
mxx (0, 2) (0, 2.5)           @det491
mzz (0, 3.5) (0.5, 3.5)       @det290 det1141
mxx (1, 3) (1, 3.5)           @det706
mxx (0, 4) (0, 4.5)           @det324
mzz (0.5, 5.5) (0, 5.5)       @det243 det1141
mxx (1, 5) (1, 5.5)           @det218
mxx (0, 6.5) (0, 6)           @det629
mzz (0, 7.5) (0.5, 7.5)       @det243 det834
mxx (1, 7.5) (1, 7)           @det914
mzz (1, 0.5) (1.5, 0.5)       @det719 det1239
mxx (2, 0) (2, 0.5)           @det268
mzz (1, 2.5) (1.5, 2.5)       @det90 det1239
mxx (2, 2) (2, 2.5)           @det785
mzz (1.5, 4.5) (1, 4.5)       @det90 det545
mxx (2, 4.5) (2, 4)           @det801
mzz (1, 6.5) (1.5, 6.5)       @det285 det545
mxx (2, 6.5) (2, 6)           @det287
mzz (2, 1.5) (2.5, 1.5)       @det1482 det1530
mxx (3, 1.5) (3, 1)           @det694
mzz (2, 3.5) (2.5, 3.5)       @det337 det1482
mxx (3, 3.5) (3, 3)           @det49
mzz (2, 5.5) (2.5, 5.5)       @det337 det893
mxx (3, 5) (3, 5.5)           @det1486
mzz (2.5, 7.5) (2, 7.5)       @det893 det1309
mxx (3, 7.5) (3, 7)           @det1371
mzz (3.5, 0.5) (3, 0.5)       @det869 det1038
mxx (4, 0) (4, 0.5)           @det1046
mzz (3, 2.5) (3.5, 2.5)       @det869 det950
mxx (4, 2) (4, 2.5)           @det1154
mzz (3, 4.5) (3.5, 4.5)       @det741 det950
mxx (4, 4.5) (4, 4)           @det437
mzz (3.5, 6.5) (3, 6.5)       @det741 det1137
mxx (4, 6) (4, 6.5)           @det609
mzz (4, 1.5) (4.5, 1.5)       @det77 det1499
mxx (5, 1) (5, 1.5)           @det921
mzz (4.5, 3.5) (4, 3.5)       @det232 det1499
mxx (5, 3.5) (5, 3)           @det295
mzz (4, 5.5) (4.5, 5.5)       @det232 det1558
mxx (5, 5.5) (5, 5)           @det259
mzz (4, 7.5) (4.5, 7.5)       @det1363 det1558
mxx (5, 7) (5, 7.5)           @det233
mzz (5, 0.5) (5.5, 0.5)       @det929 det1079
mxx (6, 0) (6, 0.5)           @det977
mzz (5.5, 2.5) (5, 2.5)       @det929 det1300
mxx (6, 2.5) (6, 2)           @det48
mzz (5, 4.5) (5.5, 4.5)       @det367 det1300
mxx (6, 4) (6, 4.5)           @det1564
mzz (5, 6.5) (5.5, 6.5)       @det367 det1329
mxx (6, 6.5) (6, 6)           @det1340
mzz (6, 1.5) (6.5, 1.5)       @det970 det1145
mxx (7, 1.5) (7, 1)           @det1605
mzz (6, 3.5) (6.5, 3.5)       @det593 det1145
mxx (7, 3) (7, 3.5)           @det803
mzz (6.5, 5.5) (6, 5.5)       @det364 det593
mxx (7, 5.5) (7, 5)           @det1498
mzz (6, 7.5) (6.5, 7.5)       @det270 det364
mxx (7, 7.5) (7, 7)           @det896
mzz (7, 0.5) (7.5, 0.5)       @det1193 det1337
mxx (8, 0.5) (8, 0)           @det93
mzz (7.5, 2.5) (7, 2.5)       @det1337 det1627
mxx (8, 2.5) (8, 2)           @det1521
mzz (7, 4.5) (7.5, 4.5)       @det460 det1627
mxx (8, 4) (8, 4.5)           @det508
mzz (7, 6.5) (7.5, 6.5)       @det460 det1213
mxx (8, 6.5) (8, 6)           @det1091
mz (0.5, 0.5)                 @det1421
mz (0.5, 2.5)                 @det1449
mz (0.5, 4.5)                 @det1462
mz (0.5, 6.5)                 @det1483
mz (1.5, 1.5)                 @det1384
mz (1.5, 3.5)                 @det1432
mz (1.5, 5.5)                 @det1439
mz (1.5, 7.5)                 @det1477
mz (2.5, 0.5)                 @det1450
mz (2.5, 2.5)                 @det1484
mz (2.5, 4.5)                 @det1480
mz (2.5, 6.5)                 @det1455
mz (3.5, 1.5)                 @det1468
mz (3.5, 3.5)                 @det1427
mz (3.5, 5.5)                 @det1475
mz (3.5, 7.5)                 @det1473
mz (4.5, 0.5)                 @det1458
mz (4.5, 2.5)                 @det1469
mz (4.5, 4.5)                 @det1430
mz (4.5, 6.5)                 @det1478
mz (5.5, 1.5)                 @det1385
mz (5.5, 3.5)                 @det1459
mz (5.5, 5.5)                 @det1404
mz (5.5, 7.5)                 @det1442
mz (6.5, 0.5)                 @det1413
mz (6.5, 2.5)                 @det1417
mz (6.5, 4.5)                 @det1414
mz (6.5, 6.5)                 @det1476
mz (7.5, 1.5)                 @det1434
mz (7.5, 3.5)                 @det1390
mz (7.5, 5.5)                 @det1429
mz (7.5, 7.5)                 @det1456

--------         61
mzz (1, 1.5) (0.5, 1.5)       @det290 det680
mxx (0, 1.5) (0, 1)           @det928
mzz (1, 3.5) (0.5, 3.5)       @det290 det1141
mxx (0, 3.5) (0, 3)           @det706
mzz (0.5, 5.5) (1, 5.5)       @det243 det1141
mxx (0, 5.5) (0, 5)           @det218
mzz (1, 7.5) (0.5, 7.5)       @det243 det834
mxx (0, 7) (0, 7.5)           @det914
mzz (1.5, 0.5) (2, 0.5)       @det719 det1239
mxx (1, 0.5) (1, 0)           @det268
mzz (1.5, 2.5) (2, 2.5)       @det90 det1239
mxx (1, 2) (1, 2.5)           @det785
mzz (1.5, 4.5) (2, 4.5)       @det90 det545
mxx (1, 4) (1, 4.5)           @det801
mzz (1.5, 6.5) (2, 6.5)       @det285 det545
mxx (1, 6.5) (1, 6)           @det287
mzz (3, 1.5) (2.5, 1.5)       @det1482 det1530
mxx (2, 1) (2, 1.5)           @det694
mzz (2.5, 3.5) (3, 3.5)       @det337 det1482
mxx (2, 3.5) (2, 3)           @det49
mzz (2.5, 5.5) (3, 5.5)       @det337 det893
mxx (2, 5.5) (2, 5)           @det1486
mzz (2.5, 7.5) (3, 7.5)       @det893 det1309
mxx (2, 7) (2, 7.5)           @det1371
mzz (3.5, 0.5) (4, 0.5)       @det869 det1038
mxx (3, 0) (3, 0.5)           @det1046
mzz (3.5, 2.5) (4, 2.5)       @det869 det950
mxx (3, 2.5) (3, 2)           @det1154
mzz (4, 4.5) (3.5, 4.5)       @det741 det950
mxx (3, 4.5) (3, 4)           @det437
mzz (3.5, 6.5) (4, 6.5)       @det741 det1137
mxx (3, 6) (3, 6.5)           @det609
mzz (5, 1.5) (4.5, 1.5)       @det77 det1499
mxx (4, 1.5) (4, 1)           @det921
mzz (5, 3.5) (4.5, 3.5)       @det232 det1499
mxx (4, 3) (4, 3.5)           @det295
mzz (5, 5.5) (4.5, 5.5)       @det232 det1558
mxx (4, 5) (4, 5.5)           @det259
mzz (5, 7.5) (4.5, 7.5)       @det1363 det1558
mxx (4, 7) (4, 7.5)           @det233
mzz (5.5, 0.5) (6, 0.5)       @det929 det1079
mxx (5, 0) (5, 0.5)           @det977
mzz (5.5, 2.5) (6, 2.5)       @det929 det1300
mxx (5, 2) (5, 2.5)           @det48
mzz (5.5, 4.5) (6, 4.5)       @det367 det1300
mxx (5, 4.5) (5, 4)           @det1564
mzz (6, 6.5) (5.5, 6.5)       @det367 det1329
mxx (5, 6) (5, 6.5)           @det1340
mzz (6.5, 1.5) (7, 1.5)       @det970 det1145
mxx (6, 1.5) (6, 1)           @det1605
mzz (6.5, 3.5) (7, 3.5)       @det593 det1145
mxx (6, 3.5) (6, 3)           @det803
mzz (6.5, 5.5) (7, 5.5)       @det364 det593
mxx (6, 5) (6, 5.5)           @det1498
mzz (6.5, 7.5) (7, 7.5)       @det270 det364
mxx (6, 7.5) (6, 7)           @det896
mzz (7.5, 0.5) (8, 0.5)       @det1193 det1337
mxx (7, 0.5) (7, 0)           @det93
mxx (8, 1.5) (8, 1)           @det250 det1179
mzz (7.5, 2.5) (8, 2.5)       @det1337 det1627
mxx (7, 2) (7, 2.5)           @det1521
mxx (8, 3) (8, 3.5)           @det202 det1109
mzz (7.5, 4.5) (8, 4.5)       @det460 det1627
mxx (7, 4.5) (7, 4)           @det508
mxx (8, 5) (8, 5.5)           @det224 det732
mzz (7.5, 6.5) (8, 6.5)       @det460 det1213
mxx (7, 6.5) (7, 6)           @det1091
mxx (8, 7) (8, 7.5)           @det230 det1332
mzz (0.5, 0) (0, 0)           @det680
mx (0.5, 1)                   @det928 det1438
mzz (0, 2) (0.5, 2)           @det290
mx (0.5, 3)                   @det491 det706
mzz (0, 4) (0.5, 4)           @det1141
mx (0.5, 5)                   @det218 det324
mzz (0.5, 6) (0, 6)           @det243
mx (0.5, 7)                   @det629 det914
mzz (0, 8) (0.5, 8)           @det834
mx (1.5, 0)                   @det268
mzz (1, 1) (1.5, 1)           @det1239
mx (1.5, 2)                   @det785 det928
mzz (1, 3) (1.5, 3)           @det90
mx (1.5, 4)                   @det706 det801
mzz (1.5, 5) (1, 5)           @det545
mx (1.5, 6)                   @det218 det287
mzz (1, 7) (1.5, 7)           @det285
mx (1.5, 8)                   @det914
mzz (2, 0) (2.5, 0)           @det1530
mx (2.5, 1)                   @det268 det694
mzz (2.5, 2) (2, 2)           @det1482
mx (2.5, 3)                   @det49 det785
mzz (2, 4) (2.5, 4)           @det337
mx (2.5, 5)                   @det801 det1486
mzz (2, 6) (2.5, 6)           @det893
mx (2.5, 7)                   @det287 det1371
mzz (2.5, 8) (2, 8)           @det1309
mx (3.5, 0)                   @det1046
mzz (3, 1) (3.5, 1)           @det869
mx (3.5, 2)                   @det694 det1154
mzz (3, 3) (3.5, 3)           @det950
mx (3.5, 4)                   @det49 det437
mzz (3.5, 5) (3, 5)           @det741
mx (3.5, 6)                   @det609 det1486
mzz (3, 7) (3.5, 7)           @det1137
mx (3.5, 8)                   @det1371
mzz (4, 0) (4.5, 0)           @det77
mx (4.5, 1)                   @det921 det1046
mzz (4.5, 2) (4, 2)           @det1499
mx (4.5, 3)                   @det295 det1154
mzz (4, 4) (4.5, 4)           @det232
mx (4.5, 5)                   @det259 det437
mzz (4, 6) (4.5, 6)           @det1558
mx (4.5, 7)                   @det233 det609
mzz (4.5, 8) (4, 8)           @det1363
mx (5.5, 0)                   @det977
mzz (5.5, 1) (5, 1)           @det929
mx (5.5, 2)                   @det48 det921
mzz (5, 3) (5.5, 3)           @det1300
mx (5.5, 4)                   @det295 det1564
mzz (5, 5) (5.5, 5)           @det367
mx (5.5, 6)                   @det259 det1340
mzz (5.5, 7) (5, 7)           @det1329
mx (5.5, 8)                   @det233
mzz (6.5, 0) (6, 0)           @det970
mx (6.5, 1)                   @det977 det1605
mzz (6, 2) (6.5, 2)           @det1145
mx (6.5, 3)                   @det48 det803
mzz (6, 4) (6.5, 4)           @det593
mx (6.5, 5)                   @det1498 det1564
mzz (6, 6) (6.5, 6)           @det364
mx (6.5, 7)                   @det896 det1340
mzz (6, 8) (6.5, 8)           @det270
mx (7.5, 0)                   @det93
mzz (7, 1) (7.5, 1)           @det1337
mx (7.5, 2)                   @det250 det1521 det1605
mzz (7.5, 3) (7, 3)           @det1627
mx (7.5, 4)                   @det508 det803 det1109
mzz (7, 5) (7.5, 5)           @det460
mx (7.5, 6)                   @det224 det1091 det1498
mzz (7, 7) (7.5, 7)           @det1213
mx (7.5, 8)                   @det896 det1332

--------         62
mxx (0, 1) (0, 0.5)           @det1438
mxx (1, 1.5) (1, 2)           @det928
mx (0.5, 1.5)                 @det928 det1588
mz (0, 1.5)                   @det680
mxx (0, 2.5) (0, 3)           @det491
mxx (1, 3.5) (1, 4)           @det706
mx (0.5, 3.5)                 @det16 det706
mz (0, 3.5)                   @det290
mxx (0, 4.5) (0, 5)           @det324
mxx (1, 6) (1, 5.5)           @det218
mx (0.5, 5.5)                 @det218 det1618
mz (0, 5.5)                   @det1141
mxx (0, 7) (0, 6.5)           @det629
mxx (1, 7.5) (1, 8)           @det914
mx (0.5, 7.5)                 @det914 det1599
mz (0, 7.5)                   @det243
mxx (2, 0.5) (2, 1)           @det268
mx (1.5, 0.5)                 @det268 det1613
mz (1, 0.5)                   @det680 det719
mxx (2, 3) (2, 2.5)           @det785
mx (1.5, 2.5)                 @det785 det1633
mz (1, 2.5)                   @det290 det1239
mxx (2, 4.5) (2, 5)           @det801
mx (1.5, 4.5)                 @det801 det1594
mz (1, 4.5)                   @det90 det1141
mxx (2, 6.5) (2, 7)           @det287
mx (1.5, 6.5)                 @det6 det287
mz (1, 6.5)                   @det243 det545
mxx (3, 1.5) (3, 2)           @det694
mx (2.5, 1.5)                 @det694 det1641
mz (2, 1.5)                   @det1239 det1530
mxx (3, 3.5) (3, 4)           @det49
mx (2.5, 3.5)                 @det49 det1570
mz (2, 3.5)                   @det90 det1482
mxx (3, 5.5) (3, 6)           @det1486
mx (2.5, 5.5)                 @det32 det1486
mz (2, 5.5)                   @det337 det545
mxx (3, 7.5) (3, 8)           @det1371
mx (2.5, 7.5)                 @det9 det1371
mz (2, 7.5)                   @det285 det893
mxx (4, 0.5) (4, 1)           @det1046
mx (3.5, 0.5)                 @det30 det1046
mz (3, 0.5)                   @det1038 det1530
mxx (4, 2.5) (4, 3)           @det1154
mx (3.5, 2.5)                 @det3 det1154
mz (3, 2.5)                   @det869 det1482
mxx (4, 4.5) (4, 5)           @det437
mx (3.5, 4.5)                 @det437 det1625
mz (3, 4.5)                   @det337 det950
mxx (4, 6.5) (4, 7)           @det609
mx (3.5, 6.5)                 @det609 det1629
mz (3, 6.5)                   @det741 det893
mxx (5, 1.5) (5, 2)           @det921
mx (4.5, 1.5)                 @det921 det1643
mz (4, 1.5)                   @det77 det869
mxx (5, 3.5) (5, 4)           @det295
mx (4.5, 3.5)                 @det295 det1651
mz (4, 3.5)                   @det950 det1499
mxx (5, 5.5) (5, 6)           @det259
mx (4.5, 5.5)                 @det259 det1616
mz (4, 5.5)                   @det232 det741
mxx (5, 7.5) (5, 8)           @det233
mx (4.5, 7.5)                 @det233 det1598
mz (4, 7.5)                   @det1137 det1558
mxx (6, 1) (6, 0.5)           @det977
mx (5.5, 0.5)                 @det7 det977
mz (5, 0.5)                   @det77 det1079
mxx (6, 2.5) (6, 3)           @det48
mx (5.5, 2.5)                 @det48 det1610
mz (5, 2.5)                   @det929 det1499
mxx (6, 4.5) (6, 5)           @det1564
mx (5.5, 4.5)                 @det1564 det1611
mz (5, 4.5)                   @det232 det1300
mxx (6, 6.5) (6, 7)           @det1340
mx (5.5, 6.5)                 @det4 det1340
mz (5, 6.5)                   @det367 det1558
mxx (7, 1.5) (7, 2)           @det1605
mx (6.5, 1.5)                 @det1605 det1654
mz (6, 1.5)                   @det929 det970
mxx (7, 4) (7, 3.5)           @det803
mx (6.5, 3.5)                 @det39 det803
mz (6, 3.5)                   @det1145 det1300
mxx (7, 5.5) (7, 6)           @det1498
mx (6.5, 5.5)                 @det41 det1498
mz (6, 5.5)                   @det367 det593
mxx (7, 7.5) (7, 8)           @det896
mx (6.5, 7.5)                 @det10 det896
mz (6, 7.5)                   @det364 det1329
mxx (8, 0.5) (8, 1)           @det93
mx (7.5, 0.5)                 @det93 det1602
mz (7, 0.5)                   @det970 det1193
mz (8, 1.5)                   @det1337
mxx (8, 2.5) (8, 3)           @det1521
mx (7.5, 2.5)                 @det1521 det1640
mz (7, 2.5)                   @det1145 det1337
mz (8, 3.5)                   @det1627
mxx (8, 4.5) (8, 5)           @det508
mx (7.5, 4.5)                 @det508 det1644
mz (7, 4.5)                   @det593 det1627
mz (8, 5.5)                   @det460
mxx (8, 7) (8, 6.5)           @det1091
mx (7.5, 6.5)                 @det1091 det1631
mz (7, 6.5)                   @det364 det460
mz (8, 7.5)                   @det1213
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)           @det680
mxx (0.5, 2.5) (0.5, 2)
mzz (1, 3) (0.5, 3)           @det290
mxx (0.5, 4.5) (0.5, 4)
mzz (0.5, 5) (1, 5)           @det1141
mxx (0.5, 6.5) (0.5, 6)
mzz (1, 7) (0.5, 7)           @det243
mzz (1.5, 0) (2, 0)           @det719
mxx (1.5, 1.5) (1.5, 1)
mzz (1.5, 2) (2, 2)           @det1239
mxx (1.5, 3.5) (1.5, 3)
mzz (1.5, 4) (2, 4)           @det90
mxx (1.5, 5) (1.5, 5.5)
mzz (1.5, 6) (2, 6)           @det545
mxx (1.5, 7.5) (1.5, 7)
mzz (1.5, 8) (2, 8)           @det285
mxx (2.5, 0.5) (2.5, 0)
mzz (3, 1) (2.5, 1)           @det1530
mxx (2.5, 2) (2.5, 2.5)
mzz (2.5, 3) (3, 3)           @det1482
mxx (2.5, 4) (2.5, 4.5)
mzz (2.5, 5) (3, 5)           @det337
mxx (2.5, 6.5) (2.5, 6)
mzz (2.5, 7) (3, 7)           @det893
mzz (3.5, 0) (4, 0)           @det1038
mxx (3.5, 1) (3.5, 1.5)
mzz (3.5, 2) (4, 2)           @det869
mxx (3.5, 3) (3.5, 3.5)
mzz (4, 4) (3.5, 4)           @det950
mxx (3.5, 5) (3.5, 5.5)
mzz (3.5, 6) (4, 6)           @det741
mxx (3.5, 7) (3.5, 7.5)
mzz (3.5, 8) (4, 8)           @det1137
mxx (4.5, 0.5) (4.5, 0)
mzz (5, 1) (4.5, 1)           @det77
mxx (4.5, 2) (4.5, 2.5)
mzz (5, 3) (4.5, 3)           @det1499
mxx (4.5, 4.5) (4.5, 4)
mzz (5, 5) (4.5, 5)           @det232
mxx (4.5, 6.5) (4.5, 6)
mzz (5, 7) (4.5, 7)           @det1558
mzz (5.5, 0) (6, 0)           @det1079
mxx (5.5, 1) (5.5, 1.5)
mzz (5.5, 2) (6, 2)           @det929
mxx (5.5, 3) (5.5, 3.5)
mzz (5.5, 4) (6, 4)           @det1300
mxx (5.5, 5.5) (5.5, 5)
mzz (6, 6) (5.5, 6)           @det367
mxx (5.5, 7) (5.5, 7.5)
mzz (5.5, 8) (6, 8)           @det1329
mxx (6.5, 0) (6.5, 0.5)
mzz (6.5, 1) (7, 1)           @det970
mxx (6.5, 2.5) (6.5, 2)
mzz (6.5, 3) (7, 3)           @det1145
mxx (6.5, 4.5) (6.5, 4)
mzz (6.5, 5) (7, 5)           @det593
mxx (6.5, 6) (6.5, 6.5)
mzz (6.5, 7) (7, 7)           @det364
mzz (7.5, 0) (8, 0)           @det1193
mxx (7.5, 1.5) (7.5, 1)       @det250
mzz (7.5, 2) (8, 2)           @det1337
mxx (7.5, 3) (7.5, 3.5)       @det1109
mzz (7.5, 4) (8, 4)           @det1627
mxx (7.5, 5) (7.5, 5.5)       @det224
mzz (7.5, 6) (8, 6)           @det460
mxx (7.5, 7.5) (7.5, 7)       @det1332
mzz (7.5, 8) (8, 8)           @det1213

--------         63
mz (0, 0.5)                   @det680
mxx (0, 1.5) (0, 2)
mx (0.5, 1.5)                 @det1588
mz (1, 1.5)                   @det290 det1239
mz (0, 2.5)                   @det290
mxx (0, 3.5) (0, 4)
mx (0.5, 3.5)                 @det16
mz (1, 3.5)                   @det90 det1141
mz (0, 4.5)                   @det1141
mxx (0, 5.5) (0, 6)
mx (0.5, 5.5)                 @det1618
mz (1, 5.5)                   @det243 det545
mz (0, 6.5)                   @det243
mxx (0, 7.5) (0, 8)
mx (0.5, 7.5)                 @det1599
mz (1, 7.5)                   @det285 det834
mxx (1, 0.5) (1, 1)
mx (1.5, 0.5)                 @det1613
mz (2, 0.5)                   @det1239 det1530
mxx (1, 2.5) (1, 3)
mx (1.5, 2.5)                 @det1633
mz (2, 2.5)                   @det90 det1482
mxx (1, 4.5) (1, 5)
mx (1.5, 4.5)                 @det1594
mz (2, 4.5)                   @det337 det545
mxx (1, 6.5) (1, 7)
mx (1.5, 6.5)                 @det6
mz (2, 6.5)                   @det285 det893
mxx (2, 1.5) (2, 2)
mx (2.5, 1.5)                 @det1641
mz (3, 1.5)                   @det869 det1482
mxx (2, 3.5) (2, 4)
mx (2.5, 3.5)                 @det1570
mz (3, 3.5)                   @det337 det950
mxx (2, 5.5) (2, 6)
mx (2.5, 5.5)                 @det32
mz (3, 5.5)                   @det741 det893
mxx (2, 7.5) (2, 8)
mx (2.5, 7.5)                 @det9
mz (3, 7.5)                   @det1137 det1309
mxx (3, 1) (3, 0.5)
mx (3.5, 0.5)                 @det30
mz (4, 0.5)                   @det77 det869
mxx (3, 2.5) (3, 3)
mx (3.5, 2.5)                 @det3
mz (4, 2.5)                   @det950 det1499
mxx (3, 4.5) (3, 5)
mx (3.5, 4.5)                 @det1625
mz (4, 4.5)                   @det232 det741
mxx (3, 7) (3, 6.5)
mx (3.5, 6.5)                 @det1629
mz (4, 6.5)                   @det1137 det1558
mxx (4, 1.5) (4, 2)
mx (4.5, 1.5)                 @det1643
mz (5, 1.5)                   @det929 det1499
mxx (4, 4) (4, 3.5)
mx (4.5, 3.5)                 @det1651
mz (5, 3.5)                   @det232 det1300
mxx (4, 5.5) (4, 6)
mx (4.5, 5.5)                 @det1616
mz (5, 5.5)                   @det367 det1558
mxx (4, 7.5) (4, 8)
mx (4.5, 7.5)                 @det1598
mz (5, 7.5)                   @det1329 det1363
mxx (5, 0.5) (5, 1)
mx (5.5, 0.5)                 @det7
mz (6, 0.5)                   @det929 det970
mxx (5, 3) (5, 2.5)
mx (5.5, 2.5)                 @det1610
mz (6, 2.5)                   @det1145 det1300
mxx (5, 4.5) (5, 5)
mx (5.5, 4.5)                 @det1611
mz (6, 4.5)                   @det367 det593
mxx (5, 6.5) (5, 7)
mx (5.5, 6.5)                 @det4
mz (6, 6.5)                   @det364 det1329
mxx (6, 1.5) (6, 2)
mx (6.5, 1.5)                 @det1654
mz (7, 1.5)                   @det1145 det1337
mxx (6, 3.5) (6, 4)
mx (6.5, 3.5)                 @det39
mz (7, 3.5)                   @det593 det1627
mxx (6, 6) (6, 5.5)
mx (6.5, 5.5)                 @det41
mz (7, 5.5)                   @det364 det460
mxx (6, 7.5) (6, 8)
mx (6.5, 7.5)                 @det10
mz (7, 7.5)                   @det270 det1213
mxx (7, 0.5) (7, 1)
mx (7.5, 0.5)                 @det1602
mz (8, 0.5)                   @det1337
mxx (8, 2) (8, 1.5)           @det250
mxx (7, 2.5) (7, 3)
mx (7.5, 2.5)                 @det1640
mz (8, 2.5)                   @det1627
mxx (8, 3.5) (8, 4)           @det1109
mxx (7, 4.5) (7, 5)
mx (7.5, 4.5)                 @det1644
mz (8, 4.5)                   @det460
mxx (8, 5.5) (8, 6)           @det224
mxx (7, 6.5) (7, 7)
mx (7.5, 6.5)                 @det1631
mz (8, 6.5)                   @det1213
mxx (8, 7.5) (8, 8)           @det1332
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)           @det680
mxx (0.5, 2.5) (0.5, 3)
mzz (1, 2) (0.5, 2)           @det290
mxx (0.5, 5) (0.5, 4.5)
mzz (1, 4) (0.5, 4)           @det1141
mxx (0.5, 6.5) (0.5, 7)
mzz (0.5, 6) (1, 6)           @det243
mzz (1, 8) (0.5, 8)           @det834
mxx (1.5, 1.5) (1.5, 2)
mzz (1.5, 1) (2, 1)           @det1239
mxx (1.5, 4) (1.5, 3.5)
mzz (2, 3) (1.5, 3)           @det90
mxx (1.5, 5.5) (1.5, 6)
mzz (1.5, 5) (2, 5)           @det545
mxx (1.5, 7.5) (1.5, 8)
mzz (1.5, 7) (2, 7)           @det285
mxx (2.5, 0.5) (2.5, 1)
mzz (2.5, 0) (3, 0)           @det1530
mxx (2.5, 2.5) (2.5, 3)
mzz (2.5, 2) (3, 2)           @det1482
mxx (2.5, 4.5) (2.5, 5)
mzz (2.5, 4) (3, 4)           @det337
mxx (2.5, 7) (2.5, 6.5)
mzz (3, 6) (2.5, 6)           @det893
mzz (2.5, 8) (3, 8)           @det1309
mxx (3.5, 1.5) (3.5, 2)
mzz (3.5, 1) (4, 1)           @det869
mxx (3.5, 3.5) (3.5, 4)
mzz (3.5, 3) (4, 3)           @det950
mxx (3.5, 5.5) (3.5, 6)
mzz (3.5, 5) (4, 5)           @det741
mxx (3.5, 7.5) (3.5, 8)
mzz (3.5, 7) (4, 7)           @det1137
mxx (4.5, 0.5) (4.5, 1)
mzz (5, 0) (4.5, 0)           @det77
mxx (4.5, 2.5) (4.5, 3)
mzz (4.5, 2) (5, 2)           @det1499
mxx (4.5, 4.5) (4.5, 5)
mzz (5, 4) (4.5, 4)           @det232
mxx (4.5, 6.5) (4.5, 7)
mzz (5, 6) (4.5, 6)           @det1558
mzz (4.5, 8) (5, 8)           @det1363
mxx (5.5, 1.5) (5.5, 2)
mzz (5.5, 1) (6, 1)           @det929
mxx (5.5, 3.5) (5.5, 4)
mzz (5.5, 3) (6, 3)           @det1300
mxx (5.5, 5.5) (5.5, 6)
mzz (5.5, 5) (6, 5)           @det367
mxx (5.5, 7.5) (5.5, 8)
mzz (5.5, 7) (6, 7)           @det1329
mxx (6.5, 0.5) (6.5, 1)
mzz (6.5, 0) (7, 0)           @det970
mxx (6.5, 2.5) (6.5, 3)
mzz (6.5, 2) (7, 2)           @det1145
mxx (6.5, 5) (6.5, 4.5)
mzz (7, 4) (6.5, 4)           @det593
mxx (6.5, 6.5) (6.5, 7)
mzz (6.5, 6) (7, 6)           @det364
mzz (6.5, 8) (7, 8)           @det270
mxx (7.5, 2) (7.5, 1.5)       @det250
mzz (7.5, 1) (8, 1)           @det1337
mxx (7.5, 3.5) (7.5, 4)       @det1109
mzz (7.5, 3) (8, 3)           @det1627
mxx (7.5, 5.5) (7.5, 6)       @det224
mzz (7.5, 5) (8, 5)           @det460
mxx (7.5, 8) (7.5, 7.5)       @det1332
mzz (8, 7) (7.5, 7)           @det1213

--------         64
mzz (0, 1) (0.5, 1)           @det680
mz (0.5, 0.5)                 @det680
mx (0.5, 0)
mzz (0, 3) (0.5, 3)           @det290
mz (0.5, 2.5)                 @det290
mx (0.5, 2)
mzz (0.5, 5) (0, 5)           @det1141
mz (0.5, 4.5)                 @det1141
mx (0.5, 4)
mzz (0, 7) (0.5, 7)           @det243
mz (0.5, 6.5)                 @det243
mx (0.5, 6)
mx (0.5, 8)
mzz (1, 0) (1.5, 0)           @det719
mzz (1, 2) (1.5, 2)           @det1239
mz (1.5, 1.5)                 @det1239
mx (1.5, 1)
mzz (1.5, 4) (1, 4)           @det90
mz (1.5, 3.5)                 @det90
mx (1.5, 3)
mzz (1, 6) (1.5, 6)           @det545
mz (1.5, 5.5)                 @det545
mx (1.5, 5)
mzz (1, 8) (1.5, 8)           @det285
mz (1.5, 7.5)                 @det285
mx (1.5, 7)
mzz (2, 1) (2.5, 1)           @det1530
mz (2.5, 0.5)                 @det1530
mx (2.5, 0)
mzz (2, 3) (2.5, 3)           @det1482
mz (2.5, 2.5)                 @det1482
mx (2.5, 2)
mzz (2, 5) (2.5, 5)           @det337
mz (2.5, 4.5)                 @det337
mx (2.5, 4)
mzz (2.5, 7) (2, 7)           @det893
mz (2.5, 6.5)                 @det893
mx (2.5, 6)
mx (2.5, 8)
mzz (3.5, 0) (3, 0)           @det1038
mzz (3, 2) (3.5, 2)           @det869
mz (3.5, 1.5)                 @det869
mx (3.5, 1)
mzz (3, 4) (3.5, 4)           @det950
mz (3.5, 3.5)                 @det950
mx (3.5, 3)
mzz (3.5, 6) (3, 6)           @det741
mz (3.5, 5.5)                 @det741
mx (3.5, 5)
mzz (3, 8) (3.5, 8)           @det1137
mz (3.5, 7.5)                 @det1137
mx (3.5, 7)
mzz (4, 1) (4.5, 1)           @det77
mz (4.5, 0.5)                 @det77
mx (4.5, 0)
mzz (4.5, 3) (4, 3)           @det1499
mz (4.5, 2.5)                 @det1499
mx (4.5, 2)
mzz (4, 5) (4.5, 5)           @det232
mz (4.5, 4.5)                 @det232
mx (4.5, 4)
mzz (4, 7) (4.5, 7)           @det1558
mz (4.5, 6.5)                 @det1558
mx (4.5, 6)
mx (4.5, 8)
mzz (5, 0) (5.5, 0)           @det1079
mzz (5.5, 2) (5, 2)           @det929
mz (5.5, 1.5)                 @det929
mx (5.5, 1)
mzz (5, 4) (5.5, 4)           @det1300
mz (5.5, 3.5)                 @det1300
mx (5.5, 3)
mzz (5, 6) (5.5, 6)           @det367
mz (5.5, 5.5)                 @det367
mx (5.5, 5)
mzz (5.5, 8) (5, 8)           @det1329
mz (5.5, 7.5)                 @det1329
mx (5.5, 7)
mzz (6, 1) (6.5, 1)           @det970
mz (6.5, 0.5)                 @det970
mx (6.5, 0)
mzz (6, 3) (6.5, 3)           @det1145
mz (6.5, 2.5)                 @det1145
mx (6.5, 2)
mzz (6.5, 5) (6, 5)           @det593
mz (6.5, 4.5)                 @det593
mx (6.5, 4)
mzz (6, 7) (6.5, 7)           @det364
mz (6.5, 6.5)                 @det364
mx (6.5, 6)
mx (6.5, 8)
mzz (7, 0) (7.5, 0)           @det1193
mzz (7.5, 2) (7, 2)           @det1337
mz (7.5, 1.5)                 @det1337
mx (7.5, 1)                   @det250
mzz (7, 4) (7.5, 4)           @det1627
mz (7.5, 3.5)                 @det1627
mx (7.5, 3)                   @det1109
mzz (7, 6) (7.5, 6)           @det460
mz (7.5, 5.5)                 @det460
mx (7.5, 5)                   @det224
mzz (7.5, 8) (7, 8)           @det1213
mz (7.5, 7.5)                 @det1213
mx (7.5, 7)                   @det1332

--------         65
mxx (0, 0.5) (0, 0)
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)
mxx (0, 2) (0, 2.5)
mzz (0, 3.5) (0.5, 3.5)
mxx (1, 3) (1, 3.5)
mxx (0, 4) (0, 4.5)
mzz (0.5, 5.5) (0, 5.5)
mxx (1, 5) (1, 5.5)
mxx (0, 6.5) (0, 6)
mzz (0, 7.5) (0.5, 7.5)
mxx (1, 7.5) (1, 7)
mzz (1, 0.5) (1.5, 0.5)
mxx (2, 0) (2, 0.5)
mzz (1, 2.5) (1.5, 2.5)
mxx (2, 2) (2, 2.5)
mzz (1.5, 4.5) (1, 4.5)
mxx (2, 4.5) (2, 4)
mzz (1, 6.5) (1.5, 6.5)
mxx (2, 6.5) (2, 6)
mzz (2, 1.5) (2.5, 1.5)
mxx (3, 1.5) (3, 1)
mzz (2, 3.5) (2.5, 3.5)
mxx (3, 3.5) (3, 3)
mzz (2, 5.5) (2.5, 5.5)
mxx (3, 5) (3, 5.5)
mzz (2.5, 7.5) (2, 7.5)
mxx (3, 7.5) (3, 7)
mzz (3.5, 0.5) (3, 0.5)
mxx (4, 0) (4, 0.5)
mzz (3, 2.5) (3.5, 2.5)
mxx (4, 2) (4, 2.5)
mzz (3, 4.5) (3.5, 4.5)
mxx (4, 4.5) (4, 4)
mzz (3.5, 6.5) (3, 6.5)
mxx (4, 6) (4, 6.5)
mzz (4, 1.5) (4.5, 1.5)
mxx (5, 1) (5, 1.5)
mzz (4.5, 3.5) (4, 3.5)
mxx (5, 3.5) (5, 3)
mzz (4, 5.5) (4.5, 5.5)
mxx (5, 5.5) (5, 5)
mzz (4, 7.5) (4.5, 7.5)
mxx (5, 7) (5, 7.5)
mzz (5, 0.5) (5.5, 0.5)
mxx (6, 0) (6, 0.5)
mzz (5.5, 2.5) (5, 2.5)
mxx (6, 2.5) (6, 2)
mzz (5, 4.5) (5.5, 4.5)
mxx (6, 4) (6, 4.5)
mzz (5, 6.5) (5.5, 6.5)
mxx (6, 6.5) (6, 6)
mzz (6, 1.5) (6.5, 1.5)
mxx (7, 1.5) (7, 1)
mzz (6, 3.5) (6.5, 3.5)
mxx (7, 3) (7, 3.5)
mzz (6.5, 5.5) (6, 5.5)
mxx (7, 5.5) (7, 5)
mzz (6, 7.5) (6.5, 7.5)
mxx (7, 7.5) (7, 7)
mzz (7, 0.5) (7.5, 0.5)
mxx (8, 0.5) (8, 0)
mzz (7.5, 2.5) (7, 2.5)
mxx (8, 2.5) (8, 2)
mzz (7, 4.5) (7.5, 4.5)
mxx (8, 4) (8, 4.5)
mzz (7, 6.5) (7.5, 6.5)
mxx (8, 6.5) (8, 6)

--------         66
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)
mzz (1, 3.5) (0.5, 3.5)
mxx (0, 3.5) (0, 3)
mzz (0.5, 5.5) (1, 5.5)
mxx (0, 5.5) (0, 5)
mzz (1, 7.5) (0.5, 7.5)
mxx (0, 7) (0, 7.5)
mzz (1.5, 0.5) (2, 0.5)
mxx (1, 0.5) (1, 0)
mzz (1.5, 2.5) (2, 2.5)
mxx (1, 2) (1, 2.5)
mzz (1.5, 4.5) (2, 4.5)
mxx (1, 4) (1, 4.5)
mzz (1.5, 6.5) (2, 6.5)
mxx (1, 6.5) (1, 6)
mzz (3, 1.5) (2.5, 1.5)
mxx (2, 1) (2, 1.5)
mzz (2.5, 3.5) (3, 3.5)
mxx (2, 3.5) (2, 3)
mzz (2.5, 5.5) (3, 5.5)
mxx (2, 5.5) (2, 5)
mzz (2.5, 7.5) (3, 7.5)
mxx (2, 7) (2, 7.5)
mzz (3.5, 0.5) (4, 0.5)
mxx (3, 0) (3, 0.5)
mzz (3.5, 2.5) (4, 2.5)
mxx (3, 2.5) (3, 2)
mzz (4, 4.5) (3.5, 4.5)
mxx (3, 4.5) (3, 4)
mzz (3.5, 6.5) (4, 6.5)
mxx (3, 6) (3, 6.5)
mzz (5, 1.5) (4.5, 1.5)
mxx (4, 1.5) (4, 1)
mzz (5, 3.5) (4.5, 3.5)
mxx (4, 3) (4, 3.5)
mzz (5, 5.5) (4.5, 5.5)
mxx (4, 5) (4, 5.5)
mzz (5, 7.5) (4.5, 7.5)
mxx (4, 7) (4, 7.5)
mzz (5.5, 0.5) (6, 0.5)
mxx (5, 0) (5, 0.5)
mzz (5.5, 2.5) (6, 2.5)
mxx (5, 2) (5, 2.5)
mzz (5.5, 4.5) (6, 4.5)
mxx (5, 4.5) (5, 4)
mzz (6, 6.5) (5.5, 6.5)
mxx (5, 6) (5, 6.5)
mzz (6.5, 1.5) (7, 1.5)
mxx (6, 1.5) (6, 1)
mzz (6.5, 3.5) (7, 3.5)
mxx (6, 3.5) (6, 3)
mzz (6.5, 5.5) (7, 5.5)
mxx (6, 5) (6, 5.5)
mzz (6.5, 7.5) (7, 7.5)
mxx (6, 7.5) (6, 7)
mzz (7.5, 0.5) (8, 0.5)
mxx (7, 0.5) (7, 0)
mxx (8, 1.5) (8, 1)           @det250
mzz (7.5, 2.5) (8, 2.5)
mxx (7, 2) (7, 2.5)
mxx (8, 3) (8, 3.5)           @det1109
mzz (7.5, 4.5) (8, 4.5)
mxx (7, 4.5) (7, 4)
mxx (8, 5) (8, 5.5)           @det224
mzz (7.5, 6.5) (8, 6.5)
mxx (7, 6.5) (7, 6)
mxx (8, 7) (8, 7.5)           @det1332

--------         67
mxx (0, 1) (0, 0.5)
mxx (1, 1.5) (1, 2)
mx (0.5, 1.5)
mz (0, 1.5)
mxx (0, 2.5) (0, 3)
mxx (1, 3.5) (1, 4)
mx (0.5, 3.5)
mz (0, 3.5)
mxx (0, 4.5) (0, 5)
mxx (1, 6) (1, 5.5)
mx (0.5, 5.5)
mz (0, 5.5)
mxx (0, 7) (0, 6.5)
mxx (1, 7.5) (1, 8)
mx (0.5, 7.5)
mz (0, 7.5)
mxx (2, 0.5) (2, 1)
mx (1.5, 0.5)
mz (1, 0.5)
mxx (2, 3) (2, 2.5)
mx (1.5, 2.5)
mz (1, 2.5)
mxx (2, 4.5) (2, 5)
mx (1.5, 4.5)
mz (1, 4.5)
mxx (2, 6.5) (2, 7)
mx (1.5, 6.5)
mz (1, 6.5)
mxx (3, 1.5) (3, 2)
mx (2.5, 1.5)
mz (2, 1.5)
mxx (3, 3.5) (3, 4)
mx (2.5, 3.5)
mz (2, 3.5)
mxx (3, 5.5) (3, 6)
mx (2.5, 5.5)
mz (2, 5.5)
mxx (3, 7.5) (3, 8)
mx (2.5, 7.5)
mz (2, 7.5)
mxx (4, 0.5) (4, 1)
mx (3.5, 0.5)
mz (3, 0.5)
mxx (4, 2.5) (4, 3)
mx (3.5, 2.5)
mz (3, 2.5)
mxx (4, 4.5) (4, 5)
mx (3.5, 4.5)
mz (3, 4.5)
mxx (4, 6.5) (4, 7)
mx (3.5, 6.5)
mz (3, 6.5)
mxx (5, 1.5) (5, 2)
mx (4.5, 1.5)
mz (4, 1.5)
mxx (5, 3.5) (5, 4)
mx (4.5, 3.5)
mz (4, 3.5)
mxx (5, 5.5) (5, 6)
mx (4.5, 5.5)
mz (4, 5.5)
mxx (5, 7.5) (5, 8)
mx (4.5, 7.5)
mz (4, 7.5)
mxx (6, 1) (6, 0.5)
mx (5.5, 0.5)
mz (5, 0.5)
mxx (6, 2.5) (6, 3)
mx (5.5, 2.5)
mz (5, 2.5)
mxx (6, 4.5) (6, 5)
mx (5.5, 4.5)
mz (5, 4.5)
mxx (6, 6.5) (6, 7)
mx (5.5, 6.5)
mz (5, 6.5)
mxx (7, 1.5) (7, 2)
mx (6.5, 1.5)
mz (6, 1.5)
mxx (7, 4) (7, 3.5)
mx (6.5, 3.5)
mz (6, 3.5)
mxx (7, 5.5) (7, 6)
mx (6.5, 5.5)
mz (6, 5.5)
mxx (7, 7.5) (7, 8)
mx (6.5, 7.5)
mz (6, 7.5)
mxx (8, 0.5) (8, 1)
mx (7.5, 0.5)
mz (7, 0.5)
mz (8, 1.5)
mxx (8, 2.5) (8, 3)
mx (7.5, 2.5)
mz (7, 2.5)
mz (8, 3.5)
mxx (8, 4.5) (8, 5)
mx (7.5, 4.5)
mz (7, 4.5)
mz (8, 5.5)
mxx (8, 7) (8, 6.5)
mx (7.5, 6.5)
mz (7, 6.5)
mz (8, 7.5)



==> anc/Fig23_right/df_3.txt <==
--------          0
myy (3, -5) (3, -4)           @det106
myy (-1, -1) (-1, -2)         @det256
myy (-5, 1) (-5, 2)           @det308
myy (-1, 4) (-1, 5)           @det332
myy (-1, -5) (-1, -4)         @det256
myy (-1, 1) (-1, 2)           @det332
myy (3, -1) (3, -2)           @det106
myy (-5, 4) (-5, 5)           @det308

--------          1
myy (-3, 2) (-3, 1)           @det308
myy (5, -1) (5, -2)           @det106
myy (1, -5) (1, -4)           @det256
myy (1, 4) (1, 5)             @det332
myy (5, -5) (5, -4)           @det106
myy (1, 1) (1, 2)             @det332
myy (1, -1) (1, -2)           @det256
myy (-3, 4) (-3, 5)           @det308

--------          2
mxx (-1, 7) (1, 7)            @det265
mzz (3, 2) (3, 4)             @det323
mxx (3, 7) (3, 5)             @det341
mzz (-1, -4) (-1, -2)         @det256 det354
mxx (-5, 1) (-3, 1)           @det266 det308
mzz (3, -4) (3, -2)           @det106 det230
mzz (-1, 2) (-1, 4)           @det260 det332
mxx (3, -5) (5, -5)           @det78
mxx (3, 1) (5, 1)             @det261
mzz (-5, 2) (-5, 4)           @det75
mxx (1, -5) (-1, -5)          @det256 det279
mxx (-1, 1) (1, 1)            @det146 det332
mzz (3, 8) (1, 8)             @det0

--------          3
mxx (-1, 5) (1, 5)            @det265 det332
mzz (1, 2) (1, 4)             @det323 det332
mxx (-3, -1) (-5, -1)         @det266
mxx (-1, -1) (1, -1)          @det146 det256
mzz (-3, -8) (-1, -8)         @det367
mxx (-3, -7) (-3, -5)         @det21
mzz (-3, -2) (-3, -4)         @det354
mzz (-3, 2) (-3, 4)           @det260 det308
mzz (1, -4) (1, -2)           @det230 det256
mxx (-3, 5) (-5, 5)           @det87
mzz (5, -2) (5, -4)           @det92
mxx (-1, -7) (1, -7)          @det279
mxx (5, -1) (3, -1)           @det106 det261

--------          4
mzz (3, -5) (5, -5)           @det82
mxx (-3, 4) (-1, 4)           @det80
mzz (-1, -5) (-1, -7)         @det182 det279
mxx (3, 4) (1, 4)             @det73 det323
mxx (5, -2) (5, -4)           @det89
mxx (3, -2) (1, -2)           @det230 det244
mzz (-1, 7) (-1, 5)           @det86
mzz (-5, 1) (-5, -1)          @det91
mzz (3, 1) (3, -1)            @det244 det261
mzz (-1, 1) (-1, -1)          @det141 det146
mxx (-3, -2) (-1, -2)         @det141 det354
mzz (3, 7) (3, 5)             @det73 det341
mxx (-3, -8) (-1, -8)         @det182 det367

--------          5
mxx (-1, -4) (-3, -4)         @det182 det354
mxx (-3, 2) (-1, 2)           @det141 det260
mzz (1, -5) (1, -7)           @det100
mzz (-3, 5) (-5, 5)           @det104
mzz (1, 1) (1, -1)            @det146 det244
mxx (3, -4) (1, -4)           @det98
mxx (-5, 2) (-5, 4)           @det96
mzz (1, 7) (1, 5)             @det73 det265
mxx (3, 2) (1, 2)             @det244 det323
mzz (5, -1) (5, 1)            @det102
mxx (3, 8) (1, 8)             @det0 det73
mzz (-3, -7) (-3, -5)         @det21 det182
mzz (-3, -1) (-3, 1)          @det141 det266

--------          6
myy (3, 4) (3, 5)             @det54
myy (-1, -1) (-1, -2)         @det97
myy (3, 1) (3, 2)             @det259
myy (3, 7) (3, 8)             @det54
myy (-1, -5) (-1, -4)         @det379
myy (-1, 1) (-1, 2)           @det97
myy (-1, -8) (-1, -7)         @det379
myy (3, -1) (3, -2)           @det259

--------          7
myy (-3, 2) (-3, 1)           @det97
myy (1, 4) (1, 5)             @det54
myy (1, 7) (1, 8)             @det54
myy (1, 1) (1, 2)             @det259
myy (-3, -1) (-3, -2)         @det97
myy (1, -1) (1, -2)           @det259
myy (-3, -5) (-3, -4)         @det379
myy (-3, -8) (-3, -7)         @det379

--------          8
mzz (3, -5) (5, -5)           @det82 det160
mxx (-3, 4) (-1, 4)           @det80 det268
mzz (-1, -5) (-1, -7)         @det182 det269 det279 det379
mxx (3, 4) (1, 4)             @det54 det73 det317 det323
mxx (5, -2) (5, -4)           @det89 det190
mxx (3, -2) (1, -2)           @det220 det230 det244 det259
mzz (-1, 7) (-1, 5)           @det86 det296
mzz (-5, 1) (-5, -1)          @det91 det293
mzz (3, 1) (3, -1)            @det244 det259 det261 det297
mzz (-1, 1) (-1, -1)          @det97 det141 det146 det149
mxx (-3, -2) (-1, -2)         @det97 det141 det310 det354
mzz (3, 7) (3, 5)             @det73 det118 det341
mxx (-3, -8) (-1, -8)         @det115 det182 det367

--------          9
mxx (-1, -4) (-3, -4)         @det182 det310 det354 det379
mxx (-3, 2) (-1, 2)           @det97 det141 det260 det268
mzz (1, -5) (1, -7)           @det100 det269
mzz (-3, 5) (-5, 5)           @det104 det209
mzz (1, 1) (1, -1)            @det146 det149 det244 det259
mxx (3, -4) (1, -4)           @det98 det220
mxx (-5, 2) (-5, 4)           @det96 det202
mzz (1, 7) (1, 5)             @det54 det73 det265 det296
mxx (3, 2) (1, 2)             @det244 det259 det317 det323
mzz (5, -1) (5, 1)            @det102 det297
mxx (3, 8) (1, 8)             @det0 det73 det125
mzz (-3, -7) (-3, -5)         @det21 det127 det182
mzz (-3, -1) (-3, 1)          @det97 det141 det266 det293

--------         10
mxx (-1, 7) (1, 7)            @det123 det265
mzz (3, 2) (3, 4)             @det119 det323
mxx (3, 7) (3, 5)             @det120 det341
mzz (-1, -4) (-1, -2)         @det110 det256 det310 det354
mxx (-5, 1) (-3, 1)           @det62 det266 det293 det308
mzz (3, -4) (3, -2)           @det11 det106 det220 det230
mzz (-1, 2) (-1, 4)           @det260 det268 det292 det332
mxx (3, -5) (5, -5)           @det11 det78 det160
mxx (3, 1) (5, 1)             @det124 det261
mzz (-5, 2) (-5, 4)           @det62 det75 det202
mxx (1, -5) (-1, -5)          @det110 det256 det269 det279
mxx (-1, 1) (1, 1)            @det146 det149 det292 det332
mzz (3, 8) (1, 8)             @det0 det122

--------         11
mxx (-1, 5) (1, 5)            @det265 det292 det296 det332
mzz (1, 2) (1, 4)             @det292 det317 det323 det332
mxx (-3, -1) (-5, -1)         @det137 det266
mxx (-1, -1) (1, -1)          @det110 det146 det149 det256
mzz (-3, -8) (-1, -8)         @det133 det367
mxx (-3, -7) (-3, -5)         @det21 det138
mzz (-3, -2) (-3, -4)         @det136 det354
mzz (-3, 2) (-3, 4)           @det62 det260 det268 det308
mzz (1, -4) (1, -2)           @det110 det220 det230 det256
mxx (-3, 5) (-5, 5)           @det62 det87 det209
mzz (5, -2) (5, -4)           @det11 det92 det190
mxx (-1, -7) (1, -7)          @det132 det279
mxx (5, -1) (3, -1)           @det11 det106 det261 det297

--------         12
myy (3, -5) (3, -4)           @det106 det329
myy (-1, -1) (-1, -2)         @det256 det372
myy (-5, 1) (-5, 2)           @det308 det371
myy (-1, 4) (-1, 5)           @det69 det332
myy (-1, -5) (-1, -4)         @det256 det372
myy (-1, 1) (-1, 2)           @det69 det332
myy (3, -1) (3, -2)           @det106 det329
myy (-5, 4) (-5, 5)           @det308 det371

--------         13
myy (-3, 2) (-3, 1)           @det308 det371
myy (5, -1) (5, -2)           @det106 det329
myy (1, -5) (1, -4)           @det256 det372
myy (1, 4) (1, 5)             @det69 det332
myy (5, -5) (5, -4)           @det106 det329
myy (1, 1) (1, 2)             @det69 det332
myy (1, -1) (1, -2)           @det256 det372
myy (-3, 4) (-3, 5)           @det308 det371

--------         14
mxx (-1, 7) (1, 7)            @det123 det338
mzz (3, 2) (3, 4)             @det119 det140
mxx (3, 7) (3, 5)             @det120 det365
mzz (-1, -4) (-1, -2)         @det64 det110 det310 det372
mxx (-5, 1) (-3, 1)           @det62 det293 det370 det371
mzz (3, -4) (3, -2)           @det11 det220 det329 det337
mzz (-1, 2) (-1, 4)           @det69 det268 det292 det357
mxx (3, -5) (5, -5)           @det11 det155 det160
mxx (3, 1) (5, 1)             @det124 det299
mzz (-5, 2) (-5, 4)           @det62 det158 det202
mxx (1, -5) (-1, -5)          @det110 det269 det278 det372
mxx (-1, 1) (1, 1)            @det68 det69 det149 det292
mzz (3, 8) (1, 8)             @det122 det355

--------         15
mxx (-1, 5) (1, 5)            @det69 det292 det296 det338
mzz (1, 2) (1, 4)             @det69 det140 det292 det317
mxx (-3, -1) (-5, -1)         @det137 det370
mxx (-1, -1) (1, -1)          @det68 det110 det149 det372
mzz (-3, -8) (-1, -8)         @det3 det133
mxx (-3, -7) (-3, -5)         @det8 det138
mzz (-3, -2) (-3, -4)         @det64 det136
mzz (-3, 2) (-3, 4)           @det62 det268 det357 det371
mzz (1, -4) (1, -2)           @det110 det220 det337 det372
mxx (-3, 5) (-5, 5)           @det62 det174 det209
mzz (5, -2) (5, -4)           @det11 det176 det190
mxx (-1, -7) (1, -7)          @det132 det278
mxx (5, -1) (3, -1)           @det11 det297 det299 det329

--------         16
mzz (3, -5) (5, -5)           @det160 det164
mxx (-3, 4) (-1, 4)           @det173 det268
mzz (-1, -5) (-1, -7)         @det263 det269 det278 det379
mxx (3, 4) (1, 4)             @det54 det140 det258 det317
mxx (5, -2) (5, -4)           @det167 det190
mxx (3, -2) (1, -2)           @det34 det220 det259 det337
mzz (-1, 7) (-1, 5)           @det165 det296
mzz (-5, 1) (-5, -1)          @det170 det293
mzz (3, 1) (3, -1)            @det34 det259 det297 det299
mzz (-1, 1) (-1, -1)          @det68 det97 det149 det289
mxx (-3, -2) (-1, -2)         @det64 det97 det289 det310
mzz (3, 7) (3, 5)             @det118 det258 det365
mxx (-3, -8) (-1, -8)         @det3 det115 det263

--------         17
mxx (-1, -4) (-3, -4)         @det64 det263 det310 det379
mxx (-3, 2) (-1, 2)           @det97 det268 det289 det357
mzz (1, -5) (1, -7)           @det178 det269
mzz (-3, 5) (-5, 5)           @det183 det209
mzz (1, 1) (1, -1)            @det34 det68 det149 det259
mxx (3, -4) (1, -4)           @det177 det220
mxx (-5, 2) (-5, 4)           @det180 det202
mzz (1, 7) (1, 5)             @det54 det258 det296 det338
mxx (3, 2) (1, 2)             @det34 det140 det259 det317
mzz (5, -1) (5, 1)            @det181 det297
mxx (3, 8) (1, 8)             @det125 det258 det355
mzz (-3, -7) (-3, -5)         @det8 det127 det263
mzz (-3, -1) (-3, 1)          @det97 det289 det293 det370

--------         18
myy (3, 4) (3, 5)             @det54 det318
myy (-1, -1) (-1, -2)         @det97 det207
myy (3, 1) (3, 2)             @det157 det259
myy (3, 7) (3, 8)             @det54 det318
myy (-1, -5) (-1, -4)         @det305 det379
myy (-1, 1) (-1, 2)           @det97 det207
myy (-1, -8) (-1, -7)         @det305 det379
myy (3, -1) (3, -2)           @det157 det259

--------         19
myy (-3, 2) (-3, 1)           @det97 det207
myy (1, 4) (1, 5)             @det54 det318
myy (1, 7) (1, 8)             @det54 det318
myy (1, 1) (1, 2)             @det157 det259
myy (-3, -1) (-3, -2)         @det97 det207
myy (1, -1) (1, -2)           @det157 det259
myy (-3, -5) (-3, -4)         @det305 det379
myy (-3, -8) (-3, -7)         @det305 det379

--------         20
mzz (3, -5) (5, -5)           @det163 det164
mxx (-3, 4) (-1, 4)           @det173 det262
mzz (-1, -5) (-1, -7)         @det263 det278 det305 det377
mxx (3, 4) (1, 4)             @det140 det258 det318 det333
mxx (5, -2) (5, -4)           @det167 det193
mxx (3, -2) (1, -2)           @det34 det157 det245 det337
mzz (-1, 7) (-1, 5)           @det165 det380
mzz (-5, 1) (-5, -1)          @det170 det360
mzz (3, 1) (3, -1)            @det33 det34 det157 det299
mzz (-1, 1) (-1, -1)          @det68 det151 det207 det289
mxx (-3, -2) (-1, -2)         @det64 det207 det289 det378
mzz (3, 7) (3, 5)             @det208 det258 det365
mxx (-3, -8) (-1, -8)         @det3 det204 det263

--------         21
mxx (-1, -4) (-3, -4)         @det64 det263 det305 det378
mxx (-3, 2) (-1, 2)           @det207 det262 det289 det357
mzz (1, -5) (1, -7)           @det178 det377
mzz (-3, 5) (-5, 5)           @det183 det226
mzz (1, 1) (1, -1)            @det34 det68 det151 det157
mxx (3, -4) (1, -4)           @det177 det245
mxx (-5, 2) (-5, 4)           @det180 det189
mzz (1, 7) (1, 5)             @det258 det318 det338 det380
mxx (3, 2) (1, 2)             @det34 det140 det157 det333
mzz (5, -1) (5, 1)            @det33 det181
mxx (3, 8) (1, 8)             @det221 det258 det355
mzz (-3, -7) (-3, -5)         @det8 det219 det263
mzz (-3, -1) (-3, 1)          @det207 det289 det360 det370

--------         22
mxx (-1, 7) (1, 7)            @det216 det338
mzz (3, 2) (3, 4)             @det140 det211
mxx (3, 7) (3, 5)             @det215 det365
mzz (-1, -4) (-1, -2)         @det64 det327 det372 det378
mxx (-5, 1) (-3, 1)           @det40 det360 det370 det371
mzz (3, -4) (3, -2)           @det59 det245 det329 det337
mzz (-1, 2) (-1, 4)           @det69 det262 det270 det357
mxx (3, -5) (5, -5)           @det59 det155 det163
mxx (3, 1) (5, 1)             @det213 det299
mzz (-5, 2) (-5, 4)           @det40 det158 det189
mxx (1, -5) (-1, -5)          @det278 det327 det372 det377
mxx (-1, 1) (1, 1)            @det68 det69 det151 det270
mzz (3, 8) (1, 8)             @det210 det355

--------         23
mxx (-1, 5) (1, 5)            @det69 det270 det338 det380
mzz (1, 2) (1, 4)             @det69 det140 det270 det333
mxx (-3, -1) (-5, -1)         @det222 det370
mxx (-1, -1) (1, -1)          @det68 det151 det327 det372
mzz (-3, -8) (-1, -8)         @det3 det225
mxx (-3, -7) (-3, -5)         @det8 det223
mzz (-3, -2) (-3, -4)         @det64 det227
mzz (-3, 2) (-3, 4)           @det40 det262 det357 det371
mzz (1, -4) (1, -2)           @det245 det327 det337 det372
mxx (-3, 5) (-5, 5)           @det40 det174 det226
mzz (5, -2) (5, -4)           @det59 det176 det193
mxx (-1, -7) (1, -7)          @det224 det278
mxx (5, -1) (3, -1)           @det33 det59 det299 det329

--------         24
myy (3, -5) (3, -4)           @noisy det191 det329
myy (-1, -1) (-1, -2)         @noisy det298 det372
myy (-5, 1) (-5, 2)           @noisy det159 det371
myy (-1, 4) (-1, 5)           @noisy det69 det375
myy (-1, -5) (-1, -4)         @noisy det298 det372
myy (-1, 1) (-1, 2)           @noisy det69 det375
myy (3, -1) (3, -2)           @noisy det191 det329
myy (-5, 4) (-5, 5)           @noisy det159 det371
i (5, -5)                     @noisy
i (3, 4)                      @noisy
i (3, 1)                      @noisy
i (5, -2)                     @noisy
i (5, -1)                     @noisy
i (3, 7)                      @noisy
i (5, 1)                      @noisy
i (-1, -8)                    @noisy
i (-1, 7)                     @noisy
i (-3, -7)                    @noisy
i (-3, -4)                    @noisy
i (-3, 2)                     @noisy
i (-3, 5)                     @noisy
i (1, -7)                     @noisy
i (1, -4)                     @noisy
i (1, 2)                      @noisy
i (1, 5)                      @noisy
i (1, 8)                      @noisy
i (3, 2)                      @noisy
i (-3, -8)                    @noisy
i (-5, -1)                    @noisy
i (5, -4)                     @noisy
i (3, 5)                      @noisy
i (-3, -5)                    @noisy
i (-3, -1)                    @noisy
i (-3, 4)                     @noisy
i (-3, -2)                    @noisy
i (3, 8)                      @noisy
i (-3, 1)                     @noisy
i (1, -5)                     @noisy
i (1, 1)                      @noisy
i (1, -2)                     @noisy
i (1, 4)                      @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (-1, -7)                    @noisy

--------         25
myy (-3, 2) (-3, 1)           @noisy det159 det371
myy (5, -1) (5, -2)           @noisy det191 det329
myy (1, -5) (1, -4)           @noisy det298 det372
myy (1, 4) (1, 5)             @noisy det69 det375
myy (5, -5) (5, -4)           @noisy det191 det329
myy (1, 1) (1, 2)             @noisy det69 det375
myy (1, -1) (1, -2)           @noisy det298 det372
myy (-3, 4) (-3, 5)           @noisy det159 det371
i (3, -5)                     @noisy
i (3, -1)                     @noisy
i (3, -2)                     @noisy
i (3, 4)                      @noisy
i (3, 1)                      @noisy
i (3, 7)                      @noisy
i (5, 1)                      @noisy
i (-1, -8)                    @noisy
i (-1, -5)                    @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (-1, 4)                     @noisy
i (-1, 1)                     @noisy
i (-1, 7)                     @noisy
i (-5, 2)                     @noisy
i (-3, -7)                    @noisy
i (-3, -4)                    @noisy
i (-5, 5)                     @noisy
i (1, -7)                     @noisy
i (1, 8)                      @noisy
i (3, -4)                     @noisy
i (3, 2)                      @noisy
i (-3, -8)                    @noisy
i (-5, -1)                    @noisy
i (3, 5)                      @noisy
i (-3, -5)                    @noisy
i (-5, 1)                     @noisy
i (-3, -1)                    @noisy
i (-3, -2)                    @noisy
i (3, 8)                      @noisy
i (-5, 4)                     @noisy
i (1, 7)                      @noisy
i (-1, -7)                    @noisy
i (-1, -4)                    @noisy
i (-1, 2)                     @noisy
i (-1, 5)                     @noisy

--------         26
mxx (-1, 7) (1, 7)            @noisy det10 det216
mzz (3, 2) (3, 4)             @noisy det185 det211
mxx (3, 7) (3, 5)             @noisy det215 det331
mzz (-1, -4) (-1, -2)         @noisy det228 det298 det327 det378
mxx (-5, 1) (-3, 1)           @noisy det40 det43 det159 det360
mzz (3, -4) (3, -2)           @noisy det59 det191 det245 det334
mzz (-1, 2) (-1, 4)           @noisy det61 det262 det270 det375
mxx (3, -5) (5, -5)           @noisy det59 det163 det233
mxx (3, 1) (5, 1)             @noisy det213 det324
mzz (-5, 2) (-5, 4)           @noisy det40 det189 det234
mxx (1, -5) (-1, -5)          @noisy det23 det298 det327 det377
mxx (-1, 1) (1, 1)            @noisy det151 det270 det330 det375
mzz (3, 8) (1, 8)             @noisy det210 det369
i (3, -1)                     @noisy
i (5, -2)                     @noisy
i (5, -1)                     @noisy
i (-1, -8)                    @noisy
i (-1, -1)                    @noisy
i (-3, -7)                    @noisy
i (-3, -4)                    @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (-3, 5)                     @noisy
i (1, -7)                     @noisy
i (1, -4)                     @noisy
i (1, 2)                      @noisy
i (1, 5)                      @noisy
i (-3, -8)                    @noisy
i (-5, -1)                    @noisy
i (5, -4)                     @noisy
i (-3, -5)                    @noisy
i (-3, -1)                    @noisy
i (-3, 4)                     @noisy
i (-3, -2)                    @noisy
i (1, -2)                     @noisy
i (1, 4)                      @noisy
i (1, -1)                     @noisy
i (-1, -7)                    @noisy
i (-1, 5)                     @noisy

--------         27
mxx (-1, 5) (1, 5)            @noisy det10 det270 det375 det380
mzz (1, 2) (1, 4)             @noisy det185 det270 det333 det375
mxx (-3, -1) (-5, -1)         @noisy det43 det222
mxx (-1, -1) (1, -1)          @noisy det151 det298 det327 det330
mzz (-3, -8) (-1, -8)         @noisy det4 det225
mxx (-3, -7) (-3, -5)         @noisy det17 det223
mzz (-3, -2) (-3, -4)         @noisy det227 det228
mzz (-3, 2) (-3, 4)           @noisy det40 det61 det159 det262
mzz (1, -4) (1, -2)           @noisy det245 det298 det327 det334
mxx (-3, 5) (-5, 5)           @noisy det40 det226 det246
mzz (5, -2) (5, -4)           @noisy det59 det193 det241
mxx (-1, -7) (1, -7)          @noisy det23 det224
mxx (5, -1) (3, -1)           @noisy det33 det59 det191 det324
i (3, -5)                     @noisy
i (3, -2)                     @noisy
i (5, -5)                     @noisy
i (3, 4)                      @noisy
i (3, 1)                      @noisy
i (3, 7)                      @noisy
i (5, 1)                      @noisy
i (-1, -5)                    @noisy
i (-1, -2)                    @noisy
i (-1, 4)                     @noisy
i (-1, 1)                     @noisy
i (-1, 7)                     @noisy
i (-5, 2)                     @noisy
i (1, 8)                      @noisy
i (3, -4)                     @noisy
i (3, 2)                      @noisy
i (3, 5)                      @noisy
i (-5, 1)                     @noisy
i (3, 8)                      @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (1, -5)                     @noisy
i (1, 1)                      @noisy
i (1, 7)                      @noisy
i (-1, -4)                    @noisy
i (-1, 2)                     @noisy

--------         28
mzz (3, -5) (5, -5)           @noisy det163 det236
mxx (-3, 4) (-1, 4)           @noisy det239 det262
mzz (-1, -5) (-1, -7)         @noisy det23 det103 det305 det377
mxx (3, 4) (1, 4)             @noisy det144 det185 det318 det333
mxx (5, -2) (5, -4)           @noisy det193 det238
mxx (3, -2) (1, -2)           @noisy det157 det168 det245 det334
mzz (-1, 7) (-1, 5)           @noisy det237 det380
mzz (-5, 1) (-5, -1)          @noisy det242 det360
mzz (3, 1) (3, -1)            @noisy det33 det157 det168 det324
mzz (-1, 1) (-1, -1)          @noisy det66 det151 det207 det330
mxx (-3, -2) (-1, -2)         @noisy det66 det207 det228 det378
mzz (3, 7) (3, 5)             @noisy det144 det208 det331
mxx (-3, -8) (-1, -8)         @noisy det4 det103 det204
i (5, -1)                     @noisy
i (5, 1)                      @noisy
i (-5, 2)                     @noisy
i (-3, -7)                    @noisy
i (-3, -4)                    @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (-3, 5)                     @noisy
i (1, -7)                     @noisy
i (1, -4)                     @noisy
i (1, 2)                      @noisy
i (1, 5)                      @noisy
i (1, 8)                      @noisy
i (3, -4)                     @noisy
i (3, 2)                      @noisy
i (-3, -5)                    @noisy
i (-3, -1)                    @noisy
i (3, 8)                      @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (1, -5)                     @noisy
i (1, 1)                      @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (-1, -4)                    @noisy
i (-1, 2)                     @noisy

--------         29
mxx (-1, -4) (-3, -4)         @noisy det103 det228 det305 det378
mxx (-3, 2) (-1, 2)           @noisy det61 det66 det207 det262
mzz (1, -5) (1, -7)           @noisy det251 det377
mzz (-3, 5) (-5, 5)           @noisy det226 det254
mzz (1, 1) (1, -1)            @noisy det151 det157 det168 det330
mxx (3, -4) (1, -4)           @noisy det245 det249
mxx (-5, 2) (-5, 4)           @noisy det189 det247
mzz (1, 7) (1, 5)             @noisy det10 det144 det318 det380
mxx (3, 2) (1, 2)             @noisy det157 det168 det185 det333
mzz (5, -1) (5, 1)            @noisy det33 det253
mxx (3, 8) (1, 8)             @noisy det144 det221 det369
mzz (-3, -7) (-3, -5)         @noisy det17 det103 det219
mzz (-3, -1) (-3, 1)          @noisy det43 det66 det207 det360
i (3, -5)                     @noisy
i (3, -2)                     @noisy
i (3, -1)                     @noisy
i (5, -5)                     @noisy
i (3, 4)                      @noisy
i (3, 1)                      @noisy
i (5, -2)                     @noisy
i (3, 7)                      @noisy
i (-1, -8)                    @noisy
i (-1, -5)                    @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (-1, 4)                     @noisy
i (-1, 1)                     @noisy
i (-1, 7)                     @noisy
i (-3, -8)                    @noisy
i (-5, -1)                    @noisy
i (3, 5)                      @noisy
i (5, -4)                     @noisy
i (-5, 1)                     @noisy
i (-3, -2)                    @noisy
i (-3, 4)                     @noisy
i (1, -2)                     @noisy
i (1, 4)                      @noisy
i (-1, -7)                    @noisy
i (-1, 5)                     @noisy

--------         30
myy (3, 4) (3, 5)             @noisy det318 det374
myy (-1, -1) (-1, -2)         @noisy det169 det207
myy (3, 1) (3, 2)             @noisy det157 det264
myy (3, 7) (3, 8)             @noisy det318 det374
myy (-1, -5) (-1, -4)         @noisy det305 det343
myy (-1, 1) (-1, 2)           @noisy det169 det207
myy (-1, -8) (-1, -7)         @noisy det305 det343
myy (3, -1) (3, -2)           @noisy det157 det264
i (3, -5)                     @noisy
i (5, -5)                     @noisy
i (5, -2)                     @noisy
i (5, -1)                     @noisy
i (5, 1)                      @noisy
i (-1, 4)                     @noisy
i (-1, 7)                     @noisy
i (-5, 2)                     @noisy
i (-3, -7)                    @noisy
i (-3, -4)                    @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (-3, 5)                     @noisy
i (1, -7)                     @noisy
i (1, -4)                     @noisy
i (1, 2)                      @noisy
i (1, 5)                      @noisy
i (1, 8)                      @noisy
i (3, -4)                     @noisy
i (-3, -8)                    @noisy
i (-5, -1)                    @noisy
i (5, -4)                     @noisy
i (-3, -5)                    @noisy
i (-5, 1)                     @noisy
i (-3, -1)                    @noisy
i (-3, 4)                     @noisy
i (-3, -2)                    @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (1, -5)                     @noisy
i (1, 1)                      @noisy
i (1, -2)                     @noisy
i (1, 4)                      @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (-1, 5)                     @noisy

--------         31
myy (-3, 2) (-3, 1)           @noisy det169 det207
myy (1, 4) (1, 5)             @noisy det318 det374
myy (1, 7) (1, 8)             @noisy det318 det374
myy (1, 1) (1, 2)             @noisy det157 det264
myy (-3, -1) (-3, -2)         @noisy det169 det207
myy (1, -1) (1, -2)           @noisy det157 det264
myy (-3, -5) (-3, -4)         @noisy det305 det343
myy (-3, -8) (-3, -7)         @noisy det305 det343
i (3, -5)                     @noisy
i (3, -2)                     @noisy
i (3, -1)                     @noisy
i (5, -5)                     @noisy
i (3, 4)                      @noisy
i (3, 1)                      @noisy
i (5, -2)                     @noisy
i (5, -1)                     @noisy
i (3, 7)                      @noisy
i (5, 1)                      @noisy
i (-1, -8)                    @noisy
i (-1, -5)                    @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (-1, 4)                     @noisy
i (-1, 1)                     @noisy
i (-1, 7)                     @noisy
i (-5, 2)                     @noisy
i (-5, 5)                     @noisy
i (-3, 5)                     @noisy
i (1, -7)                     @noisy
i (1, -4)                     @noisy
i (3, -4)                     @noisy
i (3, 2)                      @noisy
i (-5, -1)                    @noisy
i (5, -4)                     @noisy
i (3, 5)                      @noisy
i (-5, 1)                     @noisy
i (3, 8)                      @noisy
i (-3, 4)                     @noisy
i (-5, 4)                     @noisy
i (1, -5)                     @noisy
i (-1, -7)                    @noisy
i (-1, -4)                    @noisy
i (-1, 2)                     @noisy
i (-1, 5)                     @noisy

--------         32
mzz (3, -5) (5, -5)           @noisy det153 det236
mxx (-3, 4) (-1, 4)           @noisy det70 det239
mzz (-1, -5) (-1, -7)         @noisy det6 det23 det103 det343
mxx (3, 4) (1, 4)             @noisy det108 det144 det185 det374
mxx (5, -2) (5, -4)           @noisy det172 det238
mxx (3, -2) (1, -2)           @noisy det168 det264 det287 det334
mzz (-1, 7) (-1, 5)           @noisy det38 det237
mzz (-5, 1) (-5, -1)          @noisy det36 det242
mzz (3, 1) (3, -1)            @noisy det42 det168 det264 det324
mzz (-1, 1) (-1, -1)          @noisy det31 det66 det169 det330
mxx (-3, -2) (-1, -2)         @noisy det46 det66 det169 det228
mzz (3, 7) (3, 5)             @noisy det144 det267 det331
mxx (-3, -8) (-1, -8)         @noisy det4 det103 det271
i (5, -1)                     @noisy
i (5, 1)                      @noisy
i (-5, 2)                     @noisy
i (-3, -7)                    @noisy
i (-3, -4)                    @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (-3, 5)                     @noisy
i (1, -7)                     @noisy
i (1, -4)                     @noisy
i (1, 2)                      @noisy
i (1, 5)                      @noisy
i (1, 8)                      @noisy
i (3, -4)                     @noisy
i (3, 2)                      @noisy
i (-3, -5)                    @noisy
i (-3, -1)                    @noisy
i (3, 8)                      @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (1, -5)                     @noisy
i (1, 1)                      @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (-1, -4)                    @noisy
i (-1, 2)                     @noisy

--------         33
mxx (-1, -4) (-3, -4)         @noisy det46 det103 det228 det343
mxx (-3, 2) (-1, 2)           @noisy det61 det66 det70 det169
mzz (1, -5) (1, -7)           @noisy det6 det251
mzz (-3, 5) (-5, 5)           @noisy det206 det254
mzz (1, 1) (1, -1)            @noisy det31 det168 det264 det330
mxx (3, -4) (1, -4)           @noisy det249 det287
mxx (-5, 2) (-5, 4)           @noisy det198 det247
mzz (1, 7) (1, 5)             @noisy det10 det38 det144 det374
mxx (3, 2) (1, 2)             @noisy det108 det168 det185 det264
mzz (5, -1) (5, 1)            @noisy det42 det253
mxx (3, 8) (1, 8)             @noisy det144 det276 det369
mzz (-3, -7) (-3, -5)         @noisy det17 det103 det280
mzz (-3, -1) (-3, 1)          @noisy det36 det43 det66 det169
i (3, -5)                     @noisy
i (3, -2)                     @noisy
i (3, -1)                     @noisy
i (5, -5)                     @noisy
i (3, 4)                      @noisy
i (3, 1)                      @noisy
i (5, -2)                     @noisy
i (3, 7)                      @noisy
i (-1, -8)                    @noisy
i (-1, -5)                    @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (-1, 4)                     @noisy
i (-1, 1)                     @noisy
i (-1, 7)                     @noisy
i (-3, -8)                    @noisy
i (-5, -1)                    @noisy
i (3, 5)                      @noisy
i (5, -4)                     @noisy
i (-5, 1)                     @noisy
i (-3, -2)                    @noisy
i (-3, 4)                     @noisy
i (1, -2)                     @noisy
i (1, 4)                      @noisy
i (-1, -7)                    @noisy
i (-1, 5)                     @noisy

--------         34
mxx (-1, 7) (1, 7)            @noisy det10 det272
mzz (3, 2) (3, 4)             @noisy det185 det277
mxx (3, 7) (3, 5)             @noisy det273 det331
mzz (-1, -4) (-1, -2)         @noisy det24 det46 det228 det298
mxx (-5, 1) (-3, 1)           @noisy det5 det36 det43 det159
mzz (3, -4) (3, -2)           @noisy det191 det287 det295 det334
mzz (-1, 2) (-1, 4)           @noisy det61 det70 det199 det375
mxx (3, -5) (5, -5)           @noisy det153 det233 det295
mxx (3, 1) (5, 1)             @noisy det275 det324
mzz (-5, 2) (-5, 4)           @noisy det5 det198 det234
mxx (1, -5) (-1, -5)          @noisy det6 det23 det24 det298
mxx (-1, 1) (1, 1)            @noisy det31 det199 det330 det375
mzz (3, 8) (1, 8)             @noisy det274 det369
i (3, -1)                     @noisy
i (5, -2)                     @noisy
i (5, -1)                     @noisy
i (-1, -8)                    @noisy
i (-1, -1)                    @noisy
i (-3, -7)                    @noisy
i (-3, -4)                    @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (-3, 5)                     @noisy
i (1, -7)                     @noisy
i (1, -4)                     @noisy
i (1, 2)                      @noisy
i (1, 5)                      @noisy
i (-3, -8)                    @noisy
i (-5, -1)                    @noisy
i (5, -4)                     @noisy
i (-3, -5)                    @noisy
i (-3, -1)                    @noisy
i (-3, 4)                     @noisy
i (-3, -2)                    @noisy
i (1, -2)                     @noisy
i (1, 4)                      @noisy
i (1, -1)                     @noisy
i (-1, -7)                    @noisy
i (-1, 5)                     @noisy

--------         35
mxx (-1, 5) (1, 5)            @noisy det10 det38 det199 det375
mzz (1, 2) (1, 4)             @noisy det108 det185 det199 det375
mxx (-3, -1) (-5, -1)         @noisy det43 det284
mxx (-1, -1) (1, -1)          @noisy det24 det31 det298 det330
mzz (-3, -8) (-1, -8)         @noisy det4 det285
mxx (-3, -7) (-3, -5)         @noisy det17 det286
mzz (-3, -2) (-3, -4)         @noisy det228 det283
mzz (-3, 2) (-3, 4)           @noisy det5 det61 det70 det159
mzz (1, -4) (1, -2)           @noisy det24 det287 det298 det334
mxx (-3, 5) (-5, 5)           @noisy det5 det206 det246
mzz (5, -2) (5, -4)           @noisy det172 det241 det295
mxx (-1, -7) (1, -7)          @noisy det23 det282
mxx (5, -1) (3, -1)           @noisy det42 det191 det295 det324
i (3, -5)                     @noisy
i (3, -2)                     @noisy
i (5, -5)                     @noisy
i (3, 4)                      @noisy
i (3, 1)                      @noisy
i (3, 7)                      @noisy
i (5, 1)                      @noisy
i (-1, -5)                    @noisy
i (-1, -2)                    @noisy
i (-1, 4)                     @noisy
i (-1, 1)                     @noisy
i (-1, 7)                     @noisy
i (-5, 2)                     @noisy
i (1, 8)                      @noisy
i (3, -4)                     @noisy
i (3, 2)                      @noisy
i (3, 5)                      @noisy
i (-5, 1)                     @noisy
i (3, 8)                      @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (1, -5)                     @noisy
i (1, 1)                      @noisy
i (1, 7)                      @noisy
i (-1, -4)                    @noisy
i (-1, 2)                     @noisy

--------         36
myy (3, -5) (3, -4)           @noisy det191 det326
myy (-1, -1) (-1, -2)         @noisy det298 det302
myy (-5, 1) (-5, 2)           @noisy det159 det192
myy (-1, 4) (-1, 5)           @noisy det131 det375
myy (-1, -5) (-1, -4)         @noisy det298 det302
myy (-1, 1) (-1, 2)           @noisy det131 det375
myy (3, -1) (3, -2)           @noisy det191 det326
myy (-5, 4) (-5, 5)           @noisy det159 det192
i (5, -5)                     @noisy
i (3, 4)                      @noisy
i (3, 1)                      @noisy
i (5, -2)                     @noisy
i (5, -1)                     @noisy
i (3, 7)                      @noisy
i (5, 1)                      @noisy
i (-1, -8)                    @noisy
i (-1, 7)                     @noisy
i (-3, -7)                    @noisy
i (-3, -4)                    @noisy
i (-3, 2)                     @noisy
i (-3, 5)                     @noisy
i (1, -7)                     @noisy
i (1, -4)                     @noisy
i (1, 2)                      @noisy
i (1, 5)                      @noisy
i (1, 8)                      @noisy
i (3, 2)                      @noisy
i (-3, -8)                    @noisy
i (-5, -1)                    @noisy
i (5, -4)                     @noisy
i (3, 5)                      @noisy
i (-3, -5)                    @noisy
i (-3, -1)                    @noisy
i (-3, 4)                     @noisy
i (-3, -2)                    @noisy
i (3, 8)                      @noisy
i (-3, 1)                     @noisy
i (1, -5)                     @noisy
i (1, 1)                      @noisy
i (1, -2)                     @noisy
i (1, 4)                      @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (-1, -7)                    @noisy

--------         37
myy (-3, 2) (-3, 1)           @noisy det159 det192
myy (5, -1) (5, -2)           @noisy det191 det326
myy (1, -5) (1, -4)           @noisy det298 det302
myy (1, 4) (1, 5)             @noisy det131 det375
myy (5, -5) (5, -4)           @noisy det191 det326
myy (1, 1) (1, 2)             @noisy det131 det375
myy (1, -1) (1, -2)           @noisy det298 det302
myy (-3, 4) (-3, 5)           @noisy det159 det192
i (3, -5)                     @noisy
i (3, -1)                     @noisy
i (3, -2)                     @noisy
i (3, 4)                      @noisy
i (3, 1)                      @noisy
i (3, 7)                      @noisy
i (5, 1)                      @noisy
i (-1, -8)                    @noisy
i (-1, -5)                    @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (-1, 4)                     @noisy
i (-1, 1)                     @noisy
i (-1, 7)                     @noisy
i (-5, 2)                     @noisy
i (-3, -7)                    @noisy
i (-3, -4)                    @noisy
i (-5, 5)                     @noisy
i (1, -7)                     @noisy
i (1, 8)                      @noisy
i (3, -4)                     @noisy
i (3, 2)                      @noisy
i (-3, -8)                    @noisy
i (-5, -1)                    @noisy
i (3, 5)                      @noisy
i (-3, -5)                    @noisy
i (-5, 1)                     @noisy
i (-3, -1)                    @noisy
i (-3, -2)                    @noisy
i (3, 8)                      @noisy
i (-5, 4)                     @noisy
i (1, 7)                      @noisy
i (-1, -7)                    @noisy
i (-1, -4)                    @noisy
i (-1, 2)                     @noisy
i (-1, 5)                     @noisy

--------         38
mxx (-1, 7) (1, 7)            @noisy det117 det272
mzz (3, 2) (3, 4)             @noisy det161 det277
mxx (3, 7) (3, 5)             @noisy det273 det358
mzz (-1, -4) (-1, -2)         @noisy det24 det46 det83 det302
mxx (-5, 1) (-3, 1)           @noisy det5 det36 det126 det192
mzz (3, -4) (3, -2)           @noisy det77 det287 det295 det326
mzz (-1, 2) (-1, 4)           @noisy det70 det114 det131 det199
mxx (3, -5) (5, -5)           @noisy det153 det295 det303
mxx (3, 1) (5, 1)             @noisy det37 det275
mzz (-5, 2) (-5, 4)           @noisy det5 det198 det304
mxx (1, -5) (-1, -5)          @noisy det6 det24 det30 det302
mxx (-1, 1) (1, 1)            @noisy det31 det131 det199 det231
mzz (3, 8) (1, 8)             @noisy det274 det347
i (3, -1)                     @noisy
i (5, -2)                     @noisy
i (5, -1)                     @noisy
i (-1, -8)                    @noisy
i (-1, -1)                    @noisy
i (-3, -7)                    @noisy
i (-3, -4)                    @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (-3, 5)                     @noisy
i (1, -7)                     @noisy
i (1, -4)                     @noisy
i (1, 2)                      @noisy
i (1, 5)                      @noisy
i (-3, -8)                    @noisy
i (-5, -1)                    @noisy
i (5, -4)                     @noisy
i (-3, -5)                    @noisy
i (-3, -1)                    @noisy
i (-3, 4)                     @noisy
i (-3, -2)                    @noisy
i (1, -2)                     @noisy
i (1, 4)                      @noisy
i (1, -1)                     @noisy
i (-1, -7)                    @noisy
i (-1, 5)                     @noisy

--------         39
mxx (-1, 5) (1, 5)            @noisy det38 det117 det131 det199
mzz (1, 2) (1, 4)             @noisy det108 det131 det161 det199
mxx (-3, -1) (-5, -1)         @noisy det126 det284
mxx (-1, -1) (1, -1)          @noisy det24 det31 det231 det302
mzz (-3, -8) (-1, -8)         @noisy det285 det368
mxx (-3, -7) (-3, -5)         @noisy det28 det286
mzz (-3, -2) (-3, -4)         @noisy det83 det283
mzz (-3, 2) (-3, 4)           @noisy det5 det70 det114 det192
mzz (1, -4) (1, -2)           @noisy det24 det77 det287 det302
mxx (-3, 5) (-5, 5)           @noisy det5 det206 det311
mzz (5, -2) (5, -4)           @noisy det172 det295 det315
mxx (-1, -7) (1, -7)          @noisy det30 det282
mxx (5, -1) (3, -1)           @noisy det37 det42 det295 det326
i (3, -5)                     @noisy
i (3, -2)                     @noisy
i (5, -5)                     @noisy
i (3, 4)                      @noisy
i (3, 1)                      @noisy
i (3, 7)                      @noisy
i (5, 1)                      @noisy
i (-1, -5)                    @noisy
i (-1, -2)                    @noisy
i (-1, 4)                     @noisy
i (-1, 1)                     @noisy
i (-1, 7)                     @noisy
i (-5, 2)                     @noisy
i (1, 8)                      @noisy
i (3, -4)                     @noisy
i (3, 2)                      @noisy
i (3, 5)                      @noisy
i (-5, 1)                     @noisy
i (3, 8)                      @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (1, -5)                     @noisy
i (1, 1)                      @noisy
i (1, 7)                      @noisy
i (-1, -4)                    @noisy
i (-1, 2)                     @noisy

--------         40
mzz (3, -5) (5, -5)           @noisy det153 det313
mxx (-3, 4) (-1, 4)           @noisy det70 det312
mzz (-1, -5) (-1, -7)         @noisy det6 det30 det113 det343
mxx (3, 4) (1, 4)             @noisy det108 det111 det161 det374
mxx (5, -2) (5, -4)           @noisy det172 det307
mxx (3, -2) (1, -2)           @noisy det71 det77 det264 det287
mzz (-1, 7) (-1, 5)           @noisy det38 det314
mzz (-5, 1) (-5, -1)          @noisy det36 det309
mzz (3, 1) (3, -1)            @noisy det37 det42 det71 det264
mzz (-1, 1) (-1, -1)          @noisy det31 det121 det169 det231
mxx (-3, -2) (-1, -2)         @noisy det46 det83 det121 det169
mzz (3, 7) (3, 5)             @noisy det111 det267 det358
mxx (-3, -8) (-1, -8)         @noisy det113 det271 det368
i (5, -1)                     @noisy
i (5, 1)                      @noisy
i (-5, 2)                     @noisy
i (-3, -7)                    @noisy
i (-3, -4)                    @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (-3, 5)                     @noisy
i (1, -7)                     @noisy
i (1, -4)                     @noisy
i (1, 2)                      @noisy
i (1, 5)                      @noisy
i (1, 8)                      @noisy
i (3, -4)                     @noisy
i (3, 2)                      @noisy
i (-3, -5)                    @noisy
i (-3, -1)                    @noisy
i (3, 8)                      @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (1, -5)                     @noisy
i (1, 1)                      @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (-1, -4)                    @noisy
i (-1, 2)                     @noisy

--------         41
mxx (-1, -4) (-3, -4)         @noisy det46 det83 det113 det343
mxx (-3, 2) (-1, 2)           @noisy det70 det114 det121 det169
mzz (1, -5) (1, -7)           @noisy det6 det319
mzz (-3, 5) (-5, 5)           @noisy det206 det321
mzz (1, 1) (1, -1)            @noisy det31 det71 det231 det264
mxx (3, -4) (1, -4)           @noisy det287 det316
mxx (-5, 2) (-5, 4)           @noisy det198 det325
mzz (1, 7) (1, 5)             @noisy det38 det111 det117 det374
mxx (3, 2) (1, 2)             @noisy det71 det108 det161 det264
mzz (5, -1) (5, 1)            @noisy det42 det320
mxx (3, 8) (1, 8)             @noisy det111 det276 det347
mzz (-3, -7) (-3, -5)         @noisy det28 det113 det280
mzz (-3, -1) (-3, 1)          @noisy det36 det121 det126 det169
i (3, -5)                     @noisy
i (3, -2)                     @noisy
i (3, -1)                     @noisy
i (5, -5)                     @noisy
i (3, 4)                      @noisy
i (3, 1)                      @noisy
i (5, -2)                     @noisy
i (3, 7)                      @noisy
i (-1, -8)                    @noisy
i (-1, -5)                    @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (-1, 4)                     @noisy
i (-1, 1)                     @noisy
i (-1, 7)                     @noisy
i (-3, -8)                    @noisy
i (-5, -1)                    @noisy
i (3, 5)                      @noisy
i (5, -4)                     @noisy
i (-5, 1)                     @noisy
i (-3, -2)                    @noisy
i (-3, 4)                     @noisy
i (1, -2)                     @noisy
i (1, 4)                      @noisy
i (-1, -7)                    @noisy
i (-1, 5)                     @noisy

--------         42
myy (3, 4) (3, 5)             @noisy det195 det374
myy (-1, -1) (-1, -2)         @noisy det169 det351
myy (3, 1) (3, 2)             @noisy det264 det346
myy (3, 7) (3, 8)             @noisy det195 det374
myy (-1, -5) (-1, -4)         @noisy det300 det343
myy (-1, 1) (-1, 2)           @noisy det169 det351
myy (-1, -8) (-1, -7)         @noisy det300 det343
myy (3, -1) (3, -2)           @noisy det264 det346
i (3, -5)                     @noisy
i (5, -5)                     @noisy
i (5, -2)                     @noisy
i (5, -1)                     @noisy
i (5, 1)                      @noisy
i (-1, 4)                     @noisy
i (-1, 7)                     @noisy
i (-5, 2)                     @noisy
i (-3, -7)                    @noisy
i (-3, -4)                    @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (-3, 5)                     @noisy
i (1, -7)                     @noisy
i (1, -4)                     @noisy
i (1, 2)                      @noisy
i (1, 5)                      @noisy
i (1, 8)                      @noisy
i (3, -4)                     @noisy
i (-3, -8)                    @noisy
i (-5, -1)                    @noisy
i (5, -4)                     @noisy
i (-3, -5)                    @noisy
i (-5, 1)                     @noisy
i (-3, -1)                    @noisy
i (-3, 4)                     @noisy
i (-3, -2)                    @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (1, -5)                     @noisy
i (1, 1)                      @noisy
i (1, -2)                     @noisy
i (1, 4)                      @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (-1, 5)                     @noisy

--------         43
myy (-3, 2) (-3, 1)           @noisy det169 det351
myy (1, 4) (1, 5)             @noisy det195 det374
myy (1, 7) (1, 8)             @noisy det195 det374
myy (1, 1) (1, 2)             @noisy det264 det346
myy (-3, -1) (-3, -2)         @noisy det169 det351
myy (1, -1) (1, -2)           @noisy det264 det346
myy (-3, -5) (-3, -4)         @noisy det300 det343
myy (-3, -8) (-3, -7)         @noisy det300 det343
i (3, -5)                     @noisy
i (3, -2)                     @noisy
i (3, -1)                     @noisy
i (5, -5)                     @noisy
i (3, 4)                      @noisy
i (3, 1)                      @noisy
i (5, -2)                     @noisy
i (5, -1)                     @noisy
i (3, 7)                      @noisy
i (5, 1)                      @noisy
i (-1, -8)                    @noisy
i (-1, -5)                    @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (-1, 4)                     @noisy
i (-1, 1)                     @noisy
i (-1, 7)                     @noisy
i (-5, 2)                     @noisy
i (-5, 5)                     @noisy
i (-3, 5)                     @noisy
i (1, -7)                     @noisy
i (1, -4)                     @noisy
i (3, -4)                     @noisy
i (3, 2)                      @noisy
i (-5, -1)                    @noisy
i (5, -4)                     @noisy
i (3, 5)                      @noisy
i (-5, 1)                     @noisy
i (3, 8)                      @noisy
i (-3, 4)                     @noisy
i (-5, 4)                     @noisy
i (1, -5)                     @noisy
i (-1, -7)                    @noisy
i (-1, -4)                    @noisy
i (-1, 2)                     @noisy
i (-1, 5)                     @noisy

--------         44
mzz (3, -5) (5, -5)           @noisy det152 det313
mxx (-3, 4) (-1, 4)           @noisy det235 det312
mzz (-1, -5) (-1, -7)         @noisy det30 det109 det113 det300
mxx (3, 4) (1, 4)             @noisy det111 det150 det161 det195
mxx (5, -2) (5, -4)           @noisy det186 det307
mxx (3, -2) (1, -2)           @noisy det71 det77 det194 det346
mzz (-1, 7) (-1, 5)           @noisy det139 det314
mzz (-5, 1) (-5, -1)          @noisy det135 det309
mzz (3, 1) (3, -1)            @noisy det37 det71 det142 det346
mzz (-1, 1) (-1, -1)          @noisy det65 det121 det231 det351
mxx (-3, -2) (-1, -2)         @noisy det83 det121 det148 det351
mzz (3, 7) (3, 5)             @noisy det111 det339 det358
mxx (-3, -8) (-1, -8)         @noisy det113 det336 det368
i (5, -1)                     @noisy
i (5, 1)                      @noisy
i (-5, 2)                     @noisy
i (-3, -7)                    @noisy
i (-3, -4)                    @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (-3, 5)                     @noisy
i (1, -7)                     @noisy
i (1, -4)                     @noisy
i (1, 2)                      @noisy
i (1, 5)                      @noisy
i (1, 8)                      @noisy
i (3, -4)                     @noisy
i (3, 2)                      @noisy
i (-3, -5)                    @noisy
i (-3, -1)                    @noisy
i (3, 8)                      @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (1, -5)                     @noisy
i (1, 1)                      @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (-1, -4)                    @noisy
i (-1, 2)                     @noisy

--------         45
mxx (-1, -4) (-3, -4)         @noisy det83 det113 det148 det300
mxx (-3, 2) (-1, 2)           @noisy det114 det121 det235 det351
mzz (1, -5) (1, -7)           @noisy det109 det319
mzz (-3, 5) (-5, 5)           @noisy det205 det321
mzz (1, 1) (1, -1)            @noisy det65 det71 det231 det346
mxx (3, -4) (1, -4)           @noisy det194 det316
mxx (-5, 2) (-5, 4)           @noisy det200 det325
mzz (1, 7) (1, 5)             @noisy det111 det117 det139 det195
mxx (3, 2) (1, 2)             @noisy det71 det150 det161 det346
mzz (5, -1) (5, 1)            @noisy det142 det320
mxx (3, 8) (1, 8)             @noisy det111 det347 det348
mzz (-3, -7) (-3, -5)         @noisy det28 det113 det344
mzz (-3, -1) (-3, 1)          @noisy det121 det126 det135 det351
i (3, -5)                     @noisy
i (3, -2)                     @noisy
i (3, -1)                     @noisy
i (5, -5)                     @noisy
i (3, 4)                      @noisy
i (3, 1)                      @noisy
i (5, -2)                     @noisy
i (3, 7)                      @noisy
i (-1, -8)                    @noisy
i (-1, -5)                    @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (-1, 4)                     @noisy
i (-1, 1)                     @noisy
i (-1, 7)                     @noisy
i (-3, -8)                    @noisy
i (-5, -1)                    @noisy
i (3, 5)                      @noisy
i (5, -4)                     @noisy
i (-5, 1)                     @noisy
i (-3, -2)                    @noisy
i (-3, 4)                     @noisy
i (1, -2)                     @noisy
i (1, 4)                      @noisy
i (-1, -7)                    @noisy
i (-1, 5)                     @noisy

--------         46
mxx (-1, 7) (1, 7)            @noisy det117 det345
mzz (3, 2) (3, 4)             @noisy det161 det342
mxx (3, 7) (3, 5)             @noisy det349 det358
mzz (-1, -4) (-1, -2)         @noisy det83 det148 det184 det302
mxx (-5, 1) (-3, 1)           @noisy det126 det135 det192 det291
mzz (3, -4) (3, -2)           @noisy det77 det194 det281 det326
mzz (-1, 2) (-1, 4)           @noisy det1 det114 det131 det235
mxx (3, -5) (5, -5)           @noisy det152 det281 det303
mxx (3, 1) (5, 1)             @noisy det37 det340
mzz (-5, 2) (-5, 4)           @noisy det200 det291 det304
mxx (1, -5) (-1, -5)          @noisy det30 det109 det184 det302
mxx (-1, 1) (1, 1)            @noisy det1 det65 det131 det231
mzz (3, 8) (1, 8)             @noisy det347 det350
i (3, -1)                     @noisy
i (5, -2)                     @noisy
i (5, -1)                     @noisy
i (-1, -8)                    @noisy
i (-1, -1)                    @noisy
i (-3, -7)                    @noisy
i (-3, -4)                    @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (-3, 5)                     @noisy
i (1, -7)                     @noisy
i (1, -4)                     @noisy
i (1, 2)                      @noisy
i (1, 5)                      @noisy
i (-3, -8)                    @noisy
i (-5, -1)                    @noisy
i (5, -4)                     @noisy
i (-3, -5)                    @noisy
i (-3, -1)                    @noisy
i (-3, 4)                     @noisy
i (-3, -2)                    @noisy
i (1, -2)                     @noisy
i (1, 4)                      @noisy
i (1, -1)                     @noisy
i (-1, -7)                    @noisy
i (-1, 5)                     @noisy

--------         47
mxx (-1, 5) (1, 5)            @noisy det1 det117 det131 det139
mzz (1, 2) (1, 4)             @noisy det1 det131 det150 det161
mxx (-3, -1) (-5, -1)         @noisy det126 det356
mxx (-1, -1) (1, -1)          @noisy det65 det184 det231 det302
mzz (-3, -8) (-1, -8)         @noisy det353 det368
mxx (-3, -7) (-3, -5)         @noisy det28 det362
mzz (-3, -2) (-3, -4)         @noisy det83 det364
mzz (-3, 2) (-3, 4)           @noisy det114 det192 det235 det291
mzz (1, -4) (1, -2)           @noisy det77 det184 det194 det302
mxx (-3, 5) (-5, 5)           @noisy det205 det291 det311
mzz (5, -2) (5, -4)           @noisy det186 det281 det315
mxx (-1, -7) (1, -7)          @noisy det30 det363
mxx (5, -1) (3, -1)           @noisy det37 det142 det281 det326
i (3, -5)                     @noisy
i (3, -2)                     @noisy
i (5, -5)                     @noisy
i (3, 4)                      @noisy
i (3, 1)                      @noisy
i (3, 7)                      @noisy
i (5, 1)                      @noisy
i (-1, -5)                    @noisy
i (-1, -2)                    @noisy
i (-1, 4)                     @noisy
i (-1, 1)                     @noisy
i (-1, 7)                     @noisy
i (-5, 2)                     @noisy
i (1, 8)                      @noisy
i (3, -4)                     @noisy
i (3, 2)                      @noisy
i (3, 5)                      @noisy
i (-5, 1)                     @noisy
i (3, 8)                      @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (1, -5)                     @noisy
i (1, 1)                      @noisy
i (1, 7)                      @noisy
i (-1, -4)                    @noisy
i (-1, 2)                     @noisy

--------         48
myy (3, -5) (3, -4)           @det288 det326
myy (-1, -1) (-1, -2)         @det166 det302
myy (-5, 1) (-5, 2)           @det156 det192
myy (-1, 4) (-1, 5)           @det131 det248
myy (-1, -5) (-1, -4)         @det166 det302
myy (-1, 1) (-1, 2)           @det131 det248
myy (3, -1) (3, -2)           @det288 det326
myy (-5, 4) (-5, 5)           @det156 det192

--------         49
myy (-3, 2) (-3, 1)           @det156 det192
myy (5, -1) (5, -2)           @det288 det326
myy (1, -5) (1, -4)           @det166 det302
myy (1, 4) (1, 5)             @det131 det248
myy (5, -5) (5, -4)           @det288 det326
myy (1, 1) (1, 2)             @det131 det248
myy (1, -1) (1, -2)           @det166 det302
myy (-3, 4) (-3, 5)           @det156 det192

--------         50
mxx (-1, 7) (1, 7)            @det116 det345
mzz (3, 2) (3, 4)             @det128 det342
mxx (3, 7) (3, 5)             @det349 det361
mzz (-1, -4) (-1, -2)         @det148 det166 det184 det203
mxx (-5, 1) (-3, 1)           @det134 det135 det156 det291
mzz (3, -4) (3, -2)           @det112 det194 det281 det288
mzz (-1, 2) (-1, 4)           @det1 det201 det235 det248
mxx (3, -5) (5, -5)           @det7 det152 det281
mxx (3, 1) (5, 1)             @det154 det340
mzz (-5, 2) (-5, 4)           @det9 det200 det291
mxx (1, -5) (-1, -5)          @det109 det145 det166 det184
mxx (-1, 1) (1, 1)            @det1 det35 det65 det248
mzz (3, 8) (1, 8)             @det350 det359

--------         51
mxx (-1, 5) (1, 5)            @det1 det116 det139 det248
mzz (1, 2) (1, 4)             @det1 det128 det150 det248
mxx (-3, -1) (-5, -1)         @det134 det356
mxx (-1, -1) (1, -1)          @det35 det65 det166 det184
mzz (-3, -8) (-1, -8)         @det353 det373
mxx (-3, -7) (-3, -5)         @det2 det362
mzz (-3, -2) (-3, -4)         @det203 det364
mzz (-3, 2) (-3, 4)           @det156 det201 det235 det291
mzz (1, -4) (1, -2)           @det112 det166 det184 det194
mxx (-3, 5) (-5, 5)           @det22 det205 det291
mzz (5, -2) (5, -4)           @det19 det186 det281
mxx (-1, -7) (1, -7)          @det145 det363
mxx (5, -1) (3, -1)           @det142 det154 det281 det288

--------         52
mzz (3, -5) (5, -5)           @det14 det152
mxx (-3, 4) (-1, 4)           @det13 det235
mzz (-1, -5) (-1, -7)         @det39 det109 det145 det300
mxx (3, 4) (1, 4)             @det128 det150 det195 det294
mxx (5, -2) (5, -4)           @det18 det186
mxx (3, -2) (1, -2)           @det112 det194 det346 det352
mzz (-1, 7) (-1, 5)           @det16 det139
mzz (-5, 1) (-5, -1)          @det15 det135
mzz (3, 1) (3, -1)            @det142 det154 det346 det352
mzz (-1, 1) (-1, -1)          @det35 det65 det67 det351
mxx (-3, -2) (-1, -2)         @det67 det148 det203 det351
mzz (3, 7) (3, 5)             @det294 det339 det361
mxx (-3, -8) (-1, -8)         @det39 det336 det373

--------         53
mxx (-1, -4) (-3, -4)         @det39 det148 det203 det300
mxx (-3, 2) (-1, 2)           @det67 det201 det235 det351
mzz (1, -5) (1, -7)           @det26 det109
mzz (-3, 5) (-5, 5)           @det25 det205
mzz (1, 1) (1, -1)            @det35 det65 det346 det352
mxx (3, -4) (1, -4)           @det27 det194
mxx (-5, 2) (-5, 4)           @det32 det200
mzz (1, 7) (1, 5)             @det116 det139 det195 det294
mxx (3, 2) (1, 2)             @det128 det150 det346 det352
mzz (5, -1) (5, 1)            @det29 det142
mxx (3, 8) (1, 8)             @det294 det348 det359
mzz (-3, -7) (-3, -5)         @det2 det39 det344
mzz (-3, -1) (-3, 1)          @det67 det134 det135 det351

--------         54
myy (3, 4) (3, 5)             @det171 det195
myy (-1, -1) (-1, -2)         @det179 det351
myy (3, 1) (3, 2)             @det105 det346
myy (3, 7) (3, 8)             @det171 det195
myy (-1, -5) (-1, -4)         @det290 det300
myy (-1, 1) (-1, 2)           @det179 det351
myy (-1, -8) (-1, -7)         @det290 det300
myy (3, -1) (3, -2)           @det105 det346

--------         55
myy (-3, 2) (-3, 1)           @det179 det351
myy (1, 4) (1, 5)             @det171 det195
myy (1, 7) (1, 8)             @det171 det195
myy (1, 1) (1, 2)             @det105 det346
myy (-3, -1) (-3, -2)         @det179 det351
myy (1, -1) (1, -2)           @det105 det346
myy (-3, -5) (-3, -4)         @det290 det300
myy (-3, -8) (-3, -7)         @det290 det300

--------         56
mzz (3, -5) (5, -5)           @det14 det162
mxx (-3, 4) (-1, 4)           @det13 det252
mzz (-1, -5) (-1, -7)         @det39 det145 det232 det290
mxx (3, 4) (1, 4)             @det128 det171 det196 det294
mxx (5, -2) (5, -4)           @det18 det187
mxx (3, -2) (1, -2)           @det105 det112 det214 det352
mzz (-1, 7) (-1, 5)           @det16 det218
mzz (-5, 1) (-5, -1)          @det15 det130
mzz (3, 1) (3, -1)            @det105 det154 det257 det352
mzz (-1, 1) (-1, -1)          @det35 det67 det179 det212
mxx (-3, -2) (-1, -2)         @det67 det143 det179 det203
mzz (3, 7) (3, 5)             @det41 det294 det361
mxx (-3, -8) (-1, -8)         @det39 det44 det373

--------         57
mxx (-1, -4) (-3, -4)         @det39 det143 det203 det290
mxx (-3, 2) (-1, 2)           @det67 det179 det201 det252
mzz (1, -5) (1, -7)           @det26 det232
mzz (-3, 5) (-5, 5)           @det25 det197
mzz (1, 1) (1, -1)            @det35 det105 det212 det352
mxx (3, -4) (1, -4)           @det27 det214
mxx (-5, 2) (-5, 4)           @det32 det188
mzz (1, 7) (1, 5)             @det116 det171 det218 det294
mxx (3, 2) (1, 2)             @det105 det128 det196 det352
mzz (5, -1) (5, 1)            @det29 det257
mxx (3, 8) (1, 8)             @det52 det294 det359
mzz (-3, -7) (-3, -5)         @det2 det39 det51
mzz (-3, -1) (-3, 1)          @det67 det130 det134 det179

--------         58
mxx (-1, 7) (1, 7)            @det50 det116
mzz (3, 2) (3, 4)             @det48 det128
mxx (3, 7) (3, 5)             @det49 det361
mzz (-1, -4) (-1, -2)         @det143 det166 det203 det306
mxx (-5, 1) (-3, 1)           @det12 det130 det134 det156
mzz (3, -4) (3, -2)           @det112 det129 det214 det288
mzz (-1, 2) (-1, 4)           @det201 det217 det248 det252
mxx (3, -5) (5, -5)           @det7 det129 det162
mxx (3, 1) (5, 1)             @det45 det154
mzz (-5, 2) (-5, 4)           @det9 det12 det188
mxx (1, -5) (-1, -5)          @det145 det166 det232 det306
mxx (-1, 1) (1, 1)            @det35 det212 det217 det248
mzz (3, 8) (1, 8)             @det47 det359

--------         59
mxx (-1, 5) (1, 5)            @det116 det217 det218 det248
mzz (1, 2) (1, 4)             @det128 det196 det217 det248
mxx (-3, -1) (-5, -1)         @det60 det134
mxx (-1, -1) (1, -1)          @det35 det166 det212 det306
mzz (-3, -8) (-1, -8)         @det58 det373
mxx (-3, -7) (-3, -5)         @det2 det57
mzz (-3, -2) (-3, -4)         @det56 det203
mzz (-3, 2) (-3, 4)           @det12 det156 det201 det252
mzz (1, -4) (1, -2)           @det112 det166 det214 det306
mxx (-3, 5) (-5, 5)           @det12 det22 det197
mzz (5, -2) (5, -4)           @det19 det129 det187
mxx (-1, -7) (1, -7)          @det55 det145
mxx (5, -1) (3, -1)           @det129 det154 det257 det288

--------         60
myy (3, -5) (3, -4)           @det288
myy (-1, -1) (-1, -2)         @det166
myy (-5, 1) (-5, 2)           @det156
myy (-1, 4) (-1, 5)           @det248
myy (-1, -5) (-1, -4)         @det166
myy (-1, 1) (-1, 2)           @det248
myy (3, -1) (3, -2)           @det288
myy (-5, 4) (-5, 5)           @det156

--------         61
myy (-3, 2) (-3, 1)           @det156
myy (5, -1) (5, -2)           @det288
myy (1, -5) (1, -4)           @det166
myy (1, 4) (1, 5)             @det248
myy (5, -5) (5, -4)           @det288
myy (1, 1) (1, 2)             @det248
myy (1, -1) (1, -2)           @det166
myy (-3, 4) (-3, 5)           @det156

--------         62
mxx (-1, 7) (1, 7)            @det50 det243
mzz (3, 2) (3, 4)             @det48 det63
mxx (3, 7) (3, 5)             @det49 det335
mzz (-1, -4) (-1, -2)         @det143 det301 det306
mxx (-5, 1) (-3, 1)           @det12 det130 det240
mzz (3, -4) (3, -2)           @det129 det214 det229
mzz (-1, 2) (-1, 4)           @det217 det252 det255
mxx (3, -5) (5, -5)           @det74 det129 det162
mxx (3, 1) (5, 1)             @det45 det175
mzz (-5, 2) (-5, 4)           @det12 det72 det188
mxx (1, -5) (-1, -5)          @det232 det250 det306
mxx (-1, 1) (1, 1)            @det107 det212 det217
mzz (3, 8) (1, 8)             @det47 det376

--------         63
mxx (-1, 5) (1, 5)            @det217 det218 det243
mzz (1, 2) (1, 4)             @det63 det196 det217
mxx (-3, -1) (-5, -1)         @det60 det240
mxx (-1, -1) (1, -1)          @det107 det212 det306
mzz (-3, -8) (-1, -8)         @det58 det366
mxx (-3, -7) (-3, -5)         @det20 det57
mzz (-3, -2) (-3, -4)         @det56 det301
mzz (-3, 2) (-3, 4)           @det12 det252 det255
mzz (1, -4) (1, -2)           @det214 det229 det306
mxx (-3, 5) (-5, 5)           @det12 det85 det197
mzz (5, -2) (5, -4)           @det90 det129 det187
mxx (-1, -7) (1, -7)          @det55 det250
mxx (5, -1) (3, -1)           @det129 det175 det257

--------         64
mzz (3, -5) (5, -5)           @det81 det162
mxx (-3, 4) (-1, 4)           @det79 det252
mzz (-1, -5) (-1, -7)         @det147 det232 det250 det290
mxx (3, 4) (1, 4)             @det63 det171 det196 det328
mxx (5, -2) (5, -4)           @det88 det187
mxx (3, -2) (1, -2)           @det53 det105 det214 det229
mzz (-1, 7) (-1, 5)           @det84 det218
mzz (-5, 1) (-5, -1)          @det76 det130
mzz (3, 1) (3, -1)            @det53 det105 det175 det257
mzz (-1, 1) (-1, -1)          @det107 det179 det212 det322
mxx (-3, -2) (-1, -2)         @det143 det179 det301 det322
mzz (3, 7) (3, 5)             @det41 det328 det335
mxx (-3, -8) (-1, -8)         @det44 det147 det366

--------         65
mxx (-1, -4) (-3, -4)         @det143 det147 det290 det301
mxx (-3, 2) (-1, 2)           @det179 det252 det255 det322
mzz (1, -5) (1, -7)           @det94 det232
mzz (-3, 5) (-5, 5)           @det101 det197
mzz (1, 1) (1, -1)            @det53 det105 det107 det212
mxx (3, -4) (1, -4)           @det93 det214
mxx (-5, 2) (-5, 4)           @det95 det188
mzz (1, 7) (1, 5)             @det171 det218 det243 det328
mxx (3, 2) (1, 2)             @det53 det63 det105 det196
mzz (5, -1) (5, 1)            @det99 det257
mxx (3, 8) (1, 8)             @det52 det328 det376
mzz (-3, -7) (-3, -5)         @det20 det51 det147
mzz (-3, -1) (-3, 1)          @det130 det179 det240 det322

--------         66
myy (3, 4) (3, 5)             @det171
myy (-1, -1) (-1, -2)         @det179
myy (3, 1) (3, 2)             @det105
myy (3, 7) (3, 8)             @det171
myy (-1, -5) (-1, -4)         @det290
myy (-1, 1) (-1, 2)           @det179
myy (-1, -8) (-1, -7)         @det290
myy (3, -1) (3, -2)           @det105

--------         67
myy (-3, 2) (-3, 1)           @det179
myy (1, 4) (1, 5)             @det171
myy (1, 7) (1, 8)             @det171
myy (1, 1) (1, 2)             @det105
myy (-3, -1) (-3, -2)         @det179
myy (1, -1) (1, -2)           @det105
myy (-3, -5) (-3, -4)         @det290
myy (-3, -8) (-3, -7)         @det290

--------         68
mzz (3, -5) (5, -5)           @det81
mxx (-3, 4) (-1, 4)           @det79
mzz (-1, -5) (-1, -7)         @det147 det250
mxx (3, 4) (1, 4)             @det63 det328
mxx (5, -2) (5, -4)           @det88
mxx (3, -2) (1, -2)           @det53 det229
mzz (-1, 7) (-1, 5)           @det84
mzz (-5, 1) (-5, -1)          @det76
mzz (3, 1) (3, -1)            @det53 det175
mzz (-1, 1) (-1, -1)          @det107 det322
mxx (-3, -2) (-1, -2)         @det301 det322
mzz (3, 7) (3, 5)             @det328 det335
mxx (-3, -8) (-1, -8)         @det147 det366

--------         69
mxx (-1, -4) (-3, -4)         @det147 det301
mxx (-3, 2) (-1, 2)           @det255 det322
mzz (1, -5) (1, -7)           @det94
mzz (-3, 5) (-5, 5)           @det101
mzz (1, 1) (1, -1)            @det53 det107
mxx (3, -4) (1, -4)           @det93
mxx (-5, 2) (-5, 4)           @det95
mzz (1, 7) (1, 5)             @det243 det328
mxx (3, 2) (1, 2)             @det53 det63
mzz (5, -1) (5, 1)            @det99
mxx (3, 8) (1, 8)             @det328 det376
mzz (-3, -7) (-3, -5)         @det20 det147
mzz (-3, -1) (-3, 1)          @det240 det322

--------         70
mxx (-1, 7) (1, 7)            @det243
mzz (3, 2) (3, 4)             @det63
mxx (3, 7) (3, 5)             @det335
mzz (-1, -4) (-1, -2)         @det301
mxx (-5, 1) (-3, 1)           @det240
mzz (3, -4) (3, -2)           @det229
mzz (-1, 2) (-1, 4)           @det255
mxx (3, -5) (5, -5)           @det74
mxx (3, 1) (5, 1)             @det175
mzz (-5, 2) (-5, 4)           @det72
mxx (1, -5) (-1, -5)          @det250
mxx (-1, 1) (1, 1)            @det107
mzz (3, 8) (1, 8)             @det376

--------         71
mxx (-1, 5) (1, 5)            @det243
mzz (1, 2) (1, 4)             @det63
mxx (-3, -1) (-5, -1)         @det240
mxx (-1, -1) (1, -1)          @det107
mzz (-3, -8) (-1, -8)         @det366
mxx (-3, -7) (-3, -5)         @det20
mzz (-3, -2) (-3, -4)         @det301
mzz (-3, 2) (-3, 4)           @det255
mzz (1, -4) (1, -2)           @det229
mxx (-3, 5) (-5, 5)           @det85
mzz (5, -2) (5, -4)           @det90
mxx (-1, -7) (1, -7)          @det250
mxx (5, -1) (3, -1)           @det175



==> anc/Fig23_right/df_5.txt <==
--------          0
myy (11, -5) (11, -4)         @det931
myy (3, 10) (3, 11)           @det703
myy (-5, 1) (-5, 2)           @det635
myy (-1, -5) (-1, -4)         @det451
myy (-1, 1) (-1, 2)           @det159
myy (3, -1) (3, -2)           @det519
myy (3, -5) (3, -4)           @det519
myy (-1, 4) (-1, 5)           @det159
myy (7, -5) (7, -4)           @det90
myy (7, -11) (7, -10)         @det653
myy (7, 4) (7, 5)             @det465
myy (-5, 4) (-5, 5)           @det635
myy (-1, -1) (-1, -2)         @det451
myy (3, 4) (3, 5)             @det602
myy (7, -8) (7, -7)           @det653
myy (7, -1) (7, -2)           @det90
myy (-1, 7) (-1, 8)           @det622
myy (3, 1) (3, 2)             @det602
myy (3, -10) (3, -11)         @det216
myy (3, -8) (3, -7)           @det216
myy (7, 1) (7, 2)             @det465
myy (-1, 11) (-1, 10)         @det622
myy (3, 7) (3, 8)             @det703
myy (11, -1) (11, -2)         @det931

--------          1
myy (9, -11) (9, -10)         @det653
myy (9, 5) (9, 4)             @det465
myy (9, -7) (9, -8)           @det653
myy (1, 1) (1, 2)             @det159
myy (9, 1) (9, 2)             @det465
myy (1, 11) (1, 10)           @det622
myy (-3, 2) (-3, 1)           @det635
myy (5, 7) (5, 8)             @det703
myy (9, -5) (9, -4)           @det90
myy (1, 7) (1, 8)             @det622
myy (9, -1) (9, -2)           @det90
myy (5, -5) (5, -4)           @det519
myy (5, 1) (5, 2)             @det602
myy (5, 4) (5, 5)             @det602
myy (5, -11) (5, -10)         @det216
myy (1, -5) (1, -4)           @det451
myy (1, 4) (1, 5)             @det159
myy (13, -1) (13, -2)         @det931
myy (5, -8) (5, -7)           @det216
myy (1, -1) (1, -2)           @det451
myy (-3, 4) (-3, 5)           @det635
myy (5, -1) (5, -2)           @det519
myy (5, 10) (5, 11)           @det703
myy (13, -5) (13, -4)         @det931

--------          2
mxx (-1, 7) (1, 7)            @det622 det1001
mzz (3, 2) (3, 4)             @det112 det602
mxx (9, -11) (7, -11)         @det390
mzz (-1, 8) (-1, 10)          @det384
mzz (11, 2) (11, 4)           @det587
mzz (-1, 2) (-1, 4)           @det159 det1063
mxx (5, -11) (3, -11)         @det216 det467
mxx (9, -5) (7, -5)           @det90 det701
mzz (11, -4) (11, -2)         @det879 det931
mxx (3, 1) (5, 1)             @det602 det966
mxx (1, -11) (1, -13)         @det736
mzz (-1, -4) (-1, -2)         @det105 det451
mzz (7, 4) (7, 2)             @det246 det465
mxx (3, 7) (5, 7)             @det154 det703
mxx (9, 1) (7, 1)             @det465 det919
mxx (3, 13) (5, 13)           @det800
mxx (-1, 1) (1, 1)            @det159 det554
mzz (3, 8) (3, 10)            @det703 det965
mzz (7, 10) (7, 8)            @det76
mzz (7, -2) (7, -4)           @det90 det450
mxx (3, -5) (5, -5)           @det296 det519
mxx (11, -5) (13, -5)         @det392
mzz (11, 8) (9, 8)            @det603
mxx (1, -5) (-1, -5)          @det451 det964
mzz (3, -10) (3, -8)          @det216 det935
mzz (3, -14) (1, -14)         @det473
mxx (-5, 1) (-3, 1)           @det12 det635
mzz (3, -4) (3, -2)           @det255 det519
mxx (9, 7) (7, 7)             @det222
mxx (11, 7) (11, 5)           @det550
mzz (7, -8) (7, -10)          @det9 det653
mzz (-5, 2) (-5, 4)           @det382
mxx (11, 1) (13, 1)           @det571

--------          3
mzz (1, 8) (1, 10)            @det622 det965
mxx (7, -1) (9, -1)           @det90 det919
mxx (-1, -1) (1, -1)          @det451 det554
mzz (5, 14) (7, 14)           @det880
mzz (13, -2) (13, -4)         @det438
mxx (7, 11) (7, 13)           @det713
mxx (-3, 5) (-5, 5)           @det428
mxx (-1, -7) (1, -7)          @det964
mxx (-1, 5) (1, 5)            @det159 det1001
mzz (1, 2) (1, 4)             @det112 det159
mzz (1, -10) (1, -8)          @det935
mxx (9, -7) (7, -7)           @det653 det701
mxx (5, -13) (3, -13)         @det467
mxx (1, 11) (-1, 11)          @det440
mzz (5, -8) (5, -10)          @det9 det216
mxx (5, 5) (3, 5)             @det154 det602
mzz (5, 4) (5, 2)             @det246 det602
mxx (5, 11) (3, 11)           @det703 det800
mxx (-3, -1) (-5, -1)         @det12
mzz (-3, -8) (-1, -8)         @det677
mxx (-3, -7) (-3, -5)         @det830
mzz (-3, 2) (-3, 4)           @det635 det1063
mxx (13, -1) (11, -1)         @det571 det931
mzz (1, -4) (1, -2)           @det255 det451
mzz (5, -2) (5, -4)           @det450 det519
mzz (9, -4) (9, -2)           @det90 det879
mxx (5, -7) (3, -7)           @det216 det296
mzz (5, 10) (5, 8)            @det76 det703
mzz (9, -10) (9, -8)          @det448
mzz (-3, -2) (-3, -4)         @det105
mzz (9, 2) (9, 4)             @det465 det587
mxx (9, 5) (7, 5)             @det222 det465
mxx (5, -1) (3, -1)           @det519 det966

--------          4
mxx (-3, 4) (-1, 4)           @det413
mxx (3, 10) (1, 10)           @det403
mxx (3, -2) (1, -2)           @det255 det412
mzz (-1, 1) (-1, -1)          @det554 det902
mzz (3, -5) (3, -7)           @det296 det429
mxx (-3, -2) (-1, -2)         @det105 det902
mzz (3, 7) (3, 5)             @det154 det673
mxx (3, -14) (1, -14)         @det199 det473
mxx (3, -8) (1, -8)           @det429 det935
mzz (7, -7) (7, -5)           @det701 det876
mxx (7, -8) (5, -8)           @det9 det876
mzz (11, 7) (11, 5)           @det550 det972
mzz (11, -5) (13, -5)         @det411
mxx (11, -2) (9, -2)          @det692 det879
mzz (-5, 1) (-5, -1)          @det424
mxx (7, -2) (5, -2)           @det450 det590
mxx (7, 4) (5, 4)             @det23 det246
mxx (13, -2) (13, -4)         @det418
mzz (3, 1) (3, -1)            @det412 det966
mxx (7, 10) (5, 10)           @det76 det786
mzz (7, 11) (7, 13)           @det713 det786
mzz (-1, -5) (-1, -7)         @det99 det964
mxx (3, 4) (1, 4)             @det112 det673
mzz (11, 1) (11, -1)          @det571 det692
mzz (3, -13) (3, -11)         @det199 det467
mzz (-1, 7) (-1, 5)           @det415
mzz (3, 13) (3, 11)           @det422
mxx (11, 4) (9, 4)            @det587 det972
mxx (-3, -8) (-1, -8)         @det99 det677
mzz (7, 5) (7, 7)             @det23 det222
mzz (7, -1) (7, 1)            @det590 det919

--------          5
mzz (1, 11) (-1, 11)          @det478
mxx (11, 8) (9, 8)            @det603 det972
mxx (3, -10) (1, -10)         @det199 det935
mxx (7, 2) (5, 2)             @det246 det590
mzz (5, 11) (5, 13)           @det786 det800
mxx (7, 8) (5, 8)             @det23 det76
mzz (5, 5) (5, 7)             @det23 det154
mxx (9, -10) (9, -8)          @det484
mxx (3, -4) (1, -4)           @det255 det429
mzz (1, 7) (1, 5)             @det673 det1001
mxx (3, 2) (1, 2)             @det112 det412
mxx (11, -4) (9, -4)          @det461
mxx (3, 8) (1, 8)             @det673 det965
mzz (9, -11) (7, -11)         @det480
mxx (-1, 8) (-1, 10)          @det455
mxx (5, 14) (7, 14)           @det786 det880
mxx (-1, -4) (-3, -4)         @det99 det105
mxx (-3, 2) (-1, 2)           @det902 det1063
mzz (1, -5) (1, -7)           @det429 det964
mzz (9, 5) (9, 7)             @det222 det972
mzz (9, 1) (9, -1)            @det692 det919
mxx (7, -10) (5, -10)         @det459
mzz (1, -11) (1, -13)         @det199 det736
mzz (1, 1) (1, -1)            @det412 det554
mxx (-5, 2) (-5, 4)           @det453
mxx (11, 2) (9, 2)            @det587 det692
mzz (-3, -1) (-3, 1)          @det12 det902
mzz (5, -13) (5, -11)         @det490
mzz (9, -7) (9, -5)           @det470
mzz (5, -7) (5, -5)           @det296 det876
mzz (-3, 5) (-5, 5)           @det466
mxx (7, -4) (5, -4)           @det450 det876
mzz (5, -1) (5, 1)            @det590 det966
mzz (13, -1) (13, 1)          @det472
mzz (-3, -7) (-3, -5)         @det99 det830

--------          6
myy (-1, -5) (-1, -4)         @det659
myy (-1, 1) (-1, 2)           @det747
myy (-1, -8) (-1, -7)         @det659
myy (7, 10) (7, 11)           @det54
myy (3, -1) (3, -2)           @det176
myy (3, -5) (3, -4)           @det214
myy (3, -14) (3, -13)         @det39
myy (7, 7) (7, 8)             @det352
myy (7, -5) (7, -4)           @det452
myy (7, 4) (7, 5)             @det352
myy (-1, -1) (-1, -2)         @det747
myy (3, 4) (3, 5)             @det640
myy (7, -8) (7, -7)           @det452
myy (11, 1) (11, 2)           @det58
myy (11, 4) (11, 5)           @det723
myy (7, -1) (7, -2)           @det75
myy (11, 7) (11, 8)           @det723
myy (7, 13) (7, 14)           @det54
myy (3, 1) (3, 2)             @det176
myy (3, -10) (3, -11)         @det39
myy (3, -8) (3, -7)           @det214
myy (7, 1) (7, 2)             @det75
myy (3, 7) (3, 8)             @det640
myy (11, -1) (11, -2)         @det58

--------          7
myy (9, 7) (9, 8)             @det723
myy (9, 5) (9, 4)             @det723
myy (1, 1) (1, 2)             @det176
myy (9, 1) (9, 2)             @det58
myy (-3, 2) (-3, 1)           @det747
myy (5, 7) (5, 8)             @det352
myy (1, -14) (1, -13)         @det39
myy (1, -8) (1, -7)           @det214
myy (1, -11) (1, -10)         @det39
myy (1, 7) (1, 8)             @det640
myy (9, -1) (9, -2)           @det58
myy (5, -5) (5, -4)           @det452
myy (5, 1) (5, 2)             @det75
myy (5, 4) (5, 5)             @det352
myy (-3, -5) (-3, -4)         @det659
myy (-3, -8) (-3, -7)         @det659
myy (1, -5) (1, -4)           @det214
myy (1, 4) (1, 5)             @det640
myy (5, -8) (5, -7)           @det452
myy (-3, -1) (-3, -2)         @det747
myy (1, -1) (1, -2)           @det176
myy (5, 14) (5, 13)           @det54
myy (5, -1) (5, -2)           @det75
myy (5, 10) (5, 11)           @det54

--------          8
mxx (-3, 4) (-1, 4)           @det413 det801
mxx (3, 10) (1, 10)           @det163 det403
mxx (3, -2) (1, -2)           @det176 det255 det380 det412
mzz (-1, 1) (-1, -1)          @det386 det554 det747 det902
mzz (3, -5) (3, -7)           @det214 det296 det429 det835
mxx (-3, -2) (-1, -2)         @det105 det300 det747 det902
mzz (3, 7) (3, 5)             @det154 det640 det673 det971
mxx (3, -14) (1, -14)         @det199 det473 det674
mxx (3, -8) (1, -8)           @det214 det429 det935 det1011
mzz (7, -7) (7, -5)           @det452 det617 det701 det876
mxx (7, -8) (5, -8)           @det9 det452 det876 det968
mzz (11, 7) (11, 5)           @det550 det685 det972
mzz (11, -5) (13, -5)         @det411 det857
mxx (11, -2) (9, -2)          @det58 det692 det877 det879
mzz (-5, 1) (-5, -1)          @det177 det424
mxx (7, -2) (5, -2)           @det75 det450 det590 det987
mxx (7, 4) (5, 4)             @det23 det246 det352 det582
mxx (13, -2) (13, -4)         @det418 det967
mzz (3, 1) (3, -1)            @det176 det412 det433 det966
mxx (7, 10) (5, 10)           @det54 det76 det771 det786
mzz (7, 11) (7, 13)           @det668 det713 det786
mzz (-1, -5) (-1, -7)         @det99 det659 det964 det1061
mxx (3, 4) (1, 4)             @det112 det238 det640 det673
mzz (11, 1) (11, -1)          @det58 det130 det571 det692
mzz (3, -13) (3, -11)         @det39 det125 det199 det467
mzz (-1, 7) (-1, 5)           @det149 det415
mzz (3, 13) (3, 11)           @det414 det422
mxx (11, 4) (9, 4)            @det508 det587 det723 det972
mxx (-3, -8) (-1, -8)         @det99 det677 det705
mzz (7, 5) (7, 7)             @det23 det222 det352 det520
mzz (7, -1) (7, 1)            @det75 det479 det590 det919

--------          9
mzz (1, 11) (-1, 11)          @det5 det478
mxx (11, 8) (9, 8)            @det603 det743 det972
mxx (3, -10) (1, -10)         @det39 det199 det935 det1011
mxx (7, 2) (5, 2)             @det75 det246 det582 det590
mzz (5, 11) (5, 13)           @det54 det414 det786 det800
mxx (7, 8) (5, 8)             @det23 det76 det352 det771
mzz (5, 5) (5, 7)             @det23 det154 det352 det971
mxx (9, -10) (9, -8)          @det166 det484
mxx (3, -4) (1, -4)           @det214 det255 det380 det429
mzz (1, 7) (1, 5)             @det149 det640 det673 det1001
mxx (3, 2) (1, 2)             @det112 det176 det238 det412
mxx (11, -4) (9, -4)          @det461 det877
mxx (3, 8) (1, 8)             @det163 det640 det673 det965
mzz (9, -11) (7, -11)         @det44 det480
mxx (-1, 8) (-1, 10)          @det455 det1048
mxx (5, 14) (7, 14)           @det748 det786 det880
mxx (-1, -4) (-3, -4)         @det99 det105 det300 det659
mxx (-3, 2) (-1, 2)           @det747 det801 det902 det1063
mzz (1, -5) (1, -7)           @det214 det429 det964 det1061
mzz (9, 5) (9, 7)             @det222 det520 det723 det972
mzz (9, 1) (9, -1)            @det58 det479 det692 det919
mxx (7, -10) (5, -10)         @det459 det968
mzz (1, -11) (1, -13)         @det199 det736 det737
mzz (1, 1) (1, -1)            @det176 det386 det412 det554
mxx (-5, 2) (-5, 4)           @det453 det1040
mxx (11, 2) (9, 2)            @det58 det508 det587 det692
mzz (-3, -1) (-3, 1)          @det12 det177 det747 det902
mzz (5, -13) (5, -11)         @det125 det490
mzz (9, -7) (9, -5)           @det470 det617
mzz (5, -7) (5, -5)           @det296 det452 det835 det876
mzz (-3, 5) (-5, 5)           @det132 det466
mxx (7, -4) (5, -4)           @det450 det452 det876 det987
mzz (5, -1) (5, 1)            @det75 det433 det590 det966
mzz (13, -1) (13, 1)          @det130 det472
mzz (-3, -7) (-3, -5)         @det99 det739 det830

--------         10
mxx (-1, 7) (1, 7)            @det24 det149 det622 det1001
mzz (3, 2) (3, 4)             @det112 det238 det602 det744
mxx (9, -11) (7, -11)         @det44 det390 det986
mzz (-1, 8) (-1, 10)          @det24 det384 det1048
mzz (11, 2) (11, 4)           @det587 det709
mzz (-1, 2) (-1, 4)           @det159 det303 det801 det1063
mxx (5, -11) (3, -11)         @det125 det216 det467 det485
mxx (9, -5) (7, -5)           @det90 det462 det617 det701
mzz (11, -4) (11, -2)         @det877 det879 det931 det977
mxx (3, 1) (5, 1)             @det433 det602 det744 det966
mxx (1, -11) (1, -13)         @det726 det736
mzz (-1, -4) (-1, -2)         @det105 det279 det300 det451
mzz (7, 4) (7, 2)             @det160 det246 det465 det582
mxx (3, 7) (5, 7)             @det154 det703 det707 det971
mxx (9, 1) (7, 1)             @det160 det465 det479 det919
mxx (3, 13) (5, 13)           @det731 det800
mxx (-1, 1) (1, 1)            @det159 det303 det386 det554
mzz (3, 8) (3, 10)            @det163 det703 det707 det965
mzz (7, 10) (7, 8)            @det76 det720
mzz (7, -2) (7, -4)           @det90 det450 det462 det987
mxx (3, -5) (5, -5)           @det172 det296 det519 det835
mxx (11, -5) (13, -5)         @det392 det857 det977
mzz (11, 8) (9, 8)            @det603 det741
mxx (1, -5) (-1, -5)          @det279 det451 det964 det1061
mzz (3, -10) (3, -8)          @det216 det485 det935 det1011
mzz (3, -14) (1, -14)         @det473 det715
mxx (-5, 1) (-3, 1)           @det12 det177 det357 det635
mzz (3, -4) (3, -2)           @det172 det255 det380 det519
mxx (9, 7) (7, 7)             @det222 det717
mxx (11, 7) (11, 5)           @det550 det725
mzz (7, -8) (7, -10)          @det9 det653 det968 det986
mzz (-5, 2) (-5, 4)           @det357 det382 det1040
mxx (11, 1) (13, 1)           @det571 det716

--------         11
mzz (1, 8) (1, 10)            @det24 det163 det622 det965
mxx (7, -1) (9, -1)           @det90 det462 det479 det919
mxx (-1, -1) (1, -1)          @det279 det386 det451 det554
mzz (5, 14) (7, 14)           @det764 det880
mzz (13, -2) (13, -4)         @det438 det967 det977
mxx (7, 11) (7, 13)           @det713 det781
mxx (-3, 5) (-5, 5)           @det132 det357 det428
mxx (-1, -7) (1, -7)          @det759 det964
mxx (-1, 5) (1, 5)            @det149 det159 det303 det1001
mzz (1, 2) (1, 4)             @det112 det159 det238 det303
mzz (1, -10) (1, -8)          @det790 det935
mxx (9, -7) (7, -7)           @det617 det653 det701 det986
mxx (5, -13) (3, -13)         @det467 det778
mxx (1, 11) (-1, 11)          @det5 det24 det440
mzz (5, -8) (5, -10)          @det9 det216 det485 det968
mxx (5, 5) (3, 5)             @det154 det602 det744 det971
mzz (5, 4) (5, 2)             @det246 det582 det602 det744
mxx (5, 11) (3, 11)           @det414 det703 det707 det800
mxx (-3, -1) (-5, -1)         @det12 det788
mzz (-3, -8) (-1, -8)         @det677 det762
mxx (-3, -7) (-3, -5)         @det756 det830
mzz (-3, 2) (-3, 4)           @det357 det635 det801 det1063
mxx (13, -1) (11, -1)         @det130 det571 det931 det977
mzz (1, -4) (1, -2)           @det255 det279 det380 det451
mzz (5, -2) (5, -4)           @det172 det450 det519 det987
mzz (9, -4) (9, -2)           @det90 det462 det877 det879
mxx (5, -7) (3, -7)           @det216 det296 det485 det835
mzz (5, 10) (5, 8)            @det76 det703 det707 det771
mzz (9, -10) (9, -8)          @det166 det448 det986
mzz (-3, -2) (-3, -4)         @det105 det773
mzz (9, 2) (9, 4)             @det160 det465 det508 det587
mxx (9, 5) (7, 5)             @det160 det222 det465 det520
mxx (5, -1) (3, -1)           @det172 det433 det519 det966

--------         12
myy (11, -5) (11, -4)         @det667 det931
myy (3, 10) (3, 11)           @det703 det1022
myy (-5, 1) (-5, 2)           @det635 det911
myy (-1, -5) (-1, -4)         @det451 det694
myy (-1, 1) (-1, 2)           @det159 det239
myy (3, -1) (3, -2)           @det327 det519
myy (3, -5) (3, -4)           @det327 det519
myy (-1, 4) (-1, 5)           @det159 det239
myy (7, -5) (7, -4)           @det90 det454
myy (7, -11) (7, -10)         @det535 det653
myy (7, 4) (7, 5)             @det407 det465
myy (-5, 4) (-5, 5)           @det635 det911
myy (-1, -1) (-1, -2)         @det451 det694
myy (3, 4) (3, 5)             @det194 det602
myy (7, -8) (7, -7)           @det535 det653
myy (7, -1) (7, -2)           @det90 det454
myy (-1, 7) (-1, 8)           @det622 det974
myy (3, 1) (3, 2)             @det194 det602
myy (3, -10) (3, -11)         @det216 det614
myy (3, -8) (3, -7)           @det216 det614
myy (7, 1) (7, 2)             @det407 det465
myy (-1, 11) (-1, 10)         @det622 det974
myy (3, 7) (3, 8)             @det703 det1022
myy (11, -1) (11, -2)         @det667 det931

--------         13
myy (9, -11) (9, -10)         @det535 det653
myy (9, 5) (9, 4)             @det407 det465
myy (9, -7) (9, -8)           @det535 det653
myy (1, 1) (1, 2)             @det159 det239
myy (9, 1) (9, 2)             @det407 det465
myy (1, 11) (1, 10)           @det622 det974
myy (-3, 2) (-3, 1)           @det635 det911
myy (5, 7) (5, 8)             @det703 det1022
myy (9, -5) (9, -4)           @det90 det454
myy (1, 7) (1, 8)             @det622 det974
myy (9, -1) (9, -2)           @det90 det454
myy (5, -5) (5, -4)           @det327 det519
myy (5, 1) (5, 2)             @det194 det602
myy (5, 4) (5, 5)             @det194 det602
myy (5, -11) (5, -10)         @det216 det614
myy (1, -5) (1, -4)           @det451 det694
myy (1, 4) (1, 5)             @det159 det239
myy (13, -1) (13, -2)         @det667 det931
myy (5, -8) (5, -7)           @det216 det614
myy (1, -1) (1, -2)           @det451 det694
myy (-3, 4) (-3, 5)           @det635 det911
myy (5, -1) (5, -2)           @det327 det519
myy (5, 10) (5, 11)           @det703 det1022
myy (13, -5) (13, -4)         @det667 det931

--------         14
mxx (-1, 7) (1, 7)            @det24 det149 det267 det974
mzz (3, 2) (3, 4)             @det194 det238 det744 det1047
mxx (9, -11) (7, -11)         @det44 det973 det986
mzz (-1, 8) (-1, 10)          @det24 det952 det1048
mzz (11, 2) (11, 4)           @det709 det730
mzz (-1, 2) (-1, 4)           @det143 det239 det303 det801
mxx (5, -11) (3, -11)         @det125 det485 det614 det883
mxx (9, -5) (7, -5)           @det454 det462 det617 det648
mzz (11, -4) (11, -2)         @det667 det877 det977 det1034
mxx (3, 1) (5, 1)             @det194 det433 det744 det980
mxx (1, -11) (1, -13)         @det250 det726
mzz (-1, -4) (-1, -2)         @det72 det279 det300 det694
mzz (7, 4) (7, 2)             @det160 det407 det569 det582
mxx (3, 7) (5, 7)             @det707 det796 det971 det1022
mxx (9, 1) (7, 1)             @det160 det365 det407 det479
mxx (3, 13) (5, 13)           @det731 det1021
mxx (-1, 1) (1, 1)            @det239 det303 det386 det1028
mzz (3, 8) (3, 10)            @det42 det163 det707 det1022
mzz (7, 10) (7, 8)            @det647 det720
mzz (7, -2) (7, -4)           @det308 det454 det462 det987
mxx (3, -5) (5, -5)           @det152 det172 det327 det835
mxx (11, -5) (13, -5)         @det857 det945 det977
mzz (11, 8) (9, 8)            @det248 det741
mxx (1, -5) (-1, -5)          @det279 det694 det1007 det1061
mzz (3, -10) (3, -8)          @det485 det614 det926 det1011
mzz (3, -14) (1, -14)         @det178 det715
mxx (-5, 1) (-3, 1)           @det177 det312 det357 det911
mzz (3, -4) (3, -2)           @det84 det172 det327 det380
mxx (9, 7) (7, 7)             @det120 det717
mxx (11, 7) (11, 5)           @det227 det725
mzz (7, -8) (7, -10)          @det535 det682 det968 det986
mzz (-5, 2) (-5, 4)           @det357 det950 det1040
mxx (11, 1) (13, 1)           @det716 det813

--------         15
mzz (1, 8) (1, 10)            @det24 det42 det163 det974
mxx (7, -1) (9, -1)           @det365 det454 det462 det479
mxx (-1, -1) (1, -1)          @det279 det386 det694 det1028
mzz (5, 14) (7, 14)           @det408 det764
mzz (13, -2) (13, -4)         @det967 det977 det997
mxx (7, 11) (7, 13)           @det342 det781
mxx (-3, 5) (-5, 5)           @det132 det357 det1018
mxx (-1, -7) (1, -7)          @det759 det1007
mxx (-1, 5) (1, 5)            @det149 det239 det267 det303
mzz (1, 2) (1, 4)             @det238 det239 det303 det1047
mzz (1, -10) (1, -8)          @det790 det926
mxx (9, -7) (7, -7)           @det535 det617 det648 det986
mxx (5, -13) (3, -13)         @det778 det883
mxx (1, 11) (-1, 11)          @det5 det24 det999
mzz (5, -8) (5, -10)          @det485 det614 det682 det968
mxx (5, 5) (3, 5)             @det194 det744 det796 det971
mzz (5, 4) (5, 2)             @det194 det569 det582 det744
mxx (5, 11) (3, 11)           @det414 det707 det1021 det1022
mxx (-3, -1) (-5, -1)         @det312 det788
mzz (-3, -8) (-1, -8)         @det339 det762
mxx (-3, -7) (-3, -5)         @det371 det756
mzz (-3, 2) (-3, 4)           @det143 det357 det801 det911
mxx (13, -1) (11, -1)         @det130 det667 det813 det977
mzz (1, -4) (1, -2)           @det84 det279 det380 det694
mzz (5, -2) (5, -4)           @det172 det308 det327 det987
mzz (9, -4) (9, -2)           @det454 det462 det877 det1034
mxx (5, -7) (3, -7)           @det152 det485 det614 det835
mzz (5, 10) (5, 8)            @det647 det707 det771 det1022
mzz (9, -10) (9, -8)          @det166 det986 det989
mzz (-3, -2) (-3, -4)         @det72 det773
mzz (9, 2) (9, 4)             @det160 det407 det508 det730
mxx (9, 5) (7, 5)             @det120 det160 det407 det520
mxx (5, -1) (3, -1)           @det172 det327 det433 det980

--------         16
mxx (-3, 4) (-1, 4)           @det801 det998
mxx (3, 10) (1, 10)           @det163 det990
mxx (3, -2) (1, -2)           @det84 det124 det176 det380
mzz (-1, 1) (-1, -1)          @det69 det386 det747 det1028
mzz (3, -5) (3, -7)           @det82 det152 det214 det835
mxx (-3, -2) (-1, -2)         @det69 det72 det300 det747
mzz (3, 7) (3, 5)             @det640 det784 det796 det971
mxx (3, -14) (1, -14)         @det102 det178 det674
mxx (3, -8) (1, -8)           @det82 det214 det926 det1011
mzz (7, -7) (7, -5)           @det452 det617 det648 det887
mxx (7, -8) (5, -8)           @det452 det682 det887 det968
mzz (11, 7) (11, 5)           @det227 det592 det685
mzz (11, -5) (13, -5)         @det857 det994
mxx (11, -2) (9, -2)          @det58 det877 det930 det1034
mzz (-5, 1) (-5, -1)          @det177 det985
mxx (7, -2) (5, -2)           @det75 det308 det782 det987
mxx (7, 4) (5, 4)             @det352 det569 det582 det898
mxx (13, -2) (13, -4)         @det967 det1006
mzz (3, 1) (3, -1)            @det124 det176 det433 det980
mxx (7, 10) (5, 10)           @det54 det647 det752 det771
mzz (7, 11) (7, 13)           @det342 det668 det752
mzz (-1, -5) (-1, -7)         @det659 det889 det1007 det1061
mxx (3, 4) (1, 4)             @det238 det640 det784 det1047
mzz (11, 1) (11, -1)          @det58 det130 det813 det930
mzz (3, -13) (3, -11)         @det39 det102 det125 det883
mzz (-1, 7) (-1, 5)           @det149 det1000
mzz (3, 13) (3, 11)           @det414 det983
mxx (11, 4) (9, 4)            @det508 det592 det723 det730
mxx (-3, -8) (-1, -8)         @det339 det705 det889
mzz (7, 5) (7, 7)             @det120 det352 det520 det898
mzz (7, -1) (7, 1)            @det75 det365 det479 det782

--------         17
mzz (1, 11) (-1, 11)          @det5 det1062
mxx (11, 8) (9, 8)            @det248 det592 det743
mxx (3, -10) (1, -10)         @det39 det102 det926 det1011
mxx (7, 2) (5, 2)             @det75 det569 det582 det782
mzz (5, 11) (5, 13)           @det54 det414 det752 det1021
mxx (7, 8) (5, 8)             @det352 det647 det771 det898
mzz (5, 5) (5, 7)             @det352 det796 det898 det971
mxx (9, -10) (9, -8)          @det166 det1045
mxx (3, -4) (1, -4)           @det82 det84 det214 det380
mzz (1, 7) (1, 5)             @det149 det267 det640 det784
mxx (3, 2) (1, 2)             @det124 det176 det238 det1047
mxx (11, -4) (9, -4)          @det877 det1053
mxx (3, 8) (1, 8)             @det42 det163 det640 det784
mzz (9, -11) (7, -11)         @det44 det1042
mxx (-1, 8) (-1, 10)          @det1032 det1048
mxx (5, 14) (7, 14)           @det408 det748 det752
mxx (-1, -4) (-3, -4)         @det72 det300 det659 det889
mxx (-3, 2) (-1, 2)           @det69 det143 det747 det801
mzz (1, -5) (1, -7)           @det82 det214 det1007 det1061
mzz (9, 5) (9, 7)             @det120 det520 det592 det723
mzz (9, 1) (9, -1)            @det58 det365 det479 det930
mxx (7, -10) (5, -10)         @det968 det1041
mzz (1, -11) (1, -13)         @det102 det250 det737
mzz (1, 1) (1, -1)            @det124 det176 det386 det1028
mxx (-5, 2) (-5, 4)           @det1030 det1040
mxx (11, 2) (9, 2)            @det58 det508 det730 det930
mzz (-3, -1) (-3, 1)          @det69 det177 det312 det747
mzz (5, -13) (5, -11)         @det125 det1024
mzz (9, -7) (9, -5)           @det617 det1029
mzz (5, -7) (5, -5)           @det152 det452 det835 det887
mzz (-3, 5) (-5, 5)           @det132 det1046
mxx (7, -4) (5, -4)           @det308 det452 det887 det987
mzz (5, -1) (5, 1)            @det75 det433 det782 det980
mzz (13, -1) (13, 1)          @det130 det1027
mzz (-3, -7) (-3, -5)         @det371 det739 det889

--------         18
myy (-1, -5) (-1, -4)         @det659 det728
myy (-1, 1) (-1, 2)           @det747 det934
myy (-1, -8) (-1, -7)         @det659 det728
myy (7, 10) (7, 11)           @det54 det652
myy (3, -1) (3, -2)           @det176 det803
myy (3, -5) (3, -4)           @det214 det416
myy (3, -14) (3, -13)         @det39 det956
myy (7, 7) (7, 8)             @det352 det1016
myy (7, -5) (7, -4)           @det452 det832
myy (7, 4) (7, 5)             @det352 det1016
myy (-1, -1) (-1, -2)         @det747 det934
myy (3, 4) (3, 5)             @det507 det640
myy (7, -8) (7, -7)           @det452 det832
myy (11, 1) (11, 2)           @det58 det634
myy (11, 4) (11, 5)           @det263 det723
myy (7, -1) (7, -2)           @det75 det946
myy (11, 7) (11, 8)           @det263 det723
myy (7, 13) (7, 14)           @det54 det652
myy (3, 1) (3, 2)             @det176 det803
myy (3, -10) (3, -11)         @det39 det956
myy (3, -8) (3, -7)           @det214 det416
myy (7, 1) (7, 2)             @det75 det946
myy (3, 7) (3, 8)             @det507 det640
myy (11, -1) (11, -2)         @det58 det634

--------         19
myy (9, 7) (9, 8)             @det263 det723
myy (9, 5) (9, 4)             @det263 det723
myy (1, 1) (1, 2)             @det176 det803
myy (9, 1) (9, 2)             @det58 det634
myy (-3, 2) (-3, 1)           @det747 det934
myy (5, 7) (5, 8)             @det352 det1016
myy (1, -14) (1, -13)         @det39 det956
myy (1, -8) (1, -7)           @det214 det416
myy (1, -11) (1, -10)         @det39 det956
myy (1, 7) (1, 8)             @det507 det640
myy (9, -1) (9, -2)           @det58 det634
myy (5, -5) (5, -4)           @det452 det832
myy (5, 1) (5, 2)             @det75 det946
myy (5, 4) (5, 5)             @det352 det1016
myy (-3, -5) (-3, -4)         @det659 det728
myy (-3, -8) (-3, -7)         @det659 det728
myy (1, -5) (1, -4)           @det214 det416
myy (1, 4) (1, 5)             @det507 det640
myy (5, -8) (5, -7)           @det452 det832
myy (-3, -1) (-3, -2)         @det747 det934
myy (1, -1) (1, -2)           @det176 det803
myy (5, 14) (5, 13)           @det54 det652
myy (5, -1) (5, -2)           @det75 det946
myy (5, 10) (5, 11)           @det54 det652

--------         20
mxx (-3, 4) (-1, 4)           @det749 det998
mxx (3, 10) (1, 10)           @det192 det990
mxx (3, -2) (1, -2)           @det84 det124 det803 det1054
mzz (-1, 1) (-1, -1)          @det69 det74 det934 det1028
mzz (3, -5) (3, -7)           @det82 det152 det416 det686
mxx (-3, -2) (-1, -2)         @det69 det72 det714 det934
mzz (3, 7) (3, 5)             @det122 det507 det784 det796
mxx (3, -14) (1, -14)         @det102 det178 det179
mxx (3, -8) (1, -8)           @det82 det320 det416 det926
mzz (7, -7) (7, -5)           @det196 det648 det832 det887
mxx (7, -8) (5, -8)           @det682 det808 det832 det887
mzz (11, 7) (11, 5)           @det183 det227 det592
mzz (11, -5) (13, -5)         @det512 det994
mxx (11, -2) (9, -2)          @det634 det924 det930 det1034
mzz (-5, 1) (-5, -1)          @det233 det985
mxx (7, -2) (5, -2)           @det308 det503 det782 det946
mxx (7, 4) (5, 4)             @det430 det569 det898 det1016
mxx (13, -2) (13, -4)         @det645 det1006
mzz (3, 1) (3, -1)            @det2 det124 det803 det980
mxx (7, 10) (5, 10)           @det576 det647 det652 det752
mzz (7, 11) (7, 13)           @det170 det342 det752
mzz (-1, -5) (-1, -7)         @det425 det728 det889 det1007
mxx (3, 4) (1, 4)             @det272 det507 det784 det1047
mzz (11, 1) (11, -1)          @det556 det634 det813 det930
mzz (3, -13) (3, -11)         @det102 det441 det883 det956
mzz (-1, 7) (-1, 5)           @det1000 det1031
mzz (3, 13) (3, 11)           @det457 det983
mxx (11, 4) (9, 4)            @det263 det356 det592 det730
mxx (-3, -8) (-1, -8)         @det162 det339 det889
mzz (7, 5) (7, 7)             @det120 det236 det898 det1016
mzz (7, -1) (7, 1)            @det51 det365 det782 det946

--------         21
mzz (1, 11) (-1, 11)          @det758 det1062
mxx (11, 8) (9, 8)            @det235 det248 det592
mxx (3, -10) (1, -10)         @det102 det320 det926 det956
mxx (7, 2) (5, 2)             @det430 det569 det782 det946
mzz (5, 11) (5, 13)           @det457 det652 det752 det1021
mxx (7, 8) (5, 8)             @det576 det647 det898 det1016
mzz (5, 5) (5, 7)             @det122 det796 det898 det1016
mxx (9, -10) (9, -8)          @det706 det1045
mxx (3, -4) (1, -4)           @det82 det84 det416 det1054
mzz (1, 7) (1, 5)             @det267 det507 det784 det1031
mxx (3, 2) (1, 2)             @det124 det272 det803 det1047
mxx (11, -4) (9, -4)          @det924 det1053
mxx (3, 8) (1, 8)             @det42 det192 det507 det784
mzz (9, -11) (7, -11)         @det624 det1042
mxx (-1, 8) (-1, 10)          @det690 det1032
mxx (5, 14) (7, 14)           @det223 det408 det752
mxx (-1, -4) (-3, -4)         @det72 det714 det728 det889
mxx (-3, 2) (-1, 2)           @det69 det143 det749 det934
mzz (1, -5) (1, -7)           @det82 det416 det425 det1007
mzz (9, 5) (9, 7)             @det120 det236 det263 det592
mzz (9, 1) (9, -1)            @det51 det365 det634 det930
mxx (7, -10) (5, -10)         @det808 det1041
mzz (1, -11) (1, -13)         @det102 det209 det250
mzz (1, 1) (1, -1)            @det74 det124 det803 det1028
mxx (-5, 2) (-5, 4)           @det680 det1030
mxx (11, 2) (9, 2)            @det356 det634 det730 det930
mzz (-3, -1) (-3, 1)          @det69 det233 det312 det934
mzz (5, -13) (5, -11)         @det441 det1024
mzz (9, -7) (9, -5)           @det196 det1029
mzz (5, -7) (5, -5)           @det152 det686 det832 det887
mzz (-3, 5) (-5, 5)           @det893 det1046
mxx (7, -4) (5, -4)           @det308 det503 det832 det887
mzz (5, -1) (5, 1)            @det2 det782 det946 det980
mzz (13, -1) (13, 1)          @det556 det1027
mzz (-3, -7) (-3, -5)         @det213 det371 det889

--------         22
mxx (-1, 7) (1, 7)            @det267 det514 det974 det1031
mzz (3, 2) (3, 4)             @det194 det272 det746 det1047
mxx (9, -11) (7, -11)         @det624 det695 det973
mzz (-1, 8) (-1, 10)          @det514 det690 det952
mzz (11, 2) (11, 4)           @det208 det730
mzz (-1, 2) (-1, 4)           @det143 det239 det749 det962
mxx (5, -11) (3, -11)         @det441 det469 det614 det883
mxx (9, -5) (7, -5)           @det196 det297 det454 det648
mzz (11, -4) (11, -2)         @det667 det924 det1034 det1065
mxx (3, 1) (5, 1)             @det2 det194 det746 det980
mxx (1, -11) (1, -13)         @det217 det250
mzz (-1, -4) (-1, -2)         @det72 det324 det694 det714
mzz (7, 4) (7, 2)             @det407 det430 det569 det804
mxx (3, 7) (5, 7)             @det122 det187 det796 det1022
mxx (9, 1) (7, 1)             @det51 det365 det407 det804
mxx (3, 13) (5, 13)           @det221 det1021
mxx (-1, 1) (1, 1)            @det74 det239 det962 det1028
mzz (3, 8) (3, 10)            @det42 det187 det192 det1022
mzz (7, 10) (7, 8)            @det202 det647
mzz (7, -2) (7, -4)           @det297 det308 det454 det503
mxx (3, -5) (5, -5)           @det152 det171 det327 det686
mxx (11, -5) (13, -5)         @det512 det945 det1065
mzz (11, 8) (9, 8)            @det206 det248
mxx (1, -5) (-1, -5)          @det324 det425 det694 det1007
mzz (3, -10) (3, -8)          @det320 det469 det614 det926
mzz (3, -14) (1, -14)         @det178 det198
mxx (-5, 1) (-3, 1)           @det233 det293 det312 det911
mzz (3, -4) (3, -2)           @det84 det171 det327 det1054
mxx (9, 7) (7, 7)             @det120 det210
mxx (11, 7) (11, 5)           @det207 det227
mzz (7, -8) (7, -10)          @det535 det682 det695 det808
mzz (-5, 2) (-5, 4)           @det293 det680 det950
mxx (11, 1) (13, 1)           @det200 det813

--------         23
mzz (1, 8) (1, 10)            @det42 det192 det514 det974
mxx (7, -1) (9, -1)           @det51 det297 det365 det454
mxx (-1, -1) (1, -1)          @det74 det324 det694 det1028
mzz (5, 14) (7, 14)           @det249 det408
mzz (13, -2) (13, -4)         @det645 det997 det1065
mxx (7, 11) (7, 13)           @det258 det342
mxx (-3, 5) (-5, 5)           @det293 det893 det1018
mxx (-1, -7) (1, -7)          @det241 det1007
mxx (-1, 5) (1, 5)            @det239 det267 det962 det1031
mzz (1, 2) (1, 4)             @det239 det272 det962 det1047
mzz (1, -10) (1, -8)          @det228 det926
mxx (9, -7) (7, -7)           @det196 det535 det648 det695
mxx (5, -13) (3, -13)         @det274 det883
mxx (1, 11) (-1, 11)          @det514 det758 det999
mzz (5, -8) (5, -10)          @det469 det614 det682 det808
mxx (5, 5) (3, 5)             @det122 det194 det746 det796
mzz (5, 4) (5, 2)             @det194 det430 det569 det746
mxx (5, 11) (3, 11)           @det187 det457 det1021 det1022
mxx (-3, -1) (-5, -1)         @det243 det312
mzz (-3, -8) (-1, -8)         @det259 det339
mxx (-3, -7) (-3, -5)         @det234 det371
mzz (-3, 2) (-3, 4)           @det143 det293 det749 det911
mxx (13, -1) (11, -1)         @det556 det667 det813 det1065
mzz (1, -4) (1, -2)           @det84 det324 det694 det1054
mzz (5, -2) (5, -4)           @det171 det308 det327 det503
mzz (9, -4) (9, -2)           @det297 det454 det924 det1034
mxx (5, -7) (3, -7)           @det152 det469 det614 det686
mzz (5, 10) (5, 8)            @det187 det576 det647 det1022
mzz (9, -10) (9, -8)          @det695 det706 det989
mzz (-3, -2) (-3, -4)         @det72 det230
mzz (9, 2) (9, 4)             @det356 det407 det730 det804
mxx (9, 5) (7, 5)             @det120 det236 det407 det804
mxx (5, -1) (3, -1)           @det2 det171 det327 det980

--------         24
myy (11, -5) (11, -4)         @noisy det667 det774
myy (3, 10) (3, 11)           @noisy det150 det1022
myy (-5, 1) (-5, 2)           @noisy det911 det988
myy (-1, -5) (-1, -4)         @noisy det694 det841
myy (-1, 1) (-1, 2)           @noisy det239 det284
myy (3, -1) (3, -2)           @noisy det327 det912
myy (3, -5) (3, -4)           @noisy det327 det912
myy (-1, 4) (-1, 5)           @noisy det239 det284
myy (7, -5) (7, -4)           @noisy det387 det454
myy (7, -11) (7, -10)         @noisy det535 det899
myy (7, 4) (7, 5)             @noisy det407 det888
myy (-5, 4) (-5, 5)           @noisy det911 det988
myy (-1, -1) (-1, -2)         @noisy det694 det841
myy (3, 4) (3, 5)             @noisy det194 det319
myy (7, -8) (7, -7)           @noisy det535 det899
myy (7, -1) (7, -2)           @noisy det387 det454
myy (-1, 7) (-1, 8)           @noisy det142 det974
myy (3, 1) (3, 2)             @noisy det194 det319
myy (3, -10) (3, -11)         @noisy det350 det614
myy (3, -8) (3, -7)           @noisy det350 det614
myy (7, 1) (7, 2)             @noisy det407 det888
myy (-1, 11) (-1, 10)         @noisy det142 det974
myy (3, 7) (3, 8)             @noisy det150 det1022
myy (11, -1) (11, -2)         @noisy det667 det774
i (5, 1)                      @noisy
i (3, 13)                     @noisy
i (5, 10)                     @noisy
i (9, 8)                      @noisy
i (11, 5)                     @noisy
i (7, 10)                     @noisy
i (9, -8)                     @noisy
i (1, -13)                    @noisy
i (9, 1)                      @noisy
i (11, 7)                     @noisy
i (13, 1)                     @noisy
i (1, 8)                      @noisy
i (5, -4)                     @noisy
i (5, 5)                      @noisy
i (-3, 1)                     @noisy
i (5, 14)                     @noisy
i (1, 10)                     @noisy
i (-1, -7)                    @noisy
i (7, 14)                     @noisy
i (5, -11)                    @noisy
i (5, -1)                     @noisy
i (5, -2)                     @noisy
i (9, -4)                     @noisy
i (5, 7)                      @noisy
i (9, 5)                      @noisy
i (11, 2)                     @noisy
i (13, -4)                    @noisy
i (7, 7)                      @noisy
i (9, -11)                    @noisy
i (9, -2)                     @noisy
i (9, -1)                     @noisy
i (-3, -4)                    @noisy
i (-3, 5)                     @noisy
i (11, 4)                     @noisy
i (9, 7)                      @noisy
i (13, -1)                    @noisy
i (1, -4)                     @noisy
i (13, -2)                    @noisy
i (1, 5)                      @noisy
i (3, -13)                    @noisy
i (5, -7)                     @noisy
i (5, 2)                      @noisy
i (-3, -1)                    @noisy
i (-3, -2)                    @noisy
i (5, 11)                     @noisy
i (1, -11)                    @noisy
i (1, -2)                     @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (7, 11)                     @noisy
i (5, -5)                     @noisy
i (9, -7)                     @noisy
i (5, 4)                      @noisy
i (9, 2)                      @noisy
i (5, 13)                     @noisy
i (-1, -8)                    @noisy
i (9, -5)                     @noisy
i (-3, -7)                    @noisy
i (-3, 2)                     @noisy
i (13, -5)                    @noisy
i (1, -7)                     @noisy
i (1, 2)                      @noisy
i (1, 11)                     @noisy
i (5, -10)                    @noisy
i (-5, -1)                    @noisy
i (-3, -5)                    @noisy
i (-3, 4)                     @noisy
i (1, -14)                    @noisy
i (1, -5)                     @noisy
i (1, 4)                      @noisy
i (3, -14)                    @noisy
i (5, -8)                     @noisy
i (9, -10)                    @noisy
i (11, 8)                     @noisy
i (7, 13)                     @noisy
i (1, -10)                    @noisy
i (9, 4)                      @noisy
i (11, 1)                     @noisy
i (5, -13)                    @noisy
i (-3, -8)                    @noisy
i (1, -8)                     @noisy
i (5, 8)                      @noisy
i (1, 1)                      @noisy
i (7, 8)                      @noisy

--------         25
myy (9, -11) (9, -10)         @noisy det535 det899
myy (9, 5) (9, 4)             @noisy det407 det888
myy (9, -7) (9, -8)           @noisy det535 det899
myy (1, 1) (1, 2)             @noisy det239 det284
myy (9, 1) (9, 2)             @noisy det407 det888
myy (1, 11) (1, 10)           @noisy det142 det974
myy (-3, 2) (-3, 1)           @noisy det911 det988
myy (5, 7) (5, 8)             @noisy det150 det1022
myy (9, -5) (9, -4)           @noisy det387 det454
myy (1, 7) (1, 8)             @noisy det142 det974
myy (9, -1) (9, -2)           @noisy det387 det454
myy (5, -5) (5, -4)           @noisy det327 det912
myy (5, 1) (5, 2)             @noisy det194 det319
myy (5, 4) (5, 5)             @noisy det194 det319
myy (5, -11) (5, -10)         @noisy det350 det614
myy (1, -5) (1, -4)           @noisy det694 det841
myy (1, 4) (1, 5)             @noisy det239 det284
myy (13, -1) (13, -2)         @noisy det667 det774
myy (5, -8) (5, -7)           @noisy det350 det614
myy (1, -1) (1, -2)           @noisy det694 det841
myy (-3, 4) (-3, 5)           @noisy det911 det988
myy (5, -1) (5, -2)           @noisy det327 det912
myy (5, 10) (5, 11)           @noisy det150 det1022
myy (13, -5) (13, -4)         @noisy det667 det774
i (11, -4)                    @noisy
i (3, 13)                     @noisy
i (9, 8)                      @noisy
i (11, 5)                     @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (1, -13)                    @noisy
i (11, -1)                    @noisy
i (11, -2)                    @noisy
i (11, 7)                     @noisy
i (13, 1)                     @noisy
i (3, 8)                      @noisy
i (-5, 4)                     @noisy
i (5, 14)                     @noisy
i (7, -4)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (-1, 2)                     @noisy
i (7, 14)                     @noisy
i (-1, 11)                    @noisy
i (3, 1)                      @noisy
i (3, 10)                     @noisy
i (11, 2)                     @noisy
i (7, -11)                    @noisy
i (7, -1)                     @noisy
i (-1, -5)                    @noisy
i (7, -2)                     @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (-3, -4)                    @noisy
i (11, -5)                    @noisy
i (9, 7)                      @noisy
i (11, 4)                     @noisy
i (3, -13)                    @noisy
i (3, -4)                     @noisy
i (3, 5)                      @noisy
i (-5, 1)                     @noisy
i (-3, -1)                    @noisy
i (-3, -2)                    @noisy
i (1, -11)                    @noisy
i (7, -7)                     @noisy
i (7, 2)                      @noisy
i (7, 11)                     @noisy
i (3, -11)                    @noisy
i (3, -1)                     @noisy
i (3, -2)                     @noisy
i (3, 7)                      @noisy
i (5, 13)                     @noisy
i (7, -5)                     @noisy
i (-1, -8)                    @noisy
i (7, 4)                      @noisy
i (-3, -7)                    @noisy
i (-5, 5)                     @noisy
i (1, -7)                     @noisy
i (3, -7)                     @noisy
i (3, 2)                      @noisy
i (-5, -1)                    @noisy
i (-3, -5)                    @noisy
i (3, 11)                     @noisy
i (1, -14)                    @noisy
i (7, -10)                    @noisy
i (3, -14)                    @noisy
i (3, -5)                     @noisy
i (-1, 8)                     @noisy
i (3, 4)                      @noisy
i (7, -8)                     @noisy
i (11, 8)                     @noisy
i (-1, 1)                     @noisy
i (7, 13)                     @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (1, -10)                    @noisy
i (11, 1)                     @noisy
i (3, -10)                    @noisy
i (5, -13)                    @noisy
i (-3, -8)                    @noisy
i (1, -8)                     @noisy
i (-1, -4)                    @noisy
i (3, -8)                     @noisy
i (7, 8)                      @noisy
i (-1, 5)                     @noisy

--------         26
mxx (-1, 7) (1, 7)            @noisy det142 det514 det951 det1031
mzz (3, 2) (3, 4)             @noisy det272 det319 det572 det746
mxx (9, -11) (7, -11)         @noisy det434 det624 det695
mzz (-1, 8) (-1, 10)          @noisy det444 det514 det690
mzz (11, 2) (11, 4)           @noisy det184 det208
mzz (-1, 2) (-1, 4)           @noisy det284 det749 det944 det962
mxx (5, -11) (3, -11)         @noisy det244 det350 det441 det469
mxx (9, -5) (7, -5)           @noisy det17 det196 det297 det387
mzz (11, -4) (11, -2)         @noisy det774 det903 det924 det1065
mxx (3, 1) (5, 1)             @noisy det2 det319 det351 det746
mxx (1, -11) (1, -13)         @noisy det217 det958
mzz (-1, -4) (-1, -2)         @noisy det324 det651 det714 det841
mzz (7, 4) (7, 2)             @noisy det430 det804 det888 det1002
mxx (3, 7) (5, 7)             @noisy det122 det150 det187 det410
mxx (9, 1) (7, 1)             @noisy det51 det156 det804 det888
mxx (3, 13) (5, 13)           @noisy det221 det982
mxx (-1, 1) (1, 1)            @noisy det22 det74 det284 det962
mzz (3, 8) (3, 10)            @noisy det150 det187 det192 det906
mzz (7, 10) (7, 8)            @noisy det202 det846
mzz (7, -2) (7, -4)           @noisy det297 det387 det503 det670
mxx (3, -5) (5, -5)           @noisy det171 det620 det686 det912
mxx (11, -5) (13, -5)         @noisy det427 det512 det1065
mzz (11, 8) (9, 8)            @noisy det206 det1003
mxx (1, -5) (-1, -5)          @noisy det324 det425 det841 det845
mzz (3, -10) (3, -8)          @noisy det67 det320 det350 det469
mzz (3, -14) (1, -14)         @noisy det198 det828
mxx (-5, 1) (-3, 1)           @noisy det233 det293 det476 det988
mzz (3, -4) (3, -2)           @noisy det171 det815 det912 det1054
mxx (9, 7) (7, 7)             @noisy det210 det570
mxx (11, 7) (11, 5)           @noisy det207 det868
mzz (7, -8) (7, -10)          @noisy det695 det808 det899 det954
mzz (-5, 2) (-5, 4)           @noisy det293 det442 det680
mxx (11, 1) (13, 1)           @noisy det200 det718
i (-1, 11)                    @noisy
i (5, -8)                     @noisy
i (3, -1)                     @noisy
i (9, -10)                    @noisy
i (9, -7)                     @noisy
i (5, -1)                     @noisy
i (5, 4)                      @noisy
i (5, -2)                     @noisy
i (9, -4)                     @noisy
i (9, 2)                      @noisy
i (9, 5)                      @noisy
i (5, 10)                     @noisy
i (13, -4)                    @noisy
i (-1, -8)                    @noisy
i (7, -1)                     @noisy
i (-1, -1)                    @noisy
i (7, 13)                     @noisy
i (-3, -7)                    @noisy
i (9, -8)                     @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (9, -2)                     @noisy
i (9, -1)                     @noisy
i (1, -10)                    @noisy
i (11, -1)                    @noisy
i (-3, -4)                    @noisy
i (1, -7)                     @noisy
i (-3, 5)                     @noisy
i (9, 4)                      @noisy
i (1, -4)                     @noisy
i (1, 2)                      @noisy
i (13, -2)                    @noisy
i (13, -1)                    @noisy
i (1, 5)                      @noisy
i (1, 11)                     @noisy
i (1, 8)                      @noisy
i (-1, 5)                     @noisy
i (5, -13)                    @noisy
i (3, -13)                    @noisy
i (3, -7)                     @noisy
i (5, -10)                    @noisy
i (5, -7)                     @noisy
i (-3, -8)                    @noisy
i (-5, -1)                    @noisy
i (5, -4)                     @noisy
i (3, 11)                     @noisy
i (-3, -5)                    @noisy
i (3, 5)                      @noisy
i (5, 2)                      @noisy
i (5, 5)                      @noisy
i (-3, 4)                     @noisy
i (-3, -1)                    @noisy
i (-3, -2)                    @noisy
i (5, 11)                     @noisy
i (5, 14)                     @noisy
i (1, -8)                     @noisy
i (5, 8)                      @noisy
i (1, -2)                     @noisy
i (1, 4)                      @noisy
i (1, -1)                     @noisy
i (7, -7)                     @noisy
i (1, 10)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (7, 11)                     @noisy
i (7, 14)                     @noisy

--------         27
mzz (1, 8) (1, 10)            @noisy det142 det192 det514 det906
mxx (7, -1) (9, -1)           @noisy det51 det156 det297 det387
mxx (-1, -1) (1, -1)          @noisy det22 det74 det324 det841
mzz (5, 14) (7, 14)           @noisy det40 det249
mzz (13, -2) (13, -4)         @noisy det496 det645 det1065
mxx (7, 11) (7, 13)           @noisy det258 det953
mxx (-3, 5) (-5, 5)           @noisy det293 det517 det893
mxx (-1, -7) (1, -7)          @noisy det241 det845
mxx (-1, 5) (1, 5)            @noisy det284 det951 det962 det1031
mzz (1, 2) (1, 4)             @noisy det272 det284 det572 det962
mzz (1, -10) (1, -8)          @noisy det67 det228
mxx (9, -7) (7, -7)           @noisy det17 det196 det695 det899
mxx (5, -13) (3, -13)         @noisy det244 det274
mxx (1, 11) (-1, 11)          @noisy det513 det514 det758
mzz (5, -8) (5, -10)          @noisy det350 det469 det808 det954
mxx (5, 5) (3, 5)             @noisy det122 det319 det410 det746
mzz (5, 4) (5, 2)             @noisy det319 det430 det746 det1002
mxx (5, 11) (3, 11)           @noisy det150 det187 det457 det982
mxx (-3, -1) (-5, -1)         @noisy det243 det476
mzz (-3, -8) (-1, -8)         @noisy det259 det1025
mxx (-3, -7) (-3, -5)         @noisy det234 det1057
mzz (-3, 2) (-3, 4)           @noisy det293 det749 det944 det988
mxx (13, -1) (11, -1)         @noisy det556 det718 det774 det1065
mzz (1, -4) (1, -2)           @noisy det324 det815 det841 det1054
mzz (5, -2) (5, -4)           @noisy det171 det503 det670 det912
mzz (9, -4) (9, -2)           @noisy det297 det387 det903 det924
mxx (5, -7) (3, -7)           @noisy det350 det469 det620 det686
mzz (5, 10) (5, 8)            @noisy det150 det187 det576 det846
mzz (9, -10) (9, -8)          @noisy det501 det695 det706
mzz (-3, -2) (-3, -4)         @noisy det230 det651
mzz (9, 2) (9, 4)             @noisy det184 det356 det804 det888
mxx (9, 5) (7, 5)             @noisy det236 det570 det804 det888
mxx (5, -1) (3, -1)           @noisy det2 det171 det351 det912
i (3, -5)                     @noisy
i (-1, 8)                     @noisy
i (3, -2)                     @noisy
i (5, -5)                     @noisy
i (3, 4)                      @noisy
i (5, -11)                    @noisy
i (3, 1)                      @noisy
i (3, 7)                      @noisy
i (5, 1)                      @noisy
i (3, 10)                     @noisy
i (5, 13)                     @noisy
i (5, 7)                      @noisy
i (11, -4)                    @noisy
i (3, 13)                     @noisy
i (11, 2)                     @noisy
i (9, 8)                      @noisy
i (11, 5)                     @noisy
i (7, -8)                     @noisy
i (11, 8)                     @noisy
i (7, -11)                    @noisy
i (7, -5)                     @noisy
i (7, -2)                     @noisy
i (7, 4)                      @noisy
i (-1, -5)                    @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (-1, 1)                     @noisy
i (-1, 10)                    @noisy
i (9, -11)                    @noisy
i (9, -5)                     @noisy
i (3, -14)                    @noisy
i (-5, 2)                     @noisy
i (1, -13)                    @noisy
i (11, -5)                    @noisy
i (9, 1)                      @noisy
i (11, -2)                    @noisy
i (11, 4)                     @noisy
i (13, -5)                    @noisy
i (9, 7)                      @noisy
i (11, 1)                     @noisy
i (11, 7)                     @noisy
i (13, 1)                     @noisy
i (3, -10)                    @noisy
i (3, -4)                     @noisy
i (3, 2)                      @noisy
i (-5, 1)                     @noisy
i (3, 8)                      @noisy
i (1, -14)                    @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (1, -11)                    @noisy
i (1, -5)                     @noisy
i (1, 1)                      @noisy
i (7, -10)                    @noisy
i (1, 7)                      @noisy
i (7, -4)                     @noisy
i (7, 2)                      @noisy
i (-1, -4)                    @noisy
i (-1, 2)                     @noisy
i (3, -8)                     @noisy
i (7, 8)                      @noisy
i (3, -11)                    @noisy

--------         28
mxx (-3, 4) (-1, 4)           @noisy det458 det749
mxx (3, 10) (1, 10)           @noisy det192 det495
mxx (3, -2) (1, -2)           @noisy det370 det803 det815 det1054
mzz (-1, 1) (-1, -1)          @noisy det22 det74 det147 det934
mzz (3, -5) (3, -7)           @noisy det1 det416 det620 det686
mxx (-3, -2) (-1, -2)         @noisy det147 det651 det714 det934
mzz (3, 7) (3, 5)             @noisy det122 det405 det410 det507
mxx (3, -14) (1, -14)         @noisy det179 det376 det828
mxx (3, -8) (1, -8)           @noisy det1 det67 det320 det416
mzz (7, -7) (7, -5)           @noisy det17 det196 det783 det832
mxx (7, -8) (5, -8)           @noisy det783 det808 det832 det954
mzz (11, 7) (11, 5)           @noisy det183 det538 det868
mzz (11, -5) (13, -5)         @noisy det468 det512
mxx (11, -2) (9, -2)          @noisy det97 det634 det903 det924
mzz (-5, 1) (-5, -1)          @noisy det233 det498
mxx (7, -2) (5, -2)           @noisy det355 det503 det670 det946
mxx (7, 4) (5, 4)             @noisy det226 det430 det1002 det1016
mxx (13, -2) (13, -4)         @noisy det475 det645
mzz (3, 1) (3, -1)            @noisy det2 det351 det370 det803
mxx (7, 10) (5, 10)           @noisy det431 det576 det652 det846
mzz (7, 11) (7, 13)           @noisy det170 det431 det953
mzz (-1, -5) (-1, -7)         @noisy det425 det486 det728 det845
mxx (3, 4) (1, 4)             @noisy det272 det405 det507 det572
mzz (11, 1) (11, -1)          @noisy det97 det556 det634 det718
mzz (3, -13) (3, -11)         @noisy det244 det376 det441 det956
mzz (-1, 7) (-1, 5)           @noisy det460 det1031
mzz (3, 13) (3, 11)           @noisy det457 det483
mxx (11, 4) (9, 4)            @noisy det184 det263 det356 det538
mxx (-3, -8) (-1, -8)         @noisy det162 det486 det1025
mzz (7, 5) (7, 7)             @noisy det226 det236 det570 det1016
mzz (7, -1) (7, 1)            @noisy det51 det156 det355 det946
i (-1, 11)                    @noisy
i (-1, 8)                     @noisy
i (9, -10)                    @noisy
i (5, -5)                     @noisy
i (5, -11)                    @noisy
i (9, -7)                     @noisy
i (5, -1)                     @noisy
i (9, -4)                     @noisy
i (9, 2)                      @noisy
i (5, 1)                      @noisy
i (5, 13)                     @noisy
i (5, 7)                      @noisy
i (11, -4)                    @noisy
i (9, 5)                      @noisy
i (11, 2)                     @noisy
i (9, 8)                      @noisy
i (11, 8)                     @noisy
i (7, -11)                    @noisy
i (-1, 10)                    @noisy
i (9, -11)                    @noisy
i (9, -5)                     @noisy
i (-3, -7)                    @noisy
i (-5, 2)                     @noisy
i (9, -8)                     @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (1, -13)                    @noisy
i (9, -1)                     @noisy
i (9, 1)                      @noisy
i (1, -10)                    @noisy
i (-3, -4)                    @noisy
i (1, -7)                     @noisy
i (-3, 5)                     @noisy
i (9, 7)                      @noisy
i (1, -4)                     @noisy
i (1, 2)                      @noisy
i (13, -1)                    @noisy
i (13, 1)                     @noisy
i (1, 5)                      @noisy
i (1, 11)                     @noisy
i (1, 8)                      @noisy
i (3, -10)                    @noisy
i (5, -13)                    @noisy
i (5, -10)                    @noisy
i (3, -4)                     @noisy
i (3, 2)                      @noisy
i (5, -7)                     @noisy
i (5, -4)                     @noisy
i (-3, -5)                    @noisy
i (5, 2)                      @noisy
i (3, 8)                      @noisy
i (5, 5)                      @noisy
i (-3, -1)                    @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (5, 11)                     @noisy
i (5, 14)                     @noisy
i (1, -5)                     @noisy
i (5, 8)                      @noisy
i (1, -11)                    @noisy
i (1, 1)                      @noisy
i (7, -10)                    @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (7, -4)                     @noisy
i (7, 2)                      @noisy
i (-1, -4)                    @noisy
i (-1, 2)                     @noisy
i (7, 8)                      @noisy
i (7, 14)                     @noisy

--------         29
mzz (1, 11) (-1, 11)          @noisy det543 det758
mxx (11, 8) (9, 8)            @noisy det235 det538 det1003
mxx (3, -10) (1, -10)         @noisy det67 det320 det376 det956
mxx (7, 2) (5, 2)             @noisy det355 det430 det946 det1002
mzz (5, 11) (5, 13)           @noisy det431 det457 det652 det982
mxx (7, 8) (5, 8)             @noisy det226 det576 det846 det1016
mzz (5, 5) (5, 7)             @noisy det122 det226 det410 det1016
mxx (9, -10) (9, -8)          @noisy det528 det706
mxx (3, -4) (1, -4)           @noisy det1 det416 det815 det1054
mzz (1, 7) (1, 5)             @noisy det405 det507 det951 det1031
mxx (3, 2) (1, 2)             @noisy det272 det370 det572 det803
mxx (11, -4) (9, -4)          @noisy det536 det924
mxx (3, 8) (1, 8)             @noisy det192 det405 det507 det906
mzz (9, -11) (7, -11)         @noisy det524 det624
mxx (-1, 8) (-1, 10)          @noisy det541 det690
mxx (5, 14) (7, 14)           @noisy det40 det223 det431
mxx (-1, -4) (-3, -4)         @noisy det486 det651 det714 det728
mxx (-3, 2) (-1, 2)           @noisy det147 det749 det934 det944
mzz (1, -5) (1, -7)           @noisy det1 det416 det425 det845
mzz (9, 5) (9, 7)             @noisy det236 det263 det538 det570
mzz (9, 1) (9, -1)            @noisy det51 det97 det156 det634
mxx (7, -10) (5, -10)         @noisy det546 det808
mzz (1, -11) (1, -13)         @noisy det209 det376 det958
mzz (1, 1) (1, -1)            @noisy det22 det74 det370 det803
mxx (-5, 2) (-5, 4)           @noisy det539 det680
mxx (11, 2) (9, 2)            @noisy det97 det184 det356 det634
mzz (-3, -1) (-3, 1)          @noisy det147 det233 det476 det934
mzz (5, -13) (5, -11)         @noisy det441 det534
mzz (9, -7) (9, -5)           @noisy det196 det558
mzz (5, -7) (5, -5)           @noisy det620 det686 det783 det832
mzz (-3, 5) (-5, 5)           @noisy det552 det893
mxx (7, -4) (5, -4)           @noisy det503 det670 det783 det832
mzz (5, -1) (5, 1)            @noisy det2 det351 det355 det946
mzz (13, -1) (13, 1)          @noisy det537 det556
mzz (-3, -7) (-3, -5)         @noisy det213 det486 det1057
i (3, -5)                     @noisy
i (5, -8)                     @noisy
i (3, -1)                     @noisy
i (3, -2)                     @noisy
i (3, 4)                      @noisy
i (3, 1)                      @noisy
i (3, 7)                      @noisy
i (5, 4)                      @noisy
i (5, -2)                     @noisy
i (3, 10)                     @noisy
i (3, 13)                     @noisy
i (5, 10)                     @noisy
i (11, 5)                     @noisy
i (13, -4)                    @noisy
i (7, -8)                     @noisy
i (7, -5)                     @noisy
i (-1, -8)                    @noisy
i (7, -1)                     @noisy
i (7, 4)                      @noisy
i (-1, -5)                    @noisy
i (7, -2)                     @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (-1, 1)                     @noisy
i (7, 13)                     @noisy
i (9, -2)                     @noisy
i (11, -5)                    @noisy
i (11, -1)                    @noisy
i (11, -2)                    @noisy
i (13, -5)                    @noisy
i (11, 4)                     @noisy
i (9, 4)                      @noisy
i (11, 7)                     @noisy
i (11, 1)                     @noisy
i (13, -2)                    @noisy
i (-1, 5)                     @noisy
i (3, -13)                    @noisy
i (3, -7)                     @noisy
i (-3, -8)                    @noisy
i (-5, -1)                    @noisy
i (3, 5)                      @noisy
i (3, 11)                     @noisy
i (-5, 1)                     @noisy
i (-3, -2)                    @noisy
i (-3, 4)                     @noisy
i (1, -14)                    @noisy
i (1, -8)                     @noisy
i (1, -2)                     @noisy
i (1, 4)                      @noisy
i (7, 11)                     @noisy
i (7, -7)                     @noisy
i (1, 10)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (3, -14)                    @noisy
i (3, -8)                     @noisy
i (3, -11)                    @noisy

--------         30
myy (-1, -5) (-1, -4)         @noisy det681 det728
myy (-1, 1) (-1, 2)           @noisy det934 det940
myy (-1, -8) (-1, -7)         @noisy det681 det728
myy (7, 10) (7, 11)           @noisy det78 det652
myy (3, -1) (3, -2)           @noisy det398 det803
myy (3, -5) (3, -4)           @noisy det237 det416
myy (3, -14) (3, -13)         @noisy det287 det956
myy (7, 7) (7, 8)             @noisy det837 det1016
myy (7, -5) (7, -4)           @noisy det832 det1017
myy (7, 4) (7, 5)             @noisy det837 det1016
myy (-1, -1) (-1, -2)         @noisy det934 det940
myy (3, 4) (3, 5)             @noisy det507 det585
myy (7, -8) (7, -7)           @noisy det832 det1017
myy (11, 1) (11, 2)           @noisy det146 det634
myy (11, 4) (11, 5)           @noisy det263 det399
myy (7, -1) (7, -2)           @noisy det482 det946
myy (11, 7) (11, 8)           @noisy det263 det399
myy (7, 13) (7, 14)           @noisy det78 det652
myy (3, 1) (3, 2)             @noisy det398 det803
myy (3, -10) (3, -11)         @noisy det287 det956
myy (3, -8) (3, -7)           @noisy det237 det416
myy (7, 1) (7, 2)             @noisy det482 det946
myy (3, 7) (3, 8)             @noisy det507 det585
myy (11, -1) (11, -2)         @noisy det146 det634
i (5, 1)                      @noisy
i (11, -4)                    @noisy
i (5, 10)                     @noisy
i (3, 13)                     @noisy
i (9, 8)                      @noisy
i (-1, 7)                     @noisy
i (9, -8)                     @noisy
i (1, -13)                    @noisy
i (9, 1)                      @noisy
i (13, 1)                     @noisy
i (1, 8)                      @noisy
i (5, -4)                     @noisy
i (5, 5)                      @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (5, 14)                     @noisy
i (1, 10)                     @noisy
i (-1, 11)                    @noisy
i (5, -11)                    @noisy
i (5, -1)                     @noisy
i (5, -2)                     @noisy
i (9, -4)                     @noisy
i (3, 10)                     @noisy
i (5, 7)                      @noisy
i (9, 5)                      @noisy
i (13, -4)                    @noisy
i (7, -11)                    @noisy
i (-1, 4)                     @noisy
i (9, -11)                    @noisy
i (9, -2)                     @noisy
i (11, -5)                    @noisy
i (9, -1)                     @noisy
i (-3, -4)                    @noisy
i (-3, 5)                     @noisy
i (9, 7)                      @noisy
i (1, -4)                     @noisy
i (13, -2)                    @noisy
i (13, -1)                    @noisy
i (1, 5)                      @noisy
i (5, -7)                     @noisy
i (5, 2)                      @noisy
i (-5, 1)                     @noisy
i (-3, -1)                    @noisy
i (-3, -2)                    @noisy
i (5, 11)                     @noisy
i (1, -11)                    @noisy
i (1, -2)                     @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (5, -5)                     @noisy
i (9, -7)                     @noisy
i (5, 4)                      @noisy
i (9, 2)                      @noisy
i (5, 13)                     @noisy
i (9, -5)                     @noisy
i (-3, -7)                    @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (13, -5)                    @noisy
i (1, -7)                     @noisy
i (1, 2)                      @noisy
i (1, 11)                     @noisy
i (5, -10)                    @noisy
i (-5, -1)                    @noisy
i (-3, -5)                    @noisy
i (3, 11)                     @noisy
i (-3, 4)                     @noisy
i (1, -14)                    @noisy
i (1, -5)                     @noisy
i (7, -10)                    @noisy
i (1, 4)                      @noisy
i (5, -8)                     @noisy
i (-1, 8)                     @noisy
i (9, -10)                    @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (1, -10)                    @noisy
i (9, 4)                      @noisy
i (5, -13)                    @noisy
i (-3, -8)                    @noisy
i (1, -8)                     @noisy
i (5, 8)                      @noisy
i (1, 1)                      @noisy
i (-1, 5)                     @noisy

--------         31
myy (9, 7) (9, 8)             @noisy det263 det399
myy (9, 5) (9, 4)             @noisy det263 det399
myy (1, 1) (1, 2)             @noisy det398 det803
myy (9, 1) (9, 2)             @noisy det146 det634
myy (-3, 2) (-3, 1)           @noisy det934 det940
myy (5, 7) (5, 8)             @noisy det837 det1016
myy (1, -14) (1, -13)         @noisy det287 det956
myy (1, -8) (1, -7)           @noisy det237 det416
myy (1, -11) (1, -10)         @noisy det287 det956
myy (1, 7) (1, 8)             @noisy det507 det585
myy (9, -1) (9, -2)           @noisy det146 det634
myy (5, -5) (5, -4)           @noisy det832 det1017
myy (5, 1) (5, 2)             @noisy det482 det946
myy (5, 4) (5, 5)             @noisy det837 det1016
myy (-3, -5) (-3, -4)         @noisy det681 det728
myy (-3, -8) (-3, -7)         @noisy det681 det728
myy (1, -5) (1, -4)           @noisy det237 det416
myy (1, 4) (1, 5)             @noisy det507 det585
myy (5, -8) (5, -7)           @noisy det832 det1017
myy (-3, -1) (-3, -2)         @noisy det934 det940
myy (1, -1) (1, -2)           @noisy det398 det803
myy (5, 14) (5, 13)           @noisy det78 det652
myy (5, -1) (5, -2)           @noisy det482 det946
myy (5, 10) (5, 11)           @noisy det78 det652
i (11, -4)                    @noisy
i (3, 13)                     @noisy
i (11, 5)                     @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (9, -8)                     @noisy
i (11, -1)                    @noisy
i (11, -2)                    @noisy
i (11, 7)                     @noisy
i (13, 1)                     @noisy
i (3, 8)                      @noisy
i (-5, 4)                     @noisy
i (7, -4)                     @noisy
i (1, 10)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (-1, 2)                     @noisy
i (7, 14)                     @noisy
i (-1, 11)                    @noisy
i (5, -11)                    @noisy
i (3, 1)                      @noisy
i (9, -4)                     @noisy
i (3, 10)                     @noisy
i (11, 2)                     @noisy
i (13, -4)                    @noisy
i (7, -11)                    @noisy
i (7, -1)                     @noisy
i (-1, -5)                    @noisy
i (7, -2)                     @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (9, -11)                    @noisy
i (11, -5)                    @noisy
i (-3, 5)                     @noisy
i (11, 4)                     @noisy
i (13, -2)                    @noisy
i (13, -1)                    @noisy
i (3, -13)                    @noisy
i (3, -4)                     @noisy
i (3, 5)                      @noisy
i (-5, 1)                     @noisy
i (7, -7)                     @noisy
i (7, 2)                      @noisy
i (7, 11)                     @noisy
i (3, -11)                    @noisy
i (3, -1)                     @noisy
i (3, -2)                     @noisy
i (9, -7)                     @noisy
i (3, 7)                      @noisy
i (7, -5)                     @noisy
i (-1, -8)                    @noisy
i (7, 4)                      @noisy
i (9, -5)                     @noisy
i (-5, 5)                     @noisy
i (13, -5)                    @noisy
i (1, 11)                     @noisy
i (3, -7)                     @noisy
i (5, -10)                    @noisy
i (3, 2)                      @noisy
i (-5, -1)                    @noisy
i (3, 11)                     @noisy
i (-3, 4)                     @noisy
i (7, -10)                    @noisy
i (3, -14)                    @noisy
i (3, -5)                     @noisy
i (-1, 8)                     @noisy
i (9, -10)                    @noisy
i (3, 4)                      @noisy
i (7, -8)                     @noisy
i (11, 8)                     @noisy
i (-1, 1)                     @noisy
i (7, 13)                     @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (11, 1)                     @noisy
i (3, -10)                    @noisy
i (5, -13)                    @noisy
i (-1, -4)                    @noisy
i (3, -8)                     @noisy
i (7, 8)                      @noisy
i (-1, 5)                     @noisy

--------         32
mxx (-3, 4) (-1, 4)           @noisy det458 det643
mxx (3, 10) (1, 10)           @noisy det495 det907
mxx (3, -2) (1, -2)           @noisy det370 det398 det675 det815
mzz (-1, 1) (-1, -1)          @noisy det22 det147 det574 det940
mzz (3, -5) (3, -7)           @noisy det1 det237 det532 det620
mxx (-3, -2) (-1, -2)         @noisy det147 det211 det651 det940
mzz (3, 7) (3, 5)             @noisy det405 det410 det585 det1015
mxx (3, -14) (1, -14)         @noisy det376 det750 det828
mxx (3, -8) (1, -8)           @noisy det1 det67 det237 det345
mzz (7, -7) (7, -5)           @noisy det17 det783 det942 det1017
mxx (7, -8) (5, -8)           @noisy det70 det783 det954 det1017
mzz (11, 7) (11, 5)           @noisy det538 det754 det868
mzz (11, -5) (13, -5)         @noisy det168 det468
mxx (11, -2) (9, -2)          @noisy det97 det146 det861 det903
mzz (-5, 1) (-5, -1)          @noisy det498 det511
mxx (7, -2) (5, -2)           @noisy det355 det482 det670 det905
mxx (7, 4) (5, 4)             @noisy det226 det837 det1002 det1051
mxx (13, -2) (13, -4)         @noisy det286 det475
mzz (3, 1) (3, -1)            @noisy det351 det370 det398 det761
mxx (7, 10) (5, 10)           @noisy det78 det431 det529 det846
mzz (7, 11) (7, 13)           @noisy det431 det755 det953
mzz (-1, -5) (-1, -7)         @noisy det253 det486 det681 det845
mxx (3, 4) (1, 4)             @noisy det16 det405 det572 det585
mzz (11, 1) (11, -1)          @noisy det97 det146 det610 det718
mzz (3, -13) (3, -11)         @noisy det244 det287 det376 det406
mzz (-1, 7) (-1, 5)           @noisy det388 det460
mzz (3, 13) (3, 11)           @noisy det481 det483
mxx (11, 4) (9, 4)            @noisy det184 det399 det538 det578
mxx (-3, -8) (-1, -8)         @noisy det486 det745 det1025
mzz (7, 5) (7, 7)             @noisy det226 det570 det638 det837
mzz (7, -1) (7, 1)            @noisy det156 det245 det355 det482
i (-1, 11)                    @noisy
i (-1, 8)                     @noisy
i (9, -10)                    @noisy
i (5, -5)                     @noisy
i (5, -11)                    @noisy
i (9, -7)                     @noisy
i (5, -1)                     @noisy
i (9, -4)                     @noisy
i (9, 2)                      @noisy
i (5, 1)                      @noisy
i (5, 13)                     @noisy
i (5, 7)                      @noisy
i (11, -4)                    @noisy
i (9, 5)                      @noisy
i (11, 2)                     @noisy
i (9, 8)                      @noisy
i (11, 8)                     @noisy
i (7, -11)                    @noisy
i (-1, 10)                    @noisy
i (9, -11)                    @noisy
i (9, -5)                     @noisy
i (-3, -7)                    @noisy
i (-5, 2)                     @noisy
i (9, -8)                     @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (1, -13)                    @noisy
i (9, -1)                     @noisy
i (9, 1)                      @noisy
i (1, -10)                    @noisy
i (-3, -4)                    @noisy
i (1, -7)                     @noisy
i (-3, 5)                     @noisy
i (9, 7)                      @noisy
i (1, -4)                     @noisy
i (1, 2)                      @noisy
i (13, -1)                    @noisy
i (13, 1)                     @noisy
i (1, 5)                      @noisy
i (1, 11)                     @noisy
i (1, 8)                      @noisy
i (3, -10)                    @noisy
i (5, -13)                    @noisy
i (5, -10)                    @noisy
i (3, -4)                     @noisy
i (3, 2)                      @noisy
i (5, -7)                     @noisy
i (5, -4)                     @noisy
i (-3, -5)                    @noisy
i (5, 2)                      @noisy
i (3, 8)                      @noisy
i (5, 5)                      @noisy
i (-3, -1)                    @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (5, 11)                     @noisy
i (5, 14)                     @noisy
i (1, -5)                     @noisy
i (5, 8)                      @noisy
i (1, -11)                    @noisy
i (1, 1)                      @noisy
i (7, -10)                    @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (7, -4)                     @noisy
i (7, 2)                      @noisy
i (-1, -4)                    @noisy
i (-1, 2)                     @noisy
i (7, 8)                      @noisy
i (7, 14)                     @noisy

--------         33
mzz (1, 11) (-1, 11)          @noisy det446 det543
mxx (11, 8) (9, 8)            @noisy det538 det802 det1003
mxx (3, -10) (1, -10)         @noisy det67 det287 det345 det376
mxx (7, 2) (5, 2)             @noisy det355 det482 det1002 det1051
mzz (5, 11) (5, 13)           @noisy det78 det431 det481 det982
mxx (7, 8) (5, 8)             @noisy det226 det529 det837 det846
mzz (5, 5) (5, 7)             @noisy det226 det410 det837 det1015
mxx (9, -10) (9, -8)          @noisy det394 det528
mxx (3, -4) (1, -4)           @noisy det1 det237 det675 det815
mzz (1, 7) (1, 5)             @noisy det388 det405 det585 det951
mxx (3, 2) (1, 2)             @noisy det16 det370 det398 det572
mxx (11, -4) (9, -4)          @noisy det536 det861
mxx (3, 8) (1, 8)             @noisy det405 det585 det906 det907
mzz (9, -11) (7, -11)         @noisy det270 det524
mxx (-1, 8) (-1, 10)          @noisy det204 det541
mxx (5, 14) (7, 14)           @noisy det40 det431 det812
mxx (-1, -4) (-3, -4)         @noisy det211 det486 det651 det681
mxx (-3, 2) (-1, 2)           @noisy det147 det643 det940 det944
mzz (1, -5) (1, -7)           @noisy det1 det237 det253 det845
mzz (9, 5) (9, 7)             @noisy det399 det538 det570 det638
mzz (9, 1) (9, -1)            @noisy det97 det146 det156 det245
mxx (7, -10) (5, -10)         @noisy det70 det546
mzz (1, -11) (1, -13)         @noisy det376 det814 det958
mzz (1, 1) (1, -1)            @noisy det22 det370 det398 det574
mxx (-5, 2) (-5, 4)           @noisy det197 det539
mxx (11, 2) (9, 2)            @noisy det97 det146 det184 det578
mzz (-3, -1) (-3, 1)          @noisy det147 det476 det511 det940
mzz (5, -13) (5, -11)         @noisy det406 det534
mzz (9, -7) (9, -5)           @noisy det558 det942
mzz (5, -7) (5, -5)           @noisy det532 det620 det783 det1017
mzz (-3, 5) (-5, 5)           @noisy det306 det552
mxx (7, -4) (5, -4)           @noisy det670 det783 det905 det1017
mzz (5, -1) (5, 1)            @noisy det351 det355 det482 det761
mzz (13, -1) (13, 1)          @noisy det537 det610
mzz (-3, -7) (-3, -5)         @noisy det486 det799 det1057
i (3, -5)                     @noisy
i (5, -8)                     @noisy
i (3, -1)                     @noisy
i (3, -2)                     @noisy
i (3, 4)                      @noisy
i (3, 1)                      @noisy
i (3, 7)                      @noisy
i (5, 4)                      @noisy
i (5, -2)                     @noisy
i (3, 10)                     @noisy
i (3, 13)                     @noisy
i (5, 10)                     @noisy
i (11, 5)                     @noisy
i (13, -4)                    @noisy
i (7, -8)                     @noisy
i (7, -5)                     @noisy
i (-1, -8)                    @noisy
i (7, -1)                     @noisy
i (7, 4)                      @noisy
i (-1, -5)                    @noisy
i (7, -2)                     @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (-1, 1)                     @noisy
i (7, 13)                     @noisy
i (9, -2)                     @noisy
i (11, -5)                    @noisy
i (11, -1)                    @noisy
i (11, -2)                    @noisy
i (13, -5)                    @noisy
i (11, 4)                     @noisy
i (9, 4)                      @noisy
i (11, 7)                     @noisy
i (11, 1)                     @noisy
i (13, -2)                    @noisy
i (-1, 5)                     @noisy
i (3, -13)                    @noisy
i (3, -7)                     @noisy
i (-3, -8)                    @noisy
i (-5, -1)                    @noisy
i (3, 5)                      @noisy
i (3, 11)                     @noisy
i (-5, 1)                     @noisy
i (-3, -2)                    @noisy
i (-3, 4)                     @noisy
i (1, -14)                    @noisy
i (1, -8)                     @noisy
i (1, -2)                     @noisy
i (1, 4)                      @noisy
i (7, 11)                     @noisy
i (7, -7)                     @noisy
i (1, 10)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (3, -14)                    @noisy
i (3, -8)                     @noisy
i (3, -11)                    @noisy

--------         34
mxx (-1, 7) (1, 7)            @noisy det142 det388 det423 det951
mzz (3, 2) (3, 4)             @noisy det16 det319 det471 det572
mxx (9, -11) (7, -11)         @noisy det270 det434 det735
mzz (-1, 8) (-1, 10)          @noisy det204 det423 det444
mzz (11, 2) (11, 4)           @noisy det184 det768
mzz (-1, 2) (-1, 4)           @noisy det284 det449 det643 det944
mxx (5, -11) (3, -11)         @noisy det244 det315 det350 det406
mxx (9, -5) (7, -5)           @noisy det17 det387 det724 det942
mzz (11, -4) (11, -2)         @noisy det704 det774 det861 det903
mxx (3, 1) (5, 1)             @noisy det319 det351 det471 det761
mxx (1, -11) (1, -13)         @noisy det805 det958
mzz (-1, -4) (-1, -2)         @noisy det211 det651 det841 det978
mzz (7, 4) (7, 2)             @noisy det295 det888 det1002 det1051
mxx (3, 7) (5, 7)             @noisy det150 det410 det850 det1015
mxx (9, 1) (7, 1)             @noisy det156 det245 det295 det888
mxx (3, 13) (5, 13)           @noisy det776 det982
mxx (-1, 1) (1, 1)            @noisy det22 det284 det449 det574
mzz (3, 8) (3, 10)            @noisy det150 det850 det906 det907
mzz (7, 10) (7, 8)            @noisy det769 det846
mzz (7, -2) (7, -4)           @noisy det387 det670 det724 det905
mxx (3, -5) (5, -5)           @noisy det532 det620 det797 det912
mxx (11, -5) (13, -5)         @noisy det168 det427 det704
mzz (11, 8) (9, 8)            @noisy det770 det1003
mxx (1, -5) (-1, -5)          @noisy det253 det841 det845 det978
mzz (3, -10) (3, -8)          @noisy det67 det315 det345 det350
mzz (3, -14) (1, -14)         @noisy det766 det828
mxx (-5, 1) (-3, 1)           @noisy det165 det476 det511 det988
mzz (3, -4) (3, -2)           @noisy det675 det797 det815 det912
mxx (9, 7) (7, 7)             @noisy det570 det793
mxx (11, 7) (11, 5)           @noisy det779 det868
mzz (7, -8) (7, -10)          @noisy det70 det735 det899 det954
mzz (-5, 2) (-5, 4)           @noisy det165 det197 det442
mxx (11, 1) (13, 1)           @noisy det718 det767
i (-1, 11)                    @noisy
i (5, -8)                     @noisy
i (3, -1)                     @noisy
i (9, -10)                    @noisy
i (9, -7)                     @noisy
i (5, -1)                     @noisy
i (5, 4)                      @noisy
i (5, -2)                     @noisy
i (9, -4)                     @noisy
i (9, 2)                      @noisy
i (9, 5)                      @noisy
i (5, 10)                     @noisy
i (13, -4)                    @noisy
i (-1, -8)                    @noisy
i (7, -1)                     @noisy
i (-1, -1)                    @noisy
i (7, 13)                     @noisy
i (-3, -7)                    @noisy
i (9, -8)                     @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (9, -2)                     @noisy
i (9, -1)                     @noisy
i (1, -10)                    @noisy
i (11, -1)                    @noisy
i (-3, -4)                    @noisy
i (1, -7)                     @noisy
i (-3, 5)                     @noisy
i (9, 4)                      @noisy
i (1, -4)                     @noisy
i (1, 2)                      @noisy
i (13, -2)                    @noisy
i (13, -1)                    @noisy
i (1, 5)                      @noisy
i (1, 11)                     @noisy
i (1, 8)                      @noisy
i (-1, 5)                     @noisy
i (5, -13)                    @noisy
i (3, -13)                    @noisy
i (3, -7)                     @noisy
i (5, -10)                    @noisy
i (5, -7)                     @noisy
i (-3, -8)                    @noisy
i (-5, -1)                    @noisy
i (5, -4)                     @noisy
i (3, 11)                     @noisy
i (-3, -5)                    @noisy
i (3, 5)                      @noisy
i (5, 2)                      @noisy
i (5, 5)                      @noisy
i (-3, 4)                     @noisy
i (-3, -1)                    @noisy
i (-3, -2)                    @noisy
i (5, 11)                     @noisy
i (5, 14)                     @noisy
i (1, -8)                     @noisy
i (5, 8)                      @noisy
i (1, -2)                     @noisy
i (1, 4)                      @noisy
i (1, -1)                     @noisy
i (7, -7)                     @noisy
i (1, 10)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (7, 11)                     @noisy
i (7, 14)                     @noisy

--------         35
mzz (1, 8) (1, 10)            @noisy det142 det423 det906 det907
mxx (7, -1) (9, -1)           @noisy det156 det245 det387 det724
mxx (-1, -1) (1, -1)          @noisy det22 det574 det841 det978
mzz (5, 14) (7, 14)           @noisy det40 det862
mzz (13, -2) (13, -4)         @noisy det286 det496 det704
mxx (7, 11) (7, 13)           @noisy det822 det953
mxx (-3, 5) (-5, 5)           @noisy det165 det306 det517
mxx (-1, -7) (1, -7)          @noisy det845 det854
mxx (-1, 5) (1, 5)            @noisy det284 det388 det449 det951
mzz (1, 2) (1, 4)             @noisy det16 det284 det449 det572
mzz (1, -10) (1, -8)          @noisy det67 det829
mxx (9, -7) (7, -7)           @noisy det17 det735 det899 det942
mxx (5, -13) (3, -13)         @noisy det244 det818
mxx (1, 11) (-1, 11)          @noisy det423 det446 det513
mzz (5, -8) (5, -10)          @noisy det70 det315 det350 det954
mxx (5, 5) (3, 5)             @noisy det319 det410 det471 det1015
mzz (5, 4) (5, 2)             @noisy det319 det471 det1002 det1051
mxx (5, 11) (3, 11)           @noisy det150 det481 det850 det982
mxx (-3, -1) (-5, -1)         @noisy det476 det823
mzz (-3, -8) (-1, -8)         @noisy det852 det1025
mxx (-3, -7) (-3, -5)         @noisy det844 det1057
mzz (-3, 2) (-3, 4)           @noisy det165 det643 det944 det988
mxx (13, -1) (11, -1)         @noisy det610 det704 det718 det774
mzz (1, -4) (1, -2)           @noisy det675 det815 det841 det978
mzz (5, -2) (5, -4)           @noisy det670 det797 det905 det912
mzz (9, -4) (9, -2)           @noisy det387 det724 det861 det903
mxx (5, -7) (3, -7)           @noisy det315 det350 det532 det620
mzz (5, 10) (5, 8)            @noisy det150 det529 det846 det850
mzz (9, -10) (9, -8)          @noisy det394 det501 det735
mzz (-3, -2) (-3, -4)         @noisy det651 det840
mzz (9, 2) (9, 4)             @noisy det184 det295 det578 det888
mxx (9, 5) (7, 5)             @noisy det295 det570 det638 det888
mxx (5, -1) (3, -1)           @noisy det351 det761 det797 det912
i (3, -5)                     @noisy
i (-1, 8)                     @noisy
i (3, -2)                     @noisy
i (5, -5)                     @noisy
i (3, 4)                      @noisy
i (5, -11)                    @noisy
i (3, 1)                      @noisy
i (3, 7)                      @noisy
i (5, 1)                      @noisy
i (3, 10)                     @noisy
i (5, 13)                     @noisy
i (5, 7)                      @noisy
i (11, -4)                    @noisy
i (3, 13)                     @noisy
i (11, 2)                     @noisy
i (9, 8)                      @noisy
i (11, 5)                     @noisy
i (7, -8)                     @noisy
i (11, 8)                     @noisy
i (7, -11)                    @noisy
i (7, -5)                     @noisy
i (7, -2)                     @noisy
i (7, 4)                      @noisy
i (-1, -5)                    @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (-1, 1)                     @noisy
i (-1, 10)                    @noisy
i (9, -11)                    @noisy
i (9, -5)                     @noisy
i (3, -14)                    @noisy
i (-5, 2)                     @noisy
i (1, -13)                    @noisy
i (11, -5)                    @noisy
i (9, 1)                      @noisy
i (11, -2)                    @noisy
i (11, 4)                     @noisy
i (13, -5)                    @noisy
i (9, 7)                      @noisy
i (11, 1)                     @noisy
i (11, 7)                     @noisy
i (13, 1)                     @noisy
i (3, -10)                    @noisy
i (3, -4)                     @noisy
i (3, 2)                      @noisy
i (-5, 1)                     @noisy
i (3, 8)                      @noisy
i (1, -14)                    @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (1, -11)                    @noisy
i (1, -5)                     @noisy
i (1, 1)                      @noisy
i (7, -10)                    @noisy
i (1, 7)                      @noisy
i (7, -4)                     @noisy
i (7, 2)                      @noisy
i (-1, -4)                    @noisy
i (-1, 2)                     @noisy
i (3, -8)                     @noisy
i (7, 8)                      @noisy
i (3, -11)                    @noisy

--------         36
myy (11, -5) (11, -4)         @noisy det561 det774
myy (3, 10) (3, 11)           @noisy det150 det827
myy (-5, 1) (-5, 2)           @noisy det509 det988
myy (-1, -5) (-1, -4)         @noisy det134 det841
myy (-1, 1) (-1, 2)           @noisy det284 det417
myy (3, -1) (3, -2)           @noisy det193 det912
myy (3, -5) (3, -4)           @noisy det193 det912
myy (-1, 4) (-1, 5)           @noisy det284 det417
myy (7, -5) (7, -4)           @noisy det325 det387
myy (7, -11) (7, -10)         @noisy det401 det899
myy (7, 4) (7, 5)             @noisy det566 det888
myy (-5, 4) (-5, 5)           @noisy det509 det988
myy (-1, -1) (-1, -2)         @noisy det134 det841
myy (3, 4) (3, 5)             @noisy det319 det548
myy (7, -8) (7, -7)           @noisy det401 det899
myy (7, -1) (7, -2)           @noisy det325 det387
myy (-1, 7) (-1, 8)           @noisy det142 det1005
myy (3, 1) (3, 2)             @noisy det319 det548
myy (3, -10) (3, -11)         @noisy det219 det350
myy (3, -8) (3, -7)           @noisy det219 det350
myy (7, 1) (7, 2)             @noisy det566 det888
myy (-1, 11) (-1, 10)         @noisy det142 det1005
myy (3, 7) (3, 8)             @noisy det150 det827
myy (11, -1) (11, -2)         @noisy det561 det774
i (5, 1)                      @noisy
i (3, 13)                     @noisy
i (5, 10)                     @noisy
i (9, 8)                      @noisy
i (11, 5)                     @noisy
i (7, 10)                     @noisy
i (9, -8)                     @noisy
i (1, -13)                    @noisy
i (9, 1)                      @noisy
i (11, 7)                     @noisy
i (13, 1)                     @noisy
i (1, 8)                      @noisy
i (5, -4)                     @noisy
i (5, 5)                      @noisy
i (-3, 1)                     @noisy
i (5, 14)                     @noisy
i (1, 10)                     @noisy
i (-1, -7)                    @noisy
i (7, 14)                     @noisy
i (5, -11)                    @noisy
i (5, -1)                     @noisy
i (5, -2)                     @noisy
i (9, -4)                     @noisy
i (5, 7)                      @noisy
i (9, 5)                      @noisy
i (11, 2)                     @noisy
i (13, -4)                    @noisy
i (7, 7)                      @noisy
i (9, -11)                    @noisy
i (9, -2)                     @noisy
i (9, -1)                     @noisy
i (-3, -4)                    @noisy
i (-3, 5)                     @noisy
i (11, 4)                     @noisy
i (9, 7)                      @noisy
i (13, -1)                    @noisy
i (1, -4)                     @noisy
i (13, -2)                    @noisy
i (1, 5)                      @noisy
i (3, -13)                    @noisy
i (5, -7)                     @noisy
i (5, 2)                      @noisy
i (-3, -1)                    @noisy
i (-3, -2)                    @noisy
i (5, 11)                     @noisy
i (1, -11)                    @noisy
i (1, -2)                     @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (7, 11)                     @noisy
i (5, -5)                     @noisy
i (9, -7)                     @noisy
i (5, 4)                      @noisy
i (9, 2)                      @noisy
i (5, 13)                     @noisy
i (-1, -8)                    @noisy
i (9, -5)                     @noisy
i (-3, -7)                    @noisy
i (-3, 2)                     @noisy
i (13, -5)                    @noisy
i (1, -7)                     @noisy
i (1, 2)                      @noisy
i (1, 11)                     @noisy
i (5, -10)                    @noisy
i (-5, -1)                    @noisy
i (-3, -5)                    @noisy
i (-3, 4)                     @noisy
i (1, -14)                    @noisy
i (1, -5)                     @noisy
i (1, 4)                      @noisy
i (3, -14)                    @noisy
i (5, -8)                     @noisy
i (9, -10)                    @noisy
i (11, 8)                     @noisy
i (7, 13)                     @noisy
i (1, -10)                    @noisy
i (9, 4)                      @noisy
i (11, 1)                     @noisy
i (5, -13)                    @noisy
i (-3, -8)                    @noisy
i (1, -8)                     @noisy
i (5, 8)                      @noisy
i (1, 1)                      @noisy
i (7, 8)                      @noisy

--------         37
myy (9, -11) (9, -10)         @noisy det401 det899
myy (9, 5) (9, 4)             @noisy det566 det888
myy (9, -7) (9, -8)           @noisy det401 det899
myy (1, 1) (1, 2)             @noisy det284 det417
myy (9, 1) (9, 2)             @noisy det566 det888
myy (1, 11) (1, 10)           @noisy det142 det1005
myy (-3, 2) (-3, 1)           @noisy det509 det988
myy (5, 7) (5, 8)             @noisy det150 det827
myy (9, -5) (9, -4)           @noisy det325 det387
myy (1, 7) (1, 8)             @noisy det142 det1005
myy (9, -1) (9, -2)           @noisy det325 det387
myy (5, -5) (5, -4)           @noisy det193 det912
myy (5, 1) (5, 2)             @noisy det319 det548
myy (5, 4) (5, 5)             @noisy det319 det548
myy (5, -11) (5, -10)         @noisy det219 det350
myy (1, -5) (1, -4)           @noisy det134 det841
myy (1, 4) (1, 5)             @noisy det284 det417
myy (13, -1) (13, -2)         @noisy det561 det774
myy (5, -8) (5, -7)           @noisy det219 det350
myy (1, -1) (1, -2)           @noisy det134 det841
myy (-3, 4) (-3, 5)           @noisy det509 det988
myy (5, -1) (5, -2)           @noisy det193 det912
myy (5, 10) (5, 11)           @noisy det150 det827
myy (13, -5) (13, -4)         @noisy det561 det774
i (11, -4)                    @noisy
i (3, 13)                     @noisy
i (9, 8)                      @noisy
i (11, 5)                     @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (1, -13)                    @noisy
i (11, -1)                    @noisy
i (11, -2)                    @noisy
i (11, 7)                     @noisy
i (13, 1)                     @noisy
i (3, 8)                      @noisy
i (-5, 4)                     @noisy
i (5, 14)                     @noisy
i (7, -4)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (-1, 2)                     @noisy
i (7, 14)                     @noisy
i (-1, 11)                    @noisy
i (3, 1)                      @noisy
i (3, 10)                     @noisy
i (11, 2)                     @noisy
i (7, -11)                    @noisy
i (7, -1)                     @noisy
i (-1, -5)                    @noisy
i (7, -2)                     @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (-3, -4)                    @noisy
i (11, -5)                    @noisy
i (9, 7)                      @noisy
i (11, 4)                     @noisy
i (3, -13)                    @noisy
i (3, -4)                     @noisy
i (3, 5)                      @noisy
i (-5, 1)                     @noisy
i (-3, -1)                    @noisy
i (-3, -2)                    @noisy
i (1, -11)                    @noisy
i (7, -7)                     @noisy
i (7, 2)                      @noisy
i (7, 11)                     @noisy
i (3, -11)                    @noisy
i (3, -1)                     @noisy
i (3, -2)                     @noisy
i (3, 7)                      @noisy
i (5, 13)                     @noisy
i (7, -5)                     @noisy
i (-1, -8)                    @noisy
i (7, 4)                      @noisy
i (-3, -7)                    @noisy
i (-5, 5)                     @noisy
i (1, -7)                     @noisy
i (3, -7)                     @noisy
i (3, 2)                      @noisy
i (-5, -1)                    @noisy
i (-3, -5)                    @noisy
i (3, 11)                     @noisy
i (1, -14)                    @noisy
i (7, -10)                    @noisy
i (3, -14)                    @noisy
i (3, -5)                     @noisy
i (-1, 8)                     @noisy
i (3, 4)                      @noisy
i (7, -8)                     @noisy
i (11, 8)                     @noisy
i (-1, 1)                     @noisy
i (7, 13)                     @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (1, -10)                    @noisy
i (11, 1)                     @noisy
i (3, -10)                    @noisy
i (5, -13)                    @noisy
i (-3, -8)                    @noisy
i (1, -8)                     @noisy
i (-1, -4)                    @noisy
i (3, -8)                     @noisy
i (7, 8)                      @noisy
i (-1, 5)                     @noisy

--------         38
mxx (-1, 7) (1, 7)            @noisy det20 det388 det423 det1005
mzz (3, 2) (3, 4)             @noisy det16 det381 det471 det548
mxx (9, -11) (7, -11)         @noisy det270 det735 det1004
mzz (-1, 8) (-1, 10)          @noisy det204 det423 det1026
mzz (11, 2) (11, 4)           @noisy det283 det768
mzz (-1, 2) (-1, 4)           @noisy det114 det417 det449 det643
mxx (5, -11) (3, -11)         @noisy det219 det315 det406 det665
mxx (9, -5) (7, -5)           @noisy det21 det325 det724 det942
mzz (11, -4) (11, -2)         @noisy det561 det704 det861 det1058
mxx (3, 1) (5, 1)             @noisy det471 det548 det761 det925
mxx (1, -11) (1, -13)         @noisy det584 det805
mzz (-1, -4) (-1, -2)         @noisy det134 det211 det364 det978
mzz (7, 4) (7, 2)             @noisy det185 det295 det566 det1051
mxx (3, 7) (5, 7)             @noisy det827 det850 det896 det1015
mxx (9, 1) (7, 1)             @noisy det245 det295 det322 det566
mxx (3, 13) (5, 13)           @noisy det292 det776
mxx (-1, 1) (1, 1)            @noisy det417 det449 det574 det611
mzz (3, 8) (3, 10)            @noisy det827 det850 det866 det907
mzz (7, 10) (7, 8)            @noisy det372 det769
mzz (7, -2) (7, -4)           @noisy det325 det724 det810 det905
mxx (3, -5) (5, -5)           @noisy det193 det254 det532 det797
mxx (11, -5) (13, -5)         @noisy det168 det704 det1020
mzz (11, 8) (9, 8)            @noisy det678 det770
mxx (1, -5) (-1, -5)          @noisy det134 det155 det253 det978
mzz (3, -10) (3, -8)          @noisy det219 det294 det315 det345
mzz (3, -14) (1, -14)         @noisy det396 det766
mxx (-5, 1) (-3, 1)           @noisy det59 det165 det509 det511
mzz (3, -4) (3, -2)           @noisy det121 det193 det675 det797
mxx (9, 7) (7, 7)             @noisy det232 det793
mxx (11, 7) (11, 5)           @noisy det404 det779
mzz (7, -8) (7, -10)          @noisy det70 det127 det401 det735
mzz (-5, 2) (-5, 4)           @noisy det165 det197 det1023
mxx (11, 1) (13, 1)           @noisy det767 det979
i (-1, 11)                    @noisy
i (5, -8)                     @noisy
i (3, -1)                     @noisy
i (9, -10)                    @noisy
i (9, -7)                     @noisy
i (5, -1)                     @noisy
i (5, 4)                      @noisy
i (5, -2)                     @noisy
i (9, -4)                     @noisy
i (9, 2)                      @noisy
i (9, 5)                      @noisy
i (5, 10)                     @noisy
i (13, -4)                    @noisy
i (-1, -8)                    @noisy
i (7, -1)                     @noisy
i (-1, -1)                    @noisy
i (7, 13)                     @noisy
i (-3, -7)                    @noisy
i (9, -8)                     @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (9, -2)                     @noisy
i (9, -1)                     @noisy
i (1, -10)                    @noisy
i (11, -1)                    @noisy
i (-3, -4)                    @noisy
i (1, -7)                     @noisy
i (-3, 5)                     @noisy
i (9, 4)                      @noisy
i (1, -4)                     @noisy
i (1, 2)                      @noisy
i (13, -2)                    @noisy
i (13, -1)                    @noisy
i (1, 5)                      @noisy
i (1, 11)                     @noisy
i (1, 8)                      @noisy
i (-1, 5)                     @noisy
i (5, -13)                    @noisy
i (3, -13)                    @noisy
i (3, -7)                     @noisy
i (5, -10)                    @noisy
i (5, -7)                     @noisy
i (-3, -8)                    @noisy
i (-5, -1)                    @noisy
i (5, -4)                     @noisy
i (3, 11)                     @noisy
i (-3, -5)                    @noisy
i (3, 5)                      @noisy
i (5, 2)                      @noisy
i (5, 5)                      @noisy
i (-3, 4)                     @noisy
i (-3, -1)                    @noisy
i (-3, -2)                    @noisy
i (5, 11)                     @noisy
i (5, 14)                     @noisy
i (1, -8)                     @noisy
i (5, 8)                      @noisy
i (1, -2)                     @noisy
i (1, 4)                      @noisy
i (1, -1)                     @noisy
i (7, -7)                     @noisy
i (1, 10)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (7, 11)                     @noisy
i (7, 14)                     @noisy

--------         39
mzz (1, 8) (1, 10)            @noisy det423 det866 det907 det1005
mxx (7, -1) (9, -1)           @noisy det245 det322 det325 det724
mxx (-1, -1) (1, -1)          @noisy det134 det574 det611 det978
mzz (5, 14) (7, 14)           @noisy det757 det862
mzz (13, -2) (13, -4)         @noisy det6 det286 det704
mxx (7, 11) (7, 13)           @noisy det639 det822
mxx (-3, 5) (-5, 5)           @noisy det165 det306 det1066
mxx (-1, -7) (1, -7)          @noisy det155 det854
mxx (-1, 5) (1, 5)            @noisy det20 det388 det417 det449
mzz (1, 2) (1, 4)             @noisy det16 det381 det417 det449
mzz (1, -10) (1, -8)          @noisy det294 det829
mxx (9, -7) (7, -7)           @noisy det21 det401 det735 det942
mxx (5, -13) (3, -13)         @noisy det665 det818
mxx (1, 11) (-1, 11)          @noisy det7 det423 det446
mzz (5, -8) (5, -10)          @noisy det70 det127 det219 det315
mxx (5, 5) (3, 5)             @noisy det471 det548 det896 det1015
mzz (5, 4) (5, 2)             @noisy det185 det471 det548 det1051
mxx (5, 11) (3, 11)           @noisy det292 det481 det827 det850
mxx (-3, -1) (-5, -1)         @noisy det59 det823
mzz (-3, -8) (-1, -8)         @noisy det560 det852
mxx (-3, -7) (-3, -5)         @noisy det727 det844
mzz (-3, 2) (-3, 4)           @noisy det114 det165 det509 det643
mxx (13, -1) (11, -1)         @noisy det561 det610 det704 det979
mzz (1, -4) (1, -2)           @noisy det121 det134 det675 det978
mzz (5, -2) (5, -4)           @noisy det193 det797 det810 det905
mzz (9, -4) (9, -2)           @noisy det325 det724 det861 det1058
mxx (5, -7) (3, -7)           @noisy det219 det254 det315 det532
mzz (5, 10) (5, 8)            @noisy det372 det529 det827 det850
mzz (9, -10) (9, -8)          @noisy det13 det394 det735
mzz (-3, -2) (-3, -4)         @noisy det364 det840
mzz (9, 2) (9, 4)             @noisy det283 det295 det566 det578
mxx (9, 5) (7, 5)             @noisy det232 det295 det566 det638
mxx (5, -1) (3, -1)           @noisy det193 det761 det797 det925
i (3, -5)                     @noisy
i (-1, 8)                     @noisy
i (3, -2)                     @noisy
i (5, -5)                     @noisy
i (3, 4)                      @noisy
i (5, -11)                    @noisy
i (3, 1)                      @noisy
i (3, 7)                      @noisy
i (5, 1)                      @noisy
i (3, 10)                     @noisy
i (5, 13)                     @noisy
i (5, 7)                      @noisy
i (11, -4)                    @noisy
i (3, 13)                     @noisy
i (11, 2)                     @noisy
i (9, 8)                      @noisy
i (11, 5)                     @noisy
i (7, -8)                     @noisy
i (11, 8)                     @noisy
i (7, -11)                    @noisy
i (7, -5)                     @noisy
i (7, -2)                     @noisy
i (7, 4)                      @noisy
i (-1, -5)                    @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (-1, 1)                     @noisy
i (-1, 10)                    @noisy
i (9, -11)                    @noisy
i (9, -5)                     @noisy
i (3, -14)                    @noisy
i (-5, 2)                     @noisy
i (1, -13)                    @noisy
i (11, -5)                    @noisy
i (9, 1)                      @noisy
i (11, -2)                    @noisy
i (11, 4)                     @noisy
i (13, -5)                    @noisy
i (9, 7)                      @noisy
i (11, 1)                     @noisy
i (11, 7)                     @noisy
i (13, 1)                     @noisy
i (3, -10)                    @noisy
i (3, -4)                     @noisy
i (3, 2)                      @noisy
i (-5, 1)                     @noisy
i (3, 8)                      @noisy
i (1, -14)                    @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (1, -11)                    @noisy
i (1, -5)                     @noisy
i (1, 1)                      @noisy
i (7, -10)                    @noisy
i (1, 7)                      @noisy
i (7, -4)                     @noisy
i (7, 2)                      @noisy
i (-1, -4)                    @noisy
i (-1, 2)                     @noisy
i (3, -8)                     @noisy
i (7, 8)                      @noisy
i (3, -11)                    @noisy

--------         40
mxx (-3, 4) (-1, 4)           @noisy det643 det1036
mxx (3, 10) (1, 10)           @noisy det3 det907
mxx (3, -2) (1, -2)           @noisy det121 det398 det497 det675
mzz (-1, 1) (-1, -1)          @noisy det275 det574 det611 det940
mzz (3, -5) (3, -7)           @noisy det237 det254 det532 det642
mxx (-3, -2) (-1, -2)         @noisy det211 det275 det364 det940
mzz (3, 7) (3, 5)             @noisy det326 det585 det896 det1015
mxx (3, -14) (1, -14)         @noisy det186 det396 det750
mxx (3, -8) (1, -8)           @noisy det237 det294 det345 det642
mzz (7, -7) (7, -5)           @noisy det21 det890 det942 det1017
mxx (7, -8) (5, -8)           @noisy det70 det127 det890 det1017
mzz (11, 7) (11, 5)           @noisy det404 det754 det872
mzz (11, -5) (13, -5)         @noisy det168 det1033
mxx (11, -2) (9, -2)          @noisy det146 det180 det861 det1058
mzz (-5, 1) (-5, -1)          @noisy det511 det1039
mxx (7, -2) (5, -2)           @noisy det482 det633 det810 det905
mxx (7, 4) (5, 4)             @noisy det185 det333 det837 det1051
mxx (13, -2) (13, -4)         @noisy det286 det1044
mzz (3, 1) (3, -1)            @noisy det398 det497 det761 det925
mxx (7, 10) (5, 10)           @noisy det43 det78 det372 det529
mzz (7, 11) (7, 13)           @noisy det43 det639 det755
mzz (-1, -5) (-1, -7)         @noisy det155 det253 det681 det873
mxx (3, 4) (1, 4)             @noisy det16 det326 det381 det585
mzz (11, 1) (11, -1)          @noisy det146 det180 det610 det979
mzz (3, -13) (3, -11)         @noisy det186 det287 det406 det665
mzz (-1, 7) (-1, 5)           @noisy det388 det1038
mzz (3, 13) (3, 11)           @noisy det0 det481
mxx (11, 4) (9, 4)            @noisy det283 det399 det578 det872
mxx (-3, -8) (-1, -8)         @noisy det560 det745 det873
mzz (7, 5) (7, 7)             @noisy det232 det333 det638 det837
mzz (7, -1) (7, 1)            @noisy det245 det322 det482 det633
i (-1, 11)                    @noisy
i (-1, 8)                     @noisy
i (9, -10)                    @noisy
i (5, -5)                     @noisy
i (5, -11)                    @noisy
i (9, -7)                     @noisy
i (5, -1)                     @noisy
i (9, -4)                     @noisy
i (9, 2)                      @noisy
i (5, 1)                      @noisy
i (5, 13)                     @noisy
i (5, 7)                      @noisy
i (11, -4)                    @noisy
i (9, 5)                      @noisy
i (11, 2)                     @noisy
i (9, 8)                      @noisy
i (11, 8)                     @noisy
i (7, -11)                    @noisy
i (-1, 10)                    @noisy
i (9, -11)                    @noisy
i (9, -5)                     @noisy
i (-3, -7)                    @noisy
i (-5, 2)                     @noisy
i (9, -8)                     @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (1, -13)                    @noisy
i (9, -1)                     @noisy
i (9, 1)                      @noisy
i (1, -10)                    @noisy
i (-3, -4)                    @noisy
i (1, -7)                     @noisy
i (-3, 5)                     @noisy
i (9, 7)                      @noisy
i (1, -4)                     @noisy
i (1, 2)                      @noisy
i (13, -1)                    @noisy
i (13, 1)                     @noisy
i (1, 5)                      @noisy
i (1, 11)                     @noisy
i (1, 8)                      @noisy
i (3, -10)                    @noisy
i (5, -13)                    @noisy
i (5, -10)                    @noisy
i (3, -4)                     @noisy
i (3, 2)                      @noisy
i (5, -7)                     @noisy
i (5, -4)                     @noisy
i (-3, -5)                    @noisy
i (5, 2)                      @noisy
i (3, 8)                      @noisy
i (5, 5)                      @noisy
i (-3, -1)                    @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (5, 11)                     @noisy
i (5, 14)                     @noisy
i (1, -5)                     @noisy
i (5, 8)                      @noisy
i (1, -11)                    @noisy
i (1, 1)                      @noisy
i (7, -10)                    @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (7, -4)                     @noisy
i (7, 2)                      @noisy
i (-1, -4)                    @noisy
i (-1, 2)                     @noisy
i (7, 8)                      @noisy
i (7, 14)                     @noisy

--------         41
mzz (1, 11) (-1, 11)          @noisy det34 det446
mxx (11, 8) (9, 8)            @noisy det678 det802 det872
mxx (3, -10) (1, -10)         @noisy det186 det287 det294 det345
mxx (7, 2) (5, 2)             @noisy det185 det482 det633 det1051
mzz (5, 11) (5, 13)           @noisy det43 det78 det292 det481
mxx (7, 8) (5, 8)             @noisy det333 det372 det529 det837
mzz (5, 5) (5, 7)             @noisy det333 det837 det896 det1015
mxx (9, -10) (9, -8)          @noisy det18 det394
mxx (3, -4) (1, -4)           @noisy det121 det237 det642 det675
mzz (1, 7) (1, 5)             @noisy det20 det326 det388 det585
mxx (3, 2) (1, 2)             @noisy det16 det381 det398 det497
mxx (11, -4) (9, -4)          @noisy det14 det861
mxx (3, 8) (1, 8)             @noisy det326 det585 det866 det907
mzz (9, -11) (7, -11)         @noisy det35 det270
mxx (-1, 8) (-1, 10)          @noisy det55 det204
mxx (5, 14) (7, 14)           @noisy det43 det757 det812
mxx (-1, -4) (-3, -4)         @noisy det211 det364 det681 det873
mxx (-3, 2) (-1, 2)           @noisy det114 det275 det643 det940
mzz (1, -5) (1, -7)           @noisy det155 det237 det253 det642
mzz (9, 5) (9, 7)             @noisy det232 det399 det638 det872
mzz (9, 1) (9, -1)            @noisy det146 det180 det245 det322
mxx (7, -10) (5, -10)         @noisy det64 det70
mzz (1, -11) (1, -13)         @noisy det186 det584 det814
mzz (1, 1) (1, -1)            @noisy det398 det497 det574 det611
mxx (-5, 2) (-5, 4)           @noisy det52 det197
mxx (11, 2) (9, 2)            @noisy det146 det180 det283 det578
mzz (-3, -1) (-3, 1)          @noisy det59 det275 det511 det940
mzz (5, -13) (5, -11)         @noisy det49 det406
mzz (9, -7) (9, -5)           @noisy det30 det942
mzz (5, -7) (5, -5)           @noisy det254 det532 det890 det1017
mzz (-3, 5) (-5, 5)           @noisy det29 det306
mxx (7, -4) (5, -4)           @noisy det810 det890 det905 det1017
mzz (5, -1) (5, 1)            @noisy det482 det633 det761 det925
mzz (13, -1) (13, 1)          @noisy det25 det610
mzz (-3, -7) (-3, -5)         @noisy det727 det799 det873
i (3, -5)                     @noisy
i (5, -8)                     @noisy
i (3, -1)                     @noisy
i (3, -2)                     @noisy
i (3, 4)                      @noisy
i (3, 1)                      @noisy
i (3, 7)                      @noisy
i (5, 4)                      @noisy
i (5, -2)                     @noisy
i (3, 10)                     @noisy
i (3, 13)                     @noisy
i (5, 10)                     @noisy
i (11, 5)                     @noisy
i (13, -4)                    @noisy
i (7, -8)                     @noisy
i (7, -5)                     @noisy
i (-1, -8)                    @noisy
i (7, -1)                     @noisy
i (7, 4)                      @noisy
i (-1, -5)                    @noisy
i (7, -2)                     @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (-1, 1)                     @noisy
i (7, 13)                     @noisy
i (9, -2)                     @noisy
i (11, -5)                    @noisy
i (11, -1)                    @noisy
i (11, -2)                    @noisy
i (13, -5)                    @noisy
i (11, 4)                     @noisy
i (9, 4)                      @noisy
i (11, 7)                     @noisy
i (11, 1)                     @noisy
i (13, -2)                    @noisy
i (-1, 5)                     @noisy
i (3, -13)                    @noisy
i (3, -7)                     @noisy
i (-3, -8)                    @noisy
i (-5, -1)                    @noisy
i (3, 5)                      @noisy
i (3, 11)                     @noisy
i (-5, 1)                     @noisy
i (-3, -2)                    @noisy
i (-3, 4)                     @noisy
i (1, -14)                    @noisy
i (1, -8)                     @noisy
i (1, -2)                     @noisy
i (1, 4)                      @noisy
i (7, 11)                     @noisy
i (7, -7)                     @noisy
i (1, 10)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (3, -14)                    @noisy
i (3, -8)                     @noisy
i (3, -11)                    @noisy

--------         42
myy (-1, -5) (-1, -4)         @noisy det615 det681
myy (-1, 1) (-1, 2)           @noisy det820 det940
myy (-1, -8) (-1, -7)         @noisy det615 det681
myy (7, 10) (7, 11)           @noisy det78 det981
myy (3, -1) (3, -2)           @noisy det398 det493
myy (3, -5) (3, -4)           @noisy det237 det826
myy (3, -14) (3, -13)         @noisy det287 det565
myy (7, 7) (7, 8)             @noisy det837 det920
myy (7, -5) (7, -4)           @noisy det65 det1017
myy (7, 4) (7, 5)             @noisy det837 det920
myy (-1, -1) (-1, -2)         @noisy det820 det940
myy (3, 4) (3, 5)             @noisy det585 det721
myy (7, -8) (7, -7)           @noisy det65 det1017
myy (11, 1) (11, 2)           @noisy det8 det146
myy (11, 4) (11, 5)           @noisy det399 det636
myy (7, -1) (7, -2)           @noisy det482 det712
myy (11, 7) (11, 8)           @noisy det399 det636
myy (7, 13) (7, 14)           @noisy det78 det981
myy (3, 1) (3, 2)             @noisy det398 det493
myy (3, -10) (3, -11)         @noisy det287 det565
myy (3, -8) (3, -7)           @noisy det237 det826
myy (7, 1) (7, 2)             @noisy det482 det712
myy (3, 7) (3, 8)             @noisy det585 det721
myy (11, -1) (11, -2)         @noisy det8 det146
i (5, 1)                      @noisy
i (11, -4)                    @noisy
i (5, 10)                     @noisy
i (3, 13)                     @noisy
i (9, 8)                      @noisy
i (-1, 7)                     @noisy
i (9, -8)                     @noisy
i (1, -13)                    @noisy
i (9, 1)                      @noisy
i (13, 1)                     @noisy
i (1, 8)                      @noisy
i (5, -4)                     @noisy
i (5, 5)                      @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (5, 14)                     @noisy
i (1, 10)                     @noisy
i (-1, 11)                    @noisy
i (5, -11)                    @noisy
i (5, -1)                     @noisy
i (5, -2)                     @noisy
i (9, -4)                     @noisy
i (3, 10)                     @noisy
i (5, 7)                      @noisy
i (9, 5)                      @noisy
i (13, -4)                    @noisy
i (7, -11)                    @noisy
i (-1, 4)                     @noisy
i (9, -11)                    @noisy
i (9, -2)                     @noisy
i (11, -5)                    @noisy
i (9, -1)                     @noisy
i (-3, -4)                    @noisy
i (-3, 5)                     @noisy
i (9, 7)                      @noisy
i (1, -4)                     @noisy
i (13, -2)                    @noisy
i (13, -1)                    @noisy
i (1, 5)                      @noisy
i (5, -7)                     @noisy
i (5, 2)                      @noisy
i (-5, 1)                     @noisy
i (-3, -1)                    @noisy
i (-3, -2)                    @noisy
i (5, 11)                     @noisy
i (1, -11)                    @noisy
i (1, -2)                     @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (5, -5)                     @noisy
i (9, -7)                     @noisy
i (5, 4)                      @noisy
i (9, 2)                      @noisy
i (5, 13)                     @noisy
i (9, -5)                     @noisy
i (-3, -7)                    @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (13, -5)                    @noisy
i (1, -7)                     @noisy
i (1, 2)                      @noisy
i (1, 11)                     @noisy
i (5, -10)                    @noisy
i (-5, -1)                    @noisy
i (-3, -5)                    @noisy
i (3, 11)                     @noisy
i (-3, 4)                     @noisy
i (1, -14)                    @noisy
i (1, -5)                     @noisy
i (7, -10)                    @noisy
i (1, 4)                      @noisy
i (5, -8)                     @noisy
i (-1, 8)                     @noisy
i (9, -10)                    @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (1, -10)                    @noisy
i (9, 4)                      @noisy
i (5, -13)                    @noisy
i (-3, -8)                    @noisy
i (1, -8)                     @noisy
i (5, 8)                      @noisy
i (1, 1)                      @noisy
i (-1, 5)                     @noisy

--------         43
myy (9, 7) (9, 8)             @noisy det399 det636
myy (9, 5) (9, 4)             @noisy det399 det636
myy (1, 1) (1, 2)             @noisy det398 det493
myy (9, 1) (9, 2)             @noisy det8 det146
myy (-3, 2) (-3, 1)           @noisy det820 det940
myy (5, 7) (5, 8)             @noisy det837 det920
myy (1, -14) (1, -13)         @noisy det287 det565
myy (1, -8) (1, -7)           @noisy det237 det826
myy (1, -11) (1, -10)         @noisy det287 det565
myy (1, 7) (1, 8)             @noisy det585 det721
myy (9, -1) (9, -2)           @noisy det8 det146
myy (5, -5) (5, -4)           @noisy det65 det1017
myy (5, 1) (5, 2)             @noisy det482 det712
myy (5, 4) (5, 5)             @noisy det837 det920
myy (-3, -5) (-3, -4)         @noisy det615 det681
myy (-3, -8) (-3, -7)         @noisy det615 det681
myy (1, -5) (1, -4)           @noisy det237 det826
myy (1, 4) (1, 5)             @noisy det585 det721
myy (5, -8) (5, -7)           @noisy det65 det1017
myy (-3, -1) (-3, -2)         @noisy det820 det940
myy (1, -1) (1, -2)           @noisy det398 det493
myy (5, 14) (5, 13)           @noisy det78 det981
myy (5, -1) (5, -2)           @noisy det482 det712
myy (5, 10) (5, 11)           @noisy det78 det981
i (11, -4)                    @noisy
i (3, 13)                     @noisy
i (11, 5)                     @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (9, -8)                     @noisy
i (11, -1)                    @noisy
i (11, -2)                    @noisy
i (11, 7)                     @noisy
i (13, 1)                     @noisy
i (3, 8)                      @noisy
i (-5, 4)                     @noisy
i (7, -4)                     @noisy
i (1, 10)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (-1, 2)                     @noisy
i (7, 14)                     @noisy
i (-1, 11)                    @noisy
i (5, -11)                    @noisy
i (3, 1)                      @noisy
i (9, -4)                     @noisy
i (3, 10)                     @noisy
i (11, 2)                     @noisy
i (13, -4)                    @noisy
i (7, -11)                    @noisy
i (7, -1)                     @noisy
i (-1, -5)                    @noisy
i (7, -2)                     @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (9, -11)                    @noisy
i (11, -5)                    @noisy
i (-3, 5)                     @noisy
i (11, 4)                     @noisy
i (13, -2)                    @noisy
i (13, -1)                    @noisy
i (3, -13)                    @noisy
i (3, -4)                     @noisy
i (3, 5)                      @noisy
i (-5, 1)                     @noisy
i (7, -7)                     @noisy
i (7, 2)                      @noisy
i (7, 11)                     @noisy
i (3, -11)                    @noisy
i (3, -1)                     @noisy
i (3, -2)                     @noisy
i (9, -7)                     @noisy
i (3, 7)                      @noisy
i (7, -5)                     @noisy
i (-1, -8)                    @noisy
i (7, 4)                      @noisy
i (9, -5)                     @noisy
i (-5, 5)                     @noisy
i (13, -5)                    @noisy
i (1, 11)                     @noisy
i (3, -7)                     @noisy
i (5, -10)                    @noisy
i (3, 2)                      @noisy
i (-5, -1)                    @noisy
i (3, 11)                     @noisy
i (-3, 4)                     @noisy
i (7, -10)                    @noisy
i (3, -14)                    @noisy
i (3, -5)                     @noisy
i (-1, 8)                     @noisy
i (9, -10)                    @noisy
i (3, 4)                      @noisy
i (7, -8)                     @noisy
i (11, 8)                     @noisy
i (-1, 1)                     @noisy
i (7, 13)                     @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (11, 1)                     @noisy
i (3, -10)                    @noisy
i (5, -13)                    @noisy
i (-1, -4)                    @noisy
i (3, -8)                     @noisy
i (7, 8)                      @noisy
i (-1, 5)                     @noisy

--------         44
mxx (-3, 4) (-1, 4)           @noisy det1036 det1064
mxx (3, 10) (1, 10)           @noisy det3 det363
mxx (3, -2) (1, -2)           @noisy det107 det121 det493 det497
mzz (-1, 1) (-1, -1)          @noisy det136 det275 det611 det820
mzz (3, -5) (3, -7)           @noisy det254 det628 det642 det826
mxx (-3, -2) (-1, -2)         @noisy det275 det364 det409 det820
mzz (3, 7) (3, 5)             @noisy det257 det326 det721 det896
mxx (3, -14) (1, -14)         @noisy det186 det231 det396
mxx (3, -8) (1, -8)           @noisy det294 det510 det642 det826
mzz (7, -7) (7, -5)           @noisy det21 det65 det347 det890
mxx (7, -8) (5, -8)           @noisy det65 det127 det591 det890
mzz (11, 7) (11, 5)           @noisy det240 det404 det872
mzz (11, -5) (13, -5)         @noisy det777 det1033
mxx (11, -2) (9, -2)          @noisy det8 det180 det437 det1058
mzz (-5, 1) (-5, -1)          @noisy det825 det1039
mxx (7, -2) (5, -2)           @noisy det633 det691 det712 det810
mxx (7, 4) (5, 4)             @noisy det115 det185 det333 det920
mxx (13, -2) (13, -4)         @noisy det918 det1044
mzz (3, 1) (3, -1)            @noisy det144 det493 det497 det925
mxx (7, 10) (5, 10)           @noisy det43 det372 det843 det981
mzz (7, 11) (7, 13)           @noisy det43 det225 det639
mzz (-1, -5) (-1, -7)         @noisy det155 det615 det625 det873
mxx (3, 4) (1, 4)             @noisy det326 det338 det381 det721
mzz (11, 1) (11, -1)          @noisy det8 det180 det732 det979
mzz (3, -13) (3, -11)         @noisy det186 det565 det665 det711
mzz (-1, 7) (-1, 5)           @noisy det693 det1038
mzz (3, 13) (3, 11)           @noisy det0 det708
mxx (11, 4) (9, 4)            @noisy det283 det555 det636 det872
mxx (-3, -8) (-1, -8)         @noisy det215 det560 det873
mzz (7, 5) (7, 7)             @noisy det232 det333 det464 det920
mzz (7, -1) (7, 1)            @noisy det322 det633 det644 det712
i (-1, 11)                    @noisy
i (-1, 8)                     @noisy
i (9, -10)                    @noisy
i (5, -5)                     @noisy
i (5, -11)                    @noisy
i (9, -7)                     @noisy
i (5, -1)                     @noisy
i (9, -4)                     @noisy
i (9, 2)                      @noisy
i (5, 1)                      @noisy
i (5, 13)                     @noisy
i (5, 7)                      @noisy
i (11, -4)                    @noisy
i (9, 5)                      @noisy
i (11, 2)                     @noisy
i (9, 8)                      @noisy
i (11, 8)                     @noisy
i (7, -11)                    @noisy
i (-1, 10)                    @noisy
i (9, -11)                    @noisy
i (9, -5)                     @noisy
i (-3, -7)                    @noisy
i (-5, 2)                     @noisy
i (9, -8)                     @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (1, -13)                    @noisy
i (9, -1)                     @noisy
i (9, 1)                      @noisy
i (1, -10)                    @noisy
i (-3, -4)                    @noisy
i (1, -7)                     @noisy
i (-3, 5)                     @noisy
i (9, 7)                      @noisy
i (1, -4)                     @noisy
i (1, 2)                      @noisy
i (13, -1)                    @noisy
i (13, 1)                     @noisy
i (1, 5)                      @noisy
i (1, 11)                     @noisy
i (1, 8)                      @noisy
i (3, -10)                    @noisy
i (5, -13)                    @noisy
i (5, -10)                    @noisy
i (3, -4)                     @noisy
i (3, 2)                      @noisy
i (5, -7)                     @noisy
i (5, -4)                     @noisy
i (-3, -5)                    @noisy
i (5, 2)                      @noisy
i (3, 8)                      @noisy
i (5, 5)                      @noisy
i (-3, -1)                    @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (5, 11)                     @noisy
i (5, 14)                     @noisy
i (1, -5)                     @noisy
i (5, 8)                      @noisy
i (1, -11)                    @noisy
i (1, 1)                      @noisy
i (7, -10)                    @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (7, -4)                     @noisy
i (7, 2)                      @noisy
i (-1, -4)                    @noisy
i (-1, 2)                     @noisy
i (7, 8)                      @noisy
i (7, 14)                     @noisy

--------         45
mzz (1, 11) (-1, 11)          @noisy det34 det1008
mxx (11, 8) (9, 8)            @noisy det289 det678 det872
mxx (3, -10) (1, -10)         @noisy det186 det294 det510 det565
mxx (7, 2) (5, 2)             @noisy det115 det185 det633 det712
mzz (5, 11) (5, 13)           @noisy det43 det292 det708 det981
mxx (7, 8) (5, 8)             @noisy det333 det372 det843 det920
mzz (5, 5) (5, 7)             @noisy det257 det333 det896 det920
mxx (9, -10) (9, -8)          @noisy det18 det1012
mxx (3, -4) (1, -4)           @noisy det107 det121 det642 det826
mzz (1, 7) (1, 5)             @noisy det20 det326 det693 det721
mxx (3, 2) (1, 2)             @noisy det338 det381 det493 det497
mxx (11, -4) (9, -4)          @noisy det14 det437
mxx (3, 8) (1, 8)             @noisy det326 det363 det721 det866
mzz (9, -11) (7, -11)         @noisy det35 det993
mxx (-1, 8) (-1, 10)          @noisy det55 det957
mxx (5, 14) (7, 14)           @noisy det43 det277 det757
mxx (-1, -4) (-3, -4)         @noisy det364 det409 det615 det873
mxx (-3, 2) (-1, 2)           @noisy det114 det275 det820 det1064
mzz (1, -5) (1, -7)           @noisy det155 det625 det642 det826
mzz (9, 5) (9, 7)             @noisy det232 det464 det636 det872
mzz (9, 1) (9, -1)            @noisy det8 det180 det322 det644
mxx (7, -10) (5, -10)         @noisy det64 det591
mzz (1, -11) (1, -13)         @noisy det186 det278 det584
mzz (1, 1) (1, -1)            @noisy det136 det493 det497 det611
mxx (-5, 2) (-5, 4)           @noisy det52 det949
mxx (11, 2) (9, 2)            @noisy det8 det180 det283 det555
mzz (-3, -1) (-3, 1)          @noisy det59 det275 det820 det825
mzz (5, -13) (5, -11)         @noisy det49 det711
mzz (9, -7) (9, -5)           @noisy det30 det347
mzz (5, -7) (5, -5)           @noisy det65 det254 det628 det890
mzz (-3, 5) (-5, 5)           @noisy det29 det46
mxx (7, -4) (5, -4)           @noisy det65 det691 det810 det890
mzz (5, -1) (5, 1)            @noisy det144 det633 det712 det925
mzz (13, -1) (13, 1)          @noisy det25 det732
mzz (-3, -7) (-3, -5)         @noisy det264 det727 det873
i (3, -5)                     @noisy
i (5, -8)                     @noisy
i (3, -1)                     @noisy
i (3, -2)                     @noisy
i (3, 4)                      @noisy
i (3, 1)                      @noisy
i (3, 7)                      @noisy
i (5, 4)                      @noisy
i (5, -2)                     @noisy
i (3, 10)                     @noisy
i (3, 13)                     @noisy
i (5, 10)                     @noisy
i (11, 5)                     @noisy
i (13, -4)                    @noisy
i (7, -8)                     @noisy
i (7, -5)                     @noisy
i (-1, -8)                    @noisy
i (7, -1)                     @noisy
i (7, 4)                      @noisy
i (-1, -5)                    @noisy
i (7, -2)                     @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (-1, 1)                     @noisy
i (7, 13)                     @noisy
i (9, -2)                     @noisy
i (11, -5)                    @noisy
i (11, -1)                    @noisy
i (11, -2)                    @noisy
i (13, -5)                    @noisy
i (11, 4)                     @noisy
i (9, 4)                      @noisy
i (11, 7)                     @noisy
i (11, 1)                     @noisy
i (13, -2)                    @noisy
i (-1, 5)                     @noisy
i (3, -13)                    @noisy
i (3, -7)                     @noisy
i (-3, -8)                    @noisy
i (-5, -1)                    @noisy
i (3, 5)                      @noisy
i (3, 11)                     @noisy
i (-5, 1)                     @noisy
i (-3, -2)                    @noisy
i (-3, 4)                     @noisy
i (1, -14)                    @noisy
i (1, -8)                     @noisy
i (1, -2)                     @noisy
i (1, 4)                      @noisy
i (7, 11)                     @noisy
i (7, -7)                     @noisy
i (1, 10)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (3, -14)                    @noisy
i (3, -8)                     @noisy
i (3, -11)                    @noisy

--------         46
mxx (-1, 7) (1, 7)            @noisy det20 det693 det853 det1005
mzz (3, 2) (3, 4)             @noisy det338 det381 det548 det816
mxx (9, -11) (7, -11)         @noisy det811 det993 det1004
mzz (-1, 8) (-1, 10)          @noisy det853 det957 det1026
mzz (11, 2) (11, 4)           @noisy det271 det283
mzz (-1, 2) (-1, 4)           @noisy det60 det114 det417 det1064
mxx (5, -11) (3, -11)         @noisy det219 det665 det711 det870
mxx (9, -5) (7, -5)           @noisy det21 det325 det347 det948
mzz (11, -4) (11, -2)         @noisy det437 det561 det765 det1058
mxx (3, 1) (5, 1)             @noisy det144 det548 det816 det925
mxx (1, -11) (1, -13)         @noisy det265 det584
mzz (-1, -4) (-1, -2)         @noisy det79 det134 det364 det409
mzz (7, 4) (7, 2)             @noisy det115 det185 det566 det577
mxx (3, 7) (5, 7)             @noisy det257 det827 det884 det896
mxx (9, 1) (7, 1)             @noisy det322 det566 det577 det644
mxx (3, 13) (5, 13)           @noisy det251 det292
mxx (-1, 1) (1, 1)            @noisy det60 det136 det417 det611
mzz (3, 8) (3, 10)            @noisy det363 det827 det866 det884
mzz (7, 10) (7, 8)            @noisy det281 det372
mzz (7, -2) (7, -4)           @noisy det325 det691 det810 det948
mxx (3, -5) (5, -5)           @noisy det193 det254 det628 det992
mxx (11, -5) (13, -5)         @noisy det765 det777 det1020
mzz (11, 8) (9, 8)            @noisy det261 det678
mxx (1, -5) (-1, -5)          @noisy det79 det134 det155 det625
mzz (3, -10) (3, -8)          @noisy det219 det294 det510 det870
mzz (3, -14) (1, -14)         @noisy det276 det396
mxx (-5, 1) (-3, 1)           @noisy det27 det59 det509 det825
mzz (3, -4) (3, -2)           @noisy det107 det121 det193 det992
mxx (9, 7) (7, 7)             @noisy det232 det256
mxx (11, 7) (11, 5)           @noisy det247 det404
mzz (7, -8) (7, -10)          @noisy det127 det401 det591 det811
mzz (-5, 2) (-5, 4)           @noisy det27 det949 det1023
mxx (11, 1) (13, 1)           @noisy det282 det979
i (-1, 11)                    @noisy
i (5, -8)                     @noisy
i (3, -1)                     @noisy
i (9, -10)                    @noisy
i (9, -7)                     @noisy
i (5, -1)                     @noisy
i (5, 4)                      @noisy
i (5, -2)                     @noisy
i (9, -4)                     @noisy
i (9, 2)                      @noisy
i (9, 5)                      @noisy
i (5, 10)                     @noisy
i (13, -4)                    @noisy
i (-1, -8)                    @noisy
i (7, -1)                     @noisy
i (-1, -1)                    @noisy
i (7, 13)                     @noisy
i (-3, -7)                    @noisy
i (9, -8)                     @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (9, -2)                     @noisy
i (9, -1)                     @noisy
i (1, -10)                    @noisy
i (11, -1)                    @noisy
i (-3, -4)                    @noisy
i (1, -7)                     @noisy
i (-3, 5)                     @noisy
i (9, 4)                      @noisy
i (1, -4)                     @noisy
i (1, 2)                      @noisy
i (13, -2)                    @noisy
i (13, -1)                    @noisy
i (1, 5)                      @noisy
i (1, 11)                     @noisy
i (1, 8)                      @noisy
i (-1, 5)                     @noisy
i (5, -13)                    @noisy
i (3, -13)                    @noisy
i (3, -7)                     @noisy
i (5, -10)                    @noisy
i (5, -7)                     @noisy
i (-3, -8)                    @noisy
i (-5, -1)                    @noisy
i (5, -4)                     @noisy
i (3, 11)                     @noisy
i (-3, -5)                    @noisy
i (3, 5)                      @noisy
i (5, 2)                      @noisy
i (5, 5)                      @noisy
i (-3, 4)                     @noisy
i (-3, -1)                    @noisy
i (-3, -2)                    @noisy
i (5, 11)                     @noisy
i (5, 14)                     @noisy
i (1, -8)                     @noisy
i (5, 8)                      @noisy
i (1, -2)                     @noisy
i (1, 4)                      @noisy
i (1, -1)                     @noisy
i (7, -7)                     @noisy
i (1, 10)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (7, 11)                     @noisy
i (7, 14)                     @noisy

--------         47
mzz (1, 8) (1, 10)            @noisy det363 det853 det866 det1005
mxx (7, -1) (9, -1)           @noisy det322 det325 det644 det948
mxx (-1, -1) (1, -1)          @noisy det79 det134 det136 det611
mzz (5, 14) (7, 14)           @noisy det298 det757
mzz (13, -2) (13, -4)         @noisy det6 det765 det918
mxx (7, 11) (7, 13)           @noisy det328 det639
mxx (-3, 5) (-5, 5)           @noisy det27 det46 det1066
mxx (-1, -7) (1, -7)          @noisy det155 det330
mxx (-1, 5) (1, 5)            @noisy det20 det60 det417 det693
mzz (1, 2) (1, 4)             @noisy det60 det338 det381 det417
mzz (1, -10) (1, -8)          @noisy det294 det331
mxx (9, -7) (7, -7)           @noisy det21 det347 det401 det811
mxx (5, -13) (3, -13)         @noisy det317 det665
mxx (1, 11) (-1, 11)          @noisy det7 det853 det1008
mzz (5, -8) (5, -10)          @noisy det127 det219 det591 det870
mxx (5, 5) (3, 5)             @noisy det257 det548 det816 det896
mzz (5, 4) (5, 2)             @noisy det115 det185 det548 det816
mxx (5, 11) (3, 11)           @noisy det292 det708 det827 det884
mxx (-3, -1) (-5, -1)         @noisy det59 det313
mzz (-3, -8) (-1, -8)         @noisy det304 det560
mxx (-3, -7) (-3, -5)         @noisy det321 det727
mzz (-3, 2) (-3, 4)           @noisy det27 det114 det509 det1064
mxx (13, -1) (11, -1)         @noisy det561 det732 det765 det979
mzz (1, -4) (1, -2)           @noisy det79 det107 det121 det134
mzz (5, -2) (5, -4)           @noisy det193 det691 det810 det992
mzz (9, -4) (9, -2)           @noisy det325 det437 det948 det1058
mxx (5, -7) (3, -7)           @noisy det219 det254 det628 det870
mzz (5, 10) (5, 8)            @noisy det372 det827 det843 det884
mzz (9, -10) (9, -8)          @noisy det13 det811 det1012
mzz (-3, -2) (-3, -4)         @noisy det335 det364
mzz (9, 2) (9, 4)             @noisy det283 det555 det566 det577
mxx (9, 5) (7, 5)             @noisy det232 det464 det566 det577
mxx (5, -1) (3, -1)           @noisy det144 det193 det925 det992
i (3, -5)                     @noisy
i (-1, 8)                     @noisy
i (3, -2)                     @noisy
i (5, -5)                     @noisy
i (3, 4)                      @noisy
i (5, -11)                    @noisy
i (3, 1)                      @noisy
i (3, 7)                      @noisy
i (5, 1)                      @noisy
i (3, 10)                     @noisy
i (5, 13)                     @noisy
i (5, 7)                      @noisy
i (11, -4)                    @noisy
i (3, 13)                     @noisy
i (11, 2)                     @noisy
i (9, 8)                      @noisy
i (11, 5)                     @noisy
i (7, -8)                     @noisy
i (11, 8)                     @noisy
i (7, -11)                    @noisy
i (7, -5)                     @noisy
i (7, -2)                     @noisy
i (7, 4)                      @noisy
i (-1, -5)                    @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (-1, 1)                     @noisy
i (-1, 10)                    @noisy
i (9, -11)                    @noisy
i (9, -5)                     @noisy
i (3, -14)                    @noisy
i (-5, 2)                     @noisy
i (1, -13)                    @noisy
i (11, -5)                    @noisy
i (9, 1)                      @noisy
i (11, -2)                    @noisy
i (11, 4)                     @noisy
i (13, -5)                    @noisy
i (9, 7)                      @noisy
i (11, 1)                     @noisy
i (11, 7)                     @noisy
i (13, 1)                     @noisy
i (3, -10)                    @noisy
i (3, -4)                     @noisy
i (3, 2)                      @noisy
i (-5, 1)                     @noisy
i (3, 8)                      @noisy
i (1, -14)                    @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (1, -11)                    @noisy
i (1, -5)                     @noisy
i (1, 1)                      @noisy
i (7, -10)                    @noisy
i (1, 7)                      @noisy
i (7, -4)                     @noisy
i (7, 2)                      @noisy
i (-1, -4)                    @noisy
i (-1, 2)                     @noisy
i (3, -8)                     @noisy
i (7, 8)                      @noisy
i (3, -11)                    @noisy

--------         48
myy (11, -5) (11, -4)         @noisy det421 det561
myy (3, 10) (3, 11)           @noisy det827 det1013
myy (-5, 1) (-5, 2)           @noisy det26 det509
myy (-1, -5) (-1, -4)         @noisy det134 det1043
myy (-1, 1) (-1, 2)           @noisy det417 det984
myy (3, -1) (3, -2)           @noisy det193 det740
myy (3, -5) (3, -4)           @noisy det193 det740
myy (-1, 4) (-1, 5)           @noisy det417 det984
myy (7, -5) (7, -4)           @noisy det94 det325
myy (7, -11) (7, -10)         @noisy det401 det938
myy (7, 4) (7, 5)             @noisy det566 det955
myy (-5, 4) (-5, 5)           @noisy det26 det509
myy (-1, -1) (-1, -2)         @noisy det134 det1043
myy (3, 4) (3, 5)             @noisy det288 det548
myy (7, -8) (7, -7)           @noisy det401 det938
myy (7, -1) (7, -2)           @noisy det94 det325
myy (-1, 7) (-1, 8)           @noisy det564 det1005
myy (3, 1) (3, 2)             @noisy det288 det548
myy (3, -10) (3, -11)         @noisy det219 det929
myy (3, -8) (3, -7)           @noisy det219 det929
myy (7, 1) (7, 2)             @noisy det566 det955
myy (-1, 11) (-1, 10)         @noisy det564 det1005
myy (3, 7) (3, 8)             @noisy det827 det1013
myy (11, -1) (11, -2)         @noisy det421 det561
i (5, 1)                      @noisy
i (3, 13)                     @noisy
i (5, 10)                     @noisy
i (9, 8)                      @noisy
i (11, 5)                     @noisy
i (7, 10)                     @noisy
i (9, -8)                     @noisy
i (1, -13)                    @noisy
i (9, 1)                      @noisy
i (11, 7)                     @noisy
i (13, 1)                     @noisy
i (1, 8)                      @noisy
i (5, -4)                     @noisy
i (5, 5)                      @noisy
i (-3, 1)                     @noisy
i (5, 14)                     @noisy
i (1, 10)                     @noisy
i (-1, -7)                    @noisy
i (7, 14)                     @noisy
i (5, -11)                    @noisy
i (5, -1)                     @noisy
i (5, -2)                     @noisy
i (9, -4)                     @noisy
i (5, 7)                      @noisy
i (9, 5)                      @noisy
i (11, 2)                     @noisy
i (13, -4)                    @noisy
i (7, 7)                      @noisy
i (9, -11)                    @noisy
i (9, -2)                     @noisy
i (9, -1)                     @noisy
i (-3, -4)                    @noisy
i (-3, 5)                     @noisy
i (11, 4)                     @noisy
i (9, 7)                      @noisy
i (13, -1)                    @noisy
i (1, -4)                     @noisy
i (13, -2)                    @noisy
i (1, 5)                      @noisy
i (3, -13)                    @noisy
i (5, -7)                     @noisy
i (5, 2)                      @noisy
i (-3, -1)                    @noisy
i (-3, -2)                    @noisy
i (5, 11)                     @noisy
i (1, -11)                    @noisy
i (1, -2)                     @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (7, 11)                     @noisy
i (5, -5)                     @noisy
i (9, -7)                     @noisy
i (5, 4)                      @noisy
i (9, 2)                      @noisy
i (5, 13)                     @noisy
i (-1, -8)                    @noisy
i (9, -5)                     @noisy
i (-3, -7)                    @noisy
i (-3, 2)                     @noisy
i (13, -5)                    @noisy
i (1, -7)                     @noisy
i (1, 2)                      @noisy
i (1, 11)                     @noisy
i (5, -10)                    @noisy
i (-5, -1)                    @noisy
i (-3, -5)                    @noisy
i (-3, 4)                     @noisy
i (1, -14)                    @noisy
i (1, -5)                     @noisy
i (1, 4)                      @noisy
i (3, -14)                    @noisy
i (5, -8)                     @noisy
i (9, -10)                    @noisy
i (11, 8)                     @noisy
i (7, 13)                     @noisy
i (1, -10)                    @noisy
i (9, 4)                      @noisy
i (11, 1)                     @noisy
i (5, -13)                    @noisy
i (-3, -8)                    @noisy
i (1, -8)                     @noisy
i (5, 8)                      @noisy
i (1, 1)                      @noisy
i (7, 8)                      @noisy

--------         49
myy (9, -11) (9, -10)         @noisy det401 det938
myy (9, 5) (9, 4)             @noisy det566 det955
myy (9, -7) (9, -8)           @noisy det401 det938
myy (1, 1) (1, 2)             @noisy det417 det984
myy (9, 1) (9, 2)             @noisy det566 det955
myy (1, 11) (1, 10)           @noisy det564 det1005
myy (-3, 2) (-3, 1)           @noisy det26 det509
myy (5, 7) (5, 8)             @noisy det827 det1013
myy (9, -5) (9, -4)           @noisy det94 det325
myy (1, 7) (1, 8)             @noisy det564 det1005
myy (9, -1) (9, -2)           @noisy det94 det325
myy (5, -5) (5, -4)           @noisy det193 det740
myy (5, 1) (5, 2)             @noisy det288 det548
myy (5, 4) (5, 5)             @noisy det288 det548
myy (5, -11) (5, -10)         @noisy det219 det929
myy (1, -5) (1, -4)           @noisy det134 det1043
myy (1, 4) (1, 5)             @noisy det417 det984
myy (13, -1) (13, -2)         @noisy det421 det561
myy (5, -8) (5, -7)           @noisy det219 det929
myy (1, -1) (1, -2)           @noisy det134 det1043
myy (-3, 4) (-3, 5)           @noisy det26 det509
myy (5, -1) (5, -2)           @noisy det193 det740
myy (5, 10) (5, 11)           @noisy det827 det1013
myy (13, -5) (13, -4)         @noisy det421 det561
i (11, -4)                    @noisy
i (3, 13)                     @noisy
i (9, 8)                      @noisy
i (11, 5)                     @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (1, -13)                    @noisy
i (11, -1)                    @noisy
i (11, -2)                    @noisy
i (11, 7)                     @noisy
i (13, 1)                     @noisy
i (3, 8)                      @noisy
i (-5, 4)                     @noisy
i (5, 14)                     @noisy
i (7, -4)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (-1, 2)                     @noisy
i (7, 14)                     @noisy
i (-1, 11)                    @noisy
i (3, 1)                      @noisy
i (3, 10)                     @noisy
i (11, 2)                     @noisy
i (7, -11)                    @noisy
i (7, -1)                     @noisy
i (-1, -5)                    @noisy
i (7, -2)                     @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (-3, -4)                    @noisy
i (11, -5)                    @noisy
i (9, 7)                      @noisy
i (11, 4)                     @noisy
i (3, -13)                    @noisy
i (3, -4)                     @noisy
i (3, 5)                      @noisy
i (-5, 1)                     @noisy
i (-3, -1)                    @noisy
i (-3, -2)                    @noisy
i (1, -11)                    @noisy
i (7, -7)                     @noisy
i (7, 2)                      @noisy
i (7, 11)                     @noisy
i (3, -11)                    @noisy
i (3, -1)                     @noisy
i (3, -2)                     @noisy
i (3, 7)                      @noisy
i (5, 13)                     @noisy
i (7, -5)                     @noisy
i (-1, -8)                    @noisy
i (7, 4)                      @noisy
i (-3, -7)                    @noisy
i (-5, 5)                     @noisy
i (1, -7)                     @noisy
i (3, -7)                     @noisy
i (3, 2)                      @noisy
i (-5, -1)                    @noisy
i (-3, -5)                    @noisy
i (3, 11)                     @noisy
i (1, -14)                    @noisy
i (7, -10)                    @noisy
i (3, -14)                    @noisy
i (3, -5)                     @noisy
i (-1, 8)                     @noisy
i (3, 4)                      @noisy
i (7, -8)                     @noisy
i (11, 8)                     @noisy
i (-1, 1)                     @noisy
i (7, 13)                     @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (1, -10)                    @noisy
i (11, 1)                     @noisy
i (3, -10)                    @noisy
i (5, -13)                    @noisy
i (-3, -8)                    @noisy
i (1, -8)                     @noisy
i (-1, -4)                    @noisy
i (3, -8)                     @noisy
i (7, 8)                      @noisy
i (-1, 5)                     @noisy

--------         50
mxx (-1, 7) (1, 7)            @noisy det360 det564 det693 det853
mzz (3, 2) (3, 4)             @noisy det288 det338 det662 det816
mxx (9, -11) (7, -11)         @noisy det515 det811 det993
mzz (-1, 8) (-1, 10)          @noisy det506 det853 det957
mzz (11, 2) (11, 4)           @noisy det224 det271
mzz (-1, 2) (-1, 4)           @noisy det60 det129 det984 det1064
mxx (5, -11) (3, -11)         @noisy det711 det870 det929 det976
mxx (9, -5) (7, -5)           @noisy det94 det347 det856 det948
mzz (11, -4) (11, -2)         @noisy det101 det421 det437 det765
mxx (3, 1) (5, 1)             @noisy det144 det288 det816 det995
mxx (1, -11) (1, -13)         @noisy det260 det265
mzz (-1, -4) (-1, -2)         @noisy det79 det128 det409 det1043
mzz (7, 4) (7, 2)             @noisy det115 det577 det604 det955
mxx (3, 7) (5, 7)             @noisy det257 det785 det884 det1013
mxx (9, 1) (7, 1)             @noisy det577 det644 det683 det955
mxx (3, 13) (5, 13)           @noisy det81 det251
mxx (-1, 1) (1, 1)            @noisy det60 det109 det136 det984
mzz (3, 8) (3, 10)            @noisy det161 det363 det884 det1013
mzz (7, 10) (7, 8)            @noisy det281 det780
mzz (7, -2) (7, -4)           @noisy det94 det691 det948 det969
mxx (3, -5) (5, -5)           @noisy det628 det740 det891 det992
mxx (11, -5) (13, -5)         @noisy det518 det765 det777
mzz (11, 8) (9, 8)            @noisy det141 det261
mxx (1, -5) (-1, -5)          @noisy det79 det108 det625 det1043
mzz (3, -10) (3, -8)          @noisy det510 det742 det870 det929
mzz (3, -14) (1, -14)         @noisy det50 det276
mxx (-5, 1) (-3, 1)           @noisy det26 det27 det344 det825
mzz (3, -4) (3, -2)           @noisy det107 det740 det992 det1049
mxx (9, 7) (7, 7)             @noisy det212 det256
mxx (11, 7) (11, 5)           @noisy det96 det247
mzz (7, -8) (7, -10)          @noisy det383 det591 det811 det938
mzz (-5, 2) (-5, 4)           @noisy det27 det504 det949
mxx (11, 1) (13, 1)           @noisy det282 det960
i (-1, 11)                    @noisy
i (5, -8)                     @noisy
i (3, -1)                     @noisy
i (9, -10)                    @noisy
i (9, -7)                     @noisy
i (5, -1)                     @noisy
i (5, 4)                      @noisy
i (5, -2)                     @noisy
i (9, -4)                     @noisy
i (9, 2)                      @noisy
i (9, 5)                      @noisy
i (5, 10)                     @noisy
i (13, -4)                    @noisy
i (-1, -8)                    @noisy
i (7, -1)                     @noisy
i (-1, -1)                    @noisy
i (7, 13)                     @noisy
i (-3, -7)                    @noisy
i (9, -8)                     @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (9, -2)                     @noisy
i (9, -1)                     @noisy
i (1, -10)                    @noisy
i (11, -1)                    @noisy
i (-3, -4)                    @noisy
i (1, -7)                     @noisy
i (-3, 5)                     @noisy
i (9, 4)                      @noisy
i (1, -4)                     @noisy
i (1, 2)                      @noisy
i (13, -2)                    @noisy
i (13, -1)                    @noisy
i (1, 5)                      @noisy
i (1, 11)                     @noisy
i (1, 8)                      @noisy
i (-1, 5)                     @noisy
i (5, -13)                    @noisy
i (3, -13)                    @noisy
i (3, -7)                     @noisy
i (5, -10)                    @noisy
i (5, -7)                     @noisy
i (-3, -8)                    @noisy
i (-5, -1)                    @noisy
i (5, -4)                     @noisy
i (3, 11)                     @noisy
i (-3, -5)                    @noisy
i (3, 5)                      @noisy
i (5, 2)                      @noisy
i (5, 5)                      @noisy
i (-3, 4)                     @noisy
i (-3, -1)                    @noisy
i (-3, -2)                    @noisy
i (5, 11)                     @noisy
i (5, 14)                     @noisy
i (1, -8)                     @noisy
i (5, 8)                      @noisy
i (1, -2)                     @noisy
i (1, 4)                      @noisy
i (1, -1)                     @noisy
i (7, -7)                     @noisy
i (1, 10)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (7, 11)                     @noisy
i (7, 14)                     @noisy

--------         51
mzz (1, 8) (1, 10)            @noisy det161 det363 det564 det853
mxx (7, -1) (9, -1)           @noisy det94 det644 det683 det948
mxx (-1, -1) (1, -1)          @noisy det79 det109 det136 det1043
mzz (5, 14) (7, 14)           @noisy det298 det318
mzz (13, -2) (13, -4)         @noisy det579 det765 det918
mxx (7, 11) (7, 13)           @noisy det273 det328
mxx (-3, 5) (-5, 5)           @noisy det27 det46 det581
mxx (-1, -7) (1, -7)          @noisy det108 det330
mxx (-1, 5) (1, 5)            @noisy det60 det360 det693 det984
mzz (1, 2) (1, 4)             @noisy det60 det338 det662 det984
mzz (1, -10) (1, -8)          @noisy det331 det742
mxx (9, -7) (7, -7)           @noisy det347 det811 det856 det938
mxx (5, -13) (3, -13)         @noisy det317 det976
mxx (1, 11) (-1, 11)          @noisy det563 det853 det1008
mzz (5, -8) (5, -10)          @noisy det383 det591 det870 det929
mxx (5, 5) (3, 5)             @noisy det257 det288 det785 det816
mzz (5, 4) (5, 2)             @noisy det115 det288 det604 det816
mxx (5, 11) (3, 11)           @noisy det81 det708 det884 det1013
mxx (-3, -1) (-5, -1)         @noisy det313 det344
mzz (-3, -8) (-1, -8)         @noisy det164 det304
mxx (-3, -7) (-3, -5)         @noisy det266 det321
mzz (-3, 2) (-3, 4)           @noisy det26 det27 det129 det1064
mxx (13, -1) (11, -1)         @noisy det421 det732 det765 det960
mzz (1, -4) (1, -2)           @noisy det79 det107 det1043 det1049
mzz (5, -2) (5, -4)           @noisy det691 det740 det969 det992
mzz (9, -4) (9, -2)           @noisy det94 det101 det437 det948
mxx (5, -7) (3, -7)           @noisy det628 det870 det891 det929
mzz (5, 10) (5, 8)            @noisy det780 det843 det884 det1013
mzz (9, -10) (9, -8)          @noisy det549 det811 det1012
mzz (-3, -2) (-3, -4)         @noisy det128 det335
mzz (9, 2) (9, 4)             @noisy det224 det555 det577 det955
mxx (9, 5) (7, 5)             @noisy det212 det464 det577 det955
mxx (5, -1) (3, -1)           @noisy det144 det740 det992 det995
i (3, -5)                     @noisy
i (-1, 8)                     @noisy
i (3, -2)                     @noisy
i (5, -5)                     @noisy
i (3, 4)                      @noisy
i (5, -11)                    @noisy
i (3, 1)                      @noisy
i (3, 7)                      @noisy
i (5, 1)                      @noisy
i (3, 10)                     @noisy
i (5, 13)                     @noisy
i (5, 7)                      @noisy
i (11, -4)                    @noisy
i (3, 13)                     @noisy
i (11, 2)                     @noisy
i (9, 8)                      @noisy
i (11, 5)                     @noisy
i (7, -8)                     @noisy
i (11, 8)                     @noisy
i (7, -11)                    @noisy
i (7, -5)                     @noisy
i (7, -2)                     @noisy
i (7, 4)                      @noisy
i (-1, -5)                    @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (-1, 1)                     @noisy
i (-1, 10)                    @noisy
i (9, -11)                    @noisy
i (9, -5)                     @noisy
i (3, -14)                    @noisy
i (-5, 2)                     @noisy
i (1, -13)                    @noisy
i (11, -5)                    @noisy
i (9, 1)                      @noisy
i (11, -2)                    @noisy
i (11, 4)                     @noisy
i (13, -5)                    @noisy
i (9, 7)                      @noisy
i (11, 1)                     @noisy
i (11, 7)                     @noisy
i (13, 1)                     @noisy
i (3, -10)                    @noisy
i (3, -4)                     @noisy
i (3, 2)                      @noisy
i (-5, 1)                     @noisy
i (3, 8)                      @noisy
i (1, -14)                    @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (1, -11)                    @noisy
i (1, -5)                     @noisy
i (1, 1)                      @noisy
i (7, -10)                    @noisy
i (1, 7)                      @noisy
i (7, -4)                     @noisy
i (7, 2)                      @noisy
i (-1, -4)                    @noisy
i (-1, 2)                     @noisy
i (3, -8)                     @noisy
i (7, 8)                      @noisy
i (3, -11)                    @noisy

--------         52
mxx (-3, 4) (-1, 4)           @noisy det559 det1064
mxx (3, 10) (1, 10)           @noisy det363 det557
mxx (3, -2) (1, -2)           @noisy det107 det420 det493 det1049
mzz (-1, 1) (-1, -1)          @noisy det109 det136 det820 det895
mzz (3, -5) (3, -7)           @noisy det628 det826 det874 det891
mxx (-3, -2) (-1, -2)         @noisy det128 det409 det820 det895
mzz (3, 7) (3, 5)             @noisy det257 det527 det721 det785
mxx (3, -14) (1, -14)         @noisy det50 det231 det269
mxx (3, -8) (1, -8)           @noisy det510 det742 det826 det874
mzz (7, -7) (7, -5)           @noisy det65 det347 det533 det856
mxx (7, -8) (5, -8)           @noisy det65 det383 det533 det591
mzz (11, 7) (11, 5)           @noisy det96 det240 det932
mzz (11, -5) (13, -5)         @noisy det545 det777
mxx (11, -2) (9, -2)          @noisy det8 det101 det437 det772
mzz (-5, 1) (-5, -1)          @noisy det540 det825
mxx (7, -2) (5, -2)           @noisy det691 det712 det917 det969
mxx (7, 4) (5, 4)             @noisy det115 det604 det838 det920
mxx (13, -2) (13, -4)         @noisy det553 det918
mzz (3, 1) (3, -1)            @noisy det144 det420 det493 det995
mxx (7, 10) (5, 10)           @noisy det780 det833 det843 det981
mzz (7, 11) (7, 13)           @noisy det225 det273 det833
mzz (-1, -5) (-1, -7)         @noisy det108 det615 det625 det798
mxx (3, 4) (1, 4)             @noisy det338 det527 det662 det721
mzz (11, 1) (11, -1)          @noisy det8 det732 det772 det960
mzz (3, -13) (3, -11)         @noisy det269 det565 det711 det976
mzz (-1, 7) (-1, 5)           @noisy det562 det693
mzz (3, 13) (3, 11)           @noisy det542 det708
mxx (11, 4) (9, 4)            @noisy det224 det555 det636 det932
mxx (-3, -8) (-1, -8)         @noisy det164 det215 det798
mzz (7, 5) (7, 7)             @noisy det212 det464 det838 det920
mzz (7, -1) (7, 1)            @noisy det644 det683 det712 det917
i (-1, 11)                    @noisy
i (-1, 8)                     @noisy
i (9, -10)                    @noisy
i (5, -5)                     @noisy
i (5, -11)                    @noisy
i (9, -7)                     @noisy
i (5, -1)                     @noisy
i (9, -4)                     @noisy
i (9, 2)                      @noisy
i (5, 1)                      @noisy
i (5, 13)                     @noisy
i (5, 7)                      @noisy
i (11, -4)                    @noisy
i (9, 5)                      @noisy
i (11, 2)                     @noisy
i (9, 8)                      @noisy
i (11, 8)                     @noisy
i (7, -11)                    @noisy
i (-1, 10)                    @noisy
i (9, -11)                    @noisy
i (9, -5)                     @noisy
i (-3, -7)                    @noisy
i (-5, 2)                     @noisy
i (9, -8)                     @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (1, -13)                    @noisy
i (9, -1)                     @noisy
i (9, 1)                      @noisy
i (1, -10)                    @noisy
i (-3, -4)                    @noisy
i (1, -7)                     @noisy
i (-3, 5)                     @noisy
i (9, 7)                      @noisy
i (1, -4)                     @noisy
i (1, 2)                      @noisy
i (13, -1)                    @noisy
i (13, 1)                     @noisy
i (1, 5)                      @noisy
i (1, 11)                     @noisy
i (1, 8)                      @noisy
i (3, -10)                    @noisy
i (5, -13)                    @noisy
i (5, -10)                    @noisy
i (3, -4)                     @noisy
i (3, 2)                      @noisy
i (5, -7)                     @noisy
i (5, -4)                     @noisy
i (-3, -5)                    @noisy
i (5, 2)                      @noisy
i (3, 8)                      @noisy
i (5, 5)                      @noisy
i (-3, -1)                    @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (5, 11)                     @noisy
i (5, 14)                     @noisy
i (1, -5)                     @noisy
i (5, 8)                      @noisy
i (1, -11)                    @noisy
i (1, 1)                      @noisy
i (7, -10)                    @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (7, -4)                     @noisy
i (7, 2)                      @noisy
i (-1, -4)                    @noisy
i (-1, 2)                     @noisy
i (7, 8)                      @noisy
i (7, 14)                     @noisy

--------         53
mzz (1, 11) (-1, 11)          @noisy det632 det1008
mxx (11, 8) (9, 8)            @noisy det141 det289 det932
mxx (3, -10) (1, -10)         @noisy det269 det510 det565 det742
mxx (7, 2) (5, 2)             @noisy det115 det604 det712 det917
mzz (5, 11) (5, 13)           @noisy det81 det708 det833 det981
mxx (7, 8) (5, 8)             @noisy det780 det838 det843 det920
mzz (5, 5) (5, 7)             @noisy det257 det785 det838 det920
mxx (9, -10) (9, -8)          @noisy det616 det1012
mxx (3, -4) (1, -4)           @noisy det107 det826 det874 det1049
mzz (1, 7) (1, 5)             @noisy det360 det527 det693 det721
mxx (3, 2) (1, 2)             @noisy det338 det420 det493 det662
mxx (11, -4) (9, -4)          @noisy det437 det599
mxx (3, 8) (1, 8)             @noisy det161 det363 det527 det721
mzz (9, -11) (7, -11)         @noisy det607 det993
mxx (-1, 8) (-1, 10)          @noisy det601 det957
mxx (5, 14) (7, 14)           @noisy det277 det318 det833
mxx (-1, -4) (-3, -4)         @noisy det128 det409 det615 det798
mxx (-3, 2) (-1, 2)           @noisy det129 det820 det895 det1064
mzz (1, -5) (1, -7)           @noisy det108 det625 det826 det874
mzz (9, 5) (9, 7)             @noisy det212 det464 det636 det932
mzz (9, 1) (9, -1)            @noisy det8 det644 det683 det772
mxx (7, -10) (5, -10)         @noisy det591 det608
mzz (1, -11) (1, -13)         @noisy det260 det269 det278
mzz (1, 1) (1, -1)            @noisy det109 det136 det420 det493
mxx (-5, 2) (-5, 4)           @noisy det598 det949
mxx (11, 2) (9, 2)            @noisy det8 det224 det555 det772
mzz (-3, -1) (-3, 1)          @noisy det344 det820 det825 det895
mzz (5, -13) (5, -11)         @noisy det595 det711
mzz (9, -7) (9, -5)           @noisy det347 det594
mzz (5, -7) (5, -5)           @noisy det65 det533 det628 det891
mzz (-3, 5) (-5, 5)           @noisy det46 det589
mxx (7, -4) (5, -4)           @noisy det65 det533 det691 det969
mzz (5, -1) (5, 1)            @noisy det144 det712 det917 det995
mzz (13, -1) (13, 1)          @noisy det619 det732
mzz (-3, -7) (-3, -5)         @noisy det264 det266 det798
i (3, -5)                     @noisy
i (5, -8)                     @noisy
i (3, -1)                     @noisy
i (3, -2)                     @noisy
i (3, 4)                      @noisy
i (3, 1)                      @noisy
i (3, 7)                      @noisy
i (5, 4)                      @noisy
i (5, -2)                     @noisy
i (3, 10)                     @noisy
i (3, 13)                     @noisy
i (5, 10)                     @noisy
i (11, 5)                     @noisy
i (13, -4)                    @noisy
i (7, -8)                     @noisy
i (7, -5)                     @noisy
i (-1, -8)                    @noisy
i (7, -1)                     @noisy
i (7, 4)                      @noisy
i (-1, -5)                    @noisy
i (7, -2)                     @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (-1, 1)                     @noisy
i (7, 13)                     @noisy
i (9, -2)                     @noisy
i (11, -5)                    @noisy
i (11, -1)                    @noisy
i (11, -2)                    @noisy
i (13, -5)                    @noisy
i (11, 4)                     @noisy
i (9, 4)                      @noisy
i (11, 7)                     @noisy
i (11, 1)                     @noisy
i (13, -2)                    @noisy
i (-1, 5)                     @noisy
i (3, -13)                    @noisy
i (3, -7)                     @noisy
i (-3, -8)                    @noisy
i (-5, -1)                    @noisy
i (3, 5)                      @noisy
i (3, 11)                     @noisy
i (-5, 1)                     @noisy
i (-3, -2)                    @noisy
i (-3, 4)                     @noisy
i (1, -14)                    @noisy
i (1, -8)                     @noisy
i (1, -2)                     @noisy
i (1, 4)                      @noisy
i (7, 11)                     @noisy
i (7, -7)                     @noisy
i (1, 10)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (3, -14)                    @noisy
i (3, -8)                     @noisy
i (3, -11)                    @noisy

--------         54
myy (-1, -5) (-1, -4)         @noisy det615 det1059
myy (-1, 1) (-1, 2)           @noisy det311 det820
myy (-1, -8) (-1, -7)         @noisy det615 det1059
myy (7, 10) (7, 11)           @noisy det366 det981
myy (3, -1) (3, -2)           @noisy det139 det493
myy (3, -5) (3, -4)           @noisy det787 det826
myy (3, -14) (3, -13)         @noisy det397 det565
myy (7, 7) (7, 8)             @noisy det734 det920
myy (7, -5) (7, -4)           @noisy det65 det140
myy (7, 4) (7, 5)             @noisy det734 det920
myy (-1, -1) (-1, -2)         @noisy det311 det820
myy (3, 4) (3, 5)             @noisy det721 det928
myy (7, -8) (7, -7)           @noisy det65 det140
myy (11, 1) (11, 2)           @noisy det8 det432
myy (11, 4) (11, 5)           @noisy det636 det975
myy (7, -1) (7, -2)           @noisy det522 det712
myy (11, 7) (11, 8)           @noisy det636 det975
myy (7, 13) (7, 14)           @noisy det366 det981
myy (3, 1) (3, 2)             @noisy det139 det493
myy (3, -10) (3, -11)         @noisy det397 det565
myy (3, -8) (3, -7)           @noisy det787 det826
myy (7, 1) (7, 2)             @noisy det522 det712
myy (3, 7) (3, 8)             @noisy det721 det928
myy (11, -1) (11, -2)         @noisy det8 det432
i (5, 1)                      @noisy
i (11, -4)                    @noisy
i (5, 10)                     @noisy
i (3, 13)                     @noisy
i (9, 8)                      @noisy
i (-1, 7)                     @noisy
i (9, -8)                     @noisy
i (1, -13)                    @noisy
i (9, 1)                      @noisy
i (13, 1)                     @noisy
i (1, 8)                      @noisy
i (5, -4)                     @noisy
i (5, 5)                      @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (5, 14)                     @noisy
i (1, 10)                     @noisy
i (-1, 11)                    @noisy
i (5, -11)                    @noisy
i (5, -1)                     @noisy
i (5, -2)                     @noisy
i (9, -4)                     @noisy
i (3, 10)                     @noisy
i (5, 7)                      @noisy
i (9, 5)                      @noisy
i (13, -4)                    @noisy
i (7, -11)                    @noisy
i (-1, 4)                     @noisy
i (9, -11)                    @noisy
i (9, -2)                     @noisy
i (11, -5)                    @noisy
i (9, -1)                     @noisy
i (-3, -4)                    @noisy
i (-3, 5)                     @noisy
i (9, 7)                      @noisy
i (1, -4)                     @noisy
i (13, -2)                    @noisy
i (13, -1)                    @noisy
i (1, 5)                      @noisy
i (5, -7)                     @noisy
i (5, 2)                      @noisy
i (-5, 1)                     @noisy
i (-3, -1)                    @noisy
i (-3, -2)                    @noisy
i (5, 11)                     @noisy
i (1, -11)                    @noisy
i (1, -2)                     @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (5, -5)                     @noisy
i (9, -7)                     @noisy
i (5, 4)                      @noisy
i (9, 2)                      @noisy
i (5, 13)                     @noisy
i (9, -5)                     @noisy
i (-3, -7)                    @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (13, -5)                    @noisy
i (1, -7)                     @noisy
i (1, 2)                      @noisy
i (1, 11)                     @noisy
i (5, -10)                    @noisy
i (-5, -1)                    @noisy
i (-3, -5)                    @noisy
i (3, 11)                     @noisy
i (-3, 4)                     @noisy
i (1, -14)                    @noisy
i (1, -5)                     @noisy
i (7, -10)                    @noisy
i (1, 4)                      @noisy
i (5, -8)                     @noisy
i (-1, 8)                     @noisy
i (9, -10)                    @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (1, -10)                    @noisy
i (9, 4)                      @noisy
i (5, -13)                    @noisy
i (-3, -8)                    @noisy
i (1, -8)                     @noisy
i (5, 8)                      @noisy
i (1, 1)                      @noisy
i (-1, 5)                     @noisy

--------         55
myy (9, 7) (9, 8)             @noisy det636 det975
myy (9, 5) (9, 4)             @noisy det636 det975
myy (1, 1) (1, 2)             @noisy det139 det493
myy (9, 1) (9, 2)             @noisy det8 det432
myy (-3, 2) (-3, 1)           @noisy det311 det820
myy (5, 7) (5, 8)             @noisy det734 det920
myy (1, -14) (1, -13)         @noisy det397 det565
myy (1, -8) (1, -7)           @noisy det787 det826
myy (1, -11) (1, -10)         @noisy det397 det565
myy (1, 7) (1, 8)             @noisy det721 det928
myy (9, -1) (9, -2)           @noisy det8 det432
myy (5, -5) (5, -4)           @noisy det65 det140
myy (5, 1) (5, 2)             @noisy det522 det712
myy (5, 4) (5, 5)             @noisy det734 det920
myy (-3, -5) (-3, -4)         @noisy det615 det1059
myy (-3, -8) (-3, -7)         @noisy det615 det1059
myy (1, -5) (1, -4)           @noisy det787 det826
myy (1, 4) (1, 5)             @noisy det721 det928
myy (5, -8) (5, -7)           @noisy det65 det140
myy (-3, -1) (-3, -2)         @noisy det311 det820
myy (1, -1) (1, -2)           @noisy det139 det493
myy (5, 14) (5, 13)           @noisy det366 det981
myy (5, -1) (5, -2)           @noisy det522 det712
myy (5, 10) (5, 11)           @noisy det366 det981
i (11, -4)                    @noisy
i (3, 13)                     @noisy
i (11, 5)                     @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (9, -8)                     @noisy
i (11, -1)                    @noisy
i (11, -2)                    @noisy
i (11, 7)                     @noisy
i (13, 1)                     @noisy
i (3, 8)                      @noisy
i (-5, 4)                     @noisy
i (7, -4)                     @noisy
i (1, 10)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (-1, 2)                     @noisy
i (7, 14)                     @noisy
i (-1, 11)                    @noisy
i (5, -11)                    @noisy
i (3, 1)                      @noisy
i (9, -4)                     @noisy
i (3, 10)                     @noisy
i (11, 2)                     @noisy
i (13, -4)                    @noisy
i (7, -11)                    @noisy
i (7, -1)                     @noisy
i (-1, -5)                    @noisy
i (7, -2)                     @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (9, -11)                    @noisy
i (11, -5)                    @noisy
i (-3, 5)                     @noisy
i (11, 4)                     @noisy
i (13, -2)                    @noisy
i (13, -1)                    @noisy
i (3, -13)                    @noisy
i (3, -4)                     @noisy
i (3, 5)                      @noisy
i (-5, 1)                     @noisy
i (7, -7)                     @noisy
i (7, 2)                      @noisy
i (7, 11)                     @noisy
i (3, -11)                    @noisy
i (3, -1)                     @noisy
i (3, -2)                     @noisy
i (9, -7)                     @noisy
i (3, 7)                      @noisy
i (7, -5)                     @noisy
i (-1, -8)                    @noisy
i (7, 4)                      @noisy
i (9, -5)                     @noisy
i (-5, 5)                     @noisy
i (13, -5)                    @noisy
i (1, 11)                     @noisy
i (3, -7)                     @noisy
i (5, -10)                    @noisy
i (3, 2)                      @noisy
i (-5, -1)                    @noisy
i (3, 11)                     @noisy
i (-3, 4)                     @noisy
i (7, -10)                    @noisy
i (3, -14)                    @noisy
i (3, -5)                     @noisy
i (-1, 8)                     @noisy
i (9, -10)                    @noisy
i (3, 4)                      @noisy
i (7, -8)                     @noisy
i (11, 8)                     @noisy
i (-1, 1)                     @noisy
i (7, 13)                     @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (11, 1)                     @noisy
i (3, -10)                    @noisy
i (5, -13)                    @noisy
i (-1, -4)                    @noisy
i (3, -8)                     @noisy
i (7, 8)                      @noisy
i (-1, 5)                     @noisy

--------         56
mxx (-3, 4) (-1, 4)           @noisy det559 det927
mxx (3, 10) (1, 10)           @noisy det557 det738
mxx (3, -2) (1, -2)           @noisy det139 det420 det477 det1049
mzz (-1, 1) (-1, -1)          @noisy det109 det311 det389 det895
mzz (3, -5) (3, -7)           @noisy det787 det874 det891 det1055
mxx (-3, -2) (-1, -2)         @noisy det128 det311 det663 det895
mzz (3, 7) (3, 5)             @noisy det527 det669 det785 det928
mxx (3, -14) (1, -14)         @noisy det50 det269 det795
mxx (3, -8) (1, -8)           @noisy det742 det787 det839 det874
mzz (7, -7) (7, -5)           @noisy det57 det140 det533 det856
mxx (7, -8) (5, -8)           @noisy det140 det383 det533 det916
mzz (11, 7) (11, 5)           @noisy det96 det806 det932
mzz (11, -5) (13, -5)         @noisy det348 det545
mxx (11, -2) (9, -2)          @noisy det71 det101 det432 det772
mzz (-5, 1) (-5, -1)          @noisy det189 det540
mxx (7, -2) (5, -2)           @noisy det522 det909 det917 det969
mxx (7, 4) (5, 4)             @noisy det367 det604 det734 det838
mxx (13, -2) (13, -4)         @noisy det499 det553
mzz (3, 1) (3, -1)            @noisy det139 det420 det961 det995
mxx (7, 10) (5, 10)           @noisy det61 det366 det780 det833
mzz (7, 11) (7, 13)           @noisy det273 det819 det833
mzz (-1, -5) (-1, -7)         @noisy det108 det419 det798 det1059
mxx (3, 4) (1, 4)             @noisy det527 det662 det700 det928
mzz (11, 1) (11, -1)          @noisy det432 det772 det910 det960
mzz (3, -13) (3, -11)         @noisy det269 det397 det426 det976
mzz (-1, 7) (-1, 5)           @noisy det242 det562
mzz (3, 13) (3, 11)           @noisy det542 det959
mxx (11, 4) (9, 4)            @noisy det224 det831 det932 det975
mxx (-3, -8) (-1, -8)         @noisy det164 det798 det809
mzz (7, 5) (7, 7)             @noisy det212 det734 det792 det838
mzz (7, -1) (7, 1)            @noisy det492 det522 det683 det917
i (-1, 11)                    @noisy
i (-1, 8)                     @noisy
i (9, -10)                    @noisy
i (5, -5)                     @noisy
i (5, -11)                    @noisy
i (9, -7)                     @noisy
i (5, -1)                     @noisy
i (9, -4)                     @noisy
i (9, 2)                      @noisy
i (5, 1)                      @noisy
i (5, 13)                     @noisy
i (5, 7)                      @noisy
i (11, -4)                    @noisy
i (9, 5)                      @noisy
i (11, 2)                     @noisy
i (9, 8)                      @noisy
i (11, 8)                     @noisy
i (7, -11)                    @noisy
i (-1, 10)                    @noisy
i (9, -11)                    @noisy
i (9, -5)                     @noisy
i (-3, -7)                    @noisy
i (-5, 2)                     @noisy
i (9, -8)                     @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (1, -13)                    @noisy
i (9, -1)                     @noisy
i (9, 1)                      @noisy
i (1, -10)                    @noisy
i (-3, -4)                    @noisy
i (1, -7)                     @noisy
i (-3, 5)                     @noisy
i (9, 7)                      @noisy
i (1, -4)                     @noisy
i (1, 2)                      @noisy
i (13, -1)                    @noisy
i (13, 1)                     @noisy
i (1, 5)                      @noisy
i (1, 11)                     @noisy
i (1, 8)                      @noisy
i (3, -10)                    @noisy
i (5, -13)                    @noisy
i (5, -10)                    @noisy
i (3, -4)                     @noisy
i (3, 2)                      @noisy
i (5, -7)                     @noisy
i (5, -4)                     @noisy
i (-3, -5)                    @noisy
i (5, 2)                      @noisy
i (3, 8)                      @noisy
i (5, 5)                      @noisy
i (-3, -1)                    @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (5, 11)                     @noisy
i (5, 14)                     @noisy
i (1, -5)                     @noisy
i (5, 8)                      @noisy
i (1, -11)                    @noisy
i (1, 1)                      @noisy
i (7, -10)                    @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (7, -4)                     @noisy
i (7, 2)                      @noisy
i (-1, -4)                    @noisy
i (-1, 2)                     @noisy
i (7, 8)                      @noisy
i (7, 14)                     @noisy

--------         57
mzz (1, 11) (-1, 11)          @noisy det632 det679
mxx (11, 8) (9, 8)            @noisy det141 det881 det932
mxx (3, -10) (1, -10)         @noisy det269 det397 det742 det839
mxx (7, 2) (5, 2)             @noisy det367 det522 det604 det917
mzz (5, 11) (5, 13)           @noisy det81 det366 det833 det959
mxx (7, 8) (5, 8)             @noisy det61 det734 det780 det838
mzz (5, 5) (5, 7)             @noisy det669 det734 det785 det838
mxx (9, -10) (9, -8)          @noisy det616 det626
mxx (3, -4) (1, -4)           @noisy det477 det787 det874 det1049
mzz (1, 7) (1, 5)             @noisy det242 det360 det527 det928
mxx (3, 2) (1, 2)             @noisy det139 det420 det662 det700
mxx (11, -4) (9, -4)          @noisy det71 det599
mxx (3, 8) (1, 8)             @noisy det161 det527 det738 det928
mzz (9, -11) (7, -11)         @noisy det488 det607
mxx (-1, 8) (-1, 10)          @noisy det601 det657
mxx (5, 14) (7, 14)           @noisy det318 det833 det865
mxx (-1, -4) (-3, -4)         @noisy det128 det663 det798 det1059
mxx (-3, 2) (-1, 2)           @noisy det129 det311 det895 det927
mzz (1, -5) (1, -7)           @noisy det108 det419 det787 det874
mzz (9, 5) (9, 7)             @noisy det212 det792 det932 det975
mzz (9, 1) (9, -1)            @noisy det432 det492 det683 det772
mxx (7, -10) (5, -10)         @noisy det608 det916
mzz (1, -11) (1, -13)         @noisy det260 det269 det867
mzz (1, 1) (1, -1)            @noisy det109 det139 det389 det420
mxx (-5, 2) (-5, 4)           @noisy det598 det649
mxx (11, 2) (9, 2)            @noisy det224 det432 det772 det831
mzz (-3, -1) (-3, 1)          @noisy det189 det311 det344 det895
mzz (5, -13) (5, -11)         @noisy det426 det595
mzz (9, -7) (9, -5)           @noisy det57 det594
mzz (5, -7) (5, -5)           @noisy det140 det533 det891 det1055
mzz (-3, 5) (-5, 5)           @noisy det589 det629
mxx (7, -4) (5, -4)           @noisy det140 det533 det909 det969
mzz (5, -1) (5, 1)            @noisy det522 det917 det961 det995
mzz (13, -1) (13, 1)          @noisy det619 det910
mzz (-3, -7) (-3, -5)         @noisy det266 det798 det851
i (3, -5)                     @noisy
i (5, -8)                     @noisy
i (3, -1)                     @noisy
i (3, -2)                     @noisy
i (3, 4)                      @noisy
i (3, 1)                      @noisy
i (3, 7)                      @noisy
i (5, 4)                      @noisy
i (5, -2)                     @noisy
i (3, 10)                     @noisy
i (3, 13)                     @noisy
i (5, 10)                     @noisy
i (11, 5)                     @noisy
i (13, -4)                    @noisy
i (7, -8)                     @noisy
i (7, -5)                     @noisy
i (-1, -8)                    @noisy
i (7, -1)                     @noisy
i (7, 4)                      @noisy
i (-1, -5)                    @noisy
i (7, -2)                     @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (-1, 1)                     @noisy
i (7, 13)                     @noisy
i (9, -2)                     @noisy
i (11, -5)                    @noisy
i (11, -1)                    @noisy
i (11, -2)                    @noisy
i (13, -5)                    @noisy
i (11, 4)                     @noisy
i (9, 4)                      @noisy
i (11, 7)                     @noisy
i (11, 1)                     @noisy
i (13, -2)                    @noisy
i (-1, 5)                     @noisy
i (3, -13)                    @noisy
i (3, -7)                     @noisy
i (-3, -8)                    @noisy
i (-5, -1)                    @noisy
i (3, 5)                      @noisy
i (3, 11)                     @noisy
i (-5, 1)                     @noisy
i (-3, -2)                    @noisy
i (-3, 4)                     @noisy
i (1, -14)                    @noisy
i (1, -8)                     @noisy
i (1, -2)                     @noisy
i (1, 4)                      @noisy
i (7, 11)                     @noisy
i (7, -7)                     @noisy
i (1, 10)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (3, -14)                    @noisy
i (3, -8)                     @noisy
i (3, -11)                    @noisy

--------         58
mxx (-1, 7) (1, 7)            @noisy det242 det360 det564 det1014
mzz (3, 2) (3, 4)             @noisy det288 det655 det662 det700
mxx (9, -11) (7, -11)         @noisy det488 det515 det516
mzz (-1, 8) (-1, 10)          @noisy det506 det657 det1014
mzz (11, 2) (11, 4)           @noisy det224 det842
mzz (-1, 2) (-1, 4)           @noisy det129 det847 det927 det984
mxx (5, -11) (3, -11)         @noisy det426 det929 det976 det991
mxx (9, -5) (7, -5)           @noisy det57 det94 det358 det856
mzz (11, -4) (11, -2)         @noisy det71 det101 det421 det1035
mxx (3, 1) (5, 1)             @noisy det288 det655 det961 det995
mxx (1, -11) (1, -13)         @noisy det260 det860
mzz (-1, -4) (-1, -2)         @noisy det118 det128 det663 det1043
mzz (7, 4) (7, 2)             @noisy det367 det604 det915 det955
mxx (3, 7) (5, 7)             @noisy det305 det669 det785 det1013
mxx (9, 1) (7, 1)             @noisy det492 det683 det915 det955
mxx (3, 13) (5, 13)           @noisy det81 det863
mxx (-1, 1) (1, 1)            @noisy det109 det389 det847 det984
mzz (3, 8) (3, 10)            @noisy det161 det305 det738 det1013
mzz (7, 10) (7, 8)            @noisy det780 det858
mzz (7, -2) (7, -4)           @noisy det94 det358 det909 det969
mxx (3, -5) (5, -5)           @noisy det740 det891 det1050 det1055
mxx (11, -5) (13, -5)         @noisy det348 det518 det1035
mzz (11, 8) (9, 8)            @noisy det141 det836
mxx (1, -5) (-1, -5)          @noisy det108 det118 det419 det1043
mzz (3, -10) (3, -8)          @noisy det742 det839 det929 det991
mzz (3, -14) (1, -14)         @noisy det50 det849
mxx (-5, 1) (-3, 1)           @noisy det26 det189 det344 det505
mzz (3, -4) (3, -2)           @noisy det477 det740 det1049 det1050
mxx (9, 7) (7, 7)             @noisy det212 det848
mxx (11, 7) (11, 5)           @noisy det96 det834
mzz (7, -8) (7, -10)          @noisy det383 det516 det916 det938
mzz (-5, 2) (-5, 4)           @noisy det504 det505 det649
mxx (11, 1) (13, 1)           @noisy det855 det960
i (-1, 11)                    @noisy
i (5, -8)                     @noisy
i (3, -1)                     @noisy
i (9, -10)                    @noisy
i (9, -7)                     @noisy
i (5, -1)                     @noisy
i (5, 4)                      @noisy
i (5, -2)                     @noisy
i (9, -4)                     @noisy
i (9, 2)                      @noisy
i (9, 5)                      @noisy
i (5, 10)                     @noisy
i (13, -4)                    @noisy
i (-1, -8)                    @noisy
i (7, -1)                     @noisy
i (-1, -1)                    @noisy
i (7, 13)                     @noisy
i (-3, -7)                    @noisy
i (9, -8)                     @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (9, -2)                     @noisy
i (9, -1)                     @noisy
i (1, -10)                    @noisy
i (11, -1)                    @noisy
i (-3, -4)                    @noisy
i (1, -7)                     @noisy
i (-3, 5)                     @noisy
i (9, 4)                      @noisy
i (1, -4)                     @noisy
i (1, 2)                      @noisy
i (13, -2)                    @noisy
i (13, -1)                    @noisy
i (1, 5)                      @noisy
i (1, 11)                     @noisy
i (1, 8)                      @noisy
i (-1, 5)                     @noisy
i (5, -13)                    @noisy
i (3, -13)                    @noisy
i (3, -7)                     @noisy
i (5, -10)                    @noisy
i (5, -7)                     @noisy
i (-3, -8)                    @noisy
i (-5, -1)                    @noisy
i (5, -4)                     @noisy
i (3, 11)                     @noisy
i (-3, -5)                    @noisy
i (3, 5)                      @noisy
i (5, 2)                      @noisy
i (5, 5)                      @noisy
i (-3, 4)                     @noisy
i (-3, -1)                    @noisy
i (-3, -2)                    @noisy
i (5, 11)                     @noisy
i (5, 14)                     @noisy
i (1, -8)                     @noisy
i (5, 8)                      @noisy
i (1, -2)                     @noisy
i (1, 4)                      @noisy
i (1, -1)                     @noisy
i (7, -7)                     @noisy
i (1, 10)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (7, 11)                     @noisy
i (7, 14)                     @noisy

--------         59
mzz (1, 8) (1, 10)            @noisy det161 det564 det738 det1014
mxx (7, -1) (9, -1)           @noisy det94 det358 det492 det683
mxx (-1, -1) (1, -1)          @noisy det109 det118 det389 det1043
mzz (5, 14) (7, 14)           @noisy det318 det897
mzz (13, -2) (13, -4)         @noisy det499 det579 det1035
mxx (7, 11) (7, 13)           @noisy det273 det913
mxx (-3, 5) (-5, 5)           @noisy det505 det581 det629
mxx (-1, -7) (1, -7)          @noisy det108 det875
mxx (-1, 5) (1, 5)            @noisy det242 det360 det847 det984
mzz (1, 2) (1, 4)             @noisy det662 det700 det847 det984
mzz (1, -10) (1, -8)          @noisy det742 det922
mxx (9, -7) (7, -7)           @noisy det57 det516 det856 det938
mxx (5, -13) (3, -13)         @noisy det908 det976
mxx (1, 11) (-1, 11)          @noisy det563 det679 det1014
mzz (5, -8) (5, -10)          @noisy det383 det916 det929 det991
mxx (5, 5) (3, 5)             @noisy det288 det655 det669 det785
mzz (5, 4) (5, 2)             @noisy det288 det367 det604 det655
mxx (5, 11) (3, 11)           @noisy det81 det305 det959 det1013
mxx (-3, -1) (-5, -1)         @noisy det344 det921
mzz (-3, -8) (-1, -8)         @noisy det164 det892
mxx (-3, -7) (-3, -5)         @noisy det266 det882
mzz (-3, 2) (-3, 4)           @noisy det26 det129 det505 det927
mxx (13, -1) (11, -1)         @noisy det421 det910 det960 det1035
mzz (1, -4) (1, -2)           @noisy det118 det477 det1043 det1049
mzz (5, -2) (5, -4)           @noisy det740 det909 det969 det1050
mzz (9, -4) (9, -2)           @noisy det71 det94 det101 det358
mxx (5, -7) (3, -7)           @noisy det891 det929 det991 det1055
mzz (5, 10) (5, 8)            @noisy det61 det305 det780 det1013
mzz (9, -10) (9, -8)          @noisy det516 det549 det626
mzz (-3, -2) (-3, -4)         @noisy det128 det878
mzz (9, 2) (9, 4)             @noisy det224 det831 det915 det955
mxx (9, 5) (7, 5)             @noisy det212 det792 det915 det955
mxx (5, -1) (3, -1)           @noisy det740 det961 det995 det1050
i (3, -5)                     @noisy
i (-1, 8)                     @noisy
i (3, -2)                     @noisy
i (5, -5)                     @noisy
i (3, 4)                      @noisy
i (5, -11)                    @noisy
i (3, 1)                      @noisy
i (3, 7)                      @noisy
i (5, 1)                      @noisy
i (3, 10)                     @noisy
i (5, 13)                     @noisy
i (5, 7)                      @noisy
i (11, -4)                    @noisy
i (3, 13)                     @noisy
i (11, 2)                     @noisy
i (9, 8)                      @noisy
i (11, 5)                     @noisy
i (7, -8)                     @noisy
i (11, 8)                     @noisy
i (7, -11)                    @noisy
i (7, -5)                     @noisy
i (7, -2)                     @noisy
i (7, 4)                      @noisy
i (-1, -5)                    @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (-1, 1)                     @noisy
i (-1, 10)                    @noisy
i (9, -11)                    @noisy
i (9, -5)                     @noisy
i (3, -14)                    @noisy
i (-5, 2)                     @noisy
i (1, -13)                    @noisy
i (11, -5)                    @noisy
i (9, 1)                      @noisy
i (11, -2)                    @noisy
i (11, 4)                     @noisy
i (13, -5)                    @noisy
i (9, 7)                      @noisy
i (11, 1)                     @noisy
i (11, 7)                     @noisy
i (13, 1)                     @noisy
i (3, -10)                    @noisy
i (3, -4)                     @noisy
i (3, 2)                      @noisy
i (-5, 1)                     @noisy
i (3, 8)                      @noisy
i (1, -14)                    @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (1, -11)                    @noisy
i (1, -5)                     @noisy
i (1, 1)                      @noisy
i (7, -10)                    @noisy
i (1, 7)                      @noisy
i (7, -4)                     @noisy
i (7, 2)                      @noisy
i (-1, -4)                    @noisy
i (-1, 2)                     @noisy
i (3, -8)                     @noisy
i (7, 8)                      @noisy
i (3, -11)                    @noisy

--------         60
myy (11, -5) (11, -4)         @det11 det421
myy (3, 10) (3, 11)           @det153 det1013
myy (-5, 1) (-5, 2)           @det26 det63
myy (-1, -5) (-1, -4)         @det688 det1043
myy (-1, 1) (-1, 2)           @det148 det984
myy (3, -1) (3, -2)           @det299 det740
myy (3, -5) (3, -4)           @det299 det740
myy (-1, 4) (-1, 5)           @det148 det984
myy (7, -5) (7, -4)           @det94 det436
myy (7, -11) (7, -10)         @det262 det938
myy (7, 4) (7, 5)             @det37 det955
myy (-5, 4) (-5, 5)           @det26 det63
myy (-1, -1) (-1, -2)         @det688 det1043
myy (3, 4) (3, 5)             @det288 det729
myy (7, -8) (7, -7)           @det262 det938
myy (7, -1) (7, -2)           @det94 det436
myy (-1, 7) (-1, 8)           @det402 det564
myy (3, 1) (3, 2)             @det288 det729
myy (3, -10) (3, -11)         @det447 det929
myy (3, -8) (3, -7)           @det447 det929
myy (7, 1) (7, 2)             @det37 det955
myy (-1, 11) (-1, 10)         @det402 det564
myy (3, 7) (3, 8)             @det153 det1013
myy (11, -1) (11, -2)         @det11 det421

--------         61
myy (9, -11) (9, -10)         @det262 det938
myy (9, 5) (9, 4)             @det37 det955
myy (9, -7) (9, -8)           @det262 det938
myy (1, 1) (1, 2)             @det148 det984
myy (9, 1) (9, 2)             @det37 det955
myy (1, 11) (1, 10)           @det402 det564
myy (-3, 2) (-3, 1)           @det26 det63
myy (5, 7) (5, 8)             @det153 det1013
myy (9, -5) (9, -4)           @det94 det436
myy (1, 7) (1, 8)             @det402 det564
myy (9, -1) (9, -2)           @det94 det436
myy (5, -5) (5, -4)           @det299 det740
myy (5, 1) (5, 2)             @det288 det729
myy (5, 4) (5, 5)             @det288 det729
myy (5, -11) (5, -10)         @det447 det929
myy (1, -5) (1, -4)           @det688 det1043
myy (1, 4) (1, 5)             @det148 det984
myy (13, -1) (13, -2)         @det11 det421
myy (5, -8) (5, -7)           @det447 det929
myy (1, -1) (1, -2)           @det688 det1043
myy (-3, 4) (-3, 5)           @det26 det63
myy (5, -1) (5, -2)           @det299 det740
myy (5, 10) (5, 11)           @det153 det1013
myy (13, -5) (13, -4)         @det11 det421

--------         62
mxx (-1, 7) (1, 7)            @det119 det242 det402 det1014
mzz (3, 2) (3, 4)             @det655 det700 det729 det751
mxx (9, -11) (7, -11)         @det488 det516 det1060
mzz (-1, 8) (-1, 10)          @det15 det657 det1014
mzz (11, 2) (11, 4)           @det547 det842
mzz (-1, 2) (-1, 4)           @det148 det173 det847 det927
mxx (5, -11) (3, -11)         @det126 det426 det447 det991
mxx (9, -5) (7, -5)           @det57 det195 det358 det436
mzz (11, -4) (11, -2)         @det11 det71 det963 det1035
mxx (3, 1) (5, 1)             @det131 det655 det729 det961
mxx (1, -11) (1, -13)         @det859 det860
mzz (-1, -4) (-1, -2)         @det118 det663 det688 det947
mzz (7, 4) (7, 2)             @det37 det201 det367 det915
mxx (3, 7) (5, 7)             @det153 det305 det474 det669
mxx (9, 1) (7, 1)             @det37 det492 det901 det915
mxx (3, 13) (5, 13)           @det169 det863
mxx (-1, 1) (1, 1)            @det148 det389 det393 det847
mzz (3, 8) (3, 10)            @det153 det305 det588 det738
mzz (7, 10) (7, 8)            @det445 det858
mzz (7, -2) (7, -4)           @det358 det436 det789 det909
mxx (3, -5) (5, -5)           @det299 det1019 det1050 det1055
mxx (11, -5) (13, -5)         @det19 det348 det1035
mzz (11, 8) (9, 8)            @det836 det914
mxx (1, -5) (-1, -5)          @det118 det419 det688 det869
mzz (3, -10) (3, -8)          @det447 det491 det839 det991
mzz (3, -14) (1, -14)         @det817 det849
mxx (-5, 1) (-3, 1)           @det63 det189 det502 det505
mzz (3, -4) (3, -2)           @det299 det395 det477 det1050
mxx (9, 7) (7, 7)             @det188 det848
mxx (11, 7) (11, 5)           @det722 det834
mzz (7, -8) (7, -10)          @det135 det262 det516 det916
mzz (-5, 2) (-5, 4)           @det10 det505 det649
mxx (11, 1) (13, 1)           @det133 det855

--------         63
mzz (1, 8) (1, 10)            @det402 det588 det738 det1014
mxx (7, -1) (9, -1)           @det358 det436 det492 det901
mxx (-1, -1) (1, -1)          @det118 det389 det393 det688
mzz (5, 14) (7, 14)           @det897 det1056
mzz (13, -2) (13, -4)         @det85 det499 det1035
mxx (7, 11) (7, 13)           @det900 det913
mxx (-3, 5) (-5, 5)           @det56 det505 det629
mxx (-1, -7) (1, -7)          @det869 det875
mxx (-1, 5) (1, 5)            @det119 det148 det242 det847
mzz (1, 2) (1, 4)             @det148 det700 det751 det847
mzz (1, -10) (1, -8)          @det491 det922
mxx (9, -7) (7, -7)           @det57 det195 det262 det516
mxx (5, -13) (3, -13)         @det126 det908
mxx (1, 11) (-1, 11)          @det88 det679 det1014
mzz (5, -8) (5, -10)          @det135 det447 det916 det991
mxx (5, 5) (3, 5)             @det474 det655 det669 det729
mzz (5, 4) (5, 2)             @det201 det367 det655 det729
mxx (5, 11) (3, 11)           @det153 det169 det305 det959
mxx (-3, -1) (-5, -1)         @det502 det921
mzz (-3, -8) (-1, -8)         @det871 det892
mxx (-3, -7) (-3, -5)         @det882 det1009
mzz (-3, 2) (-3, 4)           @det63 det173 det505 det927
mxx (13, -1) (11, -1)         @det11 det133 det910 det1035
mzz (1, -4) (1, -2)           @det118 det395 det477 det688
mzz (5, -2) (5, -4)           @det299 det789 det909 det1050
mzz (9, -4) (9, -2)           @det71 det358 det436 det963
mxx (5, -7) (3, -7)           @det447 det991 det1019 det1055
mzz (5, 10) (5, 8)            @det61 det153 det305 det445
mzz (9, -10) (9, -8)          @det80 det516 det626
mzz (-3, -2) (-3, -4)         @det878 det947
mzz (9, 2) (9, 4)             @det37 det547 det831 det915
mxx (9, 5) (7, 5)             @det37 det188 det792 det915
mxx (5, -1) (3, -1)           @det131 det299 det961 det1050

--------         64
mxx (-3, 4) (-1, 4)           @det32 det927
mxx (3, 10) (1, 10)           @det45 det738
mxx (3, -2) (1, -2)           @det139 det395 det477 det733
mzz (-1, 1) (-1, -1)          @det157 det311 det389 det393
mzz (3, -5) (3, -7)           @det252 det787 det1019 det1055
mxx (-3, -2) (-1, -2)         @det157 det311 det663 det947
mzz (3, 7) (3, 5)             @det474 det669 det763 det928
mxx (3, -14) (1, -14)         @det795 det817 det970
mxx (3, -8) (1, -8)           @det252 det491 det787 det839
mzz (7, -7) (7, -5)           @det57 det140 det195 det791
mxx (7, -8) (5, -8)           @det135 det140 det791 det916
mzz (11, 7) (11, 5)           @det349 det722 det806
mzz (11, -5) (13, -5)         @det53 det348
mxx (11, -2) (9, -2)          @det71 det432 det568 det963
mzz (-5, 1) (-5, -1)          @det48 det189
mxx (7, -2) (5, -2)           @det95 det522 det789 det909
mxx (7, 4) (5, 4)             @det201 det367 det734 det824
mxx (13, -2) (13, -4)         @det62 det499
mzz (3, 1) (3, -1)            @det131 det139 det733 det961
mxx (7, 10) (5, 10)           @det61 det366 det445 det646
mzz (7, 11) (7, 13)           @det646 det819 det900
mzz (-1, -5) (-1, -7)         @det419 det702 det869 det1059
mxx (3, 4) (1, 4)             @det700 det751 det763 det928
mzz (11, 1) (11, -1)          @det133 det432 det568 det910
mzz (3, -13) (3, -11)         @det126 det397 det426 det970
mzz (-1, 7) (-1, 5)           @det33 det242
mzz (3, 13) (3, 11)           @det38 det959
mxx (11, 4) (9, 4)            @det349 det547 det831 det975
mxx (-3, -8) (-1, -8)         @det702 det809 det871
mzz (7, 5) (7, 7)             @det188 det734 det792 det824
mzz (7, -1) (7, 1)            @det95 det492 det522 det901

--------         65
mzz (1, 11) (-1, 11)          @det111 det679
mxx (11, 8) (9, 8)            @det349 det881 det914
mxx (3, -10) (1, -10)         @det397 det491 det839 det970
mxx (7, 2) (5, 2)             @det95 det201 det367 det522
mzz (5, 11) (5, 13)           @det169 det366 det646 det959
mxx (7, 8) (5, 8)             @det61 det445 det734 det824
mzz (5, 5) (5, 7)             @det474 det669 det734 det824
mxx (9, -10) (9, -8)          @det98 det626
mxx (3, -4) (1, -4)           @det252 det395 det477 det787
mzz (1, 7) (1, 5)             @det119 det242 det763 det928
mxx (3, 2) (1, 2)             @det139 det700 det733 det751
mxx (11, -4) (9, -4)          @det71 det123
mxx (3, 8) (1, 8)             @det588 det738 det763 det928
mzz (9, -11) (7, -11)         @det92 det488
mxx (-1, 8) (-1, 10)          @det106 det657
mxx (5, 14) (7, 14)           @det646 det865 det1056
mxx (-1, -4) (-3, -4)         @det663 det702 det947 det1059
mxx (-3, 2) (-1, 2)           @det157 det173 det311 det927
mzz (1, -5) (1, -7)           @det252 det419 det787 det869
mzz (9, 5) (9, 7)             @det188 det349 det792 det975
mzz (9, 1) (9, -1)            @det432 det492 det568 det901
mxx (7, -10) (5, -10)         @det110 det916
mzz (1, -11) (1, -13)         @det859 det867 det970
mzz (1, 1) (1, -1)            @det139 det389 det393 det733
mxx (-5, 2) (-5, 4)           @det104 det649
mxx (11, 2) (9, 2)            @det432 det547 det568 det831
mzz (-3, -1) (-3, 1)          @det157 det189 det311 det502
mzz (5, -13) (5, -11)         @det103 det426
mzz (9, -7) (9, -5)           @det57 det117
mzz (5, -7) (5, -5)           @det140 det791 det1019 det1055
mzz (-3, 5) (-5, 5)           @det113 det629
mxx (7, -4) (5, -4)           @det140 det789 det791 det909
mzz (5, -1) (5, 1)            @det95 det131 det522 det961
mzz (13, -1) (13, 1)          @det100 det910
mzz (-3, -7) (-3, -5)         @det702 det851 det1009

--------         66
myy (-1, -5) (-1, -4)         @det753 det1059
myy (-1, 1) (-1, 2)           @det311 det719
myy (-1, -8) (-1, -7)         @det753 det1059
myy (7, 10) (7, 11)           @det366 det456
myy (3, -1) (3, -2)           @det139 det676
myy (3, -5) (3, -4)           @det158 det787
myy (3, -14) (3, -13)         @det191 det397
myy (7, 7) (7, 8)             @det734 det885
myy (7, -5) (7, -4)           @det140 det699
myy (7, 4) (7, 5)             @det734 det885
myy (-1, -1) (-1, -2)         @det311 det719
myy (3, 4) (3, 5)             @det928 det937
myy (7, -8) (7, -7)           @det140 det699
myy (11, 1) (11, 2)           @det432 det821
myy (11, 4) (11, 5)           @det923 det975
myy (7, -1) (7, -2)           @det36 det522
myy (11, 7) (11, 8)           @det923 det975
myy (7, 13) (7, 14)           @det366 det456
myy (3, 1) (3, 2)             @det139 det676
myy (3, -10) (3, -11)         @det191 det397
myy (3, -8) (3, -7)           @det158 det787
myy (7, 1) (7, 2)             @det36 det522
myy (3, 7) (3, 8)             @det928 det937
myy (11, -1) (11, -2)         @det432 det821

--------         67
myy (9, 7) (9, 8)             @det923 det975
myy (9, 5) (9, 4)             @det923 det975
myy (1, 1) (1, 2)             @det139 det676
myy (9, 1) (9, 2)             @det432 det821
myy (-3, 2) (-3, 1)           @det311 det719
myy (5, 7) (5, 8)             @det734 det885
myy (1, -14) (1, -13)         @det191 det397
myy (1, -8) (1, -7)           @det158 det787
myy (1, -11) (1, -10)         @det191 det397
myy (1, 7) (1, 8)             @det928 det937
myy (9, -1) (9, -2)           @det432 det821
myy (5, -5) (5, -4)           @det140 det699
myy (5, 1) (5, 2)             @det36 det522
myy (5, 4) (5, 5)             @det734 det885
myy (-3, -5) (-3, -4)         @det753 det1059
myy (-3, -8) (-3, -7)         @det753 det1059
myy (1, -5) (1, -4)           @det158 det787
myy (1, 4) (1, 5)             @det928 det937
myy (5, -8) (5, -7)           @det140 det699
myy (-3, -1) (-3, -2)         @det311 det719
myy (1, -1) (1, -2)           @det139 det676
myy (5, 14) (5, 13)           @det366 det456
myy (5, -1) (5, -2)           @det36 det522
myy (5, 10) (5, 11)           @det366 det456

--------         68
mxx (-3, 4) (-1, 4)           @det32 det894
mxx (3, 10) (1, 10)           @det45 det531
mxx (3, -2) (1, -2)           @det334 det395 det676 det733
mzz (-1, 1) (-1, -1)          @det157 det393 det719 det939
mzz (3, -5) (3, -7)           @det68 det158 det252 det1019
mxx (-3, -2) (-1, -2)         @det157 det719 det936 det947
mzz (3, 7) (3, 5)             @det474 det596 det763 det937
mxx (3, -14) (1, -14)         @det280 det817 det970
mxx (3, -8) (1, -8)           @det158 det252 det400 det491
mzz (7, -7) (7, -5)           @det73 det195 det699 det791
mxx (7, -8) (5, -8)           @det135 det699 det710 det791
mzz (11, 7) (11, 5)           @det291 det349 det722
mzz (11, -5) (13, -5)         @det53 det933
mxx (11, -2) (9, -2)          @det116 det568 det821 det963
mzz (-5, 1) (-5, -1)          @det48 det521
mxx (7, -2) (5, -2)           @det36 det95 det526 det789
mxx (7, 4) (5, 4)             @det201 det439 det824 det885
mxx (13, -2) (13, -4)         @det62 det138
mzz (3, 1) (3, -1)            @det131 det523 det676 det733
mxx (7, 10) (5, 10)           @det445 det456 det613 det646
mzz (7, 11) (7, 13)           @det268 det646 det900
mzz (-1, -5) (-1, -7)         @det702 det753 det760 det869
mxx (3, 4) (1, 4)             @det494 det751 det763 det937
mzz (11, 1) (11, -1)          @det133 det568 det807 det821
mzz (3, -13) (3, -11)         @det126 det191 det489 det970
mzz (-1, 7) (-1, 5)           @det33 det41
mzz (3, 13) (3, 11)           @det4 det38
mxx (11, 4) (9, 4)            @det349 det547 det864 det923
mxx (-3, -8) (-1, -8)         @det301 det702 det871
mzz (7, 5) (7, 7)             @det188 det824 det885 det1010
mzz (7, -1) (7, 1)            @det36 det93 det95 det901

--------         69
mzz (1, 11) (-1, 11)          @det111 det343
mxx (11, 8) (9, 8)            @det323 det349 det914
mxx (3, -10) (1, -10)         @det191 det400 det491 det970
mxx (7, 2) (5, 2)             @det36 det95 det201 det439
mzz (5, 11) (5, 13)           @det4 det169 det456 det646
mxx (7, 8) (5, 8)             @det445 det613 det824 det885
mzz (5, 5) (5, 7)             @det474 det596 det824 det885
mxx (9, -10) (9, -8)          @det98 det285
mxx (3, -4) (1, -4)           @det158 det252 det334 det395
mzz (1, 7) (1, 5)             @det41 det119 det763 det937
mxx (3, 2) (1, 2)             @det494 det676 det733 det751
mxx (11, -4) (9, -4)          @det116 det123
mxx (3, 8) (1, 8)             @det531 det588 det763 det937
mzz (9, -11) (7, -11)         @det92 det175
mxx (-1, 8) (-1, 10)          @det106 det182
mxx (5, 14) (7, 14)           @det354 det646 det1056
mxx (-1, -4) (-3, -4)         @det702 det753 det936 det947
mxx (-3, 2) (-1, 2)           @det157 det173 det719 det894
mzz (1, -5) (1, -7)           @det158 det252 det760 det869
mzz (9, 5) (9, 7)             @det188 det349 det923 det1010
mzz (9, 1) (9, -1)            @det93 det568 det821 det901
mxx (7, -10) (5, -10)         @det110 det710
mzz (1, -11) (1, -13)         @det346 det859 det970
mzz (1, 1) (1, -1)            @det393 det676 det733 det939
mxx (-5, 2) (-5, 4)           @det104 det174
mxx (11, 2) (9, 2)            @det547 det568 det821 det864
mzz (-3, -1) (-3, 1)          @det157 det502 det521 det719
mzz (5, -13) (5, -11)         @det103 det489
mzz (9, -7) (9, -5)           @det73 det117
mzz (5, -7) (5, -5)           @det68 det699 det791 det1019
mzz (-3, 5) (-5, 5)           @det113 det229
mxx (7, -4) (5, -4)           @det526 det699 det789 det791
mzz (5, -1) (5, 1)            @det36 det95 det131 det523
mzz (13, -1) (13, 1)          @det100 det807
mzz (-3, -7) (-3, -5)         @det341 det702 det1009

--------         70
mxx (-1, 7) (1, 7)            @det41 det119 det402 det904
mzz (3, 2) (3, 4)             @det66 det494 det729 det751
mxx (9, -11) (7, -11)         @det175 det443 det1060
mzz (-1, 8) (-1, 10)          @det15 det182 det904
mzz (11, 2) (11, 4)           @det302 det547
mzz (-1, 2) (-1, 4)           @det148 det173 det630 det894
mxx (5, -11) (3, -11)         @det91 det126 det447 det489
mxx (9, -5) (7, -5)           @det73 det83 det195 det436
mzz (11, -4) (11, -2)         @det11 det116 det377 det963
mxx (3, 1) (5, 1)             @det66 det131 det523 det729
mxx (1, -11) (1, -13)         @det336 det859
mzz (-1, -4) (-1, -2)         @det203 det688 det936 det947
mzz (7, 4) (7, 2)             @det28 det37 det201 det439
mxx (3, 7) (5, 7)             @det153 det474 det575 det596
mxx (9, 1) (7, 1)             @det28 det37 det93 det901
mxx (3, 13) (5, 13)           @det169 det337
mxx (-1, 1) (1, 1)            @det148 det393 det630 det939
mzz (3, 8) (3, 10)            @det153 det531 det575 det588
mzz (7, 10) (7, 8)            @det310 det445
mzz (7, -2) (7, -4)           @det83 det436 det526 det789
mxx (3, -5) (5, -5)           @det68 det299 det551 det1019
mxx (11, -5) (13, -5)         @det19 det377 det933
mzz (11, 8) (9, 8)            @det332 det914
mxx (1, -5) (-1, -5)          @det203 det688 det760 det869
mzz (3, -10) (3, -8)          @det91 det400 det447 det491
mzz (3, -14) (1, -14)         @det307 det817
mxx (-5, 1) (-3, 1)           @det63 det502 det521 det698
mzz (3, -4) (3, -2)           @det299 det334 det395 det551
mxx (9, 7) (7, 7)             @det188 det329
mxx (11, 7) (11, 5)           @det314 det722
mzz (7, -8) (7, -10)          @det135 det262 det443 det710
mzz (-5, 2) (-5, 4)           @det10 det174 det698
mxx (11, 1) (13, 1)           @det133 det309

--------         71
mzz (1, 8) (1, 10)            @det402 det531 det588 det904
mxx (7, -1) (9, -1)           @det83 det93 det436 det901
mxx (-1, -1) (1, -1)          @det203 det393 det688 det939
mzz (5, 14) (7, 14)           @det375 det1056
mzz (13, -2) (13, -4)         @det85 det138 det377
mxx (7, 11) (7, 13)           @det369 det900
mxx (-3, 5) (-5, 5)           @det56 det229 det698
mxx (-1, -7) (1, -7)          @det368 det869
mxx (-1, 5) (1, 5)            @det41 det119 det148 det630
mzz (1, 2) (1, 4)             @det148 det494 det630 det751
mzz (1, -10) (1, -8)          @det379 det491
mxx (9, -7) (7, -7)           @det73 det195 det262 det443
mxx (5, -13) (3, -13)         @det126 det361
mxx (1, 11) (-1, 11)          @det88 det343 det904
mzz (5, -8) (5, -10)          @det91 det135 det447 det710
mxx (5, 5) (3, 5)             @det66 det474 det596 det729
mzz (5, 4) (5, 2)             @det66 det201 det439 det729
mxx (5, 11) (3, 11)           @det4 det153 det169 det575
mxx (-3, -1) (-5, -1)         @det378 det502
mzz (-3, -8) (-1, -8)         @det385 det871
mxx (-3, -7) (-3, -5)         @det362 det1009
mzz (-3, 2) (-3, 4)           @det63 det173 det698 det894
mxx (13, -1) (11, -1)         @det11 det133 det377 det807
mzz (1, -4) (1, -2)           @det203 det334 det395 det688
mzz (5, -2) (5, -4)           @det299 det526 det551 det789
mzz (9, -4) (9, -2)           @det83 det116 det436 det963
mxx (5, -7) (3, -7)           @det68 det91 det447 det1019
mzz (5, 10) (5, 8)            @det153 det445 det575 det613
mzz (9, -10) (9, -8)          @det80 det285 det443
mzz (-3, -2) (-3, -4)         @det359 det947
mzz (9, 2) (9, 4)             @det28 det37 det547 det864
mxx (9, 5) (7, 5)             @det28 det37 det188 det1010
mxx (5, -1) (3, -1)           @det131 det299 det523 det551

--------         72
myy (11, -5) (11, -4)         @det11
myy (3, 10) (3, 11)           @det153
myy (-5, 1) (-5, 2)           @det63
myy (-1, -5) (-1, -4)         @det688
myy (-1, 1) (-1, 2)           @det148
myy (3, -1) (3, -2)           @det299
myy (3, -5) (3, -4)           @det299
myy (-1, 4) (-1, 5)           @det148
myy (7, -5) (7, -4)           @det436
myy (7, -11) (7, -10)         @det262
myy (7, 4) (7, 5)             @det37
myy (-5, 4) (-5, 5)           @det63
myy (-1, -1) (-1, -2)         @det688
myy (3, 4) (3, 5)             @det729
myy (7, -8) (7, -7)           @det262
myy (7, -1) (7, -2)           @det436
myy (-1, 7) (-1, 8)           @det402
myy (3, 1) (3, 2)             @det729
myy (3, -10) (3, -11)         @det447
myy (3, -8) (3, -7)           @det447
myy (7, 1) (7, 2)             @det37
myy (-1, 11) (-1, 10)         @det402
myy (3, 7) (3, 8)             @det153
myy (11, -1) (11, -2)         @det11

--------         73
myy (9, -11) (9, -10)         @det262
myy (9, 5) (9, 4)             @det37
myy (9, -7) (9, -8)           @det262
myy (1, 1) (1, 2)             @det148
myy (9, 1) (9, 2)             @det37
myy (1, 11) (1, 10)           @det402
myy (-3, 2) (-3, 1)           @det63
myy (5, 7) (5, 8)             @det153
myy (9, -5) (9, -4)           @det436
myy (1, 7) (1, 8)             @det402
myy (9, -1) (9, -2)           @det436
myy (5, -5) (5, -4)           @det299
myy (5, 1) (5, 2)             @det729
myy (5, 4) (5, 5)             @det729
myy (5, -11) (5, -10)         @det447
myy (1, -5) (1, -4)           @det688
myy (1, 4) (1, 5)             @det148
myy (13, -1) (13, -2)         @det11
myy (5, -8) (5, -7)           @det447
myy (1, -1) (1, -2)           @det688
myy (-3, 4) (-3, 5)           @det63
myy (5, -1) (5, -2)           @det299
myy (5, 10) (5, 11)           @det153
myy (13, -5) (13, -4)         @det11

--------         74
mxx (-1, 7) (1, 7)            @det41 det435 det904
mzz (3, 2) (3, 4)             @det66 det77 det494
mxx (9, -11) (7, -11)         @det175 det443 det573
mzz (-1, 8) (-1, 10)          @det182 det583 det904
mzz (11, 2) (11, 4)           @det302 det886
mzz (-1, 2) (-1, 4)           @det391 det630 det894
mxx (5, -11) (3, -11)         @det47 det91 det489
mxx (9, -5) (7, -5)           @det73 det83 det340
mzz (11, -4) (11, -2)         @det116 det151 det377
mxx (3, 1) (5, 1)             @det66 det523 det996
mxx (1, -11) (1, -13)         @det336 det463
mzz (-1, -4) (-1, -2)         @det145 det203 det936
mzz (7, 4) (7, 2)             @det28 det439 det658
mxx (3, 7) (5, 7)             @det575 det596 det1037
mxx (9, 1) (7, 1)             @det28 det93 det167
mxx (3, 13) (5, 13)           @det337 det586
mxx (-1, 1) (1, 1)            @det621 det630 det939
mzz (3, 8) (3, 10)            @det181 det531 det575
mzz (7, 10) (7, 8)            @det310 det605
mzz (7, -2) (7, -4)           @det83 det526 det943
mxx (3, -5) (5, -5)           @det68 det205 det551
mxx (11, -5) (13, -5)         @det377 det567 det933
mzz (11, 8) (9, 8)            @det332 det373
mxx (1, -5) (-1, -5)          @det87 det203 det760
mzz (3, -10) (3, -8)          @det91 det400 det696
mzz (3, -14) (1, -14)         @det307 det316
mxx (-5, 1) (-3, 1)           @det374 det521 det698
mzz (3, -4) (3, -2)           @det290 det334 det551
mxx (9, 7) (7, 7)             @det31 det329
mxx (11, 7) (11, 5)           @det314 det353
mzz (7, -8) (7, -10)          @det218 det443 det710
mzz (-5, 2) (-5, 4)           @det174 det580 det698
mxx (11, 1) (13, 1)           @det89 det309

--------         75
mzz (1, 8) (1, 10)            @det181 det531 det904
mxx (7, -1) (9, -1)           @det83 det93 det167
mxx (-1, -1) (1, -1)          @det203 det621 det939
mzz (5, 14) (7, 14)           @det375 det593
mzz (13, -2) (13, -4)         @det138 det377 det631
mxx (7, 11) (7, 13)           @det369 det530
mxx (-3, 5) (-5, 5)           @det229 det641 det698
mxx (-1, -7) (1, -7)          @det87 det368
mxx (-1, 5) (1, 5)            @det41 det435 det630
mzz (1, 2) (1, 4)             @det77 det494 det630
mzz (1, -10) (1, -8)          @det379 det696
mxx (9, -7) (7, -7)           @det73 det340 det443
mxx (5, -13) (3, -13)         @det47 det361
mxx (1, 11) (-1, 11)          @det343 det637 det904
mzz (5, -8) (5, -10)          @det91 det218 det710
mxx (5, 5) (3, 5)             @det66 det596 det1037
mzz (5, 4) (5, 2)             @det66 det439 det658
mxx (5, 11) (3, 11)           @det4 det575 det586
mxx (-3, -1) (-5, -1)         @det374 det378
mzz (-3, -8) (-1, -8)         @det385 det500
mxx (-3, -7) (-3, -5)         @det362 det544
mzz (-3, 2) (-3, 4)           @det391 det698 det894
mxx (13, -1) (11, -1)         @det89 det377 det807
mzz (1, -4) (1, -2)           @det203 det290 det334
mzz (5, -2) (5, -4)           @det526 det551 det943
mzz (9, -4) (9, -2)           @det83 det116 det151
mxx (5, -7) (3, -7)           @det68 det91 det205
mzz (5, 10) (5, 8)            @det575 det605 det613
mzz (9, -10) (9, -8)          @det285 det443 det627
mzz (-3, -2) (-3, -4)         @det145 det359
mzz (9, 2) (9, 4)             @det28 det864 det886
mxx (9, 5) (7, 5)             @det28 det31 det1010
mxx (5, -1) (3, -1)           @det523 det551 det996

--------         76
mxx (-3, 4) (-1, 4)           @det609 det894
mxx (3, 10) (1, 10)           @det531 det597
mxx (3, -2) (1, -2)           @det290 det334 det676 det1052
mzz (-1, 1) (-1, -1)          @det621 det654 det719 det939
mzz (3, -5) (3, -7)           @det68 det158 det205 det794
mxx (-3, -2) (-1, -2)         @det145 det654 det719 det936
mzz (3, 7) (3, 5)             @det137 det596 det937 det1037
mxx (3, -14) (1, -14)         @det280 det316 det525
mxx (3, -8) (1, -8)           @det158 det400 det696 det794
mzz (7, -7) (7, -5)           @det73 det86 det340 det699
mxx (7, -8) (5, -8)           @det86 det218 det699 det710
mzz (11, 7) (11, 5)           @det220 det291 det353
mzz (11, -5) (13, -5)         @det606 det933
mxx (11, -2) (9, -2)          @det116 det151 det821 det941
mzz (-5, 1) (-5, -1)          @det521 det600
mxx (7, -2) (5, -2)           @det36 det526 det697 det943
mxx (7, 4) (5, 4)             @det439 det658 det775 det885
mxx (13, -2) (13, -4)         @det138 det618
mzz (3, 1) (3, -1)            @det523 det676 det996 det1052
mxx (7, 10) (5, 10)           @det190 det456 det605 det613
mzz (7, 11) (7, 13)           @det190 det268 det530
mzz (-1, -5) (-1, -7)         @det87 det487 det753 det760
mxx (3, 4) (1, 4)             @det77 det137 det494 det937
mzz (11, 1) (11, -1)          @det89 det807 det821 det941
mzz (3, -13) (3, -11)         @det47 det191 det489 det525
mzz (-1, 7) (-1, 5)           @det41 det612
mzz (3, 13) (3, 11)           @det4 det623
mxx (11, 4) (9, 4)            @det220 det864 det886 det923
mxx (-3, -8) (-1, -8)         @det301 det487 det500
mzz (7, 5) (7, 7)             @det31 det775 det885 det1010
mzz (7, -1) (7, 1)            @det36 det93 det167 det697

--------         77
mzz (1, 11) (-1, 11)          @det343 det672
mxx (11, 8) (9, 8)            @det220 det323 det373
mxx (3, -10) (1, -10)         @det191 det400 det525 det696
mxx (7, 2) (5, 2)             @det36 det439 det658 det697
mzz (5, 11) (5, 13)           @det4 det190 det456 det586
mxx (7, 8) (5, 8)             @det605 det613 det775 det885
mzz (5, 5) (5, 7)             @det596 det775 det885 det1037
mxx (9, -10) (9, -8)          @det285 det656
mxx (3, -4) (1, -4)           @det158 det290 det334 det794
mzz (1, 7) (1, 5)             @det41 det137 det435 det937
mxx (3, 2) (1, 2)             @det77 det494 det676 det1052
mxx (11, -4) (9, -4)          @det116 det664
mxx (3, 8) (1, 8)             @det137 det181 det531 det937
mzz (9, -11) (7, -11)         @det175 det650
mxx (-1, 8) (-1, 10)          @det182 det689
mxx (5, 14) (7, 14)           @det190 det354 det593
mxx (-1, -4) (-3, -4)         @det145 det487 det753 det936
mxx (-3, 2) (-1, 2)           @det391 det654 det719 det894
mzz (1, -5) (1, -7)           @det87 det158 det760 det794
mzz (9, 5) (9, 7)             @det31 det220 det923 det1010
mzz (9, 1) (9, -1)            @det93 det167 det821 det941
mxx (7, -10) (5, -10)         @det671 det710
mzz (1, -11) (1, -13)         @det346 det463 det525
mzz (1, 1) (1, -1)            @det621 det676 det939 det1052
mxx (-5, 2) (-5, 4)           @det174 det687
mxx (11, 2) (9, 2)            @det821 det864 det886 det941
mzz (-3, -1) (-3, 1)          @det374 det521 det654 det719
mzz (5, -13) (5, -11)         @det489 det666
mzz (9, -7) (9, -5)           @det73 det661
mzz (5, -7) (5, -5)           @det68 det86 det205 det699
mzz (-3, 5) (-5, 5)           @det229 det684
mxx (7, -4) (5, -4)           @det86 det526 det699 det943
mzz (5, -1) (5, 1)            @det36 det523 det697 det996
mzz (13, -1) (13, 1)          @det660 det807
mzz (-3, -7) (-3, -5)         @det341 det487 det544

--------         78
myy (-1, -5) (-1, -4)         @det753
myy (-1, 1) (-1, 2)           @det719
myy (-1, -8) (-1, -7)         @det753
myy (7, 10) (7, 11)           @det456
myy (3, -1) (3, -2)           @det676
myy (3, -5) (3, -4)           @det158
myy (3, -14) (3, -13)         @det191
myy (7, 7) (7, 8)             @det885
myy (7, -5) (7, -4)           @det699
myy (7, 4) (7, 5)             @det885
myy (-1, -1) (-1, -2)         @det719
myy (3, 4) (3, 5)             @det937
myy (7, -8) (7, -7)           @det699
myy (11, 1) (11, 2)           @det821
myy (11, 4) (11, 5)           @det923
myy (7, -1) (7, -2)           @det36
myy (11, 7) (11, 8)           @det923
myy (7, 13) (7, 14)           @det456
myy (3, 1) (3, 2)             @det676
myy (3, -10) (3, -11)         @det191
myy (3, -8) (3, -7)           @det158
myy (7, 1) (7, 2)             @det36
myy (3, 7) (3, 8)             @det937
myy (11, -1) (11, -2)         @det821

--------         79
myy (9, 7) (9, 8)             @det923
myy (9, 5) (9, 4)             @det923
myy (1, 1) (1, 2)             @det676
myy (9, 1) (9, 2)             @det821
myy (-3, 2) (-3, 1)           @det719
myy (5, 7) (5, 8)             @det885
myy (1, -14) (1, -13)         @det191
myy (1, -8) (1, -7)           @det158
myy (1, -11) (1, -10)         @det191
myy (1, 7) (1, 8)             @det937
myy (9, -1) (9, -2)           @det821
myy (5, -5) (5, -4)           @det699
myy (5, 1) (5, 2)             @det36
myy (5, 4) (5, 5)             @det885
myy (-3, -5) (-3, -4)         @det753
myy (-3, -8) (-3, -7)         @det753
myy (1, -5) (1, -4)           @det158
myy (1, 4) (1, 5)             @det937
myy (5, -8) (5, -7)           @det699
myy (-3, -1) (-3, -2)         @det719
myy (1, -1) (1, -2)           @det676
myy (5, 14) (5, 13)           @det456
myy (5, -1) (5, -2)           @det36
myy (5, 10) (5, 11)           @det456

--------         80
mxx (-3, 4) (-1, 4)           @det609
mxx (3, 10) (1, 10)           @det597
mxx (3, -2) (1, -2)           @det290 det1052
mzz (-1, 1) (-1, -1)          @det621 det654
mzz (3, -5) (3, -7)           @det205 det794
mxx (-3, -2) (-1, -2)         @det145 det654
mzz (3, 7) (3, 5)             @det137 det1037
mxx (3, -14) (1, -14)         @det316 det525
mxx (3, -8) (1, -8)           @det696 det794
mzz (7, -7) (7, -5)           @det86 det340
mxx (7, -8) (5, -8)           @det86 det218
mzz (11, 7) (11, 5)           @det220 det353
mzz (11, -5) (13, -5)         @det606
mxx (11, -2) (9, -2)          @det151 det941
mzz (-5, 1) (-5, -1)          @det600
mxx (7, -2) (5, -2)           @det697 det943
mxx (7, 4) (5, 4)             @det658 det775
mxx (13, -2) (13, -4)         @det618
mzz (3, 1) (3, -1)            @det996 det1052
mxx (7, 10) (5, 10)           @det190 det605
mzz (7, 11) (7, 13)           @det190 det530
mzz (-1, -5) (-1, -7)         @det87 det487
mxx (3, 4) (1, 4)             @det77 det137
mzz (11, 1) (11, -1)          @det89 det941
mzz (3, -13) (3, -11)         @det47 det525
mzz (-1, 7) (-1, 5)           @det612
mzz (3, 13) (3, 11)           @det623
mxx (11, 4) (9, 4)            @det220 det886
mxx (-3, -8) (-1, -8)         @det487 det500
mzz (7, 5) (7, 7)             @det31 det775
mzz (7, -1) (7, 1)            @det167 det697

--------         81
mzz (1, 11) (-1, 11)          @det672
mxx (11, 8) (9, 8)            @det220 det373
mxx (3, -10) (1, -10)         @det525 det696
mxx (7, 2) (5, 2)             @det658 det697
mzz (5, 11) (5, 13)           @det190 det586
mxx (7, 8) (5, 8)             @det605 det775
mzz (5, 5) (5, 7)             @det775 det1037
mxx (9, -10) (9, -8)          @det656
mxx (3, -4) (1, -4)           @det290 det794
mzz (1, 7) (1, 5)             @det137 det435
mxx (3, 2) (1, 2)             @det77 det1052
mxx (11, -4) (9, -4)          @det664
mxx (3, 8) (1, 8)             @det137 det181
mzz (9, -11) (7, -11)         @det650
mxx (-1, 8) (-1, 10)          @det689
mxx (5, 14) (7, 14)           @det190 det593
mxx (-1, -4) (-3, -4)         @det145 det487
mxx (-3, 2) (-1, 2)           @det391 det654
mzz (1, -5) (1, -7)           @det87 det794
mzz (9, 5) (9, 7)             @det31 det220
mzz (9, 1) (9, -1)            @det167 det941
mxx (7, -10) (5, -10)         @det671
mzz (1, -11) (1, -13)         @det463 det525
mzz (1, 1) (1, -1)            @det621 det1052
mxx (-5, 2) (-5, 4)           @det687
mxx (11, 2) (9, 2)            @det886 det941
mzz (-3, -1) (-3, 1)          @det374 det654
mzz (5, -13) (5, -11)         @det666
mzz (9, -7) (9, -5)           @det661
mzz (5, -7) (5, -5)           @det86 det205
mzz (-3, 5) (-5, 5)           @det684
mxx (7, -4) (5, -4)           @det86 det943
mzz (5, -1) (5, 1)            @det697 det996
mzz (13, -1) (13, 1)          @det660
mzz (-3, -7) (-3, -5)         @det487 det544

--------         82
mxx (-1, 7) (1, 7)            @det435
mzz (3, 2) (3, 4)             @det77
mxx (9, -11) (7, -11)         @det573
mzz (-1, 8) (-1, 10)          @det583
mzz (11, 2) (11, 4)           @det886
mzz (-1, 2) (-1, 4)           @det391
mxx (5, -11) (3, -11)         @det47
mxx (9, -5) (7, -5)           @det340
mzz (11, -4) (11, -2)         @det151
mxx (3, 1) (5, 1)             @det996
mxx (1, -11) (1, -13)         @det463
mzz (-1, -4) (-1, -2)         @det145
mzz (7, 4) (7, 2)             @det658
mxx (3, 7) (5, 7)             @det1037
mxx (9, 1) (7, 1)             @det167
mxx (3, 13) (5, 13)           @det586
mxx (-1, 1) (1, 1)            @det621
mzz (3, 8) (3, 10)            @det181
mzz (7, 10) (7, 8)            @det605
mzz (7, -2) (7, -4)           @det943
mxx (3, -5) (5, -5)           @det205
mxx (11, -5) (13, -5)         @det567
mzz (11, 8) (9, 8)            @det373
mxx (1, -5) (-1, -5)          @det87
mzz (3, -10) (3, -8)          @det696
mzz (3, -14) (1, -14)         @det316
mxx (-5, 1) (-3, 1)           @det374
mzz (3, -4) (3, -2)           @det290
mxx (9, 7) (7, 7)             @det31
mxx (11, 7) (11, 5)           @det353
mzz (7, -8) (7, -10)          @det218
mzz (-5, 2) (-5, 4)           @det580
mxx (11, 1) (13, 1)           @det89

--------         83
mzz (1, 8) (1, 10)            @det181
mxx (7, -1) (9, -1)           @det167
mxx (-1, -1) (1, -1)          @det621
mzz (5, 14) (7, 14)           @det593
mzz (13, -2) (13, -4)         @det631
mxx (7, 11) (7, 13)           @det530
mxx (-3, 5) (-5, 5)           @det641
mxx (-1, -7) (1, -7)          @det87
mxx (-1, 5) (1, 5)            @det435
mzz (1, 2) (1, 4)             @det77
mzz (1, -10) (1, -8)          @det696
mxx (9, -7) (7, -7)           @det340
mxx (5, -13) (3, -13)         @det47
mxx (1, 11) (-1, 11)          @det637
mzz (5, -8) (5, -10)          @det218
mxx (5, 5) (3, 5)             @det1037
mzz (5, 4) (5, 2)             @det658
mxx (5, 11) (3, 11)           @det586
mxx (-3, -1) (-5, -1)         @det374
mzz (-3, -8) (-1, -8)         @det500
mxx (-3, -7) (-3, -5)         @det544
mzz (-3, 2) (-3, 4)           @det391
mxx (13, -1) (11, -1)         @det89
mzz (1, -4) (1, -2)           @det290
mzz (5, -2) (5, -4)           @det943
mzz (9, -4) (9, -2)           @det151
mxx (5, -7) (3, -7)           @det205
mzz (5, 10) (5, 8)            @det605
mzz (9, -10) (9, -8)          @det627
mzz (-3, -2) (-3, -4)         @det145
mzz (9, 2) (9, 4)             @det886
mxx (9, 5) (7, 5)             @det31
mxx (5, -1) (3, -1)           @det996



==> anc/Fig23_right/df_7.txt <==
--------          0
myy (3, 10) (3, 11)           @det777
myy (11, 4) (11, 5)           @det422
myy (-1, 4) (-1, 5)           @det1302
myy (7, 4) (7, 5)             @det866
myy (-5, 4) (-5, 5)           @det1127
myy (15, -11) (15, -10)       @det314
myy (7, 16) (7, 17)           @det1833
myy (3, 1) (3, 2)             @det228
myy (3, -8) (3, -7)           @det1783
myy (7, 7) (7, 8)             @det131
myy (15, -5) (15, -4)         @det1871
myy (3, 16) (3, 17)           @det1451
myy (-5, 1) (-5, 2)           @det1127
myy (-1, 1) (-1, 2)           @det1302
myy (11, 10) (11, 11)         @det834
myy (19, -4) (19, -5)         @det25
myy (-1, -1) (-1, -2)         @det1636
myy (7, -8) (7, -7)           @det2064
myy (7, -1) (7, -2)           @det1809
myy (15, 4) (15, 5)           @det558
myy (3, -10) (3, -11)         @det1783
myy (7, -17) (7, -16)         @det570
myy (-1, 11) (-1, 10)         @det839
myy (3, 7) (3, 8)             @det777
myy (15, -7) (15, -8)         @det314
myy (-1, -5) (-1, -4)         @det1636
myy (15, 1) (15, 2)           @det558
myy (11, -10) (11, -11)       @det1049
myy (3, -1) (3, -2)           @det1123
myy (11, 7) (11, 8)           @det834
myy (7, 13) (7, 14)           @det1833
myy (7, -13) (7, -14)         @det570
myy (7, -5) (7, -4)           @det1809
myy (11, 1) (11, 2)           @det422
myy (-1, 7) (-1, 8)           @det839
myy (3, 13) (3, 14)           @det1451
myy (11, -16) (11, -17)       @det1078
myy (11, -1) (11, -2)         @det1077
myy (7, 10) (7, 11)           @det131
myy (19, -1) (19, -2)         @det25
myy (3, -5) (3, -4)           @det1123
myy (11, -5) (11, -4)         @det1077
myy (11, -14) (11, -13)       @det1078
myy (7, -11) (7, -10)         @det2064
myy (15, -1) (15, -2)         @det1871
myy (3, 4) (3, 5)             @det228
myy (7, 1) (7, 2)             @det866
myy (11, -8) (11, -7)         @det1049

--------          1
myy (17, -8) (17, -7)         @det314
myy (1, 11) (1, 10)           @det839
myy (9, -14) (9, -13)         @det570
myy (13, 4) (13, 5)           @det422
myy (13, 10) (13, 11)         @det834
myy (5, 14) (5, 13)           @det1451
myy (9, 7) (9, 8)             @det131
myy (21, -1) (21, -2)         @det25
myy (1, -5) (1, -4)           @det1636
myy (1, -1) (1, -2)           @det1636
myy (-3, 4) (-3, 5)           @det1127
myy (13, 8) (13, 7)           @det834
myy (1, 1) (1, 2)             @det1302
myy (5, 7) (5, 8)             @det777
myy (1, 7) (1, 8)             @det839
myy (9, -1) (9, -2)           @det1809
myy (9, -5) (9, -4)           @det1809
myy (17, 5) (17, 4)           @det558
myy (21, -5) (21, -4)         @det25
myy (9, 13) (9, 14)           @det1833
myy (17, 1) (17, 2)           @det558
myy (13, -1) (13, -2)         @det1077
myy (5, -1) (5, -2)           @det1123
myy (9, 5) (9, 4)             @det866
myy (9, 1) (9, 2)             @det866
myy (13, -5) (13, -4)         @det1077
myy (9, -7) (9, -8)           @det2064
myy (-3, 2) (-3, 1)           @det1127
myy (9, 10) (9, 11)           @det131
myy (5, -5) (5, -4)           @det1123
myy (9, 16) (9, 17)           @det1833
myy (5, 4) (5, 5)             @det228
myy (13, -14) (13, -13)       @det1078
myy (5, 16) (5, 17)           @det1451
myy (13, -11) (13, -10)       @det1049
myy (13, 2) (13, 1)           @det422
myy (13, -8) (13, -7)         @det1049
myy (9, -11) (9, -10)         @det2064
myy (13, -17) (13, -16)       @det1078
myy (17, -5) (17, -4)         @det1871
myy (9, -17) (9, -16)         @det570
myy (5, 1) (5, 2)             @det228
myy (1, 4) (1, 5)             @det1302
myy (5, -8) (5, -7)           @det1783
myy (17, -1) (17, -2)         @det1871
myy (5, -11) (5, -10)         @det1783
myy (17, -11) (17, -10)       @det314
myy (5, 10) (5, 11)           @det777

--------          2
mxx (9, -11) (7, -11)         @det2062 det2064
mzz (-1, 8) (-1, 10)          @det1974
mzz (-1, 2) (-1, 4)           @det529 det1302
mxx (9, -5) (7, -5)           @det1809 det1922
mxx (17, 1) (15, 1)           @det558 det823
mzz (11, 14) (11, 16)         @det282
mxx (11, 13) (13, 13)         @det352
mxx (-1, 1) (1, 1)            @det1280 det1302
mzz (3, 8) (3, 10)            @det627 det777
mxx (11, -5) (13, -5)         @det1077 det1641
mzz (3, -10) (3, -8)          @det1783 det1920
mzz (19, 2) (19, 4)           @det683
mxx (21, -5) (19, -5)         @det1963
mzz (3, -14) (1, -14)         @det1348
mzz (7, -16) (7, -14)         @det570 det1118
mxx (5, -11) (3, -11)         @det478 det1783
mxx (21, 1) (19, 1)           @det359
mzz (11, 8) (11, 10)          @det61 det834
mxx (19, 7) (19, 5)           @det1307
mxx (3, 7) (5, 7)             @det777 det1590
mzz (7, 16) (7, 14)           @det513 det1833
mzz (19, 8) (17, 8)           @det1414
mxx (9, -17) (7, -17)         @det291 det570
mzz (3, 14) (3, 16)           @det1964
mxx (9, 7) (7, 7)             @det131 det1312
mxx (17, -11) (15, -11)       @det1944
mxx (11, 1) (13, 1)           @det52 det422
mzz (3, 2) (3, 4)             @det228 det1813
mxx (17, 7) (15, 7)           @det796
mzz (11, -4) (11, -2)         @det1077 det1828
mzz (15, 4) (15, 2)           @det558 det2144
mxx (11, 7) (13, 7)           @det508 det834
mxx (1, -11) (1, -13)         @det1428
mzz (11, -10) (11, -8)        @det1049 det2082
mxx (13, -17) (11, -17)       @det1954
mzz (-1, -4) (-1, -2)         @det1636 det2078
mzz (15, 10) (15, 8)          @det56
mxx (9, 19) (7, 19)           @det1003
mxx (9, 1) (7, 1)             @det866 det1529
mxx (3, 13) (5, 13)           @det951 det1451
mzz (7, -2) (7, -4)           @det588 det1809
mzz (11, 20) (9, 20)          @det1380
mxx (1, -5) (-1, -5)          @det1352 det1636
mxx (-5, 1) (-3, 1)           @det486 det1127
mzz (3, -4) (3, -2)           @det1123 det1620
mxx (11, 19) (11, 17)         @det1369
mxx (-1, 7) (1, 7)            @det489 det839
mzz (11, 2) (11, 4)           @det422 det2104
mxx (3, 1) (5, 1)             @det228 det1325
mzz (15, -10) (15, -8)        @det314 det712
mzz (7, 4) (7, 2)             @det866 det1174
mzz (19, -4) (19, -2)         @det25 det259
mzz (7, 10) (7, 8)            @det131 det515
mxx (3, -5) (5, -5)           @det752 det1123
mxx (13, -11) (11, -11)       @det501 det1049
mxx (17, -5) (15, -5)         @det460 det1871
mzz (11, -16) (11, -14)       @det399 det1078
mzz (7, -8) (7, -10)          @det1736 det2064
mzz (15, -4) (15, -2)         @det565 det1871
mzz (-5, 2) (-5, 4)           @det1976
mxx (9, 13) (7, 13)           @det880 det1833

--------          3
mxx (-3, 5) (-5, 5)           @det2035
mxx (-1, 5) (1, 5)            @det489 det1302
mzz (13, -8) (13, -10)        @det712 det1049
mxx (1, 11) (-1, 11)          @det2008
mzz (5, 4) (5, 2)             @det228 det1174
mzz (17, -4) (17, -2)         @det259 det1871
mzz (13, 2) (13, 4)           @det422 det2144
mxx (13, -7) (11, -7)         @det1049 det1641
mxx (5, 17) (3, 17)           @det2049
mzz (9, -10) (9, -8)          @det2064 det2082
mxx (13, 5) (11, 5)           @det422 det508
mxx (-1, -1) (1, -1)          @det1280 det1636
mzz (13, -2) (13, -4)         @det565 det1077
mzz (5, -14) (5, -16)         @det1118
mzz (9, 16) (9, 14)           @det282 det1833
mxx (-1, -7) (1, -7)          @det1352
mxx (15, 11) (15, 13)         @det1485
mxx (7, -13) (9, -13)         @det570 det2062
mzz (1, -10) (1, -8)          @det1920
mxx (9, 17) (7, 17)           @det1003 det1833
mxx (9, 11) (7, 11)           @det131 det880
mxx (21, -1) (19, -1)         @det25 det359
mzz (17, 2) (17, 4)           @det558 det683
mzz (-3, 2) (-3, 4)           @det529 det1127
mzz (9, -4) (9, -2)           @det1809 det1828
mzz (13, 14) (15, 14)         @det1624
mzz (17, -10) (17, -8)        @det2013
mzz (9, -16) (9, -14)         @det399 det570
mxx (13, -13) (11, -13)       @det501 det1078
mzz (13, -14) (13, -16)       @det2033
mxx (5, -19) (5, -17)         @det1489
mzz (1, 2) (1, 4)             @det1302 det1813
mxx (17, -1) (15, -1)         @det823 det1871
mxx (5, -13) (3, -13)         @det478
mzz (5, -8) (5, -10)          @det1736 det1783
mxx (5, 5) (3, 5)             @det228 det1590
mxx (5, 11) (3, 11)           @det777 det951
mxx (-3, -1) (-5, -1)         @det486
mxx (13, -1) (11, -1)         @det52 det1077
mzz (5, -2) (5, -4)           @det588 det1123
mxx (5, -7) (3, -7)           @det752 det1783
mxx (9, 5) (7, 5)             @det866 det1312
mxx (5, -1) (3, -1)           @det1123 det1325
mzz (1, 8) (1, 10)            @det627 det839
mxx (7, -1) (9, -1)           @det1529 det1809
mzz (5, -20) (7, -20)         @det1393
mzz (13, 8) (13, 10)          @det56 det834
mxx (15, -7) (17, -7)         @det314 det460
mxx (7, -19) (9, -19)         @det291
mzz (21, -2) (21, -4)         @det2053
mxx (17, 5) (15, 5)           @det558 det796
mxx (13, 11) (11, 11)         @det352 det834
mxx (9, -7) (7, -7)           @det1922 det2064
mzz (9, 10) (9, 8)            @det61 det131
mzz (5, 14) (5, 16)           @det513 det1451
mzz (-3, -8) (-1, -8)         @det1518
mxx (-3, -7) (-3, -5)         @det1592
mzz (1, -4) (1, -2)           @det1620 det1636
mzz (5, 10) (5, 8)            @det515 det777
mzz (-3, -2) (-3, -4)         @det2078
mzz (9, 2) (9, 4)             @det866 det2104

--------          4
mxx (3, 10) (1, 10)           @det2002
mzz (19, -1) (19, 1)          @det359 det1935
mxx (-3, -2) (-1, -2)         @det225 det2078
mxx (13, -2) (15, -2)         @det565 det1589
mxx (3, -8) (1, -8)           @det928 det1920
mzz (11, 19) (11, 17)         @det1369 det1405
mxx (15, 10) (13, 10)         @det56 det1361
mxx (9, 10) (11, 10)          @det61 det158
mzz (11, -13) (11, -11)       @det236 det501
mxx (11, -8) (9, -8)          @det868 det2082
mzz (-1, -5) (-1, -7)         @det1352 det1812
mzz (11, 1) (11, -1)          @det52 det1663
mxx (11, -14) (9, -14)        @det236 det399
mzz (-1, 7) (-1, 5)           @det2029
mzz (3, 13) (3, 11)           @det1987
mxx (11, 4) (9, 4)            @det1685 det2104
mxx (-3, -8) (-1, -8)         @det1518 det1812
mzz (7, 5) (7, 7)             @det1312 det1419
mzz (7, -1) (7, 1)            @det1529 det2136
mzz (15, 1) (15, -1)          @det823 det1589
mzz (7, 17) (7, 19)           @det2034
mxx (7, 16) (5, 16)           @det2022
mxx (5, -14) (7, -14)         @det1118 det1345
mzz (-5, 1) (-5, -1)          @det2025
mxx (7, -2) (5, -2)           @det588 det2136
mxx (19, -2) (17, -2)         @det259 det1935
mzz (7, -13) (7, -11)         @det1345 det2062
mxx (7, 10) (5, 10)           @det96 det515
mxx (5, -20) (7, -20)         @det1295 det1393
mxx (3, 4) (1, 4)             @det1367 det1813
mxx (21, -2) (21, -4)         @det2007
mzz (3, -5) (3, -7)           @det752 det928
mxx (3, -14) (1, -14)         @det1348 det1969
mzz (11, 7) (11, 5)           @det508 det1685
mxx (19, 4) (17, 4)           @det683 det1508
mxx (9, 16) (11, 16)          @det282 det1405
mzz (15, 11) (15, 13)         @det1361 det1485
mzz (19, 7) (19, 5)           @det1307 det1508
mzz (11, 13) (11, 11)         @det158 det352
mxx (-3, 4) (-1, 4)           @det1978
mzz (11, -5) (11, -7)         @det868 det1641
mxx (3, -2) (1, -2)           @det1378 det1620
mzz (-1, 1) (-1, -1)          @det225 det1280
mzz (3, 7) (3, 5)             @det1367 det1590
mzz (7, -7) (7, -5)           @det237 det1922
mxx (7, -8) (5, -8)           @det237 det1736
mzz (15, -7) (15, -5)         @det460 det601
mxx (11, -2) (9, -2)          @det1663 det1828
mxx (7, 4) (5, 4)             @det1174 det1419
mxx (13, -8) (15, -8)         @det601 det712
mxx (13, -14) (13, -16)       @det1984
mzz (7, -19) (7, -17)         @det291 det1295
mzz (3, 1) (3, -1)            @det1325 det1378
mxx (15, 4) (13, 4)           @det1615 det2144
mzz (7, 11) (7, 13)           @det96 det880
mzz (15, 5) (15, 7)           @det796 det1615
mzz (3, -13) (3, -11)         @det478 det1969

--------          5
mzz (21, -1) (21, 1)          @det2095
mxx (19, -4) (17, -4)         @det2098
mxx (11, 20) (9, 20)          @det1380 det1405
mxx (11, -10) (9, -10)        @det236 det2082
mxx (5, 14) (7, 14)           @det96 det513
mxx (-1, -4) (-3, -4)         @det1812 det2078
mzz (9, 5) (9, 7)             @det1312 det1685
mxx (11, 2) (9, 2)            @det1663 det2104
mxx (19, 2) (17, 2)           @det683 det1935
mzz (17, 1) (17, -1)          @det823 det1935
mxx (7, -4) (5, -4)           @det237 det588
mzz (13, -1) (13, 1)          @det52 det1589
mzz (-3, -7) (-3, -5)         @det1592 det1812
mzz (17, 5) (17, 7)           @det796 det1508
mxx (7, 8) (5, 8)             @det515 det1419
mzz (5, 5) (5, 7)             @det1419 det1590
mzz (13, -7) (13, -5)         @det601 det1641
mxx (3, -4) (1, -4)           @det928 det1620
mzz (1, 7) (1, 5)             @det489 det1367
mzz (9, -17) (9, -19)         @det2075
mxx (-1, 8) (-1, 10)          @det2052
mzz (9, 17) (9, 19)           @det1003 det1405
mxx (-3, 2) (-1, 2)           @det225 det529
mxx (13, 2) (15, 2)           @det1589 det2144
mzz (13, 5) (13, 7)           @det508 det1615
mzz (5, -1) (5, 1)            @det1325 det2136
mxx (11, -16) (9, -16)        @det2046
mxx (11, 8) (9, 8)            @det61 det1685
mzz (21, -5) (19, -5)         @det2080
mzz (5, 17) (3, 17)           @det2056
mzz (13, 11) (13, 13)         @det352 det1361
mxx (11, -4) (9, -4)          @det868 det1828
mzz (13, -13) (13, -11)       @det2102
mzz (1, -5) (1, -7)           @det928 det1352
mzz (9, 1) (9, -1)            @det1529 det1663
mxx (7, -10) (5, -10)         @det1345 det1736
mxx (-5, 2) (-5, 4)           @det2076
mzz (-3, -1) (-3, 1)          @det225 det486
mzz (5, -13) (5, -11)         @det478 det1345
mzz (9, -11) (9, -13)         @det236 det2062
mzz (-3, 5) (-5, 5)           @det2066
mxx (7, -16) (5, -16)         @det1118 det1295
mxx (15, -4) (13, -4)         @det565 det601
mzz (1, 11) (-1, 11)          @det2087
mxx (19, 8) (17, 8)           @det1414 det1508
mzz (17, -5) (17, -7)         @det2072
mxx (3, -10) (1, -10)         @det1920 det1969
mxx (7, 2) (5, 2)             @det1174 det2136
mxx (15, -10) (13, -10)       @det2085
mzz (5, 11) (5, 13)           @det96 det951
mxx (3, 14) (3, 16)           @det2069
mxx (13, 14) (15, 14)         @det1361 det1624
mxx (17, -10) (17, -8)        @det2089
mzz (17, -11) (15, -11)       @det2101
mxx (3, 2) (1, 2)             @det1378 det1813
mxx (3, 8) (1, 8)             @det627 det1367
mzz (9, 11) (9, 13)           @det158 det880
mzz (5, -19) (5, -17)         @det1295 det1489
mzz (1, -11) (1, -13)         @det1428 det1969
mzz (1, 1) (1, -1)            @det1280 det1378
mzz (13, -17) (11, -17)       @det2109
mxx (11, 14) (9, 14)          @det158 det282
mzz (9, -7) (9, -5)           @det868 det1922
mzz (5, -7) (5, -5)           @det237 det752
mxx (13, 8) (15, 8)           @det56 det1615

--------          6
myy (11, 4) (11, 5)           @det47
myy (7, 4) (7, 5)             @det1240
myy (3, 1) (3, 2)             @det1165
myy (11, 19) (11, 20)         @det435
myy (3, -8) (3, -7)           @det211
myy (7, 7) (7, 8)             @det1240
myy (15, -5) (15, -4)         @det1044
myy (-1, 1) (-1, 2)           @det316
myy (11, 10) (11, 11)         @det320
myy (-1, -1) (-1, -2)         @det316
myy (7, -8) (7, -7)           @det2086
myy (7, -1) (7, -2)           @det730
myy (19, 2) (19, 1)           @det1811
myy (15, 4) (15, 5)           @det1832
myy (3, -10) (3, -11)         @det153
myy (7, -17) (7, -16)         @det357
myy (3, 7) (3, 8)             @det1622
myy (15, -7) (15, -8)         @det1044
myy (-1, -5) (-1, -4)         @det1700
myy (15, 1) (15, 2)           @det443
myy (11, -10) (11, -11)       @det1868
myy (3, -1) (3, -2)           @det1165
myy (11, 13) (11, 14)         @det320
myy (19, 4) (19, 5)           @det1787
myy (15, 10) (15, 11)         @det1047
myy (11, 7) (11, 8)           @det47
myy (7, 13) (7, 14)           @det145
myy (7, -13) (7, -14)         @det2170
myy (11, 16) (11, 17)         @det435
myy (7, -5) (7, -4)           @det2086
myy (11, 1) (11, 2)           @det2114
myy (19, 7) (19, 8)           @det1787
myy (11, -1) (11, -2)         @det2114
myy (15, 7) (15, 8)           @det1832
myy (7, 10) (7, 11)           @det145
myy (7, -19) (7, -20)         @det357
myy (15, 13) (15, 14)         @det1047
myy (19, -1) (19, -2)         @det1811
myy (-1, -8) (-1, -7)         @det1700
myy (3, -5) (3, -4)           @det211
myy (11, -5) (11, -4)         @det1140
myy (3, -14) (3, -13)         @det153
myy (11, -14) (11, -13)       @det1868
myy (7, -11) (7, -10)         @det2170
myy (15, -1) (15, -2)         @det443
myy (3, 4) (3, 5)             @det1622
myy (7, 1) (7, 2)             @det730
myy (11, -8) (11, -7)         @det1140

--------          7
myy (9, -14) (9, -13)         @det1868
myy (13, 4) (13, 5)           @det1832
myy (1, -11) (1, -10)         @det153
myy (13, 10) (13, 11)         @det1047
myy (5, 14) (5, 13)           @det145
myy (9, 7) (9, 8)             @det47
myy (-3, -8) (-3, -7)         @det1700
myy (1, -5) (1, -4)           @det211
myy (1, -1) (1, -2)           @det1165
myy (17, 7) (17, 8)           @det1787
myy (13, 8) (13, 7)           @det1832
myy (1, 1) (1, 2)             @det1165
myy (5, -20) (5, -19)         @det357
myy (5, 7) (5, 8)             @det1240
myy (5, -14) (5, -13)         @det2170
myy (1, -8) (1, -7)           @det211
myy (1, 7) (1, 8)             @det1622
myy (9, -1) (9, -2)           @det2114
myy (9, -5) (9, -4)           @det1140
myy (17, 5) (17, 4)           @det1787
myy (9, 13) (9, 14)           @det320
myy (17, 1) (17, 2)           @det1811
myy (13, -1) (13, -2)         @det443
myy (5, -1) (5, -2)           @det730
myy (9, 5) (9, 4)             @det47
myy (9, 1) (9, 2)             @det2114
myy (13, -5) (13, -4)         @det1044
myy (9, -7) (9, -8)           @det1140
myy (-3, 2) (-3, 1)           @det316
myy (1, -14) (1, -13)         @det153
myy (9, 19) (9, 20)           @det435
myy (9, 10) (9, 11)           @det320
myy (5, -5) (5, -4)           @det2086
myy (9, 16) (9, 17)           @det435
myy (5, -17) (5, -16)         @det357
myy (5, 4) (5, 5)             @det1240
myy (13, 14) (13, 13)         @det1047
myy (-3, -1) (-3, -2)         @det316
myy (13, 2) (13, 1)           @det443
myy (13, -8) (13, -7)         @det1044
myy (9, -11) (9, -10)         @det1868
myy (5, 1) (5, 2)             @det730
myy (-3, -5) (-3, -4)         @det1700
myy (1, 4) (1, 5)             @det1622
myy (5, -8) (5, -7)           @det2086
myy (17, -1) (17, -2)         @det1811
myy (5, -11) (5, -10)         @det2170
myy (5, 10) (5, 11)           @det145

--------          8
mxx (3, 10) (1, 10)           @det809 det2002
mzz (19, -1) (19, 1)          @det359 det1811 det1876 det1935
mxx (-3, -2) (-1, -2)         @det225 det316 det1823 det2078
mxx (13, -2) (15, -2)         @det443 det565 det794 det1589
mxx (3, -8) (1, -8)           @det211 det928 det1669 det1920
mzz (11, 19) (11, 17)         @det38 det1369 det1405
mxx (15, 10) (13, 10)         @det56 det1047 det1361 det1655
mxx (9, 10) (11, 10)          @det61 det158 det320 det2177
mzz (11, -13) (11, -11)       @det210 det236 det501 det1868
mxx (11, -8) (9, -8)          @det868 det1074 det1140 det2082
mzz (-1, -5) (-1, -7)         @det1352 det1700 det1812 det1939
mzz (11, 1) (11, -1)          @det52 det535 det1663 det2114
mxx (11, -14) (9, -14)        @det236 det399 det1544 det1868
mzz (-1, 7) (-1, 5)           @det541 det2029
mzz (3, 13) (3, 11)           @det1822 det1987
mxx (11, 4) (9, 4)            @det47 det1371 det1685 det2104
mxx (-3, -8) (-1, -8)         @det20 det1518 det1812
mzz (7, 5) (7, 7)             @det1240 det1309 det1312 det1419
mzz (7, -1) (7, 1)            @det526 det730 det1529 det2136
mzz (15, 1) (15, -1)          @det443 det823 det833 det1589
mzz (7, 17) (7, 19)           @det16 det2034
mxx (7, 16) (5, 16)           @det100 det2022
mxx (5, -14) (7, -14)         @det1118 det1345 det1693 det2170
mzz (-5, 1) (-5, -1)          @det1873 det2025
mxx (7, -2) (5, -2)           @det588 det730 det1660 det2136
mxx (19, -2) (17, -2)         @det259 det344 det1811 det1935
mzz (7, -13) (7, -11)         @det1345 det1997 det2062 det2170
mxx (7, 10) (5, 10)           @det96 det145 det427 det515
mxx (5, -20) (7, -20)         @det18 det1295 det1393
mxx (3, 4) (1, 4)             @det597 det1367 det1622 det1813
mxx (21, -2) (21, -4)         @det596 det2007
mzz (3, -5) (3, -7)           @det211 det651 det752 det928
mxx (3, -14) (1, -14)         @det27 det1348 det1969
mzz (11, 7) (11, 5)           @det47 det508 det1685 det1841
mxx (19, 4) (17, 4)           @det683 det1508 det1787 det2108
mxx (9, 16) (11, 16)          @det282 det435 det1405 det1842
mzz (15, 11) (15, 13)         @det13 det1361 det1485
mzz (19, 7) (19, 5)           @det10 det1307 det1508
mzz (11, 13) (11, 11)         @det158 det320 det352 det1985
mxx (-3, 4) (-1, 4)           @det1978 det2055
mzz (11, -5) (11, -7)         @det571 det868 det1140 det1641
mxx (3, -2) (1, -2)           @det760 det1165 det1378 det1620
mzz (-1, 1) (-1, -1)          @det225 det316 det1280 det1619
mzz (3, 7) (3, 5)             @det908 det1367 det1590 det1622
mzz (7, -7) (7, -5)           @det237 det346 det1922 det2086
mxx (7, -8) (5, -8)           @det237 det561 det1736 det2086
mzz (15, -7) (15, -5)         @det460 det527 det601 det1044
mxx (11, -2) (9, -2)          @det1585 det1663 det1828 det2114
mxx (7, 4) (5, 4)             @det673 det1174 det1240 det1419
mxx (13, -8) (15, -8)         @det475 det601 det712 det1044
mxx (13, -14) (13, -16)       @det542 det1984
mzz (7, -19) (7, -17)         @det291 det357 det1295 det1519
mzz (3, 1) (3, -1)            @det769 det1165 det1325 det1378
mxx (15, 4) (13, 4)           @det453 det1615 det1832 det2144
mzz (7, 11) (7, 13)           @det96 det145 det437 det880
mzz (15, 5) (15, 7)           @det796 det1615 det1832 det1957
mzz (3, -13) (3, -11)         @det153 det478 det1717 det1969

--------          9
mzz (21, -1) (21, 1)          @det1876 det2095
mxx (19, -4) (17, -4)         @det344 det2098
mxx (11, 20) (9, 20)          @det80 det1380 det1405
mxx (11, -10) (9, -10)        @det236 det1074 det1868 det2082
mxx (5, 14) (7, 14)           @det96 det100 det145 det513
mxx (-1, -4) (-3, -4)         @det1700 det1812 det1823 det2078
mzz (9, 5) (9, 7)             @det47 det1309 det1312 det1685
mxx (11, 2) (9, 2)            @det1371 det1663 det2104 det2114
mxx (19, 2) (17, 2)           @det683 det1811 det1935 det2108
mzz (17, 1) (17, -1)          @det823 det833 det1811 det1935
mxx (7, -4) (5, -4)           @det237 det588 det1660 det2086
mzz (13, -1) (13, 1)          @det52 det443 det535 det1589
mzz (-3, -7) (-3, -5)         @det98 det1592 det1812
mzz (17, 5) (17, 7)           @det796 det1508 det1787 det1957
mxx (7, 8) (5, 8)             @det427 det515 det1240 det1419
mzz (5, 5) (5, 7)             @det908 det1240 det1419 det1590
mzz (13, -7) (13, -5)         @det571 det601 det1044 det1641
mxx (3, -4) (1, -4)           @det211 det760 det928 det1620
mzz (1, 7) (1, 5)             @det489 det541 det1367 det1622
mzz (9, -17) (9, -19)         @det1519 det2075
mxx (-1, 8) (-1, 10)          @det579 det2052
mzz (9, 17) (9, 19)           @det16 det435 det1003 det1405
mxx (-3, 2) (-1, 2)           @det225 det316 det529 det2055
mxx (13, 2) (15, 2)           @det443 det453 det1589 det2144
mzz (13, 5) (13, 7)           @det508 det1615 det1832 det1841
mzz (5, -1) (5, 1)            @det730 det769 det1325 det2136
mxx (11, -16) (9, -16)        @det1544 det2046
mxx (11, 8) (9, 8)            @det47 det61 det1685 det2177
mzz (21, -5) (19, -5)         @det644 det2080
mzz (5, 17) (3, 17)           @det738 det2056
mzz (13, 11) (13, 13)         @det352 det1047 det1361 det1985
mxx (11, -4) (9, -4)          @det868 det1140 det1585 det1828
mzz (13, -13) (13, -11)       @det210 det2102
mzz (1, -5) (1, -7)           @det211 det928 det1352 det1939
mzz (9, 1) (9, -1)            @det526 det1529 det1663 det2114
mxx (7, -10) (5, -10)         @det561 det1345 det1736 det2170
mxx (-5, 2) (-5, 4)           @det580 det2076
mzz (-3, -1) (-3, 1)          @det225 det316 det486 det1873
mzz (5, -13) (5, -11)         @det478 det1345 det1717 det2170
mzz (9, -11) (9, -13)         @det236 det1868 det1997 det2062
mzz (-3, 5) (-5, 5)           @det798 det2066
mxx (7, -16) (5, -16)         @det357 det1118 det1295 det1693
mxx (15, -4) (13, -4)         @det565 det601 det794 det1044
mzz (1, 11) (-1, 11)          @det709 det2087
mxx (19, 8) (17, 8)           @det119 det1414 det1508
mzz (17, -5) (17, -7)         @det527 det2072
mxx (3, -10) (1, -10)         @det153 det1669 det1920 det1969
mxx (7, 2) (5, 2)             @det673 det730 det1174 det2136
mxx (15, -10) (13, -10)       @det475 det2085
mzz (5, 11) (5, 13)           @det96 det145 det951 det1822
mxx (3, 14) (3, 16)           @det566 det2069
mxx (13, 14) (15, 14)         @det112 det1361 det1624
mxx (17, -10) (17, -8)        @det708 det2089
mzz (17, -11) (15, -11)       @det668 det2101
mxx (3, 2) (1, 2)             @det597 det1165 det1378 det1813
mxx (3, 8) (1, 8)             @det627 det809 det1367 det1622
mzz (9, 11) (9, 13)           @det158 det320 det437 det880
mzz (5, -19) (5, -17)         @det108 det1295 det1489
mzz (1, -11) (1, -13)         @det92 det1428 det1969
mzz (1, 1) (1, -1)            @det1165 det1280 det1378 det1619
mzz (13, -17) (11, -17)       @det691 det2109
mxx (11, 14) (9, 14)          @det158 det282 det320 det1842
mzz (9, -7) (9, -5)           @det346 det868 det1140 det1922
mzz (5, -7) (5, -5)           @det237 det651 det752 det2086
mxx (13, 8) (15, 8)           @det56 det1615 det1655 det1832

--------         10
mxx (9, -11) (7, -11)         @det998 det1997 det2062 det2064
mzz (-1, 8) (-1, 10)          @det579 det1752 det1974
mzz (-1, 2) (-1, 4)           @det529 det1054 det1302 det2055
mxx (9, -5) (7, -5)           @det346 det1175 det1809 det1922
mxx (17, 1) (15, 1)           @det558 det789 det823 det833
mzz (11, 14) (11, 16)         @det95 det282
mxx (11, 13) (13, 13)         @det85 det352
mxx (-1, 1) (1, 1)            @det1054 det1280 det1302 det1619
mzz (3, 8) (3, 10)            @det276 det627 det777 det809
mxx (11, -5) (13, -5)         @det571 det1077 det1103 det1641
mzz (3, -10) (3, -8)          @det1464 det1669 det1783 det1920
mzz (19, 2) (19, 4)           @det94 det683
mxx (21, -5) (19, -5)         @det507 det644 det1963
mzz (3, -14) (1, -14)         @det48 det1348
mzz (7, -16) (7, -14)         @det570 det1118 det1693 det2128
mxx (5, -11) (3, -11)         @det478 det1464 det1717 det1783
mxx (21, 1) (19, 1)           @det99 det359
mzz (11, 8) (11, 10)          @det61 det834 det1060 det2177
mxx (19, 7) (19, 5)           @det76 det1307
mxx (3, 7) (5, 7)             @det276 det777 det908 det1590
mzz (7, 16) (7, 14)           @det100 det513 det1785 det1833
mzz (19, 8) (17, 8)           @det49 det1414
mxx (9, -17) (7, -17)         @det291 det570 det1519 det2128
mzz (3, 14) (3, 16)           @det566 det569 det1964
mxx (9, 7) (7, 7)             @det131 det1187 det1309 det1312
mxx (17, -11) (15, -11)       @det668 det1055 det1944
mxx (11, 1) (13, 1)           @det52 det188 det422 det535
mzz (3, 2) (3, 4)             @det228 det597 det915 det1813
mxx (17, 7) (15, 7)           @det73 det796
mzz (11, -4) (11, -2)         @det1077 det1103 det1585 det1828
mzz (15, 4) (15, 2)           @det453 det558 det789 det2144
mxx (11, 7) (13, 7)           @det508 det834 det1060 det1841
mxx (1, -11) (1, -13)         @det60 det1428
mzz (11, -10) (11, -8)        @det233 det1049 det1074 det2082
mxx (13, -17) (11, -17)       @det691 det1950 det1954
mzz (-1, -4) (-1, -2)         @det1057 det1636 det1823 det2078
mzz (15, 10) (15, 8)          @det56 det82
mxx (9, 19) (7, 19)           @det83 det1003
mxx (9, 1) (7, 1)             @det526 det764 det866 det1529
mxx (3, 13) (5, 13)           @det569 det951 det1451 det1822
mzz (7, -2) (7, -4)           @det588 det1175 det1660 det1809
mzz (11, 20) (9, 20)          @det93 det1380
mxx (1, -5) (-1, -5)          @det1057 det1352 det1636 det1939
mxx (-5, 1) (-3, 1)           @det486 det1127 det1261 det1873
mzz (3, -4) (3, -2)           @det760 det1110 det1123 det1620
mxx (11, 19) (11, 17)         @det72 det1369
mxx (-1, 7) (1, 7)            @det489 det541 det839 det1752
mzz (11, 2) (11, 4)           @det188 det422 det1371 det2104
mxx (3, 1) (5, 1)             @det228 det769 det915 det1325
mzz (15, -10) (15, -8)        @det314 det475 det712 det1055
mzz (7, 4) (7, 2)             @det673 det764 det866 det1174
mzz (19, -4) (19, -2)         @det25 det259 det344 det507
mzz (7, 10) (7, 8)            @det131 det427 det515 det1187
mxx (3, -5) (5, -5)           @det651 det752 det1110 det1123
mxx (13, -11) (11, -11)       @det210 det233 det501 det1049
mxx (17, -5) (15, -5)         @det460 det527 det595 det1871
mzz (11, -16) (11, -14)       @det399 det1078 det1544 det1950
mzz (7, -8) (7, -10)          @det561 det998 det1736 det2064
mzz (15, -4) (15, -2)         @det565 det595 det794 det1871
mzz (-5, 2) (-5, 4)           @det580 det1261 det1976
mxx (9, 13) (7, 13)           @det437 det880 det1785 det1833

--------         11
mxx (-3, 5) (-5, 5)           @det798 det1261 det2035
mxx (-1, 5) (1, 5)            @det489 det541 det1054 det1302
mzz (13, -8) (13, -10)        @det233 det475 det712 det1049
mxx (1, 11) (-1, 11)          @det709 det1752 det2008
mzz (5, 4) (5, 2)             @det228 det673 det915 det1174
mzz (17, -4) (17, -2)         @det259 det344 det595 det1871
mzz (13, 2) (13, 4)           @det188 det422 det453 det2144
mxx (13, -7) (11, -7)         @det233 det571 det1049 det1641
mxx (5, 17) (3, 17)           @det569 det738 det2049
mzz (9, -10) (9, -8)          @det998 det1074 det2064 det2082
mxx (13, 5) (11, 5)           @det188 det422 det508 det1841
mxx (-1, -1) (1, -1)          @det1057 det1280 det1619 det1636
mzz (13, -2) (13, -4)         @det565 det794 det1077 det1103
mzz (5, -14) (5, -16)         @det161 det1118
mzz (9, 16) (9, 14)           @det282 det1785 det1833 det1842
mxx (-1, -7) (1, -7)          @det137 det1352
mxx (15, 11) (15, 13)         @det160 det1485
mxx (7, -13) (9, -13)         @det570 det1997 det2062 det2128
mzz (1, -10) (1, -8)          @det156 det1920
mxx (9, 17) (7, 17)           @det16 det1003 det1785 det1833
mxx (9, 11) (7, 11)           @det131 det437 det880 det1187
mxx (21, -1) (19, -1)         @det25 det359 det507 det1876
mzz (17, 2) (17, 4)           @det558 det683 det789 det2108
mzz (-3, 2) (-3, 4)           @det529 det1127 det1261 det2055
mzz (9, -4) (9, -2)           @det1175 det1585 det1809 det1828
mzz (13, 14) (15, 14)         @det149 det1624
mzz (17, -10) (17, -8)        @det708 det1055 det2013
mzz (9, -16) (9, -14)         @det399 det570 det1544 det2128
mxx (13, -13) (11, -13)       @det210 det501 det1078 det1950
mzz (13, -14) (13, -16)       @det542 det1950 det2033
mxx (5, -19) (5, -17)         @det171 det1489
mzz (1, 2) (1, 4)             @det597 det1054 det1302 det1813
mxx (17, -1) (15, -1)         @det595 det823 det833 det1871
mxx (5, -13) (3, -13)         @det178 det478
mzz (5, -8) (5, -10)          @det561 det1464 det1736 det1783
mxx (5, 5) (3, 5)             @det228 det908 det915 det1590
mxx (5, 11) (3, 11)           @det276 det777 det951 det1822
mxx (-3, -1) (-5, -1)         @det179 det486
mxx (13, -1) (11, -1)         @det52 det535 det1077 det1103
mzz (5, -2) (5, -4)           @det588 det1110 det1123 det1660
mxx (5, -7) (3, -7)           @det651 det752 det1464 det1783
mxx (9, 5) (7, 5)             @det764 det866 det1309 det1312
mxx (5, -1) (3, -1)           @det769 det1110 det1123 det1325
mzz (1, 8) (1, 10)            @det627 det809 det839 det1752
mxx (7, -1) (9, -1)           @det526 det1175 det1529 det1809
mzz (5, -20) (7, -20)         @det134 det1393
mzz (13, 8) (13, 10)          @det56 det834 det1060 det1655
mxx (15, -7) (17, -7)         @det314 det460 det527 det1055
mxx (7, -19) (9, -19)         @det165 det291
mzz (21, -2) (21, -4)         @det507 det596 det2053
mxx (17, 5) (15, 5)           @det558 det789 det796 det1957
mxx (13, 11) (11, 11)         @det352 det834 det1060 det1985
mxx (9, -7) (7, -7)           @det346 det998 det1922 det2064
mzz (9, 10) (9, 8)            @det61 det131 det1187 det2177
mzz (5, 14) (5, 16)           @det100 det513 det569 det1451
mzz (-3, -8) (-1, -8)         @det164 det1518
mxx (-3, -7) (-3, -5)         @det129 det1592
mzz (1, -4) (1, -2)           @det760 det1057 det1620 det1636
mzz (5, 10) (5, 8)            @det276 det427 det515 det777
mzz (-3, -2) (-3, -4)         @det172 det2078
mzz (9, 2) (9, 4)             @det764 det866 det1371 det2104

--------         12
myy (3, 10) (3, 11)           @det777 det1029
myy (11, 4) (11, 5)           @det422 det1594
myy (-1, 4) (-1, 5)           @det1302 det2111
myy (7, 4) (7, 5)             @det814 det866
myy (-5, 4) (-5, 5)           @det701 det1127
myy (15, -11) (15, -10)       @det314 det584
myy (7, 16) (7, 17)           @det1085 det1833
myy (3, 1) (3, 2)             @det228 det1128
myy (3, -8) (3, -7)           @det1256 det1783
myy (7, 7) (7, 8)             @det131 det1854
myy (15, -5) (15, -4)         @det1344 det1871
myy (3, 16) (3, 17)           @det242 det1451
myy (-5, 1) (-5, 2)           @det701 det1127
myy (-1, 1) (-1, 2)           @det1302 det2111
myy (11, 10) (11, 11)         @det553 det834
myy (19, -4) (19, -5)         @det25 det410
myy (-1, -1) (-1, -2)         @det803 det1636
myy (7, -8) (7, -7)           @det231 det2064
myy (7, -1) (7, -2)           @det476 det1809
myy (15, 4) (15, 5)           @det558 det1937
myy (3, -10) (3, -11)         @det1256 det1783
myy (7, -17) (7, -16)         @det570 det849
myy (-1, 11) (-1, 10)         @det839 det1113
myy (3, 7) (3, 8)             @det777 det1029
myy (15, -7) (15, -8)         @det314 det584
myy (-1, -5) (-1, -4)         @det803 det1636
myy (15, 1) (15, 2)           @det558 det1937
myy (11, -10) (11, -11)       @det689 det1049
myy (3, -1) (3, -2)           @det1123 det1877
myy (11, 7) (11, 8)           @det553 det834
myy (7, 13) (7, 14)           @det1085 det1833
myy (7, -13) (7, -14)         @det570 det849
myy (7, -5) (7, -4)           @det476 det1809
myy (11, 1) (11, 2)           @det422 det1594
myy (-1, 7) (-1, 8)           @det839 det1113
myy (3, 13) (3, 14)           @det242 det1451
myy (11, -16) (11, -17)       @det1043 det1078
myy (11, -1) (11, -2)         @det1077 det1461
myy (7, 10) (7, 11)           @det131 det1854
myy (19, -1) (19, -2)         @det25 det410
myy (3, -5) (3, -4)           @det1123 det1877
myy (11, -5) (11, -4)         @det1077 det1461
myy (11, -14) (11, -13)       @det1043 det1078
myy (7, -11) (7, -10)         @det231 det2064
myy (15, -1) (15, -2)         @det1344 det1871
myy (3, 4) (3, 5)             @det228 det1128
myy (7, 1) (7, 2)             @det814 det866
myy (11, -8) (11, -7)         @det689 det1049

--------         13
myy (17, -8) (17, -7)         @det314 det584
myy (1, 11) (1, 10)           @det839 det1113
myy (9, -14) (9, -13)         @det570 det849
myy (13, 4) (13, 5)           @det422 det1594
myy (13, 10) (13, 11)         @det553 det834
myy (5, 14) (5, 13)           @det242 det1451
myy (9, 7) (9, 8)             @det131 det1854
myy (21, -1) (21, -2)         @det25 det410
myy (1, -5) (1, -4)           @det803 det1636
myy (1, -1) (1, -2)           @det803 det1636
myy (-3, 4) (-3, 5)           @det701 det1127
myy (13, 8) (13, 7)           @det553 det834
myy (1, 1) (1, 2)             @det1302 det2111
myy (5, 7) (5, 8)             @det777 det1029
myy (1, 7) (1, 8)             @det839 det1113
myy (9, -1) (9, -2)           @det476 det1809
myy (9, -5) (9, -4)           @det476 det1809
myy (17, 5) (17, 4)           @det558 det1937
myy (21, -5) (21, -4)         @det25 det410
myy (9, 13) (9, 14)           @det1085 det1833
myy (17, 1) (17, 2)           @det558 det1937
myy (13, -1) (13, -2)         @det1077 det1461
myy (5, -1) (5, -2)           @det1123 det1877
myy (9, 5) (9, 4)             @det814 det866
myy (9, 1) (9, 2)             @det814 det866
myy (13, -5) (13, -4)         @det1077 det1461
myy (9, -7) (9, -8)           @det231 det2064
myy (-3, 2) (-3, 1)           @det701 det1127
myy (9, 10) (9, 11)           @det131 det1854
myy (5, -5) (5, -4)           @det1123 det1877
myy (9, 16) (9, 17)           @det1085 det1833
myy (5, 4) (5, 5)             @det228 det1128
myy (13, -14) (13, -13)       @det1043 det1078
myy (5, 16) (5, 17)           @det242 det1451
myy (13, -11) (13, -10)       @det689 det1049
myy (13, 2) (13, 1)           @det422 det1594
myy (13, -8) (13, -7)         @det689 det1049
myy (9, -11) (9, -10)         @det231 det2064
myy (13, -17) (13, -16)       @det1043 det1078
myy (17, -5) (17, -4)         @det1344 det1871
myy (9, -17) (9, -16)         @det570 det849
myy (5, 1) (5, 2)             @det228 det1128
myy (1, 4) (1, 5)             @det1302 det2111
myy (5, -8) (5, -7)           @det1256 det1783
myy (17, -1) (17, -2)         @det1344 det1871
myy (5, -11) (5, -10)         @det1256 det1783
myy (17, -11) (17, -10)       @det314 det584
myy (5, 10) (5, 11)           @det777 det1029

--------         14
mxx (9, -11) (7, -11)         @det231 det754 det998 det1997
mzz (-1, 8) (-1, 10)          @det318 det579 det1752
mzz (-1, 2) (-1, 4)           @det1054 det1403 det2055 det2111
mxx (9, -5) (7, -5)           @det346 det476 det1175 det1839
mxx (17, 1) (15, 1)           @det772 det789 det833 det1937
mzz (11, 14) (11, 16)         @det95 det1337
mxx (11, 13) (13, 13)         @det85 det1254
mxx (-1, 1) (1, 1)            @det1054 det1176 det1619 det2111
mzz (3, 8) (3, 10)            @det276 det809 det1029 det1089
mxx (11, -5) (13, -5)         @det571 det1103 det1461 det1598
mzz (3, -10) (3, -8)          @det1256 det1464 det1602 det1669
mzz (19, 2) (19, 4)           @det94 det520
mxx (21, -5) (19, -5)         @det328 det507 det644
mzz (3, -14) (1, -14)         @det48 det1831
mzz (7, -16) (7, -14)         @det849 det1076 det1693 det2128
mxx (5, -11) (3, -11)         @det1256 det1398 det1464 det1717
mxx (21, 1) (19, 1)           @det99 det746
mzz (11, 8) (11, 10)          @det553 det1060 det2167 det2177
mxx (19, 7) (19, 5)           @det76 det1767
mxx (3, 7) (5, 7)             @det276 det908 det1029 det1462
mzz (7, 16) (7, 14)           @det100 det918 det1085 det1785
mzz (19, 8) (17, 8)           @det49 det1930
mxx (9, -17) (7, -17)         @det849 det1067 det1519 det2128
mzz (3, 14) (3, 16)           @det331 det566 det569
mxx (9, 7) (7, 7)             @det1187 det1309 det1689 det1854
mxx (17, -11) (15, -11)       @det342 det668 det1055
mxx (11, 1) (13, 1)           @det188 det267 det535 det1594
mzz (3, 2) (3, 4)             @det597 det915 det1128 det1912
mxx (17, 7) (15, 7)           @det73 det407
mzz (11, -4) (11, -2)         @det1103 det1461 det1585 det1891
mzz (15, 4) (15, 2)           @det453 det789 det1937 det2127
mxx (11, 7) (13, 7)           @det553 det1060 det1288 det1841
mxx (1, -11) (1, -13)         @det60 det1949
mzz (11, -10) (11, -8)        @det233 det689 det830 det1074
mxx (13, -17) (11, -17)       @det308 det691 det1950
mzz (-1, -4) (-1, -2)         @det803 det1057 det1823 det2120
mzz (15, 10) (15, 8)          @det63 det82
mxx (9, 19) (7, 19)           @det83 det1308
mxx (9, 1) (7, 1)             @det526 det764 det814 det1476
mxx (3, 13) (5, 13)           @det242 det569 det901 det1822
mzz (7, -2) (7, -4)           @det185 det476 det1175 det1660
mzz (11, 20) (9, 20)          @det93 det1911
mxx (1, -5) (-1, -5)          @det803 det929 det1057 det1939
mxx (-5, 1) (-3, 1)           @det701 det1020 det1261 det1873
mzz (3, -4) (3, -2)           @det163 det760 det1110 det1877
mxx (11, 19) (11, 17)         @det72 det1874
mxx (-1, 7) (1, 7)            @det541 det1113 det1317 det1752
mzz (11, 2) (11, 4)           @det188 det821 det1371 det1594
mxx (3, 1) (5, 1)             @det769 det915 det1128 det1929
mzz (15, -10) (15, -8)        @det475 det584 det1055 det1073
mzz (7, 4) (7, 2)             @det673 det764 det814 det1042
mzz (19, -4) (19, -2)         @det344 det410 det507 det1193
mzz (7, 10) (7, 8)            @det400 det427 det1187 det1854
mxx (3, -5) (5, -5)           @det350 det651 det1110 det1877
mxx (13, -11) (11, -11)       @det210 det233 det689 det1037
mxx (17, -5) (15, -5)         @det527 det595 det825 det1344
mzz (11, -16) (11, -14)       @det684 det1043 det1544 det1950
mzz (7, -8) (7, -10)          @det231 det561 det998 det1469
mzz (15, -4) (15, -2)         @det556 det595 det794 det1344
mzz (-5, 2) (-5, 4)           @det321 det580 det1261
mxx (9, 13) (7, 13)           @det437 det1085 det1785 det1836

--------         15
mxx (-3, 5) (-5, 5)           @det385 det798 det1261
mxx (-1, 5) (1, 5)            @det541 det1054 det1317 det2111
mzz (13, -8) (13, -10)        @det233 det475 det689 det1073
mxx (1, 11) (-1, 11)          @det379 det709 det1752
mzz (5, 4) (5, 2)             @det673 det915 det1042 det1128
mzz (17, -4) (17, -2)         @det344 det595 det1193 det1344
mzz (13, 2) (13, 4)           @det188 det453 det1594 det2127
mxx (13, -7) (11, -7)         @det233 det571 det689 det1598
mxx (5, 17) (3, 17)           @det402 det569 det738
mzz (9, -10) (9, -8)          @det231 det830 det998 det1074
mxx (13, 5) (11, 5)           @det188 det1288 det1594 det1841
mxx (-1, -1) (1, -1)          @det803 det1057 det1176 det1619
mzz (13, -2) (13, -4)         @det556 det794 det1103 det1461
mzz (5, -14) (5, -16)         @det161 det1076
mzz (9, 16) (9, 14)           @det1085 det1337 det1785 det1842
mxx (-1, -7) (1, -7)          @det137 det929
mxx (15, 11) (15, 13)         @det160 det1952
mxx (7, -13) (9, -13)         @det754 det849 det1997 det2128
mzz (1, -10) (1, -8)          @det156 det1602
mxx (9, 17) (7, 17)           @det16 det1085 det1308 det1785
mxx (9, 11) (7, 11)           @det437 det1187 det1836 det1854
mxx (21, -1) (19, -1)         @det410 det507 det746 det1876
mzz (17, 2) (17, 4)           @det520 det789 det1937 det2108
mzz (-3, 2) (-3, 4)           @det701 det1261 det1403 det2055
mzz (9, -4) (9, -2)           @det476 det1175 det1585 det1891
mzz (13, 14) (15, 14)         @det149 det2090
mzz (17, -10) (17, -8)        @det384 det708 det1055
mzz (9, -16) (9, -14)         @det684 det849 det1544 det2128
mxx (13, -13) (11, -13)       @det210 det1037 det1043 det1950
mzz (13, -14) (13, -16)       @det382 det542 det1950
mxx (5, -19) (5, -17)         @det171 det2122
mzz (1, 2) (1, 4)             @det597 det1054 det1912 det2111
mxx (17, -1) (15, -1)         @det595 det772 det833 det1344
mxx (5, -13) (3, -13)         @det178 det1398
mzz (5, -8) (5, -10)          @det561 det1256 det1464 det1469
mxx (5, 5) (3, 5)             @det908 det915 det1128 det1462
mxx (5, 11) (3, 11)           @det276 det901 det1029 det1822
mxx (-3, -1) (-5, -1)         @det179 det1020
mxx (13, -1) (11, -1)         @det267 det535 det1103 det1461
mzz (5, -2) (5, -4)           @det185 det1110 det1660 det1877
mxx (5, -7) (3, -7)           @det350 det651 det1256 det1464
mxx (9, 5) (7, 5)             @det764 det814 det1309 det1689
mxx (5, -1) (3, -1)           @det769 det1110 det1877 det1929
mzz (1, 8) (1, 10)            @det809 det1089 det1113 det1752
mxx (7, -1) (9, -1)           @det476 det526 det1175 det1476
mzz (5, -20) (7, -20)         @det134 det1982
mzz (13, 8) (13, 10)          @det63 det553 det1060 det1655
mxx (15, -7) (17, -7)         @det527 det584 det825 det1055
mxx (7, -19) (9, -19)         @det165 det1067
mzz (21, -2) (21, -4)         @det403 det507 det596
mxx (17, 5) (15, 5)           @det407 det789 det1937 det1957
mxx (13, 11) (11, 11)         @det553 det1060 det1254 det1985
mxx (9, -7) (7, -7)           @det231 det346 det998 det1839
mzz (9, 10) (9, 8)            @det1187 det1854 det2167 det2177
mzz (5, 14) (5, 16)           @det100 det242 det569 det918
mzz (-3, -8) (-1, -8)         @det164 det1991
mxx (-3, -7) (-3, -5)         @det129 det2116
mzz (1, -4) (1, -2)           @det163 det760 det803 det1057
mzz (5, 10) (5, 8)            @det276 det400 det427 det1029
mzz (-3, -2) (-3, -4)         @det172 det2120
mzz (9, 2) (9, 4)             @det764 det814 det821 det1371

--------         16
mxx (3, 10) (1, 10)           @det375 det809
mzz (19, -1) (19, 1)          @det22 det746 det1811 det1876
mxx (-3, -2) (-1, -2)         @det316 det1823 det2120 det2139
mxx (13, -2) (15, -2)         @det32 det443 det556 det794
mxx (3, -8) (1, -8)           @det211 det1386 det1602 det1669
mzz (11, 19) (11, 17)         @det38 det1874 det2024
mxx (15, 10) (13, 10)         @det63 det1047 det1177 det1655
mxx (9, 10) (11, 10)          @det320 det473 det2167 det2177
mzz (11, -13) (11, -11)       @det210 det1037 det1667 det1868
mxx (11, -8) (9, -8)          @det830 det1074 det1140 det1364
mzz (-1, -5) (-1, -7)         @det929 det1700 det1939 det2171
mzz (11, 1) (11, -1)          @det267 det535 det1246 det2114
mxx (11, -14) (9, -14)        @det684 det1544 det1667 det1868
mzz (-1, 7) (-1, 5)           @det383 det541
mzz (3, 13) (3, 11)           @det341 det1822
mxx (11, 4) (9, 4)            @det47 det821 det1371 det1595
mxx (-3, -8) (-1, -8)         @det20 det1991 det2171
mzz (7, 5) (7, 7)             @det1105 det1240 det1309 det1689
mzz (7, -1) (7, 1)            @det526 det730 det850 det1476
mzz (15, 1) (15, -1)          @det32 det443 det772 det833
mzz (7, 17) (7, 19)           @det16 det390
mxx (7, 16) (5, 16)           @det100 det349
mxx (5, -14) (7, -14)         @det1076 det1347 det1693 det2170
mzz (-5, 1) (-5, -1)          @det376 det1873
mxx (7, -2) (5, -2)           @det185 det730 det850 det1660
mxx (19, -2) (17, -2)         @det22 det344 det1193 det1811
mzz (7, -13) (7, -11)         @det754 det1347 det1997 det2170
mxx (7, 10) (5, 10)           @det145 det400 det427 det2146
mxx (5, -20) (7, -20)         @det18 det1722 det1982
mxx (3, 4) (1, 4)             @det597 det1292 det1622 det1912
mxx (21, -2) (21, -4)         @det360 det596
mzz (3, -5) (3, -7)           @det211 det350 det651 det1386
mxx (3, -14) (1, -14)         @det27 det79 det1831
mzz (11, 7) (11, 5)           @det47 det1288 det1595 det1841
mxx (19, 4) (17, 4)           @det520 det1384 det1787 det2108
mxx (9, 16) (11, 16)          @det435 det1337 det1842 det2024
mzz (15, 11) (15, 13)         @det13 det1177 det1952
mzz (19, 7) (19, 5)           @det10 det1384 det1767
mzz (11, 13) (11, 11)         @det320 det473 det1254 det1985
mxx (-3, 4) (-1, 4)           @det393 det2055
mzz (11, -5) (11, -7)         @det571 det1140 det1364 det1598
mxx (3, -2) (1, -2)           @det163 det760 det1134 det1165
mzz (-1, 1) (-1, -1)          @det316 det1176 det1619 det2139
mzz (3, 7) (3, 5)             @det908 det1292 det1462 det1622
mzz (7, -7) (7, -5)           @det346 det1839 det1959 det2086
mxx (7, -8) (5, -8)           @det561 det1469 det1959 det2086
mzz (15, -7) (15, -5)         @det527 det625 det825 det1044
mxx (11, -2) (9, -2)          @det1246 det1585 det1891 det2114
mxx (7, 4) (5, 4)             @det673 det1042 det1105 det1240
mxx (13, -8) (15, -8)         @det475 det625 det1044 det1073
mxx (13, -14) (13, -16)       @det338 det542
mzz (7, -19) (7, -17)         @det357 det1067 det1519 det1722
mzz (3, 1) (3, -1)            @det769 det1134 det1165 det1929
mxx (15, 4) (13, 4)           @det453 det1621 det1832 det2127
mzz (7, 11) (7, 13)           @det145 det437 det1836 det2146
mzz (15, 5) (15, 7)           @det407 det1621 det1832 det1957
mzz (3, -13) (3, -11)         @det79 det153 det1398 det1717

--------         17
mzz (21, -1) (21, 1)          @det414 det1876
mxx (19, -4) (17, -4)         @det344 det416
mxx (11, 20) (9, 20)          @det80 det1911 det2024
mxx (11, -10) (9, -10)        @det830 det1074 det1667 det1868
mxx (5, 14) (7, 14)           @det100 det145 det918 det2146
mxx (-1, -4) (-3, -4)         @det1700 det1823 det2120 det2171
mzz (9, 5) (9, 7)             @det47 det1309 det1595 det1689
mxx (11, 2) (9, 2)            @det821 det1246 det1371 det2114
mxx (19, 2) (17, 2)           @det22 det520 det1811 det2108
mzz (17, 1) (17, -1)          @det22 det772 det833 det1811
mxx (7, -4) (5, -4)           @det185 det1660 det1959 det2086
mzz (13, -1) (13, 1)          @det32 det267 det443 det535
mzz (-3, -7) (-3, -5)         @det98 det2116 det2171
mzz (17, 5) (17, 7)           @det407 det1384 det1787 det1957
mxx (7, 8) (5, 8)             @det400 det427 det1105 det1240
mzz (5, 5) (5, 7)             @det908 det1105 det1240 det1462
mzz (13, -7) (13, -5)         @det571 det625 det1044 det1598
mxx (3, -4) (1, -4)           @det163 det211 det760 det1386
mzz (1, 7) (1, 5)             @det541 det1292 det1317 det1622
mzz (9, -17) (9, -19)         @det440 det1519
mxx (-1, 8) (-1, 10)          @det458 det579
mzz (9, 17) (9, 19)           @det16 det435 det1308 det2024
mxx (-3, 2) (-1, 2)           @det316 det1403 det2055 det2139
mxx (13, 2) (15, 2)           @det32 det443 det453 det2127
mzz (13, 5) (13, 7)           @det1288 det1621 det1832 det1841
mzz (5, -1) (5, 1)            @det730 det769 det850 det1929
mxx (11, -16) (9, -16)        @det455 det1544
mxx (11, 8) (9, 8)            @det47 det1595 det2167 det2177
mzz (21, -5) (19, -5)         @det445 det644
mzz (5, 17) (3, 17)           @det462 det738
mzz (13, 11) (13, 13)         @det1047 det1177 det1254 det1985
mxx (11, -4) (9, -4)          @det1140 det1364 det1585 det1891
mzz (13, -13) (13, -11)       @det210 det424
mzz (1, -5) (1, -7)           @det211 det929 det1386 det1939
mzz (9, 1) (9, -1)            @det526 det1246 det1476 det2114
mxx (7, -10) (5, -10)         @det561 det1347 det1469 det2170
mxx (-5, 2) (-5, 4)           @det452 det580
mzz (-3, -1) (-3, 1)          @det316 det1020 det1873 det2139
mzz (5, -13) (5, -11)         @det1347 det1398 det1717 det2170
mzz (9, -11) (9, -13)         @det754 det1667 det1868 det1997
mzz (-3, 5) (-5, 5)           @det448 det798
mxx (7, -16) (5, -16)         @det357 det1076 det1693 det1722
mxx (15, -4) (13, -4)         @det556 det625 det794 det1044
mzz (1, 11) (-1, 11)          @det463 det709
mxx (19, 8) (17, 8)           @det119 det1384 det1930
mzz (17, -5) (17, -7)         @det421 det527
mxx (3, -10) (1, -10)         @det79 det153 det1602 det1669
mxx (7, 2) (5, 2)             @det673 det730 det850 det1042
mxx (15, -10) (13, -10)       @det457 det475
mzz (5, 11) (5, 13)           @det145 det901 det1822 det2146
mxx (3, 14) (3, 16)           @det450 det566
mxx (13, 14) (15, 14)         @det112 det1177 det2090
mxx (17, -10) (17, -8)        @det409 det708
mzz (17, -11) (15, -11)       @det419 det668
mxx (3, 2) (1, 2)             @det597 det1134 det1165 det1912
mxx (3, 8) (1, 8)             @det809 det1089 det1292 det1622
mzz (9, 11) (9, 13)           @det320 det437 det473 det1836
mzz (5, -19) (5, -17)         @det108 det1722 det2122
mzz (1, -11) (1, -13)         @det79 det92 det1949
mzz (1, 1) (1, -1)            @det1134 det1165 det1176 det1619
mzz (13, -17) (11, -17)       @det438 det691
mxx (11, 14) (9, 14)          @det320 det473 det1337 det1842
mzz (9, -7) (9, -5)           @det346 det1140 det1364 det1839
mzz (5, -7) (5, -5)           @det350 det651 det1959 det2086
mxx (13, 8) (15, 8)           @det63 det1621 det1655 det1832

--------         18
myy (11, 4) (11, 5)           @det47 det1068
myy (7, 4) (7, 5)             @det1240 det1301
myy (3, 1) (3, 2)             @det1165 det1637
myy (11, 19) (11, 20)         @det435 det1459
myy (3, -8) (3, -7)           @det211 det1563
myy (7, 7) (7, 8)             @det1240 det1301
myy (15, -5) (15, -4)         @det1044 det2176
myy (-1, 1) (-1, 2)           @det316 det1720
myy (11, 10) (11, 11)         @det320 det1786
myy (-1, -1) (-1, -2)         @det316 det1720
myy (7, -8) (7, -7)           @det1158 det2086
myy (7, -1) (7, -2)           @det730 det1435
myy (19, 2) (19, 1)           @det297 det1811
myy (15, 4) (15, 5)           @det42 det1832
myy (3, -10) (3, -11)         @det153 det1945
myy (7, -17) (7, -16)         @det357 det1625
myy (3, 7) (3, 8)             @det903 det1622
myy (15, -7) (15, -8)         @det1044 det2176
myy (-1, -5) (-1, -4)         @det1700 det1777
myy (15, 1) (15, 2)           @det443 det2023
myy (11, -10) (11, -11)       @det296 det1868
myy (3, -1) (3, -2)           @det1165 det1637
myy (11, 13) (11, 14)         @det320 det1786
myy (19, 4) (19, 5)           @det1787 det1893
myy (15, 10) (15, 11)         @det246 det1047
myy (11, 7) (11, 8)           @det47 det1068
myy (7, 13) (7, 14)           @det145 det563
myy (7, -13) (7, -14)         @det1847 det2170
myy (11, 16) (11, 17)         @det435 det1459
myy (7, -5) (7, -4)           @det1158 det2086
myy (11, 1) (11, 2)           @det468 det2114
myy (19, 7) (19, 8)           @det1787 det1893
myy (11, -1) (11, -2)         @det468 det2114
myy (15, 7) (15, 8)           @det42 det1832
myy (7, 10) (7, 11)           @det145 det563
myy (7, -19) (7, -20)         @det357 det1625
myy (15, 13) (15, 14)         @det246 det1047
myy (19, -1) (19, -2)         @det297 det1811
myy (-1, -8) (-1, -7)         @det1700 det1777
myy (3, -5) (3, -4)           @det211 det1563
myy (11, -5) (11, -4)         @det1140 det1275
myy (3, -14) (3, -13)         @det153 det1945
myy (11, -14) (11, -13)       @det296 det1868
myy (7, -11) (7, -10)         @det1847 det2170
myy (15, -1) (15, -2)         @det443 det2023
myy (3, 4) (3, 5)             @det903 det1622
myy (7, 1) (7, 2)             @det730 det1435
myy (11, -8) (11, -7)         @det1140 det1275

--------         19
myy (9, -14) (9, -13)         @det296 det1868
myy (13, 4) (13, 5)           @det42 det1832
myy (1, -11) (1, -10)         @det153 det1945
myy (13, 10) (13, 11)         @det246 det1047
myy (5, 14) (5, 13)           @det145 det563
myy (9, 7) (9, 8)             @det47 det1068
myy (-3, -8) (-3, -7)         @det1700 det1777
myy (1, -5) (1, -4)           @det211 det1563
myy (1, -1) (1, -2)           @det1165 det1637
myy (17, 7) (17, 8)           @det1787 det1893
myy (13, 8) (13, 7)           @det42 det1832
myy (1, 1) (1, 2)             @det1165 det1637
myy (5, -20) (5, -19)         @det357 det1625
myy (5, 7) (5, 8)             @det1240 det1301
myy (5, -14) (5, -13)         @det1847 det2170
myy (1, -8) (1, -7)           @det211 det1563
myy (1, 7) (1, 8)             @det903 det1622
myy (9, -1) (9, -2)           @det468 det2114
myy (9, -5) (9, -4)           @det1140 det1275
myy (17, 5) (17, 4)           @det1787 det1893
myy (9, 13) (9, 14)           @det320 det1786
myy (17, 1) (17, 2)           @det297 det1811
myy (13, -1) (13, -2)         @det443 det2023
myy (5, -1) (5, -2)           @det730 det1435
myy (9, 5) (9, 4)             @det47 det1068
myy (9, 1) (9, 2)             @det468 det2114
myy (13, -5) (13, -4)         @det1044 det2176
myy (9, -7) (9, -8)           @det1140 det1275
myy (-3, 2) (-3, 1)           @det316 det1720
myy (1, -14) (1, -13)         @det153 det1945
myy (9, 19) (9, 20)           @det435 det1459
myy (9, 10) (9, 11)           @det320 det1786
myy (5, -5) (5, -4)           @det1158 det2086
myy (9, 16) (9, 17)           @det435 det1459
myy (5, -17) (5, -16)         @det357 det1625
myy (5, 4) (5, 5)             @det1240 det1301
myy (13, 14) (13, 13)         @det246 det1047
myy (-3, -1) (-3, -2)         @det316 det1720
myy (13, 2) (13, 1)           @det443 det2023
myy (13, -8) (13, -7)         @det1044 det2176
myy (9, -11) (9, -10)         @det296 det1868
myy (5, 1) (5, 2)             @det730 det1435
myy (-3, -5) (-3, -4)         @det1700 det1777
myy (1, 4) (1, 5)             @det903 det1622
myy (5, -8) (5, -7)           @det1158 det2086
myy (17, -1) (17, -2)         @det297 det1811
myy (5, -11) (5, -10)         @det1847 det2170
myy (5, 10) (5, 11)           @det145 det563

--------         20
mxx (3, 10) (1, 10)           @det375 det888
mzz (19, -1) (19, 1)          @det22 det264 det297 det746
mxx (-3, -2) (-1, -2)         @det394 det1720 det2120 det2139
mxx (13, -2) (15, -2)         @det32 det556 det605 det2023
mxx (3, -8) (1, -8)           @det1386 det1563 det1602 det2067
mzz (11, 19) (11, 17)         @det612 det1874 det2024
mxx (15, 10) (13, 10)         @det63 det246 det292 det1177
mxx (9, 10) (11, 10)          @det431 det473 det1786 det2167
mzz (11, -13) (11, -11)       @det296 det519 det1037 det1667
mxx (11, -8) (9, -8)          @det830 det1275 det1364 det1389
mzz (-1, -5) (-1, -7)         @det127 det929 det1777 det2171
mzz (11, 1) (11, -1)          @det230 det267 det468 det1246
mxx (11, -14) (9, -14)        @det162 det296 det684 det1667
mzz (-1, 7) (-1, 5)           @det343 det383
mzz (3, 13) (3, 11)           @det341 det1790
mxx (11, 4) (9, 4)            @det821 det1068 det1595 det1913
mxx (-3, -8) (-1, -8)         @det586 det1991 det2171
mzz (7, 5) (7, 7)             @det1105 det1136 det1301 det1689
mzz (7, -1) (7, 1)            @det850 det1435 det1476 det1716
mzz (15, 1) (15, -1)          @det32 det772 det1116 det2023
mzz (7, 17) (7, 19)           @det390 det425
mxx (7, 16) (5, 16)           @det180 det349
mxx (5, -14) (7, -14)         @det1076 det1347 det1847 det2032
mzz (-5, 1) (-5, -1)          @det9 det376
mxx (7, -2) (5, -2)           @det185 det850 det1435 det1513
mxx (19, -2) (17, -2)         @det22 det297 det380 det1193
mzz (7, -13) (7, -11)         @det567 det754 det1347 det1847
mxx (7, 10) (5, 10)           @det277 det400 det563 det2146
mxx (5, -20) (7, -20)         @det622 det1722 det1982
mxx (3, 4) (1, 4)             @det672 det903 det1292 det1912
mxx (21, -2) (21, -4)         @det360 det1120
mzz (3, -5) (3, -7)           @det350 det522 det1386 det1563
mxx (3, -14) (1, -14)         @det79 det599 det1831
mzz (11, 7) (11, 5)           @det1068 det1288 det1595 det1890
mxx (19, 4) (17, 4)           @det117 det520 det1384 det1893
mxx (9, 16) (11, 16)          @det244 det1337 det1459 det2024
mzz (15, 11) (15, 13)         @det602 det1177 det1952
mzz (19, 7) (19, 5)           @det598 det1384 det1767
mzz (11, 13) (11, 11)         @det456 det473 det1254 det1786
mxx (-3, 4) (-1, 4)           @det393 det1613
mzz (11, -5) (11, -7)         @det325 det1275 det1364 det1598
mxx (3, -2) (1, -2)           @det163 det1134 det1228 det1637
mzz (-1, 1) (-1, -1)          @det1176 det1675 det1720 det2139
mzz (3, 7) (3, 5)             @det903 det1292 det1462 det1846
mzz (7, -7) (7, -5)           @det6 det1158 det1839 det1959
mxx (7, -8) (5, -8)           @det892 det1158 det1469 det1959
mzz (15, -7) (15, -5)         @det625 det825 det958 det2176
mxx (11, -2) (9, -2)          @det468 det1246 det1530 det1891
mxx (7, 4) (5, 4)             @det954 det1042 det1105 det1301
mxx (13, -8) (15, -8)         @det239 det625 det1073 det2176
mxx (13, -14) (13, -16)       @det338 det1072
mzz (7, -19) (7, -17)         @det148 det1067 det1625 det1722
mzz (3, 1) (3, -1)            @det1134 det1637 det1672 det1929
mxx (15, 4) (13, 4)           @det31 det42 det1621 det2127
mzz (7, 11) (7, 13)           @det91 det563 det1836 det2146
mzz (15, 5) (15, 7)           @det42 det174 det407 det1621
mzz (3, -13) (3, -11)         @det79 det166 det1398 det1945

--------         21
mzz (21, -1) (21, 1)          @det264 det414
mxx (19, -4) (17, -4)         @det380 det416
mxx (11, 20) (9, 20)          @det697 det1911 det2024
mxx (11, -10) (9, -10)        @det296 det830 det1389 det1667
mxx (5, 14) (7, 14)           @det180 det563 det918 det2146
mxx (-1, -4) (-3, -4)         @det394 det1777 det2120 det2171
mzz (9, 5) (9, 7)             @det1068 det1136 det1595 det1689
mxx (11, 2) (9, 2)            @det468 det821 det1246 det1913
mxx (19, 2) (17, 2)           @det22 det117 det297 det520
mzz (17, 1) (17, -1)          @det22 det297 det772 det1116
mxx (7, -4) (5, -4)           @det185 det1158 det1513 det1959
mzz (13, -1) (13, 1)          @det32 det230 det267 det2023
mzz (-3, -7) (-3, -5)         @det658 det2116 det2171
mzz (17, 5) (17, 7)           @det174 det407 det1384 det1893
mxx (7, 8) (5, 8)             @det277 det400 det1105 det1301
mzz (5, 5) (5, 7)             @det1105 det1301 det1462 det1846
mzz (13, -7) (13, -5)         @det325 det625 det1598 det2176
mxx (3, -4) (1, -4)           @det163 det1228 det1386 det1563
mzz (1, 7) (1, 5)             @det343 det903 det1292 det1317
mzz (9, -17) (9, -19)         @det148 det440
mxx (-1, 8) (-1, 10)          @det458 det1260
mzz (9, 17) (9, 19)           @det425 det1308 det1459 det2024
mxx (-3, 2) (-1, 2)           @det1403 det1613 det1720 det2139
mxx (13, 2) (15, 2)           @det31 det32 det2023 det2127
mzz (13, 5) (13, 7)           @det42 det1288 det1621 det1890
mzz (5, -1) (5, 1)            @det850 det1435 det1672 det1929
mxx (11, -16) (9, -16)        @det162 det455
mxx (11, 8) (9, 8)            @det431 det1068 det1595 det2167
mzz (21, -5) (19, -5)         @det445 det1135
mzz (5, 17) (3, 17)           @det462 det1353
mzz (13, 11) (13, 13)         @det246 det456 det1177 det1254
mxx (11, -4) (9, -4)          @det1275 det1364 det1530 det1891
mzz (13, -13) (13, -11)       @det424 det519
mzz (1, -5) (1, -7)           @det127 det929 det1386 det1563
mzz (9, 1) (9, -1)            @det468 det1246 det1476 det1716
mxx (7, -10) (5, -10)         @det892 det1347 det1469 det1847
mxx (-5, 2) (-5, 4)           @det452 det1108
mzz (-3, -1) (-3, 1)          @det9 det1020 det1720 det2139
mzz (5, -13) (5, -11)         @det166 det1347 det1398 det1847
mzz (9, -11) (9, -13)         @det296 det567 det754 det1667
mzz (-3, 5) (-5, 5)           @det448 det1316
mxx (7, -16) (5, -16)         @det1076 det1625 det1722 det2032
mxx (15, -4) (13, -4)         @det556 det605 det625 det2176
mzz (1, 11) (-1, 11)          @det463 det1319
mxx (19, 8) (17, 8)           @det681 det1384 det1930
mzz (17, -5) (17, -7)         @det421 det958
mxx (3, -10) (1, -10)         @det79 det1602 det1945 det2067
mxx (7, 2) (5, 2)             @det850 det954 det1042 det1435
mxx (15, -10) (13, -10)       @det239 det457
mzz (5, 11) (5, 13)           @det563 det901 det1790 det2146
mxx (3, 14) (3, 16)           @det450 det1150
mxx (13, 14) (15, 14)         @det674 det1177 det2090
mxx (17, -10) (17, -8)        @det409 det1330
mzz (17, -11) (15, -11)       @det419 det1190
mxx (3, 2) (1, 2)             @det672 det1134 det1637 det1912
mxx (3, 8) (1, 8)             @det888 det903 det1089 det1292
mzz (9, 11) (9, 13)           @det91 det473 det1786 det1836
mzz (5, -19) (5, -17)         @det665 det1722 det2122
mzz (1, -11) (1, -13)         @det79 det652 det1949
mzz (1, 1) (1, -1)            @det1134 det1176 det1637 det1675
mzz (13, -17) (11, -17)       @det438 det1217
mxx (11, 14) (9, 14)          @det244 det473 det1337 det1786
mzz (9, -7) (9, -5)           @det6 det1275 det1364 det1839
mzz (5, -7) (5, -5)           @det350 det522 det1158 det1959
mxx (13, 8) (15, 8)           @det42 det63 det292 det1621

--------         22
mxx (9, -11) (7, -11)         @det231 det567 det754 det1840
mzz (-1, 8) (-1, 10)          @det318 det1260 det1467
mzz (-1, 2) (-1, 4)           @det284 det1403 det1613 det2111
mxx (9, -5) (7, -5)           @det6 det476 det1039 det1839
mxx (17, 1) (15, 1)           @det772 det1116 det1821 det1937
mzz (11, 14) (11, 16)         @det647 det1337
mxx (11, 13) (13, 13)         @det618 det1254
mxx (-1, 1) (1, 1)            @det284 det1176 det1675 det2111
mzz (3, 8) (3, 10)            @det888 det1029 det1089 det1658
mxx (11, -5) (13, -5)         @det325 det474 det1461 det1598
mzz (3, -10) (3, -8)          @det761 det1256 det1602 det2067
mzz (19, 2) (19, 4)           @det520 det648
mxx (21, -5) (19, -5)         @det226 det328 det1135
mzz (3, -14) (1, -14)         @det659 det1831
mzz (7, -16) (7, -14)         @det229 det849 det1076 det2032
mxx (5, -11) (3, -11)         @det166 det761 det1256 det1398
mxx (21, 1) (19, 1)           @det650 det746
mzz (11, 8) (11, 10)          @det431 det553 det1336 det2167
mxx (19, 7) (19, 5)           @det692 det1767
mxx (3, 7) (5, 7)             @det1029 det1462 det1658 det1846
mzz (7, 16) (7, 14)           @det180 det918 det1083 det1085
mzz (19, 8) (17, 8)           @det664 det1930
mxx (9, -17) (7, -17)         @det148 det229 det849 det1067
mzz (3, 14) (3, 16)           @det331 det1150 det2011
mxx (9, 7) (7, 7)             @det879 det1136 det1689 det1854
mxx (17, -11) (15, -11)       @det342 det1041 det1190
mxx (11, 1) (13, 1)           @det230 det267 det1594 det1657
mzz (3, 2) (3, 4)             @det672 det1128 det1310 det1912
mxx (17, 7) (15, 7)           @det407 det661
mzz (11, -4) (11, -2)         @det474 det1461 det1530 det1891
mzz (15, 4) (15, 2)           @det31 det1821 det1937 det2127
mxx (11, 7) (13, 7)           @det553 det1288 det1336 det1890
mxx (1, -11) (1, -13)         @det677 det1949
mzz (11, -10) (11, -8)        @det500 det689 det830 det1389
mxx (13, -17) (11, -17)       @det308 det1217 det1358
mzz (-1, -4) (-1, -2)         @det238 det394 det803 det2120
mzz (15, 10) (15, 8)          @det63 det638
mxx (9, 19) (7, 19)           @det637 det1308
mxx (9, 1) (7, 1)             @det814 det1433 det1476 det1716
mxx (3, 13) (5, 13)           @det242 det901 det1790 det2011
mzz (7, -2) (7, -4)           @det185 det476 det1039 det1513
mzz (11, 20) (9, 20)          @det646 det1911
mxx (1, -5) (-1, -5)          @det127 det238 det803 det929
mxx (-5, 1) (-3, 1)           @det7 det9 det701 det1020
mzz (3, -4) (3, -2)           @det163 det1050 det1228 det1877
mxx (11, 19) (11, 17)         @det632 det1874
mxx (-1, 7) (1, 7)            @det343 det1113 det1317 det1467
mzz (11, 2) (11, 4)           @det821 det1594 det1657 det1913
mxx (3, 1) (5, 1)             @det1128 det1310 det1672 det1929
mzz (15, -10) (15, -8)        @det239 det584 det1041 det1073
mzz (7, 4) (7, 2)             @det814 det954 det1042 det1433
mzz (19, -4) (19, -2)         @det226 det380 det410 det1193
mzz (7, 10) (7, 8)            @det277 det400 det879 det1854
mxx (3, -5) (5, -5)           @det350 det522 det1050 det1877
mxx (13, -11) (11, -11)       @det500 det519 det689 det1037
mxx (17, -5) (15, -5)         @det825 det958 det1344 det1815
mzz (11, -16) (11, -14)       @det162 det684 det1043 det1358
mzz (7, -8) (7, -10)          @det231 det892 det1469 det1840
mzz (15, -4) (15, -2)         @det556 det605 det1344 det1815
mzz (-5, 2) (-5, 4)           @det7 det321 det1108
mxx (9, 13) (7, 13)           @det91 det1083 det1085 det1836

--------         23
mxx (-3, 5) (-5, 5)           @det7 det385 det1316
mxx (-1, 5) (1, 5)            @det284 det343 det1317 det2111
mzz (13, -8) (13, -10)        @det239 det500 det689 det1073
mxx (1, 11) (-1, 11)          @det379 det1319 det1467
mzz (5, 4) (5, 2)             @det954 det1042 det1128 det1310
mzz (17, -4) (17, -2)         @det380 det1193 det1344 det1815
mzz (13, 2) (13, 4)           @det31 det1594 det1657 det2127
mxx (13, -7) (11, -7)         @det325 det500 det689 det1598
mxx (5, 17) (3, 17)           @det402 det1353 det2011
mzz (9, -10) (9, -8)          @det231 det830 det1389 det1840
mxx (13, 5) (11, 5)           @det1288 det1594 det1657 det1890
mxx (-1, -1) (1, -1)          @det238 det803 det1176 det1675
mzz (13, -2) (13, -4)         @det474 det556 det605 det1461
mzz (5, -14) (5, -16)         @det742 det1076
mzz (9, 16) (9, 14)           @det244 det1083 det1085 det1337
mxx (-1, -7) (1, -7)          @det723 det929
mxx (15, 11) (15, 13)         @det720 det1952
mxx (7, -13) (9, -13)         @det229 det567 det754 det849
mzz (1, -10) (1, -8)          @det713 det1602
mxx (9, 17) (7, 17)           @det425 det1083 det1085 det1308
mxx (9, 11) (7, 11)           @det91 det879 det1836 det1854
mxx (21, -1) (19, -1)         @det226 det264 det410 det746
mzz (17, 2) (17, 4)           @det117 det520 det1821 det1937
mzz (-3, 2) (-3, 4)           @det7 det701 det1403 det1613
mzz (9, -4) (9, -2)           @det476 det1039 det1530 det1891
mzz (13, 14) (15, 14)         @det706 det2090
mzz (17, -10) (17, -8)        @det384 det1041 det1330
mzz (9, -16) (9, -14)         @det162 det229 det684 det849
mxx (13, -13) (11, -13)       @det519 det1037 det1043 det1358
mzz (13, -14) (13, -16)       @det382 det1072 det1358
mxx (5, -19) (5, -17)         @det732 det2122
mzz (1, 2) (1, 4)             @det284 det672 det1912 det2111
mxx (17, -1) (15, -1)         @det772 det1116 det1344 det1815
mxx (5, -13) (3, -13)         @det743 det1398
mzz (5, -8) (5, -10)          @det761 det892 det1256 det1469
mxx (5, 5) (3, 5)             @det1128 det1310 det1462 det1846
mxx (5, 11) (3, 11)           @det901 det1029 det1658 det1790
mxx (-3, -1) (-5, -1)         @det729 det1020
mxx (13, -1) (11, -1)         @det230 det267 det474 det1461
mzz (5, -2) (5, -4)           @det185 det1050 det1513 det1877
mxx (5, -7) (3, -7)           @det350 det522 det761 det1256
mxx (9, 5) (7, 5)             @det814 det1136 det1433 det1689
mxx (5, -1) (3, -1)           @det1050 det1672 det1877 det1929
mzz (1, 8) (1, 10)            @det888 det1089 det1113 det1467
mxx (7, -1) (9, -1)           @det476 det1039 det1476 det1716
mzz (5, -20) (7, -20)         @det693 det1982
mzz (13, 8) (13, 10)          @det63 det292 det553 det1336
mxx (15, -7) (17, -7)         @det584 det825 det958 det1041
mxx (7, -19) (9, -19)         @det728 det1067
mzz (21, -2) (21, -4)         @det226 det403 det1120
mxx (17, 5) (15, 5)           @det174 det407 det1821 det1937
mxx (13, 11) (11, 11)         @det456 det553 det1254 det1336
mxx (9, -7) (7, -7)           @det6 det231 det1839 det1840
mzz (9, 10) (9, 8)            @det431 det879 det1854 det2167
mzz (5, 14) (5, 16)           @det180 det242 det918 det2011
mzz (-3, -8) (-1, -8)         @det727 det1991
mxx (-3, -7) (-3, -5)         @det718 det2116
mzz (1, -4) (1, -2)           @det163 det238 det803 det1228
mzz (5, 10) (5, 8)            @det277 det400 det1029 det1658
mzz (-3, -2) (-3, -4)         @det733 det2120
mzz (9, 2) (9, 4)             @det814 det821 det1433 det1913

--------         24
myy (3, 10) (3, 11)           @noisy det1029 det1481
myy (11, 4) (11, 5)           @noisy det1286 det1594
myy (-1, 4) (-1, 5)           @noisy det1829 det2111
myy (7, 4) (7, 5)             @noisy det470 det814
myy (-5, 4) (-5, 5)           @noisy det701 det1507
myy (15, -11) (15, -10)       @noisy det584 det2151
myy (7, 16) (7, 17)           @noisy det1085 det1438
myy (3, 1) (3, 2)             @noisy det1128 det1671
myy (3, -8) (3, -7)           @noisy det29 det1256
myy (7, 7) (7, 8)             @noisy det864 det1854
myy (15, -5) (15, -4)         @noisy det982 det1344
myy (3, 16) (3, 17)           @noisy det242 det1578
myy (-5, 1) (-5, 2)           @noisy det701 det1507
myy (-1, 1) (-1, 2)           @noisy det1829 det2111
myy (11, 10) (11, 11)         @noisy det553 det1056
myy (19, -4) (19, -5)         @noisy det410 det521
myy (-1, -1) (-1, -2)         @noisy det125 det803
myy (7, -8) (7, -7)           @noisy det231 det1802
myy (7, -1) (7, -2)           @noisy det476 det1827
myy (15, 4) (15, 5)           @noisy det912 det1937
myy (3, -10) (3, -11)         @noisy det29 det1256
myy (7, -17) (7, -16)         @noisy det716 det849
myy (-1, 11) (-1, 10)         @noisy det1113 det1764
myy (3, 7) (3, 8)             @noisy det1029 det1481
myy (15, -7) (15, -8)         @noisy det584 det2151
myy (-1, -5) (-1, -4)         @noisy det125 det803
myy (15, 1) (15, 2)           @noisy det912 det1937
myy (11, -10) (11, -11)       @noisy det689 det778
myy (3, -1) (3, -2)           @noisy det1442 det1877
myy (11, 7) (11, 8)           @noisy det553 det1056
myy (7, 13) (7, 14)           @noisy det1085 det1438
myy (7, -13) (7, -14)         @noisy det716 det849
myy (7, -5) (7, -4)           @noisy det476 det1827
myy (11, 1) (11, 2)           @noisy det1286 det1594
myy (-1, 7) (-1, 8)           @noisy det1113 det1764
myy (3, 13) (3, 14)           @noisy det242 det1578
myy (11, -16) (11, -17)       @noisy det1043 det2169
myy (11, -1) (11, -2)         @noisy det1365 det1461
myy (7, 10) (7, 11)           @noisy det864 det1854
myy (19, -1) (19, -2)         @noisy det410 det521
myy (3, -5) (3, -4)           @noisy det1442 det1877
myy (11, -5) (11, -4)         @noisy det1365 det1461
myy (11, -14) (11, -13)       @noisy det1043 det2169
myy (7, -11) (7, -10)         @noisy det231 det1802
myy (15, -1) (15, -2)         @noisy det982 det1344
myy (3, 4) (3, 5)             @noisy det1128 det1671
myy (7, 1) (7, 2)             @noisy det470 det814
myy (11, -8) (11, -7)         @noisy det689 det778
i (5, 1)                      @noisy
i (5, 10)                     @noisy
i (9, 8)                      @noisy
i (9, 17)                     @noisy
i (11, 14)                    @noisy
i (13, 8)                     @noisy
i (15, 14)                    @noisy
i (7, 19)                     @noisy
i (17, -4)                    @noisy
i (9, -8)                     @noisy
i (1, -13)                    @noisy
i (17, 5)                     @noisy
i (19, 2)                     @noisy
i (9, 1)                      @noisy
i (9, 10)                     @noisy
i (9, 19)                     @noisy
i (13, 1)                     @noisy
i (11, 16)                    @noisy
i (13, 10)                    @noisy
i (1, 8)                      @noisy
i (15, 7)                     @noisy
i (17, -11)                   @noisy
i (5, -4)                     @noisy
i (17, -2)                    @noisy
i (17, -1)                    @noisy
i (5, 5)                      @noisy
i (19, 4)                     @noisy
i (17, 7)                     @noisy
i (-3, 1)                     @noisy
i (5, 14)                     @noisy
i (1, 10)                     @noisy
i (21, -5)                    @noisy
i (-1, -7)                    @noisy
i (5, -11)                    @noisy
i (9, -13)                    @noisy
i (5, -1)                     @noisy
i (5, -2)                     @noisy
i (9, -4)                     @noisy
i (5, 7)                      @noisy
i (9, 5)                      @noisy
i (13, -13)                   @noisy
i (5, 16)                     @noisy
i (9, 14)                     @noisy
i (13, -4)                    @noisy
i (7, -20)                    @noisy
i (13, 5)                     @noisy
i (13, 14)                    @noisy
i (15, 11)                    @noisy
i (17, -7)                    @noisy
i (9, -11)                    @noisy
i (17, 2)                     @noisy
i (9, -2)                     @noisy
i (9, -1)                     @noisy
i (-3, -4)                    @noisy
i (9, 7)                      @noisy
i (-3, 5)                     @noisy
i (13, -11)                   @noisy
i (9, 16)                     @noisy
i (1, -4)                     @noisy
i (13, -2)                    @noisy
i (13, -1)                    @noisy
i (13, 7)                     @noisy
i (1, 5)                      @noisy
i (15, 13)                    @noisy
i (3, -13)                    @noisy
i (5, -16)                    @noisy
i (17, -5)                    @noisy
i (5, -7)                     @noisy
i (17, 4)                     @noisy
i (5, 2)                      @noisy
i (-3, -1)                    @noisy
i (-3, -2)                    @noisy
i (5, 11)                     @noisy
i (1, -11)                    @noisy
i (1, -2)                     @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (21, -2)                    @noisy
i (5, -14)                    @noisy
i (9, -16)                    @noisy
i (5, -5)                     @noisy
i (9, -7)                     @noisy
i (5, 4)                      @noisy
i (9, 2)                      @noisy
i (13, -16)                   @noisy
i (5, 13)                     @noisy
i (13, -7)                    @noisy
i (13, 2)                     @noisy
i (13, 11)                    @noisy
i (-1, -8)                    @noisy
i (11, 20)                    @noisy
i (17, -10)                   @noisy
i (9, -14)                    @noisy
i (9, -5)                     @noisy
i (-3, -7)                    @noisy
i (-3, 2)                     @noisy
i (13, -14)                   @noisy
i (13, -5)                    @noisy
i (1, -7)                     @noisy
i (19, 8)                     @noisy
i (13, 4)                     @noisy
i (1, 2)                      @noisy
i (1, 11)                     @noisy
i (11, 13)                    @noisy
i (5, -19)                    @noisy
i (17, -8)                    @noisy
i (5, -10)                    @noisy
i (-5, -1)                    @noisy
i (-3, -5)                    @noisy
i (-3, 4)                     @noisy
i (1, -14)                    @noisy
i (19, 1)                     @noisy
i (7, -19)                    @noisy
i (1, -5)                     @noisy
i (1, 4)                      @noisy
i (3, -14)                    @noisy
i (5, -17)                    @noisy
i (21, 1)                     @noisy
i (9, -19)                    @noisy
i (5, -8)                     @noisy
i (9, -10)                    @noisy
i (13, -10)                   @noisy
i (9, 11)                     @noisy
i (9, 20)                     @noisy
i (11, 17)                    @noisy
i (15, 8)                     @noisy
i (9, -17)                    @noisy
i (13, -17)                   @noisy
i (13, -8)                    @noisy
i (1, -10)                    @noisy
i (17, 8)                     @noisy
i (19, 5)                     @noisy
i (9, 4)                      @noisy
i (9, 13)                     @noisy
i (11, 19)                    @noisy
i (21, -4)                    @noisy
i (13, 13)                    @noisy
i (15, 10)                    @noisy
i (5, -13)                    @noisy
i (-3, -8)                    @noisy
i (17, 1)                     @noisy
i (1, -8)                     @noisy
i (5, 8)                      @noisy
i (19, 7)                     @noisy
i (1, 1)                      @noisy
i (5, 17)                     @noisy
i (5, -20)                    @noisy
i (21, -1)                    @noisy

--------         25
myy (17, -8) (17, -7)         @noisy det584 det2151
myy (1, 11) (1, 10)           @noisy det1113 det1764
myy (9, -14) (9, -13)         @noisy det716 det849
myy (13, 4) (13, 5)           @noisy det1286 det1594
myy (13, 10) (13, 11)         @noisy det553 det1056
myy (5, 14) (5, 13)           @noisy det242 det1578
myy (9, 7) (9, 8)             @noisy det864 det1854
myy (21, -1) (21, -2)         @noisy det410 det521
myy (1, -5) (1, -4)           @noisy det125 det803
myy (1, -1) (1, -2)           @noisy det125 det803
myy (-3, 4) (-3, 5)           @noisy det701 det1507
myy (13, 8) (13, 7)           @noisy det553 det1056
myy (1, 1) (1, 2)             @noisy det1829 det2111
myy (5, 7) (5, 8)             @noisy det1029 det1481
myy (1, 7) (1, 8)             @noisy det1113 det1764
myy (9, -1) (9, -2)           @noisy det476 det1827
myy (9, -5) (9, -4)           @noisy det476 det1827
myy (17, 5) (17, 4)           @noisy det912 det1937
myy (21, -5) (21, -4)         @noisy det410 det521
myy (9, 13) (9, 14)           @noisy det1085 det1438
myy (17, 1) (17, 2)           @noisy det912 det1937
myy (13, -1) (13, -2)         @noisy det1365 det1461
myy (5, -1) (5, -2)           @noisy det1442 det1877
myy (9, 5) (9, 4)             @noisy det470 det814
myy (9, 1) (9, 2)             @noisy det470 det814
myy (13, -5) (13, -4)         @noisy det1365 det1461
myy (9, -7) (9, -8)           @noisy det231 det1802
myy (-3, 2) (-3, 1)           @noisy det701 det1507
myy (9, 10) (9, 11)           @noisy det864 det1854
myy (5, -5) (5, -4)           @noisy det1442 det1877
myy (9, 16) (9, 17)           @noisy det1085 det1438
myy (5, 4) (5, 5)             @noisy det1128 det1671
myy (13, -14) (13, -13)       @noisy det1043 det2169
myy (5, 16) (5, 17)           @noisy det242 det1578
myy (13, -11) (13, -10)       @noisy det689 det778
myy (13, 2) (13, 1)           @noisy det1286 det1594
myy (13, -8) (13, -7)         @noisy det689 det778
myy (9, -11) (9, -10)         @noisy det231 det1802
myy (13, -17) (13, -16)       @noisy det1043 det2169
myy (17, -5) (17, -4)         @noisy det982 det1344
myy (9, -17) (9, -16)         @noisy det716 det849
myy (5, 1) (5, 2)             @noisy det1128 det1671
myy (1, 4) (1, 5)             @noisy det1829 det2111
myy (5, -8) (5, -7)           @noisy det29 det1256
myy (17, -1) (17, -2)         @noisy det982 det1344
myy (5, -11) (5, -10)         @noisy det29 det1256
myy (17, -11) (17, -10)       @noisy det584 det2151
myy (5, 10) (5, 11)           @noisy det1029 det1481
i (7, 17)                     @noisy
i (11, -13)                   @noisy
i (3, 13)                     @noisy
i (11, -4)                    @noisy
i (11, 5)                     @noisy
i (11, 14)                    @noisy
i (15, -4)                    @noisy
i (15, 5)                     @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (15, 14)                    @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (7, 19)                     @noisy
i (1, -13)                    @noisy
i (11, -11)                   @noisy
i (19, 2)                     @noisy
i (11, -1)                    @noisy
i (11, -2)                    @noisy
i (11, 7)                     @noisy
i (15, -11)                   @noisy
i (9, 19)                     @noisy
i (11, 16)                    @noisy
i (15, -2)                    @noisy
i (15, -1)                    @noisy
i (15, 7)                     @noisy
i (19, -5)                    @noisy
i (3, 8)                      @noisy
i (17, 7)                     @noisy
i (19, 4)                     @noisy
i (-5, 4)                     @noisy
i (3, 17)                     @noisy
i (7, -13)                    @noisy
i (7, -4)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (-1, 2)                     @noisy
i (7, 14)                     @noisy
i (-1, 11)                    @noisy
i (3, 1)                      @noisy
i (11, -16)                   @noisy
i (3, 10)                     @noisy
i (11, -7)                    @noisy
i (11, 2)                     @noisy
i (7, -20)                    @noisy
i (15, -7)                    @noisy
i (7, -11)                    @noisy
i (15, 2)                     @noisy
i (7, -1)                     @noisy
i (7, -2)                     @noisy
i (-1, -5)                    @noisy
i (15, 11)                    @noisy
i (13, 14)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 16)                     @noisy
i (11, -14)                   @noisy
i (-3, -4)                    @noisy
i (11, -5)                    @noisy
i (11, 4)                     @noisy
i (15, -5)                    @noisy
i (15, 4)                     @noisy
i (15, 13)                    @noisy
i (3, -13)                    @noisy
i (5, -16)                    @noisy
i (3, -4)                     @noisy
i (3, 5)                      @noisy
i (-5, 1)                     @noisy
i (-3, -1)                    @noisy
i (3, 14)                     @noisy
i (-3, -2)                    @noisy
i (1, -11)                    @noisy
i (7, -16)                    @noisy
i (7, -7)                     @noisy
i (7, 2)                      @noisy
i (7, 11)                     @noisy
i (3, -11)                    @noisy
i (5, -14)                    @noisy
i (3, -1)                     @noisy
i (3, -2)                     @noisy
i (3, 7)                      @noisy
i (11, -10)                   @noisy
i (3, 16)                     @noisy
i (15, -10)                   @noisy
i (7, -14)                    @noisy
i (7, -5)                     @noisy
i (-1, -8)                    @noisy
i (11, 11)                    @noisy
i (7, 4)                      @noisy
i (11, 20)                    @noisy
i (11, -17)                   @noisy
i (-3, -7)                    @noisy
i (-5, 5)                     @noisy
i (1, -7)                     @noisy
i (15, -8)                    @noisy
i (19, 8)                     @noisy
i (11, 13)                    @noisy
i (5, -19)                    @noisy
i (3, -7)                     @noisy
i (3, 2)                      @noisy
i (-5, -1)                    @noisy
i (-3, -5)                    @noisy
i (3, 11)                     @noisy
i (1, -14)                    @noisy
i (19, 1)                     @noisy
i (7, -19)                    @noisy
i (7, -10)                    @noisy
i (3, -14)                    @noisy
i (5, -17)                    @noisy
i (21, 1)                     @noisy
i (9, -19)                    @noisy
i (3, -5)                     @noisy
i (-1, 8)                     @noisy
i (3, 4)                      @noisy
i (7, -17)                    @noisy
i (7, -8)                     @noisy
i (11, 8)                     @noisy
i (9, 20)                     @noisy
i (11, 17)                    @noisy
i (15, 8)                     @noisy
i (-1, 1)                     @noisy
i (7, 13)                     @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (19, -4)                    @noisy
i (1, -10)                    @noisy
i (11, -8)                    @noisy
i (17, 8)                     @noisy
i (19, 5)                     @noisy
i (11, 1)                     @noisy
i (11, 10)                    @noisy
i (11, 19)                    @noisy
i (15, 1)                     @noisy
i (13, 13)                    @noisy
i (15, 10)                    @noisy
i (3, -10)                    @noisy
i (5, -13)                    @noisy
i (-3, -8)                    @noisy
i (19, -1)                    @noisy
i (19, -2)                    @noisy
i (1, -8)                     @noisy
i (19, 7)                     @noisy
i (5, -20)                    @noisy
i (-1, -4)                    @noisy
i (3, -8)                     @noisy
i (7, 8)                      @noisy
i (-1, 5)                     @noisy

--------         26
mxx (9, -11) (7, -11)         @noisy det567 det763 det1802 det1840
mzz (-1, 8) (-1, 10)          @noisy det863 det1260 det1467
mzz (-1, 2) (-1, 4)           @noisy det284 det1613 det1829 det1879
mxx (9, -5) (7, -5)           @noisy det6 det1039 det1591 det1827
mxx (17, 1) (15, 1)           @noisy det791 det912 det1116 det1821
mzz (11, 14) (11, 16)         @noisy det573 det647
mxx (11, 13) (13, 13)         @noisy det618 det1052
mxx (-1, 1) (1, 1)            @noisy det284 det1675 det1829 det2077
mzz (3, 8) (3, 10)            @noisy det888 det1422 det1481 det1658
mxx (11, -5) (13, -5)         @noisy det325 det474 det1365 det2107
mzz (3, -10) (3, -8)          @noisy det29 det761 det1898 det2067
mzz (19, 2) (19, 4)           @noisy det330 det648
mxx (21, -5) (19, -5)         @noisy det226 det882 det1135
mzz (3, -14) (1, -14)         @noisy det150 det659
mzz (7, -16) (7, -14)         @noisy det229 det716 det862 det2032
mxx (5, -11) (3, -11)         @noisy det29 det166 det761 det1243
mxx (21, 1) (19, 1)           @noisy det650 det1354
mzz (11, 8) (11, 10)          @noisy det431 det1056 det1336 det1748
mxx (19, 7) (19, 5)           @noisy det289 det692
mxx (3, 7) (5, 7)             @noisy det1329 det1481 det1658 det1846
mzz (7, 16) (7, 14)           @noisy det180 det1083 det1438 det1584
mzz (19, 8) (17, 8)           @noisy det272 det664
mxx (9, -17) (7, -17)         @noisy det148 det229 det716 det1391
mzz (3, 14) (3, 16)           @noisy det884 det1150 det2011
mxx (9, 7) (7, 7)             @noisy det483 det864 det879 det1136
mxx (17, -11) (15, -11)       @noisy det904 det1041 det1190
mxx (11, 1) (13, 1)           @noisy det12 det230 det1286 det1657
mzz (3, 2) (3, 4)             @noisy det254 det672 det1310 det1671
mxx (17, 7) (15, 7)           @noisy det355 det661
mzz (11, -4) (11, -2)         @noisy det474 det1365 det1530 det2165
mzz (15, 4) (15, 2)           @noisy det31 det499 det912 det1821
mxx (11, 7) (13, 7)           @noisy det168 det1056 det1336 det1890
mxx (1, -11) (1, -13)         @noisy det300 det677
mzz (11, -10) (11, -8)        @noisy det500 det778 det1179 det1389
mxx (13, -17) (11, -17)       @noisy det909 det1217 det1358
mzz (-1, -4) (-1, -2)         @noisy det125 det238 det394 det1861
mzz (15, 10) (15, 8)          @noisy det638 det1588
mxx (9, 19) (7, 19)           @noisy det637 det1629
mxx (9, 1) (7, 1)             @noisy det470 det546 det1433 det1716
mxx (3, 13) (5, 13)           @noisy det1578 det1758 det1790 det2011
mzz (7, -2) (7, -4)           @noisy det273 det1039 det1513 det1827
mzz (11, 20) (9, 20)          @noisy det243 det646
mxx (1, -5) (-1, -5)          @noisy det125 det127 det238 det740
mxx (-5, 1) (-3, 1)           @noisy det7 det9 det1507 det1646
mzz (3, -4) (3, -2)           @noisy det1050 det1228 det1442 det2119
mxx (11, 19) (11, 17)         @noisy det220 det632
mxx (-1, 7) (1, 7)            @noisy det343 det1467 det1764 det1792
mzz (11, 2) (11, 4)           @noisy det1286 det1657 det1745 det1913
mxx (3, 1) (5, 1)             @noisy det539 det1310 det1671 det1672
mzz (15, -10) (15, -8)        @noisy det239 det1041 det1429 det2151
mzz (7, 4) (7, 2)             @noisy det470 det543 det954 det1433
mzz (19, -4) (19, -2)         @noisy det226 det380 det521 det1211
mzz (7, 10) (7, 8)            @noisy det203 det277 det864 det879
mxx (3, -5) (5, -5)           @noisy det522 det1050 det1442 det2164
mxx (13, -11) (11, -11)       @noisy det500 det519 det778 det1375
mxx (17, -5) (15, -5)         @noisy det958 det982 det1432 det1815
mzz (11, -16) (11, -14)       @noisy det162 det1061 det1358 det2169
mzz (7, -8) (7, -10)          @noisy det892 det1564 det1802 det1840
mzz (15, -4) (15, -2)         @noisy det605 det982 det1124 det1815
mzz (-5, 2) (-5, 4)           @noisy det7 det889 det1108
mxx (9, 13) (7, 13)           @noisy det91 det1083 det1438 det1579
i (7, 17)                     @noisy
i (11, -13)                   @noisy
i (5, 10)                     @noisy
i (9, 8)                      @noisy
i (11, 5)                     @noisy
i (9, 17)                     @noisy
i (13, 8)                     @noisy
i (15, 5)                     @noisy
i (-1, -1)                    @noisy
i (15, 14)                    @noisy
i (17, -4)                    @noisy
i (9, -8)                     @noisy
i (17, 5)                     @noisy
i (11, -1)                    @noisy
i (9, 10)                     @noisy
i (15, -1)                    @noisy
i (13, 10)                    @noisy
i (1, 8)                      @noisy
i (5, -4)                     @noisy
i (17, -2)                    @noisy
i (17, -1)                    @noisy
i (5, 5)                      @noisy
i (3, 17)                     @noisy
i (5, 14)                     @noisy
i (7, -13)                    @noisy
i (1, 10)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (-1, 11)                    @noisy
i (9, -13)                    @noisy
i (5, -1)                     @noisy
i (5, -2)                     @noisy
i (9, -4)                     @noisy
i (11, -7)                    @noisy
i (9, 5)                      @noisy
i (13, -13)                   @noisy
i (5, 16)                     @noisy
i (9, 14)                     @noisy
i (13, -4)                    @noisy
i (15, -7)                    @noisy
i (7, -20)                    @noisy
i (13, 5)                     @noisy
i (7, -1)                     @noisy
i (13, 14)                    @noisy
i (15, 11)                    @noisy
i (17, -7)                    @noisy
i (17, 2)                     @noisy
i (9, -2)                     @noisy
i (9, -1)                     @noisy
i (-3, -4)                    @noisy
i (-3, 5)                     @noisy
i (9, 16)                     @noisy
i (1, -4)                     @noisy
i (13, -2)                    @noisy
i (13, -1)                    @noisy
i (1, 5)                      @noisy
i (15, 13)                    @noisy
i (3, -13)                    @noisy
i (5, -16)                    @noisy
i (5, -7)                     @noisy
i (3, 5)                      @noisy
i (17, 4)                     @noisy
i (5, 2)                      @noisy
i (-3, -1)                    @noisy
i (-3, -2)                    @noisy
i (5, 11)                     @noisy
i (1, -2)                     @noisy
i (1, -1)                     @noisy
i (7, -7)                     @noisy
i (21, -2)                    @noisy
i (7, 11)                     @noisy
i (5, -14)                    @noisy
i (9, -16)                    @noisy
i (3, -1)                     @noisy
i (9, -7)                     @noisy
i (5, 4)                      @noisy
i (9, 2)                      @noisy
i (13, -16)                   @noisy
i (13, -7)                    @noisy
i (13, 2)                     @noisy
i (13, 11)                    @noisy
i (11, 11)                    @noisy
i (-1, -8)                    @noisy
i (17, -10)                   @noisy
i (9, -14)                    @noisy
i (-3, -7)                    @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (13, -14)                   @noisy
i (1, -7)                     @noisy
i (13, 4)                     @noisy
i (1, 2)                      @noisy
i (1, 11)                     @noisy
i (5, -19)                    @noisy
i (3, -7)                     @noisy
i (17, -8)                    @noisy
i (5, -10)                    @noisy
i (-5, -1)                    @noisy
i (-3, -5)                    @noisy
i (3, 11)                     @noisy
i (-3, 4)                     @noisy
i (7, -19)                    @noisy
i (1, 4)                      @noisy
i (5, -17)                    @noisy
i (9, -19)                    @noisy
i (5, -8)                     @noisy
i (9, -10)                    @noisy
i (13, -10)                   @noisy
i (9, 11)                     @noisy
i (13, -8)                    @noisy
i (1, -10)                    @noisy
i (9, 4)                      @noisy
i (21, -4)                    @noisy
i (5, -13)                    @noisy
i (-3, -8)                    @noisy
i (19, -1)                    @noisy
i (1, -8)                     @noisy
i (5, 8)                      @noisy
i (5, 17)                     @noisy
i (5, -20)                    @noisy
i (21, -1)                    @noisy
i (-1, 5)                     @noisy

--------         27
mxx (-3, 5) (-5, 5)           @noisy det7 det932 det1316
mxx (-1, 5) (1, 5)            @noisy det284 det343 det1792 det1829
mzz (13, -8) (13, -10)        @noisy det239 det500 det778 det1429
mxx (1, 11) (-1, 11)          @noisy det968 det1319 det1467
mzz (5, 4) (5, 2)             @noisy det543 det954 det1310 det1671
mzz (17, -4) (17, -2)         @noisy det380 det982 det1211 det1815
mzz (13, 2) (13, 4)           @noisy det31 det499 det1286 det1657
mxx (13, -7) (11, -7)         @noisy det325 det500 det778 det2107
mxx (5, 17) (3, 17)           @noisy det946 det1353 det2011
mzz (9, -10) (9, -8)          @noisy det1179 det1389 det1802 det1840
mxx (13, 5) (11, 5)           @noisy det168 det1286 det1657 det1890
mxx (-1, -1) (1, -1)          @noisy det125 det238 det1675 det2077
mzz (13, -2) (13, -4)         @noisy det474 det605 det1124 det1365
mzz (5, -14) (5, -16)         @noisy det742 det862
mzz (9, 16) (9, 14)           @noisy det244 det573 det1083 det1438
mxx (-1, -7) (1, -7)          @noisy det723 det740
mxx (15, 11) (15, 13)         @noisy det324 det720
mxx (7, -13) (9, -13)         @noisy det229 det567 det716 det763
mzz (1, -10) (1, -8)          @noisy det713 det1898
mxx (9, 17) (7, 17)           @noisy det425 det1083 det1438 det1629
mxx (9, 11) (7, 11)           @noisy det91 det864 det879 det1579
mxx (21, -1) (19, -1)         @noisy det226 det264 det521 det1354
mzz (17, 2) (17, 4)           @noisy det117 det330 det912 det1821
mzz (-3, 2) (-3, 4)           @noisy det7 det1507 det1613 det1879
mzz (9, -4) (9, -2)           @noisy det1039 det1530 det1827 det2165
mzz (13, 14) (15, 14)         @noisy det378 det706
mzz (17, -10) (17, -8)        @noisy det974 det1041 det1330
mzz (9, -16) (9, -14)         @noisy det162 det229 det716 det1061
mxx (13, -13) (11, -13)       @noisy det519 det1358 det1375 det2169
mzz (13, -14) (13, -16)       @noisy det926 det1072 det1358
mxx (5, -19) (5, -17)         @noisy det413 det732
mzz (1, 2) (1, 4)             @noisy det254 det284 det672 det1829
mxx (17, -1) (15, -1)         @noisy det791 det982 det1116 det1815
mxx (5, -13) (3, -13)         @noisy det743 det1243
mzz (5, -8) (5, -10)          @noisy det29 det761 det892 det1564
mxx (5, 5) (3, 5)             @noisy det1310 det1329 det1671 det1846
mxx (5, 11) (3, 11)           @noisy det1481 det1658 det1758 det1790
mxx (-3, -1) (-5, -1)         @noisy det729 det1646
mxx (13, -1) (11, -1)         @noisy det12 det230 det474 det1365
mzz (5, -2) (5, -4)           @noisy det273 det1050 det1442 det1513
mxx (5, -7) (3, -7)           @noisy det29 det522 det761 det2164
mxx (9, 5) (7, 5)             @noisy det470 det483 det1136 det1433
mxx (5, -1) (3, -1)           @noisy det539 det1050 det1442 det1672
mzz (1, 8) (1, 10)            @noisy det888 det1422 det1467 det1764
mxx (7, -1) (9, -1)           @noisy det546 det1039 det1716 det1827
mzz (5, -20) (7, -20)         @noisy det294 det693
mzz (13, 8) (13, 10)          @noisy det292 det1056 det1336 det1588
mxx (15, -7) (17, -7)         @noisy det958 det1041 det1432 det2151
mxx (7, -19) (9, -19)         @noisy det728 det1391
mzz (21, -2) (21, -4)         @noisy det226 det948 det1120
mxx (17, 5) (15, 5)           @noisy det174 det355 det912 det1821
mxx (13, 11) (11, 11)         @noisy det456 det1052 det1056 det1336
mxx (9, -7) (7, -7)           @noisy det6 det1591 det1802 det1840
mzz (9, 10) (9, 8)            @noisy det431 det864 det879 det1748
mzz (5, 14) (5, 16)           @noisy det180 det1578 det1584 det2011
mzz (-3, -8) (-1, -8)         @noisy det288 det727
mxx (-3, -7) (-3, -5)         @noisy det432 det718
mzz (1, -4) (1, -2)           @noisy det125 det238 det1228 det2119
mzz (5, 10) (5, 8)            @noisy det203 det277 det1481 det1658
mzz (-3, -2) (-3, -4)         @noisy det733 det1861
mzz (9, 2) (9, 4)             @noisy det470 det1433 det1745 det1913
i (5, 1)                      @noisy
i (3, 13)                     @noisy
i (11, -4)                    @noisy
i (11, 14)                    @noisy
i (15, -4)                    @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (7, 19)                     @noisy
i (1, -13)                    @noisy
i (11, -11)                   @noisy
i (19, 2)                     @noisy
i (9, 1)                      @noisy
i (11, -2)                    @noisy
i (11, 7)                     @noisy
i (15, -11)                   @noisy
i (9, 19)                     @noisy
i (13, 1)                     @noisy
i (15, -2)                    @noisy
i (11, 16)                    @noisy
i (15, 7)                     @noisy
i (17, -11)                   @noisy
i (19, -5)                    @noisy
i (3, 8)                      @noisy
i (17, 7)                     @noisy
i (19, 4)                     @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (7, -4)                     @noisy
i (21, -5)                    @noisy
i (-1, 2)                     @noisy
i (7, 14)                     @noisy
i (5, -11)                    @noisy
i (3, 1)                      @noisy
i (11, -16)                   @noisy
i (3, 10)                     @noisy
i (5, 7)                      @noisy
i (11, 2)                     @noisy
i (7, -11)                    @noisy
i (15, 2)                     @noisy
i (7, -2)                     @noisy
i (-1, -5)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 16)                     @noisy
i (9, -11)                    @noisy
i (11, -14)                   @noisy
i (11, -5)                    @noisy
i (9, 7)                      @noisy
i (11, 4)                     @noisy
i (13, -11)                   @noisy
i (15, -5)                    @noisy
i (13, 7)                     @noisy
i (15, 4)                     @noisy
i (3, -4)                     @noisy
i (17, -5)                    @noisy
i (-5, 1)                     @noisy
i (3, 14)                     @noisy
i (1, -11)                    @noisy
i (7, -16)                    @noisy
i (1, 7)                      @noisy
i (7, 2)                      @noisy
i (3, -11)                    @noisy
i (3, -2)                     @noisy
i (5, -5)                     @noisy
i (3, 7)                      @noisy
i (11, -10)                   @noisy
i (3, 16)                     @noisy
i (5, 13)                     @noisy
i (15, -10)                   @noisy
i (7, -14)                    @noisy
i (7, -5)                     @noisy
i (7, 4)                      @noisy
i (11, 20)                    @noisy
i (11, -17)                   @noisy
i (9, -5)                     @noisy
i (13, -5)                    @noisy
i (15, -8)                    @noisy
i (19, 8)                     @noisy
i (11, 13)                    @noisy
i (3, 2)                      @noisy
i (1, -14)                    @noisy
i (19, 1)                     @noisy
i (1, -5)                     @noisy
i (7, -10)                    @noisy
i (3, -14)                    @noisy
i (21, 1)                     @noisy
i (3, -5)                     @noisy
i (-1, 8)                     @noisy
i (3, 4)                      @noisy
i (7, -17)                    @noisy
i (7, -8)                     @noisy
i (11, 8)                     @noisy
i (9, 20)                     @noisy
i (11, 17)                    @noisy
i (15, 8)                     @noisy
i (-1, 1)                     @noisy
i (9, -17)                    @noisy
i (7, 13)                     @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (13, -17)                   @noisy
i (19, -4)                    @noisy
i (11, -8)                    @noisy
i (17, 8)                     @noisy
i (19, 5)                     @noisy
i (11, 1)                     @noisy
i (9, 13)                     @noisy
i (11, 10)                    @noisy
i (11, 19)                    @noisy
i (15, 1)                     @noisy
i (13, 13)                    @noisy
i (15, 10)                    @noisy
i (3, -10)                    @noisy
i (17, 1)                     @noisy
i (19, -2)                    @noisy
i (19, 7)                     @noisy
i (1, 1)                      @noisy
i (-1, -4)                    @noisy
i (3, -8)                     @noisy
i (7, 8)                      @noisy

--------         28
mxx (3, 10) (1, 10)           @noisy det888 det939
mzz (19, -1) (19, 1)          @noisy det264 det297 det1354 det1942
mxx (-3, -2) (-1, -2)         @noisy det252 det394 det1720 det1861
mxx (13, -2) (15, -2)         @noisy det605 det688 det1124 det2023
mxx (3, -8) (1, -8)           @noisy det472 det1563 det1898 det2067
mzz (11, 19) (11, 17)         @noisy det220 det612 det1750
mxx (15, 10) (13, 10)         @noisy det246 det292 det1588 det1684
mxx (9, 10) (11, 10)          @noisy det90 det431 det1748 det1786
mzz (11, -13) (11, -11)       @noisy det296 det519 det1375 det1601
mxx (11, -8) (9, -8)          @noisy det235 det1179 det1275 det1389
mzz (-1, -5) (-1, -7)         @noisy det127 det740 det1777 det1927
mzz (11, 1) (11, -1)          @noisy det12 det230 det303 det468
mxx (11, -14) (9, -14)        @noisy det162 det296 det1061 det1601
mzz (-1, 7) (-1, 5)           @noisy det343 det930
mzz (3, 13) (3, 11)           @noisy det940 det1790
mxx (11, 4) (9, 4)            @noisy det1068 det1745 det1907 det1913
mxx (-3, -8) (-1, -8)         @noisy det288 det586 det1927
mzz (7, 5) (7, 7)             @noisy det483 det899 det1136 det1301
mzz (7, -1) (7, 1)            @noisy det546 det770 det1435 det1716
mzz (15, 1) (15, -1)          @noisy det688 det791 det1116 det2023
mzz (7, 17) (7, 19)           @noisy det425 det938
mxx (7, 16) (5, 16)           @noisy det180 det900
mxx (5, -14) (7, -14)         @noisy det862 det1533 det1847 det2032
mzz (-5, 1) (-5, -1)          @noisy det9 det921
mxx (7, -2) (5, -2)           @noisy det273 det770 det1435 det1513
mxx (19, -2) (17, -2)         @noisy det297 det380 det1211 det1942
mzz (7, -13) (7, -11)         @noisy det567 det763 det1533 det1847
mxx (7, 10) (5, 10)           @noisy det203 det277 det563 det1856
mxx (5, -20) (7, -20)         @noisy det294 det622 det1472
mxx (3, 4) (1, 4)             @noisy det254 det672 det903 det1470
mxx (21, -2) (21, -4)         @noisy det906 det1120
mzz (3, -5) (3, -7)           @noisy det472 det522 det1563 det2164
mxx (3, -14) (1, -14)         @noisy det150 det599 det2026
mzz (11, 7) (11, 5)           @noisy det168 det1068 det1890 det1907
mxx (19, 4) (17, 4)           @noisy det117 det330 det784 det1893
mxx (9, 16) (11, 16)          @noisy det244 det573 det1459 det1750
mzz (15, 11) (15, 13)         @noisy det324 det602 det1684
mzz (19, 7) (19, 5)           @noisy det289 det598 det784
mzz (11, 13) (11, 11)         @noisy det90 det456 det1052 det1786
mxx (-3, 4) (-1, 4)           @noisy det942 det1613
mzz (11, -5) (11, -7)         @noisy det235 det325 det1275 det2107
mxx (3, -2) (1, -2)           @noisy det826 det1228 det1637 det2119
mzz (-1, 1) (-1, -1)          @noisy det252 det1675 det1720 det2077
mzz (3, 7) (3, 5)             @noisy det903 det1329 det1470 det1846
mzz (7, -7) (7, -5)           @noisy det6 det1158 det1591 det2050
mxx (7, -8) (5, -8)           @noisy det892 det1158 det1564 det2050
mzz (15, -7) (15, -5)         @noisy det731 det958 det1432 det2176
mxx (11, -2) (9, -2)          @noisy det303 det468 det1530 det2165
mxx (7, 4) (5, 4)             @noisy det543 det899 det954 det1301
mxx (13, -8) (15, -8)         @noisy det239 det731 det1429 det2176
mxx (13, -14) (13, -16)       @noisy det950 det1072
mzz (7, -19) (7, -17)         @noisy det148 det1391 det1472 det1625
mzz (3, 1) (3, -1)            @noisy det539 det826 det1637 det1672
mxx (15, 4) (13, 4)           @noisy det31 det42 det499 det1357
mzz (7, 11) (7, 13)           @noisy det91 det563 det1579 det1856
mzz (15, 5) (15, 7)           @noisy det42 det174 det355 det1357
mzz (3, -13) (3, -11)         @noisy det166 det1243 det1945 det2026
i (5, 1)                      @noisy
i (11, -4)                    @noisy
i (9, 8)                      @noisy
i (9, 17)                     @noisy
i (11, 14)                    @noisy
i (15, -4)                    @noisy
i (13, 8)                     @noisy
i (15, 14)                    @noisy
i (17, -4)                    @noisy
i (1, -13)                    @noisy
i (17, 5)                     @noisy
i (19, 2)                     @noisy
i (9, 1)                      @noisy
i (15, -11)                   @noisy
i (9, 19)                     @noisy
i (13, 1)                     @noisy
i (1, 8)                      @noisy
i (17, -11)                   @noisy
i (5, -4)                     @noisy
i (19, -5)                    @noisy
i (17, -1)                    @noisy
i (3, 8)                      @noisy
i (5, 5)                      @noisy
i (17, 7)                     @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (3, 17)                     @noisy
i (5, 14)                     @noisy
i (7, -4)                     @noisy
i (21, -5)                    @noisy
i (-1, 2)                     @noisy
i (7, 14)                     @noisy
i (-1, 11)                    @noisy
i (5, -11)                    @noisy
i (9, -13)                    @noisy
i (11, -16)                   @noisy
i (5, -1)                     @noisy
i (9, -4)                     @noisy
i (5, 7)                      @noisy
i (9, 5)                      @noisy
i (11, 2)                     @noisy
i (13, -13)                   @noisy
i (9, 14)                     @noisy
i (13, -4)                    @noisy
i (13, 5)                     @noisy
i (15, 2)                     @noisy
i (13, 14)                    @noisy
i (17, -7)                    @noisy
i (9, -11)                    @noisy
i (17, 2)                     @noisy
i (9, -1)                     @noisy
i (-3, -4)                    @noisy
i (9, 7)                      @noisy
i (-3, 5)                     @noisy
i (13, -11)                   @noisy
i (1, -4)                     @noisy
i (13, -1)                    @noisy
i (13, 7)                     @noisy
i (1, 5)                      @noisy
i (5, -16)                    @noisy
i (3, -4)                     @noisy
i (17, -5)                    @noisy
i (5, -7)                     @noisy
i (5, 2)                      @noisy
i (-3, -1)                    @noisy
i (3, 14)                     @noisy
i (5, 11)                     @noisy
i (1, -11)                    @noisy
i (7, -16)                    @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (7, 2)                      @noisy
i (9, -16)                    @noisy
i (5, -5)                     @noisy
i (9, -7)                     @noisy
i (11, -10)                   @noisy
i (9, 2)                      @noisy
i (3, 16)                     @noisy
i (5, 13)                     @noisy
i (13, -7)                    @noisy
i (15, -10)                   @noisy
i (13, 2)                     @noisy
i (13, 11)                    @noisy
i (11, 20)                    @noisy
i (17, -10)                   @noisy
i (11, -17)                   @noisy
i (9, -5)                     @noisy
i (-3, -7)                    @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (13, -5)                    @noisy
i (1, -7)                     @noisy
i (19, 8)                     @noisy
i (1, 2)                      @noisy
i (1, 11)                     @noisy
i (5, -19)                    @noisy
i (17, -8)                    @noisy
i (5, -10)                    @noisy
i (3, 2)                      @noisy
i (-3, -5)                    @noisy
i (1, -5)                     @noisy
i (7, -10)                    @noisy
i (-1, -4)                    @noisy
i (5, -17)                    @noisy
i (21, 1)                     @noisy
i (9, -19)                    @noisy
i (-1, 8)                     @noisy
i (9, -10)                    @noisy
i (13, -10)                   @noisy
i (9, 11)                     @noisy
i (11, 8)                     @noisy
i (9, 20)                     @noisy
i (15, 8)                     @noisy
i (9, -17)                    @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (13, -17)                   @noisy
i (19, -4)                    @noisy
i (1, -10)                    @noisy
i (17, 8)                     @noisy
i (9, 13)                     @noisy
i (13, 13)                    @noisy
i (3, -10)                    @noisy
i (5, -13)                    @noisy
i (17, 1)                     @noisy
i (5, 8)                      @noisy
i (1, 1)                      @noisy
i (5, 17)                     @noisy
i (21, -1)                    @noisy
i (7, 8)                      @noisy

--------         29
mzz (21, -1) (21, 1)          @noisy det264 det1023
mxx (19, -4) (17, -4)         @noisy det380 det1025
mxx (11, 20) (9, 20)          @noisy det243 det697 det1750
mxx (11, -10) (9, -10)        @noisy det296 det1179 det1389 det1601
mxx (5, 14) (7, 14)           @noisy det180 det563 det1584 det1856
mxx (-1, -4) (-3, -4)         @noisy det394 det1777 det1861 det1927
mzz (9, 5) (9, 7)             @noisy det483 det1068 det1136 det1907
mxx (11, 2) (9, 2)            @noisy det303 det468 det1745 det1913
mxx (19, 2) (17, 2)           @noisy det117 det297 det330 det1942
mzz (17, 1) (17, -1)          @noisy det297 det791 det1116 det1942
mxx (7, -4) (5, -4)           @noisy det273 det1158 det1513 det2050
mzz (13, -1) (13, 1)          @noisy det12 det230 det688 det2023
mzz (-3, -7) (-3, -5)         @noisy det432 det658 det1927
mzz (17, 5) (17, 7)           @noisy det174 det355 det784 det1893
mxx (7, 8) (5, 8)             @noisy det203 det277 det899 det1301
mzz (5, 5) (5, 7)             @noisy det899 det1301 det1329 det1846
mzz (13, -7) (13, -5)         @noisy det325 det731 det2107 det2176
mxx (3, -4) (1, -4)           @noisy det472 det1228 det1563 det2119
mzz (1, 7) (1, 5)             @noisy det343 det903 det1470 det1792
mzz (9, -17) (9, -19)         @noisy det148 det1015
mxx (-1, 8) (-1, 10)          @noisy det1004 det1260
mzz (9, 17) (9, 19)           @noisy det425 det1459 det1629 det1750
mxx (-3, 2) (-1, 2)           @noisy det252 det1613 det1720 det1879
mxx (13, 2) (15, 2)           @noisy det31 det499 det688 det2023
mzz (13, 5) (13, 7)           @noisy det42 det168 det1357 det1890
mzz (5, -1) (5, 1)            @noisy det539 det770 det1435 det1672
mxx (11, -16) (9, -16)        @noisy det162 det999
mxx (11, 8) (9, 8)            @noisy det431 det1068 det1748 det1907
mzz (21, -5) (19, -5)         @noisy det1018 det1135
mzz (5, 17) (3, 17)           @noisy det1009 det1353
mzz (13, 11) (13, 13)         @noisy det246 det456 det1052 det1684
mxx (11, -4) (9, -4)          @noisy det235 det1275 det1530 det2165
mzz (13, -13) (13, -11)       @noisy det519 det967
mzz (1, -5) (1, -7)           @noisy det127 det472 det740 det1563
mzz (9, 1) (9, -1)            @noisy det303 det468 det546 det1716
mxx (7, -10) (5, -10)         @noisy det892 det1533 det1564 det1847
mxx (-5, 2) (-5, 4)           @noisy det996 det1108
mzz (-3, -1) (-3, 1)          @noisy det9 det252 det1646 det1720
mzz (5, -13) (5, -11)         @noisy det166 det1243 det1533 det1847
mzz (9, -11) (9, -13)         @noisy det296 det567 det763 det1601
mzz (-3, 5) (-5, 5)           @noisy det985 det1316
mxx (7, -16) (5, -16)         @noisy det862 det1472 det1625 det2032
mxx (15, -4) (13, -4)         @noisy det605 det731 det1124 det2176
mzz (1, 11) (-1, 11)          @noisy det1010 det1319
mxx (19, 8) (17, 8)           @noisy det272 det681 det784
mzz (17, -5) (17, -7)         @noisy det958 det965
mxx (3, -10) (1, -10)         @noisy det1898 det1945 det2026 det2067
mxx (7, 2) (5, 2)             @noisy det543 det770 det954 det1435
mxx (15, -10) (13, -10)       @noisy det239 det1006
mzz (5, 11) (5, 13)           @noisy det563 det1758 det1790 det1856
mxx (3, 14) (3, 16)           @noisy det1022 det1150
mxx (13, 14) (15, 14)         @noisy det378 det674 det1684
mxx (17, -10) (17, -8)        @noisy det1014 det1330
mzz (17, -11) (15, -11)       @noisy det1026 det1190
mxx (3, 2) (1, 2)             @noisy det254 det672 det826 det1637
mxx (3, 8) (1, 8)             @noisy det888 det903 det1422 det1470
mzz (9, 11) (9, 13)           @noisy det90 det91 det1579 det1786
mzz (5, -19) (5, -17)         @noisy det413 det665 det1472
mzz (1, -11) (1, -13)         @noisy det300 det652 det2026
mzz (1, 1) (1, -1)            @noisy det826 det1637 det1675 det2077
mzz (13, -17) (11, -17)       @noisy det975 det1217
mxx (11, 14) (9, 14)          @noisy det90 det244 det573 det1786
mzz (9, -7) (9, -5)           @noisy det6 det235 det1275 det1591
mzz (5, -7) (5, -5)           @noisy det522 det1158 det2050 det2164
mxx (13, 8) (15, 8)           @noisy det42 det292 det1357 det1588
i (7, 17)                     @noisy
i (11, -13)                   @noisy
i (3, 13)                     @noisy
i (5, 10)                     @noisy
i (11, 5)                     @noisy
i (15, 5)                     @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (7, 19)                     @noisy
i (9, -8)                     @noisy
i (11, -11)                   @noisy
i (11, -2)                    @noisy
i (11, -1)                    @noisy
i (9, 10)                     @noisy
i (11, 7)                     @noisy
i (11, 16)                    @noisy
i (15, -2)                    @noisy
i (15, -1)                    @noisy
i (13, 10)                    @noisy
i (15, 7)                     @noisy
i (17, -2)                    @noisy
i (19, 4)                     @noisy
i (7, -13)                    @noisy
i (1, 10)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (3, 1)                      @noisy
i (5, -2)                     @noisy
i (3, 10)                     @noisy
i (11, -7)                    @noisy
i (5, 16)                     @noisy
i (7, -20)                    @noisy
i (15, -7)                    @noisy
i (7, -11)                    @noisy
i (7, -1)                     @noisy
i (7, -2)                     @noisy
i (-1, -5)                    @noisy
i (15, 11)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 16)                     @noisy
i (11, -14)                   @noisy
i (9, -2)                     @noisy
i (11, -5)                    @noisy
i (11, 4)                     @noisy
i (9, 16)                     @noisy
i (13, -2)                    @noisy
i (15, -5)                    @noisy
i (15, 4)                     @noisy
i (15, 13)                    @noisy
i (3, -13)                    @noisy
i (3, 5)                      @noisy
i (17, 4)                     @noisy
i (-5, 1)                     @noisy
i (-3, -2)                    @noisy
i (1, -2)                     @noisy
i (7, -7)                     @noisy
i (7, 11)                     @noisy
i (3, -11)                    @noisy
i (5, -14)                    @noisy
i (3, -1)                     @noisy
i (3, -2)                     @noisy
i (3, 7)                      @noisy
i (5, 4)                      @noisy
i (13, -16)                   @noisy
i (7, -14)                    @noisy
i (7, -5)                     @noisy
i (-1, -8)                    @noisy
i (11, 11)                    @noisy
i (7, 4)                      @noisy
i (9, -14)                    @noisy
i (13, -14)                   @noisy
i (15, -8)                    @noisy
i (13, 4)                     @noisy
i (11, 13)                    @noisy
i (3, -7)                     @noisy
i (-5, -1)                    @noisy
i (3, 11)                     @noisy
i (-3, 4)                     @noisy
i (1, -14)                    @noisy
i (19, 1)                     @noisy
i (7, -19)                    @noisy
i (1, 4)                      @noisy
i (3, -14)                    @noisy
i (3, -5)                     @noisy
i (5, -8)                     @noisy
i (3, 4)                      @noisy
i (7, -17)                    @noisy
i (7, -8)                     @noisy
i (11, 17)                    @noisy
i (-1, 1)                     @noisy
i (7, 13)                     @noisy
i (13, -8)                    @noisy
i (11, -8)                    @noisy
i (19, 5)                     @noisy
i (9, 4)                      @noisy
i (11, 1)                     @noisy
i (11, 10)                    @noisy
i (11, 19)                    @noisy
i (15, 1)                     @noisy
i (21, -4)                    @noisy
i (15, 10)                    @noisy
i (-3, -8)                    @noisy
i (19, -1)                    @noisy
i (19, -2)                    @noisy
i (1, -8)                     @noisy
i (19, 7)                     @noisy
i (5, -20)                    @noisy
i (21, -2)                    @noisy
i (3, -8)                     @noisy
i (-1, 5)                     @noisy

--------         30
myy (11, 4) (11, 5)           @noisy det224 det1068
myy (7, 4) (7, 5)             @noisy det756 det1301
myy (3, 1) (3, 2)             @noisy det538 det1637
myy (11, 19) (11, 20)         @noisy det1459 det1897
myy (3, -8) (3, -7)           @noisy det64 det1563
myy (7, 7) (7, 8)             @noisy det756 det1301
myy (15, -5) (15, -4)         @noisy det1086 det2176
myy (-1, 1) (-1, 2)           @noisy det114 det1720
myy (11, 10) (11, 11)         @noisy det1359 det1786
myy (-1, -1) (-1, -2)         @noisy det114 det1720
myy (7, -8) (7, -7)           @noisy det293 det1158
myy (7, -1) (7, -2)           @noisy det1435 det2097
myy (19, 2) (19, 1)           @noisy det297 det2001
myy (15, 4) (15, 5)           @noisy det42 det1001
myy (3, -10) (3, -11)         @noisy det1862 det1945
myy (7, -17) (7, -16)         @noisy det1502 det1625
myy (3, 7) (3, 8)             @noisy det266 det903
myy (15, -7) (15, -8)         @noisy det1086 det2176
myy (-1, -5) (-1, -4)         @noisy det1287 det1777
myy (15, 1) (15, 2)           @noisy det1071 det2023
myy (11, -10) (11, -11)       @noisy det296 det1376
myy (3, -1) (3, -2)           @noisy det538 det1637
myy (11, 13) (11, 14)         @noisy det1359 det1786
myy (19, 4) (19, 5)           @noisy det1214 det1893
myy (15, 10) (15, 11)         @noisy det246 det1410
myy (11, 7) (11, 8)           @noisy det224 det1068
myy (7, 13) (7, 14)           @noisy det563 det1617
myy (7, -13) (7, -14)         @noisy det103 det1847
myy (11, 16) (11, 17)         @noisy det1459 det1897
myy (7, -5) (7, -4)           @noisy det293 det1158
myy (11, 1) (11, 2)           @noisy det468 det2175
myy (19, 7) (19, 8)           @noisy det1214 det1893
myy (11, -1) (11, -2)         @noisy det468 det2175
myy (15, 7) (15, 8)           @noisy det42 det1001
myy (7, 10) (7, 11)           @noisy det563 det1617
myy (7, -19) (7, -20)         @noisy det1502 det1625
myy (15, 13) (15, 14)         @noisy det246 det1410
myy (19, -1) (19, -2)         @noisy det297 det2001
myy (-1, -8) (-1, -7)         @noisy det1287 det1777
myy (3, -5) (3, -4)           @noisy det64 det1563
myy (11, -5) (11, -4)         @noisy det1275 det1597
myy (3, -14) (3, -13)         @noisy det1862 det1945
myy (11, -14) (11, -13)       @noisy det296 det1376
myy (7, -11) (7, -10)         @noisy det103 det1847
myy (15, -1) (15, -2)         @noisy det1071 det2023
myy (3, 4) (3, 5)             @noisy det266 det903
myy (7, 1) (7, 2)             @noisy det1435 det2097
myy (11, -8) (11, -7)         @noisy det1275 det1597
i (7, 17)                     @noisy
i (5, 1)                      @noisy
i (3, 13)                     @noisy
i (5, 10)                     @noisy
i (9, 8)                      @noisy
i (9, 17)                     @noisy
i (13, 8)                     @noisy
i (-1, 7)                     @noisy
i (7, 19)                     @noisy
i (17, -4)                    @noisy
i (9, -8)                     @noisy
i (1, -13)                    @noisy
i (17, 5)                     @noisy
i (9, 1)                      @noisy
i (9, 10)                     @noisy
i (15, -11)                   @noisy
i (9, 19)                     @noisy
i (13, 1)                     @noisy
i (13, 10)                    @noisy
i (1, 8)                      @noisy
i (17, -11)                   @noisy
i (5, -4)                     @noisy
i (19, -5)                    @noisy
i (17, -2)                    @noisy
i (17, -1)                    @noisy
i (5, 5)                      @noisy
i (17, 7)                     @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (3, 17)                     @noisy
i (5, 14)                     @noisy
i (1, 10)                     @noisy
i (21, -5)                    @noisy
i (-1, 11)                    @noisy
i (5, -11)                    @noisy
i (9, -13)                    @noisy
i (11, -16)                   @noisy
i (5, -1)                     @noisy
i (5, -2)                     @noisy
i (9, -4)                     @noisy
i (3, 10)                     @noisy
i (5, 7)                      @noisy
i (9, 5)                      @noisy
i (13, -13)                   @noisy
i (5, 16)                     @noisy
i (9, 14)                     @noisy
i (13, -4)                    @noisy
i (13, 5)                     @noisy
i (13, 14)                    @noisy
i (-1, 4)                     @noisy
i (7, 16)                     @noisy
i (17, -7)                    @noisy
i (9, -11)                    @noisy
i (17, 2)                     @noisy
i (9, -2)                     @noisy
i (9, -1)                     @noisy
i (-3, -4)                    @noisy
i (9, 7)                      @noisy
i (-3, 5)                     @noisy
i (13, -11)                   @noisy
i (9, 16)                     @noisy
i (1, -4)                     @noisy
i (13, -2)                    @noisy
i (13, -1)                    @noisy
i (13, 7)                     @noisy
i (1, 5)                      @noisy
i (5, -16)                    @noisy
i (17, -5)                    @noisy
i (5, -7)                     @noisy
i (17, 4)                     @noisy
i (5, 2)                      @noisy
i (-5, 1)                     @noisy
i (-3, -2)                    @noisy
i (-3, -1)                    @noisy
i (3, 14)                     @noisy
i (5, 11)                     @noisy
i (1, -11)                    @noisy
i (1, -2)                     @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (21, -2)                    @noisy
i (5, -14)                    @noisy
i (9, -16)                    @noisy
i (5, -5)                     @noisy
i (9, -7)                     @noisy
i (5, 4)                      @noisy
i (9, 2)                      @noisy
i (3, 16)                     @noisy
i (5, 13)                     @noisy
i (13, -16)                   @noisy
i (13, -7)                    @noisy
i (15, -10)                   @noisy
i (13, 2)                     @noisy
i (13, 11)                    @noisy
i (17, -10)                   @noisy
i (9, -14)                    @noisy
i (11, -17)                   @noisy
i (9, -5)                     @noisy
i (-3, -7)                    @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (13, -14)                   @noisy
i (13, -5)                    @noisy
i (1, -7)                     @noisy
i (13, 4)                     @noisy
i (1, 2)                      @noisy
i (1, 11)                     @noisy
i (5, -19)                    @noisy
i (17, -8)                    @noisy
i (5, -10)                    @noisy
i (-5, -1)                    @noisy
i (-3, -5)                    @noisy
i (3, 11)                     @noisy
i (-3, 4)                     @noisy
i (1, -14)                    @noisy
i (1, -5)                     @noisy
i (1, 4)                      @noisy
i (5, -17)                    @noisy
i (21, 1)                     @noisy
i (9, -19)                    @noisy
i (5, -8)                     @noisy
i (-1, 8)                     @noisy
i (9, -10)                    @noisy
i (13, -10)                   @noisy
i (9, 11)                     @noisy
i (9, 20)                     @noisy
i (9, -17)                    @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (13, -17)                   @noisy
i (19, -4)                    @noisy
i (13, -8)                    @noisy
i (1, -10)                    @noisy
i (17, 8)                     @noisy
i (9, 4)                      @noisy
i (9, 13)                     @noisy
i (21, -4)                    @noisy
i (13, 13)                    @noisy
i (5, -13)                    @noisy
i (-3, -8)                    @noisy
i (17, 1)                     @noisy
i (1, -8)                     @noisy
i (5, 8)                      @noisy
i (1, 1)                      @noisy
i (5, 17)                     @noisy
i (5, -20)                    @noisy
i (21, -1)                    @noisy
i (-1, 5)                     @noisy

--------         31
myy (9, -14) (9, -13)         @noisy det296 det1376
myy (13, 4) (13, 5)           @noisy det42 det1001
myy (1, -11) (1, -10)         @noisy det1862 det1945
myy (13, 10) (13, 11)         @noisy det246 det1410
myy (5, 14) (5, 13)           @noisy det563 det1617
myy (9, 7) (9, 8)             @noisy det224 det1068
myy (-3, -8) (-3, -7)         @noisy det1287 det1777
myy (1, -5) (1, -4)           @noisy det64 det1563
myy (1, -1) (1, -2)           @noisy det538 det1637
myy (17, 7) (17, 8)           @noisy det1214 det1893
myy (13, 8) (13, 7)           @noisy det42 det1001
myy (1, 1) (1, 2)             @noisy det538 det1637
myy (5, -20) (5, -19)         @noisy det1502 det1625
myy (5, 7) (5, 8)             @noisy det756 det1301
myy (5, -14) (5, -13)         @noisy det103 det1847
myy (1, -8) (1, -7)           @noisy det64 det1563
myy (1, 7) (1, 8)             @noisy det266 det903
myy (9, -1) (9, -2)           @noisy det468 det2175
myy (9, -5) (9, -4)           @noisy det1275 det1597
myy (17, 5) (17, 4)           @noisy det1214 det1893
myy (9, 13) (9, 14)           @noisy det1359 det1786
myy (17, 1) (17, 2)           @noisy det297 det2001
myy (13, -1) (13, -2)         @noisy det1071 det2023
myy (5, -1) (5, -2)           @noisy det1435 det2097
myy (9, 5) (9, 4)             @noisy det224 det1068
myy (9, 1) (9, 2)             @noisy det468 det2175
myy (13, -5) (13, -4)         @noisy det1086 det2176
myy (9, -7) (9, -8)           @noisy det1275 det1597
myy (-3, 2) (-3, 1)           @noisy det114 det1720
myy (1, -14) (1, -13)         @noisy det1862 det1945
myy (9, 19) (9, 20)           @noisy det1459 det1897
myy (9, 10) (9, 11)           @noisy det1359 det1786
myy (5, -5) (5, -4)           @noisy det293 det1158
myy (9, 16) (9, 17)           @noisy det1459 det1897
myy (5, -17) (5, -16)         @noisy det1502 det1625
myy (5, 4) (5, 5)             @noisy det756 det1301
myy (13, 14) (13, 13)         @noisy det246 det1410
myy (-3, -1) (-3, -2)         @noisy det114 det1720
myy (13, 2) (13, 1)           @noisy det1071 det2023
myy (13, -8) (13, -7)         @noisy det1086 det2176
myy (9, -11) (9, -10)         @noisy det296 det1376
myy (5, 1) (5, 2)             @noisy det1435 det2097
myy (-3, -5) (-3, -4)         @noisy det1287 det1777
myy (1, 4) (1, 5)             @noisy det266 det903
myy (5, -8) (5, -7)           @noisy det293 det1158
myy (17, -1) (17, -2)         @noisy det297 det2001
myy (5, -11) (5, -10)         @noisy det103 det1847
myy (5, 10) (5, 11)           @noisy det563 det1617
i (7, 17)                     @noisy
i (11, -13)                   @noisy
i (3, 13)                     @noisy
i (11, -4)                    @noisy
i (11, 5)                     @noisy
i (11, 14)                    @noisy
i (15, -4)                    @noisy
i (15, 5)                     @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (15, 14)                    @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (7, 19)                     @noisy
i (17, -4)                    @noisy
i (11, -11)                   @noisy
i (19, 2)                     @noisy
i (11, -1)                    @noisy
i (11, -2)                    @noisy
i (11, 7)                     @noisy
i (15, -11)                   @noisy
i (11, 16)                    @noisy
i (15, -2)                    @noisy
i (15, -1)                    @noisy
i (15, 7)                     @noisy
i (17, -11)                   @noisy
i (19, -5)                    @noisy
i (3, 8)                      @noisy
i (19, 4)                     @noisy
i (-5, 4)                     @noisy
i (3, 17)                     @noisy
i (7, -13)                    @noisy
i (7, -4)                     @noisy
i (1, 10)                     @noisy
i (21, -5)                    @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (-1, 2)                     @noisy
i (7, 14)                     @noisy
i (-1, 11)                    @noisy
i (3, 1)                      @noisy
i (11, -16)                   @noisy
i (3, 10)                     @noisy
i (11, -7)                    @noisy
i (11, 2)                     @noisy
i (13, -13)                   @noisy
i (5, 16)                     @noisy
i (7, -20)                    @noisy
i (15, -7)                    @noisy
i (7, -11)                    @noisy
i (15, 2)                     @noisy
i (7, -1)                     @noisy
i (7, -2)                     @noisy
i (-1, -5)                    @noisy
i (15, 11)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 16)                     @noisy
i (17, -7)                    @noisy
i (11, -14)                   @noisy
i (11, -5)                    @noisy
i (-3, 5)                     @noisy
i (11, 4)                     @noisy
i (13, -11)                   @noisy
i (15, -5)                    @noisy
i (15, 4)                     @noisy
i (15, 13)                    @noisy
i (3, -13)                    @noisy
i (3, -4)                     @noisy
i (17, -5)                    @noisy
i (3, 5)                      @noisy
i (-5, 1)                     @noisy
i (3, 14)                     @noisy
i (7, -16)                    @noisy
i (7, -7)                     @noisy
i (21, -2)                    @noisy
i (7, 2)                      @noisy
i (7, 11)                     @noisy
i (3, -11)                    @noisy
i (9, -16)                    @noisy
i (3, -1)                     @noisy
i (3, -2)                     @noisy
i (3, 7)                      @noisy
i (11, -10)                   @noisy
i (3, 16)                     @noisy
i (13, -16)                   @noisy
i (15, -10)                   @noisy
i (7, -14)                    @noisy
i (7, -5)                     @noisy
i (-1, -8)                    @noisy
i (11, 11)                    @noisy
i (7, 4)                      @noisy
i (11, 20)                    @noisy
i (17, -10)                   @noisy
i (11, -17)                   @noisy
i (-5, 5)                     @noisy
i (13, -14)                   @noisy
i (15, -8)                    @noisy
i (19, 8)                     @noisy
i (1, 11)                     @noisy
i (11, 13)                    @noisy
i (3, -7)                     @noisy
i (17, -8)                    @noisy
i (3, 2)                      @noisy
i (-5, -1)                    @noisy
i (3, 11)                     @noisy
i (-3, 4)                     @noisy
i (19, 1)                     @noisy
i (7, -19)                    @noisy
i (7, -10)                    @noisy
i (-1, -4)                    @noisy
i (3, -14)                    @noisy
i (21, 1)                     @noisy
i (9, -19)                    @noisy
i (3, -5)                     @noisy
i (-1, 8)                     @noisy
i (3, 4)                      @noisy
i (13, -10)                   @noisy
i (7, -17)                    @noisy
i (7, -8)                     @noisy
i (11, 8)                     @noisy
i (11, 17)                    @noisy
i (15, 8)                     @noisy
i (-1, 1)                     @noisy
i (9, -17)                    @noisy
i (7, 13)                     @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (13, -17)                   @noisy
i (19, -4)                    @noisy
i (11, -8)                    @noisy
i (19, 5)                     @noisy
i (11, 1)                     @noisy
i (11, 10)                    @noisy
i (11, 19)                    @noisy
i (15, 1)                     @noisy
i (21, -4)                    @noisy
i (15, 10)                    @noisy
i (3, -10)                    @noisy
i (19, -1)                    @noisy
i (19, -2)                    @noisy
i (19, 7)                     @noisy
i (5, 17)                     @noisy
i (21, -1)                    @noisy
i (3, -8)                     @noisy
i (7, 8)                      @noisy
i (-1, 5)                     @noisy

--------         32
mxx (3, 10) (1, 10)           @noisy det578 det939
mzz (19, -1) (19, 1)          @noisy det587 det1354 det1942 det2001
mxx (-3, -2) (-1, -2)         @noisy det114 det252 det717 det1861
mxx (13, -2) (15, -2)         @noisy det688 det877 det1071 det1124
mxx (3, -8) (1, -8)           @noisy det64 det472 det799 det1898
mzz (11, 19) (11, 17)         @noisy det220 det1168 det1750
mxx (15, 10) (13, 10)         @noisy det1129 det1410 det1588 det1684
mxx (9, 10) (11, 10)          @noisy det90 det152 det1359 det1748
mzz (11, -13) (11, -11)       @noisy det253 det1375 det1376 det1601
mxx (11, -8) (9, -8)          @noisy det235 det1179 det1447 det1597
mzz (-1, -5) (-1, -7)         @noisy det576 det740 det1287 det1927
mzz (11, 1) (11, -1)          @noisy det12 det227 det303 det2175
mxx (11, -14) (9, -14)        @noisy det1061 det1376 det1601 det2166
mzz (-1, 7) (-1, 5)           @noisy det540 det930
mzz (3, 13) (3, 11)           @noisy det281 det940
mxx (11, 4) (9, 4)            @noisy det224 det1082 det1745 det1907
mxx (-3, -8) (-1, -8)         @noisy det288 det1164 det1927
mzz (7, 5) (7, 7)             @noisy det483 det756 det899 det1992
mzz (7, -1) (7, 1)            @noisy det546 det710 det770 det2097
mzz (15, 1) (15, -1)          @noisy det688 det791 det869 det1071
mzz (7, 17) (7, 19)           @noisy det758 det938
mxx (7, 16) (5, 16)           @noisy det116 det900
mxx (5, -14) (7, -14)         @noisy det103 det479 det862 det1533
mzz (-5, 1) (-5, -1)          @noisy det525 det921
mxx (7, -2) (5, -2)           @noisy det273 det770 det1125 det2097
mxx (19, -2) (17, -2)         @noisy det285 det1211 det1942 det2001
mzz (7, -13) (7, -11)         @noisy det103 det763 det1199 det1533
mxx (7, 10) (5, 10)           @noisy det203 det392 det1617 det1856
mxx (5, -20) (7, -20)         @noisy det294 det1180 det1472
mxx (3, 4) (1, 4)             @noisy det254 det266 det721 det1470
mxx (21, -2) (21, -4)         @noisy det906 det1642
mzz (3, -5) (3, -7)           @noisy det64 det441 det472 det2164
mxx (3, -14) (1, -14)         @noisy det150 det1156 det2026
mzz (11, 7) (11, 5)           @noisy det168 det224 det1843 det1907
mxx (19, 4) (17, 4)           @noisy det330 det750 det784 det1214
mxx (9, 16) (11, 16)          @noisy det573 det606 det1750 det1897
mzz (15, 11) (15, 13)         @noisy det324 det1159 det1684
mzz (19, 7) (19, 5)           @noisy det289 det784 det1191
mzz (11, 13) (11, 11)         @noisy det90 det790 det1052 det1359
mxx (-3, 4) (-1, 4)           @noisy det942 det1400
mzz (11, -5) (11, -7)         @noisy det109 det235 det1597 det2107
mxx (3, -2) (1, -2)           @noisy det538 det826 det1206 det2119
mzz (-1, 1) (-1, -1)          @noisy det114 det252 det687 det2077
mzz (3, 7) (3, 5)             @noisy det266 det793 det1329 det1470
mzz (7, -7) (7, -5)           @noisy det293 det307 det1591 det2050
mxx (7, -8) (5, -8)           @noisy det293 det1381 det1564 det2050
mzz (15, -7) (15, -5)         @noisy det488 det731 det1086 det1432
mxx (11, -2) (9, -2)          @noisy det303 det1525 det2165 det2175
mxx (7, 4) (5, 4)             @noisy det543 det705 det756 det899
mxx (13, -8) (15, -8)         @noisy det731 det1038 det1086 det1429
mxx (13, -14) (13, -16)       @noisy det950 det1659
mzz (7, -19) (7, -17)         @noisy det744 det1391 det1472 det1502
mzz (3, 1) (3, -1)            @noisy det538 det539 det826 det1677
mxx (15, 4) (13, 4)           @noisy det499 det1001 det1357 det2159
mzz (7, 11) (7, 13)           @noisy det19 det1579 det1617 det1856
mzz (15, 5) (15, 7)           @noisy det355 det503 det1001 det1357
mzz (3, -13) (3, -11)         @noisy det487 det1243 det1862 det2026
i (5, 1)                      @noisy
i (11, -4)                    @noisy
i (9, 8)                      @noisy
i (9, 17)                     @noisy
i (11, 14)                    @noisy
i (15, -4)                    @noisy
i (13, 8)                     @noisy
i (15, 14)                    @noisy
i (17, -4)                    @noisy
i (1, -13)                    @noisy
i (17, 5)                     @noisy
i (19, 2)                     @noisy
i (9, 1)                      @noisy
i (15, -11)                   @noisy
i (9, 19)                     @noisy
i (13, 1)                     @noisy
i (1, 8)                      @noisy
i (17, -11)                   @noisy
i (5, -4)                     @noisy
i (19, -5)                    @noisy
i (17, -1)                    @noisy
i (3, 8)                      @noisy
i (5, 5)                      @noisy
i (17, 7)                     @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (3, 17)                     @noisy
i (5, 14)                     @noisy
i (7, -4)                     @noisy
i (21, -5)                    @noisy
i (-1, 2)                     @noisy
i (7, 14)                     @noisy
i (-1, 11)                    @noisy
i (5, -11)                    @noisy
i (9, -13)                    @noisy
i (11, -16)                   @noisy
i (5, -1)                     @noisy
i (9, -4)                     @noisy
i (5, 7)                      @noisy
i (9, 5)                      @noisy
i (11, 2)                     @noisy
i (13, -13)                   @noisy
i (9, 14)                     @noisy
i (13, -4)                    @noisy
i (13, 5)                     @noisy
i (15, 2)                     @noisy
i (13, 14)                    @noisy
i (17, -7)                    @noisy
i (9, -11)                    @noisy
i (17, 2)                     @noisy
i (9, -1)                     @noisy
i (-3, -4)                    @noisy
i (9, 7)                      @noisy
i (-3, 5)                     @noisy
i (13, -11)                   @noisy
i (1, -4)                     @noisy
i (13, -1)                    @noisy
i (13, 7)                     @noisy
i (1, 5)                      @noisy
i (5, -16)                    @noisy
i (3, -4)                     @noisy
i (17, -5)                    @noisy
i (5, -7)                     @noisy
i (5, 2)                      @noisy
i (-3, -1)                    @noisy
i (3, 14)                     @noisy
i (5, 11)                     @noisy
i (1, -11)                    @noisy
i (7, -16)                    @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (7, 2)                      @noisy
i (9, -16)                    @noisy
i (5, -5)                     @noisy
i (9, -7)                     @noisy
i (11, -10)                   @noisy
i (9, 2)                      @noisy
i (3, 16)                     @noisy
i (5, 13)                     @noisy
i (13, -7)                    @noisy
i (15, -10)                   @noisy
i (13, 2)                     @noisy
i (13, 11)                    @noisy
i (11, 20)                    @noisy
i (17, -10)                   @noisy
i (11, -17)                   @noisy
i (9, -5)                     @noisy
i (-3, -7)                    @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (13, -5)                    @noisy
i (1, -7)                     @noisy
i (19, 8)                     @noisy
i (1, 2)                      @noisy
i (1, 11)                     @noisy
i (5, -19)                    @noisy
i (17, -8)                    @noisy
i (5, -10)                    @noisy
i (3, 2)                      @noisy
i (-3, -5)                    @noisy
i (1, -5)                     @noisy
i (7, -10)                    @noisy
i (-1, -4)                    @noisy
i (5, -17)                    @noisy
i (21, 1)                     @noisy
i (9, -19)                    @noisy
i (-1, 8)                     @noisy
i (9, -10)                    @noisy
i (13, -10)                   @noisy
i (9, 11)                     @noisy
i (11, 8)                     @noisy
i (9, 20)                     @noisy
i (15, 8)                     @noisy
i (9, -17)                    @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (13, -17)                   @noisy
i (19, -4)                    @noisy
i (1, -10)                    @noisy
i (17, 8)                     @noisy
i (9, 13)                     @noisy
i (13, 13)                    @noisy
i (3, -10)                    @noisy
i (5, -13)                    @noisy
i (17, 1)                     @noisy
i (5, 8)                      @noisy
i (1, 1)                      @noisy
i (5, 17)                     @noisy
i (21, -1)                    @noisy
i (7, 8)                      @noisy

--------         33
mzz (21, -1) (21, 1)          @noisy det587 det1023
mxx (19, -4) (17, -4)         @noisy det285 det1025
mxx (11, 20) (9, 20)          @noisy det243 det1245 det1750
mxx (11, -10) (9, -10)        @noisy det1179 det1376 det1447 det1601
mxx (5, 14) (7, 14)           @noisy det116 det1584 det1617 det1856
mxx (-1, -4) (-3, -4)         @noisy det717 det1287 det1861 det1927
mzz (9, 5) (9, 7)             @noisy det224 det483 det1907 det1992
mxx (11, 2) (9, 2)            @noisy det303 det1082 det1745 det2175
mxx (19, 2) (17, 2)           @noisy det330 det750 det1942 det2001
mzz (17, 1) (17, -1)          @noisy det791 det869 det1942 det2001
mxx (7, -4) (5, -4)           @noisy det273 det293 det1125 det2050
mzz (13, -1) (13, 1)          @noisy det12 det227 det688 det1071
mzz (-3, -7) (-3, -5)         @noisy det432 det1239 det1927
mzz (17, 5) (17, 7)           @noisy det355 det503 det784 det1214
mxx (7, 8) (5, 8)             @noisy det203 det392 det756 det899
mzz (5, 5) (5, 7)             @noisy det756 det793 det899 det1329
mzz (13, -7) (13, -5)         @noisy det109 det731 det1086 det2107
mxx (3, -4) (1, -4)           @noisy det64 det472 det1206 det2119
mzz (1, 7) (1, 5)             @noisy det266 det540 det1470 det1792
mzz (9, -17) (9, -19)         @noisy det744 det1015
mxx (-1, 8) (-1, 10)          @noisy det1004 det1699
mzz (9, 17) (9, 19)           @noisy det758 det1629 det1750 det1897
mxx (-3, 2) (-1, 2)           @noisy det114 det252 det1400 det1879
mxx (13, 2) (15, 2)           @noisy det499 det688 det1071 det2159
mzz (13, 5) (13, 7)           @noisy det168 det1001 det1357 det1843
mzz (5, -1) (5, 1)            @noisy det539 det770 det1677 det2097
mxx (11, -16) (9, -16)        @noisy det999 det2166
mxx (11, 8) (9, 8)            @noisy det152 det224 det1748 det1907
mzz (21, -5) (19, -5)         @noisy det1018 det1735
mzz (5, 17) (3, 17)           @noisy det1009 det1824
mzz (13, 11) (13, 13)         @noisy det790 det1052 det1410 det1684
mxx (11, -4) (9, -4)          @noisy det235 det1525 det1597 det2165
mzz (13, -13) (13, -11)       @noisy det253 det967
mzz (1, -5) (1, -7)           @noisy det64 det472 det576 det740
mzz (9, 1) (9, -1)            @noisy det303 det546 det710 det2175
mxx (7, -10) (5, -10)         @noisy det103 det1381 det1533 det1564
mxx (-5, 2) (-5, 4)           @noisy det996 det1650
mzz (-3, -1) (-3, 1)          @noisy det114 det252 det525 det1646
mzz (5, -13) (5, -11)         @noisy det103 det487 det1243 det1533
mzz (9, -11) (9, -13)         @noisy det763 det1199 det1376 det1601
mzz (-3, 5) (-5, 5)           @noisy det985 det1762
mxx (7, -16) (5, -16)         @noisy det479 det862 det1472 det1502
mxx (15, -4) (13, -4)         @noisy det731 det877 det1086 det1124
mzz (1, 11) (-1, 11)          @noisy det1010 det1769
mxx (19, 8) (17, 8)           @noisy det272 det784 det1251
mzz (17, -5) (17, -7)         @noisy det488 det965
mxx (3, -10) (1, -10)         @noisy det799 det1862 det1898 det2026
mxx (7, 2) (5, 2)             @noisy det543 det705 det770 det2097
mxx (15, -10) (13, -10)       @noisy det1006 det1038
mzz (5, 11) (5, 13)           @noisy det281 det1617 det1758 det1856
mxx (3, 14) (3, 16)           @noisy det1022 det1753
mxx (13, 14) (15, 14)         @noisy det378 det1244 det1684
mxx (17, -10) (17, -8)        @noisy det1014 det1780
mzz (17, -11) (15, -11)       @noisy det1026 det1682
mxx (3, 2) (1, 2)             @noisy det254 det538 det721 det826
mxx (3, 8) (1, 8)             @noisy det266 det578 det1422 det1470
mzz (9, 11) (9, 13)           @noisy det19 det90 det1359 det1579
mzz (5, -19) (5, -17)         @noisy det413 det1232 det1472
mzz (1, -11) (1, -13)         @noisy det300 det1257 det2026
mzz (1, 1) (1, -1)            @noisy det538 det687 det826 det2077
mzz (13, -17) (11, -17)       @noisy det975 det1715
mxx (11, 14) (9, 14)          @noisy det90 det573 det606 det1359
mzz (9, -7) (9, -5)           @noisy det235 det307 det1591 det1597
mzz (5, -7) (5, -5)           @noisy det293 det441 det2050 det2164
mxx (13, 8) (15, 8)           @noisy det1001 det1129 det1357 det1588
i (7, 17)                     @noisy
i (11, -13)                   @noisy
i (3, 13)                     @noisy
i (5, 10)                     @noisy
i (11, 5)                     @noisy
i (15, 5)                     @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (7, 19)                     @noisy
i (9, -8)                     @noisy
i (11, -11)                   @noisy
i (11, -2)                    @noisy
i (11, -1)                    @noisy
i (9, 10)                     @noisy
i (11, 7)                     @noisy
i (11, 16)                    @noisy
i (15, -2)                    @noisy
i (15, -1)                    @noisy
i (13, 10)                    @noisy
i (15, 7)                     @noisy
i (17, -2)                    @noisy
i (19, 4)                     @noisy
i (7, -13)                    @noisy
i (1, 10)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (3, 1)                      @noisy
i (5, -2)                     @noisy
i (3, 10)                     @noisy
i (11, -7)                    @noisy
i (5, 16)                     @noisy
i (7, -20)                    @noisy
i (15, -7)                    @noisy
i (7, -11)                    @noisy
i (7, -1)                     @noisy
i (7, -2)                     @noisy
i (-1, -5)                    @noisy
i (15, 11)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 16)                     @noisy
i (11, -14)                   @noisy
i (9, -2)                     @noisy
i (11, -5)                    @noisy
i (11, 4)                     @noisy
i (9, 16)                     @noisy
i (13, -2)                    @noisy
i (15, -5)                    @noisy
i (15, 4)                     @noisy
i (15, 13)                    @noisy
i (3, -13)                    @noisy
i (3, 5)                      @noisy
i (17, 4)                     @noisy
i (-5, 1)                     @noisy
i (-3, -2)                    @noisy
i (1, -2)                     @noisy
i (7, -7)                     @noisy
i (7, 11)                     @noisy
i (3, -11)                    @noisy
i (5, -14)                    @noisy
i (3, -1)                     @noisy
i (3, -2)                     @noisy
i (3, 7)                      @noisy
i (5, 4)                      @noisy
i (13, -16)                   @noisy
i (7, -14)                    @noisy
i (7, -5)                     @noisy
i (-1, -8)                    @noisy
i (11, 11)                    @noisy
i (7, 4)                      @noisy
i (9, -14)                    @noisy
i (13, -14)                   @noisy
i (15, -8)                    @noisy
i (13, 4)                     @noisy
i (11, 13)                    @noisy
i (3, -7)                     @noisy
i (-5, -1)                    @noisy
i (3, 11)                     @noisy
i (-3, 4)                     @noisy
i (1, -14)                    @noisy
i (19, 1)                     @noisy
i (7, -19)                    @noisy
i (1, 4)                      @noisy
i (3, -14)                    @noisy
i (3, -5)                     @noisy
i (5, -8)                     @noisy
i (3, 4)                      @noisy
i (7, -17)                    @noisy
i (7, -8)                     @noisy
i (11, 17)                    @noisy
i (-1, 1)                     @noisy
i (7, 13)                     @noisy
i (13, -8)                    @noisy
i (11, -8)                    @noisy
i (19, 5)                     @noisy
i (9, 4)                      @noisy
i (11, 1)                     @noisy
i (11, 10)                    @noisy
i (11, 19)                    @noisy
i (15, 1)                     @noisy
i (21, -4)                    @noisy
i (15, 10)                    @noisy
i (-3, -8)                    @noisy
i (19, -1)                    @noisy
i (19, -2)                    @noisy
i (1, -8)                     @noisy
i (19, 7)                     @noisy
i (5, -20)                    @noisy
i (21, -2)                    @noisy
i (3, -8)                     @noisy
i (-1, 5)                     @noisy

--------         34
mxx (9, -11) (7, -11)         @noisy det354 det763 det1199 det1802
mzz (-1, 8) (-1, 10)          @noisy det863 det1498 det1699
mzz (-1, 2) (-1, 4)           @noisy det1400 det1829 det1879 det2059
mxx (9, -5) (7, -5)           @noisy det257 det307 det1591 det1827
mxx (17, 1) (15, 1)           @noisy det791 det869 det912 det1241
mzz (11, 14) (11, 16)         @noisy det573 det1195
mxx (11, 13) (13, 13)         @noisy det1052 det1237
mxx (-1, 1) (1, 1)            @noisy det687 det1829 det2059 det2077
mzz (3, 8) (3, 10)            @noisy det578 det1250 det1422 det1481
mxx (11, -5) (13, -5)         @noisy det109 det1365 det1808 det2107
mzz (3, -10) (3, -8)          @noisy det29 det799 det1139 det1898
mzz (19, 2) (19, 4)           @noisy det330 det1220
mxx (21, -5) (19, -5)         @noisy det882 det1735 det1756
mzz (3, -14) (1, -14)         @noisy det150 det1202
mzz (7, -16) (7, -14)         @noisy det479 det716 det862 det1271
mxx (5, -11) (3, -11)         @noisy det29 det487 det1139 det1243
mxx (21, 1) (19, 1)           @noisy det1197 det1354
mzz (11, 8) (11, 10)          @noisy det152 det976 det1056 det1748
mxx (19, 7) (19, 5)           @noisy det289 det1235
mxx (3, 7) (5, 7)             @noisy det793 det1250 det1329 det1481
mzz (7, 16) (7, 14)           @noisy det116 det947 det1438 det1584
mzz (19, 8) (17, 8)           @noisy det272 det1204
mxx (9, -17) (7, -17)         @noisy det716 det744 det1271 det1391
mzz (3, 14) (3, 16)           @noisy det884 det1536 det1753
mxx (9, 7) (7, 7)             @noisy det200 det483 det864 det1992
mxx (17, -11) (15, -11)       @noisy det215 det904 det1682
mxx (11, 1) (13, 1)           @noisy det12 det227 det1286 det1370
mzz (3, 2) (3, 4)             @noisy det250 det254 det721 det1671
mxx (17, 7) (15, 7)           @noisy det355 det1226
mzz (11, -4) (11, -2)         @noisy det1365 det1525 det1808 det2165
mzz (15, 4) (15, 2)           @noisy det499 det912 det1241 det2159
mxx (11, 7) (13, 7)           @noisy det168 det976 det1056 det1843
mxx (1, -11) (1, -13)         @noisy det300 det1216
mzz (11, -10) (11, -8)        @noisy det778 det955 det1179 det1447
mxx (13, -17) (11, -17)       @noisy det909 det1160 det1715
mzz (-1, -4) (-1, -2)         @noisy det74 det125 det717 det1861
mzz (15, 10) (15, 8)          @noisy det1233 det1588
mxx (9, 19) (7, 19)           @noisy det1236 det1629
mxx (9, 1) (7, 1)             @noisy det470 det546 det710 det1628
mxx (3, 13) (5, 13)           @noisy det281 det1536 det1578 det1758
mzz (7, -2) (7, -4)           @noisy det257 det273 det1125 det1827
mzz (11, 20) (9, 20)          @noisy det243 det1194
mxx (1, -5) (-1, -5)          @noisy det74 det125 det576 det740
mxx (-5, 1) (-3, 1)           @noisy det525 det1507 det1646 det2012
mzz (3, -4) (3, -2)           @noisy det222 det1206 det1442 det2119
mxx (11, 19) (11, 17)         @noisy det220 det1227
mxx (-1, 7) (1, 7)            @noisy det540 det1498 det1764 det1792
mzz (11, 2) (11, 4)           @noisy det1082 det1286 det1370 det1745
mxx (3, 1) (5, 1)             @noisy det250 det539 det1671 det1677
mzz (15, -10) (15, -8)        @noisy det215 det1038 det1429 det2151
mzz (7, 4) (7, 2)             @noisy det470 det543 det705 det1628
mzz (19, -4) (19, -2)         @noisy det285 det521 det1211 det1756
mzz (7, 10) (7, 8)            @noisy det200 det203 det392 det864
mxx (3, -5) (5, -5)           @noisy det222 det441 det1442 det2164
mxx (13, -11) (11, -11)       @noisy det253 det778 det955 det1375
mxx (17, -5) (15, -5)         @noisy det488 det982 det1432 det1860
mzz (11, -16) (11, -14)       @noisy det1061 det1160 det2166 det2169
mzz (7, -8) (7, -10)          @noisy det354 det1381 det1564 det1802
mzz (15, -4) (15, -2)         @noisy det877 det982 det1124 det1860
mzz (-5, 2) (-5, 4)           @noisy det889 det1650 det2012
mxx (9, 13) (7, 13)           @noisy det19 det947 det1438 det1579
i (7, 17)                     @noisy
i (11, -13)                   @noisy
i (5, 10)                     @noisy
i (9, 8)                      @noisy
i (11, 5)                     @noisy
i (9, 17)                     @noisy
i (13, 8)                     @noisy
i (15, 5)                     @noisy
i (-1, -1)                    @noisy
i (15, 14)                    @noisy
i (17, -4)                    @noisy
i (9, -8)                     @noisy
i (17, 5)                     @noisy
i (11, -1)                    @noisy
i (9, 10)                     @noisy
i (15, -1)                    @noisy
i (13, 10)                    @noisy
i (1, 8)                      @noisy
i (5, -4)                     @noisy
i (17, -2)                    @noisy
i (17, -1)                    @noisy
i (5, 5)                      @noisy
i (3, 17)                     @noisy
i (5, 14)                     @noisy
i (7, -13)                    @noisy
i (1, 10)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (-1, 11)                    @noisy
i (9, -13)                    @noisy
i (5, -1)                     @noisy
i (5, -2)                     @noisy
i (9, -4)                     @noisy
i (11, -7)                    @noisy
i (9, 5)                      @noisy
i (13, -13)                   @noisy
i (5, 16)                     @noisy
i (9, 14)                     @noisy
i (13, -4)                    @noisy
i (15, -7)                    @noisy
i (7, -20)                    @noisy
i (13, 5)                     @noisy
i (7, -1)                     @noisy
i (13, 14)                    @noisy
i (15, 11)                    @noisy
i (17, -7)                    @noisy
i (17, 2)                     @noisy
i (9, -2)                     @noisy
i (9, -1)                     @noisy
i (-3, -4)                    @noisy
i (-3, 5)                     @noisy
i (9, 16)                     @noisy
i (1, -4)                     @noisy
i (13, -2)                    @noisy
i (13, -1)                    @noisy
i (1, 5)                      @noisy
i (15, 13)                    @noisy
i (3, -13)                    @noisy
i (5, -16)                    @noisy
i (5, -7)                     @noisy
i (3, 5)                      @noisy
i (17, 4)                     @noisy
i (5, 2)                      @noisy
i (-3, -1)                    @noisy
i (-3, -2)                    @noisy
i (5, 11)                     @noisy
i (1, -2)                     @noisy
i (1, -1)                     @noisy
i (7, -7)                     @noisy
i (21, -2)                    @noisy
i (7, 11)                     @noisy
i (5, -14)                    @noisy
i (9, -16)                    @noisy
i (3, -1)                     @noisy
i (9, -7)                     @noisy
i (5, 4)                      @noisy
i (9, 2)                      @noisy
i (13, -16)                   @noisy
i (13, -7)                    @noisy
i (13, 2)                     @noisy
i (13, 11)                    @noisy
i (11, 11)                    @noisy
i (-1, -8)                    @noisy
i (17, -10)                   @noisy
i (9, -14)                    @noisy
i (-3, -7)                    @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (13, -14)                   @noisy
i (1, -7)                     @noisy
i (13, 4)                     @noisy
i (1, 2)                      @noisy
i (1, 11)                     @noisy
i (5, -19)                    @noisy
i (3, -7)                     @noisy
i (17, -8)                    @noisy
i (5, -10)                    @noisy
i (-5, -1)                    @noisy
i (-3, -5)                    @noisy
i (3, 11)                     @noisy
i (-3, 4)                     @noisy
i (7, -19)                    @noisy
i (1, 4)                      @noisy
i (5, -17)                    @noisy
i (9, -19)                    @noisy
i (5, -8)                     @noisy
i (9, -10)                    @noisy
i (13, -10)                   @noisy
i (9, 11)                     @noisy
i (13, -8)                    @noisy
i (1, -10)                    @noisy
i (9, 4)                      @noisy
i (21, -4)                    @noisy
i (5, -13)                    @noisy
i (-3, -8)                    @noisy
i (19, -1)                    @noisy
i (1, -8)                     @noisy
i (5, 8)                      @noisy
i (5, 17)                     @noisy
i (5, -20)                    @noisy
i (21, -1)                    @noisy
i (-1, 5)                     @noisy

--------         35
mxx (-3, 5) (-5, 5)           @noisy det932 det1762 det2012
mxx (-1, 5) (1, 5)            @noisy det540 det1792 det1829 det2059
mzz (13, -8) (13, -10)        @noisy det778 det955 det1038 det1429
mxx (1, 11) (-1, 11)          @noisy det968 det1498 det1769
mzz (5, 4) (5, 2)             @noisy det250 det543 det705 det1671
mzz (17, -4) (17, -2)         @noisy det285 det982 det1211 det1860
mzz (13, 2) (13, 4)           @noisy det499 det1286 det1370 det2159
mxx (13, -7) (11, -7)         @noisy det109 det778 det955 det2107
mxx (5, 17) (3, 17)           @noisy det946 det1536 det1824
mzz (9, -10) (9, -8)          @noisy det354 det1179 det1447 det1802
mxx (13, 5) (11, 5)           @noisy det168 det1286 det1370 det1843
mxx (-1, -1) (1, -1)          @noisy det74 det125 det687 det2077
mzz (13, -2) (13, -4)         @noisy det877 det1124 det1365 det1808
mzz (5, -14) (5, -16)         @noisy det862 det1306
mzz (9, 16) (9, 14)           @noisy det573 det606 det947 det1438
mxx (-1, -7) (1, -7)          @noisy det740 det1266
mxx (15, 11) (15, 13)         @noisy det324 det1264
mxx (7, -13) (9, -13)         @noisy det716 det763 det1199 det1271
mzz (1, -10) (1, -8)          @noisy det1270 det1898
mxx (9, 17) (7, 17)           @noisy det758 det947 det1438 det1629
mxx (9, 11) (7, 11)           @noisy det19 det200 det864 det1579
mxx (21, -1) (19, -1)         @noisy det521 det587 det1354 det1756
mzz (17, 2) (17, 4)           @noisy det330 det750 det912 det1241
mzz (-3, 2) (-3, 4)           @noisy det1400 det1507 det1879 det2012
mzz (9, -4) (9, -2)           @noisy det257 det1525 det1827 det2165
mzz (13, 14) (15, 14)         @noisy det378 det1298
mzz (17, -10) (17, -8)        @noisy det215 det974 det1780
mzz (9, -16) (9, -14)         @noisy det716 det1061 det1271 det2166
mxx (13, -13) (11, -13)       @noisy det253 det1160 det1375 det2169
mzz (13, -14) (13, -16)       @noisy det926 det1160 det1659
mxx (5, -19) (5, -17)         @noisy det413 det1255
mzz (1, 2) (1, 4)             @noisy det254 det721 det1829 det2059
mxx (17, -1) (15, -1)         @noisy det791 det869 det982 det1860
mxx (5, -13) (3, -13)         @noisy det1243 det1289
mzz (5, -8) (5, -10)          @noisy det29 det1139 det1381 det1564
mxx (5, 5) (3, 5)             @noisy det250 det793 det1329 det1671
mxx (5, 11) (3, 11)           @noisy det281 det1250 det1481 det1758
mxx (-3, -1) (-5, -1)         @noisy det1276 det1646
mxx (13, -1) (11, -1)         @noisy det12 det227 det1365 det1808
mzz (5, -2) (5, -4)           @noisy det222 det273 det1125 det1442
mxx (5, -7) (3, -7)           @noisy det29 det441 det1139 det2164
mxx (9, 5) (7, 5)             @noisy det470 det483 det1628 det1992
mxx (5, -1) (3, -1)           @noisy det222 det539 det1442 det1677
mzz (1, 8) (1, 10)            @noisy det578 det1422 det1498 det1764
mxx (7, -1) (9, -1)           @noisy det257 det546 det710 det1827
mzz (5, -20) (7, -20)         @noisy det294 det1300
mzz (13, 8) (13, 10)          @noisy det976 det1056 det1129 det1588
mxx (15, -7) (17, -7)         @noisy det215 det488 det1432 det2151
mxx (7, -19) (9, -19)         @noisy det1290 det1391
mzz (21, -2) (21, -4)         @noisy det948 det1642 det1756
mxx (17, 5) (15, 5)           @noisy det355 det503 det912 det1241
mxx (13, 11) (11, 11)         @noisy det790 det976 det1052 det1056
mxx (9, -7) (7, -7)           @noisy det307 det354 det1591 det1802
mzz (9, 10) (9, 8)            @noisy det152 det200 det864 det1748
mzz (5, 14) (5, 16)           @noisy det116 det1536 det1578 det1584
mzz (-3, -8) (-1, -8)         @noisy det288 det1272
mxx (-3, -7) (-3, -5)         @noisy det432 det1263
mzz (1, -4) (1, -2)           @noisy det74 det125 det1206 det2119
mzz (5, 10) (5, 8)            @noisy det203 det392 det1250 det1481
mzz (-3, -2) (-3, -4)         @noisy det1281 det1861
mzz (9, 2) (9, 4)             @noisy det470 det1082 det1628 det1745
i (5, 1)                      @noisy
i (3, 13)                     @noisy
i (11, -4)                    @noisy
i (11, 14)                    @noisy
i (15, -4)                    @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (7, 19)                     @noisy
i (1, -13)                    @noisy
i (11, -11)                   @noisy
i (19, 2)                     @noisy
i (9, 1)                      @noisy
i (11, -2)                    @noisy
i (11, 7)                     @noisy
i (15, -11)                   @noisy
i (9, 19)                     @noisy
i (13, 1)                     @noisy
i (15, -2)                    @noisy
i (11, 16)                    @noisy
i (15, 7)                     @noisy
i (17, -11)                   @noisy
i (19, -5)                    @noisy
i (3, 8)                      @noisy
i (17, 7)                     @noisy
i (19, 4)                     @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (7, -4)                     @noisy
i (21, -5)                    @noisy
i (-1, 2)                     @noisy
i (7, 14)                     @noisy
i (5, -11)                    @noisy
i (3, 1)                      @noisy
i (11, -16)                   @noisy
i (3, 10)                     @noisy
i (5, 7)                      @noisy
i (11, 2)                     @noisy
i (7, -11)                    @noisy
i (15, 2)                     @noisy
i (7, -2)                     @noisy
i (-1, -5)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 16)                     @noisy
i (9, -11)                    @noisy
i (11, -14)                   @noisy
i (11, -5)                    @noisy
i (9, 7)                      @noisy
i (11, 4)                     @noisy
i (13, -11)                   @noisy
i (15, -5)                    @noisy
i (13, 7)                     @noisy
i (15, 4)                     @noisy
i (3, -4)                     @noisy
i (17, -5)                    @noisy
i (-5, 1)                     @noisy
i (3, 14)                     @noisy
i (1, -11)                    @noisy
i (7, -16)                    @noisy
i (1, 7)                      @noisy
i (7, 2)                      @noisy
i (3, -11)                    @noisy
i (3, -2)                     @noisy
i (5, -5)                     @noisy
i (3, 7)                      @noisy
i (11, -10)                   @noisy
i (3, 16)                     @noisy
i (5, 13)                     @noisy
i (15, -10)                   @noisy
i (7, -14)                    @noisy
i (7, -5)                     @noisy
i (7, 4)                      @noisy
i (11, 20)                    @noisy
i (11, -17)                   @noisy
i (9, -5)                     @noisy
i (13, -5)                    @noisy
i (15, -8)                    @noisy
i (19, 8)                     @noisy
i (11, 13)                    @noisy
i (3, 2)                      @noisy
i (1, -14)                    @noisy
i (19, 1)                     @noisy
i (1, -5)                     @noisy
i (7, -10)                    @noisy
i (3, -14)                    @noisy
i (21, 1)                     @noisy
i (3, -5)                     @noisy
i (-1, 8)                     @noisy
i (3, 4)                      @noisy
i (7, -17)                    @noisy
i (7, -8)                     @noisy
i (11, 8)                     @noisy
i (9, 20)                     @noisy
i (11, 17)                    @noisy
i (15, 8)                     @noisy
i (-1, 1)                     @noisy
i (9, -17)                    @noisy
i (7, 13)                     @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (13, -17)                   @noisy
i (19, -4)                    @noisy
i (11, -8)                    @noisy
i (17, 8)                     @noisy
i (19, 5)                     @noisy
i (11, 1)                     @noisy
i (9, 13)                     @noisy
i (11, 10)                    @noisy
i (11, 19)                    @noisy
i (15, 1)                     @noisy
i (13, 13)                    @noisy
i (15, 10)                    @noisy
i (3, -10)                    @noisy
i (17, 1)                     @noisy
i (19, -2)                    @noisy
i (19, 7)                     @noisy
i (1, 1)                      @noisy
i (-1, -4)                    @noisy
i (3, -8)                     @noisy
i (7, 8)                      @noisy

--------         36
myy (3, 10) (3, 11)           @noisy det680 det1481
myy (11, 4) (11, 5)           @noisy det1286 det1610
myy (-1, 4) (-1, 5)           @noisy det753 det1829
myy (7, 4) (7, 5)             @noisy det470 det1155
myy (-5, 4) (-5, 5)           @noisy det1507 det1686
myy (15, -11) (15, -10)       @noisy det1586 det2151
myy (7, 16) (7, 17)           @noisy det120 det1438
myy (3, 1) (3, 2)             @noisy det559 det1671
myy (3, -8) (3, -7)           @noisy det29 det1377
myy (7, 7) (7, 8)             @noisy det274 det864
myy (15, -5) (15, -4)         @noisy det480 det982
myy (3, 16) (3, 17)           @noisy det1578 det1875
myy (-5, 1) (-5, 2)           @noisy det1507 det1686
myy (-1, 1) (-1, 2)           @noisy det753 det1829
myy (11, 10) (11, 11)         @noisy det1056 det2154
myy (19, -4) (19, -5)         @noisy det521 det1395
myy (-1, -1) (-1, -2)         @noisy det125 det2147
myy (7, -8) (7, -7)           @noisy det1802 det2117
myy (7, -1) (7, -2)           @noisy det77 det1827
myy (15, 4) (15, 5)           @noisy det690 det912
myy (3, -10) (3, -11)         @noisy det29 det1377
myy (7, -17) (7, -16)         @noisy det187 det716
myy (-1, 11) (-1, 10)         @noisy det537 det1764
myy (3, 7) (3, 8)             @noisy det680 det1481
myy (15, -7) (15, -8)         @noisy det1586 det2151
myy (-1, -5) (-1, -4)         @noisy det125 det2147
myy (15, 1) (15, 2)           @noisy det690 det912
myy (11, -10) (11, -11)       @noisy det778 det1418
myy (3, -1) (3, -2)           @noisy det1338 det1442
myy (11, 7) (11, 8)           @noisy det1056 det2154
myy (7, 13) (7, 14)           @noisy det120 det1438
myy (7, -13) (7, -14)         @noisy det187 det716
myy (7, -5) (7, -4)           @noisy det77 det1827
myy (11, 1) (11, 2)           @noisy det1286 det1610
myy (-1, 7) (-1, 8)           @noisy det537 det1764
myy (3, 13) (3, 14)           @noisy det1578 det1875
myy (11, -16) (11, -17)       @noisy det1810 det2169
myy (11, -1) (11, -2)         @noisy det1349 det1365
myy (7, 10) (7, 11)           @noisy det274 det864
myy (19, -1) (19, -2)         @noisy det521 det1395
myy (3, -5) (3, -4)           @noisy det1338 det1442
myy (11, -5) (11, -4)         @noisy det1349 det1365
myy (11, -14) (11, -13)       @noisy det1810 det2169
myy (7, -11) (7, -10)         @noisy det1802 det2117
myy (15, -1) (15, -2)         @noisy det480 det982
myy (3, 4) (3, 5)             @noisy det559 det1671
myy (7, 1) (7, 2)             @noisy det470 det1155
myy (11, -8) (11, -7)         @noisy det778 det1418
i (5, 1)                      @noisy
i (5, 10)                     @noisy
i (9, 8)                      @noisy
i (9, 17)                     @noisy
i (11, 14)                    @noisy
i (13, 8)                     @noisy
i (15, 14)                    @noisy
i (7, 19)                     @noisy
i (17, -4)                    @noisy
i (9, -8)                     @noisy
i (1, -13)                    @noisy
i (17, 5)                     @noisy
i (19, 2)                     @noisy
i (9, 1)                      @noisy
i (9, 10)                     @noisy
i (9, 19)                     @noisy
i (13, 1)                     @noisy
i (11, 16)                    @noisy
i (13, 10)                    @noisy
i (1, 8)                      @noisy
i (15, 7)                     @noisy
i (17, -11)                   @noisy
i (5, -4)                     @noisy
i (17, -2)                    @noisy
i (17, -1)                    @noisy
i (5, 5)                      @noisy
i (19, 4)                     @noisy
i (17, 7)                     @noisy
i (-3, 1)                     @noisy
i (5, 14)                     @noisy
i (1, 10)                     @noisy
i (21, -5)                    @noisy
i (-1, -7)                    @noisy
i (5, -11)                    @noisy
i (9, -13)                    @noisy
i (5, -1)                     @noisy
i (5, -2)                     @noisy
i (9, -4)                     @noisy
i (5, 7)                      @noisy
i (9, 5)                      @noisy
i (13, -13)                   @noisy
i (5, 16)                     @noisy
i (9, 14)                     @noisy
i (13, -4)                    @noisy
i (7, -20)                    @noisy
i (13, 5)                     @noisy
i (13, 14)                    @noisy
i (15, 11)                    @noisy
i (17, -7)                    @noisy
i (9, -11)                    @noisy
i (17, 2)                     @noisy
i (9, -2)                     @noisy
i (9, -1)                     @noisy
i (-3, -4)                    @noisy
i (9, 7)                      @noisy
i (-3, 5)                     @noisy
i (13, -11)                   @noisy
i (9, 16)                     @noisy
i (1, -4)                     @noisy
i (13, -2)                    @noisy
i (13, -1)                    @noisy
i (13, 7)                     @noisy
i (1, 5)                      @noisy
i (15, 13)                    @noisy
i (3, -13)                    @noisy
i (5, -16)                    @noisy
i (17, -5)                    @noisy
i (5, -7)                     @noisy
i (17, 4)                     @noisy
i (5, 2)                      @noisy
i (-3, -1)                    @noisy
i (-3, -2)                    @noisy
i (5, 11)                     @noisy
i (1, -11)                    @noisy
i (1, -2)                     @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (21, -2)                    @noisy
i (5, -14)                    @noisy
i (9, -16)                    @noisy
i (5, -5)                     @noisy
i (9, -7)                     @noisy
i (5, 4)                      @noisy
i (9, 2)                      @noisy
i (13, -16)                   @noisy
i (5, 13)                     @noisy
i (13, -7)                    @noisy
i (13, 2)                     @noisy
i (13, 11)                    @noisy
i (-1, -8)                    @noisy
i (11, 20)                    @noisy
i (17, -10)                   @noisy
i (9, -14)                    @noisy
i (9, -5)                     @noisy
i (-3, -7)                    @noisy
i (-3, 2)                     @noisy
i (13, -14)                   @noisy
i (13, -5)                    @noisy
i (1, -7)                     @noisy
i (19, 8)                     @noisy
i (13, 4)                     @noisy
i (1, 2)                      @noisy
i (1, 11)                     @noisy
i (11, 13)                    @noisy
i (5, -19)                    @noisy
i (17, -8)                    @noisy
i (5, -10)                    @noisy
i (-5, -1)                    @noisy
i (-3, -5)                    @noisy
i (-3, 4)                     @noisy
i (1, -14)                    @noisy
i (19, 1)                     @noisy
i (7, -19)                    @noisy
i (1, -5)                     @noisy
i (1, 4)                      @noisy
i (3, -14)                    @noisy
i (5, -17)                    @noisy
i (21, 1)                     @noisy
i (9, -19)                    @noisy
i (5, -8)                     @noisy
i (9, -10)                    @noisy
i (13, -10)                   @noisy
i (9, 11)                     @noisy
i (9, 20)                     @noisy
i (11, 17)                    @noisy
i (15, 8)                     @noisy
i (9, -17)                    @noisy
i (13, -17)                   @noisy
i (13, -8)                    @noisy
i (1, -10)                    @noisy
i (17, 8)                     @noisy
i (19, 5)                     @noisy
i (9, 4)                      @noisy
i (9, 13)                     @noisy
i (11, 19)                    @noisy
i (21, -4)                    @noisy
i (13, 13)                    @noisy
i (15, 10)                    @noisy
i (5, -13)                    @noisy
i (-3, -8)                    @noisy
i (17, 1)                     @noisy
i (1, -8)                     @noisy
i (5, 8)                      @noisy
i (19, 7)                     @noisy
i (1, 1)                      @noisy
i (5, 17)                     @noisy
i (5, -20)                    @noisy
i (21, -1)                    @noisy

--------         37
myy (17, -8) (17, -7)         @noisy det1586 det2151
myy (1, 11) (1, 10)           @noisy det537 det1764
myy (9, -14) (9, -13)         @noisy det187 det716
myy (13, 4) (13, 5)           @noisy det1286 det1610
myy (13, 10) (13, 11)         @noisy det1056 det2154
myy (5, 14) (5, 13)           @noisy det1578 det1875
myy (9, 7) (9, 8)             @noisy det274 det864
myy (21, -1) (21, -2)         @noisy det521 det1395
myy (1, -5) (1, -4)           @noisy det125 det2147
myy (1, -1) (1, -2)           @noisy det125 det2147
myy (-3, 4) (-3, 5)           @noisy det1507 det1686
myy (13, 8) (13, 7)           @noisy det1056 det2154
myy (1, 1) (1, 2)             @noisy det753 det1829
myy (5, 7) (5, 8)             @noisy det680 det1481
myy (1, 7) (1, 8)             @noisy det537 det1764
myy (9, -1) (9, -2)           @noisy det77 det1827
myy (9, -5) (9, -4)           @noisy det77 det1827
myy (17, 5) (17, 4)           @noisy det690 det912
myy (21, -5) (21, -4)         @noisy det521 det1395
myy (9, 13) (9, 14)           @noisy det120 det1438
myy (17, 1) (17, 2)           @noisy det690 det912
myy (13, -1) (13, -2)         @noisy det1349 det1365
myy (5, -1) (5, -2)           @noisy det1338 det1442
myy (9, 5) (9, 4)             @noisy det470 det1155
myy (9, 1) (9, 2)             @noisy det470 det1155
myy (13, -5) (13, -4)         @noisy det1349 det1365
myy (9, -7) (9, -8)           @noisy det1802 det2117
myy (-3, 2) (-3, 1)           @noisy det1507 det1686
myy (9, 10) (9, 11)           @noisy det274 det864
myy (5, -5) (5, -4)           @noisy det1338 det1442
myy (9, 16) (9, 17)           @noisy det120 det1438
myy (5, 4) (5, 5)             @noisy det559 det1671
myy (13, -14) (13, -13)       @noisy det1810 det2169
myy (5, 16) (5, 17)           @noisy det1578 det1875
myy (13, -11) (13, -10)       @noisy det778 det1418
myy (13, 2) (13, 1)           @noisy det1286 det1610
myy (13, -8) (13, -7)         @noisy det778 det1418
myy (9, -11) (9, -10)         @noisy det1802 det2117
myy (13, -17) (13, -16)       @noisy det1810 det2169
myy (17, -5) (17, -4)         @noisy det480 det982
myy (9, -17) (9, -16)         @noisy det187 det716
myy (5, 1) (5, 2)             @noisy det559 det1671
myy (1, 4) (1, 5)             @noisy det753 det1829
myy (5, -8) (5, -7)           @noisy det29 det1377
myy (17, -1) (17, -2)         @noisy det480 det982
myy (5, -11) (5, -10)         @noisy det29 det1377
myy (17, -11) (17, -10)       @noisy det1586 det2151
myy (5, 10) (5, 11)           @noisy det680 det1481
i (7, 17)                     @noisy
i (11, -13)                   @noisy
i (3, 13)                     @noisy
i (11, -4)                    @noisy
i (11, 5)                     @noisy
i (11, 14)                    @noisy
i (15, -4)                    @noisy
i (15, 5)                     @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (15, 14)                    @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (7, 19)                     @noisy
i (1, -13)                    @noisy
i (11, -11)                   @noisy
i (19, 2)                     @noisy
i (11, -1)                    @noisy
i (11, -2)                    @noisy
i (11, 7)                     @noisy
i (15, -11)                   @noisy
i (9, 19)                     @noisy
i (11, 16)                    @noisy
i (15, -2)                    @noisy
i (15, -1)                    @noisy
i (15, 7)                     @noisy
i (19, -5)                    @noisy
i (3, 8)                      @noisy
i (17, 7)                     @noisy
i (19, 4)                     @noisy
i (-5, 4)                     @noisy
i (3, 17)                     @noisy
i (7, -13)                    @noisy
i (7, -4)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (-1, 2)                     @noisy
i (7, 14)                     @noisy
i (-1, 11)                    @noisy
i (3, 1)                      @noisy
i (11, -16)                   @noisy
i (3, 10)                     @noisy
i (11, -7)                    @noisy
i (11, 2)                     @noisy
i (7, -20)                    @noisy
i (15, -7)                    @noisy
i (7, -11)                    @noisy
i (15, 2)                     @noisy
i (7, -1)                     @noisy
i (7, -2)                     @noisy
i (-1, -5)                    @noisy
i (15, 11)                    @noisy
i (13, 14)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 16)                     @noisy
i (11, -14)                   @noisy
i (-3, -4)                    @noisy
i (11, -5)                    @noisy
i (11, 4)                     @noisy
i (15, -5)                    @noisy
i (15, 4)                     @noisy
i (15, 13)                    @noisy
i (3, -13)                    @noisy
i (5, -16)                    @noisy
i (3, -4)                     @noisy
i (3, 5)                      @noisy
i (-5, 1)                     @noisy
i (-3, -1)                    @noisy
i (3, 14)                     @noisy
i (-3, -2)                    @noisy
i (1, -11)                    @noisy
i (7, -16)                    @noisy
i (7, -7)                     @noisy
i (7, 2)                      @noisy
i (7, 11)                     @noisy
i (3, -11)                    @noisy
i (5, -14)                    @noisy
i (3, -1)                     @noisy
i (3, -2)                     @noisy
i (3, 7)                      @noisy
i (11, -10)                   @noisy
i (3, 16)                     @noisy
i (15, -10)                   @noisy
i (7, -14)                    @noisy
i (7, -5)                     @noisy
i (-1, -8)                    @noisy
i (11, 11)                    @noisy
i (7, 4)                      @noisy
i (11, 20)                    @noisy
i (11, -17)                   @noisy
i (-3, -7)                    @noisy
i (-5, 5)                     @noisy
i (1, -7)                     @noisy
i (15, -8)                    @noisy
i (19, 8)                     @noisy
i (11, 13)                    @noisy
i (5, -19)                    @noisy
i (3, -7)                     @noisy
i (3, 2)                      @noisy
i (-5, -1)                    @noisy
i (-3, -5)                    @noisy
i (3, 11)                     @noisy
i (1, -14)                    @noisy
i (19, 1)                     @noisy
i (7, -19)                    @noisy
i (7, -10)                    @noisy
i (3, -14)                    @noisy
i (5, -17)                    @noisy
i (21, 1)                     @noisy
i (9, -19)                    @noisy
i (3, -5)                     @noisy
i (-1, 8)                     @noisy
i (3, 4)                      @noisy
i (7, -17)                    @noisy
i (7, -8)                     @noisy
i (11, 8)                     @noisy
i (9, 20)                     @noisy
i (11, 17)                    @noisy
i (15, 8)                     @noisy
i (-1, 1)                     @noisy
i (7, 13)                     @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (19, -4)                    @noisy
i (1, -10)                    @noisy
i (11, -8)                    @noisy
i (17, 8)                     @noisy
i (19, 5)                     @noisy
i (11, 1)                     @noisy
i (11, 10)                    @noisy
i (11, 19)                    @noisy
i (15, 1)                     @noisy
i (13, 13)                    @noisy
i (15, 10)                    @noisy
i (3, -10)                    @noisy
i (5, -13)                    @noisy
i (-3, -8)                    @noisy
i (19, -1)                    @noisy
i (19, -2)                    @noisy
i (1, -8)                     @noisy
i (19, 7)                     @noisy
i (5, -20)                    @noisy
i (-1, -4)                    @noisy
i (3, -8)                     @noisy
i (7, 8)                      @noisy
i (-1, 5)                     @noisy

--------         38
mxx (9, -11) (7, -11)         @noisy det354 det1199 det1424 det2117
mzz (-1, 8) (-1, 10)          @noisy det1431 det1498 det1699
mzz (-1, 2) (-1, 4)           @noisy det753 det1400 det1915 det2059
mxx (9, -5) (7, -5)           @noisy det77 det257 det307 det398
mxx (17, 1) (15, 1)           @noisy det484 det690 det869 det1241
mzz (11, 14) (11, 16)         @noisy det1195 det1632
mxx (11, 13) (13, 13)         @noisy det1237 det1697
mxx (-1, 1) (1, 1)            @noisy det687 det753 det978 det2059
mzz (3, 8) (3, 10)            @noisy det578 det680 det1250 det1981
mxx (11, -5) (13, -5)         @noisy det109 det130 det1349 det1808
mzz (3, -10) (3, -8)          @noisy det799 det842 det1139 det1377
mzz (19, 2) (19, 4)           @noisy det1016 det1220
mxx (21, -5) (19, -5)         @noisy det1423 det1735 det1756
mzz (3, -14) (1, -14)         @noisy det747 det1202
mzz (7, -16) (7, -14)         @noisy det187 det479 det766 det1271
mxx (5, -11) (3, -11)         @noisy det487 det1139 det1377 det1816
mxx (21, 1) (19, 1)           @noisy det1197 det1901
mzz (11, 8) (11, 10)          @noisy det152 det976 det1449 det2154
mxx (19, 7) (19, 5)           @noisy det735 det1235
mxx (3, 7) (5, 7)             @noisy det467 det680 det793 det1250
mzz (7, 16) (7, 14)           @noisy det116 det120 det947 det2125
mzz (19, 8) (17, 8)           @noisy det838 det1204
mxx (9, -17) (7, -17)         @noisy det187 det744 det1271 det1973
mzz (3, 14) (3, 16)           @noisy det1426 det1536 det1753
mxx (9, 7) (7, 7)             @noisy det200 det274 det962 det1992
mxx (17, -11) (15, -11)       @noisy det215 det1411 det1682
mxx (11, 1) (13, 1)           @noisy det227 det1341 det1370 det1610
mzz (3, 2) (3, 4)             @noisy det250 det559 det585 det721
mxx (17, 7) (15, 7)           @noisy det997 det1226
mzz (11, -4) (11, -2)         @noisy det377 det1349 det1525 det1808
mzz (15, 4) (15, 2)           @noisy det690 det762 det1241 det2159
mxx (11, 7) (13, 7)           @noisy det976 det1843 det1902 det2154
mxx (1, -11) (1, -13)         @noisy det859 det1216
mzz (11, -10) (11, -8)        @noisy det955 det1418 det1447 det1670
mxx (13, -17) (11, -17)       @noisy det1160 det1420 det1715
mzz (-1, -4) (-1, -2)         @noisy det74 det192 det717 det2147
mzz (15, 10) (15, 8)          @noisy det1233 det1904
mxx (9, 19) (7, 19)           @noisy det89 det1236
mxx (9, 1) (7, 1)             @noisy det269 det710 det1155 det1628
mxx (3, 13) (5, 13)           @noisy det21 det281 det1536 det1875
mzz (7, -2) (7, -4)           @noisy det77 det257 det1030 det1125
mzz (11, 20) (9, 20)          @noisy det818 det1194
mxx (1, -5) (-1, -5)          @noisy det74 det576 det1524 det2147
mxx (-5, 1) (-3, 1)           @noisy det525 det1686 det1866 det2012
mzz (3, -4) (3, -2)           @noisy det222 det887 det1206 det1338
mxx (11, 19) (11, 17)         @noisy det786 det1227
mxx (-1, 7) (1, 7)            @noisy det537 det540 det1498 det1819
mzz (11, 2) (11, 4)           @noisy det1082 det1163 det1370 det1610
mxx (3, 1) (5, 1)             @noisy det250 det559 det1031 det1677
mzz (15, -10) (15, -8)        @noisy det215 det1038 det1586 det1960
mzz (7, 4) (7, 2)             @noisy det298 det705 det1155 det1628
mzz (19, -4) (19, -2)         @noisy det285 det1395 det1756 det2113
mzz (7, 10) (7, 8)            @noisy det200 det274 det392 det1825
mxx (3, -5) (5, -5)           @noisy det222 det441 det910 det1338
mxx (13, -11) (11, -11)       @noisy det253 det955 det1418 det1880
mxx (17, -5) (15, -5)         @noisy det480 det488 det1860 det2021
mzz (11, -16) (11, -14)       @noisy det1160 det1810 det1986 det2166
mzz (7, -8) (7, -10)          @noisy det354 det848 det1381 det2117
mzz (15, -4) (15, -2)         @noisy det480 det877 det1515 det1860
mzz (-5, 2) (-5, 4)           @noisy det1434 det1650 det2012
mxx (9, 13) (7, 13)           @noisy det19 det120 det947 det1583
i (7, 17)                     @noisy
i (11, -13)                   @noisy
i (5, 10)                     @noisy
i (9, 8)                      @noisy
i (11, 5)                     @noisy
i (9, 17)                     @noisy
i (13, 8)                     @noisy
i (15, 5)                     @noisy
i (-1, -1)                    @noisy
i (15, 14)                    @noisy
i (17, -4)                    @noisy
i (9, -8)                     @noisy
i (17, 5)                     @noisy
i (11, -1)                    @noisy
i (9, 10)                     @noisy
i (15, -1)                    @noisy
i (13, 10)                    @noisy
i (1, 8)                      @noisy
i (5, -4)                     @noisy
i (17, -2)                    @noisy
i (17, -1)                    @noisy
i (5, 5)                      @noisy
i (3, 17)                     @noisy
i (5, 14)                     @noisy
i (7, -13)                    @noisy
i (1, 10)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (-1, 11)                    @noisy
i (9, -13)                    @noisy
i (5, -1)                     @noisy
i (5, -2)                     @noisy
i (9, -4)                     @noisy
i (11, -7)                    @noisy
i (9, 5)                      @noisy
i (13, -13)                   @noisy
i (5, 16)                     @noisy
i (9, 14)                     @noisy
i (13, -4)                    @noisy
i (15, -7)                    @noisy
i (7, -20)                    @noisy
i (13, 5)                     @noisy
i (7, -1)                     @noisy
i (13, 14)                    @noisy
i (15, 11)                    @noisy
i (17, -7)                    @noisy
i (17, 2)                     @noisy
i (9, -2)                     @noisy
i (9, -1)                     @noisy
i (-3, -4)                    @noisy
i (-3, 5)                     @noisy
i (9, 16)                     @noisy
i (1, -4)                     @noisy
i (13, -2)                    @noisy
i (13, -1)                    @noisy
i (1, 5)                      @noisy
i (15, 13)                    @noisy
i (3, -13)                    @noisy
i (5, -16)                    @noisy
i (5, -7)                     @noisy
i (3, 5)                      @noisy
i (17, 4)                     @noisy
i (5, 2)                      @noisy
i (-3, -1)                    @noisy
i (-3, -2)                    @noisy
i (5, 11)                     @noisy
i (1, -2)                     @noisy
i (1, -1)                     @noisy
i (7, -7)                     @noisy
i (21, -2)                    @noisy
i (7, 11)                     @noisy
i (5, -14)                    @noisy
i (9, -16)                    @noisy
i (3, -1)                     @noisy
i (9, -7)                     @noisy
i (5, 4)                      @noisy
i (9, 2)                      @noisy
i (13, -16)                   @noisy
i (13, -7)                    @noisy
i (13, 2)                     @noisy
i (13, 11)                    @noisy
i (11, 11)                    @noisy
i (-1, -8)                    @noisy
i (17, -10)                   @noisy
i (9, -14)                    @noisy
i (-3, -7)                    @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (13, -14)                   @noisy
i (1, -7)                     @noisy
i (13, 4)                     @noisy
i (1, 2)                      @noisy
i (1, 11)                     @noisy
i (5, -19)                    @noisy
i (3, -7)                     @noisy
i (17, -8)                    @noisy
i (5, -10)                    @noisy
i (-5, -1)                    @noisy
i (-3, -5)                    @noisy
i (3, 11)                     @noisy
i (-3, 4)                     @noisy
i (7, -19)                    @noisy
i (1, 4)                      @noisy
i (5, -17)                    @noisy
i (9, -19)                    @noisy
i (5, -8)                     @noisy
i (9, -10)                    @noisy
i (13, -10)                   @noisy
i (9, 11)                     @noisy
i (13, -8)                    @noisy
i (1, -10)                    @noisy
i (9, 4)                      @noisy
i (21, -4)                    @noisy
i (5, -13)                    @noisy
i (-3, -8)                    @noisy
i (19, -1)                    @noisy
i (1, -8)                     @noisy
i (5, 8)                      @noisy
i (5, 17)                     @noisy
i (5, -20)                    @noisy
i (21, -1)                    @noisy
i (-1, 5)                     @noisy

--------         39
mxx (-3, 5) (-5, 5)           @noisy det1491 det1762 det2012
mxx (-1, 5) (1, 5)            @noisy det540 det753 det1819 det2059
mzz (13, -8) (13, -10)        @noisy det955 det1038 det1418 det1960
mxx (1, 11) (-1, 11)          @noisy det1498 det1510 det1769
mzz (5, 4) (5, 2)             @noisy det250 det298 det559 det705
mzz (17, -4) (17, -2)         @noisy det285 det480 det1860 det2113
mzz (13, 2) (13, 4)           @noisy det762 det1370 det1610 det2159
mxx (13, -7) (11, -7)         @noisy det109 det130 det955 det1418
mxx (5, 17) (3, 17)           @noisy det1483 det1536 det1824
mzz (9, -10) (9, -8)          @noisy det354 det1447 det1670 det2117
mxx (13, 5) (11, 5)           @noisy det1370 det1610 det1843 det1902
mxx (-1, -1) (1, -1)          @noisy det74 det687 det978 det2147
mzz (13, -2) (13, -4)         @noisy det877 det1349 det1515 det1808
mzz (5, -14) (5, -16)         @noisy det766 det1306
mzz (9, 16) (9, 14)           @noisy det120 det606 det947 det1632
mxx (-1, -7) (1, -7)          @noisy det1266 det1524
mxx (15, 11) (15, 13)         @noisy det858 det1264
mxx (7, -13) (9, -13)         @noisy det187 det1199 det1271 det1424
mzz (1, -10) (1, -8)          @noisy det842 det1270
mxx (9, 17) (7, 17)           @noisy det89 det120 det758 det947
mxx (9, 11) (7, 11)           @noisy det19 det200 det274 det1583
mxx (21, -1) (19, -1)         @noisy det587 det1395 det1756 det1901
mzz (17, 2) (17, 4)           @noisy det690 det750 det1016 det1241
mzz (-3, 2) (-3, 4)           @noisy det1400 det1686 det1915 det2012
mzz (9, -4) (9, -2)           @noisy det77 det257 det377 det1525
mzz (13, 14) (15, 14)         @noisy det963 det1298
mzz (17, -10) (17, -8)        @noisy det215 det1514 det1780
mzz (9, -16) (9, -14)         @noisy det187 det1271 det1986 det2166
mxx (13, -13) (11, -13)       @noisy det253 det1160 det1810 det1880
mzz (13, -14) (13, -16)       @noisy det1160 det1486 det1659
mxx (5, -19) (5, -17)         @noisy det994 det1255
mzz (1, 2) (1, 4)             @noisy det585 det721 det753 det2059
mxx (17, -1) (15, -1)         @noisy det480 det484 det869 det1860
mxx (5, -13) (3, -13)         @noisy det1289 det1816
mzz (5, -8) (5, -10)          @noisy det848 det1139 det1377 det1381
mxx (5, 5) (3, 5)             @noisy det250 det467 det559 det793
mxx (5, 11) (3, 11)           @noisy det21 det281 det680 det1250
mxx (-3, -1) (-5, -1)         @noisy det1276 det1866
mxx (13, -1) (11, -1)         @noisy det227 det1341 det1349 det1808
mzz (5, -2) (5, -4)           @noisy det222 det1030 det1125 det1338
mxx (5, -7) (3, -7)           @noisy det441 det910 det1139 det1377
mxx (9, 5) (7, 5)             @noisy det962 det1155 det1628 det1992
mxx (5, -1) (3, -1)           @noisy det222 det1031 det1338 det1677
mzz (1, 8) (1, 10)            @noisy det537 det578 det1498 det1981
mxx (7, -1) (9, -1)           @noisy det77 det257 det269 det710
mzz (5, -20) (7, -20)         @noisy det890 det1300
mzz (13, 8) (13, 10)          @noisy det976 det1129 det1904 det2154
mxx (15, -7) (17, -7)         @noisy det215 det488 det1586 det2021
mxx (7, -19) (9, -19)         @noisy det1290 det1973
mzz (21, -2) (21, -4)         @noisy det1504 det1642 det1756
mxx (17, 5) (15, 5)           @noisy det503 det690 det997 det1241
mxx (13, 11) (11, 11)         @noisy det790 det976 det1697 det2154
mxx (9, -7) (7, -7)           @noisy det307 det354 det398 det2117
mzz (9, 10) (9, 8)            @noisy det152 det200 det274 det1449
mzz (5, 14) (5, 16)           @noisy det116 det1536 det1875 det2125
mzz (-3, -8) (-1, -8)         @noisy det872 det1272
mxx (-3, -7) (-3, -5)         @noisy det935 det1263
mzz (1, -4) (1, -2)           @noisy det74 det887 det1206 det2147
mzz (5, 10) (5, 8)            @noisy det392 det680 det1250 det1825
mzz (-3, -2) (-3, -4)         @noisy det192 det1281
mzz (9, 2) (9, 4)             @noisy det1082 det1155 det1163 det1628
i (5, 1)                      @noisy
i (3, 13)                     @noisy
i (11, -4)                    @noisy
i (11, 14)                    @noisy
i (15, -4)                    @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (7, 19)                     @noisy
i (1, -13)                    @noisy
i (11, -11)                   @noisy
i (19, 2)                     @noisy
i (9, 1)                      @noisy
i (11, -2)                    @noisy
i (11, 7)                     @noisy
i (15, -11)                   @noisy
i (9, 19)                     @noisy
i (13, 1)                     @noisy
i (15, -2)                    @noisy
i (11, 16)                    @noisy
i (15, 7)                     @noisy
i (17, -11)                   @noisy
i (19, -5)                    @noisy
i (3, 8)                      @noisy
i (17, 7)                     @noisy
i (19, 4)                     @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (7, -4)                     @noisy
i (21, -5)                    @noisy
i (-1, 2)                     @noisy
i (7, 14)                     @noisy
i (5, -11)                    @noisy
i (3, 1)                      @noisy
i (11, -16)                   @noisy
i (3, 10)                     @noisy
i (5, 7)                      @noisy
i (11, 2)                     @noisy
i (7, -11)                    @noisy
i (15, 2)                     @noisy
i (7, -2)                     @noisy
i (-1, -5)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 16)                     @noisy
i (9, -11)                    @noisy
i (11, -14)                   @noisy
i (11, -5)                    @noisy
i (9, 7)                      @noisy
i (11, 4)                     @noisy
i (13, -11)                   @noisy
i (15, -5)                    @noisy
i (13, 7)                     @noisy
i (15, 4)                     @noisy
i (3, -4)                     @noisy
i (17, -5)                    @noisy
i (-5, 1)                     @noisy
i (3, 14)                     @noisy
i (1, -11)                    @noisy
i (7, -16)                    @noisy
i (1, 7)                      @noisy
i (7, 2)                      @noisy
i (3, -11)                    @noisy
i (3, -2)                     @noisy
i (5, -5)                     @noisy
i (3, 7)                      @noisy
i (11, -10)                   @noisy
i (3, 16)                     @noisy
i (5, 13)                     @noisy
i (15, -10)                   @noisy
i (7, -14)                    @noisy
i (7, -5)                     @noisy
i (7, 4)                      @noisy
i (11, 20)                    @noisy
i (11, -17)                   @noisy
i (9, -5)                     @noisy
i (13, -5)                    @noisy
i (15, -8)                    @noisy
i (19, 8)                     @noisy
i (11, 13)                    @noisy
i (3, 2)                      @noisy
i (1, -14)                    @noisy
i (19, 1)                     @noisy
i (1, -5)                     @noisy
i (7, -10)                    @noisy
i (3, -14)                    @noisy
i (21, 1)                     @noisy
i (3, -5)                     @noisy
i (-1, 8)                     @noisy
i (3, 4)                      @noisy
i (7, -17)                    @noisy
i (7, -8)                     @noisy
i (11, 8)                     @noisy
i (9, 20)                     @noisy
i (11, 17)                    @noisy
i (15, 8)                     @noisy
i (-1, 1)                     @noisy
i (9, -17)                    @noisy
i (7, 13)                     @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (13, -17)                   @noisy
i (19, -4)                    @noisy
i (11, -8)                    @noisy
i (17, 8)                     @noisy
i (19, 5)                     @noisy
i (11, 1)                     @noisy
i (9, 13)                     @noisy
i (11, 10)                    @noisy
i (11, 19)                    @noisy
i (15, 1)                     @noisy
i (13, 13)                    @noisy
i (15, 10)                    @noisy
i (3, -10)                    @noisy
i (17, 1)                     @noisy
i (19, -2)                    @noisy
i (19, 7)                     @noisy
i (1, 1)                      @noisy
i (-1, -4)                    @noisy
i (3, -8)                     @noisy
i (7, 8)                      @noisy

--------         40
mxx (3, 10) (1, 10)           @noisy det578 det1482
mzz (19, -1) (19, 1)          @noisy det587 det1894 det1901 det2001
mxx (-3, -2) (-1, -2)         @noisy det114 det192 det717 det1340
mxx (13, -2) (15, -2)         @noisy det374 det877 det1071 det1515
mxx (3, -8) (1, -8)           @noisy det64 det781 det799 det842
mzz (11, 19) (11, 17)         @noisy det786 det846 det1168
mxx (15, 10) (13, 10)         @noisy det1129 det1410 det1818 det1904
mxx (9, 10) (11, 10)          @noisy det152 det1359 det1449 det1850
mzz (11, -13) (11, -11)       @noisy det219 det253 det1376 det1880
mxx (11, -8) (9, -8)          @noisy det1249 det1447 det1597 det1670
mzz (-1, -5) (-1, -7)         @noisy det576 det719 det1287 det1524
mzz (11, 1) (11, -1)          @noisy det227 det1341 det2124 det2175
mxx (11, -14) (9, -14)        @noisy det219 det1376 det1986 det2166
mzz (-1, 7) (-1, 5)           @noisy det540 det1474
mzz (3, 13) (3, 11)           @noisy det281 det1473
mxx (11, 4) (9, 4)            @noisy det224 det1082 det1163 det1396
mxx (-3, -8) (-1, -8)         @noisy det719 det872 det1164
mzz (7, 5) (7, 7)             @noisy det429 det756 det962 det1992
mzz (7, -1) (7, 1)            @noisy det269 det710 det792 det2097
mzz (15, 1) (15, -1)          @noisy det374 det484 det869 det1071
mzz (7, 17) (7, 19)           @noisy det758 det1479
mxx (7, 16) (5, 16)           @noisy det116 det1480
mxx (5, -14) (7, -14)         @noisy det103 det479 det766 det787
mzz (-5, 1) (-5, -1)          @noisy det525 det1468
mxx (7, -2) (5, -2)           @noisy det792 det1030 det1125 det2097
mxx (19, -2) (17, -2)         @noisy det285 det1894 det2001 det2113
mzz (7, -13) (7, -11)         @noisy det103 det787 det1199 det1424
mxx (7, 10) (5, 10)           @noisy det392 det959 det1617 det1825
mxx (5, -20) (7, -20)         @noisy det890 det1180 det1221
mxx (3, 4) (1, 4)             @noisy det186 det266 det585 det721
mxx (21, -2) (21, -4)         @noisy det1492 det1642
mzz (3, -5) (3, -7)           @noisy det64 det441 det781 det910
mxx (3, -14) (1, -14)         @noisy det747 det1156 det2054
mzz (11, 7) (11, 5)           @noisy det224 det1396 det1843 det1902
mxx (19, 4) (17, 4)           @noisy det295 det750 det1016 det1214
mxx (9, 16) (11, 16)          @noisy det606 det846 det1632 det1897
mzz (15, 11) (15, 13)         @noisy det858 det1159 det1818
mzz (19, 7) (19, 5)           @noisy det295 det735 det1191
mzz (11, 13) (11, 11)         @noisy det790 det1359 det1697 det1850
mxx (-3, 4) (-1, 4)           @noisy det1400 det1463
mzz (11, -5) (11, -7)         @noisy det109 det130 det1249 det1597
mxx (3, -2) (1, -2)           @noisy det538 det887 det1081 det1206
mzz (-1, 1) (-1, -1)          @noisy det114 det687 det978 det1340
mzz (3, 7) (3, 5)             @noisy det186 det266 det467 det793
mzz (7, -7) (7, -5)           @noisy det293 det307 det398 det1366
mxx (7, -8) (5, -8)           @noisy det293 det848 det1366 det1381
mzz (15, -7) (15, -5)         @noisy det24 det488 det1086 det2021
mxx (11, -2) (9, -2)          @noisy det377 det1525 det2124 det2175
mxx (7, 4) (5, 4)             @noisy det298 det429 det705 det756
mxx (13, -8) (15, -8)         @noisy det24 det1038 det1086 det1960
mxx (13, -14) (13, -16)       @noisy det1471 det1659
mzz (7, -19) (7, -17)         @noisy det744 det1221 det1502 det1973
mzz (3, 1) (3, -1)            @noisy det538 det1031 det1081 det1677
mxx (15, 4) (13, 4)           @noisy det280 det762 det1001 det2159
mzz (7, 11) (7, 13)           @noisy det19 det959 det1583 det1617
mzz (15, 5) (15, 7)           @noisy det280 det503 det997 det1001
mzz (3, -13) (3, -11)         @noisy det487 det1816 det1862 det2054
i (5, 1)                      @noisy
i (11, -4)                    @noisy
i (9, 8)                      @noisy
i (9, 17)                     @noisy
i (11, 14)                    @noisy
i (15, -4)                    @noisy
i (13, 8)                     @noisy
i (15, 14)                    @noisy
i (17, -4)                    @noisy
i (1, -13)                    @noisy
i (17, 5)                     @noisy
i (19, 2)                     @noisy
i (9, 1)                      @noisy
i (15, -11)                   @noisy
i (9, 19)                     @noisy
i (13, 1)                     @noisy
i (1, 8)                      @noisy
i (17, -11)                   @noisy
i (5, -4)                     @noisy
i (19, -5)                    @noisy
i (17, -1)                    @noisy
i (3, 8)                      @noisy
i (5, 5)                      @noisy
i (17, 7)                     @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (3, 17)                     @noisy
i (5, 14)                     @noisy
i (7, -4)                     @noisy
i (21, -5)                    @noisy
i (-1, 2)                     @noisy
i (7, 14)                     @noisy
i (-1, 11)                    @noisy
i (5, -11)                    @noisy
i (9, -13)                    @noisy
i (11, -16)                   @noisy
i (5, -1)                     @noisy
i (9, -4)                     @noisy
i (5, 7)                      @noisy
i (9, 5)                      @noisy
i (11, 2)                     @noisy
i (13, -13)                   @noisy
i (9, 14)                     @noisy
i (13, -4)                    @noisy
i (13, 5)                     @noisy
i (15, 2)                     @noisy
i (13, 14)                    @noisy
i (17, -7)                    @noisy
i (9, -11)                    @noisy
i (17, 2)                     @noisy
i (9, -1)                     @noisy
i (-3, -4)                    @noisy
i (9, 7)                      @noisy
i (-3, 5)                     @noisy
i (13, -11)                   @noisy
i (1, -4)                     @noisy
i (13, -1)                    @noisy
i (13, 7)                     @noisy
i (1, 5)                      @noisy
i (5, -16)                    @noisy
i (3, -4)                     @noisy
i (17, -5)                    @noisy
i (5, -7)                     @noisy
i (5, 2)                      @noisy
i (-3, -1)                    @noisy
i (3, 14)                     @noisy
i (5, 11)                     @noisy
i (1, -11)                    @noisy
i (7, -16)                    @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (7, 2)                      @noisy
i (9, -16)                    @noisy
i (5, -5)                     @noisy
i (9, -7)                     @noisy
i (11, -10)                   @noisy
i (9, 2)                      @noisy
i (3, 16)                     @noisy
i (5, 13)                     @noisy
i (13, -7)                    @noisy
i (15, -10)                   @noisy
i (13, 2)                     @noisy
i (13, 11)                    @noisy
i (11, 20)                    @noisy
i (17, -10)                   @noisy
i (11, -17)                   @noisy
i (9, -5)                     @noisy
i (-3, -7)                    @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (13, -5)                    @noisy
i (1, -7)                     @noisy
i (19, 8)                     @noisy
i (1, 2)                      @noisy
i (1, 11)                     @noisy
i (5, -19)                    @noisy
i (17, -8)                    @noisy
i (5, -10)                    @noisy
i (3, 2)                      @noisy
i (-3, -5)                    @noisy
i (1, -5)                     @noisy
i (7, -10)                    @noisy
i (-1, -4)                    @noisy
i (5, -17)                    @noisy
i (21, 1)                     @noisy
i (9, -19)                    @noisy
i (-1, 8)                     @noisy
i (9, -10)                    @noisy
i (13, -10)                   @noisy
i (9, 11)                     @noisy
i (11, 8)                     @noisy
i (9, 20)                     @noisy
i (15, 8)                     @noisy
i (9, -17)                    @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (13, -17)                   @noisy
i (19, -4)                    @noisy
i (1, -10)                    @noisy
i (17, 8)                     @noisy
i (9, 13)                     @noisy
i (13, 13)                    @noisy
i (3, -10)                    @noisy
i (5, -13)                    @noisy
i (17, 1)                     @noisy
i (5, 8)                      @noisy
i (1, 1)                      @noisy
i (5, 17)                     @noisy
i (21, -1)                    @noisy
i (7, 8)                      @noisy

--------         41
mzz (21, -1) (21, 1)          @noisy det587 det1554
mxx (19, -4) (17, -4)         @noisy det285 det1555
mxx (11, 20) (9, 20)          @noisy det818 det846 det1245
mxx (11, -10) (9, -10)        @noisy det219 det1376 det1447 det1670
mxx (5, 14) (7, 14)           @noisy det116 det959 det1617 det2125
mxx (-1, -4) (-3, -4)         @noisy det192 det717 det719 det1287
mzz (9, 5) (9, 7)             @noisy det224 det962 det1396 det1992
mxx (11, 2) (9, 2)            @noisy det1082 det1163 det2124 det2175
mxx (19, 2) (17, 2)           @noisy det750 det1016 det1894 det2001
mzz (17, 1) (17, -1)          @noisy det484 det869 det1894 det2001
mxx (7, -4) (5, -4)           @noisy det293 det1030 det1125 det1366
mzz (13, -1) (13, 1)          @noisy det227 det374 det1071 det1341
mzz (-3, -7) (-3, -5)         @noisy det719 det935 det1239
mzz (17, 5) (17, 7)           @noisy det295 det503 det997 det1214
mxx (7, 8) (5, 8)             @noisy det392 det429 det756 det1825
mzz (5, 5) (5, 7)             @noisy det429 det467 det756 det793
mzz (13, -7) (13, -5)         @noisy det24 det109 det130 det1086
mxx (3, -4) (1, -4)           @noisy det64 det781 det887 det1206
mzz (1, 7) (1, 5)             @noisy det186 det266 det540 det1819
mzz (9, -17) (9, -19)         @noisy det744 det1546
mxx (-1, 8) (-1, 10)          @noisy det1535 det1699
mzz (9, 17) (9, 19)           @noisy det89 det758 det846 det1897
mxx (-3, 2) (-1, 2)           @noisy det114 det1340 det1400 det1915
mxx (13, 2) (15, 2)           @noisy det374 det762 det1071 det2159
mzz (13, 5) (13, 7)           @noisy det280 det1001 det1843 det1902
mzz (5, -1) (5, 1)            @noisy det792 det1031 det1677 det2097
mxx (11, -16) (9, -16)        @noisy det1528 det2166
mxx (11, 8) (9, 8)            @noisy det152 det224 det1396 det1449
mzz (21, -5) (19, -5)         @noisy det1549 det1735
mzz (5, 17) (3, 17)           @noisy det1538 det1824
mzz (13, 11) (13, 13)         @noisy det790 det1410 det1697 det1818
mxx (11, -4) (9, -4)          @noisy det377 det1249 det1525 det1597
mzz (13, -13) (13, -11)       @noisy det253 det1559
mzz (1, -5) (1, -7)           @noisy det64 det576 det781 det1524
mzz (9, 1) (9, -1)            @noisy det269 det710 det2124 det2175
mxx (7, -10) (5, -10)         @noisy det103 det787 det848 det1381
mxx (-5, 2) (-5, 4)           @noisy det1561 det1650
mzz (-3, -1) (-3, 1)          @noisy det114 det525 det1340 det1866
mzz (5, -13) (5, -11)         @noisy det103 det487 det787 det1816
mzz (9, -11) (9, -13)         @noisy det219 det1199 det1376 det1424
mzz (-3, 5) (-5, 5)           @noisy det1516 det1762
mxx (7, -16) (5, -16)         @noisy det479 det766 det1221 det1502
mxx (15, -4) (13, -4)         @noisy det24 det877 det1086 det1515
mzz (1, 11) (-1, 11)          @noisy det1542 det1769
mxx (19, 8) (17, 8)           @noisy det295 det838 det1251
mzz (17, -5) (17, -7)         @noisy det488 det1543
mxx (3, -10) (1, -10)         @noisy det799 det842 det1862 det2054
mxx (7, 2) (5, 2)             @noisy det298 det705 det792 det2097
mxx (15, -10) (13, -10)       @noisy det1038 det1539
mzz (5, 11) (5, 13)           @noisy det21 det281 det959 det1617
mxx (3, 14) (3, 16)           @noisy det1553 det1753
mxx (13, 14) (15, 14)         @noisy det963 det1244 det1818
mxx (17, -10) (17, -8)        @noisy det1547 det1780
mzz (17, -11) (15, -11)       @noisy det1557 det1682
mxx (3, 2) (1, 2)             @noisy det538 det585 det721 det1081
mxx (3, 8) (1, 8)             @noisy det186 det266 det578 det1981
mzz (9, 11) (9, 13)           @noisy det19 det1359 det1583 det1850
mzz (5, -19) (5, -17)         @noisy det994 det1221 det1232
mzz (1, -11) (1, -13)         @noisy det859 det1257 det2054
mzz (1, 1) (1, -1)            @noisy det538 det687 det978 det1081
mzz (13, -17) (11, -17)       @noisy det1566 det1715
mxx (11, 14) (9, 14)          @noisy det606 det1359 det1632 det1850
mzz (9, -7) (9, -5)           @noisy det307 det398 det1249 det1597
mzz (5, -7) (5, -5)           @noisy det293 det441 det910 det1366
mxx (13, 8) (15, 8)           @noisy det280 det1001 det1129 det1904
i (7, 17)                     @noisy
i (11, -13)                   @noisy
i (3, 13)                     @noisy
i (5, 10)                     @noisy
i (11, 5)                     @noisy
i (15, 5)                     @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (7, 19)                     @noisy
i (9, -8)                     @noisy
i (11, -11)                   @noisy
i (11, -2)                    @noisy
i (11, -1)                    @noisy
i (9, 10)                     @noisy
i (11, 7)                     @noisy
i (11, 16)                    @noisy
i (15, -2)                    @noisy
i (15, -1)                    @noisy
i (13, 10)                    @noisy
i (15, 7)                     @noisy
i (17, -2)                    @noisy
i (19, 4)                     @noisy
i (7, -13)                    @noisy
i (1, 10)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (3, 1)                      @noisy
i (5, -2)                     @noisy
i (3, 10)                     @noisy
i (11, -7)                    @noisy
i (5, 16)                     @noisy
i (7, -20)                    @noisy
i (15, -7)                    @noisy
i (7, -11)                    @noisy
i (7, -1)                     @noisy
i (7, -2)                     @noisy
i (-1, -5)                    @noisy
i (15, 11)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 16)                     @noisy
i (11, -14)                   @noisy
i (9, -2)                     @noisy
i (11, -5)                    @noisy
i (11, 4)                     @noisy
i (9, 16)                     @noisy
i (13, -2)                    @noisy
i (15, -5)                    @noisy
i (15, 4)                     @noisy
i (15, 13)                    @noisy
i (3, -13)                    @noisy
i (3, 5)                      @noisy
i (17, 4)                     @noisy
i (-5, 1)                     @noisy
i (-3, -2)                    @noisy
i (1, -2)                     @noisy
i (7, -7)                     @noisy
i (7, 11)                     @noisy
i (3, -11)                    @noisy
i (5, -14)                    @noisy
i (3, -1)                     @noisy
i (3, -2)                     @noisy
i (3, 7)                      @noisy
i (5, 4)                      @noisy
i (13, -16)                   @noisy
i (7, -14)                    @noisy
i (7, -5)                     @noisy
i (-1, -8)                    @noisy
i (11, 11)                    @noisy
i (7, 4)                      @noisy
i (9, -14)                    @noisy
i (13, -14)                   @noisy
i (15, -8)                    @noisy
i (13, 4)                     @noisy
i (11, 13)                    @noisy
i (3, -7)                     @noisy
i (-5, -1)                    @noisy
i (3, 11)                     @noisy
i (-3, 4)                     @noisy
i (1, -14)                    @noisy
i (19, 1)                     @noisy
i (7, -19)                    @noisy
i (1, 4)                      @noisy
i (3, -14)                    @noisy
i (3, -5)                     @noisy
i (5, -8)                     @noisy
i (3, 4)                      @noisy
i (7, -17)                    @noisy
i (7, -8)                     @noisy
i (11, 17)                    @noisy
i (-1, 1)                     @noisy
i (7, 13)                     @noisy
i (13, -8)                    @noisy
i (11, -8)                    @noisy
i (19, 5)                     @noisy
i (9, 4)                      @noisy
i (11, 1)                     @noisy
i (11, 10)                    @noisy
i (11, 19)                    @noisy
i (15, 1)                     @noisy
i (21, -4)                    @noisy
i (15, 10)                    @noisy
i (-3, -8)                    @noisy
i (19, -1)                    @noisy
i (19, -2)                    @noisy
i (1, -8)                     @noisy
i (19, 7)                     @noisy
i (5, -20)                    @noisy
i (21, -2)                    @noisy
i (3, -8)                     @noisy
i (-1, 5)                     @noisy

--------         42
myy (11, 4) (11, 5)           @noisy det224 det1363
myy (7, 4) (7, 5)             @noisy det756 det1886
myy (3, 1) (3, 2)             @noisy det538 det776
myy (11, 19) (11, 20)         @noisy det1007 det1897
myy (3, -8) (3, -7)           @noisy det64 det1210
myy (7, 7) (7, 8)             @noisy det756 det1886
myy (15, -5) (15, -4)         @noisy det202 det1086
myy (-1, 1) (-1, 2)           @noisy det114 det1091
myy (11, 10) (11, 11)         @noisy det867 det1359
myy (-1, -1) (-1, -2)         @noisy det114 det1091
myy (7, -8) (7, -7)           @noisy det293 det2160
myy (7, -1) (7, -2)           @noisy det1921 det2097
myy (19, 2) (19, 1)           @noisy det283 det2001
myy (15, 4) (15, 5)           @noisy det831 det1001
myy (3, -10) (3, -11)         @noisy det960 det1862
myy (7, -17) (7, -16)         @noisy det204 det1502
myy (3, 7) (3, 8)             @noisy det266 det917
myy (15, -7) (15, -8)         @noisy det202 det1086
myy (-1, -5) (-1, -4)         @noisy det516 det1287
myy (15, 1) (15, 2)           @noisy det1071 det1545
myy (11, -10) (11, -11)       @noisy det853 det1376
myy (3, -1) (3, -2)           @noisy det538 det776
myy (11, 13) (11, 14)         @noisy det867 det1359
myy (19, 4) (19, 5)           @noisy det1214 det2161
myy (15, 10) (15, 11)         @noisy det481 det1410
myy (11, 7) (11, 8)           @noisy det224 det1363
myy (7, 13) (7, 14)           @noisy det641 det1617
myy (7, -13) (7, -14)         @noisy det103 det1955
myy (11, 16) (11, 17)         @noisy det1007 det1897
myy (7, -5) (7, -4)           @noisy det293 det2160
myy (11, 1) (11, 2)           @noisy det626 det2175
myy (19, 7) (19, 8)           @noisy det1214 det2161
myy (11, -1) (11, -2)         @noisy det626 det2175
myy (15, 7) (15, 8)           @noisy det831 det1001
myy (7, 10) (7, 11)           @noisy det641 det1617
myy (7, -19) (7, -20)         @noisy det204 det1502
myy (15, 13) (15, 14)         @noisy det481 det1410
myy (19, -1) (19, -2)         @noisy det283 det2001
myy (-1, -8) (-1, -7)         @noisy det516 det1287
myy (3, -5) (3, -4)           @noisy det64 det1210
myy (11, -5) (11, -4)         @noisy det209 det1597
myy (3, -14) (3, -13)         @noisy det960 det1862
myy (11, -14) (11, -13)       @noisy det853 det1376
myy (7, -11) (7, -10)         @noisy det103 det1955
myy (15, -1) (15, -2)         @noisy det1071 det1545
myy (3, 4) (3, 5)             @noisy det266 det917
myy (7, 1) (7, 2)             @noisy det1921 det2097
myy (11, -8) (11, -7)         @noisy det209 det1597
i (7, 17)                     @noisy
i (5, 1)                      @noisy
i (3, 13)                     @noisy
i (5, 10)                     @noisy
i (9, 8)                      @noisy
i (9, 17)                     @noisy
i (13, 8)                     @noisy
i (-1, 7)                     @noisy
i (7, 19)                     @noisy
i (17, -4)                    @noisy
i (9, -8)                     @noisy
i (1, -13)                    @noisy
i (17, 5)                     @noisy
i (9, 1)                      @noisy
i (9, 10)                     @noisy
i (15, -11)                   @noisy
i (9, 19)                     @noisy
i (13, 1)                     @noisy
i (13, 10)                    @noisy
i (1, 8)                      @noisy
i (17, -11)                   @noisy
i (5, -4)                     @noisy
i (19, -5)                    @noisy
i (17, -2)                    @noisy
i (17, -1)                    @noisy
i (5, 5)                      @noisy
i (17, 7)                     @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (3, 17)                     @noisy
i (5, 14)                     @noisy
i (1, 10)                     @noisy
i (21, -5)                    @noisy
i (-1, 11)                    @noisy
i (5, -11)                    @noisy
i (9, -13)                    @noisy
i (11, -16)                   @noisy
i (5, -1)                     @noisy
i (5, -2)                     @noisy
i (9, -4)                     @noisy
i (3, 10)                     @noisy
i (5, 7)                      @noisy
i (9, 5)                      @noisy
i (13, -13)                   @noisy
i (5, 16)                     @noisy
i (9, 14)                     @noisy
i (13, -4)                    @noisy
i (13, 5)                     @noisy
i (13, 14)                    @noisy
i (-1, 4)                     @noisy
i (7, 16)                     @noisy
i (17, -7)                    @noisy
i (9, -11)                    @noisy
i (17, 2)                     @noisy
i (9, -2)                     @noisy
i (9, -1)                     @noisy
i (-3, -4)                    @noisy
i (9, 7)                      @noisy
i (-3, 5)                     @noisy
i (13, -11)                   @noisy
i (9, 16)                     @noisy
i (1, -4)                     @noisy
i (13, -2)                    @noisy
i (13, -1)                    @noisy
i (13, 7)                     @noisy
i (1, 5)                      @noisy
i (5, -16)                    @noisy
i (17, -5)                    @noisy
i (5, -7)                     @noisy
i (17, 4)                     @noisy
i (5, 2)                      @noisy
i (-5, 1)                     @noisy
i (-3, -2)                    @noisy
i (-3, -1)                    @noisy
i (3, 14)                     @noisy
i (5, 11)                     @noisy
i (1, -11)                    @noisy
i (1, -2)                     @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (21, -2)                    @noisy
i (5, -14)                    @noisy
i (9, -16)                    @noisy
i (5, -5)                     @noisy
i (9, -7)                     @noisy
i (5, 4)                      @noisy
i (9, 2)                      @noisy
i (3, 16)                     @noisy
i (5, 13)                     @noisy
i (13, -16)                   @noisy
i (13, -7)                    @noisy
i (15, -10)                   @noisy
i (13, 2)                     @noisy
i (13, 11)                    @noisy
i (17, -10)                   @noisy
i (9, -14)                    @noisy
i (11, -17)                   @noisy
i (9, -5)                     @noisy
i (-3, -7)                    @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (13, -14)                   @noisy
i (13, -5)                    @noisy
i (1, -7)                     @noisy
i (13, 4)                     @noisy
i (1, 2)                      @noisy
i (1, 11)                     @noisy
i (5, -19)                    @noisy
i (17, -8)                    @noisy
i (5, -10)                    @noisy
i (-5, -1)                    @noisy
i (-3, -5)                    @noisy
i (3, 11)                     @noisy
i (-3, 4)                     @noisy
i (1, -14)                    @noisy
i (1, -5)                     @noisy
i (1, 4)                      @noisy
i (5, -17)                    @noisy
i (21, 1)                     @noisy
i (9, -19)                    @noisy
i (5, -8)                     @noisy
i (-1, 8)                     @noisy
i (9, -10)                    @noisy
i (13, -10)                   @noisy
i (9, 11)                     @noisy
i (9, 20)                     @noisy
i (9, -17)                    @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (13, -17)                   @noisy
i (19, -4)                    @noisy
i (13, -8)                    @noisy
i (1, -10)                    @noisy
i (17, 8)                     @noisy
i (9, 4)                      @noisy
i (9, 13)                     @noisy
i (21, -4)                    @noisy
i (13, 13)                    @noisy
i (5, -13)                    @noisy
i (-3, -8)                    @noisy
i (17, 1)                     @noisy
i (1, -8)                     @noisy
i (5, 8)                      @noisy
i (1, 1)                      @noisy
i (5, 17)                     @noisy
i (5, -20)                    @noisy
i (21, -1)                    @noisy
i (-1, 5)                     @noisy

--------         43
myy (9, -14) (9, -13)         @noisy det853 det1376
myy (13, 4) (13, 5)           @noisy det831 det1001
myy (1, -11) (1, -10)         @noisy det960 det1862
myy (13, 10) (13, 11)         @noisy det481 det1410
myy (5, 14) (5, 13)           @noisy det641 det1617
myy (9, 7) (9, 8)             @noisy det224 det1363
myy (-3, -8) (-3, -7)         @noisy det516 det1287
myy (1, -5) (1, -4)           @noisy det64 det1210
myy (1, -1) (1, -2)           @noisy det538 det776
myy (17, 7) (17, 8)           @noisy det1214 det2161
myy (13, 8) (13, 7)           @noisy det831 det1001
myy (1, 1) (1, 2)             @noisy det538 det776
myy (5, -20) (5, -19)         @noisy det204 det1502
myy (5, 7) (5, 8)             @noisy det756 det1886
myy (5, -14) (5, -13)         @noisy det103 det1955
myy (1, -8) (1, -7)           @noisy det64 det1210
myy (1, 7) (1, 8)             @noisy det266 det917
myy (9, -1) (9, -2)           @noisy det626 det2175
myy (9, -5) (9, -4)           @noisy det209 det1597
myy (17, 5) (17, 4)           @noisy det1214 det2161
myy (9, 13) (9, 14)           @noisy det867 det1359
myy (17, 1) (17, 2)           @noisy det283 det2001
myy (13, -1) (13, -2)         @noisy det1071 det1545
myy (5, -1) (5, -2)           @noisy det1921 det2097
myy (9, 5) (9, 4)             @noisy det224 det1363
myy (9, 1) (9, 2)             @noisy det626 det2175
myy (13, -5) (13, -4)         @noisy det202 det1086
myy (9, -7) (9, -8)           @noisy det209 det1597
myy (-3, 2) (-3, 1)           @noisy det114 det1091
myy (1, -14) (1, -13)         @noisy det960 det1862
myy (9, 19) (9, 20)           @noisy det1007 det1897
myy (9, 10) (9, 11)           @noisy det867 det1359
myy (5, -5) (5, -4)           @noisy det293 det2160
myy (9, 16) (9, 17)           @noisy det1007 det1897
myy (5, -17) (5, -16)         @noisy det204 det1502
myy (5, 4) (5, 5)             @noisy det756 det1886
myy (13, 14) (13, 13)         @noisy det481 det1410
myy (-3, -1) (-3, -2)         @noisy det114 det1091
myy (13, 2) (13, 1)           @noisy det1071 det1545
myy (13, -8) (13, -7)         @noisy det202 det1086
myy (9, -11) (9, -10)         @noisy det853 det1376
myy (5, 1) (5, 2)             @noisy det1921 det2097
myy (-3, -5) (-3, -4)         @noisy det516 det1287
myy (1, 4) (1, 5)             @noisy det266 det917
myy (5, -8) (5, -7)           @noisy det293 det2160
myy (17, -1) (17, -2)         @noisy det283 det2001
myy (5, -11) (5, -10)         @noisy det103 det1955
myy (5, 10) (5, 11)           @noisy det641 det1617
i (7, 17)                     @noisy
i (11, -13)                   @noisy
i (3, 13)                     @noisy
i (11, -4)                    @noisy
i (11, 5)                     @noisy
i (11, 14)                    @noisy
i (15, -4)                    @noisy
i (15, 5)                     @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (15, 14)                    @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (7, 19)                     @noisy
i (17, -4)                    @noisy
i (11, -11)                   @noisy
i (19, 2)                     @noisy
i (11, -1)                    @noisy
i (11, -2)                    @noisy
i (11, 7)                     @noisy
i (15, -11)                   @noisy
i (11, 16)                    @noisy
i (15, -2)                    @noisy
i (15, -1)                    @noisy
i (15, 7)                     @noisy
i (17, -11)                   @noisy
i (19, -5)                    @noisy
i (3, 8)                      @noisy
i (19, 4)                     @noisy
i (-5, 4)                     @noisy
i (3, 17)                     @noisy
i (7, -13)                    @noisy
i (7, -4)                     @noisy
i (1, 10)                     @noisy
i (21, -5)                    @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (-1, 2)                     @noisy
i (7, 14)                     @noisy
i (-1, 11)                    @noisy
i (3, 1)                      @noisy
i (11, -16)                   @noisy
i (3, 10)                     @noisy
i (11, -7)                    @noisy
i (11, 2)                     @noisy
i (13, -13)                   @noisy
i (5, 16)                     @noisy
i (7, -20)                    @noisy
i (15, -7)                    @noisy
i (7, -11)                    @noisy
i (15, 2)                     @noisy
i (7, -1)                     @noisy
i (7, -2)                     @noisy
i (-1, -5)                    @noisy
i (15, 11)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 16)                     @noisy
i (17, -7)                    @noisy
i (11, -14)                   @noisy
i (11, -5)                    @noisy
i (-3, 5)                     @noisy
i (11, 4)                     @noisy
i (13, -11)                   @noisy
i (15, -5)                    @noisy
i (15, 4)                     @noisy
i (15, 13)                    @noisy
i (3, -13)                    @noisy
i (3, -4)                     @noisy
i (17, -5)                    @noisy
i (3, 5)                      @noisy
i (-5, 1)                     @noisy
i (3, 14)                     @noisy
i (7, -16)                    @noisy
i (7, -7)                     @noisy
i (21, -2)                    @noisy
i (7, 2)                      @noisy
i (7, 11)                     @noisy
i (3, -11)                    @noisy
i (9, -16)                    @noisy
i (3, -1)                     @noisy
i (3, -2)                     @noisy
i (3, 7)                      @noisy
i (11, -10)                   @noisy
i (3, 16)                     @noisy
i (13, -16)                   @noisy
i (15, -10)                   @noisy
i (7, -14)                    @noisy
i (7, -5)                     @noisy
i (-1, -8)                    @noisy
i (11, 11)                    @noisy
i (7, 4)                      @noisy
i (11, 20)                    @noisy
i (17, -10)                   @noisy
i (11, -17)                   @noisy
i (-5, 5)                     @noisy
i (13, -14)                   @noisy
i (15, -8)                    @noisy
i (19, 8)                     @noisy
i (1, 11)                     @noisy
i (11, 13)                    @noisy
i (3, -7)                     @noisy
i (17, -8)                    @noisy
i (3, 2)                      @noisy
i (-5, -1)                    @noisy
i (3, 11)                     @noisy
i (-3, 4)                     @noisy
i (19, 1)                     @noisy
i (7, -19)                    @noisy
i (7, -10)                    @noisy
i (-1, -4)                    @noisy
i (3, -14)                    @noisy
i (21, 1)                     @noisy
i (9, -19)                    @noisy
i (3, -5)                     @noisy
i (-1, 8)                     @noisy
i (3, 4)                      @noisy
i (13, -10)                   @noisy
i (7, -17)                    @noisy
i (7, -8)                     @noisy
i (11, 8)                     @noisy
i (11, 17)                    @noisy
i (15, 8)                     @noisy
i (-1, 1)                     @noisy
i (9, -17)                    @noisy
i (7, 13)                     @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (13, -17)                   @noisy
i (19, -4)                    @noisy
i (11, -8)                    @noisy
i (19, 5)                     @noisy
i (11, 1)                     @noisy
i (11, 10)                    @noisy
i (11, 19)                    @noisy
i (15, 1)                     @noisy
i (21, -4)                    @noisy
i (15, 10)                    @noisy
i (3, -10)                    @noisy
i (19, -1)                    @noisy
i (19, -2)                    @noisy
i (19, 7)                     @noisy
i (5, 17)                     @noisy
i (21, -1)                    @noisy
i (3, -8)                     @noisy
i (7, 8)                      @noisy
i (-1, 5)                     @noisy

--------         44
mxx (3, 10) (1, 10)           @noisy det1482 det1711
mzz (19, -1) (19, 1)          @noisy det283 det1181 det1894 det1901
mxx (-3, -2) (-1, -2)         @noisy det192 det1091 det1273 det1340
mxx (13, -2) (15, -2)         @noisy det374 det1284 det1515 det1545
mxx (3, -8) (1, -8)           @noisy det781 det829 det842 det1210
mzz (11, 19) (11, 17)         @noisy det786 det846 det1701
mxx (15, 10) (13, 10)         @noisy det481 det1173 det1818 det1904
mxx (9, 10) (11, 10)          @noisy det867 det1449 det1850 det1977
mzz (11, -13) (11, -11)       @noisy det219 det639 det853 det1880
mxx (11, -8) (9, -8)          @noisy det2 det209 det1249 det1670
mzz (-1, -5) (-1, -7)         @noisy det516 det719 det1130 det1524
mzz (11, 1) (11, -1)          @noisy det626 det1341 det1346 det2124
mxx (11, -14) (9, -14)        @noisy det219 det853 det984 det1986
mzz (-1, 7) (-1, 5)           @noisy det1474 det1490
mzz (3, 13) (3, 11)           @noisy det1473 det2129
mxx (11, 4) (9, 4)            @noisy det184 det1163 det1363 det1396
mxx (-3, -8) (-1, -8)         @noisy det719 det872 det1696
mzz (7, 5) (7, 7)             @noisy det429 det531 det962 det1886
mzz (7, -1) (7, 1)            @noisy det269 det792 det1321 det1921
mzz (15, 1) (15, -1)          @noisy det374 det484 det1545 det1892
mzz (7, 17) (7, 19)           @noisy det1448 det1479
mxx (7, 16) (5, 16)           @noisy det1122 det1480
mxx (5, -14) (7, -14)         @noisy det766 det787 det1028 det1955
mzz (-5, 1) (-5, -1)          @noisy det1035 det1468
mxx (7, -2) (5, -2)           @noisy det792 det1030 det1921 det1967
mxx (19, -2) (17, -2)         @noisy det283 det1051 det1894 det2113
mzz (7, -13) (7, -11)         @noisy det757 det787 det1424 det1955
mxx (7, 10) (5, 10)           @noisy det641 det959 det1825 det2038
mxx (5, -20) (7, -20)         @noisy det890 det1221 det1713
mxx (3, 4) (1, 4)             @noisy det186 det334 det585 det917
mxx (21, -2) (21, -4)         @noisy det1492 det2145
mzz (3, -5) (3, -7)           @noisy det781 det910 det1210 det1320
mxx (3, -14) (1, -14)         @noisy det747 det1708 det2054
mzz (11, 7) (11, 5)           @noisy det216 det1363 det1396 det1902
mxx (19, 4) (17, 4)           @noisy det295 det1016 det1331 det2161
mxx (9, 16) (11, 16)          @noisy det846 det1007 det1318 det1632
mzz (15, 11) (15, 13)         @noisy det858 det1690 det1818
mzz (19, 7) (19, 5)           @noisy det295 det735 det1688
mzz (11, 13) (11, 11)         @noisy det867 det1343 det1697 det1850
mxx (-3, 4) (-1, 4)           @noisy det512 det1463
mzz (11, -5) (11, -7)         @noisy det130 det209 det775 det1249
mxx (3, -2) (1, -2)           @noisy det776 det887 det1024 det1081
mzz (-1, 1) (-1, -1)          @noisy det978 det1091 det1146 det1340
mzz (3, 7) (3, 5)             @noisy det186 det467 det917 det1313
mzz (7, -7) (7, -5)           @noisy det398 det851 det1366 det2160
mxx (7, -8) (5, -8)           @noisy det848 det1183 det1366 det2160
mzz (15, -7) (15, -5)         @noisy det24 det202 det2019 det2021
mxx (11, -2) (9, -2)          @noisy det377 det626 det1943 det2124
mxx (7, 4) (5, 4)             @noisy det298 det429 det1835 det1886
mxx (13, -8) (15, -8)         @noisy det24 det202 det1114 det1960
mxx (13, -14) (13, -16)       @noisy det1471 det2153
mzz (7, -19) (7, -17)         @noisy det204 det1221 det1385 det1973
mzz (3, 1) (3, -1)            @noisy det182 det776 det1031 det1081
mxx (15, 4) (13, 4)           @noisy det280 det548 det762 det831
mzz (7, 11) (7, 13)           @noisy det641 det934 det959 det1583
mzz (15, 5) (15, 7)           @noisy det280 det831 det997 det1222
mzz (3, -13) (3, -11)         @noisy det960 det1166 det1816 det2054
i (5, 1)                      @noisy
i (11, -4)                    @noisy
i (9, 8)                      @noisy
i (9, 17)                     @noisy
i (11, 14)                    @noisy
i (15, -4)                    @noisy
i (13, 8)                     @noisy
i (15, 14)                    @noisy
i (17, -4)                    @noisy
i (1, -13)                    @noisy
i (17, 5)                     @noisy
i (19, 2)                     @noisy
i (9, 1)                      @noisy
i (15, -11)                   @noisy
i (9, 19)                     @noisy
i (13, 1)                     @noisy
i (1, 8)                      @noisy
i (17, -11)                   @noisy
i (5, -4)                     @noisy
i (19, -5)                    @noisy
i (17, -1)                    @noisy
i (3, 8)                      @noisy
i (5, 5)                      @noisy
i (17, 7)                     @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (3, 17)                     @noisy
i (5, 14)                     @noisy
i (7, -4)                     @noisy
i (21, -5)                    @noisy
i (-1, 2)                     @noisy
i (7, 14)                     @noisy
i (-1, 11)                    @noisy
i (5, -11)                    @noisy
i (9, -13)                    @noisy
i (11, -16)                   @noisy
i (5, -1)                     @noisy
i (9, -4)                     @noisy
i (5, 7)                      @noisy
i (9, 5)                      @noisy
i (11, 2)                     @noisy
i (13, -13)                   @noisy
i (9, 14)                     @noisy
i (13, -4)                    @noisy
i (13, 5)                     @noisy
i (15, 2)                     @noisy
i (13, 14)                    @noisy
i (17, -7)                    @noisy
i (9, -11)                    @noisy
i (17, 2)                     @noisy
i (9, -1)                     @noisy
i (-3, -4)                    @noisy
i (9, 7)                      @noisy
i (-3, 5)                     @noisy
i (13, -11)                   @noisy
i (1, -4)                     @noisy
i (13, -1)                    @noisy
i (13, 7)                     @noisy
i (1, 5)                      @noisy
i (5, -16)                    @noisy
i (3, -4)                     @noisy
i (17, -5)                    @noisy
i (5, -7)                     @noisy
i (5, 2)                      @noisy
i (-3, -1)                    @noisy
i (3, 14)                     @noisy
i (5, 11)                     @noisy
i (1, -11)                    @noisy
i (7, -16)                    @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (7, 2)                      @noisy
i (9, -16)                    @noisy
i (5, -5)                     @noisy
i (9, -7)                     @noisy
i (11, -10)                   @noisy
i (9, 2)                      @noisy
i (3, 16)                     @noisy
i (5, 13)                     @noisy
i (13, -7)                    @noisy
i (15, -10)                   @noisy
i (13, 2)                     @noisy
i (13, 11)                    @noisy
i (11, 20)                    @noisy
i (17, -10)                   @noisy
i (11, -17)                   @noisy
i (9, -5)                     @noisy
i (-3, -7)                    @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (13, -5)                    @noisy
i (1, -7)                     @noisy
i (19, 8)                     @noisy
i (1, 2)                      @noisy
i (1, 11)                     @noisy
i (5, -19)                    @noisy
i (17, -8)                    @noisy
i (5, -10)                    @noisy
i (3, 2)                      @noisy
i (-3, -5)                    @noisy
i (1, -5)                     @noisy
i (7, -10)                    @noisy
i (-1, -4)                    @noisy
i (5, -17)                    @noisy
i (21, 1)                     @noisy
i (9, -19)                    @noisy
i (-1, 8)                     @noisy
i (9, -10)                    @noisy
i (13, -10)                   @noisy
i (9, 11)                     @noisy
i (11, 8)                     @noisy
i (9, 20)                     @noisy
i (15, 8)                     @noisy
i (9, -17)                    @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (13, -17)                   @noisy
i (19, -4)                    @noisy
i (1, -10)                    @noisy
i (17, 8)                     @noisy
i (9, 13)                     @noisy
i (13, 13)                    @noisy
i (3, -10)                    @noisy
i (5, -13)                    @noisy
i (17, 1)                     @noisy
i (5, 8)                      @noisy
i (1, 1)                      @noisy
i (5, 17)                     @noisy
i (21, -1)                    @noisy
i (7, 8)                      @noisy

--------         45
mzz (21, -1) (21, 1)          @noisy det1181 det1554
mxx (19, -4) (17, -4)         @noisy det1051 det1555
mxx (11, 20) (9, 20)          @noisy det818 det846 det1743
mxx (11, -10) (9, -10)        @noisy det2 det219 det853 det1670
mxx (5, 14) (7, 14)           @noisy det641 det959 det1122 det2125
mxx (-1, -4) (-3, -4)         @noisy det192 det516 det719 det1273
mzz (9, 5) (9, 7)             @noisy det531 det962 det1363 det1396
mxx (11, 2) (9, 2)            @noisy det184 det626 det1163 det2124
mxx (19, 2) (17, 2)           @noisy det283 det1016 det1331 det1894
mzz (17, 1) (17, -1)          @noisy det283 det484 det1892 det1894
mxx (7, -4) (5, -4)           @noisy det1030 det1366 det1967 det2160
mzz (13, -1) (13, 1)          @noisy det374 det1341 det1346 det1545
mzz (-3, -7) (-3, -5)         @noisy det719 det935 det1760
mzz (17, 5) (17, 7)           @noisy det295 det997 det1222 det2161
mxx (7, 8) (5, 8)             @noisy det429 det1825 det1886 det2038
mzz (5, 5) (5, 7)             @noisy det429 det467 det1313 det1886
mzz (13, -7) (13, -5)         @noisy det24 det130 det202 det775
mxx (3, -4) (1, -4)           @noisy det781 det887 det1024 det1210
mzz (1, 7) (1, 5)             @noisy det186 det917 det1490 det1819
mzz (9, -17) (9, -19)         @noisy det1385 det1546
mxx (-1, 8) (-1, 10)          @noisy det34 det1535
mzz (9, 17) (9, 19)           @noisy det89 det846 det1007 det1448
mxx (-3, 2) (-1, 2)           @noisy det512 det1091 det1340 det1915
mxx (13, 2) (15, 2)           @noisy det374 det548 det762 det1545
mzz (13, 5) (13, 7)           @noisy det216 det280 det831 det1902
mzz (5, -1) (5, 1)            @noisy det182 det792 det1031 det1921
mxx (11, -16) (9, -16)        @noisy det984 det1528
mxx (11, 8) (9, 8)            @noisy det1363 det1396 det1449 det1977
mzz (21, -5) (19, -5)         @noisy det11 det1549
mzz (5, 17) (3, 17)           @noisy det123 det1538
mzz (13, 11) (13, 13)         @noisy det481 det1343 det1697 det1818
mxx (11, -4) (9, -4)          @noisy det209 det377 det1249 det1943
mzz (13, -13) (13, -11)       @noisy det639 det1559
mzz (1, -5) (1, -7)           @noisy det781 det1130 det1210 det1524
mzz (9, 1) (9, -1)            @noisy det269 det626 det1321 det2124
mxx (7, -10) (5, -10)         @noisy det787 det848 det1183 det1955
mxx (-5, 2) (-5, 4)           @noisy det57 det1561
mzz (-3, -1) (-3, 1)          @noisy det1035 det1091 det1340 det1866
mzz (5, -13) (5, -11)         @noisy det787 det1166 det1816 det1955
mzz (9, -11) (9, -13)         @noisy det219 det757 det853 det1424
mzz (-3, 5) (-5, 5)           @noisy det191 det1516
mxx (7, -16) (5, -16)         @noisy det204 det766 det1028 det1221
mxx (15, -4) (13, -4)         @noisy det24 det202 det1284 det1515
mzz (1, 11) (-1, 11)          @noisy det44 det1542
mxx (19, 8) (17, 8)           @noisy det295 det838 det1755
mzz (17, -5) (17, -7)         @noisy det1543 det2019
mxx (3, -10) (1, -10)         @noisy det829 det842 det960 det2054
mxx (7, 2) (5, 2)             @noisy det298 det792 det1835 det1921
mxx (15, -10) (13, -10)       @noisy det1114 det1539
mzz (5, 11) (5, 13)           @noisy det21 det641 det959 det2129
mxx (3, 14) (3, 16)           @noisy det23 det1553
mxx (13, 14) (15, 14)         @noisy det963 det1746 det1818
mxx (17, -10) (17, -8)        @noisy det65 det1547
mzz (17, -11) (15, -11)       @noisy det1557 det2173
mxx (3, 2) (1, 2)             @noisy det334 det585 det776 det1081
mxx (3, 8) (1, 8)             @noisy det186 det917 det1711 det1981
mzz (9, 11) (9, 13)           @noisy det867 det934 det1583 det1850
mzz (5, -19) (5, -17)         @noisy det994 det1221 det1754
mzz (1, -11) (1, -13)         @noisy det859 det1759 det2054
mzz (1, 1) (1, -1)            @noisy det776 det978 det1081 det1146
mzz (13, -17) (11, -17)       @noisy det1566 det2174
mxx (11, 14) (9, 14)          @noisy det867 det1318 det1632 det1850
mzz (9, -7) (9, -5)           @noisy det209 det398 det851 det1249
mzz (5, -7) (5, -5)           @noisy det910 det1320 det1366 det2160
mxx (13, 8) (15, 8)           @noisy det280 det831 det1173 det1904
i (7, 17)                     @noisy
i (11, -13)                   @noisy
i (3, 13)                     @noisy
i (5, 10)                     @noisy
i (11, 5)                     @noisy
i (15, 5)                     @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (7, 19)                     @noisy
i (9, -8)                     @noisy
i (11, -11)                   @noisy
i (11, -2)                    @noisy
i (11, -1)                    @noisy
i (9, 10)                     @noisy
i (11, 7)                     @noisy
i (11, 16)                    @noisy
i (15, -2)                    @noisy
i (15, -1)                    @noisy
i (13, 10)                    @noisy
i (15, 7)                     @noisy
i (17, -2)                    @noisy
i (19, 4)                     @noisy
i (7, -13)                    @noisy
i (1, 10)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (3, 1)                      @noisy
i (5, -2)                     @noisy
i (3, 10)                     @noisy
i (11, -7)                    @noisy
i (5, 16)                     @noisy
i (7, -20)                    @noisy
i (15, -7)                    @noisy
i (7, -11)                    @noisy
i (7, -1)                     @noisy
i (7, -2)                     @noisy
i (-1, -5)                    @noisy
i (15, 11)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 16)                     @noisy
i (11, -14)                   @noisy
i (9, -2)                     @noisy
i (11, -5)                    @noisy
i (11, 4)                     @noisy
i (9, 16)                     @noisy
i (13, -2)                    @noisy
i (15, -5)                    @noisy
i (15, 4)                     @noisy
i (15, 13)                    @noisy
i (3, -13)                    @noisy
i (3, 5)                      @noisy
i (17, 4)                     @noisy
i (-5, 1)                     @noisy
i (-3, -2)                    @noisy
i (1, -2)                     @noisy
i (7, -7)                     @noisy
i (7, 11)                     @noisy
i (3, -11)                    @noisy
i (5, -14)                    @noisy
i (3, -1)                     @noisy
i (3, -2)                     @noisy
i (3, 7)                      @noisy
i (5, 4)                      @noisy
i (13, -16)                   @noisy
i (7, -14)                    @noisy
i (7, -5)                     @noisy
i (-1, -8)                    @noisy
i (11, 11)                    @noisy
i (7, 4)                      @noisy
i (9, -14)                    @noisy
i (13, -14)                   @noisy
i (15, -8)                    @noisy
i (13, 4)                     @noisy
i (11, 13)                    @noisy
i (3, -7)                     @noisy
i (-5, -1)                    @noisy
i (3, 11)                     @noisy
i (-3, 4)                     @noisy
i (1, -14)                    @noisy
i (19, 1)                     @noisy
i (7, -19)                    @noisy
i (1, 4)                      @noisy
i (3, -14)                    @noisy
i (3, -5)                     @noisy
i (5, -8)                     @noisy
i (3, 4)                      @noisy
i (7, -17)                    @noisy
i (7, -8)                     @noisy
i (11, 17)                    @noisy
i (-1, 1)                     @noisy
i (7, 13)                     @noisy
i (13, -8)                    @noisy
i (11, -8)                    @noisy
i (19, 5)                     @noisy
i (9, 4)                      @noisy
i (11, 1)                     @noisy
i (11, 10)                    @noisy
i (11, 19)                    @noisy
i (15, 1)                     @noisy
i (21, -4)                    @noisy
i (15, 10)                    @noisy
i (-3, -8)                    @noisy
i (19, -1)                    @noisy
i (19, -2)                    @noisy
i (1, -8)                     @noisy
i (19, 7)                     @noisy
i (5, -20)                    @noisy
i (21, -2)                    @noisy
i (3, -8)                     @noisy
i (-1, 5)                     @noisy

--------         46
mxx (9, -11) (7, -11)         @noisy det757 det1424 det1916 det2117
mzz (-1, 8) (-1, 10)          @noisy det34 det554 det1431
mzz (-1, 2) (-1, 4)           @noisy det512 det753 det1915 det1919
mxx (9, -5) (7, -5)           @noisy det77 det398 det851 det1692
mxx (17, 1) (15, 1)           @noisy det484 det690 det857 det1892
mzz (11, 14) (11, 16)         @noisy det1632 det1734
mxx (11, 13) (13, 13)         @noisy det1697 det1730
mxx (-1, 1) (1, 1)            @noisy det753 det978 det1146 det1919
mzz (3, 8) (3, 10)            @noisy det680 det1711 det1826 det1981
mxx (11, -5) (13, -5)         @noisy det130 det775 det1349 det1631
mzz (3, -10) (3, -8)          @noisy det217 det829 det842 det1377
mzz (19, 2) (19, 4)           @noisy det1016 det1731
mxx (21, -5) (19, -5)         @noisy det11 det1423 det1531
mzz (3, -14) (1, -14)         @noisy det747 det1744
mzz (7, -16) (7, -14)         @noisy det187 det766 det1028 det1848
mxx (5, -11) (3, -11)         @noisy det217 det1166 det1377 det1816
mxx (21, 1) (19, 1)           @noisy det1740 det1901
mzz (11, 8) (11, 10)          @noisy det1449 det1768 det1977 det2154
mxx (19, 7) (19, 5)           @noisy det735 det1727
mxx (3, 7) (5, 7)             @noisy det467 det680 det1313 det1826
mzz (7, 16) (7, 14)           @noisy det120 det430 det1122 det2125
mzz (19, 8) (17, 8)           @noisy det838 det1747
mxx (9, -17) (7, -17)         @noisy det187 det1385 det1848 det1973
mzz (3, 14) (3, 16)           @noisy det23 det1248 det1426
mxx (9, 7) (7, 7)             @noisy det274 det531 det962 det2149
mxx (17, -11) (15, -11)       @noisy det1411 det1820 det2173
mxx (11, 1) (13, 1)           @noisy det319 det1341 det1346 det1610
mzz (3, 2) (3, 4)             @noisy det66 det334 det559 det585
mxx (17, 7) (15, 7)           @noisy det997 det1726
mzz (11, -4) (11, -2)         @noisy det377 det1349 det1631 det1943
mzz (15, 4) (15, 2)           @noisy det548 det690 det762 det857
mxx (11, 7) (13, 7)           @noisy det216 det1768 det1902 det2154
mxx (1, -11) (1, -13)         @noisy det859 det1721
mzz (11, -10) (11, -8)        @noisy det2 det782 det1418 det1670
mxx (13, -17) (11, -17)       @noisy det490 det1420 det2174
mzz (-1, -4) (-1, -2)         @noisy det192 det1273 det1673 det2147
mzz (15, 10) (15, 8)          @noisy det1728 det1904
mxx (9, 19) (7, 19)           @noisy det89 det1729
mxx (9, 1) (7, 1)             @noisy det269 det1155 det1321 det2150
mxx (3, 13) (5, 13)           @noisy det21 det1248 det1875 det2129
mzz (7, -2) (7, -4)           @noisy det77 det1030 det1692 det1967
mzz (11, 20) (9, 20)          @noisy det818 det1732
mxx (1, -5) (-1, -5)          @noisy det1130 det1524 det1673 det2147
mxx (-5, 1) (-3, 1)           @noisy det1035 det1229 det1686 det1866
mzz (3, -4) (3, -2)           @noisy det887 det1024 det1338 det1834
mxx (11, 19) (11, 17)         @noisy det786 det1725
mxx (-1, 7) (1, 7)            @noisy det537 det554 det1490 det1819
mzz (11, 2) (11, 4)           @noisy det184 det319 det1163 det1610
mxx (3, 1) (5, 1)             @noisy det66 det182 det559 det1031
mzz (15, -10) (15, -8)        @noisy det1114 det1586 det1820 det1960
mzz (7, 4) (7, 2)             @noisy det298 det1155 det1835 det2150
mzz (19, -4) (19, -2)         @noisy det1051 det1395 det1531 det2113
mzz (7, 10) (7, 8)            @noisy det274 det1825 det2038 det2149
mxx (3, -5) (5, -5)           @noisy det910 det1320 det1338 det1834
mxx (13, -11) (11, -11)       @noisy det639 det782 det1418 det1880
mxx (17, -5) (15, -5)         @noisy det480 det964 det2019 det2021
mzz (11, -16) (11, -14)       @noisy det490 det984 det1810 det1986
mzz (7, -8) (7, -10)          @noisy det848 det1183 det1916 det2117
mzz (15, -4) (15, -2)         @noisy det480 det964 det1284 det1515
mzz (-5, 2) (-5, 4)           @noisy det57 det1229 det1434
mxx (9, 13) (7, 13)           @noisy det120 det430 det934 det1583
i (7, 17)                     @noisy
i (11, -13)                   @noisy
i (5, 10)                     @noisy
i (9, 8)                      @noisy
i (11, 5)                     @noisy
i (9, 17)                     @noisy
i (13, 8)                     @noisy
i (15, 5)                     @noisy
i (-1, -1)                    @noisy
i (15, 14)                    @noisy
i (17, -4)                    @noisy
i (9, -8)                     @noisy
i (17, 5)                     @noisy
i (11, -1)                    @noisy
i (9, 10)                     @noisy
i (15, -1)                    @noisy
i (13, 10)                    @noisy
i (1, 8)                      @noisy
i (5, -4)                     @noisy
i (17, -2)                    @noisy
i (17, -1)                    @noisy
i (5, 5)                      @noisy
i (3, 17)                     @noisy
i (5, 14)                     @noisy
i (7, -13)                    @noisy
i (1, 10)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (-1, 11)                    @noisy
i (9, -13)                    @noisy
i (5, -1)                     @noisy
i (5, -2)                     @noisy
i (9, -4)                     @noisy
i (11, -7)                    @noisy
i (9, 5)                      @noisy
i (13, -13)                   @noisy
i (5, 16)                     @noisy
i (9, 14)                     @noisy
i (13, -4)                    @noisy
i (15, -7)                    @noisy
i (7, -20)                    @noisy
i (13, 5)                     @noisy
i (7, -1)                     @noisy
i (13, 14)                    @noisy
i (15, 11)                    @noisy
i (17, -7)                    @noisy
i (17, 2)                     @noisy
i (9, -2)                     @noisy
i (9, -1)                     @noisy
i (-3, -4)                    @noisy
i (-3, 5)                     @noisy
i (9, 16)                     @noisy
i (1, -4)                     @noisy
i (13, -2)                    @noisy
i (13, -1)                    @noisy
i (1, 5)                      @noisy
i (15, 13)                    @noisy
i (3, -13)                    @noisy
i (5, -16)                    @noisy
i (5, -7)                     @noisy
i (3, 5)                      @noisy
i (17, 4)                     @noisy
i (5, 2)                      @noisy
i (-3, -1)                    @noisy
i (-3, -2)                    @noisy
i (5, 11)                     @noisy
i (1, -2)                     @noisy
i (1, -1)                     @noisy
i (7, -7)                     @noisy
i (21, -2)                    @noisy
i (7, 11)                     @noisy
i (5, -14)                    @noisy
i (9, -16)                    @noisy
i (3, -1)                     @noisy
i (9, -7)                     @noisy
i (5, 4)                      @noisy
i (9, 2)                      @noisy
i (13, -16)                   @noisy
i (13, -7)                    @noisy
i (13, 2)                     @noisy
i (13, 11)                    @noisy
i (11, 11)                    @noisy
i (-1, -8)                    @noisy
i (17, -10)                   @noisy
i (9, -14)                    @noisy
i (-3, -7)                    @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (13, -14)                   @noisy
i (1, -7)                     @noisy
i (13, 4)                     @noisy
i (1, 2)                      @noisy
i (1, 11)                     @noisy
i (5, -19)                    @noisy
i (3, -7)                     @noisy
i (17, -8)                    @noisy
i (5, -10)                    @noisy
i (-5, -1)                    @noisy
i (-3, -5)                    @noisy
i (3, 11)                     @noisy
i (-3, 4)                     @noisy
i (7, -19)                    @noisy
i (1, 4)                      @noisy
i (5, -17)                    @noisy
i (9, -19)                    @noisy
i (5, -8)                     @noisy
i (9, -10)                    @noisy
i (13, -10)                   @noisy
i (9, 11)                     @noisy
i (13, -8)                    @noisy
i (1, -10)                    @noisy
i (9, 4)                      @noisy
i (21, -4)                    @noisy
i (5, -13)                    @noisy
i (-3, -8)                    @noisy
i (19, -1)                    @noisy
i (1, -8)                     @noisy
i (5, 8)                      @noisy
i (5, 17)                     @noisy
i (5, -20)                    @noisy
i (21, -1)                    @noisy
i (-1, 5)                     @noisy

--------         47
mxx (-3, 5) (-5, 5)           @noisy det191 det1229 det1491
mxx (-1, 5) (1, 5)            @noisy det753 det1490 det1819 det1919
mzz (13, -8) (13, -10)        @noisy det782 det1114 det1418 det1960
mxx (1, 11) (-1, 11)          @noisy det44 det554 det1510
mzz (5, 4) (5, 2)             @noisy det66 det298 det559 det1835
mzz (17, -4) (17, -2)         @noisy det480 det964 det1051 det2113
mzz (13, 2) (13, 4)           @noisy det319 det548 det762 det1610
mxx (13, -7) (11, -7)         @noisy det130 det775 det782 det1418
mxx (5, 17) (3, 17)           @noisy det123 det1248 det1483
mzz (9, -10) (9, -8)          @noisy det2 det1670 det1916 det2117
mxx (13, 5) (11, 5)           @noisy det216 det319 det1610 det1902
mxx (-1, -1) (1, -1)          @noisy det978 det1146 det1673 det2147
mzz (13, -2) (13, -4)         @noisy det1284 det1349 det1515 det1631
mzz (5, -14) (5, -16)         @noisy det766 det1788
mzz (9, 16) (9, 14)           @noisy det120 det430 det1318 det1632
mxx (-1, -7) (1, -7)          @noisy det1524 det1793
mxx (15, 11) (15, 13)         @noisy det858 det1800
mxx (7, -13) (9, -13)         @noisy det187 det757 det1424 det1848
mzz (1, -10) (1, -8)          @noisy det842 det1798
mxx (9, 17) (7, 17)           @noisy det89 det120 det430 det1448
mxx (9, 11) (7, 11)           @noisy det274 det934 det1583 det2149
mxx (21, -1) (19, -1)         @noisy det1181 det1395 det1531 det1901
mzz (17, 2) (17, 4)           @noisy det690 det857 det1016 det1331
mzz (-3, 2) (-3, 4)           @noisy det512 det1229 det1686 det1915
mzz (9, -4) (9, -2)           @noisy det77 det377 det1692 det1943
mzz (13, 14) (15, 14)         @noisy det963 det1799
mzz (17, -10) (17, -8)        @noisy det65 det1514 det1820
mzz (9, -16) (9, -14)         @noisy det187 det984 det1848 det1986
mxx (13, -13) (11, -13)       @noisy det490 det639 det1810 det1880
mzz (13, -14) (13, -16)       @noisy det490 det1486 det2153
mxx (5, -19) (5, -17)         @noisy det994 det1804
mzz (1, 2) (1, 4)             @noisy det334 det585 det753 det1919
mxx (17, -1) (15, -1)         @noisy det480 det484 det964 det1892
mxx (5, -13) (3, -13)         @noisy det1773 det1816
mzz (5, -8) (5, -10)          @noisy det217 det848 det1183 det1377
mxx (5, 5) (3, 5)             @noisy det66 det467 det559 det1313
mxx (5, 11) (3, 11)           @noisy det21 det680 det1826 det2129
mxx (-3, -1) (-5, -1)         @noisy det1801 det1866
mxx (13, -1) (11, -1)         @noisy det1341 det1346 det1349 det1631
mzz (5, -2) (5, -4)           @noisy det1030 det1338 det1834 det1967
mxx (5, -7) (3, -7)           @noisy det217 det910 det1320 det1377
mxx (9, 5) (7, 5)             @noisy det531 det962 det1155 det2150
mxx (5, -1) (3, -1)           @noisy det182 det1031 det1338 det1834
mzz (1, 8) (1, 10)            @noisy det537 det554 det1711 det1981
mxx (7, -1) (9, -1)           @noisy det77 det269 det1321 det1692
mzz (5, -20) (7, -20)         @noisy det890 det1781
mzz (13, 8) (13, 10)          @noisy det1173 det1768 det1904 det2154
mxx (15, -7) (17, -7)         @noisy det1586 det1820 det2019 det2021
mxx (7, -19) (9, -19)         @noisy det1775 det1973
mzz (21, -2) (21, -4)         @noisy det1504 det1531 det2145
mxx (17, 5) (15, 5)           @noisy det690 det857 det997 det1222
mxx (13, 11) (11, 11)         @noisy det1343 det1697 det1768 det2154
mxx (9, -7) (7, -7)           @noisy det398 det851 det1916 det2117
mzz (9, 10) (9, 8)            @noisy det274 det1449 det1977 det2149
mzz (5, 14) (5, 16)           @noisy det1122 det1248 det1875 det2125
mzz (-3, -8) (-1, -8)         @noisy det872 det1770
mxx (-3, -7) (-3, -5)         @noisy det935 det1789
mzz (1, -4) (1, -2)           @noisy det887 det1024 det1673 det2147
mzz (5, 10) (5, 8)            @noisy det680 det1825 det1826 det2038
mzz (-3, -2) (-3, -4)         @noisy det192 det1776
mzz (9, 2) (9, 4)             @noisy det184 det1155 det1163 det2150
i (5, 1)                      @noisy
i (3, 13)                     @noisy
i (11, -4)                    @noisy
i (11, 14)                    @noisy
i (15, -4)                    @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (7, 19)                     @noisy
i (1, -13)                    @noisy
i (11, -11)                   @noisy
i (19, 2)                     @noisy
i (9, 1)                      @noisy
i (11, -2)                    @noisy
i (11, 7)                     @noisy
i (15, -11)                   @noisy
i (9, 19)                     @noisy
i (13, 1)                     @noisy
i (15, -2)                    @noisy
i (11, 16)                    @noisy
i (15, 7)                     @noisy
i (17, -11)                   @noisy
i (19, -5)                    @noisy
i (3, 8)                      @noisy
i (17, 7)                     @noisy
i (19, 4)                     @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (7, -4)                     @noisy
i (21, -5)                    @noisy
i (-1, 2)                     @noisy
i (7, 14)                     @noisy
i (5, -11)                    @noisy
i (3, 1)                      @noisy
i (11, -16)                   @noisy
i (3, 10)                     @noisy
i (5, 7)                      @noisy
i (11, 2)                     @noisy
i (7, -11)                    @noisy
i (15, 2)                     @noisy
i (7, -2)                     @noisy
i (-1, -5)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 16)                     @noisy
i (9, -11)                    @noisy
i (11, -14)                   @noisy
i (11, -5)                    @noisy
i (9, 7)                      @noisy
i (11, 4)                     @noisy
i (13, -11)                   @noisy
i (15, -5)                    @noisy
i (13, 7)                     @noisy
i (15, 4)                     @noisy
i (3, -4)                     @noisy
i (17, -5)                    @noisy
i (-5, 1)                     @noisy
i (3, 14)                     @noisy
i (1, -11)                    @noisy
i (7, -16)                    @noisy
i (1, 7)                      @noisy
i (7, 2)                      @noisy
i (3, -11)                    @noisy
i (3, -2)                     @noisy
i (5, -5)                     @noisy
i (3, 7)                      @noisy
i (11, -10)                   @noisy
i (3, 16)                     @noisy
i (5, 13)                     @noisy
i (15, -10)                   @noisy
i (7, -14)                    @noisy
i (7, -5)                     @noisy
i (7, 4)                      @noisy
i (11, 20)                    @noisy
i (11, -17)                   @noisy
i (9, -5)                     @noisy
i (13, -5)                    @noisy
i (15, -8)                    @noisy
i (19, 8)                     @noisy
i (11, 13)                    @noisy
i (3, 2)                      @noisy
i (1, -14)                    @noisy
i (19, 1)                     @noisy
i (1, -5)                     @noisy
i (7, -10)                    @noisy
i (3, -14)                    @noisy
i (21, 1)                     @noisy
i (3, -5)                     @noisy
i (-1, 8)                     @noisy
i (3, 4)                      @noisy
i (7, -17)                    @noisy
i (7, -8)                     @noisy
i (11, 8)                     @noisy
i (9, 20)                     @noisy
i (11, 17)                    @noisy
i (15, 8)                     @noisy
i (-1, 1)                     @noisy
i (9, -17)                    @noisy
i (7, 13)                     @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (13, -17)                   @noisy
i (19, -4)                    @noisy
i (11, -8)                    @noisy
i (17, 8)                     @noisy
i (19, 5)                     @noisy
i (11, 1)                     @noisy
i (9, 13)                     @noisy
i (11, 10)                    @noisy
i (11, 19)                    @noisy
i (15, 1)                     @noisy
i (13, 13)                    @noisy
i (15, 10)                    @noisy
i (3, -10)                    @noisy
i (17, 1)                     @noisy
i (19, -2)                    @noisy
i (19, 7)                     @noisy
i (1, 1)                      @noisy
i (-1, -4)                    @noisy
i (3, -8)                     @noisy
i (7, 8)                      @noisy

--------         48
myy (3, 10) (3, 11)           @noisy det680 det695
myy (11, 4) (11, 5)           @noisy det1610 det1772
myy (-1, 4) (-1, 5)           @noisy det753 det804
myy (7, 4) (7, 5)             @noisy det177 det1155
myy (-5, 4) (-5, 5)           @noisy det1603 det1686
myy (15, -11) (15, -10)       @noisy det852 det1586
myy (7, 16) (7, 17)           @noisy det120 det1609
myy (3, 1) (3, 2)             @noisy det559 det1698
myy (3, -8) (3, -7)           @noisy det387 det1377
myy (7, 7) (7, 8)             @noisy det271 det274
myy (15, -5) (15, -4)         @noisy det480 det568
myy (3, 16) (3, 17)           @noisy det362 det1875
myy (-5, 1) (-5, 2)           @noisy det1603 det1686
myy (-1, 1) (-1, 2)           @noisy det753 det804
myy (11, 10) (11, 11)         @noisy det1356 det2154
myy (19, -4) (19, -5)         @noisy det1185 det1395
myy (-1, -1) (-1, -2)         @noisy det1888 det2147
myy (7, -8) (7, -7)           @noisy det2058 det2117
myy (7, -1) (7, -2)           @noisy det77 det1574
myy (15, 4) (15, 5)           @noisy det690 det1137
myy (3, -10) (3, -11)         @noisy det387 det1377
myy (7, -17) (7, -16)         @noisy det187 det1013
myy (-1, 11) (-1, 10)         @noisy det537 det780
myy (3, 7) (3, 8)             @noisy det680 det695
myy (15, -7) (15, -8)         @noisy det852 det1586
myy (-1, -5) (-1, -4)         @noisy det1888 det2147
myy (15, 1) (15, 2)           @noisy det690 det1137
myy (11, -10) (11, -11)       @noisy det1368 det1418
myy (3, -1) (3, -2)           @noisy det1338 det1844
myy (11, 7) (11, 8)           @noisy det1356 det2154
myy (7, 13) (7, 14)           @noisy det120 det1609
myy (7, -13) (7, -14)         @noisy det187 det1013
myy (7, -5) (7, -4)           @noisy det77 det1574
myy (11, 1) (11, 2)           @noisy det1610 det1772
myy (-1, 7) (-1, 8)           @noisy det537 det780
myy (3, 13) (3, 14)           @noisy det362 det1875
myy (11, -16) (11, -17)       @noisy det1810 det1962
myy (11, -1) (11, -2)         @noisy det1349 det1953
myy (7, 10) (7, 11)           @noisy det271 det274
myy (19, -1) (19, -2)         @noisy det1185 det1395
myy (3, -5) (3, -4)           @noisy det1338 det1844
myy (11, -5) (11, -4)         @noisy det1349 det1953
myy (11, -14) (11, -13)       @noisy det1810 det1962
myy (7, -11) (7, -10)         @noisy det2058 det2117
myy (15, -1) (15, -2)         @noisy det480 det568
myy (3, 4) (3, 5)             @noisy det559 det1698
myy (7, 1) (7, 2)             @noisy det177 det1155
myy (11, -8) (11, -7)         @noisy det1368 det1418
i (5, 1)                      @noisy
i (5, 10)                     @noisy
i (9, 8)                      @noisy
i (9, 17)                     @noisy
i (11, 14)                    @noisy
i (13, 8)                     @noisy
i (15, 14)                    @noisy
i (7, 19)                     @noisy
i (17, -4)                    @noisy
i (9, -8)                     @noisy
i (1, -13)                    @noisy
i (17, 5)                     @noisy
i (19, 2)                     @noisy
i (9, 1)                      @noisy
i (9, 10)                     @noisy
i (9, 19)                     @noisy
i (13, 1)                     @noisy
i (11, 16)                    @noisy
i (13, 10)                    @noisy
i (1, 8)                      @noisy
i (15, 7)                     @noisy
i (17, -11)                   @noisy
i (5, -4)                     @noisy
i (17, -2)                    @noisy
i (17, -1)                    @noisy
i (5, 5)                      @noisy
i (19, 4)                     @noisy
i (17, 7)                     @noisy
i (-3, 1)                     @noisy
i (5, 14)                     @noisy
i (1, 10)                     @noisy
i (21, -5)                    @noisy
i (-1, -7)                    @noisy
i (5, -11)                    @noisy
i (9, -13)                    @noisy
i (5, -1)                     @noisy
i (5, -2)                     @noisy
i (9, -4)                     @noisy
i (5, 7)                      @noisy
i (9, 5)                      @noisy
i (13, -13)                   @noisy
i (5, 16)                     @noisy
i (9, 14)                     @noisy
i (13, -4)                    @noisy
i (7, -20)                    @noisy
i (13, 5)                     @noisy
i (13, 14)                    @noisy
i (15, 11)                    @noisy
i (17, -7)                    @noisy
i (9, -11)                    @noisy
i (17, 2)                     @noisy
i (9, -2)                     @noisy
i (9, -1)                     @noisy
i (-3, -4)                    @noisy
i (9, 7)                      @noisy
i (-3, 5)                     @noisy
i (13, -11)                   @noisy
i (9, 16)                     @noisy
i (1, -4)                     @noisy
i (13, -2)                    @noisy
i (13, -1)                    @noisy
i (13, 7)                     @noisy
i (1, 5)                      @noisy
i (15, 13)                    @noisy
i (3, -13)                    @noisy
i (5, -16)                    @noisy
i (17, -5)                    @noisy
i (5, -7)                     @noisy
i (17, 4)                     @noisy
i (5, 2)                      @noisy
i (-3, -1)                    @noisy
i (-3, -2)                    @noisy
i (5, 11)                     @noisy
i (1, -11)                    @noisy
i (1, -2)                     @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (21, -2)                    @noisy
i (5, -14)                    @noisy
i (9, -16)                    @noisy
i (5, -5)                     @noisy
i (9, -7)                     @noisy
i (5, 4)                      @noisy
i (9, 2)                      @noisy
i (13, -16)                   @noisy
i (5, 13)                     @noisy
i (13, -7)                    @noisy
i (13, 2)                     @noisy
i (13, 11)                    @noisy
i (-1, -8)                    @noisy
i (11, 20)                    @noisy
i (17, -10)                   @noisy
i (9, -14)                    @noisy
i (9, -5)                     @noisy
i (-3, -7)                    @noisy
i (-3, 2)                     @noisy
i (13, -14)                   @noisy
i (13, -5)                    @noisy
i (1, -7)                     @noisy
i (19, 8)                     @noisy
i (13, 4)                     @noisy
i (1, 2)                      @noisy
i (1, 11)                     @noisy
i (11, 13)                    @noisy
i (5, -19)                    @noisy
i (17, -8)                    @noisy
i (5, -10)                    @noisy
i (-5, -1)                    @noisy
i (-3, -5)                    @noisy
i (-3, 4)                     @noisy
i (1, -14)                    @noisy
i (19, 1)                     @noisy
i (7, -19)                    @noisy
i (1, -5)                     @noisy
i (1, 4)                      @noisy
i (3, -14)                    @noisy
i (5, -17)                    @noisy
i (21, 1)                     @noisy
i (9, -19)                    @noisy
i (5, -8)                     @noisy
i (9, -10)                    @noisy
i (13, -10)                   @noisy
i (9, 11)                     @noisy
i (9, 20)                     @noisy
i (11, 17)                    @noisy
i (15, 8)                     @noisy
i (9, -17)                    @noisy
i (13, -17)                   @noisy
i (13, -8)                    @noisy
i (1, -10)                    @noisy
i (17, 8)                     @noisy
i (19, 5)                     @noisy
i (9, 4)                      @noisy
i (9, 13)                     @noisy
i (11, 19)                    @noisy
i (21, -4)                    @noisy
i (13, 13)                    @noisy
i (15, 10)                    @noisy
i (5, -13)                    @noisy
i (-3, -8)                    @noisy
i (17, 1)                     @noisy
i (1, -8)                     @noisy
i (5, 8)                      @noisy
i (19, 7)                     @noisy
i (1, 1)                      @noisy
i (5, 17)                     @noisy
i (5, -20)                    @noisy
i (21, -1)                    @noisy

--------         49
myy (17, -8) (17, -7)         @noisy det852 det1586
myy (1, 11) (1, 10)           @noisy det537 det780
myy (9, -14) (9, -13)         @noisy det187 det1013
myy (13, 4) (13, 5)           @noisy det1610 det1772
myy (13, 10) (13, 11)         @noisy det1356 det2154
myy (5, 14) (5, 13)           @noisy det362 det1875
myy (9, 7) (9, 8)             @noisy det271 det274
myy (21, -1) (21, -2)         @noisy det1185 det1395
myy (1, -5) (1, -4)           @noisy det1888 det2147
myy (1, -1) (1, -2)           @noisy det1888 det2147
myy (-3, 4) (-3, 5)           @noisy det1603 det1686
myy (13, 8) (13, 7)           @noisy det1356 det2154
myy (1, 1) (1, 2)             @noisy det753 det804
myy (5, 7) (5, 8)             @noisy det680 det695
myy (1, 7) (1, 8)             @noisy det537 det780
myy (9, -1) (9, -2)           @noisy det77 det1574
myy (9, -5) (9, -4)           @noisy det77 det1574
myy (17, 5) (17, 4)           @noisy det690 det1137
myy (21, -5) (21, -4)         @noisy det1185 det1395
myy (9, 13) (9, 14)           @noisy det120 det1609
myy (17, 1) (17, 2)           @noisy det690 det1137
myy (13, -1) (13, -2)         @noisy det1349 det1953
myy (5, -1) (5, -2)           @noisy det1338 det1844
myy (9, 5) (9, 4)             @noisy det177 det1155
myy (9, 1) (9, 2)             @noisy det177 det1155
myy (13, -5) (13, -4)         @noisy det1349 det1953
myy (9, -7) (9, -8)           @noisy det2058 det2117
myy (-3, 2) (-3, 1)           @noisy det1603 det1686
myy (9, 10) (9, 11)           @noisy det271 det274
myy (5, -5) (5, -4)           @noisy det1338 det1844
myy (9, 16) (9, 17)           @noisy det120 det1609
myy (5, 4) (5, 5)             @noisy det559 det1698
myy (13, -14) (13, -13)       @noisy det1810 det1962
myy (5, 16) (5, 17)           @noisy det362 det1875
myy (13, -11) (13, -10)       @noisy det1368 det1418
myy (13, 2) (13, 1)           @noisy det1610 det1772
myy (13, -8) (13, -7)         @noisy det1368 det1418
myy (9, -11) (9, -10)         @noisy det2058 det2117
myy (13, -17) (13, -16)       @noisy det1810 det1962
myy (17, -5) (17, -4)         @noisy det480 det568
myy (9, -17) (9, -16)         @noisy det187 det1013
myy (5, 1) (5, 2)             @noisy det559 det1698
myy (1, 4) (1, 5)             @noisy det753 det804
myy (5, -8) (5, -7)           @noisy det387 det1377
myy (17, -1) (17, -2)         @noisy det480 det568
myy (5, -11) (5, -10)         @noisy det387 det1377
myy (17, -11) (17, -10)       @noisy det852 det1586
myy (5, 10) (5, 11)           @noisy det680 det695
i (7, 17)                     @noisy
i (11, -13)                   @noisy
i (3, 13)                     @noisy
i (11, -4)                    @noisy
i (11, 5)                     @noisy
i (11, 14)                    @noisy
i (15, -4)                    @noisy
i (15, 5)                     @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (15, 14)                    @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (7, 19)                     @noisy
i (1, -13)                    @noisy
i (11, -11)                   @noisy
i (19, 2)                     @noisy
i (11, -1)                    @noisy
i (11, -2)                    @noisy
i (11, 7)                     @noisy
i (15, -11)                   @noisy
i (9, 19)                     @noisy
i (11, 16)                    @noisy
i (15, -2)                    @noisy
i (15, -1)                    @noisy
i (15, 7)                     @noisy
i (19, -5)                    @noisy
i (3, 8)                      @noisy
i (17, 7)                     @noisy
i (19, 4)                     @noisy
i (-5, 4)                     @noisy
i (3, 17)                     @noisy
i (7, -13)                    @noisy
i (7, -4)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (-1, 2)                     @noisy
i (7, 14)                     @noisy
i (-1, 11)                    @noisy
i (3, 1)                      @noisy
i (11, -16)                   @noisy
i (3, 10)                     @noisy
i (11, -7)                    @noisy
i (11, 2)                     @noisy
i (7, -20)                    @noisy
i (15, -7)                    @noisy
i (7, -11)                    @noisy
i (15, 2)                     @noisy
i (7, -1)                     @noisy
i (7, -2)                     @noisy
i (-1, -5)                    @noisy
i (15, 11)                    @noisy
i (13, 14)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 16)                     @noisy
i (11, -14)                   @noisy
i (-3, -4)                    @noisy
i (11, -5)                    @noisy
i (11, 4)                     @noisy
i (15, -5)                    @noisy
i (15, 4)                     @noisy
i (15, 13)                    @noisy
i (3, -13)                    @noisy
i (5, -16)                    @noisy
i (3, -4)                     @noisy
i (3, 5)                      @noisy
i (-5, 1)                     @noisy
i (-3, -1)                    @noisy
i (3, 14)                     @noisy
i (-3, -2)                    @noisy
i (1, -11)                    @noisy
i (7, -16)                    @noisy
i (7, -7)                     @noisy
i (7, 2)                      @noisy
i (7, 11)                     @noisy
i (3, -11)                    @noisy
i (5, -14)                    @noisy
i (3, -1)                     @noisy
i (3, -2)                     @noisy
i (3, 7)                      @noisy
i (11, -10)                   @noisy
i (3, 16)                     @noisy
i (15, -10)                   @noisy
i (7, -14)                    @noisy
i (7, -5)                     @noisy
i (-1, -8)                    @noisy
i (11, 11)                    @noisy
i (7, 4)                      @noisy
i (11, 20)                    @noisy
i (11, -17)                   @noisy
i (-3, -7)                    @noisy
i (-5, 5)                     @noisy
i (1, -7)                     @noisy
i (15, -8)                    @noisy
i (19, 8)                     @noisy
i (11, 13)                    @noisy
i (5, -19)                    @noisy
i (3, -7)                     @noisy
i (3, 2)                      @noisy
i (-5, -1)                    @noisy
i (-3, -5)                    @noisy
i (3, 11)                     @noisy
i (1, -14)                    @noisy
i (19, 1)                     @noisy
i (7, -19)                    @noisy
i (7, -10)                    @noisy
i (3, -14)                    @noisy
i (5, -17)                    @noisy
i (21, 1)                     @noisy
i (9, -19)                    @noisy
i (3, -5)                     @noisy
i (-1, 8)                     @noisy
i (3, 4)                      @noisy
i (7, -17)                    @noisy
i (7, -8)                     @noisy
i (11, 8)                     @noisy
i (9, 20)                     @noisy
i (11, 17)                    @noisy
i (15, 8)                     @noisy
i (-1, 1)                     @noisy
i (7, 13)                     @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (19, -4)                    @noisy
i (1, -10)                    @noisy
i (11, -8)                    @noisy
i (17, 8)                     @noisy
i (19, 5)                     @noisy
i (11, 1)                     @noisy
i (11, 10)                    @noisy
i (11, 19)                    @noisy
i (15, 1)                     @noisy
i (13, 13)                    @noisy
i (15, 10)                    @noisy
i (3, -10)                    @noisy
i (5, -13)                    @noisy
i (-3, -8)                    @noisy
i (19, -1)                    @noisy
i (19, -2)                    @noisy
i (1, -8)                     @noisy
i (19, 7)                     @noisy
i (5, -20)                    @noisy
i (-1, -4)                    @noisy
i (3, -8)                     @noisy
i (7, 8)                      @noisy
i (-1, 5)                     @noisy

--------         50
mxx (9, -11) (7, -11)         @noisy det757 det1402 det1916 det2058
mzz (-1, 8) (-1, 10)          @noisy det34 det554 det1938
mzz (-1, 2) (-1, 4)           @noisy det512 det621 det804 det1919
mxx (9, -5) (7, -5)           @noisy det851 det1430 det1574 det1692
mxx (17, 1) (15, 1)           @noisy det144 det857 det1137 det1892
mzz (11, 14) (11, 16)         @noisy det154 det1734
mxx (11, 13) (13, 13)         @noisy det1394 det1730
mxx (-1, 1) (1, 1)            @noisy det624 det804 det1146 det1919
mzz (3, 8) (3, 10)            @noisy det491 det695 det1711 det1826
mxx (11, -5) (13, -5)         @noisy det775 det1631 det1953 det2148
mzz (3, -10) (3, -8)          @noisy det217 det387 det670 det829
mzz (19, 2) (19, 4)           @noisy det1063 det1731
mxx (21, -5) (19, -5)         @noisy det11 det1531 det1958
mzz (3, -14) (1, -14)         @noisy det1322 det1744
mzz (7, -16) (7, -14)         @noisy det523 det1013 det1028 det1848
mxx (5, -11) (3, -11)         @noisy det217 det387 det1166 det1895
mxx (21, 1) (19, 1)           @noisy det196 det1740
mzz (11, 8) (11, 10)          @noisy det1356 det1768 det1977 det2020
mxx (19, 7) (19, 5)           @noisy det1282 det1727
mxx (3, 7) (5, 7)             @noisy det678 det695 det1313 det1826
mzz (7, 16) (7, 14)           @noisy det262 det430 det1122 det1609
mzz (19, 8) (17, 8)           @noisy det1362 det1747
mxx (9, -17) (7, -17)         @noisy det113 det1013 det1385 det1848
mzz (3, 14) (3, 16)           @noisy det23 det1248 det1961
mxx (9, 7) (7, 7)             @noisy det271 det531 det836 det2149
mxx (17, -11) (15, -11)       @noisy det1820 det1966 det2173
mxx (11, 1) (13, 1)           @noisy det319 det898 det1346 det1772
mzz (3, 2) (3, 4)             @noisy det66 det290 det334 det1698
mxx (17, 7) (15, 7)           @noisy det1143 det1726
mzz (11, -4) (11, -2)         @noisy det436 det1631 det1943 det1953
mzz (15, 4) (15, 2)           @noisy det548 det857 det1137 det1774
mxx (11, 7) (13, 7)           @noisy det216 det1100 det1356 det1768
mxx (1, -11) (1, -13)         @noisy det1379 det1721
mzz (11, -10) (11, -8)        @noisy det2 det502 det782 det1368
mxx (13, -17) (11, -17)       @noisy det490 det1928 det2174
mzz (-1, -4) (-1, -2)         @noisy det493 det1273 det1673 det1888
mzz (15, 10) (15, 8)          @noisy det1647 det1728
mxx (9, 19) (7, 19)           @noisy det545 det1729
mxx (9, 1) (7, 1)             @noisy det37 det177 det1321 det2150
mxx (3, 13) (5, 13)           @noisy det41 det362 det1248 det2129
mzz (7, -2) (7, -4)           @noisy det1087 det1574 det1692 det1967
mzz (11, 20) (9, 20)          @noisy det1342 det1732
mxx (1, -5) (-1, -5)          @noisy det1066 det1130 det1673 det1888
mxx (-5, 1) (-3, 1)           @noisy det279 det1035 det1229 det1603
mzz (3, -4) (3, -2)           @noisy det582 det1024 det1834 det1844
mxx (11, 19) (11, 17)         @noisy det1315 det1725
mxx (-1, 7) (1, 7)            @noisy det554 det765 det780 det1490
mzz (11, 2) (11, 4)           @noisy det184 det319 det1709 det1772
mxx (3, 1) (5, 1)             @noisy det66 det182 det1099 det1698
mzz (15, -10) (15, -8)        @noisy det395 det852 det1114 det1820
mzz (7, 4) (7, 2)             @noisy det177 det1835 det2150 det2179
mzz (19, -4) (19, -2)         @noisy det371 det1051 det1185 det1531
mzz (7, 10) (7, 8)            @noisy det271 det1582 det2038 det2149
mxx (3, -5) (5, -5)           @noisy det518 det1320 det1834 det1844
mxx (13, -11) (11, -11)       @noisy det207 det639 det782 det1368
mxx (17, -5) (15, -5)         @noisy det183 det568 det964 det2019
mzz (11, -16) (11, -14)       @noisy det142 det490 det984 det1962
mzz (7, -8) (7, -10)          @noisy det176 det1183 det1916 det2058
mzz (15, -4) (15, -2)         @noisy det568 det964 det1208 det1284
mzz (-5, 2) (-5, 4)           @noisy det57 det1229 det1971
mxx (9, 13) (7, 13)           @noisy det430 det934 det1416 det1609
i (7, 17)                     @noisy
i (11, -13)                   @noisy
i (5, 10)                     @noisy
i (9, 8)                      @noisy
i (11, 5)                     @noisy
i (9, 17)                     @noisy
i (13, 8)                     @noisy
i (15, 5)                     @noisy
i (-1, -1)                    @noisy
i (15, 14)                    @noisy
i (17, -4)                    @noisy
i (9, -8)                     @noisy
i (17, 5)                     @noisy
i (11, -1)                    @noisy
i (9, 10)                     @noisy
i (15, -1)                    @noisy
i (13, 10)                    @noisy
i (1, 8)                      @noisy
i (5, -4)                     @noisy
i (17, -2)                    @noisy
i (17, -1)                    @noisy
i (5, 5)                      @noisy
i (3, 17)                     @noisy
i (5, 14)                     @noisy
i (7, -13)                    @noisy
i (1, 10)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (-1, 11)                    @noisy
i (9, -13)                    @noisy
i (5, -1)                     @noisy
i (5, -2)                     @noisy
i (9, -4)                     @noisy
i (11, -7)                    @noisy
i (9, 5)                      @noisy
i (13, -13)                   @noisy
i (5, 16)                     @noisy
i (9, 14)                     @noisy
i (13, -4)                    @noisy
i (15, -7)                    @noisy
i (7, -20)                    @noisy
i (13, 5)                     @noisy
i (7, -1)                     @noisy
i (13, 14)                    @noisy
i (15, 11)                    @noisy
i (17, -7)                    @noisy
i (17, 2)                     @noisy
i (9, -2)                     @noisy
i (9, -1)                     @noisy
i (-3, -4)                    @noisy
i (-3, 5)                     @noisy
i (9, 16)                     @noisy
i (1, -4)                     @noisy
i (13, -2)                    @noisy
i (13, -1)                    @noisy
i (1, 5)                      @noisy
i (15, 13)                    @noisy
i (3, -13)                    @noisy
i (5, -16)                    @noisy
i (5, -7)                     @noisy
i (3, 5)                      @noisy
i (17, 4)                     @noisy
i (5, 2)                      @noisy
i (-3, -1)                    @noisy
i (-3, -2)                    @noisy
i (5, 11)                     @noisy
i (1, -2)                     @noisy
i (1, -1)                     @noisy
i (7, -7)                     @noisy
i (21, -2)                    @noisy
i (7, 11)                     @noisy
i (5, -14)                    @noisy
i (9, -16)                    @noisy
i (3, -1)                     @noisy
i (9, -7)                     @noisy
i (5, 4)                      @noisy
i (9, 2)                      @noisy
i (13, -16)                   @noisy
i (13, -7)                    @noisy
i (13, 2)                     @noisy
i (13, 11)                    @noisy
i (11, 11)                    @noisy
i (-1, -8)                    @noisy
i (17, -10)                   @noisy
i (9, -14)                    @noisy
i (-3, -7)                    @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (13, -14)                   @noisy
i (1, -7)                     @noisy
i (13, 4)                     @noisy
i (1, 2)                      @noisy
i (1, 11)                     @noisy
i (5, -19)                    @noisy
i (3, -7)                     @noisy
i (17, -8)                    @noisy
i (5, -10)                    @noisy
i (-5, -1)                    @noisy
i (-3, -5)                    @noisy
i (3, 11)                     @noisy
i (-3, 4)                     @noisy
i (7, -19)                    @noisy
i (1, 4)                      @noisy
i (5, -17)                    @noisy
i (9, -19)                    @noisy
i (5, -8)                     @noisy
i (9, -10)                    @noisy
i (13, -10)                   @noisy
i (9, 11)                     @noisy
i (13, -8)                    @noisy
i (1, -10)                    @noisy
i (9, 4)                      @noisy
i (21, -4)                    @noisy
i (5, -13)                    @noisy
i (-3, -8)                    @noisy
i (19, -1)                    @noisy
i (1, -8)                     @noisy
i (5, 8)                      @noisy
i (5, 17)                     @noisy
i (5, -20)                    @noisy
i (21, -1)                    @noisy
i (-1, 5)                     @noisy

--------         51
mxx (-3, 5) (-5, 5)           @noisy det191 det1229 det2031
mxx (-1, 5) (1, 5)            @noisy det765 det804 det1490 det1919
mzz (13, -8) (13, -10)        @noisy det395 det782 det1114 det1368
mxx (1, 11) (-1, 11)          @noisy det44 det554 det2027
mzz (5, 4) (5, 2)             @noisy det66 det1698 det1835 det2179
mzz (17, -4) (17, -2)         @noisy det371 det568 det964 det1051
mzz (13, 2) (13, 4)           @noisy det319 det548 det1772 det1774
mxx (13, -7) (11, -7)         @noisy det775 det782 det1368 det2148
mxx (5, 17) (3, 17)           @noisy det123 det1248 det2003
mzz (9, -10) (9, -8)          @noisy det2 det502 det1916 det2058
mxx (13, 5) (11, 5)           @noisy det216 det319 det1100 det1772
mxx (-1, -1) (1, -1)          @noisy det624 det1146 det1673 det1888
mzz (13, -2) (13, -4)         @noisy det1208 det1284 det1631 det1953
mzz (5, -14) (5, -16)         @noisy det523 det1788
mzz (9, 16) (9, 14)           @noisy det154 det430 det1318 det1609
mxx (-1, -7) (1, -7)          @noisy det1066 det1793
mxx (15, 11) (15, 13)         @noisy det1392 det1800
mxx (7, -13) (9, -13)         @noisy det757 det1013 det1402 det1848
mzz (1, -10) (1, -8)          @noisy det670 det1798
mxx (9, 17) (7, 17)           @noisy det430 det545 det1448 det1609
mxx (9, 11) (7, 11)           @noisy det271 det934 det1416 det2149
mxx (21, -1) (19, -1)         @noisy det196 det1181 det1185 det1531
mzz (17, 2) (17, 4)           @noisy det857 det1063 det1137 det1331
mzz (-3, 2) (-3, 4)           @noisy det512 det621 det1229 det1603
mzz (9, -4) (9, -2)           @noisy det436 det1574 det1692 det1943
mzz (13, 14) (15, 14)         @noisy det1599 det1799
mzz (17, -10) (17, -8)        @noisy det65 det1820 det2030
mzz (9, -16) (9, -14)         @noisy det142 det984 det1013 det1848
mxx (13, -13) (11, -13)       @noisy det207 det490 det639 det1962
mzz (13, -14) (13, -16)       @noisy det490 det2028 det2153
mxx (5, -19) (5, -17)         @noisy det1614 det1804
mzz (1, 2) (1, 4)             @noisy det290 det334 det804 det1919
mxx (17, -1) (15, -1)         @noisy det144 det568 det964 det1892
mxx (5, -13) (3, -13)         @noisy det1773 det1895
mzz (5, -8) (5, -10)          @noisy det176 det217 det387 det1183
mxx (5, 5) (3, 5)             @noisy det66 det678 det1313 det1698
mxx (5, 11) (3, 11)           @noisy det41 det695 det1826 det2129
mxx (-3, -1) (-5, -1)         @noisy det279 det1801
mxx (13, -1) (11, -1)         @noisy det898 det1346 det1631 det1953
mzz (5, -2) (5, -4)           @noisy det1087 det1834 det1844 det1967
mxx (5, -7) (3, -7)           @noisy det217 det387 det518 det1320
mxx (9, 5) (7, 5)             @noisy det177 det531 det836 det2150
mxx (5, -1) (3, -1)           @noisy det182 det1099 det1834 det1844
mzz (1, 8) (1, 10)            @noisy det491 det554 det780 det1711
mxx (7, -1) (9, -1)           @noisy det37 det1321 det1574 det1692
mzz (5, -20) (7, -20)         @noisy det1382 det1781
mzz (13, 8) (13, 10)          @noisy det1173 det1356 det1647 det1768
mxx (15, -7) (17, -7)         @noisy det183 det852 det1820 det2019
mxx (7, -19) (9, -19)         @noisy det113 det1775
mzz (21, -2) (21, -4)         @noisy det1531 det2017 det2145
mxx (17, 5) (15, 5)           @noisy det857 det1137 det1143 det1222
mxx (13, 11) (11, 11)         @noisy det1343 det1356 det1394 det1768
mxx (9, -7) (7, -7)           @noisy det851 det1430 det1916 det2058
mzz (9, 10) (9, 8)            @noisy det271 det1977 det2020 det2149
mzz (5, 14) (5, 16)           @noisy det262 det362 det1122 det1248
mzz (-3, -8) (-1, -8)         @noisy det1409 det1770
mxx (-3, -7) (-3, -5)         @noisy det1500 det1789
mzz (1, -4) (1, -2)           @noisy det582 det1024 det1673 det1888
mzz (5, 10) (5, 8)            @noisy det695 det1582 det1826 det2038
mzz (-3, -2) (-3, -4)         @noisy det493 det1776
mzz (9, 2) (9, 4)             @noisy det177 det184 det1709 det2150
i (5, 1)                      @noisy
i (3, 13)                     @noisy
i (11, -4)                    @noisy
i (11, 14)                    @noisy
i (15, -4)                    @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (7, 19)                     @noisy
i (1, -13)                    @noisy
i (11, -11)                   @noisy
i (19, 2)                     @noisy
i (9, 1)                      @noisy
i (11, -2)                    @noisy
i (11, 7)                     @noisy
i (15, -11)                   @noisy
i (9, 19)                     @noisy
i (13, 1)                     @noisy
i (15, -2)                    @noisy
i (11, 16)                    @noisy
i (15, 7)                     @noisy
i (17, -11)                   @noisy
i (19, -5)                    @noisy
i (3, 8)                      @noisy
i (17, 7)                     @noisy
i (19, 4)                     @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (7, -4)                     @noisy
i (21, -5)                    @noisy
i (-1, 2)                     @noisy
i (7, 14)                     @noisy
i (5, -11)                    @noisy
i (3, 1)                      @noisy
i (11, -16)                   @noisy
i (3, 10)                     @noisy
i (5, 7)                      @noisy
i (11, 2)                     @noisy
i (7, -11)                    @noisy
i (15, 2)                     @noisy
i (7, -2)                     @noisy
i (-1, -5)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 16)                     @noisy
i (9, -11)                    @noisy
i (11, -14)                   @noisy
i (11, -5)                    @noisy
i (9, 7)                      @noisy
i (11, 4)                     @noisy
i (13, -11)                   @noisy
i (15, -5)                    @noisy
i (13, 7)                     @noisy
i (15, 4)                     @noisy
i (3, -4)                     @noisy
i (17, -5)                    @noisy
i (-5, 1)                     @noisy
i (3, 14)                     @noisy
i (1, -11)                    @noisy
i (7, -16)                    @noisy
i (1, 7)                      @noisy
i (7, 2)                      @noisy
i (3, -11)                    @noisy
i (3, -2)                     @noisy
i (5, -5)                     @noisy
i (3, 7)                      @noisy
i (11, -10)                   @noisy
i (3, 16)                     @noisy
i (5, 13)                     @noisy
i (15, -10)                   @noisy
i (7, -14)                    @noisy
i (7, -5)                     @noisy
i (7, 4)                      @noisy
i (11, 20)                    @noisy
i (11, -17)                   @noisy
i (9, -5)                     @noisy
i (13, -5)                    @noisy
i (15, -8)                    @noisy
i (19, 8)                     @noisy
i (11, 13)                    @noisy
i (3, 2)                      @noisy
i (1, -14)                    @noisy
i (19, 1)                     @noisy
i (1, -5)                     @noisy
i (7, -10)                    @noisy
i (3, -14)                    @noisy
i (21, 1)                     @noisy
i (3, -5)                     @noisy
i (-1, 8)                     @noisy
i (3, 4)                      @noisy
i (7, -17)                    @noisy
i (7, -8)                     @noisy
i (11, 8)                     @noisy
i (9, 20)                     @noisy
i (11, 17)                    @noisy
i (15, 8)                     @noisy
i (-1, 1)                     @noisy
i (9, -17)                    @noisy
i (7, 13)                     @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (13, -17)                   @noisy
i (19, -4)                    @noisy
i (11, -8)                    @noisy
i (17, 8)                     @noisy
i (19, 5)                     @noisy
i (11, 1)                     @noisy
i (9, 13)                     @noisy
i (11, 10)                    @noisy
i (11, 19)                    @noisy
i (15, 1)                     @noisy
i (13, 13)                    @noisy
i (15, 10)                    @noisy
i (3, -10)                    @noisy
i (17, 1)                     @noisy
i (19, -2)                    @noisy
i (19, 7)                     @noisy
i (1, 1)                      @noisy
i (-1, -4)                    @noisy
i (3, -8)                     @noisy
i (7, 8)                      @noisy

--------         52
mxx (3, 10) (1, 10)           @noisy det1711 det1996
mzz (19, -1) (19, 1)          @noisy det196 det218 det283 det1181
mxx (-3, -2) (-1, -2)         @noisy det493 det1064 det1091 det1273
mxx (13, -2) (15, -2)         @noisy det337 det1208 det1284 det1545
mxx (3, -8) (1, -8)           @noisy det323 det670 det829 det1210
mzz (11, 19) (11, 17)         @noisy det640 det1315 det1701
mxx (15, 10) (13, 10)         @noisy det481 det1173 det1587 det1647
mxx (9, 10) (11, 10)          @noisy det812 det867 det1977 det2020
mzz (11, -13) (11, -11)       @noisy det207 det287 det639 det853
mxx (11, -8) (9, -8)          @noisy det2 det209 det502 det1857
mzz (-1, -5) (-1, -7)         @noisy det516 det1036 det1066 det1130
mzz (11, 1) (11, -1)          @noisy det626 det898 det1346 det1885
mxx (11, -14) (9, -14)        @noisy det142 det287 det853 det984
mzz (-1, 7) (-1, 5)           @noisy det1490 det1988
mzz (3, 13) (3, 11)           @noisy det1983 det2129
mxx (11, 4) (9, 4)            @noisy det184 det1332 det1363 det1709
mxx (-3, -8) (-1, -8)         @noisy det1036 det1409 det1696
mzz (7, 5) (7, 7)             @noisy det270 det531 det836 det1886
mzz (7, -1) (7, 1)            @noisy det37 det971 det1321 det1921
mzz (15, 1) (15, -1)          @noisy det144 det337 det1545 det1892
mzz (7, 17) (7, 19)           @noisy det1448 det1994
mxx (7, 16) (5, 16)           @noisy det1122 det1999
mxx (5, -14) (7, -14)         @noisy det523 det604 det1028 det1955
mzz (-5, 1) (-5, -1)          @noisy det1035 det1979
mxx (7, -2) (5, -2)           @noisy det971 det1087 det1921 det1967
mxx (19, -2) (17, -2)         @noisy det218 det283 det371 det1051
mzz (7, -13) (7, -11)         @noisy det604 det757 det1402 det1955
mxx (7, 10) (5, 10)           @noisy det641 det755 det1582 det2038
mxx (5, -20) (7, -20)         @noisy det894 det1382 det1713
mxx (3, 4) (1, 4)             @noisy det290 det334 det917 det1326
mxx (21, -2) (21, -4)         @noisy det2006 det2145
mzz (3, -5) (3, -7)           @noisy det323 det518 det1210 det1320
mxx (3, -14) (1, -14)         @noisy det345 det1322 det1708
mzz (11, 7) (11, 5)           @noisy det216 det1100 det1332 det1363
mxx (19, 4) (17, 4)           @noisy det1063 det1331 det1676 det2161
mxx (9, 16) (11, 16)          @noisy det154 det640 det1007 det1318
mzz (15, 11) (15, 13)         @noisy det1392 det1587 det1690
mzz (19, 7) (19, 5)           @noisy det1282 det1676 det1688
mzz (11, 13) (11, 11)         @noisy det812 det867 det1343 det1394
mxx (-3, 4) (-1, 4)           @noisy det512 det2000
mzz (11, -5) (11, -7)         @noisy det209 det775 det1857 det2148
mxx (3, -2) (1, -2)           @noisy det582 det776 det1012 det1024
mzz (-1, 1) (-1, -1)          @noisy det624 det1064 det1091 det1146
mzz (3, 7) (3, 5)             @noisy det678 det917 det1313 det1326
mzz (7, -7) (7, -5)           @noisy det851 det1430 det1742 det2160
mxx (7, -8) (5, -8)           @noisy det176 det1183 det1742 det2160
mzz (15, -7) (15, -5)         @noisy det183 det202 det278 det2019
mxx (11, -2) (9, -2)          @noisy det436 det626 det1885 det1943
mxx (7, 4) (5, 4)             @noisy det270 det1835 det1886 det2179
mxx (13, -8) (15, -8)         @noisy det202 det278 det395 det1114
mxx (13, -14) (13, -16)       @noisy det2005 det2153
mzz (7, -19) (7, -17)         @noisy det113 det204 det894 det1385
mzz (3, 1) (3, -1)            @noisy det182 det776 det1012 det1099
mxx (15, 4) (13, 4)           @noisy det548 det831 det1774 det1791
mzz (7, 11) (7, 13)           @noisy det641 det755 det934 det1416
mzz (15, 5) (15, 7)           @noisy det831 det1143 det1222 det1791
mzz (3, -13) (3, -11)         @noisy det345 det960 det1166 det1895
i (5, 1)                      @noisy
i (11, -4)                    @noisy
i (9, 8)                      @noisy
i (9, 17)                     @noisy
i (11, 14)                    @noisy
i (15, -4)                    @noisy
i (13, 8)                     @noisy
i (15, 14)                    @noisy
i (17, -4)                    @noisy
i (1, -13)                    @noisy
i (17, 5)                     @noisy
i (19, 2)                     @noisy
i (9, 1)                      @noisy
i (15, -11)                   @noisy
i (9, 19)                     @noisy
i (13, 1)                     @noisy
i (1, 8)                      @noisy
i (17, -11)                   @noisy
i (5, -4)                     @noisy
i (19, -5)                    @noisy
i (17, -1)                    @noisy
i (3, 8)                      @noisy
i (5, 5)                      @noisy
i (17, 7)                     @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (3, 17)                     @noisy
i (5, 14)                     @noisy
i (7, -4)                     @noisy
i (21, -5)                    @noisy
i (-1, 2)                     @noisy
i (7, 14)                     @noisy
i (-1, 11)                    @noisy
i (5, -11)                    @noisy
i (9, -13)                    @noisy
i (11, -16)                   @noisy
i (5, -1)                     @noisy
i (9, -4)                     @noisy
i (5, 7)                      @noisy
i (9, 5)                      @noisy
i (11, 2)                     @noisy
i (13, -13)                   @noisy
i (9, 14)                     @noisy
i (13, -4)                    @noisy
i (13, 5)                     @noisy
i (15, 2)                     @noisy
i (13, 14)                    @noisy
i (17, -7)                    @noisy
i (9, -11)                    @noisy
i (17, 2)                     @noisy
i (9, -1)                     @noisy
i (-3, -4)                    @noisy
i (9, 7)                      @noisy
i (-3, 5)                     @noisy
i (13, -11)                   @noisy
i (1, -4)                     @noisy
i (13, -1)                    @noisy
i (13, 7)                     @noisy
i (1, 5)                      @noisy
i (5, -16)                    @noisy
i (3, -4)                     @noisy
i (17, -5)                    @noisy
i (5, -7)                     @noisy
i (5, 2)                      @noisy
i (-3, -1)                    @noisy
i (3, 14)                     @noisy
i (5, 11)                     @noisy
i (1, -11)                    @noisy
i (7, -16)                    @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (7, 2)                      @noisy
i (9, -16)                    @noisy
i (5, -5)                     @noisy
i (9, -7)                     @noisy
i (11, -10)                   @noisy
i (9, 2)                      @noisy
i (3, 16)                     @noisy
i (5, 13)                     @noisy
i (13, -7)                    @noisy
i (15, -10)                   @noisy
i (13, 2)                     @noisy
i (13, 11)                    @noisy
i (11, 20)                    @noisy
i (17, -10)                   @noisy
i (11, -17)                   @noisy
i (9, -5)                     @noisy
i (-3, -7)                    @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (13, -5)                    @noisy
i (1, -7)                     @noisy
i (19, 8)                     @noisy
i (1, 2)                      @noisy
i (1, 11)                     @noisy
i (5, -19)                    @noisy
i (17, -8)                    @noisy
i (5, -10)                    @noisy
i (3, 2)                      @noisy
i (-3, -5)                    @noisy
i (1, -5)                     @noisy
i (7, -10)                    @noisy
i (-1, -4)                    @noisy
i (5, -17)                    @noisy
i (21, 1)                     @noisy
i (9, -19)                    @noisy
i (-1, 8)                     @noisy
i (9, -10)                    @noisy
i (13, -10)                   @noisy
i (9, 11)                     @noisy
i (11, 8)                     @noisy
i (9, 20)                     @noisy
i (15, 8)                     @noisy
i (9, -17)                    @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (13, -17)                   @noisy
i (19, -4)                    @noisy
i (1, -10)                    @noisy
i (17, 8)                     @noisy
i (9, 13)                     @noisy
i (13, 13)                    @noisy
i (3, -10)                    @noisy
i (5, -13)                    @noisy
i (17, 1)                     @noisy
i (5, 8)                      @noisy
i (1, 1)                      @noisy
i (5, 17)                     @noisy
i (21, -1)                    @noisy
i (7, 8)                      @noisy

--------         53
mzz (21, -1) (21, 1)          @noisy det1181 det2039
mxx (19, -4) (17, -4)         @noisy det1051 det2060
mxx (11, 20) (9, 20)          @noisy det640 det1342 det1743
mxx (11, -10) (9, -10)        @noisy det2 det287 det502 det853
mxx (5, 14) (7, 14)           @noisy det262 det641 det755 det1122
mxx (-1, -4) (-3, -4)         @noisy det493 det516 det1036 det1273
mzz (9, 5) (9, 7)             @noisy det531 det836 det1332 det1363
mxx (11, 2) (9, 2)            @noisy det184 det626 det1709 det1885
mxx (19, 2) (17, 2)           @noisy det218 det283 det1063 det1331
mzz (17, 1) (17, -1)          @noisy det144 det218 det283 det1892
mxx (7, -4) (5, -4)           @noisy det1087 det1742 det1967 det2160
mzz (13, -1) (13, 1)          @noisy det337 det898 det1346 det1545
mzz (-3, -7) (-3, -5)         @noisy det1036 det1500 det1760
mzz (17, 5) (17, 7)           @noisy det1143 det1222 det1676 det2161
mxx (7, 8) (5, 8)             @noisy det270 det1582 det1886 det2038
mzz (5, 5) (5, 7)             @noisy det270 det678 det1313 det1886
mzz (13, -7) (13, -5)         @noisy det202 det278 det775 det2148
mxx (3, -4) (1, -4)           @noisy det323 det582 det1024 det1210
mzz (1, 7) (1, 5)             @noisy det765 det917 det1326 det1490
mzz (9, -17) (9, -19)         @noisy det1385 det2048
mxx (-1, 8) (-1, 10)          @noisy det34 det2043
mzz (9, 17) (9, 19)           @noisy det545 det640 det1007 det1448
mxx (-3, 2) (-1, 2)           @noisy det512 det621 det1064 det1091
mxx (13, 2) (15, 2)           @noisy det337 det548 det1545 det1774
mzz (13, 5) (13, 7)           @noisy det216 det831 det1100 det1791
mzz (5, -1) (5, 1)            @noisy det182 det971 det1099 det1921
mxx (11, -16) (9, -16)        @noisy det984 det2036
mxx (11, 8) (9, 8)            @noisy det1332 det1363 det1977 det2020
mzz (21, -5) (19, -5)         @noisy det11 det2051
mzz (5, 17) (3, 17)           @noisy det123 det2044
mzz (13, 11) (13, 13)         @noisy det481 det1343 det1394 det1587
mxx (11, -4) (9, -4)          @noisy det209 det436 det1857 det1943
mzz (13, -13) (13, -11)       @noisy det639 det2065
mzz (1, -5) (1, -7)           @noisy det323 det1066 det1130 det1210
mzz (9, 1) (9, -1)            @noisy det37 det626 det1321 det1885
mxx (7, -10) (5, -10)         @noisy det176 det604 det1183 det1955
mxx (-5, 2) (-5, 4)           @noisy det57 det2071
mzz (-3, -1) (-3, 1)          @noisy det279 det1035 det1064 det1091
mzz (5, -13) (5, -11)         @noisy det604 det1166 det1895 det1955
mzz (9, -11) (9, -13)         @noisy det287 det757 det853 det1402
mzz (-3, 5) (-5, 5)           @noisy det191 det2084
mxx (7, -16) (5, -16)         @noisy det204 det523 det894 det1028
mxx (15, -4) (13, -4)         @noisy det202 det278 det1208 det1284
mzz (1, 11) (-1, 11)          @noisy det44 det2079
mxx (19, 8) (17, 8)           @noisy det1362 det1676 det1755
mzz (17, -5) (17, -7)         @noisy det2019 det2047
mxx (3, -10) (1, -10)         @noisy det345 det670 det829 det960
mxx (7, 2) (5, 2)             @noisy det971 det1835 det1921 det2179
mxx (15, -10) (13, -10)       @noisy det1114 det2073
mzz (5, 11) (5, 13)           @noisy det41 det641 det755 det2129
mxx (3, 14) (3, 16)           @noisy det23 det2057
mxx (13, 14) (15, 14)         @noisy det1587 det1599 det1746
mxx (17, -10) (17, -8)        @noisy det65 det2081
mzz (17, -11) (15, -11)       @noisy det2063 det2173
mxx (3, 2) (1, 2)             @noisy det290 det334 det776 det1012
mxx (3, 8) (1, 8)             @noisy det491 det917 det1326 det1711
mzz (9, 11) (9, 13)           @noisy det812 det867 det934 det1416
mzz (5, -19) (5, -17)         @noisy det894 det1614 det1754
mzz (1, -11) (1, -13)         @noisy det345 det1379 det1759
mzz (1, 1) (1, -1)            @noisy det624 det776 det1012 det1146
mzz (13, -17) (11, -17)       @noisy det2074 det2174
mxx (11, 14) (9, 14)          @noisy det154 det812 det867 det1318
mzz (9, -7) (9, -5)           @noisy det209 det851 det1430 det1857
mzz (5, -7) (5, -5)           @noisy det518 det1320 det1742 det2160
mxx (13, 8) (15, 8)           @noisy det831 det1173 det1647 det1791
i (7, 17)                     @noisy
i (11, -13)                   @noisy
i (3, 13)                     @noisy
i (5, 10)                     @noisy
i (11, 5)                     @noisy
i (15, 5)                     @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (7, 19)                     @noisy
i (9, -8)                     @noisy
i (11, -11)                   @noisy
i (11, -2)                    @noisy
i (11, -1)                    @noisy
i (9, 10)                     @noisy
i (11, 7)                     @noisy
i (11, 16)                    @noisy
i (15, -2)                    @noisy
i (15, -1)                    @noisy
i (13, 10)                    @noisy
i (15, 7)                     @noisy
i (17, -2)                    @noisy
i (19, 4)                     @noisy
i (7, -13)                    @noisy
i (1, 10)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (3, 1)                      @noisy
i (5, -2)                     @noisy
i (3, 10)                     @noisy
i (11, -7)                    @noisy
i (5, 16)                     @noisy
i (7, -20)                    @noisy
i (15, -7)                    @noisy
i (7, -11)                    @noisy
i (7, -1)                     @noisy
i (7, -2)                     @noisy
i (-1, -5)                    @noisy
i (15, 11)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 16)                     @noisy
i (11, -14)                   @noisy
i (9, -2)                     @noisy
i (11, -5)                    @noisy
i (11, 4)                     @noisy
i (9, 16)                     @noisy
i (13, -2)                    @noisy
i (15, -5)                    @noisy
i (15, 4)                     @noisy
i (15, 13)                    @noisy
i (3, -13)                    @noisy
i (3, 5)                      @noisy
i (17, 4)                     @noisy
i (-5, 1)                     @noisy
i (-3, -2)                    @noisy
i (1, -2)                     @noisy
i (7, -7)                     @noisy
i (7, 11)                     @noisy
i (3, -11)                    @noisy
i (5, -14)                    @noisy
i (3, -1)                     @noisy
i (3, -2)                     @noisy
i (3, 7)                      @noisy
i (5, 4)                      @noisy
i (13, -16)                   @noisy
i (7, -14)                    @noisy
i (7, -5)                     @noisy
i (-1, -8)                    @noisy
i (11, 11)                    @noisy
i (7, 4)                      @noisy
i (9, -14)                    @noisy
i (13, -14)                   @noisy
i (15, -8)                    @noisy
i (13, 4)                     @noisy
i (11, 13)                    @noisy
i (3, -7)                     @noisy
i (-5, -1)                    @noisy
i (3, 11)                     @noisy
i (-3, 4)                     @noisy
i (1, -14)                    @noisy
i (19, 1)                     @noisy
i (7, -19)                    @noisy
i (1, 4)                      @noisy
i (3, -14)                    @noisy
i (3, -5)                     @noisy
i (5, -8)                     @noisy
i (3, 4)                      @noisy
i (7, -17)                    @noisy
i (7, -8)                     @noisy
i (11, 17)                    @noisy
i (-1, 1)                     @noisy
i (7, 13)                     @noisy
i (13, -8)                    @noisy
i (11, -8)                    @noisy
i (19, 5)                     @noisy
i (9, 4)                      @noisy
i (11, 1)                     @noisy
i (11, 10)                    @noisy
i (11, 19)                    @noisy
i (15, 1)                     @noisy
i (21, -4)                    @noisy
i (15, 10)                    @noisy
i (-3, -8)                    @noisy
i (19, -1)                    @noisy
i (19, -2)                    @noisy
i (1, -8)                     @noisy
i (19, 7)                     @noisy
i (5, -20)                    @noisy
i (21, -2)                    @noisy
i (3, -8)                     @noisy
i (-1, 5)                     @noisy

--------         54
myy (11, 4) (11, 5)           @noisy det1363 det2140
myy (7, 4) (7, 5)             @noisy det981 det1886
myy (3, 1) (3, 2)             @noisy det190 det776
myy (11, 19) (11, 20)         @noisy det840 det1007
myy (3, -8) (3, -7)           @noisy det1210 det1568
myy (7, 7) (7, 8)             @noisy det981 det1886
myy (15, -5) (15, -4)         @noisy det202 det883
myy (-1, 1) (-1, 2)           @noisy det748 det1091
myy (11, 10) (11, 11)         @noisy det867 det1059
myy (-1, -1) (-1, -2)         @noisy det748 det1091
myy (7, -8) (7, -7)           @noisy det1262 det2160
myy (7, -1) (7, -2)           @noisy det1608 det1921
myy (19, 2) (19, 1)           @noisy det283 det1872
myy (15, 4) (15, 5)           @noisy det831 det1924
myy (3, -10) (3, -11)         @noisy det960 det1339
myy (7, -17) (7, -16)         @noisy det204 det1779
myy (3, 7) (3, 8)             @noisy det917 det2172
myy (15, -7) (15, -8)         @noisy det202 det883
myy (-1, -5) (-1, -4)         @noisy det366 det516
myy (15, 1) (15, 2)           @noisy det1545 det1946
myy (11, -10) (11, -11)       @noisy det853 det1149
myy (3, -1) (3, -2)           @noisy det190 det776
myy (11, 13) (11, 14)         @noisy det867 det1059
myy (19, 4) (19, 5)           @noisy det498 det2161
myy (15, 10) (15, 11)         @noisy det481 det1972
myy (11, 7) (11, 8)           @noisy det1363 det2140
myy (7, 13) (7, 14)           @noisy det641 det1931
myy (7, -13) (7, -14)         @noisy det1596 det1955
myy (11, 16) (11, 17)         @noisy det840 det1007
myy (7, -5) (7, -4)           @noisy det1262 det2160
myy (11, 1) (11, 2)           @noisy det471 det626
myy (19, 7) (19, 8)           @noisy det498 det2161
myy (11, -1) (11, -2)         @noisy det471 det626
myy (15, 7) (15, 8)           @noisy det831 det1924
myy (7, 10) (7, 11)           @noisy det641 det1931
myy (7, -19) (7, -20)         @noisy det204 det1779
myy (15, 13) (15, 14)         @noisy det481 det1972
myy (19, -1) (19, -2)         @noisy det283 det1872
myy (-1, -8) (-1, -7)         @noisy det366 det516
myy (3, -5) (3, -4)           @noisy det1210 det1568
myy (11, -5) (11, -4)         @noisy det209 det594
myy (3, -14) (3, -13)         @noisy det960 det1339
myy (11, -14) (11, -13)       @noisy det853 det1149
myy (7, -11) (7, -10)         @noisy det1596 det1955
myy (15, -1) (15, -2)         @noisy det1545 det1946
myy (3, 4) (3, 5)             @noisy det917 det2172
myy (7, 1) (7, 2)             @noisy det1608 det1921
myy (11, -8) (11, -7)         @noisy det209 det594
i (7, 17)                     @noisy
i (5, 1)                      @noisy
i (3, 13)                     @noisy
i (5, 10)                     @noisy
i (9, 8)                      @noisy
i (9, 17)                     @noisy
i (13, 8)                     @noisy
i (-1, 7)                     @noisy
i (7, 19)                     @noisy
i (17, -4)                    @noisy
i (9, -8)                     @noisy
i (1, -13)                    @noisy
i (17, 5)                     @noisy
i (9, 1)                      @noisy
i (9, 10)                     @noisy
i (15, -11)                   @noisy
i (9, 19)                     @noisy
i (13, 1)                     @noisy
i (13, 10)                    @noisy
i (1, 8)                      @noisy
i (17, -11)                   @noisy
i (5, -4)                     @noisy
i (19, -5)                    @noisy
i (17, -2)                    @noisy
i (17, -1)                    @noisy
i (5, 5)                      @noisy
i (17, 7)                     @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (3, 17)                     @noisy
i (5, 14)                     @noisy
i (1, 10)                     @noisy
i (21, -5)                    @noisy
i (-1, 11)                    @noisy
i (5, -11)                    @noisy
i (9, -13)                    @noisy
i (11, -16)                   @noisy
i (5, -1)                     @noisy
i (5, -2)                     @noisy
i (9, -4)                     @noisy
i (3, 10)                     @noisy
i (5, 7)                      @noisy
i (9, 5)                      @noisy
i (13, -13)                   @noisy
i (5, 16)                     @noisy
i (9, 14)                     @noisy
i (13, -4)                    @noisy
i (13, 5)                     @noisy
i (13, 14)                    @noisy
i (-1, 4)                     @noisy
i (7, 16)                     @noisy
i (17, -7)                    @noisy
i (9, -11)                    @noisy
i (17, 2)                     @noisy
i (9, -2)                     @noisy
i (9, -1)                     @noisy
i (-3, -4)                    @noisy
i (9, 7)                      @noisy
i (-3, 5)                     @noisy
i (13, -11)                   @noisy
i (9, 16)                     @noisy
i (1, -4)                     @noisy
i (13, -2)                    @noisy
i (13, -1)                    @noisy
i (13, 7)                     @noisy
i (1, 5)                      @noisy
i (5, -16)                    @noisy
i (17, -5)                    @noisy
i (5, -7)                     @noisy
i (17, 4)                     @noisy
i (5, 2)                      @noisy
i (-5, 1)                     @noisy
i (-3, -2)                    @noisy
i (-3, -1)                    @noisy
i (3, 14)                     @noisy
i (5, 11)                     @noisy
i (1, -11)                    @noisy
i (1, -2)                     @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (21, -2)                    @noisy
i (5, -14)                    @noisy
i (9, -16)                    @noisy
i (5, -5)                     @noisy
i (9, -7)                     @noisy
i (5, 4)                      @noisy
i (9, 2)                      @noisy
i (3, 16)                     @noisy
i (5, 13)                     @noisy
i (13, -16)                   @noisy
i (13, -7)                    @noisy
i (15, -10)                   @noisy
i (13, 2)                     @noisy
i (13, 11)                    @noisy
i (17, -10)                   @noisy
i (9, -14)                    @noisy
i (11, -17)                   @noisy
i (9, -5)                     @noisy
i (-3, -7)                    @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (13, -14)                   @noisy
i (13, -5)                    @noisy
i (1, -7)                     @noisy
i (13, 4)                     @noisy
i (1, 2)                      @noisy
i (1, 11)                     @noisy
i (5, -19)                    @noisy
i (17, -8)                    @noisy
i (5, -10)                    @noisy
i (-5, -1)                    @noisy
i (-3, -5)                    @noisy
i (3, 11)                     @noisy
i (-3, 4)                     @noisy
i (1, -14)                    @noisy
i (1, -5)                     @noisy
i (1, 4)                      @noisy
i (5, -17)                    @noisy
i (21, 1)                     @noisy
i (9, -19)                    @noisy
i (5, -8)                     @noisy
i (-1, 8)                     @noisy
i (9, -10)                    @noisy
i (13, -10)                   @noisy
i (9, 11)                     @noisy
i (9, 20)                     @noisy
i (9, -17)                    @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (13, -17)                   @noisy
i (19, -4)                    @noisy
i (13, -8)                    @noisy
i (1, -10)                    @noisy
i (17, 8)                     @noisy
i (9, 4)                      @noisy
i (9, 13)                     @noisy
i (21, -4)                    @noisy
i (13, 13)                    @noisy
i (5, -13)                    @noisy
i (-3, -8)                    @noisy
i (17, 1)                     @noisy
i (1, -8)                     @noisy
i (5, 8)                      @noisy
i (1, 1)                      @noisy
i (5, 17)                     @noisy
i (5, -20)                    @noisy
i (21, -1)                    @noisy
i (-1, 5)                     @noisy

--------         55
myy (9, -14) (9, -13)         @noisy det853 det1149
myy (13, 4) (13, 5)           @noisy det831 det1924
myy (1, -11) (1, -10)         @noisy det960 det1339
myy (13, 10) (13, 11)         @noisy det481 det1972
myy (5, 14) (5, 13)           @noisy det641 det1931
myy (9, 7) (9, 8)             @noisy det1363 det2140
myy (-3, -8) (-3, -7)         @noisy det366 det516
myy (1, -5) (1, -4)           @noisy det1210 det1568
myy (1, -1) (1, -2)           @noisy det190 det776
myy (17, 7) (17, 8)           @noisy det498 det2161
myy (13, 8) (13, 7)           @noisy det831 det1924
myy (1, 1) (1, 2)             @noisy det190 det776
myy (5, -20) (5, -19)         @noisy det204 det1779
myy (5, 7) (5, 8)             @noisy det981 det1886
myy (5, -14) (5, -13)         @noisy det1596 det1955
myy (1, -8) (1, -7)           @noisy det1210 det1568
myy (1, 7) (1, 8)             @noisy det917 det2172
myy (9, -1) (9, -2)           @noisy det471 det626
myy (9, -5) (9, -4)           @noisy det209 det594
myy (17, 5) (17, 4)           @noisy det498 det2161
myy (9, 13) (9, 14)           @noisy det867 det1059
myy (17, 1) (17, 2)           @noisy det283 det1872
myy (13, -1) (13, -2)         @noisy det1545 det1946
myy (5, -1) (5, -2)           @noisy det1608 det1921
myy (9, 5) (9, 4)             @noisy det1363 det2140
myy (9, 1) (9, 2)             @noisy det471 det626
myy (13, -5) (13, -4)         @noisy det202 det883
myy (9, -7) (9, -8)           @noisy det209 det594
myy (-3, 2) (-3, 1)           @noisy det748 det1091
myy (1, -14) (1, -13)         @noisy det960 det1339
myy (9, 19) (9, 20)           @noisy det840 det1007
myy (9, 10) (9, 11)           @noisy det867 det1059
myy (5, -5) (5, -4)           @noisy det1262 det2160
myy (9, 16) (9, 17)           @noisy det840 det1007
myy (5, -17) (5, -16)         @noisy det204 det1779
myy (5, 4) (5, 5)             @noisy det981 det1886
myy (13, 14) (13, 13)         @noisy det481 det1972
myy (-3, -1) (-3, -2)         @noisy det748 det1091
myy (13, 2) (13, 1)           @noisy det1545 det1946
myy (13, -8) (13, -7)         @noisy det202 det883
myy (9, -11) (9, -10)         @noisy det853 det1149
myy (5, 1) (5, 2)             @noisy det1608 det1921
myy (-3, -5) (-3, -4)         @noisy det366 det516
myy (1, 4) (1, 5)             @noisy det917 det2172
myy (5, -8) (5, -7)           @noisy det1262 det2160
myy (17, -1) (17, -2)         @noisy det283 det1872
myy (5, -11) (5, -10)         @noisy det1596 det1955
myy (5, 10) (5, 11)           @noisy det641 det1931
i (7, 17)                     @noisy
i (11, -13)                   @noisy
i (3, 13)                     @noisy
i (11, -4)                    @noisy
i (11, 5)                     @noisy
i (11, 14)                    @noisy
i (15, -4)                    @noisy
i (15, 5)                     @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (15, 14)                    @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (7, 19)                     @noisy
i (17, -4)                    @noisy
i (11, -11)                   @noisy
i (19, 2)                     @noisy
i (11, -1)                    @noisy
i (11, -2)                    @noisy
i (11, 7)                     @noisy
i (15, -11)                   @noisy
i (11, 16)                    @noisy
i (15, -2)                    @noisy
i (15, -1)                    @noisy
i (15, 7)                     @noisy
i (17, -11)                   @noisy
i (19, -5)                    @noisy
i (3, 8)                      @noisy
i (19, 4)                     @noisy
i (-5, 4)                     @noisy
i (3, 17)                     @noisy
i (7, -13)                    @noisy
i (7, -4)                     @noisy
i (1, 10)                     @noisy
i (21, -5)                    @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (-1, 2)                     @noisy
i (7, 14)                     @noisy
i (-1, 11)                    @noisy
i (3, 1)                      @noisy
i (11, -16)                   @noisy
i (3, 10)                     @noisy
i (11, -7)                    @noisy
i (11, 2)                     @noisy
i (13, -13)                   @noisy
i (5, 16)                     @noisy
i (7, -20)                    @noisy
i (15, -7)                    @noisy
i (7, -11)                    @noisy
i (15, 2)                     @noisy
i (7, -1)                     @noisy
i (7, -2)                     @noisy
i (-1, -5)                    @noisy
i (15, 11)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 16)                     @noisy
i (17, -7)                    @noisy
i (11, -14)                   @noisy
i (11, -5)                    @noisy
i (-3, 5)                     @noisy
i (11, 4)                     @noisy
i (13, -11)                   @noisy
i (15, -5)                    @noisy
i (15, 4)                     @noisy
i (15, 13)                    @noisy
i (3, -13)                    @noisy
i (3, -4)                     @noisy
i (17, -5)                    @noisy
i (3, 5)                      @noisy
i (-5, 1)                     @noisy
i (3, 14)                     @noisy
i (7, -16)                    @noisy
i (7, -7)                     @noisy
i (21, -2)                    @noisy
i (7, 2)                      @noisy
i (7, 11)                     @noisy
i (3, -11)                    @noisy
i (9, -16)                    @noisy
i (3, -1)                     @noisy
i (3, -2)                     @noisy
i (3, 7)                      @noisy
i (11, -10)                   @noisy
i (3, 16)                     @noisy
i (13, -16)                   @noisy
i (15, -10)                   @noisy
i (7, -14)                    @noisy
i (7, -5)                     @noisy
i (-1, -8)                    @noisy
i (11, 11)                    @noisy
i (7, 4)                      @noisy
i (11, 20)                    @noisy
i (17, -10)                   @noisy
i (11, -17)                   @noisy
i (-5, 5)                     @noisy
i (13, -14)                   @noisy
i (15, -8)                    @noisy
i (19, 8)                     @noisy
i (1, 11)                     @noisy
i (11, 13)                    @noisy
i (3, -7)                     @noisy
i (17, -8)                    @noisy
i (3, 2)                      @noisy
i (-5, -1)                    @noisy
i (3, 11)                     @noisy
i (-3, 4)                     @noisy
i (19, 1)                     @noisy
i (7, -19)                    @noisy
i (7, -10)                    @noisy
i (-1, -4)                    @noisy
i (3, -14)                    @noisy
i (21, 1)                     @noisy
i (9, -19)                    @noisy
i (3, -5)                     @noisy
i (-1, 8)                     @noisy
i (3, 4)                      @noisy
i (13, -10)                   @noisy
i (7, -17)                    @noisy
i (7, -8)                     @noisy
i (11, 8)                     @noisy
i (11, 17)                    @noisy
i (15, 8)                     @noisy
i (-1, 1)                     @noisy
i (9, -17)                    @noisy
i (7, 13)                     @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (13, -17)                   @noisy
i (19, -4)                    @noisy
i (11, -8)                    @noisy
i (19, 5)                     @noisy
i (11, 1)                     @noisy
i (11, 10)                    @noisy
i (11, 19)                    @noisy
i (15, 1)                     @noisy
i (21, -4)                    @noisy
i (15, 10)                    @noisy
i (3, -10)                    @noisy
i (19, -1)                    @noisy
i (19, -2)                    @noisy
i (19, 7)                     @noisy
i (5, 17)                     @noisy
i (21, -1)                    @noisy
i (3, -8)                     @noisy
i (7, 8)                      @noisy
i (-1, 5)                     @noisy

--------         56
mxx (3, 10) (1, 10)           @noisy det234 det1996
mzz (19, -1) (19, 1)          @noisy det196 det218 det1691 det1872
mxx (-3, -2) (-1, -2)         @noisy det493 det748 det1064 det1695
mxx (13, -2) (15, -2)         @noisy det337 det1208 det1571 det1946
mxx (3, -8) (1, -8)           @noisy det323 det670 det1568 det1710
mzz (11, 19) (11, 17)         @noisy det26 det640 det1315
mxx (15, 10) (13, 10)         @noisy det1587 det1630 det1647 det1972
mxx (9, 10) (11, 10)          @noisy det812 det1059 det1990 det2020
mzz (11, -13) (11, -11)       @noisy det207 det287 det979 det1149
mxx (11, -8) (9, -8)          @noisy det502 det594 det1857 det2112
mzz (-1, -5) (-1, -7)         @noisy det366 det1036 det1066 det1541
mzz (11, 1) (11, -1)          @noisy det471 det898 det1144 det1885
mxx (11, -14) (9, -14)        @noisy det142 det287 det603 det1149
mzz (-1, 7) (-1, 5)           @noisy det1109 det1988
mzz (3, 13) (3, 11)           @noisy det1917 det1983
mxx (11, 4) (9, 4)            @noisy det1332 det1709 det2009 det2140
mxx (-3, -8) (-1, -8)         @noisy det8 det1036 det1409
mzz (7, 5) (7, 7)             @noisy det169 det270 det836 det981
mzz (7, -1) (7, 1)            @noisy det37 det248 det971 det1608
mzz (15, 1) (15, -1)          @noisy det144 det337 det1487 det1946
mzz (7, 17) (7, 19)           @noisy det1739 det1994
mxx (7, 16) (5, 16)           @noisy det1070 det1999
mxx (5, -14) (7, -14)         @noisy det523 det604 det1495 det1596
mzz (-5, 1) (-5, -1)          @noisy det1401 det1979
mxx (7, -2) (5, -2)           @noisy det971 det1087 det1608 det1653
mxx (19, -2) (17, -2)         @noisy det218 det371 det844 det1872
mzz (7, -13) (7, -11)         @noisy det604 det1402 det1556 det1596
mxx (7, 10) (5, 10)           @noisy det755 det1582 det1931 det2134
mxx (5, -20) (7, -20)         @noisy det28 det894 det1382
mxx (3, 4) (1, 4)             @noisy det290 det1326 det1445 det2172
mxx (21, -2) (21, -4)         @noisy det530 det2006
mzz (3, -5) (3, -7)           @noisy det323 det518 det989 det1568
mxx (3, -14) (1, -14)         @noisy det15 det345 det1322
mzz (11, 7) (11, 5)           @noisy det75 det1100 det1332 det2140
mxx (19, 4) (17, 4)           @noisy det498 det1063 det1676 det1784
mxx (9, 16) (11, 16)          @noisy det154 det640 det840 det1627
mzz (15, 11) (15, 13)         @noisy det3 det1392 det1587
mzz (19, 7) (19, 5)           @noisy det36 det1282 det1676
mzz (11, 13) (11, 11)         @noisy det812 det1059 det1394 det1853
mxx (-3, 4) (-1, 4)           @noisy det206 det2000
mzz (11, -5) (11, -7)         @noisy det594 det774 det1857 det2148
mxx (3, -2) (1, -2)           @noisy det190 det582 det1012 det1526
mzz (-1, 1) (-1, -1)          @noisy det624 det748 det1064 det1069
mzz (3, 7) (3, 5)             @noisy det678 det1326 det1351 det2172
mzz (7, -7) (7, -5)           @noisy det506 det1262 det1430 det1742
mxx (7, -8) (5, -8)           @noisy det176 det1238 det1262 det1742
mzz (15, -7) (15, -5)         @noisy det183 det278 det883 det1956
mxx (11, -2) (9, -2)          @noisy det240 det436 det471 det1885
mxx (7, 4) (5, 4)             @noisy det270 det981 det1797 det2179
mxx (13, -8) (15, -8)         @noisy det278 det395 det656 det883
mxx (13, -14) (13, -16)       @noisy det564 det2005
mzz (7, -19) (7, -17)         @noisy det113 det894 det1737 det1779
mzz (3, 1) (3, -1)            @noisy det190 det1012 det1099 det1970
mxx (15, 4) (13, 4)           @noisy det1154 det1774 det1791 det1924
mzz (7, 11) (7, 13)           @noisy det549 det755 det1416 det1931
mzz (15, 5) (15, 7)           @noisy det1143 det1581 det1791 det1924
mzz (3, -13) (3, -11)         @noisy det345 det1339 det1537 det1895
i (5, 1)                      @noisy
i (11, -4)                    @noisy
i (9, 8)                      @noisy
i (9, 17)                     @noisy
i (11, 14)                    @noisy
i (15, -4)                    @noisy
i (13, 8)                     @noisy
i (15, 14)                    @noisy
i (17, -4)                    @noisy
i (1, -13)                    @noisy
i (17, 5)                     @noisy
i (19, 2)                     @noisy
i (9, 1)                      @noisy
i (15, -11)                   @noisy
i (9, 19)                     @noisy
i (13, 1)                     @noisy
i (1, 8)                      @noisy
i (17, -11)                   @noisy
i (5, -4)                     @noisy
i (19, -5)                    @noisy
i (17, -1)                    @noisy
i (3, 8)                      @noisy
i (5, 5)                      @noisy
i (17, 7)                     @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (3, 17)                     @noisy
i (5, 14)                     @noisy
i (7, -4)                     @noisy
i (21, -5)                    @noisy
i (-1, 2)                     @noisy
i (7, 14)                     @noisy
i (-1, 11)                    @noisy
i (5, -11)                    @noisy
i (9, -13)                    @noisy
i (11, -16)                   @noisy
i (5, -1)                     @noisy
i (9, -4)                     @noisy
i (5, 7)                      @noisy
i (9, 5)                      @noisy
i (11, 2)                     @noisy
i (13, -13)                   @noisy
i (9, 14)                     @noisy
i (13, -4)                    @noisy
i (13, 5)                     @noisy
i (15, 2)                     @noisy
i (13, 14)                    @noisy
i (17, -7)                    @noisy
i (9, -11)                    @noisy
i (17, 2)                     @noisy
i (9, -1)                     @noisy
i (-3, -4)                    @noisy
i (9, 7)                      @noisy
i (-3, 5)                     @noisy
i (13, -11)                   @noisy
i (1, -4)                     @noisy
i (13, -1)                    @noisy
i (13, 7)                     @noisy
i (1, 5)                      @noisy
i (5, -16)                    @noisy
i (3, -4)                     @noisy
i (17, -5)                    @noisy
i (5, -7)                     @noisy
i (5, 2)                      @noisy
i (-3, -1)                    @noisy
i (3, 14)                     @noisy
i (5, 11)                     @noisy
i (1, -11)                    @noisy
i (7, -16)                    @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (7, 2)                      @noisy
i (9, -16)                    @noisy
i (5, -5)                     @noisy
i (9, -7)                     @noisy
i (11, -10)                   @noisy
i (9, 2)                      @noisy
i (3, 16)                     @noisy
i (5, 13)                     @noisy
i (13, -7)                    @noisy
i (15, -10)                   @noisy
i (13, 2)                     @noisy
i (13, 11)                    @noisy
i (11, 20)                    @noisy
i (17, -10)                   @noisy
i (11, -17)                   @noisy
i (9, -5)                     @noisy
i (-3, -7)                    @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (13, -5)                    @noisy
i (1, -7)                     @noisy
i (19, 8)                     @noisy
i (1, 2)                      @noisy
i (1, 11)                     @noisy
i (5, -19)                    @noisy
i (17, -8)                    @noisy
i (5, -10)                    @noisy
i (3, 2)                      @noisy
i (-3, -5)                    @noisy
i (1, -5)                     @noisy
i (7, -10)                    @noisy
i (-1, -4)                    @noisy
i (5, -17)                    @noisy
i (21, 1)                     @noisy
i (9, -19)                    @noisy
i (-1, 8)                     @noisy
i (9, -10)                    @noisy
i (13, -10)                   @noisy
i (9, 11)                     @noisy
i (11, 8)                     @noisy
i (9, 20)                     @noisy
i (15, 8)                     @noisy
i (9, -17)                    @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (13, -17)                   @noisy
i (19, -4)                    @noisy
i (1, -10)                    @noisy
i (17, 8)                     @noisy
i (9, 13)                     @noisy
i (13, 13)                    @noisy
i (3, -10)                    @noisy
i (5, -13)                    @noisy
i (17, 1)                     @noisy
i (5, 8)                      @noisy
i (1, 1)                      @noisy
i (5, 17)                     @noisy
i (21, -1)                    @noisy
i (7, 8)                      @noisy

--------         57
mzz (21, -1) (21, 1)          @noisy det1691 det2039
mxx (19, -4) (17, -4)         @noisy det844 det2060
mxx (11, 20) (9, 20)          @noisy det101 det640 det1342
mxx (11, -10) (9, -10)        @noisy det287 det502 det1149 det2112
mxx (5, 14) (7, 14)           @noisy det262 det755 det1070 det1931
mxx (-1, -4) (-3, -4)         @noisy det366 det493 det1036 det1695
mzz (9, 5) (9, 7)             @noisy det169 det836 det1332 det2140
mxx (11, 2) (9, 2)            @noisy det471 det1709 det1885 det2009
mxx (19, 2) (17, 2)           @noisy det218 det1063 det1784 det1872
mzz (17, 1) (17, -1)          @noisy det144 det218 det1487 det1872
mxx (7, -4) (5, -4)           @noisy det1087 det1262 det1653 det1742
mzz (13, -1) (13, 1)          @noisy det337 det898 det1144 det1946
mzz (-3, -7) (-3, -5)         @noisy det86 det1036 det1500
mzz (17, 5) (17, 7)           @noisy det498 det1143 det1581 det1676
mxx (7, 8) (5, 8)             @noisy det270 det981 det1582 det2134
mzz (5, 5) (5, 7)             @noisy det270 det678 det981 det1351
mzz (13, -7) (13, -5)         @noisy det278 det774 det883 det2148
mxx (3, -4) (1, -4)           @noisy det323 det582 det1526 det1568
mzz (1, 7) (1, 5)             @noisy det765 det1109 det1326 det2172
mzz (9, -17) (9, -19)         @noisy det1737 det2048
mxx (-1, 8) (-1, 10)          @noisy det581 det2043
mzz (9, 17) (9, 19)           @noisy det545 det640 det840 det1739
mxx (-3, 2) (-1, 2)           @noisy det206 det621 det748 det1064
mxx (13, 2) (15, 2)           @noisy det337 det1154 det1774 det1946
mzz (13, 5) (13, 7)           @noisy det75 det1100 det1791 det1924
mzz (5, -1) (5, 1)            @noisy det971 det1099 det1608 det1970
mxx (11, -16) (9, -16)        @noisy det603 det2036
mxx (11, 8) (9, 8)            @noisy det1332 det1990 det2020 det2140
mzz (21, -5) (19, -5)         @noisy det617 det2051
mzz (5, 17) (3, 17)           @noisy det745 det2044
mzz (13, 11) (13, 13)         @noisy det1394 det1587 det1853 det1972
mxx (11, -4) (9, -4)          @noisy det240 det436 det594 det1857
mzz (13, -13) (13, -11)       @noisy det979 det2065
mzz (1, -5) (1, -7)           @noisy det323 det1066 det1541 det1568
mzz (9, 1) (9, -1)            @noisy det37 det248 det471 det1885
mxx (7, -10) (5, -10)         @noisy det176 det604 det1238 det1596
mxx (-5, 2) (-5, 4)           @noisy det685 det2071
mzz (-3, -1) (-3, 1)          @noisy det279 det748 det1064 det1401
mzz (5, -13) (5, -11)         @noisy det604 det1537 det1596 det1895
mzz (9, -11) (9, -13)         @noisy det287 det1149 det1402 det1556
mzz (-3, 5) (-5, 5)           @noisy det660 det2084
mxx (7, -16) (5, -16)         @noisy det523 det894 det1495 det1779
mxx (15, -4) (13, -4)         @noisy det278 det883 det1208 det1571
mzz (1, 11) (-1, 11)          @noisy det771 det2079
mxx (19, 8) (17, 8)           @noisy det111 det1362 det1676
mzz (17, -5) (17, -7)         @noisy det1956 det2047
mxx (3, -10) (1, -10)         @noisy det345 det670 det1339 det1710
mxx (7, 2) (5, 2)             @noisy det971 det1608 det1797 det2179
mxx (15, -10) (13, -10)       @noisy det656 det2073
mzz (5, 11) (5, 13)           @noisy det41 det755 det1917 det1931
mxx (3, 14) (3, 16)           @noisy det628 det2057
mxx (13, 14) (15, 14)         @noisy det70 det1587 det1599
mxx (17, -10) (17, -8)        @noisy det783 det2081
mzz (17, -11) (15, -11)       @noisy det536 det2063
mxx (3, 2) (1, 2)             @noisy det190 det290 det1012 det1445
mxx (3, 8) (1, 8)             @noisy det234 det491 det1326 det2172
mzz (9, 11) (9, 13)           @noisy det549 det812 det1059 det1416
mzz (5, -19) (5, -17)         @noisy det78 det894 det1614
mzz (1, -11) (1, -13)         @noisy det87 det345 det1379
mzz (1, 1) (1, -1)            @noisy det190 det624 det1012 det1069
mzz (13, -17) (11, -17)       @noisy det555 det2074
mxx (11, 14) (9, 14)          @noisy det154 det812 det1059 det1627
mzz (9, -7) (9, -5)           @noisy det506 det594 det1430 det1857
mzz (5, -7) (5, -5)           @noisy det518 det989 det1262 det1742
mxx (13, 8) (15, 8)           @noisy det1630 det1647 det1791 det1924
i (7, 17)                     @noisy
i (11, -13)                   @noisy
i (3, 13)                     @noisy
i (5, 10)                     @noisy
i (11, 5)                     @noisy
i (15, 5)                     @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (7, 19)                     @noisy
i (9, -8)                     @noisy
i (11, -11)                   @noisy
i (11, -2)                    @noisy
i (11, -1)                    @noisy
i (9, 10)                     @noisy
i (11, 7)                     @noisy
i (11, 16)                    @noisy
i (15, -2)                    @noisy
i (15, -1)                    @noisy
i (13, 10)                    @noisy
i (15, 7)                     @noisy
i (17, -2)                    @noisy
i (19, 4)                     @noisy
i (7, -13)                    @noisy
i (1, 10)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (3, 1)                      @noisy
i (5, -2)                     @noisy
i (3, 10)                     @noisy
i (11, -7)                    @noisy
i (5, 16)                     @noisy
i (7, -20)                    @noisy
i (15, -7)                    @noisy
i (7, -11)                    @noisy
i (7, -1)                     @noisy
i (7, -2)                     @noisy
i (-1, -5)                    @noisy
i (15, 11)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 16)                     @noisy
i (11, -14)                   @noisy
i (9, -2)                     @noisy
i (11, -5)                    @noisy
i (11, 4)                     @noisy
i (9, 16)                     @noisy
i (13, -2)                    @noisy
i (15, -5)                    @noisy
i (15, 4)                     @noisy
i (15, 13)                    @noisy
i (3, -13)                    @noisy
i (3, 5)                      @noisy
i (17, 4)                     @noisy
i (-5, 1)                     @noisy
i (-3, -2)                    @noisy
i (1, -2)                     @noisy
i (7, -7)                     @noisy
i (7, 11)                     @noisy
i (3, -11)                    @noisy
i (5, -14)                    @noisy
i (3, -1)                     @noisy
i (3, -2)                     @noisy
i (3, 7)                      @noisy
i (5, 4)                      @noisy
i (13, -16)                   @noisy
i (7, -14)                    @noisy
i (7, -5)                     @noisy
i (-1, -8)                    @noisy
i (11, 11)                    @noisy
i (7, 4)                      @noisy
i (9, -14)                    @noisy
i (13, -14)                   @noisy
i (15, -8)                    @noisy
i (13, 4)                     @noisy
i (11, 13)                    @noisy
i (3, -7)                     @noisy
i (-5, -1)                    @noisy
i (3, 11)                     @noisy
i (-3, 4)                     @noisy
i (1, -14)                    @noisy
i (19, 1)                     @noisy
i (7, -19)                    @noisy
i (1, 4)                      @noisy
i (3, -14)                    @noisy
i (3, -5)                     @noisy
i (5, -8)                     @noisy
i (3, 4)                      @noisy
i (7, -17)                    @noisy
i (7, -8)                     @noisy
i (11, 17)                    @noisy
i (-1, 1)                     @noisy
i (7, 13)                     @noisy
i (13, -8)                    @noisy
i (11, -8)                    @noisy
i (19, 5)                     @noisy
i (9, 4)                      @noisy
i (11, 1)                     @noisy
i (11, 10)                    @noisy
i (11, 19)                    @noisy
i (15, 1)                     @noisy
i (21, -4)                    @noisy
i (15, 10)                    @noisy
i (-3, -8)                    @noisy
i (19, -1)                    @noisy
i (19, -2)                    @noisy
i (1, -8)                     @noisy
i (19, 7)                     @noisy
i (5, -20)                    @noisy
i (21, -2)                    @noisy
i (3, -8)                     @noisy
i (-1, 5)                     @noisy

--------         58
mxx (9, -11) (7, -11)         @noisy det737 det1402 det1556 det2058
mzz (-1, 8) (-1, 10)          @noisy det247 det581 det1938
mzz (-1, 2) (-1, 4)           @noisy det206 det621 det804 det1350
mxx (9, -5) (7, -5)           @noisy det506 det1430 det1574 det1932
mxx (17, 1) (15, 1)           @noisy det144 det773 det1137 det1487
mzz (11, 14) (11, 16)         @noisy det55 det154
mxx (11, 13) (13, 13)         @noisy det30 det1394
mxx (-1, 1) (1, 1)            @noisy det624 det804 det1069 det1350
mzz (3, 8) (3, 10)            @noisy det234 det491 det528 det695
mxx (11, -5) (13, -5)         @noisy det774 det1415 det1953 det2148
mzz (3, -10) (3, -8)          @noisy det335 det387 det670 det1710
mzz (19, 2) (19, 4)           @noisy det54 det1063
mxx (21, -5) (19, -5)         @noisy det617 det1167 det1958
mzz (3, -14) (1, -14)         @noisy det68 det1322
mzz (7, -16) (7, -14)         @noisy det523 det1013 det1299 det1495
mxx (5, -11) (3, -11)         @noisy det335 det387 det1537 det1895
mxx (21, 1) (19, 1)           @noisy det58 det196
mzz (11, 8) (11, 10)          @noisy det81 det1356 det1990 det2020
mxx (19, 7) (19, 5)           @noisy det102 det1282
mxx (3, 7) (5, 7)             @noisy det528 det678 det695 det1351
mzz (7, 16) (7, 14)           @noisy det262 det1070 det1609 det2068
mzz (19, 8) (17, 8)           @noisy det71 det1362
mxx (9, -17) (7, -17)         @noisy det113 det1013 det1299 det1737
mzz (3, 14) (3, 16)           @noisy det628 det816 det1961
mxx (9, 7) (7, 7)             @noisy det169 det271 det836 det1936
mxx (17, -11) (15, -11)       @noisy det536 det1966 det1968
mxx (11, 1) (13, 1)           @noisy det469 det898 det1144 det1772
mzz (3, 2) (3, 4)             @noisy det14 det290 det1445 det1698
mxx (17, 7) (15, 7)           @noisy det69 det1143
mzz (11, -4) (11, -2)         @noisy det240 det436 det1415 det1953
mzz (15, 4) (15, 2)           @noisy det773 det1137 det1154 det1774
mxx (11, 7) (13, 7)           @noisy det75 det81 det1100 det1356
mxx (1, -11) (1, -13)         @noisy det84 det1379
mzz (11, -10) (11, -8)        @noisy det502 det1368 det1570 det2112
mxx (13, -17) (11, -17)       @noisy det155 det555 det1928
mzz (-1, -4) (-1, -2)         @noisy det493 det1283 det1695 det1888
mzz (15, 10) (15, 8)          @noisy det46 det1647
mxx (9, 19) (7, 19)           @noisy det45 det545
mxx (9, 1) (7, 1)             @noisy det37 det177 det189 det248
mxx (3, 13) (5, 13)           @noisy det41 det362 det816 det1917
mzz (7, -2) (7, -4)           @noisy det1087 det1574 det1653 det1932
mzz (11, 20) (9, 20)          @noisy det53 det1342
mxx (1, -5) (-1, -5)          @noisy det1066 det1283 det1541 det1888
mxx (-5, 1) (-3, 1)           @noisy det279 det1401 det1603 det2152
mzz (3, -4) (3, -2)           @noisy det582 det1526 det1844 det1941
mxx (11, 19) (11, 17)         @noisy det40 det1315
mxx (-1, 7) (1, 7)            @noisy det247 det765 det780 det1109
mzz (11, 2) (11, 4)           @noisy det469 det1709 det1772 det2009
mxx (3, 1) (5, 1)             @noisy det14 det1099 det1698 det1970
mzz (15, -10) (15, -8)        @noisy det395 det656 det852 det1968
mzz (7, 4) (7, 2)             @noisy det177 det189 det1797 det2179
mzz (19, -4) (19, -2)         @noisy det371 det844 det1167 det1185
mzz (7, 10) (7, 8)            @noisy det271 det1582 det1936 det2134
mxx (3, -5) (5, -5)           @noisy det518 det989 det1844 det1941
mxx (13, -11) (11, -11)       @noisy det207 det979 det1368 det1570
mxx (17, -5) (15, -5)         @noisy det183 det568 det686 det1956
mzz (11, -16) (11, -14)       @noisy det142 det155 det603 det1962
mzz (7, -8) (7, -10)          @noisy det176 det737 det1238 det2058
mzz (15, -4) (15, -2)         @noisy det568 det686 det1208 det1571
mzz (-5, 2) (-5, 4)           @noisy det685 det1971 det2152
mxx (9, 13) (7, 13)           @noisy det549 det1416 det1609 det2068
i (7, 17)                     @noisy
i (11, -13)                   @noisy
i (5, 10)                     @noisy
i (9, 8)                      @noisy
i (11, 5)                     @noisy
i (9, 17)                     @noisy
i (13, 8)                     @noisy
i (15, 5)                     @noisy
i (-1, -1)                    @noisy
i (15, 14)                    @noisy
i (17, -4)                    @noisy
i (9, -8)                     @noisy
i (17, 5)                     @noisy
i (11, -1)                    @noisy
i (9, 10)                     @noisy
i (15, -1)                    @noisy
i (13, 10)                    @noisy
i (1, 8)                      @noisy
i (5, -4)                     @noisy
i (17, -2)                    @noisy
i (17, -1)                    @noisy
i (5, 5)                      @noisy
i (3, 17)                     @noisy
i (5, 14)                     @noisy
i (7, -13)                    @noisy
i (1, 10)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (-1, 11)                    @noisy
i (9, -13)                    @noisy
i (5, -1)                     @noisy
i (5, -2)                     @noisy
i (9, -4)                     @noisy
i (11, -7)                    @noisy
i (9, 5)                      @noisy
i (13, -13)                   @noisy
i (5, 16)                     @noisy
i (9, 14)                     @noisy
i (13, -4)                    @noisy
i (15, -7)                    @noisy
i (7, -20)                    @noisy
i (13, 5)                     @noisy
i (7, -1)                     @noisy
i (13, 14)                    @noisy
i (15, 11)                    @noisy
i (17, -7)                    @noisy
i (17, 2)                     @noisy
i (9, -2)                     @noisy
i (9, -1)                     @noisy
i (-3, -4)                    @noisy
i (-3, 5)                     @noisy
i (9, 16)                     @noisy
i (1, -4)                     @noisy
i (13, -2)                    @noisy
i (13, -1)                    @noisy
i (1, 5)                      @noisy
i (15, 13)                    @noisy
i (3, -13)                    @noisy
i (5, -16)                    @noisy
i (5, -7)                     @noisy
i (3, 5)                      @noisy
i (17, 4)                     @noisy
i (5, 2)                      @noisy
i (-3, -1)                    @noisy
i (-3, -2)                    @noisy
i (5, 11)                     @noisy
i (1, -2)                     @noisy
i (1, -1)                     @noisy
i (7, -7)                     @noisy
i (21, -2)                    @noisy
i (7, 11)                     @noisy
i (5, -14)                    @noisy
i (9, -16)                    @noisy
i (3, -1)                     @noisy
i (9, -7)                     @noisy
i (5, 4)                      @noisy
i (9, 2)                      @noisy
i (13, -16)                   @noisy
i (13, -7)                    @noisy
i (13, 2)                     @noisy
i (13, 11)                    @noisy
i (11, 11)                    @noisy
i (-1, -8)                    @noisy
i (17, -10)                   @noisy
i (9, -14)                    @noisy
i (-3, -7)                    @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (13, -14)                   @noisy
i (1, -7)                     @noisy
i (13, 4)                     @noisy
i (1, 2)                      @noisy
i (1, 11)                     @noisy
i (5, -19)                    @noisy
i (3, -7)                     @noisy
i (17, -8)                    @noisy
i (5, -10)                    @noisy
i (-5, -1)                    @noisy
i (-3, -5)                    @noisy
i (3, 11)                     @noisy
i (-3, 4)                     @noisy
i (7, -19)                    @noisy
i (1, 4)                      @noisy
i (5, -17)                    @noisy
i (9, -19)                    @noisy
i (5, -8)                     @noisy
i (9, -10)                    @noisy
i (13, -10)                   @noisy
i (9, 11)                     @noisy
i (13, -8)                    @noisy
i (1, -10)                    @noisy
i (9, 4)                      @noisy
i (21, -4)                    @noisy
i (5, -13)                    @noisy
i (-3, -8)                    @noisy
i (19, -1)                    @noisy
i (1, -8)                     @noisy
i (5, 8)                      @noisy
i (5, 17)                     @noisy
i (5, -20)                    @noisy
i (21, -1)                    @noisy
i (-1, 5)                     @noisy

--------         59
mxx (-3, 5) (-5, 5)           @noisy det660 det2031 det2152
mxx (-1, 5) (1, 5)            @noisy det765 det804 det1109 det1350
mzz (13, -8) (13, -10)        @noisy det395 det656 det1368 det1570
mxx (1, 11) (-1, 11)          @noisy det247 det771 det2027
mzz (5, 4) (5, 2)             @noisy det14 det1698 det1797 det2179
mzz (17, -4) (17, -2)         @noisy det371 det568 det686 det844
mzz (13, 2) (13, 4)           @noisy det469 det1154 det1772 det1774
mxx (13, -7) (11, -7)         @noisy det774 det1368 det1570 det2148
mxx (5, 17) (3, 17)           @noisy det745 det816 det2003
mzz (9, -10) (9, -8)          @noisy det502 det737 det2058 det2112
mxx (13, 5) (11, 5)           @noisy det75 det469 det1100 det1772
mxx (-1, -1) (1, -1)          @noisy det624 det1069 det1283 det1888
mzz (13, -2) (13, -4)         @noisy det1208 det1415 det1571 det1953
mzz (5, -14) (5, -16)         @noisy det170 det523
mzz (9, 16) (9, 14)           @noisy det154 det1609 det1627 det2068
mxx (-1, -7) (1, -7)          @noisy det126 det1066
mxx (15, 11) (15, 13)         @noisy det140 det1392
mxx (7, -13) (9, -13)         @noisy det1013 det1299 det1402 det1556
mzz (1, -10) (1, -8)          @noisy det128 det670
mxx (9, 17) (7, 17)           @noisy det545 det1609 det1739 det2068
mxx (9, 11) (7, 11)           @noisy det271 det549 det1416 det1936
mxx (21, -1) (19, -1)         @noisy det196 det1167 det1185 det1691
mzz (17, 2) (17, 4)           @noisy det773 det1063 det1137 det1784
mzz (-3, 2) (-3, 4)           @noisy det206 det621 det1603 det2152
mzz (9, -4) (9, -2)           @noisy det240 det436 det1574 det1932
mzz (13, 14) (15, 14)         @noisy det124 det1599
mzz (17, -10) (17, -8)        @noisy det783 det1968 det2030
mzz (9, -16) (9, -14)         @noisy det142 det603 det1013 det1299
mxx (13, -13) (11, -13)       @noisy det155 det207 det979 det1962
mzz (13, -14) (13, -16)       @noisy det155 det564 det2028
mxx (5, -19) (5, -17)         @noisy det141 det1614
mzz (1, 2) (1, 4)             @noisy det290 det804 det1350 det1445
mxx (17, -1) (15, -1)         @noisy det144 det568 det686 det1487
mxx (5, -13) (3, -13)         @noisy det136 det1895
mzz (5, -8) (5, -10)          @noisy det176 det335 det387 det1238
mxx (5, 5) (3, 5)             @noisy det14 det678 det1351 det1698
mxx (5, 11) (3, 11)           @noisy det41 det528 det695 det1917
mxx (-3, -1) (-5, -1)         @noisy det138 det279
mxx (13, -1) (11, -1)         @noisy det898 det1144 det1415 det1953
mzz (5, -2) (5, -4)           @noisy det1087 det1653 det1844 det1941
mxx (5, -7) (3, -7)           @noisy det335 det387 det518 det989
mxx (9, 5) (7, 5)             @noisy det169 det177 det189 det836
mxx (5, -1) (3, -1)           @noisy det1099 det1844 det1941 det1970
mzz (1, 8) (1, 10)            @noisy det234 det247 det491 det780
mxx (7, -1) (9, -1)           @noisy det37 det248 det1574 det1932
mzz (5, -20) (7, -20)         @noisy det159 det1382
mzz (13, 8) (13, 10)          @noisy det81 det1356 det1630 det1647
mxx (15, -7) (17, -7)         @noisy det183 det852 det1956 det1968
mxx (7, -19) (9, -19)         @noisy det113 det135
mzz (21, -2) (21, -4)         @noisy det530 det1167 det2017
mxx (17, 5) (15, 5)           @noisy det773 det1137 det1143 det1581
mxx (13, 11) (11, 11)         @noisy det81 det1356 det1394 det1853
mxx (9, -7) (7, -7)           @noisy det506 det737 det1430 det2058
mzz (9, 10) (9, 8)            @noisy det271 det1936 det1990 det2020
mzz (5, 14) (5, 16)           @noisy det262 det362 det816 det1070
mzz (-3, -8) (-1, -8)         @noisy det146 det1409
mxx (-3, -7) (-3, -5)         @noisy det133 det1500
mzz (1, -4) (1, -2)           @noisy det582 det1283 det1526 det1888
mzz (5, 10) (5, 8)            @noisy det528 det695 det1582 det2134
mzz (-3, -2) (-3, -4)         @noisy det151 det493
mzz (9, 2) (9, 4)             @noisy det177 det189 det1709 det2009
i (5, 1)                      @noisy
i (3, 13)                     @noisy
i (11, -4)                    @noisy
i (11, 14)                    @noisy
i (15, -4)                    @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (7, 19)                     @noisy
i (1, -13)                    @noisy
i (11, -11)                   @noisy
i (19, 2)                     @noisy
i (9, 1)                      @noisy
i (11, -2)                    @noisy
i (11, 7)                     @noisy
i (15, -11)                   @noisy
i (9, 19)                     @noisy
i (13, 1)                     @noisy
i (15, -2)                    @noisy
i (11, 16)                    @noisy
i (15, 7)                     @noisy
i (17, -11)                   @noisy
i (19, -5)                    @noisy
i (3, 8)                      @noisy
i (17, 7)                     @noisy
i (19, 4)                     @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (7, -4)                     @noisy
i (21, -5)                    @noisy
i (-1, 2)                     @noisy
i (7, 14)                     @noisy
i (5, -11)                    @noisy
i (3, 1)                      @noisy
i (11, -16)                   @noisy
i (3, 10)                     @noisy
i (5, 7)                      @noisy
i (11, 2)                     @noisy
i (7, -11)                    @noisy
i (15, 2)                     @noisy
i (7, -2)                     @noisy
i (-1, -5)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 16)                     @noisy
i (9, -11)                    @noisy
i (11, -14)                   @noisy
i (11, -5)                    @noisy
i (9, 7)                      @noisy
i (11, 4)                     @noisy
i (13, -11)                   @noisy
i (15, -5)                    @noisy
i (13, 7)                     @noisy
i (15, 4)                     @noisy
i (3, -4)                     @noisy
i (17, -5)                    @noisy
i (-5, 1)                     @noisy
i (3, 14)                     @noisy
i (1, -11)                    @noisy
i (7, -16)                    @noisy
i (1, 7)                      @noisy
i (7, 2)                      @noisy
i (3, -11)                    @noisy
i (3, -2)                     @noisy
i (5, -5)                     @noisy
i (3, 7)                      @noisy
i (11, -10)                   @noisy
i (3, 16)                     @noisy
i (5, 13)                     @noisy
i (15, -10)                   @noisy
i (7, -14)                    @noisy
i (7, -5)                     @noisy
i (7, 4)                      @noisy
i (11, 20)                    @noisy
i (11, -17)                   @noisy
i (9, -5)                     @noisy
i (13, -5)                    @noisy
i (15, -8)                    @noisy
i (19, 8)                     @noisy
i (11, 13)                    @noisy
i (3, 2)                      @noisy
i (1, -14)                    @noisy
i (19, 1)                     @noisy
i (1, -5)                     @noisy
i (7, -10)                    @noisy
i (3, -14)                    @noisy
i (21, 1)                     @noisy
i (3, -5)                     @noisy
i (-1, 8)                     @noisy
i (3, 4)                      @noisy
i (7, -17)                    @noisy
i (7, -8)                     @noisy
i (11, 8)                     @noisy
i (9, 20)                     @noisy
i (11, 17)                    @noisy
i (15, 8)                     @noisy
i (-1, 1)                     @noisy
i (9, -17)                    @noisy
i (7, 13)                     @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (13, -17)                   @noisy
i (19, -4)                    @noisy
i (11, -8)                    @noisy
i (17, 8)                     @noisy
i (19, 5)                     @noisy
i (11, 1)                     @noisy
i (9, 13)                     @noisy
i (11, 10)                    @noisy
i (11, 19)                    @noisy
i (15, 1)                     @noisy
i (13, 13)                    @noisy
i (15, 10)                    @noisy
i (3, -10)                    @noisy
i (17, 1)                     @noisy
i (19, -2)                    @noisy
i (19, 7)                     @noisy
i (1, 1)                      @noisy
i (-1, -4)                    @noisy
i (3, -8)                     @noisy
i (7, 8)                      @noisy

--------         60
myy (3, 10) (3, 11)           @noisy det695 det2088
myy (11, 4) (11, 5)           @noisy det544 det1772
myy (-1, 4) (-1, 5)           @noisy det711 det804
myy (7, 4) (7, 5)             @noisy det147 det177
myy (-5, 4) (-5, 5)           @noisy det1603 det2094
myy (15, -11) (15, -10)       @noisy det852 det1126
myy (7, 16) (7, 17)           @noisy det1 det1609
myy (3, 1) (3, 2)             @noisy det1698 det2016
myy (3, -8) (3, -7)           @noisy det387 det1323
myy (7, 7) (7, 8)             @noisy det271 det1333
myy (15, -5) (15, -4)         @noisy det568 det1148
myy (3, 16) (3, 17)           @noisy det322 det362
myy (-5, 1) (-5, 2)           @noisy det1603 det2094
myy (-1, 1) (-1, 2)           @noisy det711 det804
myy (11, 10) (11, 11)         @noisy det1356 det2126
myy (19, -4) (19, -5)         @noisy det514 det1185
myy (-1, -1) (-1, -2)         @noisy det956 det1888
myy (7, -8) (7, -7)           @noisy det1934 det2058
myy (7, -1) (7, -2)           @noisy det925 det1574
myy (15, 4) (15, 5)           @noisy det813 det1137
myy (3, -10) (3, -11)         @noisy det387 det1323
myy (7, -17) (7, -16)         @noisy det739 det1013
myy (-1, 11) (-1, 10)         @noisy det232 det780
myy (3, 7) (3, 8)             @noisy det695 det2088
myy (15, -7) (15, -8)         @noisy det852 det1126
myy (-1, -5) (-1, -4)         @noisy det956 det1888
myy (15, 1) (15, 2)           @noisy det813 det1137
myy (11, -10) (11, -11)       @noisy det304 det1368
myy (3, -1) (3, -2)           @noisy det1032 det1844
myy (11, 7) (11, 8)           @noisy det1356 det2126
myy (7, 13) (7, 14)           @noisy det1 det1609
myy (7, -13) (7, -14)         @noisy det739 det1013
myy (7, -5) (7, -4)           @noisy det925 det1574
myy (11, 1) (11, 2)           @noisy det544 det1772
myy (-1, 7) (-1, 8)           @noisy det232 det780
myy (3, 13) (3, 14)           @noisy det322 det362
myy (11, -16) (11, -17)       @noisy det610 det1962
myy (11, -1) (11, -2)         @noisy det759 det1953
myy (7, 10) (7, 11)           @noisy det271 det1333
myy (19, -1) (19, -2)         @noisy det514 det1185
myy (3, -5) (3, -4)           @noisy det1032 det1844
myy (11, -5) (11, -4)         @noisy det759 det1953
myy (11, -14) (11, -13)       @noisy det610 det1962
myy (7, -11) (7, -10)         @noisy det1934 det2058
myy (15, -1) (15, -2)         @noisy det568 det1148
myy (3, 4) (3, 5)             @noisy det1698 det2016
myy (7, 1) (7, 2)             @noisy det147 det177
myy (11, -8) (11, -7)         @noisy det304 det1368
i (5, 1)                      @noisy
i (5, 10)                     @noisy
i (9, 8)                      @noisy
i (9, 17)                     @noisy
i (11, 14)                    @noisy
i (13, 8)                     @noisy
i (15, 14)                    @noisy
i (7, 19)                     @noisy
i (17, -4)                    @noisy
i (9, -8)                     @noisy
i (1, -13)                    @noisy
i (17, 5)                     @noisy
i (19, 2)                     @noisy
i (9, 1)                      @noisy
i (9, 10)                     @noisy
i (9, 19)                     @noisy
i (13, 1)                     @noisy
i (11, 16)                    @noisy
i (13, 10)                    @noisy
i (1, 8)                      @noisy
i (15, 7)                     @noisy
i (17, -11)                   @noisy
i (5, -4)                     @noisy
i (17, -2)                    @noisy
i (17, -1)                    @noisy
i (5, 5)                      @noisy
i (19, 4)                     @noisy
i (17, 7)                     @noisy
i (-3, 1)                     @noisy
i (5, 14)                     @noisy
i (1, 10)                     @noisy
i (21, -5)                    @noisy
i (-1, -7)                    @noisy
i (5, -11)                    @noisy
i (9, -13)                    @noisy
i (5, -1)                     @noisy
i (5, -2)                     @noisy
i (9, -4)                     @noisy
i (5, 7)                      @noisy
i (9, 5)                      @noisy
i (13, -13)                   @noisy
i (5, 16)                     @noisy
i (9, 14)                     @noisy
i (13, -4)                    @noisy
i (7, -20)                    @noisy
i (13, 5)                     @noisy
i (13, 14)                    @noisy
i (15, 11)                    @noisy
i (17, -7)                    @noisy
i (9, -11)                    @noisy
i (17, 2)                     @noisy
i (9, -2)                     @noisy
i (9, -1)                     @noisy
i (-3, -4)                    @noisy
i (9, 7)                      @noisy
i (-3, 5)                     @noisy
i (13, -11)                   @noisy
i (9, 16)                     @noisy
i (1, -4)                     @noisy
i (13, -2)                    @noisy
i (13, -1)                    @noisy
i (13, 7)                     @noisy
i (1, 5)                      @noisy
i (15, 13)                    @noisy
i (3, -13)                    @noisy
i (5, -16)                    @noisy
i (17, -5)                    @noisy
i (5, -7)                     @noisy
i (17, 4)                     @noisy
i (5, 2)                      @noisy
i (-3, -1)                    @noisy
i (-3, -2)                    @noisy
i (5, 11)                     @noisy
i (1, -11)                    @noisy
i (1, -2)                     @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (21, -2)                    @noisy
i (5, -14)                    @noisy
i (9, -16)                    @noisy
i (5, -5)                     @noisy
i (9, -7)                     @noisy
i (5, 4)                      @noisy
i (9, 2)                      @noisy
i (13, -16)                   @noisy
i (5, 13)                     @noisy
i (13, -7)                    @noisy
i (13, 2)                     @noisy
i (13, 11)                    @noisy
i (-1, -8)                    @noisy
i (11, 20)                    @noisy
i (17, -10)                   @noisy
i (9, -14)                    @noisy
i (9, -5)                     @noisy
i (-3, -7)                    @noisy
i (-3, 2)                     @noisy
i (13, -14)                   @noisy
i (13, -5)                    @noisy
i (1, -7)                     @noisy
i (19, 8)                     @noisy
i (13, 4)                     @noisy
i (1, 2)                      @noisy
i (1, 11)                     @noisy
i (11, 13)                    @noisy
i (5, -19)                    @noisy
i (17, -8)                    @noisy
i (5, -10)                    @noisy
i (-5, -1)                    @noisy
i (-3, -5)                    @noisy
i (-3, 4)                     @noisy
i (1, -14)                    @noisy
i (19, 1)                     @noisy
i (7, -19)                    @noisy
i (1, -5)                     @noisy
i (1, 4)                      @noisy
i (3, -14)                    @noisy
i (5, -17)                    @noisy
i (21, 1)                     @noisy
i (9, -19)                    @noisy
i (5, -8)                     @noisy
i (9, -10)                    @noisy
i (13, -10)                   @noisy
i (9, 11)                     @noisy
i (9, 20)                     @noisy
i (11, 17)                    @noisy
i (15, 8)                     @noisy
i (9, -17)                    @noisy
i (13, -17)                   @noisy
i (13, -8)                    @noisy
i (1, -10)                    @noisy
i (17, 8)                     @noisy
i (19, 5)                     @noisy
i (9, 4)                      @noisy
i (9, 13)                     @noisy
i (11, 19)                    @noisy
i (21, -4)                    @noisy
i (13, 13)                    @noisy
i (15, 10)                    @noisy
i (5, -13)                    @noisy
i (-3, -8)                    @noisy
i (17, 1)                     @noisy
i (1, -8)                     @noisy
i (5, 8)                      @noisy
i (19, 7)                     @noisy
i (1, 1)                      @noisy
i (5, 17)                     @noisy
i (5, -20)                    @noisy
i (21, -1)                    @noisy

--------         61
myy (17, -8) (17, -7)         @noisy det852 det1126
myy (1, 11) (1, 10)           @noisy det232 det780
myy (9, -14) (9, -13)         @noisy det739 det1013
myy (13, 4) (13, 5)           @noisy det544 det1772
myy (13, 10) (13, 11)         @noisy det1356 det2126
myy (5, 14) (5, 13)           @noisy det322 det362
myy (9, 7) (9, 8)             @noisy det271 det1333
myy (21, -1) (21, -2)         @noisy det514 det1185
myy (1, -5) (1, -4)           @noisy det956 det1888
myy (1, -1) (1, -2)           @noisy det956 det1888
myy (-3, 4) (-3, 5)           @noisy det1603 det2094
myy (13, 8) (13, 7)           @noisy det1356 det2126
myy (1, 1) (1, 2)             @noisy det711 det804
myy (5, 7) (5, 8)             @noisy det695 det2088
myy (1, 7) (1, 8)             @noisy det232 det780
myy (9, -1) (9, -2)           @noisy det925 det1574
myy (9, -5) (9, -4)           @noisy det925 det1574
myy (17, 5) (17, 4)           @noisy det813 det1137
myy (21, -5) (21, -4)         @noisy det514 det1185
myy (9, 13) (9, 14)           @noisy det1 det1609
myy (17, 1) (17, 2)           @noisy det813 det1137
myy (13, -1) (13, -2)         @noisy det759 det1953
myy (5, -1) (5, -2)           @noisy det1032 det1844
myy (9, 5) (9, 4)             @noisy det147 det177
myy (9, 1) (9, 2)             @noisy det147 det177
myy (13, -5) (13, -4)         @noisy det759 det1953
myy (9, -7) (9, -8)           @noisy det1934 det2058
myy (-3, 2) (-3, 1)           @noisy det1603 det2094
myy (9, 10) (9, 11)           @noisy det271 det1333
myy (5, -5) (5, -4)           @noisy det1032 det1844
myy (9, 16) (9, 17)           @noisy det1 det1609
myy (5, 4) (5, 5)             @noisy det1698 det2016
myy (13, -14) (13, -13)       @noisy det610 det1962
myy (5, 16) (5, 17)           @noisy det322 det362
myy (13, -11) (13, -10)       @noisy det304 det1368
myy (13, 2) (13, 1)           @noisy det544 det1772
myy (13, -8) (13, -7)         @noisy det304 det1368
myy (9, -11) (9, -10)         @noisy det1934 det2058
myy (13, -17) (13, -16)       @noisy det610 det1962
myy (17, -5) (17, -4)         @noisy det568 det1148
myy (9, -17) (9, -16)         @noisy det739 det1013
myy (5, 1) (5, 2)             @noisy det1698 det2016
myy (1, 4) (1, 5)             @noisy det711 det804
myy (5, -8) (5, -7)           @noisy det387 det1323
myy (17, -1) (17, -2)         @noisy det568 det1148
myy (5, -11) (5, -10)         @noisy det387 det1323
myy (17, -11) (17, -10)       @noisy det852 det1126
myy (5, 10) (5, 11)           @noisy det695 det2088
i (7, 17)                     @noisy
i (11, -13)                   @noisy
i (3, 13)                     @noisy
i (11, -4)                    @noisy
i (11, 5)                     @noisy
i (11, 14)                    @noisy
i (15, -4)                    @noisy
i (15, 5)                     @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (15, 14)                    @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (7, 19)                     @noisy
i (1, -13)                    @noisy
i (11, -11)                   @noisy
i (19, 2)                     @noisy
i (11, -1)                    @noisy
i (11, -2)                    @noisy
i (11, 7)                     @noisy
i (15, -11)                   @noisy
i (9, 19)                     @noisy
i (11, 16)                    @noisy
i (15, -2)                    @noisy
i (15, -1)                    @noisy
i (15, 7)                     @noisy
i (19, -5)                    @noisy
i (3, 8)                      @noisy
i (17, 7)                     @noisy
i (19, 4)                     @noisy
i (-5, 4)                     @noisy
i (3, 17)                     @noisy
i (7, -13)                    @noisy
i (7, -4)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (-1, 2)                     @noisy
i (7, 14)                     @noisy
i (-1, 11)                    @noisy
i (3, 1)                      @noisy
i (11, -16)                   @noisy
i (3, 10)                     @noisy
i (11, -7)                    @noisy
i (11, 2)                     @noisy
i (7, -20)                    @noisy
i (15, -7)                    @noisy
i (7, -11)                    @noisy
i (15, 2)                     @noisy
i (7, -1)                     @noisy
i (7, -2)                     @noisy
i (-1, -5)                    @noisy
i (15, 11)                    @noisy
i (13, 14)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 16)                     @noisy
i (11, -14)                   @noisy
i (-3, -4)                    @noisy
i (11, -5)                    @noisy
i (11, 4)                     @noisy
i (15, -5)                    @noisy
i (15, 4)                     @noisy
i (15, 13)                    @noisy
i (3, -13)                    @noisy
i (5, -16)                    @noisy
i (3, -4)                     @noisy
i (3, 5)                      @noisy
i (-5, 1)                     @noisy
i (-3, -1)                    @noisy
i (3, 14)                     @noisy
i (-3, -2)                    @noisy
i (1, -11)                    @noisy
i (7, -16)                    @noisy
i (7, -7)                     @noisy
i (7, 2)                      @noisy
i (7, 11)                     @noisy
i (3, -11)                    @noisy
i (5, -14)                    @noisy
i (3, -1)                     @noisy
i (3, -2)                     @noisy
i (3, 7)                      @noisy
i (11, -10)                   @noisy
i (3, 16)                     @noisy
i (15, -10)                   @noisy
i (7, -14)                    @noisy
i (7, -5)                     @noisy
i (-1, -8)                    @noisy
i (11, 11)                    @noisy
i (7, 4)                      @noisy
i (11, 20)                    @noisy
i (11, -17)                   @noisy
i (-3, -7)                    @noisy
i (-5, 5)                     @noisy
i (1, -7)                     @noisy
i (15, -8)                    @noisy
i (19, 8)                     @noisy
i (11, 13)                    @noisy
i (5, -19)                    @noisy
i (3, -7)                     @noisy
i (3, 2)                      @noisy
i (-5, -1)                    @noisy
i (-3, -5)                    @noisy
i (3, 11)                     @noisy
i (1, -14)                    @noisy
i (19, 1)                     @noisy
i (7, -19)                    @noisy
i (7, -10)                    @noisy
i (3, -14)                    @noisy
i (5, -17)                    @noisy
i (21, 1)                     @noisy
i (9, -19)                    @noisy
i (3, -5)                     @noisy
i (-1, 8)                     @noisy
i (3, 4)                      @noisy
i (7, -17)                    @noisy
i (7, -8)                     @noisy
i (11, 8)                     @noisy
i (9, 20)                     @noisy
i (11, 17)                    @noisy
i (15, 8)                     @noisy
i (-1, 1)                     @noisy
i (7, 13)                     @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (19, -4)                    @noisy
i (1, -10)                    @noisy
i (11, -8)                    @noisy
i (17, 8)                     @noisy
i (19, 5)                     @noisy
i (11, 1)                     @noisy
i (11, 10)                    @noisy
i (11, 19)                    @noisy
i (15, 1)                     @noisy
i (13, 13)                    @noisy
i (15, 10)                    @noisy
i (3, -10)                    @noisy
i (5, -13)                    @noisy
i (-3, -8)                    @noisy
i (19, -1)                    @noisy
i (19, -2)                    @noisy
i (1, -8)                     @noisy
i (19, 7)                     @noisy
i (5, -20)                    @noisy
i (-1, -4)                    @noisy
i (3, -8)                     @noisy
i (7, 8)                      @noisy
i (-1, 5)                     @noisy

--------         62
mxx (9, -11) (7, -11)         @noisy det737 det1101 det1556 det1934
mzz (-1, 8) (-1, 10)          @noisy det247 det309 det581
mzz (-1, 2) (-1, 4)           @noisy det206 det711 det1132 det1350
mxx (9, -5) (7, -5)           @noisy det506 det925 det1040 det1932
mxx (17, 1) (15, 1)           @noisy det773 det813 det1487 det1903
mzz (11, 14) (11, 16)         @noisy det55 det1852
mxx (11, 13) (13, 13)         @noisy det30 det1548
mxx (-1, 1) (1, 1)            @noisy det221 det711 det1069 det1350
mzz (3, 8) (3, 10)            @noisy det234 det528 det800 det2088
mxx (11, -5) (13, -5)         @noisy det759 det774 det1387 det1415
mzz (3, -10) (3, -8)          @noisy det335 det871 det1323 det1710
mzz (19, 2) (19, 4)           @noisy det54 det1933
mxx (21, -5) (19, -5)         @noisy det305 det617 det1167
mzz (3, -14) (1, -14)         @noisy det68 det1771
mzz (7, -16) (7, -14)         @noisy det739 det815 det1299 det1495
mxx (5, -11) (3, -11)         @noisy det335 det1323 det1537 det1573
mxx (21, 1) (19, 1)           @noisy det58 det485
mzz (11, 8) (11, 10)          @noisy det81 det1990 det2126 det2142
mxx (19, 7) (19, 5)           @noisy det102 det1865
mxx (3, 7) (5, 7)             @noisy det528 det1351 det1569 det2088
mzz (7, 16) (7, 14)           @noisy det1 det589 det1070 det2068
mzz (19, 8) (17, 8)           @noisy det71 det1883
mxx (9, -17) (7, -17)         @noisy det614 det739 det1299 det1737
mzz (3, 14) (3, 16)           @noisy det306 det628 det816
mxx (9, 7) (7, 7)             @noisy det169 det663 det1333 det1936
mxx (17, -11) (15, -11)       @noisy det326 det536 det1968
mxx (11, 1) (13, 1)           @noisy det469 det544 det855 det1144
mzz (3, 2) (3, 4)             @noisy det14 det1397 det1445 det2016
mxx (17, 7) (15, 7)           @noisy det69 det1817
mzz (11, -4) (11, -2)         @noisy det240 det669 det759 det1415
mzz (15, 4) (15, 2)           @noisy det773 det813 det1154 det2041
mxx (11, 7) (13, 7)           @noisy det75 det81 det241 det2126
mxx (1, -11) (1, -13)         @noisy det84 det1859
mzz (11, -10) (11, -8)        @noisy det122 det304 det1570 det2112
mxx (13, -17) (11, -17)       @noisy det155 det333 det555
mzz (-1, -4) (-1, -2)         @noisy det666 det956 det1283 det1695
mzz (15, 10) (15, 8)          @noisy det46 det1910
mxx (9, 19) (7, 19)           @noisy det45 det1097
mxx (9, 1) (7, 1)             @noisy det147 det189 det248 det1062
mxx (3, 13) (5, 13)           @noisy det322 det816 det1304 det1917
mzz (7, -2) (7, -4)           @noisy det925 det1388 det1653 det1932
mzz (11, 20) (9, 20)          @noisy det53 det1867
mxx (1, -5) (-1, -5)          @noisy det956 det1283 det1541 det1918
mxx (-5, 1) (-3, 1)           @noisy det843 det1401 det2094 det2152
mzz (3, -4) (3, -2)           @noisy det43 det1032 det1526 det1941
mxx (11, 19) (11, 17)         @noisy det40 det1837
mxx (-1, 7) (1, 7)            @noisy det232 det247 det1109 det1157
mzz (11, 2) (11, 4)           @noisy det469 det544 det1899 det2009
mxx (3, 1) (5, 1)             @noisy det14 det817 det1970 det2016
mzz (15, -10) (15, -8)        @noisy det656 det801 det1126 det1968
mzz (7, 4) (7, 2)             @noisy det147 det189 det923 det1797
mzz (19, -4) (19, -2)         @noisy det514 det591 det844 det1167
mzz (7, 10) (7, 8)            @noisy det1333 det1936 det2134 det2162
mxx (3, -5) (5, -5)           @noisy det989 det1032 det1718 det1941
mxx (13, -11) (11, -11)       @noisy det304 det671 det979 det1570
mxx (17, -5) (15, -5)         @noisy det686 det785 det1148 det1956
mzz (11, -16) (11, -14)       @noisy det155 det551 det603 det610
mzz (7, -8) (7, -10)          @noisy det465 det737 det1238 det1934
mzz (15, -4) (15, -2)         @noisy det686 det1148 det1571 det1674
mzz (-5, 2) (-5, 4)           @noisy det311 det685 det2152
mxx (9, 13) (7, 13)           @noisy det1 det549 det870 det2068
i (7, 17)                     @noisy
i (11, -13)                   @noisy
i (5, 10)                     @noisy
i (9, 8)                      @noisy
i (11, 5)                     @noisy
i (9, 17)                     @noisy
i (13, 8)                     @noisy
i (15, 5)                     @noisy
i (-1, -1)                    @noisy
i (15, 14)                    @noisy
i (17, -4)                    @noisy
i (9, -8)                     @noisy
i (17, 5)                     @noisy
i (11, -1)                    @noisy
i (9, 10)                     @noisy
i (15, -1)                    @noisy
i (13, 10)                    @noisy
i (1, 8)                      @noisy
i (5, -4)                     @noisy
i (17, -2)                    @noisy
i (17, -1)                    @noisy
i (5, 5)                      @noisy
i (3, 17)                     @noisy
i (5, 14)                     @noisy
i (7, -13)                    @noisy
i (1, 10)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (-1, 11)                    @noisy
i (9, -13)                    @noisy
i (5, -1)                     @noisy
i (5, -2)                     @noisy
i (9, -4)                     @noisy
i (11, -7)                    @noisy
i (9, 5)                      @noisy
i (13, -13)                   @noisy
i (5, 16)                     @noisy
i (9, 14)                     @noisy
i (13, -4)                    @noisy
i (15, -7)                    @noisy
i (7, -20)                    @noisy
i (13, 5)                     @noisy
i (7, -1)                     @noisy
i (13, 14)                    @noisy
i (15, 11)                    @noisy
i (17, -7)                    @noisy
i (17, 2)                     @noisy
i (9, -2)                     @noisy
i (9, -1)                     @noisy
i (-3, -4)                    @noisy
i (-3, 5)                     @noisy
i (9, 16)                     @noisy
i (1, -4)                     @noisy
i (13, -2)                    @noisy
i (13, -1)                    @noisy
i (1, 5)                      @noisy
i (15, 13)                    @noisy
i (3, -13)                    @noisy
i (5, -16)                    @noisy
i (5, -7)                     @noisy
i (3, 5)                      @noisy
i (17, 4)                     @noisy
i (5, 2)                      @noisy
i (-3, -1)                    @noisy
i (-3, -2)                    @noisy
i (5, 11)                     @noisy
i (1, -2)                     @noisy
i (1, -1)                     @noisy
i (7, -7)                     @noisy
i (21, -2)                    @noisy
i (7, 11)                     @noisy
i (5, -14)                    @noisy
i (9, -16)                    @noisy
i (3, -1)                     @noisy
i (9, -7)                     @noisy
i (5, 4)                      @noisy
i (9, 2)                      @noisy
i (13, -16)                   @noisy
i (13, -7)                    @noisy
i (13, 2)                     @noisy
i (13, 11)                    @noisy
i (11, 11)                    @noisy
i (-1, -8)                    @noisy
i (17, -10)                   @noisy
i (9, -14)                    @noisy
i (-3, -7)                    @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (13, -14)                   @noisy
i (1, -7)                     @noisy
i (13, 4)                     @noisy
i (1, 2)                      @noisy
i (1, 11)                     @noisy
i (5, -19)                    @noisy
i (3, -7)                     @noisy
i (17, -8)                    @noisy
i (5, -10)                    @noisy
i (-5, -1)                    @noisy
i (-3, -5)                    @noisy
i (3, 11)                     @noisy
i (-3, 4)                     @noisy
i (7, -19)                    @noisy
i (1, 4)                      @noisy
i (5, -17)                    @noisy
i (9, -19)                    @noisy
i (5, -8)                     @noisy
i (9, -10)                    @noisy
i (13, -10)                   @noisy
i (9, 11)                     @noisy
i (13, -8)                    @noisy
i (1, -10)                    @noisy
i (9, 4)                      @noisy
i (21, -4)                    @noisy
i (5, -13)                    @noisy
i (-3, -8)                    @noisy
i (19, -1)                    @noisy
i (1, -8)                     @noisy
i (5, 8)                      @noisy
i (5, 17)                     @noisy
i (5, -20)                    @noisy
i (21, -1)                    @noisy
i (-1, 5)                     @noisy

--------         63
mxx (-3, 5) (-5, 5)           @noisy det373 det660 det2152
mxx (-1, 5) (1, 5)            @noisy det711 det1109 det1157 det1350
mzz (13, -8) (13, -10)        @noisy det304 det656 det801 det1570
mxx (1, 11) (-1, 11)          @noisy det247 det368 det771
mzz (5, 4) (5, 2)             @noisy det14 det923 det1797 det2016
mzz (17, -4) (17, -2)         @noisy det591 det686 det844 det1148
mzz (13, 2) (13, 4)           @noisy det469 det544 det1154 det2041
mxx (13, -7) (11, -7)         @noisy det304 det774 det1387 det1570
mxx (5, 17) (3, 17)           @noisy det386 det745 det816
mzz (9, -10) (9, -8)          @noisy det122 det737 det1934 det2112
mxx (13, 5) (11, 5)           @noisy det75 det241 det469 det544
mxx (-1, -1) (1, -1)          @noisy det221 det956 det1069 det1283
mzz (13, -2) (13, -4)         @noisy det759 det1415 det1571 det1674
mzz (5, -14) (5, -16)         @noisy det170 det815
mzz (9, 16) (9, 14)           @noisy det1 det1627 det1852 det2068
mxx (-1, -7) (1, -7)          @noisy det126 det1918
mxx (15, 11) (15, 13)         @noisy det140 det1965
mxx (7, -13) (9, -13)         @noisy det739 det1101 det1299 det1556
mzz (1, -10) (1, -8)          @noisy det128 det871
mxx (9, 17) (7, 17)           @noisy det1 det1097 det1739 det2068
mxx (9, 11) (7, 11)           @noisy det549 det870 det1333 det1936
mxx (21, -1) (19, -1)         @noisy det485 det514 det1167 det1691
mzz (17, 2) (17, 4)           @noisy det773 det813 det1784 det1933
mzz (-3, 2) (-3, 4)           @noisy det206 det1132 det2094 det2152
mzz (9, -4) (9, -2)           @noisy det240 det669 det925 det1932
mzz (13, 14) (15, 14)         @noisy det124 det2061
mzz (17, -10) (17, -8)        @noisy det372 det783 det1968
mzz (9, -16) (9, -14)         @noisy det551 det603 det739 det1299
mxx (13, -13) (11, -13)       @noisy det155 det610 det671 det979
mzz (13, -14) (13, -16)       @noisy det155 det391 det564
mxx (5, -19) (5, -17)         @noisy det141 det1993
mzz (1, 2) (1, 4)             @noisy det711 det1350 det1397 det1445
mxx (17, -1) (15, -1)         @noisy det686 det1148 det1487 det1903
mxx (5, -13) (3, -13)         @noisy det136 det1573
mzz (5, -8) (5, -10)          @noisy det335 det465 det1238 det1323
mxx (5, 5) (3, 5)             @noisy det14 det1351 det1569 det2016
mxx (5, 11) (3, 11)           @noisy det528 det1304 det1917 det2088
mxx (-3, -1) (-5, -1)         @noisy det138 det843
mxx (13, -1) (11, -1)         @noisy det759 det855 det1144 det1415
mzz (5, -2) (5, -4)           @noisy det1032 det1388 det1653 det1941
mxx (5, -7) (3, -7)           @noisy det335 det989 det1323 det1718
mxx (9, 5) (7, 5)             @noisy det147 det169 det189 det663
mxx (5, -1) (3, -1)           @noisy det817 det1032 det1941 det1970
mzz (1, 8) (1, 10)            @noisy det232 det234 det247 det800
mxx (7, -1) (9, -1)           @noisy det248 det925 det1062 det1932
mzz (5, -20) (7, -20)         @noisy det159 det1923
mzz (13, 8) (13, 10)          @noisy det81 det1630 det1910 det2126
mxx (15, -7) (17, -7)         @noisy det785 det1126 det1956 det1968
mxx (7, -19) (9, -19)         @noisy det135 det614
mzz (21, -2) (21, -4)         @noisy det389 det530 det1167
mxx (17, 5) (15, 5)           @noisy det773 det813 det1581 det1817
mxx (13, 11) (11, 11)         @noisy det81 det1548 det1853 det2126
mxx (9, -7) (7, -7)           @noisy det506 det737 det1040 det1934
mzz (9, 10) (9, 8)            @noisy det1333 det1936 det1990 det2142
mzz (5, 14) (5, 16)           @noisy det322 det589 det816 det1070
mzz (-3, -8) (-1, -8)         @noisy det146 det1995
mxx (-3, -7) (-3, -5)         @noisy det133 det2100
mzz (1, -4) (1, -2)           @noisy det43 det956 det1283 det1526
mzz (5, 10) (5, 8)            @noisy det528 det2088 det2134 det2162
mzz (-3, -2) (-3, -4)         @noisy det151 det666
mzz (9, 2) (9, 4)             @noisy det147 det189 det1899 det2009
i (5, 1)                      @noisy
i (3, 13)                     @noisy
i (11, -4)                    @noisy
i (11, 14)                    @noisy
i (15, -4)                    @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (7, 19)                     @noisy
i (1, -13)                    @noisy
i (11, -11)                   @noisy
i (19, 2)                     @noisy
i (9, 1)                      @noisy
i (11, -2)                    @noisy
i (11, 7)                     @noisy
i (15, -11)                   @noisy
i (9, 19)                     @noisy
i (13, 1)                     @noisy
i (15, -2)                    @noisy
i (11, 16)                    @noisy
i (15, 7)                     @noisy
i (17, -11)                   @noisy
i (19, -5)                    @noisy
i (3, 8)                      @noisy
i (17, 7)                     @noisy
i (19, 4)                     @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (7, -4)                     @noisy
i (21, -5)                    @noisy
i (-1, 2)                     @noisy
i (7, 14)                     @noisy
i (5, -11)                    @noisy
i (3, 1)                      @noisy
i (11, -16)                   @noisy
i (3, 10)                     @noisy
i (5, 7)                      @noisy
i (11, 2)                     @noisy
i (7, -11)                    @noisy
i (15, 2)                     @noisy
i (7, -2)                     @noisy
i (-1, -5)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 16)                     @noisy
i (9, -11)                    @noisy
i (11, -14)                   @noisy
i (11, -5)                    @noisy
i (9, 7)                      @noisy
i (11, 4)                     @noisy
i (13, -11)                   @noisy
i (15, -5)                    @noisy
i (13, 7)                     @noisy
i (15, 4)                     @noisy
i (3, -4)                     @noisy
i (17, -5)                    @noisy
i (-5, 1)                     @noisy
i (3, 14)                     @noisy
i (1, -11)                    @noisy
i (7, -16)                    @noisy
i (1, 7)                      @noisy
i (7, 2)                      @noisy
i (3, -11)                    @noisy
i (3, -2)                     @noisy
i (5, -5)                     @noisy
i (3, 7)                      @noisy
i (11, -10)                   @noisy
i (3, 16)                     @noisy
i (5, 13)                     @noisy
i (15, -10)                   @noisy
i (7, -14)                    @noisy
i (7, -5)                     @noisy
i (7, 4)                      @noisy
i (11, 20)                    @noisy
i (11, -17)                   @noisy
i (9, -5)                     @noisy
i (13, -5)                    @noisy
i (15, -8)                    @noisy
i (19, 8)                     @noisy
i (11, 13)                    @noisy
i (3, 2)                      @noisy
i (1, -14)                    @noisy
i (19, 1)                     @noisy
i (1, -5)                     @noisy
i (7, -10)                    @noisy
i (3, -14)                    @noisy
i (21, 1)                     @noisy
i (3, -5)                     @noisy
i (-1, 8)                     @noisy
i (3, 4)                      @noisy
i (7, -17)                    @noisy
i (7, -8)                     @noisy
i (11, 8)                     @noisy
i (9, 20)                     @noisy
i (11, 17)                    @noisy
i (15, 8)                     @noisy
i (-1, 1)                     @noisy
i (9, -17)                    @noisy
i (7, 13)                     @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (13, -17)                   @noisy
i (19, -4)                    @noisy
i (11, -8)                    @noisy
i (17, 8)                     @noisy
i (19, 5)                     @noisy
i (11, 1)                     @noisy
i (9, 13)                     @noisy
i (11, 10)                    @noisy
i (11, 19)                    @noisy
i (15, 1)                     @noisy
i (13, 13)                    @noisy
i (15, 10)                    @noisy
i (3, -10)                    @noisy
i (17, 1)                     @noisy
i (19, -2)                    @noisy
i (19, 7)                     @noisy
i (1, 1)                      @noisy
i (-1, -4)                    @noisy
i (3, -8)                     @noisy
i (7, 8)                      @noisy

--------         64
mxx (3, 10) (1, 10)           @noisy det234 det348
mzz (19, -1) (19, 1)          @noisy det485 det1452 det1691 det1872
mxx (-3, -2) (-1, -2)         @noisy det666 det748 det779 det1695
mxx (13, -2) (15, -2)         @noisy det4 det1571 det1674 det1946
mxx (3, -8) (1, -8)           @noisy det871 det1568 det1656 det1710
mzz (11, 19) (11, 17)         @noisy det26 det205 det1837
mxx (15, 10) (13, 10)         @noisy det1630 det1896 det1910 det1972
mxx (9, 10) (11, 10)          @noisy det310 det1059 det1990 det2142
mzz (11, -13) (11, -11)       @noisy det671 det979 det1149 det2137
mxx (11, -8) (9, -8)          @noisy det122 det594 det1604 det2112
mzz (-1, -5) (-1, -7)         @noisy det59 det366 det1541 det1918
mzz (11, 1) (11, -1)          @noisy det471 det802 det855 det1144
mxx (11, -14) (9, -14)        @noisy det551 det603 det1149 det2137
mzz (-1, 7) (-1, 5)           @noisy det332 det1109
mzz (3, 13) (3, 11)           @noisy det363 det1917
mxx (11, 4) (9, 4)            @noisy det1147 det1899 det2009 det2140
mxx (-3, -8) (-1, -8)         @noisy det8 det59 det1995
mzz (7, 5) (7, 7)             @noisy det51 det169 det663 det981
mzz (7, -1) (7, 1)            @noisy det248 det751 det1062 det1608
mzz (15, 1) (15, -1)          @noisy det4 det1487 det1903 det1946
mzz (7, 17) (7, 19)           @noisy det347 det1739
mxx (7, 16) (5, 16)           @noisy det364 det1070
mxx (5, -14) (7, -14)         @noisy det808 det815 det1495 det1596
mzz (-5, 1) (-5, -1)          @noisy det370 det1401
mxx (7, -2) (5, -2)           @noisy det751 det1388 det1608 det1653
mxx (19, -2) (17, -2)         @noisy det591 det844 det1452 det1872
mzz (7, -13) (7, -11)         @noisy det808 det1101 det1556 det1596
mxx (7, 10) (5, 10)           @noisy det1931 det2130 det2134 det2162
mxx (5, -20) (7, -20)         @noisy det28 det1104 det1923
mxx (3, 4) (1, 4)             @noisy det1090 det1397 det1445 det2172
mxx (21, -2) (21, -4)         @noisy det339 det530
mzz (3, -5) (3, -7)           @noisy det989 det1568 det1656 det1718
mxx (3, -14) (1, -14)         @noisy det15 det1093 det1771
mzz (11, 7) (11, 5)           @noisy det75 det241 det1147 det2140
mxx (19, 4) (17, 4)           @noisy det302 det498 det1784 det1933
mxx (9, 16) (11, 16)          @noisy det205 det840 det1627 det1852
mzz (15, 11) (15, 13)         @noisy det3 det1896 det1965
mzz (19, 7) (19, 5)           @noisy det36 det302 det1865
mzz (11, 13) (11, 11)         @noisy det310 det1059 det1548 det1853
mxx (-3, 4) (-1, 4)           @noisy det206 det351
mzz (11, -5) (11, -7)         @noisy det594 det774 det1387 det1604
mxx (3, -2) (1, -2)           @noisy det43 det190 det1303 det1526
mzz (-1, 1) (-1, -1)          @noisy det221 det748 det779 det1069
mzz (3, 7) (3, 5)             @noisy det1090 det1351 det1569 det2172
mzz (7, -7) (7, -5)           @noisy det506 det1040 det1262 det1560
mxx (7, -8) (5, -8)           @noisy det465 det1238 det1262 det1560
mzz (15, -7) (15, -5)         @noisy det785 det883 det1858 det1956
mxx (11, -2) (9, -2)          @noisy det240 det471 det669 det802
mxx (7, 4) (5, 4)             @noisy det51 det923 det981 det1797
mxx (13, -8) (15, -8)         @noisy det656 det801 det883 det1858
mxx (13, -14) (13, -16)       @noisy det356 det564
mzz (7, -19) (7, -17)         @noisy det614 det1104 det1737 det1779
mzz (3, 1) (3, -1)            @noisy det190 det817 det1303 det1970
mxx (15, 4) (13, 4)           @noisy det1154 det1906 det1924 det2041
mzz (7, 11) (7, 13)           @noisy det549 det870 det1931 det2130
mzz (15, 5) (15, 7)           @noisy det1581 det1817 det1906 det1924
mzz (3, -13) (3, -11)         @noisy det1093 det1339 det1537 det1573
i (5, 1)                      @noisy
i (11, -4)                    @noisy
i (9, 8)                      @noisy
i (9, 17)                     @noisy
i (11, 14)                    @noisy
i (15, -4)                    @noisy
i (13, 8)                     @noisy
i (15, 14)                    @noisy
i (17, -4)                    @noisy
i (1, -13)                    @noisy
i (17, 5)                     @noisy
i (19, 2)                     @noisy
i (9, 1)                      @noisy
i (15, -11)                   @noisy
i (9, 19)                     @noisy
i (13, 1)                     @noisy
i (1, 8)                      @noisy
i (17, -11)                   @noisy
i (5, -4)                     @noisy
i (19, -5)                    @noisy
i (17, -1)                    @noisy
i (3, 8)                      @noisy
i (5, 5)                      @noisy
i (17, 7)                     @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (3, 17)                     @noisy
i (5, 14)                     @noisy
i (7, -4)                     @noisy
i (21, -5)                    @noisy
i (-1, 2)                     @noisy
i (7, 14)                     @noisy
i (-1, 11)                    @noisy
i (5, -11)                    @noisy
i (9, -13)                    @noisy
i (11, -16)                   @noisy
i (5, -1)                     @noisy
i (9, -4)                     @noisy
i (5, 7)                      @noisy
i (9, 5)                      @noisy
i (11, 2)                     @noisy
i (13, -13)                   @noisy
i (9, 14)                     @noisy
i (13, -4)                    @noisy
i (13, 5)                     @noisy
i (15, 2)                     @noisy
i (13, 14)                    @noisy
i (17, -7)                    @noisy
i (9, -11)                    @noisy
i (17, 2)                     @noisy
i (9, -1)                     @noisy
i (-3, -4)                    @noisy
i (9, 7)                      @noisy
i (-3, 5)                     @noisy
i (13, -11)                   @noisy
i (1, -4)                     @noisy
i (13, -1)                    @noisy
i (13, 7)                     @noisy
i (1, 5)                      @noisy
i (5, -16)                    @noisy
i (3, -4)                     @noisy
i (17, -5)                    @noisy
i (5, -7)                     @noisy
i (5, 2)                      @noisy
i (-3, -1)                    @noisy
i (3, 14)                     @noisy
i (5, 11)                     @noisy
i (1, -11)                    @noisy
i (7, -16)                    @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (7, 2)                      @noisy
i (9, -16)                    @noisy
i (5, -5)                     @noisy
i (9, -7)                     @noisy
i (11, -10)                   @noisy
i (9, 2)                      @noisy
i (3, 16)                     @noisy
i (5, 13)                     @noisy
i (13, -7)                    @noisy
i (15, -10)                   @noisy
i (13, 2)                     @noisy
i (13, 11)                    @noisy
i (11, 20)                    @noisy
i (17, -10)                   @noisy
i (11, -17)                   @noisy
i (9, -5)                     @noisy
i (-3, -7)                    @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (13, -5)                    @noisy
i (1, -7)                     @noisy
i (19, 8)                     @noisy
i (1, 2)                      @noisy
i (1, 11)                     @noisy
i (5, -19)                    @noisy
i (17, -8)                    @noisy
i (5, -10)                    @noisy
i (3, 2)                      @noisy
i (-3, -5)                    @noisy
i (1, -5)                     @noisy
i (7, -10)                    @noisy
i (-1, -4)                    @noisy
i (5, -17)                    @noisy
i (21, 1)                     @noisy
i (9, -19)                    @noisy
i (-1, 8)                     @noisy
i (9, -10)                    @noisy
i (13, -10)                   @noisy
i (9, 11)                     @noisy
i (11, 8)                     @noisy
i (9, 20)                     @noisy
i (15, 8)                     @noisy
i (9, -17)                    @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (13, -17)                   @noisy
i (19, -4)                    @noisy
i (1, -10)                    @noisy
i (17, 8)                     @noisy
i (9, 13)                     @noisy
i (13, 13)                    @noisy
i (3, -10)                    @noisy
i (5, -13)                    @noisy
i (17, 1)                     @noisy
i (5, 8)                      @noisy
i (1, 1)                      @noisy
i (5, 17)                     @noisy
i (21, -1)                    @noisy
i (7, 8)                      @noisy

--------         65
mzz (21, -1) (21, 1)          @noisy det442 det1691
mxx (19, -4) (17, -4)         @noisy det433 det844
mxx (11, 20) (9, 20)          @noisy det101 det205 det1867
mxx (11, -10) (9, -10)        @noisy det122 det1149 det2112 det2137
mxx (5, 14) (7, 14)           @noisy det589 det1070 det1931 det2130
mxx (-1, -4) (-3, -4)         @noisy det59 det366 det666 det1695
mzz (9, 5) (9, 7)             @noisy det169 det663 det1147 det2140
mxx (11, 2) (9, 2)            @noisy det471 det802 det1899 det2009
mxx (19, 2) (17, 2)           @noisy det1452 det1784 det1872 det1933
mzz (17, 1) (17, -1)          @noisy det1452 det1487 det1872 det1903
mxx (7, -4) (5, -4)           @noisy det1262 det1388 det1560 det1653
mzz (13, -1) (13, 1)          @noisy det4 det855 det1144 det1946
mzz (-3, -7) (-3, -5)         @noisy det59 det86 det2100
mzz (17, 5) (17, 7)           @noisy det302 det498 det1581 det1817
mxx (7, 8) (5, 8)             @noisy det51 det981 det2134 det2162
mzz (5, 5) (5, 7)             @noisy det51 det981 det1351 det1569
mzz (13, -7) (13, -5)         @noisy det774 det883 det1387 det1858
mxx (3, -4) (1, -4)           @noisy det43 det1526 det1568 det1656
mzz (1, 7) (1, 5)             @noisy det1090 det1109 det1157 det2172
mzz (9, -17) (9, -19)         @noisy det454 det1737
mxx (-1, 8) (-1, 10)          @noisy det446 det581
mzz (9, 17) (9, 19)           @noisy det205 det840 det1097 det1739
mxx (-3, 2) (-1, 2)           @noisy det206 det748 det779 det1132
mxx (13, 2) (15, 2)           @noisy det4 det1154 det1946 det2041
mzz (13, 5) (13, 7)           @noisy det75 det241 det1906 det1924
mzz (5, -1) (5, 1)            @noisy det751 det817 det1608 det1970
mxx (11, -16) (9, -16)        @noisy det434 det603
mxx (11, 8) (9, 8)            @noisy det1147 det1990 det2140 det2142
mzz (21, -5) (19, -5)         @noisy det396 det617
mzz (5, 17) (3, 17)           @noisy det449 det745
mzz (13, 11) (13, 13)         @noisy det1548 det1853 det1896 det1972
mxx (11, -4) (9, -4)          @noisy det240 det594 det669 det1604
mzz (13, -13) (13, -11)       @noisy det464 det979
mzz (1, -5) (1, -7)           @noisy det1541 det1568 det1656 det1918
mzz (9, 1) (9, -1)            @noisy det248 det471 det802 det1062
mxx (7, -10) (5, -10)         @noisy det465 det808 det1238 det1596
mxx (-5, 2) (-5, 4)           @noisy det412 det685
mzz (-3, -1) (-3, 1)          @noisy det748 det779 det843 det1401
mzz (5, -13) (5, -11)         @noisy det808 det1537 det1573 det1596
mzz (9, -11) (9, -13)         @noisy det1101 det1149 det1556 det2137
mzz (-3, 5) (-5, 5)           @noisy det426 det660
mxx (7, -16) (5, -16)         @noisy det815 det1104 det1495 det1779
mxx (15, -4) (13, -4)         @noisy det883 det1571 det1674 det1858
mzz (1, 11) (-1, 11)          @noisy det423 det771
mxx (19, 8) (17, 8)           @noisy det111 det302 det1883
mzz (17, -5) (17, -7)         @noisy det451 det1956
mxx (3, -10) (1, -10)         @noisy det871 det1093 det1339 det1710
mxx (7, 2) (5, 2)             @noisy det751 det923 det1608 det1797
mxx (15, -10) (13, -10)       @noisy det417 det656
mzz (5, 11) (5, 13)           @noisy det1304 det1917 det1931 det2130
mxx (3, 14) (3, 16)           @noisy det401 det628
mxx (13, 14) (15, 14)         @noisy det70 det1896 det2061
mxx (17, -10) (17, -8)        @noisy det428 det783
mzz (17, -11) (15, -11)       @noisy det439 det536
mxx (3, 2) (1, 2)             @noisy det190 det1303 det1397 det1445
mxx (3, 8) (1, 8)             @noisy det234 det800 det1090 det2172
mzz (9, 11) (9, 13)           @noisy det310 det549 det870 det1059
mzz (5, -19) (5, -17)         @noisy det78 det1104 det1993
mzz (1, -11) (1, -13)         @noisy det87 det1093 det1859
mzz (1, 1) (1, -1)            @noisy det190 det221 det1069 det1303
mzz (13, -17) (11, -17)       @noisy det415 det555
mxx (11, 14) (9, 14)          @noisy det310 det1059 det1627 det1852
mzz (9, -7) (9, -5)           @noisy det506 det594 det1040 det1604
mzz (5, -7) (5, -5)           @noisy det989 det1262 det1560 det1718
mxx (13, 8) (15, 8)           @noisy det1630 det1906 det1910 det1924
i (7, 17)                     @noisy
i (11, -13)                   @noisy
i (3, 13)                     @noisy
i (5, 10)                     @noisy
i (11, 5)                     @noisy
i (15, 5)                     @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (7, 19)                     @noisy
i (9, -8)                     @noisy
i (11, -11)                   @noisy
i (11, -2)                    @noisy
i (11, -1)                    @noisy
i (9, 10)                     @noisy
i (11, 7)                     @noisy
i (11, 16)                    @noisy
i (15, -2)                    @noisy
i (15, -1)                    @noisy
i (13, 10)                    @noisy
i (15, 7)                     @noisy
i (17, -2)                    @noisy
i (19, 4)                     @noisy
i (7, -13)                    @noisy
i (1, 10)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (3, 1)                      @noisy
i (5, -2)                     @noisy
i (3, 10)                     @noisy
i (11, -7)                    @noisy
i (5, 16)                     @noisy
i (7, -20)                    @noisy
i (15, -7)                    @noisy
i (7, -11)                    @noisy
i (7, -1)                     @noisy
i (7, -2)                     @noisy
i (-1, -5)                    @noisy
i (15, 11)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 16)                     @noisy
i (11, -14)                   @noisy
i (9, -2)                     @noisy
i (11, -5)                    @noisy
i (11, 4)                     @noisy
i (9, 16)                     @noisy
i (13, -2)                    @noisy
i (15, -5)                    @noisy
i (15, 4)                     @noisy
i (15, 13)                    @noisy
i (3, -13)                    @noisy
i (3, 5)                      @noisy
i (17, 4)                     @noisy
i (-5, 1)                     @noisy
i (-3, -2)                    @noisy
i (1, -2)                     @noisy
i (7, -7)                     @noisy
i (7, 11)                     @noisy
i (3, -11)                    @noisy
i (5, -14)                    @noisy
i (3, -1)                     @noisy
i (3, -2)                     @noisy
i (3, 7)                      @noisy
i (5, 4)                      @noisy
i (13, -16)                   @noisy
i (7, -14)                    @noisy
i (7, -5)                     @noisy
i (-1, -8)                    @noisy
i (11, 11)                    @noisy
i (7, 4)                      @noisy
i (9, -14)                    @noisy
i (13, -14)                   @noisy
i (15, -8)                    @noisy
i (13, 4)                     @noisy
i (11, 13)                    @noisy
i (3, -7)                     @noisy
i (-5, -1)                    @noisy
i (3, 11)                     @noisy
i (-3, 4)                     @noisy
i (1, -14)                    @noisy
i (19, 1)                     @noisy
i (7, -19)                    @noisy
i (1, 4)                      @noisy
i (3, -14)                    @noisy
i (3, -5)                     @noisy
i (5, -8)                     @noisy
i (3, 4)                      @noisy
i (7, -17)                    @noisy
i (7, -8)                     @noisy
i (11, 17)                    @noisy
i (-1, 1)                     @noisy
i (7, 13)                     @noisy
i (13, -8)                    @noisy
i (11, -8)                    @noisy
i (19, 5)                     @noisy
i (9, 4)                      @noisy
i (11, 1)                     @noisy
i (11, 10)                    @noisy
i (11, 19)                    @noisy
i (15, 1)                     @noisy
i (21, -4)                    @noisy
i (15, 10)                    @noisy
i (-3, -8)                    @noisy
i (19, -1)                    @noisy
i (19, -2)                    @noisy
i (1, -8)                     @noisy
i (19, 7)                     @noisy
i (5, -20)                    @noisy
i (21, -2)                    @noisy
i (3, -8)                     @noisy
i (-1, 5)                     @noisy

--------         66
myy (11, 4) (11, 5)           @noisy det1328 det2140
myy (7, 4) (7, 5)             @noisy det694 det981
myy (3, 1) (3, 2)             @noisy det190 det562
myy (11, 19) (11, 20)         @noisy det121 det840
myy (3, -8) (3, -7)           @noisy det1065 det1568
myy (7, 7) (7, 8)             @noisy det694 det981
myy (15, -5) (15, -4)         @noisy det883 det1635
myy (-1, 1) (-1, 2)           @noisy det748 det1807
myy (11, 10) (11, 11)         @noisy det797 det1059
myy (-1, -1) (-1, -2)         @noisy det748 det1807
myy (7, -8) (7, -7)           @noisy det315 det1262
myy (7, -1) (7, -2)           @noisy det1225 det1608
myy (19, 2) (19, 1)           @noisy det854 det1872
myy (15, 4) (15, 5)           @noisy det157 det1924
myy (3, -10) (3, -11)         @noisy det1339 det2141
myy (7, -17) (7, -16)         @noisy det1654 det1779
myy (3, 7) (3, 8)             @noisy det1723 det2172
myy (15, -7) (15, -8)         @noisy det883 det1635
myy (-1, -5) (-1, -4)         @noisy det366 det1465
myy (15, 1) (15, 2)           @noisy det575 det1946
myy (11, -10) (11, -11)       @noisy det1149 det1372
myy (3, -1) (3, -2)           @noisy det190 det562
myy (11, 13) (11, 14)         @noisy det797 det1059
myy (19, 4) (19, 5)           @noisy det498 det874
myy (15, 10) (15, 11)         @noisy det1626 det1972
myy (11, 7) (11, 8)           @noisy det1328 det2140
myy (7, 13) (7, 14)           @noisy det806 det1931
myy (7, -13) (7, -14)         @noisy det1596 det2045
myy (11, 16) (11, 17)         @noisy det121 det840
myy (7, -5) (7, -4)           @noisy det315 det1262
myy (11, 1) (11, 2)           @noisy det471 det1644
myy (19, 7) (19, 8)           @noisy det498 det874
myy (11, -1) (11, -2)         @noisy det471 det1644
myy (15, 7) (15, 8)           @noisy det157 det1924
myy (7, 10) (7, 11)           @noisy det806 det1931
myy (7, -19) (7, -20)         @noisy det1654 det1779
myy (15, 13) (15, 14)         @noisy det1626 det1972
myy (19, -1) (19, -2)         @noisy det854 det1872
myy (-1, -8) (-1, -7)         @noisy det366 det1465
myy (3, -5) (3, -4)           @noisy det1065 det1568
myy (11, -5) (11, -4)         @noisy det594 det970
myy (3, -14) (3, -13)         @noisy det1339 det2141
myy (11, -14) (11, -13)       @noisy det1149 det1372
myy (7, -11) (7, -10)         @noisy det1596 det2045
myy (15, -1) (15, -2)         @noisy det575 det1946
myy (3, 4) (3, 5)             @noisy det1723 det2172
myy (7, 1) (7, 2)             @noisy det1225 det1608
myy (11, -8) (11, -7)         @noisy det594 det970
i (7, 17)                     @noisy
i (5, 1)                      @noisy
i (3, 13)                     @noisy
i (5, 10)                     @noisy
i (9, 8)                      @noisy
i (9, 17)                     @noisy
i (13, 8)                     @noisy
i (-1, 7)                     @noisy
i (7, 19)                     @noisy
i (17, -4)                    @noisy
i (9, -8)                     @noisy
i (1, -13)                    @noisy
i (17, 5)                     @noisy
i (9, 1)                      @noisy
i (9, 10)                     @noisy
i (15, -11)                   @noisy
i (9, 19)                     @noisy
i (13, 1)                     @noisy
i (13, 10)                    @noisy
i (1, 8)                      @noisy
i (17, -11)                   @noisy
i (5, -4)                     @noisy
i (19, -5)                    @noisy
i (17, -2)                    @noisy
i (17, -1)                    @noisy
i (5, 5)                      @noisy
i (17, 7)                     @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (3, 17)                     @noisy
i (5, 14)                     @noisy
i (1, 10)                     @noisy
i (21, -5)                    @noisy
i (-1, 11)                    @noisy
i (5, -11)                    @noisy
i (9, -13)                    @noisy
i (11, -16)                   @noisy
i (5, -1)                     @noisy
i (5, -2)                     @noisy
i (9, -4)                     @noisy
i (3, 10)                     @noisy
i (5, 7)                      @noisy
i (9, 5)                      @noisy
i (13, -13)                   @noisy
i (5, 16)                     @noisy
i (9, 14)                     @noisy
i (13, -4)                    @noisy
i (13, 5)                     @noisy
i (13, 14)                    @noisy
i (-1, 4)                     @noisy
i (7, 16)                     @noisy
i (17, -7)                    @noisy
i (9, -11)                    @noisy
i (17, 2)                     @noisy
i (9, -2)                     @noisy
i (9, -1)                     @noisy
i (-3, -4)                    @noisy
i (9, 7)                      @noisy
i (-3, 5)                     @noisy
i (13, -11)                   @noisy
i (9, 16)                     @noisy
i (1, -4)                     @noisy
i (13, -2)                    @noisy
i (13, -1)                    @noisy
i (13, 7)                     @noisy
i (1, 5)                      @noisy
i (5, -16)                    @noisy
i (17, -5)                    @noisy
i (5, -7)                     @noisy
i (17, 4)                     @noisy
i (5, 2)                      @noisy
i (-5, 1)                     @noisy
i (-3, -2)                    @noisy
i (-3, -1)                    @noisy
i (3, 14)                     @noisy
i (5, 11)                     @noisy
i (1, -11)                    @noisy
i (1, -2)                     @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (21, -2)                    @noisy
i (5, -14)                    @noisy
i (9, -16)                    @noisy
i (5, -5)                     @noisy
i (9, -7)                     @noisy
i (5, 4)                      @noisy
i (9, 2)                      @noisy
i (3, 16)                     @noisy
i (5, 13)                     @noisy
i (13, -16)                   @noisy
i (13, -7)                    @noisy
i (15, -10)                   @noisy
i (13, 2)                     @noisy
i (13, 11)                    @noisy
i (17, -10)                   @noisy
i (9, -14)                    @noisy
i (11, -17)                   @noisy
i (9, -5)                     @noisy
i (-3, -7)                    @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (13, -14)                   @noisy
i (13, -5)                    @noisy
i (1, -7)                     @noisy
i (13, 4)                     @noisy
i (1, 2)                      @noisy
i (1, 11)                     @noisy
i (5, -19)                    @noisy
i (17, -8)                    @noisy
i (5, -10)                    @noisy
i (-5, -1)                    @noisy
i (-3, -5)                    @noisy
i (3, 11)                     @noisy
i (-3, 4)                     @noisy
i (1, -14)                    @noisy
i (1, -5)                     @noisy
i (1, 4)                      @noisy
i (5, -17)                    @noisy
i (21, 1)                     @noisy
i (9, -19)                    @noisy
i (5, -8)                     @noisy
i (-1, 8)                     @noisy
i (9, -10)                    @noisy
i (13, -10)                   @noisy
i (9, 11)                     @noisy
i (9, 20)                     @noisy
i (9, -17)                    @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (13, -17)                   @noisy
i (19, -4)                    @noisy
i (13, -8)                    @noisy
i (1, -10)                    @noisy
i (17, 8)                     @noisy
i (9, 4)                      @noisy
i (9, 13)                     @noisy
i (21, -4)                    @noisy
i (13, 13)                    @noisy
i (5, -13)                    @noisy
i (-3, -8)                    @noisy
i (17, 1)                     @noisy
i (1, -8)                     @noisy
i (5, 8)                      @noisy
i (1, 1)                      @noisy
i (5, 17)                     @noisy
i (5, -20)                    @noisy
i (21, -1)                    @noisy
i (-1, 5)                     @noisy

--------         67
myy (9, -14) (9, -13)         @noisy det1149 det1372
myy (13, 4) (13, 5)           @noisy det157 det1924
myy (1, -11) (1, -10)         @noisy det1339 det2141
myy (13, 10) (13, 11)         @noisy det1626 det1972
myy (5, 14) (5, 13)           @noisy det806 det1931
myy (9, 7) (9, 8)             @noisy det1328 det2140
myy (-3, -8) (-3, -7)         @noisy det366 det1465
myy (1, -5) (1, -4)           @noisy det1065 det1568
myy (1, -1) (1, -2)           @noisy det190 det562
myy (17, 7) (17, 8)           @noisy det498 det874
myy (13, 8) (13, 7)           @noisy det157 det1924
myy (1, 1) (1, 2)             @noisy det190 det562
myy (5, -20) (5, -19)         @noisy det1654 det1779
myy (5, 7) (5, 8)             @noisy det694 det981
myy (5, -14) (5, -13)         @noisy det1596 det2045
myy (1, -8) (1, -7)           @noisy det1065 det1568
myy (1, 7) (1, 8)             @noisy det1723 det2172
myy (9, -1) (9, -2)           @noisy det471 det1644
myy (9, -5) (9, -4)           @noisy det594 det970
myy (17, 5) (17, 4)           @noisy det498 det874
myy (9, 13) (9, 14)           @noisy det797 det1059
myy (17, 1) (17, 2)           @noisy det854 det1872
myy (13, -1) (13, -2)         @noisy det575 det1946
myy (5, -1) (5, -2)           @noisy det1225 det1608
myy (9, 5) (9, 4)             @noisy det1328 det2140
myy (9, 1) (9, 2)             @noisy det471 det1644
myy (13, -5) (13, -4)         @noisy det883 det1635
myy (9, -7) (9, -8)           @noisy det594 det970
myy (-3, 2) (-3, 1)           @noisy det748 det1807
myy (1, -14) (1, -13)         @noisy det1339 det2141
myy (9, 19) (9, 20)           @noisy det121 det840
myy (9, 10) (9, 11)           @noisy det797 det1059
myy (5, -5) (5, -4)           @noisy det315 det1262
myy (9, 16) (9, 17)           @noisy det121 det840
myy (5, -17) (5, -16)         @noisy det1654 det1779
myy (5, 4) (5, 5)             @noisy det694 det981
myy (13, 14) (13, 13)         @noisy det1626 det1972
myy (-3, -1) (-3, -2)         @noisy det748 det1807
myy (13, 2) (13, 1)           @noisy det575 det1946
myy (13, -8) (13, -7)         @noisy det883 det1635
myy (9, -11) (9, -10)         @noisy det1149 det1372
myy (5, 1) (5, 2)             @noisy det1225 det1608
myy (-3, -5) (-3, -4)         @noisy det366 det1465
myy (1, 4) (1, 5)             @noisy det1723 det2172
myy (5, -8) (5, -7)           @noisy det315 det1262
myy (17, -1) (17, -2)         @noisy det854 det1872
myy (5, -11) (5, -10)         @noisy det1596 det2045
myy (5, 10) (5, 11)           @noisy det806 det1931
i (7, 17)                     @noisy
i (11, -13)                   @noisy
i (3, 13)                     @noisy
i (11, -4)                    @noisy
i (11, 5)                     @noisy
i (11, 14)                    @noisy
i (15, -4)                    @noisy
i (15, 5)                     @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (15, 14)                    @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (7, 19)                     @noisy
i (17, -4)                    @noisy
i (11, -11)                   @noisy
i (19, 2)                     @noisy
i (11, -1)                    @noisy
i (11, -2)                    @noisy
i (11, 7)                     @noisy
i (15, -11)                   @noisy
i (11, 16)                    @noisy
i (15, -2)                    @noisy
i (15, -1)                    @noisy
i (15, 7)                     @noisy
i (17, -11)                   @noisy
i (19, -5)                    @noisy
i (3, 8)                      @noisy
i (19, 4)                     @noisy
i (-5, 4)                     @noisy
i (3, 17)                     @noisy
i (7, -13)                    @noisy
i (7, -4)                     @noisy
i (1, 10)                     @noisy
i (21, -5)                    @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (-1, 2)                     @noisy
i (7, 14)                     @noisy
i (-1, 11)                    @noisy
i (3, 1)                      @noisy
i (11, -16)                   @noisy
i (3, 10)                     @noisy
i (11, -7)                    @noisy
i (11, 2)                     @noisy
i (13, -13)                   @noisy
i (5, 16)                     @noisy
i (7, -20)                    @noisy
i (15, -7)                    @noisy
i (7, -11)                    @noisy
i (15, 2)                     @noisy
i (7, -1)                     @noisy
i (7, -2)                     @noisy
i (-1, -5)                    @noisy
i (15, 11)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 16)                     @noisy
i (17, -7)                    @noisy
i (11, -14)                   @noisy
i (11, -5)                    @noisy
i (-3, 5)                     @noisy
i (11, 4)                     @noisy
i (13, -11)                   @noisy
i (15, -5)                    @noisy
i (15, 4)                     @noisy
i (15, 13)                    @noisy
i (3, -13)                    @noisy
i (3, -4)                     @noisy
i (17, -5)                    @noisy
i (3, 5)                      @noisy
i (-5, 1)                     @noisy
i (3, 14)                     @noisy
i (7, -16)                    @noisy
i (7, -7)                     @noisy
i (21, -2)                    @noisy
i (7, 2)                      @noisy
i (7, 11)                     @noisy
i (3, -11)                    @noisy
i (9, -16)                    @noisy
i (3, -1)                     @noisy
i (3, -2)                     @noisy
i (3, 7)                      @noisy
i (11, -10)                   @noisy
i (3, 16)                     @noisy
i (13, -16)                   @noisy
i (15, -10)                   @noisy
i (7, -14)                    @noisy
i (7, -5)                     @noisy
i (-1, -8)                    @noisy
i (11, 11)                    @noisy
i (7, 4)                      @noisy
i (11, 20)                    @noisy
i (17, -10)                   @noisy
i (11, -17)                   @noisy
i (-5, 5)                     @noisy
i (13, -14)                   @noisy
i (15, -8)                    @noisy
i (19, 8)                     @noisy
i (1, 11)                     @noisy
i (11, 13)                    @noisy
i (3, -7)                     @noisy
i (17, -8)                    @noisy
i (3, 2)                      @noisy
i (-5, -1)                    @noisy
i (3, 11)                     @noisy
i (-3, 4)                     @noisy
i (19, 1)                     @noisy
i (7, -19)                    @noisy
i (7, -10)                    @noisy
i (-1, -4)                    @noisy
i (3, -14)                    @noisy
i (21, 1)                     @noisy
i (9, -19)                    @noisy
i (3, -5)                     @noisy
i (-1, 8)                     @noisy
i (3, 4)                      @noisy
i (13, -10)                   @noisy
i (7, -17)                    @noisy
i (7, -8)                     @noisy
i (11, 8)                     @noisy
i (11, 17)                    @noisy
i (15, 8)                     @noisy
i (-1, 1)                     @noisy
i (9, -17)                    @noisy
i (7, 13)                     @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (13, -17)                   @noisy
i (19, -4)                    @noisy
i (11, -8)                    @noisy
i (19, 5)                     @noisy
i (11, 1)                     @noisy
i (11, 10)                    @noisy
i (11, 19)                    @noisy
i (15, 1)                     @noisy
i (21, -4)                    @noisy
i (15, 10)                    @noisy
i (3, -10)                    @noisy
i (19, -1)                    @noisy
i (19, -2)                    @noisy
i (19, 7)                     @noisy
i (5, 17)                     @noisy
i (21, -1)                    @noisy
i (3, -8)                     @noisy
i (7, 8)                      @noisy
i (-1, 5)                     @noisy

--------         68
mxx (3, 10) (1, 10)           @noisy det348 det2092
mzz (19, -1) (19, 1)          @noisy det0 det485 det854 det1452
mxx (-3, -2) (-1, -2)         @noisy det666 det779 det1807 det2106
mxx (13, -2) (15, -2)         @noisy det4 det575 det1674 det1796
mxx (3, -8) (1, -8)           @noisy det871 det1065 det1656 det2103
mzz (11, 19) (11, 17)         @noisy det205 det590 det1837
mxx (15, 10) (13, 10)         @noisy det199 det1626 det1896 det1910
mxx (9, 10) (11, 10)          @noisy det310 det797 det1558 det2142
mzz (11, -13) (11, -11)       @noisy det671 det1372 det1477 det2137
mxx (11, -8) (9, -8)          @noisy det122 det970 det1604 det1714
mzz (-1, -5) (-1, -7)         @noisy det59 det1465 det1918 det2105
mzz (11, 1) (11, -1)          @noisy det802 det855 det1079 det1644
mxx (11, -14) (9, -14)        @noisy det551 det557 det1372 det2137
mzz (-1, 7) (-1, 5)           @noisy det332 det2115
mzz (3, 13) (3, 11)           @noisy det363 det1887
mxx (11, 4) (9, 4)            @noisy det1147 det1328 det1383 det1899
mxx (-3, -8) (-1, -8)         @noisy det59 det616 det1995
mzz (7, 5) (7, 7)             @noisy det51 det418 det663 det694
mzz (7, -1) (7, 1)            @noisy det751 det1062 det1225 det2156
mzz (15, 1) (15, -1)          @noisy det4 det575 det1119 det1903
mzz (7, 17) (7, 19)           @noisy det197 det347
mxx (7, 16) (5, 16)           @noisy det364 det767
mxx (5, -14) (7, -14)         @noisy det808 det815 det2045 det2178
mzz (-5, 1) (-5, -1)          @noisy det370 det2131
mxx (7, -2) (5, -2)           @noisy det495 det751 det1225 det1388
mxx (19, -2) (17, -2)         @noisy det591 det854 det1452 det1707
mzz (7, -13) (7, -11)         @noisy det808 det1101 det1606 det2045
mxx (7, 10) (5, 10)           @noisy det806 det1889 det2130 det2162
mxx (5, -20) (7, -20)         @noisy det593 det1104 det1923
mxx (3, 4) (1, 4)             @noisy det397 det1090 det1397 det1723
mxx (21, -2) (21, -4)         @noisy det339 det1096
mzz (3, -5) (3, -7)           @noisy det1065 det1656 det1718 det1900
mxx (3, -14) (1, -14)         @noisy det577 det1093 det1771
mzz (11, 7) (11, 5)           @noisy det241 det1147 det1328 det1863
mxx (19, 4) (17, 4)           @noisy det302 det874 det1933 det2096
mxx (9, 16) (11, 16)          @noisy det121 det205 det258 det1852
mzz (15, 11) (15, 13)         @noisy det611 det1896 det1965
mzz (19, 7) (19, 5)           @noisy det302 det583 det1865
mzz (11, 13) (11, 11)         @noisy det5 det310 det797 det1548
mxx (-3, 4) (-1, 4)           @noisy det97 det351
mzz (11, -5) (11, -7)         @noisy det944 det970 det1387 det1604
mxx (3, -2) (1, -2)           @noisy det43 det562 det1303 det1565
mzz (-1, 1) (-1, -1)          @noisy det221 det779 det845 det1807
mzz (3, 7) (3, 5)             @noisy det1011 det1090 det1569 det1723
mzz (7, -7) (7, -5)           @noisy det315 det592 det1040 det1560
mxx (7, -8) (5, -8)           @noisy det315 det465 det552 det1560
mzz (15, -7) (15, -5)         @noisy det785 det1327 det1635 det1858
mxx (11, -2) (9, -2)          @noisy det669 det802 det1644 det2083
mxx (7, 4) (5, 4)             @noisy det51 det694 det923 det1439
mxx (13, -8) (15, -8)         @noisy det504 det801 det1635 det1858
mxx (13, -14) (13, -16)       @noisy det356 det1142
mzz (7, -19) (7, -17)         @noisy det614 det1104 det1654 det1998
mzz (3, 1) (3, -1)            @noisy det562 det817 det885 det1303
mxx (15, 4) (13, 4)           @noisy det157 det736 det1906 det2041
mzz (7, 11) (7, 13)           @noisy det675 det806 det870 det2130
mzz (15, 5) (15, 7)           @noisy det157 det1817 det1906 det2121
mzz (3, -13) (3, -11)         @noisy det1093 det1573 det1751 det2141
i (5, 1)                      @noisy
i (11, -4)                    @noisy
i (9, 8)                      @noisy
i (9, 17)                     @noisy
i (11, 14)                    @noisy
i (15, -4)                    @noisy
i (13, 8)                     @noisy
i (15, 14)                    @noisy
i (17, -4)                    @noisy
i (1, -13)                    @noisy
i (17, 5)                     @noisy
i (19, 2)                     @noisy
i (9, 1)                      @noisy
i (15, -11)                   @noisy
i (9, 19)                     @noisy
i (13, 1)                     @noisy
i (1, 8)                      @noisy
i (17, -11)                   @noisy
i (5, -4)                     @noisy
i (19, -5)                    @noisy
i (17, -1)                    @noisy
i (3, 8)                      @noisy
i (5, 5)                      @noisy
i (17, 7)                     @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (3, 17)                     @noisy
i (5, 14)                     @noisy
i (7, -4)                     @noisy
i (21, -5)                    @noisy
i (-1, 2)                     @noisy
i (7, 14)                     @noisy
i (-1, 11)                    @noisy
i (5, -11)                    @noisy
i (9, -13)                    @noisy
i (11, -16)                   @noisy
i (5, -1)                     @noisy
i (9, -4)                     @noisy
i (5, 7)                      @noisy
i (9, 5)                      @noisy
i (11, 2)                     @noisy
i (13, -13)                   @noisy
i (9, 14)                     @noisy
i (13, -4)                    @noisy
i (13, 5)                     @noisy
i (15, 2)                     @noisy
i (13, 14)                    @noisy
i (17, -7)                    @noisy
i (9, -11)                    @noisy
i (17, 2)                     @noisy
i (9, -1)                     @noisy
i (-3, -4)                    @noisy
i (9, 7)                      @noisy
i (-3, 5)                     @noisy
i (13, -11)                   @noisy
i (1, -4)                     @noisy
i (13, -1)                    @noisy
i (13, 7)                     @noisy
i (1, 5)                      @noisy
i (5, -16)                    @noisy
i (3, -4)                     @noisy
i (17, -5)                    @noisy
i (5, -7)                     @noisy
i (5, 2)                      @noisy
i (-3, -1)                    @noisy
i (3, 14)                     @noisy
i (5, 11)                     @noisy
i (1, -11)                    @noisy
i (7, -16)                    @noisy
i (1, -1)                     @noisy
i (1, 7)                      @noisy
i (7, 2)                      @noisy
i (9, -16)                    @noisy
i (5, -5)                     @noisy
i (9, -7)                     @noisy
i (11, -10)                   @noisy
i (9, 2)                      @noisy
i (3, 16)                     @noisy
i (5, 13)                     @noisy
i (13, -7)                    @noisy
i (15, -10)                   @noisy
i (13, 2)                     @noisy
i (13, 11)                    @noisy
i (11, 20)                    @noisy
i (17, -10)                   @noisy
i (11, -17)                   @noisy
i (9, -5)                     @noisy
i (-3, -7)                    @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (13, -5)                    @noisy
i (1, -7)                     @noisy
i (19, 8)                     @noisy
i (1, 2)                      @noisy
i (1, 11)                     @noisy
i (5, -19)                    @noisy
i (17, -8)                    @noisy
i (5, -10)                    @noisy
i (3, 2)                      @noisy
i (-3, -5)                    @noisy
i (1, -5)                     @noisy
i (7, -10)                    @noisy
i (-1, -4)                    @noisy
i (5, -17)                    @noisy
i (21, 1)                     @noisy
i (9, -19)                    @noisy
i (-1, 8)                     @noisy
i (9, -10)                    @noisy
i (13, -10)                   @noisy
i (9, 11)                     @noisy
i (11, 8)                     @noisy
i (9, 20)                     @noisy
i (15, 8)                     @noisy
i (9, -17)                    @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (13, -17)                   @noisy
i (19, -4)                    @noisy
i (1, -10)                    @noisy
i (17, 8)                     @noisy
i (9, 13)                     @noisy
i (13, 13)                    @noisy
i (3, -10)                    @noisy
i (5, -13)                    @noisy
i (17, 1)                     @noisy
i (5, 8)                      @noisy
i (1, 1)                      @noisy
i (5, 17)                     @noisy
i (21, -1)                    @noisy
i (7, 8)                      @noisy

--------         69
mzz (21, -1) (21, 1)          @noisy det0 det442
mxx (19, -4) (17, -4)         @noisy det433 det1707
mxx (11, 20) (9, 20)          @noisy det205 det653 det1867
mxx (11, -10) (9, -10)        @noisy det122 det1372 det1714 det2137
mxx (5, 14) (7, 14)           @noisy det589 det767 det806 det2130
mxx (-1, -4) (-3, -4)         @noisy det59 det666 det1465 det2106
mzz (9, 5) (9, 7)             @noisy det418 det663 det1147 det1328
mxx (11, 2) (9, 2)            @noisy det802 det1383 det1644 det1899
mxx (19, 2) (17, 2)           @noisy det854 det1452 det1933 det2096
mzz (17, 1) (17, -1)          @noisy det854 det1119 det1452 det1903
mxx (7, -4) (5, -4)           @noisy det315 det495 det1388 det1560
mzz (13, -1) (13, 1)          @noisy det4 det575 det855 det1079
mzz (-3, -7) (-3, -5)         @noisy det59 det643 det2100
mzz (17, 5) (17, 7)           @noisy det302 det874 det1817 det2121
mxx (7, 8) (5, 8)             @noisy det51 det694 det1889 det2162
mzz (5, 5) (5, 7)             @noisy det51 det694 det1011 det1569
mzz (13, -7) (13, -5)         @noisy det944 det1387 det1635 det1858
mxx (3, -4) (1, -4)           @noisy det43 det1065 det1565 det1656
mzz (1, 7) (1, 5)             @noisy det1090 det1157 det1723 det2115
mzz (9, -17) (9, -19)         @noisy det454 det1998
mxx (-1, 8) (-1, 10)          @noisy det446 det1161
mzz (9, 17) (9, 19)           @noisy det121 det197 det205 det1097
mxx (-3, 2) (-1, 2)           @noisy det97 det779 det1132 det1807
mxx (13, 2) (15, 2)           @noisy det4 det575 det736 det2041
mzz (13, 5) (13, 7)           @noisy det157 det241 det1863 det1906
mzz (5, -1) (5, 1)            @noisy det751 det817 det885 det1225
mxx (11, -16) (9, -16)        @noisy det434 det557
mxx (11, 8) (9, 8)            @noisy det1147 det1328 det1558 det2142
mzz (21, -5) (19, -5)         @noisy det396 det1111
mzz (5, 17) (3, 17)           @noisy det449 det1231
mzz (13, 11) (13, 13)         @noisy det5 det1548 det1626 det1896
mxx (11, -4) (9, -4)          @noisy det669 det970 det1604 det2083
mzz (13, -13) (13, -11)       @noisy det464 det1477
mzz (1, -5) (1, -7)           @noisy det1065 det1656 det1918 det2105
mzz (9, 1) (9, -1)            @noisy det802 det1062 det1644 det2156
mxx (7, -10) (5, -10)         @noisy det465 det552 det808 det2045
mxx (-5, 2) (-5, 4)           @noisy det412 det1145
mzz (-3, -1) (-3, 1)          @noisy det779 det843 det1807 det2131
mzz (5, -13) (5, -11)         @noisy det808 det1573 det1751 det2045
mzz (9, -11) (9, -13)         @noisy det1101 det1372 det1606 det2137
mzz (-3, 5) (-5, 5)           @noisy det426 det1162
mxx (7, -16) (5, -16)         @noisy det815 det1104 det1654 det2178
mxx (15, -4) (13, -4)         @noisy det1635 det1674 det1796 det1858
mzz (1, 11) (-1, 11)          @noisy det423 det1294
mxx (19, 8) (17, 8)           @noisy det302 det667 det1883
mzz (17, -5) (17, -7)         @noisy det451 det1327
mxx (3, -10) (1, -10)         @noisy det871 det1093 det2103 det2141
mxx (7, 2) (5, 2)             @noisy det751 det923 det1225 det1439
mxx (15, -10) (13, -10)       @noisy det417 det504
mzz (5, 11) (5, 13)           @noisy det806 det1304 det1887 det2130
mxx (3, 14) (3, 16)           @noisy det401 det1121
mxx (13, 14) (15, 14)         @noisy det630 det1896 det2061
mxx (17, -10) (17, -8)        @noisy det428 det1305
mzz (17, -11) (15, -11)       @noisy det439 det1215
mxx (3, 2) (1, 2)             @noisy det397 det562 det1303 det1397
mxx (3, 8) (1, 8)             @noisy det800 det1090 det1723 det2092
mzz (9, 11) (9, 13)           @noisy det310 det675 det797 det870
mzz (5, -19) (5, -17)         @noisy det635 det1104 det1993
mzz (1, -11) (1, -13)         @noisy det654 det1093 det1859
mzz (1, 1) (1, -1)            @noisy det221 det562 det845 det1303
mzz (13, -17) (11, -17)       @noisy det415 det1098
mxx (11, 14) (9, 14)          @noisy det258 det310 det797 det1852
mzz (9, -7) (9, -5)           @noisy det592 det970 det1040 det1604
mzz (5, -7) (5, -5)           @noisy det315 det1560 det1718 det1900
mxx (13, 8) (15, 8)           @noisy det157 det199 det1906 det1910
i (7, 17)                     @noisy
i (11, -13)                   @noisy
i (3, 13)                     @noisy
i (5, 10)                     @noisy
i (11, 5)                     @noisy
i (15, 5)                     @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (-1, -1)                    @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (7, 19)                     @noisy
i (9, -8)                     @noisy
i (11, -11)                   @noisy
i (11, -2)                    @noisy
i (11, -1)                    @noisy
i (9, 10)                     @noisy
i (11, 7)                     @noisy
i (11, 16)                    @noisy
i (15, -2)                    @noisy
i (15, -1)                    @noisy
i (13, 10)                    @noisy
i (15, 7)                     @noisy
i (17, -2)                    @noisy
i (19, 4)                     @noisy
i (7, -13)                    @noisy
i (1, 10)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (3, 1)                      @noisy
i (5, -2)                     @noisy
i (3, 10)                     @noisy
i (11, -7)                    @noisy
i (5, 16)                     @noisy
i (7, -20)                    @noisy
i (15, -7)                    @noisy
i (7, -11)                    @noisy
i (7, -1)                     @noisy
i (7, -2)                     @noisy
i (-1, -5)                    @noisy
i (15, 11)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 16)                     @noisy
i (11, -14)                   @noisy
i (9, -2)                     @noisy
i (11, -5)                    @noisy
i (11, 4)                     @noisy
i (9, 16)                     @noisy
i (13, -2)                    @noisy
i (15, -5)                    @noisy
i (15, 4)                     @noisy
i (15, 13)                    @noisy
i (3, -13)                    @noisy
i (3, 5)                      @noisy
i (17, 4)                     @noisy
i (-5, 1)                     @noisy
i (-3, -2)                    @noisy
i (1, -2)                     @noisy
i (7, -7)                     @noisy
i (7, 11)                     @noisy
i (3, -11)                    @noisy
i (5, -14)                    @noisy
i (3, -1)                     @noisy
i (3, -2)                     @noisy
i (3, 7)                      @noisy
i (5, 4)                      @noisy
i (13, -16)                   @noisy
i (7, -14)                    @noisy
i (7, -5)                     @noisy
i (-1, -8)                    @noisy
i (11, 11)                    @noisy
i (7, 4)                      @noisy
i (9, -14)                    @noisy
i (13, -14)                   @noisy
i (15, -8)                    @noisy
i (13, 4)                     @noisy
i (11, 13)                    @noisy
i (3, -7)                     @noisy
i (-5, -1)                    @noisy
i (3, 11)                     @noisy
i (-3, 4)                     @noisy
i (1, -14)                    @noisy
i (19, 1)                     @noisy
i (7, -19)                    @noisy
i (1, 4)                      @noisy
i (3, -14)                    @noisy
i (3, -5)                     @noisy
i (5, -8)                     @noisy
i (3, 4)                      @noisy
i (7, -17)                    @noisy
i (7, -8)                     @noisy
i (11, 17)                    @noisy
i (-1, 1)                     @noisy
i (7, 13)                     @noisy
i (13, -8)                    @noisy
i (11, -8)                    @noisy
i (19, 5)                     @noisy
i (9, 4)                      @noisy
i (11, 1)                     @noisy
i (11, 10)                    @noisy
i (11, 19)                    @noisy
i (15, 1)                     @noisy
i (21, -4)                    @noisy
i (15, 10)                    @noisy
i (-3, -8)                    @noisy
i (19, -1)                    @noisy
i (19, -2)                    @noisy
i (1, -8)                     @noisy
i (19, 7)                     @noisy
i (5, -20)                    @noisy
i (21, -2)                    @noisy
i (3, -8)                     @noisy
i (-1, 5)                     @noisy

--------         70
mxx (9, -11) (7, -11)         @noisy det1101 det1186 det1606 det1934
mzz (-1, 8) (-1, 10)          @noisy det309 det1161 det1951
mzz (-1, 2) (-1, 4)           @noisy det97 det633 det711 det1132
mxx (9, -5) (7, -5)           @noisy det592 det925 det1040 det1075
mxx (17, 1) (15, 1)           @noisy det33 det813 det1119 det1903
mzz (11, 14) (11, 16)         @noisy det679 det1852
mxx (11, 13) (13, 13)         @noisy det649 det1548
mxx (-1, 1) (1, 1)            @noisy det221 det633 det711 det845
mzz (3, 8) (3, 10)            @noisy det800 det1909 det2088 det2092
mxx (11, -5) (13, -5)         @noisy det358 det759 det944 det1387
mzz (3, -10) (3, -8)          @noisy det871 det1323 det1849 det2103
mzz (19, 2) (19, 4)           @noisy det645 det1933
mxx (21, -5) (19, -5)         @noisy det251 det305 det1111
mzz (3, -14) (1, -14)         @noisy det613 det1771
mzz (7, -16) (7, -14)         @noisy det739 det815 det1908 det2178
mxx (5, -11) (3, -11)         @noisy det1323 det1573 det1751 det1849
mxx (21, 1) (19, 1)           @noisy det485 det607
mzz (11, 8) (11, 10)          @noisy det878 det1558 det2126 det2142
mxx (19, 7) (19, 5)           @noisy det642 det1865
mxx (3, 7) (5, 7)             @noisy det1011 det1569 det1909 det2088
mzz (7, 16) (7, 14)           @noisy det1 det589 det767 det1278
mzz (19, 8) (17, 8)           @noisy det615 det1883
mxx (9, -17) (7, -17)         @noisy det614 det739 det1908 det1998
mzz (3, 14) (3, 16)           @noisy det306 det461 det1121
mxx (9, 7) (7, 7)             @noisy det418 det663 det1333 det1407
mxx (17, -11) (15, -11)       @noisy det326 det1034 det1215
mxx (11, 1) (13, 1)           @noisy det544 det855 det1079 det2143
mzz (3, 2) (3, 4)             @noisy det397 det986 det1397 det2016
mxx (17, 7) (15, 7)           @noisy det655 det1817
mzz (11, -4) (11, -2)         @noisy det358 det669 det759 det2083
mzz (15, 4) (15, 2)           @noisy det33 det736 det813 det2041
mxx (11, 7) (13, 7)           @noisy det241 det878 det1863 det2126
mxx (1, -11) (1, -13)         @noisy det620 det1859
mzz (11, -10) (11, -8)        @noisy det122 det304 det1714 det2040
mxx (13, -17) (11, -17)       @noisy det333 det1098 det1947
mzz (-1, -4) (-1, -2)         @noisy det666 det891 det956 det2106
mzz (15, 10) (15, 8)          @noisy det662 det1910
mxx (9, 19) (7, 19)           @noisy det634 det1097
mxx (9, 1) (7, 1)             @noisy det147 det198 det1062 det2156
mxx (3, 13) (5, 13)           @noisy det322 det461 det1304 det1887
mzz (7, -2) (7, -4)           @noisy det495 det925 det1075 det1388
mzz (11, 20) (9, 20)          @noisy det676 det1867
mxx (1, -5) (-1, -5)          @noisy det891 det956 det1918 det2105
mxx (-5, 1) (-3, 1)           @noisy det600 det843 det2094 det2131
mzz (3, -4) (3, -2)           @noisy det43 det1032 det1053 det1565
mxx (11, 19) (11, 17)         @noisy det629 det1837
mxx (-1, 7) (1, 7)            @noisy det232 det1157 det1951 det2115
mzz (11, 2) (11, 4)           @noisy det544 det1383 det1899 det2143
mxx (3, 1) (5, 1)             @noisy det817 det885 det986 det2016
mzz (15, -10) (15, -8)        @noisy det504 det801 det1034 det1126
mzz (7, 4) (7, 2)             @noisy det147 det198 det923 det1439
mzz (19, -4) (19, -2)         @noisy det251 det514 det591 det1707
mzz (7, 10) (7, 8)            @noisy det1333 det1407 det1889 det2162
mxx (3, -5) (5, -5)           @noisy det1032 det1053 det1718 det1900
mxx (13, -11) (11, -11)       @noisy det304 det671 det1477 det2040
mxx (17, -5) (15, -5)         @noisy det532 det785 det1148 det1327
mzz (11, -16) (11, -14)       @noisy det551 det557 det610 det1947
mzz (7, -8) (7, -10)          @noisy det465 det552 det1186 det1934
mzz (15, -4) (15, -2)         @noisy det532 det1148 det1674 det1796
mzz (-5, 2) (-5, 4)           @noisy det311 det600 det1145
mxx (9, 13) (7, 13)           @noisy det1 det675 det870 det1278
i (7, 17)                     @noisy
i (11, -13)                   @noisy
i (5, 10)                     @noisy
i (9, 8)                      @noisy
i (11, 5)                     @noisy
i (9, 17)                     @noisy
i (13, 8)                     @noisy
i (15, 5)                     @noisy
i (-1, -1)                    @noisy
i (15, 14)                    @noisy
i (17, -4)                    @noisy
i (9, -8)                     @noisy
i (17, 5)                     @noisy
i (11, -1)                    @noisy
i (9, 10)                     @noisy
i (15, -1)                    @noisy
i (13, 10)                    @noisy
i (1, 8)                      @noisy
i (5, -4)                     @noisy
i (17, -2)                    @noisy
i (17, -1)                    @noisy
i (5, 5)                      @noisy
i (3, 17)                     @noisy
i (5, 14)                     @noisy
i (7, -13)                    @noisy
i (1, 10)                     @noisy
i (-1, -7)                    @noisy
i (7, 5)                      @noisy
i (-1, 11)                    @noisy
i (9, -13)                    @noisy
i (5, -1)                     @noisy
i (5, -2)                     @noisy
i (9, -4)                     @noisy
i (11, -7)                    @noisy
i (9, 5)                      @noisy
i (13, -13)                   @noisy
i (5, 16)                     @noisy
i (9, 14)                     @noisy
i (13, -4)                    @noisy
i (15, -7)                    @noisy
i (7, -20)                    @noisy
i (13, 5)                     @noisy
i (7, -1)                     @noisy
i (13, 14)                    @noisy
i (15, 11)                    @noisy
i (17, -7)                    @noisy
i (17, 2)                     @noisy
i (9, -2)                     @noisy
i (9, -1)                     @noisy
i (-3, -4)                    @noisy
i (-3, 5)                     @noisy
i (9, 16)                     @noisy
i (1, -4)                     @noisy
i (13, -2)                    @noisy
i (13, -1)                    @noisy
i (1, 5)                      @noisy
i (15, 13)                    @noisy
i (3, -13)                    @noisy
i (5, -16)                    @noisy
i (5, -7)                     @noisy
i (3, 5)                      @noisy
i (17, 4)                     @noisy
i (5, 2)                      @noisy
i (-3, -1)                    @noisy
i (-3, -2)                    @noisy
i (5, 11)                     @noisy
i (1, -2)                     @noisy
i (1, -1)                     @noisy
i (7, -7)                     @noisy
i (21, -2)                    @noisy
i (7, 11)                     @noisy
i (5, -14)                    @noisy
i (9, -16)                    @noisy
i (3, -1)                     @noisy
i (9, -7)                     @noisy
i (5, 4)                      @noisy
i (9, 2)                      @noisy
i (13, -16)                   @noisy
i (13, -7)                    @noisy
i (13, 2)                     @noisy
i (13, 11)                    @noisy
i (11, 11)                    @noisy
i (-1, -8)                    @noisy
i (17, -10)                   @noisy
i (9, -14)                    @noisy
i (-3, -7)                    @noisy
i (-5, 5)                     @noisy
i (-3, 2)                     @noisy
i (13, -14)                   @noisy
i (1, -7)                     @noisy
i (13, 4)                     @noisy
i (1, 2)                      @noisy
i (1, 11)                     @noisy
i (5, -19)                    @noisy
i (3, -7)                     @noisy
i (17, -8)                    @noisy
i (5, -10)                    @noisy
i (-5, -1)                    @noisy
i (-3, -5)                    @noisy
i (3, 11)                     @noisy
i (-3, 4)                     @noisy
i (7, -19)                    @noisy
i (1, 4)                      @noisy
i (5, -17)                    @noisy
i (9, -19)                    @noisy
i (5, -8)                     @noisy
i (9, -10)                    @noisy
i (13, -10)                   @noisy
i (9, 11)                     @noisy
i (13, -8)                    @noisy
i (1, -10)                    @noisy
i (9, 4)                      @noisy
i (21, -4)                    @noisy
i (5, -13)                    @noisy
i (-3, -8)                    @noisy
i (19, -1)                    @noisy
i (1, -8)                     @noisy
i (5, 8)                      @noisy
i (5, 17)                     @noisy
i (5, -20)                    @noisy
i (21, -1)                    @noisy
i (-1, 5)                     @noisy

--------         71
mxx (-3, 5) (-5, 5)           @noisy det373 det600 det1162
mxx (-1, 5) (1, 5)            @noisy det633 det711 det1157 det2115
mzz (13, -8) (13, -10)        @noisy det304 det504 det801 det2040
mxx (1, 11) (-1, 11)          @noisy det368 det1294 det1951
mzz (5, 4) (5, 2)             @noisy det923 det986 det1439 det2016
mzz (17, -4) (17, -2)         @noisy det532 det591 det1148 det1707
mzz (13, 2) (13, 4)           @noisy det544 det736 det2041 det2143
mxx (13, -7) (11, -7)         @noisy det304 det944 det1387 det2040
mxx (5, 17) (3, 17)           @noisy det386 det461 det1231
mzz (9, -10) (9, -8)          @noisy det122 det1186 det1714 det1934
mxx (13, 5) (11, 5)           @noisy det241 det544 det1863 det2143
mxx (-1, -1) (1, -1)          @noisy det221 det845 det891 det956
mzz (13, -2) (13, -4)         @noisy det358 det759 det1674 det1796
mzz (5, -14) (5, -16)         @noisy det722 det815
mzz (9, 16) (9, 14)           @noisy det1 det258 det1278 det1852
mxx (-1, -7) (1, -7)          @noisy det703 det1918
mxx (15, 11) (15, 13)         @noisy det700 det1965
mxx (7, -13) (9, -13)         @noisy det739 det1101 det1606 det1908
mzz (1, -10) (1, -8)          @noisy det696 det871
mxx (9, 17) (7, 17)           @noisy det1 det197 det1097 det1278
mxx (9, 11) (7, 11)           @noisy det675 det870 det1333 det1407
mxx (21, -1) (19, -1)         @noisy det0 det251 det485 det514
mzz (17, 2) (17, 4)           @noisy det33 det813 det1933 det2096
mzz (-3, 2) (-3, 4)           @noisy det97 det600 det1132 det2094
mzz (9, -4) (9, -2)           @noisy det669 det925 det1075 det2083
mzz (13, 14) (15, 14)         @noisy det734 det2061
mzz (17, -10) (17, -8)        @noisy det372 det1034 det1305
mzz (9, -16) (9, -14)         @noisy det551 det557 det739 det1908
mxx (13, -13) (11, -13)       @noisy det610 det671 det1477 det1947
mzz (13, -14) (13, -16)       @noisy det391 det1142 det1947
mxx (5, -19) (5, -17)         @noisy det741 det1993
mzz (1, 2) (1, 4)             @noisy det397 det633 det711 det1397
mxx (17, -1) (15, -1)         @noisy det532 det1119 det1148 det1903
mxx (5, -13) (3, -13)         @noisy det724 det1573
mzz (5, -8) (5, -10)          @noisy det465 det552 det1323 det1849
mxx (5, 5) (3, 5)             @noisy det986 det1011 det1569 det2016
mxx (5, 11) (3, 11)           @noisy det1304 det1887 det1909 det2088
mxx (-3, -1) (-5, -1)         @noisy det726 det843
mxx (13, -1) (11, -1)         @noisy det358 det759 det855 det1079
mzz (5, -2) (5, -4)           @noisy det495 det1032 det1053 det1388
mxx (5, -7) (3, -7)           @noisy det1323 det1718 det1849 det1900
mxx (9, 5) (7, 5)             @noisy det147 det198 det418 det663
mxx (5, -1) (3, -1)           @noisy det817 det885 det1032 det1053
mzz (1, 8) (1, 10)            @noisy det232 det800 det1951 det2092
mxx (7, -1) (9, -1)           @noisy det925 det1062 det1075 det2156
mzz (5, -20) (7, -20)         @noisy det725 det1923
mzz (13, 8) (13, 10)          @noisy det199 det878 det1910 det2126
mxx (15, -7) (17, -7)         @noisy det785 det1034 det1126 det1327
mxx (7, -19) (9, -19)         @noisy det614 det715
mzz (21, -2) (21, -4)         @noisy det251 det389 det1096
mxx (17, 5) (15, 5)           @noisy det33 det813 det1817 det2121
mxx (13, 11) (11, 11)         @noisy det5 det878 det1548 det2126
mxx (9, -7) (7, -7)           @noisy det592 det1040 det1186 det1934
mzz (9, 10) (9, 8)            @noisy det1333 det1407 det1558 det2142
mzz (5, 14) (5, 16)           @noisy det322 det461 det589 det767
mzz (-3, -8) (-1, -8)         @noisy det707 det1995
mxx (-3, -7) (-3, -5)         @noisy det699 det2100
mzz (1, -4) (1, -2)           @noisy det43 det891 det956 det1565
mzz (5, 10) (5, 8)            @noisy det1889 det1909 det2088 det2162
mzz (-3, -2) (-3, -4)         @noisy det666 det714
mzz (9, 2) (9, 4)             @noisy det147 det198 det1383 det1899
i (5, 1)                      @noisy
i (3, 13)                     @noisy
i (11, -4)                    @noisy
i (11, 14)                    @noisy
i (15, -4)                    @noisy
i (7, 1)                      @noisy
i (-1, -2)                    @noisy
i (7, 10)                     @noisy
i (-1, 7)                     @noisy
i (7, 19)                     @noisy
i (1, -13)                    @noisy
i (11, -11)                   @noisy
i (19, 2)                     @noisy
i (9, 1)                      @noisy
i (11, -2)                    @noisy
i (11, 7)                     @noisy
i (15, -11)                   @noisy
i (9, 19)                     @noisy
i (13, 1)                     @noisy
i (15, -2)                    @noisy
i (11, 16)                    @noisy
i (15, 7)                     @noisy
i (17, -11)                   @noisy
i (19, -5)                    @noisy
i (3, 8)                      @noisy
i (17, 7)                     @noisy
i (19, 4)                     @noisy
i (-5, 4)                     @noisy
i (-3, 1)                     @noisy
i (7, -4)                     @noisy
i (21, -5)                    @noisy
i (-1, 2)                     @noisy
i (7, 14)                     @noisy
i (5, -11)                    @noisy
i (3, 1)                      @noisy
i (11, -16)                   @noisy
i (3, 10)                     @noisy
i (5, 7)                      @noisy
i (11, 2)                     @noisy
i (7, -11)                    @noisy
i (15, 2)                     @noisy
i (7, -2)                     @noisy
i (-1, -5)                    @noisy
i (7, 7)                      @noisy
i (-1, 4)                     @noisy
i (7, 16)                     @noisy
i (9, -11)                    @noisy
i (11, -14)                   @noisy
i (11, -5)                    @noisy
i (9, 7)                      @noisy
i (11, 4)                     @noisy
i (13, -11)                   @noisy
i (15, -5)                    @noisy
i (13, 7)                     @noisy
i (15, 4)                     @noisy
i (3, -4)                     @noisy
i (17, -5)                    @noisy
i (-5, 1)                     @noisy
i (3, 14)                     @noisy
i (1, -11)                    @noisy
i (7, -16)                    @noisy
i (1, 7)                      @noisy
i (7, 2)                      @noisy
i (3, -11)                    @noisy
i (3, -2)                     @noisy
i (5, -5)                     @noisy
i (3, 7)                      @noisy
i (11, -10)                   @noisy
i (3, 16)                     @noisy
i (5, 13)                     @noisy
i (15, -10)                   @noisy
i (7, -14)                    @noisy
i (7, -5)                     @noisy
i (7, 4)                      @noisy
i (11, 20)                    @noisy
i (11, -17)                   @noisy
i (9, -5)                     @noisy
i (13, -5)                    @noisy
i (15, -8)                    @noisy
i (19, 8)                     @noisy
i (11, 13)                    @noisy
i (3, 2)                      @noisy
i (1, -14)                    @noisy
i (19, 1)                     @noisy
i (1, -5)                     @noisy
i (7, -10)                    @noisy
i (3, -14)                    @noisy
i (21, 1)                     @noisy
i (3, -5)                     @noisy
i (-1, 8)                     @noisy
i (3, 4)                      @noisy
i (7, -17)                    @noisy
i (7, -8)                     @noisy
i (11, 8)                     @noisy
i (9, 20)                     @noisy
i (11, 17)                    @noisy
i (15, 8)                     @noisy
i (-1, 1)                     @noisy
i (9, -17)                    @noisy
i (7, 13)                     @noisy
i (-1, 10)                    @noisy
i (-5, 2)                     @noisy
i (13, -17)                   @noisy
i (19, -4)                    @noisy
i (11, -8)                    @noisy
i (17, 8)                     @noisy
i (19, 5)                     @noisy
i (11, 1)                     @noisy
i (9, 13)                     @noisy
i (11, 10)                    @noisy
i (11, 19)                    @noisy
i (15, 1)                     @noisy
i (13, 13)                    @noisy
i (15, 10)                    @noisy
i (3, -10)                    @noisy
i (17, 1)                     @noisy
i (19, -2)                    @noisy
i (19, 7)                     @noisy
i (1, 1)                      @noisy
i (-1, -4)                    @noisy
i (3, -8)                     @noisy
i (7, 8)                      @noisy

--------         72
myy (3, 10) (3, 11)           @det404 det2088
myy (11, 4) (11, 5)           @det544 det1719
myy (-1, 4) (-1, 5)           @det711 det1106
myy (7, 4) (7, 5)             @det147 det175
myy (-5, 4) (-5, 5)           @det847 det2094
myy (15, -11) (15, -10)       @det1126 det2018
myy (7, 16) (7, 17)           @det1 det1501
myy (3, 1) (3, 2)             @det534 det2016
myy (3, -8) (3, -7)           @det550 det1323
myy (7, 7) (7, 8)             @det819 det1333
myy (15, -5) (15, -4)         @det88 det1148
myy (3, 16) (3, 17)           @det322 det811
myy (-5, 1) (-5, 2)           @det847 det2094
myy (-1, 1) (-1, 2)           @det711 det1106
myy (11, 10) (11, 11)         @det1021 det2126
myy (19, -4) (19, -5)         @det514 det609
myy (-1, -1) (-1, -2)         @det956 det1639
myy (7, -8) (7, -7)           @det1814 det1934
myy (7, -1) (7, -2)           @det369 det925
myy (15, 4) (15, 5)           @det788 det813
myy (3, -10) (3, -11)         @det550 det1323
myy (7, -17) (7, -16)         @det739 det1334
myy (-1, 11) (-1, 10)         @det232 det477
myy (3, 7) (3, 8)             @det404 det2088
myy (15, -7) (15, -8)         @det1126 det2018
myy (-1, -5) (-1, -4)         @det956 det1639
myy (15, 1) (15, 2)           @det788 det813
myy (11, -10) (11, -11)       @det304 det1623
myy (3, -1) (3, -2)           @det1032 det1661
myy (11, 7) (11, 8)           @det1021 det2126
myy (7, 13) (7, 14)           @det1 det1501
myy (7, -13) (7, -14)         @det739 det1334
myy (7, -5) (7, -4)           @det369 det925
myy (11, 1) (11, 2)           @det544 det1719
myy (-1, 7) (-1, 8)           @det232 det477
myy (3, 13) (3, 14)           @det322 det811
myy (11, -16) (11, -17)       @det482 det610
myy (11, -1) (11, -2)         @det759 det2037
myy (7, 10) (7, 11)           @det819 det1333
myy (19, -1) (19, -2)         @det514 det609
myy (3, -5) (3, -4)           @det1032 det1661
myy (11, -5) (11, -4)         @det759 det2037
myy (11, -14) (11, -13)       @det482 det610
myy (7, -11) (7, -10)         @det1814 det1934
myy (15, -1) (15, -2)         @det88 det1148
myy (3, 4) (3, 5)             @det534 det2016
myy (7, 1) (7, 2)             @det147 det175
myy (11, -8) (11, -7)         @det304 det1623

--------         73
myy (17, -8) (17, -7)         @det1126 det2018
myy (1, 11) (1, 10)           @det232 det477
myy (9, -14) (9, -13)         @det739 det1334
myy (13, 4) (13, 5)           @det544 det1719
myy (13, 10) (13, 11)         @det1021 det2126
myy (5, 14) (5, 13)           @det322 det811
myy (9, 7) (9, 8)             @det819 det1333
myy (21, -1) (21, -2)         @det514 det609
myy (1, -5) (1, -4)           @det956 det1639
myy (1, -1) (1, -2)           @det956 det1639
myy (-3, 4) (-3, 5)           @det847 det2094
myy (13, 8) (13, 7)           @det1021 det2126
myy (1, 1) (1, 2)             @det711 det1106
myy (5, 7) (5, 8)             @det404 det2088
myy (1, 7) (1, 8)             @det232 det477
myy (9, -1) (9, -2)           @det369 det925
myy (9, -5) (9, -4)           @det369 det925
myy (17, 5) (17, 4)           @det788 det813
myy (21, -5) (21, -4)         @det514 det609
myy (9, 13) (9, 14)           @det1 det1501
myy (17, 1) (17, 2)           @det788 det813
myy (13, -1) (13, -2)         @det759 det2037
myy (5, -1) (5, -2)           @det1032 det1661
myy (9, 5) (9, 4)             @det147 det175
myy (9, 1) (9, 2)             @det147 det175
myy (13, -5) (13, -4)         @det759 det2037
myy (9, -7) (9, -8)           @det1814 det1934
myy (-3, 2) (-3, 1)           @det847 det2094
myy (9, 10) (9, 11)           @det819 det1333
myy (5, -5) (5, -4)           @det1032 det1661
myy (9, 16) (9, 17)           @det1 det1501
myy (5, 4) (5, 5)             @det534 det2016
myy (13, -14) (13, -13)       @det482 det610
myy (5, 16) (5, 17)           @det322 det811
myy (13, -11) (13, -10)       @det304 det1623
myy (13, 2) (13, 1)           @det544 det1719
myy (13, -8) (13, -7)         @det304 det1623
myy (9, -11) (9, -10)         @det1814 det1934
myy (13, -17) (13, -16)       @det482 det610
myy (17, -5) (17, -4)         @det88 det1148
myy (9, -17) (9, -16)         @det739 det1334
myy (5, 1) (5, 2)             @det534 det2016
myy (1, 4) (1, 5)             @det711 det1106
myy (5, -8) (5, -7)           @det550 det1323
myy (17, -1) (17, -2)         @det88 det1148
myy (5, -11) (5, -10)         @det550 det1323
myy (17, -11) (17, -10)       @det1126 det2018
myy (5, 10) (5, 11)           @det404 det2088

--------         74
mxx (9, -11) (7, -11)         @det1186 det1606 det1814 det2168
mzz (-1, 8) (-1, 10)          @det896 det1161 det1951
mzz (-1, 2) (-1, 4)           @det97 det633 det1106 det1640
mxx (9, -5) (7, -5)           @det369 det592 det1075 det1107
mxx (17, 1) (15, 1)           @det33 det788 det1119 det2180
mzz (11, 14) (11, 16)         @det268 det679
mxx (11, 13) (13, 13)         @det649 det1080
mxx (-1, 1) (1, 1)            @det17 det633 det845 det1106
mzz (3, 8) (3, 10)            @det404 det1171 det1909 det2092
mxx (11, -5) (13, -5)         @det358 det944 det1314 det2037
mzz (3, -10) (3, -8)          @det550 det1527 det1849 det2103
mzz (19, 2) (19, 4)           @det645 det2010
mxx (21, -5) (19, -5)         @det251 det873 det1111
mzz (3, -14) (1, -14)         @det106 det613
mzz (7, -16) (7, -14)         @det139 det1334 det1908 det2178
mxx (5, -11) (3, -11)         @det505 det550 det1751 det1849
mxx (21, 1) (19, 1)           @det607 det957
mzz (11, 8) (11, 10)          @det878 det1021 det1558 det1763
mxx (19, 7) (19, 5)           @det105 det642
mxx (3, 7) (5, 7)             @det404 det827 det1011 det1909
mzz (7, 16) (7, 14)           @det767 det1278 det1501 det1618
mzz (19, 8) (17, 8)           @det223 det615
mxx (9, -17) (7, -17)         @det1033 det1334 det1908 det1998
mzz (3, 14) (3, 16)           @det461 det875 det1121
mxx (9, 7) (7, 7)             @det329 det418 det819 det1407
mxx (17, -11) (15, -11)       @det881 det1034 det1215
mxx (11, 1) (13, 1)           @det1079 det1404 det1719 det2143
mzz (3, 2) (3, 4)             @det397 det534 det986 det1652
mxx (17, 7) (15, 7)           @det655 det1703
mzz (11, -4) (11, -2)         @det358 det927 det2037 det2083
mzz (15, 4) (15, 2)           @det33 det736 det788 det2015
mxx (11, 7) (13, 7)           @det878 det1021 det1863 det2155
mxx (1, -11) (1, -13)         @det212 det620
mzz (11, -10) (11, -8)        @det1623 det1714 det2040 det2110
mxx (13, -17) (11, -17)       @det886 det1098 det1947
mzz (-1, -4) (-1, -2)         @det841 det891 det1639 det2106
mzz (15, 10) (15, 8)          @det662 det1421
mxx (9, 19) (7, 19)           @det634 det1440
mxx (9, 1) (7, 1)             @det175 det198 det1274 det2156
mxx (3, 13) (5, 13)           @det461 det811 det1634 det1887
mzz (7, -2) (7, -4)           @det369 det495 det1075 det1196
mzz (11, 20) (9, 20)          @det301 det676
mxx (1, -5) (-1, -5)          @det891 det1639 det2105 det2135
mxx (-5, 1) (-3, 1)           @det600 det847 det1456 det2131
mzz (3, -4) (3, -2)           @det1053 det1133 det1565 det1661
mxx (11, 19) (11, 17)         @det132 det629
mxx (-1, 7) (1, 7)            @det477 det1550 det1951 det2115
mzz (11, 2) (11, 4)           @det1383 det1683 det1719 det2143
mxx (3, 1) (5, 1)             @det534 det547 det885 det986
mzz (15, -10) (15, -8)        @det504 det1034 det1151 det2018
mzz (7, 4) (7, 2)             @det175 det198 det865 det1439
mzz (19, -4) (19, -2)         @det251 det609 det1493 det1707
mzz (7, 10) (7, 8)            @det819 det1373 det1407 det1889
mxx (3, -5) (5, -5)           @det1053 det1457 det1661 det1900
mxx (13, -11) (11, -11)       @det1084 det1477 det1623 det2040
mxx (17, -5) (15, -5)         @det88 det532 det1189 det1327
mzz (11, -16) (11, -14)       @det482 det557 det1399 det1947
mzz (7, -8) (7, -10)          @det208 det552 det1186 det1814
mzz (15, -4) (15, -2)         @det88 det532 det1733 det1796
mzz (-5, 2) (-5, 4)           @det600 det860 det1145
mxx (9, 13) (7, 13)           @det675 det1005 det1278 det1501

--------         75
mxx (-3, 5) (-5, 5)           @det600 det949 det1162
mxx (-1, 5) (1, 5)            @det633 det1106 det1550 det2115
mzz (13, -8) (13, -10)        @det504 det1151 det1623 det2040
mxx (1, 11) (-1, 11)          @det913 det1294 det1951
mzz (5, 4) (5, 2)             @det534 det865 det986 det1439
mzz (17, -4) (17, -2)         @det88 det532 det1493 det1707
mzz (13, 2) (13, 4)           @det736 det1719 det2015 det2143
mxx (13, -7) (11, -7)         @det944 det1314 det1623 det2040
mxx (5, 17) (3, 17)           @det461 det941 det1231
mzz (9, -10) (9, -8)          @det1186 det1714 det1814 det2110
mxx (13, 5) (11, 5)           @det1719 det1863 det2143 det2155
mxx (-1, -1) (1, -1)          @det17 det845 det891 det1639
mzz (13, -2) (13, -4)         @det358 det1733 det1796 det2037
mzz (5, -14) (5, -16)         @det139 det722
mzz (9, 16) (9, 14)           @det258 det268 det1278 det1501
mxx (-1, -7) (1, -7)          @det703 det2135
mxx (15, 11) (15, 13)         @det327 det700
mxx (7, -13) (9, -13)         @det1334 det1606 det1908 det2168
mzz (1, -10) (1, -8)          @det696 det1527
mxx (9, 17) (7, 17)           @det197 det1278 det1440 det1501
mxx (9, 11) (7, 11)           @det675 det819 det1005 det1407
mxx (21, -1) (19, -1)         @det0 det251 det609 det957
mzz (17, 2) (17, 4)           @det33 det788 det2010 det2096
mzz (-3, 2) (-3, 4)           @det97 det600 det847 det1640
mzz (9, -4) (9, -2)           @det369 det927 det1075 det2083
mzz (13, 14) (15, 14)         @det411 det734
mzz (17, -10) (17, -8)        @det920 det1034 det1305
mzz (9, -16) (9, -14)         @det557 det1334 det1399 det1908
mxx (13, -13) (11, -13)       @det482 det1084 det1477 det1947
mzz (13, -14) (13, -16)       @det945 det1142 det1947
mxx (5, -19) (5, -17)         @det444 det741
mzz (1, 2) (1, 4)             @det397 det633 det1106 det1652
mxx (17, -1) (15, -1)         @det88 det532 det1119 det2180
mxx (5, -13) (3, -13)         @det505 det724
mzz (5, -8) (5, -10)          @det208 det550 det552 det1849
mxx (5, 5) (3, 5)             @det534 det827 det986 det1011
mxx (5, 11) (3, 11)           @det404 det1634 det1887 det1909
mxx (-3, -1) (-5, -1)         @det726 det1456
mxx (13, -1) (11, -1)         @det358 det1079 det1404 det2037
mzz (5, -2) (5, -4)           @det495 det1053 det1196 det1661
mxx (5, -7) (3, -7)           @det550 det1457 det1849 det1900
mxx (9, 5) (7, 5)             @det175 det198 det329 det418
mxx (5, -1) (3, -1)           @det547 det885 det1053 det1661
mzz (1, 8) (1, 10)            @det477 det1171 det1951 det2092
mxx (7, -1) (9, -1)           @det369 det1075 det1274 det2156
mzz (5, -20) (7, -20)         @det263 det725
mzz (13, 8) (13, 10)          @det199 det878 det1021 det1421
mxx (15, -7) (17, -7)         @det1034 det1189 det1327 det2018
mxx (7, -19) (9, -19)         @det715 det1033
mzz (21, -2) (21, -4)         @det251 det953 det1096
mxx (17, 5) (15, 5)           @det33 det788 det1703 det2121
mxx (13, 11) (11, 11)         @det5 det878 det1021 det1080
mxx (9, -7) (7, -7)           @det592 det1107 det1186 det1814
mzz (9, 10) (9, 8)            @det819 det1407 det1558 det1763
mzz (5, 14) (5, 16)           @det461 det767 det811 det1618
mzz (-3, -8) (-1, -8)         @det340 det707
mxx (-3, -7) (-3, -5)         @det420 det699
mzz (1, -4) (1, -2)           @det891 det1133 det1565 det1639
mzz (5, 10) (5, 8)            @det404 det1373 det1889 det1909
mzz (-3, -2) (-3, -4)         @det714 det841
mzz (9, 2) (9, 4)             @det175 det198 det1383 det1683

--------         76
mxx (3, 10) (1, 10)           @det893 det2092
mzz (19, -1) (19, 1)          @det0 det265 det854 det957
mxx (-3, -2) (-1, -2)         @det107 det841 det1807 det2106
mxx (13, -2) (15, -2)         @det575 det1117 det1733 det1796
mxx (3, -8) (1, -8)           @det1065 det1527 det1668 det2103
mzz (11, 19) (11, 17)         @det132 det590 det1845
mxx (15, 10) (13, 10)         @det199 det1421 det1626 det2118
mxx (9, 10) (11, 10)          @det143 det797 det1558 det1763
mzz (11, -13) (11, -11)       @det1084 det1372 det1477 det1712
mxx (11, -8) (9, -8)          @det970 det1259 det1714 det2110
mzz (-1, -5) (-1, -7)         @det367 det1465 det2105 det2135
mzz (11, 1) (11, -1)          @det1079 det1404 det1644 det1687
mxx (11, -14) (9, -14)        @det557 det1372 det1399 det1712
mzz (-1, 7) (-1, 5)           @det919 det2115
mzz (3, 13) (3, 11)           @det905 det1887
mxx (11, 4) (9, 4)            @det682 det1328 det1383 det1683
mxx (-3, -8) (-1, -8)         @det340 det367 det616
mzz (7, 5) (7, 7)             @det329 det418 det694 det1905
mzz (7, -1) (7, 1)            @det1225 det1274 det1855 det2156
mzz (15, 1) (15, -1)          @det575 det1117 det1119 det2180
mzz (7, 17) (7, 19)           @det197 det931
mxx (7, 16) (5, 16)           @det767 det907
mxx (5, -14) (7, -14)         @det139 det1648 det2045 det2178
mzz (-5, 1) (-5, -1)          @det911 det2131
mxx (7, -2) (5, -2)           @det495 det1196 det1225 det1855
mxx (19, -2) (17, -2)         @det265 det854 det1493 det1707
mzz (7, -13) (7, -11)         @det1606 det1648 det2045 det2168
mxx (7, 10) (5, 10)           @det806 det1373 det1889 det1948
mxx (5, -20) (7, -20)         @det263 det593 det1112
mxx (3, 4) (1, 4)             @det397 det1652 det1723 det2091
mxx (21, -2) (21, -4)         @det924 det1096
mzz (3, -5) (3, -7)           @det1065 det1457 det1668 det1900
mxx (3, -14) (1, -14)         @det106 det118 det577
mzz (11, 7) (11, 5)           @det682 det1328 det1863 det2155
mxx (19, 4) (17, 4)           @det312 det874 det2010 det2096
mxx (9, 16) (11, 16)          @det121 det258 det268 det1845
mzz (15, 11) (15, 13)         @det327 det611 det2118
mzz (19, 7) (19, 5)           @det105 det312 det583
mzz (11, 13) (11, 11)         @det5 det143 det797 det1080
mxx (-3, 4) (-1, 4)           @det97 det897
mzz (11, -5) (11, -7)         @det944 det970 det1259 det1314
mxx (3, -2) (1, -2)           @det562 det1058 det1133 det1565
mzz (-1, 1) (-1, -1)          @det17 det107 det845 det1807
mzz (3, 7) (3, 5)             @det827 det1011 det1723 det2091
mzz (7, -7) (7, -5)           @det315 det592 det1107 det1611
mxx (7, -8) (5, -8)           @det208 det315 det552 det1611
mzz (15, -7) (15, -5)         @det1189 det1327 det1360 det1635
mxx (11, -2) (9, -2)          @det927 det1644 det1687 det2083
mxx (7, 4) (5, 4)             @det694 det865 det1439 det1905
mxx (13, -8) (15, -8)         @det504 det1151 det1360 det1635
mxx (13, -14) (13, -16)       @det902 det1142
mzz (7, -19) (7, -17)         @det1033 det1112 det1654 det1998
mzz (3, 1) (3, -1)            @det547 det562 det885 det1058
mxx (15, 4) (13, 4)           @det157 det736 det1580 det2015
mzz (7, 11) (7, 13)           @det675 det806 det1005 det1948
mzz (15, 5) (15, 7)           @det157 det1580 det1703 det2121
mzz (3, -13) (3, -11)         @det118 det505 det1751 det2141

--------         77
mzz (21, -1) (21, 1)          @det0 det980
mxx (19, -4) (17, -4)         @det973 det1707
mxx (11, 20) (9, 20)          @det301 det653 det1845
mxx (11, -10) (9, -10)        @det1372 det1712 det1714 det2110
mxx (5, 14) (7, 14)           @det767 det806 det1618 det1948
mxx (-1, -4) (-3, -4)         @det367 det841 det1465 det2106
mzz (9, 5) (9, 7)             @det329 det418 det682 det1328
mxx (11, 2) (9, 2)            @det1383 det1644 det1683 det1687
mxx (19, 2) (17, 2)           @det265 det854 det2010 det2096
mzz (17, 1) (17, -1)          @det265 det854 det1119 det2180
mxx (7, -4) (5, -4)           @det315 det495 det1196 det1611
mzz (13, -1) (13, 1)          @det575 det1079 det1117 det1404
mzz (-3, -7) (-3, -5)         @det367 det420 det643
mzz (17, 5) (17, 7)           @det312 det874 det1703 det2121
mxx (7, 8) (5, 8)             @det694 det1373 det1889 det1905
mzz (5, 5) (5, 7)             @det694 det827 det1011 det1905
mzz (13, -7) (13, -5)         @det944 det1314 det1360 det1635
mxx (3, -4) (1, -4)           @det1065 det1133 det1565 det1668
mzz (1, 7) (1, 5)             @det1550 det1723 det2091 det2115
mzz (9, -17) (9, -19)         @det995 det1998
mxx (-1, 8) (-1, 10)          @det983 det1161
mzz (9, 17) (9, 19)           @det121 det197 det1440 det1845
mxx (-3, 2) (-1, 2)           @det97 det107 det1640 det1807
mxx (13, 2) (15, 2)           @det575 det736 det1117 det2015
mzz (13, 5) (13, 7)           @det157 det1580 det1863 det2155
mzz (5, -1) (5, 1)            @det547 det885 det1225 det1855
mxx (11, -16) (9, -16)        @det557 det952
mxx (11, 8) (9, 8)            @det682 det1328 det1558 det1763
mzz (21, -5) (19, -5)         @det1000 det1111
mzz (5, 17) (3, 17)           @det987 det1231
mzz (13, 11) (13, 13)         @det5 det1080 det1626 det2118
mxx (11, -4) (9, -4)          @det927 det970 det1259 det2083
mzz (13, -13) (13, -11)       @det993 det1477
mzz (1, -5) (1, -7)           @det1065 det1668 det2105 det2135
mzz (9, 1) (9, -1)            @det1274 det1644 det1687 det2156
mxx (7, -10) (5, -10)         @det208 det552 det1648 det2045
mxx (-5, 2) (-5, 4)           @det1019 det1145
mzz (-3, -1) (-3, 1)          @det107 det1456 det1807 det2131
mzz (5, -13) (5, -11)         @det505 det1648 det1751 det2045
mzz (9, -11) (9, -13)         @det1372 det1606 det1712 det2168
mzz (-3, 5) (-5, 5)           @det1027 det1162
mxx (7, -16) (5, -16)         @det139 det1112 det1654 det2178
mxx (15, -4) (13, -4)         @det1360 det1635 det1733 det1796
mzz (1, 11) (-1, 11)          @det966 det1294
mxx (19, 8) (17, 8)           @det223 det312 det667
mzz (17, -5) (17, -7)         @det991 det1327
mxx (3, -10) (1, -10)         @det118 det1527 det2103 det2141
mxx (7, 2) (5, 2)             @det865 det1225 det1439 det1855
mxx (15, -10) (13, -10)       @det504 det961
mzz (5, 11) (5, 13)           @det806 det1634 det1887 det1948
mxx (3, 14) (3, 16)           @det1002 det1121
mxx (13, 14) (15, 14)         @det411 det630 det2118
mxx (17, -10) (17, -8)        @det969 det1305
mzz (17, -11) (15, -11)       @det977 det1215
mxx (3, 2) (1, 2)             @det397 det562 det1058 det1652
mxx (3, 8) (1, 8)             @det1171 det1723 det2091 det2092
mzz (9, 11) (9, 13)           @det143 det675 det797 det1005
mzz (5, -19) (5, -17)         @det444 det635 det1112
mzz (1, -11) (1, -13)         @det118 det212 det654
mzz (1, 1) (1, -1)            @det17 det562 det845 det1058
mzz (13, -17) (11, -17)       @det990 det1098
mxx (11, 14) (9, 14)          @det143 det258 det268 det797
mzz (9, -7) (9, -5)           @det592 det970 det1107 det1259
mzz (5, -7) (5, -5)           @det315 det1457 det1611 det1900
mxx (13, 8) (15, 8)           @det157 det199 det1421 det1580

--------         78
myy (11, 4) (11, 5)           @det1328 det2070
myy (7, 4) (7, 5)             @det694 det1638
myy (3, 1) (3, 2)             @det562 det1662
myy (11, 19) (11, 20)         @det121 det1355
myy (3, -8) (3, -7)           @det286 det1065
myy (7, 7) (7, 8)             @det694 det1638
myy (15, -5) (15, -4)         @det933 det1635
myy (-1, 1) (-1, 2)           @det835 det1807
myy (11, 10) (11, 11)         @det797 det1757
myy (-1, -1) (-1, -2)         @det835 det1807
myy (7, -8) (7, -7)           @det315 det2158
myy (7, -1) (7, -2)           @det1225 det1643
myy (19, 2) (19, 1)           @det854 det1666
myy (15, 4) (15, 5)           @det110 det157
myy (3, -10) (3, -11)         @det972 det2141
myy (7, -17) (7, -16)         @det704 det1654
myy (3, 7) (3, 8)             @det1509 det1723
myy (15, -7) (15, -8)         @det933 det1635
myy (-1, -5) (-1, -4)         @det1465 det2133
myy (15, 1) (15, 2)           @det62 det575
myy (11, -10) (11, -11)       @det1372 det1869
myy (3, -1) (3, -2)           @det562 det1662
myy (11, 13) (11, 14)         @det797 det1757
myy (19, 4) (19, 5)           @det336 det874
myy (15, 10) (15, 11)         @det365 det1626
myy (11, 7) (11, 8)           @det1328 det2070
myy (7, 13) (7, 14)           @det806 det1184
myy (7, -13) (7, -14)         @det1436 det2045
myy (11, 16) (11, 17)         @det121 det1355
myy (7, -5) (7, -4)           @det315 det2158
myy (11, 1) (11, 2)           @det1046 det1644
myy (19, 7) (19, 8)           @det336 det874
myy (11, -1) (11, -2)         @det1046 det1644
myy (15, 7) (15, 8)           @det110 det157
myy (7, 10) (7, 11)           @det806 det1184
myy (7, -19) (7, -20)         @det704 det1654
myy (15, 13) (15, 14)         @det365 det1626
myy (19, -1) (19, -2)         @det854 det1666
myy (-1, -8) (-1, -7)         @det1465 det2133
myy (3, -5) (3, -4)           @det286 det1065
myy (11, -5) (11, -4)         @det249 det970
myy (3, -14) (3, -13)         @det972 det2141
myy (11, -14) (11, -13)       @det1372 det1869
myy (7, -11) (7, -10)         @det1436 det2045
myy (15, -1) (15, -2)         @det62 det575
myy (3, 4) (3, 5)             @det1509 det1723
myy (7, 1) (7, 2)             @det1225 det1643
myy (11, -8) (11, -7)         @det249 det970

--------         79
myy (9, -14) (9, -13)         @det1372 det1869
myy (13, 4) (13, 5)           @det110 det157
myy (1, -11) (1, -10)         @det972 det2141
myy (13, 10) (13, 11)         @det365 det1626
myy (5, 14) (5, 13)           @det806 det1184
myy (9, 7) (9, 8)             @det1328 det2070
myy (-3, -8) (-3, -7)         @det1465 det2133
myy (1, -5) (1, -4)           @det286 det1065
myy (1, -1) (1, -2)           @det562 det1662
myy (17, 7) (17, 8)           @det336 det874
myy (13, 8) (13, 7)           @det110 det157
myy (1, 1) (1, 2)             @det562 det1662
myy (5, -20) (5, -19)         @det704 det1654
myy (5, 7) (5, 8)             @det694 det1638
myy (5, -14) (5, -13)         @det1436 det2045
myy (1, -8) (1, -7)           @det286 det1065
myy (1, 7) (1, 8)             @det1509 det1723
myy (9, -1) (9, -2)           @det1046 det1644
myy (9, -5) (9, -4)           @det249 det970
myy (17, 5) (17, 4)           @det336 det874
myy (9, 13) (9, 14)           @det797 det1757
myy (17, 1) (17, 2)           @det854 det1666
myy (13, -1) (13, -2)         @det62 det575
myy (5, -1) (5, -2)           @det1225 det1643
myy (9, 5) (9, 4)             @det1328 det2070
myy (9, 1) (9, 2)             @det1046 det1644
myy (13, -5) (13, -4)         @det933 det1635
myy (9, -7) (9, -8)           @det249 det970
myy (-3, 2) (-3, 1)           @det835 det1807
myy (1, -14) (1, -13)         @det972 det2141
myy (9, 19) (9, 20)           @det121 det1355
myy (9, 10) (9, 11)           @det797 det1757
myy (5, -5) (5, -4)           @det315 det2158
myy (9, 16) (9, 17)           @det121 det1355
myy (5, -17) (5, -16)         @det704 det1654
myy (5, 4) (5, 5)             @det694 det1638
myy (13, 14) (13, 13)         @det365 det1626
myy (-3, -1) (-3, -2)         @det835 det1807
myy (13, 2) (13, 1)           @det62 det575
myy (13, -8) (13, -7)         @det933 det1635
myy (9, -11) (9, -10)         @det1372 det1869
myy (5, 1) (5, 2)             @det1225 det1643
myy (-3, -5) (-3, -4)         @det1465 det2133
myy (1, 4) (1, 5)             @det1509 det1723
myy (5, -8) (5, -7)           @det315 det2158
myy (17, -1) (17, -2)         @det854 det1666
myy (5, -11) (5, -10)         @det1436 det2045
myy (5, 10) (5, 11)           @det806 det1184

--------         80
mxx (3, 10) (1, 10)           @det213 det893
mzz (19, -1) (19, 1)          @det265 det466 det957 det1666
mxx (-3, -2) (-1, -2)         @det107 det388 det835 det841
mxx (13, -2) (15, -2)         @det62 det1117 det1212 det1733
mxx (3, -8) (1, -8)           @det286 det494 det1527 det1668
mzz (11, 19) (11, 17)         @det132 det1141 det1845
mxx (15, 10) (13, 10)         @det313 det365 det1421 det2118
mxx (9, 10) (11, 10)          @det143 det1576 det1757 det1763
mzz (11, -13) (11, -11)       @det824 det1084 det1712 det1869
mxx (11, -8) (9, -8)          @det249 det828 det1259 det2110
mzz (-1, -5) (-1, -7)         @det173 det367 det2133 det2135
mzz (11, 1) (11, -1)          @det1046 det1404 det1616 det1687
mxx (11, -14) (9, -14)        @det39 det1399 det1712 det1869
mzz (-1, 7) (-1, 5)           @det919 det1884
mzz (3, 13) (3, 11)           @det905 det1437
mxx (11, 4) (9, 4)            @det574 det682 det1683 det2070
mxx (-3, -8) (-1, -8)         @det340 det367 det1172
mzz (7, 5) (7, 7)             @det329 det1017 det1638 det1905
mzz (7, -1) (7, 1)            @det1274 det1643 det1855 det2132
mzz (15, 1) (15, -1)          @det62 det195 det1117 det2180
mzz (7, 17) (7, 19)           @det636 det931
mxx (7, 16) (5, 16)           @det353 det907
mxx (5, -14) (7, -14)         @det139 det533 det1436 det1648
mzz (-5, 1) (-5, -1)          @det911 det2163
mxx (7, -2) (5, -2)           @det50 det1196 det1643 det1855
mxx (19, -2) (17, -2)         @det265 det1425 det1493 det1666
mzz (7, -13) (7, -11)         @det1088 det1436 det1648 det2168
mxx (7, 10) (5, 10)           @det1184 det1373 det1511 det1948
mxx (5, -20) (7, -20)         @det263 det1112 det1170
mxx (3, 4) (1, 4)             @det115 det1509 det1652 det2091
mxx (21, -2) (21, -4)         @det924 det1612
mzz (3, -5) (3, -7)           @det286 det1457 det1668 det1702
mxx (3, -14) (1, -14)         @det106 det118 det1182
mzz (11, 7) (11, 5)           @det361 det682 det2070 det2155
mxx (19, 4) (17, 4)           @det312 det336 det702 det2010
mxx (9, 16) (11, 16)          @det268 det631 det1355 det1845
mzz (15, 11) (15, 13)         @det327 det1169 det2118
mzz (19, 7) (19, 5)           @det105 det312 det1153
mzz (11, 13) (11, 11)         @det143 det405 det1080 det1757
mxx (-3, 4) (-1, 4)           @det897 det1980
mzz (11, -5) (11, -7)         @det249 det497 det1259 det1314
mxx (3, -2) (1, -2)           @det1058 det1133 det1662 det1741
mzz (-1, 1) (-1, -1)          @det17 det107 det255 det835
mzz (3, 7) (3, 5)             @det459 det827 det1509 det2091
mzz (7, -7) (7, -5)           @det937 det1107 det1611 det2158
mxx (7, -8) (5, -8)           @det208 det1611 det2123 det2158
mzz (15, -7) (15, -5)         @det933 det1189 det1360 det1390
mxx (11, -2) (9, -2)          @det492 det927 det1046 det1687
mxx (7, 4) (5, 4)             @det865 det1324 det1638 det1905
mxx (13, -8) (15, -8)         @det35 det933 det1151 det1360
mxx (13, -14) (13, -16)       @det902 det1645
mzz (7, -19) (7, -17)         @det317 det704 det1033 det1112
mzz (3, 1) (3, -1)            @det214 det547 det1058 det1662
mxx (15, 4) (13, 4)           @det110 det256 det1580 det2015
mzz (7, 11) (7, 13)           @det509 det1005 det1184 det1948
mzz (15, 5) (15, 7)           @det110 det876 det1580 det1703
mzz (3, -13) (3, -11)         @det118 det275 det505 det972

--------         81
mzz (21, -1) (21, 1)          @det466 det980
mxx (19, -4) (17, -4)         @det973 det1425
mxx (11, 20) (9, 20)          @det301 det1223 det1845
mxx (11, -10) (9, -10)        @det828 det1712 det1869 det2110
mxx (5, 14) (7, 14)           @det353 det1184 det1618 det1948
mxx (-1, -4) (-3, -4)         @det367 det388 det841 det2133
mzz (9, 5) (9, 7)             @det329 det682 det1017 det2070
mxx (11, 2) (9, 2)            @det574 det1046 det1683 det1687
mxx (19, 2) (17, 2)           @det265 det702 det1666 det2010
mzz (17, 1) (17, -1)          @det195 det265 det1666 det2180
mxx (7, -4) (5, -4)           @det50 det1196 det1611 det2158
mzz (13, -1) (13, 1)          @det62 det1117 det1404 det1616
mzz (-3, -7) (-3, -5)         @det367 det420 det1209
mzz (17, 5) (17, 7)           @det312 det336 det876 det1703
mxx (7, 8) (5, 8)             @det1373 det1511 det1638 det1905
mzz (5, 5) (5, 7)             @det459 det827 det1638 det1905
mzz (13, -7) (13, -5)         @det497 det933 det1314 det1360
mxx (3, -4) (1, -4)           @det286 det1133 det1668 det1741
mzz (1, 7) (1, 5)             @det1509 det1550 det1884 det2091
mzz (9, -17) (9, -19)         @det317 det995
mxx (-1, 8) (-1, 10)          @det983 det1649
mzz (9, 17) (9, 19)           @det636 det1355 det1440 det1845
mxx (-3, 2) (-1, 2)           @det107 det835 det1640 det1980
mxx (13, 2) (15, 2)           @det62 det256 det1117 det2015
mzz (13, 5) (13, 7)           @det110 det361 det1580 det2155
mzz (5, -1) (5, 1)            @det214 det547 det1643 det1855
mxx (11, -16) (9, -16)        @det39 det952
mxx (11, 8) (9, 8)            @det682 det1576 det1763 det2070
mzz (21, -5) (19, -5)         @det1000 det1664
mzz (5, 17) (3, 17)           @det987 det1694
mzz (13, 11) (13, 13)         @det365 det405 det1080 det2118
mxx (11, -4) (9, -4)          @det249 det492 det927 det1259
mzz (13, -13) (13, -11)       @det824 det993
mzz (1, -5) (1, -7)           @det173 det286 det1668 det2135
mzz (9, 1) (9, -1)            @det1046 det1274 det1687 det2132
mxx (7, -10) (5, -10)         @det208 det1436 det1648 det2123
mxx (-5, 2) (-5, 4)           @det1019 det1633
mzz (-3, -1) (-3, 1)          @det107 det835 det1456 det2163
mzz (5, -13) (5, -11)         @det275 det505 det1436 det1648
mzz (9, -11) (9, -13)         @det1088 det1712 det1869 det2168
mzz (-3, 5) (-5, 5)           @det1027 det1838
mxx (7, -16) (5, -16)         @det139 det533 det704 det1112
mxx (15, -4) (13, -4)         @det933 det1212 det1360 det1733
mzz (1, 11) (-1, 11)          @det966 det1778
mxx (19, 8) (17, 8)           @det223 det312 det1203
mzz (17, -5) (17, -7)         @det991 det1390
mxx (3, -10) (1, -10)         @det118 det494 det972 det1527
mxx (7, 2) (5, 2)             @det865 det1324 det1643 det1855
mxx (15, -10) (13, -10)       @det35 det961
mzz (5, 11) (5, 13)           @det1184 det1437 det1634 det1948
mxx (3, 14) (3, 16)           @det1002 det1679
mxx (13, 14) (15, 14)         @det411 det1247 det2118
mxx (17, -10) (17, -8)        @det969 det1795
mzz (17, -11) (15, -11)       @det977 det1678
mxx (3, 2) (1, 2)             @det115 det1058 det1652 det1662
mxx (3, 8) (1, 8)             @det213 det1171 det1509 det2091
mzz (9, 11) (9, 13)           @det143 det509 det1005 det1757
mzz (5, -19) (5, -17)         @det444 det1112 det1252
mzz (1, -11) (1, -13)         @det118 det212 det1213
mzz (1, 1) (1, -1)            @det17 det255 det1058 det1662
mzz (13, -17) (11, -17)       @det990 det1705
mxx (11, 14) (9, 14)          @det143 det268 det631 det1757
mzz (9, -7) (9, -5)           @det249 det937 det1107 det1259
mzz (5, -7) (5, -5)           @det1457 det1611 det1702 det2158
mxx (13, 8) (15, 8)           @det110 det313 det1421 det1580

--------         82
mxx (9, -11) (7, -11)         @det1088 det1814 det1926 det2168
mzz (-1, 8) (-1, 10)          @det896 det1207 det1649
mzz (-1, 2) (-1, 4)           @det261 det1106 det1640 det1980
mxx (9, -5) (7, -5)           @det299 det369 det937 det1107
mxx (17, 1) (15, 1)           @det195 det788 det1605 det2180
mzz (11, 14) (11, 16)         @det268 det1219
mxx (11, 13) (13, 13)         @det1080 det1198
mxx (-1, 1) (1, 1)            @det17 det255 det261 det1106
mzz (3, 8) (3, 10)            @det213 det404 det992 det1171
mxx (11, -5) (13, -5)         @det497 det1314 det2037 det2138
mzz (3, -10) (3, -8)          @det494 det550 det861 det1527
mzz (19, 2) (19, 4)           @det1201 det2010
mxx (21, -5) (19, -5)         @det873 det1664 det1914
mzz (3, -14) (1, -14)         @det106 det1230
mzz (7, -16) (7, -14)         @det104 det139 det533 det1334
mxx (5, -11) (3, -11)         @det275 det505 det550 det861
mxx (21, 1) (19, 1)           @det957 det1224
mzz (11, 8) (11, 10)          @det608 det1021 det1576 det1763
mxx (19, 7) (19, 5)           @det105 det1192
mxx (3, 7) (5, 7)             @det404 det459 det827 det992
mzz (7, 16) (7, 14)           @det353 det1048 det1501 det1618
mzz (19, 8) (17, 8)           @det223 det1234
mxx (9, -17) (7, -17)         @det104 det317 det1033 det1334
mzz (3, 14) (3, 16)           @det875 det1335 det1679
mxx (9, 7) (7, 7)             @det329 det560 det819 det1017
mxx (17, -11) (15, -11)       @det181 det881 det1678
mxx (11, 1) (13, 1)           @det1045 det1404 det1616 det1719
mzz (3, 2) (3, 4)             @det115 det534 det657 det1652
mxx (17, 7) (15, 7)           @det1200 det1703
mzz (11, -4) (11, -2)         @det492 det927 det2037 det2138
mzz (15, 4) (15, 2)           @det256 det788 det1605 det2015
mxx (11, 7) (13, 7)           @det361 det608 det1021 det2155
mxx (1, -11) (1, -13)         @det212 det1242
mzz (11, -10) (11, -8)        @det260 det828 det1623 det2110
mxx (13, -17) (11, -17)       @det886 det1152 det1705
mzz (-1, -4) (-1, -2)         @det388 det841 det1639 det1878
mzz (15, 10) (15, 8)          @det1205 det1421
mxx (9, 19) (7, 19)           @det1188 det1440
mxx (9, 1) (7, 1)             @det175 det572 det1274 det2132
mxx (3, 13) (5, 13)           @det811 det1335 det1437 det1634
mzz (7, -2) (7, -4)           @det50 det299 det369 det1196
mzz (11, 20) (9, 20)          @det301 det1218
mxx (1, -5) (-1, -5)          @det173 det1639 det1878 det2135
mxx (-5, 1) (-3, 1)           @det847 det1456 det1882 det2163
mzz (3, -4) (3, -2)           @det194 det1133 det1661 det1741
mxx (11, 19) (11, 17)         @det132 det1178
mxx (-1, 7) (1, 7)            @det477 det1207 det1550 det1884
mzz (11, 2) (11, 4)           @det574 det1045 det1683 det1719
mxx (3, 1) (5, 1)             @det214 det534 det547 det657
mzz (15, -10) (15, -8)        @det35 det181 det1151 det2018
mzz (7, 4) (7, 2)             @det175 det572 det865 det1324
mzz (19, -4) (19, -2)         @det609 det1425 det1493 det1914
mzz (7, 10) (7, 8)            @det560 det819 det1373 det1511
mxx (3, -5) (5, -5)           @det194 det1457 det1661 det1702
mxx (13, -11) (11, -11)       @det260 det824 det1084 det1623
mxx (17, -5) (15, -5)         @det88 det1189 det1390 det1607
mzz (11, -16) (11, -14)       @det39 det482 det1152 det1399
mzz (7, -8) (7, -10)          @det208 det1814 det1926 det2123
mzz (15, -4) (15, -2)         @det88 det1212 det1607 det1733
mzz (-5, 2) (-5, 4)           @det860 det1633 det1882
mxx (9, 13) (7, 13)           @det509 det1005 det1048 det1501

--------         83
mxx (-3, 5) (-5, 5)           @det949 det1838 det1882
mxx (-1, 5) (1, 5)            @det261 det1106 det1550 det1884
mzz (13, -8) (13, -10)        @det35 det260 det1151 det1623
mxx (1, 11) (-1, 11)          @det913 det1207 det1778
mzz (5, 4) (5, 2)             @det534 det657 det865 det1324
mzz (17, -4) (17, -2)         @det88 det1425 det1493 det1607
mzz (13, 2) (13, 4)           @det256 det1045 det1719 det2015
mxx (13, -7) (11, -7)         @det260 det497 det1314 det1623
mxx (5, 17) (3, 17)           @det941 det1335 det1694
mzz (9, -10) (9, -8)          @det828 det1814 det1926 det2110
mxx (13, 5) (11, 5)           @det361 det1045 det1719 det2155
mxx (-1, -1) (1, -1)          @det17 det255 det1639 det1878
mzz (13, -2) (13, -4)         @det1212 det1733 det2037 det2138
mzz (5, -14) (5, -16)         @det139 det1265
mzz (9, 16) (9, 14)           @det268 det631 det1048 det1501
mxx (-1, -7) (1, -7)          @det1297 det2135
mxx (15, 11) (15, 13)         @det327 det1296
mxx (7, -13) (9, -13)         @det104 det1088 det1334 det2168
mzz (1, -10) (1, -8)          @det1291 det1527
mxx (9, 17) (7, 17)           @det636 det1048 det1440 det1501
mxx (9, 11) (7, 11)           @det509 det560 det819 det1005
mxx (21, -1) (19, -1)         @det466 det609 det957 det1914
mzz (17, 2) (17, 4)           @det702 det788 det1605 det2010
mzz (-3, 2) (-3, 4)           @det847 det1640 det1882 det1980
mzz (9, -4) (9, -2)           @det299 det369 det492 det927
mzz (13, 14) (15, 14)         @det411 det1277
mzz (17, -10) (17, -8)        @det181 det920 det1795
mzz (9, -16) (9, -14)         @det39 det104 det1334 det1399
mxx (13, -13) (11, -13)       @det482 det824 det1084 det1152
mzz (13, -14) (13, -16)       @det945 det1152 det1645
mxx (5, -19) (5, -17)         @det444 det1285
mzz (1, 2) (1, 4)             @det115 det261 det1106 det1652
mxx (17, -1) (15, -1)         @det88 det195 det1607 det2180
mxx (5, -13) (3, -13)         @det505 det1268
mzz (5, -8) (5, -10)          @det208 det550 det861 det2123
mxx (5, 5) (3, 5)             @det459 det534 det657 det827
mxx (5, 11) (3, 11)           @det404 det992 det1437 det1634
mxx (-3, -1) (-5, -1)         @det1279 det1456
mxx (13, -1) (11, -1)         @det1404 det1616 det2037 det2138
mzz (5, -2) (5, -4)           @det50 det194 det1196 det1661
mxx (5, -7) (3, -7)           @det550 det861 det1457 det1702
mxx (9, 5) (7, 5)             @det175 det329 det572 det1017
mxx (5, -1) (3, -1)           @det194 det214 det547 det1661
mzz (1, 8) (1, 10)            @det213 det477 det1171 det1207
mxx (7, -1) (9, -1)           @det299 det369 det1274 det2132
mzz (5, -20) (7, -20)         @det263 det1267
mzz (13, 8) (13, 10)          @det313 det608 det1021 det1421
mxx (15, -7) (17, -7)         @det181 det1189 det1390 det2018
mxx (7, -19) (9, -19)         @det1033 det1269
mzz (21, -2) (21, -4)         @det953 det1612 det1914
mxx (17, 5) (15, 5)           @det788 det876 det1605 det1703
mxx (13, 11) (11, 11)         @det405 det608 det1021 det1080
mxx (9, -7) (7, -7)           @det937 det1107 det1814 det1926
mzz (9, 10) (9, 8)            @det560 det819 det1576 det1763
mzz (5, 14) (5, 16)           @det353 det811 det1335 det1618
mzz (-3, -8) (-1, -8)         @det340 det1253
mxx (-3, -7) (-3, -5)         @det420 det1293
mzz (1, -4) (1, -2)           @det1133 det1639 det1741 det1878
mzz (5, 10) (5, 8)            @det404 det992 det1373 det1511
mzz (-3, -2) (-3, -4)         @det841 det1258
mzz (9, 2) (9, 4)             @det175 det572 det574 det1683

--------         84
myy (3, 10) (3, 11)           @det404
myy (11, 4) (11, 5)           @det1719
myy (-1, 4) (-1, 5)           @det1106
myy (7, 4) (7, 5)             @det175
myy (-5, 4) (-5, 5)           @det847
myy (15, -11) (15, -10)       @det2018
myy (7, 16) (7, 17)           @det1501
myy (3, 1) (3, 2)             @det534
myy (3, -8) (3, -7)           @det550
myy (7, 7) (7, 8)             @det819
myy (15, -5) (15, -4)         @det88
myy (3, 16) (3, 17)           @det811
myy (-5, 1) (-5, 2)           @det847
myy (-1, 1) (-1, 2)           @det1106
myy (11, 10) (11, 11)         @det1021
myy (19, -4) (19, -5)         @det609
myy (-1, -1) (-1, -2)         @det1639
myy (7, -8) (7, -7)           @det1814
myy (7, -1) (7, -2)           @det369
myy (15, 4) (15, 5)           @det788
myy (3, -10) (3, -11)         @det550
myy (7, -17) (7, -16)         @det1334
myy (-1, 11) (-1, 10)         @det477
myy (3, 7) (3, 8)             @det404
myy (15, -7) (15, -8)         @det2018
myy (-1, -5) (-1, -4)         @det1639
myy (15, 1) (15, 2)           @det788
myy (11, -10) (11, -11)       @det1623
myy (3, -1) (3, -2)           @det1661
myy (11, 7) (11, 8)           @det1021
myy (7, 13) (7, 14)           @det1501
myy (7, -13) (7, -14)         @det1334
myy (7, -5) (7, -4)           @det369
myy (11, 1) (11, 2)           @det1719
myy (-1, 7) (-1, 8)           @det477
myy (3, 13) (3, 14)           @det811
myy (11, -16) (11, -17)       @det482
myy (11, -1) (11, -2)         @det2037
myy (7, 10) (7, 11)           @det819
myy (19, -1) (19, -2)         @det609
myy (3, -5) (3, -4)           @det1661
myy (11, -5) (11, -4)         @det2037
myy (11, -14) (11, -13)       @det482
myy (7, -11) (7, -10)         @det1814
myy (15, -1) (15, -2)         @det88
myy (3, 4) (3, 5)             @det534
myy (7, 1) (7, 2)             @det175
myy (11, -8) (11, -7)         @det1623

--------         85
myy (17, -8) (17, -7)         @det2018
myy (1, 11) (1, 10)           @det477
myy (9, -14) (9, -13)         @det1334
myy (13, 4) (13, 5)           @det1719
myy (13, 10) (13, 11)         @det1021
myy (5, 14) (5, 13)           @det811
myy (9, 7) (9, 8)             @det819
myy (21, -1) (21, -2)         @det609
myy (1, -5) (1, -4)           @det1639
myy (1, -1) (1, -2)           @det1639
myy (-3, 4) (-3, 5)           @det847
myy (13, 8) (13, 7)           @det1021
myy (1, 1) (1, 2)             @det1106
myy (5, 7) (5, 8)             @det404
myy (1, 7) (1, 8)             @det477
myy (9, -1) (9, -2)           @det369
myy (9, -5) (9, -4)           @det369
myy (17, 5) (17, 4)           @det788
myy (21, -5) (21, -4)         @det609
myy (9, 13) (9, 14)           @det1501
myy (17, 1) (17, 2)           @det788
myy (13, -1) (13, -2)         @det2037
myy (5, -1) (5, -2)           @det1661
myy (9, 5) (9, 4)             @det175
myy (9, 1) (9, 2)             @det175
myy (13, -5) (13, -4)         @det2037
myy (9, -7) (9, -8)           @det1814
myy (-3, 2) (-3, 1)           @det847
myy (9, 10) (9, 11)           @det819
myy (5, -5) (5, -4)           @det1661
myy (9, 16) (9, 17)           @det1501
myy (5, 4) (5, 5)             @det534
myy (13, -14) (13, -13)       @det482
myy (5, 16) (5, 17)           @det811
myy (13, -11) (13, -10)       @det1623
myy (13, 2) (13, 1)           @det1719
myy (13, -8) (13, -7)         @det1623
myy (9, -11) (9, -10)         @det1814
myy (13, -17) (13, -16)       @det482
myy (17, -5) (17, -4)         @det88
myy (9, -17) (9, -16)         @det1334
myy (5, 1) (5, 2)             @det534
myy (1, 4) (1, 5)             @det1106
myy (5, -8) (5, -7)           @det550
myy (17, -1) (17, -2)         @det88
myy (5, -11) (5, -10)         @det550
myy (17, -11) (17, -10)       @det2018
myy (5, 10) (5, 11)           @det404

--------         86
mxx (9, -11) (7, -11)         @det1088 det1577 det1926
mzz (-1, 8) (-1, 10)          @det1207 det1427 det1649
mzz (-1, 2) (-1, 4)           @det261 det1766 det1980
mxx (9, -5) (7, -5)           @det299 det510 det937
mxx (17, 1) (15, 1)           @det195 det1460 det1605
mzz (11, 14) (11, 16)         @det1219 det1724
mxx (11, 13) (13, 13)         @det1008 det1198
mxx (-1, 1) (1, 1)            @det255 det261 det810
mzz (3, 8) (3, 10)            @det213 det992 det1975
mxx (11, -5) (13, -5)         @det497 det895 det2138
mzz (3, -10) (3, -8)          @det494 det861 det1138
mzz (19, 2) (19, 4)           @det1201 det1940
mxx (21, -5) (19, -5)         @det1444 det1664 det1914
mzz (3, -14) (1, -14)         @det768 det1230
mzz (7, -16) (7, -14)         @det104 det533 det1665
mxx (5, -11) (3, -11)         @det167 det275 det861
mxx (21, 1) (19, 1)           @det1224 det1989
mzz (11, 8) (11, 10)          @det406 det608 det1576
mxx (19, 7) (19, 5)           @det698 det1192
mxx (3, 7) (5, 7)             @det408 det459 det992
mzz (7, 16) (7, 14)           @det353 det1048 det2004
mzz (19, 8) (17, 8)           @det805 det1234
mxx (9, -17) (7, -17)         @det104 det317 det1925
mzz (3, 14) (3, 16)           @det1335 det1446 det1679
mxx (9, 7) (7, 7)             @det560 det922 det1017
mxx (17, -11) (15, -11)       @det181 det1406 det1678
mxx (11, 1) (13, 1)           @det1045 det1616 det1851
mzz (3, 2) (3, 4)             @det115 det657 det749
mxx (17, 7) (15, 7)           @det1200 det1311
mzz (11, -4) (11, -2)         @det492 det623 det2138
mzz (15, 4) (15, 2)           @det256 det1374 det1605
mxx (11, 7) (13, 7)           @det361 det608 det807
mxx (1, -11) (1, -13)         @det832 det1242
mzz (11, -10) (11, -8)        @det260 det828 det1805
mxx (13, -17) (11, -17)       @det1152 det1413 det1705
mzz (-1, -4) (-1, -2)         @det67 det388 det1878
mzz (15, 10) (15, 8)          @det1205 det2014
mxx (9, 19) (7, 19)           @det1188 det1738
mxx (9, 1) (7, 1)             @det572 det914 det2132
mxx (3, 13) (5, 13)           @det1335 det1437 det1881
mzz (7, -2) (7, -4)           @det50 det299 det1704
mzz (11, 20) (9, 20)          @det856 det1218
mxx (1, -5) (-1, -5)          @det173 det1094 det1878
mxx (-5, 1) (-3, 1)           @det1680 det1882 det2163
mzz (3, -4) (3, -2)           @det194 det1417 det1741
mxx (11, 19) (11, 17)         @det619 det1178
mxx (-1, 7) (1, 7)            @det1207 det1782 det1884
mzz (11, 2) (11, 4)           @det245 det574 det1045
mxx (3, 1) (5, 1)             @det214 det657 det1870
mzz (15, -10) (15, -8)        @det35 det181 det1562
mzz (7, 4) (7, 2)             @det572 det1324 det1412
mzz (19, -4) (19, -2)         @det1425 det1830 det1914
mzz (7, 10) (7, 8)            @det524 det560 det1511
mxx (3, -5) (5, -5)           @det194 det1131 det1702
mxx (13, -11) (11, -11)       @det260 det824 det2042
mxx (17, -5) (15, -5)         @det1390 det1607 det1651
mzz (11, -16) (11, -14)       @det39 det1152 det1681
mzz (7, -8) (7, -10)          @det1926 det2123 det2157
mzz (15, -4) (15, -2)         @det1212 det1600 det1607
mzz (-5, 2) (-5, 4)           @det1408 det1633 det1882
mxx (9, 13) (7, 13)           @det509 det511 det1048

--------         87
mxx (-3, 5) (-5, 5)           @det1478 det1838 det1882
mxx (-1, 5) (1, 5)            @det261 det1782 det1884
mzz (13, -8) (13, -10)        @det35 det260 det1562
mxx (1, 11) (-1, 11)          @det1207 det1497 det1778
mzz (5, 4) (5, 2)             @det657 det1324 det1412
mzz (17, -4) (17, -2)         @det1425 det1607 det1830
mzz (13, 2) (13, 4)           @det256 det1045 det1374
mxx (13, -7) (11, -7)         @det260 det497 det895
mxx (5, 17) (3, 17)           @det1335 det1496 det1694
mzz (9, -10) (9, -8)          @det828 det1805 det1926
mxx (13, 5) (11, 5)           @det361 det807 det1045
mxx (-1, -1) (1, -1)          @det255 det810 det1878
mzz (13, -2) (13, -4)         @det1212 det1600 det2138
mzz (5, -14) (5, -16)         @det1265 det1665
mzz (9, 16) (9, 14)           @det631 det1048 det1724
mxx (-1, -7) (1, -7)          @det1094 det1297
mxx (15, 11) (15, 13)         @det822 det1296
mxx (7, -13) (9, -13)         @det104 det1088 det1577
mzz (1, -10) (1, -8)          @det1138 det1291
mxx (9, 17) (7, 17)           @det636 det1048 det1738
mxx (9, 11) (7, 11)           @det509 det511 det560
mxx (21, -1) (19, -1)         @det466 det1914 det1989
mzz (17, 2) (17, 4)           @det702 det1605 det1940
mzz (-3, 2) (-3, 4)           @det1766 det1882 det1980
mzz (9, -4) (9, -2)           @det299 det492 det623
mzz (13, 14) (15, 14)         @det916 det1277
mzz (17, -10) (17, -8)        @det181 det1505 det1795
mzz (9, -16) (9, -14)         @det39 det104 det1681
mxx (13, -13) (11, -13)       @det824 det1152 det2042
mzz (13, -14) (13, -16)       @det1152 det1475 det1645
mxx (5, -19) (5, -17)         @det943 det1285
mzz (1, 2) (1, 4)             @det115 det261 det749
mxx (17, -1) (15, -1)         @det195 det1460 det1607
mxx (5, -13) (3, -13)         @det167 det1268
mzz (5, -8) (5, -10)          @det861 det2123 det2157
mxx (5, 5) (3, 5)             @det408 det459 det657
mxx (5, 11) (3, 11)           @det992 det1437 det1881
mxx (-3, -1) (-5, -1)         @det1279 det1680
mxx (13, -1) (11, -1)         @det1616 det1851 det2138
mzz (5, -2) (5, -4)           @det50 det194 det1704
mxx (5, -7) (3, -7)           @det861 det1131 det1702
mxx (9, 5) (7, 5)             @det572 det922 det1017
mxx (5, -1) (3, -1)           @det194 det214 det1870
mzz (1, 8) (1, 10)            @det213 det1207 det1975
mxx (7, -1) (9, -1)           @det299 det914 det2132
mzz (5, -20) (7, -20)         @det795 det1267
mzz (13, 8) (13, 10)          @det313 det608 det2014
mxx (15, -7) (17, -7)         @det181 det1390 det1651
mxx (7, -19) (9, -19)         @det1269 det1925
mzz (21, -2) (21, -4)         @det1484 det1612 det1914
mxx (17, 5) (15, 5)           @det876 det1311 det1605
mxx (13, 11) (11, 11)         @det405 det608 det1008
mxx (9, -7) (7, -7)           @det510 det937 det1926
mzz (9, 10) (9, 8)            @det406 det560 det1576
mzz (5, 14) (5, 16)           @det353 det1335 det2004
mzz (-3, -8) (-1, -8)         @det837 det1253
mxx (-3, -7) (-3, -5)         @det988 det1293
mzz (1, -4) (1, -2)           @det1417 det1741 det1878
mzz (5, 10) (5, 8)            @det524 det992 det1511
mzz (-3, -2) (-3, -4)         @det67 det1258
mzz (9, 2) (9, 4)             @det245 det572 det574

--------         88
mxx (3, 10) (1, 10)           @det213 det1454
mzz (19, -1) (19, 1)          @det466 det936 det1666 det1989
mxx (-3, -2) (-1, -2)         @det67 det388 det835 det1806
mxx (13, -2) (15, -2)         @det62 det1102 det1212 det1600
mxx (3, -8) (1, -8)           @det286 det381 det494 det1138
mzz (11, 19) (11, 17)         @det619 det1141 det1864
mxx (15, 10) (13, 10)         @det193 det313 det365 det2014
mxx (9, 10) (11, 10)          @det406 det1576 det1749 det1757
mzz (11, -13) (11, -11)       @det824 det1092 det1869 det2042
mxx (11, -8) (9, -8)          @det249 det517 det828 det1805
mzz (-1, -5) (-1, -7)         @det173 det1094 det1765 det2133
mzz (11, 1) (11, -1)          @det496 det1046 det1616 det1851
mxx (11, -14) (9, -14)        @det39 det1092 det1681 det1869
mzz (-1, 7) (-1, 5)           @det1450 det1884
mzz (3, 13) (3, 11)           @det1437 det1488
mxx (11, 4) (9, 4)            @det245 det574 det2070 det2093
mxx (-3, -8) (-1, -8)         @det837 det1172 det1765
mzz (7, 5) (7, 7)             @det201 det922 det1017 det1638
mzz (7, -1) (7, 1)            @det914 det1643 det1761 det2132
mzz (15, 1) (15, -1)          @det62 det195 det1102 det1460
mzz (7, 17) (7, 19)           @det636 det1453
mxx (7, 16) (5, 16)           @det353 det1455
mxx (5, -14) (7, -14)         @det533 det1436 det1665 det1794
mzz (-5, 1) (-5, -1)          @det1441 det2163
mxx (7, -2) (5, -2)           @det50 det1643 det1704 det1761
mxx (19, -2) (17, -2)         @det936 det1425 det1666 det1830
mzz (7, -13) (7, -11)         @det1088 det1436 det1577 det1794
mxx (7, 10) (5, 10)           @det524 det1184 det1511 det1522
mxx (5, -20) (7, -20)         @det795 det1170 det1706
mxx (3, 4) (1, 4)             @det115 det749 det1509 det2099
mxx (21, -2) (21, -4)         @det1443 det1612
mzz (3, -5) (3, -7)           @det286 det381 det1131 det1702
mxx (3, -14) (1, -14)         @det768 det1095 det1182
mzz (11, 7) (11, 5)           @det361 det807 det2070 det2093
mxx (19, 4) (17, 4)           @det336 det702 det1115 det1940
mxx (9, 16) (11, 16)          @det631 det1355 det1724 det1864
mzz (15, 11) (15, 13)         @det193 det822 det1169
mzz (19, 7) (19, 5)           @det698 det1115 det1153
mzz (11, 13) (11, 11)         @det405 det1008 det1749 det1757
mxx (-3, 4) (-1, 4)           @det1458 det1980
mzz (11, -5) (11, -7)         @det249 det497 det517 det895
mxx (3, -2) (1, -2)           @det1417 det1662 det1741 det1803
mzz (-1, 1) (-1, -1)          @det255 det810 det835 det1806
mzz (3, 7) (3, 5)             @det408 det459 det1509 det2099
mzz (7, -7) (7, -5)           @det447 det510 det937 det2158
mxx (7, -8) (5, -8)           @det447 det2123 det2157 det2158
mzz (15, -7) (15, -5)         @det933 det1390 det1593 det1651
mxx (11, -2) (9, -2)          @det492 det496 det623 det1046
mxx (7, 4) (5, 4)             @det201 det1324 det1412 det1638
mxx (13, -8) (15, -8)         @det35 det933 det1562 det1593
mxx (13, -14) (13, -16)       @det1466 det1645
mzz (7, -19) (7, -17)         @det317 det704 det1706 det1925
mzz (3, 1) (3, -1)            @det214 det1662 det1803 det1870
mxx (15, 4) (13, 4)           @det110 det256 det820 det1374
mzz (7, 11) (7, 13)           @det509 det511 det1184 det1522
mzz (15, 5) (15, 7)           @det110 det820 det876 det1311
mzz (3, -13) (3, -11)         @det167 det275 det972 det1095

--------         89
mzz (21, -1) (21, 1)          @det466 det1567
mxx (19, -4) (17, -4)         @det1425 det1532
mxx (11, 20) (9, 20)          @det856 det1223 det1864
mxx (11, -10) (9, -10)        @det828 det1092 det1805 det1869
mxx (5, 14) (7, 14)           @det353 det1184 det1522 det2004
mxx (-1, -4) (-3, -4)         @det67 det388 det1765 det2133
mzz (9, 5) (9, 7)             @det922 det1017 det2070 det2093
mxx (11, 2) (9, 2)            @det245 det496 det574 det1046
mxx (19, 2) (17, 2)           @det702 det936 det1666 det1940
mzz (17, 1) (17, -1)          @det195 det936 det1460 det1666
mxx (7, -4) (5, -4)           @det50 det447 det1704 det2158
mzz (13, -1) (13, 1)          @det62 det1102 det1616 det1851
mzz (-3, -7) (-3, -5)         @det988 det1209 det1765
mzz (17, 5) (17, 7)           @det336 det876 det1115 det1311
mxx (7, 8) (5, 8)             @det201 det524 det1511 det1638
mzz (5, 5) (5, 7)             @det201 det408 det459 det1638
mzz (13, -7) (13, -5)         @det497 det895 det933 det1593
mxx (3, -4) (1, -4)           @det286 det381 det1417 det1741
mzz (1, 7) (1, 5)             @det1509 det1782 det1884 det2099
mzz (9, -17) (9, -19)         @det317 det1499
mxx (-1, 8) (-1, 10)          @det1572 det1649
mzz (9, 17) (9, 19)           @det636 det1355 det1738 det1864
mxx (-3, 2) (-1, 2)           @det835 det1766 det1806 det1980
mxx (13, 2) (15, 2)           @det62 det256 det1102 det1374
mzz (13, 5) (13, 7)           @det110 det361 det807 det820
mzz (5, -1) (5, 1)            @det214 det1643 det1761 det1870
mxx (11, -16) (9, -16)        @det39 det1552
mxx (11, 8) (9, 8)            @det406 det1576 det2070 det2093
mzz (21, -5) (19, -5)         @det1503 det1664
mzz (5, 17) (3, 17)           @det1575 det1694
mzz (13, 11) (13, 13)         @det193 det365 det405 det1008
mxx (11, -4) (9, -4)          @det249 det492 det517 det623
mzz (13, -13) (13, -11)       @det824 det1520
mzz (1, -5) (1, -7)           @det173 det286 det381 det1094
mzz (9, 1) (9, -1)            @det496 det914 det1046 det2132
mxx (7, -10) (5, -10)         @det1436 det1794 det2123 det2157
mxx (-5, 2) (-5, 4)           @det1512 det1633
mzz (-3, -1) (-3, 1)          @det835 det1680 det1806 det2163
mzz (5, -13) (5, -11)         @det167 det275 det1436 det1794
mzz (9, -11) (9, -13)         @det1088 det1092 det1577 det1869
mzz (-3, 5) (-5, 5)           @det1540 det1838
mxx (7, -16) (5, -16)         @det533 det704 det1665 det1706
mxx (15, -4) (13, -4)         @det933 det1212 det1593 det1600
mzz (1, 11) (-1, 11)          @det1521 det1778
mxx (19, 8) (17, 8)           @det805 det1115 det1203
mzz (17, -5) (17, -7)         @det1390 det1494
mxx (3, -10) (1, -10)         @det494 det972 det1095 det1138
mxx (7, 2) (5, 2)             @det1324 det1412 det1643 det1761
mxx (15, -10) (13, -10)       @det35 det1517
mzz (5, 11) (5, 13)           @det1184 det1437 det1522 det1881
mxx (3, 14) (3, 16)           @det1506 det1679
mxx (13, 14) (15, 14)         @det193 det916 det1247
mxx (17, -10) (17, -8)        @det1523 det1795
mzz (17, -11) (15, -11)       @det1534 det1678
mxx (3, 2) (1, 2)             @det115 det749 det1662 det1803
mxx (3, 8) (1, 8)             @det213 det1509 det1975 det2099
mzz (9, 11) (9, 13)           @det509 det511 det1749 det1757
mzz (5, -19) (5, -17)         @det943 det1252 det1706
mzz (1, -11) (1, -13)         @det832 det1095 det1213
mzz (1, 1) (1, -1)            @det255 det810 det1662 det1803
mzz (13, -17) (11, -17)       @det1551 det1705
mxx (11, 14) (9, 14)          @det631 det1724 det1749 det1757
mzz (9, -7) (9, -5)           @det249 det510 det517 det937
mzz (5, -7) (5, -5)           @det447 det1131 det1702 det2158
mxx (13, 8) (15, 8)           @det110 det313 det820 det2014

--------         90
myy (11, 4) (11, 5)           @det2070
myy (7, 4) (7, 5)             @det1638
myy (3, 1) (3, 2)             @det1662
myy (11, 19) (11, 20)         @det1355
myy (3, -8) (3, -7)           @det286
myy (7, 7) (7, 8)             @det1638
myy (15, -5) (15, -4)         @det933
myy (-1, 1) (-1, 2)           @det835
myy (11, 10) (11, 11)         @det1757
myy (-1, -1) (-1, -2)         @det835
myy (7, -8) (7, -7)           @det2158
myy (7, -1) (7, -2)           @det1643
myy (19, 2) (19, 1)           @det1666
myy (15, 4) (15, 5)           @det110
myy (3, -10) (3, -11)         @det972
myy (7, -17) (7, -16)         @det704
myy (3, 7) (3, 8)             @det1509
myy (15, -7) (15, -8)         @det933
myy (-1, -5) (-1, -4)         @det2133
myy (15, 1) (15, 2)           @det62
myy (11, -10) (11, -11)       @det1869
myy (3, -1) (3, -2)           @det1662
myy (11, 13) (11, 14)         @det1757
myy (19, 4) (19, 5)           @det336
myy (15, 10) (15, 11)         @det365
myy (11, 7) (11, 8)           @det2070
myy (7, 13) (7, 14)           @det1184
myy (7, -13) (7, -14)         @det1436
myy (11, 16) (11, 17)         @det1355
myy (7, -5) (7, -4)           @det2158
myy (11, 1) (11, 2)           @det1046
myy (19, 7) (19, 8)           @det336
myy (11, -1) (11, -2)         @det1046
myy (15, 7) (15, 8)           @det110
myy (7, 10) (7, 11)           @det1184
myy (7, -19) (7, -20)         @det704
myy (15, 13) (15, 14)         @det365
myy (19, -1) (19, -2)         @det1666
myy (-1, -8) (-1, -7)         @det2133
myy (3, -5) (3, -4)           @det286
myy (11, -5) (11, -4)         @det249
myy (3, -14) (3, -13)         @det972
myy (11, -14) (11, -13)       @det1869
myy (7, -11) (7, -10)         @det1436
myy (15, -1) (15, -2)         @det62
myy (3, 4) (3, 5)             @det1509
myy (7, 1) (7, 2)             @det1643
myy (11, -8) (11, -7)         @det249

--------         91
myy (9, -14) (9, -13)         @det1869
myy (13, 4) (13, 5)           @det110
myy (1, -11) (1, -10)         @det972
myy (13, 10) (13, 11)         @det365
myy (5, 14) (5, 13)           @det1184
myy (9, 7) (9, 8)             @det2070
myy (-3, -8) (-3, -7)         @det2133
myy (1, -5) (1, -4)           @det286
myy (1, -1) (1, -2)           @det1662
myy (17, 7) (17, 8)           @det336
myy (13, 8) (13, 7)           @det110
myy (1, 1) (1, 2)             @det1662
myy (5, -20) (5, -19)         @det704
myy (5, 7) (5, 8)             @det1638
myy (5, -14) (5, -13)         @det1436
myy (1, -8) (1, -7)           @det286
myy (1, 7) (1, 8)             @det1509
myy (9, -1) (9, -2)           @det1046
myy (9, -5) (9, -4)           @det249
myy (17, 5) (17, 4)           @det336
myy (9, 13) (9, 14)           @det1757
myy (17, 1) (17, 2)           @det1666
myy (13, -1) (13, -2)         @det62
myy (5, -1) (5, -2)           @det1643
myy (9, 5) (9, 4)             @det2070
myy (9, 1) (9, 2)             @det1046
myy (13, -5) (13, -4)         @det933
myy (9, -7) (9, -8)           @det249
myy (-3, 2) (-3, 1)           @det835
myy (1, -14) (1, -13)         @det972
myy (9, 19) (9, 20)           @det1355
myy (9, 10) (9, 11)           @det1757
myy (5, -5) (5, -4)           @det2158
myy (9, 16) (9, 17)           @det1355
myy (5, -17) (5, -16)         @det704
myy (5, 4) (5, 5)             @det1638
myy (13, 14) (13, 13)         @det365
myy (-3, -1) (-3, -2)         @det835
myy (13, 2) (13, 1)           @det62
myy (13, -8) (13, -7)         @det933
myy (9, -11) (9, -10)         @det1869
myy (5, 1) (5, 2)             @det1643
myy (-3, -5) (-3, -4)         @det2133
myy (1, 4) (1, 5)             @det1509
myy (5, -8) (5, -7)           @det2158
myy (17, -1) (17, -2)         @det1666
myy (5, -11) (5, -10)         @det1436
myy (5, 10) (5, 11)           @det1184

--------         92
mxx (3, 10) (1, 10)           @det1454
mzz (19, -1) (19, 1)          @det936 det1989
mxx (-3, -2) (-1, -2)         @det67 det1806
mxx (13, -2) (15, -2)         @det1102 det1600
mxx (3, -8) (1, -8)           @det381 det1138
mzz (11, 19) (11, 17)         @det619 det1864
mxx (15, 10) (13, 10)         @det193 det2014
mxx (9, 10) (11, 10)          @det406 det1749
mzz (11, -13) (11, -11)       @det1092 det2042
mxx (11, -8) (9, -8)          @det517 det1805
mzz (-1, -5) (-1, -7)         @det1094 det1765
mzz (11, 1) (11, -1)          @det496 det1851
mxx (11, -14) (9, -14)        @det1092 det1681
mzz (-1, 7) (-1, 5)           @det1450
mzz (3, 13) (3, 11)           @det1488
mxx (11, 4) (9, 4)            @det245 det2093
mxx (-3, -8) (-1, -8)         @det837 det1765
mzz (7, 5) (7, 7)             @det201 det922
mzz (7, -1) (7, 1)            @det914 det1761
mzz (15, 1) (15, -1)          @det1102 det1460
mzz (7, 17) (7, 19)           @det1453
mxx (7, 16) (5, 16)           @det1455
mxx (5, -14) (7, -14)         @det1665 det1794
mzz (-5, 1) (-5, -1)          @det1441
mxx (7, -2) (5, -2)           @det1704 det1761
mxx (19, -2) (17, -2)         @det936 det1830
mzz (7, -13) (7, -11)         @det1577 det1794
mxx (7, 10) (5, 10)           @det524 det1522
mxx (5, -20) (7, -20)         @det795 det1706
mxx (3, 4) (1, 4)             @det749 det2099
mxx (21, -2) (21, -4)         @det1443
mzz (3, -5) (3, -7)           @det381 det1131
mxx (3, -14) (1, -14)         @det768 det1095
mzz (11, 7) (11, 5)           @det807 det2093
mxx (19, 4) (17, 4)           @det1115 det1940
mxx (9, 16) (11, 16)          @det1724 det1864
mzz (15, 11) (15, 13)         @det193 det822
mzz (19, 7) (19, 5)           @det698 det1115
mzz (11, 13) (11, 11)         @det1008 det1749
mxx (-3, 4) (-1, 4)           @det1458
mzz (11, -5) (11, -7)         @det517 det895
mxx (3, -2) (1, -2)           @det1417 det1803
mzz (-1, 1) (-1, -1)          @det810 det1806
mzz (3, 7) (3, 5)             @det408 det2099
mzz (7, -7) (7, -5)           @det447 det510
mxx (7, -8) (5, -8)           @det447 det2157
mzz (15, -7) (15, -5)         @det1593 det1651
mxx (11, -2) (9, -2)          @det496 det623
mxx (7, 4) (5, 4)             @det201 det1412
mxx (13, -8) (15, -8)         @det1562 det1593
mxx (13, -14) (13, -16)       @det1466
mzz (7, -19) (7, -17)         @det1706 det1925
mzz (3, 1) (3, -1)            @det1803 det1870
mxx (15, 4) (13, 4)           @det820 det1374
mzz (7, 11) (7, 13)           @det511 det1522
mzz (15, 5) (15, 7)           @det820 det1311
mzz (3, -13) (3, -11)         @det167 det1095

--------         93
mzz (21, -1) (21, 1)          @det1567
mxx (19, -4) (17, -4)         @det1532
mxx (11, 20) (9, 20)          @det856 det1864
mxx (11, -10) (9, -10)        @det1092 det1805
mxx (5, 14) (7, 14)           @det1522 det2004
mxx (-1, -4) (-3, -4)         @det67 det1765
mzz (9, 5) (9, 7)             @det922 det2093
mxx (11, 2) (9, 2)            @det245 det496
mxx (19, 2) (17, 2)           @det936 det1940
mzz (17, 1) (17, -1)          @det936 det1460
mxx (7, -4) (5, -4)           @det447 det1704
mzz (13, -1) (13, 1)          @det1102 det1851
mzz (-3, -7) (-3, -5)         @det988 det1765
mzz (17, 5) (17, 7)           @det1115 det1311
mxx (7, 8) (5, 8)             @det201 det524
mzz (5, 5) (5, 7)             @det201 det408
mzz (13, -7) (13, -5)         @det895 det1593
mxx (3, -4) (1, -4)           @det381 det1417
mzz (1, 7) (1, 5)             @det1782 det2099
mzz (9, -17) (9, -19)         @det1499
mxx (-1, 8) (-1, 10)          @det1572
mzz (9, 17) (9, 19)           @det1738 det1864
mxx (-3, 2) (-1, 2)           @det1766 det1806
mxx (13, 2) (15, 2)           @det1102 det1374
mzz (13, 5) (13, 7)           @det807 det820
mzz (5, -1) (5, 1)            @det1761 det1870
mxx (11, -16) (9, -16)        @det1552
mxx (11, 8) (9, 8)            @det406 det2093
mzz (21, -5) (19, -5)         @det1503
mzz (5, 17) (3, 17)           @det1575
mzz (13, 11) (13, 13)         @det193 det1008
mxx (11, -4) (9, -4)          @det517 det623
mzz (13, -13) (13, -11)       @det1520
mzz (1, -5) (1, -7)           @det381 det1094
mzz (9, 1) (9, -1)            @det496 det914
mxx (7, -10) (5, -10)         @det1794 det2157
mxx (-5, 2) (-5, 4)           @det1512
mzz (-3, -1) (-3, 1)          @det1680 det1806
mzz (5, -13) (5, -11)         @det167 det1794
mzz (9, -11) (9, -13)         @det1092 det1577
mzz (-3, 5) (-5, 5)           @det1540
mxx (7, -16) (5, -16)         @det1665 det1706
mxx (15, -4) (13, -4)         @det1593 det1600
mzz (1, 11) (-1, 11)          @det1521
mxx (19, 8) (17, 8)           @det805 det1115
mzz (17, -5) (17, -7)         @det1494
mxx (3, -10) (1, -10)         @det1095 det1138
mxx (7, 2) (5, 2)             @det1412 det1761
mxx (15, -10) (13, -10)       @det1517
mzz (5, 11) (5, 13)           @det1522 det1881
mxx (3, 14) (3, 16)           @det1506
mxx (13, 14) (15, 14)         @det193 det916
mxx (17, -10) (17, -8)        @det1523
mzz (17, -11) (15, -11)       @det1534
mxx (3, 2) (1, 2)             @det749 det1803
mxx (3, 8) (1, 8)             @det1975 det2099
mzz (9, 11) (9, 13)           @det511 det1749
mzz (5, -19) (5, -17)         @det943 det1706
mzz (1, -11) (1, -13)         @det832 det1095
mzz (1, 1) (1, -1)            @det810 det1803
mzz (13, -17) (11, -17)       @det1551
mxx (11, 14) (9, 14)          @det1724 det1749
mzz (9, -7) (9, -5)           @det510 det517
mzz (5, -7) (5, -5)           @det447 det1131
mxx (13, 8) (15, 8)           @det820 det2014

--------         94
mxx (9, -11) (7, -11)         @det1577
mzz (-1, 8) (-1, 10)          @det1427
mzz (-1, 2) (-1, 4)           @det1766
mxx (9, -5) (7, -5)           @det510
mxx (17, 1) (15, 1)           @det1460
mzz (11, 14) (11, 16)         @det1724
mxx (11, 13) (13, 13)         @det1008
mxx (-1, 1) (1, 1)            @det810
mzz (3, 8) (3, 10)            @det1975
mxx (11, -5) (13, -5)         @det895
mzz (3, -10) (3, -8)          @det1138
mzz (19, 2) (19, 4)           @det1940
mxx (21, -5) (19, -5)         @det1444
mzz (3, -14) (1, -14)         @det768
mzz (7, -16) (7, -14)         @det1665
mxx (5, -11) (3, -11)         @det167
mxx (21, 1) (19, 1)           @det1989
mzz (11, 8) (11, 10)          @det406
mxx (19, 7) (19, 5)           @det698
mxx (3, 7) (5, 7)             @det408
mzz (7, 16) (7, 14)           @det2004
mzz (19, 8) (17, 8)           @det805
mxx (9, -17) (7, -17)         @det1925
mzz (3, 14) (3, 16)           @det1446
mxx (9, 7) (7, 7)             @det922
mxx (17, -11) (15, -11)       @det1406
mxx (11, 1) (13, 1)           @det1851
mzz (3, 2) (3, 4)             @det749
mxx (17, 7) (15, 7)           @det1311
mzz (11, -4) (11, -2)         @det623
mzz (15, 4) (15, 2)           @det1374
mxx (11, 7) (13, 7)           @det807
mxx (1, -11) (1, -13)         @det832
mzz (11, -10) (11, -8)        @det1805
mxx (13, -17) (11, -17)       @det1413
mzz (-1, -4) (-1, -2)         @det67
mzz (15, 10) (15, 8)          @det2014
mxx (9, 19) (7, 19)           @det1738
mxx (9, 1) (7, 1)             @det914
mxx (3, 13) (5, 13)           @det1881
mzz (7, -2) (7, -4)           @det1704
mzz (11, 20) (9, 20)          @det856
mxx (1, -5) (-1, -5)          @det1094
mxx (-5, 1) (-3, 1)           @det1680
mzz (3, -4) (3, -2)           @det1417
mxx (11, 19) (11, 17)         @det619
mxx (-1, 7) (1, 7)            @det1782
mzz (11, 2) (11, 4)           @det245
mxx (3, 1) (5, 1)             @det1870
mzz (15, -10) (15, -8)        @det1562
mzz (7, 4) (7, 2)             @det1412
mzz (19, -4) (19, -2)         @det1830
mzz (7, 10) (7, 8)            @det524
mxx (3, -5) (5, -5)           @det1131
mxx (13, -11) (11, -11)       @det2042
mxx (17, -5) (15, -5)         @det1651
mzz (11, -16) (11, -14)       @det1681
mzz (7, -8) (7, -10)          @det2157
mzz (15, -4) (15, -2)         @det1600
mzz (-5, 2) (-5, 4)           @det1408
mxx (9, 13) (7, 13)           @det511

--------         95
mxx (-3, 5) (-5, 5)           @det1478
mxx (-1, 5) (1, 5)            @det1782
mzz (13, -8) (13, -10)        @det1562
mxx (1, 11) (-1, 11)          @det1497
mzz (5, 4) (5, 2)             @det1412
mzz (17, -4) (17, -2)         @det1830
mzz (13, 2) (13, 4)           @det1374
mxx (13, -7) (11, -7)         @det895
mxx (5, 17) (3, 17)           @det1496
mzz (9, -10) (9, -8)          @det1805
mxx (13, 5) (11, 5)           @det807
mxx (-1, -1) (1, -1)          @det810
mzz (13, -2) (13, -4)         @det1600
mzz (5, -14) (5, -16)         @det1665
mzz (9, 16) (9, 14)           @det1724
mxx (-1, -7) (1, -7)          @det1094
mxx (15, 11) (15, 13)         @det822
mxx (7, -13) (9, -13)         @det1577
mzz (1, -10) (1, -8)          @det1138
mxx (9, 17) (7, 17)           @det1738
mxx (9, 11) (7, 11)           @det511
mxx (21, -1) (19, -1)         @det1989
mzz (17, 2) (17, 4)           @det1940
mzz (-3, 2) (-3, 4)           @det1766
mzz (9, -4) (9, -2)           @det623
mzz (13, 14) (15, 14)         @det916
mzz (17, -10) (17, -8)        @det1505
mzz (9, -16) (9, -14)         @det1681
mxx (13, -13) (11, -13)       @det2042
mzz (13, -14) (13, -16)       @det1475
mxx (5, -19) (5, -17)         @det943
mzz (1, 2) (1, 4)             @det749
mxx (17, -1) (15, -1)         @det1460
mxx (5, -13) (3, -13)         @det167
mzz (5, -8) (5, -10)          @det2157
mxx (5, 5) (3, 5)             @det408
mxx (5, 11) (3, 11)           @det1881
mxx (-3, -1) (-5, -1)         @det1680
mxx (13, -1) (11, -1)         @det1851
mzz (5, -2) (5, -4)           @det1704
mxx (5, -7) (3, -7)           @det1131
mxx (9, 5) (7, 5)             @det922
mxx (5, -1) (3, -1)           @det1870
mzz (1, 8) (1, 10)            @det1975
mxx (7, -1) (9, -1)           @det914
mzz (5, -20) (7, -20)         @det795
mzz (13, 8) (13, 10)          @det2014
mxx (15, -7) (17, -7)         @det1651
mxx (7, -19) (9, -19)         @det1925
mzz (21, -2) (21, -4)         @det1484
mxx (17, 5) (15, 5)           @det1311
mxx (13, 11) (11, 11)         @det1008
mxx (9, -7) (7, -7)           @det510
mzz (9, 10) (9, 8)            @det406
mzz (5, 14) (5, 16)           @det2004
mzz (-3, -8) (-1, -8)         @det837
mxx (-3, -7) (-3, -5)         @det988
mzz (1, -4) (1, -2)           @det1417
mzz (5, 10) (5, 8)            @det524
mzz (-3, -2) (-3, -4)         @det67
mzz (9, 2) (9, 4)             @det245



==> anc/Fig25_left/d_11.txt <==
--------          0
mzz (0.5, 0) (0, 0)
mz (0.5, 0.5)
mx (0.5, 1)
mz (-0.5, 1.0)
mz (-0.5, 1.5)
mx (-0.5, 2.0)
mzz (0, 2) (0.5, 2)
mz (0.5, 2.5)
mx (0.5, 3)
mz (-0.5, 3.0)
mz (-0.5, 3.5)
mx (-0.5, 4.0)
mzz (0, 4) (0.5, 4)
mz (0.5, 4.5)
mx (0.5, 5)
mz (-0.5, 5.0)
mz (-0.5, 5.5)
mx (-0.5, 6.0)
mzz (0.5, 6) (0, 6)
mz (0.5, 6.5)
mx (0.5, 7)
mz (-0.5, 7.0)
mz (-0.5, 7.5)
mx (-0.5, 8.0)
mzz (0, 8) (0.5, 8)
mz (0.5, 8.5)
mx (0.5, 9)
mz (-0.5, 9.0)
mz (-0.5, 9.5)
mx (-0.5, 10.0)
mzz (1, 1) (1.5, 1)
mz (1.5, 1.5)
mx (1.5, 2)
mzz (1, 3) (1.5, 3)
mz (1.5, 3.5)
mx (1.5, 4)
mzz (1.5, 5) (1, 5)
mz (1.5, 5.5)
mx (1.5, 6)
mzz (1, 7) (1.5, 7)
mz (1.5, 7.5)
mx (1.5, 8)
mzz (1, 9) (1.5, 9)
mz (1.5, 9.5)
mx (1.5, 10)
mzz (2, 0) (2.5, 0)
mz (2.5, 0.5)
mx (2.5, 1)
mzz (2.5, 2) (2, 2)
mz (2.5, 2.5)
mx (2.5, 3)
mzz (2, 4) (2.5, 4)
mz (2.5, 4.5)
mx (2.5, 5)
mzz (2, 6) (2.5, 6)
mz (2.5, 6.5)
mx (2.5, 7)
mzz (2.5, 8) (2, 8)
mz (2.5, 8.5)
mx (2.5, 9)
mzz (3, 1) (3.5, 1)
mz (3.5, 1.5)
mx (3.5, 2)
mzz (3, 3) (3.5, 3)
mz (3.5, 3.5)
mx (3.5, 4)
mzz (3.5, 5) (3, 5)
mz (3.5, 5.5)
mx (3.5, 6)
mzz (3, 7) (3.5, 7)
mz (3.5, 7.5)
mx (3.5, 8)
mzz (3, 9) (3.5, 9)
mz (3.5, 9.5)
mx (3.5, 10)
mzz (4, 0) (4.5, 0)
mz (4.5, 0.5)
mx (4.5, 1)
mzz (4.5, 2) (4, 2)
mz (4.5, 2.5)
mx (4.5, 3)
mzz (4, 4) (4.5, 4)
mz (4.5, 4.5)
mx (4.5, 5)
mzz (4, 6) (4.5, 6)
mz (4.5, 6.5)
mx (4.5, 7)
mzz (4.5, 8) (4, 8)
mz (4.5, 8.5)
mx (4.5, 9)
mzz (5.5, 1) (5, 1)
mz (5.5, 1.5)
mx (5.5, 2)
mzz (5, 3) (5.5, 3)
mz (5.5, 3.5)
mx (5.5, 4)
mzz (5, 5) (5.5, 5)
mz (5.5, 5.5)
mx (5.5, 6)
mzz (5.5, 7) (5, 7)
mz (5.5, 7.5)
mx (5.5, 8)
mzz (5, 9) (5.5, 9)
mz (5.5, 9.5)
mx (5.5, 10)
mzz (6.5, 0) (6, 0)
mz (6.5, 0.5)
mx (6.5, 1)
mzz (6, 2) (6.5, 2)
mz (6.5, 2.5)
mx (6.5, 3)
mzz (6, 4) (6.5, 4)
mz (6.5, 4.5)
mx (6.5, 5)
mzz (6, 6) (6.5, 6)
mz (6.5, 6.5)
mx (6.5, 7)
mzz (6, 8) (6.5, 8)
mz (6.5, 8.5)
mx (6.5, 9)
mzz (7, 1) (7.5, 1)
mz (7.5, 1.5)
mx (7.5, 2)
mzz (7.5, 3) (7, 3)
mz (7.5, 3.5)
mx (7.5, 4)
mzz (7, 5) (7.5, 5)
mz (7.5, 5.5)
mx (7.5, 6)
mzz (7, 7) (7.5, 7)
mz (7.5, 7.5)
mx (7.5, 8)
mzz (7, 9) (7.5, 9)
mz (7.5, 9.5)
mx (7.5, 10)
mzz (8.5, 0) (8, 0)
mz (8.5, 0.5)
mx (8.5, 1)
mzz (8, 2) (8.5, 2)
mz (8.5, 2.5)
mx (8.5, 3)
mzz (8, 4) (8.5, 4)
mz (8.5, 4.5)
mx (8.5, 5)
mzz (8.5, 6) (8, 6)
mz (8.5, 6.5)
mx (8.5, 7)
mzz (8, 8) (8.5, 8)
mz (8.5, 8.5)
mx (8.5, 9)
mzz (10, 0) (10.5, 0.0)       @det541
mz (10.5, 0.5)                @det541
mx (10.5, 1.0)
mzz (9, 1) (9.5, 1)
mz (9.5, 1.5)
mx (9.5, 2)
mzz (10.5, 2.0) (10, 2)       @det2719
mz (10.5, 2.5)                @det2719
mx (10.5, 3.0)
mzz (9, 3) (9.5, 3)
mz (9.5, 3.5)
mx (9.5, 4)
mzz (10, 4) (10.5, 4.0)       @det374
mz (10.5, 4.5)                @det374
mx (10.5, 5.0)
mzz (9.5, 5) (9, 5)
mz (9.5, 5.5)
mx (9.5, 6)
mzz (10, 6) (10.5, 6.0)       @det2848
mz (10.5, 6.5)                @det2848
mx (10.5, 7.0)
mzz (9, 7) (9.5, 7)
mz (9.5, 7.5)
mx (9.5, 8)
mzz (10.5, 8.0) (10, 8)       @det20
mz (10.5, 8.5)                @det20
mx (10.5, 9.0)
mzz (9, 9) (9.5, 9)
mz (9.5, 9.5)
mx (9.5, 10)

--------          1
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)
mxx (-0.5, 1.5) (-0.5, 1.0)
mzz (-0.5, 2.0) (0, 2)
mxx (0.5, 2.5) (0.5, 2)
mzz (1, 3) (0.5, 3)
mxx (-0.5, 3.0) (-0.5, 3.5)
mzz (-0.5, 4.0) (0, 4)
mxx (0.5, 4.5) (0.5, 4)
mzz (0.5, 5) (1, 5)
mxx (-0.5, 5.0) (-0.5, 5.5)
mzz (-0.5, 6.0) (0, 6)
mxx (0.5, 6.5) (0.5, 6)
mzz (1, 7) (0.5, 7)
mxx (-0.5, 7.5) (-0.5, 7.0)
mzz (-0.5, 8.0) (0, 8)
mxx (0.5, 8.5) (0.5, 8)
mzz (1, 9) (0.5, 9)
mxx (-0.5, 9.0) (-0.5, 9.5)
mzz (-0.5, 10.0) (0, 10)
mxx (1.5, 1.5) (1.5, 1)
mzz (1.5, 2) (2, 2)
mxx (1.5, 3.5) (1.5, 3)
mzz (1.5, 4) (2, 4)
mxx (1.5, 5) (1.5, 5.5)
mzz (1.5, 6) (2, 6)
mxx (1.5, 7.5) (1.5, 7)
mzz (1.5, 8) (2, 8)
mxx (1.5, 9.5) (1.5, 9)
mzz (1.5, 10) (2, 10)
mxx (2.5, 0.5) (2.5, 0)
mzz (3, 1) (2.5, 1)
mxx (2.5, 2) (2.5, 2.5)
mzz (2.5, 3) (3, 3)
mxx (2.5, 4) (2.5, 4.5)
mzz (2.5, 5) (3, 5)
mxx (2.5, 6.5) (2.5, 6)
mzz (2.5, 7) (3, 7)
mxx (2.5, 8) (2.5, 8.5)
mzz (2.5, 9) (3, 9)
mxx (3.5, 1) (3.5, 1.5)
mzz (3.5, 2) (4, 2)
mxx (3.5, 3) (3.5, 3.5)
mzz (4, 4) (3.5, 4)
mxx (3.5, 5) (3.5, 5.5)
mzz (3.5, 6) (4, 6)
mxx (3.5, 7) (3.5, 7.5)
mzz (3.5, 8) (4, 8)
mxx (3.5, 9) (3.5, 9.5)
mzz (4, 10) (3.5, 10)
mxx (4.5, 0.5) (4.5, 0)
mzz (5, 1) (4.5, 1)
mxx (4.5, 2) (4.5, 2.5)
mzz (5, 3) (4.5, 3)
mxx (4.5, 4.5) (4.5, 4)
mzz (5, 5) (4.5, 5)
mxx (4.5, 6.5) (4.5, 6)
mzz (5, 7) (4.5, 7)
mxx (4.5, 8) (4.5, 8.5)
mzz (5, 9) (4.5, 9)
mxx (5.5, 1) (5.5, 1.5)
mzz (5.5, 2) (6, 2)
mxx (5.5, 3) (5.5, 3.5)
mzz (5.5, 4) (6, 4)
mxx (5.5, 5.5) (5.5, 5)
mzz (6, 6) (5.5, 6)
mxx (5.5, 7) (5.5, 7.5)
mzz (5.5, 8) (6, 8)
mxx (5.5, 9) (5.5, 9.5)
mzz (5.5, 10) (6, 10)
mxx (6.5, 0) (6.5, 0.5)
mzz (6.5, 1) (7, 1)
mxx (6.5, 2.5) (6.5, 2)
mzz (6.5, 3) (7, 3)
mxx (6.5, 4.5) (6.5, 4)
mzz (6.5, 5) (7, 5)
mxx (6.5, 6) (6.5, 6.5)
mzz (6.5, 7) (7, 7)
mxx (6.5, 8.5) (6.5, 8)
mzz (7, 9) (6.5, 9)
mxx (7.5, 1.5) (7.5, 1)
mzz (7.5, 2) (8, 2)
mxx (7.5, 3) (7.5, 3.5)
mzz (7.5, 4) (8, 4)
mxx (7.5, 5) (7.5, 5.5)
mzz (7.5, 6) (8, 6)
mxx (7.5, 7.5) (7.5, 7)
mzz (7.5, 8) (8, 8)
mxx (7.5, 9.5) (7.5, 9)
mzz (7.5, 10) (8, 10)
mxx (8.5, 0) (8.5, 0.5)
mzz (8.5, 1) (9, 1)
mxx (8.5, 2.5) (8.5, 2)
mzz (8.5, 3) (9, 3)
mxx (8.5, 4.5) (8.5, 4)
mzz (9, 5) (8.5, 5)
mxx (8.5, 6) (8.5, 6.5)
mzz (8.5, 7) (9, 7)
mxx (8.5, 8.5) (8.5, 8)
mzz (8.5, 9) (9, 9)
mxx (10.5, 0.5) (10.5, 0.0)
mz (10.5, 1.0)                @det541
mxx (9.5, 1.5) (9.5, 1)
mzz (9.5, 2) (10, 2)
mxx (10.5, 2.0) (10.5, 2.5)
mz (10.5, 3.0)                @det2719
mxx (9.5, 3.5) (9.5, 3)
mzz (9.5, 4) (10, 4)
mxx (10.5, 4.0) (10.5, 4.5)
mz (10.5, 5.0)                @det374
mxx (9.5, 5) (9.5, 5.5)
mzz (9.5, 6) (10, 6)
mxx (10.5, 6.5) (10.5, 6.0)
mz (10.5, 7.0)                @det2848
mxx (9.5, 7) (9.5, 7.5)
mzz (9.5, 8) (10, 8)
mxx (10.5, 8.0) (10.5, 8.5)
mz (10.5, 9.0)                @det20
mxx (9.5, 9.5) (9.5, 9)
mzz (9.5, 10) (10, 10)

--------          2
mxx (0.0, -0.5) (0, 0)        @det3200
mx (0.5, -0.5)                @det3200
mz (1.0, -0.5)
mxx (0, 1.5) (0, 2)           @det939
mx (0.5, 1.5)                 @det939
mz (1, 1.5)
mxx (0, 3.5) (0, 4)           @det563
mx (0.5, 3.5)                 @det563
mz (1, 3.5)
mxx (0, 5.5) (0, 6)           @det1200
mx (0.5, 5.5)                 @det1200
mz (1, 5.5)
mxx (0, 7.5) (0, 8)           @det1110
mx (0.5, 7.5)                 @det1110
mz (1, 7.5)
mxx (0, 9.5) (0, 10)          @det2333
mx (0.5, 9.5)                 @det2333
mz (1, 9.5)
mxx (1, 0.5) (1, 1)           @det2822
mx (1.5, 0.5)                 @det2822
mz (2, 0.5)
mxx (1, 2.5) (1, 3)           @det2870
mx (1.5, 2.5)                 @det2870
mz (2, 2.5)
mxx (1, 4.5) (1, 5)           @det3040
mx (1.5, 4.5)                 @det3040
mz (2, 4.5)
mxx (1, 6.5) (1, 7)           @det3064
mx (1.5, 6.5)                 @det3064
mz (2, 6.5)
mxx (1, 8.5) (1, 9)           @det1868
mx (1.5, 8.5)                 @det1868
mz (2, 8.5)
mx (1.0, 10.5)                @det2705
mx (1.5, 10.5)                @det2705
mz (2.0, 10.5)
mxx (2.0, -0.5) (2, 0)        @det1893
mx (2.5, -0.5)                @det1893
mz (3.0, -0.5)
mxx (2, 1.5) (2, 2)           @det1317
mx (2.5, 1.5)                 @det1317
mz (3, 1.5)
mxx (2, 3.5) (2, 4)           @det63
mx (2.5, 3.5)                 @det63
mz (3, 3.5)
mxx (2, 5.5) (2, 6)           @det2586
mx (2.5, 5.5)                 @det2586
mz (3, 5.5)
mxx (2, 7.5) (2, 8)           @det1521
mx (2.5, 7.5)                 @det1521
mz (3, 7.5)
mxx (2, 9.5) (2, 10)          @det12
mx (2.5, 9.5)                 @det12
mz (3, 9.5)
mxx (3, 1) (3, 0.5)           @det2969
mx (3.5, 0.5)                 @det2969
mz (4, 0.5)
mxx (3, 2.5) (3, 3)           @det2489
mx (3.5, 2.5)                 @det2489
mz (4, 2.5)
mxx (3, 4.5) (3, 5)           @det578
mx (3.5, 4.5)                 @det578
mz (4, 4.5)
mxx (3, 7) (3, 6.5)           @det277
mx (3.5, 6.5)                 @det277
mz (4, 6.5)
mxx (3, 8.5) (3, 9)           @det484
mx (3.5, 8.5)                 @det484
mz (4, 8.5)
mx (3.0, 10.5)                @det1357
mx (3.5, 10.5)                @det1357
mz (4.0, 10.5)
mxx (4.0, -0.5) (4, 0)        @det1257
mx (4.5, -0.5)                @det1257
mz (5.0, -0.5)
mxx (4, 1.5) (4, 2)           @det1585
mx (4.5, 1.5)                 @det1585
mz (5, 1.5)
mxx (4, 4) (4, 3.5)           @det3002
mx (4.5, 3.5)                 @det3002
mz (5, 3.5)
mxx (4, 5.5) (4, 6)           @det1275
mx (4.5, 5.5)                 @det1275
mz (5, 5.5)
mxx (4, 7.5) (4, 8)           @det1382
mx (4.5, 7.5)                 @det1382
mz (5, 7.5)
mxx (4, 9.5) (4, 10)          @det1442
mx (4.5, 9.5)                 @det1442
mz (5, 9.5)
mxx (5, 0.5) (5, 1)           @det359
mx (5.5, 0.5)                 @det359
mz (6, 0.5)
mxx (5, 3) (5, 2.5)           @det2366
mx (5.5, 2.5)                 @det2366
mz (6, 2.5)
mxx (5, 4.5) (5, 5)           @det1841
mx (5.5, 4.5)                 @det1841
mz (6, 4.5)
mxx (5, 6.5) (5, 7)           @det201
mx (5.5, 6.5)                 @det201
mz (6, 6.5)
mxx (5, 9) (5, 8.5)           @det2935
mx (5.5, 8.5)                 @det2935
mz (6, 8.5)
mx (5.0, 10.5)                @det516
mx (5.5, 10.5)                @det516
mz (6.0, 10.5)
mxx (6.0, -0.5) (6, 0)        @det3163
mx (6.5, -0.5)                @det3163
mz (7.0, -0.5)
mxx (6, 1.5) (6, 2)           @det2850
mx (6.5, 1.5)                 @det2850
mz (7, 1.5)
mxx (6, 3.5) (6, 4)           @det3141
mx (6.5, 3.5)                 @det3141
mz (7, 3.5)
mxx (6, 6) (6, 5.5)           @det2295
mx (6.5, 5.5)                 @det2295
mz (7, 5.5)
mxx (6, 7.5) (6, 8)           @det2945
mx (6.5, 7.5)                 @det2945
mz (7, 7.5)
mxx (6, 9.5) (6, 10)          @det1056
mx (6.5, 9.5)                 @det1056
mz (7, 9.5)
mxx (7, 0.5) (7, 1)           @det755
mx (7.5, 0.5)                 @det755
mz (8, 0.5)
mxx (7, 2.5) (7, 3)           @det837
mx (7.5, 2.5)                 @det837
mz (8, 2.5)
mxx (7, 4.5) (7, 5)           @det793
mx (7.5, 4.5)                 @det793
mz (8, 4.5)
mxx (7, 6.5) (7, 7)           @det3140
mx (7.5, 6.5)                 @det3140
mz (8, 6.5)
mxx (7, 9) (7, 8.5)           @det2971
mx (7.5, 8.5)                 @det2971
mz (8, 8.5)
mx (7.0, 10.5)                @det561
mx (7.5, 10.5)                @det561
mz (8.0, 10.5)
mxx (8, 0) (8.0, -0.5)        @det2608
mx (8.5, -0.5)                @det2608
mz (9.0, -0.5)
mxx (8, 2) (8, 1.5)           @det2535
mx (8.5, 1.5)                 @det2535
mz (9, 1.5)
mxx (8, 3.5) (8, 4)           @det2318
mx (8.5, 3.5)                 @det2318
mz (9, 3.5)
mxx (8, 5.5) (8, 6)           @det3000
mx (8.5, 5.5)                 @det3000
mz (9, 5.5)
mxx (8, 7.5) (8, 8)           @det745
mx (8.5, 7.5)                 @det745
mz (9, 7.5)
mxx (8, 9.5) (8, 10)          @det2230
mx (8.5, 9.5)                 @det2230
mz (9, 9.5)
mxx (9, 0.5) (9, 1)           @det3061
mx (9.5, 0.5)                 @det3061
mz (10, 0.5)                  @det541
mxx (9, 2.5) (9, 3)           @det2843
mx (9.5, 2.5)                 @det2843
mz (10, 2.5)                  @det2719
mxx (9, 5) (9, 4.5)           @det3195
mx (9.5, 4.5)                 @det3195
mz (10, 4.5)                  @det374
mxx (9, 6.5) (9, 7)           @det1021
mx (9.5, 6.5)                 @det1021
mz (10, 6.5)                  @det2848
mxx (9, 8.5) (9, 9)           @det283
mx (9.5, 8.5)                 @det283
mz (10, 8.5)                  @det20
mx (9.0, 10.5)                @det1000
mx (9.5, 10.5)                @det1000
mz (10.0, 10.5)
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)
mzz (0, 1) (-0.5, 1.0)
mxx (-0.5, 2.0) (-0.5, 1.5)
mxx (0.5, 2.5) (0.5, 3)
mzz (1, 2) (0.5, 2)
mzz (-0.5, 3.0) (0, 3)
mxx (-0.5, 3.5) (-0.5, 4.0)
mxx (0.5, 5) (0.5, 4.5)
mzz (1, 4) (0.5, 4)
mzz (-0.5, 5.0) (0, 5)
mxx (-0.5, 5.5) (-0.5, 6.0)
mxx (0.5, 6.5) (0.5, 7)
mzz (0.5, 6) (1, 6)
mzz (0, 7) (-0.5, 7.0)
mxx (-0.5, 8.0) (-0.5, 7.5)
mxx (0.5, 8.5) (0.5, 9)
mzz (1, 8) (0.5, 8)
mzz (-0.5, 9.0) (0, 9)
mxx (-0.5, 9.5) (-0.5, 10.0)
mxx (1.5, 1.5) (1.5, 2)
mzz (1.5, 1) (2, 1)
mxx (1.5, 4) (1.5, 3.5)
mzz (2, 3) (1.5, 3)
mxx (1.5, 5.5) (1.5, 6)
mzz (1.5, 5) (2, 5)
mxx (1.5, 7.5) (1.5, 8)
mzz (1.5, 7) (2, 7)
mxx (1.5, 10) (1.5, 9.5)
mzz (2, 9) (1.5, 9)
mxx (2.5, 0.5) (2.5, 1)
mzz (2.5, 0) (3, 0)
mxx (2.5, 2.5) (2.5, 3)
mzz (2.5, 2) (3, 2)
mxx (2.5, 4.5) (2.5, 5)
mzz (2.5, 4) (3, 4)
mxx (2.5, 7) (2.5, 6.5)
mzz (3, 6) (2.5, 6)
mxx (2.5, 8.5) (2.5, 9)
mzz (2.5, 8) (3, 8)
mxx (3.5, 1.5) (3.5, 2)
mzz (3.5, 1) (4, 1)
mxx (3.5, 3.5) (3.5, 4)
mzz (3.5, 3) (4, 3)
mxx (3.5, 5.5) (3.5, 6)
mzz (3.5, 5) (4, 5)
mxx (3.5, 7.5) (3.5, 8)
mzz (3.5, 7) (4, 7)
mxx (3.5, 9.5) (3.5, 10)
mzz (4, 9) (3.5, 9)
mxx (4.5, 0.5) (4.5, 1)
mzz (5, 0) (4.5, 0)
mxx (4.5, 2.5) (4.5, 3)
mzz (4.5, 2) (5, 2)
mxx (4.5, 4.5) (4.5, 5)
mzz (5, 4) (4.5, 4)
mxx (4.5, 6.5) (4.5, 7)
mzz (5, 6) (4.5, 6)
mxx (4.5, 8.5) (4.5, 9)
mzz (4.5, 8) (5, 8)
mxx (5.5, 1.5) (5.5, 2)
mzz (5.5, 1) (6, 1)
mxx (5.5, 3.5) (5.5, 4)
mzz (5.5, 3) (6, 3)
mxx (5.5, 5.5) (5.5, 6)
mzz (5.5, 5) (6, 5)
mxx (5.5, 7.5) (5.5, 8)
mzz (5.5, 7) (6, 7)
mxx (5.5, 9.5) (5.5, 10)
mzz (5.5, 9) (6, 9)
mxx (6.5, 0.5) (6.5, 1)
mzz (6.5, 0) (7, 0)
mxx (6.5, 2.5) (6.5, 3)
mzz (6.5, 2) (7, 2)
mxx (6.5, 5) (6.5, 4.5)
mzz (7, 4) (6.5, 4)
mxx (6.5, 6.5) (6.5, 7)
mzz (6.5, 6) (7, 6)
mxx (6.5, 8.5) (6.5, 9)
mzz (6.5, 8) (7, 8)
mxx (7.5, 2) (7.5, 1.5)
mzz (7.5, 1) (8, 1)
mxx (7.5, 3.5) (7.5, 4)
mzz (7.5, 3) (8, 3)
mxx (7.5, 5.5) (7.5, 6)
mzz (7.5, 5) (8, 5)
mxx (7.5, 8) (7.5, 7.5)
mzz (8, 7) (7.5, 7)
mxx (7.5, 9.5) (7.5, 10)
mzz (7.5, 9) (8, 9)
mxx (8.5, 0.5) (8.5, 1)
mzz (8.5, 0) (9, 0)
mxx (8.5, 2.5) (8.5, 3)
mzz (8.5, 2) (9, 2)
mxx (8.5, 4.5) (8.5, 5)
mzz (8.5, 4) (9, 4)
mxx (8.5, 6.5) (8.5, 7)
mzz (8.5, 6) (9, 6)
mxx (8.5, 8.5) (8.5, 9)
mzz (8.5, 8) (9, 8)
mz (10.5, 0.0)                @det541
mxx (10.5, 0.5) (10.5, 1.0)
mxx (9.5, 1.5) (9.5, 2)
mzz (10, 1) (9.5, 1)
mz (10.5, 2.0)                @det2719
mxx (10.5, 2.5) (10.5, 3.0)
mxx (9.5, 4) (9.5, 3.5)
mzz (9.5, 3) (10, 3)
mz (10.5, 4.0)                @det374
mxx (10.5, 4.5) (10.5, 5.0)
mxx (9.5, 5.5) (9.5, 6)
mzz (9.5, 5) (10, 5)
mz (10.5, 6.0)                @det2848
mxx (10.5, 6.5) (10.5, 7.0)
mxx (9.5, 7.5) (9.5, 8)
mzz (9.5, 7) (10, 7)
mz (10.5, 8.0)                @det20
mxx (10.5, 8.5) (10.5, 9.0)
mxx (9.5, 10) (9.5, 9.5)
mzz (10, 9) (9.5, 9)

--------          3
mzz (0.5, -0.5) (0.0, -0.5)
mx (1.0, -0.5)                @det3200
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)           @det939
mzz (0, 3.5) (0.5, 3.5)
mxx (1, 3) (1, 3.5)           @det563
mzz (0.5, 5.5) (0, 5.5)
mxx (1, 5) (1, 5.5)           @det1200
mzz (0, 7.5) (0.5, 7.5)
mxx (1, 7.5) (1, 7)           @det1110
mzz (0, 9.5) (0.5, 9.5)
mxx (1, 9) (1, 9.5)           @det2333
mzz (1, 0.5) (1.5, 0.5)
mxx (2, 0) (2, 0.5)           @det2822
mzz (1, 2.5) (1.5, 2.5)
mxx (2, 2) (2, 2.5)           @det2870
mzz (1.5, 4.5) (1, 4.5)
mxx (2, 4.5) (2, 4)           @det3040
mzz (1, 6.5) (1.5, 6.5)
mxx (2, 6.5) (2, 6)           @det3064
mzz (1, 8.5) (1.5, 8.5)
mxx (2, 8) (2, 8.5)           @det1868
mzz (1.5, 10.5) (1.0, 10.5)
mxx (2, 10) (2.0, 10.5)       @det2705
mzz (2.0, -0.5) (2.5, -0.5)
mx (3.0, -0.5)                @det1893
mzz (2, 1.5) (2.5, 1.5)
mxx (3, 1.5) (3, 1)           @det1317
mzz (2, 3.5) (2.5, 3.5)
mxx (3, 3.5) (3, 3)           @det63
mzz (2, 5.5) (2.5, 5.5)
mxx (3, 5) (3, 5.5)           @det2586
mzz (2.5, 7.5) (2, 7.5)
mxx (3, 7.5) (3, 7)           @det1521
mzz (2, 9.5) (2.5, 9.5)
mxx (3, 9.5) (3, 9)           @det12
mzz (3.5, 0.5) (3, 0.5)
mxx (4, 0) (4, 0.5)           @det2969
mzz (3, 2.5) (3.5, 2.5)
mxx (4, 2) (4, 2.5)           @det2489
mzz (3, 4.5) (3.5, 4.5)
mxx (4, 4.5) (4, 4)           @det578
mzz (3.5, 6.5) (3, 6.5)
mxx (4, 6) (4, 6.5)           @det277
mzz (3, 8.5) (3.5, 8.5)
mxx (4, 8) (4, 8.5)           @det484
mzz (3.0, 10.5) (3.5, 10.5)
mxx (4, 10) (4.0, 10.5)       @det1357
mzz (4.0, -0.5) (4.5, -0.5)
mx (5.0, -0.5)                @det1257
mzz (4, 1.5) (4.5, 1.5)
mxx (5, 1) (5, 1.5)           @det1585
mzz (4.5, 3.5) (4, 3.5)
mxx (5, 3.5) (5, 3)           @det3002
mzz (4, 5.5) (4.5, 5.5)
mxx (5, 5.5) (5, 5)           @det1275
mzz (4, 7.5) (4.5, 7.5)
mxx (5, 7) (5, 7.5)           @det1382
mzz (4, 9.5) (4.5, 9.5)
mxx (5, 9.5) (5, 9)           @det1442
mzz (5, 0.5) (5.5, 0.5)
mxx (6, 0) (6, 0.5)           @det359
mzz (5.5, 2.5) (5, 2.5)
mxx (6, 2.5) (6, 2)           @det2366
mzz (5, 4.5) (5.5, 4.5)
mxx (6, 4) (6, 4.5)           @det1841
mzz (5, 6.5) (5.5, 6.5)
mxx (6, 6.5) (6, 6)           @det201
mzz (5.5, 8.5) (5, 8.5)
mxx (6, 8.5) (6, 8)           @det2935
mzz (5.0, 10.5) (5.5, 10.5)
mxx (6.0, 10.5) (6, 10)       @det516
mzz (6.5, -0.5) (6.0, -0.5)
mx (7.0, -0.5)                @det3163
mzz (6, 1.5) (6.5, 1.5)
mxx (7, 1.5) (7, 1)           @det2850
mzz (6, 3.5) (6.5, 3.5)
mxx (7, 3) (7, 3.5)           @det3141
mzz (6.5, 5.5) (6, 5.5)
mxx (7, 5.5) (7, 5)           @det2295
mzz (6, 7.5) (6.5, 7.5)
mxx (7, 7.5) (7, 7)           @det2945
mzz (6, 9.5) (6.5, 9.5)
mxx (7, 9.5) (7, 9)           @det1056
mzz (7, 0.5) (7.5, 0.5)
mxx (8, 0.5) (8, 0)           @det755
mzz (7.5, 2.5) (7, 2.5)
mxx (8, 2.5) (8, 2)           @det837
mzz (7, 4.5) (7.5, 4.5)
mxx (8, 4) (8, 4.5)           @det793
mzz (7, 6.5) (7.5, 6.5)
mxx (8, 6.5) (8, 6)           @det3140
mzz (7.5, 8.5) (7, 8.5)
mxx (8, 8) (8, 8.5)           @det2971
mzz (7.0, 10.5) (7.5, 10.5)
mxx (8.0, 10.5) (8, 10)       @det561
mzz (8.5, -0.5) (8.0, -0.5)
mx (9.0, -0.5)                @det2608
mzz (8.5, 1.5) (8, 1.5)
mxx (9, 1) (9, 1.5)           @det2535
mzz (8, 3.5) (8.5, 3.5)
mxx (9, 3) (9, 3.5)           @det2318
mzz (8, 5.5) (8.5, 5.5)
mxx (9, 5.5) (9, 5)           @det3000
mzz (8, 7.5) (8.5, 7.5)
mxx (9, 7) (9, 7.5)           @det745
mzz (8, 9.5) (8.5, 9.5)
mxx (9, 9) (9, 9.5)           @det2230
mzz (9, 0.5) (9.5, 0.5)
mxx (10, 0.5) (10, 0)         @det3061
mzz (9.5, 2.5) (9, 2.5)
mxx (10, 2) (10, 2.5)         @det2843
mzz (9.5, 4.5) (9, 4.5)
mxx (10, 4.5) (10, 4)         @det3195
mzz (9, 6.5) (9.5, 6.5)
mxx (10, 6.5) (10, 6)         @det1021
mzz (9.5, 8.5) (9, 8.5)
mxx (10, 8) (10, 8.5)         @det283
mzz (9.0, 10.5) (9.5, 10.5)
mxx (10, 10) (10.0, 10.5)     @det1000
mzz (0, 1) (0.5, 1)
mz (0.5, 0.5)                 @det1477
mx (0.5, 0)                   @det3200
mx (-0.5, 1.0)
mz (-0.5, 1.5)                @det1565
mz (-0.5, 2.0)
mzz (0, 3) (0.5, 3)
mz (0.5, 2.5)                 @det1416
mx (0.5, 2)                   @det939
mx (-0.5, 3.0)
mz (-0.5, 3.5)                @det1446
mz (-0.5, 4.0)
mzz (0.5, 5) (0, 5)
mz (0.5, 4.5)                 @det1424
mx (0.5, 4)                   @det563
mx (-0.5, 5.0)
mz (-0.5, 5.5)                @det1524
mz (-0.5, 6.0)
mzz (0, 7) (0.5, 7)
mz (0.5, 6.5)                 @det1449
mx (0.5, 6)                   @det1200
mx (-0.5, 7.0)
mz (-0.5, 7.5)                @det1410
mz (-0.5, 8.0)
mzz (0, 9) (0.5, 9)
mz (0.5, 8.5)                 @det1402
mx (0.5, 8)                   @det1110
mx (-0.5, 9.0)
mz (-0.5, 9.5)                @det1491
mz (-0.5, 10.0)
mzz (1, 2) (1.5, 2)
mz (1.5, 1.5)                 @det1500
mx (1.5, 1)                   @det939 det2822
mzz (1.5, 4) (1, 4)
mz (1.5, 3.5)                 @det1394
mx (1.5, 3)                   @det563 det2870
mzz (1, 6) (1.5, 6)
mz (1.5, 5.5)                 @det1461
mx (1.5, 5)                   @det1200 det3040
mzz (1, 8) (1.5, 8)
mz (1.5, 7.5)                 @det1454
mx (1.5, 7)                   @det1110 det3064
mzz (1.5, 10) (1, 10)
mz (1.5, 9.5)                 @det1536
mx (1.5, 9)                   @det1868 det2333
mzz (2, 1) (2.5, 1)
mz (2.5, 0.5)                 @det1390
mx (2.5, 0)                   @det1893 det2822
mzz (2, 3) (2.5, 3)
mz (2.5, 2.5)                 @det1448
mx (2.5, 2)                   @det1317 det2870
mzz (2, 5) (2.5, 5)
mz (2.5, 4.5)                 @det1388
mx (2.5, 4)                   @det63 det3040
mzz (2.5, 7) (2, 7)
mz (2.5, 6.5)                 @det1464
mx (2.5, 6)                   @det2586 det3064
mzz (2, 9) (2.5, 9)
mz (2.5, 8.5)                 @det1544
mx (2.5, 8)                   @det1521 det1868
mzz (3, 2) (3.5, 2)
mz (3.5, 1.5)                 @det1432
mx (3.5, 1)                   @det1317 det2969
mzz (3, 4) (3.5, 4)
mz (3.5, 3.5)                 @det1487
mx (3.5, 3)                   @det63 det2489
mzz (3.5, 6) (3, 6)
mz (3.5, 5.5)                 @det1570
mx (3.5, 5)                   @det578 det2586
mzz (3, 8) (3.5, 8)
mz (3.5, 7.5)                 @det1437
mx (3.5, 7)                   @det277 det1521
mzz (3, 10) (3.5, 10)
mz (3.5, 9.5)                 @det1443
mx (3.5, 9)                   @det12 det484
mzz (4, 1) (4.5, 1)
mz (4.5, 0.5)                 @det1474
mx (4.5, 0)                   @det1257 det2969
mzz (4.5, 3) (4, 3)
mz (4.5, 2.5)                 @det1414
mx (4.5, 2)                   @det1585 det2489
mzz (4, 5) (4.5, 5)
mz (4.5, 4.5)                 @det1421
mx (4.5, 4)                   @det578 det3002
mzz (4, 7) (4.5, 7)
mz (4.5, 6.5)                 @det1407
mx (4.5, 6)                   @det277 det1275
mzz (4, 9) (4.5, 9)
mz (4.5, 8.5)                 @det1530
mx (4.5, 8)                   @det484 det1382
mzz (5.5, 2) (5, 2)
mz (5.5, 1.5)                 @det1426
mx (5.5, 1)                   @det359 det1585
mzz (5, 4) (5.5, 4)
mz (5.5, 3.5)                 @det1420
mx (5.5, 3)                   @det2366 det3002
mzz (5, 6) (5.5, 6)
mz (5.5, 5.5)                 @det1396
mx (5.5, 5)                   @det1275 det1841
mzz (5.5, 8) (5, 8)
mz (5.5, 7.5)                 @det1520
mx (5.5, 7)                   @det201 det1382
mzz (5, 10) (5.5, 10)
mz (5.5, 9.5)                 @det1460
mx (5.5, 9)                   @det1442 det2935
mzz (6, 1) (6.5, 1)
mz (6.5, 0.5)                 @det1368
mx (6.5, 0)                   @det359 det3163
mzz (6, 3) (6.5, 3)
mz (6.5, 2.5)                 @det1548
mx (6.5, 2)                   @det2366 det2850
mzz (6.5, 5) (6, 5)
mz (6.5, 4.5)                 @det1481
mx (6.5, 4)                   @det1841 det3141
mzz (6, 7) (6.5, 7)
mz (6.5, 6.5)                 @det1400
mx (6.5, 6)                   @det201 det2295
mzz (6, 9) (6.5, 9)
mz (6.5, 8.5)                 @det1558
mx (6.5, 8)                   @det2935 det2945
mzz (7.5, 2) (7, 2)
mz (7.5, 1.5)                 @det1381
mx (7.5, 1)                   @det755 det2850
mzz (7, 4) (7.5, 4)
mz (7.5, 3.5)                 @det1563
mx (7.5, 3)                   @det837 det3141
mzz (7, 6) (7.5, 6)
mz (7.5, 5.5)                 @det1492
mx (7.5, 5)                   @det793 det2295
mzz (7.5, 8) (7, 8)
mz (7.5, 7.5)                 @det1436
mx (7.5, 7)                   @det2945 det3140
mzz (7, 10) (7.5, 10)
mz (7.5, 9.5)                 @det1441
mx (7.5, 9)                   @det1056 det2971
mzz (8.5, 1) (8, 1)
mz (8.5, 0.5)                 @det1386
mx (8.5, 0)                   @det755 det2608
mzz (8, 3) (8.5, 3)
mz (8.5, 2.5)                 @det1497
mx (8.5, 2)                   @det837 det2535
mzz (8, 5) (8.5, 5)
mz (8.5, 4.5)                 @det1389
mx (8.5, 4)                   @det793 det2318
mzz (8, 7) (8.5, 7)
mz (8.5, 6.5)                 @det1496
mx (8.5, 6)                   @det3000 det3140
mzz (8, 9) (8.5, 9)
mz (8.5, 8.5)                 @det1505
mx (8.5, 8)                   @det745 det2971
mx (10.5, 0.0)                @det3061
mz (10.5, 0.5)                @det1533
mzz (10, 1) (10.5, 1.0)       @det541
mzz (9, 2) (9.5, 2)
mz (9.5, 1.5)                 @det1419
mx (9.5, 1)                   @det2535 det3061
mx (10.5, 2.0)                @det2843
mz (10.5, 2.5)                @det1467
mzz (10.5, 3.0) (10, 3)       @det2719
mzz (9.5, 4) (9, 4)
mz (9.5, 3.5)                 @det1528
mx (9.5, 3)                   @det2318 det2843
mx (10.5, 4.0)                @det3195
mz (10.5, 4.5)                @det1413
mzz (10, 5) (10.5, 5.0)       @det374
mzz (9, 6) (9.5, 6)
mz (9.5, 5.5)                 @det1404
mx (9.5, 5)                   @det3000 det3195
mx (10.5, 6.0)                @det1021
mz (10.5, 6.5)                @det1483
mzz (10, 7) (10.5, 7.0)       @det2848
mzz (9, 8) (9.5, 8)
mz (9.5, 7.5)                 @det1465
mx (9.5, 7)                   @det745 det1021
mx (10.5, 8.0)                @det283
mz (10.5, 8.5)                @det1429
mzz (10, 9) (10.5, 9.0)       @det20
mzz (9.5, 10) (9, 10)
mz (9.5, 9.5)                 @det1468
mx (9.5, 9)                   @det283 det2230

--------          4
mx (0.0, -0.5)                @det3200
mzz (1.0, -0.5) (0.5, -0.5)
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)           @det939
mzz (1, 3.5) (0.5, 3.5)
mxx (0, 3.5) (0, 3)           @det563
mzz (0.5, 5.5) (1, 5.5)
mxx (0, 5.5) (0, 5)           @det1200
mzz (1, 7.5) (0.5, 7.5)
mxx (0, 7) (0, 7.5)           @det1110
mzz (1, 9.5) (0.5, 9.5)
mxx (0, 9) (0, 9.5)           @det2333
mzz (1.5, 0.5) (2, 0.5)
mxx (1, 0.5) (1, 0)           @det2822
mzz (1.5, 2.5) (2, 2.5)
mxx (1, 2) (1, 2.5)           @det2870
mzz (1.5, 4.5) (2, 4.5)
mxx (1, 4) (1, 4.5)           @det3040
mzz (1.5, 6.5) (2, 6.5)
mxx (1, 6.5) (1, 6)           @det3064
mzz (1.5, 8.5) (2, 8.5)
mxx (1, 8) (1, 8.5)           @det1868
mxx (1.0, 10.5) (1, 10)       @det2705
mzz (1.5, 10.5) (2.0, 10.5)
mx (2.0, -0.5)                @det1893
mzz (2.5, -0.5) (3.0, -0.5)
mzz (3, 1.5) (2.5, 1.5)
mxx (2, 1) (2, 1.5)           @det1317
mzz (2.5, 3.5) (3, 3.5)
mxx (2, 3.5) (2, 3)           @det63
mzz (2.5, 5.5) (3, 5.5)
mxx (2, 5.5) (2, 5)           @det2586
mzz (2.5, 7.5) (3, 7.5)
mxx (2, 7) (2, 7.5)           @det1521
mzz (2.5, 9.5) (3, 9.5)
mxx (2, 9.5) (2, 9)           @det12
mzz (3.5, 0.5) (4, 0.5)
mxx (3, 0) (3, 0.5)           @det2969
mzz (3.5, 2.5) (4, 2.5)
mxx (3, 2.5) (3, 2)           @det2489
mzz (4, 4.5) (3.5, 4.5)
mxx (3, 4.5) (3, 4)           @det578
mzz (3.5, 6.5) (4, 6.5)
mxx (3, 6) (3, 6.5)           @det277
mzz (3.5, 8.5) (4, 8.5)
mxx (3, 8.5) (3, 8)           @det484
mxx (3, 10) (3.0, 10.5)       @det1357
mzz (4.0, 10.5) (3.5, 10.5)
mx (4.0, -0.5)                @det1257
mzz (5.0, -0.5) (4.5, -0.5)
mzz (5, 1.5) (4.5, 1.5)
mxx (4, 1.5) (4, 1)           @det1585
mzz (5, 3.5) (4.5, 3.5)
mxx (4, 3) (4, 3.5)           @det3002
mzz (5, 5.5) (4.5, 5.5)
mxx (4, 5) (4, 5.5)           @det1275
mzz (5, 7.5) (4.5, 7.5)
mxx (4, 7) (4, 7.5)           @det1382
mzz (5, 9.5) (4.5, 9.5)
mxx (4, 9.5) (4, 9)           @det1442
mzz (5.5, 0.5) (6, 0.5)
mxx (5, 0) (5, 0.5)           @det359
mzz (5.5, 2.5) (6, 2.5)
mxx (5, 2) (5, 2.5)           @det2366
mzz (5.5, 4.5) (6, 4.5)
mxx (5, 4.5) (5, 4)           @det1841
mzz (6, 6.5) (5.5, 6.5)
mxx (5, 6) (5, 6.5)           @det201
mzz (5.5, 8.5) (6, 8.5)
mxx (5, 8) (5, 8.5)           @det2935
mxx (5, 10) (5.0, 10.5)       @det516
mzz (5.5, 10.5) (6.0, 10.5)
mx (6.0, -0.5)                @det3163
mzz (6.5, -0.5) (7.0, -0.5)
mzz (6.5, 1.5) (7, 1.5)
mxx (6, 1.5) (6, 1)           @det2850
mzz (6.5, 3.5) (7, 3.5)
mxx (6, 3.5) (6, 3)           @det3141
mzz (6.5, 5.5) (7, 5.5)
mxx (6, 5) (6, 5.5)           @det2295
mzz (6.5, 7.5) (7, 7.5)
mxx (6, 7.5) (6, 7)           @det2945
mzz (7, 9.5) (6.5, 9.5)
mxx (6, 9.5) (6, 9)           @det1056
mzz (7.5, 0.5) (8, 0.5)
mxx (7, 0.5) (7, 0)           @det755
mzz (7.5, 2.5) (8, 2.5)
mxx (7, 2) (7, 2.5)           @det837
mzz (7.5, 4.5) (8, 4.5)
mxx (7, 4.5) (7, 4)           @det793
mzz (7.5, 6.5) (8, 6.5)
mxx (7, 6.5) (7, 6)           @det3140
mzz (7.5, 8.5) (8, 8.5)
mxx (7, 8) (7, 8.5)           @det2971
mxx (7, 10) (7.0, 10.5)       @det561
mzz (7.5, 10.5) (8.0, 10.5)
mx (8.0, -0.5)                @det2608
mzz (8.5, -0.5) (9.0, -0.5)
mzz (8.5, 1.5) (9, 1.5)
mxx (8, 1) (8, 1.5)           @det2535
mzz (8.5, 3.5) (9, 3.5)
mxx (8, 3.5) (8, 3)           @det2318
mzz (9, 5.5) (8.5, 5.5)
mxx (8, 5.5) (8, 5)           @det3000
mzz (8.5, 7.5) (9, 7.5)
mxx (8, 7.5) (8, 7)           @det745
mzz (8.5, 9.5) (9, 9.5)
mxx (8, 9) (8, 9.5)           @det2230
mzz (9.5, 0.5) (10, 0.5)
mxx (9, 0) (9, 0.5)           @det3061
mzz (9.5, 2.5) (10, 2.5)
mxx (9, 2) (9, 2.5)           @det2843
mzz (9.5, 4.5) (10, 4.5)
mxx (9, 4) (9, 4.5)           @det3195
mzz (9.5, 6.5) (10, 6.5)
mxx (9, 6.5) (9, 6)           @det1021
mzz (9.5, 8.5) (10, 8.5)
mxx (9, 8) (9, 8.5)           @det283
mxx (9, 10) (9.0, 10.5)       @det1000
mzz (9.5, 10.5) (10.0, 10.5)
mzz (0.5, 0) (0, 0)           @det2429
mz (0.5, 0.5)                 @det1477 det2429
mx (0.5, 1)                   @det939 det2822
mz (-0.5, 1.0)                @det629
mz (-0.5, 1.5)                @det629 det1565
mx (-0.5, 2.0)                @det939
mzz (0, 2) (0.5, 2)           @det2338
mz (0.5, 2.5)                 @det1416 det2338
mx (0.5, 3)                   @det563 det2870
mz (-0.5, 3.0)                @det1911
mz (-0.5, 3.5)                @det1446 det1911
mx (-0.5, 4.0)                @det563
mzz (0, 4) (0.5, 4)           @det340
mz (0.5, 4.5)                 @det340 det1424
mx (0.5, 5)                   @det1200 det3040
mz (-0.5, 5.0)                @det3087
mz (-0.5, 5.5)                @det1524 det3087
mx (-0.5, 6.0)                @det1200
mzz (0.5, 6) (0, 6)           @det2681
mz (0.5, 6.5)                 @det1449 det2681
mx (0.5, 7)                   @det1110 det3064
mz (-0.5, 7.0)                @det10
mz (-0.5, 7.5)                @det10 det1410
mx (-0.5, 8.0)                @det1110
mzz (0, 8) (0.5, 8)           @det1605
mz (0.5, 8.5)                 @det1402 det1605
mx (0.5, 9)                   @det1868 det2333
mz (-0.5, 9.0)                @det1746
mz (-0.5, 9.5)                @det1491 det1746
mx (-0.5, 10.0)               @det2333
mzz (1, 1) (1.5, 1)           @det2464
mz (1.5, 1.5)                 @det1500 det2464
mx (1.5, 2)                   @det1317 det2870
mzz (1, 3) (1.5, 3)           @det2115
mz (1.5, 3.5)                 @det1394 det2115
mx (1.5, 4)                   @det63 det3040
mzz (1.5, 5) (1, 5)           @det2492
mz (1.5, 5.5)                 @det1461 det2492
mx (1.5, 6)                   @det2586 det3064
mzz (1, 7) (1.5, 7)           @det2157
mz (1.5, 7.5)                 @det1454 det2157
mx (1.5, 8)                   @det1521 det1868
mzz (1, 9) (1.5, 9)           @det919
mz (1.5, 9.5)                 @det919 det1536
mx (1.5, 10)                  @det12 det2705
mzz (2, 0) (2.5, 0)           @det107
mz (2.5, 0.5)                 @det107 det1390
mx (2.5, 1)                   @det1317 det2969
mzz (2.5, 2) (2, 2)           @det2383
mz (2.5, 2.5)                 @det1448 det2383
mx (2.5, 3)                   @det63 det2489
mzz (2, 4) (2.5, 4)           @det2624
mz (2.5, 4.5)                 @det1388 det2624
mx (2.5, 5)                   @det578 det2586
mzz (2, 6) (2.5, 6)           @det1397
mz (2.5, 6.5)                 @det1397 det1464
mx (2.5, 7)                   @det277 det1521
mzz (2.5, 8) (2, 8)           @det2126
mz (2.5, 8.5)                 @det1544 det2126
mx (2.5, 9)                   @det12 det484
mzz (3, 1) (3.5, 1)           @det295
mz (3.5, 1.5)                 @det295 det1432
mx (3.5, 2)                   @det1585 det2489
mzz (3, 3) (3.5, 3)           @det2409
mz (3.5, 3.5)                 @det1487 det2409
mx (3.5, 4)                   @det578 det3002
mzz (3.5, 5) (3, 5)           @det1270
mz (3.5, 5.5)                 @det1270 det1570
mx (3.5, 6)                   @det277 det1275
mzz (3, 7) (3.5, 7)           @det2908
mz (3.5, 7.5)                 @det1437 det2908
mx (3.5, 8)                   @det484 det1382
mzz (3, 9) (3.5, 9)           @det1049
mz (3.5, 9.5)                 @det1049 det1443
mx (3.5, 10)                  @det1357 det1442
mzz (4, 0) (4.5, 0)           @det2939
mz (4.5, 0.5)                 @det1474 det2939
mx (4.5, 1)                   @det359 det1585
mzz (4.5, 2) (4, 2)           @det2460
mz (4.5, 2.5)                 @det1414 det2460
mx (4.5, 3)                   @det2366 det3002
mzz (4, 4) (4.5, 4)           @det569
mz (4.5, 4.5)                 @det569 det1421
mx (4.5, 5)                   @det1275 det1841
mzz (4, 6) (4.5, 6)           @det3218
mz (4.5, 6.5)                 @det1407 det3218
mx (4.5, 7)                   @det201 det1382
mzz (4.5, 8) (4, 8)           @det2720
mz (4.5, 8.5)                 @det1530 det2720
mx (4.5, 9)                   @det1442 det2935
mzz (5.5, 1) (5, 1)           @det2056
mz (5.5, 1.5)                 @det1426 det2056
mx (5.5, 2)                   @det2366 det2850
mzz (5, 3) (5.5, 3)           @det179
mz (5.5, 3.5)                 @det179 det1420
mx (5.5, 4)                   @det1841 det3141
mzz (5, 5) (5.5, 5)           @det2217
mz (5.5, 5.5)                 @det1396 det2217
mx (5.5, 6)                   @det201 det2295
mzz (5.5, 7) (5, 7)           @det1237
mz (5.5, 7.5)                 @det1237 det1520
mx (5.5, 8)                   @det2935 det2945
mzz (5, 9) (5.5, 9)           @det1250
mz (5.5, 9.5)                 @det1250 det1460
mx (5.5, 10)                  @det516 det1056
mzz (6.5, 0) (6, 0)           @det3100
mz (6.5, 0.5)                 @det1368 det3100
mx (6.5, 1)                   @det755 det2850
mzz (6, 2) (6.5, 2)           @det2857
mz (6.5, 2.5)                 @det1548 det2857
mx (6.5, 3)                   @det837 det3141
mzz (6, 4) (6.5, 4)           @det39
mz (6.5, 4.5)                 @det39 det1481
mx (6.5, 5)                   @det793 det2295
mzz (6, 6) (6.5, 6)           @det1962
mz (6.5, 6.5)                 @det1400 det1962
mx (6.5, 7)                   @det2945 det3140
mzz (6, 8) (6.5, 8)           @det2687
mz (6.5, 8.5)                 @det1558 det2687
mx (6.5, 9)                   @det1056 det2971
mzz (7, 1) (7.5, 1)           @det794
mz (7.5, 1.5)                 @det794 det1381
mx (7.5, 2)                   @det837 det2535
mzz (7.5, 3) (7, 3)           @det1691
mz (7.5, 3.5)                 @det1563 det1691
mx (7.5, 4)                   @det793 det2318
mzz (7, 5) (7.5, 5)           @det926
mz (7.5, 5.5)                 @det926 det1492
mx (7.5, 6)                   @det3000 det3140
mzz (7, 7) (7.5, 7)           @det2425
mz (7.5, 7.5)                 @det1436 det2425
mx (7.5, 8)                   @det745 det2971
mzz (7, 9) (7.5, 9)           @det2118
mz (7.5, 9.5)                 @det1441 det2118
mx (7.5, 10)                  @det561 det2230
mzz (8.5, 0) (8, 0)           @det15
mz (8.5, 0.5)                 @det15 det1386
mx (8.5, 1)                   @det2535 det3061
mzz (8, 2) (8.5, 2)           @det2744
mz (8.5, 2.5)                 @det1497 det2744
mx (8.5, 3)                   @det2318 det2843
mzz (8, 4) (8.5, 4)           @det686
mz (8.5, 4.5)                 @det686 det1389
mx (8.5, 5)                   @det3000 det3195
mzz (8.5, 6) (8, 6)           @det630
mz (8.5, 6.5)                 @det630 det1496
mx (8.5, 7)                   @det745 det1021
mzz (8, 8) (8.5, 8)           @det503
mz (8.5, 8.5)                 @det503 det1505
mx (8.5, 9)                   @det283 det2230
mzz (10, 0) (10.5, 0.0)       @det541 det736
mz (10.5, 0.5)                @det736 det1533
mx (10.5, 1.0)
mzz (9, 1) (9.5, 1)           @det1146
mz (9.5, 1.5)                 @det1146 det1419
mx (9.5, 2)                   @det2843
mzz (10.5, 2.0) (10, 2)       @det294 det2719
mz (10.5, 2.5)                @det294 det1467
mx (10.5, 3.0)
mzz (9, 3) (9.5, 3)           @det2111
mz (9.5, 3.5)                 @det1528 det2111
mx (9.5, 4)                   @det3195
mzz (10, 4) (10.5, 4.0)       @det374 det3208
mz (10.5, 4.5)                @det1413 det3208
mx (10.5, 5.0)
mzz (9.5, 5) (9, 5)           @det68
mz (9.5, 5.5)                 @det68 det1404
mx (9.5, 6)                   @det1021
mzz (10, 6) (10.5, 6.0)       @det733 det2848
mz (10.5, 6.5)                @det733 det1483
mx (10.5, 7.0)
mzz (9, 7) (9.5, 7)           @det2975
mz (9.5, 7.5)                 @det1465 det2975
mx (9.5, 8)                   @det283
mzz (10.5, 8.0) (10, 8)       @det20 det1858
mz (10.5, 8.5)                @det1429 det1858
mx (10.5, 9.0)
mzz (9, 9) (9.5, 9)           @det2868
mz (9.5, 9.5)                 @det1468 det2868
mx (9.5, 10)                  @det1000

--------          5
mz (0.0, -0.5)                @det2429
mx (0.5, -0.5)                @det2136
mxx (1, 0) (1.0, -0.5)        @det3200
mxx (1, 1.5) (1, 2)           @det939
mx (0.5, 1.5)                 @det1947
mz (0, 1.5)                   @det629 det2338
mxx (1, 3.5) (1, 4)           @det563
mx (0.5, 3.5)                 @det2122
mz (0, 3.5)                   @det340 det1911
mxx (1, 6) (1, 5.5)           @det1200
mx (0.5, 5.5)                 @det2163
mz (0, 5.5)                   @det2681 det3087
mxx (1, 7.5) (1, 8)           @det1110
mx (0.5, 7.5)                 @det2108
mz (0, 7.5)                   @det10 det1605
mxx (1, 9.5) (1, 10)          @det2333
mx (0.5, 9.5)                 @det2050
mz (0, 9.5)                   @det1746
mxx (2, 0.5) (2, 1)           @det2822
mx (1.5, 0.5)                 @det2128
mz (1, 0.5)                   @det2429 det2464
mxx (2, 3) (2, 2.5)           @det2870
mx (1.5, 2.5)                 @det2104
mz (1, 2.5)                   @det2115 det2338
mxx (2, 4.5) (2, 5)           @det3040
mx (1.5, 4.5)                 @det2008
mz (1, 4.5)                   @det340 det2492
mxx (2, 6.5) (2, 7)           @det3064
mx (1.5, 6.5)                 @det1933
mz (1, 6.5)                   @det2157 det2681
mxx (2, 9) (2, 8.5)           @det1868
mx (1.5, 8.5)                 @det1943
mz (1, 8.5)                   @det919 det1605
mz (1.0, 10.5)
mx (1.5, 10.5)                @det2072
mx (2.0, 10.5)                @det2705
mz (2.0, -0.5)                @det107
mx (2.5, -0.5)                @det1992
mxx (3.0, -0.5) (3, 0)        @det1893
mxx (3, 1.5) (3, 2)           @det1317
mx (2.5, 1.5)                 @det2066
mz (2, 1.5)                   @det2383 det2464
mxx (3, 3.5) (3, 4)           @det63
mx (2.5, 3.5)                 @det2070
mz (2, 3.5)                   @det2115 det2624
mxx (3, 5.5) (3, 6)           @det2586
mx (2.5, 5.5)                 @det2059
mz (2, 5.5)                   @det1397 det2492
mxx (3, 7.5) (3, 8)           @det1521
mx (2.5, 7.5)                 @det2065
mz (2, 7.5)                   @det2126 det2157
mxx (3, 9.5) (3, 10)          @det12
mx (2.5, 9.5)                 @det2082
mz (2, 9.5)                   @det919
mxx (4, 0.5) (4, 1)           @det2969
mx (3.5, 0.5)                 @det2046
mz (3, 0.5)                   @det107 det295
mxx (4, 2.5) (4, 3)           @det2489
mx (3.5, 2.5)                 @det1970
mz (3, 2.5)                   @det2383 det2409
mxx (4, 4.5) (4, 5)           @det578
mx (3.5, 4.5)                 @det2127
mz (3, 4.5)                   @det1270 det2624
mxx (4, 6.5) (4, 7)           @det277
mx (3.5, 6.5)                 @det2088
mz (3, 6.5)                   @det1397 det2908
mxx (4, 9) (4, 8.5)           @det484
mx (3.5, 8.5)                 @det1974
mz (3, 8.5)                   @det1049 det2126
mz (3.0, 10.5)
mx (3.5, 10.5)                @det2124
mx (4.0, 10.5)                @det1357
mz (4.0, -0.5)                @det2939
mx (4.5, -0.5)                @det2153
mxx (5.0, -0.5) (5, 0)        @det1257
mxx (5, 1.5) (5, 2)           @det1585
mx (4.5, 1.5)                 @det2018
mz (4, 1.5)                   @det295 det2460
mxx (5, 3.5) (5, 4)           @det3002
mx (4.5, 3.5)                 @det1953
mz (4, 3.5)                   @det569 det2409
mxx (5, 5.5) (5, 6)           @det1275
mx (4.5, 5.5)                 @det2130
mz (4, 5.5)                   @det1270 det3218
mxx (5, 7.5) (5, 8)           @det1382
mx (4.5, 7.5)                 @det2036
mz (4, 7.5)                   @det2720 det2908
mxx (5, 9.5) (5, 10)          @det1442
mx (4.5, 9.5)                 @det2114
mz (4, 9.5)                   @det1049
mxx (6, 1) (6, 0.5)           @det359
mx (5.5, 0.5)                 @det2125
mz (5, 0.5)                   @det2056 det2939
mxx (6, 2.5) (6, 3)           @det2366
mx (5.5, 2.5)                 @det2077
mz (5, 2.5)                   @det179 det2460
mxx (6, 4.5) (6, 5)           @det1841
mx (5.5, 4.5)                 @det2110
mz (5, 4.5)                   @det569 det2217
mxx (6, 6.5) (6, 7)           @det201
mx (5.5, 6.5)                 @det2139
mz (5, 6.5)                   @det1237 det3218
mxx (6, 8.5) (6, 9)           @det2935
mx (5.5, 8.5)                 @det1942
mz (5, 8.5)                   @det1250 det2720
mz (5.0, 10.5)
mx (5.5, 10.5)                @det2069
mx (6.0, 10.5)                @det516
mz (6.0, -0.5)                @det3100
mx (6.5, -0.5)                @det1940
mxx (7, 0) (7.0, -0.5)        @det3163
mxx (7, 1.5) (7, 2)           @det2850
mx (6.5, 1.5)                 @det2032
mz (6, 1.5)                   @det2056 det2857
mxx (7, 4) (7, 3.5)           @det3141
mx (6.5, 3.5)                 @det2094
mz (6, 3.5)                   @det39 det179
mxx (7, 5.5) (7, 6)           @det2295
mx (6.5, 5.5)                 @det2133
mz (6, 5.5)                   @det1962 det2217
mxx (7, 7.5) (7, 8)           @det2945
mx (6.5, 7.5)                 @det1921
mz (6, 7.5)                   @det1237 det2687
mxx (7, 9.5) (7, 10)          @det1056
mx (6.5, 9.5)                 @det2099
mz (6, 9.5)                   @det1250
mxx (8, 0.5) (8, 1)           @det755
mx (7.5, 0.5)                 @det2112
mz (7, 0.5)                   @det794 det3100
mxx (8, 2.5) (8, 3)           @det837
mx (7.5, 2.5)                 @det2151
mz (7, 2.5)                   @det1691 det2857
mxx (8, 4.5) (8, 5)           @det793
mx (7.5, 4.5)                 @det1978
mz (7, 4.5)                   @det39 det926
mxx (8, 7) (8, 6.5)           @det3140
mx (7.5, 6.5)                 @det2134
mz (7, 6.5)                   @det1962 det2425
mxx (8, 8.5) (8, 9)           @det2971
mx (7.5, 8.5)                 @det2021
mz (7, 8.5)                   @det2118 det2687
mz (7.0, 10.5)
mx (7.5, 10.5)                @det2123
mx (8.0, 10.5)                @det561
mz (8.0, -0.5)                @det15
mx (8.5, -0.5)                @det2119
mxx (9.0, -0.5) (9, 0)        @det2608
mxx (9, 1.5) (9, 2)           @det2535
mx (8.5, 1.5)                 @det1955
mz (8, 1.5)                   @det794 det2744
mxx (9, 3.5) (9, 4)           @det2318
mx (8.5, 3.5)                 @det1959
mz (8, 3.5)                   @det686 det1691
mxx (9, 5.5) (9, 6)           @det3000
mx (8.5, 5.5)                 @det2171
mz (8, 5.5)                   @det630 det926
mxx (9, 7.5) (9, 8)           @det745
mx (8.5, 7.5)                 @det2106
mz (8, 7.5)                   @det503 det2425
mxx (9, 10) (9, 9.5)          @det2230
mx (8.5, 9.5)                 @det1964
mz (8, 9.5)                   @det2118
mxx (10, 0.5) (10, 1)         @det3061
mx (9.5, 0.5)                 @det2150
mz (9, 0.5)                   @det15 det1146
mxx (10, 2.5) (10, 3)         @det2843
mx (9.5, 2.5)                 @det2089
mz (9, 2.5)                   @det2111 det2744
mxx (10, 4.5) (10, 5)         @det3195
mx (9.5, 4.5)                 @det2038
mz (9, 4.5)                   @det68 det686
mxx (10, 6.5) (10, 7)         @det1021
mx (9.5, 6.5)                 @det1958
mz (9, 6.5)                   @det630 det2975
mxx (10, 9) (10, 8.5)         @det283
mx (9.5, 8.5)                 @det2093
mz (9, 8.5)                   @det503 det2868
mz (9.0, 10.5)
mx (9.5, 10.5)                @det2067
mx (10.0, 10.5)               @det1000
mxx (0.5, 0.5) (0.5, 0)       @det2822
mzz (1, 1) (0.5, 1)           @det2429
mxx (-0.5, 1.5) (-0.5, 1.0)     @det939
mzz (-0.5, 2.0) (0, 2)        @det629
mxx (0.5, 2.5) (0.5, 2)       @det2870
mzz (1, 3) (0.5, 3)           @det2338
mxx (-0.5, 3.0) (-0.5, 3.5)     @det563
mzz (-0.5, 4.0) (0, 4)        @det1911
mxx (0.5, 4.5) (0.5, 4)       @det3040
mzz (0.5, 5) (1, 5)           @det340
mxx (-0.5, 5.0) (-0.5, 5.5)     @det1200
mzz (-0.5, 6.0) (0, 6)        @det3087
mxx (0.5, 6.5) (0.5, 6)       @det3064
mzz (1, 7) (0.5, 7)           @det2681
mxx (-0.5, 7.5) (-0.5, 7.0)     @det1110
mzz (-0.5, 8.0) (0, 8)        @det10
mxx (0.5, 8.5) (0.5, 8)       @det1868
mzz (1, 9) (0.5, 9)           @det1605
mxx (-0.5, 9.0) (-0.5, 9.5)     @det2333
mzz (-0.5, 10.0) (0, 10)      @det1746
mxx (1.5, 1.5) (1.5, 1)       @det939 det1317
mzz (1.5, 2) (2, 2)           @det2464
mxx (1.5, 3.5) (1.5, 3)       @det63 det563
mzz (1.5, 4) (2, 4)           @det2115
mxx (1.5, 5) (1.5, 5.5)       @det1200 det2586
mzz (1.5, 6) (2, 6)           @det2492
mxx (1.5, 7.5) (1.5, 7)       @det1110 det1521
mzz (1.5, 8) (2, 8)           @det2157
mxx (1.5, 9.5) (1.5, 9)       @det12 det2333
mzz (1.5, 10) (2, 10)         @det919
mxx (2.5, 0.5) (2.5, 0)       @det2822 det2969
mzz (3, 1) (2.5, 1)           @det107
mxx (2.5, 2) (2.5, 2.5)       @det2489 det2870
mzz (2.5, 3) (3, 3)           @det2383
mxx (2.5, 4) (2.5, 4.5)       @det578 det3040
mzz (2.5, 5) (3, 5)           @det2624
mxx (2.5, 6.5) (2.5, 6)       @det277 det3064
mzz (2.5, 7) (3, 7)           @det1397
mxx (2.5, 8) (2.5, 8.5)       @det484 det1868
mzz (2.5, 9) (3, 9)           @det2126
mxx (3.5, 1) (3.5, 1.5)       @det1317 det1585
mzz (3.5, 2) (4, 2)           @det295
mxx (3.5, 3) (3.5, 3.5)       @det63 det3002
mzz (4, 4) (3.5, 4)           @det2409
mxx (3.5, 5) (3.5, 5.5)       @det1275 det2586
mzz (3.5, 6) (4, 6)           @det1270
mxx (3.5, 7) (3.5, 7.5)       @det1382 det1521
mzz (3.5, 8) (4, 8)           @det2908
mxx (3.5, 9) (3.5, 9.5)       @det12 det1442
mzz (4, 10) (3.5, 10)         @det1049
mxx (4.5, 0.5) (4.5, 0)       @det359 det2969
mzz (5, 1) (4.5, 1)           @det2939
mxx (4.5, 2) (4.5, 2.5)       @det2366 det2489
mzz (5, 3) (4.5, 3)           @det2460
mxx (4.5, 4.5) (4.5, 4)       @det578 det1841
mzz (5, 5) (4.5, 5)           @det569
mxx (4.5, 6.5) (4.5, 6)       @det201 det277
mzz (5, 7) (4.5, 7)           @det3218
mxx (4.5, 8) (4.5, 8.5)       @det484 det2935
mzz (5, 9) (4.5, 9)           @det2720
mxx (5.5, 1) (5.5, 1.5)       @det1585 det2850
mzz (5.5, 2) (6, 2)           @det2056
mxx (5.5, 3) (5.5, 3.5)       @det3002 det3141
mzz (5.5, 4) (6, 4)           @det179
mxx (5.5, 5.5) (5.5, 5)       @det1275 det2295
mzz (6, 6) (5.5, 6)           @det2217
mxx (5.5, 7) (5.5, 7.5)       @det1382 det2945
mzz (5.5, 8) (6, 8)           @det1237
mxx (5.5, 9) (5.5, 9.5)       @det1056 det1442
mzz (5.5, 10) (6, 10)         @det1250
mxx (6.5, 0) (6.5, 0.5)       @det359 det755
mzz (6.5, 1) (7, 1)           @det3100
mxx (6.5, 2.5) (6.5, 2)       @det837 det2366
mzz (6.5, 3) (7, 3)           @det2857
mxx (6.5, 4.5) (6.5, 4)       @det793 det1841
mzz (6.5, 5) (7, 5)           @det39
mxx (6.5, 6) (6.5, 6.5)       @det201 det3140
mzz (6.5, 7) (7, 7)           @det1962
mxx (6.5, 8.5) (6.5, 8)       @det2935 det2971
mzz (7, 9) (6.5, 9)           @det2687
mxx (7.5, 1.5) (7.5, 1)       @det2535 det2850
mzz (7.5, 2) (8, 2)           @det794
mxx (7.5, 3) (7.5, 3.5)       @det2318 det3141
mzz (7.5, 4) (8, 4)           @det1691
mxx (7.5, 5) (7.5, 5.5)       @det2295 det3000
mzz (7.5, 6) (8, 6)           @det926
mxx (7.5, 7.5) (7.5, 7)       @det745 det2945
mzz (7.5, 8) (8, 8)           @det2425
mxx (7.5, 9.5) (7.5, 9)       @det1056 det2230
mzz (7.5, 10) (8, 10)         @det2118
mxx (8.5, 0) (8.5, 0.5)       @det755 det3061
mzz (8.5, 1) (9, 1)           @det15
mxx (8.5, 2.5) (8.5, 2)       @det837 det2843
mzz (8.5, 3) (9, 3)           @det2744
mxx (8.5, 4.5) (8.5, 4)       @det793 det3195
mzz (9, 5) (8.5, 5)           @det686
mxx (8.5, 6) (8.5, 6.5)       @det1021 det3140
mzz (8.5, 7) (9, 7)           @det630
mxx (8.5, 8.5) (8.5, 8)       @det283 det2971
mzz (8.5, 9) (9, 9)           @det503
mxx (10.5, 0.5) (10.5, 0.0)     @det3061
mz (10.5, 1.0)                @det541 det736
mxx (9.5, 1.5) (9.5, 1)       @det2535
mzz (9.5, 2) (10, 2)          @det1146
mxx (10.5, 2.0) (10.5, 2.5)     @det2843
mz (10.5, 3.0)                @det294 det2719
mxx (9.5, 3.5) (9.5, 3)       @det2318
mzz (9.5, 4) (10, 4)          @det2111
mxx (10.5, 4.0) (10.5, 4.5)     @det3195
mz (10.5, 5.0)                @det374 det3208
mxx (9.5, 5) (9.5, 5.5)       @det3000
mzz (9.5, 6) (10, 6)          @det68
mxx (10.5, 6.5) (10.5, 6.0)     @det1021
mz (10.5, 7.0)                @det733 det2848
mxx (9.5, 7) (9.5, 7.5)       @det745
mzz (9.5, 8) (10, 8)          @det2975
mxx (10.5, 8.0) (10.5, 8.5)     @det283
mz (10.5, 9.0)                @det20 det1858
mxx (9.5, 9.5) (9.5, 9)       @det2230
mzz (9.5, 10) (10, 10)        @det2868

--------          6
mxx (0.0, -0.5) (0, 0)        @det888 det3200
mx (0.5, -0.5)                @det888 det2136
mz (1.0, -0.5)
mxx (0, 1.5) (0, 2)           @det939 det2861
mx (0.5, 1.5)                 @det1947 det2861
mz (1, 1.5)                   @det2429 det2464
mxx (0, 3.5) (0, 4)           @det563 det3023
mx (0.5, 3.5)                 @det2122 det3023
mz (1, 3.5)                   @det2115 det2338
mxx (0, 5.5) (0, 6)           @det1200 det3205
mx (0.5, 5.5)                 @det2163 det3205
mz (1, 5.5)                   @det340 det2492
mxx (0, 7.5) (0, 8)           @det1110 det2513
mx (0.5, 7.5)                 @det2108 det2513
mz (1, 7.5)                   @det2157 det2681
mxx (0, 9.5) (0, 10)          @det2333 det2656
mx (0.5, 9.5)                 @det2050 det2656
mz (1, 9.5)                   @det919 det1605
mxx (1, 0.5) (1, 1)           @det1849 det2822
mx (1.5, 0.5)                 @det1849 det2128
mz (2, 0.5)                   @det107
mxx (1, 2.5) (1, 3)           @det717 det2870
mx (1.5, 2.5)                 @det717 det2104
mz (2, 2.5)                   @det2383 det2464
mxx (1, 4.5) (1, 5)           @det2631 det3040
mx (1.5, 4.5)                 @det2008 det2631
mz (2, 4.5)                   @det2115 det2624
mxx (1, 6.5) (1, 7)           @det2355 det3064
mx (1.5, 6.5)                 @det1933 det2355
mz (2, 6.5)                   @det1397 det2492
mxx (1, 8.5) (1, 9)           @det111 det1868
mx (1.5, 8.5)                 @det111 det1943
mz (2, 8.5)                   @det2126 det2157
mx (1.0, 10.5)                @det354 det2705
mx (1.5, 10.5)                @det354 det2072
mz (2.0, 10.5)                @det919
mxx (2.0, -0.5) (2, 0)        @det1212 det1893
mx (2.5, -0.5)                @det1212 det1992
mz (3.0, -0.5)
mxx (2, 1.5) (2, 2)           @det289 det1317
mx (2.5, 1.5)                 @det289 det2066
mz (3, 1.5)                   @det107 det295
mxx (2, 3.5) (2, 4)           @det63 det1937
mx (2.5, 3.5)                 @det1937 det2070
mz (3, 3.5)                   @det2383 det2409
mxx (2, 5.5) (2, 6)           @det604 det2586
mx (2.5, 5.5)                 @det604 det2059
mz (3, 5.5)                   @det1270 det2624
mxx (2, 7.5) (2, 8)           @det1521 det2872
mx (2.5, 7.5)                 @det2065 det2872
mz (3, 7.5)                   @det1397 det2908
mxx (2, 9.5) (2, 10)          @det12 det1551
mx (2.5, 9.5)                 @det1551 det2082
mz (3, 9.5)                   @det1049 det2126
mxx (3, 1) (3, 0.5)           @det2762 det2969
mx (3.5, 0.5)                 @det2046 det2762
mz (4, 0.5)                   @det2939
mxx (3, 2.5) (3, 3)           @det2489 det3175
mx (3.5, 2.5)                 @det1970 det3175
mz (4, 2.5)                   @det295 det2460
mxx (3, 4.5) (3, 5)           @det578 det2727
mx (3.5, 4.5)                 @det2127 det2727
mz (4, 4.5)                   @det569 det2409
mxx (3, 7) (3, 6.5)           @det277 det1982
mx (3.5, 6.5)                 @det1982 det2088
mz (4, 6.5)                   @det1270 det3218
mxx (3, 8.5) (3, 9)           @det484 det1190
mx (3.5, 8.5)                 @det1190 det1974
mz (4, 8.5)                   @det2720 det2908
mx (3.0, 10.5)                @det1306 det1357
mx (3.5, 10.5)                @det1306 det2124
mz (4.0, 10.5)                @det1049
mxx (4.0, -0.5) (4, 0)        @det131 det1257
mx (4.5, -0.5)                @det131 det2153
mz (5.0, -0.5)
mxx (4, 1.5) (4, 2)           @det437 det1585
mx (4.5, 1.5)                 @det437 det2018
mz (5, 1.5)                   @det2056 det2939
mxx (4, 4) (4, 3.5)           @det1777 det3002
mx (4.5, 3.5)                 @det1777 det1953
mz (5, 3.5)                   @det179 det2460
mxx (4, 5.5) (4, 6)           @det813 det1275
mx (4.5, 5.5)                 @det813 det2130
mz (5, 5.5)                   @det569 det2217
mxx (4, 7.5) (4, 8)           @det1382 det1590
mx (4.5, 7.5)                 @det1590 det2036
mz (5, 7.5)                   @det1237 det3218
mxx (4, 9.5) (4, 10)          @det425 det1442
mx (4.5, 9.5)                 @det425 det2114
mz (5, 9.5)                   @det1250 det2720
mxx (5, 0.5) (5, 1)           @det359 det2253
mx (5.5, 0.5)                 @det2125 det2253
mz (6, 0.5)                   @det3100
mxx (5, 3) (5, 2.5)           @det2325 det2366
mx (5.5, 2.5)                 @det2077 det2325
mz (6, 2.5)                   @det2056 det2857
mxx (5, 4.5) (5, 5)           @det534 det1841
mx (5.5, 4.5)                 @det534 det2110
mz (6, 4.5)                   @det39 det179
mxx (5, 6.5) (5, 7)           @det201 det402
mx (5.5, 6.5)                 @det402 det2139
mz (6, 6.5)                   @det1962 det2217
mxx (5, 9) (5, 8.5)           @det786 det2935
mx (5.5, 8.5)                 @det786 det1942
mz (6, 8.5)                   @det1237 det2687
mx (5.0, 10.5)                @det516 det3185
mx (5.5, 10.5)                @det2069 det3185
mz (6.0, 10.5)                @det1250
mxx (6.0, -0.5) (6, 0)        @det1949 det3163
mx (6.5, -0.5)                @det1940 det1949
mz (7.0, -0.5)
mxx (6, 1.5) (6, 2)           @det2749 det2850
mx (6.5, 1.5)                 @det2032 det2749
mz (7, 1.5)                   @det794 det3100
mxx (6, 3.5) (6, 4)           @det1761 det3141
mx (6.5, 3.5)                 @det1761 det2094
mz (7, 3.5)                   @det1691 det2857
mxx (6, 6) (6, 5.5)           @det1047 det2295
mx (6.5, 5.5)                 @det1047 det2133
mz (7, 5.5)                   @det39 det926
mxx (6, 7.5) (6, 8)           @det756 det2945
mx (6.5, 7.5)                 @det756 det1921
mz (7, 7.5)                   @det1962 det2425
mxx (6, 9.5) (6, 10)          @det1056 det1738
mx (6.5, 9.5)                 @det1738 det2099
mz (7, 9.5)                   @det2118 det2687
mxx (7, 0.5) (7, 1)           @det711 det755
mx (7.5, 0.5)                 @det711 det2112
mz (8, 0.5)                   @det15
mxx (7, 2.5) (7, 3)           @det837 det1685
mx (7.5, 2.5)                 @det1685 det2151
mz (8, 2.5)                   @det794 det2744
mxx (7, 4.5) (7, 5)           @det267 det793
mx (7.5, 4.5)                 @det267 det1978
mz (8, 4.5)                   @det686 det1691
mxx (7, 6.5) (7, 7)           @det3140 det3161
mx (7.5, 6.5)                 @det2134 det3161
mz (8, 6.5)                   @det630 det926
mxx (7, 9) (7, 8.5)           @det1298 det2971
mx (7.5, 8.5)                 @det1298 det2021
mz (8, 8.5)                   @det503 det2425
mx (7.0, 10.5)                @det309 det561
mx (7.5, 10.5)                @det309 det2123
mz (8.0, 10.5)                @det2118
mxx (8, 0) (8.0, -0.5)        @det2608 det2941
mx (8.5, -0.5)                @det2119 det2941
mz (9.0, -0.5)
mxx (8, 2) (8, 1.5)           @det1003 det2535
mx (8.5, 1.5)                 @det1003 det1955
mz (9, 1.5)                   @det15 det1146
mxx (8, 3.5) (8, 4)           @det528 det2318
mx (8.5, 3.5)                 @det528 det1959
mz (9, 3.5)                   @det2111 det2744
mxx (8, 5.5) (8, 6)           @det1331 det3000
mx (8.5, 5.5)                 @det1331 det2171
mz (9, 5.5)                   @det68 det686
mxx (8, 7.5) (8, 8)           @det745 det1469
mx (8.5, 7.5)                 @det1469 det2106
mz (9, 7.5)                   @det630 det2975
mxx (8, 9.5) (8, 10)          @det2230 det2799
mx (8.5, 9.5)                 @det1964 det2799
mz (9, 9.5)                   @det503 det2868
mxx (9, 0.5) (9, 1)           @det1325 det3061
mx (9.5, 0.5)                 @det1325 det2150
mz (10, 0.5)                  @det541 det736
mxx (9, 2.5) (9, 3)           @det482 det2843
mx (9.5, 2.5)                 @det482 det2089
mz (10, 2.5)                  @det294 det1146 det2719
mxx (9, 5) (9, 4.5)           @det2323 det3195
mx (9.5, 4.5)                 @det2038 det2323
mz (10, 4.5)                  @det374 det2111 det3208
mxx (9, 6.5) (9, 7)           @det768 det1021
mx (9.5, 6.5)                 @det768 det1958
mz (10, 6.5)                  @det68 det733 det2848
mxx (9, 8.5) (9, 9)           @det253 det283
mx (9.5, 8.5)                 @det253 det2093
mz (10, 8.5)                  @det20 det1858 det2975
mx (9.0, 10.5)                @det1000 det2063
mx (9.5, 10.5)                @det2063 det2067
mz (10.0, 10.5)               @det2868
mxx (0.5, 0.5) (0.5, 1)       @det2822
mzz (1, 0) (0.5, 0)           @det2429
mzz (0, 1) (-0.5, 1.0)        @det629
mxx (-0.5, 2.0) (-0.5, 1.5)     @det939
mxx (0.5, 2.5) (0.5, 3)       @det2870
mzz (1, 2) (0.5, 2)           @det2338
mzz (-0.5, 3.0) (0, 3)        @det1911
mxx (-0.5, 3.5) (-0.5, 4.0)     @det563
mxx (0.5, 5) (0.5, 4.5)       @det3040
mzz (1, 4) (0.5, 4)           @det340
mzz (-0.5, 5.0) (0, 5)        @det3087
mxx (-0.5, 5.5) (-0.5, 6.0)     @det1200
mxx (0.5, 6.5) (0.5, 7)       @det3064
mzz (0.5, 6) (1, 6)           @det2681
mzz (0, 7) (-0.5, 7.0)        @det10
mxx (-0.5, 8.0) (-0.5, 7.5)     @det1110
mxx (0.5, 8.5) (0.5, 9)       @det1868
mzz (1, 8) (0.5, 8)           @det1605
mzz (-0.5, 9.0) (0, 9)        @det1746
mxx (-0.5, 9.5) (-0.5, 10.0)     @det2333
mxx (1.5, 1.5) (1.5, 2)       @det939 det1317
mzz (1.5, 1) (2, 1)           @det2464
mxx (1.5, 4) (1.5, 3.5)       @det63 det563
mzz (2, 3) (1.5, 3)           @det2115
mxx (1.5, 5.5) (1.5, 6)       @det1200 det2586
mzz (1.5, 5) (2, 5)           @det2492
mxx (1.5, 7.5) (1.5, 8)       @det1110 det1521
mzz (1.5, 7) (2, 7)           @det2157
mxx (1.5, 10) (1.5, 9.5)      @det12 det2333
mzz (2, 9) (1.5, 9)           @det919
mxx (2.5, 0.5) (2.5, 1)       @det2822 det2969
mzz (2.5, 0) (3, 0)           @det107
mxx (2.5, 2.5) (2.5, 3)       @det2489 det2870
mzz (2.5, 2) (3, 2)           @det2383
mxx (2.5, 4.5) (2.5, 5)       @det578 det3040
mzz (2.5, 4) (3, 4)           @det2624
mxx (2.5, 7) (2.5, 6.5)       @det277 det3064
mzz (3, 6) (2.5, 6)           @det1397
mxx (2.5, 8.5) (2.5, 9)       @det484 det1868
mzz (2.5, 8) (3, 8)           @det2126
mxx (3.5, 1.5) (3.5, 2)       @det1317 det1585
mzz (3.5, 1) (4, 1)           @det295
mxx (3.5, 3.5) (3.5, 4)       @det63 det3002
mzz (3.5, 3) (4, 3)           @det2409
mxx (3.5, 5.5) (3.5, 6)       @det1275 det2586
mzz (3.5, 5) (4, 5)           @det1270
mxx (3.5, 7.5) (3.5, 8)       @det1382 det1521
mzz (3.5, 7) (4, 7)           @det2908
mxx (3.5, 9.5) (3.5, 10)      @det12 det1442
mzz (4, 9) (3.5, 9)           @det1049
mxx (4.5, 0.5) (4.5, 1)       @det359 det2969
mzz (5, 0) (4.5, 0)           @det2939
mxx (4.5, 2.5) (4.5, 3)       @det2366 det2489
mzz (4.5, 2) (5, 2)           @det2460
mxx (4.5, 4.5) (4.5, 5)       @det578 det1841
mzz (5, 4) (4.5, 4)           @det569
mxx (4.5, 6.5) (4.5, 7)       @det201 det277
mzz (5, 6) (4.5, 6)           @det3218
mxx (4.5, 8.5) (4.5, 9)       @det484 det2935
mzz (4.5, 8) (5, 8)           @det2720
mxx (5.5, 1.5) (5.5, 2)       @det1585 det2850
mzz (5.5, 1) (6, 1)           @det2056
mxx (5.5, 3.5) (5.5, 4)       @det3002 det3141
mzz (5.5, 3) (6, 3)           @det179
mxx (5.5, 5.5) (5.5, 6)       @det1275 det2295
mzz (5.5, 5) (6, 5)           @det2217
mxx (5.5, 7.5) (5.5, 8)       @det1382 det2945
mzz (5.5, 7) (6, 7)           @det1237
mxx (5.5, 9.5) (5.5, 10)      @det1056 det1442
mzz (5.5, 9) (6, 9)           @det1250
mxx (6.5, 0.5) (6.5, 1)       @det359 det755
mzz (6.5, 0) (7, 0)           @det3100
mxx (6.5, 2.5) (6.5, 3)       @det837 det2366
mzz (6.5, 2) (7, 2)           @det2857
mxx (6.5, 5) (6.5, 4.5)       @det793 det1841
mzz (7, 4) (6.5, 4)           @det39
mxx (6.5, 6.5) (6.5, 7)       @det201 det3140
mzz (6.5, 6) (7, 6)           @det1962
mxx (6.5, 8.5) (6.5, 9)       @det2935 det2971
mzz (6.5, 8) (7, 8)           @det2687
mxx (7.5, 2) (7.5, 1.5)       @det2535 det2850
mzz (7.5, 1) (8, 1)           @det794
mxx (7.5, 3.5) (7.5, 4)       @det2318 det3141
mzz (7.5, 3) (8, 3)           @det1691
mxx (7.5, 5.5) (7.5, 6)       @det2295 det3000
mzz (7.5, 5) (8, 5)           @det926
mxx (7.5, 8) (7.5, 7.5)       @det745 det2945
mzz (8, 7) (7.5, 7)           @det2425
mxx (7.5, 9.5) (7.5, 10)      @det1056 det2230
mzz (7.5, 9) (8, 9)           @det2118
mxx (8.5, 0.5) (8.5, 1)       @det755 det3061
mzz (8.5, 0) (9, 0)           @det15
mxx (8.5, 2.5) (8.5, 3)       @det837 det2843
mzz (8.5, 2) (9, 2)           @det2744
mxx (8.5, 4.5) (8.5, 5)       @det793 det3195
mzz (8.5, 4) (9, 4)           @det686
mxx (8.5, 6.5) (8.5, 7)       @det1021 det3140
mzz (8.5, 6) (9, 6)           @det630
mxx (8.5, 8.5) (8.5, 9)       @det283 det2971
mzz (8.5, 8) (9, 8)           @det503
mz (10.5, 0.0)                @det541 det736
mxx (10.5, 0.5) (10.5, 1.0)     @det3061
mxx (9.5, 1.5) (9.5, 2)       @det2535
mzz (10, 1) (9.5, 1)          @det1146
mz (10.5, 2.0)                @det294 det2719
mxx (10.5, 2.5) (10.5, 3.0)     @det2843
mxx (9.5, 4) (9.5, 3.5)       @det2318
mzz (9.5, 3) (10, 3)          @det2111
mz (10.5, 4.0)                @det374 det3208
mxx (10.5, 4.5) (10.5, 5.0)     @det3195
mxx (9.5, 5.5) (9.5, 6)       @det3000
mzz (9.5, 5) (10, 5)          @det68
mz (10.5, 6.0)                @det733 det2848
mxx (10.5, 6.5) (10.5, 7.0)     @det1021
mxx (9.5, 7.5) (9.5, 8)       @det745
mzz (9.5, 7) (10, 7)          @det2975
mz (10.5, 8.0)                @det20 det1858
mxx (10.5, 8.5) (10.5, 9.0)     @det283
mxx (9.5, 10) (9.5, 9.5)      @det2230
mzz (10, 9) (9.5, 9)          @det2868

--------          7
mzz (0.5, -0.5) (0.0, -0.5)     @det2429
mx (1.0, -0.5)                @det888 det3200
mzz (0, 1.5) (0.5, 1.5)       @det2338 det2429
mxx (1, 1) (1, 1.5)           @det939 det2861
mzz (0, 3.5) (0.5, 3.5)       @det340 det2338
mxx (1, 3) (1, 3.5)           @det563 det3023
mzz (0.5, 5.5) (0, 5.5)       @det340 det2681
mxx (1, 5) (1, 5.5)           @det1200 det3205
mzz (0, 7.5) (0.5, 7.5)       @det1605 det2681
mxx (1, 7.5) (1, 7)           @det1110 det2513
mzz (0, 9.5) (0.5, 9.5)       @det1605
mxx (1, 9) (1, 9.5)           @det2333 det2656
mzz (1, 0.5) (1.5, 0.5)       @det2464
mxx (2, 0) (2, 0.5)           @det1849 det2822
mzz (1, 2.5) (1.5, 2.5)       @det2115 det2464
mxx (2, 2) (2, 2.5)           @det717 det2870
mzz (1.5, 4.5) (1, 4.5)       @det2115 det2492
mxx (2, 4.5) (2, 4)           @det2631 det3040
mzz (1, 6.5) (1.5, 6.5)       @det2157 det2492
mxx (2, 6.5) (2, 6)           @det2355 det3064
mzz (1, 8.5) (1.5, 8.5)       @det919 det2157
mxx (2, 8) (2, 8.5)           @det111 det1868
mzz (1.5, 10.5) (1.0, 10.5)     @det919
mxx (2, 10) (2.0, 10.5)       @det354 det2705
mzz (2.0, -0.5) (2.5, -0.5)     @det107
mx (3.0, -0.5)                @det1212 det1893
mzz (2, 1.5) (2.5, 1.5)       @det107 det2383
mxx (3, 1.5) (3, 1)           @det289 det1317
mzz (2, 3.5) (2.5, 3.5)       @det2383 det2624
mxx (3, 3.5) (3, 3)           @det63 det1937
mzz (2, 5.5) (2.5, 5.5)       @det1397 det2624
mxx (3, 5) (3, 5.5)           @det604 det2586
mzz (2.5, 7.5) (2, 7.5)       @det1397 det2126
mxx (3, 7.5) (3, 7)           @det1521 det2872
mzz (2, 9.5) (2.5, 9.5)       @det2126
mxx (3, 9.5) (3, 9)           @det12 det1551
mzz (3.5, 0.5) (3, 0.5)       @det295
mxx (4, 0) (4, 0.5)           @det2762 det2969
mzz (3, 2.5) (3.5, 2.5)       @det295 det2409
mxx (4, 2) (4, 2.5)           @det2489 det3175
mzz (3, 4.5) (3.5, 4.5)       @det1270 det2409
mxx (4, 4.5) (4, 4)           @det578 det2727
mzz (3.5, 6.5) (3, 6.5)       @det1270 det2908
mxx (4, 6) (4, 6.5)           @det277 det1982
mzz (3, 8.5) (3.5, 8.5)       @det1049 det2908
mxx (4, 8) (4, 8.5)           @det484 det1190
mzz (3.0, 10.5) (3.5, 10.5)     @det1049
mxx (4, 10) (4.0, 10.5)       @det1306 det1357
mzz (4.0, -0.5) (4.5, -0.5)     @det2939
mx (5.0, -0.5)                @det131 det1257
mzz (4, 1.5) (4.5, 1.5)       @det2460 det2939
mxx (5, 1) (5, 1.5)           @det437 det1585
mzz (4.5, 3.5) (4, 3.5)       @det569 det2460
mxx (5, 3.5) (5, 3)           @det1777 det3002
mzz (4, 5.5) (4.5, 5.5)       @det569 det3218
mxx (5, 5.5) (5, 5)           @det813 det1275
mzz (4, 7.5) (4.5, 7.5)       @det2720 det3218
mxx (5, 7) (5, 7.5)           @det1382 det1590
mzz (4, 9.5) (4.5, 9.5)       @det2720
mxx (5, 9.5) (5, 9)           @det425 det1442
mzz (5, 0.5) (5.5, 0.5)       @det2056
mxx (6, 0) (6, 0.5)           @det359 det2253
mzz (5.5, 2.5) (5, 2.5)       @det179 det2056
mxx (6, 2.5) (6, 2)           @det2325 det2366
mzz (5, 4.5) (5.5, 4.5)       @det179 det2217
mxx (6, 4) (6, 4.5)           @det534 det1841
mzz (5, 6.5) (5.5, 6.5)       @det1237 det2217
mxx (6, 6.5) (6, 6)           @det201 det402
mzz (5.5, 8.5) (5, 8.5)       @det1237 det1250
mxx (6, 8.5) (6, 8)           @det786 det2935
mzz (5.0, 10.5) (5.5, 10.5)     @det1250
mxx (6.0, 10.5) (6, 10)       @det516 det3185
mzz (6.5, -0.5) (6.0, -0.5)     @det3100
mx (7.0, -0.5)                @det1949 det3163
mzz (6, 1.5) (6.5, 1.5)       @det2857 det3100
mxx (7, 1.5) (7, 1)           @det2749 det2850
mzz (6, 3.5) (6.5, 3.5)       @det39 det2857
mxx (7, 3) (7, 3.5)           @det1761 det3141
mzz (6.5, 5.5) (6, 5.5)       @det39 det1962
mxx (7, 5.5) (7, 5)           @det1047 det2295
mzz (6, 7.5) (6.5, 7.5)       @det1962 det2687
mxx (7, 7.5) (7, 7)           @det756 det2945
mzz (6, 9.5) (6.5, 9.5)       @det2687
mxx (7, 9.5) (7, 9)           @det1056 det1738
mzz (7, 0.5) (7.5, 0.5)       @det794
mxx (8, 0.5) (8, 0)           @det711 det755
mzz (7.5, 2.5) (7, 2.5)       @det794 det1691
mxx (8, 2.5) (8, 2)           @det837 det1685
mzz (7, 4.5) (7.5, 4.5)       @det926 det1691
mxx (8, 4) (8, 4.5)           @det267 det793
mzz (7, 6.5) (7.5, 6.5)       @det926 det2425
mxx (8, 6.5) (8, 6)           @det3140 det3161
mzz (7.5, 8.5) (7, 8.5)       @det2118 det2425
mxx (8, 8) (8, 8.5)           @det1298 det2971
mzz (7.0, 10.5) (7.5, 10.5)     @det2118
mxx (8.0, 10.5) (8, 10)       @det309 det561
mzz (8.5, -0.5) (8.0, -0.5)     @det15
mx (9.0, -0.5)                @det2608 det2941
mzz (8.5, 1.5) (8, 1.5)       @det15 det2744
mxx (9, 1) (9, 1.5)           @det1003 det2535
mzz (8, 3.5) (8.5, 3.5)       @det686 det2744
mxx (9, 3) (9, 3.5)           @det528 det2318
mzz (8, 5.5) (8.5, 5.5)       @det630 det686
mxx (9, 5.5) (9, 5)           @det1331 det3000
mzz (8, 7.5) (8.5, 7.5)       @det503 det630
mxx (9, 7) (9, 7.5)           @det745 det1469
mzz (8, 9.5) (8.5, 9.5)       @det503
mxx (9, 9) (9, 9.5)           @det2230 det2799
mzz (9, 0.5) (9.5, 0.5)       @det1146
mxx (10, 0.5) (10, 0)         @det1325 det3061
mzz (9.5, 2.5) (9, 2.5)       @det1146 det2111
mxx (10, 2) (10, 2.5)         @det482 det2843
mzz (9.5, 4.5) (9, 4.5)       @det68 det2111
mxx (10, 4.5) (10, 4)         @det2323 det3195
mzz (9, 6.5) (9.5, 6.5)       @det68 det2975
mxx (10, 6.5) (10, 6)         @det768 det1021
mzz (9.5, 8.5) (9, 8.5)       @det2868 det2975
mxx (10, 8) (10, 8.5)         @det253 det283
mzz (9.0, 10.5) (9.5, 10.5)     @det2868
mxx (10, 10) (10.0, 10.5)     @det1000 det2063
mzz (0, 1) (0.5, 1)           @det2429
mz (0.5, 0.5)                 @det2910
mx (0.5, 0)                   @det888 det2822 det3200
mx (-0.5, 1.0)                @det939
mz (-0.5, 1.5)                @det2791
mz (-0.5, 2.0)                @det629
mzz (0, 3) (0.5, 3)           @det2338
mz (0.5, 2.5)                 @det2819
mx (0.5, 2)                   @det939 det2861 det2870
mx (-0.5, 3.0)                @det563
mz (-0.5, 3.5)                @det2629
mz (-0.5, 4.0)                @det1911
mzz (0.5, 5) (0, 5)           @det340
mz (0.5, 4.5)                 @det2827
mx (0.5, 4)                   @det563 det3023 det3040
mx (-0.5, 5.0)                @det1200
mz (-0.5, 5.5)                @det2634
mz (-0.5, 6.0)                @det3087
mzz (0, 7) (0.5, 7)           @det2681
mz (0.5, 6.5)                 @det2638
mx (0.5, 6)                   @det1200 det3064 det3205
mx (-0.5, 7.0)                @det1110
mz (-0.5, 7.5)                @det2876
mz (-0.5, 8.0)                @det10
mzz (0, 9) (0.5, 9)           @det1605
mz (0.5, 8.5)                 @det2820
mx (0.5, 8)                   @det1110 det1868 det2513
mx (-0.5, 9.0)                @det2333
mz (-0.5, 9.5)                @det2691
mz (-0.5, 10.0)               @det1746
mzz (1, 2) (1.5, 2)           @det2464
mz (1.5, 1.5)                 @det2911
mx (1.5, 1)                   @det1317 det1849 det2822 det2861
mzz (1.5, 4) (1, 4)           @det2115
mz (1.5, 3.5)                 @det2796
mx (1.5, 3)                   @det63 det717 det2870 det3023
mzz (1, 6) (1.5, 6)           @det2492
mz (1.5, 5.5)                 @det2881
mx (1.5, 5)                   @det2586 det2631 det3040 det3205
mzz (1, 8) (1.5, 8)           @det2157
mz (1.5, 7.5)                 @det2645
mx (1.5, 7)                   @det1521 det2355 det2513 det3064
mzz (1.5, 10) (1, 10)         @det919
mz (1.5, 9.5)                 @det2752
mx (1.5, 9)                   @det12 det111 det1868 det2656
mzz (2, 1) (2.5, 1)           @det107
mz (2.5, 0.5)                 @det2852
mx (2.5, 0)                   @det1212 det1849 det1893 det2969
mzz (2, 3) (2.5, 3)           @det2383
mz (2.5, 2.5)                 @det2636
mx (2.5, 2)                   @det289 det717 det1317 det2489
mzz (2, 5) (2.5, 5)           @det2624
mz (2.5, 4.5)                 @det2805
mx (2.5, 4)                   @det63 det578 det1937 det2631
mzz (2.5, 7) (2, 7)           @det1397
mz (2.5, 6.5)                 @det2889
mx (2.5, 6)                   @det277 det604 det2355 det2586
mzz (2, 9) (2.5, 9)           @det2126
mz (2.5, 8.5)                 @det2768
mx (2.5, 8)                   @det111 det484 det1521 det2872
mzz (3, 2) (3.5, 2)           @det295
mz (3.5, 1.5)                 @det2834
mx (3.5, 1)                   @det289 det1585 det2762 det2969
mzz (3, 4) (3.5, 4)           @det2409
mz (3.5, 3.5)                 @det2689
mx (3.5, 3)                   @det1937 det2489 det3002 det3175
mzz (3.5, 6) (3, 6)           @det1270
mz (3.5, 5.5)                 @det2697
mx (3.5, 5)                   @det578 det604 det1275 det2727
mzz (3, 8) (3.5, 8)           @det2908
mz (3.5, 7.5)                 @det2842
mx (3.5, 7)                   @det277 det1382 det1982 det2872
mzz (3, 10) (3.5, 10)         @det1049
mz (3.5, 9.5)                 @det2856
mx (3.5, 9)                   @det484 det1190 det1442 det1551
mzz (4, 1) (4.5, 1)           @det2939
mz (4.5, 0.5)                 @det2906
mx (4.5, 0)                   @det131 det359 det1257 det2762
mzz (4.5, 3) (4, 3)           @det2460
mz (4.5, 2.5)                 @det2816
mx (4.5, 2)                   @det437 det1585 det2366 det3175
mzz (4, 5) (4.5, 5)           @det569
mz (4.5, 4.5)                 @det2823
mx (4.5, 4)                   @det1777 det1841 det2727 det3002
mzz (4, 7) (4.5, 7)           @det3218
mz (4.5, 6.5)                 @det2826
mx (4.5, 6)                   @det201 det813 det1275 det1982
mzz (4, 9) (4.5, 9)           @det2720
mz (4.5, 8.5)                 @det2801
mx (4.5, 8)                   @det1190 det1382 det1590 det2935
mzz (5.5, 2) (5, 2)           @det2056
mz (5.5, 1.5)                 @det2844
mx (5.5, 1)                   @det359 det437 det2253 det2850
mzz (5, 4) (5.5, 4)           @det179
mz (5.5, 3.5)                 @det2892
mx (5.5, 3)                   @det1777 det2325 det2366 det3141
mzz (5, 6) (5.5, 6)           @det2217
mz (5.5, 5.5)                 @det2798
mx (5.5, 5)                   @det534 det813 det1841 det2295
mzz (5.5, 8) (5, 8)           @det1237
mz (5.5, 7.5)                 @det2726
mx (5.5, 7)                   @det201 det402 det1590 det2945
mzz (5, 10) (5.5, 10)         @det1250
mz (5.5, 9.5)                 @det2650
mx (5.5, 9)                   @det425 det786 det1056 det2935
mzz (6, 1) (6.5, 1)           @det3100
mz (6.5, 0.5)                 @det2810
mx (6.5, 0)                   @det755 det1949 det2253 det3163
mzz (6, 3) (6.5, 3)           @det2857
mz (6.5, 2.5)                 @det2772
mx (6.5, 2)                   @det837 det2325 det2749 det2850
mzz (6.5, 5) (6, 5)           @det39
mz (6.5, 4.5)                 @det2915
mx (6.5, 4)                   @det534 det793 det1761 det3141
mzz (6, 7) (6.5, 7)           @det1962
mz (6.5, 6.5)                 @det2817
mx (6.5, 6)                   @det402 det1047 det2295 det3140
mzz (6, 9) (6.5, 9)           @det2687
mz (6.5, 8.5)                 @det2780
mx (6.5, 8)                   @det756 det786 det2945 det2971
mzz (7.5, 2) (7, 2)           @det794
mz (7.5, 1.5)                 @det2831
mx (7.5, 1)                   @det711 det755 det2535 det2749
mzz (7, 4) (7.5, 4)           @det1691
mz (7.5, 3.5)                 @det2684
mx (7.5, 3)                   @det837 det1685 det1761 det2318
mzz (7, 6) (7.5, 6)           @det926
mz (7.5, 5.5)                 @det2800
mx (7.5, 5)                   @det267 det793 det1047 det3000
mzz (7.5, 8) (7, 8)           @det2425
mz (7.5, 7.5)                 @det2841
mx (7.5, 7)                   @det745 det756 det3140 det3161
mzz (7, 10) (7.5, 10)         @det2118
mz (7.5, 9.5)                 @det2849
mx (7.5, 9)                   @det1298 det1738 det2230 det2971
mzz (8.5, 1) (8, 1)           @det15
mz (8.5, 0.5)                 @det2802
mx (8.5, 0)                   @det711 det2608 det2941 det3061
mzz (8, 3) (8.5, 3)           @det2744
mz (8.5, 2.5)                 @det2866
mx (8.5, 2)                   @det1003 det1685 det2535 det2843
mzz (8, 5) (8.5, 5)           @det686
mz (8.5, 4.5)                 @det2793
mx (8.5, 4)                   @det267 det528 det2318 det3195
mzz (8, 7) (8.5, 7)           @det630
mz (8.5, 6.5)                 @det2698
mx (8.5, 6)                   @det1021 det1331 det3000 det3161
mzz (8, 9) (8.5, 9)           @det503
mz (8.5, 8.5)                 @det2783
mx (8.5, 8)                   @det283 det745 det1298 det1469
mx (10.5, 0.0)                @det1325
mz (10.5, 0.5)                @det541 det2747
mzz (10, 1) (10.5, 1.0)       @det541 det736
mzz (9, 2) (9.5, 2)           @det1146
mz (9.5, 1.5)                 @det2840
mx (9.5, 1)                   @det1003 det1325 det3061
mx (10.5, 2.0)                @det482
mz (10.5, 2.5)                @det2660 det2719
mzz (10.5, 3.0) (10, 3)       @det294 det2719
mzz (9.5, 4) (9, 4)           @det2111
mz (9.5, 3.5)                 @det2736
mx (9.5, 3)                   @det482 det528 det2843
mx (10.5, 4.0)                @det2323
mz (10.5, 4.5)                @det374 det2839
mzz (10, 5) (10.5, 5.0)       @det374 det3208
mzz (9, 6) (9.5, 6)           @det68
mz (9.5, 5.5)                 @det2869
mx (9.5, 5)                   @det1331 det2323 det3195
mx (10.5, 6.0)                @det768
mz (10.5, 6.5)                @det2848 det2918
mzz (10, 7) (10.5, 7.0)       @det733 det2848
mzz (9, 8) (9.5, 8)           @det2975
mz (9.5, 7.5)                 @det2654
mx (9.5, 7)                   @det768 det1021 det1469
mx (10.5, 8.0)                @det253
mz (10.5, 8.5)                @det20 det2829
mzz (10, 9) (10.5, 9.0)       @det20 det1858
mzz (9.5, 10) (9, 10)         @det2868
mz (9.5, 9.5)                 @det2733
mx (9.5, 9)                   @det253 det283 det2799

--------          8
mx (0.0, -0.5)                @det888 det3200
mzz (1.0, -0.5) (0.5, -0.5)     @det2429
mzz (1, 1.5) (0.5, 1.5)       @det2338 det2429
mxx (0, 1.5) (0, 1)           @det939 det2861
mzz (1, 3.5) (0.5, 3.5)       @det340 det2338
mxx (0, 3.5) (0, 3)           @det563 det3023
mzz (0.5, 5.5) (1, 5.5)       @det340 det2681
mxx (0, 5.5) (0, 5)           @det1200 det3205
mzz (1, 7.5) (0.5, 7.5)       @det1605 det2681
mxx (0, 7) (0, 7.5)           @det1110 det2513
mzz (1, 9.5) (0.5, 9.5)       @det1605
mxx (0, 9) (0, 9.5)           @det2333 det2656
mzz (1.5, 0.5) (2, 0.5)       @det2464
mxx (1, 0.5) (1, 0)           @det1849 det2822
mzz (1.5, 2.5) (2, 2.5)       @det2115 det2464
mxx (1, 2) (1, 2.5)           @det717 det2870
mzz (1.5, 4.5) (2, 4.5)       @det2115 det2492
mxx (1, 4) (1, 4.5)           @det2631 det3040
mzz (1.5, 6.5) (2, 6.5)       @det2157 det2492
mxx (1, 6.5) (1, 6)           @det2355 det3064
mzz (1.5, 8.5) (2, 8.5)       @det919 det2157
mxx (1, 8) (1, 8.5)           @det111 det1868
mxx (1.0, 10.5) (1, 10)       @det354 det2705
mzz (1.5, 10.5) (2.0, 10.5)     @det919
mx (2.0, -0.5)                @det1212 det1893
mzz (2.5, -0.5) (3.0, -0.5)     @det107
mzz (3, 1.5) (2.5, 1.5)       @det107 det2383
mxx (2, 1) (2, 1.5)           @det289 det1317
mzz (2.5, 3.5) (3, 3.5)       @det2383 det2624
mxx (2, 3.5) (2, 3)           @det63 det1937
mzz (2.5, 5.5) (3, 5.5)       @det1397 det2624
mxx (2, 5.5) (2, 5)           @det604 det2586
mzz (2.5, 7.5) (3, 7.5)       @det1397 det2126
mxx (2, 7) (2, 7.5)           @det1521 det2872
mzz (2.5, 9.5) (3, 9.5)       @det2126
mxx (2, 9.5) (2, 9)           @det12 det1551
mzz (3.5, 0.5) (4, 0.5)       @det295
mxx (3, 0) (3, 0.5)           @det2762 det2969
mzz (3.5, 2.5) (4, 2.5)       @det295 det2409
mxx (3, 2.5) (3, 2)           @det2489 det3175
mzz (4, 4.5) (3.5, 4.5)       @det1270 det2409
mxx (3, 4.5) (3, 4)           @det578 det2727
mzz (3.5, 6.5) (4, 6.5)       @det1270 det2908
mxx (3, 6) (3, 6.5)           @det277 det1982
mzz (3.5, 8.5) (4, 8.5)       @det1049 det2908
mxx (3, 8.5) (3, 8)           @det484 det1190
mxx (3, 10) (3.0, 10.5)       @det1306 det1357
mzz (4.0, 10.5) (3.5, 10.5)     @det1049
mx (4.0, -0.5)                @det131 det1257
mzz (5.0, -0.5) (4.5, -0.5)     @det2939
mzz (5, 1.5) (4.5, 1.5)       @det2460 det2939
mxx (4, 1.5) (4, 1)           @det437 det1585
mzz (5, 3.5) (4.5, 3.5)       @det569 det2460
mxx (4, 3) (4, 3.5)           @det1777 det3002
mzz (5, 5.5) (4.5, 5.5)       @det569 det3218
mxx (4, 5) (4, 5.5)           @det813 det1275
mzz (5, 7.5) (4.5, 7.5)       @det2720 det3218
mxx (4, 7) (4, 7.5)           @det1382 det1590
mzz (5, 9.5) (4.5, 9.5)       @det2720
mxx (4, 9.5) (4, 9)           @det425 det1442
mzz (5.5, 0.5) (6, 0.5)       @det2056
mxx (5, 0) (5, 0.5)           @det359 det2253
mzz (5.5, 2.5) (6, 2.5)       @det179 det2056
mxx (5, 2) (5, 2.5)           @det2325 det2366
mzz (5.5, 4.5) (6, 4.5)       @det179 det2217
mxx (5, 4.5) (5, 4)           @det534 det1841
mzz (6, 6.5) (5.5, 6.5)       @det1237 det2217
mxx (5, 6) (5, 6.5)           @det201 det402
mzz (5.5, 8.5) (6, 8.5)       @det1237 det1250
mxx (5, 8) (5, 8.5)           @det786 det2935
mxx (5, 10) (5.0, 10.5)       @det516 det3185
mzz (5.5, 10.5) (6.0, 10.5)     @det1250
mx (6.0, -0.5)                @det1949 det3163
mzz (6.5, -0.5) (7.0, -0.5)     @det3100
mzz (6.5, 1.5) (7, 1.5)       @det2857 det3100
mxx (6, 1.5) (6, 1)           @det2749 det2850
mzz (6.5, 3.5) (7, 3.5)       @det39 det2857
mxx (6, 3.5) (6, 3)           @det1761 det3141
mzz (6.5, 5.5) (7, 5.5)       @det39 det1962
mxx (6, 5) (6, 5.5)           @det1047 det2295
mzz (6.5, 7.5) (7, 7.5)       @det1962 det2687
mxx (6, 7.5) (6, 7)           @det756 det2945
mzz (7, 9.5) (6.5, 9.5)       @det2687
mxx (6, 9.5) (6, 9)           @det1056 det1738
mzz (7.5, 0.5) (8, 0.5)       @det794
mxx (7, 0.5) (7, 0)           @det711 det755
mzz (7.5, 2.5) (8, 2.5)       @det794 det1691
mxx (7, 2) (7, 2.5)           @det837 det1685
mzz (7.5, 4.5) (8, 4.5)       @det926 det1691
mxx (7, 4.5) (7, 4)           @det267 det793
mzz (7.5, 6.5) (8, 6.5)       @det926 det2425
mxx (7, 6.5) (7, 6)           @det3140 det3161
mzz (7.5, 8.5) (8, 8.5)       @det2118 det2425
mxx (7, 8) (7, 8.5)           @det1298 det2971
mxx (7, 10) (7.0, 10.5)       @det309 det561
mzz (7.5, 10.5) (8.0, 10.5)     @det2118
mx (8.0, -0.5)                @det2608 det2941
mzz (8.5, -0.5) (9.0, -0.5)     @det15
mzz (8.5, 1.5) (9, 1.5)       @det15 det2744
mxx (8, 1) (8, 1.5)           @det1003 det2535
mzz (8.5, 3.5) (9, 3.5)       @det686 det2744
mxx (8, 3.5) (8, 3)           @det528 det2318
mzz (9, 5.5) (8.5, 5.5)       @det630 det686
mxx (8, 5.5) (8, 5)           @det1331 det3000
mzz (8.5, 7.5) (9, 7.5)       @det503 det630
mxx (8, 7.5) (8, 7)           @det745 det1469
mzz (8.5, 9.5) (9, 9.5)       @det503
mxx (8, 9) (8, 9.5)           @det2230 det2799
mzz (9.5, 0.5) (10, 0.5)      @det1146
mxx (9, 0) (9, 0.5)           @det1325 det3061
mzz (9.5, 2.5) (10, 2.5)      @det1146 det2111
mxx (9, 2) (9, 2.5)           @det482 det2843
mzz (9.5, 4.5) (10, 4.5)      @det68 det2111
mxx (9, 4) (9, 4.5)           @det2323 det3195
mzz (9.5, 6.5) (10, 6.5)      @det68 det2975
mxx (9, 6.5) (9, 6)           @det768 det1021
mzz (9.5, 8.5) (10, 8.5)      @det2868 det2975
mxx (9, 8) (9, 8.5)           @det253 det283
mxx (9, 10) (9.0, 10.5)       @det1000 det2063
mzz (9.5, 10.5) (10.0, 10.5)     @det2868
mzz (0.5, 0) (0, 0)           @noisy det2429 det3010
mz (0.5, 0.5)                 @noisy det2910 det3010
mx (0.5, 1)                   @noisy det939 det1849 det2861
mz (-0.5, 1.0)                @noisy det629 det1392
mz (-0.5, 1.5)                @noisy det1392 det2791
mx (-0.5, 2.0)                @noisy det2861
mzz (0, 2) (0.5, 2)           @noisy det2338 det2896
mz (0.5, 2.5)                 @noisy det2819 det2896
mx (0.5, 3)                   @noisy det563 det717 det3023
mz (-0.5, 3.0)                @noisy det1894 det1911
mz (-0.5, 3.5)                @noisy det1894 det2629
mx (-0.5, 4.0)                @noisy det3023
mzz (0, 4) (0.5, 4)           @noisy det340 det1314
mz (0.5, 4.5)                 @noisy det1314 det2827
mx (0.5, 5)                   @noisy det1200 det2631 det3205
mz (-0.5, 5.0)                @noisy det918 det3087
mz (-0.5, 5.5)                @noisy det918 det2634
mx (-0.5, 6.0)                @noisy det3205
mzz (0.5, 6) (0, 6)           @noisy det210 det2681
mz (0.5, 6.5)                 @noisy det210 det2638
mx (0.5, 7)                   @noisy det1110 det2355 det2513
mz (-0.5, 7.0)                @noisy det10 det1598
mz (-0.5, 7.5)                @noisy det1598 det2876
mx (-0.5, 8.0)                @noisy det2513
mzz (0, 8) (0.5, 8)           @noisy det1219 det1605
mz (0.5, 8.5)                 @noisy det1219 det2820
mx (0.5, 9)                   @noisy det111 det2333 det2656
mz (-0.5, 9.0)                @noisy det1746 det2258
mz (-0.5, 9.5)                @noisy det2258 det2691
mx (-0.5, 10.0)               @noisy det2656
mzz (1, 1) (1.5, 1)           @noisy det2464 det2621
mz (1.5, 1.5)                 @noisy det2621 det2911
mx (1.5, 2)                   @noisy det289 det717 det939 det2870
mzz (1, 3) (1.5, 3)           @noisy det2002 det2115
mz (1.5, 3.5)                 @noisy det2002 det2796
mx (1.5, 4)                   @noisy det563 det1937 det2631 det3040
mzz (1.5, 5) (1, 5)           @noisy det272 det2492
mz (1.5, 5.5)                 @noisy det272 det2881
mx (1.5, 6)                   @noisy det604 det1200 det2355 det3064
mzz (1, 7) (1.5, 7)           @noisy det2157 det2593
mz (1.5, 7.5)                 @noisy det2593 det2645
mx (1.5, 8)                   @noisy det111 det1110 det1868 det2872
mzz (1, 9) (1.5, 9)           @noisy det919 det1765
mz (1.5, 9.5)                 @noisy det1765 det2752
mx (1.5, 10)                  @noisy det354 det1551 det2333 det2705
mzz (2, 0) (2.5, 0)           @noisy det107 det2886
mz (2.5, 0.5)                 @noisy det2852 det2886
mx (2.5, 1)                   @noisy det289 det1317 det2762 det2822
mzz (2.5, 2) (2, 2)           @noisy det1 det2383
mz (2.5, 2.5)                 @noisy det1 det2636
mx (2.5, 3)                   @noisy det63 det1937 det2870 det3175
mzz (2, 4) (2.5, 4)           @noisy det580 det2624
mz (2.5, 4.5)                 @noisy det580 det2805
mx (2.5, 5)                   @noisy det604 det2586 det2727 det3040
mzz (2, 6) (2.5, 6)           @noisy det812 det1397
mz (2.5, 6.5)                 @noisy det812 det2889
mx (2.5, 7)                   @noisy det1521 det1982 det2872 det3064
mzz (2.5, 8) (2, 8)           @noisy det2126 det2269
mz (2.5, 8.5)                 @noisy det2269 det2768
mx (2.5, 9)                   @noisy det12 det1190 det1551 det1868
mzz (3, 1) (3.5, 1)           @noisy det295 det2885
mz (3.5, 1.5)                 @noisy det2834 det2885
mx (3.5, 2)                   @noisy det437 det1317 det2489 det3175
mzz (3, 3) (3.5, 3)           @noisy det2199 det2409
mz (3.5, 3.5)                 @noisy det2199 det2689
mx (3.5, 4)                   @noisy det63 det578 det1777 det2727
mzz (3.5, 5) (3, 5)           @noisy det1270 det1315
mz (3.5, 5.5)                 @noisy det1315 det2697
mx (3.5, 6)                   @noisy det277 det813 det1982 det2586
mzz (3, 7) (3.5, 7)           @noisy det2635 det2908
mz (3.5, 7.5)                 @noisy det2635 det2842
mx (3.5, 8)                   @noisy det484 det1190 det1521 det1590
mzz (3, 9) (3.5, 9)           @noisy det961 det1049
mz (3.5, 9.5)                 @noisy det961 det2856
mx (3.5, 10)                  @noisy det12 det425 det1306 det1357
mzz (4, 0) (4.5, 0)           @noisy det332 det2939
mz (4.5, 0.5)                 @noisy det332 det2906
mx (4.5, 1)                   @noisy det437 det1585 det2253 det2969
mzz (4.5, 2) (4, 2)           @noisy det1835 det2460
mz (4.5, 2.5)                 @noisy det1835 det2816
mx (4.5, 3)                   @noisy det1777 det2325 det2489 det3002
mzz (4, 4) (4.5, 4)           @noisy det569 det2659
mz (4.5, 4.5)                 @noisy det2659 det2823
mx (4.5, 5)                   @noisy det534 det578 det813 det1275
mzz (4, 6) (4.5, 6)           @noisy det53 det3218
mz (4.5, 6.5)                 @noisy det53 det2826
mx (4.5, 7)                   @noisy det277 det402 det1382 det1590
mzz (4.5, 8) (4, 8)           @noisy det465 det2720
mz (4.5, 8.5)                 @noisy det465 det2801
mx (4.5, 9)                   @noisy det425 det484 det786 det1442
mzz (5.5, 1) (5, 1)           @noisy det844 det2056
mz (5.5, 1.5)                 @noisy det844 det2844
mx (5.5, 2)                   @noisy det1585 det2325 det2366 det2749
mzz (5, 3) (5.5, 3)           @noisy det179 det682
mz (5.5, 3.5)                 @noisy det682 det2892
mx (5.5, 4)                   @noisy det534 det1761 det1841 det3002
mzz (5, 5) (5.5, 5)           @noisy det570 det2217
mz (5.5, 5.5)                 @noisy det570 det2798
mx (5.5, 6)                   @noisy det201 det402 det1047 det1275
mzz (5.5, 7) (5, 7)           @noisy det1237 det1695
mz (5.5, 7.5)                 @noisy det1695 det2726
mx (5.5, 8)                   @noisy det756 det786 det1382 det2935
mzz (5, 9) (5.5, 9)           @noisy det1250 det3011
mz (5.5, 9.5)                 @noisy det2650 det3011
mx (5.5, 10)                  @noisy det516 det1442 det1738 det3185
mzz (6.5, 0) (6, 0)           @noisy det691 det3100
mz (6.5, 0.5)                 @noisy det691 det2810
mx (6.5, 1)                   @noisy det359 det711 det2749 det2850
mzz (6, 2) (6.5, 2)           @noisy det763 det2857
mz (6.5, 2.5)                 @noisy det763 det2772
mx (6.5, 3)                   @noisy det1685 det1761 det2366 det3141
mzz (6, 4) (6.5, 4)           @noisy det32 det39
mz (6.5, 4.5)                 @noisy det32 det2915
mx (6.5, 5)                   @noisy det267 det1047 det1841 det2295
mzz (6, 6) (6.5, 6)           @noisy det668 det1962
mz (6.5, 6.5)                 @noisy det668 det2817
mx (6.5, 7)                   @noisy det201 det756 det2945 det3161
mzz (6, 8) (6.5, 8)           @noisy det59 det2687
mz (6.5, 8.5)                 @noisy det59 det2780
mx (6.5, 9)                   @noisy det1056 det1298 det1738 det2935
mzz (7, 1) (7.5, 1)           @noisy det794 det2499
mz (7.5, 1.5)                 @noisy det2499 det2831
mx (7.5, 2)                   @noisy det837 det1003 det1685 det2850
mzz (7.5, 3) (7, 3)           @noisy det1691 det2242
mz (7.5, 3.5)                 @noisy det2242 det2684
mx (7.5, 4)                   @noisy det267 det528 det793 det3141
mzz (7, 5) (7.5, 5)           @noisy det56 det926
mz (7.5, 5.5)                 @noisy det56 det2800
mx (7.5, 6)                   @noisy det1331 det2295 det3140 det3161
mzz (7, 7) (7.5, 7)           @noisy det2395 det2425
mz (7.5, 7.5)                 @noisy det2395 det2841
mx (7.5, 8)                   @noisy det1298 det1469 det2945 det2971
mzz (7, 9) (7.5, 9)           @noisy det1936 det2118
mz (7.5, 9.5)                 @noisy det1936 det2849
mx (7.5, 10)                  @noisy det309 det561 det1056 det2799
mzz (8.5, 0) (8, 0)           @noisy det15 det845
mz (8.5, 0.5)                 @noisy det845 det2802
mx (8.5, 1)                   @noisy det755 det1003 det1325 det2535
mzz (8, 2) (8.5, 2)           @noisy det2267 det2744
mz (8.5, 2.5)                 @noisy det2267 det2866
mx (8.5, 3)                   @noisy det482 det528 det837 det2318
mzz (8, 4) (8.5, 4)           @noisy det686 det831
mz (8.5, 4.5)                 @noisy det831 det2793
mx (8.5, 5)                   @noisy det793 det1331 det2323 det3000
mzz (8.5, 6) (8, 6)           @noisy det630 det2784
mz (8.5, 6.5)                 @noisy det2698 det2784
mx (8.5, 7)                   @noisy det745 det768 det1469 det3140
mzz (8, 8) (8.5, 8)           @noisy det503 det3199
mz (8.5, 8.5)                 @noisy det2783 det3199
mx (8.5, 9)                   @noisy det253 det2230 det2799 det2971
mzz (10, 0) (10.5, 0.0)       @noisy det736 det1507
mz (10.5, 0.5)                @noisy det1507 det2747
mx (10.5, 1.0)                @noisy det3061
mzz (9, 1) (9.5, 1)           @noisy det1146 det2219
mz (9.5, 1.5)                 @noisy det2219 det2840
mx (9.5, 2)                   @noisy det482 det2535 det2843
mzz (10.5, 2.0) (10, 2)       @noisy det294 det2452
mz (10.5, 2.5)                @noisy det2452 det2660
mx (10.5, 3.0)                @noisy det2843
mzz (9, 3) (9.5, 3)           @noisy det2111 det2905
mz (9.5, 3.5)                 @noisy det2736 det2905
mx (9.5, 4)                   @noisy det2318 det2323 det3195
mzz (10, 4) (10.5, 4.0)       @noisy det328 det3208
mz (10.5, 4.5)                @noisy det328 det2839
mx (10.5, 5.0)                @noisy det3195
mzz (9.5, 5) (9, 5)           @noisy det51 det68
mz (9.5, 5.5)                 @noisy det51 det2869
mx (9.5, 6)                   @noisy det768 det1021 det3000
mzz (10, 6) (10.5, 6.0)       @noisy det733 det804
mz (10.5, 6.5)                @noisy det804 det2918
mx (10.5, 7.0)                @noisy det1021
mzz (9, 7) (9.5, 7)           @noisy det320 det2975
mz (9.5, 7.5)                 @noisy det320 det2654
mx (9.5, 8)                   @noisy det253 det283 det745
mzz (10.5, 8.0) (10, 8)       @noisy det1858 det3181
mz (10.5, 8.5)                @noisy det2829 det3181
mx (10.5, 9.0)                @noisy det283
mzz (9, 9) (9.5, 9)           @noisy det474 det2868
mz (9.5, 9.5)                 @noisy det474 det2733
mx (9.5, 10)                  @noisy det1000 det2063 det2230

--------          9
mz (0.0, -0.5)                @det3010
mx (0.5, -0.5)                @det233 det3200
mxx (1, 0) (1.0, -0.5)        @det888 det3200
mxx (1, 1.5) (1, 2)           @det939 det2861
mx (0.5, 1.5)                 @det394 det939
mz (0, 1.5)                   @det629 det1392 det2429 det2896
mxx (1, 3.5) (1, 4)           @det563 det3023
mx (0.5, 3.5)                 @det323 det563
mz (0, 3.5)                   @det1314 det1894 det1911 det2338
mxx (1, 6) (1, 5.5)           @det1200 det3205
mx (0.5, 5.5)                 @det261 det1200
mz (0, 5.5)                   @det210 det340 det918 det3087
mxx (1, 7.5) (1, 8)           @det1110 det2513
mx (0.5, 7.5)                 @det182 det1110
mz (0, 7.5)                   @det10 det1219 det1598 det2681
mxx (1, 9.5) (1, 10)          @det2333 det2656
mx (0.5, 9.5)                 @det88 det2333
mz (0, 9.5)                   @det1605 det1746 det2258
mxx (2, 0.5) (2, 1)           @det1849 det2822
mx (1.5, 0.5)                 @det223 det2822
mz (1, 0.5)                   @det2429 det2621 det3010
mxx (2, 3) (2, 2.5)           @det717 det2870
mx (1.5, 2.5)                 @det169 det2870
mz (1, 2.5)                   @det2002 det2338 det2464 det2896
mxx (2, 4.5) (2, 5)           @det2631 det3040
mx (1.5, 4.5)                 @det206 det3040
mz (1, 4.5)                   @det272 det340 det1314 det2115
mxx (2, 6.5) (2, 7)           @det2355 det3064
mx (1.5, 6.5)                 @det382 det3064
mz (1, 6.5)                   @det210 det2492 det2593 det2681
mxx (2, 9) (2, 8.5)           @det111 det1868
mx (1.5, 8.5)                 @det390 det1868
mz (1, 8.5)                   @det1219 det1605 det1765 det2157
mz (1.0, 10.5)                @det919
mx (1.5, 10.5)                @det121 det2705
mx (2.0, 10.5)                @det354 det2705
mz (2.0, -0.5)                @det2886
mx (2.5, -0.5)                @det188 det1893
mxx (3.0, -0.5) (3, 0)        @det1212 det1893
mxx (3, 1.5) (3, 2)           @det289 det1317
mx (2.5, 1.5)                 @det133 det1317
mz (2, 1.5)                   @det1 det107 det2464 det2621
mxx (3, 3.5) (3, 4)           @det63 det1937
mx (2.5, 3.5)                 @det63 det145
mz (2, 3.5)                   @det580 det2002 det2115 det2383
mxx (3, 5.5) (3, 6)           @det604 det2586
mx (2.5, 5.5)                 @det276 det2586
mz (2, 5.5)                   @det272 det812 det2492 det2624
mxx (3, 7.5) (3, 8)           @det1521 det2872
mx (2.5, 7.5)                 @det286 det1521
mz (2, 7.5)                   @det1397 det2157 det2269 det2593
mxx (3, 9.5) (3, 10)          @det12 det1551
mx (2.5, 9.5)                 @det12 det288
mz (2, 9.5)                   @det919 det1765 det2126
mxx (4, 0.5) (4, 1)           @det2762 det2969
mx (3.5, 0.5)                 @det78 det2969
mz (3, 0.5)                   @det107 det2885 det2886
mxx (4, 2.5) (4, 3)           @det2489 det3175
mx (3.5, 2.5)                 @det318 det2489
mz (3, 2.5)                   @det1 det295 det2199 det2383
mxx (4, 4.5) (4, 5)           @det578 det2727
mx (3.5, 4.5)                 @det220 det578
mz (3, 4.5)                   @det580 det1315 det2409 det2624
mxx (4, 6.5) (4, 7)           @det277 det1982
mx (3.5, 6.5)                 @det172 det277
mz (3, 6.5)                   @det812 det1270 det1397 det2635
mxx (4, 9) (4, 8.5)           @det484 det1190
mx (3.5, 8.5)                 @det324 det484
mz (3, 8.5)                   @det961 det2126 det2269 det2908
mz (3.0, 10.5)                @det1049
mx (3.5, 10.5)                @det326 det1357
mx (4.0, 10.5)                @det1306 det1357
mz (4.0, -0.5)                @det332
mx (4.5, -0.5)                @det250 det1257
mxx (5.0, -0.5) (5, 0)        @det131 det1257
mxx (5, 1.5) (5, 2)           @det437 det1585
mx (4.5, 1.5)                 @det212 det1585
mz (4, 1.5)                   @det295 det1835 det2885 det2939
mxx (5, 3.5) (5, 4)           @det1777 det3002
mx (4.5, 3.5)                 @det404 det3002
mz (4, 3.5)                   @det2199 det2409 det2460 det2659
mxx (5, 5.5) (5, 6)           @det813 det1275
mx (4.5, 5.5)                 @det230 det1275
mz (4, 5.5)                   @det53 det569 det1270 det1315
mxx (5, 7.5) (5, 8)           @det1382 det1590
mx (4.5, 7.5)                 @det227 det1382
mz (4, 7.5)                   @det465 det2635 det2908 det3218
mxx (5, 9.5) (5, 10)          @det425 det1442
mx (4.5, 9.5)                 @det341 det1442
mz (4, 9.5)                   @det961 det1049 det2720
mxx (6, 1) (6, 0.5)           @det359 det2253
mx (5.5, 0.5)                 @det329 det359
mz (5, 0.5)                   @det332 det844 det2939
mxx (6, 2.5) (6, 3)           @det2325 det2366
mx (5.5, 2.5)                 @det224 det2366
mz (5, 2.5)                   @det682 det1835 det2056 det2460
mxx (6, 4.5) (6, 5)           @det534 det1841
mx (5.5, 4.5)                 @det185 det1841
mz (5, 4.5)                   @det179 det569 det570 det2659
mxx (6, 6.5) (6, 7)           @det201 det402
mx (5.5, 6.5)                 @det201 det343
mz (5, 6.5)                   @det53 det1695 det2217 det3218
mxx (6, 8.5) (6, 9)           @det786 det2935
mx (5.5, 8.5)                 @det279 det2935
mz (5, 8.5)                   @det465 det1237 det2720 det3011
mz (5.0, 10.5)                @det1250
mx (5.5, 10.5)                @det118 det516
mx (6.0, 10.5)                @det516 det3185
mz (6.0, -0.5)                @det691
mx (6.5, -0.5)                @det387 det3163
mxx (7, 0) (7.0, -0.5)        @det1949 det3163
mxx (7, 1.5) (7, 2)           @det2749 det2850
mx (6.5, 1.5)                 @det367 det2850
mz (6, 1.5)                   @det763 det844 det2056 det3100
mxx (7, 4) (7, 3.5)           @det1761 det3141
mx (6.5, 3.5)                 @det101 det3141
mz (6, 3.5)                   @det32 det179 det682 det2857
mxx (7, 5.5) (7, 6)           @det1047 det2295
mx (6.5, 5.5)                 @det228 det2295
mz (6, 5.5)                   @det39 det570 det668 det2217
mxx (7, 7.5) (7, 8)           @det756 det2945
mx (6.5, 7.5)                 @det369 det2945
mz (6, 7.5)                   @det59 det1237 det1695 det1962
mxx (7, 9.5) (7, 10)          @det1056 det1738
mx (6.5, 9.5)                 @det304 det1056
mz (6, 9.5)                   @det1250 det2687 det3011
mxx (8, 0.5) (8, 1)           @det711 det755
mx (7.5, 0.5)                 @det337 det755
mz (7, 0.5)                   @det691 det2499 det3100
mxx (8, 2.5) (8, 3)           @det837 det1685
mx (7.5, 2.5)                 @det360 det837
mz (7, 2.5)                   @det763 det794 det2242 det2857
mxx (8, 4.5) (8, 5)           @det267 det793
mx (7.5, 4.5)                 @det273 det793
mz (7, 4.5)                   @det32 det39 det56 det1691
mxx (8, 7) (8, 6.5)           @det3140 det3161
mx (7.5, 6.5)                 @det84 det3140
mz (7, 6.5)                   @det668 det926 det1962 det2395
mxx (8, 8.5) (8, 9)           @det1298 det2971
mx (7.5, 8.5)                 @det213 det2971
mz (7, 8.5)                   @det59 det1936 det2425 det2687
mz (7.0, 10.5)                @det2118
mx (7.5, 10.5)                @det281 det561
mx (8.0, 10.5)                @det309 det561
mz (8.0, -0.5)                @det845
mx (8.5, -0.5)                @det203 det2608
mxx (9.0, -0.5) (9, 0)        @det2608 det2941
mxx (9, 1.5) (9, 2)           @det1003 det2535
mx (8.5, 1.5)                 @det408 det2535
mz (8, 1.5)                   @det15 det794 det2267 det2499
mxx (9, 3.5) (9, 4)           @det528 det2318
mx (8.5, 3.5)                 @det306 det2318
mz (8, 3.5)                   @det831 det1691 det2242 det2744
mxx (9, 5.5) (9, 6)           @det1331 det3000
mx (8.5, 5.5)                 @det128 det3000
mz (8, 5.5)                   @det56 det686 det926 det2784
mxx (9, 7.5) (9, 8)           @det745 det1469
mx (8.5, 7.5)                 @det176 det745
mz (8, 7.5)                   @det630 det2395 det2425 det3199
mxx (9, 10) (9, 9.5)          @det2230 det2799
mx (8.5, 9.5)                 @det419 det2230
mz (8, 9.5)                   @det503 det1936 det2118
mxx (10, 0.5) (10, 1)         @det1325 det3061
mx (9.5, 0.5)                 @det245 det3061
mz (9, 0.5)                   @det15 det845 det2219
mxx (10, 2.5) (10, 3)         @det482 det2843
mx (9.5, 2.5)                 @det156 det2843
mz (9, 2.5)                   @det1146 det2267 det2744 det2905
mxx (10, 4.5) (10, 5)         @det2323 det3195
mx (9.5, 4.5)                 @det229 det3195
mz (9, 4.5)                   @det51 det686 det831 det2111
mxx (10, 6.5) (10, 7)         @det768 det1021
mx (9.5, 6.5)                 @det411 det1021
mz (9, 6.5)                   @det68 det320 det630 det2784
mxx (10, 9) (10, 8.5)         @det253 det283
mx (9.5, 8.5)                 @det175 det283
mz (9, 8.5)                   @det474 det503 det2975 det3199
mz (9.0, 10.5)                @det2868
mx (9.5, 10.5)                @det299 det1000
mx (10.0, 10.5)               @det1000 det2063
mxx (0.5, 0.5) (0.5, 0)       @noisy det1849
mzz (1, 1) (0.5, 1)           @noisy det2429 det3010
mxx (-0.5, 1.5) (-0.5, 1.0)     @noisy det2861
mzz (-0.5, 2.0) (0, 2)        @noisy det629 det1392
mxx (0.5, 2.5) (0.5, 2)       @noisy det717
mzz (1, 3) (0.5, 3)           @noisy det2338 det2896
mxx (-0.5, 3.0) (-0.5, 3.5)     @noisy det3023
mzz (-0.5, 4.0) (0, 4)        @noisy det1894 det1911
mxx (0.5, 4.5) (0.5, 4)       @noisy det2631
mzz (0.5, 5) (1, 5)           @noisy det340 det1314
mxx (-0.5, 5.0) (-0.5, 5.5)     @noisy det3205
mzz (-0.5, 6.0) (0, 6)        @noisy det918 det3087
mxx (0.5, 6.5) (0.5, 6)       @noisy det2355
mzz (1, 7) (0.5, 7)           @noisy det210 det2681
mxx (-0.5, 7.5) (-0.5, 7.0)     @noisy det2513
mzz (-0.5, 8.0) (0, 8)        @noisy det10 det1598
mxx (0.5, 8.5) (0.5, 8)       @noisy det111
mzz (1, 9) (0.5, 9)           @noisy det1219 det1605
mxx (-0.5, 9.0) (-0.5, 9.5)     @noisy det2656
mzz (-0.5, 10.0) (0, 10)      @noisy det1746 det2258
mxx (1.5, 1.5) (1.5, 1)       @noisy det289 det2861
mzz (1.5, 2) (2, 2)           @noisy det2464 det2621
mxx (1.5, 3.5) (1.5, 3)       @noisy det1937 det3023
mzz (1.5, 4) (2, 4)           @noisy det2002 det2115
mxx (1.5, 5) (1.5, 5.5)       @noisy det604 det3205
mzz (1.5, 6) (2, 6)           @noisy det272 det2492
mxx (1.5, 7.5) (1.5, 7)       @noisy det2513 det2872
mzz (1.5, 8) (2, 8)           @noisy det2157 det2593
mxx (1.5, 9.5) (1.5, 9)       @noisy det1551 det2656
mzz (1.5, 10) (2, 10)         @noisy det919 det1765
mxx (2.5, 0.5) (2.5, 0)       @noisy det1849 det2762
mzz (3, 1) (2.5, 1)           @noisy det107 det2886
mxx (2.5, 2) (2.5, 2.5)       @noisy det717 det3175
mzz (2.5, 3) (3, 3)           @noisy det1 det2383
mxx (2.5, 4) (2.5, 4.5)       @noisy det2631 det2727
mzz (2.5, 5) (3, 5)           @noisy det580 det2624
mxx (2.5, 6.5) (2.5, 6)       @noisy det1982 det2355
mzz (2.5, 7) (3, 7)           @noisy det812 det1397
mxx (2.5, 8) (2.5, 8.5)       @noisy det111 det1190
mzz (2.5, 9) (3, 9)           @noisy det2126 det2269
mxx (3.5, 1) (3.5, 1.5)       @noisy det289 det437
mzz (3.5, 2) (4, 2)           @noisy det295 det2885
mxx (3.5, 3) (3.5, 3.5)       @noisy det1777 det1937
mzz (4, 4) (3.5, 4)           @noisy det2199 det2409
mxx (3.5, 5) (3.5, 5.5)       @noisy det604 det813
mzz (3.5, 6) (4, 6)           @noisy det1270 det1315
mxx (3.5, 7) (3.5, 7.5)       @noisy det1590 det2872
mzz (3.5, 8) (4, 8)           @noisy det2635 det2908
mxx (3.5, 9) (3.5, 9.5)       @noisy det425 det1551
mzz (4, 10) (3.5, 10)         @noisy det961 det1049
mxx (4.5, 0.5) (4.5, 0)       @noisy det2253 det2762
mzz (5, 1) (4.5, 1)           @noisy det332 det2939
mxx (4.5, 2) (4.5, 2.5)       @noisy det2325 det3175
mzz (5, 3) (4.5, 3)           @noisy det1835 det2460
mxx (4.5, 4.5) (4.5, 4)       @noisy det534 det2727
mzz (5, 5) (4.5, 5)           @noisy det569 det2659
mxx (4.5, 6.5) (4.5, 6)       @noisy det402 det1982
mzz (5, 7) (4.5, 7)           @noisy det53 det3218
mxx (4.5, 8) (4.5, 8.5)       @noisy det786 det1190
mzz (5, 9) (4.5, 9)           @noisy det465 det2720
mxx (5.5, 1) (5.5, 1.5)       @noisy det437 det2749
mzz (5.5, 2) (6, 2)           @noisy det844 det2056
mxx (5.5, 3) (5.5, 3.5)       @noisy det1761 det1777
mzz (5.5, 4) (6, 4)           @noisy det179 det682
mxx (5.5, 5.5) (5.5, 5)       @noisy det813 det1047
mzz (6, 6) (5.5, 6)           @noisy det570 det2217
mxx (5.5, 7) (5.5, 7.5)       @noisy det756 det1590
mzz (5.5, 8) (6, 8)           @noisy det1237 det1695
mxx (5.5, 9) (5.5, 9.5)       @noisy det425 det1738
mzz (5.5, 10) (6, 10)         @noisy det1250 det3011
mxx (6.5, 0) (6.5, 0.5)       @noisy det711 det2253
mzz (6.5, 1) (7, 1)           @noisy det691 det3100
mxx (6.5, 2.5) (6.5, 2)       @noisy det1685 det2325
mzz (6.5, 3) (7, 3)           @noisy det763 det2857
mxx (6.5, 4.5) (6.5, 4)       @noisy det267 det534
mzz (6.5, 5) (7, 5)           @noisy det32 det39
mxx (6.5, 6) (6.5, 6.5)       @noisy det402 det3161
mzz (6.5, 7) (7, 7)           @noisy det668 det1962
mxx (6.5, 8.5) (6.5, 8)       @noisy det786 det1298
mzz (7, 9) (6.5, 9)           @noisy det59 det2687
mxx (7.5, 1.5) (7.5, 1)       @noisy det1003 det2749
mzz (7.5, 2) (8, 2)           @noisy det794 det2499
mxx (7.5, 3) (7.5, 3.5)       @noisy det528 det1761
mzz (7.5, 4) (8, 4)           @noisy det1691 det2242
mxx (7.5, 5) (7.5, 5.5)       @noisy det1047 det1331
mzz (7.5, 6) (8, 6)           @noisy det56 det926
mxx (7.5, 7.5) (7.5, 7)       @noisy det756 det1469
mzz (7.5, 8) (8, 8)           @noisy det2395 det2425
mxx (7.5, 9.5) (7.5, 9)       @noisy det1738 det2799
mzz (7.5, 10) (8, 10)         @noisy det1936 det2118
mxx (8.5, 0) (8.5, 0.5)       @noisy det711 det1325
mzz (8.5, 1) (9, 1)           @noisy det15 det845
mxx (8.5, 2.5) (8.5, 2)       @noisy det482 det1685
mzz (8.5, 3) (9, 3)           @noisy det2267 det2744
mxx (8.5, 4.5) (8.5, 4)       @noisy det267 det2323
mzz (9, 5) (8.5, 5)           @noisy det686 det831
mxx (8.5, 6) (8.5, 6.5)       @noisy det768 det3161
mzz (8.5, 7) (9, 7)           @noisy det630 det2784
mxx (8.5, 8.5) (8.5, 8)       @noisy det253 det1298
mzz (8.5, 9) (9, 9)           @noisy det503 det3199
mxx (10.5, 0.5) (10.5, 0.0)     @noisy det1325
mz (10.5, 1.0)                @noisy det736 det1507
mxx (9.5, 1.5) (9.5, 1)       @noisy det1003
mzz (9.5, 2) (10, 2)          @noisy det1146 det2219
mxx (10.5, 2.0) (10.5, 2.5)     @noisy det482
mz (10.5, 3.0)                @noisy det294 det2452
mxx (9.5, 3.5) (9.5, 3)       @noisy det528
mzz (9.5, 4) (10, 4)          @noisy det2111 det2905
mxx (10.5, 4.0) (10.5, 4.5)     @noisy det2323
mz (10.5, 5.0)                @noisy det328 det3208
mxx (9.5, 5) (9.5, 5.5)       @noisy det1331
mzz (9.5, 6) (10, 6)          @noisy det51 det68
mxx (10.5, 6.5) (10.5, 6.0)     @noisy det768
mz (10.5, 7.0)                @noisy det733 det804
mxx (9.5, 7) (9.5, 7.5)       @noisy det1469
mzz (9.5, 8) (10, 8)          @noisy det320 det2975
mxx (10.5, 8.0) (10.5, 8.5)     @noisy det253
mz (10.5, 9.0)                @noisy det1858 det3181
mxx (9.5, 9.5) (9.5, 9)       @noisy det2799
mzz (9.5, 10) (10, 10)        @noisy det474 det2868

--------         10
mxx (0.0, -0.5) (0, 0)        @noisy det888 det1020
mx (0.5, -0.5)                @noisy det233 det1020
mz (1.0, -0.5)                @noisy det2429
mxx (0, 1.5) (0, 2)           @noisy det290 det2861
mx (0.5, 1.5)                 @noisy det290 det394
mz (1, 1.5)                   @noisy det2338 det2464 det2621 det3010
mxx (0, 3.5) (0, 4)           @noisy det259 det3023
mx (0.5, 3.5)                 @noisy det259 det323
mz (1, 3.5)                   @noisy det340 det2002 det2115 det2896
mxx (0, 5.5) (0, 6)           @noisy det240 det3205
mx (0.5, 5.5)                 @noisy det240 det261
mz (1, 5.5)                   @noisy det272 det1314 det2492 det2681
mxx (0, 7.5) (0, 8)           @noisy det2513 det2758
mx (0.5, 7.5)                 @noisy det182 det2758
mz (1, 7.5)                   @noisy det210 det1605 det2157 det2593
mxx (0, 9.5) (0, 10)          @noisy det2656 det2860
mx (0.5, 9.5)                 @noisy det88 det2860
mz (1, 9.5)                   @noisy det919 det1219 det1765
mxx (1, 0.5) (1, 1)           @noisy det1849 det2103
mx (1.5, 0.5)                 @noisy det223 det2103
mz (2, 0.5)                   @noisy det107 det2464 det2886
mxx (1, 2.5) (1, 3)           @noisy det717 det1061
mx (1.5, 2.5)                 @noisy det169 det1061
mz (2, 2.5)                   @noisy det1 det2115 det2383 det2621
mxx (1, 4.5) (1, 5)           @noisy det2249 det2631
mx (1.5, 4.5)                 @noisy det206 det2249
mz (2, 4.5)                   @noisy det580 det2002 det2492 det2624
mxx (1, 6.5) (1, 7)           @noisy det1040 det2355
mx (1.5, 6.5)                 @noisy det382 det1040
mz (2, 6.5)                   @noisy det272 det812 det1397 det2157
mxx (1, 8.5) (1, 9)           @noisy det111 det1698
mx (1.5, 8.5)                 @noisy det390 det1698
mz (2, 8.5)                   @noisy det919 det2126 det2269 det2593
mx (1.0, 10.5)                @noisy det354 det2316
mx (1.5, 10.5)                @noisy det121 det2316
mz (2.0, 10.5)                @noisy det1765
mxx (2.0, -0.5) (2, 0)        @noisy det1212 det3066
mx (2.5, -0.5)                @noisy det188 det3066
mz (3.0, -0.5)                @noisy det107
mxx (2, 1.5) (2, 2)           @noisy det289 det940
mx (2.5, 1.5)                 @noisy det133 det940
mz (3, 1.5)                   @noisy det295 det2383 det2885 det2886
mxx (2, 3.5) (2, 4)           @noisy det1514 det1937
mx (2.5, 3.5)                 @noisy det145 det1514
mz (3, 3.5)                   @noisy det1 det2199 det2409 det2624
mxx (2, 5.5) (2, 6)           @noisy det24 det604
mx (2.5, 5.5)                 @noisy det24 det276
mz (3, 5.5)                   @noisy det580 det1270 det1315 det1397
mxx (2, 7.5) (2, 8)           @noisy det2872 det3005
mx (2.5, 7.5)                 @noisy det286 det3005
mz (3, 7.5)                   @noisy det812 det2126 det2635 det2908
mxx (2, 9.5) (2, 10)          @noisy det1551 det1609
mx (2.5, 9.5)                 @noisy det288 det1609
mz (3, 9.5)                   @noisy det961 det1049 det2269
mxx (3, 1) (3, 0.5)           @noisy det1434 det2762
mx (3.5, 0.5)                 @noisy det78 det1434
mz (4, 0.5)                   @noisy det295 det332 det2939
mxx (3, 2.5) (3, 3)           @noisy det1480 det3175
mx (3.5, 2.5)                 @noisy det318 det1480
mz (4, 2.5)                   @noisy det1835 det2409 det2460 det2885
mxx (3, 4.5) (3, 5)           @noisy det1767 det2727
mx (3.5, 4.5)                 @noisy det220 det1767
mz (4, 4.5)                   @noisy det569 det1270 det2199 det2659
mxx (3, 7) (3, 6.5)           @noisy det788 det1982
mx (3.5, 6.5)                 @noisy det172 det788
mz (4, 6.5)                   @noisy det53 det1315 det2908 det3218
mxx (3, 8.5) (3, 9)           @noisy det1190 det2420
mx (3.5, 8.5)                 @noisy det324 det2420
mz (4, 8.5)                   @noisy det465 det1049 det2635 det2720
mx (3.0, 10.5)                @noisy det1306 det1860
mx (3.5, 10.5)                @noisy det326 det1860
mz (4.0, 10.5)                @noisy det961
mxx (4.0, -0.5) (4, 0)        @noisy det131 det1427
mx (4.5, -0.5)                @noisy det250 det1427
mz (5.0, -0.5)                @noisy det2939
mxx (4, 1.5) (4, 2)           @noisy det437 det2553
mx (4.5, 1.5)                 @noisy det212 det2553
mz (5, 1.5)                   @noisy det332 det844 det2056 det2460
mxx (4, 4) (4, 3.5)           @noisy det1603 det1777
mx (4.5, 3.5)                 @noisy det404 det1603
mz (5, 3.5)                   @noisy det179 det569 det682 det1835
mxx (4, 5.5) (4, 6)           @noisy det813 det1613
mx (4.5, 5.5)                 @noisy det230 det1613
mz (5, 5.5)                   @noisy det570 det2217 det2659 det3218
mxx (4, 7.5) (4, 8)           @noisy det476 det1590
mx (4.5, 7.5)                 @noisy det227 det476
mz (5, 7.5)                   @noisy det53 det1237 det1695 det2720
mxx (4, 9.5) (4, 10)          @noisy det49 det425
mx (4.5, 9.5)                 @noisy det49 det341
mz (5, 9.5)                   @noisy det465 det1250 det3011
mxx (5, 0.5) (5, 1)           @noisy det54 det2253
mx (5.5, 0.5)                 @noisy det54 det329
mz (6, 0.5)                   @noisy det691 det2056 det3100
mxx (5, 3) (5, 2.5)           @noisy det933 det2325
mx (5.5, 2.5)                 @noisy det224 det933
mz (6, 2.5)                   @noisy det179 det763 det844 det2857
mxx (5, 4.5) (5, 5)           @noisy det534 det3055
mx (5.5, 4.5)                 @noisy det185 det3055
mz (6, 4.5)                   @noisy det32 det39 det682 det2217
mxx (5, 6.5) (5, 7)           @noisy det402 det1842
mx (5.5, 6.5)                 @noisy det343 det1842
mz (6, 6.5)                   @noisy det570 det668 det1237 det1962
mxx (5, 9) (5, 8.5)           @noisy det786 det1742
mx (5.5, 8.5)                 @noisy det279 det1742
mz (6, 8.5)                   @noisy det59 det1250 det1695 det2687
mx (5.0, 10.5)                @noisy det1722 det3185
mx (5.5, 10.5)                @noisy det118 det1722
mz (6.0, 10.5)                @noisy det3011
mxx (6.0, -0.5) (6, 0)        @noisy det1949 det2694
mx (6.5, -0.5)                @noisy det387 det2694
mz (7.0, -0.5)                @noisy det3100
mxx (6, 1.5) (6, 2)           @noisy det1872 det2749
mx (6.5, 1.5)                 @noisy det367 det1872
mz (7, 1.5)                   @noisy det691 det794 det2499 det2857
mxx (6, 3.5) (6, 4)           @noisy det1761 det2490
mx (6.5, 3.5)                 @noisy det101 det2490
mz (7, 3.5)                   @noisy det39 det763 det1691 det2242
mxx (6, 6) (6, 5.5)           @noisy det1047 det2397
mx (6.5, 5.5)                 @noisy det228 det2397
mz (7, 5.5)                   @noisy det32 det56 det926 det1962
mxx (6, 7.5) (6, 8)           @noisy det756 det3038
mx (6.5, 7.5)                 @noisy det369 det3038
mz (7, 7.5)                   @noisy det668 det2395 det2425 det2687
mxx (6, 9.5) (6, 10)          @noisy det1733 det1738
mx (6.5, 9.5)                 @noisy det304 det1733
mz (7, 9.5)                   @noisy det59 det1936 det2118
mxx (7, 0.5) (7, 1)           @noisy det711 det1478
mx (7.5, 0.5)                 @noisy det337 det1478
mz (8, 0.5)                   @noisy det15 det794 det845
mxx (7, 2.5) (7, 3)           @noisy det1685 det2804
mx (7.5, 2.5)                 @noisy det360 det2804
mz (8, 2.5)                   @noisy det1691 det2267 det2499 det2744
mxx (7, 4.5) (7, 5)           @noisy det267 det335
mx (7.5, 4.5)                 @noisy det273 det335
mz (8, 4.5)                   @noisy det686 det831 det926 det2242
mxx (7, 6.5) (7, 7)           @noisy det2584 det3161
mx (7.5, 6.5)                 @noisy det84 det2584
mz (8, 6.5)                   @noisy det56 det630 det2425 det2784
mxx (7, 9) (7, 8.5)           @noisy det1298 det2257
mx (7.5, 8.5)                 @noisy det213 det2257
mz (8, 8.5)                   @noisy det503 det2118 det2395 det3199
mx (7.0, 10.5)                @noisy det309 det1807
mx (7.5, 10.5)                @noisy det281 det1807
mz (8.0, 10.5)                @noisy det1936
mxx (8, 0) (8.0, -0.5)        @noisy det1927 det2941
mx (8.5, -0.5)                @noisy det203 det1927
mz (9.0, -0.5)                @noisy det15
mxx (8, 2) (8, 1.5)           @noisy det1003 det2495
mx (8.5, 1.5)                 @noisy det408 det2495
mz (9, 1.5)                   @noisy det845 det1146 det2219 det2744
mxx (8, 3.5) (8, 4)           @noisy det421 det528
mx (8.5, 3.5)                 @noisy det306 det421
mz (9, 3.5)                   @noisy det686 det2111 det2267 det2905
mxx (8, 5.5) (8, 6)           @noisy det1331 det3204
mx (8.5, 5.5)                 @noisy det128 det3204
mz (9, 5.5)                   @noisy det51 det68 det630 det831
mxx (8, 7.5) (8, 8)           @noisy det372 det1469
mx (8.5, 7.5)                 @noisy det176 det372
mz (9, 7.5)                   @noisy det320 det503 det2784 det2975
mxx (8, 9.5) (8, 10)          @noisy det1749 det2799
mx (8.5, 9.5)                 @noisy det419 det1749
mz (9, 9.5)                   @noisy det474 det2868 det3199
mxx (9, 0.5) (9, 1)           @noisy det614 det1325
mx (9.5, 0.5)                 @noisy det245 det614
mz (10, 0.5)                  @noisy det736 det1146 det1507
mxx (9, 2.5) (9, 3)           @noisy det482 det646
mx (9.5, 2.5)                 @noisy det156 det646
mz (10, 2.5)                  @noisy det294 det2111 det2219 det2452
mxx (9, 5) (9, 4.5)           @noisy det1697 det2323
mx (9.5, 4.5)                 @noisy det229 det1697
mz (10, 4.5)                  @noisy det68 det328 det2905 det3208
mxx (9, 6.5) (9, 7)           @noisy det768 det2468
mx (9.5, 6.5)                 @noisy det411 det2468
mz (10, 6.5)                  @noisy det51 det733 det804 det2975
mxx (9, 8.5) (9, 9)           @noisy det211 det253
mx (9.5, 8.5)                 @noisy det175 det211
mz (10, 8.5)                  @noisy det320 det1858 det2868 det3181
mx (9.0, 10.5)                @noisy det1793 det2063
mx (9.5, 10.5)                @noisy det299 det1793
mz (10.0, 10.5)               @noisy det474
mxx (0.5, 0.5) (0.5, 1)       @noisy det1849
mzz (1, 0) (0.5, 0)           @noisy det2429 det3010
mzz (0, 1) (-0.5, 1.0)        @noisy det629 det1392
mxx (-0.5, 2.0) (-0.5, 1.5)     @noisy det2861
mxx (0.5, 2.5) (0.5, 3)       @noisy det717
mzz (1, 2) (0.5, 2)           @noisy det2338 det2896
mzz (-0.5, 3.0) (0, 3)        @noisy det1894 det1911
mxx (-0.5, 3.5) (-0.5, 4.0)     @noisy det3023
mxx (0.5, 5) (0.5, 4.5)       @noisy det2631
mzz (1, 4) (0.5, 4)           @noisy det340 det1314
mzz (-0.5, 5.0) (0, 5)        @noisy det918 det3087
mxx (-0.5, 5.5) (-0.5, 6.0)     @noisy det3205
mxx (0.5, 6.5) (0.5, 7)       @noisy det2355
mzz (0.5, 6) (1, 6)           @noisy det210 det2681
mzz (0, 7) (-0.5, 7.0)        @noisy det10 det1598
mxx (-0.5, 8.0) (-0.5, 7.5)     @noisy det2513
mxx (0.5, 8.5) (0.5, 9)       @noisy det111
mzz (1, 8) (0.5, 8)           @noisy det1219 det1605
mzz (-0.5, 9.0) (0, 9)        @noisy det1746 det2258
mxx (-0.5, 9.5) (-0.5, 10.0)     @noisy det2656
mxx (1.5, 1.5) (1.5, 2)       @noisy det289 det2861
mzz (1.5, 1) (2, 1)           @noisy det2464 det2621
mxx (1.5, 4) (1.5, 3.5)       @noisy det1937 det3023
mzz (2, 3) (1.5, 3)           @noisy det2002 det2115
mxx (1.5, 5.5) (1.5, 6)       @noisy det604 det3205
mzz (1.5, 5) (2, 5)           @noisy det272 det2492
mxx (1.5, 7.5) (1.5, 8)       @noisy det2513 det2872
mzz (1.5, 7) (2, 7)           @noisy det2157 det2593
mxx (1.5, 10) (1.5, 9.5)      @noisy det1551 det2656
mzz (2, 9) (1.5, 9)           @noisy det919 det1765
mxx (2.5, 0.5) (2.5, 1)       @noisy det1849 det2762
mzz (2.5, 0) (3, 0)           @noisy det107 det2886
mxx (2.5, 2.5) (2.5, 3)       @noisy det717 det3175
mzz (2.5, 2) (3, 2)           @noisy det1 det2383
mxx (2.5, 4.5) (2.5, 5)       @noisy det2631 det2727
mzz (2.5, 4) (3, 4)           @noisy det580 det2624
mxx (2.5, 7) (2.5, 6.5)       @noisy det1982 det2355
mzz (3, 6) (2.5, 6)           @noisy det812 det1397
mxx (2.5, 8.5) (2.5, 9)       @noisy det111 det1190
mzz (2.5, 8) (3, 8)           @noisy det2126 det2269
mxx (3.5, 1.5) (3.5, 2)       @noisy det289 det437
mzz (3.5, 1) (4, 1)           @noisy det295 det2885
mxx (3.5, 3.5) (3.5, 4)       @noisy det1777 det1937
mzz (3.5, 3) (4, 3)           @noisy det2199 det2409
mxx (3.5, 5.5) (3.5, 6)       @noisy det604 det813
mzz (3.5, 5) (4, 5)           @noisy det1270 det1315
mxx (3.5, 7.5) (3.5, 8)       @noisy det1590 det2872
mzz (3.5, 7) (4, 7)           @noisy det2635 det2908
mxx (3.5, 9.5) (3.5, 10)      @noisy det425 det1551
mzz (4, 9) (3.5, 9)           @noisy det961 det1049
mxx (4.5, 0.5) (4.5, 1)       @noisy det2253 det2762
mzz (5, 0) (4.5, 0)           @noisy det332 det2939
mxx (4.5, 2.5) (4.5, 3)       @noisy det2325 det3175
mzz (4.5, 2) (5, 2)           @noisy det1835 det2460
mxx (4.5, 4.5) (4.5, 5)       @noisy det534 det2727
mzz (5, 4) (4.5, 4)           @noisy det569 det2659
mxx (4.5, 6.5) (4.5, 7)       @noisy det402 det1982
mzz (5, 6) (4.5, 6)           @noisy det53 det3218
mxx (4.5, 8.5) (4.5, 9)       @noisy det786 det1190
mzz (4.5, 8) (5, 8)           @noisy det465 det2720
mxx (5.5, 1.5) (5.5, 2)       @noisy det437 det2749
mzz (5.5, 1) (6, 1)           @noisy det844 det2056
mxx (5.5, 3.5) (5.5, 4)       @noisy det1761 det1777
mzz (5.5, 3) (6, 3)           @noisy det179 det682
mxx (5.5, 5.5) (5.5, 6)       @noisy det813 det1047
mzz (5.5, 5) (6, 5)           @noisy det570 det2217
mxx (5.5, 7.5) (5.5, 8)       @noisy det756 det1590
mzz (5.5, 7) (6, 7)           @noisy det1237 det1695
mxx (5.5, 9.5) (5.5, 10)      @noisy det425 det1738
mzz (5.5, 9) (6, 9)           @noisy det1250 det3011
mxx (6.5, 0.5) (6.5, 1)       @noisy det711 det2253
mzz (6.5, 0) (7, 0)           @noisy det691 det3100
mxx (6.5, 2.5) (6.5, 3)       @noisy det1685 det2325
mzz (6.5, 2) (7, 2)           @noisy det763 det2857
mxx (6.5, 5) (6.5, 4.5)       @noisy det267 det534
mzz (7, 4) (6.5, 4)           @noisy det32 det39
mxx (6.5, 6.5) (6.5, 7)       @noisy det402 det3161
mzz (6.5, 6) (7, 6)           @noisy det668 det1962
mxx (6.5, 8.5) (6.5, 9)       @noisy det786 det1298
mzz (6.5, 8) (7, 8)           @noisy det59 det2687
mxx (7.5, 2) (7.5, 1.5)       @noisy det1003 det2749
mzz (7.5, 1) (8, 1)           @noisy det794 det2499
mxx (7.5, 3.5) (7.5, 4)       @noisy det528 det1761
mzz (7.5, 3) (8, 3)           @noisy det1691 det2242
mxx (7.5, 5.5) (7.5, 6)       @noisy det1047 det1331
mzz (7.5, 5) (8, 5)           @noisy det56 det926
mxx (7.5, 8) (7.5, 7.5)       @noisy det756 det1469
mzz (8, 7) (7.5, 7)           @noisy det2395 det2425
mxx (7.5, 9.5) (7.5, 10)      @noisy det1738 det2799
mzz (7.5, 9) (8, 9)           @noisy det1936 det2118
mxx (8.5, 0.5) (8.5, 1)       @noisy det711 det1325
mzz (8.5, 0) (9, 0)           @noisy det15 det845
mxx (8.5, 2.5) (8.5, 3)       @noisy det482 det1685
mzz (8.5, 2) (9, 2)           @noisy det2267 det2744
mxx (8.5, 4.5) (8.5, 5)       @noisy det267 det2323
mzz (8.5, 4) (9, 4)           @noisy det686 det831
mxx (8.5, 6.5) (8.5, 7)       @noisy det768 det3161
mzz (8.5, 6) (9, 6)           @noisy det630 det2784
mxx (8.5, 8.5) (8.5, 9)       @noisy det253 det1298
mzz (8.5, 8) (9, 8)           @noisy det503 det3199
mz (10.5, 0.0)                @noisy det736 det1507
mxx (10.5, 0.5) (10.5, 1.0)     @noisy det1325
mxx (9.5, 1.5) (9.5, 2)       @noisy det1003
mzz (10, 1) (9.5, 1)          @noisy det1146 det2219
mz (10.5, 2.0)                @noisy det294 det2452
mxx (10.5, 2.5) (10.5, 3.0)     @noisy det482
mxx (9.5, 4) (9.5, 3.5)       @noisy det528
mzz (9.5, 3) (10, 3)          @noisy det2111 det2905
mz (10.5, 4.0)                @noisy det328 det3208
mxx (10.5, 4.5) (10.5, 5.0)     @noisy det2323
mxx (9.5, 5.5) (9.5, 6)       @noisy det1331
mzz (9.5, 5) (10, 5)          @noisy det51 det68
mz (10.5, 6.0)                @noisy det733 det804
mxx (10.5, 6.5) (10.5, 7.0)     @noisy det768
mxx (9.5, 7.5) (9.5, 8)       @noisy det1469
mzz (9.5, 7) (10, 7)          @noisy det320 det2975
mz (10.5, 8.0)                @noisy det1858 det3181
mxx (10.5, 8.5) (10.5, 9.0)     @noisy det253
mxx (9.5, 10) (9.5, 9.5)      @noisy det2799
mzz (10, 9) (9.5, 9)          @noisy det474 det2868

--------         11
mzz (0.5, -0.5) (0.0, -0.5)     @noisy det3010
mx (1.0, -0.5)                @noisy det888 det1020
mzz (0, 1.5) (0.5, 1.5)       @noisy det2896 det3010
mxx (1, 1) (1, 1.5)           @noisy det290 det2861
mzz (0, 3.5) (0.5, 3.5)       @noisy det1314 det2896
mxx (1, 3) (1, 3.5)           @noisy det259 det3023
mzz (0.5, 5.5) (0, 5.5)       @noisy det210 det1314
mxx (1, 5) (1, 5.5)           @noisy det240 det3205
mzz (0, 7.5) (0.5, 7.5)       @noisy det210 det1219
mxx (1, 7.5) (1, 7)           @noisy det2513 det2758
mzz (0, 9.5) (0.5, 9.5)       @noisy det1219
mxx (1, 9) (1, 9.5)           @noisy det2656 det2860
mzz (1, 0.5) (1.5, 0.5)       @noisy det2621
mxx (2, 0) (2, 0.5)           @noisy det1849 det2103
mzz (1, 2.5) (1.5, 2.5)       @noisy det2002 det2621
mxx (2, 2) (2, 2.5)           @noisy det717 det1061
mzz (1.5, 4.5) (1, 4.5)       @noisy det272 det2002
mxx (2, 4.5) (2, 4)           @noisy det2249 det2631
mzz (1, 6.5) (1.5, 6.5)       @noisy det272 det2593
mxx (2, 6.5) (2, 6)           @noisy det1040 det2355
mzz (1, 8.5) (1.5, 8.5)       @noisy det1765 det2593
mxx (2, 8) (2, 8.5)           @noisy det111 det1698
mzz (1.5, 10.5) (1.0, 10.5)     @noisy det1765
mxx (2, 10) (2.0, 10.5)       @noisy det354 det2316
mzz (2.0, -0.5) (2.5, -0.5)     @noisy det2886
mx (3.0, -0.5)                @noisy det1212 det3066
mzz (2, 1.5) (2.5, 1.5)       @noisy det1 det2886
mxx (3, 1.5) (3, 1)           @noisy det289 det940
mzz (2, 3.5) (2.5, 3.5)       @noisy det1 det580
mxx (3, 3.5) (3, 3)           @noisy det1514 det1937
mzz (2, 5.5) (2.5, 5.5)       @noisy det580 det812
mxx (3, 5) (3, 5.5)           @noisy det24 det604
mzz (2.5, 7.5) (2, 7.5)       @noisy det812 det2269
mxx (3, 7.5) (3, 7)           @noisy det2872 det3005
mzz (2, 9.5) (2.5, 9.5)       @noisy det2269
mxx (3, 9.5) (3, 9)           @noisy det1551 det1609
mzz (3.5, 0.5) (3, 0.5)       @noisy det2885
mxx (4, 0) (4, 0.5)           @noisy det1434 det2762
mzz (3, 2.5) (3.5, 2.5)       @noisy det2199 det2885
mxx (4, 2) (4, 2.5)           @noisy det1480 det3175
mzz (3, 4.5) (3.5, 4.5)       @noisy det1315 det2199
mxx (4, 4.5) (4, 4)           @noisy det1767 det2727
mzz (3.5, 6.5) (3, 6.5)       @noisy det1315 det2635
mxx (4, 6) (4, 6.5)           @noisy det788 det1982
mzz (3, 8.5) (3.5, 8.5)       @noisy det961 det2635
mxx (4, 8) (4, 8.5)           @noisy det1190 det2420
mzz (3.0, 10.5) (3.5, 10.5)     @noisy det961
mxx (4, 10) (4.0, 10.5)       @noisy det1306 det1860
mzz (4.0, -0.5) (4.5, -0.5)     @noisy det332
mx (5.0, -0.5)                @noisy det131 det1427
mzz (4, 1.5) (4.5, 1.5)       @noisy det332 det1835
mxx (5, 1) (5, 1.5)           @noisy det437 det2553
mzz (4.5, 3.5) (4, 3.5)       @noisy det1835 det2659
mxx (5, 3.5) (5, 3)           @noisy det1603 det1777
mzz (4, 5.5) (4.5, 5.5)       @noisy det53 det2659
mxx (5, 5.5) (5, 5)           @noisy det813 det1613
mzz (4, 7.5) (4.5, 7.5)       @noisy det53 det465
mxx (5, 7) (5, 7.5)           @noisy det476 det1590
mzz (4, 9.5) (4.5, 9.5)       @noisy det465
mxx (5, 9.5) (5, 9)           @noisy det49 det425
mzz (5, 0.5) (5.5, 0.5)       @noisy det844
mxx (6, 0) (6, 0.5)           @noisy det54 det2253
mzz (5.5, 2.5) (5, 2.5)       @noisy det682 det844
mxx (6, 2.5) (6, 2)           @noisy det933 det2325
mzz (5, 4.5) (5.5, 4.5)       @noisy det570 det682
mxx (6, 4) (6, 4.5)           @noisy det534 det3055
mzz (5, 6.5) (5.5, 6.5)       @noisy det570 det1695
mxx (6, 6.5) (6, 6)           @noisy det402 det1842
mzz (5.5, 8.5) (5, 8.5)       @noisy det1695 det3011
mxx (6, 8.5) (6, 8)           @noisy det786 det1742
mzz (5.0, 10.5) (5.5, 10.5)     @noisy det3011
mxx (6.0, 10.5) (6, 10)       @noisy det1722 det3185
mzz (6.5, -0.5) (6.0, -0.5)     @noisy det691
mx (7.0, -0.5)                @noisy det1949 det2694
mzz (6, 1.5) (6.5, 1.5)       @noisy det691 det763
mxx (7, 1.5) (7, 1)           @noisy det1872 det2749
mzz (6, 3.5) (6.5, 3.5)       @noisy det32 det763
mxx (7, 3) (7, 3.5)           @noisy det1761 det2490
mzz (6.5, 5.5) (6, 5.5)       @noisy det32 det668
mxx (7, 5.5) (7, 5)           @noisy det1047 det2397
mzz (6, 7.5) (6.5, 7.5)       @noisy det59 det668
mxx (7, 7.5) (7, 7)           @noisy det756 det3038
mzz (6, 9.5) (6.5, 9.5)       @noisy det59
mxx (7, 9.5) (7, 9)           @noisy det1733 det1738
mzz (7, 0.5) (7.5, 0.5)       @noisy det2499
mxx (8, 0.5) (8, 0)           @noisy det711 det1478
mzz (7.5, 2.5) (7, 2.5)       @noisy det2242 det2499
mxx (8, 2.5) (8, 2)           @noisy det1685 det2804
mzz (7, 4.5) (7.5, 4.5)       @noisy det56 det2242
mxx (8, 4) (8, 4.5)           @noisy det267 det335
mzz (7, 6.5) (7.5, 6.5)       @noisy det56 det2395
mxx (8, 6.5) (8, 6)           @noisy det2584 det3161
mzz (7.5, 8.5) (7, 8.5)       @noisy det1936 det2395
mxx (8, 8) (8, 8.5)           @noisy det1298 det2257
mzz (7.0, 10.5) (7.5, 10.5)     @noisy det1936
mxx (8.0, 10.5) (8, 10)       @noisy det309 det1807
mzz (8.5, -0.5) (8.0, -0.5)     @noisy det845
mx (9.0, -0.5)                @noisy det1927 det2941
mzz (8.5, 1.5) (8, 1.5)       @noisy det845 det2267
mxx (9, 1) (9, 1.5)           @noisy det1003 det2495
mzz (8, 3.5) (8.5, 3.5)       @noisy det831 det2267
mxx (9, 3) (9, 3.5)           @noisy det421 det528
mzz (8, 5.5) (8.5, 5.5)       @noisy det831 det2784
mxx (9, 5.5) (9, 5)           @noisy det1331 det3204
mzz (8, 7.5) (8.5, 7.5)       @noisy det2784 det3199
mxx (9, 7) (9, 7.5)           @noisy det372 det1469
mzz (8, 9.5) (8.5, 9.5)       @noisy det3199
mxx (9, 9) (9, 9.5)           @noisy det1749 det2799
mzz (9, 0.5) (9.5, 0.5)       @noisy det2219
mxx (10, 0.5) (10, 0)         @noisy det614 det1325
mzz (9.5, 2.5) (9, 2.5)       @noisy det2219 det2905
mxx (10, 2) (10, 2.5)         @noisy det482 det646
mzz (9.5, 4.5) (9, 4.5)       @noisy det51 det2905
mxx (10, 4.5) (10, 4)         @noisy det1697 det2323
mzz (9, 6.5) (9.5, 6.5)       @noisy det51 det320
mxx (10, 6.5) (10, 6)         @noisy det768 det2468
mzz (9.5, 8.5) (9, 8.5)       @noisy det320 det474
mxx (10, 8) (10, 8.5)         @noisy det211 det253
mzz (9.0, 10.5) (9.5, 10.5)     @noisy det474
mxx (10, 10) (10.0, 10.5)     @noisy det1793 det2063
mzz (0, 1) (0.5, 1)           @noisy det2429 det3010
mz (0.5, 0.5)                 @noisy det850 det2429
mx (0.5, 0)                   @noisy det888 det1020 det1849
mx (-0.5, 1.0)                @noisy det2861
mz (-0.5, 1.5)                @noisy det629 det986
mz (-0.5, 2.0)                @noisy det629 det1392
mzz (0, 3) (0.5, 3)           @noisy det2338 det2896
mz (0.5, 2.5)                 @noisy det1028 det2338
mx (0.5, 2)                   @noisy det290 det717 det2861
mx (-0.5, 3.0)                @noisy det3023
mz (-0.5, 3.5)                @noisy det958 det1911
mz (-0.5, 4.0)                @noisy det1894 det1911
mzz (0.5, 5) (0, 5)           @noisy det340 det1314
mz (0.5, 4.5)                 @noisy det340 det1037
mx (0.5, 4)                   @noisy det259 det2631 det3023
mx (-0.5, 5.0)                @noisy det3205
mz (-0.5, 5.5)                @noisy det960 det3087
mz (-0.5, 6.0)                @noisy det918 det3087
mzz (0, 7) (0.5, 7)           @noisy det210 det2681
mz (0.5, 6.5)                 @noisy det965 det2681
mx (0.5, 6)                   @noisy det240 det2355 det3205
mx (-0.5, 7.0)                @noisy det2513
mz (-0.5, 7.5)                @noisy det10 det827
mz (-0.5, 8.0)                @noisy det10 det1598
mzz (0, 9) (0.5, 9)           @noisy det1219 det1605
mz (0.5, 8.5)                 @noisy det897 det1605
mx (0.5, 8)                   @noisy det111 det2513 det2758
mx (-0.5, 9.0)                @noisy det2656
mz (-0.5, 9.5)                @noisy det1022 det1746
mz (-0.5, 10.0)               @noisy det1746 det2258
mzz (1, 2) (1.5, 2)           @noisy det2464 det2621
mz (1.5, 1.5)                 @noisy det931 det2464
mx (1.5, 1)                   @noisy det289 det290 det1849 det2103
mzz (1.5, 4) (1, 4)           @noisy det2002 det2115
mz (1.5, 3.5)                 @noisy det997 det2115
mx (1.5, 3)                   @noisy det259 det717 det1061 det1937
mzz (1, 6) (1.5, 6)           @noisy det272 det2492
mz (1.5, 5.5)                 @noisy det829 det2492
mx (1.5, 5)                   @noisy det240 det604 det2249 det2631
mzz (1, 8) (1.5, 8)           @noisy det2157 det2593
mz (1.5, 7.5)                 @noisy det977 det2157
mx (1.5, 7)                   @noisy det1040 det2355 det2758 det2872
mzz (1.5, 10) (1, 10)         @noisy det919 det1765
mz (1.5, 9.5)                 @noisy det919 det1074
mx (1.5, 9)                   @noisy det111 det1551 det1698 det2860
mzz (2, 1) (2.5, 1)           @noisy det107 det2886
mz (2.5, 0.5)                 @noisy det107 det951
mx (2.5, 0)                   @noisy det1212 det2103 det2762 det3066
mzz (2, 3) (2.5, 3)           @noisy det1 det2383
mz (2.5, 2.5)                 @noisy det963 det2383
mx (2.5, 2)                   @noisy det289 det940 det1061 det3175
mzz (2, 5) (2.5, 5)           @noisy det580 det2624
mz (2.5, 4.5)                 @noisy det875 det2624
mx (2.5, 4)                   @noisy det1514 det1937 det2249 det2727
mzz (2.5, 7) (2, 7)           @noisy det812 det1397
mz (2.5, 6.5)                 @noisy det833 det1397
mx (2.5, 6)                   @noisy det24 det604 det1040 det1982
mzz (2, 9) (2.5, 9)           @noisy det2126 det2269
mz (2.5, 8.5)                 @noisy det1090 det2126
mx (2.5, 8)                   @noisy det1190 det1698 det2872 det3005
mzz (3, 2) (3.5, 2)           @noisy det295 det2885
mz (3.5, 1.5)                 @noisy det295 det1041
mx (3.5, 1)                   @noisy det437 det940 det1434 det2762
mzz (3, 4) (3.5, 4)           @noisy det2199 det2409
mz (3.5, 3.5)                 @noisy det1019 det2409
mx (3.5, 3)                   @noisy det1480 det1514 det1777 det3175
mzz (3.5, 6) (3, 6)           @noisy det1270 det1315
mz (3.5, 5.5)                 @noisy det1029 det1270
mx (3.5, 5)                   @noisy det24 det813 det1767 det2727
mzz (3, 8) (3.5, 8)           @noisy det2635 det2908
mz (3.5, 7.5)                 @noisy det1057 det2908
mx (3.5, 7)                   @noisy det788 det1590 det1982 det3005
mzz (3, 10) (3.5, 10)         @noisy det961 det1049
mz (3.5, 9.5)                 @noisy det1049 det1064
mx (3.5, 9)                   @noisy det425 det1190 det1609 det2420
mzz (4, 1) (4.5, 1)           @noisy det332 det2939
mz (4.5, 0.5)                 @noisy det846 det2939
mx (4.5, 0)                   @noisy det131 det1427 det1434 det2253
mzz (4.5, 3) (4, 3)           @noisy det1835 det2460
mz (4.5, 2.5)                 @noisy det1024 det2460
mx (4.5, 2)                   @noisy det437 det1480 det2325 det2553
mzz (4, 5) (4.5, 5)           @noisy det569 det2659
mz (4.5, 4.5)                 @noisy det569 det1035
mx (4.5, 4)                   @noisy det534 det1603 det1767 det1777
mzz (4, 7) (4.5, 7)           @noisy det53 det3218
mz (4.5, 6.5)                 @noisy det903 det3218
mx (4.5, 6)                   @noisy det402 det788 det813 det1613
mzz (4, 9) (4.5, 9)           @noisy det465 det2720
mz (4.5, 8.5)                 @noisy det820 det2720
mx (4.5, 8)                   @noisy det476 det786 det1590 det2420
mzz (5.5, 2) (5, 2)           @noisy det844 det2056
mz (5.5, 1.5)                 @noisy det928 det2056
mx (5.5, 1)                   @noisy det54 det2253 det2553 det2749
mzz (5, 4) (5.5, 4)           @noisy det179 det682
mz (5.5, 3.5)                 @noisy det179 det992
mx (5.5, 3)                   @noisy det933 det1603 det1761 det2325
mzz (5, 6) (5.5, 6)           @noisy det570 det2217
mz (5.5, 5.5)                 @noisy det999 det2217
mx (5.5, 5)                   @noisy det534 det1047 det1613 det3055
mzz (5.5, 8) (5, 8)           @noisy det1237 det1695
mz (5.5, 7.5)                 @noisy det1059 det1237
mx (5.5, 7)                   @noisy det402 det476 det756 det1842
mzz (5, 10) (5.5, 10)         @noisy det1250 det3011
mz (5.5, 9.5)                 @noisy det981 det1250
mx (5.5, 9)                   @noisy det49 det786 det1738 det1742
mzz (6, 1) (6.5, 1)           @noisy det691 det3100
mz (6.5, 0.5)                 @noisy det989 det3100
mx (6.5, 0)                   @noisy det54 det711 det1949 det2694
mzz (6, 3) (6.5, 3)           @noisy det763 det2857
mz (6.5, 2.5)                 @noisy det1091 det2857
mx (6.5, 2)                   @noisy det933 det1685 det1872 det2749
mzz (6.5, 5) (6, 5)           @noisy det32 det39
mz (6.5, 4.5)                 @noisy det39 det852
mx (6.5, 4)                   @noisy det267 det1761 det2490 det3055
mzz (6, 7) (6.5, 7)           @noisy det668 det1962
mz (6.5, 6.5)                 @noisy det896 det1962
mx (6.5, 6)                   @noisy det1047 det1842 det2397 det3161
mzz (6, 9) (6.5, 9)           @noisy det59 det2687
mz (6.5, 8.5)                 @noisy det975 det2687
mx (6.5, 8)                   @noisy det756 det1298 det1742 det3038
mzz (7.5, 2) (7, 2)           @noisy det794 det2499
mz (7.5, 1.5)                 @noisy det794 det1004
mx (7.5, 1)                   @noisy det711 det1003 det1478 det1872
mzz (7, 4) (7.5, 4)           @noisy det1691 det2242
mz (7.5, 3.5)                 @noisy det915 det1691
mx (7.5, 3)                   @noisy det528 det1685 det2490 det2804
mzz (7, 6) (7.5, 6)           @noisy det56 det926
mz (7.5, 5.5)                 @noisy det863 det926
mx (7.5, 5)                   @noisy det267 det335 det1331 det2397
mzz (7.5, 8) (7, 8)           @noisy det2395 det2425
mz (7.5, 7.5)                 @noisy det1055 det2425
mx (7.5, 7)                   @noisy det1469 det2584 det3038 det3161
mzz (7, 10) (7.5, 10)         @noisy det1936 det2118
mz (7.5, 9.5)                 @noisy det1063 det2118
mx (7.5, 9)                   @noisy det1298 det1733 det2257 det2799
mzz (8.5, 1) (8, 1)           @noisy det15 det845
mz (8.5, 0.5)                 @noisy det15 det870
mx (8.5, 0)                   @noisy det1325 det1478 det1927 det2941
mzz (8, 3) (8.5, 3)           @noisy det2267 det2744
mz (8.5, 2.5)                 @noisy det1095 det2744
mx (8.5, 2)                   @noisy det482 det1003 det2495 det2804
mzz (8, 5) (8.5, 5)           @noisy det686 det831
mz (8.5, 4.5)                 @noisy det686 det993
mx (8.5, 4)                   @noisy det335 det421 det528 det2323
mzz (8, 7) (8.5, 7)           @noisy det630 det2784
mz (8.5, 6.5)                 @noisy det630 det1030
mx (8.5, 6)                   @noisy det768 det1331 det2584 det3204
mzz (8, 9) (8.5, 9)           @noisy det503 det3199
mz (8.5, 8.5)                 @noisy det503 det1051
mx (8.5, 8)                   @noisy det253 det372 det1469 det2257
mx (10.5, 0.0)                @noisy det614
mz (10.5, 0.5)                @noisy det736 det1069
mzz (10, 1) (10.5, 1.0)       @noisy det736 det1507
mzz (9, 2) (9.5, 2)           @noisy det1146 det2219
mz (9.5, 1.5)                 @noisy det922 det1146
mx (9.5, 1)                   @noisy det614 det1325 det2495
mx (10.5, 2.0)                @noisy det646
mz (10.5, 2.5)                @noisy det294 det995
mzz (10.5, 3.0) (10, 3)       @noisy det294 det2452
mzz (9.5, 4) (9, 4)           @noisy det2111 det2905
mz (9.5, 3.5)                 @noisy det1066 det2111
mx (9.5, 3)                   @noisy det421 det482 det646
mx (10.5, 4.0)                @noisy det1697
mz (10.5, 4.5)                @noisy det917 det3208
mzz (10, 5) (10.5, 5.0)       @noisy det328 det3208
mzz (9, 6) (9.5, 6)           @noisy det51 det68
mz (9.5, 5.5)                 @noisy det68 det817
mx (9.5, 5)                   @noisy det1697 det2323 det3204
mx (10.5, 6.0)                @noisy det2468
mz (10.5, 6.5)                @noisy det733 det854
mzz (10, 7) (10.5, 7.0)       @noisy det733 det804
mzz (9, 8) (9.5, 8)           @noisy det320 det2975
mz (9.5, 7.5)                 @noisy det991 det2975
mx (9.5, 7)                   @noisy det372 det768 det2468
mx (10.5, 8.0)                @noisy det211
mz (10.5, 8.5)                @noisy det1039 det1858
mzz (10, 9) (10.5, 9.0)       @noisy det1858 det3181
mzz (9.5, 10) (9, 10)         @noisy det474 det2868
mz (9.5, 9.5)                 @noisy det954 det2868
mx (9.5, 9)                   @noisy det211 det253 det1749

--------         12
mx (0.0, -0.5)                @noisy det888 det1020
mzz (1.0, -0.5) (0.5, -0.5)     @noisy det3010
mzz (1, 1.5) (0.5, 1.5)       @noisy det2896 det3010
mxx (0, 1.5) (0, 1)           @noisy det290 det2861
mzz (1, 3.5) (0.5, 3.5)       @noisy det1314 det2896
mxx (0, 3.5) (0, 3)           @noisy det259 det3023
mzz (0.5, 5.5) (1, 5.5)       @noisy det210 det1314
mxx (0, 5.5) (0, 5)           @noisy det240 det3205
mzz (1, 7.5) (0.5, 7.5)       @noisy det210 det1219
mxx (0, 7) (0, 7.5)           @noisy det2513 det2758
mzz (1, 9.5) (0.5, 9.5)       @noisy det1219
mxx (0, 9) (0, 9.5)           @noisy det2656 det2860
mzz (1.5, 0.5) (2, 0.5)       @noisy det2621
mxx (1, 0.5) (1, 0)           @noisy det1849 det2103
mzz (1.5, 2.5) (2, 2.5)       @noisy det2002 det2621
mxx (1, 2) (1, 2.5)           @noisy det717 det1061
mzz (1.5, 4.5) (2, 4.5)       @noisy det272 det2002
mxx (1, 4) (1, 4.5)           @noisy det2249 det2631
mzz (1.5, 6.5) (2, 6.5)       @noisy det272 det2593
mxx (1, 6.5) (1, 6)           @noisy det1040 det2355
mzz (1.5, 8.5) (2, 8.5)       @noisy det1765 det2593
mxx (1, 8) (1, 8.5)           @noisy det111 det1698
mxx (1.0, 10.5) (1, 10)       @noisy det354 det2316
mzz (1.5, 10.5) (2.0, 10.5)     @noisy det1765
mx (2.0, -0.5)                @noisy det1212 det3066
mzz (2.5, -0.5) (3.0, -0.5)     @noisy det2886
mzz (3, 1.5) (2.5, 1.5)       @noisy det1 det2886
mxx (2, 1) (2, 1.5)           @noisy det289 det940
mzz (2.5, 3.5) (3, 3.5)       @noisy det1 det580
mxx (2, 3.5) (2, 3)           @noisy det1514 det1937
mzz (2.5, 5.5) (3, 5.5)       @noisy det580 det812
mxx (2, 5.5) (2, 5)           @noisy det24 det604
mzz (2.5, 7.5) (3, 7.5)       @noisy det812 det2269
mxx (2, 7) (2, 7.5)           @noisy det2872 det3005
mzz (2.5, 9.5) (3, 9.5)       @noisy det2269
mxx (2, 9.5) (2, 9)           @noisy det1551 det1609
mzz (3.5, 0.5) (4, 0.5)       @noisy det2885
mxx (3, 0) (3, 0.5)           @noisy det1434 det2762
mzz (3.5, 2.5) (4, 2.5)       @noisy det2199 det2885
mxx (3, 2.5) (3, 2)           @noisy det1480 det3175
mzz (4, 4.5) (3.5, 4.5)       @noisy det1315 det2199
mxx (3, 4.5) (3, 4)           @noisy det1767 det2727
mzz (3.5, 6.5) (4, 6.5)       @noisy det1315 det2635
mxx (3, 6) (3, 6.5)           @noisy det788 det1982
mzz (3.5, 8.5) (4, 8.5)       @noisy det961 det2635
mxx (3, 8.5) (3, 8)           @noisy det1190 det2420
mxx (3, 10) (3.0, 10.5)       @noisy det1306 det1860
mzz (4.0, 10.5) (3.5, 10.5)     @noisy det961
mx (4.0, -0.5)                @noisy det131 det1427
mzz (5.0, -0.5) (4.5, -0.5)     @noisy det332
mzz (5, 1.5) (4.5, 1.5)       @noisy det332 det1835
mxx (4, 1.5) (4, 1)           @noisy det437 det2553
mzz (5, 3.5) (4.5, 3.5)       @noisy det1835 det2659
mxx (4, 3) (4, 3.5)           @noisy det1603 det1777
mzz (5, 5.5) (4.5, 5.5)       @noisy det53 det2659
mxx (4, 5) (4, 5.5)           @noisy det813 det1613
mzz (5, 7.5) (4.5, 7.5)       @noisy det53 det465
mxx (4, 7) (4, 7.5)           @noisy det476 det1590
mzz (5, 9.5) (4.5, 9.5)       @noisy det465
mxx (4, 9.5) (4, 9)           @noisy det49 det425
mzz (5.5, 0.5) (6, 0.5)       @noisy det844
mxx (5, 0) (5, 0.5)           @noisy det54 det2253
mzz (5.5, 2.5) (6, 2.5)       @noisy det682 det844
mxx (5, 2) (5, 2.5)           @noisy det933 det2325
mzz (5.5, 4.5) (6, 4.5)       @noisy det570 det682
mxx (5, 4.5) (5, 4)           @noisy det534 det3055
mzz (6, 6.5) (5.5, 6.5)       @noisy det570 det1695
mxx (5, 6) (5, 6.5)           @noisy det402 det1842
mzz (5.5, 8.5) (6, 8.5)       @noisy det1695 det3011
mxx (5, 8) (5, 8.5)           @noisy det786 det1742
mxx (5, 10) (5.0, 10.5)       @noisy det1722 det3185
mzz (5.5, 10.5) (6.0, 10.5)     @noisy det3011
mx (6.0, -0.5)                @noisy det1949 det2694
mzz (6.5, -0.5) (7.0, -0.5)     @noisy det691
mzz (6.5, 1.5) (7, 1.5)       @noisy det691 det763
mxx (6, 1.5) (6, 1)           @noisy det1872 det2749
mzz (6.5, 3.5) (7, 3.5)       @noisy det32 det763
mxx (6, 3.5) (6, 3)           @noisy det1761 det2490
mzz (6.5, 5.5) (7, 5.5)       @noisy det32 det668
mxx (6, 5) (6, 5.5)           @noisy det1047 det2397
mzz (6.5, 7.5) (7, 7.5)       @noisy det59 det668
mxx (6, 7.5) (6, 7)           @noisy det756 det3038
mzz (7, 9.5) (6.5, 9.5)       @noisy det59
mxx (6, 9.5) (6, 9)           @noisy det1733 det1738
mzz (7.5, 0.5) (8, 0.5)       @noisy det2499
mxx (7, 0.5) (7, 0)           @noisy det711 det1478
mzz (7.5, 2.5) (8, 2.5)       @noisy det2242 det2499
mxx (7, 2) (7, 2.5)           @noisy det1685 det2804
mzz (7.5, 4.5) (8, 4.5)       @noisy det56 det2242
mxx (7, 4.5) (7, 4)           @noisy det267 det335
mzz (7.5, 6.5) (8, 6.5)       @noisy det56 det2395
mxx (7, 6.5) (7, 6)           @noisy det2584 det3161
mzz (7.5, 8.5) (8, 8.5)       @noisy det1936 det2395
mxx (7, 8) (7, 8.5)           @noisy det1298 det2257
mxx (7, 10) (7.0, 10.5)       @noisy det309 det1807
mzz (7.5, 10.5) (8.0, 10.5)     @noisy det1936
mx (8.0, -0.5)                @noisy det1927 det2941
mzz (8.5, -0.5) (9.0, -0.5)     @noisy det845
mzz (8.5, 1.5) (9, 1.5)       @noisy det845 det2267
mxx (8, 1) (8, 1.5)           @noisy det1003 det2495
mzz (8.5, 3.5) (9, 3.5)       @noisy det831 det2267
mxx (8, 3.5) (8, 3)           @noisy det421 det528
mzz (9, 5.5) (8.5, 5.5)       @noisy det831 det2784
mxx (8, 5.5) (8, 5)           @noisy det1331 det3204
mzz (8.5, 7.5) (9, 7.5)       @noisy det2784 det3199
mxx (8, 7.5) (8, 7)           @noisy det372 det1469
mzz (8.5, 9.5) (9, 9.5)       @noisy det3199
mxx (8, 9) (8, 9.5)           @noisy det1749 det2799
mzz (9.5, 0.5) (10, 0.5)      @noisy det2219
mxx (9, 0) (9, 0.5)           @noisy det614 det1325
mzz (9.5, 2.5) (10, 2.5)      @noisy det2219 det2905
mxx (9, 2) (9, 2.5)           @noisy det482 det646
mzz (9.5, 4.5) (10, 4.5)      @noisy det51 det2905
mxx (9, 4) (9, 4.5)           @noisy det1697 det2323
mzz (9.5, 6.5) (10, 6.5)      @noisy det51 det320
mxx (9, 6.5) (9, 6)           @noisy det768 det2468
mzz (9.5, 8.5) (10, 8.5)      @noisy det320 det474
mxx (9, 8) (9, 8.5)           @noisy det211 det253
mxx (9, 10) (9.0, 10.5)       @noisy det1793 det2063
mzz (9.5, 10.5) (10.0, 10.5)     @noisy det474
mzz (0.5, 0) (0, 0)           @noisy det1981 det3010
mz (0.5, 0.5)                 @noisy det850 det1981
mx (0.5, 1)                   @noisy det290 det2103 det2861
mz (-0.5, 1.0)                @noisy det1392 det3096
mz (-0.5, 1.5)                @noisy det986 det3096
mx (-0.5, 2.0)                @noisy det290
mzz (0, 2) (0.5, 2)           @noisy det665 det2896
mz (0.5, 2.5)                 @noisy det665 det1028
mx (0.5, 3)                   @noisy det259 det1061 det3023
mz (-0.5, 3.0)                @noisy det287 det1894
mz (-0.5, 3.5)                @noisy det287 det958
mx (-0.5, 4.0)                @noisy det259
mzz (0, 4) (0.5, 4)           @noisy det296 det1314
mz (0.5, 4.5)                 @noisy det296 det1037
mx (0.5, 5)                   @noisy det240 det2249 det3205
mz (-0.5, 5.0)                @noisy det918 det1512
mz (-0.5, 5.5)                @noisy det960 det1512
mx (-0.5, 6.0)                @noisy det240
mzz (0.5, 6) (0, 6)           @noisy det210 det383
mz (0.5, 6.5)                 @noisy det383 det965
mx (0.5, 7)                   @noisy det1040 det2513 det2758
mz (-0.5, 7.0)                @noisy det302 det1598
mz (-0.5, 7.5)                @noisy det302 det827
mx (-0.5, 8.0)                @noisy det2758
mzz (0, 8) (0.5, 8)           @noisy det1219 det2451
mz (0.5, 8.5)                 @noisy det897 det2451
mx (0.5, 9)                   @noisy det1698 det2656 det2860
mz (-0.5, 9.0)                @noisy det2258 det2901
mz (-0.5, 9.5)                @noisy det1022 det2901
mx (-0.5, 10.0)               @noisy det2860
mzz (1, 1) (1.5, 1)           @noisy det858 det2621
mz (1.5, 1.5)                 @noisy det858 det931
mx (1.5, 2)                   @noisy det717 det940 det1061 det2861
mzz (1, 3) (1.5, 3)           @noisy det331 det2002
mz (1.5, 3.5)                 @noisy det331 det997
mx (1.5, 4)                   @noisy det1514 det2249 det2631 det3023
mzz (1.5, 5) (1, 5)           @noisy det272 det2582
mz (1.5, 5.5)                 @noisy det829 det2582
mx (1.5, 6)                   @noisy det24 det1040 det2355 det3205
mzz (1, 7) (1.5, 7)           @noisy det1387 det2593
mz (1.5, 7.5)                 @noisy det977 det1387
mx (1.5, 8)                   @noisy det111 det1698 det2513 det3005
mzz (1, 9) (1.5, 9)           @noisy det114 det1765
mz (1.5, 9.5)                 @noisy det114 det1074
mx (1.5, 10)                  @noisy det354 det1609 det2316 det2656
mzz (2, 0) (2.5, 0)           @noisy det2574 det2886
mz (2.5, 0.5)                 @noisy det951 det2574
mx (2.5, 1)                   @noisy det289 det940 det1434 det1849
mzz (2.5, 2) (2, 2)           @noisy det1 det621
mz (2.5, 2.5)                 @noisy det621 det963
mx (2.5, 3)                   @noisy det717 det1480 det1514 det1937
mzz (2, 4) (2.5, 4)           @noisy det580 det762
mz (2.5, 4.5)                 @noisy det762 det875
mx (2.5, 5)                   @noisy det24 det604 det1767 det2631
mzz (2, 6) (2.5, 6)           @noisy det812 det2189
mz (2.5, 6.5)                 @noisy det833 det2189
mx (2.5, 7)                   @noisy det788 det2355 det2872 det3005
mzz (2.5, 8) (2, 8)           @noisy det2269 det3206
mz (2.5, 8.5)                 @noisy det1090 det3206
mx (2.5, 9)                   @noisy det111 det1551 det1609 det2420
mzz (3, 1) (3.5, 1)           @noisy det485 det2885
mz (3.5, 1.5)                 @noisy det485 det1041
mx (3.5, 2)                   @noisy det289 det1480 det2553 det3175
mzz (3, 3) (3.5, 3)           @noisy det1147 det2199
mz (3.5, 3.5)                 @noisy det1019 det1147
mx (3.5, 4)                   @noisy det1603 det1767 det1937 det2727
mzz (3.5, 5) (3, 5)           @noisy det1315 det2481
mz (3.5, 5.5)                 @noisy det1029 det2481
mx (3.5, 6)                   @noisy det604 det788 det1613 det1982
mzz (3, 7) (3.5, 7)           @noisy det2419 det2635
mz (3.5, 7.5)                 @noisy det1057 det2419
mx (3.5, 8)                   @noisy det476 det1190 det2420 det2872
mzz (3, 9) (3.5, 9)           @noisy det961 det2364
mz (3.5, 9.5)                 @noisy det1064 det2364
mx (3.5, 10)                  @noisy det49 det1306 det1551 det1860
mzz (4, 0) (4.5, 0)           @noisy det332 det1169
mz (4.5, 0.5)                 @noisy det846 det1169
mx (4.5, 1)                   @noisy det54 det437 det2553 det2762
mzz (4.5, 2) (4, 2)           @noisy det270 det1835
mz (4.5, 2.5)                 @noisy det270 det1024
mx (4.5, 3)                   @noisy det933 det1603 det1777 det3175
mzz (4, 4) (4.5, 4)           @noisy det1189 det2659
mz (4.5, 4.5)                 @noisy det1035 det1189
mx (4.5, 5)                   @noisy det813 det1613 det2727 det3055
mzz (4, 6) (4.5, 6)           @noisy det53 det1973
mz (4.5, 6.5)                 @noisy det903 det1973
mx (4.5, 7)                   @noisy det476 det1590 det1842 det1982
mzz (4.5, 8) (4, 8)           @noisy det465 det1435
mz (4.5, 8.5)                 @noisy det820 det1435
mx (4.5, 9)                   @noisy det49 det425 det1190 det1742
mzz (5.5, 1) (5, 1)           @noisy det844 det1379
mz (5.5, 1.5)                 @noisy det928 det1379
mx (5.5, 2)                   @noisy det437 det933 det1872 det2325
mzz (5, 3) (5.5, 3)           @noisy det682 det2307
mz (5.5, 3.5)                 @noisy det992 det2307
mx (5.5, 4)                   @noisy det534 det1777 det2490 det3055
mzz (5, 5) (5.5, 5)           @noisy det481 det570
mz (5.5, 5.5)                 @noisy det481 det999
mx (5.5, 6)                   @noisy det402 det813 det1842 det2397
mzz (5.5, 7) (5, 7)           @noisy det1695 det1798
mz (5.5, 7.5)                 @noisy det1059 det1798
mx (5.5, 8)                   @noisy det786 det1590 det1742 det3038
mzz (5, 9) (5.5, 9)           @noisy det43 det3011
mz (5.5, 9.5)                 @noisy det43 det981
mx (5.5, 10)                  @noisy det425 det1722 det1733 det3185
mzz (6.5, 0) (6, 0)           @noisy det691 det1150
mz (6.5, 0.5)                 @noisy det989 det1150
mx (6.5, 1)                   @noisy det1478 det1872 det2253 det2749
mzz (6, 2) (6.5, 2)           @noisy det763 det2107
mz (6.5, 2.5)                 @noisy det1091 det2107
mx (6.5, 3)                   @noisy det1761 det2325 det2490 det2804
mzz (6, 4) (6.5, 4)           @noisy det32 det265
mz (6.5, 4.5)                 @noisy det265 det852
mx (6.5, 5)                   @noisy det335 det534 det1047 det2397
mzz (6, 6) (6.5, 6)           @noisy det668 det1965
mz (6.5, 6.5)                 @noisy det896 det1965
mx (6.5, 7)                   @noisy det402 det756 det2584 det3038
mzz (6, 8) (6.5, 8)           @noisy det59 det1140
mz (6.5, 8.5)                 @noisy det975 det1140
mx (6.5, 9)                   @noisy det786 det1733 det1738 det2257
mzz (7, 1) (7.5, 1)           @noisy det770 det2499
mz (7.5, 1.5)                 @noisy det770 det1004
mx (7.5, 2)                   @noisy det1685 det2495 det2749 det2804
mzz (7.5, 3) (7, 3)           @noisy det2025 det2242
mz (7.5, 3.5)                 @noisy det915 det2025
mx (7.5, 4)                   @noisy det267 det335 det421 det1761
mzz (7, 5) (7.5, 5)           @noisy det56 det1195
mz (7.5, 5.5)                 @noisy det863 det1195
mx (7.5, 6)                   @noisy det1047 det2584 det3161 det3204
mzz (7, 7) (7.5, 7)           @noisy det2395 det2662
mz (7.5, 7.5)                 @noisy det1055 det2662
mx (7.5, 8)                   @noisy det372 det756 det1298 det2257
mzz (7, 9) (7.5, 9)           @noisy det1936 det2158
mz (7.5, 9.5)                 @noisy det1063 det2158
mx (7.5, 10)                  @noisy det309 det1738 det1749 det1807
mzz (8.5, 0) (8, 0)           @noisy det388 det845
mz (8.5, 0.5)                 @noisy det388 det870
mx (8.5, 1)                   @noisy det614 det711 det1003 det2495
mzz (8, 2) (8.5, 2)           @noisy det1703 det2267
mz (8.5, 2.5)                 @noisy det1095 det1703
mx (8.5, 3)                   @noisy det421 det528 det646 det1685
mzz (8, 4) (8.5, 4)           @noisy det831 det2533
mz (8.5, 4.5)                 @noisy det993 det2533
mx (8.5, 5)                   @noisy det267 det1331 det1697 det3204
mzz (8.5, 6) (8, 6)           @noisy det2284 det2784
mz (8.5, 6.5)                 @noisy det1030 det2284
mx (8.5, 7)                   @noisy det372 det1469 det2468 det3161
mzz (8, 8) (8.5, 8)           @noisy det2204 det3199
mz (8.5, 8.5)                 @noisy det1051 det2204
mx (8.5, 9)                   @noisy det211 det1298 det1749 det2799
mzz (10, 0) (10.5, 0.0)       @noisy det1507 det1518
mz (10.5, 0.5)                @noisy det1069 det1518
mx (10.5, 1.0)                @noisy det1325
mzz (9, 1) (9.5, 1)           @noisy det716 det2219
mz (9.5, 1.5)                 @noisy det716 det922
mx (9.5, 2)                   @noisy det482 det646 det1003
mzz (10.5, 2.0) (10, 2)       @noisy det242 det2452
mz (10.5, 2.5)                @noisy det242 det995
mx (10.5, 3.0)                @noisy det482
mzz (9, 3) (9.5, 3)           @noisy det58 det2905
mz (9.5, 3.5)                 @noisy det58 det1066
mx (9.5, 4)                   @noisy det528 det1697 det2323
mzz (10, 4) (10.5, 4.0)       @noisy det328 det592
mz (10.5, 4.5)                @noisy det592 det917
mx (10.5, 5.0)                @noisy det2323
mzz (9.5, 5) (9, 5)           @noisy det51 det2651
mz (9.5, 5.5)                 @noisy det817 det2651
mx (9.5, 6)                   @noisy det768 det1331 det2468
mzz (10, 6) (10.5, 6.0)       @noisy det804 det2685
mz (10.5, 6.5)                @noisy det854 det2685
mx (10.5, 7.0)                @noisy det768
mzz (9, 7) (9.5, 7)           @noisy det320 det2264
mz (9.5, 7.5)                 @noisy det991 det2264
mx (9.5, 8)                   @noisy det211 det253 det1469
mzz (10.5, 8.0) (10, 8)       @noisy det2140 det3181
mz (10.5, 8.5)                @noisy det1039 det2140
mx (10.5, 9.0)                @noisy det253
mzz (9, 9) (9.5, 9)           @noisy det474 det887
mz (9.5, 9.5)                 @noisy det887 det954
mx (9.5, 10)                  @noisy det1793 det2063 det2799

--------         13
mz (0.0, -0.5)                @noisy det1981
mx (0.5, -0.5)                @noisy det888 det1717
mxx (1, 0) (1.0, -0.5)        @noisy det888 det1020
mxx (1, 1.5) (1, 2)           @noisy det290 det2861
mx (0.5, 1.5)                 @noisy det1763 det2861
mz (0, 1.5)                   @noisy det665 det1392 det3010 det3096
mxx (1, 3.5) (1, 4)           @noisy det259 det3023
mx (0.5, 3.5)                 @noisy det1803 det3023
mz (0, 3.5)                   @noisy det287 det296 det1894 det2896
mxx (1, 6) (1, 5.5)           @noisy det240 det3205
mx (0.5, 5.5)                 @noisy det1745 det3205
mz (0, 5.5)                   @noisy det383 det918 det1314 det1512
mxx (1, 7.5) (1, 8)           @noisy det2513 det2758
mx (0.5, 7.5)                 @noisy det1679 det2513
mz (0, 7.5)                   @noisy det210 det302 det1598 det2451
mxx (1, 9.5) (1, 10)          @noisy det2656 det2860
mx (0.5, 9.5)                 @noisy det1614 det2656
mz (0, 9.5)                   @noisy det1219 det2258 det2901
mxx (2, 0.5) (2, 1)           @noisy det1849 det2103
mx (1.5, 0.5)                 @noisy det1705 det1849
mz (1, 0.5)                   @noisy det858 det1981 det3010
mxx (2, 3) (2, 2.5)           @noisy det717 det1061
mx (1.5, 2.5)                 @noisy det717 det1675
mz (1, 2.5)                   @noisy det331 det665 det2621 det2896
mxx (2, 4.5) (2, 5)           @noisy det2249 det2631
mx (1.5, 4.5)                 @noisy det1568 det2631
mz (1, 4.5)                   @noisy det296 det1314 det2002 det2582
mxx (2, 6.5) (2, 7)           @noisy det1040 det2355
mx (1.5, 6.5)                 @noisy det1748 det2355
mz (1, 6.5)                   @noisy det210 det272 det383 det1387
mxx (2, 9) (2, 8.5)           @noisy det111 det1698
mx (1.5, 8.5)                 @noisy det111 det1758
mz (1, 8.5)                   @noisy det114 det1219 det2451 det2593
mz (1.0, 10.5)                @noisy det1765
mx (1.5, 10.5)                @noisy det354 det1643
mx (2.0, 10.5)                @noisy det354 det2316
mz (2.0, -0.5)                @noisy det2574
mx (2.5, -0.5)                @noisy det1212 det1555
mxx (3.0, -0.5) (3, 0)        @noisy det1212 det3066
mxx (3, 1.5) (3, 2)           @noisy det289 det940
mx (2.5, 1.5)                 @noisy det289 det1756
mz (2, 1.5)                   @noisy det621 det858 det2621 det2886
mxx (3, 3.5) (3, 4)           @noisy det1514 det1937
mx (2.5, 3.5)                 @noisy det1759 det1937
mz (2, 3.5)                   @noisy det1 det331 det762 det2002
mxx (3, 5.5) (3, 6)           @noisy det24 det604
mx (2.5, 5.5)                 @noisy det604 det1625
mz (2, 5.5)                   @noisy det272 det580 det2189 det2582
mxx (3, 7.5) (3, 8)           @noisy det2872 det3005
mx (2.5, 7.5)                 @noisy det1732 det2872
mz (2, 7.5)                   @noisy det812 det1387 det2593 det3206
mxx (3, 9.5) (3, 10)          @noisy det1551 det1609
mx (2.5, 9.5)                 @noisy det1551 det1775
mz (2, 9.5)                   @noisy det114 det1765 det2269
mxx (4, 0.5) (4, 1)           @noisy det1434 det2762
mx (3.5, 0.5)                 @noisy det1608 det2762
mz (3, 0.5)                   @noisy det485 det2574 det2886
mxx (4, 2.5) (4, 3)           @noisy det1480 det3175
mx (3.5, 2.5)                 @noisy det1532 det3175
mz (3, 2.5)                   @noisy det1 det621 det1147 det2885
mxx (4, 4.5) (4, 5)           @noisy det1767 det2727
mx (3.5, 4.5)                 @noisy det1702 det2727
mz (3, 4.5)                   @noisy det580 det762 det2199 det2481
mxx (4, 6.5) (4, 7)           @noisy det788 det1982
mx (3.5, 6.5)                 @noisy det1781 det1982
mz (3, 6.5)                   @noisy det812 det1315 det2189 det2419
mxx (4, 9) (4, 8.5)           @noisy det1190 det2420
mx (3.5, 8.5)                 @noisy det1190 det1537
mz (3, 8.5)                   @noisy det2269 det2364 det2635 det3206
mz (3.0, 10.5)                @noisy det961
mx (3.5, 10.5)                @noisy det1306 det1805
mx (4.0, 10.5)                @noisy det1306 det1860
mz (4.0, -0.5)                @noisy det1169
mx (4.5, -0.5)                @noisy det131 det1737
mxx (5.0, -0.5) (5, 0)        @noisy det131 det1427
mxx (5, 1.5) (5, 2)           @noisy det437 det2553
mx (4.5, 1.5)                 @noisy det437 det1578
mz (4, 1.5)                   @noisy det270 det332 det485 det2885
mxx (5, 3.5) (5, 4)           @noisy det1603 det1777
mx (4.5, 3.5)                 @noisy det1769 det1777
mz (4, 3.5)                   @noisy det1147 det1189 det1835 det2199
mxx (5, 5.5) (5, 6)           @noisy det813 det1613
mx (4.5, 5.5)                 @noisy det813 det1813
mz (4, 5.5)                   @noisy det1315 det1973 det2481 det2659
mxx (5, 7.5) (5, 8)           @noisy det476 det1590
mx (4.5, 7.5)                 @noisy det1590 det1591
mz (4, 7.5)                   @noisy det53 det1435 det2419 det2635
mxx (5, 9.5) (5, 10)          @noisy det49 det425
mx (4.5, 9.5)                 @noisy det425 det1684
mz (4, 9.5)                   @noisy det465 det961 det2364
mxx (6, 1) (6, 0.5)           @noisy det54 det2253
mx (5.5, 0.5)                 @noisy det1808 det2253
mz (5, 0.5)                   @noisy det332 det1169 det1379
mxx (6, 2.5) (6, 3)           @noisy det933 det2325
mx (5.5, 2.5)                 @noisy det1586 det2325
mz (5, 2.5)                   @noisy det270 det844 det1835 det2307
mxx (6, 4.5) (6, 5)           @noisy det534 det3055
mx (5.5, 4.5)                 @noisy det534 det1680
mz (5, 4.5)                   @noisy det481 det682 det1189 det2659
mxx (6, 6.5) (6, 7)           @noisy det402 det1842
mx (5.5, 6.5)                 @noisy det402 det1817
mz (5, 6.5)                   @noisy det53 det570 det1798 det1973
mxx (6, 8.5) (6, 9)           @noisy det786 det1742
mx (5.5, 8.5)                 @noisy det786 det1757
mz (5, 8.5)                   @noisy det43 det465 det1435 det1695
mz (5.0, 10.5)                @noisy det3011
mx (5.5, 10.5)                @noisy det1639 det3185
mx (6.0, 10.5)                @noisy det1722 det3185
mz (6.0, -0.5)                @noisy det1150
mx (6.5, -0.5)                @noisy det1755 det1949
mxx (7, 0) (7.0, -0.5)        @noisy det1949 det2694
mxx (7, 1.5) (7, 2)           @noisy det1872 det2749
mx (6.5, 1.5)                 @noisy det1741 det2749
mz (6, 1.5)                   @noisy det691 det844 det1379 det2107
mxx (7, 4) (7, 3.5)           @noisy det1761 det2490
mx (6.5, 3.5)                 @noisy det1631 det1761
mz (6, 3.5)                   @noisy det265 det682 det763 det2307
mxx (7, 5.5) (7, 6)           @noisy det1047 det2397
mx (6.5, 5.5)                 @noisy det1047 det1713
mz (6, 5.5)                   @noisy det32 det481 det570 det1965
mxx (7, 7.5) (7, 8)           @noisy det756 det3038
mx (6.5, 7.5)                 @noisy det756 det1739
mz (6, 7.5)                   @noisy det668 det1140 det1695 det1798
mxx (7, 9.5) (7, 10)          @noisy det1733 det1738
mx (6.5, 9.5)                 @noisy det1738 det1787
mz (6, 9.5)                   @noisy det43 det59 det3011
mxx (8, 0.5) (8, 1)           @noisy det711 det1478
mx (7.5, 0.5)                 @noisy det711 det1810
mz (7, 0.5)                   @noisy det691 det770 det1150
mxx (8, 2.5) (8, 3)           @noisy det1685 det2804
mx (7.5, 2.5)                 @noisy det1685 det1736
mz (7, 2.5)                   @noisy det763 det2025 det2107 det2499
mxx (8, 4.5) (8, 5)           @noisy det267 det335
mx (7.5, 4.5)                 @noisy det267 det1762
mz (7, 4.5)                   @noisy det32 det265 det1195 det2242
mxx (8, 7) (8, 6.5)           @noisy det2584 det3161
mx (7.5, 6.5)                 @noisy det1715 det3161
mz (7, 6.5)                   @noisy det56 det668 det1965 det2662
mxx (8, 8.5) (8, 9)           @noisy det1298 det2257
mx (7.5, 8.5)                 @noisy det1298 det1579
mz (7, 8.5)                   @noisy det59 det1140 det2158 det2395
mz (7.0, 10.5)                @noisy det1936
mx (7.5, 10.5)                @noisy det309 det1770
mx (8.0, 10.5)                @noisy det309 det1807
mz (8.0, -0.5)                @noisy det388
mx (8.5, -0.5)                @noisy det1690 det2941
mxx (9.0, -0.5) (9, 0)        @noisy det1927 det2941
mxx (9, 1.5) (9, 2)           @noisy det1003 det2495
mx (8.5, 1.5)                 @noisy det1003 det1771
mz (8, 1.5)                   @noisy det770 det845 det1703 det2499
mxx (9, 3.5) (9, 4)           @noisy det421 det528
mx (8.5, 3.5)                 @noisy det528 det1778
mz (8, 3.5)                   @noisy det2025 det2242 det2267 det2533
mxx (9, 5.5) (9, 6)           @noisy det1331 det3204
mx (8.5, 5.5)                 @noisy det1331 det1751
mz (8, 5.5)                   @noisy det56 det831 det1195 det2284
mxx (9, 7.5) (9, 8)           @noisy det372 det1469
mx (8.5, 7.5)                 @noisy det1469 det1676
mz (8, 7.5)                   @noisy det2204 det2395 det2662 det2784
mxx (9, 10) (9, 9.5)          @noisy det1749 det2799
mx (8.5, 9.5)                 @noisy det1526 det2799
mz (8, 9.5)                   @noisy det1936 det2158 det3199
mxx (10, 0.5) (10, 1)         @noisy det614 det1325
mx (9.5, 0.5)                 @noisy det1325 det1735
mz (9, 0.5)                   @noisy det388 det716 det845
mxx (10, 2.5) (10, 3)         @noisy det482 det646
mx (9.5, 2.5)                 @noisy det482 det1662
mz (9, 2.5)                   @noisy det58 det1703 det2219 det2267
mxx (10, 4.5) (10, 5)         @noisy det1697 det2323
mx (9.5, 4.5)                 @noisy det1596 det2323
mz (9, 4.5)                   @noisy det831 det2533 det2651 det2905
mxx (10, 6.5) (10, 7)         @noisy det768 det2468
mx (9.5, 6.5)                 @noisy det768 det1776
mz (9, 6.5)                   @noisy det51 det2264 det2284 det2784
mxx (10, 9) (10, 8.5)         @noisy det211 det253
mx (9.5, 8.5)                 @noisy det253 det1784
mz (9, 8.5)                   @noisy det320 det887 det2204 det3199
mz (9.0, 10.5)                @noisy det474
mx (9.5, 10.5)                @noisy det1638 det2063
mx (10.0, 10.5)               @noisy det1793 det2063
mxx (0.5, 0.5) (0.5, 0)       @noisy det2103
mzz (1, 1) (0.5, 1)           @noisy det1981 det3010
mxx (-0.5, 1.5) (-0.5, 1.0)     @noisy det290
mzz (-0.5, 2.0) (0, 2)        @noisy det1392 det3096
mxx (0.5, 2.5) (0.5, 2)       @noisy det1061
mzz (1, 3) (0.5, 3)           @noisy det665 det2896
mxx (-0.5, 3.0) (-0.5, 3.5)     @noisy det259
mzz (-0.5, 4.0) (0, 4)        @noisy det287 det1894
mxx (0.5, 4.5) (0.5, 4)       @noisy det2249
mzz (0.5, 5) (1, 5)           @noisy det296 det1314
mxx (-0.5, 5.0) (-0.5, 5.5)     @noisy det240
mzz (-0.5, 6.0) (0, 6)        @noisy det918 det1512
mxx (0.5, 6.5) (0.5, 6)       @noisy det1040
mzz (1, 7) (0.5, 7)           @noisy det210 det383
mxx (-0.5, 7.5) (-0.5, 7.0)     @noisy det2758
mzz (-0.5, 8.0) (0, 8)        @noisy det302 det1598
mxx (0.5, 8.5) (0.5, 8)       @noisy det1698
mzz (1, 9) (0.5, 9)           @noisy det1219 det2451
mxx (-0.5, 9.0) (-0.5, 9.5)     @noisy det2860
mzz (-0.5, 10.0) (0, 10)      @noisy det2258 det2901
mxx (1.5, 1.5) (1.5, 1)       @noisy det290 det940
mzz (1.5, 2) (2, 2)           @noisy det858 det2621
mxx (1.5, 3.5) (1.5, 3)       @noisy det259 det1514
mzz (1.5, 4) (2, 4)           @noisy det331 det2002
mxx (1.5, 5) (1.5, 5.5)       @noisy det24 det240
mzz (1.5, 6) (2, 6)           @noisy det272 det2582
mxx (1.5, 7.5) (1.5, 7)       @noisy det2758 det3005
mzz (1.5, 8) (2, 8)           @noisy det1387 det2593
mxx (1.5, 9.5) (1.5, 9)       @noisy det1609 det2860
mzz (1.5, 10) (2, 10)         @noisy det114 det1765
mxx (2.5, 0.5) (2.5, 0)       @noisy det1434 det2103
mzz (3, 1) (2.5, 1)           @noisy det2574 det2886
mxx (2.5, 2) (2.5, 2.5)       @noisy det1061 det1480
mzz (2.5, 3) (3, 3)           @noisy det1 det621
mxx (2.5, 4) (2.5, 4.5)       @noisy det1767 det2249
mzz (2.5, 5) (3, 5)           @noisy det580 det762
mxx (2.5, 6.5) (2.5, 6)       @noisy det788 det1040
mzz (2.5, 7) (3, 7)           @noisy det812 det2189
mxx (2.5, 8) (2.5, 8.5)       @noisy det1698 det2420
mzz (2.5, 9) (3, 9)           @noisy det2269 det3206
mxx (3.5, 1) (3.5, 1.5)       @noisy det940 det2553
mzz (3.5, 2) (4, 2)           @noisy det485 det2885
mxx (3.5, 3) (3.5, 3.5)       @noisy det1514 det1603
mzz (4, 4) (3.5, 4)           @noisy det1147 det2199
mxx (3.5, 5) (3.5, 5.5)       @noisy det24 det1613
mzz (3.5, 6) (4, 6)           @noisy det1315 det2481
mxx (3.5, 7) (3.5, 7.5)       @noisy det476 det3005
mzz (3.5, 8) (4, 8)           @noisy det2419 det2635
mxx (3.5, 9) (3.5, 9.5)       @noisy det49 det1609
mzz (4, 10) (3.5, 10)         @noisy det961 det2364
mxx (4.5, 0.5) (4.5, 0)       @noisy det54 det1434
mzz (5, 1) (4.5, 1)           @noisy det332 det1169
mxx (4.5, 2) (4.5, 2.5)       @noisy det933 det1480
mzz (5, 3) (4.5, 3)           @noisy det270 det1835
mxx (4.5, 4.5) (4.5, 4)       @noisy det1767 det3055
mzz (5, 5) (4.5, 5)           @noisy det1189 det2659
mxx (4.5, 6.5) (4.5, 6)       @noisy det788 det1842
mzz (5, 7) (4.5, 7)           @noisy det53 det1973
mxx (4.5, 8) (4.5, 8.5)       @noisy det1742 det2420
mzz (5, 9) (4.5, 9)           @noisy det465 det1435
mxx (5.5, 1) (5.5, 1.5)       @noisy det1872 det2553
mzz (5.5, 2) (6, 2)           @noisy det844 det1379
mxx (5.5, 3) (5.5, 3.5)       @noisy det1603 det2490
mzz (5.5, 4) (6, 4)           @noisy det682 det2307
mxx (5.5, 5.5) (5.5, 5)       @noisy det1613 det2397
mzz (6, 6) (5.5, 6)           @noisy det481 det570
mxx (5.5, 7) (5.5, 7.5)       @noisy det476 det3038
mzz (5.5, 8) (6, 8)           @noisy det1695 det1798
mxx (5.5, 9) (5.5, 9.5)       @noisy det49 det1733
mzz (5.5, 10) (6, 10)         @noisy det43 det3011
mxx (6.5, 0) (6.5, 0.5)       @noisy det54 det1478
mzz (6.5, 1) (7, 1)           @noisy det691 det1150
mxx (6.5, 2.5) (6.5, 2)       @noisy det933 det2804
mzz (6.5, 3) (7, 3)           @noisy det763 det2107
mxx (6.5, 4.5) (6.5, 4)       @noisy det335 det3055
mzz (6.5, 5) (7, 5)           @noisy det32 det265
mxx (6.5, 6) (6.5, 6.5)       @noisy det1842 det2584
mzz (6.5, 7) (7, 7)           @noisy det668 det1965
mxx (6.5, 8.5) (6.5, 8)       @noisy det1742 det2257
mzz (7, 9) (6.5, 9)           @noisy det59 det1140
mxx (7.5, 1.5) (7.5, 1)       @noisy det1872 det2495
mzz (7.5, 2) (8, 2)           @noisy det770 det2499
mxx (7.5, 3) (7.5, 3.5)       @noisy det421 det2490
mzz (7.5, 4) (8, 4)           @noisy det2025 det2242
mxx (7.5, 5) (7.5, 5.5)       @noisy det2397 det3204
mzz (7.5, 6) (8, 6)           @noisy det56 det1195
mxx (7.5, 7.5) (7.5, 7)       @noisy det372 det3038
mzz (7.5, 8) (8, 8)           @noisy det2395 det2662
mxx (7.5, 9.5) (7.5, 9)       @noisy det1733 det1749
mzz (7.5, 10) (8, 10)         @noisy det1936 det2158
mxx (8.5, 0) (8.5, 0.5)       @noisy det614 det1478
mzz (8.5, 1) (9, 1)           @noisy det388 det845
mxx (8.5, 2.5) (8.5, 2)       @noisy det646 det2804
mzz (8.5, 3) (9, 3)           @noisy det1703 det2267
mxx (8.5, 4.5) (8.5, 4)       @noisy det335 det1697
mzz (9, 5) (8.5, 5)           @noisy det831 det2533
mxx (8.5, 6) (8.5, 6.5)       @noisy det2468 det2584
mzz (8.5, 7) (9, 7)           @noisy det2284 det2784
mxx (8.5, 8.5) (8.5, 8)       @noisy det211 det2257
mzz (8.5, 9) (9, 9)           @noisy det2204 det3199
mxx (10.5, 0.5) (10.5, 0.0)     @noisy det614
mz (10.5, 1.0)                @noisy det1507 det1518
mxx (9.5, 1.5) (9.5, 1)       @noisy det2495
mzz (9.5, 2) (10, 2)          @noisy det716 det2219
mxx (10.5, 2.0) (10.5, 2.5)     @noisy det646
mz (10.5, 3.0)                @noisy det242 det2452
mxx (9.5, 3.5) (9.5, 3)       @noisy det421
mzz (9.5, 4) (10, 4)          @noisy det58 det2905
mxx (10.5, 4.0) (10.5, 4.5)     @noisy det1697
mz (10.5, 5.0)                @noisy det328 det592
mxx (9.5, 5) (9.5, 5.5)       @noisy det3204
mzz (9.5, 6) (10, 6)          @noisy det51 det2651
mxx (10.5, 6.5) (10.5, 6.0)     @noisy det2468
mz (10.5, 7.0)                @noisy det804 det2685
mxx (9.5, 7) (9.5, 7.5)       @noisy det372
mzz (9.5, 8) (10, 8)          @noisy det320 det2264
mxx (10.5, 8.0) (10.5, 8.5)     @noisy det211
mz (10.5, 9.0)                @noisy det2140 det3181
mxx (9.5, 9.5) (9.5, 9)       @noisy det1749
mzz (9.5, 10) (10, 10)        @noisy det474 det887

--------         14
mxx (0.0, -0.5) (0, 0)        @noisy det1020 det1657
mx (0.5, -0.5)                @noisy det1657 det1717
mz (1.0, -0.5)                @noisy det3010
mxx (0, 1.5) (0, 2)           @noisy det290 det2605
mx (0.5, 1.5)                 @noisy det1763 det2605
mz (1, 1.5)                   @noisy det858 det1981 det2621 det2896
mxx (0, 3.5) (0, 4)           @noisy det259 det317
mx (0.5, 3.5)                 @noisy det317 det1803
mz (1, 3.5)                   @noisy det331 det665 det1314 det2002
mxx (0, 5.5) (0, 6)           @noisy det240 det2961
mx (0.5, 5.5)                 @noisy det1745 det2961
mz (1, 5.5)                   @noisy det210 det272 det296 det2582
mxx (0, 7.5) (0, 8)           @noisy det1693 det2758
mx (0.5, 7.5)                 @noisy det1679 det1693
mz (1, 7.5)                   @noisy det383 det1219 det1387 det2593
mxx (0, 9.5) (0, 10)          @noisy det2208 det2860
mx (0.5, 9.5)                 @noisy det1614 det2208
mz (1, 9.5)                   @noisy det114 det1765 det2451
mxx (1, 0.5) (1, 1)           @noisy det751 det2103
mx (1.5, 0.5)                 @noisy det751 det1705
mz (2, 0.5)                   @noisy det2574 det2621 det2886
mxx (1, 2.5) (1, 3)           @noisy det1061 det2458
mx (1.5, 2.5)                 @noisy det1675 det2458
mz (2, 2.5)                   @noisy det1 det621 det858 det2002
mxx (1, 4.5) (1, 5)           @noisy det1818 det2249
mx (1.5, 4.5)                 @noisy det1568 det1818
mz (2, 4.5)                   @noisy det272 det331 det580 det762
mxx (1, 6.5) (1, 7)           @noisy det1040 det1204
mx (1.5, 6.5)                 @noisy det1204 det1748
mz (2, 6.5)                   @noisy det812 det2189 det2582 det2593
mxx (1, 8.5) (1, 9)           @noisy det1310 det1698
mx (1.5, 8.5)                 @noisy det1310 det1758
mz (2, 8.5)                   @noisy det1387 det1765 det2269 det3206
mx (1.0, 10.5)                @noisy det1726 det2316
mx (1.5, 10.5)                @noisy det1643 det1726
mz (2.0, 10.5)                @noisy det114
mxx (2.0, -0.5) (2, 0)        @noisy det2276 det3066
mx (2.5, -0.5)                @noisy det1555 det2276
mz (3.0, -0.5)                @noisy det2886
mxx (2, 1.5) (2, 2)           @noisy det940 det2884
mx (2.5, 1.5)                 @noisy det1756 det2884
mz (3, 1.5)                   @noisy det1 det485 det2574 det2885
mxx (2, 3.5) (2, 4)           @noisy det577 det1514
mx (2.5, 3.5)                 @noisy det577 det1759
mz (3, 3.5)                   @noisy det580 det621 det1147 det2199
mxx (2, 5.5) (2, 6)           @noisy det24 det700
mx (2.5, 5.5)                 @noisy det700 det1625
mz (3, 5.5)                   @noisy det762 det812 det1315 det2481
mxx (2, 7.5) (2, 8)           @noisy det3005 det3129
mx (2.5, 7.5)                 @noisy det1732 det3129
mz (3, 7.5)                   @noisy det2189 det2269 det2419 det2635
mxx (2, 9.5) (2, 10)          @noisy det1062 det1609
mx (2.5, 9.5)                 @noisy det1062 det1775
mz (3, 9.5)                   @noisy det961 det2364 det3206
mxx (3, 1) (3, 0.5)           @noisy det1434 det3125
mx (3.5, 0.5)                 @noisy det1608 det3125
mz (4, 0.5)                   @noisy det332 det1169 det2885
mxx (3, 2.5) (3, 3)           @noisy det1480 det2470
mx (3.5, 2.5)                 @noisy det1532 det2470
mz (4, 2.5)                   @noisy det270 det485 det1835 det2199
mxx (3, 4.5) (3, 5)           @noisy det1767 det3007
mx (3.5, 4.5)                 @noisy det1702 det3007
mz (4, 4.5)                   @noisy det1147 det1189 det1315 det2659
mxx (3, 7) (3, 6.5)           @noisy det788 det3029
mx (3.5, 6.5)                 @noisy det1781 det3029
mz (4, 6.5)                   @noisy det53 det1973 det2481 det2635
mxx (3, 8.5) (3, 9)           @noisy det2293 det2420
mx (3.5, 8.5)                 @noisy det1537 det2293
mz (4, 8.5)                   @noisy det465 det961 det1435 det2419
mx (3.0, 10.5)                @noisy det1433 det1860
mx (3.5, 10.5)                @noisy det1433 det1805
mz (4.0, 10.5)                @noisy det2364
mxx (4.0, -0.5) (4, 0)        @noisy det758 det1427
mx (4.5, -0.5)                @noisy det758 det1737
mz (5.0, -0.5)                @noisy det332
mxx (4, 1.5) (4, 2)           @noisy det761 det2553
mx (4.5, 1.5)                 @noisy det761 det1578
mz (5, 1.5)                   @noisy det844 det1169 det1379 det1835
mxx (4, 4) (4, 3.5)           @noisy det1603 det2266
mx (4.5, 3.5)                 @noisy det1769 det2266
mz (5, 3.5)                   @noisy det270 det682 det2307 det2659
mxx (4, 5.5) (4, 6)           @noisy det1108 det1613
mx (4.5, 5.5)                 @noisy det1108 det1813
mz (5, 5.5)                   @noisy det53 det481 det570 det1189
mxx (4, 7.5) (4, 8)           @noisy det209 det476
mx (4.5, 7.5)                 @noisy det209 det1591
mz (5, 7.5)                   @noisy det465 det1695 det1798 det1973
mxx (4, 9.5) (4, 10)          @noisy det49 det864
mx (4.5, 9.5)                 @noisy det864 det1684
mz (5, 9.5)                   @noisy det43 det1435 det3011
mxx (5, 0.5) (5, 1)           @noisy det54 det2248
mx (5.5, 0.5)                 @noisy det1808 det2248
mz (6, 0.5)                   @noisy det691 det844 det1150
mxx (5, 3) (5, 2.5)           @noisy det933 det2485
mx (5.5, 2.5)                 @noisy det1586 det2485
mz (6, 2.5)                   @noisy det682 det763 det1379 det2107
mxx (5, 4.5) (5, 5)           @noisy det255 det3055
mx (5.5, 4.5)                 @noisy det255 det1680
mz (6, 4.5)                   @noisy det32 det265 det570 det2307
mxx (5, 6.5) (5, 7)           @noisy det937 det1842
mx (5.5, 6.5)                 @noisy det937 det1817
mz (6, 6.5)                   @noisy det481 det668 det1695 det1965
mxx (5, 9) (5, 8.5)           @noisy det1742 det2455
mx (5.5, 8.5)                 @noisy det1757 det2455
mz (6, 8.5)                   @noisy det59 det1140 det1798 det3011
mx (5.0, 10.5)                @noisy det1722 det3049
mx (5.5, 10.5)                @noisy det1639 det3049
mz (6.0, 10.5)                @noisy det43
mxx (6.0, -0.5) (6, 0)        @noisy det2694 det3146
mx (6.5, -0.5)                @noisy det1755 det3146
mz (7.0, -0.5)                @noisy det691
mxx (6, 1.5) (6, 2)           @noisy det1872 det2109
mx (6.5, 1.5)                 @noisy det1741 det2109
mz (7, 1.5)                   @noisy det763 det770 det1150 det2499
mxx (6, 3.5) (6, 4)           @noisy det1975 det2490
mx (6.5, 3.5)                 @noisy det1631 det1975
mz (7, 3.5)                   @noisy det32 det2025 det2107 det2242
mxx (6, 6) (6, 5.5)           @noisy det368 det2397
mx (6.5, 5.5)                 @noisy det368 det1713
mz (7, 5.5)                   @noisy det56 det265 det668 det1195
mxx (6, 7.5) (6, 8)           @noisy det1053 det3038
mx (6.5, 7.5)                 @noisy det1053 det1739
mz (7, 7.5)                   @noisy det59 det1965 det2395 det2662
mxx (6, 9.5) (6, 10)          @noisy det985 det1733
mx (6.5, 9.5)                 @noisy det985 det1787
mz (7, 9.5)                   @noisy det1140 det1936 det2158
mxx (7, 0.5) (7, 1)           @noisy det934 det1478
mx (7.5, 0.5)                 @noisy det934 det1810
mz (8, 0.5)                   @noisy det388 det845 det2499
mxx (7, 2.5) (7, 3)           @noisy det27 det2804
mx (7.5, 2.5)                 @noisy det27 det1736
mz (8, 2.5)                   @noisy det770 det1703 det2242 det2267
mxx (7, 4.5) (7, 5)           @noisy det335 det2579
mx (7.5, 4.5)                 @noisy det1762 det2579
mz (8, 4.5)                   @noisy det56 det831 det2025 det2533
mxx (7, 6.5) (7, 7)           @noisy det2421 det2584
mx (7.5, 6.5)                 @noisy det1715 det2421
mz (8, 6.5)                   @noisy det1195 det2284 det2395 det2784
mxx (7, 9) (7, 8.5)           @noisy det1529 det2257
mx (7.5, 8.5)                 @noisy det1529 det1579
mz (8, 8.5)                   @noisy det1936 det2204 det2662 det3199
mx (7.0, 10.5)                @noisy det311 det1807
mx (7.5, 10.5)                @noisy det311 det1770
mz (8.0, 10.5)                @noisy det2158
mxx (8, 0) (8.0, -0.5)        @noisy det1927 det2851
mx (8.5, -0.5)                @noisy det1690 det2851
mz (9.0, -0.5)                @noisy det845
mxx (8, 2) (8, 1.5)           @noisy det956 det2495
mx (8.5, 1.5)                 @noisy det956 det1771
mz (9, 1.5)                   @noisy det388 det716 det2219 det2267
mxx (8, 3.5) (8, 4)           @noisy det421 det3090
mx (8.5, 3.5)                 @noisy det1778 det3090
mz (9, 3.5)                   @noisy det58 det831 det1703 det2905
mxx (8, 5.5) (8, 6)           @noisy det3182 det3204
mx (8.5, 5.5)                 @noisy det1751 det3182
mz (9, 5.5)                   @noisy det51 det2533 det2651 det2784
mxx (8, 7.5) (8, 8)           @noisy det372 det902
mx (8.5, 7.5)                 @noisy det902 det1676
mz (9, 7.5)                   @noisy det320 det2264 det2284 det3199
mxx (8, 9.5) (8, 10)          @noisy det1749 det1887
mx (8.5, 9.5)                 @noisy det1526 det1887
mz (9, 9.5)                   @noisy det474 det887 det2204
mxx (9, 0.5) (9, 1)           @noisy det614 det2097
mx (9.5, 0.5)                 @noisy det1735 det2097
mz (10, 0.5)                  @noisy det1507 det1518 det2219
mxx (9, 2.5) (9, 3)           @noisy det646 det1829
mx (9.5, 2.5)                 @noisy det1662 det1829
mz (10, 2.5)                  @noisy det242 det716 det2452 det2905
mxx (9, 5) (9, 4.5)           @noisy det1697 det2381
mx (9.5, 4.5)                 @noisy det1596 det2381
mz (10, 4.5)                  @noisy det51 det58 det328 det592
mxx (9, 6.5) (9, 7)           @noisy det2254 det2468
mx (9.5, 6.5)                 @noisy det1776 det2254
mz (10, 6.5)                  @noisy det320 det804 det2651 det2685
mxx (9, 8.5) (9, 9)           @noisy det211 det489
mx (9.5, 8.5)                 @noisy det489 det1784
mz (10, 8.5)                  @noisy det474 det2140 det2264 det3181
mx (9.0, 10.5)                @noisy det5 det1793
mx (9.5, 10.5)                @noisy det5 det1638
mz (10.0, 10.5)               @noisy det887
mxx (0.5, 0.5) (0.5, 1)       @noisy det2103
mzz (1, 0) (0.5, 0)           @noisy det1981 det3010
mzz (0, 1) (-0.5, 1.0)        @noisy det1392 det3096
mxx (-0.5, 2.0) (-0.5, 1.5)     @noisy det290
mxx (0.5, 2.5) (0.5, 3)       @noisy det1061
mzz (1, 2) (0.5, 2)           @noisy det665 det2896
mzz (-0.5, 3.0) (0, 3)        @noisy det287 det1894
mxx (-0.5, 3.5) (-0.5, 4.0)     @noisy det259
mxx (0.5, 5) (0.5, 4.5)       @noisy det2249
mzz (1, 4) (0.5, 4)           @noisy det296 det1314
mzz (-0.5, 5.0) (0, 5)        @noisy det918 det1512
mxx (-0.5, 5.5) (-0.5, 6.0)     @noisy det240
mxx (0.5, 6.5) (0.5, 7)       @noisy det1040
mzz (0.5, 6) (1, 6)           @noisy det210 det383
mzz (0, 7) (-0.5, 7.0)        @noisy det302 det1598
mxx (-0.5, 8.0) (-0.5, 7.5)     @noisy det2758
mxx (0.5, 8.5) (0.5, 9)       @noisy det1698
mzz (1, 8) (0.5, 8)           @noisy det1219 det2451
mzz (-0.5, 9.0) (0, 9)        @noisy det2258 det2901
mxx (-0.5, 9.5) (-0.5, 10.0)     @noisy det2860
mxx (1.5, 1.5) (1.5, 2)       @noisy det290 det940
mzz (1.5, 1) (2, 1)           @noisy det858 det2621
mxx (1.5, 4) (1.5, 3.5)       @noisy det259 det1514
mzz (2, 3) (1.5, 3)           @noisy det331 det2002
mxx (1.5, 5.5) (1.5, 6)       @noisy det24 det240
mzz (1.5, 5) (2, 5)           @noisy det272 det2582
mxx (1.5, 7.5) (1.5, 8)       @noisy det2758 det3005
mzz (1.5, 7) (2, 7)           @noisy det1387 det2593
mxx (1.5, 10) (1.5, 9.5)      @noisy det1609 det2860
mzz (2, 9) (1.5, 9)           @noisy det114 det1765
mxx (2.5, 0.5) (2.5, 1)       @noisy det1434 det2103
mzz (2.5, 0) (3, 0)           @noisy det2574 det2886
mxx (2.5, 2.5) (2.5, 3)       @noisy det1061 det1480
mzz (2.5, 2) (3, 2)           @noisy det1 det621
mxx (2.5, 4.5) (2.5, 5)       @noisy det1767 det2249
mzz (2.5, 4) (3, 4)           @noisy det580 det762
mxx (2.5, 7) (2.5, 6.5)       @noisy det788 det1040
mzz (3, 6) (2.5, 6)           @noisy det812 det2189
mxx (2.5, 8.5) (2.5, 9)       @noisy det1698 det2420
mzz (2.5, 8) (3, 8)           @noisy det2269 det3206
mxx (3.5, 1.5) (3.5, 2)       @noisy det940 det2553
mzz (3.5, 1) (4, 1)           @noisy det485 det2885
mxx (3.5, 3.5) (3.5, 4)       @noisy det1514 det1603
mzz (3.5, 3) (4, 3)           @noisy det1147 det2199
mxx (3.5, 5.5) (3.5, 6)       @noisy det24 det1613
mzz (3.5, 5) (4, 5)           @noisy det1315 det2481
mxx (3.5, 7.5) (3.5, 8)       @noisy det476 det3005
mzz (3.5, 7) (4, 7)           @noisy det2419 det2635
mxx (3.5, 9.5) (3.5, 10)      @noisy det49 det1609
mzz (4, 9) (3.5, 9)           @noisy det961 det2364
mxx (4.5, 0.5) (4.5, 1)       @noisy det54 det1434
mzz (5, 0) (4.5, 0)           @noisy det332 det1169
mxx (4.5, 2.5) (4.5, 3)       @noisy det933 det1480
mzz (4.5, 2) (5, 2)           @noisy det270 det1835
mxx (4.5, 4.5) (4.5, 5)       @noisy det1767 det3055
mzz (5, 4) (4.5, 4)           @noisy det1189 det2659
mxx (4.5, 6.5) (4.5, 7)       @noisy det788 det1842
mzz (5, 6) (4.5, 6)           @noisy det53 det1973
mxx (4.5, 8.5) (4.5, 9)       @noisy det1742 det2420
mzz (4.5, 8) (5, 8)           @noisy det465 det1435
mxx (5.5, 1.5) (5.5, 2)       @noisy det1872 det2553
mzz (5.5, 1) (6, 1)           @noisy det844 det1379
mxx (5.5, 3.5) (5.5, 4)       @noisy det1603 det2490
mzz (5.5, 3) (6, 3)           @noisy det682 det2307
mxx (5.5, 5.5) (5.5, 6)       @noisy det1613 det2397
mzz (5.5, 5) (6, 5)           @noisy det481 det570
mxx (5.5, 7.5) (5.5, 8)       @noisy det476 det3038
mzz (5.5, 7) (6, 7)           @noisy det1695 det1798
mxx (5.5, 9.5) (5.5, 10)      @noisy det49 det1733
mzz (5.5, 9) (6, 9)           @noisy det43 det3011
mxx (6.5, 0.5) (6.5, 1)       @noisy det54 det1478
mzz (6.5, 0) (7, 0)           @noisy det691 det1150
mxx (6.5, 2.5) (6.5, 3)       @noisy det933 det2804
mzz (6.5, 2) (7, 2)           @noisy det763 det2107
mxx (6.5, 5) (6.5, 4.5)       @noisy det335 det3055
mzz (7, 4) (6.5, 4)           @noisy det32 det265
mxx (6.5, 6.5) (6.5, 7)       @noisy det1842 det2584
mzz (6.5, 6) (7, 6)           @noisy det668 det1965
mxx (6.5, 8.5) (6.5, 9)       @noisy det1742 det2257
mzz (6.5, 8) (7, 8)           @noisy det59 det1140
mxx (7.5, 2) (7.5, 1.5)       @noisy det1872 det2495
mzz (7.5, 1) (8, 1)           @noisy det770 det2499
mxx (7.5, 3.5) (7.5, 4)       @noisy det421 det2490
mzz (7.5, 3) (8, 3)           @noisy det2025 det2242
mxx (7.5, 5.5) (7.5, 6)       @noisy det2397 det3204
mzz (7.5, 5) (8, 5)           @noisy det56 det1195
mxx (7.5, 8) (7.5, 7.5)       @noisy det372 det3038
mzz (8, 7) (7.5, 7)           @noisy det2395 det2662
mxx (7.5, 9.5) (7.5, 10)      @noisy det1733 det1749
mzz (7.5, 9) (8, 9)           @noisy det1936 det2158
mxx (8.5, 0.5) (8.5, 1)       @noisy det614 det1478
mzz (8.5, 0) (9, 0)           @noisy det388 det845
mxx (8.5, 2.5) (8.5, 3)       @noisy det646 det2804
mzz (8.5, 2) (9, 2)           @noisy det1703 det2267
mxx (8.5, 4.5) (8.5, 5)       @noisy det335 det1697
mzz (8.5, 4) (9, 4)           @noisy det831 det2533
mxx (8.5, 6.5) (8.5, 7)       @noisy det2468 det2584
mzz (8.5, 6) (9, 6)           @noisy det2284 det2784
mxx (8.5, 8.5) (8.5, 9)       @noisy det211 det2257
mzz (8.5, 8) (9, 8)           @noisy det2204 det3199
mz (10.5, 0.0)                @noisy det1507 det1518
mxx (10.5, 0.5) (10.5, 1.0)     @noisy det614
mxx (9.5, 1.5) (9.5, 2)       @noisy det2495
mzz (10, 1) (9.5, 1)          @noisy det716 det2219
mz (10.5, 2.0)                @noisy det242 det2452
mxx (10.5, 2.5) (10.5, 3.0)     @noisy det646
mxx (9.5, 4) (9.5, 3.5)       @noisy det421
mzz (9.5, 3) (10, 3)          @noisy det58 det2905
mz (10.5, 4.0)                @noisy det328 det592
mxx (10.5, 4.5) (10.5, 5.0)     @noisy det1697
mxx (9.5, 5.5) (9.5, 6)       @noisy det3204
mzz (9.5, 5) (10, 5)          @noisy det51 det2651
mz (10.5, 6.0)                @noisy det804 det2685
mxx (10.5, 6.5) (10.5, 7.0)     @noisy det2468
mxx (9.5, 7.5) (9.5, 8)       @noisy det372
mzz (9.5, 7) (10, 7)          @noisy det320 det2264
mz (10.5, 8.0)                @noisy det2140 det3181
mxx (10.5, 8.5) (10.5, 9.0)     @noisy det211
mxx (9.5, 10) (9.5, 9.5)      @noisy det1749
mzz (10, 9) (9.5, 9)          @noisy det474 det887

--------         15
mzz (0.5, -0.5) (0.0, -0.5)     @noisy det1981
mx (1.0, -0.5)                @noisy det1020 det1657
mzz (0, 1.5) (0.5, 1.5)       @noisy det665 det1981
mxx (1, 1) (1, 1.5)           @noisy det290 det2605
mzz (0, 3.5) (0.5, 3.5)       @noisy det296 det665
mxx (1, 3) (1, 3.5)           @noisy det259 det317
mzz (0.5, 5.5) (0, 5.5)       @noisy det296 det383
mxx (1, 5) (1, 5.5)           @noisy det240 det2961
mzz (0, 7.5) (0.5, 7.5)       @noisy det383 det2451
mxx (1, 7.5) (1, 7)           @noisy det1693 det2758
mzz (0, 9.5) (0.5, 9.5)       @noisy det2451
mxx (1, 9) (1, 9.5)           @noisy det2208 det2860
mzz (1, 0.5) (1.5, 0.5)       @noisy det858
mxx (2, 0) (2, 0.5)           @noisy det751 det2103
mzz (1, 2.5) (1.5, 2.5)       @noisy det331 det858
mxx (2, 2) (2, 2.5)           @noisy det1061 det2458
mzz (1.5, 4.5) (1, 4.5)       @noisy det331 det2582
mxx (2, 4.5) (2, 4)           @noisy det1818 det2249
mzz (1, 6.5) (1.5, 6.5)       @noisy det1387 det2582
mxx (2, 6.5) (2, 6)           @noisy det1040 det1204
mzz (1, 8.5) (1.5, 8.5)       @noisy det114 det1387
mxx (2, 8) (2, 8.5)           @noisy det1310 det1698
mzz (1.5, 10.5) (1.0, 10.5)     @noisy det114
mxx (2, 10) (2.0, 10.5)       @noisy det1726 det2316
mzz (2.0, -0.5) (2.5, -0.5)     @noisy det2574
mx (3.0, -0.5)                @noisy det2276 det3066
mzz (2, 1.5) (2.5, 1.5)       @noisy det621 det2574
mxx (3, 1.5) (3, 1)           @noisy det940 det2884
mzz (2, 3.5) (2.5, 3.5)       @noisy det621 det762
mxx (3, 3.5) (3, 3)           @noisy det577 det1514
mzz (2, 5.5) (2.5, 5.5)       @noisy det762 det2189
mxx (3, 5) (3, 5.5)           @noisy det24 det700
mzz (2.5, 7.5) (2, 7.5)       @noisy det2189 det3206
mxx (3, 7.5) (3, 7)           @noisy det3005 det3129
mzz (2, 9.5) (2.5, 9.5)       @noisy det3206
mxx (3, 9.5) (3, 9)           @noisy det1062 det1609
mzz (3.5, 0.5) (3, 0.5)       @noisy det485
mxx (4, 0) (4, 0.5)           @noisy det1434 det3125
mzz (3, 2.5) (3.5, 2.5)       @noisy det485 det1147
mxx (4, 2) (4, 2.5)           @noisy det1480 det2470
mzz (3, 4.5) (3.5, 4.5)       @noisy det1147 det2481
mxx (4, 4.5) (4, 4)           @noisy det1767 det3007
mzz (3.5, 6.5) (3, 6.5)       @noisy det2419 det2481
mxx (4, 6) (4, 6.5)           @noisy det788 det3029
mzz (3, 8.5) (3.5, 8.5)       @noisy det2364 det2419
mxx (4, 8) (4, 8.5)           @noisy det2293 det2420
mzz (3.0, 10.5) (3.5, 10.5)     @noisy det2364
mxx (4, 10) (4.0, 10.5)       @noisy det1433 det1860
mzz (4.0, -0.5) (4.5, -0.5)     @noisy det1169
mx (5.0, -0.5)                @noisy det758 det1427
mzz (4, 1.5) (4.5, 1.5)       @noisy det270 det1169
mxx (5, 1) (5, 1.5)           @noisy det761 det2553
mzz (4.5, 3.5) (4, 3.5)       @noisy det270 det1189
mxx (5, 3.5) (5, 3)           @noisy det1603 det2266
mzz (4, 5.5) (4.5, 5.5)       @noisy det1189 det1973
mxx (5, 5.5) (5, 5)           @noisy det1108 det1613
mzz (4, 7.5) (4.5, 7.5)       @noisy det1435 det1973
mxx (5, 7) (5, 7.5)           @noisy det209 det476
mzz (4, 9.5) (4.5, 9.5)       @noisy det1435
mxx (5, 9.5) (5, 9)           @noisy det49 det864
mzz (5, 0.5) (5.5, 0.5)       @noisy det1379
mxx (6, 0) (6, 0.5)           @noisy det54 det2248
mzz (5.5, 2.5) (5, 2.5)       @noisy det1379 det2307
mxx (6, 2.5) (6, 2)           @noisy det933 det2485
mzz (5, 4.5) (5.5, 4.5)       @noisy det481 det2307
mxx (6, 4) (6, 4.5)           @noisy det255 det3055
mzz (5, 6.5) (5.5, 6.5)       @noisy det481 det1798
mxx (6, 6.5) (6, 6)           @noisy det937 det1842
mzz (5.5, 8.5) (5, 8.5)       @noisy det43 det1798
mxx (6, 8.5) (6, 8)           @noisy det1742 det2455
mzz (5.0, 10.5) (5.5, 10.5)     @noisy det43
mxx (6.0, 10.5) (6, 10)       @noisy det1722 det3049
mzz (6.5, -0.5) (6.0, -0.5)     @noisy det1150
mx (7.0, -0.5)                @noisy det2694 det3146
mzz (6, 1.5) (6.5, 1.5)       @noisy det1150 det2107
mxx (7, 1.5) (7, 1)           @noisy det1872 det2109
mzz (6, 3.5) (6.5, 3.5)       @noisy det265 det2107
mxx (7, 3) (7, 3.5)           @noisy det1975 det2490
mzz (6.5, 5.5) (6, 5.5)       @noisy det265 det1965
mxx (7, 5.5) (7, 5)           @noisy det368 det2397
mzz (6, 7.5) (6.5, 7.5)       @noisy det1140 det1965
mxx (7, 7.5) (7, 7)           @noisy det1053 det3038
mzz (6, 9.5) (6.5, 9.5)       @noisy det1140
mxx (7, 9.5) (7, 9)           @noisy det985 det1733
mzz (7, 0.5) (7.5, 0.5)       @noisy det770
mxx (8, 0.5) (8, 0)           @noisy det934 det1478
mzz (7.5, 2.5) (7, 2.5)       @noisy det770 det2025
mxx (8, 2.5) (8, 2)           @noisy det27 det2804
mzz (7, 4.5) (7.5, 4.5)       @noisy det1195 det2025
mxx (8, 4) (8, 4.5)           @noisy det335 det2579
mzz (7, 6.5) (7.5, 6.5)       @noisy det1195 det2662
mxx (8, 6.5) (8, 6)           @noisy det2421 det2584
mzz (7.5, 8.5) (7, 8.5)       @noisy det2158 det2662
mxx (8, 8) (8, 8.5)           @noisy det1529 det2257
mzz (7.0, 10.5) (7.5, 10.5)     @noisy det2158
mxx (8.0, 10.5) (8, 10)       @noisy det311 det1807
mzz (8.5, -0.5) (8.0, -0.5)     @noisy det388
mx (9.0, -0.5)                @noisy det1927 det2851
mzz (8.5, 1.5) (8, 1.5)       @noisy det388 det1703
mxx (9, 1) (9, 1.5)           @noisy det956 det2495
mzz (8, 3.5) (8.5, 3.5)       @noisy det1703 det2533
mxx (9, 3) (9, 3.5)           @noisy det421 det3090
mzz (8, 5.5) (8.5, 5.5)       @noisy det2284 det2533
mxx (9, 5.5) (9, 5)           @noisy det3182 det3204
mzz (8, 7.5) (8.5, 7.5)       @noisy det2204 det2284
mxx (9, 7) (9, 7.5)           @noisy det372 det902
mzz (8, 9.5) (8.5, 9.5)       @noisy det2204
mxx (9, 9) (9, 9.5)           @noisy det1749 det1887
mzz (9, 0.5) (9.5, 0.5)       @noisy det716
mxx (10, 0.5) (10, 0)         @noisy det614 det2097
mzz (9.5, 2.5) (9, 2.5)       @noisy det58 det716
mxx (10, 2) (10, 2.5)         @noisy det646 det1829
mzz (9.5, 4.5) (9, 4.5)       @noisy det58 det2651
mxx (10, 4.5) (10, 4)         @noisy det1697 det2381
mzz (9, 6.5) (9.5, 6.5)       @noisy det2264 det2651
mxx (10, 6.5) (10, 6)         @noisy det2254 det2468
mzz (9.5, 8.5) (9, 8.5)       @noisy det887 det2264
mxx (10, 8) (10, 8.5)         @noisy det211 det489
mzz (9.0, 10.5) (9.5, 10.5)     @noisy det887
mxx (10, 10) (10.0, 10.5)     @noisy det5 det1793
mzz (0, 1) (0.5, 1)           @noisy det1981 det3010
mz (0.5, 0.5)                 @noisy det2357 det3010
mx (0.5, 0)                   @noisy det1020 det1657 det2103
mx (-0.5, 1.0)                @noisy det290
mz (-0.5, 1.5)                @noisy det1392 det2476
mz (-0.5, 2.0)                @noisy det1392 det3096
mzz (0, 3) (0.5, 3)           @noisy det665 det2896
mz (0.5, 2.5)                 @noisy det2505 det2896
mx (0.5, 2)                   @noisy det290 det1061 det2605
mx (-0.5, 3.0)                @noisy det259
mz (-0.5, 3.5)                @noisy det1894 det2327
mz (-0.5, 4.0)                @noisy det287 det1894
mzz (0.5, 5) (0, 5)           @noisy det296 det1314
mz (0.5, 4.5)                 @noisy det1314 det2510
mx (0.5, 4)                   @noisy det259 det317 det2249
mx (-0.5, 5.0)                @noisy det240
mz (-0.5, 5.5)                @noisy det918 det2334
mz (-0.5, 6.0)                @noisy det918 det1512
mzz (0, 7) (0.5, 7)           @noisy det210 det383
mz (0.5, 6.5)                 @noisy det210 det2339
mx (0.5, 6)                   @noisy det240 det1040 det2961
mx (-0.5, 7.0)                @noisy det2758
mz (-0.5, 7.5)                @noisy det1598 det2320
mz (-0.5, 8.0)                @noisy det302 det1598
mzz (0, 9) (0.5, 9)           @noisy det1219 det2451
mz (0.5, 8.5)                 @noisy det1219 det2418
mx (0.5, 8)                   @noisy det1693 det1698 det2758
mx (-0.5, 9.0)                @noisy det2860
mz (-0.5, 9.5)                @noisy det2258 det2410
mz (-0.5, 10.0)               @noisy det2258 det2901
mzz (1, 2) (1.5, 2)           @noisy det858 det2621
mz (1.5, 1.5)                 @noisy det2515 det2621
mx (1.5, 1)                   @noisy det751 det940 det2103 det2605
mzz (1.5, 4) (1, 4)           @noisy det331 det2002
mz (1.5, 3.5)                 @noisy det2002 det2346
mx (1.5, 3)                   @noisy det317 det1061 det1514 det2458
mzz (1, 6) (1.5, 6)           @noisy det272 det2582
mz (1.5, 5.5)                 @noisy det272 det2322
mx (1.5, 5)                   @noisy det24 det1818 det2249 det2961
mzz (1, 8) (1.5, 8)           @noisy det1387 det2593
mz (1.5, 7.5)                 @noisy det2348 det2593
mx (1.5, 7)                   @noisy det1040 det1204 det1693 det3005
mzz (1.5, 10) (1, 10)         @noisy det114 det1765
mz (1.5, 9.5)                 @noisy det1765 det2454
mx (1.5, 9)                   @noisy det1310 det1609 det1698 det2208
mzz (2, 1) (2.5, 1)           @noisy det2574 det2886
mz (2.5, 0.5)                 @noisy det2243 det2886
mx (2.5, 0)                   @noisy det751 det1434 det2276 det3066
mzz (2, 3) (2.5, 3)           @noisy det1 det621
mz (2.5, 2.5)                 @noisy det1 det2336
mx (2.5, 2)                   @noisy det940 det1480 det2458 det2884
mzz (2, 5) (2.5, 5)           @noisy det580 det762
mz (2.5, 4.5)                 @noisy det580 det2480
mx (2.5, 4)                   @noisy det577 det1514 det1767 det1818
mzz (2.5, 7) (2, 7)           @noisy det812 det2189
mz (2.5, 6.5)                 @noisy det812 det2328
mx (2.5, 6)                   @noisy det24 det700 det788 det1204
mzz (2, 9) (2.5, 9)           @noisy det2269 det3206
mz (2.5, 8.5)                 @noisy det2269 det2461
mx (2.5, 8)                   @noisy det1310 det2420 det3005 det3129
mzz (3, 2) (3.5, 2)           @noisy det485 det2885
mz (3.5, 1.5)                 @noisy det2516 det2885
mx (3.5, 1)                   @noisy det1434 det2553 det2884 det3125
mzz (3, 4) (3.5, 4)           @noisy det1147 det2199
mz (3.5, 3.5)                 @noisy det2199 det2404
mx (3.5, 3)                   @noisy det577 det1480 det1603 det2470
mzz (3.5, 6) (3, 6)           @noisy det1315 det2481
mz (3.5, 5.5)                 @noisy det1315 det2414
mx (3.5, 5)                   @noisy det700 det1613 det1767 det3007
mzz (3, 8) (3.5, 8)           @noisy det2419 det2635
mz (3.5, 7.5)                 @noisy det2520 det2635
mx (3.5, 7)                   @noisy det476 det788 det3029 det3129
mzz (3, 10) (3.5, 10)         @noisy det961 det2364
mz (3.5, 9.5)                 @noisy det961 det2292
mx (3.5, 9)                   @noisy det49 det1062 det2293 det2420
mzz (4, 1) (4.5, 1)           @noisy det332 det1169
mz (4.5, 0.5)                 @noisy det332 det2349
mx (4.5, 0)                   @noisy det54 det758 det1427 det3125
mzz (4.5, 3) (4, 3)           @noisy det270 det1835
mz (4.5, 2.5)                 @noisy det1835 det2502
mx (4.5, 2)                   @noisy det761 det933 det2470 det2553
mzz (4, 5) (4.5, 5)           @noisy det1189 det2659
mz (4.5, 4.5)                 @noisy det2507 det2659
mx (4.5, 4)                   @noisy det1603 det2266 det3007 det3055
mzz (4, 7) (4.5, 7)           @noisy det53 det1973
mz (4.5, 6.5)                 @noisy det53 det2423
mx (4.5, 6)                   @noisy det1108 det1613 det1842 det3029
mzz (4, 9) (4.5, 9)           @noisy det465 det1435
mz (4.5, 8.5)                 @noisy det465 det2440
mx (4.5, 8)                   @noisy det209 det476 det1742 det2293
mzz (5.5, 2) (5, 2)           @noisy det844 det1379
mz (5.5, 1.5)                 @noisy det844 det2442
mx (5.5, 1)                   @noisy det54 det761 det1872 det2248
mzz (5, 4) (5.5, 4)           @noisy det682 det2307
mz (5.5, 3.5)                 @noisy det682 det2281
mx (5.5, 3)                   @noisy det933 det2266 det2485 det2490
mzz (5, 6) (5.5, 6)           @noisy det481 det570
mz (5.5, 5.5)                 @noisy det570 det2484
mx (5.5, 5)                   @noisy det255 det1108 det2397 det3055
mzz (5.5, 8) (5, 8)           @noisy det1695 det1798
mz (5.5, 7.5)                 @noisy det1695 det2444
mx (5.5, 7)                   @noisy det209 det937 det1842 det3038
mzz (5, 10) (5.5, 10)         @noisy det43 det3011
mz (5.5, 9.5)                 @noisy det2360 det3011
mx (5.5, 9)                   @noisy det864 det1733 det1742 det2455
mzz (6, 1) (6.5, 1)           @noisy det691 det1150
mz (6.5, 0.5)                 @noisy det691 det2466
mx (6.5, 0)                   @noisy det1478 det2248 det2694 det3146
mzz (6, 3) (6.5, 3)           @noisy det763 det2107
mz (6.5, 2.5)                 @noisy det763 det2463
mx (6.5, 2)                   @noisy det1872 det2109 det2485 det2804
mzz (6.5, 5) (6, 5)           @noisy det32 det265
mz (6.5, 4.5)                 @noisy det32 det2462
mx (6.5, 4)                   @noisy det255 det335 det1975 det2490
mzz (6, 7) (6.5, 7)           @noisy det668 det1965
mz (6.5, 6.5)                 @noisy det668 det2416
mx (6.5, 6)                   @noisy det368 det937 det2397 det2584
mzz (6, 9) (6.5, 9)           @noisy det59 det1140
mz (6.5, 8.5)                 @noisy det59 det2469
mx (6.5, 8)                   @noisy det1053 det2257 det2455 det3038
mzz (7.5, 2) (7, 2)           @noisy det770 det2499
mz (7.5, 1.5)                 @noisy det2478 det2499
mx (7.5, 1)                   @noisy det934 det1478 det2109 det2495
mzz (7, 4) (7.5, 4)           @noisy det2025 det2242
mz (7.5, 3.5)                 @noisy det2242 det2467
mx (7.5, 3)                   @noisy det27 det421 det1975 det2804
mzz (7, 6) (7.5, 6)           @noisy det56 det1195
mz (7.5, 5.5)                 @noisy det56 det2472
mx (7.5, 5)                   @noisy det335 det368 det2579 det3204
mzz (7.5, 8) (7, 8)           @noisy det2395 det2662
mz (7.5, 7.5)                 @noisy det2395 det2519
mx (7.5, 7)                   @noisy det372 det1053 det2421 det2584
mzz (7, 10) (7.5, 10)         @noisy det1936 det2158
mz (7.5, 9.5)                 @noisy det1936 det2287
mx (7.5, 9)                   @noisy det985 det1529 det1749 det2257
mzz (8.5, 1) (8, 1)           @noisy det388 det845
mz (8.5, 0.5)                 @noisy det845 det2384
mx (8.5, 0)                   @noisy det614 det934 det1927 det2851
mzz (8, 3) (8.5, 3)           @noisy det1703 det2267
mz (8.5, 2.5)                 @noisy det2267 det2401
mx (8.5, 2)                   @noisy det27 det646 det956 det2495
mzz (8, 5) (8.5, 5)           @noisy det831 det2533
mz (8.5, 4.5)                 @noisy det831 det2479
mx (8.5, 4)                   @noisy det421 det1697 det2579 det3090
mzz (8, 7) (8.5, 7)           @noisy det2284 det2784
mz (8.5, 6.5)                 @noisy det2256 det2784
mx (8.5, 6)                   @noisy det2421 det2468 det3182 det3204
mzz (8, 9) (8.5, 9)           @noisy det2204 det3199
mz (8.5, 8.5)                 @noisy det2407 det3199
mx (8.5, 8)                   @noisy det211 det372 det902 det1529
mx (10.5, 0.0)                @noisy det2097
mz (10.5, 0.5)                @noisy det1507 det2449
mzz (10, 1) (10.5, 1.0)       @noisy det1507 det1518
mzz (9, 2) (9.5, 2)           @noisy det716 det2219
mz (9.5, 1.5)                 @noisy det2219 det2439
mx (9.5, 1)                   @noisy det614 det956 det2097
mx (10.5, 2.0)                @noisy det1829
mz (10.5, 2.5)                @noisy det2373 det2452
mzz (10.5, 3.0) (10, 3)       @noisy det242 det2452
mzz (9.5, 4) (9, 4)           @noisy det58 det2905
mz (9.5, 3.5)                 @noisy det2280 det2905
mx (9.5, 3)                   @noisy det646 det1829 det3090
mx (10.5, 4.0)                @noisy det2381
mz (10.5, 4.5)                @noisy det328 det2434
mzz (10, 5) (10.5, 5.0)       @noisy det328 det592
mzz (9, 6) (9.5, 6)           @noisy det51 det2651
mz (9.5, 5.5)                 @noisy det51 det2310
mx (9.5, 5)                   @noisy det1697 det2381 det3182
mx (10.5, 6.0)                @noisy det2254
mz (10.5, 6.5)                @noisy det804 det2367
mzz (10, 7) (10.5, 7.0)       @noisy det804 det2685
mzz (9, 8) (9.5, 8)           @noisy det320 det2264
mz (9.5, 7.5)                 @noisy det320 det2371
mx (9.5, 7)                   @noisy det902 det2254 det2468
mx (10.5, 8.0)                @noisy det489
mz (10.5, 8.5)                @noisy det2512 det3181
mzz (10, 9) (10.5, 9.0)       @noisy det2140 det3181
mzz (9.5, 10) (9, 10)         @noisy det474 det887
mz (9.5, 9.5)                 @noisy det474 det2491
mx (9.5, 9)                   @noisy det211 det489 det1887

--------         16
mx (0.0, -0.5)                @noisy det1020 det1657
mzz (1.0, -0.5) (0.5, -0.5)     @noisy det1981
mzz (1, 1.5) (0.5, 1.5)       @noisy det665 det1981
mxx (0, 1.5) (0, 1)           @noisy det290 det2605
mzz (1, 3.5) (0.5, 3.5)       @noisy det296 det665
mxx (0, 3.5) (0, 3)           @noisy det259 det317
mzz (0.5, 5.5) (1, 5.5)       @noisy det296 det383
mxx (0, 5.5) (0, 5)           @noisy det240 det2961
mzz (1, 7.5) (0.5, 7.5)       @noisy det383 det2451
mxx (0, 7) (0, 7.5)           @noisy det1693 det2758
mzz (1, 9.5) (0.5, 9.5)       @noisy det2451
mxx (0, 9) (0, 9.5)           @noisy det2208 det2860
mzz (1.5, 0.5) (2, 0.5)       @noisy det858
mxx (1, 0.5) (1, 0)           @noisy det751 det2103
mzz (1.5, 2.5) (2, 2.5)       @noisy det331 det858
mxx (1, 2) (1, 2.5)           @noisy det1061 det2458
mzz (1.5, 4.5) (2, 4.5)       @noisy det331 det2582
mxx (1, 4) (1, 4.5)           @noisy det1818 det2249
mzz (1.5, 6.5) (2, 6.5)       @noisy det1387 det2582
mxx (1, 6.5) (1, 6)           @noisy det1040 det1204
mzz (1.5, 8.5) (2, 8.5)       @noisy det114 det1387
mxx (1, 8) (1, 8.5)           @noisy det1310 det1698
mxx (1.0, 10.5) (1, 10)       @noisy det1726 det2316
mzz (1.5, 10.5) (2.0, 10.5)     @noisy det114
mx (2.0, -0.5)                @noisy det2276 det3066
mzz (2.5, -0.5) (3.0, -0.5)     @noisy det2574
mzz (3, 1.5) (2.5, 1.5)       @noisy det621 det2574
mxx (2, 1) (2, 1.5)           @noisy det940 det2884
mzz (2.5, 3.5) (3, 3.5)       @noisy det621 det762
mxx (2, 3.5) (2, 3)           @noisy det577 det1514
mzz (2.5, 5.5) (3, 5.5)       @noisy det762 det2189
mxx (2, 5.5) (2, 5)           @noisy det24 det700
mzz (2.5, 7.5) (3, 7.5)       @noisy det2189 det3206
mxx (2, 7) (2, 7.5)           @noisy det3005 det3129
mzz (2.5, 9.5) (3, 9.5)       @noisy det3206
mxx (2, 9.5) (2, 9)           @noisy det1062 det1609
mzz (3.5, 0.5) (4, 0.5)       @noisy det485
mxx (3, 0) (3, 0.5)           @noisy det1434 det3125
mzz (3.5, 2.5) (4, 2.5)       @noisy det485 det1147
mxx (3, 2.5) (3, 2)           @noisy det1480 det2470
mzz (4, 4.5) (3.5, 4.5)       @noisy det1147 det2481
mxx (3, 4.5) (3, 4)           @noisy det1767 det3007
mzz (3.5, 6.5) (4, 6.5)       @noisy det2419 det2481
mxx (3, 6) (3, 6.5)           @noisy det788 det3029
mzz (3.5, 8.5) (4, 8.5)       @noisy det2364 det2419
mxx (3, 8.5) (3, 8)           @noisy det2293 det2420
mxx (3, 10) (3.0, 10.5)       @noisy det1433 det1860
mzz (4.0, 10.5) (3.5, 10.5)     @noisy det2364
mx (4.0, -0.5)                @noisy det758 det1427
mzz (5.0, -0.5) (4.5, -0.5)     @noisy det1169
mzz (5, 1.5) (4.5, 1.5)       @noisy det270 det1169
mxx (4, 1.5) (4, 1)           @noisy det761 det2553
mzz (5, 3.5) (4.5, 3.5)       @noisy det270 det1189
mxx (4, 3) (4, 3.5)           @noisy det1603 det2266
mzz (5, 5.5) (4.5, 5.5)       @noisy det1189 det1973
mxx (4, 5) (4, 5.5)           @noisy det1108 det1613
mzz (5, 7.5) (4.5, 7.5)       @noisy det1435 det1973
mxx (4, 7) (4, 7.5)           @noisy det209 det476
mzz (5, 9.5) (4.5, 9.5)       @noisy det1435
mxx (4, 9.5) (4, 9)           @noisy det49 det864
mzz (5.5, 0.5) (6, 0.5)       @noisy det1379
mxx (5, 0) (5, 0.5)           @noisy det54 det2248
mzz (5.5, 2.5) (6, 2.5)       @noisy det1379 det2307
mxx (5, 2) (5, 2.5)           @noisy det933 det2485
mzz (5.5, 4.5) (6, 4.5)       @noisy det481 det2307
mxx (5, 4.5) (5, 4)           @noisy det255 det3055
mzz (6, 6.5) (5.5, 6.5)       @noisy det481 det1798
mxx (5, 6) (5, 6.5)           @noisy det937 det1842
mzz (5.5, 8.5) (6, 8.5)       @noisy det43 det1798
mxx (5, 8) (5, 8.5)           @noisy det1742 det2455
mxx (5, 10) (5.0, 10.5)       @noisy det1722 det3049
mzz (5.5, 10.5) (6.0, 10.5)     @noisy det43
mx (6.0, -0.5)                @noisy det2694 det3146
mzz (6.5, -0.5) (7.0, -0.5)     @noisy det1150
mzz (6.5, 1.5) (7, 1.5)       @noisy det1150 det2107
mxx (6, 1.5) (6, 1)           @noisy det1872 det2109
mzz (6.5, 3.5) (7, 3.5)       @noisy det265 det2107
mxx (6, 3.5) (6, 3)           @noisy det1975 det2490
mzz (6.5, 5.5) (7, 5.5)       @noisy det265 det1965
mxx (6, 5) (6, 5.5)           @noisy det368 det2397
mzz (6.5, 7.5) (7, 7.5)       @noisy det1140 det1965
mxx (6, 7.5) (6, 7)           @noisy det1053 det3038
mzz (7, 9.5) (6.5, 9.5)       @noisy det1140
mxx (6, 9.5) (6, 9)           @noisy det985 det1733
mzz (7.5, 0.5) (8, 0.5)       @noisy det770
mxx (7, 0.5) (7, 0)           @noisy det934 det1478
mzz (7.5, 2.5) (8, 2.5)       @noisy det770 det2025
mxx (7, 2) (7, 2.5)           @noisy det27 det2804
mzz (7.5, 4.5) (8, 4.5)       @noisy det1195 det2025
mxx (7, 4.5) (7, 4)           @noisy det335 det2579
mzz (7.5, 6.5) (8, 6.5)       @noisy det1195 det2662
mxx (7, 6.5) (7, 6)           @noisy det2421 det2584
mzz (7.5, 8.5) (8, 8.5)       @noisy det2158 det2662
mxx (7, 8) (7, 8.5)           @noisy det1529 det2257
mxx (7, 10) (7.0, 10.5)       @noisy det311 det1807
mzz (7.5, 10.5) (8.0, 10.5)     @noisy det2158
mx (8.0, -0.5)                @noisy det1927 det2851
mzz (8.5, -0.5) (9.0, -0.5)     @noisy det388
mzz (8.5, 1.5) (9, 1.5)       @noisy det388 det1703
mxx (8, 1) (8, 1.5)           @noisy det956 det2495
mzz (8.5, 3.5) (9, 3.5)       @noisy det1703 det2533
mxx (8, 3.5) (8, 3)           @noisy det421 det3090
mzz (9, 5.5) (8.5, 5.5)       @noisy det2284 det2533
mxx (8, 5.5) (8, 5)           @noisy det3182 det3204
mzz (8.5, 7.5) (9, 7.5)       @noisy det2204 det2284
mxx (8, 7.5) (8, 7)           @noisy det372 det902
mzz (8.5, 9.5) (9, 9.5)       @noisy det2204
mxx (8, 9) (8, 9.5)           @noisy det1749 det1887
mzz (9.5, 0.5) (10, 0.5)      @noisy det716
mxx (9, 0) (9, 0.5)           @noisy det614 det2097
mzz (9.5, 2.5) (10, 2.5)      @noisy det58 det716
mxx (9, 2) (9, 2.5)           @noisy det646 det1829
mzz (9.5, 4.5) (10, 4.5)      @noisy det58 det2651
mxx (9, 4) (9, 4.5)           @noisy det1697 det2381
mzz (9.5, 6.5) (10, 6.5)      @noisy det2264 det2651
mxx (9, 6.5) (9, 6)           @noisy det2254 det2468
mzz (9.5, 8.5) (10, 8.5)      @noisy det887 det2264
mxx (9, 8) (9, 8.5)           @noisy det211 det489
mxx (9, 10) (9.0, 10.5)       @noisy det5 det1793
mzz (9.5, 10.5) (10.0, 10.5)     @noisy det887
mzz (0.5, 0) (0, 0)           @noisy det728 det1981
mz (0.5, 0.5)                 @noisy det728 det2357
mx (0.5, 1)                   @noisy det290 det751 det2605
mz (-0.5, 1.0)                @noisy det1332 det3096
mz (-0.5, 1.5)                @noisy det1332 det2476
mx (-0.5, 2.0)                @noisy det2605
mzz (0, 2) (0.5, 2)           @noisy det665 det2167
mz (0.5, 2.5)                 @noisy det2167 det2505
mx (0.5, 3)                   @noisy det259 det317 det2458
mz (-0.5, 3.0)                @noisy det287 det1291
mz (-0.5, 3.5)                @noisy det1291 det2327
mx (-0.5, 4.0)                @noisy det317
mzz (0, 4) (0.5, 4)           @noisy det296 det475
mz (0.5, 4.5)                 @noisy det475 det2510
mx (0.5, 5)                   @noisy det240 det1818 det2961
mz (-0.5, 5.0)                @noisy det384 det1512
mz (-0.5, 5.5)                @noisy det384 det2334
mx (-0.5, 6.0)                @noisy det2961
mzz (0.5, 6) (0, 6)           @noisy det383 det2830
mz (0.5, 6.5)                 @noisy det2339 det2830
mx (0.5, 7)                   @noisy det1204 det1693 det2758
mz (-0.5, 7.0)                @noisy det42 det302
mz (-0.5, 7.5)                @noisy det42 det2320
mx (-0.5, 8.0)                @noisy det1693
mzz (0, 8) (0.5, 8)           @noisy det129 det2451
mz (0.5, 8.5)                 @noisy det129 det2418
mx (0.5, 9)                   @noisy det1310 det2208 det2860
mz (-0.5, 9.0)                @noisy det1269 det2901
mz (-0.5, 9.5)                @noisy det1269 det2410
mx (-0.5, 10.0)               @noisy det2208
mzz (1, 1) (1.5, 1)           @noisy det858 det2428
mz (1.5, 1.5)                 @noisy det2428 det2515
mx (1.5, 2)                   @noisy det290 det1061 det2458 det2884
mzz (1, 3) (1.5, 3)           @noisy det331 det2748
mz (1.5, 3.5)                 @noisy det2346 det2748
mx (1.5, 4)                   @noisy det259 det577 det1818 det2249
mzz (1.5, 5) (1, 5)           @noisy det893 det2582
mz (1.5, 5.5)                 @noisy det893 det2322
mx (1.5, 6)                   @noisy det240 det700 det1040 det1204
mzz (1, 7) (1.5, 7)           @noisy det1387 det1665
mz (1.5, 7.5)                 @noisy det1665 det2348
mx (1.5, 8)                   @noisy det1310 det1698 det2758 det3129
mzz (1, 9) (1.5, 9)           @noisy det114 det623
mz (1.5, 9.5)                 @noisy det623 det2454
mx (1.5, 10)                  @noisy det1062 det1726 det2316 det2860
mzz (2, 0) (2.5, 0)           @noisy det2574 det2757
mz (2.5, 0.5)                 @noisy det2243 det2757
mx (2.5, 1)                   @noisy det940 det2103 det2884 det3125
mzz (2.5, 2) (2, 2)           @noisy det412 det621
mz (2.5, 2.5)                 @noisy det412 det2336
mx (2.5, 3)                   @noisy det577 det1061 det1514 det2470
mzz (2, 4) (2.5, 4)           @noisy det762 det1799
mz (2.5, 4.5)                 @noisy det1799 det2480
mx (2.5, 5)                   @noisy det24 det700 det2249 det3007
mzz (2, 6) (2.5, 6)           @noisy det38 det2189
mz (2.5, 6.5)                 @noisy det38 det2328
mx (2.5, 7)                   @noisy det1040 det3005 det3029 det3129
mzz (2.5, 8) (2, 8)           @noisy det92 det3206
mz (2.5, 8.5)                 @noisy det92 det2461
mx (2.5, 9)                   @noisy det1062 det1609 det1698 det2293
mzz (3, 1) (3.5, 1)           @noisy det80 det485
mz (3.5, 1.5)                 @noisy det80 det2516
mx (3.5, 2)                   @noisy det761 det940 det1480 det2470
mzz (3, 3) (3.5, 3)           @noisy det1147 det3073
mz (3.5, 3.5)                 @noisy det2404 det3073
mx (3.5, 4)                   @noisy det1514 det1767 det2266 det3007
mzz (3.5, 5) (3, 5)           @noisy det1791 det2481
mz (3.5, 5.5)                 @noisy det1791 det2414
mx (3.5, 6)                   @noisy det24 det788 det1108 det3029
mzz (3, 7) (3.5, 7)           @noisy det1438 det2419
mz (3.5, 7.5)                 @noisy det1438 det2520
mx (3.5, 8)                   @noisy det209 det2293 det2420 det3005
mzz (3, 9) (3.5, 9)           @noisy det1706 det2364
mz (3.5, 9.5)                 @noisy det1706 det2292
mx (3.5, 10)                  @noisy det864 det1433 det1609 det1860
mzz (4, 0) (4.5, 0)           @noisy det653 det1169
mz (4.5, 0.5)                 @noisy det653 det2349
mx (4.5, 1)                   @noisy det761 det1434 det2248 det2553
mzz (4.5, 2) (4, 2)           @noisy det270 det2195
mz (4.5, 2.5)                 @noisy det2195 det2502
mx (4.5, 3)                   @noisy det1480 det1603 det2266 det2485
mzz (4, 4) (4.5, 4)           @noisy det1189 det1674
mz (4.5, 4.5)                 @noisy det1674 det2507
mx (4.5, 5)                   @noisy det255 det1108 det1613 det1767
mzz (4, 6) (4.5, 6)           @noisy det1973 det2392
mz (4.5, 6.5)                 @noisy det2392 det2423
mx (4.5, 7)                   @noisy det209 det476 det788 det937
mzz (4.5, 8) (4, 8)           @noisy det1435 det1747
mz (4.5, 8.5)                 @noisy det1747 det2440
mx (4.5, 9)                   @noisy det49 det864 det2420 det2455
mzz (5.5, 1) (5, 1)           @noisy det473 det1379
mz (5.5, 1.5)                 @noisy det473 det2442
mx (5.5, 2)                   @noisy det933 det2109 det2485 det2553
mzz (5, 3) (5.5, 3)           @noisy det1450 det2307
mz (5.5, 3.5)                 @noisy det1450 det2281
mx (5.5, 4)                   @noisy det255 det1603 det1975 det3055
mzz (5, 5) (5.5, 5)           @noisy det180 det481
mz (5.5, 5.5)                 @noisy det180 det2484
mx (5.5, 6)                   @noisy det368 det937 det1613 det1842
mzz (5.5, 7) (5, 7)           @noisy det1798 det2750
mz (5.5, 7.5)                 @noisy det2444 det2750
mx (5.5, 8)                   @noisy det476 det1053 det1742 det2455
mzz (5, 9) (5.5, 9)           @noisy det43 det490
mz (5.5, 9.5)                 @noisy det490 det2360
mx (5.5, 10)                  @noisy det49 det985 det1722 det3049
mzz (6.5, 0) (6, 0)           @noisy det1150 det1473
mz (6.5, 0.5)                 @noisy det1473 det2466
mx (6.5, 1)                   @noisy det54 det934 det1872 det2109
mzz (6, 2) (6.5, 2)           @noisy det36 det2107
mz (6.5, 2.5)                 @noisy det36 det2463
mx (6.5, 3)                   @noisy det27 det933 det1975 det2490
mzz (6, 4) (6.5, 4)           @noisy det265 det766
mz (6.5, 4.5)                 @noisy det766 det2462
mx (6.5, 5)                   @noisy det368 det2397 det2579 det3055
mzz (6, 6) (6.5, 6)           @noisy det1344 det1965
mz (6.5, 6.5)                 @noisy det1344 det2416
mx (6.5, 7)                   @noisy det1053 det1842 det2421 det3038
mzz (6, 8) (6.5, 8)           @noisy det1140 det1509
mz (6.5, 8.5)                 @noisy det1509 det2469
mx (6.5, 9)                   @noisy det985 det1529 det1733 det1742
mzz (7, 1) (7.5, 1)           @noisy det770 det2147
mz (7.5, 1.5)                 @noisy det2147 det2478
mx (7.5, 2)                   @noisy det27 det956 det1872 det2804
mzz (7.5, 3) (7, 3)           @noisy det1399 det2025
mz (7.5, 3.5)                 @noisy det1399 det2467
mx (7.5, 4)                   @noisy det335 det2490 det2579 det3090
mzz (7, 5) (7.5, 5)           @noisy det1195 det2803
mz (7.5, 5.5)                 @noisy det2472 det2803
mx (7.5, 6)                   @noisy det2397 det2421 det2584 det3182
mzz (7, 7) (7.5, 7)           @noisy det2662 det3179
mz (7.5, 7.5)                 @noisy det2519 det3179
mx (7.5, 8)                   @noisy det902 det1529 det2257 det3038
mzz (7, 9) (7.5, 9)           @noisy det1789 det2158
mz (7.5, 9.5)                 @noisy det1789 det2287
mx (7.5, 10)                  @noisy det311 det1733 det1807 det1887
mzz (8.5, 0) (8, 0)           @noisy det388 det3197
mz (8.5, 0.5)                 @noisy det2384 det3197
mx (8.5, 1)                   @noisy det956 det1478 det2097 det2495
mzz (8, 2) (8.5, 2)           @noisy det1703 det1709
mz (8.5, 2.5)                 @noisy det1709 det2401
mx (8.5, 3)                   @noisy det421 det1829 det2804 det3090
mzz (8, 4) (8.5, 4)           @noisy det980 det2533
mz (8.5, 4.5)                 @noisy det980 det2479
mx (8.5, 5)                   @noisy det335 det2381 det3182 det3204
mzz (8.5, 6) (8, 6)           @noisy det2284 det2858
mz (8.5, 6.5)                 @noisy det2256 det2858
mx (8.5, 7)                   @noisy det372 det902 det2254 det2584
mzz (8, 8) (8.5, 8)           @noisy det1754 det2204
mz (8.5, 8.5)                 @noisy det1754 det2407
mx (8.5, 9)                   @noisy det489 det1749 det1887 det2257
mzz (10, 0) (10.5, 0.0)       @noisy det1366 det1518
mz (10.5, 0.5)                @noisy det1366 det2449
mx (10.5, 1.0)                @noisy det614
mzz (9, 1) (9.5, 1)           @noisy det716 det2438
mz (9.5, 1.5)                 @noisy det2438 det2439
mx (9.5, 2)                   @noisy det646 det1829 det2495
mzz (10.5, 2.0) (10, 2)       @noisy det242 det2960
mz (10.5, 2.5)                @noisy det2373 det2960
mx (10.5, 3.0)                @noisy det646
mzz (9, 3) (9.5, 3)           @noisy det58 det671
mz (9.5, 3.5)                 @noisy det671 det2280
mx (9.5, 4)                   @noisy det421 det1697 det2381
mzz (10, 4) (10.5, 4.0)       @noisy det592 det2347
mz (10.5, 4.5)                @noisy det2347 det2434
mx (10.5, 5.0)                @noisy det1697
mzz (9.5, 5) (9, 5)           @noisy det2651 det2773
mz (9.5, 5.5)                 @noisy det2310 det2773
mx (9.5, 6)                   @noisy det2254 det2468 det3204
mzz (10, 6) (10.5, 6.0)       @noisy det1101 det2685
mz (10.5, 6.5)                @noisy det1101 det2367
mx (10.5, 7.0)                @noisy det2468
mzz (9, 7) (9.5, 7)           @noisy det62 det2264
mz (9.5, 7.5)                 @noisy det62 det2371
mx (9.5, 8)                   @noisy det211 det372 det489
mzz (10.5, 8.0) (10, 8)       @noisy det916 det2140
mz (10.5, 8.5)                @noisy det916 det2512
mx (10.5, 9.0)                @noisy det211
mzz (9, 9) (9.5, 9)           @noisy det887 det2042
mz (9.5, 9.5)                 @noisy det2042 det2491
mx (9.5, 10)                  @noisy det5 det1749 det1793

--------         17
mz (0.0, -0.5)                @noisy det728
mx (0.5, -0.5)                @noisy det1020 det3231
mxx (1, 0) (1.0, -0.5)        @noisy det1020 det1657
mxx (1, 1.5) (1, 2)           @noisy det290 det2605
mx (0.5, 1.5)                 @noisy det290 det3101
mz (0, 1.5)                   @noisy det1332 det1981 det2167 det3096
mxx (1, 3.5) (1, 4)           @noisy det259 det317
mx (0.5, 3.5)                 @noisy det259 det3031
mz (0, 3.5)                   @noisy det287 det475 det665 det1291
mxx (1, 6) (1, 5.5)           @noisy det240 det2961
mx (0.5, 5.5)                 @noisy det240 det3202
mz (0, 5.5)                   @noisy det296 det384 det1512 det2830
mxx (1, 7.5) (1, 8)           @noisy det1693 det2758
mx (0.5, 7.5)                 @noisy det2758 det3149
mz (0, 7.5)                   @noisy det42 det129 det302 det383
mxx (1, 9.5) (1, 10)          @noisy det2208 det2860
mx (0.5, 9.5)                 @noisy det2860 det3196
mz (0, 9.5)                   @noisy det1269 det2451 det2901
mxx (2, 0.5) (2, 1)           @noisy det751 det2103
mx (1.5, 0.5)                 @noisy det2103 det3166
mz (1, 0.5)                   @noisy det728 det1981 det2428
mxx (2, 3) (2, 2.5)           @noisy det1061 det2458
mx (1.5, 2.5)                 @noisy det1061 det3233
mz (1, 2.5)                   @noisy det665 det858 det2167 det2748
mxx (2, 4.5) (2, 5)           @noisy det1818 det2249
mx (1.5, 4.5)                 @noisy det2249 det3162
mz (1, 4.5)                   @noisy det296 det331 det475 det893
mxx (2, 6.5) (2, 7)           @noisy det1040 det1204
mx (1.5, 6.5)                 @noisy det1040 det3088
mz (1, 6.5)                   @noisy det383 det1665 det2582 det2830
mxx (2, 9) (2, 8.5)           @noisy det1310 det1698
mx (1.5, 8.5)                 @noisy det1698 det3098
mz (1, 8.5)                   @noisy det129 det623 det1387 det2451
mz (1.0, 10.5)                @noisy det114
mx (1.5, 10.5)                @noisy det2316 det3216
mx (2.0, 10.5)                @noisy det1726 det2316
mz (2.0, -0.5)                @noisy det2757
mx (2.5, -0.5)                @noisy det3066 det3157
mxx (3.0, -0.5) (3, 0)        @noisy det2276 det3066
mxx (3, 1.5) (3, 2)           @noisy det940 det2884
mx (2.5, 1.5)                 @noisy det940 det2967
mz (2, 1.5)                   @noisy det412 det858 det2428 det2574
mxx (3, 3.5) (3, 4)           @noisy det577 det1514
mx (2.5, 3.5)                 @noisy det1514 det3114
mz (2, 3.5)                   @noisy det331 det621 det1799 det2748
mxx (3, 5.5) (3, 6)           @noisy det24 det700
mx (2.5, 5.5)                 @noisy det24 det3117
mz (2, 5.5)                   @noisy det38 det762 det893 det2582
mxx (3, 7.5) (3, 8)           @noisy det3005 det3129
mx (2.5, 7.5)                 @noisy det3005 det3067
mz (2, 7.5)                   @noisy det92 det1387 det1665 det2189
mxx (3, 9.5) (3, 10)          @noisy det1062 det1609
mx (2.5, 9.5)                 @noisy det1609 det2990
mz (2, 9.5)                   @noisy det114 det623 det3206
mxx (4, 0.5) (4, 1)           @noisy det1434 det3125
mx (3.5, 0.5)                 @noisy det1434 det3190
mz (3, 0.5)                   @noisy det80 det2574 det2757
mxx (4, 2.5) (4, 3)           @noisy det1480 det2470
mx (3.5, 2.5)                 @noisy det1480 det3138
mz (3, 2.5)                   @noisy det412 det485 det621 det3073
mxx (4, 4.5) (4, 5)           @noisy det1767 det3007
mx (3.5, 4.5)                 @noisy det1767 det3164
mz (3, 4.5)                   @noisy det762 det1147 det1791 det1799
mxx (4, 6.5) (4, 7)           @noisy det788 det3029
mx (3.5, 6.5)                 @noisy det788 det3143
mz (3, 6.5)                   @noisy det38 det1438 det2189 det2481
mxx (4, 9) (4, 8.5)           @noisy det2293 det2420
mx (3.5, 8.5)                 @noisy det2420 det3144
mz (3, 8.5)                   @noisy det92 det1706 det2419 det3206
mz (3.0, 10.5)                @noisy det2364
mx (3.5, 10.5)                @noisy det1860 det3032
mx (4.0, 10.5)                @noisy det1433 det1860
mz (4.0, -0.5)                @noisy det653
mx (4.5, -0.5)                @noisy det1427 det3194
mxx (5.0, -0.5) (5, 0)        @noisy det758 det1427
mxx (5, 1.5) (5, 2)           @noisy det761 det2553
mx (4.5, 1.5)                 @noisy det2553 det3169
mz (4, 1.5)                   @noisy det80 det485 det1169 det2195
mxx (5, 3.5) (5, 4)           @noisy det1603 det2266
mx (4.5, 3.5)                 @noisy det1603 det3110
mz (4, 3.5)                   @noisy det270 det1147 det1674 det3073
mxx (5, 5.5) (5, 6)           @noisy det1108 det1613
mx (4.5, 5.5)                 @noisy det1613 det3041
mz (4, 5.5)                   @noisy det1189 det1791 det2392 det2481
mxx (5, 7.5) (5, 8)           @noisy det209 det476
mx (4.5, 7.5)                 @noisy det476 det3180
mz (4, 7.5)                   @noisy det1438 det1747 det1973 det2419
mxx (5, 9.5) (5, 10)          @noisy det49 det864
mx (4.5, 9.5)                 @noisy det49 det3154
mz (4, 9.5)                   @noisy det1435 det1706 det2364
mxx (6, 1) (6, 0.5)           @noisy det54 det2248
mx (5.5, 0.5)                 @noisy det54 det3036
mz (5, 0.5)                   @noisy det473 det653 det1169
mxx (6, 2.5) (6, 3)           @noisy det933 det2485
mx (5.5, 2.5)                 @noisy det933 det3178
mz (5, 2.5)                   @noisy det270 det1379 det1450 det2195
mxx (6, 4.5) (6, 5)           @noisy det255 det3055
mx (5.5, 4.5)                 @noisy det3055 det3150
mz (5, 4.5)                   @noisy det180 det1189 det1674 det2307
mxx (6, 6.5) (6, 7)           @noisy det937 det1842
mx (5.5, 6.5)                 @noisy det1842 det3051
mz (5, 6.5)                   @noisy det481 det1973 det2392 det2750
mxx (6, 8.5) (6, 9)           @noisy det1742 det2455
mx (5.5, 8.5)                 @noisy det1742 det3093
mz (5, 8.5)                   @noisy det490 det1435 det1747 det1798
mz (5.0, 10.5)                @noisy det43
mx (5.5, 10.5)                @noisy det1722 det3213
mx (6.0, 10.5)                @noisy det1722 det3049
mz (6.0, -0.5)                @noisy det1473
mx (6.5, -0.5)                @noisy det2694 det3091
mxx (7, 0) (7.0, -0.5)        @noisy det2694 det3146
mxx (7, 1.5) (7, 2)           @noisy det1872 det2109
mx (6.5, 1.5)                 @noisy det1872 det3024
mz (6, 1.5)                   @noisy det36 det473 det1150 det1379
mxx (7, 4) (7, 3.5)           @noisy det1975 det2490
mx (6.5, 3.5)                 @noisy det2490 det3207
mz (6, 3.5)                   @noisy det766 det1450 det2107 det2307
mxx (7, 5.5) (7, 6)           @noisy det368 det2397
mx (6.5, 5.5)                 @noisy det2397 det3172
mz (6, 5.5)                   @noisy det180 det265 det481 det1344
mxx (7, 7.5) (7, 8)           @noisy det1053 det3038
mx (6.5, 7.5)                 @noisy det3038 det3078
mz (6, 7.5)                   @noisy det1509 det1798 det1965 det2750
mxx (7, 9.5) (7, 10)          @noisy det985 det1733
mx (6.5, 9.5)                 @noisy det1733 det3009
mz (6, 9.5)                   @noisy det43 det490 det1140
mxx (8, 0.5) (8, 1)           @noisy det934 det1478
mx (7.5, 0.5)                 @noisy det1478 det3127
mz (7, 0.5)                   @noisy det1150 det1473 det2147
mxx (8, 2.5) (8, 3)           @noisy det27 det2804
mx (7.5, 2.5)                 @noisy det2804 det3075
mz (7, 2.5)                   @noisy det36 det770 det1399 det2107
mxx (8, 4.5) (8, 5)           @noisy det335 det2579
mx (7.5, 4.5)                 @noisy det335 det2970
mz (7, 4.5)                   @noisy det265 det766 det2025 det2803
mxx (8, 7) (8, 6.5)           @noisy det2421 det2584
mx (7.5, 6.5)                 @noisy det2584 det3177
mz (7, 6.5)                   @noisy det1195 det1344 det1965 det3179
mxx (8, 8.5) (8, 9)           @noisy det1529 det2257
mx (7.5, 8.5)                 @noisy det2257 det3170
mz (7, 8.5)                   @noisy det1140 det1509 det1789 det2662
mz (7.0, 10.5)                @noisy det2158
mx (7.5, 10.5)                @noisy det1807 det2983
mx (8.0, 10.5)                @noisy det311 det1807
mz (8.0, -0.5)                @noisy det3197
mx (8.5, -0.5)                @noisy det1927 det3160
mxx (9.0, -0.5) (9, 0)        @noisy det1927 det2851
mxx (9, 1.5) (9, 2)           @noisy det956 det2495
mx (8.5, 1.5)                 @noisy det2495 det3113
mz (8, 1.5)                   @noisy det388 det770 det1709 det2147
mxx (9, 3.5) (9, 4)           @noisy det421 det3090
mx (8.5, 3.5)                 @noisy det421 det3124
mz (8, 3.5)                   @noisy det980 det1399 det1703 det2025
mxx (9, 5.5) (9, 6)           @noisy det3182 det3204
mx (8.5, 5.5)                 @noisy det2964 det3204
mz (8, 5.5)                   @noisy det1195 det2533 det2803 det2858
mxx (9, 7.5) (9, 8)           @noisy det372 det902
mx (8.5, 7.5)                 @noisy det372 det3234
mz (8, 7.5)                   @noisy det1754 det2284 det2662 det3179
mxx (9, 10) (9, 9.5)          @noisy det1749 det1887
mx (8.5, 9.5)                 @noisy det1749 det3132
mz (8, 9.5)                   @noisy det1789 det2158 det2204
mxx (10, 0.5) (10, 1)         @noisy det614 det2097
mx (9.5, 0.5)                 @noisy det614 det3188
mz (9, 0.5)                   @noisy det388 det2438 det3197
mxx (10, 2.5) (10, 3)         @noisy det646 det1829
mx (9.5, 2.5)                 @noisy det646 det3227
mz (9, 2.5)                   @noisy det671 det716 det1703 det1709
mxx (10, 4.5) (10, 5)         @noisy det1697 det2381
mx (9.5, 4.5)                 @noisy det1697 det3183
mz (9, 4.5)                   @noisy det58 det980 det2533 det2773
mxx (10, 6.5) (10, 7)         @noisy det2254 det2468
mx (9.5, 6.5)                 @noisy det2468 det3118
mz (9, 6.5)                   @noisy det62 det2284 det2651 det2858
mxx (10, 9) (10, 8.5)         @noisy det211 det489
mx (9.5, 8.5)                 @noisy det211 det2998
mz (9, 8.5)                   @noisy det1754 det2042 det2204 det2264
mz (9.0, 10.5)                @noisy det887
mx (9.5, 10.5)                @noisy det1793 det3210
mx (10.0, 10.5)               @noisy det5 det1793
mxx (0.5, 0.5) (0.5, 0)       @noisy det751
mzz (1, 1) (0.5, 1)           @noisy det728 det1981
mxx (-0.5, 1.5) (-0.5, 1.0)     @noisy det2605
mzz (-0.5, 2.0) (0, 2)        @noisy det1332 det3096
mxx (0.5, 2.5) (0.5, 2)       @noisy det2458
mzz (1, 3) (0.5, 3)           @noisy det665 det2167
mxx (-0.5, 3.0) (-0.5, 3.5)     @noisy det317
mzz (-0.5, 4.0) (0, 4)        @noisy det287 det1291
mxx (0.5, 4.5) (0.5, 4)       @noisy det1818
mzz (0.5, 5) (1, 5)           @noisy det296 det475
mxx (-0.5, 5.0) (-0.5, 5.5)     @noisy det2961
mzz (-0.5, 6.0) (0, 6)        @noisy det384 det1512
mxx (0.5, 6.5) (0.5, 6)       @noisy det1204
mzz (1, 7) (0.5, 7)           @noisy det383 det2830
mxx (-0.5, 7.5) (-0.5, 7.0)     @noisy det1693
mzz (-0.5, 8.0) (0, 8)        @noisy det42 det302
mxx (0.5, 8.5) (0.5, 8)       @noisy det1310
mzz (1, 9) (0.5, 9)           @noisy det129 det2451
mxx (-0.5, 9.0) (-0.5, 9.5)     @noisy det2208
mzz (-0.5, 10.0) (0, 10)      @noisy det1269 det2901
mxx (1.5, 1.5) (1.5, 1)       @noisy det2605 det2884
mzz (1.5, 2) (2, 2)           @noisy det858 det2428
mxx (1.5, 3.5) (1.5, 3)       @noisy det317 det577
mzz (1.5, 4) (2, 4)           @noisy det331 det2748
mxx (1.5, 5) (1.5, 5.5)       @noisy det700 det2961
mzz (1.5, 6) (2, 6)           @noisy det893 det2582
mxx (1.5, 7.5) (1.5, 7)       @noisy det1693 det3129
mzz (1.5, 8) (2, 8)           @noisy det1387 det1665
mxx (1.5, 9.5) (1.5, 9)       @noisy det1062 det2208
mzz (1.5, 10) (2, 10)         @noisy det114 det623
mxx (2.5, 0.5) (2.5, 0)       @noisy det751 det3125
mzz (3, 1) (2.5, 1)           @noisy det2574 det2757
mxx (2.5, 2) (2.5, 2.5)       @noisy det2458 det2470
mzz (2.5, 3) (3, 3)           @noisy det412 det621
mxx (2.5, 4) (2.5, 4.5)       @noisy det1818 det3007
mzz (2.5, 5) (3, 5)           @noisy det762 det1799
mxx (2.5, 6.5) (2.5, 6)       @noisy det1204 det3029
mzz (2.5, 7) (3, 7)           @noisy det38 det2189
mxx (2.5, 8) (2.5, 8.5)       @noisy det1310 det2293
mzz (2.5, 9) (3, 9)           @noisy det92 det3206
mxx (3.5, 1) (3.5, 1.5)       @noisy det761 det2884
mzz (3.5, 2) (4, 2)           @noisy det80 det485
mxx (3.5, 3) (3.5, 3.5)       @noisy det577 det2266
mzz (4, 4) (3.5, 4)           @noisy det1147 det3073
mxx (3.5, 5) (3.5, 5.5)       @noisy det700 det1108
mzz (3.5, 6) (4, 6)           @noisy det1791 det2481
mxx (3.5, 7) (3.5, 7.5)       @noisy det209 det3129
mzz (3.5, 8) (4, 8)           @noisy det1438 det2419
mxx (3.5, 9) (3.5, 9.5)       @noisy det864 det1062
mzz (4, 10) (3.5, 10)         @noisy det1706 det2364
mxx (4.5, 0.5) (4.5, 0)       @noisy det2248 det3125
mzz (5, 1) (4.5, 1)           @noisy det653 det1169
mxx (4.5, 2) (4.5, 2.5)       @noisy det2470 det2485
mzz (5, 3) (4.5, 3)           @noisy det270 det2195
mxx (4.5, 4.5) (4.5, 4)       @noisy det255 det3007
mzz (5, 5) (4.5, 5)           @noisy det1189 det1674
mxx (4.5, 6.5) (4.5, 6)       @noisy det937 det3029
mzz (5, 7) (4.5, 7)           @noisy det1973 det2392
mxx (4.5, 8) (4.5, 8.5)       @noisy det2293 det2455
mzz (5, 9) (4.5, 9)           @noisy det1435 det1747
mxx (5.5, 1) (5.5, 1.5)       @noisy det761 det2109
mzz (5.5, 2) (6, 2)           @noisy det473 det1379
mxx (5.5, 3) (5.5, 3.5)       @noisy det1975 det2266
mzz (5.5, 4) (6, 4)           @noisy det1450 det2307
mxx (5.5, 5.5) (5.5, 5)       @noisy det368 det1108
mzz (6, 6) (5.5, 6)           @noisy det180 det481
mxx (5.5, 7) (5.5, 7.5)       @noisy det209 det1053
mzz (5.5, 8) (6, 8)           @noisy det1798 det2750
mxx (5.5, 9) (5.5, 9.5)       @noisy det864 det985
mzz (5.5, 10) (6, 10)         @noisy det43 det490
mxx (6.5, 0) (6.5, 0.5)       @noisy det934 det2248
mzz (6.5, 1) (7, 1)           @noisy det1150 det1473
mxx (6.5, 2.5) (6.5, 2)       @noisy det27 det2485
mzz (6.5, 3) (7, 3)           @noisy det36 det2107
mxx (6.5, 4.5) (6.5, 4)       @noisy det255 det2579
mzz (6.5, 5) (7, 5)           @noisy det265 det766
mxx (6.5, 6) (6.5, 6.5)       @noisy det937 det2421
mzz (6.5, 7) (7, 7)           @noisy det1344 det1965
mxx (6.5, 8.5) (6.5, 8)       @noisy det1529 det2455
mzz (7, 9) (6.5, 9)           @noisy det1140 det1509
mxx (7.5, 1.5) (7.5, 1)       @noisy det956 det2109
mzz (7.5, 2) (8, 2)           @noisy det770 det2147
mxx (7.5, 3) (7.5, 3.5)       @noisy det1975 det3090
mzz (7.5, 4) (8, 4)           @noisy det1399 det2025
mxx (7.5, 5) (7.5, 5.5)       @noisy det368 det3182
mzz (7.5, 6) (8, 6)           @noisy det1195 det2803
mxx (7.5, 7.5) (7.5, 7)       @noisy det902 det1053
mzz (7.5, 8) (8, 8)           @noisy det2662 det3179
mxx (7.5, 9.5) (7.5, 9)       @noisy det985 det1887
mzz (7.5, 10) (8, 10)         @noisy det1789 det2158
mxx (8.5, 0) (8.5, 0.5)       @noisy det934 det2097
mzz (8.5, 1) (9, 1)           @noisy det388 det3197
mxx (8.5, 2.5) (8.5, 2)       @noisy det27 det1829
mzz (8.5, 3) (9, 3)           @noisy det1703 det1709
mxx (8.5, 4.5) (8.5, 4)       @noisy det2381 det2579
mzz (9, 5) (8.5, 5)           @noisy det980 det2533
mxx (8.5, 6) (8.5, 6.5)       @noisy det2254 det2421
mzz (8.5, 7) (9, 7)           @noisy det2284 det2858
mxx (8.5, 8.5) (8.5, 8)       @noisy det489 det1529
mzz (8.5, 9) (9, 9)           @noisy det1754 det2204
mxx (10.5, 0.5) (10.5, 0.0)     @noisy det2097
mz (10.5, 1.0)                @noisy det1366 det1518
mxx (9.5, 1.5) (9.5, 1)       @noisy det956
mzz (9.5, 2) (10, 2)          @noisy det716 det2438
mxx (10.5, 2.0) (10.5, 2.5)     @noisy det1829
mz (10.5, 3.0)                @noisy det242 det2960
mxx (9.5, 3.5) (9.5, 3)       @noisy det3090
mzz (9.5, 4) (10, 4)          @noisy det58 det671
mxx (10.5, 4.0) (10.5, 4.5)     @noisy det2381
mz (10.5, 5.0)                @noisy det592 det2347
mxx (9.5, 5) (9.5, 5.5)       @noisy det3182
mzz (9.5, 6) (10, 6)          @noisy det2651 det2773
mxx (10.5, 6.5) (10.5, 6.0)     @noisy det2254
mz (10.5, 7.0)                @noisy det1101 det2685
mxx (9.5, 7) (9.5, 7.5)       @noisy det902
mzz (9.5, 8) (10, 8)          @noisy det62 det2264
mxx (10.5, 8.0) (10.5, 8.5)     @noisy det489
mz (10.5, 9.0)                @noisy det916 det2140
mxx (9.5, 9.5) (9.5, 9)       @noisy det1887
mzz (9.5, 10) (10, 10)        @noisy det887 det2042

--------         18
mxx (0.0, -0.5) (0, 0)        @noisy det1657 det1672
mx (0.5, -0.5)                @noisy det1672 det3231
mz (1.0, -0.5)                @noisy det1981
mxx (0, 1.5) (0, 2)           @noisy det912 det2605
mx (0.5, 1.5)                 @noisy det912 det3101
mz (1, 1.5)                   @noisy det665 det728 det858 det2428
mxx (0, 3.5) (0, 4)           @noisy det317 det2655
mx (0.5, 3.5)                 @noisy det2655 det3031
mz (1, 3.5)                   @noisy det296 det331 det2167 det2748
mxx (0, 5.5) (0, 6)           @noisy det1370 det2961
mx (0.5, 5.5)                 @noisy det1370 det3202
mz (1, 5.5)                   @noisy det383 det475 det893 det2582
mxx (0, 7.5) (0, 8)           @noisy det1693 det1719
mx (0.5, 7.5)                 @noisy det1719 det3149
mz (1, 7.5)                   @noisy det1387 det1665 det2451 det2830
mxx (0, 9.5) (0, 10)          @noisy det1797 det2208
mx (0.5, 9.5)                 @noisy det1797 det3196
mz (1, 9.5)                   @noisy det114 det129 det623
mxx (1, 0.5) (1, 1)           @noisy det751 det2198
mx (1.5, 0.5)                 @noisy det2198 det3166
mz (2, 0.5)                   @noisy det858 det2574 det2757
mxx (1, 2.5) (1, 3)           @noisy det1342 det2458
mx (1.5, 2.5)                 @noisy det1342 det3233
mz (2, 2.5)                   @noisy det331 det412 det621 det2428
mxx (1, 4.5) (1, 5)           @noisy det1744 det1818
mx (1.5, 4.5)                 @noisy det1744 det3162
mz (2, 4.5)                   @noisy det762 det1799 det2582 det2748
mxx (1, 6.5) (1, 7)           @noisy det399 det1204
mx (1.5, 6.5)                 @noisy det399 det3088
mz (2, 6.5)                   @noisy det38 det893 det1387 det2189
mxx (1, 8.5) (1, 9)           @noisy det1310 det2335
mx (1.5, 8.5)                 @noisy det2335 det3098
mz (2, 8.5)                   @noisy det92 det114 det1665 det3206
mx (1.0, 10.5)                @noisy det1726 det1935
mx (1.5, 10.5)                @noisy det1935 det3216
mz (2.0, 10.5)                @noisy det623
mxx (2.0, -0.5) (2, 0)        @noisy det667 det2276
mx (2.5, -0.5)                @noisy det667 det3157
mz (3.0, -0.5)                @noisy det2574
mxx (2, 1.5) (2, 2)           @noisy det607 det2884
mx (2.5, 1.5)                 @noisy det607 det2967
mz (3, 1.5)                   @noisy det80 det485 det621 det2757
mxx (2, 3.5) (2, 4)           @noisy det208 det577
mx (2.5, 3.5)                 @noisy det208 det3114
mz (3, 3.5)                   @noisy det412 det762 det1147 det3073
mxx (2, 5.5) (2, 6)           @noisy det700 det1582
mx (2.5, 5.5)                 @noisy det1582 det3117
mz (3, 5.5)                   @noisy det1791 det1799 det2189 det2481
mxx (2, 7.5) (2, 8)           @noisy det3013 det3129
mx (2.5, 7.5)                 @noisy det3013 det3067
mz (3, 7.5)                   @noisy det38 det1438 det2419 det3206
mxx (2, 9.5) (2, 10)          @noisy det1062 det1655
mx (2.5, 9.5)                 @noisy det1655 det2990
mz (3, 9.5)                   @noisy det92 det1706 det2364
mxx (3, 1) (3, 0.5)           @noisy det3125 det3215
mx (3.5, 0.5)                 @noisy det3190 det3215
mz (4, 0.5)                   @noisy det485 det653 det1169
mxx (3, 2.5) (3, 3)           @noisy det2470 det2769
mx (3.5, 2.5)                 @noisy det2769 det3138
mz (4, 2.5)                   @noisy det80 det270 det1147 det2195
mxx (3, 4.5) (3, 5)           @noisy det3007 det3245
mx (3.5, 4.5)                 @noisy det3164 det3245
mz (4, 4.5)                   @noisy det1189 det1674 det2481 det3073
mxx (3, 7) (3, 6.5)           @noisy det1017 det3029
mx (3.5, 6.5)                 @noisy det1017 det3143
mz (4, 6.5)                   @noisy det1791 det1973 det2392 det2419
mxx (3, 8.5) (3, 9)           @noisy det123 det2293
mx (3.5, 8.5)                 @noisy det123 det3144
mz (4, 8.5)                   @noisy det1435 det1438 det1747 det2364
mx (3.0, 10.5)                @noisy det1433 det1750
mx (3.5, 10.5)                @noisy det1750 det3032
mz (4.0, 10.5)                @noisy det1706
mxx (4.0, -0.5) (4, 0)        @noisy det758 det2924
mx (4.5, -0.5)                @noisy det2924 det3194
mz (5.0, -0.5)                @noisy det1169
mxx (4, 1.5) (4, 2)           @noisy det761 det3236
mx (4.5, 1.5)                 @noisy det3169 det3236
mz (5, 1.5)                   @noisy det270 det473 det653 det1379
mxx (4, 4) (4, 3.5)           @noisy det1580 det2266
mx (4.5, 3.5)                 @noisy det1580 det3110
mz (5, 3.5)                   @noisy det1189 det1450 det2195 det2307
mxx (4, 5.5) (4, 6)           @noisy det907 det1108
mx (4.5, 5.5)                 @noisy det907 det3041
mz (5, 5.5)                   @noisy det180 det481 det1674 det1973
mxx (4, 7.5) (4, 8)           @noisy det209 det285
mx (4.5, 7.5)                 @noisy det285 det3180
mz (5, 7.5)                   @noisy det1435 det1798 det2392 det2750
mxx (4, 9.5) (4, 10)          @noisy det864 det2683
mx (4.5, 9.5)                 @noisy det2683 det3154
mz (5, 9.5)                   @noisy det43 det490 det1747
mxx (5, 0.5) (5, 1)           @noisy det2248 det3230
mx (5.5, 0.5)                 @noisy det3036 det3230
mz (6, 0.5)                   @noisy det1150 det1379 det1473
mxx (5, 3) (5, 2.5)           @noisy det714 det2485
mx (5.5, 2.5)                 @noisy det714 det3178
mz (6, 2.5)                   @noisy det36 det473 det2107 det2307
mxx (5, 4.5) (5, 5)           @noisy det255 det1077
mx (5.5, 4.5)                 @noisy det1077 det3150
mz (6, 4.5)                   @noisy det265 det481 det766 det1450
mxx (5, 6.5) (5, 7)           @noisy det937 det1504
mx (5.5, 6.5)                 @noisy det1504 det3051
mz (6, 6.5)                   @noisy det180 det1344 det1798 det1965
mxx (5, 9) (5, 8.5)           @noisy det947 det2455
mx (5.5, 8.5)                 @noisy det947 det3093
mz (6, 8.5)                   @noisy det43 det1140 det1509 det2750
mx (5.0, 10.5)                @noisy det935 det3049
mx (5.5, 10.5)                @noisy det935 det3213
mz (6.0, 10.5)                @noisy det490
mxx (6.0, -0.5) (6, 0)        @noisy det2764 det3146
mx (6.5, -0.5)                @noisy det2764 det3091
mz (7.0, -0.5)                @noisy det1150
mxx (6, 1.5) (6, 2)           @noisy det2109 det2761
mx (6.5, 1.5)                 @noisy det2761 det3024
mz (7, 1.5)                   @noisy det770 det1473 det2107 det2147
mxx (6, 3.5) (6, 4)           @noisy det100 det1975
mx (6.5, 3.5)                 @noisy det100 det3207
mz (7, 3.5)                   @noisy det36 det265 det1399 det2025
mxx (6, 6) (6, 5.5)           @noisy det368 det2023
mx (6.5, 5.5)                 @noisy det2023 det3172
mz (7, 5.5)                   @noisy det766 det1195 det1965 det2803
mxx (6, 7.5) (6, 8)           @noisy det140 det1053
mx (6.5, 7.5)                 @noisy det140 det3078
mz (7, 7.5)                   @noisy det1140 det1344 det2662 det3179
mxx (6, 9.5) (6, 10)          @noisy det985 det1809
mx (6.5, 9.5)                 @noisy det1809 det3009
mz (7, 9.5)                   @noisy det1509 det1789 det2158
mxx (7, 0.5) (7, 1)           @noisy det934 det1561
mx (7.5, 0.5)                 @noisy det1561 det3127
mz (8, 0.5)                   @noisy det388 det770 det3197
mxx (7, 2.5) (7, 3)           @noisy det27 det2540
mx (7.5, 2.5)                 @noisy det2540 det3075
mz (8, 2.5)                   @noisy det1703 det1709 det2025 det2147
mxx (7, 4.5) (7, 5)           @noisy det2579 det2814
mx (7.5, 4.5)                 @noisy det2814 det2970
mz (8, 4.5)                   @noisy det980 det1195 det1399 det2533
mxx (7, 6.5) (7, 7)           @noisy det670 det2421
mx (7.5, 6.5)                 @noisy det670 det3177
mz (8, 6.5)                   @noisy det2284 det2662 det2803 det2858
mxx (7, 9) (7, 8.5)           @noisy det69 det1529
mx (7.5, 8.5)                 @noisy det69 det3170
mz (8, 8.5)                   @noisy det1754 det2158 det2204 det3179
mx (7.0, 10.5)                @noisy det311 det1531
mx (7.5, 10.5)                @noisy det1531 det2983
mz (8.0, 10.5)                @noisy det1789
mxx (8, 0) (8.0, -0.5)        @noisy det2100 det2851
mx (8.5, -0.5)                @noisy det2100 det3160
mz (9.0, -0.5)                @noisy det388
mxx (8, 2) (8, 1.5)           @noisy det956 det3095
mx (8.5, 1.5)                 @noisy det3095 det3113
mz (9, 1.5)                   @noisy det716 det1703 det2438 det3197
mxx (8, 3.5) (8, 4)           @noisy det358 det3090
mx (8.5, 3.5)                 @noisy det358 det3124
mz (9, 3.5)                   @noisy det58 det671 det1709 det2533
mxx (8, 5.5) (8, 6)           @noisy det235 det3182
mx (8.5, 5.5)                 @noisy det235 det2964
mz (9, 5.5)                   @noisy det980 det2284 det2651 det2773
mxx (8, 7.5) (8, 8)           @noisy det902 det3070
mx (8.5, 7.5)                 @noisy det3070 det3234
mz (9, 7.5)                   @noisy det62 det2204 det2264 det2858
mxx (8, 9.5) (8, 10)          @noisy det1887 det2413
mx (8.5, 9.5)                 @noisy det2413 det3132
mz (9, 9.5)                   @noisy det887 det1754 det2042
mxx (9, 0.5) (9, 1)           @noisy det278 det2097
mx (9.5, 0.5)                 @noisy det278 det3188
mz (10, 0.5)                  @noisy det716 det1366 det1518
mxx (9, 2.5) (9, 3)           @noisy det166 det1829
mx (9.5, 2.5)                 @noisy det166 det3227
mz (10, 2.5)                  @noisy det58 det242 det2438 det2960
mxx (9, 5) (9, 4.5)           @noisy det1986 det2381
mx (9.5, 4.5)                 @noisy det1986 det3183
mz (10, 4.5)                  @noisy det592 det671 det2347 det2651
mxx (9, 6.5) (9, 7)           @noisy det1251 det2254
mx (9.5, 6.5)                 @noisy det1251 det3118
mz (10, 6.5)                  @noisy det1101 det2264 det2685 det2773
mxx (9, 8.5) (9, 9)           @noisy det489 det1795
mx (9.5, 8.5)                 @noisy det1795 det2998
mz (10, 8.5)                  @noisy det62 det887 det916 det2140
mx (9.0, 10.5)                @noisy det5 det2313
mx (9.5, 10.5)                @noisy det2313 det3210
mz (10.0, 10.5)               @noisy det2042
mxx (0.5, 0.5) (0.5, 1)       @noisy det751
mzz (1, 0) (0.5, 0)           @noisy det728 det1981
mzz (0, 1) (-0.5, 1.0)        @noisy det1332 det3096
mxx (-0.5, 2.0) (-0.5, 1.5)     @noisy det2605
mxx (0.5, 2.5) (0.5, 3)       @noisy det2458
mzz (1, 2) (0.5, 2)           @noisy det665 det2167
mzz (-0.5, 3.0) (0, 3)        @noisy det287 det1291
mxx (-0.5, 3.5) (-0.5, 4.0)     @noisy det317
mxx (0.5, 5) (0.5, 4.5)       @noisy det1818
mzz (1, 4) (0.5, 4)           @noisy det296 det475
mzz (-0.5, 5.0) (0, 5)        @noisy det384 det1512
mxx (-0.5, 5.5) (-0.5, 6.0)     @noisy det2961
mxx (0.5, 6.5) (0.5, 7)       @noisy det1204
mzz (0.5, 6) (1, 6)           @noisy det383 det2830
mzz (0, 7) (-0.5, 7.0)        @noisy det42 det302
mxx (-0.5, 8.0) (-0.5, 7.5)     @noisy det1693
mxx (0.5, 8.5) (0.5, 9)       @noisy det1310
mzz (1, 8) (0.5, 8)           @noisy det129 det2451
mzz (-0.5, 9.0) (0, 9)        @noisy det1269 det2901
mxx (-0.5, 9.5) (-0.5, 10.0)     @noisy det2208
mxx (1.5, 1.5) (1.5, 2)       @noisy det2605 det2884
mzz (1.5, 1) (2, 1)           @noisy det858 det2428
mxx (1.5, 4) (1.5, 3.5)       @noisy det317 det577
mzz (2, 3) (1.5, 3)           @noisy det331 det2748
mxx (1.5, 5.5) (1.5, 6)       @noisy det700 det2961
mzz (1.5, 5) (2, 5)           @noisy det893 det2582
mxx (1.5, 7.5) (1.5, 8)       @noisy det1693 det3129
mzz (1.5, 7) (2, 7)           @noisy det1387 det1665
mxx (1.5, 10) (1.5, 9.5)      @noisy det1062 det2208
mzz (2, 9) (1.5, 9)           @noisy det114 det623
mxx (2.5, 0.5) (2.5, 1)       @noisy det751 det3125
mzz (2.5, 0) (3, 0)           @noisy det2574 det2757
mxx (2.5, 2.5) (2.5, 3)       @noisy det2458 det2470
mzz (2.5, 2) (3, 2)           @noisy det412 det621
mxx (2.5, 4.5) (2.5, 5)       @noisy det1818 det3007
mzz (2.5, 4) (3, 4)           @noisy det762 det1799
mxx (2.5, 7) (2.5, 6.5)       @noisy det1204 det3029
mzz (3, 6) (2.5, 6)           @noisy det38 det2189
mxx (2.5, 8.5) (2.5, 9)       @noisy det1310 det2293
mzz (2.5, 8) (3, 8)           @noisy det92 det3206
mxx (3.5, 1.5) (3.5, 2)       @noisy det761 det2884
mzz (3.5, 1) (4, 1)           @noisy det80 det485
mxx (3.5, 3.5) (3.5, 4)       @noisy det577 det2266
mzz (3.5, 3) (4, 3)           @noisy det1147 det3073
mxx (3.5, 5.5) (3.5, 6)       @noisy det700 det1108
mzz (3.5, 5) (4, 5)           @noisy det1791 det2481
mxx (3.5, 7.5) (3.5, 8)       @noisy det209 det3129
mzz (3.5, 7) (4, 7)           @noisy det1438 det2419
mxx (3.5, 9.5) (3.5, 10)      @noisy det864 det1062
mzz (4, 9) (3.5, 9)           @noisy det1706 det2364
mxx (4.5, 0.5) (4.5, 1)       @noisy det2248 det3125
mzz (5, 0) (4.5, 0)           @noisy det653 det1169
mxx (4.5, 2.5) (4.5, 3)       @noisy det2470 det2485
mzz (4.5, 2) (5, 2)           @noisy det270 det2195
mxx (4.5, 4.5) (4.5, 5)       @noisy det255 det3007
mzz (5, 4) (4.5, 4)           @noisy det1189 det1674
mxx (4.5, 6.5) (4.5, 7)       @noisy det937 det3029
mzz (5, 6) (4.5, 6)           @noisy det1973 det2392
mxx (4.5, 8.5) (4.5, 9)       @noisy det2293 det2455
mzz (4.5, 8) (5, 8)           @noisy det1435 det1747
mxx (5.5, 1.5) (5.5, 2)       @noisy det761 det2109
mzz (5.5, 1) (6, 1)           @noisy det473 det1379
mxx (5.5, 3.5) (5.5, 4)       @noisy det1975 det2266
mzz (5.5, 3) (6, 3)           @noisy det1450 det2307
mxx (5.5, 5.5) (5.5, 6)       @noisy det368 det1108
mzz (5.5, 5) (6, 5)           @noisy det180 det481
mxx (5.5, 7.5) (5.5, 8)       @noisy det209 det1053
mzz (5.5, 7) (6, 7)           @noisy det1798 det2750
mxx (5.5, 9.5) (5.5, 10)      @noisy det864 det985
mzz (5.5, 9) (6, 9)           @noisy det43 det490
mxx (6.5, 0.5) (6.5, 1)       @noisy det934 det2248
mzz (6.5, 0) (7, 0)           @noisy det1150 det1473
mxx (6.5, 2.5) (6.5, 3)       @noisy det27 det2485
mzz (6.5, 2) (7, 2)           @noisy det36 det2107
mxx (6.5, 5) (6.5, 4.5)       @noisy det255 det2579
mzz (7, 4) (6.5, 4)           @noisy det265 det766
mxx (6.5, 6.5) (6.5, 7)       @noisy det937 det2421
mzz (6.5, 6) (7, 6)           @noisy det1344 det1965
mxx (6.5, 8.5) (6.5, 9)       @noisy det1529 det2455
mzz (6.5, 8) (7, 8)           @noisy det1140 det1509
mxx (7.5, 2) (7.5, 1.5)       @noisy det956 det2109
mzz (7.5, 1) (8, 1)           @noisy det770 det2147
mxx (7.5, 3.5) (7.5, 4)       @noisy det1975 det3090
mzz (7.5, 3) (8, 3)           @noisy det1399 det2025
mxx (7.5, 5.5) (7.5, 6)       @noisy det368 det3182
mzz (7.5, 5) (8, 5)           @noisy det1195 det2803
mxx (7.5, 8) (7.5, 7.5)       @noisy det902 det1053
mzz (8, 7) (7.5, 7)           @noisy det2662 det3179
mxx (7.5, 9.5) (7.5, 10)      @noisy det985 det1887
mzz (7.5, 9) (8, 9)           @noisy det1789 det2158
mxx (8.5, 0.5) (8.5, 1)       @noisy det934 det2097
mzz (8.5, 0) (9, 0)           @noisy det388 det3197
mxx (8.5, 2.5) (8.5, 3)       @noisy det27 det1829
mzz (8.5, 2) (9, 2)           @noisy det1703 det1709
mxx (8.5, 4.5) (8.5, 5)       @noisy det2381 det2579
mzz (8.5, 4) (9, 4)           @noisy det980 det2533
mxx (8.5, 6.5) (8.5, 7)       @noisy det2254 det2421
mzz (8.5, 6) (9, 6)           @noisy det2284 det2858
mxx (8.5, 8.5) (8.5, 9)       @noisy det489 det1529
mzz (8.5, 8) (9, 8)           @noisy det1754 det2204
mz (10.5, 0.0)                @noisy det1366 det1518
mxx (10.5, 0.5) (10.5, 1.0)     @noisy det2097
mxx (9.5, 1.5) (9.5, 2)       @noisy det956
mzz (10, 1) (9.5, 1)          @noisy det716 det2438
mz (10.5, 2.0)                @noisy det242 det2960
mxx (10.5, 2.5) (10.5, 3.0)     @noisy det1829
mxx (9.5, 4) (9.5, 3.5)       @noisy det3090
mzz (9.5, 3) (10, 3)          @noisy det58 det671
mz (10.5, 4.0)                @noisy det592 det2347
mxx (10.5, 4.5) (10.5, 5.0)     @noisy det2381
mxx (9.5, 5.5) (9.5, 6)       @noisy det3182
mzz (9.5, 5) (10, 5)          @noisy det2651 det2773
mz (10.5, 6.0)                @noisy det1101 det2685
mxx (10.5, 6.5) (10.5, 7.0)     @noisy det2254
mxx (9.5, 7.5) (9.5, 8)       @noisy det902
mzz (9.5, 7) (10, 7)          @noisy det62 det2264
mz (10.5, 8.0)                @noisy det916 det2140
mxx (10.5, 8.5) (10.5, 9.0)     @noisy det489
mxx (9.5, 10) (9.5, 9.5)      @noisy det1887
mzz (10, 9) (9.5, 9)          @noisy det887 det2042

--------         19
mzz (0.5, -0.5) (0.0, -0.5)     @noisy det728
mx (1.0, -0.5)                @noisy det1657 det1672
mzz (0, 1.5) (0.5, 1.5)       @noisy det728 det2167
mxx (1, 1) (1, 1.5)           @noisy det912 det2605
mzz (0, 3.5) (0.5, 3.5)       @noisy det475 det2167
mxx (1, 3) (1, 3.5)           @noisy det317 det2655
mzz (0.5, 5.5) (0, 5.5)       @noisy det475 det2830
mxx (1, 5) (1, 5.5)           @noisy det1370 det2961
mzz (0, 7.5) (0.5, 7.5)       @noisy det129 det2830
mxx (1, 7.5) (1, 7)           @noisy det1693 det1719
mzz (0, 9.5) (0.5, 9.5)       @noisy det129
mxx (1, 9) (1, 9.5)           @noisy det1797 det2208
mzz (1, 0.5) (1.5, 0.5)       @noisy det2428
mxx (2, 0) (2, 0.5)           @noisy det751 det2198
mzz (1, 2.5) (1.5, 2.5)       @noisy det2428 det2748
mxx (2, 2) (2, 2.5)           @noisy det1342 det2458
mzz (1.5, 4.5) (1, 4.5)       @noisy det893 det2748
mxx (2, 4.5) (2, 4)           @noisy det1744 det1818
mzz (1, 6.5) (1.5, 6.5)       @noisy det893 det1665
mxx (2, 6.5) (2, 6)           @noisy det399 det1204
mzz (1, 8.5) (1.5, 8.5)       @noisy det623 det1665
mxx (2, 8) (2, 8.5)           @noisy det1310 det2335
mzz (1.5, 10.5) (1.0, 10.5)     @noisy det623
mxx (2, 10) (2.0, 10.5)       @noisy det1726 det1935
mzz (2.0, -0.5) (2.5, -0.5)     @noisy det2757
mx (3.0, -0.5)                @noisy det667 det2276
mzz (2, 1.5) (2.5, 1.5)       @noisy det412 det2757
mxx (3, 1.5) (3, 1)           @noisy det607 det2884
mzz (2, 3.5) (2.5, 3.5)       @noisy det412 det1799
mxx (3, 3.5) (3, 3)           @noisy det208 det577
mzz (2, 5.5) (2.5, 5.5)       @noisy det38 det1799
mxx (3, 5) (3, 5.5)           @noisy det700 det1582
mzz (2.5, 7.5) (2, 7.5)       @noisy det38 det92
mxx (3, 7.5) (3, 7)           @noisy det3013 det3129
mzz (2, 9.5) (2.5, 9.5)       @noisy det92
mxx (3, 9.5) (3, 9)           @noisy det1062 det1655
mzz (3.5, 0.5) (3, 0.5)       @noisy det80
mxx (4, 0) (4, 0.5)           @noisy det3125 det3215
mzz (3, 2.5) (3.5, 2.5)       @noisy det80 det3073
mxx (4, 2) (4, 2.5)           @noisy det2470 det2769
mzz (3, 4.5) (3.5, 4.5)       @noisy det1791 det3073
mxx (4, 4.5) (4, 4)           @noisy det3007 det3245
mzz (3.5, 6.5) (3, 6.5)       @noisy det1438 det1791
mxx (4, 6) (4, 6.5)           @noisy det1017 det3029
mzz (3, 8.5) (3.5, 8.5)       @noisy det1438 det1706
mxx (4, 8) (4, 8.5)           @noisy det123 det2293
mzz (3.0, 10.5) (3.5, 10.5)     @noisy det1706
mxx (4, 10) (4.0, 10.5)       @noisy det1433 det1750
mzz (4.0, -0.5) (4.5, -0.5)     @noisy det653
mx (5.0, -0.5)                @noisy det758 det2924
mzz (4, 1.5) (4.5, 1.5)       @noisy det653 det2195
mxx (5, 1) (5, 1.5)           @noisy det761 det3236
mzz (4.5, 3.5) (4, 3.5)       @noisy det1674 det2195
mxx (5, 3.5) (5, 3)           @noisy det1580 det2266
mzz (4, 5.5) (4.5, 5.5)       @noisy det1674 det2392
mxx (5, 5.5) (5, 5)           @noisy det907 det1108
mzz (4, 7.5) (4.5, 7.5)       @noisy det1747 det2392
mxx (5, 7) (5, 7.5)           @noisy det209 det285
mzz (4, 9.5) (4.5, 9.5)       @noisy det1747
mxx (5, 9.5) (5, 9)           @noisy det864 det2683
mzz (5, 0.5) (5.5, 0.5)       @noisy det473
mxx (6, 0) (6, 0.5)           @noisy det2248 det3230
mzz (5.5, 2.5) (5, 2.5)       @noisy det473 det1450
mxx (6, 2.5) (6, 2)           @noisy det714 det2485
mzz (5, 4.5) (5.5, 4.5)       @noisy det180 det1450
mxx (6, 4) (6, 4.5)           @noisy det255 det1077
mzz (5, 6.5) (5.5, 6.5)       @noisy det180 det2750
mxx (6, 6.5) (6, 6)           @noisy det937 det1504
mzz (5.5, 8.5) (5, 8.5)       @noisy det490 det2750
mxx (6, 8.5) (6, 8)           @noisy det947 det2455
mzz (5.0, 10.5) (5.5, 10.5)     @noisy det490
mxx (6.0, 10.5) (6, 10)       @noisy det935 det3049
mzz (6.5, -0.5) (6.0, -0.5)     @noisy det1473
mx (7.0, -0.5)                @noisy det2764 det3146
mzz (6, 1.5) (6.5, 1.5)       @noisy det36 det1473
mxx (7, 1.5) (7, 1)           @noisy det2109 det2761
mzz (6, 3.5) (6.5, 3.5)       @noisy det36 det766
mxx (7, 3) (7, 3.5)           @noisy det100 det1975
mzz (6.5, 5.5) (6, 5.5)       @noisy det766 det1344
mxx (7, 5.5) (7, 5)           @noisy det368 det2023
mzz (6, 7.5) (6.5, 7.5)       @noisy det1344 det1509
mxx (7, 7.5) (7, 7)           @noisy det140 det1053
mzz (6, 9.5) (6.5, 9.5)       @noisy det1509
mxx (7, 9.5) (7, 9)           @noisy det985 det1809
mzz (7, 0.5) (7.5, 0.5)       @noisy det2147
mxx (8, 0.5) (8, 0)           @noisy det934 det1561
mzz (7.5, 2.5) (7, 2.5)       @noisy det1399 det2147
mxx (8, 2.5) (8, 2)           @noisy det27 det2540
mzz (7, 4.5) (7.5, 4.5)       @noisy det1399 det2803
mxx (8, 4) (8, 4.5)           @noisy det2579 det2814
mzz (7, 6.5) (7.5, 6.5)       @noisy det2803 det3179
mxx (8, 6.5) (8, 6)           @noisy det670 det2421
mzz (7.5, 8.5) (7, 8.5)       @noisy det1789 det3179
mxx (8, 8) (8, 8.5)           @noisy det69 det1529
mzz (7.0, 10.5) (7.5, 10.5)     @noisy det1789
mxx (8.0, 10.5) (8, 10)       @noisy det311 det1531
mzz (8.5, -0.5) (8.0, -0.5)     @noisy det3197
mx (9.0, -0.5)                @noisy det2100 det2851
mzz (8.5, 1.5) (8, 1.5)       @noisy det1709 det3197
mxx (9, 1) (9, 1.5)           @noisy det956 det3095
mzz (8, 3.5) (8.5, 3.5)       @noisy det980 det1709
mxx (9, 3) (9, 3.5)           @noisy det358 det3090
mzz (8, 5.5) (8.5, 5.5)       @noisy det980 det2858
mxx (9, 5.5) (9, 5)           @noisy det235 det3182
mzz (8, 7.5) (8.5, 7.5)       @noisy det1754 det2858
mxx (9, 7) (9, 7.5)           @noisy det902 det3070
mzz (8, 9.5) (8.5, 9.5)       @noisy det1754
mxx (9, 9) (9, 9.5)           @noisy det1887 det2413
mzz (9, 0.5) (9.5, 0.5)       @noisy det2438
mxx (10, 0.5) (10, 0)         @noisy det278 det2097
mzz (9.5, 2.5) (9, 2.5)       @noisy det671 det2438
mxx (10, 2) (10, 2.5)         @noisy det166 det1829
mzz (9.5, 4.5) (9, 4.5)       @noisy det671 det2773
mxx (10, 4.5) (10, 4)         @noisy det1986 det2381
mzz (9, 6.5) (9.5, 6.5)       @noisy det62 det2773
mxx (10, 6.5) (10, 6)         @noisy det1251 det2254
mzz (9.5, 8.5) (9, 8.5)       @noisy det62 det2042
mxx (10, 8) (10, 8.5)         @noisy det489 det1795
mzz (9.0, 10.5) (9.5, 10.5)     @noisy det2042
mxx (10, 10) (10.0, 10.5)     @noisy det5 det2313
mzz (0, 1) (0.5, 1)           @noisy det728 det1981
mz (0.5, 0.5)                 @noisy det652 det1981
mx (0.5, 0)                   @noisy det751 det1657 det1672
mx (-0.5, 1.0)                @noisy det2605
mz (-0.5, 1.5)                @noisy det525 det3096
mz (-0.5, 2.0)                @noisy det1332 det3096
mzz (0, 3) (0.5, 3)           @noisy det665 det2167
mz (0.5, 2.5)                 @noisy det573 det665
mx (0.5, 2)                   @noisy det912 det2458 det2605
mx (-0.5, 3.0)                @noisy det317
mz (-0.5, 3.5)                @noisy det287 det636
mz (-0.5, 4.0)                @noisy det287 det1291
mzz (0.5, 5) (0, 5)           @noisy det296 det475
mz (0.5, 4.5)                 @noisy det296 det576
mx (0.5, 4)                   @noisy det317 det1818 det2655
mx (-0.5, 5.0)                @noisy det2961
mz (-0.5, 5.5)                @noisy det638 det1512
mz (-0.5, 6.0)                @noisy det384 det1512
mzz (0, 7) (0.5, 7)           @noisy det383 det2830
mz (0.5, 6.5)                 @noisy det383 det643
mx (0.5, 6)                   @noisy det1204 det1370 det2961
mx (-0.5, 7.0)                @noisy det1693
mz (-0.5, 7.5)                @noisy det302 det633
mz (-0.5, 8.0)                @noisy det42 det302
mzz (0, 9) (0.5, 9)           @noisy det129 det2451
mz (0.5, 8.5)                 @noisy det681 det2451
mx (0.5, 8)                   @noisy det1310 det1693 det1719
mx (-0.5, 9.0)                @noisy det2208
mz (-0.5, 9.5)                @noisy det678 det2901
mz (-0.5, 10.0)               @noisy det1269 det2901
mzz (1, 2) (1.5, 2)           @noisy det858 det2428
mz (1.5, 1.5)                 @noisy det500 det858
mx (1.5, 1)                   @noisy det751 det912 det2198 det2884
mzz (1.5, 4) (1, 4)           @noisy det331 det2748
mz (1.5, 3.5)                 @noisy det331 det676
mx (1.5, 3)                   @noisy det577 det1342 det2458 det2655
mzz (1, 6) (1.5, 6)           @noisy det893 det2582
mz (1.5, 5.5)                 @noisy det635 det2582
mx (1.5, 5)                   @noisy det700 det1370 det1744 det1818
mzz (1, 8) (1.5, 8)           @noisy det1387 det1665
mz (1.5, 7.5)                 @noisy det649 det1387
mx (1.5, 7)                   @noisy det399 det1204 det1719 det3129
mzz (1.5, 10) (1, 10)         @noisy det114 det623
mz (1.5, 9.5)                 @noisy det114 det486
mx (1.5, 9)                   @noisy det1062 det1310 det1797 det2335
mzz (2, 1) (2.5, 1)           @noisy det2574 det2757
mz (2.5, 0.5)                 @noisy det603 det2574
mx (2.5, 0)                   @noisy det667 det2198 det2276 det3125
mzz (2, 3) (2.5, 3)           @noisy det412 det621
mz (2.5, 2.5)                 @noisy det621 det642
mx (2.5, 2)                   @noisy det607 det1342 det2470 det2884
mzz (2, 5) (2.5, 5)           @noisy det762 det1799
mz (2.5, 4.5)                 @noisy det460 det762
mx (2.5, 4)                   @noisy det208 det577 det1744 det3007
mzz (2.5, 7) (2, 7)           @noisy det38 det2189
mz (2.5, 6.5)                 @noisy det639 det2189
mx (2.5, 6)                   @noisy det399 det700 det1582 det3029
mzz (2, 9) (2.5, 9)           @noisy det92 det3206
mz (2.5, 8.5)                 @noisy det497 det3206
mx (2.5, 8)                   @noisy det2293 det2335 det3013 det3129
mzz (3, 2) (3.5, 2)           @noisy det80 det485
mz (3.5, 1.5)                 @noisy det485 det586
mx (3.5, 1)                   @noisy det607 det761 det3125 det3215
mzz (3, 4) (3.5, 4)           @noisy det1147 det3073
mz (3.5, 3.5)                 @noisy det674 det1147
mx (3.5, 3)                   @noisy det208 det2266 det2470 det2769
mzz (3.5, 6) (3, 6)           @noisy det1791 det2481
mz (3.5, 5.5)                 @noisy det446 det2481
mx (3.5, 5)                   @noisy det1108 det1582 det3007 det3245
mzz (3, 8) (3.5, 8)           @noisy det1438 det2419
mz (3.5, 7.5)                 @noisy det596 det2419
mx (3.5, 7)                   @noisy det209 det1017 det3013 det3029
mzz (3, 10) (3.5, 10)         @noisy det1706 det2364
mz (3.5, 9.5)                 @noisy det605 det2364
mx (3.5, 9)                   @noisy det123 det864 det1655 det2293
mzz (4, 1) (4.5, 1)           @noisy det653 det1169
mz (4.5, 0.5)                 @noisy det650 det1169
mx (4.5, 0)                   @noisy det758 det2248 det2924 det3215
mzz (4.5, 3) (4, 3)           @noisy det270 det2195
mz (4.5, 2.5)                 @noisy det270 det571
mx (4.5, 2)                   @noisy det761 det2485 det2769 det3236
mzz (4, 5) (4.5, 5)           @noisy det1189 det1674
mz (4.5, 4.5)                 @noisy det574 det1189
mx (4.5, 4)                   @noisy det255 det1580 det2266 det3245
mzz (4, 7) (4.5, 7)           @noisy det1973 det2392
mz (4.5, 6.5)                 @noisy det685 det1973
mx (4.5, 6)                   @noisy det907 det937 det1017 det1108
mzz (4, 9) (4.5, 9)           @noisy det1435 det1747
mz (4.5, 8.5)                 @noisy det648 det1435
mx (4.5, 8)                   @noisy det123 det209 det285 det2455
mzz (5.5, 2) (5, 2)           @noisy det473 det1379
mz (5.5, 1.5)                 @noisy det598 det1379
mx (5.5, 1)                   @noisy det2109 det2248 det3230 det3236
mzz (5, 4) (5.5, 4)           @noisy det1450 det2307
mz (5.5, 3.5)                 @noisy det644 det2307
mx (5.5, 3)                   @noisy det714 det1580 det1975 det2485
mzz (5, 6) (5.5, 6)           @noisy det180 det481
mz (5.5, 5.5)                 @noisy det481 det544
mx (5.5, 5)                   @noisy det255 det368 det907 det1077
mzz (5.5, 8) (5, 8)           @noisy det1798 det2750
mz (5.5, 7.5)                 @noisy det469 det1798
mx (5.5, 7)                   @noisy det285 det937 det1053 det1504
mzz (5, 10) (5.5, 10)         @noisy det43 det490
mz (5.5, 9.5)                 @noisy det43 det651
mx (5.5, 9)                   @noisy det947 det985 det2455 det2683
mzz (6, 1) (6.5, 1)           @noisy det1150 det1473
mz (6.5, 0.5)                 @noisy det564 det1150
mx (6.5, 0)                   @noisy det934 det2764 det3146 det3230
mzz (6, 3) (6.5, 3)           @noisy det36 det2107
mz (6.5, 2.5)                 @noisy det498 det2107
mx (6.5, 2)                   @noisy det27 det714 det2109 det2761
mzz (6.5, 5) (6, 5)           @noisy det265 det766
mz (6.5, 4.5)                 @noisy det265 det583
mx (6.5, 4)                   @noisy det100 det1077 det1975 det2579
mzz (6, 7) (6.5, 7)           @noisy det1344 det1965
mz (6.5, 6.5)                 @noisy det680 det1965
mx (6.5, 6)                   @noisy det368 det1504 det2023 det2421
mzz (6, 9) (6.5, 9)           @noisy det1140 det1509
mz (6.5, 8.5)                 @noisy det505 det1140
mx (6.5, 8)                   @noisy det140 det947 det1053 det1529
mzz (7.5, 2) (7, 2)           @noisy det770 det2147
mz (7.5, 1.5)                 @noisy det585 det770
mx (7.5, 1)                   @noisy det934 det956 det1561 det2761
mzz (7, 4) (7.5, 4)           @noisy det1399 det2025
mz (7.5, 3.5)                 @noisy det672 det2025
mx (7.5, 3)                   @noisy det27 det100 det2540 det3090
mzz (7, 6) (7.5, 6)           @noisy det1195 det2803
mz (7.5, 5.5)                 @noisy det679 det1195
mx (7.5, 5)                   @noisy det2023 det2579 det2814 det3182
mzz (7.5, 8) (7, 8)           @noisy det2662 det3179
mz (7.5, 7.5)                 @noisy det593 det2662
mx (7.5, 7)                   @noisy det140 det670 det902 det2421
mzz (7, 10) (7.5, 10)         @noisy det1789 det2158
mz (7.5, 9.5)                 @noisy det599 det2158
mx (7.5, 9)                   @noisy det69 det1529 det1809 det1887
mzz (8.5, 1) (8, 1)           @noisy det388 det3197
mz (8.5, 0.5)                 @noisy det388 det664
mx (8.5, 0)                   @noisy det1561 det2097 det2100 det2851
mzz (8, 3) (8.5, 3)           @noisy det1703 det1709
mz (8.5, 2.5)                 @noisy det619 det1703
mx (8.5, 2)                   @noisy det956 det1829 det2540 det3095
mzz (8, 5) (8.5, 5)           @noisy det980 det2533
mz (8.5, 4.5)                 @noisy det532 det2533
mx (8.5, 4)                   @noisy det358 det2381 det2814 det3090
mzz (8, 7) (8.5, 7)           @noisy det2284 det2858
mz (8.5, 6.5)                 @noisy det611 det2284
mx (8.5, 6)                   @noisy det235 det670 det2254 det3182
mzz (8, 9) (8.5, 9)           @noisy det1754 det2204
mz (8.5, 8.5)                 @noisy det624 det2204
mx (8.5, 8)                   @noisy det69 det489 det902 det3070
mx (10.5, 0.0)                @noisy det278
mz (10.5, 0.5)                @noisy det479 det1518
mzz (10, 1) (10.5, 1.0)       @noisy det1366 det1518
mzz (9, 2) (9.5, 2)           @noisy det716 det2438
mz (9.5, 1.5)                 @noisy det594 det716
mx (9.5, 1)                   @noisy det278 det2097 det3095
mx (10.5, 2.0)                @noisy det166
mz (10.5, 2.5)                @noisy det242 det661
mzz (10.5, 3.0) (10, 3)       @noisy det242 det2960
mzz (9.5, 4) (9, 4)           @noisy det58 det671
mz (9.5, 3.5)                 @noisy det58 det527
mx (9.5, 3)                   @noisy det166 det358 det1829
mx (10.5, 4.0)                @noisy det1986
mz (10.5, 4.5)                @noisy det591 det592
mzz (10, 5) (10.5, 5.0)       @noisy det592 det2347
mzz (9, 6) (9.5, 6)           @noisy det2651 det2773
mz (9.5, 5.5)                 @noisy det626 det2651
mx (9.5, 5)                   @noisy det235 det1986 det2381
mx (10.5, 6.0)                @noisy det1251
mz (10.5, 6.5)                @noisy det657 det2685
mzz (10, 7) (10.5, 7.0)       @noisy det1101 det2685
mzz (9, 8) (9.5, 8)           @noisy det62 det2264
mz (9.5, 7.5)                 @noisy det656 det2264
mx (9.5, 7)                   @noisy det1251 det2254 det3070
mx (10.5, 8.0)                @noisy det1795
mz (10.5, 8.5)                @noisy det581 det2140
mzz (10, 9) (10.5, 9.0)       @noisy det916 det2140
mzz (9.5, 10) (9, 10)         @noisy det887 det2042
mz (9.5, 9.5)                 @noisy det471 det887
mx (9.5, 9)                   @noisy det489 det1795 det2413

--------         20
mx (0.0, -0.5)                @noisy det1657 det1672
mzz (1.0, -0.5) (0.5, -0.5)     @noisy det728
mzz (1, 1.5) (0.5, 1.5)       @noisy det728 det2167
mxx (0, 1.5) (0, 1)           @noisy det912 det2605
mzz (1, 3.5) (0.5, 3.5)       @noisy det475 det2167
mxx (0, 3.5) (0, 3)           @noisy det317 det2655
mzz (0.5, 5.5) (1, 5.5)       @noisy det475 det2830
mxx (0, 5.5) (0, 5)           @noisy det1370 det2961
mzz (1, 7.5) (0.5, 7.5)       @noisy det129 det2830
mxx (0, 7) (0, 7.5)           @noisy det1693 det1719
mzz (1, 9.5) (0.5, 9.5)       @noisy det129
mxx (0, 9) (0, 9.5)           @noisy det1797 det2208
mzz (1.5, 0.5) (2, 0.5)       @noisy det2428
mxx (1, 0.5) (1, 0)           @noisy det751 det2198
mzz (1.5, 2.5) (2, 2.5)       @noisy det2428 det2748
mxx (1, 2) (1, 2.5)           @noisy det1342 det2458
mzz (1.5, 4.5) (2, 4.5)       @noisy det893 det2748
mxx (1, 4) (1, 4.5)           @noisy det1744 det1818
mzz (1.5, 6.5) (2, 6.5)       @noisy det893 det1665
mxx (1, 6.5) (1, 6)           @noisy det399 det1204
mzz (1.5, 8.5) (2, 8.5)       @noisy det623 det1665
mxx (1, 8) (1, 8.5)           @noisy det1310 det2335
mxx (1.0, 10.5) (1, 10)       @noisy det1726 det1935
mzz (1.5, 10.5) (2.0, 10.5)     @noisy det623
mx (2.0, -0.5)                @noisy det667 det2276
mzz (2.5, -0.5) (3.0, -0.5)     @noisy det2757
mzz (3, 1.5) (2.5, 1.5)       @noisy det412 det2757
mxx (2, 1) (2, 1.5)           @noisy det607 det2884
mzz (2.5, 3.5) (3, 3.5)       @noisy det412 det1799
mxx (2, 3.5) (2, 3)           @noisy det208 det577
mzz (2.5, 5.5) (3, 5.5)       @noisy det38 det1799
mxx (2, 5.5) (2, 5)           @noisy det700 det1582
mzz (2.5, 7.5) (3, 7.5)       @noisy det38 det92
mxx (2, 7) (2, 7.5)           @noisy det3013 det3129
mzz (2.5, 9.5) (3, 9.5)       @noisy det92
mxx (2, 9.5) (2, 9)           @noisy det1062 det1655
mzz (3.5, 0.5) (4, 0.5)       @noisy det80
mxx (3, 0) (3, 0.5)           @noisy det3125 det3215
mzz (3.5, 2.5) (4, 2.5)       @noisy det80 det3073
mxx (3, 2.5) (3, 2)           @noisy det2470 det2769
mzz (4, 4.5) (3.5, 4.5)       @noisy det1791 det3073
mxx (3, 4.5) (3, 4)           @noisy det3007 det3245
mzz (3.5, 6.5) (4, 6.5)       @noisy det1438 det1791
mxx (3, 6) (3, 6.5)           @noisy det1017 det3029
mzz (3.5, 8.5) (4, 8.5)       @noisy det1438 det1706
mxx (3, 8.5) (3, 8)           @noisy det123 det2293
mxx (3, 10) (3.0, 10.5)       @noisy det1433 det1750
mzz (4.0, 10.5) (3.5, 10.5)     @noisy det1706
mx (4.0, -0.5)                @noisy det758 det2924
mzz (5.0, -0.5) (4.5, -0.5)     @noisy det653
mzz (5, 1.5) (4.5, 1.5)       @noisy det653 det2195
mxx (4, 1.5) (4, 1)           @noisy det761 det3236
mzz (5, 3.5) (4.5, 3.5)       @noisy det1674 det2195
mxx (4, 3) (4, 3.5)           @noisy det1580 det2266
mzz (5, 5.5) (4.5, 5.5)       @noisy det1674 det2392
mxx (4, 5) (4, 5.5)           @noisy det907 det1108
mzz (5, 7.5) (4.5, 7.5)       @noisy det1747 det2392
mxx (4, 7) (4, 7.5)           @noisy det209 det285
mzz (5, 9.5) (4.5, 9.5)       @noisy det1747
mxx (4, 9.5) (4, 9)           @noisy det864 det2683
mzz (5.5, 0.5) (6, 0.5)       @noisy det473
mxx (5, 0) (5, 0.5)           @noisy det2248 det3230
mzz (5.5, 2.5) (6, 2.5)       @noisy det473 det1450
mxx (5, 2) (5, 2.5)           @noisy det714 det2485
mzz (5.5, 4.5) (6, 4.5)       @noisy det180 det1450
mxx (5, 4.5) (5, 4)           @noisy det255 det1077
mzz (6, 6.5) (5.5, 6.5)       @noisy det180 det2750
mxx (5, 6) (5, 6.5)           @noisy det937 det1504
mzz (5.5, 8.5) (6, 8.5)       @noisy det490 det2750
mxx (5, 8) (5, 8.5)           @noisy det947 det2455
mxx (5, 10) (5.0, 10.5)       @noisy det935 det3049
mzz (5.5, 10.5) (6.0, 10.5)     @noisy det490
mx (6.0, -0.5)                @noisy det2764 det3146
mzz (6.5, -0.5) (7.0, -0.5)     @noisy det1473
mzz (6.5, 1.5) (7, 1.5)       @noisy det36 det1473
mxx (6, 1.5) (6, 1)           @noisy det2109 det2761
mzz (6.5, 3.5) (7, 3.5)       @noisy det36 det766
mxx (6, 3.5) (6, 3)           @noisy det100 det1975
mzz (6.5, 5.5) (7, 5.5)       @noisy det766 det1344
mxx (6, 5) (6, 5.5)           @noisy det368 det2023
mzz (6.5, 7.5) (7, 7.5)       @noisy det1344 det1509
mxx (6, 7.5) (6, 7)           @noisy det140 det1053
mzz (7, 9.5) (6.5, 9.5)       @noisy det1509
mxx (6, 9.5) (6, 9)           @noisy det985 det1809
mzz (7.5, 0.5) (8, 0.5)       @noisy det2147
mxx (7, 0.5) (7, 0)           @noisy det934 det1561
mzz (7.5, 2.5) (8, 2.5)       @noisy det1399 det2147
mxx (7, 2) (7, 2.5)           @noisy det27 det2540
mzz (7.5, 4.5) (8, 4.5)       @noisy det1399 det2803
mxx (7, 4.5) (7, 4)           @noisy det2579 det2814
mzz (7.5, 6.5) (8, 6.5)       @noisy det2803 det3179
mxx (7, 6.5) (7, 6)           @noisy det670 det2421
mzz (7.5, 8.5) (8, 8.5)       @noisy det1789 det3179
mxx (7, 8) (7, 8.5)           @noisy det69 det1529
mxx (7, 10) (7.0, 10.5)       @noisy det311 det1531
mzz (7.5, 10.5) (8.0, 10.5)     @noisy det1789
mx (8.0, -0.5)                @noisy det2100 det2851
mzz (8.5, -0.5) (9.0, -0.5)     @noisy det3197
mzz (8.5, 1.5) (9, 1.5)       @noisy det1709 det3197
mxx (8, 1) (8, 1.5)           @noisy det956 det3095
mzz (8.5, 3.5) (9, 3.5)       @noisy det980 det1709
mxx (8, 3.5) (8, 3)           @noisy det358 det3090
mzz (9, 5.5) (8.5, 5.5)       @noisy det980 det2858
mxx (8, 5.5) (8, 5)           @noisy det235 det3182
mzz (8.5, 7.5) (9, 7.5)       @noisy det1754 det2858
mxx (8, 7.5) (8, 7)           @noisy det902 det3070
mzz (8.5, 9.5) (9, 9.5)       @noisy det1754
mxx (8, 9) (8, 9.5)           @noisy det1887 det2413
mzz (9.5, 0.5) (10, 0.5)      @noisy det2438
mxx (9, 0) (9, 0.5)           @noisy det278 det2097
mzz (9.5, 2.5) (10, 2.5)      @noisy det671 det2438
mxx (9, 2) (9, 2.5)           @noisy det166 det1829
mzz (9.5, 4.5) (10, 4.5)      @noisy det671 det2773
mxx (9, 4) (9, 4.5)           @noisy det1986 det2381
mzz (9.5, 6.5) (10, 6.5)      @noisy det62 det2773
mxx (9, 6.5) (9, 6)           @noisy det1251 det2254
mzz (9.5, 8.5) (10, 8.5)      @noisy det62 det2042
mxx (9, 8) (9, 8.5)           @noisy det489 det1795
mxx (9, 10) (9.0, 10.5)       @noisy det5 det2313
mzz (9.5, 10.5) (10.0, 10.5)     @noisy det2042
mzz (0.5, 0) (0, 0)           @noisy det728 det1201
mz (0.5, 0.5)                 @noisy det652 det1201
mx (0.5, 1)                   @noisy det912 det2198 det2605
mz (-0.5, 1.0)                @noisy det1332 det2927
mz (-0.5, 1.5)                @noisy det525 det2927
mx (-0.5, 2.0)                @noisy det912
mzz (0, 2) (0.5, 2)           @noisy det1084 det2167
mz (0.5, 2.5)                 @noisy det573 det1084
mx (0.5, 3)                   @noisy det317 det1342 det2655
mz (-0.5, 3.0)                @noisy det1291 det1623
mz (-0.5, 3.5)                @noisy det636 det1623
mx (-0.5, 4.0)                @noisy det2655
mzz (0, 4) (0.5, 4)           @noisy det475 det802
mz (0.5, 4.5)                 @noisy det576 det802
mx (0.5, 5)                   @noisy det1370 det1744 det2961
mz (-0.5, 5.0)                @noisy det384 det1642
mz (-0.5, 5.5)                @noisy det638 det1642
mx (-0.5, 6.0)                @noisy det1370
mzz (0.5, 6) (0, 6)           @noisy det316 det2830
mz (0.5, 6.5)                 @noisy det316 det643
mx (0.5, 7)                   @noisy det399 det1693 det1719
mz (-0.5, 7.0)                @noisy det42 det132
mz (-0.5, 7.5)                @noisy det132 det633
mx (-0.5, 8.0)                @noisy det1719
mzz (0, 8) (0.5, 8)           @noisy det129 det967
mz (0.5, 8.5)                 @noisy det681 det967
mx (0.5, 9)                   @noisy det1797 det2208 det2335
mz (-0.5, 9.0)                @noisy det1269 det2465
mz (-0.5, 9.5)                @noisy det678 det2465
mx (-0.5, 10.0)               @noisy det1797
mzz (1, 1) (1.5, 1)           @noisy det1083 det2428
mz (1.5, 1.5)                 @noisy det500 det1083
mx (1.5, 2)                   @noisy det607 det1342 det2458 det2605
mzz (1, 3) (1.5, 3)           @noisy det2748 det2760
mz (1.5, 3.5)                 @noisy det676 det2760
mx (1.5, 4)                   @noisy det208 det317 det1744 det1818
mzz (1.5, 5) (1, 5)           @noisy det893 det1990
mz (1.5, 5.5)                 @noisy det635 det1990
mx (1.5, 6)                   @noisy det399 det1204 det1582 det2961
mzz (1, 7) (1.5, 7)           @noisy det1665 det1853
mz (1.5, 7.5)                 @noisy det649 det1853
mx (1.5, 8)                   @noisy det1310 det1693 det2335 det3013
mzz (1, 9) (1.5, 9)           @noisy det623 det2536
mz (1.5, 9.5)                 @noisy det486 det2536
mx (1.5, 10)                  @noisy det1655 det1726 det1935 det2208
mzz (2, 0) (2.5, 0)           @noisy det2176 det2757
mz (2.5, 0.5)                 @noisy det603 det2176
mx (2.5, 1)                   @noisy det607 det751 det2884 det3215
mzz (2.5, 2) (2, 2)           @noisy det412 det1067
mz (2.5, 2.5)                 @noisy det642 det1067
mx (2.5, 3)                   @noisy det208 det577 det2458 det2769
mzz (2, 4) (2.5, 4)           @noisy det1009 det1799
mz (2.5, 4.5)                 @noisy det460 det1009
mx (2.5, 5)                   @noisy det700 det1582 det1818 det3245
mzz (2, 6) (2.5, 6)           @noisy det38 det330
mz (2.5, 6.5)                 @noisy det330 det639
mx (2.5, 7)                   @noisy det1017 det1204 det3013 det3129
mzz (2.5, 8) (2, 8)           @noisy det92 det552
mz (2.5, 8.5)                 @noisy det497 det552
mx (2.5, 9)                   @noisy det123 det1062 det1310 det1655
mzz (3, 1) (3.5, 1)           @noisy det80 det1484
mz (3.5, 1.5)                 @noisy det586 det1484
mx (3.5, 2)                   @noisy det2470 det2769 det2884 det3236
mzz (3, 3) (3.5, 3)           @noisy det886 det3073
mz (3.5, 3.5)                 @noisy det674 det886
mx (3.5, 4)                   @noisy det577 det1580 det3007 det3245
mzz (3.5, 5) (3, 5)           @noisy det972 det1791
mz (3.5, 5.5)                 @noisy det446 det972
mx (3.5, 6)                   @noisy det700 det907 det1017 det3029
mzz (3, 7) (3.5, 7)           @noisy det1438 det1725
mz (3.5, 7.5)                 @noisy det596 det1725
mx (3.5, 8)                   @noisy det123 det285 det2293 det3129
mzz (3, 9) (3.5, 9)           @noisy det1440 det1706
mz (3.5, 9.5)                 @noisy det605 det1440
mx (3.5, 10)                  @noisy det1062 det1433 det1750 det2683
mzz (4, 0) (4.5, 0)           @noisy det653 det2644
mz (4.5, 0.5)                 @noisy det650 det2644
mx (4.5, 1)                   @noisy det761 det3125 det3230 det3236
mzz (4.5, 2) (4, 2)           @noisy det2195 det2453
mz (4.5, 2.5)                 @noisy det571 det2453
mx (4.5, 3)                   @noisy det714 det1580 det2266 det2470
mzz (4, 4) (4.5, 4)           @noisy det1674 det2847
mz (4.5, 4.5)                 @noisy det574 det2847
mx (4.5, 5)                   @noisy det907 det1077 det1108 det3007
mzz (4, 6) (4.5, 6)           @noisy det702 det2392
mz (4.5, 6.5)                 @noisy det685 det702
mx (4.5, 7)                   @noisy det209 det285 det1504 det3029
mzz (4.5, 8) (4, 8)           @noisy det1747 det2475
mz (4.5, 8.5)                 @noisy det648 det2475
mx (4.5, 9)                   @noisy det864 det947 det2293 det2683
mzz (5.5, 1) (5, 1)           @noisy det473 det2663
mz (5.5, 1.5)                 @noisy det598 det2663
mx (5.5, 2)                   @noisy det714 det761 det2485 det2761
mzz (5, 3) (5.5, 3)           @noisy det1450 det2376
mz (5.5, 3.5)                 @noisy det644 det2376
mx (5.5, 4)                   @noisy det100 det255 det1077 det2266
mzz (5, 5) (5.5, 5)           @noisy det180 det1486
mz (5.5, 5.5)                 @noisy det544 det1486
mx (5.5, 6)                   @noisy det937 det1108 det1504 det2023
mzz (5.5, 7) (5, 7)           @noisy det558 det2750
mz (5.5, 7.5)                 @noisy det469 det558
mx (5.5, 8)                   @noisy det140 det209 det947 det2455
mzz (5, 9) (5.5, 9)           @noisy det490 det1287
mz (5.5, 9.5)                 @noisy det651 det1287
mx (5.5, 10)                  @noisy det864 det935 det1809 det3049
mzz (6.5, 0) (6, 0)           @noisy det1473 det3192
mz (6.5, 0.5)                 @noisy det564 det3192
mx (6.5, 1)                   @noisy det1561 det2109 det2248 det2761
mzz (6, 2) (6.5, 2)           @noisy det36 det2263
mz (6.5, 2.5)                 @noisy det498 det2263
mx (6.5, 3)                   @noisy det100 det1975 det2485 det2540
mzz (6, 4) (6.5, 4)           @noisy det766 det1340
mz (6.5, 4.5)                 @noisy det583 det1340
mx (6.5, 5)                   @noisy det255 det368 det2023 det2814
mzz (6, 6) (6.5, 6)           @noisy det1344 det2105
mz (6.5, 6.5)                 @noisy det680 det2105
mx (6.5, 7)                   @noisy det140 det670 det937 det1053
mzz (6, 8) (6.5, 8)           @noisy det1509 det2457
mz (6.5, 8.5)                 @noisy det505 det2457
mx (6.5, 9)                   @noisy det69 det985 det1809 det2455
mzz (7, 1) (7.5, 1)           @noisy det2141 det2147
mz (7.5, 1.5)                 @noisy det585 det2141
mx (7.5, 2)                   @noisy det27 det2109 det2540 det3095
mzz (7.5, 3) (7, 3)           @noisy det55 det1399
mz (7.5, 3.5)                 @noisy det55 det672
mx (7.5, 4)                   @noisy det358 det1975 det2579 det2814
mzz (7, 5) (7.5, 5)           @noisy det2017 det2803
mz (7.5, 5.5)                 @noisy det679 det2017
mx (7.5, 6)                   @noisy det235 det368 det670 det2421
mzz (7, 7) (7.5, 7)           @noisy det743 det3179
mz (7.5, 7.5)                 @noisy det593 det743
mx (7.5, 8)                   @noisy det69 det1053 det1529 det3070
mzz (7, 9) (7.5, 9)           @noisy det1176 det1789
mz (7.5, 9.5)                 @noisy det599 det1176
mx (7.5, 10)                  @noisy det311 det985 det1531 det2413
mzz (8.5, 0) (8, 0)           @noisy det2900 det3197
mz (8.5, 0.5)                 @noisy det664 det2900
mx (8.5, 1)                   @noisy det278 det934 det956 det3095
mzz (8, 2) (8.5, 2)           @noisy det1423 det1709
mz (8.5, 2.5)                 @noisy det619 det1423
mx (8.5, 3)                   @noisy det27 det166 det358 det3090
mzz (8, 4) (8.5, 4)           @noisy det980 det1346
mz (8.5, 4.5)                 @noisy det532 det1346
mx (8.5, 5)                   @noisy det235 det1986 det2579 det3182
mzz (8.5, 6) (8, 6)           @noisy det1014 det2858
mz (8.5, 6.5)                 @noisy det611 det1014
mx (8.5, 7)                   @noisy det902 det1251 det2421 det3070
mzz (8, 8) (8.5, 8)           @noisy det1754 det2160
mz (8.5, 8.5)                 @noisy det624 det2160
mx (8.5, 9)                   @noisy det1529 det1795 det1887 det2413
mzz (10, 0) (10.5, 0.0)       @noisy det1366 det1997
mz (10.5, 0.5)                @noisy det479 det1997
mx (10.5, 1.0)                @noisy det2097
mzz (9, 1) (9.5, 1)           @noisy det462 det2438
mz (9.5, 1.5)                 @noisy det462 det594
mx (9.5, 2)                   @noisy det166 det956 det1829
mzz (10.5, 2.0) (10, 2)       @noisy det1334 det2960
mz (10.5, 2.5)                @noisy det661 det1334
mx (10.5, 3.0)                @noisy det1829
mzz (9, 3) (9.5, 3)           @noisy det671 det1488
mz (9.5, 3.5)                 @noisy det527 det1488
mx (9.5, 4)                   @noisy det1986 det2381 det3090
mzz (10, 4) (10.5, 4.0)       @noisy det2347 det2601
mz (10.5, 4.5)                @noisy det591 det2601
mx (10.5, 5.0)                @noisy det2381
mzz (9.5, 5) (9, 5)           @noisy det2026 det2773
mz (9.5, 5.5)                 @noisy det626 det2026
mx (9.5, 6)                   @noisy det1251 det2254 det3182
mzz (10, 6) (10.5, 6.0)       @noisy det832 det1101
mz (10.5, 6.5)                @noisy det657 det832
mx (10.5, 7.0)                @noisy det2254
mzz (9, 7) (9.5, 7)           @noisy det62 det2709
mz (9.5, 7.5)                 @noisy det656 det2709
mx (9.5, 8)                   @noisy det489 det902 det1795
mzz (10.5, 8.0) (10, 8)       @noisy det353 det916
mz (10.5, 8.5)                @noisy det353 det581
mx (10.5, 9.0)                @noisy det489
mzz (9, 9) (9.5, 9)           @noisy det164 det2042
mz (9.5, 9.5)                 @noisy det164 det471
mx (9.5, 10)                  @noisy det5 det1887 det2313

--------         21
mz (0.0, -0.5)                @noisy det1201
mx (0.5, -0.5)                @noisy det1198 det1657
mxx (1, 0) (1.0, -0.5)        @noisy det1657 det1672
mxx (1, 1.5) (1, 2)           @noisy det912 det2605
mx (0.5, 1.5)                 @noisy det1284 det2605
mz (0, 1.5)                   @noisy det728 det1084 det1332 det2927
mxx (1, 3.5) (1, 4)           @noisy det317 det2655
mx (0.5, 3.5)                 @noisy det317 det1290
mz (0, 3.5)                   @noisy det802 det1291 det1623 det2167
mxx (1, 6) (1, 5.5)           @noisy det1370 det2961
mx (0.5, 5.5)                 @noisy det1233 det2961
mz (0, 5.5)                   @noisy det316 det384 det475 det1642
mxx (1, 7.5) (1, 8)           @noisy det1693 det1719
mx (0.5, 7.5)                 @noisy det1161 det1693
mz (0, 7.5)                   @noisy det42 det132 det967 det2830
mxx (1, 9.5) (1, 10)          @noisy det1797 det2208
mx (0.5, 9.5)                 @noisy det1223 det2208
mz (0, 9.5)                   @noisy det129 det1269 det2465
mxx (2, 0.5) (2, 1)           @noisy det751 det2198
mx (1.5, 0.5)                 @noisy det751 det1236
mz (1, 0.5)                   @noisy det728 det1083 det1201
mxx (2, 3) (2, 2.5)           @noisy det1342 det2458
mx (1.5, 2.5)                 @noisy det1153 det2458
mz (1, 2.5)                   @noisy det1084 det2167 det2428 det2760
mxx (2, 4.5) (2, 5)           @noisy det1744 det1818
mx (1.5, 4.5)                 @noisy det1383 det1818
mz (1, 4.5)                   @noisy det475 det802 det1990 det2748
mxx (2, 6.5) (2, 7)           @noisy det399 det1204
mx (1.5, 6.5)                 @noisy det1204 det1330
mz (1, 6.5)                   @noisy det316 det893 det1853 det2830
mxx (2, 9) (2, 8.5)           @noisy det1310 det2335
mx (1.5, 8.5)                 @noisy det1310 det1335
mz (1, 8.5)                   @noisy det129 det967 det1665 det2536
mz (1.0, 10.5)                @noisy det623
mx (1.5, 10.5)                @noisy det1246 det1726
mx (2.0, 10.5)                @noisy det1726 det1935
mz (2.0, -0.5)                @noisy det2176
mx (2.5, -0.5)                @noisy det1374 det2276
mxx (3.0, -0.5) (3, 0)        @noisy det667 det2276
mxx (3, 1.5) (3, 2)           @noisy det607 det2884
mx (2.5, 1.5)                 @noisy det1240 det2884
mz (2, 1.5)                   @noisy det1067 det1083 det2428 det2757
mxx (3, 3.5) (3, 4)           @noisy det208 det577
mx (2.5, 3.5)                 @noisy det577 det1142
mz (2, 3.5)                   @noisy det412 det1009 det2748 det2760
mxx (3, 5.5) (3, 6)           @noisy det700 det1582
mx (2.5, 5.5)                 @noisy det700 det1350
mz (2, 5.5)                   @noisy det330 det893 det1799 det1990
mxx (3, 7.5) (3, 8)           @noisy det3013 det3129
mx (2.5, 7.5)                 @noisy det1354 det3129
mz (2, 7.5)                   @noisy det38 det552 det1665 det1853
mxx (3, 9.5) (3, 10)          @noisy det1062 det1655
mx (2.5, 9.5)                 @noisy det1062 det1259
mz (2, 9.5)                   @noisy det92 det623 det2536
mxx (4, 0.5) (4, 1)           @noisy det3125 det3215
mx (3.5, 0.5)                 @noisy det1220 det3125
mz (3, 0.5)                   @noisy det1484 det2176 det2757
mxx (4, 2.5) (4, 3)           @noisy det2470 det2769
mx (3.5, 2.5)                 @noisy det1359 det2470
mz (3, 2.5)                   @noisy det80 det412 det886 det1067
mxx (4, 4.5) (4, 5)           @noisy det3007 det3245
mx (3.5, 4.5)                 @noisy det1186 det3007
mz (3, 4.5)                   @noisy det972 det1009 det1799 det3073
mxx (4, 6.5) (4, 7)           @noisy det1017 det3029
mx (3.5, 6.5)                 @noisy det1154 det3029
mz (3, 6.5)                   @noisy det38 det330 det1725 det1791
mxx (4, 9) (4, 8.5)           @noisy det123 det2293
mx (3.5, 8.5)                 @noisy det1285 det2293
mz (3, 8.5)                   @noisy det92 det552 det1438 det1440
mz (3.0, 10.5)                @noisy det1706
mx (3.5, 10.5)                @noisy det1292 det1433
mx (4.0, 10.5)                @noisy det1433 det1750
mz (4.0, -0.5)                @noisy det2644
mx (4.5, -0.5)                @noisy det758 det1225
mxx (5.0, -0.5) (5, 0)        @noisy det758 det2924
mxx (5, 1.5) (5, 2)           @noisy det761 det3236
mx (4.5, 1.5)                 @noisy det761 det1391
mz (4, 1.5)                   @noisy det80 det653 det1484 det2453
mxx (5, 3.5) (5, 4)           @noisy det1580 det2266
mx (4.5, 3.5)                 @noisy det1345 det2266
mz (4, 3.5)                   @noisy det886 det2195 det2847 det3073
mxx (5, 5.5) (5, 6)           @noisy det907 det1108
mx (4.5, 5.5)                 @noisy det1108 det1301
mz (4, 5.5)                   @noisy det702 det972 det1674 det1791
mxx (5, 7.5) (5, 8)           @noisy det209 det285
mx (4.5, 7.5)                 @noisy det209 det1403
mz (4, 7.5)                   @noisy det1438 det1725 det2392 det2475
mxx (5, 9.5) (5, 10)          @noisy det864 det2683
mx (4.5, 9.5)                 @noisy det864 det1303
mz (4, 9.5)                   @noisy det1440 det1706 det1747
mxx (6, 1) (6, 0.5)           @noisy det2248 det3230
mx (5.5, 0.5)                 @noisy det1294 det2248
mz (5, 0.5)                   @noisy det653 det2644 det2663
mxx (6, 2.5) (6, 3)           @noisy det714 det2485
mx (5.5, 2.5)                 @noisy det1338 det2485
mz (5, 2.5)                   @noisy det473 det2195 det2376 det2453
mxx (6, 4.5) (6, 5)           @noisy det255 det1077
mx (5.5, 4.5)                 @noisy det255 det1166
mz (5, 4.5)                   @noisy det1450 det1486 det1674 det2847
mxx (6, 6.5) (6, 7)           @noisy det937 det1504
mx (5.5, 6.5)                 @noisy det937 det1308
mz (5, 6.5)                   @noisy det180 det558 det702 det2392
mxx (6, 8.5) (6, 9)           @noisy det947 det2455
mx (5.5, 8.5)                 @noisy det1255 det2455
mz (5, 8.5)                   @noisy det1287 det1747 det2475 det2750
mz (5.0, 10.5)                @noisy det490
mx (5.5, 10.5)                @noisy det1243 det3049
mx (6.0, 10.5)                @noisy det935 det3049
mz (6.0, -0.5)                @noisy det3192
mx (6.5, -0.5)                @noisy det1333 det3146
mxx (7, 0) (7.0, -0.5)        @noisy det2764 det3146
mxx (7, 1.5) (7, 2)           @noisy det2109 det2761
mx (6.5, 1.5)                 @noisy det1326 det2109
mz (6, 1.5)                   @noisy det473 det1473 det2263 det2663
mxx (7, 4) (7, 3.5)           @noisy det100 det1975
mx (6.5, 3.5)                 @noisy det1160 det1975
mz (6, 3.5)                   @noisy det36 det1340 det1450 det2376
mxx (7, 5.5) (7, 6)           @noisy det368 det2023
mx (6.5, 5.5)                 @noisy det368 det1192
mz (6, 5.5)                   @noisy det180 det766 det1486 det2105
mxx (7, 7.5) (7, 8)           @noisy det140 det1053
mx (6.5, 7.5)                 @noisy det1053 det1327
mz (6, 7.5)                   @noisy det558 det1344 det2457 det2750
mxx (7, 9.5) (7, 10)          @noisy det985 det1809
mx (6.5, 9.5)                 @noisy det985 det1271
mz (6, 9.5)                   @noisy det490 det1287 det1509
mxx (8, 0.5) (8, 1)           @noisy det934 det1561
mx (7.5, 0.5)                 @noisy det934 det1302
mz (7, 0.5)                   @noisy det1473 det2141 det3192
mxx (8, 2.5) (8, 3)           @noisy det27 det2540
mx (7.5, 2.5)                 @noisy det27 det1320
mz (7, 2.5)                   @noisy det36 det55 det2147 det2263
mxx (8, 4.5) (8, 5)           @noisy det2579 det2814
mx (7.5, 4.5)                 @noisy det1286 det2579
mz (7, 4.5)                   @noisy det766 det1340 det1399 det2017
mxx (8, 7) (8, 6.5)           @noisy det670 det2421
mx (7.5, 6.5)                 @noisy det1197 det2421
mz (7, 6.5)                   @noisy det743 det1344 det2105 det2803
mxx (8, 8.5) (8, 9)           @noisy det69 det1529
mx (7.5, 8.5)                 @noisy det1393 det1529
mz (7, 8.5)                   @noisy det1176 det1509 det2457 det3179
mz (7.0, 10.5)                @noisy det1789
mx (7.5, 10.5)                @noisy det311 det1296
mx (8.0, 10.5)                @noisy det311 det1531
mz (8.0, -0.5)                @noisy det2900
mx (8.5, -0.5)                @noisy det1178 det2851
mxx (9.0, -0.5) (9, 0)        @noisy det2100 det2851
mxx (9, 1.5) (9, 2)           @noisy det956 det3095
mx (8.5, 1.5)                 @noisy det956 det1347
mz (8, 1.5)                   @noisy det1423 det2141 det2147 det3197
mxx (9, 3.5) (9, 4)           @noisy det358 det3090
mx (8.5, 3.5)                 @noisy det1351 det3090
mz (8, 3.5)                   @noisy det55 det1346 det1399 det1709
mxx (9, 5.5) (9, 6)           @noisy det235 det3182
mx (8.5, 5.5)                 @noisy det1239 det3182
mz (8, 5.5)                   @noisy det980 det1014 det2017 det2803
mxx (9, 7.5) (9, 8)           @noisy det902 det3070
mx (8.5, 7.5)                 @noisy det902 det1157
mz (8, 7.5)                   @noisy det743 det2160 det2858 det3179
mxx (9, 10) (9, 9.5)          @noisy det1887 det2413
mx (8.5, 9.5)                 @noisy det1358 det1887
mz (8, 9.5)                   @noisy det1176 det1754 det1789
mxx (10, 0.5) (10, 1)         @noisy det278 det2097
mx (9.5, 0.5)                 @noisy det1221 det2097
mz (9, 0.5)                   @noisy det462 det2900 det3197
mxx (10, 2.5) (10, 3)         @noisy det166 det1829
mx (9.5, 2.5)                 @noisy det1263 det1829
mz (9, 2.5)                   @noisy det1423 det1488 det1709 det2438
mxx (10, 4.5) (10, 5)         @noisy det1986 det2381
mx (9.5, 4.5)                 @noisy det1405 det2381
mz (9, 4.5)                   @noisy det671 det980 det1346 det2026
mxx (10, 6.5) (10, 7)         @noisy det1251 det2254
mx (9.5, 6.5)                 @noisy det1349 det2254
mz (9, 6.5)                   @noisy det1014 det2709 det2773 det2858
mxx (10, 9) (10, 8.5)         @noisy det489 det1795
mx (9.5, 8.5)                 @noisy det489 det1265
mz (9, 8.5)                   @noisy det62 det164 det1754 det2160
mz (9.0, 10.5)                @noisy det2042
mx (9.5, 10.5)                @noisy det5 det1241
mx (10.0, 10.5)               @noisy det5 det2313
mxx (0.5, 0.5) (0.5, 0)       @noisy det2198
mzz (1, 1) (0.5, 1)           @noisy det728 det1201
mxx (-0.5, 1.5) (-0.5, 1.0)     @noisy det912
mzz (-0.5, 2.0) (0, 2)        @noisy det1332 det2927
mxx (0.5, 2.5) (0.5, 2)       @noisy det1342
mzz (1, 3) (0.5, 3)           @noisy det1084 det2167
mxx (-0.5, 3.0) (-0.5, 3.5)     @noisy det2655
mzz (-0.5, 4.0) (0, 4)        @noisy det1291 det1623
mxx (0.5, 4.5) (0.5, 4)       @noisy det1744
mzz (0.5, 5) (1, 5)           @noisy det475 det802
mxx (-0.5, 5.0) (-0.5, 5.5)     @noisy det1370
mzz (-0.5, 6.0) (0, 6)        @noisy det384 det1642
mxx (0.5, 6.5) (0.5, 6)       @noisy det399
mzz (1, 7) (0.5, 7)           @noisy det316 det2830
mxx (-0.5, 7.5) (-0.5, 7.0)     @noisy det1719
mzz (-0.5, 8.0) (0, 8)        @noisy det42 det132
mxx (0.5, 8.5) (0.5, 8)       @noisy det2335
mzz (1, 9) (0.5, 9)           @noisy det129 det967
mxx (-0.5, 9.0) (-0.5, 9.5)     @noisy det1797
mzz (-0.5, 10.0) (0, 10)      @noisy det1269 det2465
mxx (1.5, 1.5) (1.5, 1)       @noisy det607 det912
mzz (1.5, 2) (2, 2)           @noisy det1083 det2428
mxx (1.5, 3.5) (1.5, 3)       @noisy det208 det2655
mzz (1.5, 4) (2, 4)           @noisy det2748 det2760
mxx (1.5, 5) (1.5, 5.5)       @noisy det1370 det1582
mzz (1.5, 6) (2, 6)           @noisy det893 det1990
mxx (1.5, 7.5) (1.5, 7)       @noisy det1719 det3013
mzz (1.5, 8) (2, 8)           @noisy det1665 det1853
mxx (1.5, 9.5) (1.5, 9)       @noisy det1655 det1797
mzz (1.5, 10) (2, 10)         @noisy det623 det2536
mxx (2.5, 0.5) (2.5, 0)       @noisy det2198 det3215
mzz (3, 1) (2.5, 1)           @noisy det2176 det2757
mxx (2.5, 2) (2.5, 2.5)       @noisy det1342 det2769
mzz (2.5, 3) (3, 3)           @noisy det412 det1067
mxx (2.5, 4) (2.5, 4.5)       @noisy det1744 det3245
mzz (2.5, 5) (3, 5)           @noisy det1009 det1799
mxx (2.5, 6.5) (2.5, 6)       @noisy det399 det1017
mzz (2.5, 7) (3, 7)           @noisy det38 det330
mxx (2.5, 8) (2.5, 8.5)       @noisy det123 det2335
mzz (2.5, 9) (3, 9)           @noisy det92 det552
mxx (3.5, 1) (3.5, 1.5)       @noisy det607 det3236
mzz (3.5, 2) (4, 2)           @noisy det80 det1484
mxx (3.5, 3) (3.5, 3.5)       @noisy det208 det1580
mzz (4, 4) (3.5, 4)           @noisy det886 det3073
mxx (3.5, 5) (3.5, 5.5)       @noisy det907 det1582
mzz (3.5, 6) (4, 6)           @noisy det972 det1791
mxx (3.5, 7) (3.5, 7.5)       @noisy det285 det3013
mzz (3.5, 8) (4, 8)           @noisy det1438 det1725
mxx (3.5, 9) (3.5, 9.5)       @noisy det1655 det2683
mzz (4, 10) (3.5, 10)         @noisy det1440 det1706
mxx (4.5, 0.5) (4.5, 0)       @noisy det3215 det3230
mzz (5, 1) (4.5, 1)           @noisy det653 det2644
mxx (4.5, 2) (4.5, 2.5)       @noisy det714 det2769
mzz (5, 3) (4.5, 3)           @noisy det2195 det2453
mxx (4.5, 4.5) (4.5, 4)       @noisy det1077 det3245
mzz (5, 5) (4.5, 5)           @noisy det1674 det2847
mxx (4.5, 6.5) (4.5, 6)       @noisy det1017 det1504
mzz (5, 7) (4.5, 7)           @noisy det702 det2392
mxx (4.5, 8) (4.5, 8.5)       @noisy det123 det947
mzz (5, 9) (4.5, 9)           @noisy det1747 det2475
mxx (5.5, 1) (5.5, 1.5)       @noisy det2761 det3236
mzz (5.5, 2) (6, 2)           @noisy det473 det2663
mxx (5.5, 3) (5.5, 3.5)       @noisy det100 det1580
mzz (5.5, 4) (6, 4)           @noisy det1450 det2376
mxx (5.5, 5.5) (5.5, 5)       @noisy det907 det2023
mzz (6, 6) (5.5, 6)           @noisy det180 det1486
mxx (5.5, 7) (5.5, 7.5)       @noisy det140 det285
mzz (5.5, 8) (6, 8)           @noisy det558 det2750
mxx (5.5, 9) (5.5, 9.5)       @noisy det1809 det2683
mzz (5.5, 10) (6, 10)         @noisy det490 det1287
mxx (6.5, 0) (6.5, 0.5)       @noisy det1561 det3230
mzz (6.5, 1) (7, 1)           @noisy det1473 det3192
mxx (6.5, 2.5) (6.5, 2)       @noisy det714 det2540
mzz (6.5, 3) (7, 3)           @noisy det36 det2263
mxx (6.5, 4.5) (6.5, 4)       @noisy det1077 det2814
mzz (6.5, 5) (7, 5)           @noisy det766 det1340
mxx (6.5, 6) (6.5, 6.5)       @noisy det670 det1504
mzz (6.5, 7) (7, 7)           @noisy det1344 det2105
mxx (6.5, 8.5) (6.5, 8)       @noisy det69 det947
mzz (7, 9) (6.5, 9)           @noisy det1509 det2457
mxx (7.5, 1.5) (7.5, 1)       @noisy det2761 det3095
mzz (7.5, 2) (8, 2)           @noisy det2141 det2147
mxx (7.5, 3) (7.5, 3.5)       @noisy det100 det358
mzz (7.5, 4) (8, 4)           @noisy det55 det1399
mxx (7.5, 5) (7.5, 5.5)       @noisy det235 det2023
mzz (7.5, 6) (8, 6)           @noisy det2017 det2803
mxx (7.5, 7.5) (7.5, 7)       @noisy det140 det3070
mzz (7.5, 8) (8, 8)           @noisy det743 det3179
mxx (7.5, 9.5) (7.5, 9)       @noisy det1809 det2413
mzz (7.5, 10) (8, 10)         @noisy det1176 det1789
mxx (8.5, 0) (8.5, 0.5)       @noisy det278 det1561
mzz (8.5, 1) (9, 1)           @noisy det2900 det3197
mxx (8.5, 2.5) (8.5, 2)       @noisy det166 det2540
mzz (8.5, 3) (9, 3)           @noisy det1423 det1709
mxx (8.5, 4.5) (8.5, 4)       @noisy det1986 det2814
mzz (9, 5) (8.5, 5)           @noisy det980 det1346
mxx (8.5, 6) (8.5, 6.5)       @noisy det670 det1251
mzz (8.5, 7) (9, 7)           @noisy det1014 det2858
mxx (8.5, 8.5) (8.5, 8)       @noisy det69 det1795
mzz (8.5, 9) (9, 9)           @noisy det1754 det2160
mxx (10.5, 0.5) (10.5, 0.0)     @noisy det278
mz (10.5, 1.0)                @noisy det1366 det1997
mxx (9.5, 1.5) (9.5, 1)       @noisy det3095
mzz (9.5, 2) (10, 2)          @noisy det462 det2438
mxx (10.5, 2.0) (10.5, 2.5)     @noisy det166
mz (10.5, 3.0)                @noisy det1334 det2960
mxx (9.5, 3.5) (9.5, 3)       @noisy det358
mzz (9.5, 4) (10, 4)          @noisy det671 det1488
mxx (10.5, 4.0) (10.5, 4.5)     @noisy det1986
mz (10.5, 5.0)                @noisy det2347 det2601
mxx (9.5, 5) (9.5, 5.5)       @noisy det235
mzz (9.5, 6) (10, 6)          @noisy det2026 det2773
mxx (10.5, 6.5) (10.5, 6.0)     @noisy det1251
mz (10.5, 7.0)                @noisy det832 det1101
mxx (9.5, 7) (9.5, 7.5)       @noisy det3070
mzz (9.5, 8) (10, 8)          @noisy det62 det2709
mxx (10.5, 8.0) (10.5, 8.5)     @noisy det1795
mz (10.5, 9.0)                @noisy det353 det916
mxx (9.5, 9.5) (9.5, 9)       @noisy det2413
mzz (9.5, 10) (10, 10)        @noisy det164 det2042

--------         22
mxx (0.0, -0.5) (0, 0)        @noisy det1234 det1672
mx (0.5, -0.5)                @noisy det1198 det1234
mz (1.0, -0.5)                @noisy det728
mxx (0, 1.5) (0, 2)           @noisy det2 det912
mx (0.5, 1.5)                 @noisy det2 det1284
mz (1, 1.5)                   @noisy det1083 det1201 det2167 det2428
mxx (0, 3.5) (0, 4)           @noisy det2592 det2655
mx (0.5, 3.5)                 @noisy det1290 det2592
mz (1, 3.5)                   @noisy det475 det1084 det2748 det2760
mxx (0, 5.5) (0, 6)           @noisy det1370 det2040
mx (0.5, 5.5)                 @noisy det1233 det2040
mz (1, 5.5)                   @noisy det802 det893 det1990 det2830
mxx (0, 7.5) (0, 8)           @noisy det512 det1719
mx (0.5, 7.5)                 @noisy det512 det1161
mz (1, 7.5)                   @noisy det129 det316 det1665 det1853
mxx (0, 9.5) (0, 10)          @noisy det666 det1797
mx (0.5, 9.5)                 @noisy det666 det1223
mz (1, 9.5)                   @noisy det623 det967 det2536
mxx (1, 0.5) (1, 1)           @noisy det2198 det3219
mx (1.5, 0.5)                 @noisy det1236 det3219
mz (2, 0.5)                   @noisy det2176 det2428 det2757
mxx (1, 2.5) (1, 3)           @noisy det1342 det2052
mx (1.5, 2.5)                 @noisy det1153 det2052
mz (2, 2.5)                   @noisy det412 det1067 det1083 det2748
mxx (1, 4.5) (1, 5)           @noisy det1744 det1811
mx (1.5, 4.5)                 @noisy det1383 det1811
mz (2, 4.5)                   @noisy det893 det1009 det1799 det2760
mxx (1, 6.5) (1, 7)           @noisy det399 det1971
mx (1.5, 6.5)                 @noisy det1330 det1971
mz (2, 6.5)                   @noisy det38 det330 det1665 det1990
mxx (1, 8.5) (1, 9)           @noisy det590 det2335
mx (1.5, 8.5)                 @noisy det590 det1335
mz (2, 8.5)                   @noisy det92 det552 det623 det1853
mx (1.0, 10.5)                @noisy det1935 det2241
mx (1.5, 10.5)                @noisy det1246 det2241
mz (2.0, 10.5)                @noisy det2536
mxx (2.0, -0.5) (2, 0)        @noisy det667 det819
mx (2.5, -0.5)                @noisy det819 det1374
mz (3.0, -0.5)                @noisy det2757
mxx (2, 1.5) (2, 2)           @noisy det607 det2923
mx (2.5, 1.5)                 @noisy det1240 det2923
mz (3, 1.5)                   @noisy det80 det412 det1484 det2176
mxx (2, 3.5) (2, 4)           @noisy det208 det3191
mx (2.5, 3.5)                 @noisy det1142 det3191
mz (3, 3.5)                   @noisy det886 det1067 det1799 det3073
mxx (2, 5.5) (2, 6)           @noisy det413 det1582
mx (2.5, 5.5)                 @noisy det413 det1350
mz (3, 5.5)                   @noisy det38 det972 det1009 det1791
mxx (2, 7.5) (2, 8)           @noisy det46 det3013
mx (2.5, 7.5)                 @noisy det46 det1354
mz (3, 7.5)                   @noisy det92 det330 det1438 det1725
mxx (2, 9.5) (2, 10)          @noisy det1655 det1837
mx (2.5, 9.5)                 @noisy det1259 det1837
mz (3, 9.5)                   @noisy det552 det1440 det1706
mxx (3, 1) (3, 0.5)           @noisy det154 det3215
mx (3.5, 0.5)                 @noisy det154 det1220
mz (4, 0.5)                   @noisy det80 det653 det2644
mxx (3, 2.5) (3, 3)           @noisy det119 det2769
mx (3.5, 2.5)                 @noisy det119 det1359
mz (4, 2.5)                   @noisy det1484 det2195 det2453 det3073
mxx (3, 4.5) (3, 5)           @noisy det2296 det3245
mx (3.5, 4.5)                 @noisy det1186 det2296
mz (4, 4.5)                   @noisy det886 det1674 det1791 det2847
mxx (3, 7) (3, 6.5)           @noisy det746 det1017
mx (3.5, 6.5)                 @noisy det746 det1154
mz (4, 6.5)                   @noisy det702 det972 det1438 det2392
mxx (3, 8.5) (3, 9)           @noisy det123 det1363
mx (3.5, 8.5)                 @noisy det1285 det1363
mz (4, 8.5)                   @noisy det1706 det1725 det1747 det2475
mx (3.0, 10.5)                @noisy det1170 det1750
mx (3.5, 10.5)                @noisy det1170 det1292
mz (4.0, 10.5)                @noisy det1440
mxx (4.0, -0.5) (4, 0)        @noisy det1723 det2924
mx (4.5, -0.5)                @noisy det1225 det1723
mz (5.0, -0.5)                @noisy det653
mxx (4, 1.5) (4, 2)           @noisy det2928 det3236
mx (4.5, 1.5)                 @noisy det1391 det2928
mz (5, 1.5)                   @noisy det473 det2195 det2644 det2663
mxx (4, 4) (4, 3.5)           @noisy det1377 det1580
mx (4.5, 3.5)                 @noisy det1345 det1377
mz (5, 3.5)                   @noisy det1450 det1674 det2376 det2453
mxx (4, 5.5) (4, 6)           @noisy det521 det907
mx (4.5, 5.5)                 @noisy det521 det1301
mz (5, 5.5)                   @noisy det180 det1486 det2392 det2847
mxx (4, 7.5) (4, 8)           @noisy det285 det1494
mx (4.5, 7.5)                 @noisy det1403 det1494
mz (5, 7.5)                   @noisy det558 det702 det1747 det2750
mxx (4, 9.5) (4, 10)          @noisy det1188 det2683
mx (4.5, 9.5)                 @noisy det1188 det1303
mz (5, 9.5)                   @noisy det490 det1287 det2475
mxx (5, 0.5) (5, 1)           @noisy det271 det3230
mx (5.5, 0.5)                 @noisy det271 det1294
mz (6, 0.5)                   @noisy det473 det1473 det3192
mxx (5, 3) (5, 2.5)           @noisy det714 det2525
mx (5.5, 2.5)                 @noisy det1338 det2525
mz (6, 2.5)                   @noisy det36 det1450 det2263 det2663
mxx (5, 4.5) (5, 5)           @noisy det1077 det1806
mx (5.5, 4.5)                 @noisy det1166 det1806
mz (6, 4.5)                   @noisy det180 det766 det1340 det2376
mxx (5, 6.5) (5, 7)           @noisy det1504 det3022
mx (5.5, 6.5)                 @noisy det1308 det3022
mz (6, 6.5)                   @noisy det1344 det1486 det2105 det2750
mxx (5, 9) (5, 8.5)           @noisy det947 det2268
mx (5.5, 8.5)                 @noisy det1255 det2268
mz (6, 8.5)                   @noisy det490 det558 det1509 det2457
mx (5.0, 10.5)                @noisy det935 det1060
mx (5.5, 10.5)                @noisy det1060 det1243
mz (6.0, 10.5)                @noisy det1287
mxx (6.0, -0.5) (6, 0)        @noisy det2666 det2764
mx (6.5, -0.5)                @noisy det1333 det2666
mz (7.0, -0.5)                @noisy det1473
mxx (6, 1.5) (6, 2)           @noisy det791 det2761
mx (6.5, 1.5)                 @noisy det791 det1326
mz (7, 1.5)                   @noisy det36 det2141 det2147 det3192
mxx (6, 3.5) (6, 4)           @noisy det100 det2677
mx (6.5, 3.5)                 @noisy det1160 det2677
mz (7, 3.5)                   @noisy det55 det766 det1399 det2263
mxx (6, 6) (6, 5.5)           @noisy det450 det2023
mx (6.5, 5.5)                 @noisy det450 det1192
mz (7, 5.5)                   @noisy det1340 det1344 det2017 det2803
mxx (6, 7.5) (6, 8)           @noisy det140 det705
mx (6.5, 7.5)                 @noisy det705 det1327
mz (7, 7.5)                   @noisy det743 det1509 det2105 det3179
mxx (6, 9.5) (6, 10)          @noisy det392 det1809
mx (6.5, 9.5)                 @noisy det392 det1271
mz (7, 9.5)                   @noisy det1176 det1789 det2457
mxx (7, 0.5) (7, 1)           @noisy det1561 det2628
mx (7.5, 0.5)                 @noisy det1302 det2628
mz (8, 0.5)                   @noisy det2147 det2900 det3197
mxx (7, 2.5) (7, 3)           @noisy det2540 det3187
mx (7.5, 2.5)                 @noisy det1320 det3187
mz (8, 2.5)                   @noisy det1399 det1423 det1709 det2141
mxx (7, 4.5) (7, 5)           @noisy det640 det2814
mx (7.5, 4.5)                 @noisy det640 det1286
mz (8, 4.5)                   @noisy det55 det980 det1346 det2803
mxx (7, 6.5) (7, 7)           @noisy det670 det2690
mx (7.5, 6.5)                 @noisy det1197 det2690
mz (8, 6.5)                   @noisy det1014 det2017 det2858 det3179
mxx (7, 9) (7, 8.5)           @noisy det69 det455
mx (7.5, 8.5)                 @noisy det455 det1393
mz (8, 8.5)                   @noisy det743 det1754 det1789 det2160
mx (7.0, 10.5)                @noisy det202 det1531
mx (7.5, 10.5)                @noisy det202 det1296
mz (8.0, 10.5)                @noisy det1176
mxx (8, 0) (8.0, -0.5)        @noisy det2100 det2508
mx (8.5, -0.5)                @noisy det1178 det2508
mz (9.0, -0.5)                @noisy det3197
mxx (8, 2) (8, 1.5)           @noisy det1079 det3095
mx (8.5, 1.5)                 @noisy det1079 det1347
mz (9, 1.5)                   @noisy det462 det1709 det2438 det2900
mxx (8, 3.5) (8, 4)           @noisy det358 det1105
mx (8.5, 3.5)                 @noisy det1105 det1351
mz (9, 3.5)                   @noisy det671 det980 det1423 det1488
mxx (8, 5.5) (8, 6)           @noisy det235 det2577
mx (8.5, 5.5)                 @noisy det1239 det2577
mz (9, 5.5)                   @noisy det1346 det2026 det2773 det2858
mxx (8, 7.5) (8, 8)           @noisy det3018 det3070
mx (8.5, 7.5)                 @noisy det1157 det3018
mz (9, 7.5)                   @noisy det62 det1014 det1754 det2709
mxx (8, 9.5) (8, 10)          @noisy det2090 det2413
mx (8.5, 9.5)                 @noisy det1358 det2090
mz (9, 9.5)                   @noisy det164 det2042 det2160
mxx (9, 0.5) (9, 1)           @noisy det278 det282
mx (9.5, 0.5)                 @noisy det282 det1221
mz (10, 0.5)                  @noisy det1366 det1997 det2438
mxx (9, 2.5) (9, 3)           @noisy det19 det166
mx (9.5, 2.5)                 @noisy det19 det1263
mz (10, 2.5)                  @noisy det462 det671 det1334 det2960
mxx (9, 5) (9, 4.5)           @noisy det1986 det2833
mx (9.5, 4.5)                 @noisy det1405 det2833
mz (10, 4.5)                  @noisy det1488 det2347 det2601 det2773
mxx (9, 6.5) (9, 7)           @noisy det1251 det2144
mx (9.5, 6.5)                 @noisy det1349 det2144
mz (10, 6.5)                  @noisy det62 det832 det1101 det2026
mxx (9, 8.5) (9, 9)           @noisy det322 det1795
mx (9.5, 8.5)                 @noisy det322 det1265
mz (10, 8.5)                  @noisy det353 det916 det2042 det2709
mx (9.0, 10.5)                @noisy det2313 det3220
mx (9.5, 10.5)                @noisy det1241 det3220
mz (10.0, 10.5)               @noisy det164
mxx (0.5, 0.5) (0.5, 1)       @noisy det2198
mzz (1, 0) (0.5, 0)           @noisy det728 det1201
mzz (0, 1) (-0.5, 1.0)        @noisy det1332 det2927
mxx (-0.5, 2.0) (-0.5, 1.5)     @noisy det912
mxx (0.5, 2.5) (0.5, 3)       @noisy det1342
mzz (1, 2) (0.5, 2)           @noisy det1084 det2167
mzz (-0.5, 3.0) (0, 3)        @noisy det1291 det1623
mxx (-0.5, 3.5) (-0.5, 4.0)     @noisy det2655
mxx (0.5, 5) (0.5, 4.5)       @noisy det1744
mzz (1, 4) (0.5, 4)           @noisy det475 det802
mzz (-0.5, 5.0) (0, 5)        @noisy det384 det1642
mxx (-0.5, 5.5) (-0.5, 6.0)     @noisy det1370
mxx (0.5, 6.5) (0.5, 7)       @noisy det399
mzz (0.5, 6) (1, 6)           @noisy det316 det2830
mzz (0, 7) (-0.5, 7.0)        @noisy det42 det132
mxx (-0.5, 8.0) (-0.5, 7.5)     @noisy det1719
mxx (0.5, 8.5) (0.5, 9)       @noisy det2335
mzz (1, 8) (0.5, 8)           @noisy det129 det967
mzz (-0.5, 9.0) (0, 9)        @noisy det1269 det2465
mxx (-0.5, 9.5) (-0.5, 10.0)     @noisy det1797
mxx (1.5, 1.5) (1.5, 2)       @noisy det607 det912
mzz (1.5, 1) (2, 1)           @noisy det1083 det2428
mxx (1.5, 4) (1.5, 3.5)       @noisy det208 det2655
mzz (2, 3) (1.5, 3)           @noisy det2748 det2760
mxx (1.5, 5.5) (1.5, 6)       @noisy det1370 det1582
mzz (1.5, 5) (2, 5)           @noisy det893 det1990
mxx (1.5, 7.5) (1.5, 8)       @noisy det1719 det3013
mzz (1.5, 7) (2, 7)           @noisy det1665 det1853
mxx (1.5, 10) (1.5, 9.5)      @noisy det1655 det1797
mzz (2, 9) (1.5, 9)           @noisy det623 det2536
mxx (2.5, 0.5) (2.5, 1)       @noisy det2198 det3215
mzz (2.5, 0) (3, 0)           @noisy det2176 det2757
mxx (2.5, 2.5) (2.5, 3)       @noisy det1342 det2769
mzz (2.5, 2) (3, 2)           @noisy det412 det1067
mxx (2.5, 4.5) (2.5, 5)       @noisy det1744 det3245
mzz (2.5, 4) (3, 4)           @noisy det1009 det1799
mxx (2.5, 7) (2.5, 6.5)       @noisy det399 det1017
mzz (3, 6) (2.5, 6)           @noisy det38 det330
mxx (2.5, 8.5) (2.5, 9)       @noisy det123 det2335
mzz (2.5, 8) (3, 8)           @noisy det92 det552
mxx (3.5, 1.5) (3.5, 2)       @noisy det607 det3236
mzz (3.5, 1) (4, 1)           @noisy det80 det1484
mxx (3.5, 3.5) (3.5, 4)       @noisy det208 det1580
mzz (3.5, 3) (4, 3)           @noisy det886 det3073
mxx (3.5, 5.5) (3.5, 6)       @noisy det907 det1582
mzz (3.5, 5) (4, 5)           @noisy det972 det1791
mxx (3.5, 7.5) (3.5, 8)       @noisy det285 det3013
mzz (3.5, 7) (4, 7)           @noisy det1438 det1725
mxx (3.5, 9.5) (3.5, 10)      @noisy det1655 det2683
mzz (4, 9) (3.5, 9)           @noisy det1440 det1706
mxx (4.5, 0.5) (4.5, 1)       @noisy det3215 det3230
mzz (5, 0) (4.5, 0)           @noisy det653 det2644
mxx (4.5, 2.5) (4.5, 3)       @noisy det714 det2769
mzz (4.5, 2) (5, 2)           @noisy det2195 det2453
mxx (4.5, 4.5) (4.5, 5)       @noisy det1077 det3245
mzz (5, 4) (4.5, 4)           @noisy det1674 det2847
mxx (4.5, 6.5) (4.5, 7)       @noisy det1017 det1504
mzz (5, 6) (4.5, 6)           @noisy det702 det2392
mxx (4.5, 8.5) (4.5, 9)       @noisy det123 det947
mzz (4.5, 8) (5, 8)           @noisy det1747 det2475
mxx (5.5, 1.5) (5.5, 2)       @noisy det2761 det3236
mzz (5.5, 1) (6, 1)           @noisy det473 det2663
mxx (5.5, 3.5) (5.5, 4)       @noisy det100 det1580
mzz (5.5, 3) (6, 3)           @noisy det1450 det2376
mxx (5.5, 5.5) (5.5, 6)       @noisy det907 det2023
mzz (5.5, 5) (6, 5)           @noisy det180 det1486
mxx (5.5, 7.5) (5.5, 8)       @noisy det140 det285
mzz (5.5, 7) (6, 7)           @noisy det558 det2750
mxx (5.5, 9.5) (5.5, 10)      @noisy det1809 det2683
mzz (5.5, 9) (6, 9)           @noisy det490 det1287
mxx (6.5, 0.5) (6.5, 1)       @noisy det1561 det3230
mzz (6.5, 0) (7, 0)           @noisy det1473 det3192
mxx (6.5, 2.5) (6.5, 3)       @noisy det714 det2540
mzz (6.5, 2) (7, 2)           @noisy det36 det2263
mxx (6.5, 5) (6.5, 4.5)       @noisy det1077 det2814
mzz (7, 4) (6.5, 4)           @noisy det766 det1340
mxx (6.5, 6.5) (6.5, 7)       @noisy det670 det1504
mzz (6.5, 6) (7, 6)           @noisy det1344 det2105
mxx (6.5, 8.5) (6.5, 9)       @noisy det69 det947
mzz (6.5, 8) (7, 8)           @noisy det1509 det2457
mxx (7.5, 2) (7.5, 1.5)       @noisy det2761 det3095
mzz (7.5, 1) (8, 1)           @noisy det2141 det2147
mxx (7.5, 3.5) (7.5, 4)       @noisy det100 det358
mzz (7.5, 3) (8, 3)           @noisy det55 det1399
mxx (7.5, 5.5) (7.5, 6)       @noisy det235 det2023
mzz (7.5, 5) (8, 5)           @noisy det2017 det2803
mxx (7.5, 8) (7.5, 7.5)       @noisy det140 det3070
mzz (8, 7) (7.5, 7)           @noisy det743 det3179
mxx (7.5, 9.5) (7.5, 10)      @noisy det1809 det2413
mzz (7.5, 9) (8, 9)           @noisy det1176 det1789
mxx (8.5, 0.5) (8.5, 1)       @noisy det278 det1561
mzz (8.5, 0) (9, 0)           @noisy det2900 det3197
mxx (8.5, 2.5) (8.5, 3)       @noisy det166 det2540
mzz (8.5, 2) (9, 2)           @noisy det1423 det1709
mxx (8.5, 4.5) (8.5, 5)       @noisy det1986 det2814
mzz (8.5, 4) (9, 4)           @noisy det980 det1346
mxx (8.5, 6.5) (8.5, 7)       @noisy det670 det1251
mzz (8.5, 6) (9, 6)           @noisy det1014 det2858
mxx (8.5, 8.5) (8.5, 9)       @noisy det69 det1795
mzz (8.5, 8) (9, 8)           @noisy det1754 det2160
mz (10.5, 0.0)                @noisy det1366 det1997
mxx (10.5, 0.5) (10.5, 1.0)     @noisy det278
mxx (9.5, 1.5) (9.5, 2)       @noisy det3095
mzz (10, 1) (9.5, 1)          @noisy det462 det2438
mz (10.5, 2.0)                @noisy det1334 det2960
mxx (10.5, 2.5) (10.5, 3.0)     @noisy det166
mxx (9.5, 4) (9.5, 3.5)       @noisy det358
mzz (9.5, 3) (10, 3)          @noisy det671 det1488
mz (10.5, 4.0)                @noisy det2347 det2601
mxx (10.5, 4.5) (10.5, 5.0)     @noisy det1986
mxx (9.5, 5.5) (9.5, 6)       @noisy det235
mzz (9.5, 5) (10, 5)          @noisy det2026 det2773
mz (10.5, 6.0)                @noisy det832 det1101
mxx (10.5, 6.5) (10.5, 7.0)     @noisy det1251
mxx (9.5, 7.5) (9.5, 8)       @noisy det3070
mzz (9.5, 7) (10, 7)          @noisy det62 det2709
mz (10.5, 8.0)                @noisy det353 det916
mxx (10.5, 8.5) (10.5, 9.0)     @noisy det1795
mxx (9.5, 10) (9.5, 9.5)      @noisy det2413
mzz (10, 9) (9.5, 9)          @noisy det164 det2042

--------         23
mzz (0.5, -0.5) (0.0, -0.5)     @noisy det1201
mx (1.0, -0.5)                @noisy det1234 det1672
mzz (0, 1.5) (0.5, 1.5)       @noisy det1084 det1201
mxx (1, 1) (1, 1.5)           @noisy det2 det912
mzz (0, 3.5) (0.5, 3.5)       @noisy det802 det1084
mxx (1, 3) (1, 3.5)           @noisy det2592 det2655
mzz (0.5, 5.5) (0, 5.5)       @noisy det316 det802
mxx (1, 5) (1, 5.5)           @noisy det1370 det2040
mzz (0, 7.5) (0.5, 7.5)       @noisy det316 det967
mxx (1, 7.5) (1, 7)           @noisy det512 det1719
mzz (0, 9.5) (0.5, 9.5)       @noisy det967
mxx (1, 9) (1, 9.5)           @noisy det666 det1797
mzz (1, 0.5) (1.5, 0.5)       @noisy det1083
mxx (2, 0) (2, 0.5)           @noisy det2198 det3219
mzz (1, 2.5) (1.5, 2.5)       @noisy det1083 det2760
mxx (2, 2) (2, 2.5)           @noisy det1342 det2052
mzz (1.5, 4.5) (1, 4.5)       @noisy det1990 det2760
mxx (2, 4.5) (2, 4)           @noisy det1744 det1811
mzz (1, 6.5) (1.5, 6.5)       @noisy det1853 det1990
mxx (2, 6.5) (2, 6)           @noisy det399 det1971
mzz (1, 8.5) (1.5, 8.5)       @noisy det1853 det2536
mxx (2, 8) (2, 8.5)           @noisy det590 det2335
mzz (1.5, 10.5) (1.0, 10.5)     @noisy det2536
mxx (2, 10) (2.0, 10.5)       @noisy det1935 det2241
mzz (2.0, -0.5) (2.5, -0.5)     @noisy det2176
mx (3.0, -0.5)                @noisy det667 det819
mzz (2, 1.5) (2.5, 1.5)       @noisy det1067 det2176
mxx (3, 1.5) (3, 1)           @noisy det607 det2923
mzz (2, 3.5) (2.5, 3.5)       @noisy det1009 det1067
mxx (3, 3.5) (3, 3)           @noisy det208 det3191
mzz (2, 5.5) (2.5, 5.5)       @noisy det330 det1009
mxx (3, 5) (3, 5.5)           @noisy det413 det1582
mzz (2.5, 7.5) (2, 7.5)       @noisy det330 det552
mxx (3, 7.5) (3, 7)           @noisy det46 det3013
mzz (2, 9.5) (2.5, 9.5)       @noisy det552
mxx (3, 9.5) (3, 9)           @noisy det1655 det1837
mzz (3.5, 0.5) (3, 0.5)       @noisy det1484
mxx (4, 0) (4, 0.5)           @noisy det154 det3215
mzz (3, 2.5) (3.5, 2.5)       @noisy det886 det1484
mxx (4, 2) (4, 2.5)           @noisy det119 det2769
mzz (3, 4.5) (3.5, 4.5)       @noisy det886 det972
mxx (4, 4.5) (4, 4)           @noisy det2296 det3245
mzz (3.5, 6.5) (3, 6.5)       @noisy det972 det1725
mxx (4, 6) (4, 6.5)           @noisy det746 det1017
mzz (3, 8.5) (3.5, 8.5)       @noisy det1440 det1725
mxx (4, 8) (4, 8.5)           @noisy det123 det1363
mzz (3.0, 10.5) (3.5, 10.5)     @noisy det1440
mxx (4, 10) (4.0, 10.5)       @noisy det1170 det1750
mzz (4.0, -0.5) (4.5, -0.5)     @noisy det2644
mx (5.0, -0.5)                @noisy det1723 det2924
mzz (4, 1.5) (4.5, 1.5)       @noisy det2453 det2644
mxx (5, 1) (5, 1.5)           @noisy det2928 det3236
mzz (4.5, 3.5) (4, 3.5)       @noisy det2453 det2847
mxx (5, 3.5) (5, 3)           @noisy det1377 det1580
mzz (4, 5.5) (4.5, 5.5)       @noisy det702 det2847
mxx (5, 5.5) (5, 5)           @noisy det521 det907
mzz (4, 7.5) (4.5, 7.5)       @noisy det702 det2475
mxx (5, 7) (5, 7.5)           @noisy det285 det1494
mzz (4, 9.5) (4.5, 9.5)       @noisy det2475
mxx (5, 9.5) (5, 9)           @noisy det1188 det2683
mzz (5, 0.5) (5.5, 0.5)       @noisy det2663
mxx (6, 0) (6, 0.5)           @noisy det271 det3230
mzz (5.5, 2.5) (5, 2.5)       @noisy det2376 det2663
mxx (6, 2.5) (6, 2)           @noisy det714 det2525
mzz (5, 4.5) (5.5, 4.5)       @noisy det1486 det2376
mxx (6, 4) (6, 4.5)           @noisy det1077 det1806
mzz (5, 6.5) (5.5, 6.5)       @noisy det558 det1486
mxx (6, 6.5) (6, 6)           @noisy det1504 det3022
mzz (5.5, 8.5) (5, 8.5)       @noisy det558 det1287
mxx (6, 8.5) (6, 8)           @noisy det947 det2268
mzz (5.0, 10.5) (5.5, 10.5)     @noisy det1287
mxx (6.0, 10.5) (6, 10)       @noisy det935 det1060
mzz (6.5, -0.5) (6.0, -0.5)     @noisy det3192
mx (7.0, -0.5)                @noisy det2666 det2764
mzz (6, 1.5) (6.5, 1.5)       @noisy det2263 det3192
mxx (7, 1.5) (7, 1)           @noisy det791 det2761
mzz (6, 3.5) (6.5, 3.5)       @noisy det1340 det2263
mxx (7, 3) (7, 3.5)           @noisy det100 det2677
mzz (6.5, 5.5) (6, 5.5)       @noisy det1340 det2105
mxx (7, 5.5) (7, 5)           @noisy det450 det2023
mzz (6, 7.5) (6.5, 7.5)       @noisy det2105 det2457
mxx (7, 7.5) (7, 7)           @noisy det140 det705
mzz (6, 9.5) (6.5, 9.5)       @noisy det2457
mxx (7, 9.5) (7, 9)           @noisy det392 det1809
mzz (7, 0.5) (7.5, 0.5)       @noisy det2141
mxx (8, 0.5) (8, 0)           @noisy det1561 det2628
mzz (7.5, 2.5) (7, 2.5)       @noisy det55 det2141
mxx (8, 2.5) (8, 2)           @noisy det2540 det3187
mzz (7, 4.5) (7.5, 4.5)       @noisy det55 det2017
mxx (8, 4) (8, 4.5)           @noisy det640 det2814
mzz (7, 6.5) (7.5, 6.5)       @noisy det743 det2017
mxx (8, 6.5) (8, 6)           @noisy det670 det2690
mzz (7.5, 8.5) (7, 8.5)       @noisy det743 det1176
mxx (8, 8) (8, 8.5)           @noisy det69 det455
mzz (7.0, 10.5) (7.5, 10.5)     @noisy det1176
mxx (8.0, 10.5) (8, 10)       @noisy det202 det1531
mzz (8.5, -0.5) (8.0, -0.5)     @noisy det2900
mx (9.0, -0.5)                @noisy det2100 det2508
mzz (8.5, 1.5) (8, 1.5)       @noisy det1423 det2900
mxx (9, 1) (9, 1.5)           @noisy det1079 det3095
mzz (8, 3.5) (8.5, 3.5)       @noisy det1346 det1423
mxx (9, 3) (9, 3.5)           @noisy det358 det1105
mzz (8, 5.5) (8.5, 5.5)       @noisy det1014 det1346
mxx (9, 5.5) (9, 5)           @noisy det235 det2577
mzz (8, 7.5) (8.5, 7.5)       @noisy det1014 det2160
mxx (9, 7) (9, 7.5)           @noisy det3018 det3070
mzz (8, 9.5) (8.5, 9.5)       @noisy det2160
mxx (9, 9) (9, 9.5)           @noisy det2090 det2413
mzz (9, 0.5) (9.5, 0.5)       @noisy det462
mxx (10, 0.5) (10, 0)         @noisy det278 det282
mzz (9.5, 2.5) (9, 2.5)       @noisy det462 det1488
mxx (10, 2) (10, 2.5)         @noisy det19 det166
mzz (9.5, 4.5) (9, 4.5)       @noisy det1488 det2026
mxx (10, 4.5) (10, 4)         @noisy det1986 det2833
mzz (9, 6.5) (9.5, 6.5)       @noisy det2026 det2709
mxx (10, 6.5) (10, 6)         @noisy det1251 det2144
mzz (9.5, 8.5) (9, 8.5)       @noisy det164 det2709
mxx (10, 8) (10, 8.5)         @noisy det322 det1795
mzz (9.0, 10.5) (9.5, 10.5)     @noisy det164
mxx (10, 10) (10.0, 10.5)     @noisy det2313 det3220
mzz (0, 1) (0.5, 1)           @noisy det728 det1201
mz (0.5, 0.5)                 @noisy det728 det2073
mx (0.5, 0)                   @noisy det1234 det1672 det2198
mx (-0.5, 1.0)                @noisy det912
mz (-0.5, 1.5)                @noisy det1332 det2074
mz (-0.5, 2.0)                @noisy det1332 det2927
mzz (0, 3) (0.5, 3)           @noisy det1084 det2167
mz (0.5, 2.5)                 @noisy det1991 det2167
mx (0.5, 2)                   @noisy det2 det912 det1342
mx (-0.5, 3.0)                @noisy det2655
mz (-0.5, 3.5)                @noisy det1291 det1919
mz (-0.5, 4.0)                @noisy det1291 det1623
mzz (0.5, 5) (0, 5)           @noisy det475 det802
mz (0.5, 4.5)                 @noisy det475 det1995
mx (0.5, 4)                   @noisy det1744 det2592 det2655
mx (-0.5, 5.0)                @noisy det1370
mz (-0.5, 5.5)                @noisy det384 det1920
mz (-0.5, 6.0)                @noisy det384 det1642
mzz (0, 7) (0.5, 7)           @noisy det316 det2830
mz (0.5, 6.5)                 @noisy det1925 det2830
mx (0.5, 6)                   @noisy det399 det1370 det2040
mx (-0.5, 7.0)                @noisy det1719
mz (-0.5, 7.5)                @noisy det42 det2057
mz (-0.5, 8.0)                @noisy det42 det132
mzz (0, 9) (0.5, 9)           @noisy det129 det967
mz (0.5, 8.5)                 @noisy det129 det1873
mx (0.5, 8)                   @noisy det512 det1719 det2335
mx (-0.5, 9.0)                @noisy det1797
mz (-0.5, 9.5)                @noisy det1269 det1979
mz (-0.5, 10.0)               @noisy det1269 det2465
mzz (1, 2) (1.5, 2)           @noisy det1083 det2428
mz (1.5, 1.5)                 @noisy det2060 det2428
mx (1.5, 1)                   @noisy det2 det607 det2198 det3219
mzz (1.5, 4) (1, 4)           @noisy det2748 det2760
mz (1.5, 3.5)                 @noisy det2011 det2748
mx (1.5, 3)                   @noisy det208 det1342 det2052 det2592
mzz (1, 6) (1.5, 6)           @noisy det893 det1990
mz (1.5, 5.5)                 @noisy det893 det2058
mx (1.5, 5)                   @noisy det1582 det1744 det1811 det2040
mzz (1, 8) (1.5, 8)           @noisy det1665 det1853
mz (1.5, 7.5)                 @noisy det1665 det1932
mx (1.5, 7)                   @noisy det399 det512 det1971 det3013
mzz (1.5, 10) (1, 10)         @noisy det623 det2536
mz (1.5, 9.5)                 @noisy det623 det2039
mx (1.5, 9)                   @noisy det590 det666 det1655 det2335
mzz (2, 1) (2.5, 1)           @noisy det2176 det2757
mz (2.5, 0.5)                 @noisy det2031 det2757
mx (2.5, 0)                   @noisy det667 det819 det3215 det3219
mzz (2, 3) (2.5, 3)           @noisy det412 det1067
mz (2.5, 2.5)                 @noisy det412 det1923
mx (2.5, 2)                   @noisy det607 det2052 det2769 det2923
mzz (2, 5) (2.5, 5)           @noisy det1009 det1799
mz (2.5, 4.5)                 @noisy det1799 det1902
mx (2.5, 4)                   @noisy det208 det1811 det3191 det3245
mzz (2.5, 7) (2, 7)           @noisy det38 det330
mz (2.5, 6.5)                 @noisy det38 det2061
mx (2.5, 6)                   @noisy det413 det1017 det1582 det1971
mzz (2, 9) (2.5, 9)           @noisy det92 det552
mz (2.5, 8.5)                 @noisy det92 det2051
mx (2.5, 8)                   @noisy det46 det123 det590 det3013
mzz (3, 2) (3.5, 2)           @noisy det80 det1484
mz (3.5, 1.5)                 @noisy det80 det2007
mx (3.5, 1)                   @noisy det154 det2923 det3215 det3236
mzz (3, 4) (3.5, 4)           @noisy det886 det3073
mz (3.5, 3.5)                 @noisy det1976 det3073
mx (3.5, 3)                   @noisy det119 det1580 det2769 det3191
mzz (3.5, 6) (3, 6)           @noisy det972 det1791
mz (3.5, 5.5)                 @noisy det1791 det1984
mx (3.5, 5)                   @noisy det413 det907 det2296 det3245
mzz (3, 8) (3.5, 8)           @noisy det1438 det1725
mz (3.5, 7.5)                 @noisy det1438 det2019
mx (3.5, 7)                   @noisy det46 det285 det746 det1017
mzz (3, 10) (3.5, 10)         @noisy det1440 det1706
mz (3.5, 9.5)                 @noisy det1706 det2033
mx (3.5, 9)                   @noisy det123 det1363 det1837 det2683
mzz (4, 1) (4.5, 1)           @noisy det653 det2644
mz (4.5, 0.5)                 @noisy det653 det2068
mx (4.5, 0)                   @noisy det154 det1723 det2924 det3230
mzz (4.5, 3) (4, 3)           @noisy det2195 det2453
mz (4.5, 2.5)                 @noisy det1989 det2195
mx (4.5, 2)                   @noisy det119 det714 det2928 det3236
mzz (4, 5) (4.5, 5)           @noisy det1674 det2847
mz (4.5, 4.5)                 @noisy det1674 det1994
mx (4.5, 4)                   @noisy det1077 det1377 det1580 det2296
mzz (4, 7) (4.5, 7)           @noisy det702 det2392
mz (4.5, 6.5)                 @noisy det1877 det2392
mx (4.5, 6)                   @noisy det521 det746 det907 det1504
mzz (4, 9) (4.5, 9)           @noisy det1747 det2475
mz (4.5, 8.5)                 @noisy det1747 det1930
mx (4.5, 8)                   @noisy det285 det947 det1363 det1494
mzz (5.5, 2) (5, 2)           @noisy det473 det2663
mz (5.5, 1.5)                 @noisy det473 det1895
mx (5.5, 1)                   @noisy det271 det2761 det2928 det3230
mzz (5, 4) (5.5, 4)           @noisy det1450 det2376
mz (5.5, 3.5)                 @noisy det1450 det2064
mx (5.5, 3)                   @noisy det100 det714 det1377 det2525
mzz (5, 6) (5.5, 6)           @noisy det180 det1486
mz (5.5, 5.5)                 @noisy det180 det2084
mx (5.5, 5)                   @noisy det521 det1077 det1806 det2023
mzz (5.5, 8) (5, 8)           @noisy det558 det2750
mz (5.5, 7.5)                 @noisy det2015 det2750
mx (5.5, 7)                   @noisy det140 det1494 det1504 det3022
mzz (5, 10) (5.5, 10)         @noisy det490 det1287
mz (5.5, 9.5)                 @noisy det490 det1941
mx (5.5, 9)                   @noisy det947 det1188 det1809 det2268
mzz (6, 1) (6.5, 1)           @noisy det1473 det3192
mz (6.5, 0.5)                 @noisy det1473 det1980
mx (6.5, 0)                   @noisy det271 det1561 det2666 det2764
mzz (6, 3) (6.5, 3)           @noisy det36 det2263
mz (6.5, 2.5)                 @noisy det36 det2054
mx (6.5, 2)                   @noisy det791 det2525 det2540 det2761
mzz (6.5, 5) (6, 5)           @noisy det766 det1340
mz (6.5, 4.5)                 @noisy det766 det2076
mx (6.5, 4)                   @noisy det100 det1806 det2677 det2814
mzz (6, 7) (6.5, 7)           @noisy det1344 det2105
mz (6.5, 6.5)                 @noisy det1344 det1871
mx (6.5, 6)                   @noisy det450 det670 det2023 det3022
mzz (6, 9) (6.5, 9)           @noisy det1509 det2457
mz (6.5, 8.5)                 @noisy det1509 det2062
mx (6.5, 8)                   @noisy det69 det140 det705 det2268
mzz (7.5, 2) (7, 2)           @noisy det2141 det2147
mz (7.5, 1.5)                 @noisy det2004 det2147
mx (7.5, 1)                   @noisy det791 det1561 det2628 det3095
mzz (7, 4) (7.5, 4)           @noisy det55 det1399
mz (7.5, 3.5)                 @noisy det1399 det1972
mx (7.5, 3)                   @noisy det358 det2540 det2677 det3187
mzz (7, 6) (7.5, 6)           @noisy det2017 det2803
mz (7.5, 5.5)                 @noisy det2086 det2803
mx (7.5, 5)                   @noisy det235 det450 det640 det2814
mzz (7.5, 8) (7, 8)           @noisy det743 det3179
mz (7.5, 7.5)                 @noisy det2016 det3179
mx (7.5, 7)                   @noisy det670 det705 det2690 det3070
mzz (7, 10) (7.5, 10)         @noisy det1176 det1789
mz (7.5, 9.5)                 @noisy det1789 det2028
mx (7.5, 9)                   @noisy det69 det392 det455 det2413
mzz (8.5, 1) (8, 1)           @noisy det2900 det3197
mz (8.5, 0.5)                 @noisy det1857 det3197
mx (8.5, 0)                   @noisy det278 det2100 det2508 det2628
mzz (8, 3) (8.5, 3)           @noisy det1423 det1709
mz (8.5, 2.5)                 @noisy det1709 det1907
mx (8.5, 2)                   @noisy det166 det1079 det3095 det3187
mzz (8, 5) (8.5, 5)           @noisy det980 det1346
mz (8.5, 4.5)                 @noisy det980 det2080
mx (8.5, 4)                   @noisy det358 det640 det1105 det1986
mzz (8, 7) (8.5, 7)           @noisy det1014 det2858
mz (8.5, 6.5)                 @noisy det1916 det2858
mx (8.5, 6)                   @noisy det235 det1251 det2577 det2690
mzz (8, 9) (8.5, 9)           @noisy det1754 det2160
mz (8.5, 8.5)                 @noisy det1754 det1912
mx (8.5, 8)                   @noisy det455 det1795 det3018 det3070
mx (10.5, 0.0)                @noisy det282
mz (10.5, 0.5)                @noisy det1366 det2037
mzz (10, 1) (10.5, 1.0)       @noisy det1366 det1997
mzz (9, 2) (9.5, 2)           @noisy det462 det2438
mz (9.5, 1.5)                 @noisy det1892 det2438
mx (9.5, 1)                   @noisy det278 det282 det1079
mx (10.5, 2.0)                @noisy det19
mz (10.5, 2.5)                @noisy det1952 det2960
mzz (10.5, 3.0) (10, 3)       @noisy det1334 det2960
mzz (9.5, 4) (9, 4)           @noisy det671 det1488
mz (9.5, 3.5)                 @noisy det671 det2029
mx (9.5, 3)                   @noisy det19 det166 det1105
mx (10.5, 4.0)                @noisy det2833
mz (10.5, 4.5)                @noisy det1888 det2347
mzz (10, 5) (10.5, 5.0)       @noisy det2347 det2601
mzz (9, 6) (9.5, 6)           @noisy det2026 det2773
mz (9.5, 5.5)                 @noisy det2047 det2773
mx (9.5, 5)                   @noisy det1986 det2577 det2833
mx (10.5, 6.0)                @noisy det2144
mz (10.5, 6.5)                @noisy det1101 det2078
mzz (10, 7) (10.5, 7.0)       @noisy det832 det1101
mzz (9, 8) (9.5, 8)           @noisy det62 det2709
mz (9.5, 7.5)                 @noisy det62 det1945
mx (9.5, 7)                   @noisy det1251 det2144 det3018
mx (10.5, 8.0)                @noisy det322
mz (10.5, 8.5)                @noisy det916 det2001
mzz (10, 9) (10.5, 9.0)       @noisy det353 det916
mzz (9.5, 10) (9, 10)         @noisy det164 det2042
mz (9.5, 9.5)                 @noisy det2027 det2042
mx (9.5, 9)                   @noisy det322 det1795 det2090

--------         24
mx (0.0, -0.5)                @noisy det1234 det1672
mzz (1.0, -0.5) (0.5, -0.5)     @noisy det1201
mzz (1, 1.5) (0.5, 1.5)       @noisy det1084 det1201
mxx (0, 1.5) (0, 1)           @noisy det2 det912
mzz (1, 3.5) (0.5, 3.5)       @noisy det802 det1084
mxx (0, 3.5) (0, 3)           @noisy det2592 det2655
mzz (0.5, 5.5) (1, 5.5)       @noisy det316 det802
mxx (0, 5.5) (0, 5)           @noisy det1370 det2040
mzz (1, 7.5) (0.5, 7.5)       @noisy det316 det967
mxx (0, 7) (0, 7.5)           @noisy det512 det1719
mzz (1, 9.5) (0.5, 9.5)       @noisy det967
mxx (0, 9) (0, 9.5)           @noisy det666 det1797
mzz (1.5, 0.5) (2, 0.5)       @noisy det1083
mxx (1, 0.5) (1, 0)           @noisy det2198 det3219
mzz (1.5, 2.5) (2, 2.5)       @noisy det1083 det2760
mxx (1, 2) (1, 2.5)           @noisy det1342 det2052
mzz (1.5, 4.5) (2, 4.5)       @noisy det1990 det2760
mxx (1, 4) (1, 4.5)           @noisy det1744 det1811
mzz (1.5, 6.5) (2, 6.5)       @noisy det1853 det1990
mxx (1, 6.5) (1, 6)           @noisy det399 det1971
mzz (1.5, 8.5) (2, 8.5)       @noisy det1853 det2536
mxx (1, 8) (1, 8.5)           @noisy det590 det2335
mxx (1.0, 10.5) (1, 10)       @noisy det1935 det2241
mzz (1.5, 10.5) (2.0, 10.5)     @noisy det2536
mx (2.0, -0.5)                @noisy det667 det819
mzz (2.5, -0.5) (3.0, -0.5)     @noisy det2176
mzz (3, 1.5) (2.5, 1.5)       @noisy det1067 det2176
mxx (2, 1) (2, 1.5)           @noisy det607 det2923
mzz (2.5, 3.5) (3, 3.5)       @noisy det1009 det1067
mxx (2, 3.5) (2, 3)           @noisy det208 det3191
mzz (2.5, 5.5) (3, 5.5)       @noisy det330 det1009
mxx (2, 5.5) (2, 5)           @noisy det413 det1582
mzz (2.5, 7.5) (3, 7.5)       @noisy det330 det552
mxx (2, 7) (2, 7.5)           @noisy det46 det3013
mzz (2.5, 9.5) (3, 9.5)       @noisy det552
mxx (2, 9.5) (2, 9)           @noisy det1655 det1837
mzz (3.5, 0.5) (4, 0.5)       @noisy det1484
mxx (3, 0) (3, 0.5)           @noisy det154 det3215
mzz (3.5, 2.5) (4, 2.5)       @noisy det886 det1484
mxx (3, 2.5) (3, 2)           @noisy det119 det2769
mzz (4, 4.5) (3.5, 4.5)       @noisy det886 det972
mxx (3, 4.5) (3, 4)           @noisy det2296 det3245
mzz (3.5, 6.5) (4, 6.5)       @noisy det972 det1725
mxx (3, 6) (3, 6.5)           @noisy det746 det1017
mzz (3.5, 8.5) (4, 8.5)       @noisy det1440 det1725
mxx (3, 8.5) (3, 8)           @noisy det123 det1363
mxx (3, 10) (3.0, 10.5)       @noisy det1170 det1750
mzz (4.0, 10.5) (3.5, 10.5)     @noisy det1440
mx (4.0, -0.5)                @noisy det1723 det2924
mzz (5.0, -0.5) (4.5, -0.5)     @noisy det2644
mzz (5, 1.5) (4.5, 1.5)       @noisy det2453 det2644
mxx (4, 1.5) (4, 1)           @noisy det2928 det3236
mzz (5, 3.5) (4.5, 3.5)       @noisy det2453 det2847
mxx (4, 3) (4, 3.5)           @noisy det1377 det1580
mzz (5, 5.5) (4.5, 5.5)       @noisy det702 det2847
mxx (4, 5) (4, 5.5)           @noisy det521 det907
mzz (5, 7.5) (4.5, 7.5)       @noisy det702 det2475
mxx (4, 7) (4, 7.5)           @noisy det285 det1494
mzz (5, 9.5) (4.5, 9.5)       @noisy det2475
mxx (4, 9.5) (4, 9)           @noisy det1188 det2683
mzz (5.5, 0.5) (6, 0.5)       @noisy det2663
mxx (5, 0) (5, 0.5)           @noisy det271 det3230
mzz (5.5, 2.5) (6, 2.5)       @noisy det2376 det2663
mxx (5, 2) (5, 2.5)           @noisy det714 det2525
mzz (5.5, 4.5) (6, 4.5)       @noisy det1486 det2376
mxx (5, 4.5) (5, 4)           @noisy det1077 det1806
mzz (6, 6.5) (5.5, 6.5)       @noisy det558 det1486
mxx (5, 6) (5, 6.5)           @noisy det1504 det3022
mzz (5.5, 8.5) (6, 8.5)       @noisy det558 det1287
mxx (5, 8) (5, 8.5)           @noisy det947 det2268
mxx (5, 10) (5.0, 10.5)       @noisy det935 det1060
mzz (5.5, 10.5) (6.0, 10.5)     @noisy det1287
mx (6.0, -0.5)                @noisy det2666 det2764
mzz (6.5, -0.5) (7.0, -0.5)     @noisy det3192
mzz (6.5, 1.5) (7, 1.5)       @noisy det2263 det3192
mxx (6, 1.5) (6, 1)           @noisy det791 det2761
mzz (6.5, 3.5) (7, 3.5)       @noisy det1340 det2263
mxx (6, 3.5) (6, 3)           @noisy det100 det2677
mzz (6.5, 5.5) (7, 5.5)       @noisy det1340 det2105
mxx (6, 5) (6, 5.5)           @noisy det450 det2023
mzz (6.5, 7.5) (7, 7.5)       @noisy det2105 det2457
mxx (6, 7.5) (6, 7)           @noisy det140 det705
mzz (7, 9.5) (6.5, 9.5)       @noisy det2457
mxx (6, 9.5) (6, 9)           @noisy det392 det1809
mzz (7.5, 0.5) (8, 0.5)       @noisy det2141
mxx (7, 0.5) (7, 0)           @noisy det1561 det2628
mzz (7.5, 2.5) (8, 2.5)       @noisy det55 det2141
mxx (7, 2) (7, 2.5)           @noisy det2540 det3187
mzz (7.5, 4.5) (8, 4.5)       @noisy det55 det2017
mxx (7, 4.5) (7, 4)           @noisy det640 det2814
mzz (7.5, 6.5) (8, 6.5)       @noisy det743 det2017
mxx (7, 6.5) (7, 6)           @noisy det670 det2690
mzz (7.5, 8.5) (8, 8.5)       @noisy det743 det1176
mxx (7, 8) (7, 8.5)           @noisy det69 det455
mxx (7, 10) (7.0, 10.5)       @noisy det202 det1531
mzz (7.5, 10.5) (8.0, 10.5)     @noisy det1176
mx (8.0, -0.5)                @noisy det2100 det2508
mzz (8.5, -0.5) (9.0, -0.5)     @noisy det2900
mzz (8.5, 1.5) (9, 1.5)       @noisy det1423 det2900
mxx (8, 1) (8, 1.5)           @noisy det1079 det3095
mzz (8.5, 3.5) (9, 3.5)       @noisy det1346 det1423
mxx (8, 3.5) (8, 3)           @noisy det358 det1105
mzz (9, 5.5) (8.5, 5.5)       @noisy det1014 det1346
mxx (8, 5.5) (8, 5)           @noisy det235 det2577
mzz (8.5, 7.5) (9, 7.5)       @noisy det1014 det2160
mxx (8, 7.5) (8, 7)           @noisy det3018 det3070
mzz (8.5, 9.5) (9, 9.5)       @noisy det2160
mxx (8, 9) (8, 9.5)           @noisy det2090 det2413
mzz (9.5, 0.5) (10, 0.5)      @noisy det462
mxx (9, 0) (9, 0.5)           @noisy det278 det282
mzz (9.5, 2.5) (10, 2.5)      @noisy det462 det1488
mxx (9, 2) (9, 2.5)           @noisy det19 det166
mzz (9.5, 4.5) (10, 4.5)      @noisy det1488 det2026
mxx (9, 4) (9, 4.5)           @noisy det1986 det2833
mzz (9.5, 6.5) (10, 6.5)      @noisy det2026 det2709
mxx (9, 6.5) (9, 6)           @noisy det1251 det2144
mzz (9.5, 8.5) (10, 8.5)      @noisy det164 det2709
mxx (9, 8) (9, 8.5)           @noisy det322 det1795
mxx (9, 10) (9.0, 10.5)       @noisy det2313 det3220
mzz (9.5, 10.5) (10.0, 10.5)     @noisy det164
mzz (0.5, 0) (0, 0)           @noisy det769 det1201
mz (0.5, 0.5)                 @noisy det769 det2073
mx (0.5, 1)                   @noisy det2 det912 det3219
mz (-0.5, 1.0)                @noisy det2927 det2997
mz (-0.5, 1.5)                @noisy det2074 det2997
mx (-0.5, 2.0)                @noisy det2
mzz (0, 2) (0.5, 2)           @noisy det1084 det2487
mz (0.5, 2.5)                 @noisy det1991 det2487
mx (0.5, 3)                   @noisy det2052 det2592 det2655
mz (-0.5, 3.0)                @noisy det811 det1623
mz (-0.5, 3.5)                @noisy det811 det1919
mx (-0.5, 4.0)                @noisy det2592
mzz (0, 4) (0.5, 4)           @noisy det802 det1626
mz (0.5, 4.5)                 @noisy det1626 det1995
mx (0.5, 5)                   @noisy det1370 det1811 det2040
mz (-0.5, 5.0)                @noisy det1642 det2894
mz (-0.5, 5.5)                @noisy det1920 det2894
mx (-0.5, 6.0)                @noisy det2040
mzz (0.5, 6) (0, 6)           @noisy det316 det2602
mz (0.5, 6.5)                 @noisy det1925 det2602
mx (0.5, 7)                   @noisy det512 det1719 det1971
mz (-0.5, 7.0)                @noisy det22 det132
mz (-0.5, 7.5)                @noisy det22 det2057
mx (-0.5, 8.0)                @noisy det512
mzz (0, 8) (0.5, 8)           @noisy det801 det967
mz (0.5, 8.5)                 @noisy det801 det1873
mx (0.5, 9)                   @noisy det590 det666 det1797
mz (-0.5, 9.0)                @noisy det2152 det2465
mz (-0.5, 9.5)                @noisy det1979 det2152
mx (-0.5, 10.0)               @noisy det666
mzz (1, 1) (1.5, 1)           @noisy det1083 det1307
mz (1.5, 1.5)                 @noisy det1307 det2060
mx (1.5, 2)                   @noisy det912 det1342 det2052 det2923
mzz (1, 3) (1.5, 3)           @noisy det1753 det2760
mz (1.5, 3.5)                 @noisy det1753 det2011
mx (1.5, 4)                   @noisy det1744 det1811 det2655 det3191
mzz (1.5, 5) (1, 5)           @noisy det1951 det1990
mz (1.5, 5.5)                 @noisy det1951 det2058
mx (1.5, 6)                   @noisy det399 det413 det1370 det1971
mzz (1, 7) (1.5, 7)           @noisy det45 det1853
mz (1.5, 7.5)                 @noisy det45 det1932
mx (1.5, 8)                   @noisy det46 det590 det1719 det2335
mzz (1, 9) (1.5, 9)           @noisy det1651 det2536
mz (1.5, 9.5)                 @noisy det1651 det2039
mx (1.5, 10)                  @noisy det1797 det1837 det1935 det2241
mzz (2, 0) (2.5, 0)           @noisy det974 det2176
mz (2.5, 0.5)                 @noisy det974 det2031
mx (2.5, 1)                   @noisy det154 det607 det2198 det2923
mzz (2.5, 2) (2, 2)           @noisy det1067 det2619
mz (2.5, 2.5)                 @noisy det1923 det2619
mx (2.5, 3)                   @noisy det119 det208 det1342 det3191
mzz (2, 4) (2.5, 4)           @noisy det1009 det1701
mz (2.5, 4.5)                 @noisy det1701 det1902
mx (2.5, 5)                   @noisy det413 det1582 det1744 det2296
mzz (2, 6) (2.5, 6)           @noisy det330 det1489
mz (2.5, 6.5)                 @noisy det1489 det2061
mx (2.5, 7)                   @noisy det46 det399 det746 det3013
mzz (2.5, 8) (2, 8)           @noisy det552 det1800
mz (2.5, 8.5)                 @noisy det1800 det2051
mx (2.5, 9)                   @noisy det1363 det1655 det1837 det2335
mzz (3, 1) (3.5, 1)           @noisy det17 det1484
mz (3.5, 1.5)                 @noisy det17 det2007
mx (3.5, 2)                   @noisy det119 det607 det2769 det2928
mzz (3, 3) (3.5, 3)           @noisy det886 det1783
mz (3.5, 3.5)                 @noisy det1783 det1976
mx (3.5, 4)                   @noisy det208 det1377 det2296 det3245
mzz (3.5, 5) (3, 5)           @noisy det274 det972
mz (3.5, 5.5)                 @noisy det274 det1984
mx (3.5, 6)                   @noisy det521 det746 det1017 det1582
mzz (3, 7) (3.5, 7)           @noisy det1725 det3222
mz (3.5, 7.5)                 @noisy det2019 det3222
mx (3.5, 8)                   @noisy det123 det1363 det1494 det3013
mzz (3, 9) (3.5, 9)           @noisy det726 det1440
mz (3.5, 9.5)                 @noisy det726 det2033
mx (3.5, 10)                  @noisy det1170 det1188 det1655 det1750
mzz (4, 0) (4.5, 0)           @noisy det2085 det2644
mz (4.5, 0.5)                 @noisy det2068 det2085
mx (4.5, 1)                   @noisy det271 det2928 det3215 det3236
mzz (4.5, 2) (4, 2)           @noisy det1782 det2453
mz (4.5, 2.5)                 @noisy det1782 det1989
mx (4.5, 3)                   @noisy det1377 det1580 det2525 det2769
mzz (4, 4) (4.5, 4)           @noisy det2246 det2847
mz (4.5, 4.5)                 @noisy det1994 det2246
mx (4.5, 5)                   @noisy det521 det907 det1806 det3245
mzz (4, 6) (4.5, 6)           @noisy det702 det1663
mz (4.5, 6.5)                 @noisy det1663 det1877
mx (4.5, 7)                   @noisy det285 det1017 det1494 det3022
mzz (4.5, 8) (4, 8)           @noisy det1573 det2475
mz (4.5, 8.5)                 @noisy det1573 det1930
mx (4.5, 9)                   @noisy det123 det1188 det2268 det2683
mzz (5.5, 1) (5, 1)           @noisy det1956 det2663
mz (5.5, 1.5)                 @noisy det1895 det1956
mx (5.5, 2)                   @noisy det714 det791 det2525 det3236
mzz (5, 3) (5.5, 3)           @noisy det2376 det2503
mz (5.5, 3.5)                 @noisy det2064 det2503
mx (5.5, 4)                   @noisy det1077 det1580 det1806 det2677
mzz (5, 5) (5.5, 5)           @noisy det1486 det2362
mz (5.5, 5.5)                 @noisy det2084 det2362
mx (5.5, 6)                   @noisy det450 det907 det1504 det3022
mzz (5.5, 7) (5, 7)           @noisy det558 det565
mz (5.5, 7.5)                 @noisy det565 det2015
mx (5.5, 8)                   @noisy det285 det705 det947 det2268
mzz (5, 9) (5.5, 9)           @noisy det420 det1287
mz (5.5, 9.5)                 @noisy det420 det1941
mx (5.5, 10)                  @noisy det392 det935 det1060 det2683
mzz (6.5, 0) (6, 0)           @noisy det3047 det3192
mz (6.5, 0.5)                 @noisy det1980 det3047
mx (6.5, 1)                   @noisy det791 det2628 det2761 det3230
mzz (6, 2) (6.5, 2)           @noisy det2263 det2974
mz (6.5, 2.5)                 @noisy det2054 det2974
mx (6.5, 3)                   @noisy det100 det714 det2677 det3187
mzz (6, 4) (6.5, 4)           @noisy det780 det1340
mz (6.5, 4.5)                 @noisy det780 det2076
mx (6.5, 5)                   @noisy det450 det640 det1077 det2023
mzz (6, 6) (6.5, 6)           @noisy det2105 det2301
mz (6.5, 6.5)                 @noisy det1871 det2301
mx (6.5, 7)                   @noisy det140 det705 det1504 det2690
mzz (6, 8) (6.5, 8)           @noisy det432 det2457
mz (6.5, 8.5)                 @noisy det432 det2062
mx (6.5, 9)                   @noisy det392 det455 det947 det1809
mzz (7, 1) (7.5, 1)           @noisy det1629 det2141
mz (7.5, 1.5)                 @noisy det1629 det2004
mx (7.5, 2)                   @noisy det1079 det2540 det2761 det3187
mzz (7.5, 3) (7, 3)           @noisy det55 det1946
mz (7.5, 3.5)                 @noisy det1946 det1972
mx (7.5, 4)                   @noisy det100 det640 det1105 det2814
mzz (7, 5) (7.5, 5)           @noisy det1934 det2017
mz (7.5, 5.5)                 @noisy det1934 det2086
mx (7.5, 6)                   @noisy det670 det2023 det2577 det2690
mzz (7, 7) (7.5, 7)           @noisy det743 det2738
mz (7.5, 7.5)                 @noisy det2016 det2738
mx (7.5, 8)                   @noisy det69 det140 det455 det3018
mzz (7, 9) (7.5, 9)           @noisy det1176 det1343
mz (7.5, 9.5)                 @noisy det1343 det2028
mx (7.5, 10)                  @noisy det202 det1531 det1809 det2090
mzz (8.5, 0) (8, 0)           @noisy det2096 det2900
mz (8.5, 0.5)                 @noisy det1857 det2096
mx (8.5, 1)                   @noisy det282 det1079 det1561 det3095
mzz (8, 2) (8.5, 2)           @noisy det1423 det2166
mz (8.5, 2.5)                 @noisy det1907 det2166
mx (8.5, 3)                   @noisy det19 det358 det1105 det2540
mzz (8, 4) (8.5, 4)           @noisy det1042 det1346
mz (8.5, 4.5)                 @noisy det1042 det2080
mx (8.5, 5)                   @noisy det235 det2577 det2814 det2833
mzz (8.5, 6) (8, 6)           @noisy det1014 det2807
mz (8.5, 6.5)                 @noisy det1916 det2807
mx (8.5, 7)                   @noisy det670 det2144 det3018 det3070
mzz (8, 8) (8.5, 8)           @noisy det522 det2160
mz (8.5, 8.5)                 @noisy det522 det1912
mx (8.5, 9)                   @noisy det69 det322 det2090 det2413
mzz (10, 0) (10.5, 0.0)       @noisy det146 det1997
mz (10.5, 0.5)                @noisy det146 det2037
mx (10.5, 1.0)                @noisy det278
mzz (9, 1) (9.5, 1)           @noisy det462 det1766
mz (9.5, 1.5)                 @noisy det1766 det1892
mx (9.5, 2)                   @noisy det19 det166 det3095
mzz (10.5, 2.0) (10, 2)       @noisy det1334 det2673
mz (10.5, 2.5)                @noisy det1952 det2673
mx (10.5, 3.0)                @noisy det166
mzz (9, 3) (9.5, 3)           @noisy det1488 det2473
mz (9.5, 3.5)                 @noisy det2029 det2473
mx (9.5, 4)                   @noisy det358 det1986 det2833
mzz (10, 4) (10.5, 4.0)       @noisy det2601 det2612
mz (10.5, 4.5)                @noisy det1888 det2612
mx (10.5, 5.0)                @noisy det1986
mzz (9.5, 5) (9, 5)           @noisy det1752 det2026
mz (9.5, 5.5)                 @noisy det1752 det2047
mx (9.5, 6)                   @noisy det235 det1251 det2144
mzz (10, 6) (10.5, 6.0)       @noisy det832 det2675
mz (10.5, 6.5)                @noisy det2078 det2675
mx (10.5, 7.0)                @noisy det1251
mzz (9, 7) (9.5, 7)           @noisy det1764 det2709
mz (9.5, 7.5)                 @noisy det1764 det1945
mx (9.5, 8)                   @noisy det322 det1795 det3070
mzz (10.5, 8.0) (10, 8)       @noisy det353 det2828
mz (10.5, 8.5)                @noisy det2001 det2828
mx (10.5, 9.0)                @noisy det1795
mzz (9, 9) (9.5, 9)           @noisy det164 det2194
mz (9.5, 9.5)                 @noisy det2027 det2194
mx (9.5, 10)                  @noisy det2313 det2413 det3220

--------         25
mz (0.0, -0.5)                @noisy det769
mx (0.5, -0.5)                @noisy det1672 det2774
mxx (1, 0) (1.0, -0.5)        @noisy det1234 det1672
mxx (1, 1.5) (1, 2)           @noisy det2 det912
mx (0.5, 1.5)                 @noisy det912 det2672
mz (0, 1.5)                   @noisy det1201 det2487 det2927 det2997
mxx (1, 3.5) (1, 4)           @noisy det2592 det2655
mx (0.5, 3.5)                 @noisy det2655 det2862
mz (0, 3.5)                   @noisy det811 det1084 det1623 det1626
mxx (1, 6) (1, 5.5)           @noisy det1370 det2040
mx (0.5, 5.5)                 @noisy det1370 det2794
mz (0, 5.5)                   @noisy det802 det1642 det2602 det2894
mxx (1, 7.5) (1, 8)           @noisy det512 det1719
mx (0.5, 7.5)                 @noisy det1719 det2721
mz (0, 7.5)                   @noisy det22 det132 det316 det801
mxx (1, 9.5) (1, 10)          @noisy det666 det1797
mx (0.5, 9.5)                 @noisy det1797 det2643
mz (0, 9.5)                   @noisy det967 det2152 det2465
mxx (2, 0.5) (2, 1)           @noisy det2198 det3219
mx (1.5, 0.5)                 @noisy det2198 det2756
mz (1, 0.5)                   @noisy det769 det1201 det1307
mxx (2, 3) (2, 2.5)           @noisy det1342 det2052
mx (1.5, 2.5)                 @noisy det1342 det2710
mz (1, 2.5)                   @noisy det1083 det1084 det1753 det2487
mxx (2, 4.5) (2, 5)           @noisy det1744 det1811
mx (1.5, 4.5)                 @noisy det1744 det2599
mz (1, 4.5)                   @noisy det802 det1626 det1951 det2760
mxx (2, 6.5) (2, 7)           @noisy det399 det1971
mx (1.5, 6.5)                 @noisy det399 det2657
mz (1, 6.5)                   @noisy det45 det316 det1990 det2602
mxx (2, 9) (2, 8.5)           @noisy det590 det2335
mx (1.5, 8.5)                 @noisy det2335 det2667
mz (1, 8.5)                   @noisy det801 det967 det1651 det1853
mz (1.0, 10.5)                @noisy det2536
mx (1.5, 10.5)                @noisy det1935 det2674
mx (2.0, 10.5)                @noisy det1935 det2241
mz (2.0, -0.5)                @noisy det974
mx (2.5, -0.5)                @noisy det667 det2589
mxx (3.0, -0.5) (3, 0)        @noisy det667 det819
mxx (3, 1.5) (3, 2)           @noisy det607 det2923
mx (2.5, 1.5)                 @noisy det607 det2682
mz (2, 1.5)                   @noisy det1083 det1307 det2176 det2619
mxx (3, 3.5) (3, 4)           @noisy det208 det3191
mx (2.5, 3.5)                 @noisy det208 det2686
mz (2, 3.5)                   @noisy det1067 det1701 det1753 det2760
mxx (3, 5.5) (3, 6)           @noisy det413 det1582
mx (2.5, 5.5)                 @noisy det1582 det2556
mz (2, 5.5)                   @noisy det1009 det1489 det1951 det1990
mxx (3, 7.5) (3, 8)           @noisy det46 det3013
mx (2.5, 7.5)                 @noisy det2561 det3013
mz (2, 7.5)                   @noisy det45 det330 det1800 det1853
mxx (3, 9.5) (3, 10)          @noisy det1655 det1837
mx (2.5, 9.5)                 @noisy det1655 det2813
mz (2, 9.5)                   @noisy det552 det1651 det2536
mxx (4, 0.5) (4, 1)           @noisy det154 det3215
mx (3.5, 0.5)                 @noisy det2640 det3215
mz (3, 0.5)                   @noisy det17 det974 det2176
mxx (4, 2.5) (4, 3)           @noisy det119 det2769
mx (3.5, 2.5)                 @noisy det2730 det2769
mz (3, 2.5)                   @noisy det1067 det1484 det1783 det2619
mxx (4, 4.5) (4, 5)           @noisy det2296 det3245
mx (3.5, 4.5)                 @noisy det2753 det3245
mz (3, 4.5)                   @noisy det274 det886 det1009 det1701
mxx (4, 6.5) (4, 7)           @noisy det746 det1017
mx (3.5, 6.5)                 @noisy det1017 det2708
mz (3, 6.5)                   @noisy det330 det972 det1489 det3222
mxx (4, 9) (4, 8.5)           @noisy det123 det1363
mx (3.5, 8.5)                 @noisy det123 det2742
mz (3, 8.5)                   @noisy det552 det726 det1725 det1800
mz (3.0, 10.5)                @noisy det1440
mx (3.5, 10.5)                @noisy det1750 det2863
mx (4.0, 10.5)                @noisy det1170 det1750
mz (4.0, -0.5)                @noisy det2085
mx (4.5, -0.5)                @noisy det2789 det2924
mxx (5.0, -0.5) (5, 0)        @noisy det1723 det2924
mxx (5, 1.5) (5, 2)           @noisy det2928 det3236
mx (4.5, 1.5)                 @noisy det2610 det3236
mz (4, 1.5)                   @noisy det17 det1484 det1782 det2644
mxx (5, 3.5) (5, 4)           @noisy det1377 det1580
mx (4.5, 3.5)                 @noisy det1580 det2551
mz (4, 3.5)                   @noisy det886 det1783 det2246 det2453
mxx (5, 5.5) (5, 6)           @noisy det521 det907
mx (4.5, 5.5)                 @noisy det907 det2867
mz (4, 5.5)                   @noisy det274 det972 det1663 det2847
mxx (5, 7.5) (5, 8)           @noisy det285 det1494
mx (4.5, 7.5)                 @noisy det285 det2622
mz (4, 7.5)                   @noisy det702 det1573 det1725 det3222
mxx (5, 9.5) (5, 10)          @noisy det1188 det2683
mx (4.5, 9.5)                 @noisy det2615 det2683
mz (4, 9.5)                   @noisy det726 det1440 det2475
mxx (6, 1) (6, 0.5)           @noisy det271 det3230
mx (5.5, 0.5)                 @noisy det2864 det3230
mz (5, 0.5)                   @noisy det1956 det2085 det2644
mxx (6, 2.5) (6, 3)           @noisy det714 det2525
mx (5.5, 2.5)                 @noisy det714 det2669
mz (5, 2.5)                   @noisy det1782 det2453 det2503 det2663
mxx (6, 4.5) (6, 5)           @noisy det1077 det1806
mx (5.5, 4.5)                 @noisy det1077 det2724
mz (5, 4.5)                   @noisy det2246 det2362 det2376 det2847
mxx (6, 6.5) (6, 7)           @noisy det1504 det3022
mx (5.5, 6.5)                 @noisy det1504 det2751
mz (5, 6.5)                   @noisy det565 det702 det1486 det1663
mxx (6, 8.5) (6, 9)           @noisy det947 det2268
mx (5.5, 8.5)                 @noisy det947 det2809
mz (5, 8.5)                   @noisy det420 det558 det1573 det2475
mz (5.0, 10.5)                @noisy det1287
mx (5.5, 10.5)                @noisy det935 det2670
mx (6.0, 10.5)                @noisy det935 det1060
mz (6.0, -0.5)                @noisy det3047
mx (6.5, -0.5)                @noisy det2664 det2764
mxx (7, 0) (7.0, -0.5)        @noisy det2666 det2764
mxx (7, 1.5) (7, 2)           @noisy det791 det2761
mx (6.5, 1.5)                 @noisy det2761 det2790
mz (6, 1.5)                   @noisy det1956 det2663 det2974 det3192
mxx (7, 4) (7, 3.5)           @noisy det100 det2677
mx (6.5, 3.5)                 @noisy det100 det2718
mz (6, 3.5)                   @noisy det780 det2263 det2376 det2503
mxx (7, 5.5) (7, 6)           @noisy det450 det2023
mx (6.5, 5.5)                 @noisy det2023 det2766
mz (6, 5.5)                   @noisy det1340 det1486 det2301 det2362
mxx (7, 7.5) (7, 8)           @noisy det140 det705
mx (6.5, 7.5)                 @noisy det140 det2647
mz (6, 7.5)                   @noisy det432 det558 det565 det2105
mxx (7, 9.5) (7, 10)          @noisy det392 det1809
mx (6.5, 9.5)                 @noisy det1809 det2825
mz (6, 9.5)                   @noisy det420 det1287 det2457
mxx (8, 0.5) (8, 1)           @noisy det1561 det2628
mx (7.5, 0.5)                 @noisy det1561 det2613
mz (7, 0.5)                   @noisy det1629 det3047 det3192
mxx (8, 2.5) (8, 3)           @noisy det2540 det3187
mx (7.5, 2.5)                 @noisy det2540 det2641
mz (7, 2.5)                   @noisy det1946 det2141 det2263 det2974
mxx (8, 4.5) (8, 5)           @noisy det640 det2814
mx (7.5, 4.5)                 @noisy det2746 det2814
mz (7, 4.5)                   @noisy det55 det780 det1340 det1934
mxx (8, 7) (8, 6.5)           @noisy det670 det2690
mx (7.5, 6.5)                 @noisy det670 det2771
mz (7, 6.5)                   @noisy det2017 det2105 det2301 det2738
mxx (8, 8.5) (8, 9)           @noisy det69 det455
mx (7.5, 8.5)                 @noisy det69 det2611
mz (7, 8.5)                   @noisy det432 det743 det1343 det2457
mz (7.0, 10.5)                @noisy det1176
mx (7.5, 10.5)                @noisy det1531 det2808
mx (8.0, 10.5)                @noisy det202 det1531
mz (8.0, -0.5)                @noisy det2096
mx (8.5, -0.5)                @noisy det2100 det2741
mxx (9.0, -0.5) (9, 0)        @noisy det2100 det2508
mxx (9, 1.5) (9, 2)           @noisy det1079 det3095
mx (8.5, 1.5)                 @noisy det2554 det3095
mz (8, 1.5)                   @noisy det1629 det2141 det2166 det2900
mxx (9, 3.5) (9, 4)           @noisy det358 det1105
mx (8.5, 3.5)                 @noisy det358 det2706
mz (8, 3.5)                   @noisy det55 det1042 det1423 det1946
mxx (9, 5.5) (9, 6)           @noisy det235 det2577
mx (8.5, 5.5)                 @noisy det235 det2678
mz (8, 5.5)                   @noisy det1346 det1934 det2017 det2807
mxx (9, 7.5) (9, 8)           @noisy det3018 det3070
mx (8.5, 7.5)                 @noisy det2715 det3070
mz (8, 7.5)                   @noisy det522 det743 det1014 det2738
mxx (9, 10) (9, 9.5)          @noisy det2090 det2413
mx (8.5, 9.5)                 @noisy det2413 det2568
mz (8, 9.5)                   @noisy det1176 det1343 det2160
mxx (10, 0.5) (10, 1)         @noisy det278 det282
mx (9.5, 0.5)                 @noisy det278 det2785
mz (9, 0.5)                   @noisy det1766 det2096 det2900
mxx (10, 2.5) (10, 3)         @noisy det19 det166
mx (9.5, 2.5)                 @noisy det166 det2699
mz (9, 2.5)                   @noisy det462 det1423 det2166 det2473
mxx (10, 4.5) (10, 5)         @noisy det1986 det2833
mx (9.5, 4.5)                 @noisy det1986 det2625
mz (9, 4.5)                   @noisy det1042 det1346 det1488 det1752
mxx (10, 6.5) (10, 7)         @noisy det1251 det2144
mx (9.5, 6.5)                 @noisy det1251 det2559
mz (9, 6.5)                   @noisy det1014 det1764 det2026 det2807
mxx (10, 9) (10, 8.5)         @noisy det322 det1795
mx (9.5, 8.5)                 @noisy det1795 det2714
mz (9, 8.5)                   @noisy det522 det2160 det2194 det2709
mz (9.0, 10.5)                @noisy det164
mx (9.5, 10.5)                @noisy det2313 det2569
mx (10.0, 10.5)               @noisy det2313 det3220
mxx (0.5, 0.5) (0.5, 0)       @noisy det3219
mzz (1, 1) (0.5, 1)           @noisy det769 det1201
mxx (-0.5, 1.5) (-0.5, 1.0)     @noisy det2
mzz (-0.5, 2.0) (0, 2)        @noisy det2927 det2997
mxx (0.5, 2.5) (0.5, 2)       @noisy det2052
mzz (1, 3) (0.5, 3)           @noisy det1084 det2487
mxx (-0.5, 3.0) (-0.5, 3.5)     @noisy det2592
mzz (-0.5, 4.0) (0, 4)        @noisy det811 det1623
mxx (0.5, 4.5) (0.5, 4)       @noisy det1811
mzz (0.5, 5) (1, 5)           @noisy det802 det1626
mxx (-0.5, 5.0) (-0.5, 5.5)     @noisy det2040
mzz (-0.5, 6.0) (0, 6)        @noisy det1642 det2894
mxx (0.5, 6.5) (0.5, 6)       @noisy det1971
mzz (1, 7) (0.5, 7)           @noisy det316 det2602
mxx (-0.5, 7.5) (-0.5, 7.0)     @noisy det512
mzz (-0.5, 8.0) (0, 8)        @noisy det22 det132
mxx (0.5, 8.5) (0.5, 8)       @noisy det590
mzz (1, 9) (0.5, 9)           @noisy det801 det967
mxx (-0.5, 9.0) (-0.5, 9.5)     @noisy det666
mzz (-0.5, 10.0) (0, 10)      @noisy det2152 det2465
mxx (1.5, 1.5) (1.5, 1)       @noisy det2 det2923
mzz (1.5, 2) (2, 2)           @noisy det1083 det1307
mxx (1.5, 3.5) (1.5, 3)       @noisy det2592 det3191
mzz (1.5, 4) (2, 4)           @noisy det1753 det2760
mxx (1.5, 5) (1.5, 5.5)       @noisy det413 det2040
mzz (1.5, 6) (2, 6)           @noisy det1951 det1990
mxx (1.5, 7.5) (1.5, 7)       @noisy det46 det512
mzz (1.5, 8) (2, 8)           @noisy det45 det1853
mxx (1.5, 9.5) (1.5, 9)       @noisy det666 det1837
mzz (1.5, 10) (2, 10)         @noisy det1651 det2536
mxx (2.5, 0.5) (2.5, 0)       @noisy det154 det3219
mzz (3, 1) (2.5, 1)           @noisy det974 det2176
mxx (2.5, 2) (2.5, 2.5)       @noisy det119 det2052
mzz (2.5, 3) (3, 3)           @noisy det1067 det2619
mxx (2.5, 4) (2.5, 4.5)       @noisy det1811 det2296
mzz (2.5, 5) (3, 5)           @noisy det1009 det1701
mxx (2.5, 6.5) (2.5, 6)       @noisy det746 det1971
mzz (2.5, 7) (3, 7)           @noisy det330 det1489
mxx (2.5, 8) (2.5, 8.5)       @noisy det590 det1363
mzz (2.5, 9) (3, 9)           @noisy det552 det1800
mxx (3.5, 1) (3.5, 1.5)       @noisy det2923 det2928
mzz (3.5, 2) (4, 2)           @noisy det17 det1484
mxx (3.5, 3) (3.5, 3.5)       @noisy det1377 det3191
mzz (4, 4) (3.5, 4)           @noisy det886 det1783
mxx (3.5, 5) (3.5, 5.5)       @noisy det413 det521
mzz (3.5, 6) (4, 6)           @noisy det274 det972
mxx (3.5, 7) (3.5, 7.5)       @noisy det46 det1494
mzz (3.5, 8) (4, 8)           @noisy det1725 det3222
mxx (3.5, 9) (3.5, 9.5)       @noisy det1188 det1837
mzz (4, 10) (3.5, 10)         @noisy det726 det1440
mxx (4.5, 0.5) (4.5, 0)       @noisy det154 det271
mzz (5, 1) (4.5, 1)           @noisy det2085 det2644
mxx (4.5, 2) (4.5, 2.5)       @noisy det119 det2525
mzz (5, 3) (4.5, 3)           @noisy det1782 det2453
mxx (4.5, 4.5) (4.5, 4)       @noisy det1806 det2296
mzz (5, 5) (4.5, 5)           @noisy det2246 det2847
mxx (4.5, 6.5) (4.5, 6)       @noisy det746 det3022
mzz (5, 7) (4.5, 7)           @noisy det702 det1663
mxx (4.5, 8) (4.5, 8.5)       @noisy det1363 det2268
mzz (5, 9) (4.5, 9)           @noisy det1573 det2475
mxx (5.5, 1) (5.5, 1.5)       @noisy det791 det2928
mzz (5.5, 2) (6, 2)           @noisy det1956 det2663
mxx (5.5, 3) (5.5, 3.5)       @noisy det1377 det2677
mzz (5.5, 4) (6, 4)           @noisy det2376 det2503
mxx (5.5, 5.5) (5.5, 5)       @noisy det450 det521
mzz (6, 6) (5.5, 6)           @noisy det1486 det2362
mxx (5.5, 7) (5.5, 7.5)       @noisy det705 det1494
mzz (5.5, 8) (6, 8)           @noisy det558 det565
mxx (5.5, 9) (5.5, 9.5)       @noisy det392 det1188
mzz (5.5, 10) (6, 10)         @noisy det420 det1287
mxx (6.5, 0) (6.5, 0.5)       @noisy det271 det2628
mzz (6.5, 1) (7, 1)           @noisy det3047 det3192
mxx (6.5, 2.5) (6.5, 2)       @noisy det2525 det3187
mzz (6.5, 3) (7, 3)           @noisy det2263 det2974
mxx (6.5, 4.5) (6.5, 4)       @noisy det640 det1806
mzz (6.5, 5) (7, 5)           @noisy det780 det1340
mxx (6.5, 6) (6.5, 6.5)       @noisy det2690 det3022
mzz (6.5, 7) (7, 7)           @noisy det2105 det2301
mxx (6.5, 8.5) (6.5, 8)       @noisy det455 det2268
mzz (7, 9) (6.5, 9)           @noisy det432 det2457
mxx (7.5, 1.5) (7.5, 1)       @noisy det791 det1079
mzz (7.5, 2) (8, 2)           @noisy det1629 det2141
mxx (7.5, 3) (7.5, 3.5)       @noisy det1105 det2677
mzz (7.5, 4) (8, 4)           @noisy det55 det1946
mxx (7.5, 5) (7.5, 5.5)       @noisy det450 det2577
mzz (7.5, 6) (8, 6)           @noisy det1934 det2017
mxx (7.5, 7.5) (7.5, 7)       @noisy det705 det3018
mzz (7.5, 8) (8, 8)           @noisy det743 det2738
mxx (7.5, 9.5) (7.5, 9)       @noisy det392 det2090
mzz (7.5, 10) (8, 10)         @noisy det1176 det1343
mxx (8.5, 0) (8.5, 0.5)       @noisy det282 det2628
mzz (8.5, 1) (9, 1)           @noisy det2096 det2900
mxx (8.5, 2.5) (8.5, 2)       @noisy det19 det3187
mzz (8.5, 3) (9, 3)           @noisy det1423 det2166
mxx (8.5, 4.5) (8.5, 4)       @noisy det640 det2833
mzz (9, 5) (8.5, 5)           @noisy det1042 det1346
mxx (8.5, 6) (8.5, 6.5)       @noisy det2144 det2690
mzz (8.5, 7) (9, 7)           @noisy det1014 det2807
mxx (8.5, 8.5) (8.5, 8)       @noisy det322 det455
mzz (8.5, 9) (9, 9)           @noisy det522 det2160
mxx (10.5, 0.5) (10.5, 0.0)     @noisy det282
mz (10.5, 1.0)                @noisy det146 det1997
mxx (9.5, 1.5) (9.5, 1)       @noisy det1079
mzz (9.5, 2) (10, 2)          @noisy det462 det1766
mxx (10.5, 2.0) (10.5, 2.5)     @noisy det19
mz (10.5, 3.0)                @noisy det1334 det2673
mxx (9.5, 3.5) (9.5, 3)       @noisy det1105
mzz (9.5, 4) (10, 4)          @noisy det1488 det2473
mxx (10.5, 4.0) (10.5, 4.5)     @noisy det2833
mz (10.5, 5.0)                @noisy det2601 det2612
mxx (9.5, 5) (9.5, 5.5)       @noisy det2577
mzz (9.5, 6) (10, 6)          @noisy det1752 det2026
mxx (10.5, 6.5) (10.5, 6.0)     @noisy det2144
mz (10.5, 7.0)                @noisy det832 det2675
mxx (9.5, 7) (9.5, 7.5)       @noisy det3018
mzz (9.5, 8) (10, 8)          @noisy det1764 det2709
mxx (10.5, 8.0) (10.5, 8.5)     @noisy det322
mz (10.5, 9.0)                @noisy det353 det2828
mxx (9.5, 9.5) (9.5, 9)       @noisy det2090
mzz (9.5, 10) (10, 10)        @noisy det164 det2194

--------         26
mxx (0.0, -0.5) (0, 0)        @noisy det95 det1234
mx (0.5, -0.5)                @noisy det95 det2774
mz (1.0, -0.5)                @noisy det1201
mxx (0, 1.5) (0, 2)           @noisy det2 det314
mx (0.5, 1.5)                 @noisy det314 det2672
mz (1, 1.5)                   @noisy det769 det1083 det1084 det1307
mxx (0, 3.5) (0, 4)           @noisy det327 det2592
mx (0.5, 3.5)                 @noisy det327 det2862
mz (1, 3.5)                   @noisy det802 det1753 det2487 det2760
mxx (0, 5.5) (0, 6)           @noisy det1242 det2040
mx (0.5, 5.5)                 @noisy det1242 det2794
mz (1, 5.5)                   @noisy det316 det1626 det1951 det1990
mxx (0, 7.5) (0, 8)           @noisy det512 det3103
mx (0.5, 7.5)                 @noisy det2721 det3103
mz (1, 7.5)                   @noisy det45 det967 det1853 det2602
mxx (0, 9.5) (0, 10)          @noisy det666 det1673
mx (0.5, 9.5)                 @noisy det1673 det2643
mz (1, 9.5)                   @noisy det801 det1651 det2536
mxx (1, 0.5) (1, 1)           @noisy det1832 det3219
mx (1.5, 0.5)                 @noisy det1832 det2756
mz (2, 0.5)                   @noisy det974 det1083 det2176
mxx (1, 2.5) (1, 3)           @noisy det777 det2052
mx (1.5, 2.5)                 @noisy det777 det2710
mz (2, 2.5)                   @noisy det1067 det1307 det2619 det2760
mxx (1, 4.5) (1, 5)           @noisy det1811 det2853
mx (1.5, 4.5)                 @noisy det2599 det2853
mz (2, 4.5)                   @noisy det1009 det1701 det1753 det1990
mxx (1, 6.5) (1, 7)           @noisy det1447 det1971
mx (1.5, 6.5)                 @noisy det1447 det2657
mz (2, 6.5)                   @noisy det330 det1489 det1853 det1951
mxx (1, 8.5) (1, 9)           @noisy det590 det2330
mx (1.5, 8.5)                 @noisy det2330 det2667
mz (2, 8.5)                   @noisy det45 det552 det1800 det2536
mx (1.0, 10.5)                @noisy det2241 det2501
mx (1.5, 10.5)                @noisy det2501 det2674
mz (2.0, 10.5)                @noisy det1651
mxx (2.0, -0.5) (2, 0)        @noisy det819 det3006
mx (2.5, -0.5)                @noisy det2589 det3006
mz (3.0, -0.5)                @noisy det2176
mxx (2, 1.5) (2, 2)           @noisy det2837 det2923
mx (2.5, 1.5)                 @noisy det2682 det2837
mz (3, 1.5)                   @noisy det17 det974 det1067 det1484
mxx (2, 3.5) (2, 4)           @noisy det1007 det3191
mx (2.5, 3.5)                 @noisy det1007 det2686
mz (3, 3.5)                   @noisy det886 det1009 det1783 det2619
mxx (2, 5.5) (2, 6)           @noisy det73 det413
mx (2.5, 5.5)                 @noisy det73 det2556
mz (3, 5.5)                   @noisy det274 det330 det972 det1701
mxx (2, 7.5) (2, 8)           @noisy det46 det659
mx (2.5, 7.5)                 @noisy det659 det2561
mz (3, 7.5)                   @noisy det552 det1489 det1725 det3222
mxx (2, 9.5) (2, 10)          @noisy det723 det1837
mx (2.5, 9.5)                 @noisy det723 det2813
mz (3, 9.5)                   @noisy det726 det1440 det1800
mxx (3, 1) (3, 0.5)           @noisy det112 det154
mx (3.5, 0.5)                 @noisy det112 det2640
mz (4, 0.5)                   @noisy det1484 det2085 det2644
mxx (3, 2.5) (3, 3)           @noisy det119 det2978
mx (3.5, 2.5)                 @noisy det2730 det2978
mz (4, 2.5)                   @noisy det17 det886 det1782 det2453
mxx (3, 4.5) (3, 5)           @noisy det658 det2296
mx (3.5, 4.5)                 @noisy det658 det2753
mz (4, 4.5)                   @noisy det972 det1783 det2246 det2847
mxx (3, 7) (3, 6.5)           @noisy det746 det2529
mx (3.5, 6.5)                 @noisy det2529 det2708
mz (4, 6.5)                   @noisy det274 det702 det1663 det1725
mxx (3, 8.5) (3, 9)           @noisy det1293 det1363
mx (3.5, 8.5)                 @noisy det1293 det2742
mz (4, 8.5)                   @noisy det1440 det1573 det2475 det3222
mx (3.0, 10.5)                @noisy det1170 det2878
mx (3.5, 10.5)                @noisy det2863 det2878
mz (4.0, 10.5)                @noisy det726
mxx (4.0, -0.5) (4, 0)        @noisy det1723 det1901
mx (4.5, -0.5)                @noisy det1901 det2789
mz (5.0, -0.5)                @noisy det2644
mxx (4, 1.5) (4, 2)           @noisy det2435 det2928
mx (4.5, 1.5)                 @noisy det2435 det2610
mz (5, 1.5)                   @noisy det1956 det2085 det2453 det2663
mxx (4, 4) (4, 3.5)           @noisy det842 det1377
mx (4.5, 3.5)                 @noisy det842 det2551
mz (5, 3.5)                   @noisy det1782 det2376 det2503 det2847
mxx (4, 5.5) (4, 6)           @noisy det124 det521
mx (4.5, 5.5)                 @noisy det124 det2867
mz (5, 5.5)                   @noisy det702 det1486 det2246 det2362
mxx (4, 7.5) (4, 8)           @noisy det1494 det2020
mx (4.5, 7.5)                 @noisy det2020 det2622
mz (5, 7.5)                   @noisy det558 det565 det1663 det2475
mxx (4, 9.5) (4, 10)          @noisy det730 det1188
mx (4.5, 9.5)                 @noisy det730 det2615
mz (5, 9.5)                   @noisy det420 det1287 det1573
mxx (5, 0.5) (5, 1)           @noisy det271 det2003
mx (5.5, 0.5)                 @noisy det2003 det2864
mz (6, 0.5)                   @noisy det2663 det3047 det3192
mxx (5, 3) (5, 2.5)           @noisy det2014 det2525
mx (5.5, 2.5)                 @noisy det2014 det2669
mz (6, 2.5)                   @noisy det1956 det2263 det2376 det2974
mxx (5, 4.5) (5, 5)           @noisy det1806 det3135
mx (5.5, 4.5)                 @noisy det2724 det3135
mz (6, 4.5)                   @noisy det780 det1340 det1486 det2503
mxx (5, 6.5) (5, 7)           @noisy det2676 det3022
mx (5.5, 6.5)                 @noisy det2676 det2751
mz (6, 6.5)                   @noisy det558 det2105 det2301 det2362
mxx (5, 9) (5, 8.5)           @noisy det1870 det2268
mx (5.5, 8.5)                 @noisy det1870 det2809
mz (6, 8.5)                   @noisy det432 det565 det1287 det2457
mx (5.0, 10.5)                @noisy det976 det1060
mx (5.5, 10.5)                @noisy det976 det2670
mz (6.0, 10.5)                @noisy det420
mxx (6.0, -0.5) (6, 0)        @noisy det1124 det2666
mx (6.5, -0.5)                @noisy det1124 det2664
mz (7.0, -0.5)                @noisy det3192
mxx (6, 1.5) (6, 2)           @noisy det791 det1209
mx (6.5, 1.5)                 @noisy det1209 det2790
mz (7, 1.5)                   @noisy det1629 det2141 det2263 det3047
mxx (6, 3.5) (6, 4)           @noisy det2677 det2765
mx (6.5, 3.5)                 @noisy det2718 det2765
mz (7, 3.5)                   @noisy det55 det1340 det1946 det2974
mxx (6, 6) (6, 5.5)           @noisy det450 det1415
mx (6.5, 5.5)                 @noisy det1415 det2766
mz (7, 5.5)                   @noisy det780 det1934 det2017 det2105
mxx (6, 7.5) (6, 8)           @noisy det705 det1355
mx (6.5, 7.5)                 @noisy det1355 det2647
mz (7, 7.5)                   @noisy det743 det2301 det2457 det2738
mxx (6, 9.5) (6, 10)          @noisy det392 det1323
mx (6.5, 9.5)                 @noisy det1323 det2825
mz (7, 9.5)                   @noisy det432 det1176 det1343
mxx (7, 0.5) (7, 1)           @noisy det1855 det2628
mx (7.5, 0.5)                 @noisy det1855 det2613
mz (8, 0.5)                   @noisy det2096 det2141 det2900
mxx (7, 2.5) (7, 3)           @noisy det1180 det3187
mx (7.5, 2.5)                 @noisy det1180 det2641
mz (8, 2.5)                   @noisy det55 det1423 det1629 det2166
mxx (7, 4.5) (7, 5)           @noisy det640 det2303
mx (7.5, 4.5)                 @noisy det2303 det2746
mz (8, 4.5)                   @noisy det1042 det1346 det1946 det2017
mxx (7, 6.5) (7, 7)           @noisy det2315 det2690
mx (7.5, 6.5)                 @noisy det2315 det2771
mz (8, 6.5)                   @noisy det743 det1014 det1934 det2807
mxx (7, 9) (7, 8.5)           @noisy det455 det2101
mx (7.5, 8.5)                 @noisy det2101 det2611
mz (8, 8.5)                   @noisy det522 det1176 det2160 det2738
mx (7.0, 10.5)                @noisy det202 det222
mx (7.5, 10.5)                @noisy det222 det2808
mz (8.0, 10.5)                @noisy det1343
mxx (8, 0) (8.0, -0.5)        @noisy det2508 det2972
mx (8.5, -0.5)                @noisy det2741 det2972
mz (9.0, -0.5)                @noisy det2900
mxx (8, 2) (8, 1.5)           @noisy det1079 det1724
mx (8.5, 1.5)                 @noisy det1724 det2554
mz (9, 1.5)                   @noisy det462 det1423 det1766 det2096
mxx (8, 3.5) (8, 4)           @noisy det1105 det2963
mx (8.5, 3.5)                 @noisy det2706 det2963
mz (9, 3.5)                   @noisy det1346 det1488 det2166 det2473
mxx (8, 5.5) (8, 6)           @noisy det401 det2577
mx (8.5, 5.5)                 @noisy det401 det2678
mz (9, 5.5)                   @noisy det1014 det1042 det1752 det2026
mxx (8, 7.5) (8, 8)           @noisy det1796 det3018
mx (8.5, 7.5)                 @noisy det1796 det2715
mz (9, 7.5)                   @noisy det1764 det2160 det2709 det2807
mxx (8, 9.5) (8, 10)          @noisy det190 det2090
mx (8.5, 9.5)                 @noisy det190 det2568
mz (9, 9.5)                   @noisy det164 det522 det2194
mxx (9, 0.5) (9, 1)           @noisy det282 det531
mx (9.5, 0.5)                 @noisy det531 det2785
mz (10, 0.5)                  @noisy det146 det462 det1997
mxx (9, 2.5) (9, 3)           @noisy det19 det949
mx (9.5, 2.5)                 @noisy det949 det2699
mz (10, 2.5)                  @noisy det1334 det1488 det1766 det2673
mxx (9, 5) (9, 4.5)           @noisy det1173 det2833
mx (9.5, 4.5)                 @noisy det1173 det2625
mz (10, 4.5)                  @noisy det2026 det2473 det2601 det2612
mxx (9, 6.5) (9, 7)           @noisy det535 det2144
mx (9.5, 6.5)                 @noisy det535 det2559
mz (10, 6.5)                  @noisy det832 det1752 det2675 det2709
mxx (9, 8.5) (9, 9)           @noisy det322 det2696
mx (9.5, 8.5)                 @noisy det2696 det2714
mz (10, 8.5)                  @noisy det164 det353 det1764 det2828
mx (9.0, 10.5)                @noisy det1010 det3220
mx (9.5, 10.5)                @noisy det1010 det2569
mz (10.0, 10.5)               @noisy det2194
mxx (0.5, 0.5) (0.5, 1)       @noisy det3219
mzz (1, 0) (0.5, 0)           @noisy det769 det1201
mzz (0, 1) (-0.5, 1.0)        @noisy det2927 det2997
mxx (-0.5, 2.0) (-0.5, 1.5)     @noisy det2
mxx (0.5, 2.5) (0.5, 3)       @noisy det2052
mzz (1, 2) (0.5, 2)           @noisy det1084 det2487
mzz (-0.5, 3.0) (0, 3)        @noisy det811 det1623
mxx (-0.5, 3.5) (-0.5, 4.0)     @noisy det2592
mxx (0.5, 5) (0.5, 4.5)       @noisy det1811
mzz (1, 4) (0.5, 4)           @noisy det802 det1626
mzz (-0.5, 5.0) (0, 5)        @noisy det1642 det2894
mxx (-0.5, 5.5) (-0.5, 6.0)     @noisy det2040
mxx (0.5, 6.5) (0.5, 7)       @noisy det1971
mzz (0.5, 6) (1, 6)           @noisy det316 det2602
mzz (0, 7) (-0.5, 7.0)        @noisy det22 det132
mxx (-0.5, 8.0) (-0.5, 7.5)     @noisy det512
mxx (0.5, 8.5) (0.5, 9)       @noisy det590
mzz (1, 8) (0.5, 8)           @noisy det801 det967
mzz (-0.5, 9.0) (0, 9)        @noisy det2152 det2465
mxx (-0.5, 9.5) (-0.5, 10.0)     @noisy det666
mxx (1.5, 1.5) (1.5, 2)       @noisy det2 det2923
mzz (1.5, 1) (2, 1)           @noisy det1083 det1307
mxx (1.5, 4) (1.5, 3.5)       @noisy det2592 det3191
mzz (2, 3) (1.5, 3)           @noisy det1753 det2760
mxx (1.5, 5.5) (1.5, 6)       @noisy det413 det2040
mzz (1.5, 5) (2, 5)           @noisy det1951 det1990
mxx (1.5, 7.5) (1.5, 8)       @noisy det46 det512
mzz (1.5, 7) (2, 7)           @noisy det45 det1853
mxx (1.5, 10) (1.5, 9.5)      @noisy det666 det1837
mzz (2, 9) (1.5, 9)           @noisy det1651 det2536
mxx (2.5, 0.5) (2.5, 1)       @noisy det154 det3219
mzz (2.5, 0) (3, 0)           @noisy det974 det2176
mxx (2.5, 2.5) (2.5, 3)       @noisy det119 det2052
mzz (2.5, 2) (3, 2)           @noisy det1067 det2619
mxx (2.5, 4.5) (2.5, 5)       @noisy det1811 det2296
mzz (2.5, 4) (3, 4)           @noisy det1009 det1701
mxx (2.5, 7) (2.5, 6.5)       @noisy det746 det1971
mzz (3, 6) (2.5, 6)           @noisy det330 det1489
mxx (2.5, 8.5) (2.5, 9)       @noisy det590 det1363
mzz (2.5, 8) (3, 8)           @noisy det552 det1800
mxx (3.5, 1.5) (3.5, 2)       @noisy det2923 det2928
mzz (3.5, 1) (4, 1)           @noisy det17 det1484
mxx (3.5, 3.5) (3.5, 4)       @noisy det1377 det3191
mzz (3.5, 3) (4, 3)           @noisy det886 det1783
mxx (3.5, 5.5) (3.5, 6)       @noisy det413 det521
mzz (3.5, 5) (4, 5)           @noisy det274 det972
mxx (3.5, 7.5) (3.5, 8)       @noisy det46 det1494
mzz (3.5, 7) (4, 7)           @noisy det1725 det3222
mxx (3.5, 9.5) (3.5, 10)      @noisy det1188 det1837
mzz (4, 9) (3.5, 9)           @noisy det726 det1440
mxx (4.5, 0.5) (4.5, 1)       @noisy det154 det271
mzz (5, 0) (4.5, 0)           @noisy det2085 det2644
mxx (4.5, 2.5) (4.5, 3)       @noisy det119 det2525
mzz (4.5, 2) (5, 2)           @noisy det1782 det2453
mxx (4.5, 4.5) (4.5, 5)       @noisy det1806 det2296
mzz (5, 4) (4.5, 4)           @noisy det2246 det2847
mxx (4.5, 6.5) (4.5, 7)       @noisy det746 det3022
mzz (5, 6) (4.5, 6)           @noisy det702 det1663
mxx (4.5, 8.5) (4.5, 9)       @noisy det1363 det2268
mzz (4.5, 8) (5, 8)           @noisy det1573 det2475
mxx (5.5, 1.5) (5.5, 2)       @noisy det791 det2928
mzz (5.5, 1) (6, 1)           @noisy det1956 det2663
mxx (5.5, 3.5) (5.5, 4)       @noisy det1377 det2677
mzz (5.5, 3) (6, 3)           @noisy det2376 det2503
mxx (5.5, 5.5) (5.5, 6)       @noisy det450 det521
mzz (5.5, 5) (6, 5)           @noisy det1486 det2362
mxx (5.5, 7.5) (5.5, 8)       @noisy det705 det1494
mzz (5.5, 7) (6, 7)           @noisy det558 det565
mxx (5.5, 9.5) (5.5, 10)      @noisy det392 det1188
mzz (5.5, 9) (6, 9)           @noisy det420 det1287
mxx (6.5, 0.5) (6.5, 1)       @noisy det271 det2628
mzz (6.5, 0) (7, 0)           @noisy det3047 det3192
mxx (6.5, 2.5) (6.5, 3)       @noisy det2525 det3187
mzz (6.5, 2) (7, 2)           @noisy det2263 det2974
mxx (6.5, 5) (6.5, 4.5)       @noisy det640 det1806
mzz (7, 4) (6.5, 4)           @noisy det780 det1340
mxx (6.5, 6.5) (6.5, 7)       @noisy det2690 det3022
mzz (6.5, 6) (7, 6)           @noisy det2105 det2301
mxx (6.5, 8.5) (6.5, 9)       @noisy det455 det2268
mzz (6.5, 8) (7, 8)           @noisy det432 det2457
mxx (7.5, 2) (7.5, 1.5)       @noisy det791 det1079
mzz (7.5, 1) (8, 1)           @noisy det1629 det2141
mxx (7.5, 3.5) (7.5, 4)       @noisy det1105 det2677
mzz (7.5, 3) (8, 3)           @noisy det55 det1946
mxx (7.5, 5.5) (7.5, 6)       @noisy det450 det2577
mzz (7.5, 5) (8, 5)           @noisy det1934 det2017
mxx (7.5, 8) (7.5, 7.5)       @noisy det705 det3018
mzz (8, 7) (7.5, 7)           @noisy det743 det2738
mxx (7.5, 9.5) (7.5, 10)      @noisy det392 det2090
mzz (7.5, 9) (8, 9)           @noisy det1176 det1343
mxx (8.5, 0.5) (8.5, 1)       @noisy det282 det2628
mzz (8.5, 0) (9, 0)           @noisy det2096 det2900
mxx (8.5, 2.5) (8.5, 3)       @noisy det19 det3187
mzz (8.5, 2) (9, 2)           @noisy det1423 det2166
mxx (8.5, 4.5) (8.5, 5)       @noisy det640 det2833
mzz (8.5, 4) (9, 4)           @noisy det1042 det1346
mxx (8.5, 6.5) (8.5, 7)       @noisy det2144 det2690
mzz (8.5, 6) (9, 6)           @noisy det1014 det2807
mxx (8.5, 8.5) (8.5, 9)       @noisy det322 det455
mzz (8.5, 8) (9, 8)           @noisy det522 det2160
mz (10.5, 0.0)                @noisy det146 det1997
mxx (10.5, 0.5) (10.5, 1.0)     @noisy det282
mxx (9.5, 1.5) (9.5, 2)       @noisy det1079
mzz (10, 1) (9.5, 1)          @noisy det462 det1766
mz (10.5, 2.0)                @noisy det1334 det2673
mxx (10.5, 2.5) (10.5, 3.0)     @noisy det19
mxx (9.5, 4) (9.5, 3.5)       @noisy det1105
mzz (9.5, 3) (10, 3)          @noisy det1488 det2473
mz (10.5, 4.0)                @noisy det2601 det2612
mxx (10.5, 4.5) (10.5, 5.0)     @noisy det2833
mxx (9.5, 5.5) (9.5, 6)       @noisy det2577
mzz (9.5, 5) (10, 5)          @noisy det1752 det2026
mz (10.5, 6.0)                @noisy det832 det2675
mxx (10.5, 6.5) (10.5, 7.0)     @noisy det2144
mxx (9.5, 7.5) (9.5, 8)       @noisy det3018
mzz (9.5, 7) (10, 7)          @noisy det1764 det2709
mz (10.5, 8.0)                @noisy det353 det2828
mxx (10.5, 8.5) (10.5, 9.0)     @noisy det322
mxx (9.5, 10) (9.5, 9.5)      @noisy det2090
mzz (10, 9) (9.5, 9)          @noisy det164 det2194

--------         27
mzz (0.5, -0.5) (0.0, -0.5)     @noisy det769
mx (1.0, -0.5)                @noisy det95 det1234
mzz (0, 1.5) (0.5, 1.5)       @noisy det769 det2487
mxx (1, 1) (1, 1.5)           @noisy det2 det314
mzz (0, 3.5) (0.5, 3.5)       @noisy det1626 det2487
mxx (1, 3) (1, 3.5)           @noisy det327 det2592
mzz (0.5, 5.5) (0, 5.5)       @noisy det1626 det2602
mxx (1, 5) (1, 5.5)           @noisy det1242 det2040
mzz (0, 7.5) (0.5, 7.5)       @noisy det801 det2602
mxx (1, 7.5) (1, 7)           @noisy det512 det3103
mzz (0, 9.5) (0.5, 9.5)       @noisy det801
mxx (1, 9) (1, 9.5)           @noisy det666 det1673
mzz (1, 0.5) (1.5, 0.5)       @noisy det1307
mxx (2, 0) (2, 0.5)           @noisy det1832 det3219
mzz (1, 2.5) (1.5, 2.5)       @noisy det1307 det1753
mxx (2, 2) (2, 2.5)           @noisy det777 det2052
mzz (1.5, 4.5) (1, 4.5)       @noisy det1753 det1951
mxx (2, 4.5) (2, 4)           @noisy det1811 det2853
mzz (1, 6.5) (1.5, 6.5)       @noisy det45 det1951
mxx (2, 6.5) (2, 6)           @noisy det1447 det1971
mzz (1, 8.5) (1.5, 8.5)       @noisy det45 det1651
mxx (2, 8) (2, 8.5)           @noisy det590 det2330
mzz (1.5, 10.5) (1.0, 10.5)     @noisy det1651
mxx (2, 10) (2.0, 10.5)       @noisy det2241 det2501
mzz (2.0, -0.5) (2.5, -0.5)     @noisy det974
mx (3.0, -0.5)                @noisy det819 det3006
mzz (2, 1.5) (2.5, 1.5)       @noisy det974 det2619
mxx (3, 1.5) (3, 1)           @noisy det2837 det2923
mzz (2, 3.5) (2.5, 3.5)       @noisy det1701 det2619
mxx (3, 3.5) (3, 3)           @noisy det1007 det3191
mzz (2, 5.5) (2.5, 5.5)       @noisy det1489 det1701
mxx (3, 5) (3, 5.5)           @noisy det73 det413
mzz (2.5, 7.5) (2, 7.5)       @noisy det1489 det1800
mxx (3, 7.5) (3, 7)           @noisy det46 det659
mzz (2, 9.5) (2.5, 9.5)       @noisy det1800
mxx (3, 9.5) (3, 9)           @noisy det723 det1837
mzz (3.5, 0.5) (3, 0.5)       @noisy det17
mxx (4, 0) (4, 0.5)           @noisy det112 det154
mzz (3, 2.5) (3.5, 2.5)       @noisy det17 det1783
mxx (4, 2) (4, 2.5)           @noisy det119 det2978
mzz (3, 4.5) (3.5, 4.5)       @noisy det274 det1783
mxx (4, 4.5) (4, 4)           @noisy det658 det2296
mzz (3.5, 6.5) (3, 6.5)       @noisy det274 det3222
mxx (4, 6) (4, 6.5)           @noisy det746 det2529
mzz (3, 8.5) (3.5, 8.5)       @noisy det726 det3222
mxx (4, 8) (4, 8.5)           @noisy det1293 det1363
mzz (3.0, 10.5) (3.5, 10.5)     @noisy det726
mxx (4, 10) (4.0, 10.5)       @noisy det1170 det2878
mzz (4.0, -0.5) (4.5, -0.5)     @noisy det2085
mx (5.0, -0.5)                @noisy det1723 det1901
mzz (4, 1.5) (4.5, 1.5)       @noisy det1782 det2085
mxx (5, 1) (5, 1.5)           @noisy det2435 det2928
mzz (4.5, 3.5) (4, 3.5)       @noisy det1782 det2246
mxx (5, 3.5) (5, 3)           @noisy det842 det1377
mzz (4, 5.5) (4.5, 5.5)       @noisy det1663 det2246
mxx (5, 5.5) (5, 5)           @noisy det124 det521
mzz (4, 7.5) (4.5, 7.5)       @noisy det1573 det1663
mxx (5, 7) (5, 7.5)           @noisy det1494 det2020
mzz (4, 9.5) (4.5, 9.5)       @noisy det1573
mxx (5, 9.5) (5, 9)           @noisy det730 det1188
mzz (5, 0.5) (5.5, 0.5)       @noisy det1956
mxx (6, 0) (6, 0.5)           @noisy det271 det2003
mzz (5.5, 2.5) (5, 2.5)       @noisy det1956 det2503
mxx (6, 2.5) (6, 2)           @noisy det2014 det2525
mzz (5, 4.5) (5.5, 4.5)       @noisy det2362 det2503
mxx (6, 4) (6, 4.5)           @noisy det1806 det3135
mzz (5, 6.5) (5.5, 6.5)       @noisy det565 det2362
mxx (6, 6.5) (6, 6)           @noisy det2676 det3022
mzz (5.5, 8.5) (5, 8.5)       @noisy det420 det565
mxx (6, 8.5) (6, 8)           @noisy det1870 det2268
mzz (5.0, 10.5) (5.5, 10.5)     @noisy det420
mxx (6.0, 10.5) (6, 10)       @noisy det976 det1060
mzz (6.5, -0.5) (6.0, -0.5)     @noisy det3047
mx (7.0, -0.5)                @noisy det1124 det2666
mzz (6, 1.5) (6.5, 1.5)       @noisy det2974 det3047
mxx (7, 1.5) (7, 1)           @noisy det791 det1209
mzz (6, 3.5) (6.5, 3.5)       @noisy det780 det2974
mxx (7, 3) (7, 3.5)           @noisy det2677 det2765
mzz (6.5, 5.5) (6, 5.5)       @noisy det780 det2301
mxx (7, 5.5) (7, 5)           @noisy det450 det1415
mzz (6, 7.5) (6.5, 7.5)       @noisy det432 det2301
mxx (7, 7.5) (7, 7)           @noisy det705 det1355
mzz (6, 9.5) (6.5, 9.5)       @noisy det432
mxx (7, 9.5) (7, 9)           @noisy det392 det1323
mzz (7, 0.5) (7.5, 0.5)       @noisy det1629
mxx (8, 0.5) (8, 0)           @noisy det1855 det2628
mzz (7.5, 2.5) (7, 2.5)       @noisy det1629 det1946
mxx (8, 2.5) (8, 2)           @noisy det1180 det3187
mzz (7, 4.5) (7.5, 4.5)       @noisy det1934 det1946
mxx (8, 4) (8, 4.5)           @noisy det640 det2303
mzz (7, 6.5) (7.5, 6.5)       @noisy det1934 det2738
mxx (8, 6.5) (8, 6)           @noisy det2315 det2690
mzz (7.5, 8.5) (7, 8.5)       @noisy det1343 det2738
mxx (8, 8) (8, 8.5)           @noisy det455 det2101
mzz (7.0, 10.5) (7.5, 10.5)     @noisy det1343
mxx (8.0, 10.5) (8, 10)       @noisy det202 det222
mzz (8.5, -0.5) (8.0, -0.5)     @noisy det2096
mx (9.0, -0.5)                @noisy det2508 det2972
mzz (8.5, 1.5) (8, 1.5)       @noisy det2096 det2166
mxx (9, 1) (9, 1.5)           @noisy det1079 det1724
mzz (8, 3.5) (8.5, 3.5)       @noisy det1042 det2166
mxx (9, 3) (9, 3.5)           @noisy det1105 det2963
mzz (8, 5.5) (8.5, 5.5)       @noisy det1042 det2807
mxx (9, 5.5) (9, 5)           @noisy det401 det2577
mzz (8, 7.5) (8.5, 7.5)       @noisy det522 det2807
mxx (9, 7) (9, 7.5)           @noisy det1796 det3018
mzz (8, 9.5) (8.5, 9.5)       @noisy det522
mxx (9, 9) (9, 9.5)           @noisy det190 det2090
mzz (9, 0.5) (9.5, 0.5)       @noisy det1766
mxx (10, 0.5) (10, 0)         @noisy det282 det531
mzz (9.5, 2.5) (9, 2.5)       @noisy det1766 det2473
mxx (10, 2) (10, 2.5)         @noisy det19 det949
mzz (9.5, 4.5) (9, 4.5)       @noisy det1752 det2473
mxx (10, 4.5) (10, 4)         @noisy det1173 det2833
mzz (9, 6.5) (9.5, 6.5)       @noisy det1752 det1764
mxx (10, 6.5) (10, 6)         @noisy det535 det2144
mzz (9.5, 8.5) (9, 8.5)       @noisy det1764 det2194
mxx (10, 8) (10, 8.5)         @noisy det322 det2696
mzz (9.0, 10.5) (9.5, 10.5)     @noisy det2194
mxx (10, 10) (10.0, 10.5)     @noisy det1010 det3220
mzz (0, 1) (0.5, 1)           @noisy det769 det1201
mz (0.5, 0.5)                 @noisy det158 det1201
mx (0.5, 0)                   @noisy det95 det1234 det3219
mx (-0.5, 1.0)                @noisy det2
mz (-0.5, 1.5)                @noisy det189 det2927
mz (-0.5, 2.0)                @noisy det2927 det2997
mzz (0, 3) (0.5, 3)           @noisy det1084 det2487
mz (0.5, 2.5)                 @noisy det238 det1084
mx (0.5, 2)                   @noisy det2 det314 det2052
mx (-0.5, 3.0)                @noisy det2592
mz (-0.5, 3.5)                @noisy det162 det1623
mz (-0.5, 4.0)                @noisy det811 det1623
mzz (0.5, 5) (0, 5)           @noisy det802 det1626
mz (0.5, 4.5)                 @noisy det243 det802
mx (0.5, 4)                   @noisy det327 det1811 det2592
mx (-0.5, 5.0)                @noisy det2040
mz (-0.5, 5.5)                @noisy det167 det1642
mz (-0.5, 6.0)                @noisy det1642 det2894
mzz (0, 7) (0.5, 7)           @noisy det316 det2602
mz (0.5, 6.5)                 @noisy det177 det316
mx (0.5, 6)                   @noisy det1242 det1971 det2040
mx (-0.5, 7.0)                @noisy det512
mz (-0.5, 7.5)                @noisy det132 det298
mz (-0.5, 8.0)                @noisy det22 det132
mzz (0, 9) (0.5, 9)           @noisy det801 det967
mz (0.5, 8.5)                 @noisy det86 det967
mx (0.5, 8)                   @noisy det512 det590 det3103
mx (-0.5, 9.0)                @noisy det666
mz (-0.5, 9.5)                @noisy det217 det2465
mz (-0.5, 10.0)               @noisy det2152 det2465
mzz (1, 2) (1.5, 2)           @noisy det1083 det1307
mz (1.5, 1.5)                 @noisy det161 det1083
mx (1.5, 1)                   @noisy det314 det1832 det2923 det3219
mzz (1.5, 4) (1, 4)           @noisy det1753 det2760
mz (1.5, 3.5)                 @noisy det34 det2760
mx (1.5, 3)                   @noisy det327 det777 det2052 det3191
mzz (1, 6) (1.5, 6)           @noisy det1951 det1990
mz (1.5, 5.5)                 @noisy det301 det1990
mx (1.5, 5)                   @noisy det413 det1242 det1811 det2853
mzz (1, 8) (1.5, 8)           @noisy det45 det1853
mz (1.5, 7.5)                 @noisy det291 det1853
mx (1.5, 7)                   @noisy det46 det1447 det1971 det3103
mzz (1.5, 10) (1, 10)         @noisy det1651 det2536
mz (1.5, 9.5)                 @noisy det134 det2536
mx (1.5, 9)                   @noisy det590 det1673 det1837 det2330
mzz (2, 1) (2.5, 1)           @noisy det974 det2176
mz (2.5, 0.5)                 @noisy det264 det2176
mx (2.5, 0)                   @noisy det154 det819 det1832 det3006
mzz (2, 3) (2.5, 3)           @noisy det1067 det2619
mz (2.5, 2.5)                 @noisy det171 det1067
mx (2.5, 2)                   @noisy det119 det777 det2837 det2923
mzz (2, 5) (2.5, 5)           @noisy det1009 det1701
mz (2.5, 4.5)                 @noisy det199 det1009
mx (2.5, 4)                   @noisy det1007 det2296 det2853 det3191
mzz (2.5, 7) (2, 7)           @noisy det330 det1489
mz (2.5, 6.5)                 @noisy det303 det330
mx (2.5, 6)                   @noisy det73 det413 det746 det1447
mzz (2, 9) (2.5, 9)           @noisy det552 det1800
mz (2.5, 8.5)                 @noisy det152 det552
mx (2.5, 8)                   @noisy det46 det659 det1363 det2330
mzz (3, 2) (3.5, 2)           @noisy det17 det1484
mz (3.5, 1.5)                 @noisy det252 det1484
mx (3.5, 1)                   @noisy det112 det154 det2837 det2928
mzz (3, 4) (3.5, 4)           @noisy det886 det1783
mz (3.5, 3.5)                 @noisy det76 det886
mx (3.5, 3)                   @noisy det119 det1007 det1377 det2978
mzz (3.5, 6) (3, 6)           @noisy det274 det972
mz (3.5, 5.5)                 @noisy det85 det972
mx (3.5, 5)                   @noisy det73 det521 det658 det2296
mzz (3, 8) (3.5, 8)           @noisy det1725 det3222
mz (3.5, 7.5)                 @noisy det258 det1725
mx (3.5, 7)                   @noisy det659 det746 det1494 det2529
mzz (3, 10) (3.5, 10)         @noisy det726 det1440
mz (3.5, 9.5)                 @noisy det266 det1440
mx (3.5, 9)                   @noisy det723 det1188 det1293 det1363
mzz (4, 1) (4.5, 1)           @noisy det2085 det2644
mz (4.5, 0.5)                 @noisy det312 det2644
mx (4.5, 0)                   @noisy det112 det271 det1723 det1901
mzz (4.5, 3) (4, 3)           @noisy det1782 det2453
mz (4.5, 2.5)                 @noisy det236 det2453
mx (4.5, 2)                   @noisy det2435 det2525 det2928 det2978
mzz (4, 5) (4.5, 5)           @noisy det2246 det2847
mz (4.5, 4.5)                 @noisy det241 det2847
mx (4.5, 4)                   @noisy det658 det842 det1377 det1806
mzz (4, 7) (4.5, 7)           @noisy det702 det1663
mz (4.5, 6.5)                 @noisy det93 det702
mx (4.5, 6)                   @noisy det124 det521 det2529 det3022
mzz (4, 9) (4.5, 9)           @noisy det1573 det2475
mz (4.5, 8.5)                 @noisy det186 det2475
mx (4.5, 8)                   @noisy det1293 det1494 det2020 det2268
mzz (5.5, 2) (5, 2)           @noisy det1956 det2663
mz (5.5, 1.5)                 @noisy det246 det2663
mx (5.5, 1)                   @noisy det271 det791 det2003 det2435
mzz (5, 4) (5.5, 4)           @noisy det2376 det2503
mz (5.5, 3.5)                 @noisy det307 det2376
mx (5.5, 3)                   @noisy det842 det2014 det2525 det2677
mzz (5, 6) (5.5, 6)           @noisy det1486 det2362
mz (5.5, 5.5)                 @noisy det204 det1486
mx (5.5, 5)                   @noisy det124 det450 det1806 det3135
mzz (5.5, 8) (5, 8)           @noisy det558 det565
mz (5.5, 7.5)                 @noisy det115 det558
mx (5.5, 7)                   @noisy det705 det2020 det2676 det3022
mzz (5, 10) (5.5, 10)         @noisy det420 det1287
mz (5.5, 9.5)                 @noisy det197 det1287
mx (5.5, 9)                   @noisy det392 det730 det1870 det2268
mzz (6, 1) (6.5, 1)           @noisy det3047 det3192
mz (6.5, 0.5)                 @noisy det232 det3192
mx (6.5, 0)                   @noisy det1124 det2003 det2628 det2666
mzz (6, 3) (6.5, 3)           @noisy det2263 det2974
mz (6.5, 2.5)                 @noisy det155 det2263
mx (6.5, 2)                   @noisy det791 det1209 det2014 det3187
mzz (6.5, 5) (6, 5)           @noisy det780 det1340
mz (6.5, 4.5)                 @noisy det160 det1340
mx (6.5, 4)                   @noisy det640 det2677 det2765 det3135
mzz (6, 7) (6.5, 7)           @noisy det2105 det2301
mz (6.5, 6.5)                 @noisy det83 det2105
mx (6.5, 6)                   @noisy det450 det1415 det2676 det2690
mzz (6, 9) (6.5, 9)           @noisy det432 det2457
mz (6.5, 8.5)                 @noisy det14 det2457
mx (6.5, 8)                   @noisy det455 det705 det1355 det1870
mzz (7.5, 2) (7, 2)           @noisy det1629 det2141
mz (7.5, 1.5)                 @noisy det249 det2141
mx (7.5, 1)                   @noisy det1079 det1209 det1855 det2628
mzz (7, 4) (7.5, 4)           @noisy det55 det1946
mz (7.5, 3.5)                 @noisy det55 det72
mx (7.5, 3)                   @noisy det1105 det1180 det2765 det3187
mzz (7, 6) (7.5, 6)           @noisy det1934 det2017
mz (7.5, 5.5)                 @noisy det183 det2017
mx (7.5, 5)                   @noisy det640 det1415 det2303 det2577
mzz (7.5, 8) (7, 8)           @noisy det743 det2738
mz (7.5, 7.5)                 @noisy det256 det743
mx (7.5, 7)                   @noisy det1355 det2315 det2690 det3018
mzz (7, 10) (7.5, 10)         @noisy det1176 det1343
mz (7.5, 9.5)                 @noisy det263 det1176
mx (7.5, 9)                   @noisy det455 det1323 det2090 det2101
mzz (8.5, 1) (8, 1)           @noisy det2096 det2900
mz (8.5, 0.5)                 @noisy det64 det2900
mx (8.5, 0)                   @noisy det282 det1855 det2508 det2972
mzz (8, 3) (8.5, 3)           @noisy det1423 det2166
mz (8.5, 2.5)                 @noisy det139 det1423
mx (8.5, 2)                   @noisy det19 det1079 det1180 det1724
mzz (8, 5) (8.5, 5)           @noisy det1042 det1346
mz (8.5, 4.5)                 @noisy det194 det1346
mx (8.5, 4)                   @noisy det1105 det2303 det2833 det2963
mzz (8, 7) (8.5, 7)           @noisy det1014 det2807
mz (8.5, 6.5)                 @noisy det226 det1014
mx (8.5, 6)                   @noisy det401 det2144 det2315 det2577
mzz (8, 9) (8.5, 9)           @noisy det522 det2160
mz (8.5, 8.5)                 @noisy det148 det2160
mx (8.5, 8)                   @noisy det322 det1796 det2101 det3018
mx (10.5, 0.0)                @noisy det531
mz (10.5, 0.5)                @noisy det125 det1997
mzz (10, 1) (10.5, 1.0)       @noisy det146 det1997
mzz (9, 2) (9.5, 2)           @noisy det462 det1766
mz (9.5, 1.5)                 @noisy det109 det462
mx (9.5, 1)                   @noisy det282 det531 det1724
mx (10.5, 2.0)                @noisy det949
mz (10.5, 2.5)                @noisy det52 det1334
mzz (10.5, 3.0) (10, 3)       @noisy det1334 det2673
mzz (9.5, 4) (9, 4)           @noisy det1488 det2473
mz (9.5, 3.5)                 @noisy det254 det1488
mx (9.5, 3)                   @noisy det19 det949 det2963
mx (10.5, 4.0)                @noisy det1173
mz (10.5, 4.5)                @noisy det105 det2601
mzz (10, 5) (10.5, 5.0)       @noisy det2601 det2612
mzz (9, 6) (9.5, 6)           @noisy det1752 det2026
mz (9.5, 5.5)                 @noisy det284 det2026
mx (9.5, 5)                   @noisy det401 det1173 det2833
mx (10.5, 6.0)                @noisy det535
mz (10.5, 6.5)                @noisy det319 det832
mzz (10, 7) (10.5, 7.0)       @noisy det832 det2675
mzz (9, 8) (9.5, 8)           @noisy det1764 det2709
mz (9.5, 7.5)                 @noisy det207 det2709
mx (9.5, 7)                   @noisy det535 det1796 det2144
mx (10.5, 8.0)                @noisy det2696
mz (10.5, 8.5)                @noisy det247 det353
mzz (10, 9) (10.5, 9.0)       @noisy det353 det2828
mzz (9.5, 10) (9, 10)         @noisy det164 det2194
mz (9.5, 9.5)                 @noisy det120 det164
mx (9.5, 9)                   @noisy det190 det322 det2696

--------         28
mx (0.0, -0.5)                @noisy det95 det1234
mzz (1.0, -0.5) (0.5, -0.5)     @noisy det769
mzz (1, 1.5) (0.5, 1.5)       @noisy det769 det2487
mxx (0, 1.5) (0, 1)           @noisy det2 det314
mzz (1, 3.5) (0.5, 3.5)       @noisy det1626 det2487
mxx (0, 3.5) (0, 3)           @noisy det327 det2592
mzz (0.5, 5.5) (1, 5.5)       @noisy det1626 det2602
mxx (0, 5.5) (0, 5)           @noisy det1242 det2040
mzz (1, 7.5) (0.5, 7.5)       @noisy det801 det2602
mxx (0, 7) (0, 7.5)           @noisy det512 det3103
mzz (1, 9.5) (0.5, 9.5)       @noisy det801
mxx (0, 9) (0, 9.5)           @noisy det666 det1673
mzz (1.5, 0.5) (2, 0.5)       @noisy det1307
mxx (1, 0.5) (1, 0)           @noisy det1832 det3219
mzz (1.5, 2.5) (2, 2.5)       @noisy det1307 det1753
mxx (1, 2) (1, 2.5)           @noisy det777 det2052
mzz (1.5, 4.5) (2, 4.5)       @noisy det1753 det1951
mxx (1, 4) (1, 4.5)           @noisy det1811 det2853
mzz (1.5, 6.5) (2, 6.5)       @noisy det45 det1951
mxx (1, 6.5) (1, 6)           @noisy det1447 det1971
mzz (1.5, 8.5) (2, 8.5)       @noisy det45 det1651
mxx (1, 8) (1, 8.5)           @noisy det590 det2330
mxx (1.0, 10.5) (1, 10)       @noisy det2241 det2501
mzz (1.5, 10.5) (2.0, 10.5)     @noisy det1651
mx (2.0, -0.5)                @noisy det819 det3006
mzz (2.5, -0.5) (3.0, -0.5)     @noisy det974
mzz (3, 1.5) (2.5, 1.5)       @noisy det974 det2619
mxx (2, 1) (2, 1.5)           @noisy det2837 det2923
mzz (2.5, 3.5) (3, 3.5)       @noisy det1701 det2619
mxx (2, 3.5) (2, 3)           @noisy det1007 det3191
mzz (2.5, 5.5) (3, 5.5)       @noisy det1489 det1701
mxx (2, 5.5) (2, 5)           @noisy det73 det413
mzz (2.5, 7.5) (3, 7.5)       @noisy det1489 det1800
mxx (2, 7) (2, 7.5)           @noisy det46 det659
mzz (2.5, 9.5) (3, 9.5)       @noisy det1800
mxx (2, 9.5) (2, 9)           @noisy det723 det1837
mzz (3.5, 0.5) (4, 0.5)       @noisy det17
mxx (3, 0) (3, 0.5)           @noisy det112 det154
mzz (3.5, 2.5) (4, 2.5)       @noisy det17 det1783
mxx (3, 2.5) (3, 2)           @noisy det119 det2978
mzz (4, 4.5) (3.5, 4.5)       @noisy det274 det1783
mxx (3, 4.5) (3, 4)           @noisy det658 det2296
mzz (3.5, 6.5) (4, 6.5)       @noisy det274 det3222
mxx (3, 6) (3, 6.5)           @noisy det746 det2529
mzz (3.5, 8.5) (4, 8.5)       @noisy det726 det3222
mxx (3, 8.5) (3, 8)           @noisy det1293 det1363
mxx (3, 10) (3.0, 10.5)       @noisy det1170 det2878
mzz (4.0, 10.5) (3.5, 10.5)     @noisy det726
mx (4.0, -0.5)                @noisy det1723 det1901
mzz (5.0, -0.5) (4.5, -0.5)     @noisy det2085
mzz (5, 1.5) (4.5, 1.5)       @noisy det1782 det2085
mxx (4, 1.5) (4, 1)           @noisy det2435 det2928
mzz (5, 3.5) (4.5, 3.5)       @noisy det1782 det2246
mxx (4, 3) (4, 3.5)           @noisy det842 det1377
mzz (5, 5.5) (4.5, 5.5)       @noisy det1663 det2246
mxx (4, 5) (4, 5.5)           @noisy det124 det521
mzz (5, 7.5) (4.5, 7.5)       @noisy det1573 det1663
mxx (4, 7) (4, 7.5)           @noisy det1494 det2020
mzz (5, 9.5) (4.5, 9.5)       @noisy det1573
mxx (4, 9.5) (4, 9)           @noisy det730 det1188
mzz (5.5, 0.5) (6, 0.5)       @noisy det1956
mxx (5, 0) (5, 0.5)           @noisy det271 det2003
mzz (5.5, 2.5) (6, 2.5)       @noisy det1956 det2503
mxx (5, 2) (5, 2.5)           @noisy det2014 det2525
mzz (5.5, 4.5) (6, 4.5)       @noisy det2362 det2503
mxx (5, 4.5) (5, 4)           @noisy det1806 det3135
mzz (6, 6.5) (5.5, 6.5)       @noisy det565 det2362
mxx (5, 6) (5, 6.5)           @noisy det2676 det3022
mzz (5.5, 8.5) (6, 8.5)       @noisy det420 det565
mxx (5, 8) (5, 8.5)           @noisy det1870 det2268
mxx (5, 10) (5.0, 10.5)       @noisy det976 det1060
mzz (5.5, 10.5) (6.0, 10.5)     @noisy det420
mx (6.0, -0.5)                @noisy det1124 det2666
mzz (6.5, -0.5) (7.0, -0.5)     @noisy det3047
mzz (6.5, 1.5) (7, 1.5)       @noisy det2974 det3047
mxx (6, 1.5) (6, 1)           @noisy det791 det1209
mzz (6.5, 3.5) (7, 3.5)       @noisy det780 det2974
mxx (6, 3.5) (6, 3)           @noisy det2677 det2765
mzz (6.5, 5.5) (7, 5.5)       @noisy det780 det2301
mxx (6, 5) (6, 5.5)           @noisy det450 det1415
mzz (6.5, 7.5) (7, 7.5)       @noisy det432 det2301
mxx (6, 7.5) (6, 7)           @noisy det705 det1355
mzz (7, 9.5) (6.5, 9.5)       @noisy det432
mxx (6, 9.5) (6, 9)           @noisy det392 det1323
mzz (7.5, 0.5) (8, 0.5)       @noisy det1629
mxx (7, 0.5) (7, 0)           @noisy det1855 det2628
mzz (7.5, 2.5) (8, 2.5)       @noisy det1629 det1946
mxx (7, 2) (7, 2.5)           @noisy det1180 det3187
mzz (7.5, 4.5) (8, 4.5)       @noisy det1934 det1946
mxx (7, 4.5) (7, 4)           @noisy det640 det2303
mzz (7.5, 6.5) (8, 6.5)       @noisy det1934 det2738
mxx (7, 6.5) (7, 6)           @noisy det2315 det2690
mzz (7.5, 8.5) (8, 8.5)       @noisy det1343 det2738
mxx (7, 8) (7, 8.5)           @noisy det455 det2101
mxx (7, 10) (7.0, 10.5)       @noisy det202 det222
mzz (7.5, 10.5) (8.0, 10.5)     @noisy det1343
mx (8.0, -0.5)                @noisy det2508 det2972
mzz (8.5, -0.5) (9.0, -0.5)     @noisy det2096
mzz (8.5, 1.5) (9, 1.5)       @noisy det2096 det2166
mxx (8, 1) (8, 1.5)           @noisy det1079 det1724
mzz (8.5, 3.5) (9, 3.5)       @noisy det1042 det2166
mxx (8, 3.5) (8, 3)           @noisy det1105 det2963
mzz (9, 5.5) (8.5, 5.5)       @noisy det1042 det2807
mxx (8, 5.5) (8, 5)           @noisy det401 det2577
mzz (8.5, 7.5) (9, 7.5)       @noisy det522 det2807
mxx (8, 7.5) (8, 7)           @noisy det1796 det3018
mzz (8.5, 9.5) (9, 9.5)       @noisy det522
mxx (8, 9) (8, 9.5)           @noisy det190 det2090
mzz (9.5, 0.5) (10, 0.5)      @noisy det1766
mxx (9, 0) (9, 0.5)           @noisy det282 det531
mzz (9.5, 2.5) (10, 2.5)      @noisy det1766 det2473
mxx (9, 2) (9, 2.5)           @noisy det19 det949
mzz (9.5, 4.5) (10, 4.5)      @noisy det1752 det2473
mxx (9, 4) (9, 4.5)           @noisy det1173 det2833
mzz (9.5, 6.5) (10, 6.5)      @noisy det1752 det1764
mxx (9, 6.5) (9, 6)           @noisy det535 det2144
mzz (9.5, 8.5) (10, 8.5)      @noisy det1764 det2194
mxx (9, 8) (9, 8.5)           @noisy det322 det2696
mxx (9, 10) (9.0, 10.5)       @noisy det1010 det3220
mzz (9.5, 10.5) (10.0, 10.5)     @noisy det2194
mzz (0.5, 0) (0, 0)           @noisy det769 det2043
mz (0.5, 0.5)                 @noisy det158 det2043
mx (0.5, 1)                   @noisy det2 det314 det1832
mz (-0.5, 1.0)                @noisy det713 det2997
mz (-0.5, 1.5)                @noisy det189 det713
mx (-0.5, 2.0)                @noisy det314
mzz (0, 2) (0.5, 2)           @noisy det2341 det2487
mz (0.5, 2.5)                 @noisy det238 det2341
mx (0.5, 3)                   @noisy det327 det777 det2592
mz (-0.5, 3.0)                @noisy det811 det2359
mz (-0.5, 3.5)                @noisy det162 det2359
mx (-0.5, 4.0)                @noisy det327
mzz (0, 4) (0.5, 4)           @noisy det1445 det1626
mz (0.5, 4.5)                 @noisy det243 det1445
mx (0.5, 5)                   @noisy det1242 det2040 det2853
mz (-0.5, 5.0)                @noisy det1541 det2894
mz (-0.5, 5.5)                @noisy det167 det1541
mx (-0.5, 6.0)                @noisy det1242
mzz (0.5, 6) (0, 6)           @noisy det1376 det2602
mz (0.5, 6.5)                 @noisy det177 det1376
mx (0.5, 7)                   @noisy det512 det1447 det3103
mz (-0.5, 7.0)                @noisy det22 det2229
mz (-0.5, 7.5)                @noisy det298 det2229
mx (-0.5, 8.0)                @noisy det3103
mzz (0, 8) (0.5, 8)           @noisy det313 det801
mz (0.5, 8.5)                 @noisy det86 det313
mx (0.5, 9)                   @noisy det666 det1673 det2330
mz (-0.5, 9.0)                @noisy det2152 det2354
mz (-0.5, 9.5)                @noisy det217 det2354
mx (-0.5, 10.0)               @noisy det1673
mzz (1, 1) (1.5, 1)           @noisy det1015 det1307
mz (1.5, 1.5)                 @noisy det161 det1015
mx (1.5, 2)                   @noisy det2 det777 det2052 det2837
mzz (1, 3) (1.5, 3)           @noisy det1543 det1753
mz (1.5, 3.5)                 @noisy det34 det1543
mx (1.5, 4)                   @noisy det1007 det1811 det2592 det2853
mzz (1.5, 5) (1, 5)           @noisy det1951 det1987
mz (1.5, 5.5)                 @noisy det301 det1987
mx (1.5, 6)                   @noisy det73 det1447 det1971 det2040
mzz (1, 7) (1.5, 7)           @noisy det45 det2616
mz (1.5, 7.5)                 @noisy det291 det2616
mx (1.5, 8)                   @noisy det512 det590 det659 det2330
mzz (1, 9) (1.5, 9)           @noisy det1459 det1651
mz (1.5, 9.5)                 @noisy det134 det1459
mx (1.5, 10)                  @noisy det666 det723 det2241 det2501
mzz (2, 0) (2.5, 0)           @noisy det974 det1048
mz (2.5, 0.5)                 @noisy det264 det1048
mx (2.5, 1)                   @noisy det112 det2837 det2923 det3219
mzz (2.5, 2) (2, 2)           @noisy det415 det2619
mz (2.5, 2.5)                 @noisy det171 det415
mx (2.5, 3)                   @noisy det1007 det2052 det2978 det3191
mzz (2, 4) (2.5, 4)           @noisy det1245 det1701
mz (2.5, 4.5)                 @noisy det199 det1245
mx (2.5, 5)                   @noisy det73 det413 det658 det1811
mzz (2, 6) (2.5, 6)           @noisy det698 det1489
mz (2.5, 6.5)                 @noisy det303 det698
mx (2.5, 7)                   @noisy det46 det659 det1971 det2529
mzz (2.5, 8) (2, 8)           @noisy det1490 det1800
mz (2.5, 8.5)                 @noisy det152 det1490
mx (2.5, 9)                   @noisy det590 det723 det1293 det1837
mzz (3, 1) (3.5, 1)           @noisy det17 det582
mz (3.5, 1.5)                 @noisy det252 det582
mx (3.5, 2)                   @noisy det119 det2435 det2923 det2978
mzz (3, 3) (3.5, 3)           @noisy det1783 det2704
mz (3.5, 3.5)                 @noisy det76 det2704
mx (3.5, 4)                   @noisy det658 det842 det2296 det3191
mzz (3.5, 5) (3, 5)           @noisy det274 det1883
mz (3.5, 5.5)                 @noisy det85 det1883
mx (3.5, 6)                   @noisy det124 det413 det746 det2529
mzz (3, 7) (3.5, 7)           @noisy det1097 det3222
mz (3.5, 7.5)                 @noisy det258 det1097
mx (3.5, 8)                   @noisy det46 det1293 det1363 det2020
mzz (3, 9) (3.5, 9)           @noisy det726 det764
mz (3.5, 9.5)                 @noisy det266 det764
mx (3.5, 10)                  @noisy det730 det1170 det1837 det2878
mzz (4, 0) (4.5, 0)           @noisy det2085 det2688
mz (4.5, 0.5)                 @noisy det312 det2688
mx (4.5, 1)                   @noisy det154 det2003 det2435 det2928
mzz (4.5, 2) (4, 2)           @noisy det1782 det2542
mz (4.5, 2.5)                 @noisy det236 det2542
mx (4.5, 3)                   @noisy det119 det842 det1377 det2014
mzz (4, 4) (4.5, 4)           @noisy det2246 det2821
mz (4.5, 4.5)                 @noisy det241 det2821
mx (4.5, 5)                   @noisy det124 det521 det2296 det3135
mzz (4, 6) (4.5, 6)           @noisy det1620 det1663
mz (4.5, 6.5)                 @noisy det93 det1620
mx (4.5, 7)                   @noisy det746 det1494 det2020 det2676
mzz (4.5, 8) (4, 8)           @noisy det1566 det1573
mz (4.5, 8.5)                 @noisy det186 det1566
mx (4.5, 9)                   @noisy det730 det1188 det1363 det1870
mzz (5.5, 1) (5, 1)           @noisy det1956 det2382
mz (5.5, 1.5)                 @noisy det246 det2382
mx (5.5, 2)                   @noisy det1209 det2014 det2525 det2928
mzz (5, 3) (5.5, 3)           @noisy det2202 det2503
mz (5.5, 3.5)                 @noisy det307 det2202
mx (5.5, 4)                   @noisy det1377 det1806 det2765 det3135
mzz (5, 5) (5.5, 5)           @noisy det1428 det2362
mz (5.5, 5.5)                 @noisy det204 det1428
mx (5.5, 6)                   @noisy det521 det1415 det2676 det3022
mzz (5.5, 7) (5, 7)           @noisy det565 det2919
mz (5.5, 7.5)                 @noisy det115 det2919
mx (5.5, 8)                   @noisy det1355 det1494 det1870 det2268
mzz (5, 9) (5.5, 9)           @noisy det420 det1159
mz (5.5, 9.5)                 @noisy det197 det1159
mx (5.5, 10)                  @noisy det976 det1060 det1188 det1323
mzz (6.5, 0) (6, 0)           @noisy det2274 det3047
mz (6.5, 0.5)                 @noisy det232 det2274
mx (6.5, 1)                   @noisy det271 det791 det1209 det1855
mzz (6, 2) (6.5, 2)           @noisy det2237 det2974
mz (6.5, 2.5)                 @noisy det155 det2237
mx (6.5, 3)                   @noisy det1180 det2525 det2677 det2765
mzz (6, 4) (6.5, 4)           @noisy det780 det2081
mz (6.5, 4.5)                 @noisy det160 det2081
mx (6.5, 5)                   @noisy det450 det1415 det1806 det2303
mzz (6, 6) (6.5, 6)           @noisy det513 det2301
mz (6.5, 6.5)                 @noisy det83 det513
mx (6.5, 7)                   @noisy det705 det1355 det2315 det3022
mzz (6, 8) (6.5, 8)           @noisy det432 det1339
mz (6.5, 8.5)                 @noisy det14 det1339
mx (6.5, 9)                   @noisy det392 det1323 det2101 det2268
mzz (7, 1) (7.5, 1)           @noisy det1629 det1730
mz (7.5, 1.5)                 @noisy det249 det1730
mx (7.5, 2)                   @noisy det791 det1180 det1724 det3187
mzz (7.5, 3) (7, 3)           @noisy det67 det1946
mz (7.5, 3.5)                 @noisy det67 det72
mx (7.5, 4)                   @noisy det640 det2303 det2677 det2963
mzz (7, 5) (7.5, 5)           @noisy det1934 det2630
mz (7.5, 5.5)                 @noisy det183 det2630
mx (7.5, 6)                   @noisy det401 det450 det2315 det2690
mzz (7, 7) (7.5, 7)           @noisy det1430 det2738
mz (7.5, 7.5)                 @noisy det256 det1430
mx (7.5, 8)                   @noisy det455 det705 det1796 det2101
mzz (7, 9) (7.5, 9)           @noisy det1343 det2493
mz (7.5, 9.5)                 @noisy det263 det2493
mx (7.5, 10)                  @noisy det190 det202 det222 det392
mzz (8.5, 0) (8, 0)           @noisy det1208 det2096
mz (8.5, 0.5)                 @noisy det64 det1208
mx (8.5, 1)                   @noisy det531 det1079 det1724 det2628
mzz (8, 2) (8.5, 2)           @noisy det2166 det2732
mz (8.5, 2.5)                 @noisy det139 det2732
mx (8.5, 3)                   @noisy det949 det1105 det2963 det3187
mzz (8, 4) (8.5, 4)           @noisy det1042 det3016
mz (8.5, 4.5)                 @noisy det194 det3016
mx (8.5, 5)                   @noisy det401 det640 det1173 det2577
mzz (8.5, 6) (8, 6)           @noisy det1194 det2807
mz (8.5, 6.5)                 @noisy det226 det1194
mx (8.5, 7)                   @noisy det535 det1796 det2690 det3018
mzz (8, 8) (8.5, 8)           @noisy det522 det1431
mz (8.5, 8.5)                 @noisy det148 det1431
mx (8.5, 9)                   @noisy det190 det455 det2090 det2696
mzz (10, 0) (10.5, 0.0)       @noisy det146 det2951
mz (10.5, 0.5)                @noisy det125 det2951
mx (10.5, 1.0)                @noisy det282
mzz (9, 1) (9.5, 1)           @noisy det1451 det1766
mz (9.5, 1.5)                 @noisy det109 det1451
mx (9.5, 2)                   @noisy det19 det949 det1079
mzz (10.5, 2.0) (10, 2)       @noisy det2673 det2838
mz (10.5, 2.5)                @noisy det52 det2838
mx (10.5, 3.0)                @noisy det19
mzz (9, 3) (9.5, 3)           @noisy det655 det2473
mz (9.5, 3.5)                 @noisy det254 det655
mx (9.5, 4)                   @noisy det1105 det1173 det2833
mzz (10, 4) (10.5, 4.0)       @noisy det427 det2612
mz (10.5, 4.5)                @noisy det105 det427
mx (10.5, 5.0)                @noisy det2833
mzz (9.5, 5) (9, 5)           @noisy det895 det1752
mz (9.5, 5.5)                 @noisy det284 det895
mx (9.5, 6)                   @noisy det535 det2144 det2577
mzz (10, 6) (10.5, 6.0)       @noisy det378 det2675
mz (10.5, 6.5)                @noisy det319 det378
mx (10.5, 7.0)                @noisy det2144
mzz (9, 7) (9.5, 7)           @noisy det61 det1764
mz (9.5, 7.5)                 @noisy det61 det207
mx (9.5, 8)                   @noisy det322 det2696 det3018
mzz (10.5, 8.0) (10, 8)       @noisy det2828 det3224
mz (10.5, 8.5)                @noisy det247 det3224
mx (10.5, 9.0)                @noisy det322
mzz (9, 9) (9.5, 9)           @noisy det2194 det3097
mz (9.5, 9.5)                 @noisy det120 det3097
mx (9.5, 10)                  @noisy det1010 det2090 det3220

--------         29
mz (0.0, -0.5)                @noisy det2043
mx (0.5, -0.5)                @noisy det750 det1234
mxx (1, 0) (1.0, -0.5)        @noisy det95 det1234
mxx (1, 1.5) (1, 2)           @noisy det2 det314
mx (0.5, 1.5)                 @noisy det2 det790
mz (0, 1.5)                   @noisy det713 det769 det2341 det2997
mxx (1, 3.5) (1, 4)           @noisy det327 det2592
mx (0.5, 3.5)                 @noisy det737 det2592
mz (0, 3.5)                   @noisy det811 det1445 det2359 det2487
mxx (1, 6) (1, 5.5)           @noisy det1242 det2040
mx (0.5, 5.5)                 @noisy det900 det2040
mz (0, 5.5)                   @noisy det1376 det1541 det1626 det2894
mxx (1, 7.5) (1, 8)           @noisy det512 det3103
mx (0.5, 7.5)                 @noisy det512 det959
mz (0, 7.5)                   @noisy det22 det313 det2229 det2602
mxx (1, 9.5) (1, 10)          @noisy det666 det1673
mx (0.5, 9.5)                 @noisy det666 det883
mz (0, 9.5)                   @noisy det801 det2152 det2354
mxx (2, 0.5) (2, 1)           @noisy det1832 det3219
mx (1.5, 0.5)                 @noisy det987 det3219
mz (1, 0.5)                   @noisy det769 det1015 det2043
mxx (2, 3) (2, 2.5)           @noisy det777 det2052
mx (1.5, 2.5)                 @noisy det955 det2052
mz (1, 2.5)                   @noisy det1307 det1543 det2341 det2487
mxx (2, 4.5) (2, 5)           @noisy det1811 det2853
mx (1.5, 4.5)                 @noisy det849 det1811
mz (1, 4.5)                   @noisy det1445 det1626 det1753 det1987
mxx (2, 6.5) (2, 7)           @noisy det1447 det1971
mx (1.5, 6.5)                 @noisy det782 det1971
mz (1, 6.5)                   @noisy det1376 det1951 det2602 det2616
mxx (2, 9) (2, 8.5)           @noisy det590 det2330
mx (1.5, 8.5)                 @noisy det590 det787
mz (1, 8.5)                   @noisy det45 det313 det801 det1459
mz (1.0, 10.5)                @noisy det1651
mx (1.5, 10.5)                @noisy det923 det2241
mx (2.0, 10.5)                @noisy det2241 det2501
mz (2.0, -0.5)                @noisy det1048
mx (2.5, -0.5)                @noisy det819 det836
mxx (3.0, -0.5) (3, 0)        @noisy det819 det3006
mxx (3, 1.5) (3, 2)           @noisy det2837 det2923
mx (2.5, 1.5)                 @noisy det913 det2923
mz (2, 1.5)                   @noisy det415 det974 det1015 det1307
mxx (3, 3.5) (3, 4)           @noisy det1007 det3191
mx (2.5, 3.5)                 @noisy det924 det3191
mz (2, 3.5)                   @noisy det1245 det1543 det1753 det2619
mxx (3, 5.5) (3, 6)           @noisy det73 det413
mx (2.5, 5.5)                 @noisy det413 det894
mz (2, 5.5)                   @noisy det698 det1701 det1951 det1987
mxx (3, 7.5) (3, 8)           @noisy det46 det659
mx (2.5, 7.5)                 @noisy det46 det805
mz (2, 7.5)                   @noisy det45 det1489 det1490 det2616
mxx (3, 9.5) (3, 10)          @noisy det723 det1837
mx (2.5, 9.5)                 @noisy det941 det1837
mz (2, 9.5)                   @noisy det1459 det1651 det1800
mxx (4, 0.5) (4, 1)           @noisy det112 det154
mx (3.5, 0.5)                 @noisy det154 det881
mz (3, 0.5)                   @noisy det582 det974 det1048
mxx (4, 2.5) (4, 3)           @noisy det119 det2978
mx (3.5, 2.5)                 @noisy det119 det815
mz (3, 2.5)                   @noisy det17 det415 det2619 det2704
mxx (4, 4.5) (4, 5)           @noisy det658 det2296
mx (3.5, 4.5)                 @noisy det984 det2296
mz (3, 4.5)                   @noisy det1245 det1701 det1783 det1883
mxx (4, 6.5) (4, 7)           @noisy det746 det2529
mx (3.5, 6.5)                 @noisy det746 det944
mz (3, 6.5)                   @noisy det274 det698 det1097 det1489
mxx (4, 9) (4, 8.5)           @noisy det1293 det1363
mx (3.5, 8.5)                 @noisy det823 det1363
mz (3, 8.5)                   @noisy det764 det1490 det1800 det3222
mz (3.0, 10.5)                @noisy det726
mx (3.5, 10.5)                @noisy det739 det1170
mx (4.0, 10.5)                @noisy det1170 det2878
mz (4.0, -0.5)                @noisy det2688
mx (4.5, -0.5)                @noisy det885 det1723
mxx (5.0, -0.5) (5, 0)        @noisy det1723 det1901
mxx (5, 1.5) (5, 2)           @noisy det2435 det2928
mx (4.5, 1.5)                 @noisy det856 det2928
mz (4, 1.5)                   @noisy det17 det582 det2085 det2542
mxx (5, 3.5) (5, 4)           @noisy det842 det1377
mx (4.5, 3.5)                 @noisy det792 det1377
mz (4, 3.5)                   @noisy det1782 det1783 det2704 det2821
mxx (5, 5.5) (5, 6)           @noisy det124 det521
mx (4.5, 5.5)                 @noisy det521 det749
mz (4, 5.5)                   @noisy det274 det1620 det1883 det2246
mxx (5, 7.5) (5, 8)           @noisy det1494 det2020
mx (4.5, 7.5)                 @noisy det865 det1494
mz (4, 7.5)                   @noisy det1097 det1566 det1663 det3222
mxx (5, 9.5) (5, 10)          @noisy det730 det1188
mx (4.5, 9.5)                 @noisy det968 det1188
mz (4, 9.5)                   @noisy det726 det764 det1573
mxx (6, 1) (6, 0.5)           @noisy det271 det2003
mx (5.5, 0.5)                 @noisy det271 det742
mz (5, 0.5)                   @noisy det2085 det2382 det2688
mxx (6, 2.5) (6, 3)           @noisy det2014 det2525
mx (5.5, 2.5)                 @noisy det861 det2525
mz (5, 2.5)                   @noisy det1782 det1956 det2202 det2542
mxx (6, 4.5) (6, 5)           @noisy det1806 det3135
mx (5.5, 4.5)                 @noisy det962 det1806
mz (5, 4.5)                   @noisy det1428 det2246 det2503 det2821
mxx (6, 6.5) (6, 7)           @noisy det2676 det3022
mx (5.5, 6.5)                 @noisy det753 det3022
mz (5, 6.5)                   @noisy det1620 det1663 det2362 det2919
mxx (6, 8.5) (6, 9)           @noisy det1870 det2268
mx (5.5, 8.5)                 @noisy det785 det2268
mz (5, 8.5)                   @noisy det565 det1159 det1566 det1573
mz (5.0, 10.5)                @noisy det420
mx (5.5, 10.5)                @noisy det920 det1060
mx (6.0, 10.5)                @noisy det976 det1060
mz (6.0, -0.5)                @noisy det2274
mx (6.5, -0.5)                @noisy det784 det2666
mxx (7, 0) (7.0, -0.5)        @noisy det1124 det2666
mxx (7, 1.5) (7, 2)           @noisy det791 det1209
mx (6.5, 1.5)                 @noisy det791 det1023
mz (6, 1.5)                   @noisy det1956 det2237 det2382 det3047
mxx (7, 4) (7, 3.5)           @noisy det2677 det2765
mx (6.5, 3.5)                 @noisy det901 det2677
mz (6, 3.5)                   @noisy det2081 det2202 det2503 det2974
mxx (7, 5.5) (7, 6)           @noisy det450 det1415
mx (6.5, 5.5)                 @noisy det450 det994
mz (6, 5.5)                   @noisy det513 det780 det1428 det2362
mxx (7, 7.5) (7, 8)           @noisy det705 det1355
mx (6.5, 7.5)                 @noisy det705 det775
mz (6, 7.5)                   @noisy det565 det1339 det2301 det2919
mxx (7, 9.5) (7, 10)          @noisy det392 det1323
mx (6.5, 9.5)                 @noisy det392 det953
mz (6, 9.5)                   @noisy det420 det432 det1159
mxx (8, 0.5) (8, 1)           @noisy det1855 det2628
mx (7.5, 0.5)                 @noisy det966 det2628
mz (7, 0.5)                   @noisy det1730 det2274 det3047
mxx (8, 2.5) (8, 3)           @noisy det1180 det3187
mx (7.5, 2.5)                 @noisy det771 det3187
mz (7, 2.5)                   @noisy det67 det1629 det2237 det2974
mxx (8, 4.5) (8, 5)           @noisy det640 det2303
mx (7.5, 4.5)                 @noisy det640 det927
mz (7, 4.5)                   @noisy det780 det1946 det2081 det2630
mxx (8, 7) (8, 6.5)           @noisy det2315 det2690
mx (7.5, 6.5)                 @noisy det996 det2690
mz (7, 6.5)                   @noisy det513 det1430 det1934 det2301
mxx (8, 8.5) (8, 9)           @noisy det455 det2101
mx (7.5, 8.5)                 @noisy det455 det857
mz (7, 8.5)                   @noisy det432 det1339 det2493 det2738
mz (7.0, 10.5)                @noisy det1343
mx (7.5, 10.5)                @noisy det202 det938
mx (8.0, 10.5)                @noisy det202 det222
mz (8.0, -0.5)                @noisy det1208
mx (8.5, -0.5)                @noisy det978 det2508
mxx (9.0, -0.5) (9, 0)        @noisy det2508 det2972
mxx (9, 1.5) (9, 2)           @noisy det1079 det1724
mx (8.5, 1.5)                 @noisy det795 det1079
mz (8, 1.5)                   @noisy det1629 det1730 det2096 det2732
mxx (9, 3.5) (9, 4)           @noisy det1105 det2963
mx (8.5, 3.5)                 @noisy det799 det1105
mz (8, 3.5)                   @noisy det67 det1946 det2166 det3016
mxx (9, 5.5) (9, 6)           @noisy det401 det2577
mx (8.5, 5.5)                 @noisy det910 det2577
mz (8, 5.5)                   @noisy det1042 det1194 det1934 det2630
mxx (9, 7.5) (9, 8)           @noisy det1796 det3018
mx (8.5, 7.5)                 @noisy det957 det3018
mz (8, 7.5)                   @noisy det1430 det1431 det2738 det2807
mxx (9, 10) (9, 9.5)          @noisy det190 det2090
mx (8.5, 9.5)                 @noisy det808 det2090
mz (8, 9.5)                   @noisy det522 det1343 det2493
mxx (10, 0.5) (10, 1)         @noisy det282 det531
mx (9.5, 0.5)                 @noisy det282 det1011
mz (9, 0.5)                   @noisy det1208 det1451 det2096
mxx (10, 2.5) (10, 3)         @noisy det19 det949
mx (9.5, 2.5)                 @noisy det19 det942
mz (9, 2.5)                   @noisy det655 det1766 det2166 det2732
mxx (10, 4.5) (10, 5)         @noisy det1173 det2833
mx (9.5, 4.5)                 @noisy det866 det2833
mz (9, 4.5)                   @noisy det895 det1042 det2473 det3016
mxx (10, 6.5) (10, 7)         @noisy det535 det2144
mx (9.5, 6.5)                 @noisy det798 det2144
mz (9, 6.5)                   @noisy det61 det1194 det1752 det2807
mxx (10, 9) (10, 8.5)         @noisy det322 det2696
mx (9.5, 8.5)                 @noisy det322 det946
mz (9, 8.5)                   @noisy det522 det1431 det1764 det3097
mz (9.0, 10.5)                @noisy det2194
mx (9.5, 10.5)                @noisy det914 det3220
mx (10.0, 10.5)               @noisy det1010 det3220
mxx (0.5, 0.5) (0.5, 0)       @noisy det1832
mzz (1, 1) (0.5, 1)           @noisy det769 det2043
mxx (-0.5, 1.5) (-0.5, 1.0)     @noisy det314
mzz (-0.5, 2.0) (0, 2)        @noisy det713 det2997
mxx (0.5, 2.5) (0.5, 2)       @noisy det777
mzz (1, 3) (0.5, 3)           @noisy det2341 det2487
mxx (-0.5, 3.0) (-0.5, 3.5)     @noisy det327
mzz (-0.5, 4.0) (0, 4)        @noisy det811 det2359
mxx (0.5, 4.5) (0.5, 4)       @noisy det2853
mzz (0.5, 5) (1, 5)           @noisy det1445 det1626
mxx (-0.5, 5.0) (-0.5, 5.5)     @noisy det1242
mzz (-0.5, 6.0) (0, 6)        @noisy det1541 det2894
mxx (0.5, 6.5) (0.5, 6)       @noisy det1447
mzz (1, 7) (0.5, 7)           @noisy det1376 det2602
mxx (-0.5, 7.5) (-0.5, 7.0)     @noisy det3103
mzz (-0.5, 8.0) (0, 8)        @noisy det22 det2229
mxx (0.5, 8.5) (0.5, 8)       @noisy det2330
mzz (1, 9) (0.5, 9)           @noisy det313 det801
mxx (-0.5, 9.0) (-0.5, 9.5)     @noisy det1673
mzz (-0.5, 10.0) (0, 10)      @noisy det2152 det2354
mxx (1.5, 1.5) (1.5, 1)       @noisy det314 det2837
mzz (1.5, 2) (2, 2)           @noisy det1015 det1307
mxx (1.5, 3.5) (1.5, 3)       @noisy det327 det1007
mzz (1.5, 4) (2, 4)           @noisy det1543 det1753
mxx (1.5, 5) (1.5, 5.5)       @noisy det73 det1242
mzz (1.5, 6) (2, 6)           @noisy det1951 det1987
mxx (1.5, 7.5) (1.5, 7)       @noisy det659 det3103
mzz (1.5, 8) (2, 8)           @noisy det45 det2616
mxx (1.5, 9.5) (1.5, 9)       @noisy det723 det1673
mzz (1.5, 10) (2, 10)         @noisy det1459 det1651
mxx (2.5, 0.5) (2.5, 0)       @noisy det112 det1832
mzz (3, 1) (2.5, 1)           @noisy det974 det1048
mxx (2.5, 2) (2.5, 2.5)       @noisy det777 det2978
mzz (2.5, 3) (3, 3)           @noisy det415 det2619
mxx (2.5, 4) (2.5, 4.5)       @noisy det658 det2853
mzz (2.5, 5) (3, 5)           @noisy det1245 det1701
mxx (2.5, 6.5) (2.5, 6)       @noisy det1447 det2529
mzz (2.5, 7) (3, 7)           @noisy det698 det1489
mxx (2.5, 8) (2.5, 8.5)       @noisy det1293 det2330
mzz (2.5, 9) (3, 9)           @noisy det1490 det1800
mxx (3.5, 1) (3.5, 1.5)       @noisy det2435 det2837
mzz (3.5, 2) (4, 2)           @noisy det17 det582
mxx (3.5, 3) (3.5, 3.5)       @noisy det842 det1007
mzz (4, 4) (3.5, 4)           @noisy det1783 det2704
mxx (3.5, 5) (3.5, 5.5)       @noisy det73 det124
mzz (3.5, 6) (4, 6)           @noisy det274 det1883
mxx (3.5, 7) (3.5, 7.5)       @noisy det659 det2020
mzz (3.5, 8) (4, 8)           @noisy det1097 det3222
mxx (3.5, 9) (3.5, 9.5)       @noisy det723 det730
mzz (4, 10) (3.5, 10)         @noisy det726 det764
mxx (4.5, 0.5) (4.5, 0)       @noisy det112 det2003
mzz (5, 1) (4.5, 1)           @noisy det2085 det2688
mxx (4.5, 2) (4.5, 2.5)       @noisy det2014 det2978
mzz (5, 3) (4.5, 3)           @noisy det1782 det2542
mxx (4.5, 4.5) (4.5, 4)       @noisy det658 det3135
mzz (5, 5) (4.5, 5)           @noisy det2246 det2821
mxx (4.5, 6.5) (4.5, 6)       @noisy det2529 det2676
mzz (5, 7) (4.5, 7)           @noisy det1620 det1663
mxx (4.5, 8) (4.5, 8.5)       @noisy det1293 det1870
mzz (5, 9) (4.5, 9)           @noisy det1566 det1573
mxx (5.5, 1) (5.5, 1.5)       @noisy det1209 det2435
mzz (5.5, 2) (6, 2)           @noisy det1956 det2382
mxx (5.5, 3) (5.5, 3.5)       @noisy det842 det2765
mzz (5.5, 4) (6, 4)           @noisy det2202 det2503
mxx (5.5, 5.5) (5.5, 5)       @noisy det124 det1415
mzz (6, 6) (5.5, 6)           @noisy det1428 det2362
mxx (5.5, 7) (5.5, 7.5)       @noisy det1355 det2020
mzz (5.5, 8) (6, 8)           @noisy det565 det2919
mxx (5.5, 9) (5.5, 9.5)       @noisy det730 det1323
mzz (5.5, 10) (6, 10)         @noisy det420 det1159
mxx (6.5, 0) (6.5, 0.5)       @noisy det1855 det2003
mzz (6.5, 1) (7, 1)           @noisy det2274 det3047
mxx (6.5, 2.5) (6.5, 2)       @noisy det1180 det2014
mzz (6.5, 3) (7, 3)           @noisy det2237 det2974
mxx (6.5, 4.5) (6.5, 4)       @noisy det2303 det3135
mzz (6.5, 5) (7, 5)           @noisy det780 det2081
mxx (6.5, 6) (6.5, 6.5)       @noisy det2315 det2676
mzz (6.5, 7) (7, 7)           @noisy det513 det2301
mxx (6.5, 8.5) (6.5, 8)       @noisy det1870 det2101
mzz (7, 9) (6.5, 9)           @noisy det432 det1339
mxx (7.5, 1.5) (7.5, 1)       @noisy det1209 det1724
mzz (7.5, 2) (8, 2)           @noisy det1629 det1730
mxx (7.5, 3) (7.5, 3.5)       @noisy det2765 det2963
mzz (7.5, 4) (8, 4)           @noisy det67 det1946
mxx (7.5, 5) (7.5, 5.5)       @noisy det401 det1415
mzz (7.5, 6) (8, 6)           @noisy det1934 det2630
mxx (7.5, 7.5) (7.5, 7)       @noisy det1355 det1796
mzz (7.5, 8) (8, 8)           @noisy det1430 det2738
mxx (7.5, 9.5) (7.5, 9)       @noisy det190 det1323
mzz (7.5, 10) (8, 10)         @noisy det1343 det2493
mxx (8.5, 0) (8.5, 0.5)       @noisy det531 det1855
mzz (8.5, 1) (9, 1)           @noisy det1208 det2096
mxx (8.5, 2.5) (8.5, 2)       @noisy det949 det1180
mzz (8.5, 3) (9, 3)           @noisy det2166 det2732
mxx (8.5, 4.5) (8.5, 4)       @noisy det1173 det2303
mzz (9, 5) (8.5, 5)           @noisy det1042 det3016
mxx (8.5, 6) (8.5, 6.5)       @noisy det535 det2315
mzz (8.5, 7) (9, 7)           @noisy det1194 det2807
mxx (8.5, 8.5) (8.5, 8)       @noisy det2101 det2696
mzz (8.5, 9) (9, 9)           @noisy det522 det1431
mxx (10.5, 0.5) (10.5, 0.0)     @noisy det531
mz (10.5, 1.0)                @noisy det146 det2951
mxx (9.5, 1.5) (9.5, 1)       @noisy det1724
mzz (9.5, 2) (10, 2)          @noisy det1451 det1766
mxx (10.5, 2.0) (10.5, 2.5)     @noisy det949
mz (10.5, 3.0)                @noisy det2673 det2838
mxx (9.5, 3.5) (9.5, 3)       @noisy det2963
mzz (9.5, 4) (10, 4)          @noisy det655 det2473
mxx (10.5, 4.0) (10.5, 4.5)     @noisy det1173
mz (10.5, 5.0)                @noisy det427 det2612
mxx (9.5, 5) (9.5, 5.5)       @noisy det401
mzz (9.5, 6) (10, 6)          @noisy det895 det1752
mxx (10.5, 6.5) (10.5, 6.0)     @noisy det535
mz (10.5, 7.0)                @noisy det378 det2675
mxx (9.5, 7) (9.5, 7.5)       @noisy det1796
mzz (9.5, 8) (10, 8)          @noisy det61 det1764
mxx (10.5, 8.0) (10.5, 8.5)     @noisy det2696
mz (10.5, 9.0)                @noisy det2828 det3224
mxx (9.5, 9.5) (9.5, 9)       @noisy det190
mzz (9.5, 10) (10, 10)        @noisy det2194 det3097

--------         30
mxx (0.0, -0.5) (0, 0)        @noisy det95 det2514
mx (0.5, -0.5)                @noisy det750 det2514
mz (1.0, -0.5)                @noisy det769
mxx (0, 1.5) (0, 2)           @noisy det314 det3108
mx (0.5, 1.5)                 @noisy det790 det3108
mz (1, 1.5)                   @noisy det1015 det1307 det2043 det2487
mxx (0, 3.5) (0, 4)           @noisy det216 det327
mx (0.5, 3.5)                 @noisy det216 det737
mz (1, 3.5)                   @noisy det1543 det1626 det1753 det2341
mxx (0, 5.5) (0, 6)           @noisy det1242 det1670
mx (0.5, 5.5)                 @noisy det900 det1670
mz (1, 5.5)                   @noisy det1445 det1951 det1987 det2602
mxx (0, 7.5) (0, 8)           @noisy det2984 det3103
mx (0.5, 7.5)                 @noisy det959 det2984
mz (1, 7.5)                   @noisy det45 det801 det1376 det2616
mxx (0, 9.5) (0, 10)          @noisy det237 det1673
mx (0.5, 9.5)                 @noisy det237 det883
mz (1, 9.5)                   @noisy det313 det1459 det1651
mxx (1, 0.5) (1, 1)           @noisy det1832 det3214
mx (1.5, 0.5)                 @noisy det987 det3214
mz (2, 0.5)                   @noisy det974 det1048 det1307
mxx (1, 2.5) (1, 3)           @noisy det777 det2818
mx (1.5, 2.5)                 @noisy det955 det2818
mz (2, 2.5)                   @noisy det415 det1015 det1753 det2619
mxx (1, 4.5) (1, 5)           @noisy det774 det2853
mx (1.5, 4.5)                 @noisy det774 det849
mz (2, 4.5)                   @noisy det1245 det1543 det1701 det1951
mxx (1, 6.5) (1, 7)           @noisy det1447 det1999
mx (1.5, 6.5)                 @noisy det782 det1999
mz (2, 6.5)                   @noisy det45 det698 det1489 det1987
mxx (1, 8.5) (1, 9)           @noisy det1054 det2330
mx (1.5, 8.5)                 @noisy det787 det1054
mz (2, 8.5)                   @noisy det1490 det1651 det1800 det2616
mx (1.0, 10.5)                @noisy det2138 det2501
mx (1.5, 10.5)                @noisy det923 det2138
mz (2.0, 10.5)                @noisy det1459
mxx (2.0, -0.5) (2, 0)        @noisy det2443 det3006
mx (2.5, -0.5)                @noisy det836 det2443
mz (3.0, -0.5)                @noisy det974
mxx (2, 1.5) (2, 2)           @noisy det1295 det2837
mx (2.5, 1.5)                 @noisy det913 det1295
mz (3, 1.5)                   @noisy det17 det582 det1048 det2619
mxx (2, 3.5) (2, 4)           @noisy det1007 det2778
mx (2.5, 3.5)                 @noisy det924 det2778
mz (3, 3.5)                   @noisy det415 det1701 det1783 det2704
mxx (2, 5.5) (2, 6)           @noisy det73 det1836
mx (2.5, 5.5)                 @noisy det894 det1836
mz (3, 5.5)                   @noisy det274 det1245 det1489 det1883
mxx (2, 7.5) (2, 8)           @noisy det659 det3184
mx (2.5, 7.5)                 @noisy det805 det3184
mz (3, 7.5)                   @noisy det698 det1097 det1800 det3222
mxx (2, 9.5) (2, 10)          @noisy det723 det2450
mx (2.5, 9.5)                 @noisy det941 det2450
mz (3, 9.5)                   @noisy det726 det764 det1490
mxx (3, 1) (3, 0.5)           @noisy det112 det2509
mx (3.5, 0.5)                 @noisy det881 det2509
mz (4, 0.5)                   @noisy det17 det2085 det2688
mxx (3, 2.5) (3, 3)           @noisy det2297 det2978
mx (3.5, 2.5)                 @noisy det815 det2297
mz (4, 2.5)                   @noisy det582 det1782 det1783 det2542
mxx (3, 4.5) (3, 5)           @noisy det47 det658
mx (3.5, 4.5)                 @noisy det47 det984
mz (4, 4.5)                   @noisy det274 det2246 det2704 det2821
mxx (3, 7) (3, 6.5)           @noisy det2529 det2846
mx (3.5, 6.5)                 @noisy det944 det2846
mz (4, 6.5)                   @noisy det1620 det1663 det1883 det3222
mxx (3, 8.5) (3, 9)           @noisy det1293 det1969
mx (3.5, 8.5)                 @noisy det823 det1969
mz (4, 8.5)                   @noisy det726 det1097 det1566 det1573
mx (3.0, 10.5)                @noisy det1906 det2878
mx (3.5, 10.5)                @noisy det739 det1906
mz (4.0, 10.5)                @noisy det764
mxx (4.0, -0.5) (4, 0)        @noisy det1264 det1901
mx (4.5, -0.5)                @noisy det885 det1264
mz (5.0, -0.5)                @noisy det2085
mxx (4, 1.5) (4, 2)           @noisy det2435 det2776
mx (4.5, 1.5)                 @noisy det856 det2776
mz (5, 1.5)                   @noisy det1782 det1956 det2382 det2688
mxx (4, 4) (4, 3.5)           @noisy det568 det842
mx (4.5, 3.5)                 @noisy det568 det792
mz (5, 3.5)                   @noisy det2202 det2246 det2503 det2542
mxx (4, 5.5) (4, 6)           @noisy det124 det600
mx (4.5, 5.5)                 @noisy det600 det749
mz (5, 5.5)                   @noisy det1428 det1663 det2362 det2821
mxx (4, 7.5) (4, 8)           @noisy det2020 det2522
mx (4.5, 7.5)                 @noisy det865 det2522
mz (5, 7.5)                   @noisy det565 det1573 det1620 det2919
mxx (4, 9.5) (4, 10)          @noisy det730 det2006
mx (4.5, 9.5)                 @noisy det968 det2006
mz (5, 9.5)                   @noisy det420 det1159 det1566
mxx (5, 0.5) (5, 1)           @noisy det2003 det2471
mx (5.5, 0.5)                 @noisy det742 det2471
mz (6, 0.5)                   @noisy det1956 det2274 det3047
mxx (5, 3) (5, 2.5)           @noisy det2014 det2459
mx (5.5, 2.5)                 @noisy det861 det2459
mz (6, 2.5)                   @noisy det2237 det2382 det2503 det2974
mxx (5, 4.5) (5, 5)           @noisy det1311 det3135
mx (5.5, 4.5)                 @noisy det962 det1311
mz (6, 4.5)                   @noisy det780 det2081 det2202 det2362
mxx (5, 6.5) (5, 7)           @noisy det2174 det2676
mx (5.5, 6.5)                 @noisy det753 det2174
mz (6, 6.5)                   @noisy det513 det565 det1428 det2301
mxx (5, 9) (5, 8.5)           @noisy det137 det1870
mx (5.5, 8.5)                 @noisy det137 det785
mz (6, 8.5)                   @noisy det420 det432 det1339 det2919
mx (5.0, 10.5)                @noisy det976 det1341
mx (5.5, 10.5)                @noisy det920 det1341
mz (6.0, 10.5)                @noisy det1159
mxx (6.0, -0.5) (6, 0)        @noisy det1124 det2734
mx (6.5, -0.5)                @noisy det784 det2734
mz (7.0, -0.5)                @noisy det3047
mxx (6, 1.5) (6, 2)           @noisy det1209 det2986
mx (6.5, 1.5)                 @noisy det1023 det2986
mz (7, 1.5)                   @noisy det1629 det1730 det2274 det2974
mxx (6, 3.5) (6, 4)           @noisy det557 det2765
mx (6.5, 3.5)                 @noisy det557 det901
mz (7, 3.5)                   @noisy det67 det780 det1946 det2237
mxx (6, 6) (6, 5.5)           @noisy det1415 det3126
mx (6.5, 5.5)                 @noisy det994 det3126
mz (7, 5.5)                   @noisy det1934 det2081 det2301 det2630
mxx (6, 7.5) (6, 8)           @noisy det1355 det2711
mx (6.5, 7.5)                 @noisy det775 det2711
mz (7, 7.5)                   @noisy det432 det513 det1430 det2738
mxx (6, 9.5) (6, 10)          @noisy det1323 det2587
mx (6.5, 9.5)                 @noisy det953 det2587
mz (7, 9.5)                   @noisy det1339 det1343 det2493
mxx (7, 0.5) (7, 1)           @noisy det1542 det1855
mx (7.5, 0.5)                 @noisy det966 det1542
mz (8, 0.5)                   @noisy det1208 det1629 det2096
mxx (7, 2.5) (7, 3)           @noisy det410 det1180
mx (7.5, 2.5)                 @noisy det410 det771
mz (8, 2.5)                   @noisy det1730 det1946 det2166 det2732
mxx (7, 4.5) (7, 5)           @noisy det1139 det2303
mx (7.5, 4.5)                 @noisy det927 det1139
mz (8, 4.5)                   @noisy det67 det1042 det1934 det3016
mxx (7, 6.5) (7, 7)           @noisy det1779 det2315
mx (7.5, 6.5)                 @noisy det996 det1779
mz (8, 6.5)                   @noisy det1194 det2630 det2738 det2807
mxx (7, 9) (7, 8.5)           @noisy det2101 det3212
mx (7.5, 8.5)                 @noisy det857 det3212
mz (8, 8.5)                   @noisy det522 det1343 det1430 det1431
mx (7.0, 10.5)                @noisy det222 det797
mx (7.5, 10.5)                @noisy det797 det938
mz (8.0, 10.5)                @noisy det2493
mxx (8, 0) (8.0, -0.5)        @noisy det2972 det3021
mx (8.5, -0.5)                @noisy det978 det3021
mz (9.0, -0.5)                @noisy det2096
mxx (8, 2) (8, 1.5)           @noisy det1724 det2920
mx (8.5, 1.5)                 @noisy det795 det2920
mz (9, 1.5)                   @noisy det1208 det1451 det1766 det2166
mxx (8, 3.5) (8, 4)           @noisy det1931 det2963
mx (8.5, 3.5)                 @noisy det799 det1931
mz (9, 3.5)                   @noisy det655 det1042 det2473 det2732
mxx (8, 5.5) (8, 6)           @noisy det401 det1884
mx (8.5, 5.5)                 @noisy det910 det1884
mz (9, 5.5)                   @noisy det895 det1752 det2807 det3016
mxx (8, 7.5) (8, 8)           @noisy det1352 det1796
mx (8.5, 7.5)                 @noisy det957 det1352
mz (9, 7.5)                   @noisy det61 det522 det1194 det1764
mxx (8, 9.5) (8, 10)          @noisy det190 det494
mx (8.5, 9.5)                 @noisy det494 det808
mz (9, 9.5)                   @noisy det1431 det2194 det3097
mxx (9, 0.5) (9, 1)           @noisy det531 det1362
mx (9.5, 0.5)                 @noisy det1011 det1362
mz (10, 0.5)                  @noisy det146 det1766 det2951
mxx (9, 2.5) (9, 3)           @noisy det949 det1336
mx (9.5, 2.5)                 @noisy det942 det1336
mz (10, 2.5)                  @noisy det1451 det2473 det2673 det2838
mxx (9, 5) (9, 4.5)           @noisy det1173 det1299
mx (9.5, 4.5)                 @noisy det866 det1299
mz (10, 4.5)                  @noisy det427 det655 det1752 det2612
mxx (9, 6.5) (9, 7)           @noisy det535 det707
mx (9.5, 6.5)                 @noisy det707 det798
mz (10, 6.5)                  @noisy det378 det895 det1764 det2675
mxx (9, 8.5) (9, 9)           @noisy det2294 det2696
mx (9.5, 8.5)                 @noisy det946 det2294
mz (10, 8.5)                  @noisy det61 det2194 det2828 det3224
mx (9.0, 10.5)                @noisy det1010 det2185
mx (9.5, 10.5)                @noisy det914 det2185
mz (10.0, 10.5)               @noisy det3097
mxx (0.5, 0.5) (0.5, 1)       @noisy det1832
mzz (1, 0) (0.5, 0)           @noisy det769 det2043
mzz (0, 1) (-0.5, 1.0)        @noisy det713 det2997
mxx (-0.5, 2.0) (-0.5, 1.5)     @noisy det314
mxx (0.5, 2.5) (0.5, 3)       @noisy det777
mzz (1, 2) (0.5, 2)           @noisy det2341 det2487
mzz (-0.5, 3.0) (0, 3)        @noisy det811 det2359
mxx (-0.5, 3.5) (-0.5, 4.0)     @noisy det327
mxx (0.5, 5) (0.5, 4.5)       @noisy det2853
mzz (1, 4) (0.5, 4)           @noisy det1445 det1626
mzz (-0.5, 5.0) (0, 5)        @noisy det1541 det2894
mxx (-0.5, 5.5) (-0.5, 6.0)     @noisy det1242
mxx (0.5, 6.5) (0.5, 7)       @noisy det1447
mzz (0.5, 6) (1, 6)           @noisy det1376 det2602
mzz (0, 7) (-0.5, 7.0)        @noisy det22 det2229
mxx (-0.5, 8.0) (-0.5, 7.5)     @noisy det3103
mxx (0.5, 8.5) (0.5, 9)       @noisy det2330
mzz (1, 8) (0.5, 8)           @noisy det313 det801
mzz (-0.5, 9.0) (0, 9)        @noisy det2152 det2354
mxx (-0.5, 9.5) (-0.5, 10.0)     @noisy det1673
mxx (1.5, 1.5) (1.5, 2)       @noisy det314 det2837
mzz (1.5, 1) (2, 1)           @noisy det1015 det1307
mxx (1.5, 4) (1.5, 3.5)       @noisy det327 det1007
mzz (2, 3) (1.5, 3)           @noisy det1543 det1753
mxx (1.5, 5.5) (1.5, 6)       @noisy det73 det1242
mzz (1.5, 5) (2, 5)           @noisy det1951 det1987
mxx (1.5, 7.5) (1.5, 8)       @noisy det659 det3103
mzz (1.5, 7) (2, 7)           @noisy det45 det2616
mxx (1.5, 10) (1.5, 9.5)      @noisy det723 det1673
mzz (2, 9) (1.5, 9)           @noisy det1459 det1651
mxx (2.5, 0.5) (2.5, 1)       @noisy det112 det1832
mzz (2.5, 0) (3, 0)           @noisy det974 det1048
mxx (2.5, 2.5) (2.5, 3)       @noisy det777 det2978
mzz (2.5, 2) (3, 2)           @noisy det415 det2619
mxx (2.5, 4.5) (2.5, 5)       @noisy det658 det2853
mzz (2.5, 4) (3, 4)           @noisy det1245 det1701
mxx (2.5, 7) (2.5, 6.5)       @noisy det1447 det2529
mzz (3, 6) (2.5, 6)           @noisy det698 det1489
mxx (2.5, 8.5) (2.5, 9)       @noisy det1293 det2330
mzz (2.5, 8) (3, 8)           @noisy det1490 det1800
mxx (3.5, 1.5) (3.5, 2)       @noisy det2435 det2837
mzz (3.5, 1) (4, 1)           @noisy det17 det582
mxx (3.5, 3.5) (3.5, 4)       @noisy det842 det1007
mzz (3.5, 3) (4, 3)           @noisy det1783 det2704
mxx (3.5, 5.5) (3.5, 6)       @noisy det73 det124
mzz (3.5, 5) (4, 5)           @noisy det274 det1883
mxx (3.5, 7.5) (3.5, 8)       @noisy det659 det2020
mzz (3.5, 7) (4, 7)           @noisy det1097 det3222
mxx (3.5, 9.5) (3.5, 10)      @noisy det723 det730
mzz (4, 9) (3.5, 9)           @noisy det726 det764
mxx (4.5, 0.5) (4.5, 1)       @noisy det112 det2003
mzz (5, 0) (4.5, 0)           @noisy det2085 det2688
mxx (4.5, 2.5) (4.5, 3)       @noisy det2014 det2978
mzz (4.5, 2) (5, 2)           @noisy det1782 det2542
mxx (4.5, 4.5) (4.5, 5)       @noisy det658 det3135
mzz (5, 4) (4.5, 4)           @noisy det2246 det2821
mxx (4.5, 6.5) (4.5, 7)       @noisy det2529 det2676
mzz (5, 6) (4.5, 6)           @noisy det1620 det1663
mxx (4.5, 8.5) (4.5, 9)       @noisy det1293 det1870
mzz (4.5, 8) (5, 8)           @noisy det1566 det1573
mxx (5.5, 1.5) (5.5, 2)       @noisy det1209 det2435
mzz (5.5, 1) (6, 1)           @noisy det1956 det2382
mxx (5.5, 3.5) (5.5, 4)       @noisy det842 det2765
mzz (5.5, 3) (6, 3)           @noisy det2202 det2503
mxx (5.5, 5.5) (5.5, 6)       @noisy det124 det1415
mzz (5.5, 5) (6, 5)           @noisy det1428 det2362
mxx (5.5, 7.5) (5.5, 8)       @noisy det1355 det2020
mzz (5.5, 7) (6, 7)           @noisy det565 det2919
mxx (5.5, 9.5) (5.5, 10)      @noisy det730 det1323
mzz (5.5, 9) (6, 9)           @noisy det420 det1159
mxx (6.5, 0.5) (6.5, 1)       @noisy det1855 det2003
mzz (6.5, 0) (7, 0)           @noisy det2274 det3047
mxx (6.5, 2.5) (6.5, 3)       @noisy det1180 det2014
mzz (6.5, 2) (7, 2)           @noisy det2237 det2974
mxx (6.5, 5) (6.5, 4.5)       @noisy det2303 det3135
mzz (7, 4) (6.5, 4)           @noisy det780 det2081
mxx (6.5, 6.5) (6.5, 7)       @noisy det2315 det2676
mzz (6.5, 6) (7, 6)           @noisy det513 det2301
mxx (6.5, 8.5) (6.5, 9)       @noisy det1870 det2101
mzz (6.5, 8) (7, 8)           @noisy det432 det1339
mxx (7.5, 2) (7.5, 1.5)       @noisy det1209 det1724
mzz (7.5, 1) (8, 1)           @noisy det1629 det1730
mxx (7.5, 3.5) (7.5, 4)       @noisy det2765 det2963
mzz (7.5, 3) (8, 3)           @noisy det67 det1946
mxx (7.5, 5.5) (7.5, 6)       @noisy det401 det1415
mzz (7.5, 5) (8, 5)           @noisy det1934 det2630
mxx (7.5, 8) (7.5, 7.5)       @noisy det1355 det1796
mzz (8, 7) (7.5, 7)           @noisy det1430 det2738
mxx (7.5, 9.5) (7.5, 10)      @noisy det190 det1323
mzz (7.5, 9) (8, 9)           @noisy det1343 det2493
mxx (8.5, 0.5) (8.5, 1)       @noisy det531 det1855
mzz (8.5, 0) (9, 0)           @noisy det1208 det2096
mxx (8.5, 2.5) (8.5, 3)       @noisy det949 det1180
mzz (8.5, 2) (9, 2)           @noisy det2166 det2732
mxx (8.5, 4.5) (8.5, 5)       @noisy det1173 det2303
mzz (8.5, 4) (9, 4)           @noisy det1042 det3016
mxx (8.5, 6.5) (8.5, 7)       @noisy det535 det2315
mzz (8.5, 6) (9, 6)           @noisy det1194 det2807
mxx (8.5, 8.5) (8.5, 9)       @noisy det2101 det2696
mzz (8.5, 8) (9, 8)           @noisy det522 det1431
mz (10.5, 0.0)                @noisy det146 det2951
mxx (10.5, 0.5) (10.5, 1.0)     @noisy det531
mxx (9.5, 1.5) (9.5, 2)       @noisy det1724
mzz (10, 1) (9.5, 1)          @noisy det1451 det1766
mz (10.5, 2.0)                @noisy det2673 det2838
mxx (10.5, 2.5) (10.5, 3.0)     @noisy det949
mxx (9.5, 4) (9.5, 3.5)       @noisy det2963
mzz (9.5, 3) (10, 3)          @noisy det655 det2473
mz (10.5, 4.0)                @noisy det427 det2612
mxx (10.5, 4.5) (10.5, 5.0)     @noisy det1173
mxx (9.5, 5.5) (9.5, 6)       @noisy det401
mzz (9.5, 5) (10, 5)          @noisy det895 det1752
mz (10.5, 6.0)                @noisy det378 det2675
mxx (10.5, 6.5) (10.5, 7.0)     @noisy det535
mxx (9.5, 7.5) (9.5, 8)       @noisy det1796
mzz (9.5, 7) (10, 7)          @noisy det61 det1764
mz (10.5, 8.0)                @noisy det2828 det3224
mxx (10.5, 8.5) (10.5, 9.0)     @noisy det2696
mxx (9.5, 10) (9.5, 9.5)      @noisy det190
mzz (10, 9) (9.5, 9)          @noisy det2194 det3097

--------         31
mzz (0.5, -0.5) (0.0, -0.5)     @noisy det2043
mx (1.0, -0.5)                @noisy det95 det2514
mzz (0, 1.5) (0.5, 1.5)       @noisy det2043 det2341
mxx (1, 1) (1, 1.5)           @noisy det314 det3108
mzz (0, 3.5) (0.5, 3.5)       @noisy det1445 det2341
mxx (1, 3) (1, 3.5)           @noisy det216 det327
mzz (0.5, 5.5) (0, 5.5)       @noisy det1376 det1445
mxx (1, 5) (1, 5.5)           @noisy det1242 det1670
mzz (0, 7.5) (0.5, 7.5)       @noisy det313 det1376
mxx (1, 7.5) (1, 7)           @noisy det2984 det3103
mzz (0, 9.5) (0.5, 9.5)       @noisy det313
mxx (1, 9) (1, 9.5)           @noisy det237 det1673
mzz (1, 0.5) (1.5, 0.5)       @noisy det1015
mxx (2, 0) (2, 0.5)           @noisy det1832 det3214
mzz (1, 2.5) (1.5, 2.5)       @noisy det1015 det1543
mxx (2, 2) (2, 2.5)           @noisy det777 det2818
mzz (1.5, 4.5) (1, 4.5)       @noisy det1543 det1987
mxx (2, 4.5) (2, 4)           @noisy det774 det2853
mzz (1, 6.5) (1.5, 6.5)       @noisy det1987 det2616
mxx (2, 6.5) (2, 6)           @noisy det1447 det1999
mzz (1, 8.5) (1.5, 8.5)       @noisy det1459 det2616
mxx (2, 8) (2, 8.5)           @noisy det1054 det2330
mzz (1.5, 10.5) (1.0, 10.5)     @noisy det1459
mxx (2, 10) (2.0, 10.5)       @noisy det2138 det2501
mzz (2.0, -0.5) (2.5, -0.5)     @noisy det1048
mx (3.0, -0.5)                @noisy det2443 det3006
mzz (2, 1.5) (2.5, 1.5)       @noisy det415 det1048
mxx (3, 1.5) (3, 1)           @noisy det1295 det2837
mzz (2, 3.5) (2.5, 3.5)       @noisy det415 det1245
mxx (3, 3.5) (3, 3)           @noisy det1007 det2778
mzz (2, 5.5) (2.5, 5.5)       @noisy det698 det1245
mxx (3, 5) (3, 5.5)           @noisy det73 det1836
mzz (2.5, 7.5) (2, 7.5)       @noisy det698 det1490
mxx (3, 7.5) (3, 7)           @noisy det659 det3184
mzz (2, 9.5) (2.5, 9.5)       @noisy det1490
mxx (3, 9.5) (3, 9)           @noisy det723 det2450
mzz (3.5, 0.5) (3, 0.5)       @noisy det582
mxx (4, 0) (4, 0.5)           @noisy det112 det2509
mzz (3, 2.5) (3.5, 2.5)       @noisy det582 det2704
mxx (4, 2) (4, 2.5)           @noisy det2297 det2978
mzz (3, 4.5) (3.5, 4.5)       @noisy det1883 det2704
mxx (4, 4.5) (4, 4)           @noisy det47 det658
mzz (3.5, 6.5) (3, 6.5)       @noisy det1097 det1883
mxx (4, 6) (4, 6.5)           @noisy det2529 det2846
mzz (3, 8.5) (3.5, 8.5)       @noisy det764 det1097
mxx (4, 8) (4, 8.5)           @noisy det1293 det1969
mzz (3.0, 10.5) (3.5, 10.5)     @noisy det764
mxx (4, 10) (4.0, 10.5)       @noisy det1906 det2878
mzz (4.0, -0.5) (4.5, -0.5)     @noisy det2688
mx (5.0, -0.5)                @noisy det1264 det1901
mzz (4, 1.5) (4.5, 1.5)       @noisy det2542 det2688
mxx (5, 1) (5, 1.5)           @noisy det2435 det2776
mzz (4.5, 3.5) (4, 3.5)       @noisy det2542 det2821
mxx (5, 3.5) (5, 3)           @noisy det568 det842
mzz (4, 5.5) (4.5, 5.5)       @noisy det1620 det2821
mxx (5, 5.5) (5, 5)           @noisy det124 det600
mzz (4, 7.5) (4.5, 7.5)       @noisy det1566 det1620
mxx (5, 7) (5, 7.5)           @noisy det2020 det2522
mzz (4, 9.5) (4.5, 9.5)       @noisy det1566
mxx (5, 9.5) (5, 9)           @noisy det730 det2006
mzz (5, 0.5) (5.5, 0.5)       @noisy det2382
mxx (6, 0) (6, 0.5)           @noisy det2003 det2471
mzz (5.5, 2.5) (5, 2.5)       @noisy det2202 det2382
mxx (6, 2.5) (6, 2)           @noisy det2014 det2459
mzz (5, 4.5) (5.5, 4.5)       @noisy det1428 det2202
mxx (6, 4) (6, 4.5)           @noisy det1311 det3135
mzz (5, 6.5) (5.5, 6.5)       @noisy det1428 det2919
mxx (6, 6.5) (6, 6)           @noisy det2174 det2676
mzz (5.5, 8.5) (5, 8.5)       @noisy det1159 det2919
mxx (6, 8.5) (6, 8)           @noisy det137 det1870
mzz (5.0, 10.5) (5.5, 10.5)     @noisy det1159
mxx (6.0, 10.5) (6, 10)       @noisy det976 det1341
mzz (6.5, -0.5) (6.0, -0.5)     @noisy det2274
mx (7.0, -0.5)                @noisy det1124 det2734
mzz (6, 1.5) (6.5, 1.5)       @noisy det2237 det2274
mxx (7, 1.5) (7, 1)           @noisy det1209 det2986
mzz (6, 3.5) (6.5, 3.5)       @noisy det2081 det2237
mxx (7, 3) (7, 3.5)           @noisy det557 det2765
mzz (6.5, 5.5) (6, 5.5)       @noisy det513 det2081
mxx (7, 5.5) (7, 5)           @noisy det1415 det3126
mzz (6, 7.5) (6.5, 7.5)       @noisy det513 det1339
mxx (7, 7.5) (7, 7)           @noisy det1355 det2711
mzz (6, 9.5) (6.5, 9.5)       @noisy det1339
mxx (7, 9.5) (7, 9)           @noisy det1323 det2587
mzz (7, 0.5) (7.5, 0.5)       @noisy det1730
mxx (8, 0.5) (8, 0)           @noisy det1542 det1855
mzz (7.5, 2.5) (7, 2.5)       @noisy det67 det1730
mxx (8, 2.5) (8, 2)           @noisy det410 det1180
mzz (7, 4.5) (7.5, 4.5)       @noisy det67 det2630
mxx (8, 4) (8, 4.5)           @noisy det1139 det2303
mzz (7, 6.5) (7.5, 6.5)       @noisy det1430 det2630
mxx (8, 6.5) (8, 6)           @noisy det1779 det2315
mzz (7.5, 8.5) (7, 8.5)       @noisy det1430 det2493
mxx (8, 8) (8, 8.5)           @noisy det2101 det3212
mzz (7.0, 10.5) (7.5, 10.5)     @noisy det2493
mxx (8.0, 10.5) (8, 10)       @noisy det222 det797
mzz (8.5, -0.5) (8.0, -0.5)     @noisy det1208
mx (9.0, -0.5)                @noisy det2972 det3021
mzz (8.5, 1.5) (8, 1.5)       @noisy det1208 det2732
mxx (9, 1) (9, 1.5)           @noisy det1724 det2920
mzz (8, 3.5) (8.5, 3.5)       @noisy det2732 det3016
mxx (9, 3) (9, 3.5)           @noisy det1931 det2963
mzz (8, 5.5) (8.5, 5.5)       @noisy det1194 det3016
mxx (9, 5.5) (9, 5)           @noisy det401 det1884
mzz (8, 7.5) (8.5, 7.5)       @noisy det1194 det1431
mxx (9, 7) (9, 7.5)           @noisy det1352 det1796
mzz (8, 9.5) (8.5, 9.5)       @noisy det1431
mxx (9, 9) (9, 9.5)           @noisy det190 det494
mzz (9, 0.5) (9.5, 0.5)       @noisy det1451
mxx (10, 0.5) (10, 0)         @noisy det531 det1362
mzz (9.5, 2.5) (9, 2.5)       @noisy det655 det1451
mxx (10, 2) (10, 2.5)         @noisy det949 det1336
mzz (9.5, 4.5) (9, 4.5)       @noisy det655 det895
mxx (10, 4.5) (10, 4)         @noisy det1173 det1299
mzz (9, 6.5) (9.5, 6.5)       @noisy det61 det895
mxx (10, 6.5) (10, 6)         @noisy det535 det707
mzz (9.5, 8.5) (9, 8.5)       @noisy det61 det3097
mxx (10, 8) (10, 8.5)         @noisy det2294 det2696
mzz (9.0, 10.5) (9.5, 10.5)     @noisy det3097
mxx (10, 10) (10.0, 10.5)     @noisy det1010 det2185
mzz (0, 1) (0.5, 1)           @noisy det769 det2043
mz (0.5, 0.5)                 @noisy det769 det1517
mx (0.5, 0)                   @noisy det95 det1832 det2514
mx (-0.5, 1.0)                @noisy det314
mz (-0.5, 1.5)                @noisy det1455 det2997
mz (-0.5, 2.0)                @noisy det713 det2997
mzz (0, 3) (0.5, 3)           @noisy det2341 det2487
mz (0.5, 2.5)                 @noisy det1513 det2487
mx (0.5, 2)                   @noisy det314 det777 det3108
mx (-0.5, 3.0)                @noisy det327
mz (-0.5, 3.5)                @noisy det811 det1718
mz (-0.5, 4.0)                @noisy det811 det2359
mzz (0.5, 5) (0, 5)           @noisy det1445 det1626
mz (0.5, 4.5)                 @noisy det1516 det1626
mx (0.5, 4)                   @noisy det216 det327 det2853
mx (-0.5, 5.0)                @noisy det1242
mz (-0.5, 5.5)                @noisy det1721 det2894
mz (-0.5, 6.0)                @noisy det1541 det2894
mzz (0, 7) (0.5, 7)           @noisy det1376 det2602
mz (0.5, 6.5)                 @noisy det1729 det2602
mx (0.5, 6)                   @noisy det1242 det1447 det1670
mx (-0.5, 7.0)                @noisy det3103
mz (-0.5, 7.5)                @noisy det22 det1581
mz (-0.5, 8.0)                @noisy det22 det2229
mzz (0, 9) (0.5, 9)           @noisy det313 det801
mz (0.5, 8.5)                 @noisy det801 det1661
mx (0.5, 8)                   @noisy det2330 det2984 det3103
mx (-0.5, 9.0)                @noisy det1673
mz (-0.5, 9.5)                @noisy det1712 det2152
mz (-0.5, 10.0)               @noisy det2152 det2354
mzz (1, 2) (1.5, 2)           @noisy det1015 det1307
mz (1.5, 1.5)                 @noisy det1307 det1720
mx (1.5, 1)                   @noisy det1832 det2837 det3108 det3214
mzz (1.5, 4) (1, 4)           @noisy det1543 det1753
mz (1.5, 3.5)                 @noisy det1654 det1753
mx (1.5, 3)                   @noisy det216 det777 det1007 det2818
mzz (1, 6) (1.5, 6)           @noisy det1951 det1987
mz (1.5, 5.5)                 @noisy det1584 det1951
mx (1.5, 5)                   @noisy det73 det774 det1670 det2853
mzz (1, 8) (1.5, 8)           @noisy det45 det2616
mz (1.5, 7.5)                 @noisy det45 det1485
mx (1.5, 7)                   @noisy det659 det1447 det1999 det2984
mzz (1.5, 10) (1, 10)         @noisy det1459 det1651
mz (1.5, 9.5)                 @noisy det1651 det1700
mx (1.5, 9)                   @noisy det237 det723 det1054 det2330
mzz (2, 1) (2.5, 1)           @noisy det974 det1048
mz (2.5, 0.5)                 @noisy det974 det1547
mx (2.5, 0)                   @noisy det112 det2443 det3006 det3214
mzz (2, 3) (2.5, 3)           @noisy det415 det2619
mz (2.5, 2.5)                 @noisy det1727 det2619
mx (2.5, 2)                   @noisy det1295 det2818 det2837 det2978
mzz (2, 5) (2.5, 5)           @noisy det1245 det1701
mz (2.5, 4.5)                 @noisy det1671 det1701
mx (2.5, 4)                   @noisy det658 det774 det1007 det2778
mzz (2.5, 7) (2, 7)           @noisy det698 det1489
mz (2.5, 6.5)                 @noisy det1489 det1587
mx (2.5, 6)                   @noisy det73 det1836 det1999 det2529
mzz (2, 9) (2.5, 9)           @noisy det1490 det1800
mz (2.5, 8.5)                 @noisy det1711 det1800
mx (2.5, 8)                   @noisy det659 det1054 det1293 det3184
mzz (3, 2) (3.5, 2)           @noisy det17 det582
mz (3.5, 1.5)                 @noisy det17 det1527
mx (3.5, 1)                   @noisy det112 det1295 det2435 det2509
mzz (3, 4) (3.5, 4)           @noisy det1783 det2704
mz (3.5, 3.5)                 @noisy det1652 det1783
mx (3.5, 3)                   @noisy det842 det2297 det2778 det2978
mzz (3.5, 6) (3, 6)           @noisy det274 det1883
mz (3.5, 5.5)                 @noisy det274 det1659
mx (3.5, 5)                   @noisy det47 det124 det658 det1836
mzz (3, 8) (3.5, 8)           @noisy det1097 det3222
mz (3.5, 7.5)                 @noisy det1538 det3222
mx (3.5, 7)                   @noisy det2020 det2529 det2846 det3184
mzz (3, 10) (3.5, 10)         @noisy det726 det764
mz (3.5, 9.5)                 @noisy det726 det1550
mx (3.5, 9)                   @noisy det730 det1293 det1969 det2450
mzz (4, 1) (4.5, 1)           @noisy det2085 det2688
mz (4.5, 0.5)                 @noisy det1607 det2085
mx (4.5, 0)                   @noisy det1264 det1901 det2003 det2509
mzz (4.5, 3) (4, 3)           @noisy det1782 det2542
mz (4.5, 2.5)                 @noisy det1510 det1782
mx (4.5, 2)                   @noisy det2014 det2297 det2435 det2776
mzz (4, 5) (4.5, 5)           @noisy det2246 det2821
mz (4.5, 4.5)                 @noisy det1515 det2246
mx (4.5, 4)                   @noisy det47 det568 det842 det3135
mzz (4, 7) (4.5, 7)           @noisy det1620 det1663
mz (4.5, 6.5)                 @noisy det1663 det1669
mx (4.5, 6)                   @noisy det124 det600 det2676 det2846
mzz (4, 9) (4.5, 9)           @noisy det1566 det1573
mz (4.5, 8.5)                 @noisy det1573 det1734
mx (4.5, 8)                   @noisy det1870 det1969 det2020 det2522
mzz (5.5, 2) (5, 2)           @noisy det1956 det2382
mz (5.5, 1.5)                 @noisy det1716 det1956
mx (5.5, 1)                   @noisy det1209 det2003 det2471 det2776
mzz (5, 4) (5.5, 4)           @noisy det2202 det2503
mz (5.5, 3.5)                 @noisy det1594 det2503
mx (5.5, 3)                   @noisy det568 det2014 det2459 det2765
mzz (5, 6) (5.5, 6)           @noisy det1428 det2362
mz (5.5, 5.5)                 @noisy det1471 det2362
mx (5.5, 5)                   @noisy det600 det1311 det1415 det3135
mzz (5.5, 8) (5, 8)           @noisy det565 det2919
mz (5.5, 7.5)                 @noisy det565 det1681
mx (5.5, 7)                   @noisy det1355 det2174 det2522 det2676
mzz (5, 10) (5.5, 10)         @noisy det420 det1159
mz (5.5, 9.5)                 @noisy det420 det1616
mx (5.5, 9)                   @noisy det137 det1323 det1870 det2006
mzz (6, 1) (6.5, 1)           @noisy det2274 det3047
mz (6.5, 0.5)                 @noisy det1498 det3047
mx (6.5, 0)                   @noisy det1124 det1855 det2471 det2734
mzz (6, 3) (6.5, 3)           @noisy det2237 det2974
mz (6.5, 2.5)                 @noisy det1714 det2974
mx (6.5, 2)                   @noisy det1180 det1209 det2459 det2986
mzz (6.5, 5) (6, 5)           @noisy det780 det2081
mz (6.5, 4.5)                 @noisy det780 det1641
mx (6.5, 4)                   @noisy det557 det1311 det2303 det2765
mzz (6, 7) (6.5, 7)           @noisy det513 det2301
mz (6.5, 6.5)                 @noisy det1658 det2301
mx (6.5, 6)                   @noisy det1415 det2174 det2315 det3126
mzz (6, 9) (6.5, 9)           @noisy det432 det1339
mz (6.5, 8.5)                 @noisy det432 det1502
mx (6.5, 8)                   @noisy det137 det1355 det2101 det2711
mzz (7.5, 2) (7, 2)           @noisy det1629 det1730
mz (7.5, 1.5)                 @noisy det1525 det1629
mx (7.5, 1)                   @noisy det1542 det1724 det1855 det2986
mzz (7, 4) (7.5, 4)           @noisy det67 det1946
mz (7.5, 3.5)                 @noisy det1649 det1946
mx (7.5, 3)                   @noisy det410 det557 det1180 det2963
mzz (7, 6) (7.5, 6)           @noisy det1934 det2630
mz (7.5, 5.5)                 @noisy det1656 det1934
mx (7.5, 5)                   @noisy det401 det1139 det2303 det3126
mzz (7.5, 8) (7, 8)           @noisy det1430 det2738
mz (7.5, 7.5)                 @noisy det1535 det2738
mx (7.5, 7)                   @noisy det1779 det1796 det2315 det2711
mzz (7, 10) (7.5, 10)         @noisy det1343 det2493
mz (7.5, 9.5)                 @noisy det1343 det1545
mx (7.5, 9)                   @noisy det190 det2101 det2587 det3212
mzz (8.5, 1) (8, 1)           @noisy det1208 det2096
mz (8.5, 0.5)                 @noisy det1637 det2096
mx (8.5, 0)                   @noisy det531 det1542 det2972 det3021
mzz (8, 3) (8.5, 3)           @noisy det2166 det2732
mz (8.5, 2.5)                 @noisy det1699 det2166
mx (8.5, 2)                   @noisy det410 det949 det1724 det2920
mzz (8, 5) (8.5, 5)           @noisy det1042 det3016
mz (8.5, 4.5)                 @noisy det1042 det1462
mx (8.5, 4)                   @noisy det1139 det1173 det1931 det2963
mzz (8, 7) (8.5, 7)           @noisy det1194 det2807
mz (8.5, 6.5)                 @noisy det1560 det2807
mx (8.5, 6)                   @noisy det401 det535 det1779 det1884
mzz (8, 9) (8.5, 9)           @noisy det522 det1431
mz (8.5, 8.5)                 @noisy det522 det1707
mx (8.5, 8)                   @noisy det1352 det1796 det2696 det3212
mx (10.5, 0.0)                @noisy det1362
mz (10.5, 0.5)                @noisy det146 det1696
mzz (10, 1) (10.5, 1.0)       @noisy det146 det2951
mzz (9, 2) (9.5, 2)           @noisy det1451 det1766
mz (9.5, 1.5)                 @noisy det1678 det1766
mx (9.5, 1)                   @noisy det531 det1362 det2920
mx (10.5, 2.0)                @noisy det1336
mz (10.5, 2.5)                @noisy det1628 det2673
mzz (10.5, 3.0) (10, 3)       @noisy det2673 det2838
mzz (9.5, 4) (9, 4)           @noisy det655 det2473
mz (9.5, 3.5)                 @noisy det1592 det2473
mx (9.5, 3)                   @noisy det949 det1336 det1931
mx (10.5, 4.0)                @noisy det1299
mz (10.5, 4.5)                @noisy det1677 det2612
mzz (10, 5) (10.5, 5.0)       @noisy det427 det2612
mzz (9, 6) (9.5, 6)           @noisy det895 det1752
mz (9.5, 5.5)                 @noisy det1574 det1752
mx (9.5, 5)                   @noisy det1173 det1299 det1884
mx (10.5, 6.0)                @noisy det707
mz (10.5, 6.5)                @noisy det1622 det2675
mzz (10, 7) (10.5, 7.0)       @noisy det378 det2675
mzz (9, 8) (9.5, 8)           @noisy det61 det1764
mz (9.5, 7.5)                 @noisy det1624 det1764
mx (9.5, 7)                   @noisy det535 det707 det1352
mx (10.5, 8.0)                @noisy det2294
mz (10.5, 8.5)                @noisy det1523 det2828
mzz (10, 9) (10.5, 9.0)       @noisy det2828 det3224
mzz (9.5, 10) (9, 10)         @noisy det2194 det3097
mz (9.5, 9.5)                 @noisy det1688 det2194
mx (9.5, 9)                   @noisy det494 det2294 det2696

--------         32
mx (0.0, -0.5)                @noisy det95 det2514
mzz (1.0, -0.5) (0.5, -0.5)     @noisy det2043
mzz (1, 1.5) (0.5, 1.5)       @noisy det2043 det2341
mxx (0, 1.5) (0, 1)           @noisy det314 det3108
mzz (1, 3.5) (0.5, 3.5)       @noisy det1445 det2341
mxx (0, 3.5) (0, 3)           @noisy det216 det327
mzz (0.5, 5.5) (1, 5.5)       @noisy det1376 det1445
mxx (0, 5.5) (0, 5)           @noisy det1242 det1670
mzz (1, 7.5) (0.5, 7.5)       @noisy det313 det1376
mxx (0, 7) (0, 7.5)           @noisy det2984 det3103
mzz (1, 9.5) (0.5, 9.5)       @noisy det313
mxx (0, 9) (0, 9.5)           @noisy det237 det1673
mzz (1.5, 0.5) (2, 0.5)       @noisy det1015
mxx (1, 0.5) (1, 0)           @noisy det1832 det3214
mzz (1.5, 2.5) (2, 2.5)       @noisy det1015 det1543
mxx (1, 2) (1, 2.5)           @noisy det777 det2818
mzz (1.5, 4.5) (2, 4.5)       @noisy det1543 det1987
mxx (1, 4) (1, 4.5)           @noisy det774 det2853
mzz (1.5, 6.5) (2, 6.5)       @noisy det1987 det2616
mxx (1, 6.5) (1, 6)           @noisy det1447 det1999
mzz (1.5, 8.5) (2, 8.5)       @noisy det1459 det2616
mxx (1, 8) (1, 8.5)           @noisy det1054 det2330
mxx (1.0, 10.5) (1, 10)       @noisy det2138 det2501
mzz (1.5, 10.5) (2.0, 10.5)     @noisy det1459
mx (2.0, -0.5)                @noisy det2443 det3006
mzz (2.5, -0.5) (3.0, -0.5)     @noisy det1048
mzz (3, 1.5) (2.5, 1.5)       @noisy det415 det1048
mxx (2, 1) (2, 1.5)           @noisy det1295 det2837
mzz (2.5, 3.5) (3, 3.5)       @noisy det415 det1245
mxx (2, 3.5) (2, 3)           @noisy det1007 det2778
mzz (2.5, 5.5) (3, 5.5)       @noisy det698 det1245
mxx (2, 5.5) (2, 5)           @noisy det73 det1836
mzz (2.5, 7.5) (3, 7.5)       @noisy det698 det1490
mxx (2, 7) (2, 7.5)           @noisy det659 det3184
mzz (2.5, 9.5) (3, 9.5)       @noisy det1490
mxx (2, 9.5) (2, 9)           @noisy det723 det2450
mzz (3.5, 0.5) (4, 0.5)       @noisy det582
mxx (3, 0) (3, 0.5)           @noisy det112 det2509
mzz (3.5, 2.5) (4, 2.5)       @noisy det582 det2704
mxx (3, 2.5) (3, 2)           @noisy det2297 det2978
mzz (4, 4.5) (3.5, 4.5)       @noisy det1883 det2704
mxx (3, 4.5) (3, 4)           @noisy det47 det658
mzz (3.5, 6.5) (4, 6.5)       @noisy det1097 det1883
mxx (3, 6) (3, 6.5)           @noisy det2529 det2846
mzz (3.5, 8.5) (4, 8.5)       @noisy det764 det1097
mxx (3, 8.5) (3, 8)           @noisy det1293 det1969
mxx (3, 10) (3.0, 10.5)       @noisy det1906 det2878
mzz (4.0, 10.5) (3.5, 10.5)     @noisy det764
mx (4.0, -0.5)                @noisy det1264 det1901
mzz (5.0, -0.5) (4.5, -0.5)     @noisy det2688
mzz (5, 1.5) (4.5, 1.5)       @noisy det2542 det2688
mxx (4, 1.5) (4, 1)           @noisy det2435 det2776
mzz (5, 3.5) (4.5, 3.5)       @noisy det2542 det2821
mxx (4, 3) (4, 3.5)           @noisy det568 det842
mzz (5, 5.5) (4.5, 5.5)       @noisy det1620 det2821
mxx (4, 5) (4, 5.5)           @noisy det124 det600
mzz (5, 7.5) (4.5, 7.5)       @noisy det1566 det1620
mxx (4, 7) (4, 7.5)           @noisy det2020 det2522
mzz (5, 9.5) (4.5, 9.5)       @noisy det1566
mxx (4, 9.5) (4, 9)           @noisy det730 det2006
mzz (5.5, 0.5) (6, 0.5)       @noisy det2382
mxx (5, 0) (5, 0.5)           @noisy det2003 det2471
mzz (5.5, 2.5) (6, 2.5)       @noisy det2202 det2382
mxx (5, 2) (5, 2.5)           @noisy det2014 det2459
mzz (5.5, 4.5) (6, 4.5)       @noisy det1428 det2202
mxx (5, 4.5) (5, 4)           @noisy det1311 det3135
mzz (6, 6.5) (5.5, 6.5)       @noisy det1428 det2919
mxx (5, 6) (5, 6.5)           @noisy det2174 det2676
mzz (5.5, 8.5) (6, 8.5)       @noisy det1159 det2919
mxx (5, 8) (5, 8.5)           @noisy det137 det1870
mxx (5, 10) (5.0, 10.5)       @noisy det976 det1341
mzz (5.5, 10.5) (6.0, 10.5)     @noisy det1159
mx (6.0, -0.5)                @noisy det1124 det2734
mzz (6.5, -0.5) (7.0, -0.5)     @noisy det2274
mzz (6.5, 1.5) (7, 1.5)       @noisy det2237 det2274
mxx (6, 1.5) (6, 1)           @noisy det1209 det2986
mzz (6.5, 3.5) (7, 3.5)       @noisy det2081 det2237
mxx (6, 3.5) (6, 3)           @noisy det557 det2765
mzz (6.5, 5.5) (7, 5.5)       @noisy det513 det2081
mxx (6, 5) (6, 5.5)           @noisy det1415 det3126
mzz (6.5, 7.5) (7, 7.5)       @noisy det513 det1339
mxx (6, 7.5) (6, 7)           @noisy det1355 det2711
mzz (7, 9.5) (6.5, 9.5)       @noisy det1339
mxx (6, 9.5) (6, 9)           @noisy det1323 det2587
mzz (7.5, 0.5) (8, 0.5)       @noisy det1730
mxx (7, 0.5) (7, 0)           @noisy det1542 det1855
mzz (7.5, 2.5) (8, 2.5)       @noisy det67 det1730
mxx (7, 2) (7, 2.5)           @noisy det410 det1180
mzz (7.5, 4.5) (8, 4.5)       @noisy det67 det2630
mxx (7, 4.5) (7, 4)           @noisy det1139 det2303
mzz (7.5, 6.5) (8, 6.5)       @noisy det1430 det2630
mxx (7, 6.5) (7, 6)           @noisy det1779 det2315
mzz (7.5, 8.5) (8, 8.5)       @noisy det1430 det2493
mxx (7, 8) (7, 8.5)           @noisy det2101 det3212
mxx (7, 10) (7.0, 10.5)       @noisy det222 det797
mzz (7.5, 10.5) (8.0, 10.5)     @noisy det2493
mx (8.0, -0.5)                @noisy det2972 det3021
mzz (8.5, -0.5) (9.0, -0.5)     @noisy det1208
mzz (8.5, 1.5) (9, 1.5)       @noisy det1208 det2732
mxx (8, 1) (8, 1.5)           @noisy det1724 det2920
mzz (8.5, 3.5) (9, 3.5)       @noisy det2732 det3016
mxx (8, 3.5) (8, 3)           @noisy det1931 det2963
mzz (9, 5.5) (8.5, 5.5)       @noisy det1194 det3016
mxx (8, 5.5) (8, 5)           @noisy det401 det1884
mzz (8.5, 7.5) (9, 7.5)       @noisy det1194 det1431
mxx (8, 7.5) (8, 7)           @noisy det1352 det1796
mzz (8.5, 9.5) (9, 9.5)       @noisy det1431
mxx (8, 9) (8, 9.5)           @noisy det190 det494
mzz (9.5, 0.5) (10, 0.5)      @noisy det1451
mxx (9, 0) (9, 0.5)           @noisy det531 det1362
mzz (9.5, 2.5) (10, 2.5)      @noisy det655 det1451
mxx (9, 2) (9, 2.5)           @noisy det949 det1336
mzz (9.5, 4.5) (10, 4.5)      @noisy det655 det895
mxx (9, 4) (9, 4.5)           @noisy det1173 det1299
mzz (9.5, 6.5) (10, 6.5)      @noisy det61 det895
mxx (9, 6.5) (9, 6)           @noisy det535 det707
mzz (9.5, 8.5) (10, 8.5)      @noisy det61 det3097
mxx (9, 8) (9, 8.5)           @noisy det2294 det2696
mxx (9, 10) (9.0, 10.5)       @noisy det1010 det2185
mzz (9.5, 10.5) (10.0, 10.5)     @noisy det3097
mzz (0.5, 0) (0, 0)           @noisy det339 det2043
mz (0.5, 0.5)                 @noisy det339 det1517
mx (0.5, 1)                   @noisy det314 det3108 det3214
mz (-0.5, 1.0)                @noisy det501 det713
mz (-0.5, 1.5)                @noisy det501 det1455
mx (-0.5, 2.0)                @noisy det3108
mzz (0, 2) (0.5, 2)           @noisy det2341 det2524
mz (0.5, 2.5)                 @noisy det1513 det2524
mx (0.5, 3)                   @noisy det216 det327 det2818
mz (-0.5, 3.0)                @noisy det1908 det2359
mz (-0.5, 3.5)                @noisy det1718 det1908
mx (-0.5, 4.0)                @noisy det216
mzz (0, 4) (0.5, 4)           @noisy det1445 det1852
mz (0.5, 4.5)                 @noisy det1516 det1852
mx (0.5, 5)                   @noisy det774 det1242 det1670
mz (-0.5, 5.0)                @noisy det1541 det2883
mz (-0.5, 5.5)                @noisy det1721 det2883
mx (-0.5, 6.0)                @noisy det1670
mzz (0.5, 6) (0, 6)           @noisy det1376 det3247
mz (0.5, 6.5)                 @noisy det1729 det3247
mx (0.5, 7)                   @noisy det1999 det2984 det3103
mz (-0.5, 7.0)                @noisy det370 det2229
mz (-0.5, 7.5)                @noisy det370 det1581
mx (-0.5, 8.0)                @noisy det2984
mzz (0, 8) (0.5, 8)           @noisy det313 det1904
mz (0.5, 8.5)                 @noisy det1661 det1904
mx (0.5, 9)                   @noisy det237 det1054 det1673
mz (-0.5, 9.0)                @noisy det2354 det2494
mz (-0.5, 9.5)                @noisy det1712 det2494
mx (-0.5, 10.0)               @noisy det237
mzz (1, 1) (1.5, 1)           @noisy det48 det1015
mz (1.5, 1.5)                 @noisy det48 det1720
mx (1.5, 2)                   @noisy det314 det777 det1295 det2818
mzz (1, 3) (1.5, 3)           @noisy det1075 det1543
mz (1.5, 3.5)                 @noisy det1075 det1654
mx (1.5, 4)                   @noisy det327 det774 det2778 det2853
mzz (1.5, 5) (1, 5)           @noisy det1456 det1987
mz (1.5, 5.5)                 @noisy det1456 det1584
mx (1.5, 6)                   @noisy det1242 det1447 det1836 det1999
mzz (1, 7) (1.5, 7)           @noisy det2616 det2717
mz (1.5, 7.5)                 @noisy det1485 det2717
mx (1.5, 8)                   @noisy det1054 det2330 det3103 det3184
mzz (1, 9) (1.5, 9)           @noisy det689 det1459
mz (1.5, 9.5)                 @noisy det689 det1700
mx (1.5, 10)                  @noisy det1673 det2138 det2450 det2501
mzz (2, 0) (2.5, 0)           @noisy det848 det1048
mz (2.5, 0.5)                 @noisy det848 det1547
mx (2.5, 1)                   @noisy det1295 det1832 det2509 det2837
mzz (2.5, 2) (2, 2)           @noisy det219 det415
mz (2.5, 2.5)                 @noisy det219 det1727
mx (2.5, 3)                   @noisy det777 det1007 det2297 det2778
mzz (2, 4) (2.5, 4)           @noisy det1245 det1458
mz (2.5, 4.5)                 @noisy det1458 det1671
mx (2.5, 5)                   @noisy det47 det73 det1836 det2853
mzz (2, 6) (2.5, 6)           @noisy det698 det2759
mz (2.5, 6.5)                 @noisy det1587 det2759
mx (2.5, 7)                   @noisy det659 det1447 det2846 det3184
mzz (2.5, 8) (2, 8)           @noisy det1490 det2527
mz (2.5, 8.5)                 @noisy det1711 det2527
mx (2.5, 9)                   @noisy det723 det1969 det2330 det2450
mzz (3, 1) (3.5, 1)           @noisy det423 det582
mz (3.5, 1.5)                 @noisy det423 det1527
mx (3.5, 2)                   @noisy det2297 det2776 det2837 det2978
mzz (3, 3) (3.5, 3)           @noisy det2137 det2704
mz (3.5, 3.5)                 @noisy det1652 det2137
mx (3.5, 4)                   @noisy det47 det568 det658 det1007
mzz (3.5, 5) (3, 5)           @noisy det1883 det3223
mz (3.5, 5.5)                 @noisy det1659 det3223
mx (3.5, 6)                   @noisy det73 det600 det2529 det2846
mzz (3, 7) (3.5, 7)           @noisy det1097 det3107
mz (3.5, 7.5)                 @noisy det1538 det3107
mx (3.5, 8)                   @noisy det659 det1293 det1969 det2522
mzz (3, 9) (3.5, 9)           @noisy det764 det1092
mz (3.5, 9.5)                 @noisy det1092 det1550
mx (3.5, 10)                  @noisy det723 det1906 det2006 det2878
mzz (4, 0) (4.5, 0)           @noisy det2688 det3167
mz (4.5, 0.5)                 @noisy det1607 det3167
mx (4.5, 1)                   @noisy det112 det2435 det2471 det2776
mzz (4.5, 2) (4, 2)           @noisy det2275 det2542
mz (4.5, 2.5)                 @noisy det1510 det2275
mx (4.5, 3)                   @noisy det568 det842 det2459 det2978
mzz (4, 4) (4.5, 4)           @noisy det891 det2821
mz (4.5, 4.5)                 @noisy det891 det1515
mx (4.5, 5)                   @noisy det124 det600 det658 det1311
mzz (4, 6) (4.5, 6)           @noisy det559 det1620
mz (4.5, 6.5)                 @noisy det559 det1669
mx (4.5, 7)                   @noisy det2020 det2174 det2522 det2529
mzz (4.5, 8) (4, 8)           @noisy det1566 det2980
mz (4.5, 8.5)                 @noisy det1734 det2980
mx (4.5, 9)                   @noisy det137 det730 det1293 det2006
mzz (5.5, 1) (5, 1)           @noisy det269 det2382
mz (5.5, 1.5)                 @noisy det269 det1716
mx (5.5, 2)                   @noisy det2014 det2435 det2459 det2986
mzz (5, 3) (5.5, 3)           @noisy det2202 det2238
mz (5.5, 3.5)                 @noisy det1594 det2238
mx (5.5, 4)                   @noisy det557 det842 det1311 det3135
mzz (5, 5) (5.5, 5)           @noisy det495 det1428
mz (5.5, 5.5)                 @noisy det495 det1471
mx (5.5, 6)                   @noisy det124 det2174 det2676 det3126
mzz (5.5, 7) (5, 7)           @noisy det2049 det2919
mz (5.5, 7.5)                 @noisy det1681 det2049
mx (5.5, 8)                   @noisy det137 det1870 det2020 det2711
mzz (5, 9) (5.5, 9)           @noisy det352 det1159
mz (5.5, 9.5)                 @noisy det352 det1616
mx (5.5, 10)                  @noisy det730 det976 det1341 det2587
mzz (6.5, 0) (6, 0)           @noisy det1475 det2274
mz (6.5, 0.5)                 @noisy det1475 det1498
mx (6.5, 1)                   @noisy det1209 det1542 det2003 det2986
mzz (6, 2) (6.5, 2)           @noisy det1329 det2237
mz (6.5, 2.5)                 @noisy det1329 det1714
mx (6.5, 3)                   @noisy det410 det557 det2014 det2765
mzz (6, 4) (6.5, 4)           @noisy det654 det2081
mz (6.5, 4.5)                 @noisy det654 det1641
mx (6.5, 5)                   @noisy det1139 det1415 det3126 det3135
mzz (6, 6) (6.5, 6)           @noisy det513 det1774
mz (6.5, 6.5)                 @noisy det1658 det1774
mx (6.5, 7)                   @noisy det1355 det1779 det2676 det2711
mzz (6, 8) (6.5, 8)           @noisy det1339 det1917
mz (6.5, 8.5)                 @noisy det1502 det1917
mx (6.5, 9)                   @noisy det1323 det1870 det2587 det3212
mzz (7, 1) (7.5, 1)           @noisy det873 det1730
mz (7.5, 1.5)                 @noisy det873 det1525
mx (7.5, 2)                   @noisy det410 det1180 det1209 det2920
mzz (7.5, 3) (7, 3)           @noisy det67 det1088
mz (7.5, 3.5)                 @noisy det1088 det1649
mx (7.5, 4)                   @noisy det1139 det1931 det2303 det2765
mzz (7, 5) (7.5, 5)           @noisy det2630 det2879
mz (7.5, 5.5)                 @noisy det1656 det2879
mx (7.5, 6)                   @noisy det1415 det1779 det1884 det2315
mzz (7, 7) (7.5, 7)           @noisy det315 det1430
mz (7.5, 7.5)                 @noisy det315 det1535
mx (7.5, 8)                   @noisy det1352 det1355 det2101 det3212
mzz (7, 9) (7.5, 9)           @noisy det1328 det2493
mz (7.5, 9.5)                 @noisy det1328 det1545
mx (7.5, 10)                  @noisy det222 det494 det797 det1323
mzz (8.5, 0) (8, 0)           @noisy det1208 det1562
mz (8.5, 0.5)                 @noisy det1562 det1637
mx (8.5, 1)                   @noisy det1362 det1724 det1855 det2920
mzz (8, 2) (8.5, 2)           @noisy det2312 det2732
mz (8.5, 2.5)                 @noisy det1699 det2312
mx (8.5, 3)                   @noisy det1180 det1336 det1931 det2963
mzz (8, 4) (8.5, 4)           @noisy det2488 det3016
mz (8.5, 4.5)                 @noisy det1462 det2488
mx (8.5, 5)                   @noisy det401 det1299 det1884 det2303
mzz (8.5, 6) (8, 6)           @noisy det675 det1194
mz (8.5, 6.5)                 @noisy det675 det1560
mx (8.5, 7)                   @noisy det707 det1352 det1796 det2315
mzz (8, 8) (8.5, 8)           @noisy det1431 det2735
mz (8.5, 8.5)                 @noisy det1707 det2735
mx (8.5, 9)                   @noisy det190 det494 det2101 det2294
mzz (10, 0) (10.5, 0.0)       @noisy det610 det2951
mz (10.5, 0.5)                @noisy det610 det1696
mx (10.5, 1.0)                @noisy det531
mzz (9, 1) (9.5, 1)           @noisy det1451 det2403
mz (9.5, 1.5)                 @noisy det1678 det2403
mx (9.5, 2)                   @noisy det949 det1336 det1724
mzz (10.5, 2.0) (10, 2)       @noisy det540 det2838
mz (10.5, 2.5)                @noisy det540 det1628
mx (10.5, 3.0)                @noisy det949
mzz (9, 3) (9.5, 3)           @noisy det655 det1369
mz (9.5, 3.5)                 @noisy det1369 det1592
mx (9.5, 4)                   @noisy det1173 det1299 det2963
mzz (10, 4) (10.5, 4.0)       @noisy det280 det427
mz (10.5, 4.5)                @noisy det280 det1677
mx (10.5, 5.0)                @noisy det1173
mzz (9.5, 5) (9, 5)           @noisy det895 det2251
mz (9.5, 5.5)                 @noisy det1574 det2251
mx (9.5, 6)                   @noisy det401 det535 det707
mzz (10, 6) (10.5, 6.0)       @noisy det378 det2887
mz (10.5, 6.5)                @noisy det1622 det2887
mx (10.5, 7.0)                @noisy det535
mzz (9, 7) (9.5, 7)           @noisy det61 det1863
mz (9.5, 7.5)                 @noisy det1624 det1863
mx (9.5, 8)                   @noisy det1796 det2294 det2696
mzz (10.5, 8.0) (10, 8)       @noisy det3109 det3224
mz (10.5, 8.5)                @noisy det1523 det3109
mx (10.5, 9.0)                @noisy det2696
mzz (9, 9) (9.5, 9)           @noisy det365 det3097
mz (9.5, 9.5)                 @noisy det365 det1688
mx (9.5, 10)                  @noisy det190 det1010 det2185

--------         33
mz (0.0, -0.5)                @noisy det339
mx (0.5, -0.5)                @noisy det95 det2221
mxx (1, 0) (1.0, -0.5)        @noisy det95 det2514
mxx (1, 1.5) (1, 2)           @noisy det314 det3108
mx (0.5, 1.5)                 @noisy det314 det2417
mz (0, 1.5)                   @noisy det501 det713 det2043 det2524
mxx (1, 3.5) (1, 4)           @noisy det216 det327
mx (0.5, 3.5)                 @noisy det327 det2321
mz (0, 3.5)                   @noisy det1852 det1908 det2341 det2359
mxx (1, 6) (1, 5.5)           @noisy det1242 det1670
mx (0.5, 5.5)                 @noisy det1242 det2255
mz (0, 5.5)                   @noisy det1445 det1541 det2883 det3247
mxx (1, 7.5) (1, 8)           @noisy det2984 det3103
mx (0.5, 7.5)                 @noisy det2179 det3103
mz (0, 7.5)                   @noisy det370 det1376 det1904 det2229
mxx (1, 9.5) (1, 10)          @noisy det237 det1673
mx (0.5, 9.5)                 @noisy det1673 det2377
mz (0, 9.5)                   @noisy det313 det2354 det2494
mxx (2, 0.5) (2, 1)           @noisy det1832 det3214
mx (1.5, 0.5)                 @noisy det1832 det2207
mz (1, 0.5)                   @noisy det48 det339 det2043
mxx (2, 3) (2, 2.5)           @noisy det777 det2818
mx (1.5, 2.5)                 @noisy det777 det2168
mz (1, 2.5)                   @noisy det1015 det1075 det2341 det2524
mxx (2, 4.5) (2, 5)           @noisy det774 det2853
mx (1.5, 4.5)                 @noisy det2326 det2853
mz (1, 4.5)                   @noisy det1445 det1456 det1543 det1852
mxx (2, 6.5) (2, 7)           @noisy det1447 det1999
mx (1.5, 6.5)                 @noisy det1447 det2398
mz (1, 6.5)                   @noisy det1376 det1987 det2717 det3247
mxx (2, 9) (2, 8.5)           @noisy det1054 det2330
mx (1.5, 8.5)                 @noisy det2330 det2408
mz (1, 8.5)                   @noisy det313 det689 det1904 det2616
mz (1.0, 10.5)                @noisy det1459
mx (1.5, 10.5)                @noisy det2415 det2501
mx (2.0, 10.5)                @noisy det2138 det2501
mz (2.0, -0.5)                @noisy det848
mx (2.5, -0.5)                @noisy det2456 det3006
mxx (3.0, -0.5) (3, 0)        @noisy det2443 det3006
mxx (3, 1.5) (3, 2)           @noisy det1295 det2837
mx (2.5, 1.5)                 @noisy det2265 det2837
mz (2, 1.5)                   @noisy det48 det219 det1015 det1048
mxx (3, 3.5) (3, 4)           @noisy det1007 det2778
mx (2.5, 3.5)                 @noisy det1007 det2270
mz (2, 3.5)                   @noisy det415 det1075 det1458 det1543
mxx (3, 5.5) (3, 6)           @noisy det73 det1836
mx (2.5, 5.5)                 @noisy det73 det2387
mz (2, 5.5)                   @noisy det1245 det1456 det1987 det2759
mxx (3, 7.5) (3, 8)           @noisy det659 det3184
mx (2.5, 7.5)                 @noisy det659 det2369
mz (2, 7.5)                   @noisy det698 det2527 det2616 det2717
mxx (3, 9.5) (3, 10)          @noisy det723 det2450
mx (2.5, 9.5)                 @noisy det723 det2282
mz (2, 9.5)                   @noisy det689 det1459 det1490
mxx (4, 0.5) (4, 1)           @noisy det112 det2509
mx (3.5, 0.5)                 @noisy det112 det2374
mz (3, 0.5)                   @noisy det423 det848 det1048
mxx (4, 2.5) (4, 3)           @noisy det2297 det2978
mx (3.5, 2.5)                 @noisy det2445 det2978
mz (3, 2.5)                   @noisy det219 det415 det582 det2137
mxx (4, 4.5) (4, 5)           @noisy det47 det658
mx (3.5, 4.5)                 @noisy det658 det2205
mz (3, 4.5)                   @noisy det1245 det1458 det2704 det3223
mxx (4, 6.5) (4, 7)           @noisy det2529 det2846
mx (3.5, 6.5)                 @noisy det2285 det2529
mz (3, 6.5)                   @noisy det698 det1883 det2759 det3107
mxx (4, 9) (4, 8.5)           @noisy det1293 det1969
mx (3.5, 8.5)                 @noisy det1293 det2446
mz (3, 8.5)                   @noisy det1092 det1097 det1490 det2527
mz (3.0, 10.5)                @noisy det764
mx (3.5, 10.5)                @noisy det2324 det2878
mx (4.0, 10.5)                @noisy det1906 det2878
mz (4.0, -0.5)                @noisy det3167
mx (4.5, -0.5)                @noisy det1901 det2239
mxx (5.0, -0.5) (5, 0)        @noisy det1264 det1901
mxx (5, 1.5) (5, 2)           @noisy det2435 det2776
mx (4.5, 1.5)                 @noisy det2343 det2435
mz (4, 1.5)                   @noisy det423 det582 det2275 det2688
mxx (5, 3.5) (5, 4)           @noisy det568 det842
mx (4.5, 3.5)                 @noisy det842 det2424
mz (4, 3.5)                   @noisy det891 det2137 det2542 det2704
mxx (5, 5.5) (5, 6)           @noisy det124 det600
mx (4.5, 5.5)                 @noisy det124 det2342
mz (4, 5.5)                   @noisy det559 det1883 det2821 det3223
mxx (5, 7.5) (5, 8)           @noisy det2020 det2522
mx (4.5, 7.5)                 @noisy det2020 det2356
mz (4, 7.5)                   @noisy det1097 det1620 det2980 det3107
mxx (5, 9.5) (5, 10)          @noisy det730 det2006
mx (4.5, 9.5)                 @noisy det730 det2187
mz (4, 9.5)                   @noisy det764 det1092 det1566
mxx (6, 1) (6, 0.5)           @noisy det2003 det2471
mx (5.5, 0.5)                 @noisy det2003 det2329
mz (5, 0.5)                   @noisy det269 det2688 det3167
mxx (6, 2.5) (6, 3)           @noisy det2014 det2459
mx (5.5, 2.5)                 @noisy det2014 det2351
mz (5, 2.5)                   @noisy det2238 det2275 det2382 det2542
mxx (6, 4.5) (6, 5)           @noisy det1311 det3135
mx (5.5, 4.5)                 @noisy det2183 det3135
mz (5, 4.5)                   @noisy det495 det891 det2202 det2821
mxx (6, 6.5) (6, 7)           @noisy det2174 det2676
mx (5.5, 6.5)                 @noisy det2350 det2676
mz (5, 6.5)                   @noisy det559 det1428 det1620 det2049
mxx (6, 8.5) (6, 9)           @noisy det137 det1870
mx (5.5, 8.5)                 @noisy det1870 det2405
mz (5, 8.5)                   @noisy det352 det1566 det2919 det2980
mz (5.0, 10.5)                @noisy det1159
mx (5.5, 10.5)                @noisy det976 det2411
mx (6.0, 10.5)                @noisy det976 det1341
mz (6.0, -0.5)                @noisy det1475
mx (6.5, -0.5)                @noisy det1124 det2402
mxx (7, 0) (7.0, -0.5)        @noisy det1124 det2734
mxx (7, 1.5) (7, 2)           @noisy det1209 det2986
mx (6.5, 1.5)                 @noisy det1209 det2309
mz (6, 1.5)                   @noisy det269 det1329 det2274 det2382
mxx (7, 4) (7, 3.5)           @noisy det557 det2765
mx (6.5, 3.5)                 @noisy det2394 det2765
mz (6, 3.5)                   @noisy det654 det2202 det2237 det2238
mxx (7, 5.5) (7, 6)           @noisy det1415 det3126
mx (6.5, 5.5)                 @noisy det1415 det2212
mz (6, 5.5)                   @noisy det495 det1428 det1774 det2081
mxx (7, 7.5) (7, 8)           @noisy det1355 det2711
mx (6.5, 7.5)                 @noisy det1355 det2379
mz (6, 7.5)                   @noisy det513 det1917 det2049 det2919
mxx (7, 9.5) (7, 10)          @noisy det1323 det2587
mx (6.5, 9.5)                 @noisy det1323 det2291
mz (6, 9.5)                   @noisy det352 det1159 det1339
mxx (8, 0.5) (8, 1)           @noisy det1542 det1855
mx (7.5, 0.5)                 @noisy det1855 det2337
mz (7, 0.5)                   @noisy det873 det1475 det2274
mxx (8, 2.5) (8, 3)           @noisy det410 det1180
mx (7.5, 2.5)                 @noisy det1180 det2375
mz (7, 2.5)                   @noisy det1088 det1329 det1730 det2237
mxx (8, 4.5) (8, 5)           @noisy det1139 det2303
mx (7.5, 4.5)                 @noisy det2271 det2303
mz (7, 4.5)                   @noisy det67 det654 det2081 det2879
mxx (8, 7) (8, 6.5)           @noisy det1779 det2315
mx (7.5, 6.5)                 @noisy det2215 det2315
mz (7, 6.5)                   @noisy det315 det513 det1774 det2630
mxx (8, 8.5) (8, 9)           @noisy det2101 det3212
mx (7.5, 8.5)                 @noisy det2101 det2345
mz (7, 8.5)                   @noisy det1328 det1339 det1430 det1917
mz (7.0, 10.5)                @noisy det2493
mx (7.5, 10.5)                @noisy det222 det2278
mx (8.0, 10.5)                @noisy det222 det797
mz (8.0, -0.5)                @noisy det1562
mx (8.5, -0.5)                @noisy det2192 det2972
mxx (9.0, -0.5) (9, 0)        @noisy det2972 det3021
mxx (9, 1.5) (9, 2)           @noisy det1724 det2920
mx (8.5, 1.5)                 @noisy det1724 det2426
mz (8, 1.5)                   @noisy det873 det1208 det1730 det2312
mxx (9, 3.5) (9, 4)           @noisy det1931 det2963
mx (8.5, 3.5)                 @noisy det2432 det2963
mz (8, 3.5)                   @noisy det67 det1088 det2488 det2732
mxx (9, 5.5) (9, 6)           @noisy det401 det1884
mx (8.5, 5.5)                 @noisy det401 det2262
mz (8, 5.5)                   @noisy det675 det2630 det2879 det3016
mxx (9, 7.5) (9, 8)           @noisy det1352 det1796
mx (8.5, 7.5)                 @noisy det1796 det2172
mz (8, 7.5)                   @noisy det315 det1194 det1430 det2735
mxx (9, 10) (9, 9.5)          @noisy det190 det494
mx (8.5, 9.5)                 @noisy det190 det2441
mz (8, 9.5)                   @noisy det1328 det1431 det2493
mxx (10, 0.5) (10, 1)         @noisy det531 det1362
mx (9.5, 0.5)                 @noisy det531 det2233
mz (9, 0.5)                   @noisy det1208 det1562 det2403
mxx (10, 2.5) (10, 3)         @noisy det949 det1336
mx (9.5, 2.5)                 @noisy det949 det2437
mz (9, 2.5)                   @noisy det1369 det1451 det2312 det2732
mxx (10, 4.5) (10, 5)         @noisy det1173 det1299
mx (9.5, 4.5)                 @noisy det1173 det2361
mz (9, 4.5)                   @noisy det655 det2251 det2488 det3016
mxx (10, 6.5) (10, 7)         @noisy det535 det707
mx (9.5, 6.5)                 @noisy det535 det2431
mz (9, 6.5)                   @noisy det675 det895 det1194 det1863
mxx (10, 9) (10, 8.5)         @noisy det2294 det2696
mx (9.5, 8.5)                 @noisy det2286 det2696
mz (9, 8.5)                   @noisy det61 det365 det1431 det2735
mz (9.0, 10.5)                @noisy det3097
mx (9.5, 10.5)                @noisy det1010 det2406
mx (10.0, 10.5)               @noisy det1010 det2185
mxx (0.5, 0.5) (0.5, 0)       @noisy det3214
mzz (1, 1) (0.5, 1)           @noisy det339 det2043
mxx (-0.5, 1.5) (-0.5, 1.0)     @noisy det3108
mzz (-0.5, 2.0) (0, 2)        @noisy det501 det713
mxx (0.5, 2.5) (0.5, 2)       @noisy det2818
mzz (1, 3) (0.5, 3)           @noisy det2341 det2524
mxx (-0.5, 3.0) (-0.5, 3.5)     @noisy det216
mzz (-0.5, 4.0) (0, 4)        @noisy det1908 det2359
mxx (0.5, 4.5) (0.5, 4)       @noisy det774
mzz (0.5, 5) (1, 5)           @noisy det1445 det1852
mxx (-0.5, 5.0) (-0.5, 5.5)     @noisy det1670
mzz (-0.5, 6.0) (0, 6)        @noisy det1541 det2883
mxx (0.5, 6.5) (0.5, 6)       @noisy det1999
mzz (1, 7) (0.5, 7)           @noisy det1376 det3247
mxx (-0.5, 7.5) (-0.5, 7.0)     @noisy det2984
mzz (-0.5, 8.0) (0, 8)        @noisy det370 det2229
mxx (0.5, 8.5) (0.5, 8)       @noisy det1054
mzz (1, 9) (0.5, 9)           @noisy det313 det1904
mxx (-0.5, 9.0) (-0.5, 9.5)     @noisy det237
mzz (-0.5, 10.0) (0, 10)      @noisy det2354 det2494
mxx (1.5, 1.5) (1.5, 1)       @noisy det1295 det3108
mzz (1.5, 2) (2, 2)           @noisy det48 det1015
mxx (1.5, 3.5) (1.5, 3)       @noisy det216 det2778
mzz (1.5, 4) (2, 4)           @noisy det1075 det1543
mxx (1.5, 5) (1.5, 5.5)       @noisy det1670 det1836
mzz (1.5, 6) (2, 6)           @noisy det1456 det1987
mxx (1.5, 7.5) (1.5, 7)       @noisy det2984 det3184
mzz (1.5, 8) (2, 8)           @noisy det2616 det2717
mxx (1.5, 9.5) (1.5, 9)       @noisy det237 det2450
mzz (1.5, 10) (2, 10)         @noisy det689 det1459
mxx (2.5, 0.5) (2.5, 0)       @noisy det2509 det3214
mzz (3, 1) (2.5, 1)           @noisy det848 det1048
mxx (2.5, 2) (2.5, 2.5)       @noisy det2297 det2818
mzz (2.5, 3) (3, 3)           @noisy det219 det415
mxx (2.5, 4) (2.5, 4.5)       @noisy det47 det774
mzz (2.5, 5) (3, 5)           @noisy det1245 det1458
mxx (2.5, 6.5) (2.5, 6)       @noisy det1999 det2846
mzz (2.5, 7) (3, 7)           @noisy det698 det2759
mxx (2.5, 8) (2.5, 8.5)       @noisy det1054 det1969
mzz (2.5, 9) (3, 9)           @noisy det1490 det2527
mxx (3.5, 1) (3.5, 1.5)       @noisy det1295 det2776
mzz (3.5, 2) (4, 2)           @noisy det423 det582
mxx (3.5, 3) (3.5, 3.5)       @noisy det568 det2778
mzz (4, 4) (3.5, 4)           @noisy det2137 det2704
mxx (3.5, 5) (3.5, 5.5)       @noisy det600 det1836
mzz (3.5, 6) (4, 6)           @noisy det1883 det3223
mxx (3.5, 7) (3.5, 7.5)       @noisy det2522 det3184
mzz (3.5, 8) (4, 8)           @noisy det1097 det3107
mxx (3.5, 9) (3.5, 9.5)       @noisy det2006 det2450
mzz (4, 10) (3.5, 10)         @noisy det764 det1092
mxx (4.5, 0.5) (4.5, 0)       @noisy det2471 det2509
mzz (5, 1) (4.5, 1)           @noisy det2688 det3167
mxx (4.5, 2) (4.5, 2.5)       @noisy det2297 det2459
mzz (5, 3) (4.5, 3)           @noisy det2275 det2542
mxx (4.5, 4.5) (4.5, 4)       @noisy det47 det1311
mzz (5, 5) (4.5, 5)           @noisy det891 det2821
mxx (4.5, 6.5) (4.5, 6)       @noisy det2174 det2846
mzz (5, 7) (4.5, 7)           @noisy det559 det1620
mxx (4.5, 8) (4.5, 8.5)       @noisy det137 det1969
mzz (5, 9) (4.5, 9)           @noisy det1566 det2980
mxx (5.5, 1) (5.5, 1.5)       @noisy det2776 det2986
mzz (5.5, 2) (6, 2)           @noisy det269 det2382
mxx (5.5, 3) (5.5, 3.5)       @noisy det557 det568
mzz (5.5, 4) (6, 4)           @noisy det2202 det2238
mxx (5.5, 5.5) (5.5, 5)       @noisy det600 det3126
mzz (6, 6) (5.5, 6)           @noisy det495 det1428
mxx (5.5, 7) (5.5, 7.5)       @noisy det2522 det2711
mzz (5.5, 8) (6, 8)           @noisy det2049 det2919
mxx (5.5, 9) (5.5, 9.5)       @noisy det2006 det2587
mzz (5.5, 10) (6, 10)         @noisy det352 det1159
mxx (6.5, 0) (6.5, 0.5)       @noisy det1542 det2471
mzz (6.5, 1) (7, 1)           @noisy det1475 det2274
mxx (6.5, 2.5) (6.5, 2)       @noisy det410 det2459
mzz (6.5, 3) (7, 3)           @noisy det1329 det2237
mxx (6.5, 4.5) (6.5, 4)       @noisy det1139 det1311
mzz (6.5, 5) (7, 5)           @noisy det654 det2081
mxx (6.5, 6) (6.5, 6.5)       @noisy det1779 det2174
mzz (6.5, 7) (7, 7)           @noisy det513 det1774
mxx (6.5, 8.5) (6.5, 8)       @noisy det137 det3212
mzz (7, 9) (6.5, 9)           @noisy det1339 det1917
mxx (7.5, 1.5) (7.5, 1)       @noisy det2920 det2986
mzz (7.5, 2) (8, 2)           @noisy det873 det1730
mxx (7.5, 3) (7.5, 3.5)       @noisy det557 det1931
mzz (7.5, 4) (8, 4)           @noisy det67 det1088
mxx (7.5, 5) (7.5, 5.5)       @noisy det1884 det3126
mzz (7.5, 6) (8, 6)           @noisy det2630 det2879
mxx (7.5, 7.5) (7.5, 7)       @noisy det1352 det2711
mzz (7.5, 8) (8, 8)           @noisy det315 det1430
mxx (7.5, 9.5) (7.5, 9)       @noisy det494 det2587
mzz (7.5, 10) (8, 10)         @noisy det1328 det2493
mxx (8.5, 0) (8.5, 0.5)       @noisy det1362 det1542
mzz (8.5, 1) (9, 1)           @noisy det1208 det1562
mxx (8.5, 2.5) (8.5, 2)       @noisy det410 det1336
mzz (8.5, 3) (9, 3)           @noisy det2312 det2732
mxx (8.5, 4.5) (8.5, 4)       @noisy det1139 det1299
mzz (9, 5) (8.5, 5)           @noisy det2488 det3016
mxx (8.5, 6) (8.5, 6.5)       @noisy det707 det1779
mzz (8.5, 7) (9, 7)           @noisy det675 det1194
mxx (8.5, 8.5) (8.5, 8)       @noisy det2294 det3212
mzz (8.5, 9) (9, 9)           @noisy det1431 det2735
mxx (10.5, 0.5) (10.5, 0.0)     @noisy det1362
mz (10.5, 1.0)                @noisy det610 det2951
mxx (9.5, 1.5) (9.5, 1)       @noisy det2920
mzz (9.5, 2) (10, 2)          @noisy det1451 det2403
mxx (10.5, 2.0) (10.5, 2.5)     @noisy det1336
mz (10.5, 3.0)                @noisy det540 det2838
mxx (9.5, 3.5) (9.5, 3)       @noisy det1931
mzz (9.5, 4) (10, 4)          @noisy det655 det1369
mxx (10.5, 4.0) (10.5, 4.5)     @noisy det1299
mz (10.5, 5.0)                @noisy det280 det427
mxx (9.5, 5) (9.5, 5.5)       @noisy det1884
mzz (9.5, 6) (10, 6)          @noisy det895 det2251
mxx (10.5, 6.5) (10.5, 6.0)     @noisy det707
mz (10.5, 7.0)                @noisy det378 det2887
mxx (9.5, 7) (9.5, 7.5)       @noisy det1352
mzz (9.5, 8) (10, 8)          @noisy det61 det1863
mxx (10.5, 8.0) (10.5, 8.5)     @noisy det2294
mz (10.5, 9.0)                @noisy det3109 det3224
mxx (9.5, 9.5) (9.5, 9)       @noisy det494
mzz (9.5, 10) (10, 10)        @noisy det365 det3097

--------         34
mxx (0.0, -0.5) (0, 0)        @noisy det2358 det2514
mx (0.5, -0.5)                @noisy det2221 det2358
mz (1.0, -0.5)                @noisy det2043
mxx (0, 1.5) (0, 2)           @noisy det2372 det3108
mx (0.5, 1.5)                 @noisy det2372 det2417
mz (1, 1.5)                   @noisy det48 det339 det1015 det2341
mxx (0, 3.5) (0, 4)           @noisy det216 det1848
mx (0.5, 3.5)                 @noisy det1848 det2321
mz (1, 3.5)                   @noisy det1075 det1445 det1543 det2524
mxx (0, 5.5) (0, 6)           @noisy det696 det1670
mx (0.5, 5.5)                 @noisy det696 det2255
mz (1, 5.5)                   @noisy det1376 det1456 det1852 det1987
mxx (0, 7.5) (0, 8)           @noisy det1102 det2984
mx (0.5, 7.5)                 @noisy det1102 det2179
mz (1, 7.5)                   @noisy det313 det2616 det2717 det3247
mxx (0, 9.5) (0, 10)          @noisy det237 det622
mx (0.5, 9.5)                 @noisy det622 det2377
mz (1, 9.5)                   @noisy det689 det1459 det1904
mxx (1, 0.5) (1, 1)           @noisy det1099 det3214
mx (1.5, 0.5)                 @noisy det1099 det2207
mz (2, 0.5)                   @noisy det848 det1015 det1048
mxx (1, 2.5) (1, 3)           @noisy det2498 det2818
mx (1.5, 2.5)                 @noisy det2168 det2498
mz (2, 2.5)                   @noisy det48 det219 det415 det1543
mxx (1, 4.5) (1, 5)           @noisy det774 det2389
mx (1.5, 4.5)                 @noisy det2326 det2389
mz (2, 4.5)                   @noisy det1075 det1245 det1458 det1987
mxx (1, 6.5) (1, 7)           @noisy det268 det1999
mx (1.5, 6.5)                 @noisy det268 det2398
mz (2, 6.5)                   @noisy det698 det1456 det2616 det2759
mxx (1, 8.5) (1, 9)           @noisy det1054 det1875
mx (1.5, 8.5)                 @noisy det1875 det2408
mz (2, 8.5)                   @noisy det1459 det1490 det2527 det2717
mx (1.0, 10.5)                @noisy det1068 det2138
mx (1.5, 10.5)                @noisy det1068 det2415
mz (2.0, 10.5)                @noisy det689
mxx (2.0, -0.5) (2, 0)        @noisy det1618 det2443
mx (2.5, -0.5)                @noisy det1618 det2456
mz (3.0, -0.5)                @noisy det1048
mxx (2, 1.5) (2, 2)           @noisy det1295 det1830
mx (2.5, 1.5)                 @noisy det1830 det2265
mz (3, 1.5)                   @noisy det415 det423 det582 det848
mxx (2, 3.5) (2, 4)           @noisy det925 det2778
mx (2.5, 3.5)                 @noisy det925 det2270
mz (3, 3.5)                   @noisy det219 det1245 det2137 det2704
mxx (2, 5.5) (2, 6)           @noisy det1031 det1836
mx (2.5, 5.5)                 @noisy det1031 det2387
mz (3, 5.5)                   @noisy det698 det1458 det1883 det3223
mxx (2, 7.5) (2, 8)           @noisy det613 det3184
mx (2.5, 7.5)                 @noisy det613 det2369
mz (3, 7.5)                   @noisy det1097 det1490 det2759 det3107
mxx (2, 9.5) (2, 10)          @noisy det2450 det3019
mx (2.5, 9.5)                 @noisy det2282 det3019
mz (3, 9.5)                   @noisy det764 det1092 det2527
mxx (3, 1) (3, 0.5)           @noisy det1556 det2509
mx (3.5, 0.5)                 @noisy det1556 det2374
mz (4, 0.5)                   @noisy det582 det2688 det3167
mxx (3, 2.5) (3, 3)           @noisy det1790 det2297
mx (3.5, 2.5)                 @noisy det1790 det2445
mz (4, 2.5)                   @noisy det423 det2275 det2542 det2704
mxx (3, 4.5) (3, 5)           @noisy det47 det1768
mx (3.5, 4.5)                 @noisy det1768 det2205
mz (4, 4.5)                   @noisy det891 det1883 det2137 det2821
mxx (3, 7) (3, 6.5)           @noisy det628 det2846
mx (3.5, 6.5)                 @noisy det628 det2285
mz (4, 6.5)                   @noisy det559 det1097 det1620 det3223
mxx (3, 8.5) (3, 9)           @noisy det1522 det1969
mx (3.5, 8.5)                 @noisy det1522 det2446
mz (4, 8.5)                   @noisy det764 det1566 det2980 det3107
mx (3.0, 10.5)                @noisy det1232 det1906
mx (3.5, 10.5)                @noisy det1232 det2324
mz (4.0, 10.5)                @noisy det1092
mxx (4.0, -0.5) (4, 0)        @noisy det701 det1264
mx (4.5, -0.5)                @noisy det701 det2239
mz (5.0, -0.5)                @noisy det2688
mxx (4, 1.5) (4, 2)           @noisy det18 det2776
mx (4.5, 1.5)                 @noisy det18 det2343
mz (5, 1.5)                   @noisy det269 det2382 det2542 det3167
mxx (4, 4) (4, 3.5)           @noisy det568 det1788
mx (4.5, 3.5)                 @noisy det1788 det2424
mz (5, 3.5)                   @noisy det2202 det2238 det2275 det2821
mxx (4, 5.5) (4, 6)           @noisy det373 det600
mx (4.5, 5.5)                 @noisy det373 det2342
mz (5, 5.5)                   @noisy det495 det891 det1428 det1620
mxx (4, 7.5) (4, 8)           @noisy det1785 det2522
mx (4.5, 7.5)                 @noisy det1785 det2356
mz (5, 7.5)                   @noisy det559 det1566 det2049 det2919
mxx (4, 9.5) (4, 10)          @noisy det1174 det2006
mx (4.5, 9.5)                 @noisy det1174 det2187
mz (5, 9.5)                   @noisy det352 det1159 det2980
mxx (5, 0.5) (5, 1)           @noisy det2471 det3240
mx (5.5, 0.5)                 @noisy det2329 det3240
mz (6, 0.5)                   @noisy det1475 det2274 det2382
mxx (5, 3) (5, 2.5)           @noisy det2273 det2459
mx (5.5, 2.5)                 @noisy det2273 det2351
mz (6, 2.5)                   @noisy det269 det1329 det2202 det2237
mxx (5, 4.5) (5, 5)           @noisy det1311 det2186
mx (5.5, 4.5)                 @noisy det2183 det2186
mz (6, 4.5)                   @noisy det654 det1428 det2081 det2238
mxx (5, 6.5) (5, 7)           @noisy det721 det2174
mx (5.5, 6.5)                 @noisy det721 det2350
mz (6, 6.5)                   @noisy det495 det513 det1774 det2919
mxx (5, 9) (5, 8.5)           @noisy det137 det1838
mx (5.5, 8.5)                 @noisy det1838 det2405
mz (6, 8.5)                   @noisy det1159 det1339 det1917 det2049
mx (5.0, 10.5)                @noisy det1145 det1341
mx (5.5, 10.5)                @noisy det1145 det2411
mz (6.0, 10.5)                @noisy det352
mxx (6.0, -0.5) (6, 0)        @noisy det2734 det2954
mx (6.5, -0.5)                @noisy det2402 det2954
mz (7.0, -0.5)                @noisy det2274
mxx (6, 1.5) (6, 2)           @noisy det2252 det2986
mx (6.5, 1.5)                 @noisy det2252 det2309
mz (7, 1.5)                   @noisy det873 det1475 det1730 det2237
mxx (6, 3.5) (6, 4)           @noisy det557 det683
mx (6.5, 3.5)                 @noisy det683 det2394
mz (7, 3.5)                   @noisy det67 det1088 det1329 det2081
mxx (6, 6) (6, 5.5)           @noisy det1046 det3126
mx (6.5, 5.5)                 @noisy det1046 det2212
mz (7, 5.5)                   @noisy det513 det654 det2630 det2879
mxx (6, 7.5) (6, 8)           @noisy det168 det2711
mx (6.5, 7.5)                 @noisy det168 det2379
mz (7, 7.5)                   @noisy det315 det1339 det1430 det1774
mxx (6, 9.5) (6, 10)          @noisy det251 det2587
mx (6.5, 9.5)                 @noisy det251 det2291
mz (7, 9.5)                   @noisy det1328 det1917 det2493
mxx (7, 0.5) (7, 1)           @noisy det1542 det1909
mx (7.5, 0.5)                 @noisy det1909 det2337
mz (8, 0.5)                   @noisy det1208 det1562 det1730
mxx (7, 2.5) (7, 3)           @noisy det410 det1617
mx (7.5, 2.5)                 @noisy det1617 det2375
mz (8, 2.5)                   @noisy det67 det873 det2312 det2732
mxx (7, 4.5) (7, 5)           @noisy det1139 det2639
mx (7.5, 4.5)                 @noisy det2271 det2639
mz (8, 4.5)                   @noisy det1088 det2488 det2630 det3016
mxx (7, 6.5) (7, 7)           @noisy det275 det1779
mx (7.5, 6.5)                 @noisy det275 det2215
mz (8, 6.5)                   @noisy det675 det1194 det1430 det2879
mxx (7, 9) (7, 8.5)           @noisy det3 det3212
mx (7.5, 8.5)                 @noisy det3 det2345
mz (8, 8.5)                   @noisy det315 det1431 det2493 det2735
mx (7.0, 10.5)                @noisy det90 det797
mx (7.5, 10.5)                @noisy det90 det2278
mz (8.0, 10.5)                @noisy det1328
mxx (8, 0) (8.0, -0.5)        @noisy det1786 det3021
mx (8.5, -0.5)                @noisy det1786 det2192
mz (9.0, -0.5)                @noisy det1208
mxx (8, 2) (8, 1.5)           @noisy det2378 det2920
mx (8.5, 1.5)                 @noisy det2378 det2426
mz (9, 1.5)                   @noisy det1451 det1562 det2403 det2732
mxx (8, 3.5) (8, 4)           @noisy det1289 det1931
mx (8.5, 3.5)                 @noisy det1289 det2432
mz (9, 3.5)                   @noisy det655 det1369 det2312 det3016
mxx (8, 5.5) (8, 6)           @noisy det1694 det1884
mx (8.5, 5.5)                 @noisy det1694 det2262
mz (9, 5.5)                   @noisy det895 det1194 det2251 det2488
mxx (8, 7.5) (8, 8)           @noisy det1352 det3229
mx (8.5, 7.5)                 @noisy det2172 det3229
mz (9, 7.5)                   @noisy det61 det675 det1431 det1863
mxx (8, 9.5) (8, 10)          @noisy det494 det2973
mx (8.5, 9.5)                 @noisy det2441 det2973
mz (9, 9.5)                   @noisy det365 det2735 det3097
mxx (9, 0.5) (9, 1)           @noisy det890 det1362
mx (9.5, 0.5)                 @noisy det890 det2233
mz (10, 0.5)                  @noisy det610 det1451 det2951
mxx (9, 2.5) (9, 3)           @noisy det506 det1336
mx (9.5, 2.5)                 @noisy det506 det2437
mz (10, 2.5)                  @noisy det540 det655 det2403 det2838
mxx (9, 5) (9, 4.5)           @noisy det1299 det2563
mx (9.5, 4.5)                 @noisy det2361 det2563
mz (10, 4.5)                  @noisy det280 det427 det895 det1369
mxx (9, 6.5) (9, 7)           @noisy det707 det2897
mx (9.5, 6.5)                 @noisy det2431 det2897
mz (10, 6.5)                  @noisy det61 det378 det2251 det2887
mxx (9, 8.5) (9, 9)           @noisy det98 det2294
mx (9.5, 8.5)                 @noisy det98 det2286
mz (10, 8.5)                  @noisy det1863 det3097 det3109 det3224
mx (9.0, 10.5)                @noisy det2185 det2937
mx (9.5, 10.5)                @noisy det2406 det2937
mz (10.0, 10.5)               @noisy det365
mxx (0.5, 0.5) (0.5, 1)       @noisy det3214
mzz (1, 0) (0.5, 0)           @noisy det339 det2043
mzz (0, 1) (-0.5, 1.0)        @noisy det501 det713
mxx (-0.5, 2.0) (-0.5, 1.5)     @noisy det3108
mxx (0.5, 2.5) (0.5, 3)       @noisy det2818
mzz (1, 2) (0.5, 2)           @noisy det2341 det2524
mzz (-0.5, 3.0) (0, 3)        @noisy det1908 det2359
mxx (-0.5, 3.5) (-0.5, 4.0)     @noisy det216
mxx (0.5, 5) (0.5, 4.5)       @noisy det774
mzz (1, 4) (0.5, 4)           @noisy det1445 det1852
mzz (-0.5, 5.0) (0, 5)        @noisy det1541 det2883
mxx (-0.5, 5.5) (-0.5, 6.0)     @noisy det1670
mxx (0.5, 6.5) (0.5, 7)       @noisy det1999
mzz (0.5, 6) (1, 6)           @noisy det1376 det3247
mzz (0, 7) (-0.5, 7.0)        @noisy det370 det2229
mxx (-0.5, 8.0) (-0.5, 7.5)     @noisy det2984
mxx (0.5, 8.5) (0.5, 9)       @noisy det1054
mzz (1, 8) (0.5, 8)           @noisy det313 det1904
mzz (-0.5, 9.0) (0, 9)        @noisy det2354 det2494
mxx (-0.5, 9.5) (-0.5, 10.0)     @noisy det237
mxx (1.5, 1.5) (1.5, 2)       @noisy det1295 det3108
mzz (1.5, 1) (2, 1)           @noisy det48 det1015
mxx (1.5, 4) (1.5, 3.5)       @noisy det216 det2778
mzz (2, 3) (1.5, 3)           @noisy det1075 det1543
mxx (1.5, 5.5) (1.5, 6)       @noisy det1670 det1836
mzz (1.5, 5) (2, 5)           @noisy det1456 det1987
mxx (1.5, 7.5) (1.5, 8)       @noisy det2984 det3184
mzz (1.5, 7) (2, 7)           @noisy det2616 det2717
mxx (1.5, 10) (1.5, 9.5)      @noisy det237 det2450
mzz (2, 9) (1.5, 9)           @noisy det689 det1459
mxx (2.5, 0.5) (2.5, 1)       @noisy det2509 det3214
mzz (2.5, 0) (3, 0)           @noisy det848 det1048
mxx (2.5, 2.5) (2.5, 3)       @noisy det2297 det2818
mzz (2.5, 2) (3, 2)           @noisy det219 det415
mxx (2.5, 4.5) (2.5, 5)       @noisy det47 det774
mzz (2.5, 4) (3, 4)           @noisy det1245 det1458
mxx (2.5, 7) (2.5, 6.5)       @noisy det1999 det2846
mzz (3, 6) (2.5, 6)           @noisy det698 det2759
mxx (2.5, 8.5) (2.5, 9)       @noisy det1054 det1969
mzz (2.5, 8) (3, 8)           @noisy det1490 det2527
mxx (3.5, 1.5) (3.5, 2)       @noisy det1295 det2776
mzz (3.5, 1) (4, 1)           @noisy det423 det582
mxx (3.5, 3.5) (3.5, 4)       @noisy det568 det2778
mzz (3.5, 3) (4, 3)           @noisy det2137 det2704
mxx (3.5, 5.5) (3.5, 6)       @noisy det600 det1836
mzz (3.5, 5) (4, 5)           @noisy det1883 det3223
mxx (3.5, 7.5) (3.5, 8)       @noisy det2522 det3184
mzz (3.5, 7) (4, 7)           @noisy det1097 det3107
mxx (3.5, 9.5) (3.5, 10)      @noisy det2006 det2450
mzz (4, 9) (3.5, 9)           @noisy det764 det1092
mxx (4.5, 0.5) (4.5, 1)       @noisy det2471 det2509
mzz (5, 0) (4.5, 0)           @noisy det2688 det3167
mxx (4.5, 2.5) (4.5, 3)       @noisy det2297 det2459
mzz (4.5, 2) (5, 2)           @noisy det2275 det2542
mxx (4.5, 4.5) (4.5, 5)       @noisy det47 det1311
mzz (5, 4) (4.5, 4)           @noisy det891 det2821
mxx (4.5, 6.5) (4.5, 7)       @noisy det2174 det2846
mzz (5, 6) (4.5, 6)           @noisy det559 det1620
mxx (4.5, 8.5) (4.5, 9)       @noisy det137 det1969
mzz (4.5, 8) (5, 8)           @noisy det1566 det2980
mxx (5.5, 1.5) (5.5, 2)       @noisy det2776 det2986
mzz (5.5, 1) (6, 1)           @noisy det269 det2382
mxx (5.5, 3.5) (5.5, 4)       @noisy det557 det568
mzz (5.5, 3) (6, 3)           @noisy det2202 det2238
mxx (5.5, 5.5) (5.5, 6)       @noisy det600 det3126
mzz (5.5, 5) (6, 5)           @noisy det495 det1428
mxx (5.5, 7.5) (5.5, 8)       @noisy det2522 det2711
mzz (5.5, 7) (6, 7)           @noisy det2049 det2919
mxx (5.5, 9.5) (5.5, 10)      @noisy det2006 det2587
mzz (5.5, 9) (6, 9)           @noisy det352 det1159
mxx (6.5, 0.5) (6.5, 1)       @noisy det1542 det2471
mzz (6.5, 0) (7, 0)           @noisy det1475 det2274
mxx (6.5, 2.5) (6.5, 3)       @noisy det410 det2459
mzz (6.5, 2) (7, 2)           @noisy det1329 det2237
mxx (6.5, 5) (6.5, 4.5)       @noisy det1139 det1311
mzz (7, 4) (6.5, 4)           @noisy det654 det2081
mxx (6.5, 6.5) (6.5, 7)       @noisy det1779 det2174
mzz (6.5, 6) (7, 6)           @noisy det513 det1774
mxx (6.5, 8.5) (6.5, 9)       @noisy det137 det3212
mzz (6.5, 8) (7, 8)           @noisy det1339 det1917
mxx (7.5, 2) (7.5, 1.5)       @noisy det2920 det2986
mzz (7.5, 1) (8, 1)           @noisy det873 det1730
mxx (7.5, 3.5) (7.5, 4)       @noisy det557 det1931
mzz (7.5, 3) (8, 3)           @noisy det67 det1088
mxx (7.5, 5.5) (7.5, 6)       @noisy det1884 det3126
mzz (7.5, 5) (8, 5)           @noisy det2630 det2879
mxx (7.5, 8) (7.5, 7.5)       @noisy det1352 det2711
mzz (8, 7) (7.5, 7)           @noisy det315 det1430
mxx (7.5, 9.5) (7.5, 10)      @noisy det494 det2587
mzz (7.5, 9) (8, 9)           @noisy det1328 det2493
mxx (8.5, 0.5) (8.5, 1)       @noisy det1362 det1542
mzz (8.5, 0) (9, 0)           @noisy det1208 det1562
mxx (8.5, 2.5) (8.5, 3)       @noisy det410 det1336
mzz (8.5, 2) (9, 2)           @noisy det2312 det2732
mxx (8.5, 4.5) (8.5, 5)       @noisy det1139 det1299
mzz (8.5, 4) (9, 4)           @noisy det2488 det3016
mxx (8.5, 6.5) (8.5, 7)       @noisy det707 det1779
mzz (8.5, 6) (9, 6)           @noisy det675 det1194
mxx (8.5, 8.5) (8.5, 9)       @noisy det2294 det3212
mzz (8.5, 8) (9, 8)           @noisy det1431 det2735
mz (10.5, 0.0)                @noisy det610 det2951
mxx (10.5, 0.5) (10.5, 1.0)     @noisy det1362
mxx (9.5, 1.5) (9.5, 2)       @noisy det2920
mzz (10, 1) (9.5, 1)          @noisy det1451 det2403
mz (10.5, 2.0)                @noisy det540 det2838
mxx (10.5, 2.5) (10.5, 3.0)     @noisy det1336
mxx (9.5, 4) (9.5, 3.5)       @noisy det1931
mzz (9.5, 3) (10, 3)          @noisy det655 det1369
mz (10.5, 4.0)                @noisy det280 det427
mxx (10.5, 4.5) (10.5, 5.0)     @noisy det1299
mxx (9.5, 5.5) (9.5, 6)       @noisy det1884
mzz (9.5, 5) (10, 5)          @noisy det895 det2251
mz (10.5, 6.0)                @noisy det378 det2887
mxx (10.5, 6.5) (10.5, 7.0)     @noisy det707
mxx (9.5, 7.5) (9.5, 8)       @noisy det1352
mzz (9.5, 7) (10, 7)          @noisy det61 det1863
mz (10.5, 8.0)                @noisy det3109 det3224
mxx (10.5, 8.5) (10.5, 9.0)     @noisy det2294
mxx (9.5, 10) (9.5, 9.5)      @noisy det494
mzz (10, 9) (9.5, 9)          @noisy det365 det3097

--------         35
mzz (0.5, -0.5) (0.0, -0.5)     @noisy det339
mx (1.0, -0.5)                @noisy det2358 det2514
mzz (0, 1.5) (0.5, 1.5)       @noisy det339 det2524
mxx (1, 1) (1, 1.5)           @noisy det2372 det3108
mzz (0, 3.5) (0.5, 3.5)       @noisy det1852 det2524
mxx (1, 3) (1, 3.5)           @noisy det216 det1848
mzz (0.5, 5.5) (0, 5.5)       @noisy det1852 det3247
mxx (1, 5) (1, 5.5)           @noisy det696 det1670
mzz (0, 7.5) (0.5, 7.5)       @noisy det1904 det3247
mxx (1, 7.5) (1, 7)           @noisy det1102 det2984
mzz (0, 9.5) (0.5, 9.5)       @noisy det1904
mxx (1, 9) (1, 9.5)           @noisy det237 det622
mzz (1, 0.5) (1.5, 0.5)       @noisy det48
mxx (2, 0) (2, 0.5)           @noisy det1099 det3214
mzz (1, 2.5) (1.5, 2.5)       @noisy det48 det1075
mxx (2, 2) (2, 2.5)           @noisy det2498 det2818
mzz (1.5, 4.5) (1, 4.5)       @noisy det1075 det1456
mxx (2, 4.5) (2, 4)           @noisy det774 det2389
mzz (1, 6.5) (1.5, 6.5)       @noisy det1456 det2717
mxx (2, 6.5) (2, 6)           @noisy det268 det1999
mzz (1, 8.5) (1.5, 8.5)       @noisy det689 det2717
mxx (2, 8) (2, 8.5)           @noisy det1054 det1875
mzz (1.5, 10.5) (1.0, 10.5)     @noisy det689
mxx (2, 10) (2.0, 10.5)       @noisy det1068 det2138
mzz (2.0, -0.5) (2.5, -0.5)     @noisy det848
mx (3.0, -0.5)                @noisy det1618 det2443
mzz (2, 1.5) (2.5, 1.5)       @noisy det219 det848
mxx (3, 1.5) (3, 1)           @noisy det1295 det1830
mzz (2, 3.5) (2.5, 3.5)       @noisy det219 det1458
mxx (3, 3.5) (3, 3)           @noisy det925 det2778
mzz (2, 5.5) (2.5, 5.5)       @noisy det1458 det2759
mxx (3, 5) (3, 5.5)           @noisy det1031 det1836
mzz (2.5, 7.5) (2, 7.5)       @noisy det2527 det2759
mxx (3, 7.5) (3, 7)           @noisy det613 det3184
mzz (2, 9.5) (2.5, 9.5)       @noisy det2527
mxx (3, 9.5) (3, 9)           @noisy det2450 det3019
mzz (3.5, 0.5) (3, 0.5)       @noisy det423
mxx (4, 0) (4, 0.5)           @noisy det1556 det2509
mzz (3, 2.5) (3.5, 2.5)       @noisy det423 det2137
mxx (4, 2) (4, 2.5)           @noisy det1790 det2297
mzz (3, 4.5) (3.5, 4.5)       @noisy det2137 det3223
mxx (4, 4.5) (4, 4)           @noisy det47 det1768
mzz (3.5, 6.5) (3, 6.5)       @noisy det3107 det3223
mxx (4, 6) (4, 6.5)           @noisy det628 det2846
mzz (3, 8.5) (3.5, 8.5)       @noisy det1092 det3107
mxx (4, 8) (4, 8.5)           @noisy det1522 det1969
mzz (3.0, 10.5) (3.5, 10.5)     @noisy det1092
mxx (4, 10) (4.0, 10.5)       @noisy det1232 det1906
mzz (4.0, -0.5) (4.5, -0.5)     @noisy det3167
mx (5.0, -0.5)                @noisy det701 det1264
mzz (4, 1.5) (4.5, 1.5)       @noisy det2275 det3167
mxx (5, 1) (5, 1.5)           @noisy det18 det2776
mzz (4.5, 3.5) (4, 3.5)       @noisy det891 det2275
mxx (5, 3.5) (5, 3)           @noisy det568 det1788
mzz (4, 5.5) (4.5, 5.5)       @noisy det559 det891
mxx (5, 5.5) (5, 5)           @noisy det373 det600
mzz (4, 7.5) (4.5, 7.5)       @noisy det559 det2980
mxx (5, 7) (5, 7.5)           @noisy det1785 det2522
mzz (4, 9.5) (4.5, 9.5)       @noisy det2980
mxx (5, 9.5) (5, 9)           @noisy det1174 det2006
mzz (5, 0.5) (5.5, 0.5)       @noisy det269
mxx (6, 0) (6, 0.5)           @noisy det2471 det3240
mzz (5.5, 2.5) (5, 2.5)       @noisy det269 det2238
mxx (6, 2.5) (6, 2)           @noisy det2273 det2459
mzz (5, 4.5) (5.5, 4.5)       @noisy det495 det2238
mxx (6, 4) (6, 4.5)           @noisy det1311 det2186
mzz (5, 6.5) (5.5, 6.5)       @noisy det495 det2049
mxx (6, 6.5) (6, 6)           @noisy det721 det2174
mzz (5.5, 8.5) (5, 8.5)       @noisy det352 det2049
mxx (6, 8.5) (6, 8)           @noisy det137 det1838
mzz (5.0, 10.5) (5.5, 10.5)     @noisy det352
mxx (6.0, 10.5) (6, 10)       @noisy det1145 det1341
mzz (6.5, -0.5) (6.0, -0.5)     @noisy det1475
mx (7.0, -0.5)                @noisy det2734 det2954
mzz (6, 1.5) (6.5, 1.5)       @noisy det1329 det1475
mxx (7, 1.5) (7, 1)           @noisy det2252 det2986
mzz (6, 3.5) (6.5, 3.5)       @noisy det654 det1329
mxx (7, 3) (7, 3.5)           @noisy det557 det683
mzz (6.5, 5.5) (6, 5.5)       @noisy det654 det1774
mxx (7, 5.5) (7, 5)           @noisy det1046 det3126
mzz (6, 7.5) (6.5, 7.5)       @noisy det1774 det1917
mxx (7, 7.5) (7, 7)           @noisy det168 det2711
mzz (6, 9.5) (6.5, 9.5)       @noisy det1917
mxx (7, 9.5) (7, 9)           @noisy det251 det2587
mzz (7, 0.5) (7.5, 0.5)       @noisy det873
mxx (8, 0.5) (8, 0)           @noisy det1542 det1909
mzz (7.5, 2.5) (7, 2.5)       @noisy det873 det1088
mxx (8, 2.5) (8, 2)           @noisy det410 det1617
mzz (7, 4.5) (7.5, 4.5)       @noisy det1088 det2879
mxx (8, 4) (8, 4.5)           @noisy det1139 det2639
mzz (7, 6.5) (7.5, 6.5)       @noisy det315 det2879
mxx (8, 6.5) (8, 6)           @noisy det275 det1779
mzz (7.5, 8.5) (7, 8.5)       @noisy det315 det1328
mxx (8, 8) (8, 8.5)           @noisy det3 det3212
mzz (7.0, 10.5) (7.5, 10.5)     @noisy det1328
mxx (8.0, 10.5) (8, 10)       @noisy det90 det797
mzz (8.5, -0.5) (8.0, -0.5)     @noisy det1562
mx (9.0, -0.5)                @noisy det1786 det3021
mzz (8.5, 1.5) (8, 1.5)       @noisy det1562 det2312
mxx (9, 1) (9, 1.5)           @noisy det2378 det2920
mzz (8, 3.5) (8.5, 3.5)       @noisy det2312 det2488
mxx (9, 3) (9, 3.5)           @noisy det1289 det1931
mzz (8, 5.5) (8.5, 5.5)       @noisy det675 det2488
mxx (9, 5.5) (9, 5)           @noisy det1694 det1884
mzz (8, 7.5) (8.5, 7.5)       @noisy det675 det2735
mxx (9, 7) (9, 7.5)           @noisy det1352 det3229
mzz (8, 9.5) (8.5, 9.5)       @noisy det2735
mxx (9, 9) (9, 9.5)           @noisy det494 det2973
mzz (9, 0.5) (9.5, 0.5)       @noisy det2403
mxx (10, 0.5) (10, 0)         @noisy det890 det1362
mzz (9.5, 2.5) (9, 2.5)       @noisy det1369 det2403
mxx (10, 2) (10, 2.5)         @noisy det506 det1336
mzz (9.5, 4.5) (9, 4.5)       @noisy det1369 det2251
mxx (10, 4.5) (10, 4)         @noisy det1299 det2563
mzz (9, 6.5) (9.5, 6.5)       @noisy det1863 det2251
mxx (10, 6.5) (10, 6)         @noisy det707 det2897
mzz (9.5, 8.5) (9, 8.5)       @noisy det365 det1863
mxx (10, 8) (10, 8.5)         @noisy det98 det2294
mzz (9.0, 10.5) (9.5, 10.5)     @noisy det365
mxx (10, 10) (10.0, 10.5)     @noisy det2185 det2937
mzz (0, 1) (0.5, 1)           @noisy det339 det2043
mz (0.5, 0.5)                 @noisy det2043 det3076
mx (0.5, 0)                   @noisy det2358 det2514 det3214
mx (-0.5, 1.0)                @noisy det3108
mz (-0.5, 1.5)                @noisy det713 det3077
mz (-0.5, 2.0)                @noisy det501 det713
mzz (0, 3) (0.5, 3)           @noisy det2341 det2524
mz (0.5, 2.5)                 @noisy det2341 det3122
mx (0.5, 2)                   @noisy det2372 det2818 det3108
mx (-0.5, 3.0)                @noisy det216
mz (-0.5, 3.5)                @noisy det2359 det2931
mz (-0.5, 4.0)                @noisy det1908 det2359
mzz (0.5, 5) (0, 5)           @noisy det1445 det1852
mz (0.5, 4.5)                 @noisy det1445 det3131
mx (0.5, 4)                   @noisy det216 det774 det1848
mx (-0.5, 5.0)                @noisy det1670
mz (-0.5, 5.5)                @noisy det1541 det2932
mz (-0.5, 6.0)                @noisy det1541 det2883
mzz (0, 7) (0.5, 7)           @noisy det1376 det3247
mz (0.5, 6.5)                 @noisy det1376 det2940
mx (0.5, 6)                   @noisy det696 det1670 det1999
mx (-0.5, 7.0)                @noisy det2984
mz (-0.5, 7.5)                @noisy det2229 det3174
mz (-0.5, 8.0)                @noisy det370 det2229
mzz (0, 9) (0.5, 9)           @noisy det313 det1904
mz (0.5, 8.5)                 @noisy det313 det3123
mx (0.5, 8)                   @noisy det1054 det1102 det2984
mx (-0.5, 9.0)                @noisy det237
mz (-0.5, 9.5)                @noisy det2354 det2987
mz (-0.5, 10.0)               @noisy det2354 det2494
mzz (1, 2) (1.5, 2)           @noisy det48 det1015
mz (1.5, 1.5)                 @noisy det1015 det3056
mx (1.5, 1)                   @noisy det1099 det1295 det2372 det3214
mzz (1.5, 4) (1, 4)           @noisy det1075 det1543
mz (1.5, 3.5)                 @noisy det1543 det3111
mx (1.5, 3)                   @noisy det1848 det2498 det2778 det2818
mzz (1, 6) (1.5, 6)           @noisy det1456 det1987
mz (1.5, 5.5)                 @noisy det1987 det3050
mx (1.5, 5)                   @noisy det696 det774 det1836 det2389
mzz (1, 8) (1.5, 8)           @noisy det2616 det2717
mz (1.5, 7.5)                 @noisy det2616 det2995
mx (1.5, 7)                   @noisy det268 det1102 det1999 det3184
mzz (1.5, 10) (1, 10)         @noisy det689 det1459
mz (1.5, 9.5)                 @noisy det1459 det3034
mx (1.5, 9)                   @noisy det622 det1054 det1875 det2450
mzz (2, 1) (2.5, 1)           @noisy det848 det1048
mz (2.5, 0.5)                 @noisy det1048 det3152
mx (2.5, 0)                   @noisy det1099 det1618 det2443 det2509
mzz (2, 3) (2.5, 3)           @noisy det219 det415
mz (2.5, 2.5)                 @noisy det415 det2936
mx (2.5, 2)                   @noisy det1295 det1830 det2297 det2498
mzz (2, 5) (2.5, 5)           @noisy det1245 det1458
mz (2.5, 4.5)                 @noisy det1245 det3012
mx (2.5, 4)                   @noisy det47 det925 det2389 det2778
mzz (2.5, 7) (2, 7)           @noisy det698 det2759
mz (2.5, 6.5)                 @noisy det698 det3053
mx (2.5, 6)                   @noisy det268 det1031 det1836 det2846
mzz (2, 9) (2.5, 9)           @noisy det1490 det2527
mz (2.5, 8.5)                 @noisy det1490 det3042
mx (2.5, 8)                   @noisy det613 det1875 det1969 det3184
mzz (3, 2) (3.5, 2)           @noisy det423 det582
mz (3.5, 1.5)                 @noisy det582 det3136
mx (3.5, 1)                   @noisy det1556 det1830 det2509 det2776
mzz (3, 4) (3.5, 4)           @noisy det2137 det2704
mz (3.5, 3.5)                 @noisy det2704 det2982
mx (3.5, 3)                   @noisy det568 det925 det1790 det2297
mzz (3.5, 6) (3, 6)           @noisy det1883 det3223
mz (3.5, 5.5)                 @noisy det1883 det2994
mx (3.5, 5)                   @noisy det47 det600 det1031 det1768
mzz (3, 8) (3.5, 8)           @noisy det1097 det3107
mz (3.5, 7.5)                 @noisy det1097 det3147
mx (3.5, 7)                   @noisy det613 det628 det2522 det2846
mzz (3, 10) (3.5, 10)         @noisy det764 det1092
mz (3.5, 9.5)                 @noisy det764 det3153
mx (3.5, 9)                   @noisy det1522 det1969 det2006 det3019
mzz (4, 1) (4.5, 1)           @noisy det2688 det3167
mz (4.5, 0.5)                 @noisy det2688 det3072
mx (4.5, 0)                   @noisy det701 det1264 det1556 det2471
mzz (4.5, 3) (4, 3)           @noisy det2275 det2542
mz (4.5, 2.5)                 @noisy det2542 det3116
mx (4.5, 2)                   @noisy det18 det1790 det2459 det2776
mzz (4, 5) (4.5, 5)           @noisy det891 det2821
mz (4.5, 4.5)                 @noisy det2821 det3128
mx (4.5, 4)                   @noisy det568 det1311 det1768 det1788
mzz (4, 7) (4.5, 7)           @noisy det559 det1620
mz (4.5, 6.5)                 @noisy det1620 det3130
mx (4.5, 6)                   @noisy det373 det600 det628 det2174
mzz (4, 9) (4.5, 9)           @noisy det1566 det2980
mz (4.5, 8.5)                 @noisy det1566 det2943
mx (4.5, 8)                   @noisy det137 det1522 det1785 det2522
mzz (5.5, 2) (5, 2)           @noisy det269 det2382
mz (5.5, 1.5)                 @noisy det2382 det3189
mx (5.5, 1)                   @noisy det18 det2471 det2986 det3240
mzz (5, 4) (5.5, 4)           @noisy det2202 det2238
mz (5.5, 3.5)                 @noisy det2202 det3059
mx (5.5, 3)                   @noisy det557 det1788 det2273 det2459
mzz (5, 6) (5.5, 6)           @noisy det495 det1428
mz (5.5, 5.5)                 @noisy det1428 det3086
mx (5.5, 5)                   @noisy det373 det1311 det2186 det3126
mzz (5.5, 8) (5, 8)           @noisy det2049 det2919
mz (5.5, 7.5)                 @noisy det2919 det3020
mx (5.5, 7)                   @noisy det721 det1785 det2174 det2711
mzz (5, 10) (5.5, 10)         @noisy det352 det1159
mz (5.5, 9.5)                 @noisy det1159 det2948
mx (5.5, 9)                   @noisy det137 det1174 det1838 det2587
mzz (6, 1) (6.5, 1)           @noisy det1475 det2274
mz (6.5, 0.5)                 @noisy det2274 det3106
mx (6.5, 0)                   @noisy det1542 det2734 det2954 det3240
mzz (6, 3) (6.5, 3)           @noisy det1329 det2237
mz (6.5, 2.5)                 @noisy det2237 det3046
mx (6.5, 2)                   @noisy det410 det2252 det2273 det2986
mzz (6.5, 5) (6, 5)           @noisy det654 det2081
mz (6.5, 4.5)                 @noisy det2081 det2968
mx (6.5, 4)                   @noisy det557 det683 det1139 det2186
mzz (6, 7) (6.5, 7)           @noisy det513 det1774
mz (6.5, 6.5)                 @noisy det513 det3121
mx (6.5, 6)                   @noisy det721 det1046 det1779 det3126
mzz (6, 9) (6.5, 9)           @noisy det1339 det1917
mz (6.5, 8.5)                 @noisy det1339 det3062
mx (6.5, 8)                   @noisy det168 det1838 det2711 det3212
mzz (7.5, 2) (7, 2)           @noisy det873 det1730
mz (7.5, 1.5)                 @noisy det1730 det3134
mx (7.5, 1)                   @noisy det1542 det1909 det2252 det2920
mzz (7, 4) (7.5, 4)           @noisy det67 det1088
mz (7.5, 3.5)                 @noisy det67 det2976
mx (7.5, 3)                   @noisy det410 det683 det1617 det1931
mzz (7, 6) (7.5, 6)           @noisy det2630 det2879
mz (7.5, 5.5)                 @noisy det2630 det2991
mx (7.5, 5)                   @noisy det1046 det1139 det1884 det2639
mzz (7.5, 8) (7, 8)           @noisy det315 det1430
mz (7.5, 7.5)                 @noisy det1430 det3145
mx (7.5, 7)                   @noisy det168 det275 det1352 det1779
mzz (7, 10) (7.5, 10)         @noisy det1328 det2493
mz (7.5, 9.5)                 @noisy det2493 det3151
mx (7.5, 9)                   @noisy det3 det251 det494 det3212
mzz (8.5, 1) (8, 1)           @noisy det1208 det1562
mz (8.5, 0.5)                 @noisy det1208 det3094
mx (8.5, 0)                   @noisy det1362 det1786 det1909 det3021
mzz (8, 3) (8.5, 3)           @noisy det2312 det2732
mz (8.5, 2.5)                 @noisy det2732 det2912
mx (8.5, 2)                   @noisy det1336 det1617 det2378 det2920
mzz (8, 5) (8.5, 5)           @noisy det2488 det3016
mz (8.5, 4.5)                 @noisy det3016 det3082
mx (8.5, 4)                   @noisy det1289 det1299 det1931 det2639
mzz (8, 7) (8.5, 7)           @noisy det675 det1194
mz (8.5, 6.5)                 @noisy det1194 det3159
mx (8.5, 6)                   @noisy det275 det707 det1694 det1884
mzz (8, 9) (8.5, 9)           @noisy det1431 det2735
mz (8.5, 8.5)                 @noisy det1431 det2917
mx (8.5, 8)                   @noisy det3 det1352 det2294 det3229
mx (10.5, 0.0)                @noisy det890
mz (10.5, 0.5)                @noisy det2951 det3030
mzz (10, 1) (10.5, 1.0)       @noisy det610 det2951
mzz (9, 2) (9.5, 2)           @noisy det1451 det2403
mz (9.5, 1.5)                 @noisy det1451 det3148
mx (9.5, 1)                   @noisy det890 det1362 det2378
mx (10.5, 2.0)                @noisy det506
mz (10.5, 2.5)                @noisy det2838 det2957
mzz (10.5, 3.0) (10, 3)       @noisy det540 det2838
mzz (9.5, 4) (9, 4)           @noisy det655 det1369
mz (9.5, 3.5)                 @noisy det655 det3058
mx (9.5, 3)                   @noisy det506 det1289 det1336
mx (10.5, 4.0)                @noisy det2563
mz (10.5, 4.5)                @noisy det427 det3142
mzz (10, 5) (10.5, 5.0)       @noisy det280 det427
mzz (9, 6) (9.5, 6)           @noisy det895 det2251
mz (9.5, 5.5)                 @noisy det895 det3165
mx (9.5, 5)                   @noisy det1299 det1694 det2563
mx (10.5, 6.0)                @noisy det2897
mz (10.5, 6.5)                @noisy det378 det3079
mzz (10, 7) (10.5, 7.0)       @noisy det378 det2887
mzz (9, 8) (9.5, 8)           @noisy det61 det1863
mz (9.5, 7.5)                 @noisy det61 det2953
mx (9.5, 7)                   @noisy det707 det2897 det3229
mx (10.5, 8.0)                @noisy det98
mz (10.5, 8.5)                @noisy det3133 det3224
mzz (10, 9) (10.5, 9.0)       @noisy det3109 det3224
mzz (9.5, 10) (9, 10)         @noisy det365 det3097
mz (9.5, 9.5)                 @noisy det3028 det3097
mx (9.5, 9)                   @noisy det98 det2294 det2973

--------         36
mx (0.0, -0.5)                @noisy det2358 det2514
mzz (1.0, -0.5) (0.5, -0.5)     @noisy det339
mzz (1, 1.5) (0.5, 1.5)       @noisy det339 det2524
mxx (0, 1.5) (0, 1)           @noisy det2372 det3108
mzz (1, 3.5) (0.5, 3.5)       @noisy det1852 det2524
mxx (0, 3.5) (0, 3)           @noisy det216 det1848
mzz (0.5, 5.5) (1, 5.5)       @noisy det1852 det3247
mxx (0, 5.5) (0, 5)           @noisy det696 det1670
mzz (1, 7.5) (0.5, 7.5)       @noisy det1904 det3247
mxx (0, 7) (0, 7.5)           @noisy det1102 det2984
mzz (1, 9.5) (0.5, 9.5)       @noisy det1904
mxx (0, 9) (0, 9.5)           @noisy det237 det622
mzz (1.5, 0.5) (2, 0.5)       @noisy det48
mxx (1, 0.5) (1, 0)           @noisy det1099 det3214
mzz (1.5, 2.5) (2, 2.5)       @noisy det48 det1075
mxx (1, 2) (1, 2.5)           @noisy det2498 det2818
mzz (1.5, 4.5) (2, 4.5)       @noisy det1075 det1456
mxx (1, 4) (1, 4.5)           @noisy det774 det2389
mzz (1.5, 6.5) (2, 6.5)       @noisy det1456 det2717
mxx (1, 6.5) (1, 6)           @noisy det268 det1999
mzz (1.5, 8.5) (2, 8.5)       @noisy det689 det2717
mxx (1, 8) (1, 8.5)           @noisy det1054 det1875
mxx (1.0, 10.5) (1, 10)       @noisy det1068 det2138
mzz (1.5, 10.5) (2.0, 10.5)     @noisy det689
mx (2.0, -0.5)                @noisy det1618 det2443
mzz (2.5, -0.5) (3.0, -0.5)     @noisy det848
mzz (3, 1.5) (2.5, 1.5)       @noisy det219 det848
mxx (2, 1) (2, 1.5)           @noisy det1295 det1830
mzz (2.5, 3.5) (3, 3.5)       @noisy det219 det1458
mxx (2, 3.5) (2, 3)           @noisy det925 det2778
mzz (2.5, 5.5) (3, 5.5)       @noisy det1458 det2759
mxx (2, 5.5) (2, 5)           @noisy det1031 det1836
mzz (2.5, 7.5) (3, 7.5)       @noisy det2527 det2759
mxx (2, 7) (2, 7.5)           @noisy det613 det3184
mzz (2.5, 9.5) (3, 9.5)       @noisy det2527
mxx (2, 9.5) (2, 9)           @noisy det2450 det3019
mzz (3.5, 0.5) (4, 0.5)       @noisy det423
mxx (3, 0) (3, 0.5)           @noisy det1556 det2509
mzz (3.5, 2.5) (4, 2.5)       @noisy det423 det2137
mxx (3, 2.5) (3, 2)           @noisy det1790 det2297
mzz (4, 4.5) (3.5, 4.5)       @noisy det2137 det3223
mxx (3, 4.5) (3, 4)           @noisy det47 det1768
mzz (3.5, 6.5) (4, 6.5)       @noisy det3107 det3223
mxx (3, 6) (3, 6.5)           @noisy det628 det2846
mzz (3.5, 8.5) (4, 8.5)       @noisy det1092 det3107
mxx (3, 8.5) (3, 8)           @noisy det1522 det1969
mxx (3, 10) (3.0, 10.5)       @noisy det1232 det1906
mzz (4.0, 10.5) (3.5, 10.5)     @noisy det1092
mx (4.0, -0.5)                @noisy det701 det1264
mzz (5.0, -0.5) (4.5, -0.5)     @noisy det3167
mzz (5, 1.5) (4.5, 1.5)       @noisy det2275 det3167
mxx (4, 1.5) (4, 1)           @noisy det18 det2776
mzz (5, 3.5) (4.5, 3.5)       @noisy det891 det2275
mxx (4, 3) (4, 3.5)           @noisy det568 det1788
mzz (5, 5.5) (4.5, 5.5)       @noisy det559 det891
mxx (4, 5) (4, 5.5)           @noisy det373 det600
mzz (5, 7.5) (4.5, 7.5)       @noisy det559 det2980
mxx (4, 7) (4, 7.5)           @noisy det1785 det2522
mzz (5, 9.5) (4.5, 9.5)       @noisy det2980
mxx (4, 9.5) (4, 9)           @noisy det1174 det2006
mzz (5.5, 0.5) (6, 0.5)       @noisy det269
mxx (5, 0) (5, 0.5)           @noisy det2471 det3240
mzz (5.5, 2.5) (6, 2.5)       @noisy det269 det2238
mxx (5, 2) (5, 2.5)           @noisy det2273 det2459
mzz (5.5, 4.5) (6, 4.5)       @noisy det495 det2238
mxx (5, 4.5) (5, 4)           @noisy det1311 det2186
mzz (6, 6.5) (5.5, 6.5)       @noisy det495 det2049
mxx (5, 6) (5, 6.5)           @noisy det721 det2174
mzz (5.5, 8.5) (6, 8.5)       @noisy det352 det2049
mxx (5, 8) (5, 8.5)           @noisy det137 det1838
mxx (5, 10) (5.0, 10.5)       @noisy det1145 det1341
mzz (5.5, 10.5) (6.0, 10.5)     @noisy det352
mx (6.0, -0.5)                @noisy det2734 det2954
mzz (6.5, -0.5) (7.0, -0.5)     @noisy det1475
mzz (6.5, 1.5) (7, 1.5)       @noisy det1329 det1475
mxx (6, 1.5) (6, 1)           @noisy det2252 det2986
mzz (6.5, 3.5) (7, 3.5)       @noisy det654 det1329
mxx (6, 3.5) (6, 3)           @noisy det557 det683
mzz (6.5, 5.5) (7, 5.5)       @noisy det654 det1774
mxx (6, 5) (6, 5.5)           @noisy det1046 det3126
mzz (6.5, 7.5) (7, 7.5)       @noisy det1774 det1917
mxx (6, 7.5) (6, 7)           @noisy det168 det2711
mzz (7, 9.5) (6.5, 9.5)       @noisy det1917
mxx (6, 9.5) (6, 9)           @noisy det251 det2587
mzz (7.5, 0.5) (8, 0.5)       @noisy det873
mxx (7, 0.5) (7, 0)           @noisy det1542 det1909
mzz (7.5, 2.5) (8, 2.5)       @noisy det873 det1088
mxx (7, 2) (7, 2.5)           @noisy det410 det1617
mzz (7.5, 4.5) (8, 4.5)       @noisy det1088 det2879
mxx (7, 4.5) (7, 4)           @noisy det1139 det2639
mzz (7.5, 6.5) (8, 6.5)       @noisy det315 det2879
mxx (7, 6.5) (7, 6)           @noisy det275 det1779
mzz (7.5, 8.5) (8, 8.5)       @noisy det315 det1328
mxx (7, 8) (7, 8.5)           @noisy det3 det3212
mxx (7, 10) (7.0, 10.5)       @noisy det90 det797
mzz (7.5, 10.5) (8.0, 10.5)     @noisy det1328
mx (8.0, -0.5)                @noisy det1786 det3021
mzz (8.5, -0.5) (9.0, -0.5)     @noisy det1562
mzz (8.5, 1.5) (9, 1.5)       @noisy det1562 det2312
mxx (8, 1) (8, 1.5)           @noisy det2378 det2920
mzz (8.5, 3.5) (9, 3.5)       @noisy det2312 det2488
mxx (8, 3.5) (8, 3)           @noisy det1289 det1931
mzz (9, 5.5) (8.5, 5.5)       @noisy det675 det2488
mxx (8, 5.5) (8, 5)           @noisy det1694 det1884
mzz (8.5, 7.5) (9, 7.5)       @noisy det675 det2735
mxx (8, 7.5) (8, 7)           @noisy det1352 det3229
mzz (8.5, 9.5) (9, 9.5)       @noisy det2735
mxx (8, 9) (8, 9.5)           @noisy det494 det2973
mzz (9.5, 0.5) (10, 0.5)      @noisy det2403
mxx (9, 0) (9, 0.5)           @noisy det890 det1362
mzz (9.5, 2.5) (10, 2.5)      @noisy det1369 det2403
mxx (9, 2) (9, 2.5)           @noisy det506 det1336
mzz (9.5, 4.5) (10, 4.5)      @noisy det1369 det2251
mxx (9, 4) (9, 4.5)           @noisy det1299 det2563
mzz (9.5, 6.5) (10, 6.5)      @noisy det1863 det2251
mxx (9, 6.5) (9, 6)           @noisy det707 det2897
mzz (9.5, 8.5) (10, 8.5)      @noisy det365 det1863
mxx (9, 8) (9, 8.5)           @noisy det98 det2294
mxx (9, 10) (9.0, 10.5)       @noisy det2185 det2937
mzz (9.5, 10.5) (10.0, 10.5)     @noisy det365
mzz (0.5, 0) (0, 0)           @noisy det339 det673
mz (0.5, 0.5)                 @noisy det673 det3076
mx (0.5, 1)                   @noisy det1099 det2372 det3108
mz (-0.5, 1.0)                @noisy det40 det501
mz (-0.5, 1.5)                @noisy det40 det3077
mx (-0.5, 2.0)                @noisy det2372
mzz (0, 2) (0.5, 2)           @noisy det2524 det3044
mz (0.5, 2.5)                 @noisy det3044 det3122
mx (0.5, 3)                   @noisy det216 det1848 det2498
mz (-0.5, 3.0)                @noisy det1880 det1908
mz (-0.5, 3.5)                @noisy det1880 det2931
mx (-0.5, 4.0)                @noisy det1848
mzz (0, 4) (0.5, 4)           @noisy det1852 det2722
mz (0.5, 4.5)                 @noisy det2722 det3131
mx (0.5, 5)                   @noisy det696 det1670 det2389
mz (-0.5, 5.0)                @noisy det2883 det3085
mz (-0.5, 5.5)                @noisy det2932 det3085
mx (-0.5, 6.0)                @noisy det696
mzz (0.5, 6) (0, 6)           @noisy det3247 det3248
mz (0.5, 6.5)                 @noisy det2940 det3248
mx (0.5, 7)                   @noisy det268 det1102 det2984
mz (-0.5, 7.0)                @noisy det11 det370
mz (-0.5, 7.5)                @noisy det11 det3174
mx (-0.5, 8.0)                @noisy det1102
mzz (0, 8) (0.5, 8)           @noisy det617 det1904
mz (0.5, 8.5)                 @noisy det617 det3123
mx (0.5, 9)                   @noisy det237 det622 det1875
mz (-0.5, 9.0)                @noisy det150 det2494
mz (-0.5, 9.5)                @noisy det150 det2987
mx (-0.5, 10.0)               @noisy det622
mzz (1, 1) (1.5, 1)           @noisy det48 det2903
mz (1.5, 1.5)                 @noisy det2903 det3056
mx (1.5, 2)                   @noisy det1830 det2498 det2818 det3108
mzz (1, 3) (1.5, 3)           @noisy det1075 det2422
mz (1.5, 3.5)                 @noisy det2422 det3111
mx (1.5, 4)                   @noisy det216 det774 det925 det2389
mzz (1.5, 5) (1, 5)           @noisy det710 det1456
mz (1.5, 5.5)                 @noisy det710 det3050
mx (1.5, 6)                   @noisy det268 det1031 det1670 det1999
mzz (1, 7) (1.5, 7)           @noisy det930 det2717
mz (1.5, 7.5)                 @noisy det930 det2995
mx (1.5, 8)                   @noisy det613 det1054 det1875 det2984
mzz (1, 9) (1.5, 9)           @noisy det689 det1260
mz (1.5, 9.5)                 @noisy det1260 det3034
mx (1.5, 10)                  @noisy det237 det1068 det2138 det3019
mzz (2, 0) (2.5, 0)           @noisy det848 det2782
mz (2.5, 0.5)                 @noisy det2782 det3152
mx (2.5, 1)                   @noisy det1295 det1556 det1830 det3214
mzz (2.5, 2) (2, 2)           @noisy det219 det2483
mz (2.5, 2.5)                 @noisy det2483 det2936
mx (2.5, 3)                   @noisy det925 det1790 det2778 det2818
mzz (2, 4) (2.5, 4)           @noisy det1282 det1458
mz (2.5, 4.5)                 @noisy det1282 det3012
mx (2.5, 5)                   @noisy det774 det1031 det1768 det1836
mzz (2, 6) (2.5, 6)           @noisy det1283 det2759
mz (2.5, 6.5)                 @noisy det1283 det3053
mx (2.5, 7)                   @noisy det613 det628 det1999 det3184
mzz (2.5, 8) (2, 8)           @noisy det2527 det2992
mz (2.5, 8.5)                 @noisy det2992 det3042
mx (2.5, 9)                   @noisy det1054 det1522 det2450 det3019
mzz (3, 1) (3.5, 1)           @noisy det8 det423
mz (3.5, 1.5)                 @noisy det8 det3136
mx (3.5, 2)                   @noisy det18 det1295 det1790 det2297
mzz (3, 3) (3.5, 3)           @noisy det2137 det2538
mz (3.5, 3.5)                 @noisy det2538 det2982
mx (3.5, 4)                   @noisy det47 det1768 det1788 det2778
mzz (3.5, 5) (3, 5)           @noisy det1704 det3223
mz (3.5, 5.5)                 @noisy det1704 det2994
mx (3.5, 6)                   @noisy det373 det628 det1836 det2846
mzz (3, 7) (3.5, 7)           @noisy det988 det3107
mz (3.5, 7.5)                 @noisy det988 det3147
mx (3.5, 8)                   @noisy det1522 det1785 det1969 det3184
mzz (3, 9) (3.5, 9)           @noisy det1092 det3225
mz (3.5, 9.5)                 @noisy det3153 det3225
mx (3.5, 10)                  @noisy det1174 det1232 det1906 det2450
mzz (4, 0) (4.5, 0)           @noisy det2580 det3167
mz (4.5, 0.5)                 @noisy det2580 det3072
mx (4.5, 1)                   @noisy det18 det2509 det2776 det3240
mzz (4.5, 2) (4, 2)           @noisy det1812 det2275
mz (4.5, 2.5)                 @noisy det1812 det3116
mx (4.5, 3)                   @noisy det568 det1788 det2273 det2297
mzz (4, 4) (4.5, 4)           @noisy det759 det891
mz (4.5, 4.5)                 @noisy det759 det3128
mx (4.5, 5)                   @noisy det47 det373 det600 det2186
mzz (4, 6) (4.5, 6)           @noisy det559 det2220
mz (4.5, 6.5)                 @noisy det2220 det3130
mx (4.5, 7)                   @noisy det721 det1785 det2522 det2846
mzz (4.5, 8) (4, 8)           @noisy det66 det2980
mz (4.5, 8.5)                 @noisy det66 det2943
mx (4.5, 9)                   @noisy det1174 det1838 det1969 det2006
mzz (5.5, 1) (5, 1)           @noisy det269 det2572
mz (5.5, 1.5)                 @noisy det2572 det3189
mx (5.5, 2)                   @noisy det2252 det2273 det2459 det2776
mzz (5, 3) (5.5, 3)           @noisy det950 det2238
mz (5.5, 3.5)                 @noisy det950 det3059
mx (5.5, 4)                   @noisy det568 det683 det1311 det2186
mzz (5, 5) (5.5, 5)           @noisy det495 det3203
mz (5.5, 5.5)                 @noisy det3086 det3203
mx (5.5, 6)                   @noisy det600 det721 det1046 det2174
mzz (5.5, 7) (5, 7)           @noisy det2049 det2298
mz (5.5, 7.5)                 @noisy det2298 det3020
mx (5.5, 8)                   @noisy det137 det168 det1838 det2522
mzz (5, 9) (5.5, 9)           @noisy det225 det352
mz (5.5, 9.5)                 @noisy det225 det2948
mx (5.5, 10)                  @noisy det251 det1145 det1341 det2006
mzz (6.5, 0) (6, 0)           @noisy det1475 det1501
mz (6.5, 0.5)                 @noisy det1501 det3106
mx (6.5, 1)                   @noisy det1909 det2252 det2471 det2986
mzz (6, 2) (6.5, 2)           @noisy det1329 det2583
mz (6.5, 2.5)                 @noisy det2583 det3046
mx (6.5, 3)                   @noisy det557 det683 det1617 det2459
mzz (6, 4) (6.5, 4)           @noisy det654 det1409
mz (6.5, 4.5)                 @noisy det1409 det2968
mx (6.5, 5)                   @noisy det1046 det1311 det2639 det3126
mzz (6, 6) (6.5, 6)           @noisy det1774 det2779
mz (6.5, 6.5)                 @noisy det2779 det3121
mx (6.5, 7)                   @noisy det168 det275 det2174 det2711
mzz (6, 8) (6.5, 8)           @noisy det1278 det1917
mz (6.5, 8.5)                 @noisy det1278 det3062
mx (6.5, 9)                   @noisy det3 det137 det251 det2587
mzz (7, 1) (7.5, 1)           @noisy det873 det2877
mz (7.5, 1.5)                 @noisy det2877 det3134
mx (7.5, 2)                   @noisy det410 det1617 det2378 det2986
mzz (7.5, 3) (7, 3)           @noisy det260 det1088
mz (7.5, 3.5)                 @noisy det260 det2976
mx (7.5, 4)                   @noisy det557 det1139 det1289 det2639
mzz (7, 5) (7.5, 5)           @noisy det872 det2879
mz (7.5, 5.5)                 @noisy det872 det2991
mx (7.5, 6)                   @noisy det275 det1694 det1779 det3126
mzz (7, 7) (7.5, 7)           @noisy det315 det3193
mz (7.5, 7.5)                 @noisy det3145 det3193
mx (7.5, 8)                   @noisy det3 det2711 det3212 det3229
mzz (7, 9) (7.5, 9)           @noisy det1328 det2506
mz (7.5, 9.5)                 @noisy det2506 det3151
mx (7.5, 10)                  @noisy det90 det797 det2587 det2973
mzz (8.5, 0) (8, 0)           @noisy det1562 det3027
mz (8.5, 0.5)                 @noisy det3027 det3094
mx (8.5, 1)                   @noisy det890 det1542 det2378 det2920
mzz (8, 2) (8.5, 2)           @noisy det2312 det2340
mz (8.5, 2.5)                 @noisy det2340 det2912
mx (8.5, 3)                   @noisy det410 det506 det1289 det1931
mzz (8, 4) (8.5, 4)           @noisy det2488 det2824
mz (8.5, 4.5)                 @noisy det2824 det3082
mx (8.5, 5)                   @noisy det1139 det1694 det1884 det2563
mzz (8.5, 6) (8, 6)           @noisy det675 det1167
mz (8.5, 6.5)                 @noisy det1167 det3159
mx (8.5, 7)                   @noisy det1352 det1779 det2897 det3229
mzz (8, 8) (8.5, 8)           @noisy det1378 det2735
mz (8.5, 8.5)                 @noisy det1378 det2917
mx (8.5, 9)                   @noisy det98 det494 det2973 det3212
mzz (10, 0) (10.5, 0.0)       @noisy det610 det2576
mz (10.5, 0.5)                @noisy det2576 det3030
mx (10.5, 1.0)                @noisy det1362
mzz (9, 1) (9.5, 1)           @noisy det2403 det2653
mz (9.5, 1.5)                 @noisy det2653 det3148
mx (9.5, 2)                   @noisy det506 det1336 det2920
mzz (10.5, 2.0) (10, 2)       @noisy det540 det2022
mz (10.5, 2.5)                @noisy det2022 det2957
mx (10.5, 3.0)                @noisy det1336
mzz (9, 3) (9.5, 3)           @noisy det1369 det1740
mz (9.5, 3.5)                 @noisy det1740 det3058
mx (9.5, 4)                   @noisy det1299 det1931 det2563
mzz (10, 4) (10.5, 4.0)       @noisy det280 det2988
mz (10.5, 4.5)                @noisy det2988 det3142
mx (10.5, 5.0)                @noisy det1299
mzz (9.5, 5) (9, 5)           @noisy det2251 det2637
mz (9.5, 5.5)                 @noisy det2637 det3165
mx (9.5, 6)                   @noisy det707 det1884 det2897
mzz (10, 6) (10.5, 6.0)       @noisy det2786 det2887
mz (10.5, 6.5)                @noisy det2786 det3079
mx (10.5, 7.0)                @noisy det707
mzz (9, 7) (9.5, 7)           @noisy det703 det1863
mz (9.5, 7.5)                 @noisy det703 det2953
mx (9.5, 8)                   @noisy det98 det1352 det2294
mzz (10.5, 8.0) (10, 8)       @noisy det1823 det3109
mz (10.5, 8.5)                @noisy det1823 det3133
mx (10.5, 9.0)                @noisy det2294
mzz (9, 9) (9.5, 9)           @noisy det365 det2319
mz (9.5, 9.5)                 @noisy det2319 det3028
mx (9.5, 10)                  @noisy det494 det2185 det2937

--------         37
mz (0.0, -0.5)                @noisy det673
mx (0.5, -0.5)                @noisy det509 det2514
mxx (1, 0) (1.0, -0.5)        @noisy det2358 det2514
mxx (1, 1.5) (1, 2)           @noisy det2372 det3108
mx (0.5, 1.5)                 @noisy det364 det3108
mz (0, 1.5)                   @noisy det40 det339 det501 det3044
mxx (1, 3.5) (1, 4)           @noisy det216 det1848
mx (0.5, 3.5)                 @noisy det216 det548
mz (0, 3.5)                   @noisy det1880 det1908 det2524 det2722
mxx (1, 6) (1, 5.5)           @noisy det696 det1670
mx (0.5, 5.5)                 @noisy det602 det1670
mz (0, 5.5)                   @noisy det1852 det2883 det3085 det3248
mxx (1, 7.5) (1, 8)           @noisy det1102 det2984
mx (0.5, 7.5)                 @noisy det524 det2984
mz (0, 7.5)                   @noisy det11 det370 det617 det3247
mxx (1, 9.5) (1, 10)          @noisy det237 det622
mx (0.5, 9.5)                 @noisy det237 det461
mz (0, 9.5)                   @noisy det150 det1904 det2494
mxx (2, 0.5) (2, 1)           @noisy det1099 det3214
mx (1.5, 0.5)                 @noisy det555 det3214
mz (1, 0.5)                   @noisy det339 det673 det2903
mxx (2, 3) (2, 2.5)           @noisy det2498 det2818
mx (1.5, 2.5)                 @noisy det514 det2818
mz (1, 2.5)                   @noisy det48 det2422 det2524 det3044
mxx (2, 4.5) (2, 5)           @noisy det774 det2389
mx (1.5, 4.5)                 @noisy det422 det774
mz (1, 4.5)                   @noisy det710 det1075 det1852 det2722
mxx (2, 6.5) (2, 7)           @noisy det268 det1999
mx (1.5, 6.5)                 @noisy det606 det1999
mz (1, 6.5)                   @noisy det930 det1456 det3247 det3248
mxx (2, 9) (2, 8.5)           @noisy det1054 det1875
mx (1.5, 8.5)                 @noisy det618 det1054
mz (1, 8.5)                   @noisy det617 det1260 det1904 det2717
mz (1.0, 10.5)                @noisy det689
mx (1.5, 10.5)                @noisy det488 det2138
mx (2.0, 10.5)                @noisy det1068 det2138
mz (2.0, -0.5)                @noisy det2782
mx (2.5, -0.5)                @noisy det414 det2443
mxx (3.0, -0.5) (3, 0)        @noisy det1618 det2443
mxx (3, 1.5) (3, 2)           @noisy det1295 det1830
mx (2.5, 1.5)                 @noisy det615 det1295
mz (2, 1.5)                   @noisy det48 det848 det2483 det2903
mxx (3, 3.5) (3, 4)           @noisy det925 det2778
mx (2.5, 3.5)                 @noisy det499 det2778
mz (2, 3.5)                   @noisy det219 det1075 det1282 det2422
mxx (3, 5.5) (3, 6)           @noisy det1031 det1836
mx (2.5, 5.5)                 @noisy det637 det1836
mz (2, 5.5)                   @noisy det710 det1283 det1456 det1458
mxx (3, 7.5) (3, 8)           @noisy det613 det3184
mx (2.5, 7.5)                 @noisy det575 det3184
mz (2, 7.5)                   @noisy det930 det2717 det2759 det2992
mxx (3, 9.5) (3, 10)          @noisy det2450 det3019
mx (2.5, 9.5)                 @noisy det634 det2450
mz (2, 9.5)                   @noisy det689 det1260 det2527
mxx (4, 0.5) (4, 1)           @noisy det1556 det2509
mx (3.5, 0.5)                 @noisy det458 det2509
mz (3, 0.5)                   @noisy det8 det848 det2782
mxx (4, 2.5) (4, 3)           @noisy det1790 det2297
mx (3.5, 2.5)                 @noisy det393 det2297
mz (3, 2.5)                   @noisy det219 det423 det2483 det2538
mxx (4, 4.5) (4, 5)           @noisy det47 det1768
mx (3.5, 4.5)                 @noisy det47 det554
mz (3, 4.5)                   @noisy det1282 det1458 det1704 det2137
mxx (4, 6.5) (4, 7)           @noisy det628 det2846
mx (3.5, 6.5)                 @noisy det519 det2846
mz (3, 6.5)                   @noisy det988 det1283 det2759 det3223
mxx (4, 9) (4, 8.5)           @noisy det1522 det1969
mx (3.5, 8.5)                 @noisy det398 det1969
mz (3, 8.5)                   @noisy det2527 det2992 det3107 det3225
mz (3.0, 10.5)                @noisy det1092
mx (3.5, 10.5)                @noisy det550 det1906
mx (4.0, 10.5)                @noisy det1232 det1906
mz (4.0, -0.5)                @noisy det2580
mx (4.5, -0.5)                @noisy det588 det1264
mxx (5.0, -0.5) (5, 0)        @noisy det701 det1264
mxx (5, 1.5) (5, 2)           @noisy det18 det2776
mx (4.5, 1.5)                 @noisy det435 det2776
mz (4, 1.5)                   @noisy det8 det423 det1812 det3167
mxx (5, 3.5) (5, 4)           @noisy det568 det1788
mx (4.5, 3.5)                 @noisy det371 det568
mz (4, 3.5)                   @noisy det759 det2137 det2275 det2538
mxx (5, 5.5) (5, 6)           @noisy det373 det600
mx (4.5, 5.5)                 @noisy det560 det600
mz (4, 5.5)                   @noisy det891 det1704 det2220 det3223
mxx (5, 7.5) (5, 8)           @noisy det1785 det2522
mx (4.5, 7.5)                 @noisy det443 det2522
mz (4, 7.5)                   @noisy det66 det559 det988 det3107
mxx (5, 9.5) (5, 10)          @noisy det1174 det2006
mx (4.5, 9.5)                 @noisy det533 det2006
mz (4, 9.5)                   @noisy det1092 det2980 det3225
mxx (6, 1) (6, 0.5)           @noisy det2471 det3240
mx (5.5, 0.5)                 @noisy det551 det2471
mz (5, 0.5)                   @noisy det2572 det2580 det3167
mxx (6, 2.5) (6, 3)           @noisy det2273 det2459
mx (5.5, 2.5)                 @noisy det442 det2459
mz (5, 2.5)                   @noisy det269 det950 det1812 det2275
mxx (6, 4.5) (6, 5)           @noisy det1311 det2186
mx (5.5, 4.5)                 @noisy det530 det1311
mz (5, 4.5)                   @noisy det759 det891 det2238 det3203
mxx (6, 6.5) (6, 7)           @noisy det721 det2174
mx (5.5, 6.5)                 @noisy det567 det2174
mz (5, 6.5)                   @noisy det495 det559 det2220 det2298
mxx (6, 8.5) (6, 9)           @noisy det137 det1838
mx (5.5, 8.5)                 @noisy det137 det612
mz (5, 8.5)                   @noisy det66 det225 det2049 det2980
mz (5.0, 10.5)                @noisy det352
mx (5.5, 10.5)                @noisy det487 det1341
mx (6.0, 10.5)                @noisy det1145 det1341
mz (6.0, -0.5)                @noisy det1501
mx (6.5, -0.5)                @noisy det609 det2734
mxx (7, 0) (7.0, -0.5)        @noisy det2734 det2954
mxx (7, 1.5) (7, 2)           @noisy det2252 det2986
mx (6.5, 1.5)                 @noisy det537 det2986
mz (6, 1.5)                   @noisy det269 det1475 det2572 det2583
mxx (7, 4) (7, 3.5)           @noisy det557 det683
mx (6.5, 3.5)                 @noisy det470 det557
mz (6, 3.5)                   @noisy det950 det1329 det1409 det2238
mxx (7, 5.5) (7, 6)           @noisy det1046 det3126
mx (6.5, 5.5)                 @noisy det562 det3126
mz (6, 5.5)                   @noisy det495 det654 det2779 det3203
mxx (7, 7.5) (7, 8)           @noisy det168 det2711
mx (6.5, 7.5)                 @noisy det595 det2711
mz (6, 7.5)                   @noisy det1278 det1774 det2049 det2298
mxx (7, 9.5) (7, 10)          @noisy det251 det2587
mx (6.5, 9.5)                 @noisy det507 det2587
mz (6, 9.5)                   @noisy det225 det352 det1917
mxx (8, 0.5) (8, 1)           @noisy det1542 det1909
mx (7.5, 0.5)                 @noisy det381 det1542
mz (7, 0.5)                   @noisy det1475 det1501 det2877
mxx (8, 2.5) (8, 3)           @noisy det410 det1617
mx (7.5, 2.5)                 @noisy det410 det587
mz (7, 2.5)                   @noisy det260 det873 det1329 det2583
mxx (8, 4.5) (8, 5)           @noisy det1139 det2639
mx (7.5, 4.5)                 @noisy det625 det1139
mz (7, 4.5)                   @noisy det654 det872 det1088 det1409
mxx (8, 7) (8, 6.5)           @noisy det275 det1779
mx (7.5, 6.5)                 @noisy det566 det1779
mz (7, 6.5)                   @noisy det1774 det2779 det2879 det3193
mxx (8, 8.5) (8, 9)           @noisy det3 det3212
mx (7.5, 8.5)                 @noisy det436 det3212
mz (7, 8.5)                   @noisy det315 det1278 det1917 det2506
mz (7.0, 10.5)                @noisy det1328
mx (7.5, 10.5)                @noisy det631 det797
mx (8.0, 10.5)                @noisy det90 det797
mz (8.0, -0.5)                @noisy det3027
mx (8.5, -0.5)                @noisy det545 det3021
mxx (9.0, -0.5) (9, 0)        @noisy det1786 det3021
mxx (9, 1.5) (9, 2)           @noisy det2378 det2920
mx (8.5, 1.5)                 @noisy det375 det2920
mz (8, 1.5)                   @noisy det873 det1562 det2340 det2877
mxx (9, 3.5) (9, 4)           @noisy det1289 det1931
mx (8.5, 3.5)                 @noisy det379 det1931
mz (8, 3.5)                   @noisy det260 det1088 det2312 det2824
mxx (9, 5.5) (9, 6)           @noisy det1694 det1884
mx (8.5, 5.5)                 @noisy det608 det1884
mz (8, 5.5)                   @noisy det872 det1167 det2488 det2879
mxx (9, 7.5) (9, 8)           @noisy det1352 det3229
mx (8.5, 7.5)                 @noisy det518 det1352
mz (8, 7.5)                   @noisy det315 det675 det1378 det3193
mxx (9, 10) (9, 9.5)          @noisy det494 det2973
mx (8.5, 9.5)                 @noisy det389 det494
mz (8, 9.5)                   @noisy det1328 det2506 det2735
mxx (10, 0.5) (10, 1)         @noisy det890 det1362
mx (9.5, 0.5)                 @noisy det584 det1362
mz (9, 0.5)                   @noisy det1562 det2653 det3027
mxx (10, 2.5) (10, 3)         @noisy det506 det1336
mx (9.5, 2.5)                 @noisy det504 det1336
mz (9, 2.5)                   @noisy det1740 det2312 det2340 det2403
mxx (10, 4.5) (10, 5)         @noisy det1299 det2563
mx (9.5, 4.5)                 @noisy det445 det1299
mz (9, 4.5)                   @noisy det1369 det2488 det2637 det2824
mxx (10, 6.5) (10, 7)         @noisy det707 det2897
mx (9.5, 6.5)                 @noisy det376 det707
mz (9, 6.5)                   @noisy det675 det703 det1167 det2251
mxx (10, 9) (10, 8.5)         @noisy det98 det2294
mx (9.5, 8.5)                 @noisy det641 det2294
mz (9, 8.5)                   @noisy det1378 det1863 det2319 det2735
mz (9.0, 10.5)                @noisy det365
mx (9.5, 10.5)                @noisy det483 det2185
mx (10.0, 10.5)               @noisy det2185 det2937
mxx (0.5, 0.5) (0.5, 0)       @noisy det1099
mzz (1, 1) (0.5, 1)           @noisy det339 det673
mxx (-0.5, 1.5) (-0.5, 1.0)     @noisy det2372
mzz (-0.5, 2.0) (0, 2)        @noisy det40 det501
mxx (0.5, 2.5) (0.5, 2)       @noisy det2498
mzz (1, 3) (0.5, 3)           @noisy det2524 det3044
mxx (-0.5, 3.0) (-0.5, 3.5)     @noisy det1848
mzz (-0.5, 4.0) (0, 4)        @noisy det1880 det1908
mxx (0.5, 4.5) (0.5, 4)       @noisy det2389
mzz (0.5, 5) (1, 5)           @noisy det1852 det2722
mxx (-0.5, 5.0) (-0.5, 5.5)     @noisy det696
mzz (-0.5, 6.0) (0, 6)        @noisy det2883 det3085
mxx (0.5, 6.5) (0.5, 6)       @noisy det268
mzz (1, 7) (0.5, 7)           @noisy det3247 det3248
mxx (-0.5, 7.5) (-0.5, 7.0)     @noisy det1102
mzz (-0.5, 8.0) (0, 8)        @noisy det11 det370
mxx (0.5, 8.5) (0.5, 8)       @noisy det1875
mzz (1, 9) (0.5, 9)           @noisy det617 det1904
mxx (-0.5, 9.0) (-0.5, 9.5)     @noisy det622
mzz (-0.5, 10.0) (0, 10)      @noisy det150 det2494
mxx (1.5, 1.5) (1.5, 1)       @noisy det1830 det2372
mzz (1.5, 2) (2, 2)           @noisy det48 det2903
mxx (1.5, 3.5) (1.5, 3)       @noisy det925 det1848
mzz (1.5, 4) (2, 4)           @noisy det1075 det2422
mxx (1.5, 5) (1.5, 5.5)       @noisy det696 det1031
mzz (1.5, 6) (2, 6)           @noisy det710 det1456
mxx (1.5, 7.5) (1.5, 7)       @noisy det613 det1102
mzz (1.5, 8) (2, 8)           @noisy det930 det2717
mxx (1.5, 9.5) (1.5, 9)       @noisy det622 det3019
mzz (1.5, 10) (2, 10)         @noisy det689 det1260
mxx (2.5, 0.5) (2.5, 0)       @noisy det1099 det1556
mzz (3, 1) (2.5, 1)           @noisy det848 det2782
mxx (2.5, 2) (2.5, 2.5)       @noisy det1790 det2498
mzz (2.5, 3) (3, 3)           @noisy det219 det2483
mxx (2.5, 4) (2.5, 4.5)       @noisy det1768 det2389
mzz (2.5, 5) (3, 5)           @noisy det1282 det1458
mxx (2.5, 6.5) (2.5, 6)       @noisy det268 det628
mzz (2.5, 7) (3, 7)           @noisy det1283 det2759
mxx (2.5, 8) (2.5, 8.5)       @noisy det1522 det1875
mzz (2.5, 9) (3, 9)           @noisy det2527 det2992
mxx (3.5, 1) (3.5, 1.5)       @noisy det18 det1830
mzz (3.5, 2) (4, 2)           @noisy det8 det423
mxx (3.5, 3) (3.5, 3.5)       @noisy det925 det1788
mzz (4, 4) (3.5, 4)           @noisy det2137 det2538
mxx (3.5, 5) (3.5, 5.5)       @noisy det373 det1031
mzz (3.5, 6) (4, 6)           @noisy det1704 det3223
mxx (3.5, 7) (3.5, 7.5)       @noisy det613 det1785
mzz (3.5, 8) (4, 8)           @noisy det988 det3107
mxx (3.5, 9) (3.5, 9.5)       @noisy det1174 det3019
mzz (4, 10) (3.5, 10)         @noisy det1092 det3225
mxx (4.5, 0.5) (4.5, 0)       @noisy det1556 det3240
mzz (5, 1) (4.5, 1)           @noisy det2580 det3167
mxx (4.5, 2) (4.5, 2.5)       @noisy det1790 det2273
mzz (5, 3) (4.5, 3)           @noisy det1812 det2275
mxx (4.5, 4.5) (4.5, 4)       @noisy det1768 det2186
mzz (5, 5) (4.5, 5)           @noisy det759 det891
mxx (4.5, 6.5) (4.5, 6)       @noisy det628 det721
mzz (5, 7) (4.5, 7)           @noisy det559 det2220
mxx (4.5, 8) (4.5, 8.5)       @noisy det1522 det1838
mzz (5, 9) (4.5, 9)           @noisy det66 det2980
mxx (5.5, 1) (5.5, 1.5)       @noisy det18 det2252
mzz (5.5, 2) (6, 2)           @noisy det269 det2572
mxx (5.5, 3) (5.5, 3.5)       @noisy det683 det1788
mzz (5.5, 4) (6, 4)           @noisy det950 det2238
mxx (5.5, 5.5) (5.5, 5)       @noisy det373 det1046
mzz (6, 6) (5.5, 6)           @noisy det495 det3203
mxx (5.5, 7) (5.5, 7.5)       @noisy det168 det1785
mzz (5.5, 8) (6, 8)           @noisy det2049 det2298
mxx (5.5, 9) (5.5, 9.5)       @noisy det251 det1174
mzz (5.5, 10) (6, 10)         @noisy det225 det352
mxx (6.5, 0) (6.5, 0.5)       @noisy det1909 det3240
mzz (6.5, 1) (7, 1)           @noisy det1475 det1501
mxx (6.5, 2.5) (6.5, 2)       @noisy det1617 det2273
mzz (6.5, 3) (7, 3)           @noisy det1329 det2583
mxx (6.5, 4.5) (6.5, 4)       @noisy det2186 det2639
mzz (6.5, 5) (7, 5)           @noisy det654 det1409
mxx (6.5, 6) (6.5, 6.5)       @noisy det275 det721
mzz (6.5, 7) (7, 7)           @noisy det1774 det2779
mxx (6.5, 8.5) (6.5, 8)       @noisy det3 det1838
mzz (7, 9) (6.5, 9)           @noisy det1278 det1917
mxx (7.5, 1.5) (7.5, 1)       @noisy det2252 det2378
mzz (7.5, 2) (8, 2)           @noisy det873 det2877
mxx (7.5, 3) (7.5, 3.5)       @noisy det683 det1289
mzz (7.5, 4) (8, 4)           @noisy det260 det1088
mxx (7.5, 5) (7.5, 5.5)       @noisy det1046 det1694
mzz (7.5, 6) (8, 6)           @noisy det872 det2879
mxx (7.5, 7.5) (7.5, 7)       @noisy det168 det3229
mzz (7.5, 8) (8, 8)           @noisy det315 det3193
mxx (7.5, 9.5) (7.5, 9)       @noisy det251 det2973
mzz (7.5, 10) (8, 10)         @noisy det1328 det2506
mxx (8.5, 0) (8.5, 0.5)       @noisy det890 det1909
mzz (8.5, 1) (9, 1)           @noisy det1562 det3027
mxx (8.5, 2.5) (8.5, 2)       @noisy det506 det1617
mzz (8.5, 3) (9, 3)           @noisy det2312 det2340
mxx (8.5, 4.5) (8.5, 4)       @noisy det2563 det2639
mzz (9, 5) (8.5, 5)           @noisy det2488 det2824
mxx (8.5, 6) (8.5, 6.5)       @noisy det275 det2897
mzz (8.5, 7) (9, 7)           @noisy det675 det1167
mxx (8.5, 8.5) (8.5, 8)       @noisy det3 det98
mzz (8.5, 9) (9, 9)           @noisy det1378 det2735
mxx (10.5, 0.5) (10.5, 0.0)     @noisy det890
mz (10.5, 1.0)                @noisy det610 det2576
mxx (9.5, 1.5) (9.5, 1)       @noisy det2378
mzz (9.5, 2) (10, 2)          @noisy det2403 det2653
mxx (10.5, 2.0) (10.5, 2.5)     @noisy det506
mz (10.5, 3.0)                @noisy det540 det2022
mxx (9.5, 3.5) (9.5, 3)       @noisy det1289
mzz (9.5, 4) (10, 4)          @noisy det1369 det1740
mxx (10.5, 4.0) (10.5, 4.5)     @noisy det2563
mz (10.5, 5.0)                @noisy det280 det2988
mxx (9.5, 5) (9.5, 5.5)       @noisy det1694
mzz (9.5, 6) (10, 6)          @noisy det2251 det2637
mxx (10.5, 6.5) (10.5, 6.0)     @noisy det2897
mz (10.5, 7.0)                @noisy det2786 det2887
mxx (9.5, 7) (9.5, 7.5)       @noisy det3229
mzz (9.5, 8) (10, 8)          @noisy det703 det1863
mxx (10.5, 8.0) (10.5, 8.5)     @noisy det98
mz (10.5, 9.0)                @noisy det1823 det3109
mxx (9.5, 9.5) (9.5, 9)       @noisy det2973
mzz (9.5, 10) (10, 10)        @noisy det365 det2319

--------         38
mxx (0.0, -0.5) (0, 0)        @noisy det2358 det3104
mx (0.5, -0.5)                @noisy det509 det3104
mz (1.0, -0.5)                @noisy det339
mxx (0, 1.5) (0, 2)           @noisy det1683 det2372
mx (0.5, 1.5)                 @noisy det364 det1683
mz (1, 1.5)                   @noisy det48 det673 det2524 det2903
mxx (0, 3.5) (0, 4)           @noisy det1227 det1848
mx (0.5, 3.5)                 @noisy det548 det1227
mz (1, 3.5)                   @noisy det1075 det1852 det2422 det3044
mxx (0, 5.5) (0, 6)           @noisy det696 det1667
mx (0.5, 5.5)                 @noisy det602 det1667
mz (1, 5.5)                   @noisy det710 det1456 det2722 det3247
mxx (0, 7.5) (0, 8)           @noisy det142 det1102
mx (0.5, 7.5)                 @noisy det142 det524
mz (1, 7.5)                   @noisy det930 det1904 det2717 det3248
mxx (0, 9.5) (0, 10)          @noisy det622 det663
mx (0.5, 9.5)                 @noisy det461 det663
mz (1, 9.5)                   @noisy det617 det689 det1260
mxx (1, 0.5) (1, 1)           @noisy det1099 det1183
mx (1.5, 0.5)                 @noisy det555 det1183
mz (2, 0.5)                   @noisy det48 det848 det2782
mxx (1, 2.5) (1, 3)           @noisy det2498 det2642
mx (1.5, 2.5)                 @noisy det514 det2642
mz (2, 2.5)                   @noisy det219 det1075 det2483 det2903
mxx (1, 4.5) (1, 5)           @noisy det37 det2389
mx (1.5, 4.5)                 @noisy det37 det422
mz (2, 4.5)                   @noisy det1282 det1456 det1458 det2422
mxx (1, 6.5) (1, 7)           @noisy det268 det1731
mx (1.5, 6.5)                 @noisy det606 det1731
mz (2, 6.5)                   @noisy det710 det1283 det2717 det2759
mxx (1, 8.5) (1, 9)           @noisy det1875 det2352
mx (1.5, 8.5)                 @noisy det618 det2352
mz (2, 8.5)                   @noisy det689 det930 det2527 det2992
mx (1.0, 10.5)                @noisy det429 det1068
mx (1.5, 10.5)                @noisy det429 det488
mz (2.0, 10.5)                @noisy det1260
mxx (2.0, -0.5) (2, 0)        @noisy det936 det1618
mx (2.5, -0.5)                @noisy det414 det936
mz (3.0, -0.5)                @noisy det848
mxx (2, 1.5) (2, 2)           @noisy det13 det1830
mx (2.5, 1.5)                 @noisy det13 det615
mz (3, 1.5)                   @noisy det8 det219 det423 det2782
mxx (2, 3.5) (2, 4)           @noisy det925 det1044
mx (2.5, 3.5)                 @noisy det499 det1044
mz (3, 3.5)                   @noisy det1458 det2137 det2483 det2538
mxx (2, 5.5) (2, 6)           @noisy det1031 det2617
mx (2.5, 5.5)                 @noisy det637 det2617
mz (3, 5.5)                   @noisy det1282 det1704 det2759 det3223
mxx (2, 7.5) (2, 8)           @noisy det613 det1928
mx (2.5, 7.5)                 @noisy det575 det1928
mz (3, 7.5)                   @noisy det988 det1283 det2527 det3107
mxx (2, 9.5) (2, 10)          @noisy det2482 det3019
mx (2.5, 9.5)                 @noisy det634 det2482
mz (3, 9.5)                   @noisy det1092 det2992 det3225
mxx (3, 1) (3, 0.5)           @noisy det1556 det2571
mx (3.5, 0.5)                 @noisy det458 det2571
mz (4, 0.5)                   @noisy det423 det2580 det3167
mxx (3, 2.5) (3, 3)           @noisy det1790 det2045
mx (3.5, 2.5)                 @noisy det393 det2045
mz (4, 2.5)                   @noisy det8 det1812 det2137 det2275
mxx (3, 4.5) (3, 5)           @noisy det350 det1768
mx (3.5, 4.5)                 @noisy det350 det554
mz (4, 4.5)                   @noisy det759 det891 det2538 det3223
mxx (3, 7) (3, 6.5)           @noisy det628 det2308
mx (3.5, 6.5)                 @noisy det519 det2308
mz (4, 6.5)                   @noisy det559 det1704 det2220 det3107
mxx (3, 8.5) (3, 9)           @noisy det1324 det1522
mx (3.5, 8.5)                 @noisy det398 det1324
mz (4, 8.5)                   @noisy det66 det988 det1092 det2980
mx (3.0, 10.5)                @noisy det1232 det2353
mx (3.5, 10.5)                @noisy det550 det2353
mz (4.0, 10.5)                @noisy det3225
mxx (4.0, -0.5) (4, 0)        @noisy det701 det3063
mx (4.5, -0.5)                @noisy det588 det3063
mz (5.0, -0.5)                @noisy det3167
mxx (4, 1.5) (4, 2)           @noisy det18 det1988
mx (4.5, 1.5)                 @noisy det435 det1988
mz (5, 1.5)                   @noisy det269 det2275 det2572 det2580
mxx (4, 4) (4, 3.5)           @noisy det1788 det2272
mx (4.5, 3.5)                 @noisy det371 det2272
mz (5, 3.5)                   @noisy det891 det950 det1812 det2238
mxx (4, 5.5) (4, 6)           @noisy det373 det1380
mx (4.5, 5.5)                 @noisy det560 det1380
mz (5, 5.5)                   @noisy det495 det559 det759 det3203
mxx (4, 7.5) (4, 8)           @noisy det1785 det2511
mx (4.5, 7.5)                 @noisy det443 det2511
mz (5, 7.5)                   @noisy det2049 det2220 det2298 det2980
mxx (4, 9.5) (4, 10)          @noisy det840 det1174
mx (4.5, 9.5)                 @noisy det533 det840
mz (5, 9.5)                   @noisy det66 det225 det352
mxx (5, 0.5) (5, 1)           @noisy det690 det3240
mx (5.5, 0.5)                 @noisy det551 det690
mz (6, 0.5)                   @noisy det269 det1475 det1501
mxx (5, 3) (5, 2.5)           @noisy det2273 det3137
mx (5.5, 2.5)                 @noisy det442 det3137
mz (6, 2.5)                   @noisy det1329 det2238 det2572 det2583
mxx (5, 4.5) (5, 5)           @noisy det305 det2186
mx (5.5, 4.5)                 @noisy det305 det530
mz (6, 4.5)                   @noisy det495 det654 det950 det1409
mxx (5, 6.5) (5, 7)           @noisy det721 det2806
mx (5.5, 6.5)                 @noisy det567 det2806
mz (6, 6.5)                   @noisy det1774 det2049 det2779 det3203
mxx (5, 9) (5, 8.5)           @noisy det1838 det2121
mx (5.5, 8.5)                 @noisy det612 det2121
mz (6, 8.5)                   @noisy det352 det1278 det1917 det2298
mx (5.0, 10.5)                @noisy det1145 det1867
mx (5.5, 10.5)                @noisy det487 det1867
mz (6.0, 10.5)                @noisy det225
mxx (6.0, -0.5) (6, 0)        @noisy det1482 det2954
mx (6.5, -0.5)                @noisy det609 det1482
mz (7.0, -0.5)                @noisy det1475
mxx (6, 1.5) (6, 2)           @noisy det878 det2252
mx (6.5, 1.5)                 @noisy det537 det878
mz (7, 1.5)                   @noisy det873 det1329 det1501 det2877
mxx (6, 3.5) (6, 4)           @noisy det310 det683
mx (6.5, 3.5)                 @noisy det310 det470
mz (7, 3.5)                   @noisy det260 det654 det1088 det2583
mxx (6, 6) (6, 5.5)           @noisy det695 det1046
mx (6.5, 5.5)                 @noisy det562 det695
mz (7, 5.5)                   @noisy det872 det1409 det1774 det2879
mxx (6, 7.5) (6, 8)           @noisy det168 det468
mx (6.5, 7.5)                 @noisy det468 det595
mz (7, 7.5)                   @noisy det315 det1917 det2779 det3193
mxx (6, 9.5) (6, 10)          @noisy det251 det2279
mx (6.5, 9.5)                 @noisy det507 det2279
mz (7, 9.5)                   @noisy det1278 det1328 det2506
mxx (7, 0.5) (7, 1)           @noisy det1408 det1909
mx (7.5, 0.5)                 @noisy det381 det1408
mz (8, 0.5)                   @noisy det873 det1562 det3027
mxx (7, 2.5) (7, 3)           @noisy det1164 det1617
mx (7.5, 2.5)                 @noisy det587 det1164
mz (8, 2.5)                   @noisy det1088 det2312 det2340 det2877
mxx (7, 4.5) (7, 5)           @noisy det616 det2639
mx (7.5, 4.5)                 @noisy det616 det625
mz (8, 4.5)                   @noisy det260 det2488 det2824 det2879
mxx (7, 6.5) (7, 7)           @noisy det163 det275
mx (7.5, 6.5)                 @noisy det163 det566
mz (8, 6.5)                   @noisy det315 det675 det872 det1167
mxx (7, 9) (7, 8.5)           @noisy det3 det542
mx (7.5, 8.5)                 @noisy det436 det542
mz (8, 8.5)                   @noisy det1328 det1378 det2735 det3193
mx (7.0, 10.5)                @noisy det25 det90
mx (7.5, 10.5)                @noisy det25 det631
mz (8.0, 10.5)                @noisy det2506
mxx (8, 0) (8.0, -0.5)        @noisy det553 det1786
mx (8.5, -0.5)                @noisy det545 det553
mz (9.0, -0.5)                @noisy det1562
mxx (8, 2) (8, 1.5)           @noisy det2378 det2811
mx (8.5, 1.5)                 @noisy det375 det2811
mz (9, 1.5)                   @noisy det2312 det2403 det2653 det3027
mxx (8, 3.5) (8, 4)           @noisy det510 det1289
mx (8.5, 3.5)                 @noisy det379 det510
mz (9, 3.5)                   @noisy det1369 det1740 det2340 det2488
mxx (8, 5.5) (8, 6)           @noisy det1276 det1694
mx (8.5, 5.5)                 @noisy det608 det1276
mz (9, 5.5)                   @noisy det675 det2251 det2637 det2824
mxx (8, 7.5) (8, 8)           @noisy det2947 det3229
mx (8.5, 7.5)                 @noisy det518 det2947
mz (9, 7.5)                   @noisy det703 det1167 det1863 det2735
mxx (8, 9.5) (8, 10)          @noisy det2973 det3119
mx (8.5, 9.5)                 @noisy det389 det3119
mz (9, 9.5)                   @noisy det365 det1378 det2319
mxx (9, 0.5) (9, 1)           @noisy det890 det2567
mx (9.5, 0.5)                 @noisy det584 det2567
mz (10, 0.5)                  @noisy det610 det2403 det2576
mxx (9, 2.5) (9, 3)           @noisy det506 det3186
mx (9.5, 2.5)                 @noisy det504 det3186
mz (10, 2.5)                  @noisy det540 det1369 det2022 det2653
mxx (9, 5) (9, 4.5)           @noisy det945 det2563
mx (9.5, 4.5)                 @noisy det445 det945
mz (10, 4.5)                  @noisy det280 det1740 det2251 det2988
mxx (9, 6.5) (9, 7)           @noisy det96 det2897
mx (9.5, 6.5)                 @noisy det96 det376
mz (10, 6.5)                  @noisy det1863 det2637 det2786 det2887
mxx (9, 8.5) (9, 9)           @noisy det98 det538
mx (9.5, 8.5)                 @noisy det538 det641
mz (10, 8.5)                  @noisy det365 det703 det1823 det3109
mx (9.0, 10.5)                @noisy det2083 det2937
mx (9.5, 10.5)                @noisy det483 det2083
mz (10.0, 10.5)               @noisy det2319
mxx (0.5, 0.5) (0.5, 1)       @noisy det1099
mzz (1, 0) (0.5, 0)           @noisy det339 det673
mzz (0, 1) (-0.5, 1.0)        @noisy det40 det501
mxx (-0.5, 2.0) (-0.5, 1.5)     @noisy det2372
mxx (0.5, 2.5) (0.5, 3)       @noisy det2498
mzz (1, 2) (0.5, 2)           @noisy det2524 det3044
mzz (-0.5, 3.0) (0, 3)        @noisy det1880 det1908
mxx (-0.5, 3.5) (-0.5, 4.0)     @noisy det1848
mxx (0.5, 5) (0.5, 4.5)       @noisy det2389
mzz (1, 4) (0.5, 4)           @noisy det1852 det2722
mzz (-0.5, 5.0) (0, 5)        @noisy det2883 det3085
mxx (-0.5, 5.5) (-0.5, 6.0)     @noisy det696
mxx (0.5, 6.5) (0.5, 7)       @noisy det268
mzz (0.5, 6) (1, 6)           @noisy det3247 det3248
mzz (0, 7) (-0.5, 7.0)        @noisy det11 det370
mxx (-0.5, 8.0) (-0.5, 7.5)     @noisy det1102
mxx (0.5, 8.5) (0.5, 9)       @noisy det1875
mzz (1, 8) (0.5, 8)           @noisy det617 det1904
mzz (-0.5, 9.0) (0, 9)        @noisy det150 det2494
mxx (-0.5, 9.5) (-0.5, 10.0)     @noisy det622
mxx (1.5, 1.5) (1.5, 2)       @noisy det1830 det2372
mzz (1.5, 1) (2, 1)           @noisy det48 det2903
mxx (1.5, 4) (1.5, 3.5)       @noisy det925 det1848
mzz (2, 3) (1.5, 3)           @noisy det1075 det2422
mxx (1.5, 5.5) (1.5, 6)       @noisy det696 det1031
mzz (1.5, 5) (2, 5)           @noisy det710 det1456
mxx (1.5, 7.5) (1.5, 8)       @noisy det613 det1102
mzz (1.5, 7) (2, 7)           @noisy det930 det2717
mxx (1.5, 10) (1.5, 9.5)      @noisy det622 det3019
mzz (2, 9) (1.5, 9)           @noisy det689 det1260
mxx (2.5, 0.5) (2.5, 1)       @noisy det1099 det1556
mzz (2.5, 0) (3, 0)           @noisy det848 det2782
mxx (2.5, 2.5) (2.5, 3)       @noisy det1790 det2498
mzz (2.5, 2) (3, 2)           @noisy det219 det2483
mxx (2.5, 4.5) (2.5, 5)       @noisy det1768 det2389
mzz (2.5, 4) (3, 4)           @noisy det1282 det1458
mxx (2.5, 7) (2.5, 6.5)       @noisy det268 det628
mzz (3, 6) (2.5, 6)           @noisy det1283 det2759
mxx (2.5, 8.5) (2.5, 9)       @noisy det1522 det1875
mzz (2.5, 8) (3, 8)           @noisy det2527 det2992
mxx (3.5, 1.5) (3.5, 2)       @noisy det18 det1830
mzz (3.5, 1) (4, 1)           @noisy det8 det423
mxx (3.5, 3.5) (3.5, 4)       @noisy det925 det1788
mzz (3.5, 3) (4, 3)           @noisy det2137 det2538
mxx (3.5, 5.5) (3.5, 6)       @noisy det373 det1031
mzz (3.5, 5) (4, 5)           @noisy det1704 det3223
mxx (3.5, 7.5) (3.5, 8)       @noisy det613 det1785
mzz (3.5, 7) (4, 7)           @noisy det988 det3107
mxx (3.5, 9.5) (3.5, 10)      @noisy det1174 det3019
mzz (4, 9) (3.5, 9)           @noisy det1092 det3225
mxx (4.5, 0.5) (4.5, 1)       @noisy det1556 det3240
mzz (5, 0) (4.5, 0)           @noisy det2580 det3167
mxx (4.5, 2.5) (4.5, 3)       @noisy det1790 det2273
mzz (4.5, 2) (5, 2)           @noisy det1812 det2275
mxx (4.5, 4.5) (4.5, 5)       @noisy det1768 det2186
mzz (5, 4) (4.5, 4)           @noisy det759 det891
mxx (4.5, 6.5) (4.5, 7)       @noisy det628 det721
mzz (5, 6) (4.5, 6)           @noisy det559 det2220
mxx (4.5, 8.5) (4.5, 9)       @noisy det1522 det1838
mzz (4.5, 8) (5, 8)           @noisy det66 det2980
mxx (5.5, 1.5) (5.5, 2)       @noisy det18 det2252
mzz (5.5, 1) (6, 1)           @noisy det269 det2572
mxx (5.5, 3.5) (5.5, 4)       @noisy det683 det1788
mzz (5.5, 3) (6, 3)           @noisy det950 det2238
mxx (5.5, 5.5) (5.5, 6)       @noisy det373 det1046
mzz (5.5, 5) (6, 5)           @noisy det495 det3203
mxx (5.5, 7.5) (5.5, 8)       @noisy det168 det1785
mzz (5.5, 7) (6, 7)           @noisy det2049 det2298
mxx (5.5, 9.5) (5.5, 10)      @noisy det251 det1174
mzz (5.5, 9) (6, 9)           @noisy det225 det352
mxx (6.5, 0.5) (6.5, 1)       @noisy det1909 det3240
mzz (6.5, 0) (7, 0)           @noisy det1475 det1501
mxx (6.5, 2.5) (6.5, 3)       @noisy det1617 det2273
mzz (6.5, 2) (7, 2)           @noisy det1329 det2583
mxx (6.5, 5) (6.5, 4.5)       @noisy det2186 det2639
mzz (7, 4) (6.5, 4)           @noisy det654 det1409
mxx (6.5, 6.5) (6.5, 7)       @noisy det275 det721
mzz (6.5, 6) (7, 6)           @noisy det1774 det2779
mxx (6.5, 8.5) (6.5, 9)       @noisy det3 det1838
mzz (6.5, 8) (7, 8)           @noisy det1278 det1917
mxx (7.5, 2) (7.5, 1.5)       @noisy det2252 det2378
mzz (7.5, 1) (8, 1)           @noisy det873 det2877
mxx (7.5, 3.5) (7.5, 4)       @noisy det683 det1289
mzz (7.5, 3) (8, 3)           @noisy det260 det1088
mxx (7.5, 5.5) (7.5, 6)       @noisy det1046 det1694
mzz (7.5, 5) (8, 5)           @noisy det872 det2879
mxx (7.5, 8) (7.5, 7.5)       @noisy det168 det3229
mzz (8, 7) (7.5, 7)           @noisy det315 det3193
mxx (7.5, 9.5) (7.5, 10)      @noisy det251 det2973
mzz (7.5, 9) (8, 9)           @noisy det1328 det2506
mxx (8.5, 0.5) (8.5, 1)       @noisy det890 det1909
mzz (8.5, 0) (9, 0)           @noisy det1562 det3027
mxx (8.5, 2.5) (8.5, 3)       @noisy det506 det1617
mzz (8.5, 2) (9, 2)           @noisy det2312 det2340
mxx (8.5, 4.5) (8.5, 5)       @noisy det2563 det2639
mzz (8.5, 4) (9, 4)           @noisy det2488 det2824
mxx (8.5, 6.5) (8.5, 7)       @noisy det275 det2897
mzz (8.5, 6) (9, 6)           @noisy det675 det1167
mxx (8.5, 8.5) (8.5, 9)       @noisy det3 det98
mzz (8.5, 8) (9, 8)           @noisy det1378 det2735
mz (10.5, 0.0)                @noisy det610 det2576
mxx (10.5, 0.5) (10.5, 1.0)     @noisy det890
mxx (9.5, 1.5) (9.5, 2)       @noisy det2378
mzz (10, 1) (9.5, 1)          @noisy det2403 det2653
mz (10.5, 2.0)                @noisy det540 det2022
mxx (10.5, 2.5) (10.5, 3.0)     @noisy det506
mxx (9.5, 4) (9.5, 3.5)       @noisy det1289
mzz (9.5, 3) (10, 3)          @noisy det1369 det1740
mz (10.5, 4.0)                @noisy det280 det2988
mxx (10.5, 4.5) (10.5, 5.0)     @noisy det2563
mxx (9.5, 5.5) (9.5, 6)       @noisy det1694
mzz (9.5, 5) (10, 5)          @noisy det2251 det2637
mz (10.5, 6.0)                @noisy det2786 det2887
mxx (10.5, 6.5) (10.5, 7.0)     @noisy det2897
mxx (9.5, 7.5) (9.5, 8)       @noisy det3229
mzz (9.5, 7) (10, 7)          @noisy det703 det1863
mz (10.5, 8.0)                @noisy det1823 det3109
mxx (10.5, 8.5) (10.5, 9.0)     @noisy det98
mxx (9.5, 10) (9.5, 9.5)      @noisy det2973
mzz (10, 9) (9.5, 9)          @noisy det365 det2319

--------         39
mzz (0.5, -0.5) (0.0, -0.5)     @noisy det673
mx (1.0, -0.5)                @noisy det2358 det3104
mzz (0, 1.5) (0.5, 1.5)       @noisy det673 det3044
mxx (1, 1) (1, 1.5)           @noisy det1683 det2372
mzz (0, 3.5) (0.5, 3.5)       @noisy det2722 det3044
mxx (1, 3) (1, 3.5)           @noisy det1227 det1848
mzz (0.5, 5.5) (0, 5.5)       @noisy det2722 det3248
mxx (1, 5) (1, 5.5)           @noisy det696 det1667
mzz (0, 7.5) (0.5, 7.5)       @noisy det617 det3248
mxx (1, 7.5) (1, 7)           @noisy det142 det1102
mzz (0, 9.5) (0.5, 9.5)       @noisy det617
mxx (1, 9) (1, 9.5)           @noisy det622 det663
mzz (1, 0.5) (1.5, 0.5)       @noisy det2903
mxx (2, 0) (2, 0.5)           @noisy det1099 det1183
mzz (1, 2.5) (1.5, 2.5)       @noisy det2422 det2903
mxx (2, 2) (2, 2.5)           @noisy det2498 det2642
mzz (1.5, 4.5) (1, 4.5)       @noisy det710 det2422
mxx (2, 4.5) (2, 4)           @noisy det37 det2389
mzz (1, 6.5) (1.5, 6.5)       @noisy det710 det930
mxx (2, 6.5) (2, 6)           @noisy det268 det1731
mzz (1, 8.5) (1.5, 8.5)       @noisy det930 det1260
mxx (2, 8) (2, 8.5)           @noisy det1875 det2352
mzz (1.5, 10.5) (1.0, 10.5)     @noisy det1260
mxx (2, 10) (2.0, 10.5)       @noisy det429 det1068
mzz (2.0, -0.5) (2.5, -0.5)     @noisy det2782
mx (3.0, -0.5)                @noisy det936 det1618
mzz (2, 1.5) (2.5, 1.5)       @noisy det2483 det2782
mxx (3, 1.5) (3, 1)           @noisy det13 det1830
mzz (2, 3.5) (2.5, 3.5)       @noisy det1282 det2483
mxx (3, 3.5) (3, 3)           @noisy det925 det1044
mzz (2, 5.5) (2.5, 5.5)       @noisy det1282 det1283
mxx (3, 5) (3, 5.5)           @noisy det1031 det2617
mzz (2.5, 7.5) (2, 7.5)       @noisy det1283 det2992
mxx (3, 7.5) (3, 7)           @noisy det613 det1928
mzz (2, 9.5) (2.5, 9.5)       @noisy det2992
mxx (3, 9.5) (3, 9)           @noisy det2482 det3019
mzz (3.5, 0.5) (3, 0.5)       @noisy det8
mxx (4, 0) (4, 0.5)           @noisy det1556 det2571
mzz (3, 2.5) (3.5, 2.5)       @noisy det8 det2538
mxx (4, 2) (4, 2.5)           @noisy det1790 det2045
mzz (3, 4.5) (3.5, 4.5)       @noisy det1704 det2538
mxx (4, 4.5) (4, 4)           @noisy det350 det1768
mzz (3.5, 6.5) (3, 6.5)       @noisy det988 det1704
mxx (4, 6) (4, 6.5)           @noisy det628 det2308
mzz (3, 8.5) (3.5, 8.5)       @noisy det988 det3225
mxx (4, 8) (4, 8.5)           @noisy det1324 det1522
mzz (3.0, 10.5) (3.5, 10.5)     @noisy det3225
mxx (4, 10) (4.0, 10.5)       @noisy det1232 det2353
mzz (4.0, -0.5) (4.5, -0.5)     @noisy det2580
mx (5.0, -0.5)                @noisy det701 det3063
mzz (4, 1.5) (4.5, 1.5)       @noisy det1812 det2580
mxx (5, 1) (5, 1.5)           @noisy det18 det1988
mzz (4.5, 3.5) (4, 3.5)       @noisy det759 det1812
mxx (5, 3.5) (5, 3)           @noisy det1788 det2272
mzz (4, 5.5) (4.5, 5.5)       @noisy det759 det2220
mxx (5, 5.5) (5, 5)           @noisy det373 det1380
mzz (4, 7.5) (4.5, 7.5)       @noisy det66 det2220
mxx (5, 7) (5, 7.5)           @noisy det1785 det2511
mzz (4, 9.5) (4.5, 9.5)       @noisy det66
mxx (5, 9.5) (5, 9)           @noisy det840 det1174
mzz (5, 0.5) (5.5, 0.5)       @noisy det2572
mxx (6, 0) (6, 0.5)           @noisy det690 det3240
mzz (5.5, 2.5) (5, 2.5)       @noisy det950 det2572
mxx (6, 2.5) (6, 2)           @noisy det2273 det3137
mzz (5, 4.5) (5.5, 4.5)       @noisy det950 det3203
mxx (6, 4) (6, 4.5)           @noisy det305 det2186
mzz (5, 6.5) (5.5, 6.5)       @noisy det2298 det3203
mxx (6, 6.5) (6, 6)           @noisy det721 det2806
mzz (5.5, 8.5) (5, 8.5)       @noisy det225 det2298
mxx (6, 8.5) (6, 8)           @noisy det1838 det2121
mzz (5.0, 10.5) (5.5, 10.5)     @noisy det225
mxx (6.0, 10.5) (6, 10)       @noisy det1145 det1867
mzz (6.5, -0.5) (6.0, -0.5)     @noisy det1501
mx (7.0, -0.5)                @noisy det1482 det2954
mzz (6, 1.5) (6.5, 1.5)       @noisy det1501 det2583
mxx (7, 1.5) (7, 1)           @noisy det878 det2252
mzz (6, 3.5) (6.5, 3.5)       @noisy det1409 det2583
mxx (7, 3) (7, 3.5)           @noisy det310 det683
mzz (6.5, 5.5) (6, 5.5)       @noisy det1409 det2779
mxx (7, 5.5) (7, 5)           @noisy det695 det1046
mzz (6, 7.5) (6.5, 7.5)       @noisy det1278 det2779
mxx (7, 7.5) (7, 7)           @noisy det168 det468
mzz (6, 9.5) (6.5, 9.5)       @noisy det1278
mxx (7, 9.5) (7, 9)           @noisy det251 det2279
mzz (7, 0.5) (7.5, 0.5)       @noisy det2877
mxx (8, 0.5) (8, 0)           @noisy det1408 det1909
mzz (7.5, 2.5) (7, 2.5)       @noisy det260 det2877
mxx (8, 2.5) (8, 2)           @noisy det1164 det1617
mzz (7, 4.5) (7.5, 4.5)       @noisy det260 det872
mxx (8, 4) (8, 4.5)           @noisy det616 det2639
mzz (7, 6.5) (7.5, 6.5)       @noisy det872 det3193
mxx (8, 6.5) (8, 6)           @noisy det163 det275
mzz (7.5, 8.5) (7, 8.5)       @noisy det2506 det3193
mxx (8, 8) (8, 8.5)           @noisy det3 det542
mzz (7.0, 10.5) (7.5, 10.5)     @noisy det2506
mxx (8.0, 10.5) (8, 10)       @noisy det25 det90
mzz (8.5, -0.5) (8.0, -0.5)     @noisy det3027
mx (9.0, -0.5)                @noisy det553 det1786
mzz (8.5, 1.5) (8, 1.5)       @noisy det2340 det3027
mxx (9, 1) (9, 1.5)           @noisy det2378 det2811
mzz (8, 3.5) (8.5, 3.5)       @noisy det2340 det2824
mxx (9, 3) (9, 3.5)           @noisy det510 det1289
mzz (8, 5.5) (8.5, 5.5)       @noisy det1167 det2824
mxx (9, 5.5) (9, 5)           @noisy det1276 det1694
mzz (8, 7.5) (8.5, 7.5)       @noisy det1167 det1378
mxx (9, 7) (9, 7.5)           @noisy det2947 det3229
mzz (8, 9.5) (8.5, 9.5)       @noisy det1378
mxx (9, 9) (9, 9.5)           @noisy det2973 det3119
mzz (9, 0.5) (9.5, 0.5)       @noisy det2653
mxx (10, 0.5) (10, 0)         @noisy det890 det2567
mzz (9.5, 2.5) (9, 2.5)       @noisy det1740 det2653
mxx (10, 2) (10, 2.5)         @noisy det506 det3186
mzz (9.5, 4.5) (9, 4.5)       @noisy det1740 det2637
mxx (10, 4.5) (10, 4)         @noisy det945 det2563
mzz (9, 6.5) (9.5, 6.5)       @noisy det703 det2637
mxx (10, 6.5) (10, 6)         @noisy det96 det2897
mzz (9.5, 8.5) (9, 8.5)       @noisy det703 det2319
mxx (10, 8) (10, 8.5)         @noisy det98 det538
mzz (9.0, 10.5) (9.5, 10.5)     @noisy det2319
mxx (10, 10) (10.0, 10.5)     @noisy det2083 det2937
mzz (0, 1) (0.5, 1)           @noisy det339 det673
mz (0.5, 0.5)                 @noisy det339 det1143
mx (0.5, 0)                   @noisy det1099 det2358 det3104
mx (-0.5, 1.0)                @noisy det2372
mz (-0.5, 1.5)                @noisy det501 det1158
mz (-0.5, 2.0)                @noisy det40 det501
mzz (0, 3) (0.5, 3)           @noisy det2524 det3044
mz (0.5, 2.5)                 @noisy det1199 det2524
mx (0.5, 2)                   @noisy det1683 det2372 det2498
mx (-0.5, 3.0)                @noisy det1848
mz (-0.5, 3.5)                @noisy det1149 det1908
mz (-0.5, 4.0)                @noisy det1880 det1908
mzz (0.5, 5) (0, 5)           @noisy det1852 det2722
mz (0.5, 4.5)                 @noisy det1210 det1852
mx (0.5, 4)                   @noisy det1227 det1848 det2389
mx (-0.5, 5.0)                @noisy det696
mz (-0.5, 5.5)                @noisy det1151 det2883
mz (-0.5, 6.0)                @noisy det2883 det3085
mzz (0, 7) (0.5, 7)           @noisy det3247 det3248
mz (0.5, 6.5)                 @noisy det1155 det3247
mx (0.5, 6)                   @noisy det268 det696 det1667
mx (-0.5, 7.0)                @noisy det1102
mz (-0.5, 7.5)                @noisy det370 det1256
mz (-0.5, 8.0)                @noisy det11 det370
mzz (0, 9) (0.5, 9)           @noisy det617 det1904
mz (0.5, 8.5)                 @noisy det1318 det1904
mx (0.5, 8)                   @noisy det142 det1102 det1875
mx (-0.5, 9.0)                @noisy det622
mz (-0.5, 9.5)                @noisy det1288 det2494
mz (-0.5, 10.0)               @noisy det150 det2494
mzz (1, 2) (1.5, 2)           @noisy det48 det2903
mz (1.5, 1.5)                 @noisy det48 det1144
mx (1.5, 1)                   @noisy det1099 det1183 det1683 det1830
mzz (1.5, 4) (1, 4)           @noisy det1075 det2422
mz (1.5, 3.5)                 @noisy det1075 det1313
mx (1.5, 3)                   @noisy det925 det1227 det2498 det2642
mzz (1, 6) (1.5, 6)           @noisy det710 det1456
mz (1.5, 5.5)                 @noisy det1258 det1456
mx (1.5, 5)                   @noisy det37 det1031 det1667 det2389
mzz (1, 8) (1.5, 8)           @noisy det930 det2717
mz (1.5, 7.5)                 @noisy det1253 det2717
mx (1.5, 7)                   @noisy det142 det268 det613 det1731
mzz (1.5, 10) (1, 10)         @noisy det689 det1260
mz (1.5, 9.5)                 @noisy det689 det1132
mx (1.5, 9)                   @noisy det663 det1875 det2352 det3019
mzz (2, 1) (2.5, 1)           @noisy det848 det2782
mz (2.5, 0.5)                 @noisy det848 det1230
mx (2.5, 0)                   @noisy det936 det1183 det1556 det1618
mzz (2, 3) (2.5, 3)           @noisy det219 det2483
mz (2.5, 2.5)                 @noisy det219 det1152
mx (2.5, 2)                   @noisy det13 det1790 det1830 det2642
mzz (2, 5) (2.5, 5)           @noisy det1282 det1458
mz (2.5, 4.5)                 @noisy det1226 det1458
mx (2.5, 4)                   @noisy det37 det925 det1044 det1768
mzz (2.5, 7) (2, 7)           @noisy det1283 det2759
mz (2.5, 6.5)                 @noisy det1262 det2759
mx (2.5, 6)                   @noisy det628 det1031 det1731 det2617
mzz (2, 9) (2.5, 9)           @noisy det2527 det2992
mz (2.5, 8.5)                 @noisy det1137 det2527
mx (2.5, 8)                   @noisy det613 det1522 det1928 det2352
mzz (3, 2) (3.5, 2)           @noisy det8 det423
mz (3.5, 1.5)                 @noisy det423 det1217
mx (3.5, 1)                   @noisy det13 det18 det1556 det2571
mzz (3, 4) (3.5, 4)           @noisy det2137 det2538
mz (3.5, 3.5)                 @noisy det1206 det2137
mx (3.5, 3)                   @noisy det1044 det1788 det1790 det2045
mzz (3.5, 6) (3, 6)           @noisy det1704 det3223
mz (3.5, 5.5)                 @noisy det1218 det3223
mx (3.5, 5)                   @noisy det350 det373 det1768 det2617
mzz (3, 8) (3.5, 8)           @noisy det988 det3107
mz (3.5, 7.5)                 @noisy det1224 det3107
mx (3.5, 7)                   @noisy det628 det1785 det1928 det2308
mzz (3, 10) (3.5, 10)         @noisy det1092 det3225
mz (3.5, 9.5)                 @noisy det1092 det1231
mx (3.5, 9)                   @noisy det1174 det1324 det1522 det2482
mzz (4, 1) (4.5, 1)           @noisy det2580 det3167
mz (4.5, 0.5)                 @noisy det1274 det3167
mx (4.5, 0)                   @noisy det701 det2571 det3063 det3240
mzz (4.5, 3) (4, 3)           @noisy det1812 det2275
mz (4.5, 2.5)                 @noisy det1196 det2275
mx (4.5, 2)                   @noisy det18 det1988 det2045 det2273
mzz (4, 5) (4.5, 5)           @noisy det759 det891
mz (4.5, 4.5)                 @noisy det891 det1205
mx (4.5, 4)                   @noisy det350 det1788 det2186 det2272
mzz (4, 7) (4.5, 7)           @noisy det559 det2220
mz (4.5, 6.5)                 @noisy det559 det1321
mx (4.5, 6)                   @noisy det373 det721 det1380 det2308
mzz (4, 9) (4.5, 9)           @noisy det66 det2980
mz (4.5, 8.5)                 @noisy det1162 det2980
mx (4.5, 8)                   @noisy det1324 det1785 det1838 det2511
mzz (5.5, 2) (5, 2)           @noisy det269 det2572
mz (5.5, 1.5)                 @noisy det269 det1215
mx (5.5, 1)                   @noisy det690 det1988 det2252 det3240
mzz (5, 4) (5.5, 4)           @noisy det950 det2238
mz (5.5, 3.5)                 @noisy det1267 det2238
mx (5.5, 3)                   @noisy det683 det2272 det2273 det3137
mzz (5, 6) (5.5, 6)           @noisy det495 det3203
mz (5.5, 5.5)                 @noisy det495 det1279
mx (5.5, 5)                   @noisy det305 det1046 det1380 det2186
mzz (5.5, 8) (5, 8)           @noisy det2049 det2298
mz (5.5, 7.5)                 @noisy det1235 det2049
mx (5.5, 7)                   @noisy det168 det721 det2511 det2806
mzz (5, 10) (5.5, 10)         @noisy det225 det352
mz (5.5, 9.5)                 @noisy det352 det1172
mx (5.5, 9)                   @noisy det251 det840 det1838 det2121
mzz (6, 1) (6.5, 1)           @noisy det1475 det1501
mz (6.5, 0.5)                 @noisy det1187 det1475
mx (6.5, 0)                   @noisy det690 det1482 det1909 det2954
mzz (6, 3) (6.5, 3)           @noisy det1329 det2583
mz (6.5, 2.5)                 @noisy det1138 det1329
mx (6.5, 2)                   @noisy det878 det1617 det2252 det3137
mzz (6.5, 5) (6, 5)           @noisy det654 det1409
mz (6.5, 4.5)                 @noisy det654 det1191
mx (6.5, 4)                   @noisy det305 det310 det683 det2639
mzz (6, 7) (6.5, 7)           @noisy det1774 det2779
mz (6.5, 6.5)                 @noisy det1316 det1774
mx (6.5, 6)                   @noisy det275 det695 det1046 det2806
mzz (6, 9) (6.5, 9)           @noisy det1278 det1917
mz (6.5, 8.5)                 @noisy det1252 det1917
mx (6.5, 8)                   @noisy det3 det168 det468 det2121
mzz (7.5, 2) (7, 2)           @noisy det873 det2877
mz (7.5, 1.5)                 @noisy det873 det1216
mx (7.5, 1)                   @noisy det878 det1408 det1909 det2378
mzz (7, 4) (7.5, 4)           @noisy det260 det1088
mz (7.5, 3.5)                 @noisy det1088 det1203
mx (7.5, 3)                   @noisy det310 det1164 det1289 det1617
mzz (7, 6) (7.5, 6)           @noisy det872 det2879
mz (7.5, 5.5)                 @noisy det1214 det2879
mx (7.5, 5)                   @noisy det616 det695 det1694 det2639
mzz (7.5, 8) (7, 8)           @noisy det315 det3193
mz (7.5, 7.5)                 @noisy det315 det1222
mx (7.5, 7)                   @noisy det163 det275 det468 det3229
mzz (7, 10) (7.5, 10)         @noisy det1328 det2506
mz (7.5, 9.5)                 @noisy det1228 det1328
mx (7.5, 9)                   @noisy det3 det542 det2279 det2973
mzz (8.5, 1) (8, 1)           @noisy det1562 det3027
mz (8.5, 0.5)                 @noisy det1297 det1562
mx (8.5, 0)                   @noisy det553 det890 det1408 det1786
mzz (8, 3) (8.5, 3)           @noisy det2312 det2340
mz (8.5, 2.5)                 @noisy det1136 det2312
mx (8.5, 2)                   @noisy det506 det1164 det2378 det2811
mzz (8, 5) (8.5, 5)           @noisy det2488 det2824
mz (8.5, 4.5)                 @noisy det1165 det2488
mx (8.5, 4)                   @noisy det510 det616 det1289 det2563
mzz (8, 7) (8.5, 7)           @noisy det675 det1167
mz (8.5, 6.5)                 @noisy det675 det1238
mx (8.5, 6)                   @noisy det163 det1276 det1694 det2897
mzz (8, 9) (8.5, 9)           @noisy det1378 det2735
mz (8.5, 8.5)                 @noisy det1141 det2735
mx (8.5, 8)                   @noisy det98 det542 det2947 det3229
mx (10.5, 0.0)                @noisy det2567
mz (10.5, 0.5)                @noisy det610 det1127
mzz (10, 1) (10.5, 1.0)       @noisy det610 det2576
mzz (9, 2) (9.5, 2)           @noisy det2403 det2653
mz (9.5, 1.5)                 @noisy det1211 det2403
mx (9.5, 1)                   @noisy det890 det2567 det2811
mx (10.5, 2.0)                @noisy det3186
mz (10.5, 2.5)                @noisy det540 det1268
mzz (10.5, 3.0) (10, 3)       @noisy det540 det2022
mzz (9.5, 4) (9, 4)           @noisy det1369 det1740
mz (9.5, 3.5)                 @noisy det1266 det1369
mx (9.5, 3)                   @noisy det506 det510 det3186
mx (10.5, 4.0)                @noisy det945
mz (10.5, 4.5)                @noisy det280 det1117
mzz (10, 5) (10.5, 5.0)       @noisy det280 det2988
mzz (9, 6) (9.5, 6)           @noisy det2251 det2637
mz (9.5, 5.5)                 @noisy det1248 det2251
mx (9.5, 5)                   @noisy det945 det1276 det2563
mx (10.5, 6.0)                @noisy det96
mz (10.5, 6.5)                @noisy det1281 det2887
mzz (10, 7) (10.5, 7.0)       @noisy det2786 det2887
mzz (9, 8) (9.5, 8)           @noisy det703 det1863
mz (9.5, 7.5)                 @noisy det1179 det1863
mx (9.5, 7)                   @noisy det96 det2897 det2947
mx (10.5, 8.0)                @noisy det538
mz (10.5, 8.5)                @noisy det1213 det3109
mzz (10, 9) (10.5, 9.0)       @noisy det1823 det3109
mzz (9.5, 10) (9, 10)         @noisy det365 det2319
mz (9.5, 9.5)                 @noisy det365 det1122
mx (9.5, 9)                   @noisy det98 det538 det3119

--------         40
mx (0.0, -0.5)                @noisy det2358 det3104
mzz (1.0, -0.5) (0.5, -0.5)     @noisy det673
mzz (1, 1.5) (0.5, 1.5)       @noisy det673 det3044
mxx (0, 1.5) (0, 1)           @noisy det1683 det2372
mzz (1, 3.5) (0.5, 3.5)       @noisy det2722 det3044
mxx (0, 3.5) (0, 3)           @noisy det1227 det1848
mzz (0.5, 5.5) (1, 5.5)       @noisy det2722 det3248
mxx (0, 5.5) (0, 5)           @noisy det696 det1667
mzz (1, 7.5) (0.5, 7.5)       @noisy det617 det3248
mxx (0, 7) (0, 7.5)           @noisy det142 det1102
mzz (1, 9.5) (0.5, 9.5)       @noisy det617
mxx (0, 9) (0, 9.5)           @noisy det622 det663
mzz (1.5, 0.5) (2, 0.5)       @noisy det2903
mxx (1, 0.5) (1, 0)           @noisy det1099 det1183
mzz (1.5, 2.5) (2, 2.5)       @noisy det2422 det2903
mxx (1, 2) (1, 2.5)           @noisy det2498 det2642
mzz (1.5, 4.5) (2, 4.5)       @noisy det710 det2422
mxx (1, 4) (1, 4.5)           @noisy det37 det2389
mzz (1.5, 6.5) (2, 6.5)       @noisy det710 det930
mxx (1, 6.5) (1, 6)           @noisy det268 det1731
mzz (1.5, 8.5) (2, 8.5)       @noisy det930 det1260
mxx (1, 8) (1, 8.5)           @noisy det1875 det2352
mxx (1.0, 10.5) (1, 10)       @noisy det429 det1068
mzz (1.5, 10.5) (2.0, 10.5)     @noisy det1260
mx (2.0, -0.5)                @noisy det936 det1618
mzz (2.5, -0.5) (3.0, -0.5)     @noisy det2782
mzz (3, 1.5) (2.5, 1.5)       @noisy det2483 det2782
mxx (2, 1) (2, 1.5)           @noisy det13 det1830
mzz (2.5, 3.5) (3, 3.5)       @noisy det1282 det2483
mxx (2, 3.5) (2, 3)           @noisy det925 det1044
mzz (2.5, 5.5) (3, 5.5)       @noisy det1282 det1283
mxx (2, 5.5) (2, 5)           @noisy det1031 det2617
mzz (2.5, 7.5) (3, 7.5)       @noisy det1283 det2992
mxx (2, 7) (2, 7.5)           @noisy det613 det1928
mzz (2.5, 9.5) (3, 9.5)       @noisy det2992
mxx (2, 9.5) (2, 9)           @noisy det2482 det3019
mzz (3.5, 0.5) (4, 0.5)       @noisy det8
mxx (3, 0) (3, 0.5)           @noisy det1556 det2571
mzz (3.5, 2.5) (4, 2.5)       @noisy det8 det2538
mxx (3, 2.5) (3, 2)           @noisy det1790 det2045
mzz (4, 4.5) (3.5, 4.5)       @noisy det1704 det2538
mxx (3, 4.5) (3, 4)           @noisy det350 det1768
mzz (3.5, 6.5) (4, 6.5)       @noisy det988 det1704
mxx (3, 6) (3, 6.5)           @noisy det628 det2308
mzz (3.5, 8.5) (4, 8.5)       @noisy det988 det3225
mxx (3, 8.5) (3, 8)           @noisy det1324 det1522
mxx (3, 10) (3.0, 10.5)       @noisy det1232 det2353
mzz (4.0, 10.5) (3.5, 10.5)     @noisy det3225
mx (4.0, -0.5)                @noisy det701 det3063
mzz (5.0, -0.5) (4.5, -0.5)     @noisy det2580
mzz (5, 1.5) (4.5, 1.5)       @noisy det1812 det2580
mxx (4, 1.5) (4, 1)           @noisy det18 det1988
mzz (5, 3.5) (4.5, 3.5)       @noisy det759 det1812
mxx (4, 3) (4, 3.5)           @noisy det1788 det2272
mzz (5, 5.5) (4.5, 5.5)       @noisy det759 det2220
mxx (4, 5) (4, 5.5)           @noisy det373 det1380
mzz (5, 7.5) (4.5, 7.5)       @noisy det66 det2220
mxx (4, 7) (4, 7.5)           @noisy det1785 det2511
mzz (5, 9.5) (4.5, 9.5)       @noisy det66
mxx (4, 9.5) (4, 9)           @noisy det840 det1174
mzz (5.5, 0.5) (6, 0.5)       @noisy det2572
mxx (5, 0) (5, 0.5)           @noisy det690 det3240
mzz (5.5, 2.5) (6, 2.5)       @noisy det950 det2572
mxx (5, 2) (5, 2.5)           @noisy det2273 det3137
mzz (5.5, 4.5) (6, 4.5)       @noisy det950 det3203
mxx (5, 4.5) (5, 4)           @noisy det305 det2186
mzz (6, 6.5) (5.5, 6.5)       @noisy det2298 det3203
mxx (5, 6) (5, 6.5)           @noisy det721 det2806
mzz (5.5, 8.5) (6, 8.5)       @noisy det225 det2298
mxx (5, 8) (5, 8.5)           @noisy det1838 det2121
mxx (5, 10) (5.0, 10.5)       @noisy det1145 det1867
mzz (5.5, 10.5) (6.0, 10.5)     @noisy det225
mx (6.0, -0.5)                @noisy det1482 det2954
mzz (6.5, -0.5) (7.0, -0.5)     @noisy det1501
mzz (6.5, 1.5) (7, 1.5)       @noisy det1501 det2583
mxx (6, 1.5) (6, 1)           @noisy det878 det2252
mzz (6.5, 3.5) (7, 3.5)       @noisy det1409 det2583
mxx (6, 3.5) (6, 3)           @noisy det310 det683
mzz (6.5, 5.5) (7, 5.5)       @noisy det1409 det2779
mxx (6, 5) (6, 5.5)           @noisy det695 det1046
mzz (6.5, 7.5) (7, 7.5)       @noisy det1278 det2779
mxx (6, 7.5) (6, 7)           @noisy det168 det468
mzz (7, 9.5) (6.5, 9.5)       @noisy det1278
mxx (6, 9.5) (6, 9)           @noisy det251 det2279
mzz (7.5, 0.5) (8, 0.5)       @noisy det2877
mxx (7, 0.5) (7, 0)           @noisy det1408 det1909
mzz (7.5, 2.5) (8, 2.5)       @noisy det260 det2877
mxx (7, 2) (7, 2.5)           @noisy det1164 det1617
mzz (7.5, 4.5) (8, 4.5)       @noisy det260 det872
mxx (7, 4.5) (7, 4)           @noisy det616 det2639
mzz (7.5, 6.5) (8, 6.5)       @noisy det872 det3193
mxx (7, 6.5) (7, 6)           @noisy det163 det275
mzz (7.5, 8.5) (8, 8.5)       @noisy det2506 det3193
mxx (7, 8) (7, 8.5)           @noisy det3 det542
mxx (7, 10) (7.0, 10.5)       @noisy det25 det90
mzz (7.5, 10.5) (8.0, 10.5)     @noisy det2506
mx (8.0, -0.5)                @noisy det553 det1786
mzz (8.5, -0.5) (9.0, -0.5)     @noisy det3027
mzz (8.5, 1.5) (9, 1.5)       @noisy det2340 det3027
mxx (8, 1) (8, 1.5)           @noisy det2378 det2811
mzz (8.5, 3.5) (9, 3.5)       @noisy det2340 det2824
mxx (8, 3.5) (8, 3)           @noisy det510 det1289
mzz (9, 5.5) (8.5, 5.5)       @noisy det1167 det2824
mxx (8, 5.5) (8, 5)           @noisy det1276 det1694
mzz (8.5, 7.5) (9, 7.5)       @noisy det1167 det1378
mxx (8, 7.5) (8, 7)           @noisy det2947 det3229
mzz (8.5, 9.5) (9, 9.5)       @noisy det1378
mxx (8, 9) (8, 9.5)           @noisy det2973 det3119
mzz (9.5, 0.5) (10, 0.5)      @noisy det2653
mxx (9, 0) (9, 0.5)           @noisy det890 det2567
mzz (9.5, 2.5) (10, 2.5)      @noisy det1740 det2653
mxx (9, 2) (9, 2.5)           @noisy det506 det3186
mzz (9.5, 4.5) (10, 4.5)      @noisy det1740 det2637
mxx (9, 4) (9, 4.5)           @noisy det945 det2563
mzz (9.5, 6.5) (10, 6.5)      @noisy det703 det2637
mxx (9, 6.5) (9, 6)           @noisy det96 det2897
mzz (9.5, 8.5) (10, 8.5)      @noisy det703 det2319
mxx (9, 8) (9, 8.5)           @noisy det98 det538
mxx (9, 10) (9.0, 10.5)       @noisy det2083 det2937
mzz (9.5, 10.5) (10.0, 10.5)     @noisy det2319
mzz (0.5, 0) (0, 0)           @noisy det673 det2812
mz (0.5, 0.5)                 @noisy det1143 det2812
mx (0.5, 1)                   @noisy det1183 det1683 det2372
mz (-0.5, 1.0)                @noisy det40 det2679
mz (-0.5, 1.5)                @noisy det1158 det2679
mx (-0.5, 2.0)                @noisy det1683
mzz (0, 2) (0.5, 2)           @noisy det1175 det3044
mz (0.5, 2.5)                 @noisy det1175 det1199
mx (0.5, 3)                   @noisy det1227 det1848 det2642
mz (-0.5, 3.0)                @noisy det1372 det1880
mz (-0.5, 3.5)                @noisy det1149 det1372
mx (-0.5, 4.0)                @noisy det1227
mzz (0, 4) (0.5, 4)           @noisy det1939 det2722
mz (0.5, 4.5)                 @noisy det1210 det1939
mx (0.5, 5)                   @noisy det37 det696 det1667
mz (-0.5, 5.0)                @noisy det2288 det3085
mz (-0.5, 5.5)                @noisy det1151 det2288
mx (-0.5, 6.0)                @noisy det1667
mzz (0.5, 6) (0, 6)           @noisy det1425 det3248
mz (0.5, 6.5)                 @noisy det1155 det1425
mx (0.5, 7)                   @noisy det142 det1102 det1731
mz (-0.5, 7.0)                @noisy det11 det2213
mz (-0.5, 7.5)                @noisy det1256 det2213
mx (-0.5, 8.0)                @noisy det142
mzz (0, 8) (0.5, 8)           @noisy det617 det971
mz (0.5, 8.5)                 @noisy det971 det1318
mx (0.5, 9)                   @noisy det622 det663 det2352
mz (-0.5, 9.0)                @noisy det150 det767
mz (-0.5, 9.5)                @noisy det767 det1288
mx (-0.5, 10.0)               @noisy det663
mzz (1, 1) (1.5, 1)           @noisy det1001 det2903
mz (1.5, 1.5)                 @noisy det1001 det1144
mx (1.5, 2)                   @noisy det13 det2372 det2498 det2642
mzz (1, 3) (1.5, 3)           @noisy det853 det2422
mz (1.5, 3.5)                 @noisy det853 det1313
mx (1.5, 4)                   @noisy det37 det1044 det1848 det2389
mzz (1.5, 5) (1, 5)           @noisy det710 det2311
mz (1.5, 5.5)                 @noisy det1258 det2311
mx (1.5, 6)                   @noisy det268 det696 det1731 det2617
mzz (1, 7) (1.5, 7)           @noisy det930 det1348
mz (1.5, 7.5)                 @noisy det1253 det1348
mx (1.5, 8)                   @noisy det1102 det1875 det1928 det2352
mzz (1, 9) (1.5, 9)           @noisy det434 det1260
mz (1.5, 9.5)                 @noisy det434 det1132
mx (1.5, 10)                  @noisy det429 det622 det1068 det2482
mzz (2, 0) (2.5, 0)           @noisy det1519 det2782
mz (2.5, 0.5)                 @noisy det1230 det1519
mx (2.5, 1)                   @noisy det13 det1099 det1830 det2571
mzz (2.5, 2) (2, 2)           @noisy det1244 det2483
mz (2.5, 2.5)                 @noisy det1152 det1244
mx (2.5, 3)                   @noisy det925 det1044 det2045 det2498
mzz (2, 4) (2.5, 4)           @noisy det1148 det1282
mz (2.5, 4.5)                 @noisy det1148 det1226
mx (2.5, 5)                   @noisy det350 det1031 det2389 det2617
mzz (2, 6) (2.5, 6)           @noisy det1283 det1634
mz (2.5, 6.5)                 @noisy det1262 det1634
mx (2.5, 7)                   @noisy det268 det613 det1928 det2308
mzz (2.5, 8) (2, 8)           @noisy det1602 det2992
mz (2.5, 8.5)                 @noisy det1137 det1602
mx (2.5, 9)                   @noisy det1324 det1875 det2482 det3019
mzz (3, 1) (3.5, 1)           @noisy det8 det2218
mz (3.5, 1.5)                 @noisy det1217 det2218
mx (3.5, 2)                   @noisy det1790 det1830 det1988 det2045
mzz (3, 3) (3.5, 3)           @noisy det2538 det3139
mz (3.5, 3.5)                 @noisy det1206 det3139
mx (3.5, 4)                   @noisy det350 det925 det1768 det2272
mzz (3.5, 5) (3, 5)           @noisy det342 det1704
mz (3.5, 5.5)                 @noisy det342 det1218
mx (3.5, 6)                   @noisy det628 det1031 det1380 det2308
mzz (3, 7) (3.5, 7)           @noisy det50 det988
mz (3.5, 7.5)                 @noisy det50 det1224
mx (3.5, 8)                   @noisy det613 det1324 det1522 det2511
mzz (3, 9) (3.5, 9)           @noisy det2386 det3225
mz (3.5, 9.5)                 @noisy det1231 det2386
mx (3.5, 10)                  @noisy det840 det1232 det2353 det3019
mzz (4, 0) (4.5, 0)           @noisy det2580 det3155
mz (4.5, 0.5)                 @noisy det1274 det3155
mx (4.5, 1)                   @noisy det18 det690 det1556 det1988
mzz (4.5, 2) (4, 2)           @noisy det1812 det1899
mz (4.5, 2.5)                 @noisy det1196 det1899
mx (4.5, 3)                   @noisy det1788 det1790 det2272 det3137
mzz (4, 4) (4.5, 4)           @noisy det759 det943
mz (4.5, 4.5)                 @noisy det943 det1205
mx (4.5, 5)                   @noisy det305 det373 det1380 det1768
mzz (4, 6) (4.5, 6)           @noisy det2220 det2989
mz (4.5, 6.5)                 @noisy det1321 det2989
mx (4.5, 7)                   @noisy det628 det1785 det2511 det2806
mzz (4.5, 8) (4, 8)           @noisy det66 det3115
mz (4.5, 8.5)                 @noisy det1162 det3115
mx (4.5, 9)                   @noisy det840 det1174 det1522 det2121
mzz (5.5, 1) (5, 1)           @noisy det2572 det3054
mz (5.5, 1.5)                 @noisy det1215 det3054
mx (5.5, 2)                   @noisy det18 det878 det2273 det3137
mzz (5, 3) (5.5, 3)           @noisy det950 det1914
mz (5.5, 3.5)                 @noisy det1267 det1914
mx (5.5, 4)                   @noisy det305 det310 det1788 det2186
mzz (5, 5) (5.5, 5)           @noisy det2530 det3203
mz (5.5, 5.5)                 @noisy det1279 det2530
mx (5.5, 6)                   @noisy det373 det695 det721 det2806
mzz (5.5, 7) (5, 7)           @noisy det1012 det2298
mz (5.5, 7.5)                 @noisy det1012 det1235
mx (5.5, 8)                   @noisy det468 det1785 det1838 det2121
mzz (5, 9) (5.5, 9)           @noisy det225 det1309
mz (5.5, 9.5)                 @noisy det1172 det1309
mx (5.5, 10)                  @noisy det1145 det1174 det1867 det2279
mzz (6.5, 0) (6, 0)           @noisy det1501 det1728
mz (6.5, 0.5)                 @noisy det1187 det1728
mx (6.5, 1)                   @noisy det878 det1408 det2252 det3240
mzz (6, 2) (6.5, 2)           @noisy det196 det2583
mz (6.5, 2.5)                 @noisy det196 det1138
mx (6.5, 3)                   @noisy det310 det683 det1164 det2273
mzz (6, 4) (6.5, 4)           @noisy det1409 det1815
mz (6.5, 4.5)                 @noisy det1191 det1815
mx (6.5, 5)                   @noisy det616 det695 det1046 det2186
mzz (6, 6) (6.5, 6)           @noisy det2779 det2979
mz (6.5, 6.5)                 @noisy det1316 det2979
mx (6.5, 7)                   @noisy det163 det168 det468 det721
mzz (6, 8) (6.5, 8)           @noisy det1278 det1650
mz (6.5, 8.5)                 @noisy det1252 det1650
mx (6.5, 9)                   @noisy det251 det542 det1838 det2279
mzz (7, 1) (7.5, 1)           @noisy det153 det2877
mz (7.5, 1.5)                 @noisy det153 det1216
mx (7.5, 2)                   @noisy det1164 det1617 det2252 det2811
mzz (7.5, 3) (7, 3)           @noisy det260 det2652
mz (7.5, 3.5)                 @noisy det1203 det2652
mx (7.5, 4)                   @noisy det510 det616 det683 det2639
mzz (7, 5) (7.5, 5)           @noisy det872 det3209
mz (7.5, 5.5)                 @noisy det1214 det3209
mx (7.5, 6)                   @noisy det163 det275 det1046 det1276
mzz (7, 7) (7.5, 7)           @noisy det2723 det3193
mz (7.5, 7.5)                 @noisy det1222 det2723
mx (7.5, 8)                   @noisy det3 det168 det542 det2947
mzz (7, 9) (7.5, 9)           @noisy det1229 det2506
mz (7.5, 9.5)                 @noisy det1228 det1229
mx (7.5, 10)                  @noisy det25 det90 det251 det3119
mzz (8.5, 0) (8, 0)           @noisy det2815 det3027
mz (8.5, 0.5)                 @noisy det1297 det2815
mx (8.5, 1)                   @noisy det1909 det2378 det2567 det2811
mzz (8, 2) (8.5, 2)           @noisy det773 det2340
mz (8.5, 2.5)                 @noisy det773 det1136
mx (8.5, 3)                   @noisy det510 det1289 det1617 det3186
mzz (8, 4) (8.5, 4)           @noisy det874 det2824
mz (8.5, 4.5)                 @noisy det874 det1165
mx (8.5, 5)                   @noisy det945 det1276 det1694 det2639
mzz (8.5, 6) (8, 6)           @noisy det1167 det1406
mz (8.5, 6.5)                 @noisy det1238 det1406
mx (8.5, 7)                   @noisy det96 det275 det2947 det3229
mzz (8, 8) (8.5, 8)           @noisy det627 det1378
mz (8.5, 8.5)                 @noisy det627 det1141
mx (8.5, 9)                   @noisy det3 det538 det2973 det3119
mzz (10, 0) (10.5, 0.0)       @noisy det2188 det2576
mz (10.5, 0.5)                @noisy det1127 det2188
mx (10.5, 1.0)                @noisy det890
mzz (9, 1) (9.5, 1)           @noisy det1156 det2653
mz (9.5, 1.5)                 @noisy det1156 det1211
mx (9.5, 2)                   @noisy det506 det2378 det3186
mzz (10.5, 2.0) (10, 2)       @noisy det357 det2022
mz (10.5, 2.5)                @noisy det357 det1268
mx (10.5, 3.0)                @noisy det506
mzz (9, 3) (9.5, 3)           @noisy det1002 det1740
mz (9.5, 3.5)                 @noisy det1002 det1266
mx (9.5, 4)                   @noisy det945 det1289 det2563
mzz (10, 4) (10.5, 4.0)       @noisy det1395 det2988
mz (10.5, 4.5)                @noisy det1117 det1395
mx (10.5, 5.0)                @noisy det2563
mzz (9.5, 5) (9, 5)           @noisy det539 det2637
mz (9.5, 5.5)                 @noisy det539 det1248
mx (9.5, 6)                   @noisy det96 det1694 det2897
mzz (10, 6) (10.5, 6.0)       @noisy det662 det2786
mz (10.5, 6.5)                @noisy det662 det1281
mx (10.5, 7.0)                @noisy det2897
mzz (9, 7) (9.5, 7)           @noisy det703 det3246
mz (9.5, 7.5)                 @noisy det1179 det3246
mx (9.5, 8)                   @noisy det98 det538 det3229
mzz (10.5, 8.0) (10, 8)       @noisy det1687 det1823
mz (10.5, 8.5)                @noisy det1213 det1687
mx (10.5, 9.0)                @noisy det98
mzz (9, 9) (9.5, 9)           @noisy det2319 det3171
mz (9.5, 9.5)                 @noisy det1122 det3171
mx (9.5, 10)                  @noisy det2083 det2937 det2973

--------         41
mz (0.0, -0.5)                @noisy det2812
mx (0.5, -0.5)                @noisy det1963 det2358
mxx (1, 0) (1.0, -0.5)        @noisy det2358 det3104
mxx (1, 1.5) (1, 2)           @noisy det1683 det2372
mx (0.5, 1.5)                 @noisy det1834 det2372
mz (0, 1.5)                   @noisy det40 det673 det1175 det2679
mxx (1, 3.5) (1, 4)           @noisy det1227 det1848
mx (0.5, 3.5)                 @noisy det1848 det1998
mz (0, 3.5)                   @noisy det1372 det1880 det1939 det3044
mxx (1, 6) (1, 5.5)           @noisy det696 det1667
mx (0.5, 5.5)                 @noisy det696 det1922
mz (0, 5.5)                   @noisy det1425 det2288 det2722 det3085
mxx (1, 7.5) (1, 8)           @noisy det142 det1102
mx (0.5, 7.5)                 @noisy det1102 det1866
mz (0, 7.5)                   @noisy det11 det971 det2213 det3248
mxx (1, 9.5) (1, 10)          @noisy det622 det663
mx (0.5, 9.5)                 @noisy det622 det1918
mz (0, 9.5)                   @noisy det150 det617 det767
mxx (2, 0.5) (2, 1)           @noisy det1099 det1183
mx (1.5, 0.5)                 @noisy det1099 det1891
mz (1, 0.5)                   @noisy det673 det1001 det2812
mxx (2, 3) (2, 2.5)           @noisy det2498 det2642
mx (1.5, 2.5)                 @noisy det1861 det2498
mz (1, 2.5)                   @noisy det853 det1175 det2903 det3044
mxx (2, 4.5) (2, 5)           @noisy det37 det2389
mx (1.5, 4.5)                 @noisy det1890 det2389
mz (1, 4.5)                   @noisy det1939 det2311 det2422 det2722
mxx (2, 6.5) (2, 7)           @noisy det268 det1731
mx (1.5, 6.5)                 @noisy det268 det1821
mz (1, 6.5)                   @noisy det710 det1348 det1425 det3248
mxx (2, 9) (2, 8.5)           @noisy det1875 det2352
mx (1.5, 8.5)                 @noisy det1827 det1875
mz (1, 8.5)                   @noisy det434 det617 det930 det971
mz (1.0, 10.5)                @noisy det1260
mx (1.5, 10.5)                @noisy det1068 det1831
mx (2.0, 10.5)                @noisy det429 det1068
mz (2.0, -0.5)                @noisy det1519
mx (2.5, -0.5)                @noisy det1618 det1876
mxx (3.0, -0.5) (3, 0)        @noisy det936 det1618
mxx (3, 1.5) (3, 2)           @noisy det13 det1830
mx (2.5, 1.5)                 @noisy det1830 det1929
mz (2, 1.5)                   @noisy det1001 det1244 det2782 det2903
mxx (3, 3.5) (3, 4)           @noisy det925 det1044
mx (2.5, 3.5)                 @noisy det925 det2024
mz (2, 3.5)                   @noisy det853 det1148 det2422 det2483
mxx (3, 5.5) (3, 6)           @noisy det1031 det2617
mx (2.5, 5.5)                 @noisy det1031 det1878
mz (2, 5.5)                   @noisy det710 det1282 det1634 det2311
mxx (3, 7.5) (3, 8)           @noisy det613 det1928
mx (2.5, 7.5)                 @noisy det613 det1886
mz (2, 7.5)                   @noisy det930 det1283 det1348 det1602
mxx (3, 9.5) (3, 10)          @noisy det2482 det3019
mx (2.5, 9.5)                 @noisy det1954 det3019
mz (2, 9.5)                   @noisy det434 det1260 det2992
mxx (4, 0.5) (4, 1)           @noisy det1556 det2571
mx (3.5, 0.5)                 @noisy det1556 det1915
mz (3, 0.5)                   @noisy det1519 det2218 det2782
mxx (4, 2.5) (4, 3)           @noisy det1790 det2045
mx (3.5, 2.5)                 @noisy det1790 det1859
mz (3, 2.5)                   @noisy det8 det1244 det2483 det3139
mxx (4, 4.5) (4, 5)           @noisy det350 det1768
mx (3.5, 4.5)                 @noisy det1768 det1889
mz (3, 4.5)                   @noisy det342 det1148 det1282 det2538
mxx (4, 6.5) (4, 7)           @noisy det628 det2308
mx (3.5, 6.5)                 @noisy det628 det2041
mz (3, 6.5)                   @noisy det50 det1283 det1634 det1704
mxx (4, 9) (4, 8.5)           @noisy det1324 det1522
mx (3.5, 8.5)                 @noisy det1522 det1865
mz (3, 8.5)                   @noisy det988 det1602 det2386 det2992
mz (3.0, 10.5)                @noisy det3225
mx (3.5, 10.5)                @noisy det1232 det2000
mx (4.0, 10.5)                @noisy det1232 det2353
mz (4.0, -0.5)                @noisy det3155
mx (4.5, -0.5)                @noisy det701 det1913
mxx (5.0, -0.5) (5, 0)        @noisy det701 det3063
mxx (5, 1.5) (5, 2)           @noisy det18 det1988
mx (4.5, 1.5)                 @noisy det18 det1898
mz (4, 1.5)                   @noisy det8 det1899 det2218 det2580
mxx (5, 3.5) (5, 4)           @noisy det1788 det2272
mx (4.5, 3.5)                 @noisy det1788 det1839
mz (4, 3.5)                   @noisy det943 det1812 det2538 det3139
mxx (5, 5.5) (5, 6)           @noisy det373 det1380
mx (4.5, 5.5)                 @noisy det373 det2012
mz (4, 5.5)                   @noisy det342 det759 det1704 det2989
mxx (5, 7.5) (5, 8)           @noisy det1785 det2511
mx (4.5, 7.5)                 @noisy det1785 det1903
mz (4, 7.5)                   @noisy det50 det988 det2220 det3115
mxx (5, 9.5) (5, 10)          @noisy det840 det1174
mx (4.5, 9.5)                 @noisy det1174 det1869
mz (4, 9.5)                   @noisy det66 det2386 det3225
mxx (6, 1) (6, 0.5)           @noisy det690 det3240
mx (5.5, 0.5)                 @noisy det2005 det3240
mz (5, 0.5)                   @noisy det2580 det3054 det3155
mxx (6, 2.5) (6, 3)           @noisy det2273 det3137
mx (5.5, 2.5)                 @noisy det1996 det2273
mz (5, 2.5)                   @noisy det1812 det1899 det1914 det2572
mxx (6, 4.5) (6, 5)           @noisy det305 det2186
mx (5.5, 4.5)                 @noisy det1874 det2186
mz (5, 4.5)                   @noisy det759 det943 det950 det2530
mxx (6, 6.5) (6, 7)           @noisy det721 det2806
mx (5.5, 6.5)                 @noisy det721 det2030
mz (5, 6.5)                   @noisy det1012 det2220 det2989 det3203
mxx (6, 8.5) (6, 9)           @noisy det1838 det2121
mx (5.5, 8.5)                 @noisy det1825 det1838
mz (5, 8.5)                   @noisy det66 det1309 det2298 det3115
mz (5.0, 10.5)                @noisy det225
mx (5.5, 10.5)                @noisy det1145 det1828
mx (6.0, 10.5)                @noisy det1145 det1867
mz (6.0, -0.5)                @noisy det1728
mx (6.5, -0.5)                @noisy det1824 det2954
mxx (7, 0) (7.0, -0.5)        @noisy det1482 det2954
mxx (7, 1.5) (7, 2)           @noisy det878 det2252
mx (6.5, 1.5)                 @noisy det1851 det2252
mz (6, 1.5)                   @noisy det196 det1501 det2572 det3054
mxx (7, 4) (7, 3.5)           @noisy det310 det683
mx (6.5, 3.5)                 @noisy det683 det2044
mz (6, 3.5)                   @noisy det950 det1815 det1914 det2583
mxx (7, 5.5) (7, 6)           @noisy det695 det1046
mx (6.5, 5.5)                 @noisy det1046 det1896
mz (6, 5.5)                   @noisy det1409 det2530 det2979 det3203
mxx (7, 7.5) (7, 8)           @noisy det168 det468
mx (6.5, 7.5)                 @noisy det168 det2055
mz (6, 7.5)                   @noisy det1012 det1650 det2298 det2779
mxx (7, 9.5) (7, 10)          @noisy det251 det2279
mx (6.5, 9.5)                 @noisy det251 det1967
mz (6, 9.5)                   @noisy det225 det1278 det1309
mxx (8, 0.5) (8, 1)           @noisy det1408 det1909
mx (7.5, 0.5)                 @noisy det1909 det1938
mz (7, 0.5)                   @noisy det153 det1501 det1728
mxx (8, 2.5) (8, 3)           @noisy det1164 det1617
mx (7.5, 2.5)                 @noisy det1617 det2048
mz (7, 2.5)                   @noisy det196 det2583 det2652 det2877
mxx (8, 4.5) (8, 5)           @noisy det616 det2639
mx (7.5, 4.5)                 @noisy det1816 det2639
mz (7, 4.5)                   @noisy det260 det1409 det1815 det3209
mxx (8, 7) (8, 6.5)           @noisy det163 det275
mx (7.5, 6.5)                 @noisy det275 det1897
mz (7, 6.5)                   @noisy det872 det2723 det2779 det2979
mxx (8, 8.5) (8, 9)           @noisy det3 det542
mx (7.5, 8.5)                 @noisy det3 det1900
mz (7, 8.5)                   @noisy det1229 det1278 det1650 det3193
mz (7.0, 10.5)                @noisy det2506
mx (7.5, 10.5)                @noisy det90 det1948
mx (8.0, 10.5)                @noisy det25 det90
mz (8.0, -0.5)                @noisy det2815
mx (8.5, -0.5)                @noisy det1786 det1879
mxx (9.0, -0.5) (9, 0)        @noisy det553 det1786
mxx (9, 1.5) (9, 2)           @noisy det2378 det2811
mx (8.5, 1.5)                 @noisy det1840 det2378
mz (8, 1.5)                   @noisy det153 det773 det2877 det3027
mxx (9, 3.5) (9, 4)           @noisy det510 det1289
mx (8.5, 3.5)                 @noisy det1289 det1845
mz (8, 3.5)                   @noisy det260 det874 det2340 det2652
mxx (9, 5.5) (9, 6)           @noisy det1276 det1694
mx (8.5, 5.5)                 @noisy det1694 det1926
mz (8, 5.5)                   @noisy det872 det1406 det2824 det3209
mxx (9, 7.5) (9, 8)           @noisy det2947 det3229
mx (8.5, 7.5)                 @noisy det1864 det3229
mz (8, 7.5)                   @noisy det627 det1167 det2723 det3193
mxx (9, 10) (9, 9.5)          @noisy det2973 det3119
mx (8.5, 9.5)                 @noisy det1854 det2973
mz (8, 9.5)                   @noisy det1229 det1378 det2506
mxx (10, 0.5) (10, 1)         @noisy det890 det2567
mx (9.5, 0.5)                 @noisy det890 det1910
mz (9, 0.5)                   @noisy det1156 det2815 det3027
mxx (10, 2.5) (10, 3)         @noisy det506 det3186
mx (9.5, 2.5)                 @noisy det506 det1846
mz (9, 2.5)                   @noisy det773 det1002 det2340 det2653
mxx (10, 4.5) (10, 5)         @noisy det945 det2563
mx (9.5, 4.5)                 @noisy det1905 det2563
mz (9, 4.5)                   @noisy det539 det874 det1740 det2824
mxx (10, 6.5) (10, 7)         @noisy det96 det2897
mx (9.5, 6.5)                 @noisy det1843 det2897
mz (9, 6.5)                   @noisy det1167 det1406 det2637 det3246
mxx (10, 9) (10, 8.5)         @noisy det98 det538
mx (9.5, 8.5)                 @noisy det98 det1960
mz (9, 8.5)                   @noisy det627 det703 det1378 det3171
mz (9.0, 10.5)                @noisy det2319
mx (9.5, 10.5)                @noisy det1826 det2937
mx (10.0, 10.5)               @noisy det2083 det2937
mxx (0.5, 0.5) (0.5, 0)       @noisy det1183
mzz (1, 1) (0.5, 1)           @noisy det673 det2812
mxx (-0.5, 1.5) (-0.5, 1.0)     @noisy det1683
mzz (-0.5, 2.0) (0, 2)        @noisy det40 det2679
mxx (0.5, 2.5) (0.5, 2)       @noisy det2642
mzz (1, 3) (0.5, 3)           @noisy det1175 det3044
mxx (-0.5, 3.0) (-0.5, 3.5)     @noisy det1227
mzz (-0.5, 4.0) (0, 4)        @noisy det1372 det1880
mxx (0.5, 4.5) (0.5, 4)       @noisy det37
mzz (0.5, 5) (1, 5)           @noisy det1939 det2722
mxx (-0.5, 5.0) (-0.5, 5.5)     @noisy det1667
mzz (-0.5, 6.0) (0, 6)        @noisy det2288 det3085
mxx (0.5, 6.5) (0.5, 6)       @noisy det1731
mzz (1, 7) (0.5, 7)           @noisy det1425 det3248
mxx (-0.5, 7.5) (-0.5, 7.0)     @noisy det142
mzz (-0.5, 8.0) (0, 8)        @noisy det11 det2213
mxx (0.5, 8.5) (0.5, 8)       @noisy det2352
mzz (1, 9) (0.5, 9)           @noisy det617 det971
mxx (-0.5, 9.0) (-0.5, 9.5)     @noisy det663
mzz (-0.5, 10.0) (0, 10)      @noisy det150 det767
mxx (1.5, 1.5) (1.5, 1)       @noisy det13 det1683
mzz (1.5, 2) (2, 2)           @noisy det1001 det2903
mxx (1.5, 3.5) (1.5, 3)       @noisy det1044 det1227
mzz (1.5, 4) (2, 4)           @noisy det853 det2422
mxx (1.5, 5) (1.5, 5.5)       @noisy det1667 det2617
mzz (1.5, 6) (2, 6)           @noisy det710 det2311
mxx (1.5, 7.5) (1.5, 7)       @noisy det142 det1928
mzz (1.5, 8) (2, 8)           @noisy det930 det1348
mxx (1.5, 9.5) (1.5, 9)       @noisy det663 det2482
mzz (1.5, 10) (2, 10)         @noisy det434 det1260
mxx (2.5, 0.5) (2.5, 0)       @noisy det1183 det2571
mzz (3, 1) (2.5, 1)           @noisy det1519 det2782
mxx (2.5, 2) (2.5, 2.5)       @noisy det2045 det2642
mzz (2.5, 3) (3, 3)           @noisy det1244 det2483
mxx (2.5, 4) (2.5, 4.5)       @noisy det37 det350
mzz (2.5, 5) (3, 5)           @noisy det1148 det1282
mxx (2.5, 6.5) (2.5, 6)       @noisy det1731 det2308
mzz (2.5, 7) (3, 7)           @noisy det1283 det1634
mxx (2.5, 8) (2.5, 8.5)       @noisy det1324 det2352
mzz (2.5, 9) (3, 9)           @noisy det1602 det2992
mxx (3.5, 1) (3.5, 1.5)       @noisy det13 det1988
mzz (3.5, 2) (4, 2)           @noisy det8 det2218
mxx (3.5, 3) (3.5, 3.5)       @noisy det1044 det2272
mzz (4, 4) (3.5, 4)           @noisy det2538 det3139
mxx (3.5, 5) (3.5, 5.5)       @noisy det1380 det2617
mzz (3.5, 6) (4, 6)           @noisy det342 det1704
mxx (3.5, 7) (3.5, 7.5)       @noisy det1928 det2511
mzz (3.5, 8) (4, 8)           @noisy det50 det988
mxx (3.5, 9) (3.5, 9.5)       @noisy det840 det2482
mzz (4, 10) (3.5, 10)         @noisy det2386 det3225
mxx (4.5, 0.5) (4.5, 0)       @noisy det690 det2571
mzz (5, 1) (4.5, 1)           @noisy det2580 det3155
mxx (4.5, 2) (4.5, 2.5)       @noisy det2045 det3137
mzz (5, 3) (4.5, 3)           @noisy det1812 det1899
mxx (4.5, 4.5) (4.5, 4)       @noisy det305 det350
mzz (5, 5) (4.5, 5)           @noisy det759 det943
mxx (4.5, 6.5) (4.5, 6)       @noisy det2308 det2806
mzz (5, 7) (4.5, 7)           @noisy det2220 det2989
mxx (4.5, 8) (4.5, 8.5)       @noisy det1324 det2121
mzz (5, 9) (4.5, 9)           @noisy det66 det3115
mxx (5.5, 1) (5.5, 1.5)       @noisy det878 det1988
mzz (5.5, 2) (6, 2)           @noisy det2572 det3054
mxx (5.5, 3) (5.5, 3.5)       @noisy det310 det2272
mzz (5.5, 4) (6, 4)           @noisy det950 det1914
mxx (5.5, 5.5) (5.5, 5)       @noisy det695 det1380
mzz (6, 6) (5.5, 6)           @noisy det2530 det3203
mxx (5.5, 7) (5.5, 7.5)       @noisy det468 det2511
mzz (5.5, 8) (6, 8)           @noisy det1012 det2298
mxx (5.5, 9) (5.5, 9.5)       @noisy det840 det2279
mzz (5.5, 10) (6, 10)         @noisy det225 det1309
mxx (6.5, 0) (6.5, 0.5)       @noisy det690 det1408
mzz (6.5, 1) (7, 1)           @noisy det1501 det1728
mxx (6.5, 2.5) (6.5, 2)       @noisy det1164 det3137
mzz (6.5, 3) (7, 3)           @noisy det196 det2583
mxx (6.5, 4.5) (6.5, 4)       @noisy det305 det616
mzz (6.5, 5) (7, 5)           @noisy det1409 det1815
mxx (6.5, 6) (6.5, 6.5)       @noisy det163 det2806
mzz (6.5, 7) (7, 7)           @noisy det2779 det2979
mxx (6.5, 8.5) (6.5, 8)       @noisy det542 det2121
mzz (7, 9) (6.5, 9)           @noisy det1278 det1650
mxx (7.5, 1.5) (7.5, 1)       @noisy det878 det2811
mzz (7.5, 2) (8, 2)           @noisy det153 det2877
mxx (7.5, 3) (7.5, 3.5)       @noisy det310 det510
mzz (7.5, 4) (8, 4)           @noisy det260 det2652
mxx (7.5, 5) (7.5, 5.5)       @noisy det695 det1276
mzz (7.5, 6) (8, 6)           @noisy det872 det3209
mxx (7.5, 7.5) (7.5, 7)       @noisy det468 det2947
mzz (7.5, 8) (8, 8)           @noisy det2723 det3193
mxx (7.5, 9.5) (7.5, 9)       @noisy det2279 det3119
mzz (7.5, 10) (8, 10)         @noisy det1229 det2506
mxx (8.5, 0) (8.5, 0.5)       @noisy det1408 det2567
mzz (8.5, 1) (9, 1)           @noisy det2815 det3027
mxx (8.5, 2.5) (8.5, 2)       @noisy det1164 det3186
mzz (8.5, 3) (9, 3)           @noisy det773 det2340
mxx (8.5, 4.5) (8.5, 4)       @noisy det616 det945
mzz (9, 5) (8.5, 5)           @noisy det874 det2824
mxx (8.5, 6) (8.5, 6.5)       @noisy det96 det163
mzz (8.5, 7) (9, 7)           @noisy det1167 det1406
mxx (8.5, 8.5) (8.5, 8)       @noisy det538 det542
mzz (8.5, 9) (9, 9)           @noisy det627 det1378
mxx (10.5, 0.5) (10.5, 0.0)     @noisy det2567
mz (10.5, 1.0)                @noisy det2188 det2576
mxx (9.5, 1.5) (9.5, 1)       @noisy det2811
mzz (9.5, 2) (10, 2)          @noisy det1156 det2653
mxx (10.5, 2.0) (10.5, 2.5)     @noisy det3186
mz (10.5, 3.0)                @noisy det357 det2022
mxx (9.5, 3.5) (9.5, 3)       @noisy det510
mzz (9.5, 4) (10, 4)          @noisy det1002 det1740
mxx (10.5, 4.0) (10.5, 4.5)     @noisy det945
mz (10.5, 5.0)                @noisy det1395 det2988
mxx (9.5, 5) (9.5, 5.5)       @noisy det1276
mzz (9.5, 6) (10, 6)          @noisy det539 det2637
mxx (10.5, 6.5) (10.5, 6.0)     @noisy det96
mz (10.5, 7.0)                @noisy det662 det2786
mxx (9.5, 7) (9.5, 7.5)       @noisy det2947
mzz (9.5, 8) (10, 8)          @noisy det703 det3246
mxx (10.5, 8.0) (10.5, 8.5)     @noisy det538
mz (10.5, 9.0)                @noisy det1687 det1823
mxx (9.5, 9.5) (9.5, 9)       @noisy det3119
mzz (9.5, 10) (10, 10)        @noisy det2319 det3171

--------         42
mxx (0.0, -0.5) (0, 0)        @noisy det293 det3104
mx (0.5, -0.5)                @noisy det293 det1963
mz (1.0, -0.5)                @noisy det673
mxx (0, 1.5) (0, 2)           @noisy det1683 det3065
mx (0.5, 1.5)                 @noisy det1834 det3065
mz (1, 1.5)                   @noisy det1001 det2812 det2903 det3044
mxx (0, 3.5) (0, 4)           @noisy det1168 det1227
mx (0.5, 3.5)                 @noisy det1168 det1998
mz (1, 3.5)                   @noisy det853 det1175 det2422 det2722
mxx (0, 5.5) (0, 6)           @noisy det1667 det3025
mx (0.5, 5.5)                 @noisy det1922 det3025
mz (1, 5.5)                   @noisy det710 det1939 det2311 det3248
mxx (0, 7.5) (0, 8)           @noisy det142 det1802
mx (0.5, 7.5)                 @noisy det1802 det1866
mz (1, 7.5)                   @noisy det617 det930 det1348 det1425
mxx (0, 9.5) (0, 10)          @noisy det663 det748
mx (0.5, 9.5)                 @noisy det748 det1918
mz (1, 9.5)                   @noisy det434 det971 det1260
mxx (1, 0.5) (1, 1)           @noisy det1183 det3217
mx (1.5, 0.5)                 @noisy det1891 det3217
mz (2, 0.5)                   @noisy det1519 det2782 det2903
mxx (1, 2.5) (1, 3)           @noisy det2436 det2642
mx (1.5, 2.5)                 @noisy det1861 det2436
mz (2, 2.5)                   @noisy det1001 det1244 det2422 det2483
mxx (1, 4.5) (1, 5)           @noisy det37 det718
mx (1.5, 4.5)                 @noisy det718 det1890
mz (2, 4.5)                   @noisy det710 det853 det1148 det1282
mxx (1, 6.5) (1, 7)           @noisy det110 det1731
mx (1.5, 6.5)                 @noisy det110 det1821
mz (2, 6.5)                   @noisy det930 det1283 det1634 det2311
mxx (1, 8.5) (1, 9)           @noisy det1792 det2352
mx (1.5, 8.5)                 @noisy det1792 det1827
mz (2, 8.5)                   @noisy det1260 det1348 det1602 det2992
mx (1.0, 10.5)                @noisy det429 det2234
mx (1.5, 10.5)                @noisy det1831 det2234
mz (2.0, 10.5)                @noisy det434
mxx (2.0, -0.5) (2, 0)        @noisy det113 det936
mx (2.5, -0.5)                @noisy det113 det1876
mz (3.0, -0.5)                @noisy det2782
mxx (2, 1.5) (2, 2)           @noisy det13 det3052
mx (2.5, 1.5)                 @noisy det1929 det3052
mz (3, 1.5)                   @noisy det8 det1519 det2218 det2483
mxx (2, 3.5) (2, 4)           @noisy det1044 det2788
mx (2.5, 3.5)                 @noisy det2024 det2788
mz (3, 3.5)                   @noisy det1244 det1282 det2538 det3139
mxx (2, 5.5) (2, 6)           @noisy det1885 det2617
mx (2.5, 5.5)                 @noisy det1878 det1885
mz (3, 5.5)                   @noisy det342 det1148 det1283 det1704
mxx (2, 7.5) (2, 8)           @noisy det407 det1928
mx (2.5, 7.5)                 @noisy det407 det1886
mz (3, 7.5)                   @noisy det50 det988 det1634 det2992
mxx (2, 9.5) (2, 10)          @noisy det1375 det2482
mx (2.5, 9.5)                 @noisy det1375 det1954
mz (3, 9.5)                   @noisy det1602 det2386 det3225
mxx (3, 1) (3, 0.5)           @noisy det1666 det2571
mx (3.5, 0.5)                 @noisy det1666 det1915
mz (4, 0.5)                   @noisy det8 det2580 det3155
mxx (3, 2.5) (3, 3)           @noisy det1772 det2045
mx (3.5, 2.5)                 @noisy det1772 det1859
mz (4, 2.5)                   @noisy det1812 det1899 det2218 det2538
mxx (3, 4.5) (3, 5)           @noisy det350 det589
mx (3.5, 4.5)                 @noisy det589 det1889
mz (4, 4.5)                   @noisy det759 det943 det1704 det3139
mxx (3, 7) (3, 6.5)           @noisy det2308 det2427
mx (3.5, 6.5)                 @noisy det2041 det2427
mz (4, 6.5)                   @noisy det342 det988 det2220 det2989
mxx (3, 8.5) (3, 9)           @noisy det143 det1324
mx (3.5, 8.5)                 @noisy det143 det1865
mz (4, 8.5)                   @noisy det50 det66 det3115 det3225
mx (3.0, 10.5)                @noisy det1026 det2353
mx (3.5, 10.5)                @noisy det1026 det2000
mz (4.0, 10.5)                @noisy det2386
mxx (4.0, -0.5) (4, 0)        @noisy det452 det3063
mx (4.5, -0.5)                @noisy det452 det1913
mz (5.0, -0.5)                @noisy det2580
mxx (4, 1.5) (4, 2)           @noisy det779 det1988
mx (4.5, 1.5)                 @noisy det779 det1898
mz (5, 1.5)                   @noisy det1812 det2572 det3054 det3155
mxx (4, 4) (4, 3.5)           @noisy det1177 det2272
mx (4.5, 3.5)                 @noisy det1177 det1839
mz (5, 3.5)                   @noisy det759 det950 det1899 det1914
mxx (4, 5.5) (4, 6)           @noisy det1380 det3237
mx (4.5, 5.5)                 @noisy det2012 det3237
mz (5, 5.5)                   @noisy det943 det2220 det2530 det3203
mxx (4, 7.5) (4, 8)           @noisy det2013 det2511
mx (4.5, 7.5)                 @noisy det1903 det2013
mz (5, 7.5)                   @noisy det66 det1012 det2298 det2989
mxx (4, 9.5) (4, 10)          @noisy det731 det840
mx (4.5, 9.5)                 @noisy det731 det1869
mz (5, 9.5)                   @noisy det225 det1309 det3115
mxx (5, 0.5) (5, 1)           @noisy det690 det2942
mx (5.5, 0.5)                 @noisy det2005 det2942
mz (6, 0.5)                   @noisy det1501 det1728 det2572
mxx (5, 3) (5, 2.5)           @noisy det334 det3137
mx (5.5, 2.5)                 @noisy det334 det1996
mz (6, 2.5)                   @noisy det196 det950 det2583 det3054
mxx (5, 4.5) (5, 5)           @noisy det305 det1193
mx (5.5, 4.5)                 @noisy det1193 det1874
mz (6, 4.5)                   @noisy det1409 det1815 det1914 det3203
mxx (5, 6.5) (5, 7)           @noisy det2071 det2806
mx (5.5, 6.5)                 @noisy det2030 det2071
mz (6, 6.5)                   @noisy det2298 det2530 det2779 det2979
mxx (5, 9) (5, 8.5)           @noisy det1993 det2121
mx (5.5, 8.5)                 @noisy det1825 det1993
mz (6, 8.5)                   @noisy det225 det1012 det1278 det1650
mx (5.0, 10.5)                @noisy det1867 det2477
mx (5.5, 10.5)                @noisy det1828 det2477
mz (6.0, 10.5)                @noisy det1309
mxx (6.0, -0.5) (6, 0)        @noisy det669 det1482
mx (6.5, -0.5)                @noisy det669 det1824
mz (7.0, -0.5)                @noisy det1501
mxx (6, 1.5) (6, 2)           @noisy det688 det878
mx (6.5, 1.5)                 @noisy det688 det1851
mz (7, 1.5)                   @noisy det153 det1728 det2583 det2877
mxx (6, 3.5) (6, 4)           @noisy det310 det431
mx (6.5, 3.5)                 @noisy det431 det2044
mz (7, 3.5)                   @noisy det196 det260 det1409 det2652
mxx (6, 6) (6, 5.5)           @noisy det695 det1353
mx (6.5, 5.5)                 @noisy det1353 det1896
mz (7, 5.5)                   @noisy det872 det1815 det2779 det3209
mxx (6, 7.5) (6, 8)           @noisy det468 det1135
mx (6.5, 7.5)                 @noisy det1135 det2055
mz (7, 7.5)                   @noisy det1278 det2723 det2979 det3193
mxx (6, 9.5) (6, 10)          @noisy det2279 det3092
mx (6.5, 9.5)                 @noisy det1967 det3092
mz (7, 9.5)                   @noisy det1229 det1650 det2506
mxx (7, 0.5) (7, 1)           @noisy det1408 det1619
mx (7.5, 0.5)                 @noisy det1619 det1938
mz (8, 0.5)                   @noisy det2815 det2877 det3027
mxx (7, 2.5) (7, 3)           @noisy det1164 det2035
mx (7.5, 2.5)                 @noisy det2035 det2048
mz (8, 2.5)                   @noisy det153 det260 det773 det2340
mxx (7, 4.5) (7, 5)           @noisy det262 det616
mx (7.5, 4.5)                 @noisy det262 det1816
mz (8, 4.5)                   @noisy det872 det874 det2652 det2824
mxx (7, 6.5) (7, 7)           @noisy det91 det163
mx (7.5, 6.5)                 @noisy det91 det1897
mz (8, 6.5)                   @noisy det1167 det1406 det3193 det3209
mxx (7, 9) (7, 8.5)           @noisy det542 det1247
mx (7.5, 8.5)                 @noisy det1247 det1900
mz (8, 8.5)                   @noisy det627 det1378 det2506 det2723
mx (7.0, 10.5)                @noisy det25 det1273
mx (7.5, 10.5)                @noisy det1273 det1948
mz (8.0, 10.5)                @noisy det1229
mxx (8, 0) (8.0, -0.5)        @noisy det553 det1630
mx (8.5, -0.5)                @noisy det1630 det1879
mz (9.0, -0.5)                @noisy det3027
mxx (8, 2) (8, 1.5)           @noisy det2087 det2811
mx (8.5, 1.5)                 @noisy det1840 det2087
mz (9, 1.5)                   @noisy det1156 det2340 det2653 det2815
mxx (8, 3.5) (8, 4)           @noisy det510 det1171
mx (8.5, 3.5)                 @noisy det1171 det1845
mz (9, 3.5)                   @noisy det773 det1002 det1740 det2824
mxx (8, 5.5) (8, 6)           @noisy det1276 det2206
mx (8.5, 5.5)                 @noisy det1926 det2206
mz (9, 5.5)                   @noisy det539 det874 det1167 det2637
mxx (8, 7.5) (8, 8)           @noisy det727 det2947
mx (8.5, 7.5)                 @noisy det727 det1864
mz (9, 7.5)                   @noisy det703 det1378 det1406 det3246
mxx (8, 9.5) (8, 10)          @noisy det1444 det3119
mx (8.5, 9.5)                 @noisy det1444 det1854
mz (9, 9.5)                   @noisy det627 det2319 det3171
mxx (9, 0.5) (9, 1)           @noisy det1280 det2567
mx (9.5, 0.5)                 @noisy det1280 det1910
mz (10, 0.5)                  @noisy det2188 det2576 det2653
mxx (9, 2.5) (9, 3)           @noisy det909 det3186
mx (9.5, 2.5)                 @noisy det909 det1846
mz (10, 2.5)                  @noisy det357 det1156 det1740 det2022
mxx (9, 5) (9, 4.5)           @noisy det945 det2623
mx (9.5, 4.5)                 @noisy det1905 det2623
mz (10, 4.5)                  @noisy det1002 det1395 det2637 det2988
mxx (9, 6.5) (9, 7)           @noisy det96 det1780
mx (9.5, 6.5)                 @noisy det1780 det1843
mz (10, 6.5)                  @noisy det539 det662 det703 det2786
mxx (9, 8.5) (9, 9)           @noisy det173 det538
mx (9.5, 8.5)                 @noisy det173 det1960
mz (10, 8.5)                  @noisy det1687 det1823 det2319 det3246
mx (9.0, 10.5)                @noisy det740 det2083
mx (9.5, 10.5)                @noisy det740 det1826
mz (10.0, 10.5)               @noisy det3171
mxx (0.5, 0.5) (0.5, 1)       @noisy det1183
mzz (1, 0) (0.5, 0)           @noisy det673 det2812
mzz (0, 1) (-0.5, 1.0)        @noisy det40 det2679
mxx (-0.5, 2.0) (-0.5, 1.5)     @noisy det1683
mxx (0.5, 2.5) (0.5, 3)       @noisy det2642
mzz (1, 2) (0.5, 2)           @noisy det1175 det3044
mzz (-0.5, 3.0) (0, 3)        @noisy det1372 det1880
mxx (-0.5, 3.5) (-0.5, 4.0)     @noisy det1227
mxx (0.5, 5) (0.5, 4.5)       @noisy det37
mzz (1, 4) (0.5, 4)           @noisy det1939 det2722
mzz (-0.5, 5.0) (0, 5)        @noisy det2288 det3085
mxx (-0.5, 5.5) (-0.5, 6.0)     @noisy det1667
mxx (0.5, 6.5) (0.5, 7)       @noisy det1731
mzz (0.5, 6) (1, 6)           @noisy det1425 det3248
mzz (0, 7) (-0.5, 7.0)        @noisy det11 det2213
mxx (-0.5, 8.0) (-0.5, 7.5)     @noisy det142
mxx (0.5, 8.5) (0.5, 9)       @noisy det2352
mzz (1, 8) (0.5, 8)           @noisy det617 det971
mzz (-0.5, 9.0) (0, 9)        @noisy det150 det767
mxx (-0.5, 9.5) (-0.5, 10.0)     @noisy det663
mxx (1.5, 1.5) (1.5, 2)       @noisy det13 det1683
mzz (1.5, 1) (2, 1)           @noisy det1001 det2903
mxx (1.5, 4) (1.5, 3.5)       @noisy det1044 det1227
mzz (2, 3) (1.5, 3)           @noisy det853 det2422
mxx (1.5, 5.5) (1.5, 6)       @noisy det1667 det2617
mzz (1.5, 5) (2, 5)           @noisy det710 det2311
mxx (1.5, 7.5) (1.5, 8)       @noisy det142 det1928
mzz (1.5, 7) (2, 7)           @noisy det930 det1348
mxx (1.5, 10) (1.5, 9.5)      @noisy det663 det2482
mzz (2, 9) (1.5, 9)           @noisy det434 det1260
mxx (2.5, 0.5) (2.5, 1)       @noisy det1183 det2571
mzz (2.5, 0) (3, 0)           @noisy det1519 det2782
mxx (2.5, 2.5) (2.5, 3)       @noisy det2045 det2642
mzz (2.5, 2) (3, 2)           @noisy det1244 det2483
mxx (2.5, 4.5) (2.5, 5)       @noisy det37 det350
mzz (2.5, 4) (3, 4)           @noisy det1148 det1282
mxx (2.5, 7) (2.5, 6.5)       @noisy det1731 det2308
mzz (3, 6) (2.5, 6)           @noisy det1283 det1634
mxx (2.5, 8.5) (2.5, 9)       @noisy det1324 det2352
mzz (2.5, 8) (3, 8)           @noisy det1602 det2992
mxx (3.5, 1.5) (3.5, 2)       @noisy det13 det1988
mzz (3.5, 1) (4, 1)           @noisy det8 det2218
mxx (3.5, 3.5) (3.5, 4)       @noisy det1044 det2272
mzz (3.5, 3) (4, 3)           @noisy det2538 det3139
mxx (3.5, 5.5) (3.5, 6)       @noisy det1380 det2617
mzz (3.5, 5) (4, 5)           @noisy det342 det1704
mxx (3.5, 7.5) (3.5, 8)       @noisy det1928 det2511
mzz (3.5, 7) (4, 7)           @noisy det50 det988
mxx (3.5, 9.5) (3.5, 10)      @noisy det840 det2482
mzz (4, 9) (3.5, 9)           @noisy det2386 det3225
mxx (4.5, 0.5) (4.5, 1)       @noisy det690 det2571
mzz (5, 0) (4.5, 0)           @noisy det2580 det3155
mxx (4.5, 2.5) (4.5, 3)       @noisy det2045 det3137
mzz (4.5, 2) (5, 2)           @noisy det1812 det1899
mxx (4.5, 4.5) (4.5, 5)       @noisy det305 det350
mzz (5, 4) (4.5, 4)           @noisy det759 det943
mxx (4.5, 6.5) (4.5, 7)       @noisy det2308 det2806
mzz (5, 6) (4.5, 6)           @noisy det2220 det2989
mxx (4.5, 8.5) (4.5, 9)       @noisy det1324 det2121
mzz (4.5, 8) (5, 8)           @noisy det66 det3115
mxx (5.5, 1.5) (5.5, 2)       @noisy det878 det1988
mzz (5.5, 1) (6, 1)           @noisy det2572 det3054
mxx (5.5, 3.5) (5.5, 4)       @noisy det310 det2272
mzz (5.5, 3) (6, 3)           @noisy det950 det1914
mxx (5.5, 5.5) (5.5, 6)       @noisy det695 det1380
mzz (5.5, 5) (6, 5)           @noisy det2530 det3203
mxx (5.5, 7.5) (5.5, 8)       @noisy det468 det2511
mzz (5.5, 7) (6, 7)           @noisy det1012 det2298
mxx (5.5, 9.5) (5.5, 10)      @noisy det840 det2279
mzz (5.5, 9) (6, 9)           @noisy det225 det1309
mxx (6.5, 0.5) (6.5, 1)       @noisy det690 det1408
mzz (6.5, 0) (7, 0)           @noisy det1501 det1728
mxx (6.5, 2.5) (6.5, 3)       @noisy det1164 det3137
mzz (6.5, 2) (7, 2)           @noisy det196 det2583
mxx (6.5, 5) (6.5, 4.5)       @noisy det305 det616
mzz (7, 4) (6.5, 4)           @noisy det1409 det1815
mxx (6.5, 6.5) (6.5, 7)       @noisy det163 det2806
mzz (6.5, 6) (7, 6)           @noisy det2779 det2979
mxx (6.5, 8.5) (6.5, 9)       @noisy det542 det2121
mzz (6.5, 8) (7, 8)           @noisy det1278 det1650
mxx (7.5, 2) (7.5, 1.5)       @noisy det878 det2811
mzz (7.5, 1) (8, 1)           @noisy det153 det2877
mxx (7.5, 3.5) (7.5, 4)       @noisy det310 det510
mzz (7.5, 3) (8, 3)           @noisy det260 det2652
mxx (7.5, 5.5) (7.5, 6)       @noisy det695 det1276
mzz (7.5, 5) (8, 5)           @noisy det872 det3209
mxx (7.5, 8) (7.5, 7.5)       @noisy det468 det2947
mzz (8, 7) (7.5, 7)           @noisy det2723 det3193
mxx (7.5, 9.5) (7.5, 10)      @noisy det2279 det3119
mzz (7.5, 9) (8, 9)           @noisy det1229 det2506
mxx (8.5, 0.5) (8.5, 1)       @noisy det1408 det2567
mzz (8.5, 0) (9, 0)           @noisy det2815 det3027
mxx (8.5, 2.5) (8.5, 3)       @noisy det1164 det3186
mzz (8.5, 2) (9, 2)           @noisy det773 det2340
mxx (8.5, 4.5) (8.5, 5)       @noisy det616 det945
mzz (8.5, 4) (9, 4)           @noisy det874 det2824
mxx (8.5, 6.5) (8.5, 7)       @noisy det96 det163
mzz (8.5, 6) (9, 6)           @noisy det1167 det1406
mxx (8.5, 8.5) (8.5, 9)       @noisy det538 det542
mzz (8.5, 8) (9, 8)           @noisy det627 det1378
mz (10.5, 0.0)                @noisy det2188 det2576
mxx (10.5, 0.5) (10.5, 1.0)     @noisy det2567
mxx (9.5, 1.5) (9.5, 2)       @noisy det2811
mzz (10, 1) (9.5, 1)          @noisy det1156 det2653
mz (10.5, 2.0)                @noisy det357 det2022
mxx (10.5, 2.5) (10.5, 3.0)     @noisy det3186
mxx (9.5, 4) (9.5, 3.5)       @noisy det510
mzz (9.5, 3) (10, 3)          @noisy det1002 det1740
mz (10.5, 4.0)                @noisy det1395 det2988
mxx (10.5, 4.5) (10.5, 5.0)     @noisy det945
mxx (9.5, 5.5) (9.5, 6)       @noisy det1276
mzz (9.5, 5) (10, 5)          @noisy det539 det2637
mz (10.5, 6.0)                @noisy det662 det2786
mxx (10.5, 6.5) (10.5, 7.0)     @noisy det96
mxx (9.5, 7.5) (9.5, 8)       @noisy det2947
mzz (9.5, 7) (10, 7)          @noisy det703 det3246
mz (10.5, 8.0)                @noisy det1687 det1823
mxx (10.5, 8.5) (10.5, 9.0)     @noisy det538
mxx (9.5, 10) (9.5, 9.5)      @noisy det3119
mzz (10, 9) (9.5, 9)          @noisy det2319 det3171

--------         43
mzz (0.5, -0.5) (0.0, -0.5)     @noisy det2812
mx (1.0, -0.5)                @noisy det293 det3104
mzz (0, 1.5) (0.5, 1.5)       @noisy det1175 det2812
mxx (1, 1) (1, 1.5)           @noisy det1683 det3065
mzz (0, 3.5) (0.5, 3.5)       @noisy det1175 det1939
mxx (1, 3) (1, 3.5)           @noisy det1168 det1227
mzz (0.5, 5.5) (0, 5.5)       @noisy det1425 det1939
mxx (1, 5) (1, 5.5)           @noisy det1667 det3025
mzz (0, 7.5) (0.5, 7.5)       @noisy det971 det1425
mxx (1, 7.5) (1, 7)           @noisy det142 det1802
mzz (0, 9.5) (0.5, 9.5)       @noisy det971
mxx (1, 9) (1, 9.5)           @noisy det663 det748
mzz (1, 0.5) (1.5, 0.5)       @noisy det1001
mxx (2, 0) (2, 0.5)           @noisy det1183 det3217
mzz (1, 2.5) (1.5, 2.5)       @noisy det853 det1001
mxx (2, 2) (2, 2.5)           @noisy det2436 det2642
mzz (1.5, 4.5) (1, 4.5)       @noisy det853 det2311
mxx (2, 4.5) (2, 4)           @noisy det37 det718
mzz (1, 6.5) (1.5, 6.5)       @noisy det1348 det2311
mxx (2, 6.5) (2, 6)           @noisy det110 det1731
mzz (1, 8.5) (1.5, 8.5)       @noisy det434 det1348
mxx (2, 8) (2, 8.5)           @noisy det1792 det2352
mzz (1.5, 10.5) (1.0, 10.5)     @noisy det434
mxx (2, 10) (2.0, 10.5)       @noisy det429 det2234
mzz (2.0, -0.5) (2.5, -0.5)     @noisy det1519
mx (3.0, -0.5)                @noisy det113 det936
mzz (2, 1.5) (2.5, 1.5)       @noisy det1244 det1519
mxx (3, 1.5) (3, 1)           @noisy det13 det3052
mzz (2, 3.5) (2.5, 3.5)       @noisy det1148 det1244
mxx (3, 3.5) (3, 3)           @noisy det1044 det2788
mzz (2, 5.5) (2.5, 5.5)       @noisy det1148 det1634
mxx (3, 5) (3, 5.5)           @noisy det1885 det2617
mzz (2.5, 7.5) (2, 7.5)       @noisy det1602 det1634
mxx (3, 7.5) (3, 7)           @noisy det407 det1928
mzz (2, 9.5) (2.5, 9.5)       @noisy det1602
mxx (3, 9.5) (3, 9)           @noisy det1375 det2482
mzz (3.5, 0.5) (3, 0.5)       @noisy det2218
mxx (4, 0) (4, 0.5)           @noisy det1666 det2571
mzz (3, 2.5) (3.5, 2.5)       @noisy det2218 det3139
mxx (4, 2) (4, 2.5)           @noisy det1772 det2045
mzz (3, 4.5) (3.5, 4.5)       @noisy det342 det3139
mxx (4, 4.5) (4, 4)           @noisy det350 det589
mzz (3.5, 6.5) (3, 6.5)       @noisy det50 det342
mxx (4, 6) (4, 6.5)           @noisy det2308 det2427
mzz (3, 8.5) (3.5, 8.5)       @noisy det50 det2386
mxx (4, 8) (4, 8.5)           @noisy det143 det1324
mzz (3.0, 10.5) (3.5, 10.5)     @noisy det2386
mxx (4, 10) (4.0, 10.5)       @noisy det1026 det2353
mzz (4.0, -0.5) (4.5, -0.5)     @noisy det3155
mx (5.0, -0.5)                @noisy det452 det3063
mzz (4, 1.5) (4.5, 1.5)       @noisy det1899 det3155
mxx (5, 1) (5, 1.5)           @noisy det779 det1988
mzz (4.5, 3.5) (4, 3.5)       @noisy det943 det1899
mxx (5, 3.5) (5, 3)           @noisy det1177 det2272
mzz (4, 5.5) (4.5, 5.5)       @noisy det943 det2989
mxx (5, 5.5) (5, 5)           @noisy det1380 det3237
mzz (4, 7.5) (4.5, 7.5)       @noisy det2989 det3115
mxx (5, 7) (5, 7.5)           @noisy det2013 det2511
mzz (4, 9.5) (4.5, 9.5)       @noisy det3115
mxx (5, 9.5) (5, 9)           @noisy det731 det840
mzz (5, 0.5) (5.5, 0.5)       @noisy det3054
mxx (6, 0) (6, 0.5)           @noisy det690 det2942
mzz (5.5, 2.5) (5, 2.5)       @noisy det1914 det3054
mxx (6, 2.5) (6, 2)           @noisy det334 det3137
mzz (5, 4.5) (5.5, 4.5)       @noisy det1914 det2530
mxx (6, 4) (6, 4.5)           @noisy det305 det1193
mzz (5, 6.5) (5.5, 6.5)       @noisy det1012 det2530
mxx (6, 6.5) (6, 6)           @noisy det2071 det2806
mzz (5.5, 8.5) (5, 8.5)       @noisy det1012 det1309
mxx (6, 8.5) (6, 8)           @noisy det1993 det2121
mzz (5.0, 10.5) (5.5, 10.5)     @noisy det1309
mxx (6.0, 10.5) (6, 10)       @noisy det1867 det2477
mzz (6.5, -0.5) (6.0, -0.5)     @noisy det1728
mx (7.0, -0.5)                @noisy det669 det1482
mzz (6, 1.5) (6.5, 1.5)       @noisy det196 det1728
mxx (7, 1.5) (7, 1)           @noisy det688 det878
mzz (6, 3.5) (6.5, 3.5)       @noisy det196 det1815
mxx (7, 3) (7, 3.5)           @noisy det310 det431
mzz (6.5, 5.5) (6, 5.5)       @noisy det1815 det2979
mxx (7, 5.5) (7, 5)           @noisy det695 det1353
mzz (6, 7.5) (6.5, 7.5)       @noisy det1650 det2979
mxx (7, 7.5) (7, 7)           @noisy det468 det1135
mzz (6, 9.5) (6.5, 9.5)       @noisy det1650
mxx (7, 9.5) (7, 9)           @noisy det2279 det3092
mzz (7, 0.5) (7.5, 0.5)       @noisy det153
mxx (8, 0.5) (8, 0)           @noisy det1408 det1619
mzz (7.5, 2.5) (7, 2.5)       @noisy det153 det2652
mxx (8, 2.5) (8, 2)           @noisy det1164 det2035
mzz (7, 4.5) (7.5, 4.5)       @noisy det2652 det3209
mxx (8, 4) (8, 4.5)           @noisy det262 det616
mzz (7, 6.5) (7.5, 6.5)       @noisy det2723 det3209
mxx (8, 6.5) (8, 6)           @noisy det91 det163
mzz (7.5, 8.5) (7, 8.5)       @noisy det1229 det2723
mxx (8, 8) (8, 8.5)           @noisy det542 det1247
mzz (7.0, 10.5) (7.5, 10.5)     @noisy det1229
mxx (8.0, 10.5) (8, 10)       @noisy det25 det1273
mzz (8.5, -0.5) (8.0, -0.5)     @noisy det2815
mx (9.0, -0.5)                @noisy det553 det1630
mzz (8.5, 1.5) (8, 1.5)       @noisy det773 det2815
mxx (9, 1) (9, 1.5)           @noisy det2087 det2811
mzz (8, 3.5) (8.5, 3.5)       @noisy det773 det874
mxx (9, 3) (9, 3.5)           @noisy det510 det1171
mzz (8, 5.5) (8.5, 5.5)       @noisy det874 det1406
mxx (9, 5.5) (9, 5)           @noisy det1276 det2206
mzz (8, 7.5) (8.5, 7.5)       @noisy det627 det1406
mxx (9, 7) (9, 7.5)           @noisy det727 det2947
mzz (8, 9.5) (8.5, 9.5)       @noisy det627
mxx (9, 9) (9, 9.5)           @noisy det1444 det3119
mzz (9, 0.5) (9.5, 0.5)       @noisy det1156
mxx (10, 0.5) (10, 0)         @noisy det1280 det2567
mzz (9.5, 2.5) (9, 2.5)       @noisy det1002 det1156
mxx (10, 2) (10, 2.5)         @noisy det909 det3186
mzz (9.5, 4.5) (9, 4.5)       @noisy det539 det1002
mxx (10, 4.5) (10, 4)         @noisy det945 det2623
mzz (9, 6.5) (9.5, 6.5)       @noisy det539 det3246
mxx (10, 6.5) (10, 6)         @noisy det96 det1780
mzz (9.5, 8.5) (9, 8.5)       @noisy det3171 det3246
mxx (10, 8) (10, 8.5)         @noisy det173 det538
mzz (9.0, 10.5) (9.5, 10.5)     @noisy det3171
mxx (10, 10) (10.0, 10.5)     @noisy det740 det2083
mzz (0, 1) (0.5, 1)           @noisy det673 det2812
mz (0.5, 0.5)                 @noisy det673 det2731
mx (0.5, 0)                   @noisy det293 det1183 det3104
mx (-0.5, 1.0)                @noisy det1683
mz (-0.5, 1.5)                @noisy det40 det2763
mz (-0.5, 2.0)                @noisy det40 det2679
mzz (0, 3) (0.5, 3)           @noisy det1175 det3044
mz (0.5, 2.5)                 @noisy det2539 det3044
mx (0.5, 2)                   @noisy det1683 det2642 det3065
mx (-0.5, 3.0)                @noisy det1227
mz (-0.5, 3.5)                @noisy det1880 det2600
mz (-0.5, 4.0)                @noisy det1372 det1880
mzz (0.5, 5) (0, 5)           @noisy det1939 det2722
mz (0.5, 4.5)                 @noisy det2543 det2722
mx (0.5, 4)                   @noisy det37 det1168 det1227
mx (-0.5, 5.0)                @noisy det1667
mz (-0.5, 5.5)                @noisy det2604 det3085
mz (-0.5, 6.0)                @noisy det2288 det3085
mzz (0, 7) (0.5, 7)           @noisy det1425 det3248
mz (0.5, 6.5)                 @noisy det2609 det3248
mx (0.5, 6)                   @noisy det1667 det1731 det3025
mx (-0.5, 7.0)                @noisy det142
mz (-0.5, 7.5)                @noisy det11 det2594
mz (-0.5, 8.0)                @noisy det11 det2213
mzz (0, 9) (0.5, 9)           @noisy det617 det971
mz (0.5, 8.5)                 @noisy det617 det2546
mx (0.5, 8)                   @noisy det142 det1802 det2352
mx (-0.5, 9.0)                @noisy det663
mz (-0.5, 9.5)                @noisy det150 det2523
mz (-0.5, 10.0)               @noisy det150 det767
mzz (1, 2) (1.5, 2)           @noisy det1001 det2903
mz (1.5, 1.5)                 @noisy det2740 det2903
mx (1.5, 1)                   @noisy det13 det1183 det3065 det3217
mzz (1.5, 4) (1, 4)           @noisy det853 det2422
mz (1.5, 3.5)                 @noisy det2422 det2665
mx (1.5, 3)                   @noisy det1044 det1168 det2436 det2642
mzz (1, 6) (1.5, 6)           @noisy det710 det2311
mz (1.5, 5.5)                 @noisy det710 det2597
mx (1.5, 5)                   @noisy det37 det718 det2617 det3025
mzz (1, 8) (1.5, 8)           @noisy det930 det1348
mz (1.5, 7.5)                 @noisy det930 det2725
mx (1.5, 7)                   @noisy det110 det1731 det1802 det1928
mzz (1.5, 10) (1, 10)         @noisy det434 det1260
mz (1.5, 9.5)                 @noisy det1260 det2716
mx (1.5, 9)                   @noisy det748 det1792 det2352 det2482
mzz (2, 1) (2.5, 1)           @noisy det1519 det2782
mz (2.5, 0.5)                 @noisy det2565 det2782
mx (2.5, 0)                   @noisy det113 det936 det2571 det3217
mzz (2, 3) (2.5, 3)           @noisy det1244 det2483
mz (2.5, 2.5)                 @noisy det2483 det2607
mx (2.5, 2)                   @noisy det13 det2045 det2436 det3052
mzz (2, 5) (2.5, 5)           @noisy det1148 det1282
mz (2.5, 4.5)                 @noisy det1282 det2680
mx (2.5, 4)                   @noisy det350 det718 det1044 det2788
mzz (2.5, 7) (2, 7)           @noisy det1283 det1634
mz (2.5, 6.5)                 @noisy det1283 det2598
mx (2.5, 6)                   @noisy det110 det1885 det2308 det2617
mzz (2, 9) (2.5, 9)           @noisy det1602 det2992
mz (2.5, 8.5)                 @noisy det2728 det2992
mx (2.5, 8)                   @noisy det407 det1324 det1792 det1928
mzz (3, 2) (3.5, 2)           @noisy det8 det2218
mz (3.5, 1.5)                 @noisy det8 det2548
mx (3.5, 1)                   @noisy det1666 det1988 det2571 det3052
mzz (3, 4) (3.5, 4)           @noisy det2538 det3139
mz (3.5, 3.5)                 @noisy det2538 det2661
mx (3.5, 3)                   @noisy det1772 det2045 det2272 det2788
mzz (3.5, 6) (3, 6)           @noisy det342 det1704
mz (3.5, 5.5)                 @noisy det1704 det2668
mx (3.5, 5)                   @noisy det350 det589 det1380 det1885
mzz (3, 8) (3.5, 8)           @noisy det50 det988
mz (3.5, 7.5)                 @noisy det988 det2555
mx (3.5, 7)                   @noisy det407 det2308 det2427 det2511
mzz (3, 10) (3.5, 10)         @noisy det2386 det3225
mz (3.5, 9.5)                 @noisy det2566 det3225
mx (3.5, 9)                   @noisy det143 det840 det1324 det1375
mzz (4, 1) (4.5, 1)           @noisy det2580 det3155
mz (4.5, 0.5)                 @noisy det2580 det2620
mx (4.5, 0)                   @noisy det452 det690 det1666 det3063
mzz (4.5, 3) (4, 3)           @noisy det1812 det1899
mz (4.5, 2.5)                 @noisy det1812 det2537
mx (4.5, 2)                   @noisy det779 det1772 det1988 det3137
mzz (4, 5) (4.5, 5)           @noisy det759 det943
mz (4.5, 4.5)                 @noisy det759 det2541
mx (4.5, 4)                   @noisy det305 det589 det1177 det2272
mzz (4, 7) (4.5, 7)           @noisy det2220 det2989
mz (4.5, 6.5)                 @noisy det2220 det2550
mx (4.5, 6)                   @noisy det1380 det2427 det2806 det3237
mzz (4, 9) (4.5, 9)           @noisy det66 det3115
mz (4.5, 8.5)                 @noisy det66 det2618
mx (4.5, 8)                   @noisy det143 det2013 det2121 det2511
mzz (5.5, 2) (5, 2)           @noisy det2572 det3054
mz (5.5, 1.5)                 @noisy det2572 det2671
mx (5.5, 1)                   @noisy det690 det779 det878 det2942
mzz (5, 4) (5.5, 4)           @noisy det950 det1914
mz (5.5, 3.5)                 @noisy det950 det2603
mx (5.5, 3)                   @noisy det310 det334 det1177 det3137
mzz (5, 6) (5.5, 6)           @noisy det2530 det3203
mz (5.5, 5.5)                 @noisy det2777 det3203
mx (5.5, 5)                   @noisy det305 det695 det1193 det3237
mzz (5.5, 8) (5, 8)           @noisy det1012 det2298
mz (5.5, 7.5)                 @noisy det2298 det2695
mx (5.5, 7)                   @noisy det468 det2013 det2071 det2806
mzz (5, 10) (5.5, 10)         @noisy det225 det1309
mz (5.5, 9.5)                 @noisy det225 det2626
mx (5.5, 9)                   @noisy det731 det1993 det2121 det2279
mzz (6, 1) (6.5, 1)           @noisy det1501 det1728
mz (6.5, 0.5)                 @noisy det1501 det2531
mx (6.5, 0)                   @noisy det669 det1408 det1482 det2942
mzz (6, 3) (6.5, 3)           @noisy det196 det2583
mz (6.5, 2.5)                 @noisy det2583 det2729
mx (6.5, 2)                   @noisy det334 det688 det878 det1164
mzz (6.5, 5) (6, 5)           @noisy det1409 det1815
mz (6.5, 4.5)                 @noisy det1409 det2739
mx (6.5, 4)                   @noisy det310 det431 det616 det1193
mzz (6, 7) (6.5, 7)           @noisy det2779 det2979
mz (6.5, 6.5)                 @noisy det2544 det2779
mx (6.5, 6)                   @noisy det163 det695 det1353 det2071
mzz (6, 9) (6.5, 9)           @noisy det1278 det1650
mz (6.5, 8.5)                 @noisy det1278 det2585
mx (6.5, 8)                   @noisy det468 det542 det1135 det1993
mzz (7.5, 2) (7, 2)           @noisy det153 det2877
mz (7.5, 1.5)                 @noisy det2547 det2877
mx (7.5, 1)                   @noisy det688 det1408 det1619 det2811
mzz (7, 4) (7.5, 4)           @noisy det260 det2652
mz (7.5, 3.5)                 @noisy det260 det2658
mx (7.5, 3)                   @noisy det431 det510 det1164 det2035
mzz (7, 6) (7.5, 6)           @noisy det872 det3209
mz (7.5, 5.5)                 @noisy det872 det2754
mx (7.5, 5)                   @noisy det262 det616 det1276 det1353
mzz (7.5, 8) (7, 8)           @noisy det2723 det3193
mz (7.5, 7.5)                 @noisy det2552 det3193
mx (7.5, 7)                   @noisy det91 det163 det1135 det2947
mzz (7, 10) (7.5, 10)         @noisy det1229 det2506
mz (7.5, 9.5)                 @noisy det2506 det2562
mx (7.5, 9)                   @noisy det542 det1247 det3092 det3119
mzz (8.5, 1) (8, 1)           @noisy det2815 det3027
mz (8.5, 0.5)                 @noisy det2646 det3027
mx (8.5, 0)                   @noisy det553 det1619 det1630 det2567
mzz (8, 3) (8.5, 3)           @noisy det773 det2340
mz (8.5, 2.5)                 @noisy det2340 det2581
mx (8.5, 2)                   @noisy det2035 det2087 det2811 det3186
mzz (8, 5) (8.5, 5)           @noisy det874 det2824
mz (8.5, 4.5)                 @noisy det2770 det2824
mx (8.5, 4)                   @noisy det262 det510 det945 det1171
mzz (8, 7) (8.5, 7)           @noisy det1167 det1406
mz (8.5, 6.5)                 @noisy det1167 det2575
mx (8.5, 6)                   @noisy det91 det96 det1276 det2206
mzz (8, 9) (8.5, 9)           @noisy det627 det1378
mz (8.5, 8.5)                 @noisy det1378 det2590
mx (8.5, 8)                   @noisy det538 det727 det1247 det2947
mx (10.5, 0.0)                @noisy det1280
mz (10.5, 0.5)                @noisy det2576 det2707
mzz (10, 1) (10.5, 1.0)       @noisy det2188 det2576
mzz (9, 2) (9.5, 2)           @noisy det1156 det2653
mz (9.5, 1.5)                 @noisy det2564 det2653
mx (9.5, 1)                   @noisy det1280 det2087 det2567
mx (10.5, 2.0)                @noisy det909
mz (10.5, 2.5)                @noisy det2022 det2500
mzz (10.5, 3.0) (10, 3)       @noisy det357 det2022
mzz (9.5, 4) (9, 4)           @noisy det1002 det1740
mz (9.5, 3.5)                 @noisy det1740 det2549
mx (9.5, 3)                   @noisy det909 det1171 det3186
mx (10.5, 4.0)                @noisy det2623
mz (10.5, 4.5)                @noisy det2560 det2988
mzz (10, 5) (10.5, 5.0)       @noisy det1395 det2988
mzz (9, 6) (9.5, 6)           @noisy det539 det2637
mz (9.5, 5.5)                 @noisy det2588 det2637
mx (9.5, 5)                   @noisy det945 det2206 det2623
mx (10.5, 6.0)                @noisy det1780
mz (10.5, 6.5)                @noisy det2627 det2786
mzz (10, 7) (10.5, 7.0)       @noisy det662 det2786
mzz (9, 8) (9.5, 8)           @noisy det703 det3246
mz (9.5, 7.5)                 @noisy det703 det2633
mx (9.5, 7)                   @noisy det96 det727 det1780
mx (10.5, 8.0)                @noisy det173
mz (10.5, 8.5)                @noisy det1823 det2545
mzz (10, 9) (10.5, 9.0)       @noisy det1687 det1823
mzz (9.5, 10) (9, 10)         @noisy det2319 det3171
mz (9.5, 9.5)                 @noisy det2319 det2703
mx (9.5, 9)                   @noisy det173 det538 det1444

--------         44
mx (0.0, -0.5)                @noisy det293 det3104
mzz (1.0, -0.5) (0.5, -0.5)     @noisy det2812
mzz (1, 1.5) (0.5, 1.5)       @noisy det1175 det2812
mxx (0, 1.5) (0, 1)           @noisy det1683 det3065
mzz (1, 3.5) (0.5, 3.5)       @noisy det1175 det1939
mxx (0, 3.5) (0, 3)           @noisy det1168 det1227
mzz (0.5, 5.5) (1, 5.5)       @noisy det1425 det1939
mxx (0, 5.5) (0, 5)           @noisy det1667 det3025
mzz (1, 7.5) (0.5, 7.5)       @noisy det971 det1425
mxx (0, 7) (0, 7.5)           @noisy det142 det1802
mzz (1, 9.5) (0.5, 9.5)       @noisy det971
mxx (0, 9) (0, 9.5)           @noisy det663 det748
mzz (1.5, 0.5) (2, 0.5)       @noisy det1001
mxx (1, 0.5) (1, 0)           @noisy det1183 det3217
mzz (1.5, 2.5) (2, 2.5)       @noisy det853 det1001
mxx (1, 2) (1, 2.5)           @noisy det2436 det2642
mzz (1.5, 4.5) (2, 4.5)       @noisy det853 det2311
mxx (1, 4) (1, 4.5)           @noisy det37 det718
mzz (1.5, 6.5) (2, 6.5)       @noisy det1348 det2311
mxx (1, 6.5) (1, 6)           @noisy det110 det1731
mzz (1.5, 8.5) (2, 8.5)       @noisy det434 det1348
mxx (1, 8) (1, 8.5)           @noisy det1792 det2352
mxx (1.0, 10.5) (1, 10)       @noisy det429 det2234
mzz (1.5, 10.5) (2.0, 10.5)     @noisy det434
mx (2.0, -0.5)                @noisy det113 det936
mzz (2.5, -0.5) (3.0, -0.5)     @noisy det1519
mzz (3, 1.5) (2.5, 1.5)       @noisy det1244 det1519
mxx (2, 1) (2, 1.5)           @noisy det13 det3052
mzz (2.5, 3.5) (3, 3.5)       @noisy det1148 det1244
mxx (2, 3.5) (2, 3)           @noisy det1044 det2788
mzz (2.5, 5.5) (3, 5.5)       @noisy det1148 det1634
mxx (2, 5.5) (2, 5)           @noisy det1885 det2617
mzz (2.5, 7.5) (3, 7.5)       @noisy det1602 det1634
mxx (2, 7) (2, 7.5)           @noisy det407 det1928
mzz (2.5, 9.5) (3, 9.5)       @noisy det1602
mxx (2, 9.5) (2, 9)           @noisy det1375 det2482
mzz (3.5, 0.5) (4, 0.5)       @noisy det2218
mxx (3, 0) (3, 0.5)           @noisy det1666 det2571
mzz (3.5, 2.5) (4, 2.5)       @noisy det2218 det3139
mxx (3, 2.5) (3, 2)           @noisy det1772 det2045
mzz (4, 4.5) (3.5, 4.5)       @noisy det342 det3139
mxx (3, 4.5) (3, 4)           @noisy det350 det589
mzz (3.5, 6.5) (4, 6.5)       @noisy det50 det342
mxx (3, 6) (3, 6.5)           @noisy det2308 det2427
mzz (3.5, 8.5) (4, 8.5)       @noisy det50 det2386
mxx (3, 8.5) (3, 8)           @noisy det143 det1324
mxx (3, 10) (3.0, 10.5)       @noisy det1026 det2353
mzz (4.0, 10.5) (3.5, 10.5)     @noisy det2386
mx (4.0, -0.5)                @noisy det452 det3063
mzz (5.0, -0.5) (4.5, -0.5)     @noisy det3155
mzz (5, 1.5) (4.5, 1.5)       @noisy det1899 det3155
mxx (4, 1.5) (4, 1)           @noisy det779 det1988
mzz (5, 3.5) (4.5, 3.5)       @noisy det943 det1899
mxx (4, 3) (4, 3.5)           @noisy det1177 det2272
mzz (5, 5.5) (4.5, 5.5)       @noisy det943 det2989
mxx (4, 5) (4, 5.5)           @noisy det1380 det3237
mzz (5, 7.5) (4.5, 7.5)       @noisy det2989 det3115
mxx (4, 7) (4, 7.5)           @noisy det2013 det2511
mzz (5, 9.5) (4.5, 9.5)       @noisy det3115
mxx (4, 9.5) (4, 9)           @noisy det731 det840
mzz (5.5, 0.5) (6, 0.5)       @noisy det3054
mxx (5, 0) (5, 0.5)           @noisy det690 det2942
mzz (5.5, 2.5) (6, 2.5)       @noisy det1914 det3054
mxx (5, 2) (5, 2.5)           @noisy det334 det3137
mzz (5.5, 4.5) (6, 4.5)       @noisy det1914 det2530
mxx (5, 4.5) (5, 4)           @noisy det305 det1193
mzz (6, 6.5) (5.5, 6.5)       @noisy det1012 det2530
mxx (5, 6) (5, 6.5)           @noisy det2071 det2806
mzz (5.5, 8.5) (6, 8.5)       @noisy det1012 det1309
mxx (5, 8) (5, 8.5)           @noisy det1993 det2121
mxx (5, 10) (5.0, 10.5)       @noisy det1867 det2477
mzz (5.5, 10.5) (6.0, 10.5)     @noisy det1309
mx (6.0, -0.5)                @noisy det669 det1482
mzz (6.5, -0.5) (7.0, -0.5)     @noisy det1728
mzz (6.5, 1.5) (7, 1.5)       @noisy det196 det1728
mxx (6, 1.5) (6, 1)           @noisy det688 det878
mzz (6.5, 3.5) (7, 3.5)       @noisy det196 det1815
mxx (6, 3.5) (6, 3)           @noisy det310 det431
mzz (6.5, 5.5) (7, 5.5)       @noisy det1815 det2979
mxx (6, 5) (6, 5.5)           @noisy det695 det1353
mzz (6.5, 7.5) (7, 7.5)       @noisy det1650 det2979
mxx (6, 7.5) (6, 7)           @noisy det468 det1135
mzz (7, 9.5) (6.5, 9.5)       @noisy det1650
mxx (6, 9.5) (6, 9)           @noisy det2279 det3092
mzz (7.5, 0.5) (8, 0.5)       @noisy det153
mxx (7, 0.5) (7, 0)           @noisy det1408 det1619
mzz (7.5, 2.5) (8, 2.5)       @noisy det153 det2652
mxx (7, 2) (7, 2.5)           @noisy det1164 det2035
mzz (7.5, 4.5) (8, 4.5)       @noisy det2652 det3209
mxx (7, 4.5) (7, 4)           @noisy det262 det616
mzz (7.5, 6.5) (8, 6.5)       @noisy det2723 det3209
mxx (7, 6.5) (7, 6)           @noisy det91 det163
mzz (7.5, 8.5) (8, 8.5)       @noisy det1229 det2723
mxx (7, 8) (7, 8.5)           @noisy det542 det1247
mxx (7, 10) (7.0, 10.5)       @noisy det25 det1273
mzz (7.5, 10.5) (8.0, 10.5)     @noisy det1229
mx (8.0, -0.5)                @noisy det553 det1630
mzz (8.5, -0.5) (9.0, -0.5)     @noisy det2815
mzz (8.5, 1.5) (9, 1.5)       @noisy det773 det2815
mxx (8, 1) (8, 1.5)           @noisy det2087 det2811
mzz (8.5, 3.5) (9, 3.5)       @noisy det773 det874
mxx (8, 3.5) (8, 3)           @noisy det510 det1171
mzz (9, 5.5) (8.5, 5.5)       @noisy det874 det1406
mxx (8, 5.5) (8, 5)           @noisy det1276 det2206
mzz (8.5, 7.5) (9, 7.5)       @noisy det627 det1406
mxx (8, 7.5) (8, 7)           @noisy det727 det2947
mzz (8.5, 9.5) (9, 9.5)       @noisy det627
mxx (8, 9) (8, 9.5)           @noisy det1444 det3119
mzz (9.5, 0.5) (10, 0.5)      @noisy det1156
mxx (9, 0) (9, 0.5)           @noisy det1280 det2567
mzz (9.5, 2.5) (10, 2.5)      @noisy det1002 det1156
mxx (9, 2) (9, 2.5)           @noisy det909 det3186
mzz (9.5, 4.5) (10, 4.5)      @noisy det539 det1002
mxx (9, 4) (9, 4.5)           @noisy det945 det2623
mzz (9.5, 6.5) (10, 6.5)      @noisy det539 det3246
mxx (9, 6.5) (9, 6)           @noisy det96 det1780
mzz (9.5, 8.5) (10, 8.5)      @noisy det3171 det3246
mxx (9, 8) (9, 8.5)           @noisy det173 det538
mxx (9, 10) (9.0, 10.5)       @noisy det740 det2083
mzz (9.5, 10.5) (10.0, 10.5)     @noisy det3171
mzz (0.5, 0) (0, 0)           @noisy det783 det2812
mz (0.5, 0.5)                 @noisy det783 det2731
mx (0.5, 1)                   @noisy det1683 det3065 det3217
mz (-0.5, 1.0)                @noisy det1552 det2679
mz (-0.5, 1.5)                @noisy det1552 det2763
mx (-0.5, 2.0)                @noisy det3065
mzz (0, 2) (0.5, 2)           @noisy det1175 det2098
mz (0.5, 2.5)                 @noisy det2098 det2539
mx (0.5, 3)                   @noisy det1168 det1227 det2436
mz (-0.5, 3.0)                @noisy det1372 det2228
mz (-0.5, 3.5)                @noisy det2228 det2600
mx (-0.5, 4.0)                @noisy det1168
mzz (0, 4) (0.5, 4)           @noisy det1939 det2648
mz (0.5, 4.5)                 @noisy det2543 det2648
mx (0.5, 5)                   @noisy det718 det1667 det3025
mz (-0.5, 5.0)                @noisy det234 det2288
mz (-0.5, 5.5)                @noisy det234 det2604
mx (-0.5, 6.0)                @noisy det3025
mzz (0.5, 6) (0, 6)           @noisy det1425 det2497
mz (0.5, 6.5)                 @noisy det2497 det2609
mx (0.5, 7)                   @noisy det110 det142 det1802
mz (-0.5, 7.0)                @noisy det2213 det2223
mz (-0.5, 7.5)                @noisy det2223 det2594
mx (-0.5, 8.0)                @noisy det1802
mzz (0, 8) (0.5, 8)           @noisy det971 det2474
mz (0.5, 8.5)                 @noisy det2474 det2546
mx (0.5, 9)                   @noisy det663 det748 det1792
mz (-0.5, 9.0)                @noisy det767 det2145
mz (-0.5, 9.5)                @noisy det2145 det2523
mx (-0.5, 10.0)               @noisy det748
mzz (1, 1) (1.5, 1)           @noisy det724 det1001
mz (1.5, 1.5)                 @noisy det724 det2740
mx (1.5, 2)                   @noisy det1683 det2436 det2642 det3052
mzz (1, 3) (1.5, 3)           @noisy det853 det1006
mz (1.5, 3.5)                 @noisy det1006 det2665
mx (1.5, 4)                   @noisy det37 det718 det1227 det2788
mzz (1.5, 5) (1, 5)           @noisy det195 det2311
mz (1.5, 5.5)                 @noisy det195 det2597
mx (1.5, 6)                   @noisy det110 det1667 det1731 det1885
mzz (1, 7) (1.5, 7)           @noisy det708 det1348
mz (1.5, 7.5)                 @noisy det708 det2725
mx (1.5, 8)                   @noisy det142 det407 det1792 det2352
mzz (1, 9) (1.5, 9)           @noisy det434 det1950
mz (1.5, 9.5)                 @noisy det1950 det2716
mx (1.5, 10)                  @noisy det429 det663 det1375 det2234
mzz (2, 0) (2.5, 0)           @noisy det1519 det1708
mz (2.5, 0.5)                 @noisy det1708 det2565
mx (2.5, 1)                   @noisy det13 det1183 det1666 det3052
mzz (2.5, 2) (2, 2)           @noisy det1244 det3156
mz (2.5, 2.5)                 @noisy det2607 det3156
mx (2.5, 3)                   @noisy det1044 det1772 det2642 det2788
mzz (2, 4) (2.5, 4)           @noisy det1148 det1202
mz (2.5, 4.5)                 @noisy det1202 det2680
mx (2.5, 5)                   @noisy det37 det589 det1885 det2617
mzz (2, 6) (2.5, 6)           @noisy det1634 det1957
mz (2.5, 6.5)                 @noisy det1957 det2598
mx (2.5, 7)                   @noisy det407 det1731 det1928 det2427
mzz (2.5, 8) (2, 8)           @noisy det321 det1602
mz (2.5, 8.5)                 @noisy det321 det2728
mx (2.5, 9)                   @noisy det143 det1375 det2352 det2482
mzz (3, 1) (3.5, 1)           @noisy det2218 det2534
mz (3.5, 1.5)                 @noisy det2534 det2548
mx (3.5, 2)                   @noisy det13 det779 det1772 det2045
mzz (3, 3) (3.5, 3)           @noisy det2210 det3139
mz (3.5, 3.5)                 @noisy det2210 det2661
mx (3.5, 4)                   @noisy det350 det589 det1044 det1177
mzz (3.5, 5) (3, 5)           @noisy det342 det990
mz (3.5, 5.5)                 @noisy det990 det2668
mx (3.5, 6)                   @noisy det2308 det2427 det2617 det3237
mzz (3, 7) (3.5, 7)           @noisy det50 det1071
mz (3.5, 7.5)                 @noisy det1071 det2555
mx (3.5, 8)                   @noisy det143 det1324 det1928 det2013
mzz (3, 9) (3.5, 9)           @noisy det2386 det2895
mz (3.5, 9.5)                 @noisy det2566 det2895
mx (3.5, 10)                  @noisy det731 det1026 det2353 det2482
mzz (4, 0) (4.5, 0)           @noisy det2162 det3155
mz (4.5, 0.5)                 @noisy det2162 det2620
mx (4.5, 1)                   @noisy det779 det1988 det2571 det2942
mzz (4.5, 2) (4, 2)           @noisy det1899 det3037
mz (4.5, 2.5)                 @noisy det2537 det3037
mx (4.5, 3)                   @noisy det334 det1177 det2045 det2272
mzz (4, 4) (4.5, 4)           @noisy det943 det1635
mz (4.5, 4.5)                 @noisy det1635 det2541
mx (4.5, 5)                   @noisy det350 det1193 det1380 det3237
mzz (4, 6) (4.5, 6)           @noisy det2177 det2989
mz (4.5, 6.5)                 @noisy det2177 det2550
mx (4.5, 7)                   @noisy det2013 det2071 det2308 det2511
mzz (4.5, 8) (4, 8)           @noisy det2755 det3115
mz (4.5, 8.5)                 @noisy det2618 det2755
mx (4.5, 9)                   @noisy det731 det840 det1324 det1993
mzz (5.5, 1) (5, 1)           @noisy det170 det3054
mz (5.5, 1.5)                 @noisy det170 det2671
mx (5.5, 2)                   @noisy det334 det688 det1988 det3137
mzz (5, 3) (5.5, 3)           @noisy det477 det1914
mz (5.5, 3.5)                 @noisy det477 det2603
mx (5.5, 4)                   @noisy det305 det431 det1193 det2272
mzz (5, 5) (5.5, 5)           @noisy det430 det2530
mz (5.5, 5.5)                 @noisy det430 det2777
mx (5.5, 6)                   @noisy det1353 det1380 det2071 det2806
mzz (5.5, 7) (5, 7)           @noisy det396 det1012
mz (5.5, 7.5)                 @noisy det396 det2695
mx (5.5, 8)                   @noisy det1135 det1993 det2121 det2511
mzz (5, 9) (5.5, 9)           @noisy det1309 det2712
mz (5.5, 9.5)                 @noisy det2626 det2712
mx (5.5, 10)                  @noisy det840 det1867 det2477 det3092
mzz (6.5, 0) (6, 0)           @noisy det1728 det3211
mz (6.5, 0.5)                 @noisy det2531 det3211
mx (6.5, 1)                   @noisy det688 det690 det878 det1619
mzz (6, 2) (6.5, 2)           @noisy det196 det1476
mz (6.5, 2.5)                 @noisy det1476 det2729
mx (6.5, 3)                   @noisy det310 det431 det2035 det3137
mzz (6, 4) (6.5, 4)           @noisy det1815 det2132
mz (6.5, 4.5)                 @noisy det2132 det2739
mx (6.5, 5)                   @noisy det262 det305 det695 det1353
mzz (6, 6) (6.5, 6)           @noisy det1080 det2979
mz (6.5, 6.5)                 @noisy det1080 det2544
mx (6.5, 7)                   @noisy det91 det468 det1135 det2806
mzz (6, 8) (6.5, 8)           @noisy det363 det1650
mz (6.5, 8.5)                 @noisy det363 det2585
mx (6.5, 9)                   @noisy det1247 det2121 det2279 det3092
mzz (7, 1) (7.5, 1)           @noisy det153 det720
mz (7.5, 1.5)                 @noisy det720 det2547
mx (7.5, 2)                   @noisy det878 det1164 det2035 det2087
mzz (7.5, 3) (7, 3)           @noisy det2652 det3201
mz (7.5, 3.5)                 @noisy det2658 det3201
mx (7.5, 4)                   @noisy det262 det310 det616 det1171
mzz (7, 5) (7.5, 5)           @noisy det2701 det3209
mz (7.5, 5.5)                 @noisy det2701 det2754
mx (7.5, 6)                   @noisy det91 det163 det695 det2206
mzz (7, 7) (7.5, 7)           @noisy det300 det2723
mz (7.5, 7.5)                 @noisy det300 det2552
mx (7.5, 8)                   @noisy det468 det542 det727 det1247
mzz (7, 9) (7.5, 9)           @noisy det1229 det2606
mz (7.5, 9.5)                 @noisy det2562 det2606
mx (7.5, 10)                  @noisy det25 det1273 det1444 det2279
mzz (8.5, 0) (8, 0)           @noisy det117 det2815
mz (8.5, 0.5)                 @noisy det117 det2646
mx (8.5, 1)                   @noisy det1280 det1408 det2087 det2811
mzz (8, 2) (8.5, 2)           @noisy det31 det773
mz (8.5, 2.5)                 @noisy det31 det2581
mx (8.5, 3)                   @noisy det510 det909 det1164 det1171
mzz (8, 4) (8.5, 4)           @noisy det874 det1881
mz (8.5, 4.5)                 @noisy det1881 det2770
mx (8.5, 5)                   @noisy det616 det1276 det2206 det2623
mzz (8.5, 6) (8, 6)           @noisy det869 det1406
mz (8.5, 6.5)                 @noisy det869 det2575
mx (8.5, 7)                   @noisy det163 det727 det1780 det2947
mzz (8, 8) (8.5, 8)           @noisy det627 det1503
mz (8.5, 8.5)                 @noisy det1503 det2590
mx (8.5, 9)                   @noisy det173 det542 det1444 det3119
mzz (10, 0) (10.5, 0.0)       @noisy det2188 det2787
mz (10.5, 0.5)                @noisy det2707 det2787
mx (10.5, 1.0)                @noisy det2567
mzz (9, 1) (9.5, 1)           @noisy det1156 det1254
mz (9.5, 1.5)                 @noisy det1254 det2564
mx (9.5, 2)                   @noisy det909 det2811 det3186
mzz (10.5, 2.0) (10, 2)       @noisy det157 det357
mz (10.5, 2.5)                @noisy det157 det2500
mx (10.5, 3.0)                @noisy det3186
mzz (9, 3) (9.5, 3)           @noisy det1002 det1134
mz (9.5, 3.5)                 @noisy det1134 det2549
mx (9.5, 4)                   @noisy det510 det945 det2623
mzz (10, 4) (10.5, 4.0)       @noisy det929 det1395
mz (10.5, 4.5)                @noisy det929 det2560
mx (10.5, 5.0)                @noisy det945
mzz (9.5, 5) (9, 5)           @noisy det539 det660
mz (9.5, 5.5)                 @noisy det660 det2588
mx (9.5, 6)                   @noisy det96 det1276 det1780
mzz (10, 6) (10.5, 6.0)       @noisy det662 det2792
mz (10.5, 6.5)                @noisy det2627 det2792
mx (10.5, 7.0)                @noisy det96
mzz (9, 7) (9.5, 7)           @noisy det1814 det3246
mz (9.5, 7.5)                 @noisy det1814 det2633
mx (9.5, 8)                   @noisy det173 det538 det2947
mzz (10.5, 8.0) (10, 8)       @noisy det1687 det1856
mz (10.5, 8.5)                @noisy det1856 det2545
mx (10.5, 9.0)                @noisy det538
mzz (9, 9) (9.5, 9)           @noisy det1181 det3171
mz (9.5, 9.5)                 @noisy det1181 det2703
mx (9.5, 10)                  @noisy det740 det2083 det3119

--------         45
mz (0.0, -0.5)                @noisy det783
mx (0.5, -0.5)                @noisy det41 det3104
mxx (1, 0) (1.0, -0.5)        @noisy det293 det3104
mxx (1, 1.5) (1, 2)           @noisy det1683 det3065
mx (0.5, 1.5)                 @noisy det94 det1683
mz (0, 1.5)                   @noisy det1552 det2098 det2679 det2812
mxx (1, 3.5) (1, 4)           @noisy det1168 det1227
mx (0.5, 3.5)                 @noisy det28 det1227
mz (0, 3.5)                   @noisy det1175 det1372 det2228 det2648
mxx (1, 6) (1, 5.5)           @noisy det1667 det3025
mx (0.5, 5.5)                 @noisy det1667 det3235
mz (0, 5.5)                   @noisy det234 det1939 det2288 det2497
mxx (1, 7.5) (1, 8)           @noisy det142 det1802
mx (0.5, 7.5)                 @noisy det136 det142
mz (0, 7.5)                   @noisy det1425 det2213 det2223 det2474
mxx (1, 9.5) (1, 10)          @noisy det663 det748
mx (0.5, 9.5)                 @noisy det221 det663
mz (0, 9.5)                   @noisy det767 det971 det2145
mxx (2, 0.5) (2, 1)           @noisy det1183 det3217
mx (1.5, 0.5)                 @noisy det178 det1183
mz (1, 0.5)                   @noisy det724 det783 det2812
mxx (2, 3) (2, 2.5)           @noisy det2436 det2642
mx (1.5, 2.5)                 @noisy det126 det2642
mz (1, 2.5)                   @noisy det1001 det1006 det1175 det2098
mxx (2, 4.5) (2, 5)           @noisy det37 det718
mx (1.5, 4.5)                 @noisy det37 det165
mz (1, 4.5)                   @noisy det195 det853 det1939 det2648
mxx (2, 6.5) (2, 7)           @noisy det110 det1731
mx (1.5, 6.5)                 @noisy det75 det1731
mz (1, 6.5)                   @noisy det708 det1425 det2311 det2497
mxx (2, 9) (2, 8.5)           @noisy det1792 det2352
mx (1.5, 8.5)                 @noisy det87 det2352
mz (1, 8.5)                   @noisy det971 det1348 det1950 det2474
mz (1.0, 10.5)                @noisy det434
mx (1.5, 10.5)                @noisy det89 det429
mx (2.0, 10.5)                @noisy det429 det2234
mz (2.0, -0.5)                @noisy det1708
mx (2.5, -0.5)                @noisy det151 det936
mxx (3.0, -0.5) (3, 0)        @noisy det113 det936
mxx (3, 1.5) (3, 2)           @noisy det13 det3052
mx (2.5, 1.5)                 @noisy det13 det3239
mz (2, 1.5)                   @noisy det724 det1001 det1519 det3156
mxx (3, 3.5) (3, 4)           @noisy det1044 det2788
mx (2.5, 3.5)                 @noisy det1044 det3244
mz (2, 3.5)                   @noisy det853 det1006 det1202 det1244
mxx (3, 5.5) (3, 6)           @noisy det1885 det2617
mx (2.5, 5.5)                 @noisy det231 det2617
mz (2, 5.5)                   @noisy det195 det1148 det1957 det2311
mxx (3, 7.5) (3, 8)           @noisy det407 det1928
mx (2.5, 7.5)                 @noisy det70 det1928
mz (2, 7.5)                   @noisy det321 det708 det1348 det1634
mxx (3, 9.5) (3, 10)          @noisy det1375 det2482
mx (2.5, 9.5)                 @noisy det0 det2482
mz (2, 9.5)                   @noisy det434 det1602 det1950
mxx (4, 0.5) (4, 1)           @noisy det1666 det2571
mx (3.5, 0.5)                 @noisy det214 det2571
mz (3, 0.5)                   @noisy det1519 det1708 det2534
mxx (4, 2.5) (4, 3)           @noisy det1772 det2045
mx (3.5, 2.5)                 @noisy det122 det2045
mz (3, 2.5)                   @noisy det1244 det2210 det2218 det3156
mxx (4, 4.5) (4, 5)           @noisy det350 det589
mx (3.5, 4.5)                 @noisy det174 det350
mz (3, 4.5)                   @noisy det990 det1148 det1202 det3139
mxx (4, 6.5) (4, 7)           @noisy det2308 det2427
mx (3.5, 6.5)                 @noisy det4 det2308
mz (3, 6.5)                   @noisy det342 det1071 det1634 det1957
mxx (4, 9) (4, 8.5)           @noisy det143 det1324
mx (3.5, 8.5)                 @noisy det127 det1324
mz (3, 8.5)                   @noisy det50 det321 det1602 det2895
mz (3.0, 10.5)                @noisy det2386
mx (3.5, 10.5)                @noisy det29 det2353
mx (4.0, 10.5)                @noisy det1026 det2353
mz (4.0, -0.5)                @noisy det2162
mx (4.5, -0.5)                @noisy det3063 det3228
mxx (5.0, -0.5) (5, 0)        @noisy det452 det3063
mxx (5, 1.5) (5, 2)           @noisy det779 det1988
mx (4.5, 1.5)                 @noisy det181 det1988
mz (4, 1.5)                   @noisy det2218 det2534 det3037 det3155
mxx (5, 3.5) (5, 4)           @noisy det1177 det2272
mx (4.5, 3.5)                 @noisy det99 det2272
mz (4, 3.5)                   @noisy det1635 det1899 det2210 det3139
mxx (5, 5.5) (5, 6)           @noisy det1380 det3237
mx (4.5, 5.5)                 @noisy det35 det1380
mz (4, 5.5)                   @noisy det342 det943 det990 det2177
mxx (5, 7.5) (5, 8)           @noisy det2013 det2511
mx (4.5, 7.5)                 @noisy det198 det2511
mz (4, 7.5)                   @noisy det50 det1071 det2755 det2989
mxx (5, 9.5) (5, 10)          @noisy det731 det840
mx (4.5, 9.5)                 @noisy det149 det840
mz (4, 9.5)                   @noisy det2386 det2895 det3115
mxx (6, 1) (6, 0.5)           @noisy det690 det2942
mx (5.5, 0.5)                 @noisy det30 det690
mz (5, 0.5)                   @noisy det170 det2162 det3155
mxx (6, 2.5) (6, 3)           @noisy det334 det3137
mx (5.5, 2.5)                 @noisy det193 det3137
mz (5, 2.5)                   @noisy det477 det1899 det3037 det3054
mxx (6, 4.5) (6, 5)           @noisy det305 det1193
mx (5.5, 4.5)                 @noisy det141 det305
mz (5, 4.5)                   @noisy det430 det943 det1635 det1914
mxx (6, 6.5) (6, 7)           @noisy det2071 det2806
mx (5.5, 6.5)                 @noisy det44 det2806
mz (5, 6.5)                   @noisy det396 det2177 det2530 det2989
mxx (6, 8.5) (6, 9)           @noisy det1993 det2121
mx (5.5, 8.5)                 @noisy det81 det2121
mz (5, 8.5)                   @noisy det1012 det2712 det2755 det3115
mz (5.0, 10.5)                @noisy det1309
mx (5.5, 10.5)                @noisy det82 det1867
mx (6.0, 10.5)                @noisy det1867 det2477
mz (6.0, -0.5)                @noisy det3211
mx (6.5, -0.5)                @noisy det79 det1482
mxx (7, 0) (7.0, -0.5)        @noisy det669 det1482
mxx (7, 1.5) (7, 2)           @noisy det688 det878
mx (6.5, 1.5)                 @noisy det192 det878
mz (6, 1.5)                   @noisy det170 det1476 det1728 det3054
mxx (7, 4) (7, 3.5)           @noisy det310 det431
mx (6.5, 3.5)                 @noisy det138 det310
mz (6, 3.5)                   @noisy det196 det477 det1914 det2132
mxx (7, 5.5) (7, 6)           @noisy det695 det1353
mx (6.5, 5.5)                 @noisy det187 det695
mz (6, 5.5)                   @noisy det430 det1080 det1815 det2530
mxx (7, 7.5) (7, 8)           @noisy det468 det1135
mx (6.5, 7.5)                 @noisy det65 det468
mz (6, 7.5)                   @noisy det363 det396 det1012 det2979
mxx (7, 9.5) (7, 10)          @noisy det2279 det3092
mx (6.5, 9.5)                 @noisy det9 det2279
mz (6, 9.5)                   @noisy det1309 det1650 det2712
mxx (8, 0.5) (8, 1)           @noisy det1408 det1619
mx (7.5, 0.5)                 @noisy det147 det1408
mz (7, 0.5)                   @noisy det720 det1728 det3211
mxx (8, 2.5) (8, 3)           @noisy det1164 det2035
mx (7.5, 2.5)                 @noisy det60 det1164
mz (7, 2.5)                   @noisy det153 det196 det1476 det3201
mxx (8, 4.5) (8, 5)           @noisy det262 det616
mx (7.5, 4.5)                 @noisy det23 det616
mz (7, 4.5)                   @noisy det1815 det2132 det2652 det2701
mxx (8, 7) (8, 6.5)           @noisy det91 det163
mx (7.5, 6.5)                 @noisy det163 det191
mz (7, 6.5)                   @noisy det300 det1080 det2979 det3209
mxx (8, 8.5) (8, 9)           @noisy det542 det1247
mx (7.5, 8.5)                 @noisy det184 det542
mz (7, 8.5)                   @noisy det363 det1650 det2606 det2723
mz (7.0, 10.5)                @noisy det1229
mx (7.5, 10.5)                @noisy det25 det3249
mx (8.0, 10.5)                @noisy det25 det1273
mz (8.0, -0.5)                @noisy det117
mx (8.5, -0.5)                @noisy det159 det553
mxx (9.0, -0.5) (9, 0)        @noisy det553 det1630
mxx (9, 1.5) (9, 2)           @noisy det2087 det2811
mx (8.5, 1.5)                 @noisy det102 det2811
mz (8, 1.5)                   @noisy det31 det153 det720 det2815
mxx (9, 3.5) (9, 4)           @noisy det510 det1171
mx (8.5, 3.5)                 @noisy det106 det510
mz (8, 3.5)                   @noisy det773 det1881 det2652 det3201
mxx (9, 5.5) (9, 6)           @noisy det1276 det2206
mx (8.5, 5.5)                 @noisy det1276 det3238
mz (8, 5.5)                   @noisy det869 det874 det2701 det3209
mxx (9, 7.5) (9, 8)           @noisy det727 det2947
mx (8.5, 7.5)                 @noisy det130 det2947
mz (8, 7.5)                   @noisy det300 det1406 det1503 det2723
mxx (9, 10) (9, 9.5)          @noisy det1444 det3119
mx (8.5, 9.5)                 @noisy det116 det3119
mz (8, 9.5)                   @noisy det627 det1229 det2606
mxx (10, 0.5) (10, 1)         @noisy det1280 det2567
mx (9.5, 0.5)                 @noisy det2567 det3226
mz (9, 0.5)                   @noisy det117 det1254 det2815
mxx (10, 2.5) (10, 3)         @noisy det909 det3186
mx (9.5, 2.5)                 @noisy det108 det3186
mz (9, 2.5)                   @noisy det31 det773 det1134 det1156
mxx (10, 4.5) (10, 5)         @noisy det945 det2623
mx (9.5, 4.5)                 @noisy det200 det945
mz (9, 4.5)                   @noisy det660 det874 det1002 det1881
mxx (10, 6.5) (10, 7)         @noisy det96 det1780
mx (9.5, 6.5)                 @noisy det96 det103
mz (9, 6.5)                   @noisy det539 det869 det1406 det1814
mxx (10, 9) (10, 8.5)         @noisy det173 det538
mx (9.5, 8.5)                 @noisy det7 det538
mz (9, 8.5)                   @noisy det627 det1181 det1503 det3246
mz (9.0, 10.5)                @noisy det3171
mx (9.5, 10.5)                @noisy det77 det2083
mx (10.0, 10.5)               @noisy det740 det2083
mxx (0.5, 0.5) (0.5, 0)       @noisy det3217
mzz (1, 1) (0.5, 1)           @noisy det783 det2812
mxx (-0.5, 1.5) (-0.5, 1.0)     @noisy det3065
mzz (-0.5, 2.0) (0, 2)        @noisy det1552 det2679
mxx (0.5, 2.5) (0.5, 2)       @noisy det2436
mzz (1, 3) (0.5, 3)           @noisy det1175 det2098
mxx (-0.5, 3.0) (-0.5, 3.5)     @noisy det1168
mzz (-0.5, 4.0) (0, 4)        @noisy det1372 det2228
mxx (0.5, 4.5) (0.5, 4)       @noisy det718
mzz (0.5, 5) (1, 5)           @noisy det1939 det2648
mxx (-0.5, 5.0) (-0.5, 5.5)     @noisy det3025
mzz (-0.5, 6.0) (0, 6)        @noisy det234 det2288
mxx (0.5, 6.5) (0.5, 6)       @noisy det110
mzz (1, 7) (0.5, 7)           @noisy det1425 det2497
mxx (-0.5, 7.5) (-0.5, 7.0)     @noisy det1802
mzz (-0.5, 8.0) (0, 8)        @noisy det2213 det2223
mxx (0.5, 8.5) (0.5, 8)       @noisy det1792
mzz (1, 9) (0.5, 9)           @noisy det971 det2474
mxx (-0.5, 9.0) (-0.5, 9.5)     @noisy det748
mzz (-0.5, 10.0) (0, 10)      @noisy det767 det2145
mxx (1.5, 1.5) (1.5, 1)       @noisy det3052 det3065
mzz (1.5, 2) (2, 2)           @noisy det724 det1001
mxx (1.5, 3.5) (1.5, 3)       @noisy det1168 det2788
mzz (1.5, 4) (2, 4)           @noisy det853 det1006
mxx (1.5, 5) (1.5, 5.5)       @noisy det1885 det3025
mzz (1.5, 6) (2, 6)           @noisy det195 det2311
mxx (1.5, 7.5) (1.5, 7)       @noisy det407 det1802
mzz (1.5, 8) (2, 8)           @noisy det708 det1348
mxx (1.5, 9.5) (1.5, 9)       @noisy det748 det1375
mzz (1.5, 10) (2, 10)         @noisy det434 det1950
mxx (2.5, 0.5) (2.5, 0)       @noisy det1666 det3217
mzz (3, 1) (2.5, 1)           @noisy det1519 det1708
mxx (2.5, 2) (2.5, 2.5)       @noisy det1772 det2436
mzz (2.5, 3) (3, 3)           @noisy det1244 det3156
mxx (2.5, 4) (2.5, 4.5)       @noisy det589 det718
mzz (2.5, 5) (3, 5)           @noisy det1148 det1202
mxx (2.5, 6.5) (2.5, 6)       @noisy det110 det2427
mzz (2.5, 7) (3, 7)           @noisy det1634 det1957
mxx (2.5, 8) (2.5, 8.5)       @noisy det143 det1792
mzz (2.5, 9) (3, 9)           @noisy det321 det1602
mxx (3.5, 1) (3.5, 1.5)       @noisy det779 det3052
mzz (3.5, 2) (4, 2)           @noisy det2218 det2534
mxx (3.5, 3) (3.5, 3.5)       @noisy det1177 det2788
mzz (4, 4) (3.5, 4)           @noisy det2210 det3139
mxx (3.5, 5) (3.5, 5.5)       @noisy det1885 det3237
mzz (3.5, 6) (4, 6)           @noisy det342 det990
mxx (3.5, 7) (3.5, 7.5)       @noisy det407 det2013
mzz (3.5, 8) (4, 8)           @noisy det50 det1071
mxx (3.5, 9) (3.5, 9.5)       @noisy det731 det1375
mzz (4, 10) (3.5, 10)         @noisy det2386 det2895
mxx (4.5, 0.5) (4.5, 0)       @noisy det1666 det2942
mzz (5, 1) (4.5, 1)           @noisy det2162 det3155
mxx (4.5, 2) (4.5, 2.5)       @noisy det334 det1772
mzz (5, 3) (4.5, 3)           @noisy det1899 det3037
mxx (4.5, 4.5) (4.5, 4)       @noisy det589 det1193
mzz (5, 5) (4.5, 5)           @noisy det943 det1635
mxx (4.5, 6.5) (4.5, 6)       @noisy det2071 det2427
mzz (5, 7) (4.5, 7)           @noisy det2177 det2989
mxx (4.5, 8) (4.5, 8.5)       @noisy det143 det1993
mzz (5, 9) (4.5, 9)           @noisy det2755 det3115
mxx (5.5, 1) (5.5, 1.5)       @noisy det688 det779
mzz (5.5, 2) (6, 2)           @noisy det170 det3054
mxx (5.5, 3) (5.5, 3.5)       @noisy det431 det1177
mzz (5.5, 4) (6, 4)           @noisy det477 det1914
mxx (5.5, 5.5) (5.5, 5)       @noisy det1353 det3237
mzz (6, 6) (5.5, 6)           @noisy det430 det2530
mxx (5.5, 7) (5.5, 7.5)       @noisy det1135 det2013
mzz (5.5, 8) (6, 8)           @noisy det396 det1012
mxx (5.5, 9) (5.5, 9.5)       @noisy det731 det3092
mzz (5.5, 10) (6, 10)         @noisy det1309 det2712
mxx (6.5, 0) (6.5, 0.5)       @noisy det1619 det2942
mzz (6.5, 1) (7, 1)           @noisy det1728 det3211
mxx (6.5, 2.5) (6.5, 2)       @noisy det334 det2035
mzz (6.5, 3) (7, 3)           @noisy det196 det1476
mxx (6.5, 4.5) (6.5, 4)       @noisy det262 det1193
mzz (6.5, 5) (7, 5)           @noisy det1815 det2132
mxx (6.5, 6) (6.5, 6.5)       @noisy det91 det2071
mzz (6.5, 7) (7, 7)           @noisy det1080 det2979
mxx (6.5, 8.5) (6.5, 8)       @noisy det1247 det1993
mzz (7, 9) (6.5, 9)           @noisy det363 det1650
mxx (7.5, 1.5) (7.5, 1)       @noisy det688 det2087
mzz (7.5, 2) (8, 2)           @noisy det153 det720
mxx (7.5, 3) (7.5, 3.5)       @noisy det431 det1171
mzz (7.5, 4) (8, 4)           @noisy det2652 det3201
mxx (7.5, 5) (7.5, 5.5)       @noisy det1353 det2206
mzz (7.5, 6) (8, 6)           @noisy det2701 det3209
mxx (7.5, 7.5) (7.5, 7)       @noisy det727 det1135
mzz (7.5, 8) (8, 8)           @noisy det300 det2723
mxx (7.5, 9.5) (7.5, 9)       @noisy det1444 det3092
mzz (7.5, 10) (8, 10)         @noisy det1229 det2606
mxx (8.5, 0) (8.5, 0.5)       @noisy det1280 det1619
mzz (8.5, 1) (9, 1)           @noisy det117 det2815
mxx (8.5, 2.5) (8.5, 2)       @noisy det909 det2035
mzz (8.5, 3) (9, 3)           @noisy det31 det773
mxx (8.5, 4.5) (8.5, 4)       @noisy det262 det2623
mzz (9, 5) (8.5, 5)           @noisy det874 det1881
mxx (8.5, 6) (8.5, 6.5)       @noisy det91 det1780
mzz (8.5, 7) (9, 7)           @noisy det869 det1406
mxx (8.5, 8.5) (8.5, 8)       @noisy det173 det1247
mzz (8.5, 9) (9, 9)           @noisy det627 det1503
mxx (10.5, 0.5) (10.5, 0.0)     @noisy det1280
mz (10.5, 1.0)                @noisy det2188 det2787
mxx (9.5, 1.5) (9.5, 1)       @noisy det2087
mzz (9.5, 2) (10, 2)          @noisy det1156 det1254
mxx (10.5, 2.0) (10.5, 2.5)     @noisy det909
mz (10.5, 3.0)                @noisy det157 det357
mxx (9.5, 3.5) (9.5, 3)       @noisy det1171
mzz (9.5, 4) (10, 4)          @noisy det1002 det1134
mxx (10.5, 4.0) (10.5, 4.5)     @noisy det2623
mz (10.5, 5.0)                @noisy det929 det1395
mxx (9.5, 5) (9.5, 5.5)       @noisy det2206
mzz (9.5, 6) (10, 6)          @noisy det539 det660
mxx (10.5, 6.5) (10.5, 6.0)     @noisy det1780
mz (10.5, 7.0)                @noisy det662 det2792
mxx (9.5, 7) (9.5, 7.5)       @noisy det727
mzz (9.5, 8) (10, 8)          @noisy det1814 det3246
mxx (10.5, 8.0) (10.5, 8.5)     @noisy det173
mz (10.5, 9.0)                @noisy det1687 det1856
mxx (9.5, 9.5) (9.5, 9)       @noisy det1444
mzz (9.5, 10) (10, 10)        @noisy det1181 det3171

--------         46
mxx (0.0, -0.5) (0, 0)        @noisy det293 det2344
mx (0.5, -0.5)                @noisy det41 det2344
mz (1.0, -0.5)                @noisy det2812
mxx (0, 1.5) (0, 2)           @noisy det71 det3065
mx (0.5, 1.5)                 @noisy det71 det94
mz (1, 1.5)                   @noisy det724 det783 det1001 det1175
mxx (0, 3.5) (0, 4)           @noisy det1168 det3026
mx (0.5, 3.5)                 @noisy det28 det3026
mz (1, 3.5)                   @noisy det853 det1006 det1939 det2098
mxx (0, 5.5) (0, 6)           @noisy det33 det3025
mx (0.5, 5.5)                 @noisy det33 det3235
mz (1, 5.5)                   @noisy det195 det1425 det2311 det2648
mxx (0, 7.5) (0, 8)           @noisy det1802 det3198
mx (0.5, 7.5)                 @noisy det136 det3198
mz (1, 7.5)                   @noisy det708 det971 det1348 det2497
mxx (0, 9.5) (0, 10)          @noisy det748 det2743
mx (0.5, 9.5)                 @noisy det221 det2743
mz (1, 9.5)                   @noisy det434 det1950 det2474
mxx (1, 0.5) (1, 1)           @noisy det2142 det3217
mx (1.5, 0.5)                 @noisy det178 det2142
mz (2, 0.5)                   @noisy det1001 det1519 det1708
mxx (1, 2.5) (1, 3)           @noisy det2009 det2436
mx (1.5, 2.5)                 @noisy det126 det2009
mz (2, 2.5)                   @noisy det724 det853 det1244 det3156
mxx (1, 4.5) (1, 5)           @noisy det718 det2299
mx (1.5, 4.5)                 @noisy det165 det2299
mz (2, 4.5)                   @noisy det1006 det1148 det1202 det2311
mxx (1, 6.5) (1, 7)           @noisy det110 det2797
mx (1.5, 6.5)                 @noisy det75 det2797
mz (2, 6.5)                   @noisy det195 det1348 det1634 det1957
mxx (1, 8.5) (1, 9)           @noisy det772 det1792
mx (1.5, 8.5)                 @noisy det87 det772
mz (2, 8.5)                   @noisy det321 det434 det708 det1602
mx (1.0, 10.5)                @noisy det2234 det2632
mx (1.5, 10.5)                @noisy det89 det2632
mz (2.0, 10.5)                @noisy det1950
mxx (2.0, -0.5) (2, 0)        @noisy det113 det3232
mx (2.5, -0.5)                @noisy det151 det3232
mz (3.0, -0.5)                @noisy det1519
mxx (2, 1.5) (2, 2)           @noisy det1184 det3052
mx (2.5, 1.5)                 @noisy det1184 det3239
mz (3, 1.5)                   @noisy det1244 det1708 det2218 det2534
mxx (2, 3.5) (2, 4)           @noisy det2116 det2788
mx (2.5, 3.5)                 @noisy det2116 det3244
mz (3, 3.5)                   @noisy det1148 det2210 det3139 det3156
mxx (2, 5.5) (2, 6)           @noisy det1540 det1885
mx (2.5, 5.5)                 @noisy det231 det1540
mz (3, 5.5)                   @noisy det342 det990 det1202 det1634
mxx (2, 7.5) (2, 8)           @noisy det407 det1207
mx (2.5, 7.5)                 @noisy det70 det1207
mz (3, 7.5)                   @noisy det50 det1071 det1602 det1957
mxx (2, 9.5) (2, 10)          @noisy det1375 det1833
mx (2.5, 9.5)                 @noisy det0 det1833
mz (3, 9.5)                   @noisy det321 det2386 det2895
mxx (3, 1) (3, 0.5)           @noisy det1666 det3039
mx (3.5, 0.5)                 @noisy det214 det3039
mz (4, 0.5)                   @noisy det2162 det2218 det3155
mxx (3, 2.5) (3, 3)           @noisy det906 det1772
mx (3.5, 2.5)                 @noisy det122 det906
mz (4, 2.5)                   @noisy det1899 det2534 det3037 det3139
mxx (3, 4.5) (3, 5)           @noisy det239 det589
mx (3.5, 4.5)                 @noisy det174 det239
mz (4, 4.5)                   @noisy det342 det943 det1635 det2210
mxx (3, 7) (3, 6.5)           @noisy det2034 det2427
mx (3.5, 6.5)                 @noisy det4 det2034
mz (4, 6.5)                   @noisy det50 det990 det2177 det2989
mxx (3, 8.5) (3, 9)           @noisy det143 det2737
mx (3.5, 8.5)                 @noisy det127 det2737
mz (4, 8.5)                   @noisy det1071 det2386 det2755 det3115
mx (3.0, 10.5)                @noisy det1026 det1107
mx (3.5, 10.5)                @noisy det29 det1107
mz (4.0, 10.5)                @noisy det2895
mxx (4.0, -0.5) (4, 0)        @noisy det452 det3045
mx (4.5, -0.5)                @noisy det3045 det3228
mz (5.0, -0.5)                @noisy det3155
mxx (4, 1.5) (4, 2)           @noisy det779 det2075
mx (4.5, 1.5)                 @noisy det181 det2075
mz (5, 1.5)                   @noisy det170 det1899 det2162 det3054
mxx (4, 4) (4, 3.5)           @noisy det1177 det2399
mx (4.5, 3.5)                 @noisy det99 det2399
mz (5, 3.5)                   @noisy det477 det943 det1914 det3037
mxx (4, 5.5) (4, 6)           @noisy det441 det3237
mx (4.5, 5.5)                 @noisy det35 det441
mz (5, 5.5)                   @noisy det430 det1635 det2530 det2989
mxx (4, 7.5) (4, 8)           @noisy det2013 det2388
mx (4.5, 7.5)                 @noisy det198 det2388
mz (5, 7.5)                   @noisy det396 det1012 det2177 det3115
mxx (4, 9.5) (4, 10)          @noisy det731 det2832
mx (4.5, 9.5)                 @noisy det149 det2832
mz (5, 9.5)                   @noisy det1309 det2712 det2755
mxx (5, 0.5) (5, 1)           @noisy det1820 det2942
mx (5.5, 0.5)                 @noisy det30 det1820
mz (6, 0.5)                   @noisy det1728 det3054 det3211
mxx (5, 3) (5, 2.5)           @noisy det57 det334
mx (5.5, 2.5)                 @noisy det57 det193
mz (6, 2.5)                   @noisy det170 det196 det1476 det1914
mxx (5, 4.5) (5, 5)           @noisy det1193 det1554
mx (5.5, 4.5)                 @noisy det141 det1554
mz (6, 4.5)                   @noisy det477 det1815 det2132 det2530
mxx (5, 6.5) (5, 7)           @noisy det418 det2071
mx (5.5, 6.5)                 @noisy det44 det418
mz (6, 6.5)                   @noisy det430 det1012 det1080 det2979
mxx (5, 9) (5, 8.5)           @noisy det1993 det2332
mx (5.5, 8.5)                 @noisy det81 det2332
mz (6, 8.5)                   @noisy det363 det396 det1309 det1650
mx (5.0, 10.5)                @noisy det74 det2477
mx (5.5, 10.5)                @noisy det74 det82
mz (6.0, 10.5)                @noisy det2712
mxx (6.0, -0.5) (6, 0)        @noisy det669 det1668
mx (6.5, -0.5)                @noisy det79 det1668
mz (7.0, -0.5)                @noisy det1728
mxx (6, 1.5) (6, 2)           @noisy det26 det688
mx (6.5, 1.5)                 @noisy det26 det192
mz (7, 1.5)                   @noisy det153 det196 det720 det3211
mxx (6, 3.5) (6, 4)           @noisy det431 det2702
mx (6.5, 3.5)                 @noisy det138 det2702
mz (7, 3.5)                   @noisy det1476 det1815 det2652 det3201
mxx (6, 6) (6, 5.5)           @noisy det1353 det1760
mx (6.5, 5.5)                 @noisy det187 det1760
mz (7, 5.5)                   @noisy det2132 det2701 det2979 det3209
mxx (6, 7.5) (6, 8)           @noisy det1135 det2146
mx (6.5, 7.5)                 @noisy det65 det2146
mz (7, 7.5)                   @noisy det300 det1080 det1650 det2723
mxx (6, 9.5) (6, 10)          @noisy det426 det3092
mx (6.5, 9.5)                 @noisy det9 det426
mz (7, 9.5)                   @noisy det363 det1229 det2606
mxx (7, 0.5) (7, 1)           @noisy det1337 det1619
mx (7.5, 0.5)                 @noisy det147 det1337
mz (8, 0.5)                   @noisy det117 det153 det2815
mxx (7, 2.5) (7, 3)           @noisy det2035 det2873
mx (7.5, 2.5)                 @noisy det60 det2873
mz (8, 2.5)                   @noisy det31 det720 det773 det2652
mxx (7, 4.5) (7, 5)           @noisy det262 det1882
mx (7.5, 4.5)                 @noisy det23 det1882
mz (8, 4.5)                   @noisy det874 det1881 det3201 det3209
mxx (7, 6.5) (7, 7)           @noisy det91 det2518
mx (7.5, 6.5)                 @noisy det191 det2518
mz (8, 6.5)                   @noisy det869 det1406 det2701 det2723
mxx (7, 9) (7, 8.5)           @noisy det292 det1247
mx (7.5, 8.5)                 @noisy det184 det292
mz (8, 8.5)                   @noisy det300 det627 det1229 det1503
mx (7.0, 10.5)                @noisy det467 det1273
mx (7.5, 10.5)                @noisy det467 det3249
mz (8.0, 10.5)                @noisy det2606
mxx (8, 0) (8.0, -0.5)        @noisy det1630 det1804
mx (8.5, -0.5)                @noisy det159 det1804
mz (9.0, -0.5)                @noisy det2815
mxx (8, 2) (8, 1.5)           @noisy det347 det2087
mx (8.5, 1.5)                 @noisy det102 det347
mz (9, 1.5)                   @noisy det117 det773 det1156 det1254
mxx (8, 3.5) (8, 4)           @noisy det1171 det2902
mx (8.5, 3.5)                 @noisy det106 det2902
mz (9, 3.5)                   @noisy det31 det874 det1002 det1134
mxx (8, 5.5) (8, 6)           @noisy det1364 det2206
mx (8.5, 5.5)                 @noisy det1364 det3238
mz (9, 5.5)                   @noisy det539 det660 det1406 det1881
mxx (8, 7.5) (8, 8)           @noisy det727 det2595
mx (8.5, 7.5)                 @noisy det130 det2595
mz (9, 7.5)                   @noisy det627 det869 det1814 det3246
mxx (8, 9.5) (8, 10)          @noisy det765 det1444
mx (8.5, 9.5)                 @noisy det116 det765
mz (9, 9.5)                   @noisy det1181 det1503 det3171
mxx (9, 0.5) (9, 1)           @noisy det480 det1280
mx (9.5, 0.5)                 @noisy det480 det3226
mz (10, 0.5)                  @noisy det1156 det2188 det2787
mxx (9, 2.5) (9, 3)           @noisy det699 det909
mx (9.5, 2.5)                 @noisy det108 det699
mz (10, 2.5)                  @noisy det157 det357 det1002 det1254
mxx (9, 5) (9, 4.5)           @noisy det308 det2623
mx (9.5, 4.5)                 @noisy det200 det308
mz (10, 4.5)                  @noisy det539 det929 det1134 det1395
mxx (9, 6.5) (9, 7)           @noisy det1615 det1780
mx (9.5, 6.5)                 @noisy det103 det1615
mz (10, 6.5)                  @noisy det660 det662 det2792 det3246
mxx (9, 8.5) (9, 9)           @noisy det173 det1356
mx (9.5, 8.5)                 @noisy det7 det1356
mz (10, 8.5)                  @noisy det1687 det1814 det1856 det3171
mx (9.0, 10.5)                @noisy det740 det3242
mx (9.5, 10.5)                @noisy det77 det3242
mz (10.0, 10.5)               @noisy det1181
mxx (0.5, 0.5) (0.5, 1)       @noisy det3217
mzz (1, 0) (0.5, 0)           @noisy det783 det2812
mzz (0, 1) (-0.5, 1.0)        @noisy det1552 det2679
mxx (-0.5, 2.0) (-0.5, 1.5)     @noisy det3065
mxx (0.5, 2.5) (0.5, 3)       @noisy det2436
mzz (1, 2) (0.5, 2)           @noisy det1175 det2098
mzz (-0.5, 3.0) (0, 3)        @noisy det1372 det2228
mxx (-0.5, 3.5) (-0.5, 4.0)     @noisy det1168
mxx (0.5, 5) (0.5, 4.5)       @noisy det718
mzz (1, 4) (0.5, 4)           @noisy det1939 det2648
mzz (-0.5, 5.0) (0, 5)        @noisy det234 det2288
mxx (-0.5, 5.5) (-0.5, 6.0)     @noisy det3025
mxx (0.5, 6.5) (0.5, 7)       @noisy det110
mzz (0.5, 6) (1, 6)           @noisy det1425 det2497
mzz (0, 7) (-0.5, 7.0)        @noisy det2213 det2223
mxx (-0.5, 8.0) (-0.5, 7.5)     @noisy det1802
mxx (0.5, 8.5) (0.5, 9)       @noisy det1792
mzz (1, 8) (0.5, 8)           @noisy det971 det2474
mzz (-0.5, 9.0) (0, 9)        @noisy det767 det2145
mxx (-0.5, 9.5) (-0.5, 10.0)     @noisy det748
mxx (1.5, 1.5) (1.5, 2)       @noisy det3052 det3065
mzz (1.5, 1) (2, 1)           @noisy det724 det1001
mxx (1.5, 4) (1.5, 3.5)       @noisy det1168 det2788
mzz (2, 3) (1.5, 3)           @noisy det853 det1006
mxx (1.5, 5.5) (1.5, 6)       @noisy det1885 det3025
mzz (1.5, 5) (2, 5)           @noisy det195 det2311
mxx (1.5, 7.5) (1.5, 8)       @noisy det407 det1802
mzz (1.5, 7) (2, 7)           @noisy det708 det1348
mxx (1.5, 10) (1.5, 9.5)      @noisy det748 det1375
mzz (2, 9) (1.5, 9)           @noisy det434 det1950
mxx (2.5, 0.5) (2.5, 1)       @noisy det1666 det3217
mzz (2.5, 0) (3, 0)           @noisy det1519 det1708
mxx (2.5, 2.5) (2.5, 3)       @noisy det1772 det2436
mzz (2.5, 2) (3, 2)           @noisy det1244 det3156
mxx (2.5, 4.5) (2.5, 5)       @noisy det589 det718
mzz (2.5, 4) (3, 4)           @noisy det1148 det1202
mxx (2.5, 7) (2.5, 6.5)       @noisy det110 det2427
mzz (3, 6) (2.5, 6)           @noisy det1634 det1957
mxx (2.5, 8.5) (2.5, 9)       @noisy det143 det1792
mzz (2.5, 8) (3, 8)           @noisy det321 det1602
mxx (3.5, 1.5) (3.5, 2)       @noisy det779 det3052
mzz (3.5, 1) (4, 1)           @noisy det2218 det2534
mxx (3.5, 3.5) (3.5, 4)       @noisy det1177 det2788
mzz (3.5, 3) (4, 3)           @noisy det2210 det3139
mxx (3.5, 5.5) (3.5, 6)       @noisy det1885 det3237
mzz (3.5, 5) (4, 5)           @noisy det342 det990
mxx (3.5, 7.5) (3.5, 8)       @noisy det407 det2013
mzz (3.5, 7) (4, 7)           @noisy det50 det1071
mxx (3.5, 9.5) (3.5, 10)      @noisy det731 det1375
mzz (4, 9) (3.5, 9)           @noisy det2386 det2895
mxx (4.5, 0.5) (4.5, 1)       @noisy det1666 det2942
mzz (5, 0) (4.5, 0)           @noisy det2162 det3155
mxx (4.5, 2.5) (4.5, 3)       @noisy det334 det1772
mzz (4.5, 2) (5, 2)           @noisy det1899 det3037
mxx (4.5, 4.5) (4.5, 5)       @noisy det589 det1193
mzz (5, 4) (4.5, 4)           @noisy det943 det1635
mxx (4.5, 6.5) (4.5, 7)       @noisy det2071 det2427
mzz (5, 6) (4.5, 6)           @noisy det2177 det2989
mxx (4.5, 8.5) (4.5, 9)       @noisy det143 det1993
mzz (4.5, 8) (5, 8)           @noisy det2755 det3115
mxx (5.5, 1.5) (5.5, 2)       @noisy det688 det779
mzz (5.5, 1) (6, 1)           @noisy det170 det3054
mxx (5.5, 3.5) (5.5, 4)       @noisy det431 det1177
mzz (5.5, 3) (6, 3)           @noisy det477 det1914
mxx (5.5, 5.5) (5.5, 6)       @noisy det1353 det3237
mzz (5.5, 5) (6, 5)           @noisy det430 det2530
mxx (5.5, 7.5) (5.5, 8)       @noisy det1135 det2013
mzz (5.5, 7) (6, 7)           @noisy det396 det1012
mxx (5.5, 9.5) (5.5, 10)      @noisy det731 det3092
mzz (5.5, 9) (6, 9)           @noisy det1309 det2712
mxx (6.5, 0.5) (6.5, 1)       @noisy det1619 det2942
mzz (6.5, 0) (7, 0)           @noisy det1728 det3211
mxx (6.5, 2.5) (6.5, 3)       @noisy det334 det2035
mzz (6.5, 2) (7, 2)           @noisy det196 det1476
mxx (6.5, 5) (6.5, 4.5)       @noisy det262 det1193
mzz (7, 4) (6.5, 4)           @noisy det1815 det2132
mxx (6.5, 6.5) (6.5, 7)       @noisy det91 det2071
mzz (6.5, 6) (7, 6)           @noisy det1080 det2979
mxx (6.5, 8.5) (6.5, 9)       @noisy det1247 det1993
mzz (6.5, 8) (7, 8)           @noisy det363 det1650
mxx (7.5, 2) (7.5, 1.5)       @noisy det688 det2087
mzz (7.5, 1) (8, 1)           @noisy det153 det720
mxx (7.5, 3.5) (7.5, 4)       @noisy det431 det1171
mzz (7.5, 3) (8, 3)           @noisy det2652 det3201
mxx (7.5, 5.5) (7.5, 6)       @noisy det1353 det2206
mzz (7.5, 5) (8, 5)           @noisy det2701 det3209
mxx (7.5, 8) (7.5, 7.5)       @noisy det727 det1135
mzz (8, 7) (7.5, 7)           @noisy det300 det2723
mxx (7.5, 9.5) (7.5, 10)      @noisy det1444 det3092
mzz (7.5, 9) (8, 9)           @noisy det1229 det2606
mxx (8.5, 0.5) (8.5, 1)       @noisy det1280 det1619
mzz (8.5, 0) (9, 0)           @noisy det117 det2815
mxx (8.5, 2.5) (8.5, 3)       @noisy det909 det2035
mzz (8.5, 2) (9, 2)           @noisy det31 det773
mxx (8.5, 4.5) (8.5, 5)       @noisy det262 det2623
mzz (8.5, 4) (9, 4)           @noisy det874 det1881
mxx (8.5, 6.5) (8.5, 7)       @noisy det91 det1780
mzz (8.5, 6) (9, 6)           @noisy det869 det1406
mxx (8.5, 8.5) (8.5, 9)       @noisy det173 det1247
mzz (8.5, 8) (9, 8)           @noisy det627 det1503
mz (10.5, 0.0)                @noisy det2188 det2787
mxx (10.5, 0.5) (10.5, 1.0)     @noisy det1280
mxx (9.5, 1.5) (9.5, 2)       @noisy det2087
mzz (10, 1) (9.5, 1)          @noisy det1156 det1254
mz (10.5, 2.0)                @noisy det157 det357
mxx (10.5, 2.5) (10.5, 3.0)     @noisy det909
mxx (9.5, 4) (9.5, 3.5)       @noisy det1171
mzz (9.5, 3) (10, 3)          @noisy det1002 det1134
mz (10.5, 4.0)                @noisy det929 det1395
mxx (10.5, 4.5) (10.5, 5.0)     @noisy det2623
mxx (9.5, 5.5) (9.5, 6)       @noisy det2206
mzz (9.5, 5) (10, 5)          @noisy det539 det660
mz (10.5, 6.0)                @noisy det662 det2792
mxx (10.5, 6.5) (10.5, 7.0)     @noisy det1780
mxx (9.5, 7.5) (9.5, 8)       @noisy det727
mzz (9.5, 7) (10, 7)          @noisy det1814 det3246
mz (10.5, 8.0)                @noisy det1687 det1856
mxx (10.5, 8.5) (10.5, 9.0)     @noisy det173
mxx (9.5, 10) (9.5, 9.5)      @noisy det1444
mzz (10, 9) (9.5, 9)          @noisy det1181 det3171

--------         47
mzz (0.5, -0.5) (0.0, -0.5)     @noisy det783
mx (1.0, -0.5)                @noisy det293 det2344
mzz (0, 1.5) (0.5, 1.5)       @noisy det783 det2098
mxx (1, 1) (1, 1.5)           @noisy det71 det3065
mzz (0, 3.5) (0.5, 3.5)       @noisy det2098 det2648
mxx (1, 3) (1, 3.5)           @noisy det1168 det3026
mzz (0.5, 5.5) (0, 5.5)       @noisy det2497 det2648
mxx (1, 5) (1, 5.5)           @noisy det33 det3025
mzz (0, 7.5) (0.5, 7.5)       @noisy det2474 det2497
mxx (1, 7.5) (1, 7)           @noisy det1802 det3198
mzz (0, 9.5) (0.5, 9.5)       @noisy det2474
mxx (1, 9) (1, 9.5)           @noisy det748 det2743
mzz (1, 0.5) (1.5, 0.5)       @noisy det724
mxx (2, 0) (2, 0.5)           @noisy det2142 det3217
mzz (1, 2.5) (1.5, 2.5)       @noisy det724 det1006
mxx (2, 2) (2, 2.5)           @noisy det2009 det2436
mzz (1.5, 4.5) (1, 4.5)       @noisy det195 det1006
mxx (2, 4.5) (2, 4)           @noisy det718 det2299
mzz (1, 6.5) (1.5, 6.5)       @noisy det195 det708
mxx (2, 6.5) (2, 6)           @noisy det110 det2797
mzz (1, 8.5) (1.5, 8.5)       @noisy det708 det1950
mxx (2, 8) (2, 8.5)           @noisy det772 det1792
mzz (1.5, 10.5) (1.0, 10.5)     @noisy det1950
mxx (2, 10) (2.0, 10.5)       @noisy det2234 det2632
mzz (2.0, -0.5) (2.5, -0.5)     @noisy det1708
mx (3.0, -0.5)                @noisy det113 det3232
mzz (2, 1.5) (2.5, 1.5)       @noisy det1708 det3156
mxx (3, 1.5) (3, 1)           @noisy det1184 det3052
mzz (2, 3.5) (2.5, 3.5)       @noisy det1202 det3156
mxx (3, 3.5) (3, 3)           @noisy det2116 det2788
mzz (2, 5.5) (2.5, 5.5)       @noisy det1202 det1957
mxx (3, 5) (3, 5.5)           @noisy det1540 det1885
mzz (2.5, 7.5) (2, 7.5)       @noisy det321 det1957
mxx (3, 7.5) (3, 7)           @noisy det407 det1207
mzz (2, 9.5) (2.5, 9.5)       @noisy det321
mxx (3, 9.5) (3, 9)           @noisy det1375 det1833
mzz (3.5, 0.5) (3, 0.5)       @noisy det2534
mxx (4, 0) (4, 0.5)           @noisy det1666 det3039
mzz (3, 2.5) (3.5, 2.5)       @noisy det2210 det2534
mxx (4, 2) (4, 2.5)           @noisy det906 det1772
mzz (3, 4.5) (3.5, 4.5)       @noisy det990 det2210
mxx (4, 4.5) (4, 4)           @noisy det239 det589
mzz (3.5, 6.5) (3, 6.5)       @noisy det990 det1071
mxx (4, 6) (4, 6.5)           @noisy det2034 det2427
mzz (3, 8.5) (3.5, 8.5)       @noisy det1071 det2895
mxx (4, 8) (4, 8.5)           @noisy det143 det2737
mzz (3.0, 10.5) (3.5, 10.5)     @noisy det2895
mxx (4, 10) (4.0, 10.5)       @noisy det1026 det1107
mzz (4.0, -0.5) (4.5, -0.5)     @noisy det2162
mx (5.0, -0.5)                @noisy det452 det3045
mzz (4, 1.5) (4.5, 1.5)       @noisy det2162 det3037
mxx (5, 1) (5, 1.5)           @noisy det779 det2075
mzz (4.5, 3.5) (4, 3.5)       @noisy det1635 det3037
mxx (5, 3.5) (5, 3)           @noisy det1177 det2399
mzz (4, 5.5) (4.5, 5.5)       @noisy det1635 det2177
mxx (5, 5.5) (5, 5)           @noisy det441 det3237
mzz (4, 7.5) (4.5, 7.5)       @noisy det2177 det2755
mxx (5, 7) (5, 7.5)           @noisy det2013 det2388
mzz (4, 9.5) (4.5, 9.5)       @noisy det2755
mxx (5, 9.5) (5, 9)           @noisy det731 det2832
mzz (5, 0.5) (5.5, 0.5)       @noisy det170
mxx (6, 0) (6, 0.5)           @noisy det1820 det2942
mzz (5.5, 2.5) (5, 2.5)       @noisy det170 det477
mxx (6, 2.5) (6, 2)           @noisy det57 det334
mzz (5, 4.5) (5.5, 4.5)       @noisy det430 det477
mxx (6, 4) (6, 4.5)           @noisy det1193 det1554
mzz (5, 6.5) (5.5, 6.5)       @noisy det396 det430
mxx (6, 6.5) (6, 6)           @noisy det418 det2071
mzz (5.5, 8.5) (5, 8.5)       @noisy det396 det2712
mxx (6, 8.5) (6, 8)           @noisy det1993 det2332
mzz (5.0, 10.5) (5.5, 10.5)     @noisy det2712
mxx (6.0, 10.5) (6, 10)       @noisy det74 det2477
mzz (6.5, -0.5) (6.0, -0.5)     @noisy det3211
mx (7.0, -0.5)                @noisy det669 det1668
mzz (6, 1.5) (6.5, 1.5)       @noisy det1476 det3211
mxx (7, 1.5) (7, 1)           @noisy det26 det688
mzz (6, 3.5) (6.5, 3.5)       @noisy det1476 det2132
mxx (7, 3) (7, 3.5)           @noisy det431 det2702
mzz (6.5, 5.5) (6, 5.5)       @noisy det1080 det2132
mxx (7, 5.5) (7, 5)           @noisy det1353 det1760
mzz (6, 7.5) (6.5, 7.5)       @noisy det363 det1080
mxx (7, 7.5) (7, 7)           @noisy det1135 det2146
mzz (6, 9.5) (6.5, 9.5)       @noisy det363
mxx (7, 9.5) (7, 9)           @noisy det426 det3092
mzz (7, 0.5) (7.5, 0.5)       @noisy det720
mxx (8, 0.5) (8, 0)           @noisy det1337 det1619
mzz (7.5, 2.5) (7, 2.5)       @noisy det720 det3201
mxx (8, 2.5) (8, 2)           @noisy det2035 det2873
mzz (7, 4.5) (7.5, 4.5)       @noisy det2701 det3201
mxx (8, 4) (8, 4.5)           @noisy det262 det1882
mzz (7, 6.5) (7.5, 6.5)       @noisy det300 det2701
mxx (8, 6.5) (8, 6)           @noisy det91 det2518
mzz (7.5, 8.5) (7, 8.5)       @noisy det300 det2606
mxx (8, 8) (8, 8.5)           @noisy det292 det1247
mzz (7.0, 10.5) (7.5, 10.5)     @noisy det2606
mxx (8.0, 10.5) (8, 10)       @noisy det467 det1273
mzz (8.5, -0.5) (8.0, -0.5)     @noisy det117
mx (9.0, -0.5)                @noisy det1630 det1804
mzz (8.5, 1.5) (8, 1.5)       @noisy det31 det117
mxx (9, 1) (9, 1.5)           @noisy det347 det2087
mzz (8, 3.5) (8.5, 3.5)       @noisy det31 det1881
mxx (9, 3) (9, 3.5)           @noisy det1171 det2902
mzz (8, 5.5) (8.5, 5.5)       @noisy det869 det1881
mxx (9, 5.5) (9, 5)           @noisy det1364 det2206
mzz (8, 7.5) (8.5, 7.5)       @noisy det869 det1503
mxx (9, 7) (9, 7.5)           @noisy det727 det2595
mzz (8, 9.5) (8.5, 9.5)       @noisy det1503
mxx (9, 9) (9, 9.5)           @noisy det765 det1444
mzz (9, 0.5) (9.5, 0.5)       @noisy det1254
mxx (10, 0.5) (10, 0)         @noisy det480 det1280
mzz (9.5, 2.5) (9, 2.5)       @noisy det1134 det1254
mxx (10, 2) (10, 2.5)         @noisy det699 det909
mzz (9.5, 4.5) (9, 4.5)       @noisy det660 det1134
mxx (10, 4.5) (10, 4)         @noisy det308 det2623
mzz (9, 6.5) (9.5, 6.5)       @noisy det660 det1814
mxx (10, 6.5) (10, 6)         @noisy det1615 det1780
mzz (9.5, 8.5) (9, 8.5)       @noisy det1181 det1814
mxx (10, 8) (10, 8.5)         @noisy det173 det1356
mzz (9.0, 10.5) (9.5, 10.5)     @noisy det1181
mxx (10, 10) (10.0, 10.5)     @noisy det740 det3242
mzz (0, 1) (0.5, 1)           @noisy det783 det2812
mz (0.5, 0.5)                 @noisy det694 det2812
mx (0.5, 0)                   @noisy det293 det2344 det3217
mx (-0.5, 1.0)                @noisy det3065
mz (-0.5, 1.5)                @noisy det776 det2679
mz (-0.5, 2.0)                @noisy det1552 det2679
mzz (0, 3) (0.5, 3)           @noisy det1175 det2098
mz (0.5, 2.5)                 @noisy det807 det1175
mx (0.5, 2)                   @noisy det71 det2436 det3065
mx (-0.5, 3.0)                @noisy det1168
mz (-0.5, 3.5)                @noisy det876 det1372
mz (-0.5, 4.0)                @noisy det1372 det2228
mzz (0.5, 5) (0, 5)           @noisy det1939 det2648
mz (0.5, 4.5)                 @noisy det814 det1939
mx (0.5, 4)                   @noisy det718 det1168 det3026
mx (-0.5, 5.0)                @noisy det3025
mz (-0.5, 5.5)                @noisy det880 det2288
mz (-0.5, 6.0)                @noisy det234 det2288
mzz (0, 7) (0.5, 7)           @noisy det1425 det2497
mz (0.5, 6.5)                 @noisy det884 det1425
mx (0.5, 6)                   @noisy det33 det110 det3025
mx (-0.5, 7.0)                @noisy det1802
mz (-0.5, 7.5)                @noisy det867 det2213
mz (-0.5, 8.0)                @noisy det2213 det2223
mzz (0, 9) (0.5, 9)           @noisy det971 det2474
mz (0.5, 8.5)                 @noisy det818 det971
mx (0.5, 8)                   @noisy det1792 det1802 det3198
mx (-0.5, 9.0)                @noisy det748
mz (-0.5, 9.5)                @noisy det767 det847
mz (-0.5, 10.0)               @noisy det767 det2145
mzz (1, 2) (1.5, 2)           @noisy det724 det1001
mz (1.5, 1.5)                 @noisy det760 det1001
mx (1.5, 1)                   @noisy det71 det2142 det3052 det3217
mzz (1.5, 4) (1, 4)           @noisy det853 det1006
mz (1.5, 3.5)                 @noisy det809 det853
mx (1.5, 3)                   @noisy det2009 det2436 det2788 det3026
mzz (1, 6) (1.5, 6)           @noisy det195 det2311
mz (1.5, 5.5)                 @noisy det868 det2311
mx (1.5, 5)                   @noisy det33 det718 det1885 det2299
mzz (1, 8) (1.5, 8)           @noisy det708 det1348
mz (1.5, 7.5)                 @noisy det789 det1348
mx (1.5, 7)                   @noisy det110 det407 det2797 det3198
mzz (1.5, 10) (1, 10)         @noisy det434 det1950
mz (1.5, 9.5)                 @noisy det434 det747
mx (1.5, 9)                   @noisy det772 det1375 det1792 det2743
mzz (2, 1) (2.5, 1)           @noisy det1519 det1708
mz (2.5, 0.5)                 @noisy det841 det1519
mx (2.5, 0)                   @noisy det113 det1666 det2142 det3232
mzz (2, 3) (2.5, 3)           @noisy det1244 det3156
mz (2.5, 2.5)                 @noisy det882 det1244
mx (2.5, 2)                   @noisy det1184 det1772 det2009 det3052
mzz (2, 5) (2.5, 5)           @noisy det1148 det1202
mz (2.5, 4.5)                 @noisy det719 det1148
mx (2.5, 4)                   @noisy det589 det2116 det2299 det2788
mzz (2.5, 7) (2, 7)           @noisy det1634 det1957
mz (2.5, 6.5)                 @noisy det871 det1634
mx (2.5, 6)                   @noisy det1540 det1885 det2427 det2797
mzz (2, 9) (2.5, 9)           @noisy det321 det1602
mz (2.5, 8.5)                 @noisy det752 det1602
mx (2.5, 8)                   @noisy det143 det407 det772 det1207
mzz (3, 2) (3.5, 2)           @noisy det2218 det2534
mz (3.5, 1.5)                 @noisy det825 det2218
mx (3.5, 1)                   @noisy det779 det1184 det1666 det3039
mzz (3, 4) (3.5, 4)           @noisy det2210 det3139
mz (3.5, 3.5)                 @noisy det706 det3139
mx (3.5, 3)                   @noisy det906 det1177 det1772 det2116
mzz (3.5, 6) (3, 6)           @noisy det342 det990
mz (3.5, 5.5)                 @noisy det342 det712
mx (3.5, 5)                   @noisy det239 det589 det1540 det3237
mzz (3, 8) (3.5, 8)           @noisy det50 det1071
mz (3.5, 7.5)                 @noisy det50 det834
mx (3.5, 7)                   @noisy det1207 det2013 det2034 det2427
mzz (3, 10) (3.5, 10)         @noisy det2386 det2895
mz (3.5, 9.5)                 @noisy det843 det2386
mx (3.5, 9)                   @noisy det143 det731 det1833 det2737
mzz (4, 1) (4.5, 1)           @noisy det2162 det3155
mz (4.5, 0.5)                 @noisy det889 det3155
mx (4.5, 0)                   @noisy det452 det2942 det3039 det3045
mzz (4.5, 3) (4, 3)           @noisy det1899 det3037
mz (4.5, 2.5)                 @noisy det803 det1899
mx (4.5, 2)                   @noisy det334 det779 det906 det2075
mzz (4, 5) (4.5, 5)           @noisy det943 det1635
mz (4.5, 4.5)                 @noisy det810 det943
mx (4.5, 4)                   @noisy det239 det1177 det1193 det2399
mzz (4, 7) (4.5, 7)           @noisy det2177 det2989
mz (4.5, 6.5)                 @noisy det826 det2989
mx (4.5, 6)                   @noisy det441 det2034 det2071 det3237
mzz (4, 9) (4.5, 9)           @noisy det2755 det3115
mz (4.5, 8.5)                 @noisy det892 det3115
mx (4.5, 8)                   @noisy det1993 det2013 det2388 det2737
mzz (5.5, 2) (5, 2)           @noisy det170 det3054
mz (5.5, 1.5)                 @noisy det757 det3054
mx (5.5, 1)                   @noisy det688 det1820 det2075 det2942
mzz (5, 4) (5.5, 4)           @noisy det477 det1914
mz (5.5, 3.5)                 @noisy det879 det1914
mx (5.5, 3)                   @noisy det57 det334 det431 det2399
mzz (5, 6) (5.5, 6)           @noisy det430 det2530
mz (5.5, 5.5)                 @noisy det781 det2530
mx (5.5, 5)                   @noisy det441 det1193 det1353 det1554
mzz (5.5, 8) (5, 8)           @noisy det396 det1012
mz (5.5, 7.5)                 @noisy det729 det1012
mx (5.5, 7)                   @noisy det418 det1135 det2071 det2388
mzz (5, 10) (5.5, 10)         @noisy det1309 det2712
mz (5.5, 9.5)                 @noisy det899 det1309
mx (5.5, 9)                   @noisy det1993 det2332 det2832 det3092
mzz (6, 1) (6.5, 1)           @noisy det1728 det3211
mz (6.5, 0.5)                 @noisy det796 det1728
mx (6.5, 0)                   @noisy det669 det1619 det1668 det1820
mzz (6, 3) (6.5, 3)           @noisy det196 det1476
mz (6.5, 2.5)                 @noisy det196 det754
mx (6.5, 2)                   @noisy det26 det57 det688 det2035
mzz (6.5, 5) (6, 5)           @noisy det1815 det2132
mz (6.5, 4.5)                 @noisy det697 det1815
mx (6.5, 4)                   @noisy det262 det431 det1554 det2702
mzz (6, 7) (6.5, 7)           @noisy det1080 det2979
mz (6.5, 6.5)                 @noisy det816 det2979
mx (6.5, 6)                   @noisy det91 det418 det1353 det1760
mzz (6, 9) (6.5, 9)           @noisy det363 det1650
mz (6.5, 8.5)                 @noisy det921 det1650
mx (6.5, 8)                   @noisy det1135 det1247 det2146 det2332
mzz (7.5, 2) (7, 2)           @noisy det153 det720
mz (7.5, 1.5)                 @noisy det153 det824
mx (7.5, 1)                   @noisy det26 det1337 det1619 det2087
mzz (7, 4) (7.5, 4)           @noisy det2652 det3201
mz (7.5, 3.5)                 @noisy det704 det2652
mx (7.5, 3)                   @noisy det1171 det2035 det2702 det2873
mzz (7, 6) (7.5, 6)           @noisy det2701 det3209
mz (7.5, 5.5)                 @noisy det709 det3209
mx (7.5, 5)                   @noisy det262 det1760 det1882 det2206
mzz (7.5, 8) (7, 8)           @noisy det300 det2723
mz (7.5, 7.5)                 @noisy det830 det2723
mx (7.5, 7)                   @noisy det91 det727 det2146 det2518
mzz (7, 10) (7.5, 10)         @noisy det1229 det2606
mz (7.5, 9.5)                 @noisy det839 det1229
mx (7.5, 9)                   @noisy det292 det426 det1247 det1444
mzz (8.5, 1) (8, 1)           @noisy det117 det2815
mz (8.5, 0.5)                 @noisy det932 det2815
mx (8.5, 0)                   @noisy det1280 det1337 det1630 det1804
mzz (8, 3) (8.5, 3)           @noisy det31 det773
mz (8.5, 2.5)                 @noisy det773 det859
mx (8.5, 2)                   @noisy det347 det909 det2087 det2873
mzz (8, 5) (8.5, 5)           @noisy det874 det1881
mz (8.5, 4.5)                 @noisy det778 det874
mx (8.5, 4)                   @noisy det1171 det1882 det2623 det2902
mzz (8, 7) (8.5, 7)           @noisy det869 det1406
mz (8.5, 6.5)                 @noisy det851 det1406
mx (8.5, 6)                   @noisy det1364 det1780 det2206 det2518
mzz (8, 9) (8.5, 9)           @noisy det627 det1503
mz (8.5, 8.5)                 @noisy det627 det862
mx (8.5, 8)                   @noisy det173 det292 det727 det2595
mx (10.5, 0.0)                @noisy det480
mz (10.5, 0.5)                @noisy det744 det2188
mzz (10, 1) (10.5, 1.0)       @noisy det2188 det2787
mzz (9, 2) (9.5, 2)           @noisy det1156 det1254
mz (9.5, 1.5)                 @noisy det838 det1156
mx (9.5, 1)                   @noisy det347 det480 det1280
mx (10.5, 2.0)                @noisy det699
mz (10.5, 2.5)                @noisy det357 det722
mzz (10.5, 3.0) (10, 3)       @noisy det157 det357
mzz (9.5, 4) (9, 4)           @noisy det1002 det1134
mz (9.5, 3.5)                 @noisy det877 det1002
mx (9.5, 3)                   @noisy det699 det909 det2902
mx (10.5, 4.0)                @noisy det308
mz (10.5, 4.5)                @noisy det835 det1395
mzz (10, 5) (10.5, 5.0)       @noisy det929 det1395
mzz (9, 6) (9.5, 6)           @noisy det539 det660
mz (9.5, 5.5)                 @noisy det539 det860
mx (9.5, 5)                   @noisy det308 det1364 det2623
mx (10.5, 6.0)                @noisy det1615
mz (10.5, 6.5)                @noisy det662 det898
mzz (10, 7) (10.5, 7.0)       @noisy det662 det2792
mzz (9, 8) (9.5, 8)           @noisy det1814 det3246
mz (9.5, 7.5)                 @noisy det908 det3246
mx (9.5, 7)                   @noisy det1615 det1780 det2595
mx (10.5, 8.0)                @noisy det1356
mz (10.5, 8.5)                @noisy det821 det1687
mzz (10, 9) (10.5, 9.0)       @noisy det1687 det1856
mzz (9.5, 10) (9, 10)         @noisy det1181 det3171
mz (9.5, 9.5)                 @noisy det735 det3171
mx (9.5, 9)                   @noisy det173 det765 det1356

--------         48
mx (0.0, -0.5)                @noisy det293 det2344
mzz (1.0, -0.5) (0.5, -0.5)     @noisy det783
mzz (1, 1.5) (0.5, 1.5)       @noisy det783 det2098
mxx (0, 1.5) (0, 1)           @noisy det71 det3065
mzz (1, 3.5) (0.5, 3.5)       @noisy det2098 det2648
mxx (0, 3.5) (0, 3)           @noisy det1168 det3026
mzz (0.5, 5.5) (1, 5.5)       @noisy det2497 det2648
mxx (0, 5.5) (0, 5)           @noisy det33 det3025
mzz (1, 7.5) (0.5, 7.5)       @noisy det2474 det2497
mxx (0, 7) (0, 7.5)           @noisy det1802 det3198
mzz (1, 9.5) (0.5, 9.5)       @noisy det2474
mxx (0, 9) (0, 9.5)           @noisy det748 det2743
mzz (1.5, 0.5) (2, 0.5)       @noisy det724
mxx (1, 0.5) (1, 0)           @noisy det2142 det3217
mzz (1.5, 2.5) (2, 2.5)       @noisy det724 det1006
mxx (1, 2) (1, 2.5)           @noisy det2009 det2436
mzz (1.5, 4.5) (2, 4.5)       @noisy det195 det1006
mxx (1, 4) (1, 4.5)           @noisy det718 det2299
mzz (1.5, 6.5) (2, 6.5)       @noisy det195 det708
mxx (1, 6.5) (1, 6)           @noisy det110 det2797
mzz (1.5, 8.5) (2, 8.5)       @noisy det708 det1950
mxx (1, 8) (1, 8.5)           @noisy det772 det1792
mxx (1.0, 10.5) (1, 10)       @noisy det2234 det2632
mzz (1.5, 10.5) (2.0, 10.5)     @noisy det1950
mx (2.0, -0.5)                @noisy det113 det3232
mzz (2.5, -0.5) (3.0, -0.5)     @noisy det1708
mzz (3, 1.5) (2.5, 1.5)       @noisy det1708 det3156
mxx (2, 1) (2, 1.5)           @noisy det1184 det3052
mzz (2.5, 3.5) (3, 3.5)       @noisy det1202 det3156
mxx (2, 3.5) (2, 3)           @noisy det2116 det2788
mzz (2.5, 5.5) (3, 5.5)       @noisy det1202 det1957
mxx (2, 5.5) (2, 5)           @noisy det1540 det1885
mzz (2.5, 7.5) (3, 7.5)       @noisy det321 det1957
mxx (2, 7) (2, 7.5)           @noisy det407 det1207
mzz (2.5, 9.5) (3, 9.5)       @noisy det321
mxx (2, 9.5) (2, 9)           @noisy det1375 det1833
mzz (3.5, 0.5) (4, 0.5)       @noisy det2534
mxx (3, 0) (3, 0.5)           @noisy det1666 det3039
mzz (3.5, 2.5) (4, 2.5)       @noisy det2210 det2534
mxx (3, 2.5) (3, 2)           @noisy det906 det1772
mzz (4, 4.5) (3.5, 4.5)       @noisy det990 det2210
mxx (3, 4.5) (3, 4)           @noisy det239 det589
mzz (3.5, 6.5) (4, 6.5)       @noisy det990 det1071
mxx (3, 6) (3, 6.5)           @noisy det2034 det2427
mzz (3.5, 8.5) (4, 8.5)       @noisy det1071 det2895
mxx (3, 8.5) (3, 8)           @noisy det143 det2737
mxx (3, 10) (3.0, 10.5)       @noisy det1026 det1107
mzz (4.0, 10.5) (3.5, 10.5)     @noisy det2895
mx (4.0, -0.5)                @noisy det452 det3045
mzz (5.0, -0.5) (4.5, -0.5)     @noisy det2162
mzz (5, 1.5) (4.5, 1.5)       @noisy det2162 det3037
mxx (4, 1.5) (4, 1)           @noisy det779 det2075
mzz (5, 3.5) (4.5, 3.5)       @noisy det1635 det3037
mxx (4, 3) (4, 3.5)           @noisy det1177 det2399
mzz (5, 5.5) (4.5, 5.5)       @noisy det1635 det2177
mxx (4, 5) (4, 5.5)           @noisy det441 det3237
mzz (5, 7.5) (4.5, 7.5)       @noisy det2177 det2755
mxx (4, 7) (4, 7.5)           @noisy det2013 det2388
mzz (5, 9.5) (4.5, 9.5)       @noisy det2755
mxx (4, 9.5) (4, 9)           @noisy det731 det2832
mzz (5.5, 0.5) (6, 0.5)       @noisy det170
mxx (5, 0) (5, 0.5)           @noisy det1820 det2942
mzz (5.5, 2.5) (6, 2.5)       @noisy det170 det477
mxx (5, 2) (5, 2.5)           @noisy det57 det334
mzz (5.5, 4.5) (6, 4.5)       @noisy det430 det477
mxx (5, 4.5) (5, 4)           @noisy det1193 det1554
mzz (6, 6.5) (5.5, 6.5)       @noisy det396 det430
mxx (5, 6) (5, 6.5)           @noisy det418 det2071
mzz (5.5, 8.5) (6, 8.5)       @noisy det396 det2712
mxx (5, 8) (5, 8.5)           @noisy det1993 det2332
mxx (5, 10) (5.0, 10.5)       @noisy det74 det2477
mzz (5.5, 10.5) (6.0, 10.5)     @noisy det2712
mx (6.0, -0.5)                @noisy det669 det1668
mzz (6.5, -0.5) (7.0, -0.5)     @noisy det3211
mzz (6.5, 1.5) (7, 1.5)       @noisy det1476 det3211
mxx (6, 1.5) (6, 1)           @noisy det26 det688
mzz (6.5, 3.5) (7, 3.5)       @noisy det1476 det2132
mxx (6, 3.5) (6, 3)           @noisy det431 det2702
mzz (6.5, 5.5) (7, 5.5)       @noisy det1080 det2132
mxx (6, 5) (6, 5.5)           @noisy det1353 det1760
mzz (6.5, 7.5) (7, 7.5)       @noisy det363 det1080
mxx (6, 7.5) (6, 7)           @noisy det1135 det2146
mzz (7, 9.5) (6.5, 9.5)       @noisy det363
mxx (6, 9.5) (6, 9)           @noisy det426 det3092
mzz (7.5, 0.5) (8, 0.5)       @noisy det720
mxx (7, 0.5) (7, 0)           @noisy det1337 det1619
mzz (7.5, 2.5) (8, 2.5)       @noisy det720 det3201
mxx (7, 2) (7, 2.5)           @noisy det2035 det2873
mzz (7.5, 4.5) (8, 4.5)       @noisy det2701 det3201
mxx (7, 4.5) (7, 4)           @noisy det262 det1882
mzz (7.5, 6.5) (8, 6.5)       @noisy det300 det2701
mxx (7, 6.5) (7, 6)           @noisy det91 det2518
mzz (7.5, 8.5) (8, 8.5)       @noisy det300 det2606
mxx (7, 8) (7, 8.5)           @noisy det292 det1247
mxx (7, 10) (7.0, 10.5)       @noisy det467 det1273
mzz (7.5, 10.5) (8.0, 10.5)     @noisy det2606
mx (8.0, -0.5)                @noisy det1630 det1804
mzz (8.5, -0.5) (9.0, -0.5)     @noisy det117
mzz (8.5, 1.5) (9, 1.5)       @noisy det31 det117
mxx (8, 1) (8, 1.5)           @noisy det347 det2087
mzz (8.5, 3.5) (9, 3.5)       @noisy det31 det1881
mxx (8, 3.5) (8, 3)           @noisy det1171 det2902
mzz (9, 5.5) (8.5, 5.5)       @noisy det869 det1881
mxx (8, 5.5) (8, 5)           @noisy det1364 det2206
mzz (8.5, 7.5) (9, 7.5)       @noisy det869 det1503
mxx (8, 7.5) (8, 7)           @noisy det727 det2595
mzz (8.5, 9.5) (9, 9.5)       @noisy det1503
mxx (8, 9) (8, 9.5)           @noisy det765 det1444
mzz (9.5, 0.5) (10, 0.5)      @noisy det1254
mxx (9, 0) (9, 0.5)           @noisy det480 det1280
mzz (9.5, 2.5) (10, 2.5)      @noisy det1134 det1254
mxx (9, 2) (9, 2.5)           @noisy det699 det909
mzz (9.5, 4.5) (10, 4.5)      @noisy det660 det1134
mxx (9, 4) (9, 4.5)           @noisy det308 det2623
mzz (9.5, 6.5) (10, 6.5)      @noisy det660 det1814
mxx (9, 6.5) (9, 6)           @noisy det1615 det1780
mzz (9.5, 8.5) (10, 8.5)      @noisy det1181 det1814
mxx (9, 8) (9, 8.5)           @noisy det173 det1356
mxx (9, 10) (9.0, 10.5)       @noisy det740 det3242
mzz (9.5, 10.5) (10.0, 10.5)     @noisy det1181
mzz (0.5, 0) (0, 0)           @noisy det738 det783
mz (0.5, 0.5)                 @noisy det694 det738
mx (0.5, 1)                   @noisy det71 det2142 det3065
mz (-0.5, 1.0)                @noisy det1552 det2504
mz (-0.5, 1.5)                @noisy det776 det2504
mx (-0.5, 2.0)                @noisy det71
mzz (0, 2) (0.5, 2)           @noisy det2098 det3176
mz (0.5, 2.5)                 @noisy det807 det3176
mx (0.5, 3)                   @noisy det1168 det2009 det3026
mz (-0.5, 3.0)                @noisy det1272 det2228
mz (-0.5, 3.5)                @noisy det876 det1272
mx (-0.5, 4.0)                @noisy det3026
mzz (0, 4) (0.5, 4)           @noisy det2131 det2648
mz (0.5, 4.5)                 @noisy det814 det2131
mx (0.5, 5)                   @noisy det33 det2299 det3025
mz (-0.5, 5.0)                @noisy det234 det1773
mz (-0.5, 5.5)                @noisy det880 det1773
mx (-0.5, 6.0)                @noisy det33
mzz (0.5, 6) (0, 6)           @noisy det2497 det2880
mz (0.5, 6.5)                 @noisy det884 det2880
mx (0.5, 7)                   @noisy det1802 det2797 det3198
mz (-0.5, 7.0)                @noisy det2214 det2223
mz (-0.5, 7.5)                @noisy det867 det2214
mx (-0.5, 8.0)                @noisy det3198
mzz (0, 8) (0.5, 8)           @noisy det438 det2474
mz (0.5, 8.5)                 @noisy det438 det818
mx (0.5, 9)                   @noisy det748 det772 det2743
mz (-0.5, 9.0)                @noisy det2145 det3043
mz (-0.5, 9.5)                @noisy det847 det3043
mx (-0.5, 10.0)               @noisy det2743
mzz (1, 1) (1.5, 1)           @noisy det724 det2290
mz (1.5, 1.5)                 @noisy det760 det2290
mx (1.5, 2)                   @noisy det1184 det2009 det2436 det3065
mzz (1, 3) (1.5, 3)           @noisy det620 det1006
mz (1.5, 3.5)                 @noisy det620 det809
mx (1.5, 4)                   @noisy det718 det1168 det2116 det2299
mzz (1.5, 5) (1, 5)           @noisy det195 det601
mz (1.5, 5.5)                 @noisy det601 det868
mx (1.5, 6)                   @noisy det110 det1540 det2797 det3025
mzz (1, 7) (1.5, 7)           @noisy det708 det2921
mz (1.5, 7.5)                 @noisy det789 det2921
mx (1.5, 8)                   @noisy det772 det1207 det1792 det1802
mzz (1, 9) (1.5, 9)           @noisy det244 det1950
mz (1.5, 9.5)                 @noisy det244 det747
mx (1.5, 10)                  @noisy det748 det1833 det2234 det2632
mzz (2, 0) (2.5, 0)           @noisy det822 det1708
mz (2.5, 0.5)                 @noisy det822 det841
mx (2.5, 1)                   @noisy det1184 det3039 det3052 det3217
mzz (2.5, 2) (2, 2)           @noisy det1163 det3156
mz (2.5, 2.5)                 @noisy det882 det1163
mx (2.5, 3)                   @noisy det906 det2116 det2436 det2788
mzz (2, 4) (2.5, 4)           @noisy det1202 det2950
mz (2.5, 4.5)                 @noisy det719 det2950
mx (2.5, 5)                   @noisy det239 det718 det1540 det1885
mzz (2, 6) (2.5, 6)           @noisy det1957 det2962
mz (2.5, 6.5)                 @noisy det871 det2962
mx (2.5, 7)                   @noisy det110 det407 det1207 det2034
mzz (2.5, 8) (2, 8)           @noisy det321 det2854
mz (2.5, 8.5)                 @noisy det752 det2854
mx (2.5, 9)                   @noisy det1375 det1792 det1833 det2737
mzz (3, 1) (3.5, 1)           @noisy det2154 det2534
mz (3.5, 1.5)                 @noisy det825 det2154
mx (3.5, 2)                   @noisy det906 det1772 det2075 det3052
mzz (3, 3) (3.5, 3)           @noisy det732 det2210
mz (3.5, 3.5)                 @noisy det706 det732
mx (3.5, 4)                   @noisy det239 det589 det2399 det2788
mzz (3.5, 5) (3, 5)           @noisy det990 det1043
mz (3.5, 5.5)                 @noisy det712 det1043
mx (3.5, 6)                   @noisy det441 det1885 det2034 det2427
mzz (3, 7) (3.5, 7)           @noisy det6 det1071
mz (3.5, 7.5)                 @noisy det6 det834
mx (3.5, 8)                   @noisy det143 det407 det2388 det2737
mzz (3, 9) (3.5, 9)           @noisy det2795 det2895
mz (3.5, 9.5)                 @noisy det843 det2795
mx (3.5, 10)                  @noisy det1026 det1107 det1375 det2832
mzz (4, 0) (4.5, 0)           @noisy det2162 det2614
mz (4.5, 0.5)                 @noisy det889 det2614
mx (4.5, 1)                   @noisy det779 det1666 det1820 det2075
mzz (4.5, 2) (4, 2)           @noisy det1985 det3037
mz (4.5, 2.5)                 @noisy det803 det1985
mx (4.5, 3)                   @noisy det57 det1177 det1772 det2399
mzz (4, 4) (4.5, 4)           @noisy det1635 det1710
mz (4.5, 4.5)                 @noisy det810 det1710
mx (4.5, 5)                   @noisy det441 det589 det1554 det3237
mzz (4, 6) (4.5, 6)           @noisy det1794 det2177
mz (4.5, 6.5)                 @noisy det826 det1794
mx (4.5, 7)                   @noisy det418 det2013 det2388 det2427
mzz (4.5, 8) (4, 8)           @noisy det647 det2755
mz (4.5, 8.5)                 @noisy det647 det892
mx (4.5, 9)                   @noisy det143 det731 det2332 det2832
mzz (5.5, 1) (5, 1)           @noisy det170 det362
mz (5.5, 1.5)                 @noisy det362 det757
mx (5.5, 2)                   @noisy det26 det57 det334 det779
mzz (5, 3) (5.5, 3)           @noisy det477 det677
mz (5.5, 3.5)                 @noisy det677 det879
mx (5.5, 4)                   @noisy det1177 det1193 det1554 det2702
mzz (5, 5) (5.5, 5)           @noisy det430 det1319
mz (5.5, 5.5)                 @noisy det781 det1319
mx (5.5, 6)                   @noisy det418 det1760 det2071 det3237
mzz (5.5, 7) (5, 7)           @noisy det396 det1452
mz (5.5, 7.5)                 @noisy det729 det1452
mx (5.5, 8)                   @noisy det1993 det2013 det2146 det2332
mzz (5, 9) (5.5, 9)           @noisy det1322 det2712
mz (5.5, 9.5)                 @noisy det899 det1322
mx (5.5, 10)                  @noisy det74 det426 det731 det2477
mzz (6.5, 0) (6, 0)           @noisy det2596 det3211
mz (6.5, 0.5)                 @noisy det796 det2596
mx (6.5, 1)                   @noisy det26 det688 det1337 det2942
mzz (6, 2) (6.5, 2)           @noisy det1476 det2447
mz (6.5, 2.5)                 @noisy det754 det2447
mx (6.5, 3)                   @noisy det334 det431 det2702 det2873
mzz (6, 4) (6.5, 4)           @noisy det1633 det2132
mz (6.5, 4.5)                 @noisy det697 det1633
mx (6.5, 5)                   @noisy det1193 det1353 det1760 det1882
mzz (6, 6) (6.5, 6)           @noisy det1080 det2430
mz (6.5, 6.5)                 @noisy det816 det2430
mx (6.5, 7)                   @noisy det1135 det2071 det2146 det2518
mzz (6, 8) (6.5, 8)           @noisy det363 det3241
mz (6.5, 8.5)                 @noisy det921 det3241
mx (6.5, 9)                   @noisy det292 det426 det1993 det3092
mzz (7, 1) (7.5, 1)           @noisy det720 det2521
mz (7.5, 1.5)                 @noisy det824 det2521
mx (7.5, 2)                   @noisy det347 det688 det2035 det2873
mzz (7.5, 3) (7, 3)           @noisy det2700 det3201
mz (7.5, 3.5)                 @noisy det704 det2700
mx (7.5, 4)                   @noisy det262 det431 det1882 det2902
mzz (7, 5) (7.5, 5)           @noisy det2578 det2701
mz (7.5, 5.5)                 @noisy det709 det2578
mx (7.5, 6)                   @noisy det91 det1353 det1364 det2518
mzz (7, 7) (7.5, 7)           @noisy det300 det964
mz (7.5, 7.5)                 @noisy det830 det964
mx (7.5, 8)                   @noisy det292 det1135 det1247 det2595
mzz (7, 9) (7.5, 9)           @noisy det1411 det2606
mz (7.5, 9.5)                 @noisy det839 det1411
mx (7.5, 10)                  @noisy det467 det765 det1273 det3092
mzz (8.5, 0) (8, 0)           @noisy det117 det3074
mz (8.5, 0.5)                 @noisy det932 det3074
mx (8.5, 1)                   @noisy det347 det480 det1619 det2087
mzz (8, 2) (8.5, 2)           @noisy det31 det2958
mz (8.5, 2.5)                 @noisy det859 det2958
mx (8.5, 3)                   @noisy det699 det1171 det2035 det2902
mzz (8, 4) (8.5, 4)           @noisy det1881 det2486
mz (8.5, 4.5)                 @noisy det778 det2486
mx (8.5, 5)                   @noisy det262 det308 det1364 det2206
mzz (8.5, 6) (8, 6)           @noisy det257 det869
mz (8.5, 6.5)                 @noisy det257 det851
mx (8.5, 7)                   @noisy det91 det727 det1615 det2595
mzz (8, 8) (8.5, 8)           @noisy det492 det1503
mz (8.5, 8.5)                 @noisy det492 det862
mx (8.5, 9)                   @noisy det765 det1247 det1356 det1444
mzz (10, 0) (10.5, 0.0)       @noisy det493 det2787
mz (10.5, 0.5)                @noisy det493 det744
mx (10.5, 1.0)                @noisy det1280
mzz (9, 1) (9.5, 1)           @noisy det1254 det2767
mz (9.5, 1.5)                 @noisy det838 det2767
mx (9.5, 2)                   @noisy det699 det909 det2087
mzz (10.5, 2.0) (10, 2)       @noisy det157 det1508
mz (10.5, 2.5)                @noisy det722 det1508
mx (10.5, 3.0)                @noisy det909
mzz (9, 3) (9.5, 3)           @noisy det1134 det3014
mz (9.5, 3.5)                 @noisy det877 det3014
mx (9.5, 4)                   @noisy det308 det1171 det2623
mzz (10, 4) (10.5, 4.0)       @noisy det929 det3173
mz (10.5, 4.5)                @noisy det835 det3173
mx (10.5, 5.0)                @noisy det2623
mzz (9.5, 5) (9, 5)           @noisy det660 det2129
mz (9.5, 5.5)                 @noisy det860 det2129
mx (9.5, 6)                   @noisy det1615 det1780 det2206
mzz (10, 6) (10.5, 6.0)       @noisy det645 det2792
mz (10.5, 6.5)                @noisy det645 det898
mx (10.5, 7.0)                @noisy det1780
mzz (9, 7) (9.5, 7)           @noisy det1814 det2855
mz (9.5, 7.5)                 @noisy det908 det2855
mx (9.5, 8)                   @noisy det173 det727 det1356
mzz (10.5, 8.0) (10, 8)       @noisy det1300 det1856
mz (10.5, 8.5)                @noisy det821 det1300
mx (10.5, 9.0)                @noisy det173
mzz (9, 9) (9.5, 9)           @noisy det1181 det1277
mz (9.5, 9.5)                 @noisy det735 det1277
mx (9.5, 10)                  @noisy det740 det1444 det3242

--------         49
mz (0.0, -0.5)                @noisy det738
mx (0.5, -0.5)                @noisy det293 det1660
mxx (1, 0) (1.0, -0.5)        @noisy det293 det2344
mxx (1, 1.5) (1, 2)           @noisy det71 det3065
mx (0.5, 1.5)                 @noisy det1583 det3065
mz (0, 1.5)                   @noisy det783 det1552 det2504 det3176
mxx (1, 3.5) (1, 4)           @noisy det1168 det3026
mx (0.5, 3.5)                 @noisy det1168 det1644
mz (0, 3.5)                   @noisy det1272 det2098 det2131 det2228
mxx (1, 6) (1, 5.5)           @noisy det33 det3025
mx (0.5, 5.5)                 @noisy det1557 det3025
mz (0, 5.5)                   @noisy det234 det1773 det2648 det2880
mxx (1, 7.5) (1, 8)           @noisy det1802 det3198
mx (0.5, 7.5)                 @noisy det1463 det1802
mz (0, 7.5)                   @noisy det438 det2214 det2223 det2497
mxx (1, 9.5) (1, 10)          @noisy det748 det2743
mx (0.5, 9.5)                 @noisy det748 det1385
mz (0, 9.5)                   @noisy det2145 det2474 det3043
mxx (2, 0.5) (2, 1)           @noisy det2142 det3217
mx (1.5, 0.5)                 @noisy det1495 det3217
mz (1, 0.5)                   @noisy det738 det783 det2290
mxx (2, 3) (2, 2.5)           @noisy det2009 det2436
mx (1.5, 2.5)                 @noisy det1453 det2436
mz (1, 2.5)                   @noisy det620 det724 det2098 det3176
mxx (2, 4.5) (2, 5)           @noisy det718 det2299
mx (1.5, 4.5)                 @noisy det718 det1640
mz (1, 4.5)                   @noisy det601 det1006 det2131 det2648
mxx (2, 6.5) (2, 7)           @noisy det110 det2797
mx (1.5, 6.5)                 @noisy det110 det1569
mz (1, 6.5)                   @noisy det195 det2497 det2880 det2921
mxx (2, 9) (2, 8.5)           @noisy det772 det1792
mx (1.5, 8.5)                 @noisy det1576 det1792
mz (1, 8.5)                   @noisy det244 det438 det708 det2474
mz (1.0, 10.5)                @noisy det1950
mx (1.5, 10.5)                @noisy det1422 det2234
mx (2.0, 10.5)                @noisy det2234 det2632
mz (2.0, -0.5)                @noisy det822
mx (2.5, -0.5)                @noisy det113 det1632
mxx (3.0, -0.5) (3, 0)        @noisy det113 det3232
mxx (3, 1.5) (3, 2)           @noisy det1184 det3052
mx (2.5, 1.5)                 @noisy det1567 det3052
mz (2, 1.5)                   @noisy det724 det1163 det1708 det2290
mxx (3, 3.5) (3, 4)           @noisy det2116 det2788
mx (2.5, 3.5)                 @noisy det1575 det2788
mz (2, 3.5)                   @noisy det620 det1006 det2950 det3156
mxx (3, 5.5) (3, 6)           @noisy det1540 det1885
mx (2.5, 5.5)                 @noisy det1398 det1885
mz (2, 5.5)                   @noisy det195 det601 det1202 det2962
mxx (3, 7.5) (3, 8)           @noisy det407 det1207
mx (2.5, 7.5)                 @noisy det407 det1600
mz (2, 7.5)                   @noisy det708 det1957 det2854 det2921
mxx (3, 9.5) (3, 10)          @noisy det1375 det1833
mx (2.5, 9.5)                 @noisy det1375 det1595
mz (2, 9.5)                   @noisy det244 det321 det1950
mxx (4, 0.5) (4, 1)           @noisy det1666 det3039
mx (3.5, 0.5)                 @noisy det1384 det1666
mz (3, 0.5)                   @noisy det822 det1708 det2154
mxx (4, 2.5) (4, 3)           @noisy det906 det1772
mx (3.5, 2.5)                 @noisy det1612 det1772
mz (3, 2.5)                   @noisy det732 det1163 det2534 det3156
mxx (4, 4.5) (4, 5)           @noisy det239 det589
mx (3.5, 4.5)                 @noisy det589 det1493
mz (3, 4.5)                   @noisy det1043 det1202 det2210 det2950
mxx (4, 6.5) (4, 7)           @noisy det2034 det2427
mx (3.5, 6.5)                 @noisy det1601 det2427
mz (3, 6.5)                   @noisy det6 det990 det1957 det2962
mxx (4, 9) (4, 8.5)           @noisy det143 det2737
mx (3.5, 8.5)                 @noisy det143 det1621
mz (3, 8.5)                   @noisy det321 det1071 det2795 det2854
mz (3.0, 10.5)                @noisy det2895
mx (3.5, 10.5)                @noisy det1026 det1645
mx (4.0, 10.5)                @noisy det1026 det1107
mz (4.0, -0.5)                @noisy det2614
mx (4.5, -0.5)                @noisy det452 det1539
mxx (5.0, -0.5) (5, 0)        @noisy det452 det3045
mxx (5, 1.5) (5, 2)           @noisy det779 det2075
mx (4.5, 1.5)                 @noisy det779 det1360
mz (4, 1.5)                   @noisy det1985 det2154 det2162 det2534
mxx (5, 3.5) (5, 4)           @noisy det1177 det2399
mx (4.5, 3.5)                 @noisy det1177 det1589
mz (4, 3.5)                   @noisy det732 det1710 det2210 det3037
mxx (5, 5.5) (5, 6)           @noisy det441 det3237
mx (4.5, 5.5)                 @noisy det1653 det3237
mz (4, 5.5)                   @noisy det990 det1043 det1635 det1794
mxx (5, 7.5) (5, 8)           @noisy det2013 det2388
mx (4.5, 7.5)                 @noisy det1371 det2013
mz (4, 7.5)                   @noisy det6 det647 det1071 det2177
mxx (5, 9.5) (5, 10)          @noisy det731 det2832
mx (4.5, 9.5)                 @noisy det731 det1472
mz (4, 9.5)                   @noisy det2755 det2795 det2895
mxx (6, 1) (6, 0.5)           @noisy det1820 det2942
mx (5.5, 0.5)                 @noisy det1646 det2942
mz (5, 0.5)                   @noisy det362 det2162 det2614
mxx (6, 2.5) (6, 3)           @noisy det57 det334
mx (5.5, 2.5)                 @noisy det334 det1367
mz (5, 2.5)                   @noisy det170 det677 det1985 det3037
mxx (6, 4.5) (6, 5)           @noisy det1193 det1554
mx (5.5, 4.5)                 @noisy det1193 det1466
mz (5, 4.5)                   @noisy det477 det1319 det1635 det1710
mxx (6, 6.5) (6, 7)           @noisy det418 det2071
mx (5.5, 6.5)                 @noisy det1664 det2071
mz (5, 6.5)                   @noisy det430 det1452 det1794 det2177
mxx (6, 8.5) (6, 9)           @noisy det1993 det2332
mx (5.5, 8.5)                 @noisy det1572 det1993
mz (5, 8.5)                   @noisy det396 det647 det1322 det2755
mz (5.0, 10.5)                @noisy det2712
mx (5.5, 10.5)                @noisy det1417 det2477
mx (6.0, 10.5)                @noisy det74 det2477
mz (6.0, -0.5)                @noisy det2596
mx (6.5, -0.5)                @noisy det669 det1571
mxx (7, 0) (7.0, -0.5)        @noisy det669 det1668
mxx (7, 1.5) (7, 2)           @noisy det26 det688
mx (6.5, 1.5)                 @noisy det688 det1549
mz (6, 1.5)                   @noisy det170 det362 det2447 det3211
mxx (7, 4) (7, 3.5)           @noisy det431 det2702
mx (6.5, 3.5)                 @noisy det431 det1401
mz (6, 3.5)                   @noisy det477 det677 det1476 det1633
mxx (7, 5.5) (7, 6)           @noisy det1353 det1760
mx (6.5, 5.5)                 @noisy det1353 det1506
mz (6, 5.5)                   @noisy det430 det1319 det2132 det2430
mxx (7, 7.5) (7, 8)           @noisy det1135 det2146
mx (6.5, 7.5)                 @noisy det1135 det1553
mz (6, 7.5)                   @noisy det396 det1080 det1452 det3241
mxx (7, 9.5) (7, 10)          @noisy det426 det3092
mx (6.5, 9.5)                 @noisy det1611 det3092
mz (6, 9.5)                   @noisy det363 det1322 det2712
mxx (8, 0.5) (8, 1)           @noisy det1337 det1619
mx (7.5, 0.5)                 @noisy det1470 det1619
mz (7, 0.5)                   @noisy det2521 det2596 det3211
mxx (8, 2.5) (8, 3)           @noisy det2035 det2873
mx (7.5, 2.5)                 @noisy det1546 det2035
mz (7, 2.5)                   @noisy det720 det1476 det2447 det2700
mxx (8, 4.5) (8, 5)           @noisy det262 det1882
mx (7.5, 4.5)                 @noisy det262 det1577
mz (7, 4.5)                   @noisy det1633 det2132 det2578 det3201
mxx (8, 7) (8, 6.5)           @noisy det91 det2518
mx (7.5, 6.5)                 @noisy det91 det1511
mz (7, 6.5)                   @noisy det964 det1080 det2430 det2701
mxx (8, 8.5) (8, 9)           @noisy det292 det1247
mx (7.5, 8.5)                 @noisy det1247 det1361
mz (7, 8.5)                   @noisy det300 det363 det1411 det3241
mz (7.0, 10.5)                @noisy det2606
mx (7.5, 10.5)                @noisy det1273 det1588
mx (8.0, 10.5)                @noisy det467 det1273
mz (8.0, -0.5)                @noisy det3074
mx (8.5, -0.5)                @noisy det1479 det1630
mxx (9.0, -0.5) (9, 0)        @noisy det1630 det1804
mxx (9, 1.5) (9, 2)           @noisy det347 det2087
mx (8.5, 1.5)                 @noisy det1593 det2087
mz (8, 1.5)                   @noisy det117 det720 det2521 det2958
mxx (9, 3.5) (9, 4)           @noisy det1171 det2902
mx (8.5, 3.5)                 @noisy det1171 det1599
mz (8, 3.5)                   @noisy det31 det2486 det2700 det3201
mxx (9, 5.5) (9, 6)           @noisy det1364 det2206
mx (8.5, 5.5)                 @noisy det1564 det2206
mz (8, 5.5)                   @noisy det257 det1881 det2578 det2701
mxx (9, 7.5) (9, 8)           @noisy det727 det2595
mx (8.5, 7.5)                 @noisy det727 det1457
mz (8, 7.5)                   @noisy det300 det492 det869 det964
mxx (9, 10) (9, 9.5)          @noisy det765 det1444
mx (8.5, 9.5)                 @noisy det1444 det1606
mz (8, 9.5)                   @noisy det1411 det1503 det2606
mxx (10, 0.5) (10, 1)         @noisy det480 det1280
mx (9.5, 0.5)                 @noisy det1280 det1534
mz (9, 0.5)                   @noisy det117 det2767 det3074
mxx (10, 2.5) (10, 3)         @noisy det699 det909
mx (9.5, 2.5)                 @noisy det909 det1439
mz (9, 2.5)                   @noisy det31 det1254 det2958 det3014
mxx (10, 4.5) (10, 5)         @noisy det308 det2623
mx (9.5, 4.5)                 @noisy det1373 det2623
mz (9, 4.5)                   @noisy det1134 det1881 det2129 det2486
mxx (10, 6.5) (10, 7)         @noisy det1615 det1780
mx (9.5, 6.5)                 @noisy det1597 det1780
mz (9, 6.5)                   @noisy det257 det660 det869 det2855
mxx (10, 9) (10, 8.5)         @noisy det173 det1356
mx (9.5, 8.5)                 @noisy det173 det1604
mz (9, 8.5)                   @noisy det492 det1277 det1503 det1814
mz (9.0, 10.5)                @noisy det1181
mx (9.5, 10.5)                @noisy det740 det1412
mx (10.0, 10.5)               @noisy det740 det3242
mxx (0.5, 0.5) (0.5, 0)       @noisy det2142
mzz (1, 1) (0.5, 1)           @noisy det738 det783
mxx (-0.5, 1.5) (-0.5, 1.0)     @noisy det71
mzz (-0.5, 2.0) (0, 2)        @noisy det1552 det2504
mxx (0.5, 2.5) (0.5, 2)       @noisy det2009
mzz (1, 3) (0.5, 3)           @noisy det2098 det3176
mxx (-0.5, 3.0) (-0.5, 3.5)     @noisy det3026
mzz (-0.5, 4.0) (0, 4)        @noisy det1272 det2228
mxx (0.5, 4.5) (0.5, 4)       @noisy det2299
mzz (0.5, 5) (1, 5)           @noisy det2131 det2648
mxx (-0.5, 5.0) (-0.5, 5.5)     @noisy det33
mzz (-0.5, 6.0) (0, 6)        @noisy det234 det1773
mxx (0.5, 6.5) (0.5, 6)       @noisy det2797
mzz (1, 7) (0.5, 7)           @noisy det2497 det2880
mxx (-0.5, 7.5) (-0.5, 7.0)     @noisy det3198
mzz (-0.5, 8.0) (0, 8)        @noisy det2214 det2223
mxx (0.5, 8.5) (0.5, 8)       @noisy det772
mzz (1, 9) (0.5, 9)           @noisy det438 det2474
mxx (-0.5, 9.0) (-0.5, 9.5)     @noisy det2743
mzz (-0.5, 10.0) (0, 10)      @noisy det2145 det3043
mxx (1.5, 1.5) (1.5, 1)       @noisy det71 det1184
mzz (1.5, 2) (2, 2)           @noisy det724 det2290
mxx (1.5, 3.5) (1.5, 3)       @noisy det2116 det3026
mzz (1.5, 4) (2, 4)           @noisy det620 det1006
mxx (1.5, 5) (1.5, 5.5)       @noisy det33 det1540
mzz (1.5, 6) (2, 6)           @noisy det195 det601
mxx (1.5, 7.5) (1.5, 7)       @noisy det1207 det3198
mzz (1.5, 8) (2, 8)           @noisy det708 det2921
mxx (1.5, 9.5) (1.5, 9)       @noisy det1833 det2743
mzz (1.5, 10) (2, 10)         @noisy det244 det1950
mxx (2.5, 0.5) (2.5, 0)       @noisy det2142 det3039
mzz (3, 1) (2.5, 1)           @noisy det822 det1708
mxx (2.5, 2) (2.5, 2.5)       @noisy det906 det2009
mzz (2.5, 3) (3, 3)           @noisy det1163 det3156
mxx (2.5, 4) (2.5, 4.5)       @noisy det239 det2299
mzz (2.5, 5) (3, 5)           @noisy det1202 det2950
mxx (2.5, 6.5) (2.5, 6)       @noisy det2034 det2797
mzz (2.5, 7) (3, 7)           @noisy det1957 det2962
mxx (2.5, 8) (2.5, 8.5)       @noisy det772 det2737
mzz (2.5, 9) (3, 9)           @noisy det321 det2854
mxx (3.5, 1) (3.5, 1.5)       @noisy det1184 det2075
mzz (3.5, 2) (4, 2)           @noisy det2154 det2534
mxx (3.5, 3) (3.5, 3.5)       @noisy det2116 det2399
mzz (4, 4) (3.5, 4)           @noisy det732 det2210
mxx (3.5, 5) (3.5, 5.5)       @noisy det441 det1540
mzz (3.5, 6) (4, 6)           @noisy det990 det1043
mxx (3.5, 7) (3.5, 7.5)       @noisy det1207 det2388
mzz (3.5, 8) (4, 8)           @noisy det6 det1071
mxx (3.5, 9) (3.5, 9.5)       @noisy det1833 det2832
mzz (4, 10) (3.5, 10)         @noisy det2795 det2895
mxx (4.5, 0.5) (4.5, 0)       @noisy det1820 det3039
mzz (5, 1) (4.5, 1)           @noisy det2162 det2614
mxx (4.5, 2) (4.5, 2.5)       @noisy det57 det906
mzz (5, 3) (4.5, 3)           @noisy det1985 det3037
mxx (4.5, 4.5) (4.5, 4)       @noisy det239 det1554
mzz (5, 5) (4.5, 5)           @noisy det1635 det1710
mxx (4.5, 6.5) (4.5, 6)       @noisy det418 det2034
mzz (5, 7) (4.5, 7)           @noisy det1794 det2177
mxx (4.5, 8) (4.5, 8.5)       @noisy det2332 det2737
mzz (5, 9) (4.5, 9)           @noisy det647 det2755
mxx (5.5, 1) (5.5, 1.5)       @noisy det26 det2075
mzz (5.5, 2) (6, 2)           @noisy det170 det362
mxx (5.5, 3) (5.5, 3.5)       @noisy det2399 det2702
mzz (5.5, 4) (6, 4)           @noisy det477 det677
mxx (5.5, 5.5) (5.5, 5)       @noisy det441 det1760
mzz (6, 6) (5.5, 6)           @noisy det430 det1319
mxx (5.5, 7) (5.5, 7.5)       @noisy det2146 det2388
mzz (5.5, 8) (6, 8)           @noisy det396 det1452
mxx (5.5, 9) (5.5, 9.5)       @noisy det426 det2832
mzz (5.5, 10) (6, 10)         @noisy det1322 det2712
mxx (6.5, 0) (6.5, 0.5)       @noisy det1337 det1820
mzz (6.5, 1) (7, 1)           @noisy det2596 det3211
mxx (6.5, 2.5) (6.5, 2)       @noisy det57 det2873
mzz (6.5, 3) (7, 3)           @noisy det1476 det2447
mxx (6.5, 4.5) (6.5, 4)       @noisy det1554 det1882
mzz (6.5, 5) (7, 5)           @noisy det1633 det2132
mxx (6.5, 6) (6.5, 6.5)       @noisy det418 det2518
mzz (6.5, 7) (7, 7)           @noisy det1080 det2430
mxx (6.5, 8.5) (6.5, 8)       @noisy det292 det2332
mzz (7, 9) (6.5, 9)           @noisy det363 det3241
mxx (7.5, 1.5) (7.5, 1)       @noisy det26 det347
mzz (7.5, 2) (8, 2)           @noisy det720 det2521
mxx (7.5, 3) (7.5, 3.5)       @noisy det2702 det2902
mzz (7.5, 4) (8, 4)           @noisy det2700 det3201
mxx (7.5, 5) (7.5, 5.5)       @noisy det1364 det1760
mzz (7.5, 6) (8, 6)           @noisy det2578 det2701
mxx (7.5, 7.5) (7.5, 7)       @noisy det2146 det2595
mzz (7.5, 8) (8, 8)           @noisy det300 det964
mxx (7.5, 9.5) (7.5, 9)       @noisy det426 det765
mzz (7.5, 10) (8, 10)         @noisy det1411 det2606
mxx (8.5, 0) (8.5, 0.5)       @noisy det480 det1337
mzz (8.5, 1) (9, 1)           @noisy det117 det3074
mxx (8.5, 2.5) (8.5, 2)       @noisy det699 det2873
mzz (8.5, 3) (9, 3)           @noisy det31 det2958
mxx (8.5, 4.5) (8.5, 4)       @noisy det308 det1882
mzz (9, 5) (8.5, 5)           @noisy det1881 det2486
mxx (8.5, 6) (8.5, 6.5)       @noisy det1615 det2518
mzz (8.5, 7) (9, 7)           @noisy det257 det869
mxx (8.5, 8.5) (8.5, 8)       @noisy det292 det1356
mzz (8.5, 9) (9, 9)           @noisy det492 det1503
mxx (10.5, 0.5) (10.5, 0.0)     @noisy det480
mz (10.5, 1.0)                @noisy det493 det2787
mxx (9.5, 1.5) (9.5, 1)       @noisy det347
mzz (9.5, 2) (10, 2)          @noisy det1254 det2767
mxx (10.5, 2.0) (10.5, 2.5)     @noisy det699
mz (10.5, 3.0)                @noisy det157 det1508
mxx (9.5, 3.5) (9.5, 3)       @noisy det2902
mzz (9.5, 4) (10, 4)          @noisy det1134 det3014
mxx (10.5, 4.0) (10.5, 4.5)     @noisy det308
mz (10.5, 5.0)                @noisy det929 det3173
mxx (9.5, 5) (9.5, 5.5)       @noisy det1364
mzz (9.5, 6) (10, 6)          @noisy det660 det2129
mxx (10.5, 6.5) (10.5, 6.0)     @noisy det1615
mz (10.5, 7.0)                @noisy det645 det2792
mxx (9.5, 7) (9.5, 7.5)       @noisy det2595
mzz (9.5, 8) (10, 8)          @noisy det1814 det2855
mxx (10.5, 8.0) (10.5, 8.5)     @noisy det1356
mz (10.5, 9.0)                @noisy det1300 det1856
mxx (9.5, 9.5) (9.5, 9)       @noisy det765
mzz (9.5, 10) (10, 10)        @noisy det1181 det1277

--------         50
mxx (0.0, -0.5) (0, 0)        @noisy det1862 det2344
mx (0.5, -0.5)                @noisy det1660 det1862
mz (1.0, -0.5)                @noisy det783
mxx (0, 1.5) (0, 2)           @noisy det71 det1682
mx (0.5, 1.5)                 @noisy det1583 det1682
mz (1, 1.5)                   @noisy det724 det738 det2098 det2290
mxx (0, 3.5) (0, 4)           @noisy det725 det3026
mx (0.5, 3.5)                 @noisy det725 det1644
mz (1, 3.5)                   @noisy det620 det1006 det2648 det3176
mxx (0, 5.5) (0, 6)           @noisy det33 det218
mx (0.5, 5.5)                 @noisy det218 det1557
mz (1, 5.5)                   @noisy det195 det601 det2131 det2497
mxx (0, 7.5) (0, 8)           @noisy det3168 det3198
mx (0.5, 7.5)                 @noisy det1463 det3168
mz (1, 7.5)                   @noisy det708 det2474 det2880 det2921
mxx (0, 9.5) (0, 10)          @noisy det144 det2743
mx (0.5, 9.5)                 @noisy det144 det1385
mz (1, 9.5)                   @noisy det244 det438 det1950
mxx (1, 0.5) (1, 1)           @noisy det1499 det2142
mx (1.5, 0.5)                 @noisy det1495 det1499
mz (2, 0.5)                   @noisy det724 det822 det1708
mxx (1, 2.5) (1, 3)           @noisy det1418 det2009
mx (1.5, 2.5)                 @noisy det1418 det1453
mz (2, 2.5)                   @noisy det1006 det1163 det2290 det3156
mxx (1, 4.5) (1, 5)           @noisy det1182 det2299
mx (1.5, 4.5)                 @noisy det1182 det1640
mz (2, 4.5)                   @noisy det195 det620 det1202 det2950
mxx (1, 6.5) (1, 7)           @noisy det2649 det2797
mx (1.5, 6.5)                 @noisy det1569 det2649
mz (2, 6.5)                   @noisy det601 det708 det1957 det2962
mxx (1, 8.5) (1, 9)           @noisy det772 det2095
mx (1.5, 8.5)                 @noisy det1576 det2095
mz (2, 8.5)                   @noisy det321 det1950 det2854 det2921
mx (1.0, 10.5)                @noisy det734 det2632
mx (1.5, 10.5)                @noisy det734 det1422
mz (2.0, 10.5)                @noisy det244
mxx (2.0, -0.5) (2, 0)        @noisy det1850 det3232
mx (2.5, -0.5)                @noisy det1632 det1850
mz (3.0, -0.5)                @noisy det1708
mxx (2, 1.5) (2, 2)           @noisy det391 det1184
mx (2.5, 1.5)                 @noisy det391 det1567
mz (3, 1.5)                   @noisy det822 det2154 det2534 det3156
mxx (2, 3.5) (2, 4)           @noisy det2116 det2532
mx (2.5, 3.5)                 @noisy det1575 det2532
mz (3, 3.5)                   @noisy det732 det1163 det1202 det2210
mxx (2, 5.5) (2, 6)           @noisy det1540 det2926
mx (2.5, 5.5)                 @noisy det1398 det2926
mz (3, 5.5)                   @noisy det990 det1043 det1957 det2950
mxx (2, 7.5) (2, 8)           @noisy det1207 det2591
mx (2.5, 7.5)                 @noisy det1600 det2591
mz (3, 7.5)                   @noisy det6 det321 det1071 det2962
mxx (2, 9.5) (2, 10)          @noisy det1833 det2836
mx (2.5, 9.5)                 @noisy det1595 det2836
mz (3, 9.5)                   @noisy det2795 det2854 det2895
mxx (3, 1) (3, 0.5)           @noisy det2713 det3039
mx (3.5, 0.5)                 @noisy det1384 det2713
mz (4, 0.5)                   @noisy det2162 det2534 det2614
mxx (3, 2.5) (3, 3)           @noisy det906 det2091
mx (3.5, 2.5)                 @noisy det1612 det2091
mz (4, 2.5)                   @noisy det1985 det2154 det2210 det3037
mxx (3, 4.5) (3, 5)           @noisy det239 det1977
mx (3.5, 4.5)                 @noisy det1493 det1977
mz (4, 4.5)                   @noisy det732 det990 det1635 det1710
mxx (3, 7) (3, 6.5)           @noisy det1961 det2034
mx (3.5, 6.5)                 @noisy det1601 det1961
mz (4, 6.5)                   @noisy det1043 det1071 det1794 det2177
mxx (3, 8.5) (3, 9)           @noisy det2448 det2737
mx (3.5, 8.5)                 @noisy det1621 det2448
mz (4, 8.5)                   @noisy det6 det647 det2755 det2895
mx (3.0, 10.5)                @noisy det1107 det2250
mx (3.5, 10.5)                @noisy det1645 det2250
mz (4.0, 10.5)                @noisy det2795
mxx (4.0, -0.5) (4, 0)        @noisy det1689 det3045
mx (4.5, -0.5)                @noisy det1539 det1689
mz (5.0, -0.5)                @noisy det2162
mxx (4, 1.5) (4, 2)           @noisy det1610 det2075
mx (4.5, 1.5)                 @noisy det1360 det1610
mz (5, 1.5)                   @noisy det170 det362 det2614 det3037
mxx (4, 4) (4, 3.5)           @noisy det2079 det2399
mx (4.5, 3.5)                 @noisy det1589 det2079
mz (5, 3.5)                   @noisy det477 det677 det1635 det1985
mxx (4, 5.5) (4, 6)           @noisy det248 det441
mx (4.5, 5.5)                 @noisy det248 det1653
mz (5, 5.5)                   @noisy det430 det1319 det1710 det2177
mxx (4, 7.5) (4, 8)           @noisy det2302 det2388
mx (4.5, 7.5)                 @noisy det1371 det2302
mz (5, 7.5)                   @noisy det396 det1452 det1794 det2755
mxx (4, 9.5) (4, 10)          @noisy det1121 det2832
mx (4.5, 9.5)                 @noisy det1121 det1472
mz (5, 9.5)                   @noisy det647 det1322 det2712
mxx (5, 0.5) (5, 1)           @noisy det904 det1820
mx (5.5, 0.5)                 @noisy det904 det1646
mz (6, 0.5)                   @noisy det170 det2596 det3211
mxx (5, 3) (5, 2.5)           @noisy det57 det2914
mx (5.5, 2.5)                 @noisy det1367 det2914
mz (6, 2.5)                   @noisy det362 det477 det1476 det2447
mxx (5, 4.5) (5, 5)           @noisy det1554 det2200
mx (5.5, 4.5)                 @noisy det1466 det2200
mz (6, 4.5)                   @noisy det430 det677 det1633 det2132
mxx (5, 6.5) (5, 7)           @noisy det385 det418
mx (5.5, 6.5)                 @noisy det385 det1664
mz (6, 6.5)                   @noisy det396 det1080 det1319 det2430
mxx (5, 9) (5, 8.5)           @noisy det715 det2332
mx (5.5, 8.5)                 @noisy det715 det1572
mz (6, 8.5)                   @noisy det363 det1452 det2712 det3241
mx (5.0, 10.5)                @noisy det74 det3243
mx (5.5, 10.5)                @noisy det1417 det3243
mz (6.0, 10.5)                @noisy det1322
mxx (6.0, -0.5) (6, 0)        @noisy det1648 det1668
mx (6.5, -0.5)                @noisy det1571 det1648
mz (7.0, -0.5)                @noisy det3211
mxx (6, 1.5) (6, 2)           @noisy det26 det1686
mx (6.5, 1.5)                 @noisy det1549 det1686
mz (7, 1.5)                   @noisy det720 det1476 det2521 det2596
mxx (6, 3.5) (6, 4)           @noisy det2702 det2845
mx (6.5, 3.5)                 @noisy det1401 det2845
mz (7, 3.5)                   @noisy det2132 det2447 det2700 det3201
mxx (6, 6) (6, 5.5)           @noisy det1627 det1760
mx (6.5, 5.5)                 @noisy det1506 det1627
mz (7, 5.5)                   @noisy det1080 det1633 det2578 det2701
mxx (6, 7.5) (6, 8)           @noisy det104 det2146
mx (6.5, 7.5)                 @noisy det104 det1553
mz (7, 7.5)                   @noisy det300 det363 det964 det2430
mxx (6, 9.5) (6, 10)          @noisy det426 det687
mx (6.5, 9.5)                 @noisy det687 det1611
mz (7, 9.5)                   @noisy det1411 det2606 det3241
mxx (7, 0.5) (7, 1)           @noisy det1337 det1966
mx (7.5, 0.5)                 @noisy det1470 det1966
mz (8, 0.5)                   @noisy det117 det720 det3074
mxx (7, 2.5) (7, 3)           @noisy det1968 det2873
mx (7.5, 2.5)                 @noisy det1546 det1968
mz (8, 2.5)                   @noisy det31 det2521 det2958 det3201
mxx (7, 4.5) (7, 5)           @noisy det1882 det2010
mx (7.5, 4.5)                 @noisy det1577 det2010
mz (8, 4.5)                   @noisy det1881 det2486 det2700 det2701
mxx (7, 6.5) (7, 7)           @noisy det693 det2518
mx (7.5, 6.5)                 @noisy det693 det1511
mz (8, 6.5)                   @noisy det257 det300 det869 det2578
mxx (7, 9) (7, 8.5)           @noisy det292 det2259
mx (7.5, 8.5)                 @noisy det1361 det2259
mz (8, 8.5)                   @noisy det492 det964 det1503 det2606
mx (7.0, 10.5)                @noisy det467 det1305
mx (7.5, 10.5)                @noisy det1305 det1588
mz (8.0, 10.5)                @noisy det1411
mxx (8, 0) (8.0, -0.5)        @noisy det1804 det1819
mx (8.5, -0.5)                @noisy det1479 det1819
mz (9.0, -0.5)                @noisy det117
mxx (8, 2) (8, 1.5)           @noisy det347 det2102
mx (8.5, 1.5)                 @noisy det1593 det2102
mz (9, 1.5)                   @noisy det31 det1254 det2767 det3074
mxx (8, 3.5) (8, 4)           @noisy det632 det2902
mx (8.5, 3.5)                 @noisy det632 det1599
mz (9, 3.5)                   @noisy det1134 det1881 det2958 det3014
mxx (8, 5.5) (8, 6)           @noisy det215 det1364
mx (8.5, 5.5)                 @noisy det215 det1564
mz (9, 5.5)                   @noisy det660 det869 det2129 det2486
mxx (8, 7.5) (8, 8)           @noisy det1847 det2595
mx (8.5, 7.5)                 @noisy det1457 det1847
mz (9, 7.5)                   @noisy det257 det1503 det1814 det2855
mxx (8, 9.5) (8, 10)          @noisy det765 det828
mx (8.5, 9.5)                 @noisy det828 det1606
mz (9, 9.5)                   @noisy det492 det1181 det1277
mxx (9, 0.5) (9, 1)           @noisy det480 det948
mx (9.5, 0.5)                 @noisy det948 det1534
mz (10, 0.5)                  @noisy det493 det1254 det2787
mxx (9, 2.5) (9, 3)           @noisy det699 det2391
mx (9.5, 2.5)                 @noisy det1439 det2391
mz (10, 2.5)                  @noisy det157 det1134 det1508 det2767
mxx (9, 5) (9, 4.5)           @noisy det308 det3221
mx (9.5, 4.5)                 @noisy det1373 det3221
mz (10, 4.5)                  @noisy det660 det929 det3014 det3173
mxx (9, 6.5) (9, 7)           @noisy det1615 det2496
mx (9.5, 6.5)                 @noisy det1597 det2496
mz (10, 6.5)                  @noisy det645 det1814 det2129 det2792
mxx (9, 8.5) (9, 9)           @noisy det377 det1356
mx (9.5, 8.5)                 @noisy det377 det1604
mz (10, 8.5)                  @noisy det1181 det1300 det1856 det2855
mx (9.0, 10.5)                @noisy det3112 det3242
mx (9.5, 10.5)                @noisy det1412 det3112
mz (10.0, 10.5)               @noisy det1277
mxx (0.5, 0.5) (0.5, 1)       @noisy det2142
mzz (1, 0) (0.5, 0)           @noisy det738 det783
mzz (0, 1) (-0.5, 1.0)        @noisy det1552 det2504
mxx (-0.5, 2.0) (-0.5, 1.5)     @noisy det71
mxx (0.5, 2.5) (0.5, 3)       @noisy det2009
mzz (1, 2) (0.5, 2)           @noisy det2098 det3176
mzz (-0.5, 3.0) (0, 3)        @noisy det1272 det2228
mxx (-0.5, 3.5) (-0.5, 4.0)     @noisy det3026
mxx (0.5, 5) (0.5, 4.5)       @noisy det2299
mzz (1, 4) (0.5, 4)           @noisy det2131 det2648
mzz (-0.5, 5.0) (0, 5)        @noisy det234 det1773
mxx (-0.5, 5.5) (-0.5, 6.0)     @noisy det33
mxx (0.5, 6.5) (0.5, 7)       @noisy det2797
mzz (0.5, 6) (1, 6)           @noisy det2497 det2880
mzz (0, 7) (-0.5, 7.0)        @noisy det2214 det2223
mxx (-0.5, 8.0) (-0.5, 7.5)     @noisy det3198
mxx (0.5, 8.5) (0.5, 9)       @noisy det772
mzz (1, 8) (0.5, 8)           @noisy det438 det2474
mzz (-0.5, 9.0) (0, 9)        @noisy det2145 det3043
mxx (-0.5, 9.5) (-0.5, 10.0)     @noisy det2743
mxx (1.5, 1.5) (1.5, 2)       @noisy det71 det1184
mzz (1.5, 1) (2, 1)           @noisy det724 det2290
mxx (1.5, 4) (1.5, 3.5)       @noisy det2116 det3026
mzz (2, 3) (1.5, 3)           @noisy det620 det1006
mxx (1.5, 5.5) (1.5, 6)       @noisy det33 det1540
mzz (1.5, 5) (2, 5)           @noisy det195 det601
mxx (1.5, 7.5) (1.5, 8)       @noisy det1207 det3198
mzz (1.5, 7) (2, 7)           @noisy det708 det2921
mxx (1.5, 10) (1.5, 9.5)      @noisy det1833 det2743
mzz (2, 9) (1.5, 9)           @noisy det244 det1950
mxx (2.5, 0.5) (2.5, 1)       @noisy det2142 det3039
mzz (2.5, 0) (3, 0)           @noisy det822 det1708
mxx (2.5, 2.5) (2.5, 3)       @noisy det906 det2009
mzz (2.5, 2) (3, 2)           @noisy det1163 det3156
mxx (2.5, 4.5) (2.5, 5)       @noisy det239 det2299
mzz (2.5, 4) (3, 4)           @noisy det1202 det2950
mxx (2.5, 7) (2.5, 6.5)       @noisy det2034 det2797
mzz (3, 6) (2.5, 6)           @noisy det1957 det2962
mxx (2.5, 8.5) (2.5, 9)       @noisy det772 det2737
mzz (2.5, 8) (3, 8)           @noisy det321 det2854
mxx (3.5, 1.5) (3.5, 2)       @noisy det1184 det2075
mzz (3.5, 1) (4, 1)           @noisy det2154 det2534
mxx (3.5, 3.5) (3.5, 4)       @noisy det2116 det2399
mzz (3.5, 3) (4, 3)           @noisy det732 det2210
mxx (3.5, 5.5) (3.5, 6)       @noisy det441 det1540
mzz (3.5, 5) (4, 5)           @noisy det990 det1043
mxx (3.5, 7.5) (3.5, 8)       @noisy det1207 det2388
mzz (3.5, 7) (4, 7)           @noisy det6 det1071
mxx (3.5, 9.5) (3.5, 10)      @noisy det1833 det2832
mzz (4, 9) (3.5, 9)           @noisy det2795 det2895
mxx (4.5, 0.5) (4.5, 1)       @noisy det1820 det3039
mzz (5, 0) (4.5, 0)           @noisy det2162 det2614
mxx (4.5, 2.5) (4.5, 3)       @noisy det57 det906
mzz (4.5, 2) (5, 2)           @noisy det1985 det3037
mxx (4.5, 4.5) (4.5, 5)       @noisy det239 det1554
mzz (5, 4) (4.5, 4)           @noisy det1635 det1710
mxx (4.5, 6.5) (4.5, 7)       @noisy det418 det2034
mzz (5, 6) (4.5, 6)           @noisy det1794 det2177
mxx (4.5, 8.5) (4.5, 9)       @noisy det2332 det2737
mzz (4.5, 8) (5, 8)           @noisy det647 det2755
mxx (5.5, 1.5) (5.5, 2)       @noisy det26 det2075
mzz (5.5, 1) (6, 1)           @noisy det170 det362
mxx (5.5, 3.5) (5.5, 4)       @noisy det2399 det2702
mzz (5.5, 3) (6, 3)           @noisy det477 det677
mxx (5.5, 5.5) (5.5, 6)       @noisy det441 det1760
mzz (5.5, 5) (6, 5)           @noisy det430 det1319
mxx (5.5, 7.5) (5.5, 8)       @noisy det2146 det2388
mzz (5.5, 7) (6, 7)           @noisy det396 det1452
mxx (5.5, 9.5) (5.5, 10)      @noisy det426 det2832
mzz (5.5, 9) (6, 9)           @noisy det1322 det2712
mxx (6.5, 0.5) (6.5, 1)       @noisy det1337 det1820
mzz (6.5, 0) (7, 0)           @noisy det2596 det3211
mxx (6.5, 2.5) (6.5, 3)       @noisy det57 det2873
mzz (6.5, 2) (7, 2)           @noisy det1476 det2447
mxx (6.5, 5) (6.5, 4.5)       @noisy det1554 det1882
mzz (7, 4) (6.5, 4)           @noisy det1633 det2132
mxx (6.5, 6.5) (6.5, 7)       @noisy det418 det2518
mzz (6.5, 6) (7, 6)           @noisy det1080 det2430
mxx (6.5, 8.5) (6.5, 9)       @noisy det292 det2332
mzz (6.5, 8) (7, 8)           @noisy det363 det3241
mxx (7.5, 2) (7.5, 1.5)       @noisy det26 det347
mzz (7.5, 1) (8, 1)           @noisy det720 det2521
mxx (7.5, 3.5) (7.5, 4)       @noisy det2702 det2902
mzz (7.5, 3) (8, 3)           @noisy det2700 det3201
mxx (7.5, 5.5) (7.5, 6)       @noisy det1364 det1760
mzz (7.5, 5) (8, 5)           @noisy det2578 det2701
mxx (7.5, 8) (7.5, 7.5)       @noisy det2146 det2595
mzz (8, 7) (7.5, 7)           @noisy det300 det964
mxx (7.5, 9.5) (7.5, 10)      @noisy det426 det765
mzz (7.5, 9) (8, 9)           @noisy det1411 det2606
mxx (8.5, 0.5) (8.5, 1)       @noisy det480 det1337
mzz (8.5, 0) (9, 0)           @noisy det117 det3074
mxx (8.5, 2.5) (8.5, 3)       @noisy det699 det2873
mzz (8.5, 2) (9, 2)           @noisy det31 det2958
mxx (8.5, 4.5) (8.5, 5)       @noisy det308 det1882
mzz (8.5, 4) (9, 4)           @noisy det1881 det2486
mxx (8.5, 6.5) (8.5, 7)       @noisy det1615 det2518
mzz (8.5, 6) (9, 6)           @noisy det257 det869
mxx (8.5, 8.5) (8.5, 9)       @noisy det292 det1356
mzz (8.5, 8) (9, 8)           @noisy det492 det1503
mz (10.5, 0.0)                @noisy det493 det2787
mxx (10.5, 0.5) (10.5, 1.0)     @noisy det480
mxx (9.5, 1.5) (9.5, 2)       @noisy det347
mzz (10, 1) (9.5, 1)          @noisy det1254 det2767
mz (10.5, 2.0)                @noisy det157 det1508
mxx (10.5, 2.5) (10.5, 3.0)     @noisy det699
mxx (9.5, 4) (9.5, 3.5)       @noisy det2902
mzz (9.5, 3) (10, 3)          @noisy det1134 det3014
mz (10.5, 4.0)                @noisy det929 det3173
mxx (10.5, 4.5) (10.5, 5.0)     @noisy det308
mxx (9.5, 5.5) (9.5, 6)       @noisy det1364
mzz (9.5, 5) (10, 5)          @noisy det660 det2129
mz (10.5, 6.0)                @noisy det645 det2792
mxx (10.5, 6.5) (10.5, 7.0)     @noisy det1615
mxx (9.5, 7.5) (9.5, 8)       @noisy det2595
mzz (9.5, 7) (10, 7)          @noisy det1814 det2855
mz (10.5, 8.0)                @noisy det1300 det1856
mxx (10.5, 8.5) (10.5, 9.0)     @noisy det1356
mxx (9.5, 10) (9.5, 9.5)      @noisy det765
mzz (10, 9) (9.5, 9)          @noisy det1181 det1277

--------         51
mzz (0.5, -0.5) (0.0, -0.5)     @noisy det738
mx (1.0, -0.5)                @noisy det1862 det2344
mzz (0, 1.5) (0.5, 1.5)       @noisy det738 det3176
mxx (1, 1) (1, 1.5)           @noisy det71 det1682
mzz (0, 3.5) (0.5, 3.5)       @noisy det2131 det3176
mxx (1, 3) (1, 3.5)           @noisy det725 det3026
mzz (0.5, 5.5) (0, 5.5)       @noisy det2131 det2880
mxx (1, 5) (1, 5.5)           @noisy det33 det218
mzz (0, 7.5) (0.5, 7.5)       @noisy det438 det2880
mxx (1, 7.5) (1, 7)           @noisy det3168 det3198
mzz (0, 9.5) (0.5, 9.5)       @noisy det438
mxx (1, 9) (1, 9.5)           @noisy det144 det2743
mzz (1, 0.5) (1.5, 0.5)       @noisy det2290
mxx (2, 0) (2, 0.5)           @noisy det1499 det2142
mzz (1, 2.5) (1.5, 2.5)       @noisy det620 det2290
mxx (2, 2) (2, 2.5)           @noisy det1418 det2009
mzz (1.5, 4.5) (1, 4.5)       @noisy det601 det620
mxx (2, 4.5) (2, 4)           @noisy det1182 det2299
mzz (1, 6.5) (1.5, 6.5)       @noisy det601 det2921
mxx (2, 6.5) (2, 6)           @noisy det2649 det2797
mzz (1, 8.5) (1.5, 8.5)       @noisy det244 det2921
mxx (2, 8) (2, 8.5)           @noisy det772 det2095
mzz (1.5, 10.5) (1.0, 10.5)     @noisy det244
mxx (2, 10) (2.0, 10.5)       @noisy det734 det2632
mzz (2.0, -0.5) (2.5, -0.5)     @noisy det822
mx (3.0, -0.5)                @noisy det1850 det3232
mzz (2, 1.5) (2.5, 1.5)       @noisy det822 det1163
mxx (3, 1.5) (3, 1)           @noisy det391 det1184
mzz (2, 3.5) (2.5, 3.5)       @noisy det1163 det2950
mxx (3, 3.5) (3, 3)           @noisy det2116 det2532
mzz (2, 5.5) (2.5, 5.5)       @noisy det2950 det2962
mxx (3, 5) (3, 5.5)           @noisy det1540 det2926
mzz (2.5, 7.5) (2, 7.5)       @noisy det2854 det2962
mxx (3, 7.5) (3, 7)           @noisy det1207 det2591
mzz (2, 9.5) (2.5, 9.5)       @noisy det2854
mxx (3, 9.5) (3, 9)           @noisy det1833 det2836
mzz (3.5, 0.5) (3, 0.5)       @noisy det2154
mxx (4, 0) (4, 0.5)           @noisy det2713 det3039
mzz (3, 2.5) (3.5, 2.5)       @noisy det732 det2154
mxx (4, 2) (4, 2.5)           @noisy det906 det2091
mzz (3, 4.5) (3.5, 4.5)       @noisy det732 det1043
mxx (4, 4.5) (4, 4)           @noisy det239 det1977
mzz (3.5, 6.5) (3, 6.5)       @noisy det6 det1043
mxx (4, 6) (4, 6.5)           @noisy det1961 det2034
mzz (3, 8.5) (3.5, 8.5)       @noisy det6 det2795
mxx (4, 8) (4, 8.5)           @noisy det2448 det2737
mzz (3.0, 10.5) (3.5, 10.5)     @noisy det2795
mxx (4, 10) (4.0, 10.5)       @noisy det1107 det2250
mzz (4.0, -0.5) (4.5, -0.5)     @noisy det2614
mx (5.0, -0.5)                @noisy det1689 det3045
mzz (4, 1.5) (4.5, 1.5)       @noisy det1985 det2614
mxx (5, 1) (5, 1.5)           @noisy det1610 det2075
mzz (4.5, 3.5) (4, 3.5)       @noisy det1710 det1985
mxx (5, 3.5) (5, 3)           @noisy det2079 det2399
mzz (4, 5.5) (4.5, 5.5)       @noisy det1710 det1794
mxx (5, 5.5) (5, 5)           @noisy det248 det441
mzz (4, 7.5) (4.5, 7.5)       @noisy det647 det1794
mxx (5, 7) (5, 7.5)           @noisy det2302 det2388
mzz (4, 9.5) (4.5, 9.5)       @noisy det647
mxx (5, 9.5) (5, 9)           @noisy det1121 det2832
mzz (5, 0.5) (5.5, 0.5)       @noisy det362
mxx (6, 0) (6, 0.5)           @noisy det904 det1820
mzz (5.5, 2.5) (5, 2.5)       @noisy det362 det677
mxx (6, 2.5) (6, 2)           @noisy det57 det2914
mzz (5, 4.5) (5.5, 4.5)       @noisy det677 det1319
mxx (6, 4) (6, 4.5)           @noisy det1554 det2200
mzz (5, 6.5) (5.5, 6.5)       @noisy det1319 det1452
mxx (6, 6.5) (6, 6)           @noisy det385 det418
mzz (5.5, 8.5) (5, 8.5)       @noisy det1322 det1452
mxx (6, 8.5) (6, 8)           @noisy det715 det2332
mzz (5.0, 10.5) (5.5, 10.5)     @noisy det1322
mxx (6.0, 10.5) (6, 10)       @noisy det74 det3243
mzz (6.5, -0.5) (6.0, -0.5)     @noisy det2596
mx (7.0, -0.5)                @noisy det1648 det1668
mzz (6, 1.5) (6.5, 1.5)       @noisy det2447 det2596
mxx (7, 1.5) (7, 1)           @noisy det26 det1686
mzz (6, 3.5) (6.5, 3.5)       @noisy det1633 det2447
mxx (7, 3) (7, 3.5)           @noisy det2702 det2845
mzz (6.5, 5.5) (6, 5.5)       @noisy det1633 det2430
mxx (7, 5.5) (7, 5)           @noisy det1627 det1760
mzz (6, 7.5) (6.5, 7.5)       @noisy det2430 det3241
mxx (7, 7.5) (7, 7)           @noisy det104 det2146
mzz (6, 9.5) (6.5, 9.5)       @noisy det3241
mxx (7, 9.5) (7, 9)           @noisy det426 det687
mzz (7, 0.5) (7.5, 0.5)       @noisy det2521
mxx (8, 0.5) (8, 0)           @noisy det1337 det1966
mzz (7.5, 2.5) (7, 2.5)       @noisy det2521 det2700
mxx (8, 2.5) (8, 2)           @noisy det1968 det2873
mzz (7, 4.5) (7.5, 4.5)       @noisy det2578 det2700
mxx (8, 4) (8, 4.5)           @noisy det1882 det2010
mzz (7, 6.5) (7.5, 6.5)       @noisy det964 det2578
mxx (8, 6.5) (8, 6)           @noisy det693 det2518
mzz (7.5, 8.5) (7, 8.5)       @noisy det964 det1411
mxx (8, 8) (8, 8.5)           @noisy det292 det2259
mzz (7.0, 10.5) (7.5, 10.5)     @noisy det1411
mxx (8.0, 10.5) (8, 10)       @noisy det467 det1305
mzz (8.5, -0.5) (8.0, -0.5)     @noisy det3074
mx (9.0, -0.5)                @noisy det1804 det1819
mzz (8.5, 1.5) (8, 1.5)       @noisy det2958 det3074
mxx (9, 1) (9, 1.5)           @noisy det347 det2102
mzz (8, 3.5) (8.5, 3.5)       @noisy det2486 det2958
mxx (9, 3) (9, 3.5)           @noisy det632 det2902
mzz (8, 5.5) (8.5, 5.5)       @noisy det257 det2486
mxx (9, 5.5) (9, 5)           @noisy det215 det1364
mzz (8, 7.5) (8.5, 7.5)       @noisy det257 det492
mxx (9, 7) (9, 7.5)           @noisy det1847 det2595
mzz (8, 9.5) (8.5, 9.5)       @noisy det492
mxx (9, 9) (9, 9.5)           @noisy det765 det828
mzz (9, 0.5) (9.5, 0.5)       @noisy det2767
mxx (10, 0.5) (10, 0)         @noisy det480 det948
mzz (9.5, 2.5) (9, 2.5)       @noisy det2767 det3014
mxx (10, 2) (10, 2.5)         @noisy det699 det2391
mzz (9.5, 4.5) (9, 4.5)       @noisy det2129 det3014
mxx (10, 4.5) (10, 4)         @noisy det308 det3221
mzz (9, 6.5) (9.5, 6.5)       @noisy det2129 det2855
mxx (10, 6.5) (10, 6)         @noisy det1615 det2496
mzz (9.5, 8.5) (9, 8.5)       @noisy det1277 det2855
mxx (10, 8) (10, 8.5)         @noisy det377 det1356
mzz (9.0, 10.5) (9.5, 10.5)     @noisy det1277
mxx (10, 10) (10.0, 10.5)     @noisy det3112 det3242
mzz (0, 1) (0.5, 1)           @noisy det738 det783
mz (0.5, 0.5)                 @noisy det783 det2155
mx (0.5, 0)                   @noisy det1862 det2142 det2344
mx (-0.5, 1.0)                @noisy det71
mz (-0.5, 1.5)                @noisy det1552 det2260
mz (-0.5, 2.0)                @noisy det1552 det2504
mzz (0, 3) (0.5, 3)           @noisy det2098 det3176
mz (0.5, 2.5)                 @noisy det2098 det2164
mx (0.5, 2)                   @noisy det71 det1682 det2009
mx (-0.5, 3.0)                @noisy det3026
mz (-0.5, 3.5)                @noisy det2228 det2380
mz (-0.5, 4.0)                @noisy det1272 det2228
mzz (0.5, 5) (0, 5)           @noisy det2131 det2648
mz (0.5, 4.5)                 @noisy det2175 det2648
mx (0.5, 4)                   @noisy det725 det2299 det3026
mx (-0.5, 5.0)                @noisy det33
mz (-0.5, 5.5)                @noisy det234 det2385
mz (-0.5, 6.0)                @noisy det234 det1773
mzz (0, 7) (0.5, 7)           @noisy det2497 det2880
mz (0.5, 6.5)                 @noisy det2393 det2497
mx (0.5, 6)                   @noisy det33 det218 det2797
mx (-0.5, 7.0)                @noisy det3198
mz (-0.5, 7.5)                @noisy det2223 det2231
mz (-0.5, 8.0)                @noisy det2214 det2223
mzz (0, 9) (0.5, 9)           @noisy det438 det2474
mz (0.5, 8.5)                 @noisy det2306 det2474
mx (0.5, 8)                   @noisy det772 det3168 det3198
mx (-0.5, 9.0)                @noisy det2743
mz (-0.5, 9.5)                @noisy det2145 det2201
mz (-0.5, 10.0)               @noisy det2145 det3043
mzz (1, 2) (1.5, 2)           @noisy det724 det2290
mz (1.5, 1.5)                 @noisy det724 det2236
mx (1.5, 1)                   @noisy det1184 det1499 det1682 det2142
mzz (1.5, 4) (1, 4)           @noisy det620 det1006
mz (1.5, 3.5)                 @noisy det1006 det2300
mx (1.5, 3)                   @noisy det725 det1418 det2009 det2116
mzz (1, 6) (1.5, 6)           @noisy det195 det601
mz (1.5, 5.5)                 @noisy det195 det2235
mx (1.5, 5)                   @noisy det218 det1182 det1540 det2299
mzz (1, 8) (1.5, 8)           @noisy det708 det2921
mz (1.5, 7.5)                 @noisy det708 det2149
mx (1.5, 7)                   @noisy det1207 det2649 det2797 det3168
mzz (1.5, 10) (1, 10)         @noisy det244 det1950
mz (1.5, 9.5)                 @noisy det1950 det2222
mx (1.5, 9)                   @noisy det144 det772 det1833 det2095
mzz (2, 1) (2.5, 1)           @noisy det822 det1708
mz (2.5, 0.5)                 @noisy det1708 det2196
mx (2.5, 0)                   @noisy det1499 det1850 det3039 det3232
mzz (2, 3) (2.5, 3)           @noisy det1163 det3156
mz (2.5, 2.5)                 @noisy det2390 det3156
mx (2.5, 2)                   @noisy det391 det906 det1184 det1418
mzz (2, 5) (2.5, 5)           @noisy det1202 det2950
mz (2.5, 4.5)                 @noisy det1202 det2191
mx (2.5, 4)                   @noisy det239 det1182 det2116 det2532
mzz (2.5, 7) (2, 7)           @noisy det1957 det2962
mz (2.5, 6.5)                 @noisy det1957 det2240
mx (2.5, 6)                   @noisy det1540 det2034 det2649 det2926
mzz (2, 9) (2.5, 9)           @noisy det321 det2854
mz (2.5, 8.5)                 @noisy det321 det2225
mx (2.5, 8)                   @noisy det1207 det2095 det2591 det2737
mzz (3, 2) (3.5, 2)           @noisy det2154 det2534
mz (3.5, 1.5)                 @noisy det2184 det2534
mx (3.5, 1)                   @noisy det391 det2075 det2713 det3039
mzz (3, 4) (3.5, 4)           @noisy det732 det2210
mz (3.5, 3.5)                 @noisy det2169 det2210
mx (3.5, 3)                   @noisy det906 det2091 det2399 det2532
mzz (3.5, 6) (3, 6)           @noisy det990 det1043
mz (3.5, 5.5)                 @noisy det990 det2182
mx (3.5, 5)                   @noisy det239 det441 det1977 det2926
mzz (3, 8) (3.5, 8)           @noisy det6 det1071
mz (3.5, 7.5)                 @noisy det1071 det2305
mx (3.5, 7)                   @noisy det1961 det2034 det2388 det2591
mzz (3, 10) (3.5, 10)         @noisy det2795 det2895
mz (3.5, 9.5)                 @noisy det2197 det2895
mx (3.5, 9)                   @noisy det2448 det2737 det2832 det2836
mzz (4, 1) (4.5, 1)           @noisy det2162 det2614
mz (4.5, 0.5)                 @noisy det2113 det2162
mx (4.5, 0)                   @noisy det1689 det1820 det2713 det3045
mzz (4.5, 3) (4, 3)           @noisy det1985 det3037
mz (4.5, 2.5)                 @noisy det2161 det3037
mx (4.5, 2)                   @noisy det57 det1610 det2075 det2091
mzz (4, 5) (4.5, 5)           @noisy det1635 det1710
mz (4.5, 4.5)                 @noisy det1635 det2170
mx (4.5, 4)                   @noisy det1554 det1977 det2079 det2399
mzz (4, 7) (4.5, 7)           @noisy det1794 det2177
mz (4.5, 6.5)                 @noisy det2177 det2317
mx (4.5, 6)                   @noisy det248 det418 det441 det1961
mzz (4, 9) (4.5, 9)           @noisy det647 det2755
mz (4.5, 8.5)                 @noisy det2400 det2755
mx (4.5, 8)                   @noisy det2302 det2332 det2388 det2448
mzz (5.5, 2) (5, 2)           @noisy det170 det362
mz (5.5, 1.5)                 @noisy det170 det2232
mx (5.5, 1)                   @noisy det26 det904 det1610 det1820
mzz (5, 4) (5.5, 4)           @noisy det477 det677
mz (5.5, 3.5)                 @noisy det477 det2247
mx (5.5, 3)                   @noisy det57 det2079 det2702 det2914
mzz (5, 6) (5.5, 6)           @noisy det430 det1319
mz (5.5, 5.5)                 @noisy det430 det2261
mx (5.5, 5)                   @noisy det248 det1554 det1760 det2200
mzz (5.5, 8) (5, 8)           @noisy det396 det1452
mz (5.5, 7.5)                 @noisy det396 det2203
mx (5.5, 7)                   @noisy det385 det418 det2146 det2302
mzz (5, 10) (5.5, 10)         @noisy det1322 det2712
mz (5.5, 9.5)                 @noisy det2226 det2712
mx (5.5, 9)                   @noisy det426 det715 det1121 det2332
mzz (6, 1) (6.5, 1)           @noisy det2596 det3211
mz (6.5, 0.5)                 @noisy det2156 det3211
mx (6.5, 0)                   @noisy det904 det1337 det1648 det1668
mzz (6, 3) (6.5, 3)           @noisy det1476 det2447
mz (6.5, 2.5)                 @noisy det1476 det2227
mx (6.5, 2)                   @noisy det26 det1686 det2873 det2914
mzz (6.5, 5) (6, 5)           @noisy det1633 det2132
mz (6.5, 4.5)                 @noisy det2132 det2159
mx (6.5, 4)                   @noisy det1882 det2200 det2702 det2845
mzz (6, 7) (6.5, 7)           @noisy det1080 det2430
mz (6.5, 6.5)                 @noisy det1080 det2304
mx (6.5, 6)                   @noisy det385 det1627 det1760 det2518
mzz (6, 9) (6.5, 9)           @noisy det363 det3241
mz (6.5, 8.5)                 @noisy det363 det2277
mx (6.5, 8)                   @noisy det104 det292 det715 det2146
mzz (7.5, 2) (7, 2)           @noisy det720 det2521
mz (7.5, 1.5)                 @noisy det720 det2181
mx (7.5, 1)                   @noisy det347 det1337 det1686 det1966
mzz (7, 4) (7.5, 4)           @noisy det2700 det3201
mz (7.5, 3.5)                 @noisy det2165 det3201
mx (7.5, 3)                   @noisy det1968 det2845 det2873 det2902
mzz (7, 6) (7.5, 6)           @noisy det2578 det2701
mz (7.5, 5.5)                 @noisy det2178 det2701
mx (7.5, 5)                   @noisy det1364 det1627 det1882 det2010
mzz (7.5, 8) (7, 8)           @noisy det300 det964
mz (7.5, 7.5)                 @noisy det300 det2190
mx (7.5, 7)                   @noisy det104 det693 det2518 det2595
mzz (7, 10) (7.5, 10)         @noisy det1411 det2606
mz (7.5, 9.5)                 @noisy det2193 det2606
mx (7.5, 9)                   @noisy det292 det687 det765 det2259
mzz (8.5, 1) (8, 1)           @noisy det117 det3074
mz (8.5, 0.5)                 @noisy det117 det2283
mx (8.5, 0)                   @noisy det480 det1804 det1819 det1966
mzz (8, 3) (8.5, 3)           @noisy det31 det2958
mz (8.5, 2.5)                 @noisy det31 det2365
mx (8.5, 2)                   @noisy det347 det699 det1968 det2102
mzz (8, 5) (8.5, 5)           @noisy det1881 det2486
mz (8.5, 4.5)                 @noisy det1881 det2135
mx (8.5, 4)                   @noisy det308 det632 det2010 det2902
mzz (8, 7) (8.5, 7)           @noisy det257 det869
mz (8.5, 6.5)                 @noisy det869 det2209
mx (8.5, 6)                   @noisy det215 det693 det1364 det1615
mzz (8, 9) (8.5, 9)           @noisy det492 det1503
mz (8.5, 8.5)                 @noisy det1503 det2370
mx (8.5, 8)                   @noisy det1356 det1847 det2259 det2595
mx (10.5, 0.0)                @noisy det948
mz (10.5, 0.5)                @noisy det2216 det2787
mzz (10, 1) (10.5, 1.0)       @noisy det493 det2787
mzz (9, 2) (9.5, 2)           @noisy det1254 det2767
mz (9.5, 1.5)                 @noisy det1254 det2173
mx (9.5, 1)                   @noisy det480 det948 det2102
mx (10.5, 2.0)                @noisy det2391
mz (10.5, 2.5)                @noisy det157 det2244
mzz (10.5, 3.0) (10, 3)       @noisy det157 det1508
mzz (9.5, 4) (9, 4)           @noisy det1134 det3014
mz (9.5, 3.5)                 @noisy det1134 det2245
mx (9.5, 3)                   @noisy det632 det699 det2391
mx (10.5, 4.0)                @noisy det3221
mz (10.5, 4.5)                @noisy det929 det2331
mzz (10, 5) (10.5, 5.0)       @noisy det929 det3173
mzz (9, 6) (9.5, 6)           @noisy det660 det2129
mz (9.5, 5.5)                 @noisy det660 det2224
mx (9.5, 5)                   @noisy det215 det308 det3221
mx (10.5, 6.0)                @noisy det2496
mz (10.5, 6.5)                @noisy det2120 det2792
mzz (10, 7) (10.5, 7.0)       @noisy det645 det2792
mzz (9, 8) (9.5, 8)           @noisy det1814 det2855
mz (9.5, 7.5)                 @noisy det1814 det2143
mx (9.5, 7)                   @noisy det1615 det1847 det2496
mx (10.5, 8.0)                @noisy det377
mz (10.5, 8.5)                @noisy det1856 det2180
mzz (10, 9) (10.5, 9.0)       @noisy det1300 det1856
mzz (9.5, 10) (9, 10)         @noisy det1181 det1277
mz (9.5, 9.5)                 @noisy det1181 det2211
mx (9.5, 9)                   @noisy det377 det828 det1356

--------         52
mx (0.0, -0.5)                @noisy det1862 det2344
mzz (1.0, -0.5) (0.5, -0.5)     @noisy det738
mzz (1, 1.5) (0.5, 1.5)       @noisy det738 det3176
mxx (0, 1.5) (0, 1)           @noisy det71 det1682
mzz (1, 3.5) (0.5, 3.5)       @noisy det2131 det3176
mxx (0, 3.5) (0, 3)           @noisy det725 det3026
mzz (0.5, 5.5) (1, 5.5)       @noisy det2131 det2880
mxx (0, 5.5) (0, 5)           @noisy det33 det218
mzz (1, 7.5) (0.5, 7.5)       @noisy det438 det2880
mxx (0, 7) (0, 7.5)           @noisy det3168 det3198
mzz (1, 9.5) (0.5, 9.5)       @noisy det438
mxx (0, 9) (0, 9.5)           @noisy det144 det2743
mzz (1.5, 0.5) (2, 0.5)       @noisy det2290
mxx (1, 0.5) (1, 0)           @noisy det1499 det2142
mzz (1.5, 2.5) (2, 2.5)       @noisy det620 det2290
mxx (1, 2) (1, 2.5)           @noisy det1418 det2009
mzz (1.5, 4.5) (2, 4.5)       @noisy det601 det620
mxx (1, 4) (1, 4.5)           @noisy det1182 det2299
mzz (1.5, 6.5) (2, 6.5)       @noisy det601 det2921
mxx (1, 6.5) (1, 6)           @noisy det2649 det2797
mzz (1.5, 8.5) (2, 8.5)       @noisy det244 det2921
mxx (1, 8) (1, 8.5)           @noisy det772 det2095
mxx (1.0, 10.5) (1, 10)       @noisy det734 det2632
mzz (1.5, 10.5) (2.0, 10.5)     @noisy det244
mx (2.0, -0.5)                @noisy det1850 det3232
mzz (2.5, -0.5) (3.0, -0.5)     @noisy det822
mzz (3, 1.5) (2.5, 1.5)       @noisy det822 det1163
mxx (2, 1) (2, 1.5)           @noisy det391 det1184
mzz (2.5, 3.5) (3, 3.5)       @noisy det1163 det2950
mxx (2, 3.5) (2, 3)           @noisy det2116 det2532
mzz (2.5, 5.5) (3, 5.5)       @noisy det2950 det2962
mxx (2, 5.5) (2, 5)           @noisy det1540 det2926
mzz (2.5, 7.5) (3, 7.5)       @noisy det2854 det2962
mxx (2, 7) (2, 7.5)           @noisy det1207 det2591
mzz (2.5, 9.5) (3, 9.5)       @noisy det2854
mxx (2, 9.5) (2, 9)           @noisy det1833 det2836
mzz (3.5, 0.5) (4, 0.5)       @noisy det2154
mxx (3, 0) (3, 0.5)           @noisy det2713 det3039
mzz (3.5, 2.5) (4, 2.5)       @noisy det732 det2154
mxx (3, 2.5) (3, 2)           @noisy det906 det2091
mzz (4, 4.5) (3.5, 4.5)       @noisy det732 det1043
mxx (3, 4.5) (3, 4)           @noisy det239 det1977
mzz (3.5, 6.5) (4, 6.5)       @noisy det6 det1043
mxx (3, 6) (3, 6.5)           @noisy det1961 det2034
mzz (3.5, 8.5) (4, 8.5)       @noisy det6 det2795
mxx (3, 8.5) (3, 8)           @noisy det2448 det2737
mxx (3, 10) (3.0, 10.5)       @noisy det1107 det2250
mzz (4.0, 10.5) (3.5, 10.5)     @noisy det2795
mx (4.0, -0.5)                @noisy det1689 det3045
mzz (5.0, -0.5) (4.5, -0.5)     @noisy det2614
mzz (5, 1.5) (4.5, 1.5)       @noisy det1985 det2614
mxx (4, 1.5) (4, 1)           @noisy det1610 det2075
mzz (5, 3.5) (4.5, 3.5)       @noisy det1710 det1985
mxx (4, 3) (4, 3.5)           @noisy det2079 det2399
mzz (5, 5.5) (4.5, 5.5)       @noisy det1710 det1794
mxx (4, 5) (4, 5.5)           @noisy det248 det441
mzz (5, 7.5) (4.5, 7.5)       @noisy det647 det1794
mxx (4, 7) (4, 7.5)           @noisy det2302 det2388
mzz (5, 9.5) (4.5, 9.5)       @noisy det647
mxx (4, 9.5) (4, 9)           @noisy det1121 det2832
mzz (5.5, 0.5) (6, 0.5)       @noisy det362
mxx (5, 0) (5, 0.5)           @noisy det904 det1820
mzz (5.5, 2.5) (6, 2.5)       @noisy det362 det677
mxx (5, 2) (5, 2.5)           @noisy det57 det2914
mzz (5.5, 4.5) (6, 4.5)       @noisy det677 det1319
mxx (5, 4.5) (5, 4)           @noisy det1554 det2200
mzz (6, 6.5) (5.5, 6.5)       @noisy det1319 det1452
mxx (5, 6) (5, 6.5)           @noisy det385 det418
mzz (5.5, 8.5) (6, 8.5)       @noisy det1322 det1452
mxx (5, 8) (5, 8.5)           @noisy det715 det2332
mxx (5, 10) (5.0, 10.5)       @noisy det74 det3243
mzz (5.5, 10.5) (6.0, 10.5)     @noisy det1322
mx (6.0, -0.5)                @noisy det1648 det1668
mzz (6.5, -0.5) (7.0, -0.5)     @noisy det2596
mzz (6.5, 1.5) (7, 1.5)       @noisy det2447 det2596
mxx (6, 1.5) (6, 1)           @noisy det26 det1686
mzz (6.5, 3.5) (7, 3.5)       @noisy det1633 det2447
mxx (6, 3.5) (6, 3)           @noisy det2702 det2845
mzz (6.5, 5.5) (7, 5.5)       @noisy det1633 det2430
mxx (6, 5) (6, 5.5)           @noisy det1627 det1760
mzz (6.5, 7.5) (7, 7.5)       @noisy det2430 det3241
mxx (6, 7.5) (6, 7)           @noisy det104 det2146
mzz (7, 9.5) (6.5, 9.5)       @noisy det3241
mxx (6, 9.5) (6, 9)           @noisy det426 det687
mzz (7.5, 0.5) (8, 0.5)       @noisy det2521
mxx (7, 0.5) (7, 0)           @noisy det1337 det1966
mzz (7.5, 2.5) (8, 2.5)       @noisy det2521 det2700
mxx (7, 2) (7, 2.5)           @noisy det1968 det2873
mzz (7.5, 4.5) (8, 4.5)       @noisy det2578 det2700
mxx (7, 4.5) (7, 4)           @noisy det1882 det2010
mzz (7.5, 6.5) (8, 6.5)       @noisy det964 det2578
mxx (7, 6.5) (7, 6)           @noisy det693 det2518
mzz (7.5, 8.5) (8, 8.5)       @noisy det964 det1411
mxx (7, 8) (7, 8.5)           @noisy det292 det2259
mxx (7, 10) (7.0, 10.5)       @noisy det467 det1305
mzz (7.5, 10.5) (8.0, 10.5)     @noisy det1411
mx (8.0, -0.5)                @noisy det1804 det1819
mzz (8.5, -0.5) (9.0, -0.5)     @noisy det3074
mzz (8.5, 1.5) (9, 1.5)       @noisy det2958 det3074
mxx (8, 1) (8, 1.5)           @noisy det347 det2102
mzz (8.5, 3.5) (9, 3.5)       @noisy det2486 det2958
mxx (8, 3.5) (8, 3)           @noisy det632 det2902
mzz (9, 5.5) (8.5, 5.5)       @noisy det257 det2486
mxx (8, 5.5) (8, 5)           @noisy det215 det1364
mzz (8.5, 7.5) (9, 7.5)       @noisy det257 det492
mxx (8, 7.5) (8, 7)           @noisy det1847 det2595
mzz (8.5, 9.5) (9, 9.5)       @noisy det492
mxx (8, 9) (8, 9.5)           @noisy det765 det828
mzz (9.5, 0.5) (10, 0.5)      @noisy det2767
mxx (9, 0) (9, 0.5)           @noisy det480 det948
mzz (9.5, 2.5) (10, 2.5)      @noisy det2767 det3014
mxx (9, 2) (9, 2.5)           @noisy det699 det2391
mzz (9.5, 4.5) (10, 4.5)      @noisy det2129 det3014
mxx (9, 4) (9, 4.5)           @noisy det308 det3221
mzz (9.5, 6.5) (10, 6.5)      @noisy det2129 det2855
mxx (9, 6.5) (9, 6)           @noisy det1615 det2496
mzz (9.5, 8.5) (10, 8.5)      @noisy det1277 det2855
mxx (9, 8) (9, 8.5)           @noisy det377 det1356
mxx (9, 10) (9.0, 10.5)       @noisy det3112 det3242
mzz (9.5, 10.5) (10.0, 10.5)     @noisy det1277
mzz (0.5, 0) (0, 0)           @det491 det738
mz (0.5, 0.5)                 @det491 det2155
mx (0.5, 1)                   @det71 det1499 det1682
mz (-0.5, 1.0)                @det1944 det2504
mz (-0.5, 1.5)                @det1944 det2260
mx (-0.5, 2.0)                @det1682
mzz (0, 2) (0.5, 2)           @det2557 det3176
mz (0.5, 2.5)                 @det2164 det2557
mx (0.5, 3)                   @det725 det1418 det3026
mz (-0.5, 3.0)                @det1272 det2053
mz (-0.5, 3.5)                @det2053 det2380
mx (-0.5, 4.0)                @det725
mzz (0, 4) (0.5, 4)           @det911 det2131
mz (0.5, 4.5)                 @det911 det2175
mx (0.5, 5)                   @det33 det218 det1182
mz (-0.5, 5.0)                @det597 det1773
mz (-0.5, 5.5)                @det597 det2385
mx (-0.5, 6.0)                @det218
mzz (0.5, 6) (0, 6)           @det2558 det2880
mz (0.5, 6.5)                 @det2393 det2558
mx (0.5, 7)                   @det2649 det3168 det3198
mz (-0.5, 7.0)                @det2148 det2214
mz (-0.5, 7.5)                @det2148 det2231
mx (-0.5, 8.0)                @det3168
mzz (0, 8) (0.5, 8)           @det438 det1647
mz (0.5, 8.5)                 @det1647 det2306
mx (0.5, 9)                   @det144 det2095 det2743
mz (-0.5, 9.0)                @det2570 det3043
mz (-0.5, 9.5)                @det2201 det2570
mx (-0.5, 10.0)               @det144
mzz (1, 1) (1.5, 1)           @det2290 det2692
mz (1.5, 1.5)                 @det2236 det2692
mx (1.5, 2)                   @det71 det391 det1418 det2009
mzz (1, 3) (1.5, 3)           @det297 det620
mz (1.5, 3.5)                 @det297 det2300
mx (1.5, 4)                   @det1182 det2299 det2532 det3026
mzz (1.5, 5) (1, 5)           @det601 det905
mz (1.5, 5.5)                 @det905 det2235
mx (1.5, 6)                   @det33 det2649 det2797 det2926
mzz (1, 7) (1.5, 7)           @det2363 det2921
mz (1.5, 7.5)                 @det2149 det2363
mx (1.5, 8)                   @det772 det2095 det2591 det3198
mzz (1, 9) (1.5, 9)           @det244 det2526
mz (1.5, 9.5)                 @det2222 det2526
mx (1.5, 10)                  @det734 det2632 det2743 det2836
mzz (2, 0) (2.5, 0)           @det822 det2528
mz (2.5, 0.5)                 @det2196 det2528
mx (2.5, 1)                   @det391 det1184 det2142 det2713
mzz (2.5, 2) (2, 2)           @det1163 det2781
mz (2.5, 2.5)                 @det2390 det2781
mx (2.5, 3)                   @det2009 det2091 det2116 det2532
mzz (2, 4) (2.5, 4)           @det2950 det3158
mz (2.5, 4.5)                 @det2191 det3158
mx (2.5, 5)                   @det1540 det1977 det2299 det2926
mzz (2, 6) (2.5, 6)           @det97 det2962
mz (2.5, 6.5)                 @det97 det2240
mx (2.5, 7)                   @det1207 det1961 det2591 det2797
mzz (2.5, 8) (2, 8)           @det205 det2854
mz (2.5, 8.5)                 @det205 det2225
mx (2.5, 9)                   @det772 det1833 det2448 det2836
mzz (3, 1) (3.5, 1)           @det855 det2154
mz (3.5, 1.5)                 @det855 det2184
mx (3.5, 2)                   @det906 det1184 det1610 det2091
mzz (3, 3) (3.5, 3)           @det732 det1559
mz (3.5, 3.5)                 @det1559 det2169
mx (3.5, 4)                   @det239 det1977 det2079 det2116
mzz (3.5, 5) (3, 5)           @det806 det1043
mz (3.5, 5.5)                 @det806 det2182
mx (3.5, 6)                   @det248 det1540 det1961 det2034
mzz (3, 7) (3.5, 7)           @det6 det2775
mz (3.5, 7.5)                 @det2305 det2775
mx (3.5, 8)                   @det1207 det2302 det2448 det2737
mzz (3, 9) (3.5, 9)           @det439 det2795
mz (3.5, 9.5)                 @det439 det2197
mx (3.5, 10)                  @det1107 det1121 det1833 det2250
mzz (4, 0) (4.5, 0)           @det2614 det2909
mz (4.5, 0.5)                 @det2113 det2909
mx (4.5, 1)                   @det904 det1610 det2075 det3039
mzz (4.5, 2) (4, 2)           @det1801 det1985
mz (4.5, 2.5)                 @det1801 det2161
mx (4.5, 3)                   @det906 det2079 det2399 det2914
mzz (4, 4) (4.5, 4)           @det1710 det2396
mz (4.5, 4.5)                 @det2170 det2396
mx (4.5, 5)                   @det239 det248 det441 det2200
mzz (4, 6) (4.5, 6)           @det692 det1794
mz (4.5, 6.5)                 @det692 det2317
mx (4.5, 7)                   @det385 det2034 det2302 det2388
mzz (4.5, 8) (4, 8)           @det21 det647
mz (4.5, 8.5)                 @det21 det2400
mx (4.5, 9)                   @det715 det1121 det2737 det2832
mzz (5.5, 1) (5, 1)           @det362 det1983
mz (5.5, 1.5)                 @det1983 det2232
mx (5.5, 2)                   @det57 det1686 det2075 det2914
mzz (5, 3) (5.5, 3)           @det677 det2433
mz (5.5, 3.5)                 @det2247 det2433
mx (5.5, 4)                   @det1554 det2200 det2399 det2845
mzz (5, 5) (5.5, 5)           @det1312 det1319
mz (5.5, 5.5)                 @det1312 det2261
mx (5.5, 6)                   @det385 det418 det441 det1627
mzz (5.5, 7) (5, 7)           @det1249 det1452
mz (5.5, 7.5)                 @det1249 det2203
mx (5.5, 8)                   @det104 det715 det2332 det2388
mzz (5, 9) (5.5, 9)           @det1322 det2368
mz (5.5, 9.5)                 @det2226 det2368
mx (5.5, 10)                  @det74 det687 det2832 det3243
mzz (6.5, 0) (6, 0)           @det684 det2596
mz (6.5, 0.5)                 @det684 det2156
mx (6.5, 1)                   @det26 det1686 det1820 det1966
mzz (6, 2) (6.5, 2)           @det338 det2447
mz (6.5, 2.5)                 @det338 det2227
mx (6.5, 3)                   @det57 det1968 det2702 det2845
mzz (6, 4) (6.5, 4)           @det1633 det1692
mz (6.5, 4.5)                 @det1692 det2159
mx (6.5, 5)                   @det1554 det1627 det1760 det2010
mzz (6, 6) (6.5, 6)           @det2430 det2573
mz (6.5, 6.5)                 @det2304 det2573
mx (6.5, 7)                   @det104 det418 det693 det2146
mzz (6, 8) (6.5, 8)           @det1636 det3241
mz (6.5, 8.5)                 @det1636 det2277
mx (6.5, 9)                   @det426 det687 det2259 det2332
mzz (7, 1) (7.5, 1)           @det800 det2521
mz (7.5, 1.5)                 @det800 det2181
mx (7.5, 2)                   @det26 det1968 det2102 det2873
mzz (7.5, 3) (7, 3)           @det1185 det2700
mz (7.5, 3.5)                 @det1185 det2165
mx (7.5, 4)                   @det632 det1882 det2010 det2702
mzz (7, 5) (7.5, 5)           @det741 det2578
mz (7.5, 5.5)                 @det741 det2178
mx (7.5, 6)                   @det215 det693 det1760 det2518
mzz (7, 7) (7.5, 7)           @det964 det1365
mz (7.5, 7.5)                 @det1365 det2190
mx (7.5, 8)                   @det292 det1847 det2146 det2259
mzz (7, 9) (7.5, 9)           @det1411 det3105
mz (7.5, 9.5)                 @det2193 det3105
mx (7.5, 10)                  @det426 det467 det828 det1305
mzz (8.5, 0) (8, 0)           @det1034 det3074
mz (8.5, 0.5)                 @det1034 det2283
mx (8.5, 1)                   @det347 det948 det1337 det2102
mzz (8, 2) (8.5, 2)           @det2745 det2958
mz (8.5, 2.5)                 @det2365 det2745
mx (8.5, 3)                   @det632 det2391 det2873 det2902
mzz (8, 4) (8.5, 4)           @det2289 det2486
mz (8.5, 4.5)                 @det2135 det2289
mx (8.5, 5)                   @det215 det1364 det1882 det3221
mzz (8.5, 6) (8, 6)           @det257 det2693
mz (8.5, 6.5)                 @det2209 det2693
mx (8.5, 7)                   @det1847 det2496 det2518 det2595
mzz (8, 8) (8.5, 8)           @det492 det2117
mz (8.5, 8.5)                 @det2117 det2370
mx (8.5, 9)                   @det292 det377 det765 det828
mzz (10, 0) (10.5, 0.0)       @det493 det2412
mz (10.5, 0.5)                @det2216 det2412
mx (10.5, 1.0)                @det480
mzz (9, 1) (9.5, 1)           @det1924 det2767
mz (9.5, 1.5)                 @det1924 det2173
mx (9.5, 2)                   @det347 det699 det2391
mzz (10.5, 2.0) (10, 2)       @det135 det1508
mz (10.5, 2.5)                @det135 det2244
mx (10.5, 3.0)                @det699
mzz (9, 3) (9.5, 3)           @det16 det3014
mz (9.5, 3.5)                 @det16 det2245
mx (9.5, 4)                   @det308 det2902 det3221
mzz (10, 4) (10.5, 4.0)       @det1005 det3173
mz (10.5, 4.5)                @det1005 det2331
mx (10.5, 5.0)                @det308
mzz (9.5, 5) (9, 5)           @det1261 det2129
mz (9.5, 5.5)                 @det1261 det2224
mx (9.5, 6)                   @det1364 det1615 det2496
mzz (10, 6) (10.5, 6.0)       @det645 det2092
mz (10.5, 6.5)                @det2092 det2120
mx (10.5, 7.0)                @det1615
mzz (9, 7) (9.5, 7)           @det1844 det2855
mz (9.5, 7.5)                 @det1844 det2143
mx (9.5, 8)                   @det377 det1356 det2595
mzz (10.5, 8.0) (10, 8)       @det1300 det1743
mz (10.5, 8.5)                @det1743 det2180
mx (10.5, 9.0)                @det1356
mzz (9, 9) (9.5, 9)           @det1277 det1822
mz (9.5, 9.5)                 @det1822 det2211
mx (9.5, 10)                  @det765 det3112 det3242

--------         53
mz (0.0, -0.5)                @noisy det491
mx (0.5, -0.5)                @noisy det2344 det3017
mxx (1, 0) (1.0, -0.5)        @noisy det1862 det2344
mxx (1, 1.5) (1, 2)           @noisy det71 det1682
mx (0.5, 1.5)                 @noisy det71 det2930
mz (0, 1.5)                   @noisy det738 det1944 det2504 det2557
mxx (1, 3.5) (1, 4)           @noisy det725 det3026
mx (0.5, 3.5)                 @noisy det3003 det3026
mz (0, 3.5)                   @noisy det911 det1272 det2053 det3176
mxx (1, 6) (1, 5.5)           @noisy det33 det218
mx (0.5, 5.5)                 @noisy det33 det2929
mz (0, 5.5)                   @noisy det597 det1773 det2131 det2558
mxx (1, 7.5) (1, 8)           @noisy det3168 det3198
mx (0.5, 7.5)                 @noisy det2985 det3198
mz (0, 7.5)                   @noisy det1647 det2148 det2214 det2880
mxx (1, 9.5) (1, 10)          @noisy det144 det2743
mx (0.5, 9.5)                 @noisy det2743 det2925
mz (0, 9.5)                   @noisy det438 det2570 det3043
mxx (2, 0.5) (2, 1)           @noisy det1499 det2142
mx (1.5, 0.5)                 @noisy det2142 det2999
mz (1, 0.5)                   @noisy det491 det738 det2692
mxx (2, 3) (2, 2.5)           @noisy det1418 det2009
mx (1.5, 2.5)                 @noisy det2009 det2977
mz (1, 2.5)                   @noisy det297 det2290 det2557 det3176
mxx (2, 4.5) (2, 5)           @noisy det1182 det2299
mx (1.5, 4.5)                 @noisy det2299 det2874
mz (1, 4.5)                   @noisy det620 det905 det911 det2131
mxx (2, 6.5) (2, 7)           @noisy det2649 det2797
mx (1.5, 6.5)                 @noisy det2797 det3057
mz (1, 6.5)                   @noisy det601 det2363 det2558 det2880
mxx (2, 9) (2, 8.5)           @noisy det772 det2095
mx (1.5, 8.5)                 @noisy det772 det3071
mz (1, 8.5)                   @noisy det438 det1647 det2526 det2921
mz (1.0, 10.5)                @noisy det244
mx (1.5, 10.5)                @noisy det2632 det2955
mx (2.0, 10.5)                @noisy det734 det2632
mz (2.0, -0.5)                @noisy det2528
mx (2.5, -0.5)                @noisy det3120 det3232
mxx (3.0, -0.5) (3, 0)        @noisy det1850 det3232
mxx (3, 1.5) (3, 2)           @noisy det391 det1184
mx (2.5, 1.5)                 @noisy det1184 det2938
mz (2, 1.5)                   @noisy det822 det2290 det2692 det2781
mxx (3, 3.5) (3, 4)           @noisy det2116 det2532
mx (2.5, 3.5)                 @noisy det2116 det2944
mz (2, 3.5)                   @noisy det297 det620 det1163 det3158
mxx (3, 5.5) (3, 6)           @noisy det1540 det2926
mx (2.5, 5.5)                 @noisy det1540 det2933
mz (2, 5.5)                   @noisy det97 det601 det905 det2950
mxx (3, 7.5) (3, 8)           @noisy det1207 det2591
mx (2.5, 7.5)                 @noisy det1207 det2875
mz (2, 7.5)                   @noisy det205 det2363 det2921 det2962
mxx (3, 9.5) (3, 10)          @noisy det1833 det2836
mx (2.5, 9.5)                 @noisy det1833 det2952
mz (2, 9.5)                   @noisy det244 det2526 det2854
mxx (4, 0.5) (4, 1)           @noisy det2713 det3039
mx (3.5, 0.5)                 @noisy det2922 det3039
mz (3, 0.5)                   @noisy det822 det855 det2528
mxx (4, 2.5) (4, 3)           @noisy det906 det2091
mx (3.5, 2.5)                 @noisy det906 det3099
mz (3, 2.5)                   @noisy det1163 det1559 det2154 det2781
mxx (4, 4.5) (4, 5)           @noisy det239 det1977
mx (3.5, 4.5)                 @noisy det239 det2882
mz (3, 4.5)                   @noisy det732 det806 det2950 det3158
mxx (4, 6.5) (4, 7)           @noisy det1961 det2034
mx (3.5, 6.5)                 @noisy det2034 det2956
mz (3, 6.5)                   @noisy det97 det1043 det2775 det2962
mxx (4, 9) (4, 8.5)           @noisy det2448 det2737
mx (3.5, 8.5)                 @noisy det2737 det3102
mz (3, 8.5)                   @noisy det6 det205 det439 det2854
mz (3.0, 10.5)                @noisy det2795
mx (3.5, 10.5)                @noisy det1107 det3004
mx (4.0, 10.5)                @noisy det1107 det2250
mz (4.0, -0.5)                @noisy det2909
mx (4.5, -0.5)                @noisy det2916 det3045
mxx (5.0, -0.5) (5, 0)        @noisy det1689 det3045
mxx (5, 1.5) (5, 2)           @noisy det1610 det2075
mx (4.5, 1.5)                 @noisy det2075 det2888
mz (4, 1.5)                   @noisy det855 det1801 det2154 det2614
mxx (5, 3.5) (5, 4)           @noisy det2079 det2399
mx (4.5, 3.5)                 @noisy det2399 det3080
mz (4, 3.5)                   @noisy det732 det1559 det1985 det2396
mxx (5, 5.5) (5, 6)           @noisy det248 det441
mx (4.5, 5.5)                 @noisy det441 det3015
mz (4, 5.5)                   @noisy det692 det806 det1043 det1710
mxx (5, 7.5) (5, 8)           @noisy det2302 det2388
mx (4.5, 7.5)                 @noisy det2388 det2899
mz (4, 7.5)                   @noisy det6 det21 det1794 det2775
mxx (5, 9.5) (5, 10)          @noisy det1121 det2832
mx (4.5, 9.5)                 @noisy det2832 det2996
mz (4, 9.5)                   @noisy det439 det647 det2795
mxx (6, 1) (6, 0.5)           @noisy det904 det1820
mx (5.5, 0.5)                 @noisy det1820 det3008
mz (5, 0.5)                   @noisy det1983 det2614 det2909
mxx (6, 2.5) (6, 3)           @noisy det57 det2914
mx (5.5, 2.5)                 @noisy det57 det3001
mz (5, 2.5)                   @noisy det362 det1801 det1985 det2433
mxx (6, 4.5) (6, 5)           @noisy det1554 det2200
mx (5.5, 4.5)                 @noisy det1554 det2907
mz (5, 4.5)                   @noisy det677 det1312 det1710 det2396
mxx (6, 6.5) (6, 7)           @noisy det385 det418
mx (5.5, 6.5)                 @noisy det418 det2859
mz (5, 6.5)                   @noisy det692 det1249 det1319 det1794
mxx (6, 8.5) (6, 9)           @noisy det715 det2332
mx (5.5, 8.5)                 @noisy det2332 det3069
mz (5, 8.5)                   @noisy det21 det647 det1452 det2368
mz (5.0, 10.5)                @noisy det1322
mx (5.5, 10.5)                @noisy det74 det2949
mx (6.0, 10.5)                @noisy det74 det3243
mz (6.0, -0.5)                @noisy det684
mx (6.5, -0.5)                @noisy det1668 det3068
mxx (7, 0) (7.0, -0.5)        @noisy det1648 det1668
mxx (7, 1.5) (7, 2)           @noisy det26 det1686
mx (6.5, 1.5)                 @noisy det26 det2835
mz (6, 1.5)                   @noisy det338 det362 det1983 det2596
mxx (7, 4) (7, 3.5)           @noisy det2702 det2845
mx (6.5, 3.5)                 @noisy det2702 det3033
mz (6, 3.5)                   @noisy det677 det1692 det2433 det2447
mxx (7, 5.5) (7, 6)           @noisy det1627 det1760
mx (6.5, 5.5)                 @noisy det1760 det2891
mz (6, 5.5)                   @noisy det1312 det1319 det1633 det2573
mxx (7, 7.5) (7, 8)           @noisy det104 det2146
mx (6.5, 7.5)                 @noisy det2146 det2898
mz (6, 7.5)                   @noisy det1249 det1452 det1636 det2430
mxx (7, 9.5) (7, 10)          @noisy det426 det687
mx (6.5, 9.5)                 @noisy det426 det2965
mz (6, 9.5)                   @noisy det1322 det2368 det3241
mxx (8, 0.5) (8, 1)           @noisy det1337 det1966
mx (7.5, 0.5)                 @noisy det1337 det2993
mz (7, 0.5)                   @noisy det684 det800 det2596
mxx (8, 2.5) (8, 3)           @noisy det1968 det2873
mx (7.5, 2.5)                 @noisy det2873 det3035
mz (7, 2.5)                   @noisy det338 det1185 det2447 det2521
mxx (8, 4.5) (8, 5)           @noisy det1882 det2010
mx (7.5, 4.5)                 @noisy det1882 det3048
mz (7, 4.5)                   @noisy det741 det1633 det1692 det2700
mxx (8, 7) (8, 6.5)           @noisy det693 det2518
mx (7.5, 6.5)                 @noisy det2518 det2893
mz (7, 6.5)                   @noisy det1365 det2430 det2573 det2578
mxx (8, 8.5) (8, 9)           @noisy det292 det2259
mx (7.5, 8.5)                 @noisy det292 det2890
mz (7, 8.5)                   @noisy det964 det1636 det3105 det3241
mz (7.0, 10.5)                @noisy det1411
mx (7.5, 10.5)                @noisy det467 det3060
mx (8.0, 10.5)                @noisy det467 det1305
mz (8.0, -0.5)                @noisy det1034
mx (8.5, -0.5)                @noisy det1804 det2871
mxx (9.0, -0.5) (9, 0)        @noisy det1804 det1819
mxx (9, 1.5) (9, 2)           @noisy det347 det2102
mx (8.5, 1.5)                 @noisy det347 det3081
mz (8, 1.5)                   @noisy det800 det2521 det2745 det3074
mxx (9, 3.5) (9, 4)           @noisy det632 det2902
mx (8.5, 3.5)                 @noisy det2902 det3084
mz (8, 3.5)                   @noisy det1185 det2289 det2700 det2958
mxx (9, 5.5) (9, 6)           @noisy det215 det1364
mx (8.5, 5.5)                 @noisy det1364 det2934
mz (8, 5.5)                   @noisy det741 det2486 det2578 det2693
mxx (9, 7.5) (9, 8)           @noisy det1847 det2595
mx (8.5, 7.5)                 @noisy det2595 det2981
mz (8, 7.5)                   @noisy det257 det964 det1365 det2117
mxx (9, 10) (9, 9.5)          @noisy det765 det828
mx (8.5, 9.5)                 @noisy det765 det3089
mz (8, 9.5)                   @noisy det492 det1411 det3105
mxx (10, 0.5) (10, 1)         @noisy det480 det948
mx (9.5, 0.5)                 @noisy det480 det2913
mz (9, 0.5)                   @noisy det1034 det1924 det3074
mxx (10, 2.5) (10, 3)         @noisy det699 det2391
mx (9.5, 2.5)                 @noisy det699 det2966
mz (9, 2.5)                   @noisy det16 det2745 det2767 det2958
mxx (10, 4.5) (10, 5)         @noisy det308 det3221
mx (9.5, 4.5)                 @noisy det308 det2904
mz (9, 4.5)                   @noisy det1261 det2289 det2486 det3014
mxx (10, 6.5) (10, 7)         @noisy det1615 det2496
mx (9.5, 6.5)                 @noisy det1615 det3083
mz (9, 6.5)                   @noisy det257 det1844 det2129 det2693
mxx (10, 9) (10, 8.5)         @noisy det377 det1356
mx (9.5, 8.5)                 @noisy det1356 det2959
mz (9, 8.5)                   @noisy det492 det1822 det2117 det2855
mz (9.0, 10.5)                @noisy det1277
mx (9.5, 10.5)                @noisy det2946 det3242
mx (10.0, 10.5)               @noisy det3112 det3242
mxx (0.5, 0.5) (0.5, 0)       @det1499
mzz (1, 1) (0.5, 1)           @det491 det738
mxx (-0.5, 1.5) (-0.5, 1.0)     @det1682
mzz (-0.5, 2.0) (0, 2)        @det1944 det2504
mxx (0.5, 2.5) (0.5, 2)       @det1418
mzz (1, 3) (0.5, 3)           @det2557 det3176
mxx (-0.5, 3.0) (-0.5, 3.5)     @det725
mzz (-0.5, 4.0) (0, 4)        @det1272 det2053
mxx (0.5, 4.5) (0.5, 4)       @det1182
mzz (0.5, 5) (1, 5)           @det911 det2131
mxx (-0.5, 5.0) (-0.5, 5.5)     @det218
mzz (-0.5, 6.0) (0, 6)        @det597 det1773
mxx (0.5, 6.5) (0.5, 6)       @det2649
mzz (1, 7) (0.5, 7)           @det2558 det2880
mxx (-0.5, 7.5) (-0.5, 7.0)     @det3168
mzz (-0.5, 8.0) (0, 8)        @det2148 det2214
mxx (0.5, 8.5) (0.5, 8)       @det2095
mzz (1, 9) (0.5, 9)           @det438 det1647
mxx (-0.5, 9.0) (-0.5, 9.5)     @det144
mzz (-0.5, 10.0) (0, 10)      @det2570 det3043
mxx (1.5, 1.5) (1.5, 1)       @det391 det1682
mzz (1.5, 2) (2, 2)           @det2290 det2692
mxx (1.5, 3.5) (1.5, 3)       @det725 det2532
mzz (1.5, 4) (2, 4)           @det297 det620
mxx (1.5, 5) (1.5, 5.5)       @det218 det2926
mzz (1.5, 6) (2, 6)           @det601 det905
mxx (1.5, 7.5) (1.5, 7)       @det2591 det3168
mzz (1.5, 8) (2, 8)           @det2363 det2921
mxx (1.5, 9.5) (1.5, 9)       @det144 det2836
mzz (1.5, 10) (2, 10)         @det244 det2526
mxx (2.5, 0.5) (2.5, 0)       @det1499 det2713
mzz (3, 1) (2.5, 1)           @det822 det2528
mxx (2.5, 2) (2.5, 2.5)       @det1418 det2091
mzz (2.5, 3) (3, 3)           @det1163 det2781
mxx (2.5, 4) (2.5, 4.5)       @det1182 det1977
mzz (2.5, 5) (3, 5)           @det2950 det3158
mxx (2.5, 6.5) (2.5, 6)       @det1961 det2649
mzz (2.5, 7) (3, 7)           @det97 det2962
mxx (2.5, 8) (2.5, 8.5)       @det2095 det2448
mzz (2.5, 9) (3, 9)           @det205 det2854
mxx (3.5, 1) (3.5, 1.5)       @det391 det1610
mzz (3.5, 2) (4, 2)           @det855 det2154
mxx (3.5, 3) (3.5, 3.5)       @det2079 det2532
mzz (4, 4) (3.5, 4)           @det732 det1559
mxx (3.5, 5) (3.5, 5.5)       @det248 det2926
mzz (3.5, 6) (4, 6)           @det806 det1043
mxx (3.5, 7) (3.5, 7.5)       @det2302 det2591
mzz (3.5, 8) (4, 8)           @det6 det2775
mxx (3.5, 9) (3.5, 9.5)       @det1121 det2836
mzz (4, 10) (3.5, 10)         @det439 det2795
mxx (4.5, 0.5) (4.5, 0)       @det904 det2713
mzz (5, 1) (4.5, 1)           @det2614 det2909
mxx (4.5, 2) (4.5, 2.5)       @det2091 det2914
mzz (5, 3) (4.5, 3)           @det1801 det1985
mxx (4.5, 4.5) (4.5, 4)       @det1977 det2200
mzz (5, 5) (4.5, 5)           @det1710 det2396
mxx (4.5, 6.5) (4.5, 6)       @det385 det1961
mzz (5, 7) (4.5, 7)           @det692 det1794
mxx (4.5, 8) (4.5, 8.5)       @det715 det2448
mzz (5, 9) (4.5, 9)           @det21 det647
mxx (5.5, 1) (5.5, 1.5)       @det1610 det1686
mzz (5.5, 2) (6, 2)           @det362 det1983
mxx (5.5, 3) (5.5, 3.5)       @det2079 det2845
mzz (5.5, 4) (6, 4)           @det677 det2433
mxx (5.5, 5.5) (5.5, 5)       @det248 det1627
mzz (6, 6) (5.5, 6)           @det1312 det1319
mxx (5.5, 7) (5.5, 7.5)       @det104 det2302
mzz (5.5, 8) (6, 8)           @det1249 det1452
mxx (5.5, 9) (5.5, 9.5)       @det687 det1121
mzz (5.5, 10) (6, 10)         @det1322 det2368
mxx (6.5, 0) (6.5, 0.5)       @det904 det1966
mzz (6.5, 1) (7, 1)           @det684 det2596
mxx (6.5, 2.5) (6.5, 2)       @det1968 det2914
mzz (6.5, 3) (7, 3)           @det338 det2447
mxx (6.5, 4.5) (6.5, 4)       @det2010 det2200
mzz (6.5, 5) (7, 5)           @det1633 det1692
mxx (6.5, 6) (6.5, 6.5)       @det385 det693
mzz (6.5, 7) (7, 7)           @det2430 det2573
mxx (6.5, 8.5) (6.5, 8)       @det715 det2259
mzz (7, 9) (6.5, 9)           @det1636 det3241
mxx (7.5, 1.5) (7.5, 1)       @det1686 det2102
mzz (7.5, 2) (8, 2)           @det800 det2521
mxx (7.5, 3) (7.5, 3.5)       @det632 det2845
mzz (7.5, 4) (8, 4)           @det1185 det2700
mxx (7.5, 5) (7.5, 5.5)       @det215 det1627
mzz (7.5, 6) (8, 6)           @det741 det2578
mxx (7.5, 7.5) (7.5, 7)       @det104 det1847
mzz (7.5, 8) (8, 8)           @det964 det1365
mxx (7.5, 9.5) (7.5, 9)       @det687 det828
mzz (7.5, 10) (8, 10)         @det1411 det3105
mxx (8.5, 0) (8.5, 0.5)       @det948 det1966
mzz (8.5, 1) (9, 1)           @det1034 det3074
mxx (8.5, 2.5) (8.5, 2)       @det1968 det2391
mzz (8.5, 3) (9, 3)           @det2745 det2958
mxx (8.5, 4.5) (8.5, 4)       @det2010 det3221
mzz (9, 5) (8.5, 5)           @det2289 det2486
mxx (8.5, 6) (8.5, 6.5)       @det693 det2496
mzz (8.5, 7) (9, 7)           @det257 det2693
mxx (8.5, 8.5) (8.5, 8)       @det377 det2259
mzz (8.5, 9) (9, 9)           @det492 det2117
mxx (10.5, 0.5) (10.5, 0.0)     @det948
mz (10.5, 1.0)                @det493 det2412
mxx (9.5, 1.5) (9.5, 1)       @det2102
mzz (9.5, 2) (10, 2)          @det1924 det2767
mxx (10.5, 2.0) (10.5, 2.5)     @det2391
mz (10.5, 3.0)                @det135 det1508
mxx (9.5, 3.5) (9.5, 3)       @det632
mzz (9.5, 4) (10, 4)          @det16 det3014
mxx (10.5, 4.0) (10.5, 4.5)     @det3221
mz (10.5, 5.0)                @det1005 det3173
mxx (9.5, 5) (9.5, 5.5)       @det215
mzz (9.5, 6) (10, 6)          @det1261 det2129
mxx (10.5, 6.5) (10.5, 6.0)     @det2496
mz (10.5, 7.0)                @det645 det2092
mxx (9.5, 7) (9.5, 7.5)       @det1847
mzz (9.5, 8) (10, 8)          @det1844 det2855
mxx (10.5, 8.0) (10.5, 8.5)     @det377
mz (10.5, 9.0)                @det1300 det1743
mxx (9.5, 9.5) (9.5, 9)       @det828
mzz (9.5, 10) (10, 10)        @det1277 det1822

--------         54
mxx (0.0, -0.5) (0, 0)        @det1862 det2865
mx (0.5, -0.5)                @det2865 det3017
mz (1.0, -0.5)                @det738
mxx (0, 1.5) (0, 2)           @det1682
mx (0.5, 1.5)                 @det2930
mz (1, 1.5)                   @det491 det2290 det2692 det3176
mxx (0, 3.5) (0, 4)           @det725
mx (0.5, 3.5)                 @det3003
mz (1, 3.5)                   @det297 det620 det2131 det2557
mxx (0, 5.5) (0, 6)           @det218
mx (0.5, 5.5)                 @det2929
mz (1, 5.5)                   @det601 det905 det911 det2880
mxx (0, 7.5) (0, 8)           @det3168
mx (0.5, 7.5)                 @det2985
mz (1, 7.5)                   @det438 det2363 det2558 det2921
mxx (0, 9.5) (0, 10)          @det144
mx (0.5, 9.5)                 @det2925
mz (1, 9.5)                   @det244 det1647 det2526
mxx (1, 0.5) (1, 1)           @det1499
mx (1.5, 0.5)                 @det2999
mz (2, 0.5)                   @det822 det2290 det2528
mxx (1, 2.5) (1, 3)           @det1418
mx (1.5, 2.5)                 @det2977
mz (2, 2.5)                   @det620 det1163 det2692 det2781
mxx (1, 4.5) (1, 5)           @det1182
mx (1.5, 4.5)                 @det2874
mz (2, 4.5)                   @det297 det601 det2950 det3158
mxx (1, 6.5) (1, 7)           @det2649
mx (1.5, 6.5)                 @det3057
mz (2, 6.5)                   @det97 det905 det2921 det2962
mxx (1, 8.5) (1, 9)           @det2095
mx (1.5, 8.5)                 @det3071
mz (2, 8.5)                   @det205 det244 det2363 det2854
mx (1.0, 10.5)                @det734
mx (1.5, 10.5)                @det2955
mz (2.0, 10.5)                @det2526
mxx (2.0, -0.5) (2, 0)        @det1304 det1850
mx (2.5, -0.5)                @det1304 det3120
mz (3.0, -0.5)                @det822
mxx (2, 1.5) (2, 2)           @det391
mx (2.5, 1.5)                 @det2938
mz (3, 1.5)                   @det855 det1163 det2154 det2528
mxx (2, 3.5) (2, 4)           @det2532
mx (2.5, 3.5)                 @det2944
mz (3, 3.5)                   @det732 det1559 det2781 det2950
mxx (2, 5.5) (2, 6)           @det2926
mx (2.5, 5.5)                 @det2933
mz (3, 5.5)                   @det806 det1043 det2962 det3158
mxx (2, 7.5) (2, 8)           @det2591
mx (2.5, 7.5)                 @det2875
mz (3, 7.5)                   @det6 det97 det2775 det2854
mxx (2, 9.5) (2, 10)          @det2836
mx (2.5, 9.5)                 @det2952
mz (3, 9.5)                   @det205 det439 det2795
mxx (3, 1) (3, 0.5)           @det2713
mx (3.5, 0.5)                 @det2922
mz (4, 0.5)                   @det2154 det2614 det2909
mxx (3, 2.5) (3, 3)           @det2091
mx (3.5, 2.5)                 @det3099
mz (4, 2.5)                   @det732 det855 det1801 det1985
mxx (3, 4.5) (3, 5)           @det1977
mx (3.5, 4.5)                 @det2882
mz (4, 4.5)                   @det1043 det1559 det1710 det2396
mxx (3, 7) (3, 6.5)           @det1961
mx (3.5, 6.5)                 @det2956
mz (4, 6.5)                   @det6 det692 det806 det1794
mxx (3, 8.5) (3, 9)           @det2448
mx (3.5, 8.5)                 @det3102
mz (4, 8.5)                   @det21 det647 det2775 det2795
mx (3.0, 10.5)                @det2250
mx (3.5, 10.5)                @det3004
mz (4.0, 10.5)                @det439
mxx (4.0, -0.5) (4, 0)        @det1689 det2517
mx (4.5, -0.5)                @det2517 det2916
mz (5.0, -0.5)                @det2614
mxx (4, 1.5) (4, 2)           @det1610
mx (4.5, 1.5)                 @det2888
mz (5, 1.5)                   @det362 det1983 det1985 det2909
mxx (4, 4) (4, 3.5)           @det2079
mx (4.5, 3.5)                 @det3080
mz (5, 3.5)                   @det677 det1710 det1801 det2433
mxx (4, 5.5) (4, 6)           @det248
mx (4.5, 5.5)                 @det3015
mz (5, 5.5)                   @det1312 det1319 det1794 det2396
mxx (4, 7.5) (4, 8)           @det2302
mx (4.5, 7.5)                 @det2899
mz (5, 7.5)                   @det647 det692 det1249 det1452
mxx (4, 9.5) (4, 10)          @det1121
mx (4.5, 9.5)                 @det2996
mz (5, 9.5)                   @det21 det1322 det2368
mxx (5, 0.5) (5, 1)           @det904
mx (5.5, 0.5)                 @det3008
mz (6, 0.5)                   @det362 det684 det2596
mxx (5, 3) (5, 2.5)           @det2914
mx (5.5, 2.5)                 @det3001
mz (6, 2.5)                   @det338 det677 det1983 det2447
mxx (5, 4.5) (5, 5)           @det2200
mx (5.5, 4.5)                 @det2907
mz (6, 4.5)                   @det1319 det1633 det1692 det2433
mxx (5, 6.5) (5, 7)           @det385
mx (5.5, 6.5)                 @det2859
mz (6, 6.5)                   @det1312 det1452 det2430 det2573
mxx (5, 9) (5, 8.5)           @det715
mx (5.5, 8.5)                 @det3069
mz (6, 8.5)                   @det1249 det1322 det1636 det3241
mx (5.0, 10.5)                @det3243
mx (5.5, 10.5)                @det2949
mz (6.0, 10.5)                @det2368
mxx (6.0, -0.5) (6, 0)        @det1648 det2314
mx (6.5, -0.5)                @det2314 det3068
mz (7.0, -0.5)                @det2596
mxx (6, 1.5) (6, 2)           @det1686
mx (6.5, 1.5)                 @det2835
mz (7, 1.5)                   @det684 det800 det2447 det2521
mxx (6, 3.5) (6, 4)           @det2845
mx (6.5, 3.5)                 @det3033
mz (7, 3.5)                   @det338 det1185 det1633 det2700
mxx (6, 6) (6, 5.5)           @det1627
mx (6.5, 5.5)                 @det2891
mz (7, 5.5)                   @det741 det1692 det2430 det2578
mxx (6, 7.5) (6, 8)           @det104
mx (6.5, 7.5)                 @det2898
mz (7, 7.5)                   @det964 det1365 det2573 det3241
mxx (6, 9.5) (6, 10)          @det687
mx (6.5, 9.5)                 @det2965
mz (7, 9.5)                   @det1411 det1636 det3105
mxx (7, 0.5) (7, 1)           @det1966
mx (7.5, 0.5)                 @det2993
mz (8, 0.5)                   @det1034 det2521 det3074
mxx (7, 2.5) (7, 3)           @det1968
mx (7.5, 2.5)                 @det3035
mz (8, 2.5)                   @det800 det2700 det2745 det2958
mxx (7, 4.5) (7, 5)           @det2010
mx (7.5, 4.5)                 @det3048
mz (8, 4.5)                   @det1185 det2289 det2486 det2578
mxx (7, 6.5) (7, 7)           @det693
mx (7.5, 6.5)                 @det2893
mz (8, 6.5)                   @det257 det741 det964 det2693
mxx (7, 9) (7, 8.5)           @det2259
mx (7.5, 8.5)                 @det2890
mz (8, 8.5)                   @det492 det1365 det1411 det2117
mx (7.0, 10.5)                @det1305
mx (7.5, 10.5)                @det3060
mz (8.0, 10.5)                @det3105
mxx (8, 0) (8.0, -0.5)        @det463 det1819
mx (8.5, -0.5)                @det463 det2871
mz (9.0, -0.5)                @det3074
mxx (8, 2) (8, 1.5)           @det2102
mx (8.5, 1.5)                 @det3081
mz (9, 1.5)                   @det1034 det1924 det2767 det2958
mxx (8, 3.5) (8, 4)           @det632
mx (8.5, 3.5)                 @det3084
mz (9, 3.5)                   @det16 det2486 det2745 det3014
mxx (8, 5.5) (8, 6)           @det215
mx (8.5, 5.5)                 @det2934
mz (9, 5.5)                   @det257 det1261 det2129 det2289
mxx (8, 7.5) (8, 8)           @det1847
mx (8.5, 7.5)                 @det2981
mz (9, 7.5)                   @det492 det1844 det2693 det2855
mxx (8, 9.5) (8, 10)          @det828
mx (8.5, 9.5)                 @det3089
mz (9, 9.5)                   @det1277 det1822 det2117
mxx (9, 0.5) (9, 1)           @det948
mx (9.5, 0.5)                 @det2913
mz (10, 0.5)                  @det493 det2412 det2767
mxx (9, 2.5) (9, 3)           @det2391
mx (9.5, 2.5)                 @det2966
mz (10, 2.5)                  @det135 det1508 det1924 det3014
mxx (9, 5) (9, 4.5)           @det3221
mx (9.5, 4.5)                 @det2904
mz (10, 4.5)                  @det16 det1005 det2129 det3173
mxx (9, 6.5) (9, 7)           @det2496
mx (9.5, 6.5)                 @det3083
mz (10, 6.5)                  @det645 det1261 det2092 det2855
mxx (9, 8.5) (9, 9)           @det377
mx (9.5, 8.5)                 @det2959
mz (10, 8.5)                  @det1277 det1300 det1743 det1844
mx (9.0, 10.5)                @det3112
mx (9.5, 10.5)                @det2946
mz (10.0, 10.5)               @det1822
mxx (0.5, 0.5) (0.5, 1)       @det1499
mzz (1, 0) (0.5, 0)           @det491 det738
mzz (0, 1) (-0.5, 1.0)        @det1944 det2504
mxx (-0.5, 2.0) (-0.5, 1.5)     @det1682
mxx (0.5, 2.5) (0.5, 3)       @det1418
mzz (1, 2) (0.5, 2)           @det2557 det3176
mzz (-0.5, 3.0) (0, 3)        @det1272 det2053
mxx (-0.5, 3.5) (-0.5, 4.0)     @det725
mxx (0.5, 5) (0.5, 4.5)       @det1182
mzz (1, 4) (0.5, 4)           @det911 det2131
mzz (-0.5, 5.0) (0, 5)        @det597 det1773
mxx (-0.5, 5.5) (-0.5, 6.0)     @det218
mxx (0.5, 6.5) (0.5, 7)       @det2649
mzz (0.5, 6) (1, 6)           @det2558 det2880
mzz (0, 7) (-0.5, 7.0)        @det2148 det2214
mxx (-0.5, 8.0) (-0.5, 7.5)     @det3168
mxx (0.5, 8.5) (0.5, 9)       @det2095
mzz (1, 8) (0.5, 8)           @det438 det1647
mzz (-0.5, 9.0) (0, 9)        @det2570 det3043
mxx (-0.5, 9.5) (-0.5, 10.0)     @det144
mxx (1.5, 1.5) (1.5, 2)       @det391 det1682
mzz (1.5, 1) (2, 1)           @det2290 det2692
mxx (1.5, 4) (1.5, 3.5)       @det725 det2532
mzz (2, 3) (1.5, 3)           @det297 det620
mxx (1.5, 5.5) (1.5, 6)       @det218 det2926
mzz (1.5, 5) (2, 5)           @det601 det905
mxx (1.5, 7.5) (1.5, 8)       @det2591 det3168
mzz (1.5, 7) (2, 7)           @det2363 det2921
mxx (1.5, 10) (1.5, 9.5)      @det144 det2836
mzz (2, 9) (1.5, 9)           @det244 det2526
mxx (2.5, 0.5) (2.5, 1)       @det1499 det2713
mzz (2.5, 0) (3, 0)           @det822 det2528
mxx (2.5, 2.5) (2.5, 3)       @det1418 det2091
mzz (2.5, 2) (3, 2)           @det1163 det2781
mxx (2.5, 4.5) (2.5, 5)       @det1182 det1977
mzz (2.5, 4) (3, 4)           @det2950 det3158
mxx (2.5, 7) (2.5, 6.5)       @det1961 det2649
mzz (3, 6) (2.5, 6)           @det97 det2962
mxx (2.5, 8.5) (2.5, 9)       @det2095 det2448
mzz (2.5, 8) (3, 8)           @det205 det2854
mxx (3.5, 1.5) (3.5, 2)       @det391 det1610
mzz (3.5, 1) (4, 1)           @det855 det2154
mxx (3.5, 3.5) (3.5, 4)       @det2079 det2532
mzz (3.5, 3) (4, 3)           @det732 det1559
mxx (3.5, 5.5) (3.5, 6)       @det248 det2926
mzz (3.5, 5) (4, 5)           @det806 det1043
mxx (3.5, 7.5) (3.5, 8)       @det2302 det2591
mzz (3.5, 7) (4, 7)           @det6 det2775
mxx (3.5, 9.5) (3.5, 10)      @det1121 det2836
mzz (4, 9) (3.5, 9)           @det439 det2795
mxx (4.5, 0.5) (4.5, 1)       @det904 det2713
mzz (5, 0) (4.5, 0)           @det2614 det2909
mxx (4.5, 2.5) (4.5, 3)       @det2091 det2914
mzz (4.5, 2) (5, 2)           @det1801 det1985
mxx (4.5, 4.5) (4.5, 5)       @det1977 det2200
mzz (5, 4) (4.5, 4)           @det1710 det2396
mxx (4.5, 6.5) (4.5, 7)       @det385 det1961
mzz (5, 6) (4.5, 6)           @det692 det1794
mxx (4.5, 8.5) (4.5, 9)       @det715 det2448
mzz (4.5, 8) (5, 8)           @det21 det647
mxx (5.5, 1.5) (5.5, 2)       @det1610 det1686
mzz (5.5, 1) (6, 1)           @det362 det1983
mxx (5.5, 3.5) (5.5, 4)       @det2079 det2845
mzz (5.5, 3) (6, 3)           @det677 det2433
mxx (5.5, 5.5) (5.5, 6)       @det248 det1627
mzz (5.5, 5) (6, 5)           @det1312 det1319
mxx (5.5, 7.5) (5.5, 8)       @det104 det2302
mzz (5.5, 7) (6, 7)           @det1249 det1452
mxx (5.5, 9.5) (5.5, 10)      @det687 det1121
mzz (5.5, 9) (6, 9)           @det1322 det2368
mxx (6.5, 0.5) (6.5, 1)       @det904 det1966
mzz (6.5, 0) (7, 0)           @det684 det2596
mxx (6.5, 2.5) (6.5, 3)       @det1968 det2914
mzz (6.5, 2) (7, 2)           @det338 det2447
mxx (6.5, 5) (6.5, 4.5)       @det2010 det2200
mzz (7, 4) (6.5, 4)           @det1633 det1692
mxx (6.5, 6.5) (6.5, 7)       @det385 det693
mzz (6.5, 6) (7, 6)           @det2430 det2573
mxx (6.5, 8.5) (6.5, 9)       @det715 det2259
mzz (6.5, 8) (7, 8)           @det1636 det3241
mxx (7.5, 2) (7.5, 1.5)       @det1686 det2102
mzz (7.5, 1) (8, 1)           @det800 det2521
mxx (7.5, 3.5) (7.5, 4)       @det632 det2845
mzz (7.5, 3) (8, 3)           @det1185 det2700
mxx (7.5, 5.5) (7.5, 6)       @det215 det1627
mzz (7.5, 5) (8, 5)           @det741 det2578
mxx (7.5, 8) (7.5, 7.5)       @det104 det1847
mzz (8, 7) (7.5, 7)           @det964 det1365
mxx (7.5, 9.5) (7.5, 10)      @det687 det828
mzz (7.5, 9) (8, 9)           @det1411 det3105
mxx (8.5, 0.5) (8.5, 1)       @det948 det1966
mzz (8.5, 0) (9, 0)           @det1034 det3074
mxx (8.5, 2.5) (8.5, 3)       @det1968 det2391
mzz (8.5, 2) (9, 2)           @det2745 det2958
mxx (8.5, 4.5) (8.5, 5)       @det2010 det3221
mzz (8.5, 4) (9, 4)           @det2289 det2486
mxx (8.5, 6.5) (8.5, 7)       @det693 det2496
mzz (8.5, 6) (9, 6)           @det257 det2693
mxx (8.5, 8.5) (8.5, 9)       @det377 det2259
mzz (8.5, 8) (9, 8)           @det492 det2117
mz (10.5, 0.0)                @det493 det2412
mxx (10.5, 0.5) (10.5, 1.0)     @det948
mxx (9.5, 1.5) (9.5, 2)       @det2102
mzz (10, 1) (9.5, 1)          @det1924 det2767
mz (10.5, 2.0)                @det135 det1508
mxx (10.5, 2.5) (10.5, 3.0)     @det2391
mxx (9.5, 4) (9.5, 3.5)       @det632
mzz (9.5, 3) (10, 3)          @det16 det3014
mz (10.5, 4.0)                @det1005 det3173
mxx (10.5, 4.5) (10.5, 5.0)     @det3221
mxx (9.5, 5.5) (9.5, 6)       @det215
mzz (9.5, 5) (10, 5)          @det1261 det2129
mz (10.5, 6.0)                @det645 det2092
mxx (10.5, 6.5) (10.5, 7.0)     @det2496
mxx (9.5, 7.5) (9.5, 8)       @det1847
mzz (9.5, 7) (10, 7)          @det1844 det2855
mz (10.5, 8.0)                @det1300 det1743
mxx (10.5, 8.5) (10.5, 9.0)     @det377
mxx (9.5, 10) (9.5, 9.5)      @det828
mzz (10, 9) (9.5, 9)          @det1277 det1822

--------         55
mzz (0.5, -0.5) (0.0, -0.5)     @det491
mx (1.0, -0.5)                @det1862 det2865
mzz (0, 1.5) (0.5, 1.5)       @det491 det2557
mxx (1, 1) (1, 1.5)           @det1682
mzz (0, 3.5) (0.5, 3.5)       @det911 det2557
mxx (1, 3) (1, 3.5)           @det725
mzz (0.5, 5.5) (0, 5.5)       @det911 det2558
mxx (1, 5) (1, 5.5)           @det218
mzz (0, 7.5) (0.5, 7.5)       @det1647 det2558
mxx (1, 7.5) (1, 7)           @det3168
mzz (0, 9.5) (0.5, 9.5)       @det1647
mxx (1, 9) (1, 9.5)           @det144
mzz (1, 0.5) (1.5, 0.5)       @det2692
mxx (2, 0) (2, 0.5)           @det1499
mzz (1, 2.5) (1.5, 2.5)       @det297 det2692
mxx (2, 2) (2, 2.5)           @det1418
mzz (1.5, 4.5) (1, 4.5)       @det297 det905
mxx (2, 4.5) (2, 4)           @det1182
mzz (1, 6.5) (1.5, 6.5)       @det905 det2363
mxx (2, 6.5) (2, 6)           @det2649
mzz (1, 8.5) (1.5, 8.5)       @det2363 det2526
mxx (2, 8) (2, 8.5)           @det2095
mzz (1.5, 10.5) (1.0, 10.5)     @det2526
mxx (2, 10) (2.0, 10.5)       @det734
mzz (2.0, -0.5) (2.5, -0.5)     @det2528
mx (3.0, -0.5)                @det1304 det1850
mzz (2, 1.5) (2.5, 1.5)       @det2528 det2781
mxx (3, 1.5) (3, 1)           @det391
mzz (2, 3.5) (2.5, 3.5)       @det2781 det3158
mxx (3, 3.5) (3, 3)           @det2532
mzz (2, 5.5) (2.5, 5.5)       @det97 det3158
mxx (3, 5) (3, 5.5)           @det2926
mzz (2.5, 7.5) (2, 7.5)       @det97 det205
mxx (3, 7.5) (3, 7)           @det2591
mzz (2, 9.5) (2.5, 9.5)       @det205
mxx (3, 9.5) (3, 9)           @det2836
mzz (3.5, 0.5) (3, 0.5)       @det855
mxx (4, 0) (4, 0.5)           @det2713
mzz (3, 2.5) (3.5, 2.5)       @det855 det1559
mxx (4, 2) (4, 2.5)           @det2091
mzz (3, 4.5) (3.5, 4.5)       @det806 det1559
mxx (4, 4.5) (4, 4)           @det1977
mzz (3.5, 6.5) (3, 6.5)       @det806 det2775
mxx (4, 6) (4, 6.5)           @det1961
mzz (3, 8.5) (3.5, 8.5)       @det439 det2775
mxx (4, 8) (4, 8.5)           @det2448
mzz (3.0, 10.5) (3.5, 10.5)     @det439
mxx (4, 10) (4.0, 10.5)       @det2250
mzz (4.0, -0.5) (4.5, -0.5)     @det2909
mx (5.0, -0.5)                @det1689 det2517
mzz (4, 1.5) (4.5, 1.5)       @det1801 det2909
mxx (5, 1) (5, 1.5)           @det1610
mzz (4.5, 3.5) (4, 3.5)       @det1801 det2396
mxx (5, 3.5) (5, 3)           @det2079
mzz (4, 5.5) (4.5, 5.5)       @det692 det2396
mxx (5, 5.5) (5, 5)           @det248
mzz (4, 7.5) (4.5, 7.5)       @det21 det692
mxx (5, 7) (5, 7.5)           @det2302
mzz (4, 9.5) (4.5, 9.5)       @det21
mxx (5, 9.5) (5, 9)           @det1121
mzz (5, 0.5) (5.5, 0.5)       @det1983
mxx (6, 0) (6, 0.5)           @det904
mzz (5.5, 2.5) (5, 2.5)       @det1983 det2433
mxx (6, 2.5) (6, 2)           @det2914
mzz (5, 4.5) (5.5, 4.5)       @det1312 det2433
mxx (6, 4) (6, 4.5)           @det2200
mzz (5, 6.5) (5.5, 6.5)       @det1249 det1312
mxx (6, 6.5) (6, 6)           @det385
mzz (5.5, 8.5) (5, 8.5)       @det1249 det2368
mxx (6, 8.5) (6, 8)           @det715
mzz (5.0, 10.5) (5.5, 10.5)     @det2368
mxx (6.0, 10.5) (6, 10)       @det3243
mzz (6.5, -0.5) (6.0, -0.5)     @det684
mx (7.0, -0.5)                @det1648 det2314
mzz (6, 1.5) (6.5, 1.5)       @det338 det684
mxx (7, 1.5) (7, 1)           @det1686
mzz (6, 3.5) (6.5, 3.5)       @det338 det1692
mxx (7, 3) (7, 3.5)           @det2845
mzz (6.5, 5.5) (6, 5.5)       @det1692 det2573
mxx (7, 5.5) (7, 5)           @det1627
mzz (6, 7.5) (6.5, 7.5)       @det1636 det2573
mxx (7, 7.5) (7, 7)           @det104
mzz (6, 9.5) (6.5, 9.5)       @det1636
mxx (7, 9.5) (7, 9)           @det687
mzz (7, 0.5) (7.5, 0.5)       @det800
mxx (8, 0.5) (8, 0)           @det1966
mzz (7.5, 2.5) (7, 2.5)       @det800 det1185
mxx (8, 2.5) (8, 2)           @det1968
mzz (7, 4.5) (7.5, 4.5)       @det741 det1185
mxx (8, 4) (8, 4.5)           @det2010
mzz (7, 6.5) (7.5, 6.5)       @det741 det1365
mxx (8, 6.5) (8, 6)           @det693
mzz (7.5, 8.5) (7, 8.5)       @det1365 det3105
mxx (8, 8) (8, 8.5)           @det2259
mzz (7.0, 10.5) (7.5, 10.5)     @det3105
mxx (8.0, 10.5) (8, 10)       @det1305
mzz (8.5, -0.5) (8.0, -0.5)     @det1034
mx (9.0, -0.5)                @det463 det1819
mzz (8.5, 1.5) (8, 1.5)       @det1034 det2745
mxx (9, 1) (9, 1.5)           @det2102
mzz (8, 3.5) (8.5, 3.5)       @det2289 det2745
mxx (9, 3) (9, 3.5)           @det632
mzz (8, 5.5) (8.5, 5.5)       @det2289 det2693
mxx (9, 5.5) (9, 5)           @det215
mzz (8, 7.5) (8.5, 7.5)       @det2117 det2693
mxx (9, 7) (9, 7.5)           @det1847
mzz (8, 9.5) (8.5, 9.5)       @det2117
mxx (9, 9) (9, 9.5)           @det828
mzz (9, 0.5) (9.5, 0.5)       @det1924
mxx (10, 0.5) (10, 0)         @det948
mzz (9.5, 2.5) (9, 2.5)       @det16 det1924
mxx (10, 2) (10, 2.5)         @det2391
mzz (9.5, 4.5) (9, 4.5)       @det16 det1261
mxx (10, 4.5) (10, 4)         @det3221
mzz (9, 6.5) (9.5, 6.5)       @det1261 det1844
mxx (10, 6.5) (10, 6)         @det2496
mzz (9.5, 8.5) (9, 8.5)       @det1822 det1844
mxx (10, 8) (10, 8.5)         @det377
mzz (9.0, 10.5) (9.5, 10.5)     @det1822
mxx (10, 10) (10.0, 10.5)     @det3112
mzz (0, 1) (0.5, 1)           @det491 det738
mz (0.5, 0.5)                 @det457 det738
mx (0.5, 0)                   @det1499 det1862 det2865
mx (-0.5, 1.0)                @det1682
mz (-0.5, 1.5)                @det472 det2504
mz (-0.5, 2.0)                @det1944 det2504
mzz (0, 3) (0.5, 3)           @det2557 det3176
mz (0.5, 2.5)                 @det511 det3176
mx (0.5, 2)                   @det1418 det1682
mx (-0.5, 3.0)                @det725
mz (-0.5, 3.5)                @det344 det1272
mz (-0.5, 4.0)                @det1272 det2053
mzz (0.5, 5) (0, 5)           @det911 det2131
mz (0.5, 4.5)                 @det520 det2131
mx (0.5, 4)                   @det725 det1182
mx (-0.5, 5.0)                @det218
mz (-0.5, 5.5)                @det348 det1773
mz (-0.5, 6.0)                @det597 det1773
mzz (0, 7) (0.5, 7)           @det2558 det2880
mz (0.5, 6.5)                 @det351 det2880
mx (0.5, 6)                   @det218 det2649
mx (-0.5, 7.0)                @det3168
mz (-0.5, 7.5)                @det579 det2214
mz (-0.5, 8.0)                @det2148 det2214
mzz (0, 9) (0.5, 9)           @det438 det1647
mz (0.5, 8.5)                 @det409 det438
mx (0.5, 8)                   @det2095 det3168
mx (-0.5, 9.0)                @det144
mz (-0.5, 9.5)                @det496 det3043
mz (-0.5, 10.0)               @det2570 det3043
mzz (1, 2) (1.5, 2)           @det2290 det2692
mz (1.5, 1.5)                 @det459 det2290
mx (1.5, 1)                   @det391 det1499
mzz (1.5, 4) (1, 4)           @det297 det620
mz (1.5, 3.5)                 @det400 det620
mx (1.5, 3)                   @det1418 det2532
mzz (1, 6) (1.5, 6)           @det601 det905
mz (1.5, 5.5)                 @det333 det601
mx (1.5, 5)                   @det1182 det2926
mzz (1, 8) (1.5, 8)           @det2363 det2921
mz (1.5, 7.5)                 @det447 det2921
mx (1.5, 7)                   @det2591 det2649
mzz (1.5, 10) (1, 10)         @det244 det2526
mz (1.5, 9.5)                 @det244 det444
mx (1.5, 9)                   @det2095 det2836
mzz (2, 1) (2.5, 1)           @det822 det2528
mz (2.5, 0.5)                 @det547 det822
mx (2.5, 0)                   @det1304 det1850 det2713
mzz (2, 3) (2.5, 3)           @det1163 det2781
mz (2.5, 2.5)                 @det349 det1163
mx (2.5, 2)                   @det391 det2091
mzz (2, 5) (2.5, 5)           @det2950 det3158
mz (2.5, 4.5)                 @det417 det2950
mx (2.5, 4)                   @det1977 det2532
mzz (2.5, 7) (2, 7)           @det97 det2962
mz (2.5, 6.5)                 @det336 det2962
mx (2.5, 6)                   @det1961 det2926
mzz (2, 9) (2.5, 9)           @det205 det2854
mz (2.5, 8.5)                 @det449 det2854
mx (2.5, 8)                   @det2448 det2591
mzz (3, 2) (3.5, 2)           @det855 det2154
mz (3.5, 1.5)                 @det529 det2154
mx (3.5, 1)                   @det1610 det2713
mzz (3, 4) (3.5, 4)           @det732 det1559
mz (3.5, 3.5)                 @det397 det732
mx (3.5, 3)                   @det2079 det2091
mzz (3.5, 6) (3, 6)           @det806 det1043
mz (3.5, 5.5)                 @det406 det1043
mx (3.5, 5)                   @det248 det1977
mzz (3, 8) (3.5, 8)           @det6 det2775
mz (3.5, 7.5)                 @det6 det543
mx (3.5, 7)                   @det1961 det2302
mzz (3, 10) (3.5, 10)         @det439 det2795
mz (3.5, 9.5)                 @det549 det2795
mx (3.5, 9)                   @det1121 det2448
mzz (4, 1) (4.5, 1)           @det2614 det2909
mz (4.5, 0.5)                 @det454 det2614
mx (4.5, 0)                   @det904 det1689 det2517
mzz (4.5, 3) (4, 3)           @det1801 det1985
mz (4.5, 2.5)                 @det508 det1985
mx (4.5, 2)                   @det1610 det2914
mzz (4, 5) (4.5, 5)           @det1710 det2396
mz (4.5, 4.5)                 @det515 det1710
mx (4.5, 4)                   @det2079 det2200
mzz (4, 7) (4.5, 7)           @det692 det1794
mz (4.5, 6.5)                 @det416 det1794
mx (4.5, 6)                   @det248 det385
mzz (4, 9) (4.5, 9)           @det21 det647
mz (4.5, 8.5)                 @det355 det647
mx (4.5, 8)                   @det715 det2302
mzz (5.5, 2) (5, 2)           @det362 det1983
mz (5.5, 1.5)                 @det362 det456
mx (5.5, 1)                   @det904 det1686
mzz (5, 4) (5.5, 4)           @det677 det2433
mz (5.5, 3.5)                 @det346 det677
mx (5.5, 3)                   @det2845 det2914
mzz (5, 6) (5.5, 6)           @det1312 det1319
mz (5.5, 5.5)                 @det356 det1319
mx (5.5, 5)                   @det1627 det2200
mzz (5.5, 8) (5, 8)           @det1249 det1452
mz (5.5, 7.5)                 @det428 det1452
mx (5.5, 7)                   @det104 det385
mzz (5, 10) (5.5, 10)         @det1322 det2368
mz (5.5, 9.5)                 @det361 det1322
mx (5.5, 9)                   @det687 det715
mzz (6, 1) (6.5, 1)           @det684 det2596
mz (6.5, 0.5)                 @det502 det2596
mx (6.5, 0)                   @det1648 det1966 det2314
mzz (6, 3) (6.5, 3)           @det338 det2447
mz (6.5, 2.5)                 @det451 det2447
mx (6.5, 2)                   @det1686 det1968
mzz (6.5, 5) (6, 5)           @det1633 det1692
mz (6.5, 4.5)                 @det386 det1633
mx (6.5, 4)                   @det2010 det2845
mzz (6, 7) (6.5, 7)           @det2430 det2573
mz (6.5, 6.5)                 @det405 det2430
mx (6.5, 6)                   @det693 det1627
mzz (6, 9) (6.5, 9)           @det1636 det3241
mz (6.5, 8.5)                 @det325 det3241
mx (6.5, 8)                   @det104 det2259
mzz (7.5, 2) (7, 2)           @det800 det2521
mz (7.5, 1.5)                 @det526 det2521
mx (7.5, 1)                   @det1966 det2102
mzz (7, 4) (7.5, 4)           @det1185 det2700
mz (7.5, 3.5)                 @det395 det2700
mx (7.5, 3)                   @det632 det1968
mzz (7, 6) (7.5, 6)           @det741 det2578
mz (7.5, 5.5)                 @det403 det2578
mx (7.5, 5)                   @det215 det2010
mzz (7.5, 8) (7, 8)           @det964 det1365
mz (7.5, 7.5)                 @det536 det964
mx (7.5, 7)                   @det693 det1847
mzz (7, 10) (7.5, 10)         @det1411 det3105
mz (7.5, 9.5)                 @det546 det1411
mx (7.5, 9)                   @det828 det2259
mzz (8.5, 1) (8, 1)           @det1034 det3074
mz (8.5, 0.5)                 @det380 det3074
mx (8.5, 0)                   @det463 det948 det1819
mzz (8, 3) (8.5, 3)           @det2745 det2958
mz (8.5, 2.5)                 @det448 det2958
mx (8.5, 2)                   @det2102 det2391
mzz (8, 5) (8.5, 5)           @det2289 det2486
mz (8.5, 4.5)                 @det478 det2486
mx (8.5, 4)                   @det632 det3221
mzz (8, 7) (8.5, 7)           @det257 det2693
mz (8.5, 6.5)                 @det257 det556
mx (8.5, 6)                   @det215 det2496
mzz (8, 9) (8.5, 9)           @det492 det2117
mz (8.5, 8.5)                 @det453 det492
mx (8.5, 8)                   @det377 det1847
mx (10.5, 0.0)
mz (10.5, 0.5)                @det440 det493
mzz (10, 1) (10.5, 1.0)       @det493 det2412
mzz (9, 2) (9.5, 2)           @det1924 det2767
mz (9.5, 1.5)                 @det517 det2767
mx (9.5, 1)                   @det948
mx (10.5, 2.0)
mz (10.5, 2.5)                @det464 det1508
mzz (10.5, 3.0) (10, 3)       @det135 det1508
mzz (9.5, 4) (9, 4)           @det16 det3014
mz (9.5, 3.5)                 @det345 det3014
mx (9.5, 3)                   @det2391
mx (10.5, 4.0)
mz (10.5, 4.5)                @det424 det3173
mzz (10, 5) (10.5, 5.0)       @det1005 det3173
mzz (9, 6) (9.5, 6)           @det1261 det2129
mz (9.5, 5.5)                 @det572 det2129
mx (9.5, 5)                   @det3221
mx (10.5, 6.0)
mz (10.5, 6.5)                @det466 det645
mzz (10, 7) (10.5, 7.0)       @det645 det2092
mzz (9, 8) (9.5, 8)           @det1844 det2855
mz (9.5, 7.5)                 @det366 det2855
mx (9.5, 7)                   @det2496
mx (10.5, 8.0)
mz (10.5, 8.5)                @det523 det1300
mzz (10, 9) (10.5, 9.0)       @det1300 det1743
mzz (9.5, 10) (9, 10)         @det1277 det1822
mz (9.5, 9.5)                 @det433 det1277
mx (9.5, 9)                   @det377

--------         56
mx (0.0, -0.5)                @det1862 det2865
mzz (1.0, -0.5) (0.5, -0.5)     @det491
mzz (1, 1.5) (0.5, 1.5)       @det491 det2557
mxx (0, 1.5) (0, 1)           @det1682
mzz (1, 3.5) (0.5, 3.5)       @det911 det2557
mxx (0, 3.5) (0, 3)           @det725
mzz (0.5, 5.5) (1, 5.5)       @det911 det2558
mxx (0, 5.5) (0, 5)           @det218
mzz (1, 7.5) (0.5, 7.5)       @det1647 det2558
mxx (0, 7) (0, 7.5)           @det3168
mzz (1, 9.5) (0.5, 9.5)       @det1647
mxx (0, 9) (0, 9.5)           @det144
mzz (1.5, 0.5) (2, 0.5)       @det2692
mxx (1, 0.5) (1, 0)           @det1499
mzz (1.5, 2.5) (2, 2.5)       @det297 det2692
mxx (1, 2) (1, 2.5)           @det1418
mzz (1.5, 4.5) (2, 4.5)       @det297 det905
mxx (1, 4) (1, 4.5)           @det1182
mzz (1.5, 6.5) (2, 6.5)       @det905 det2363
mxx (1, 6.5) (1, 6)           @det2649
mzz (1.5, 8.5) (2, 8.5)       @det2363 det2526
mxx (1, 8) (1, 8.5)           @det2095
mxx (1.0, 10.5) (1, 10)       @det734
mzz (1.5, 10.5) (2.0, 10.5)     @det2526
mx (2.0, -0.5)                @det1304 det1850
mzz (2.5, -0.5) (3.0, -0.5)     @det2528
mzz (3, 1.5) (2.5, 1.5)       @det2528 det2781
mxx (2, 1) (2, 1.5)           @det391
mzz (2.5, 3.5) (3, 3.5)       @det2781 det3158
mxx (2, 3.5) (2, 3)           @det2532
mzz (2.5, 5.5) (3, 5.5)       @det97 det3158
mxx (2, 5.5) (2, 5)           @det2926
mzz (2.5, 7.5) (3, 7.5)       @det97 det205
mxx (2, 7) (2, 7.5)           @det2591
mzz (2.5, 9.5) (3, 9.5)       @det205
mxx (2, 9.5) (2, 9)           @det2836
mzz (3.5, 0.5) (4, 0.5)       @det855
mxx (3, 0) (3, 0.5)           @det2713
mzz (3.5, 2.5) (4, 2.5)       @det855 det1559
mxx (3, 2.5) (3, 2)           @det2091
mzz (4, 4.5) (3.5, 4.5)       @det806 det1559
mxx (3, 4.5) (3, 4)           @det1977
mzz (3.5, 6.5) (4, 6.5)       @det806 det2775
mxx (3, 6) (3, 6.5)           @det1961
mzz (3.5, 8.5) (4, 8.5)       @det439 det2775
mxx (3, 8.5) (3, 8)           @det2448
mxx (3, 10) (3.0, 10.5)       @det2250
mzz (4.0, 10.5) (3.5, 10.5)     @det439
mx (4.0, -0.5)                @det1689 det2517
mzz (5.0, -0.5) (4.5, -0.5)     @det2909
mzz (5, 1.5) (4.5, 1.5)       @det1801 det2909
mxx (4, 1.5) (4, 1)           @det1610
mzz (5, 3.5) (4.5, 3.5)       @det1801 det2396
mxx (4, 3) (4, 3.5)           @det2079
mzz (5, 5.5) (4.5, 5.5)       @det692 det2396
mxx (4, 5) (4, 5.5)           @det248
mzz (5, 7.5) (4.5, 7.5)       @det21 det692
mxx (4, 7) (4, 7.5)           @det2302
mzz (5, 9.5) (4.5, 9.5)       @det21
mxx (4, 9.5) (4, 9)           @det1121
mzz (5.5, 0.5) (6, 0.5)       @det1983
mxx (5, 0) (5, 0.5)           @det904
mzz (5.5, 2.5) (6, 2.5)       @det1983 det2433
mxx (5, 2) (5, 2.5)           @det2914
mzz (5.5, 4.5) (6, 4.5)       @det1312 det2433
mxx (5, 4.5) (5, 4)           @det2200
mzz (6, 6.5) (5.5, 6.5)       @det1249 det1312
mxx (5, 6) (5, 6.5)           @det385
mzz (5.5, 8.5) (6, 8.5)       @det1249 det2368
mxx (5, 8) (5, 8.5)           @det715
mxx (5, 10) (5.0, 10.5)       @det3243
mzz (5.5, 10.5) (6.0, 10.5)     @det2368
mx (6.0, -0.5)                @det1648 det2314
mzz (6.5, -0.5) (7.0, -0.5)     @det684
mzz (6.5, 1.5) (7, 1.5)       @det338 det684
mxx (6, 1.5) (6, 1)           @det1686
mzz (6.5, 3.5) (7, 3.5)       @det338 det1692
mxx (6, 3.5) (6, 3)           @det2845
mzz (6.5, 5.5) (7, 5.5)       @det1692 det2573
mxx (6, 5) (6, 5.5)           @det1627
mzz (6.5, 7.5) (7, 7.5)       @det1636 det2573
mxx (6, 7.5) (6, 7)           @det104
mzz (7, 9.5) (6.5, 9.5)       @det1636
mxx (6, 9.5) (6, 9)           @det687
mzz (7.5, 0.5) (8, 0.5)       @det800
mxx (7, 0.5) (7, 0)           @det1966
mzz (7.5, 2.5) (8, 2.5)       @det800 det1185
mxx (7, 2) (7, 2.5)           @det1968
mzz (7.5, 4.5) (8, 4.5)       @det741 det1185
mxx (7, 4.5) (7, 4)           @det2010
mzz (7.5, 6.5) (8, 6.5)       @det741 det1365
mxx (7, 6.5) (7, 6)           @det693
mzz (7.5, 8.5) (8, 8.5)       @det1365 det3105
mxx (7, 8) (7, 8.5)           @det2259
mxx (7, 10) (7.0, 10.5)       @det1305
mzz (7.5, 10.5) (8.0, 10.5)     @det3105
mx (8.0, -0.5)                @det463 det1819
mzz (8.5, -0.5) (9.0, -0.5)     @det1034
mzz (8.5, 1.5) (9, 1.5)       @det1034 det2745
mxx (8, 1) (8, 1.5)           @det2102
mzz (8.5, 3.5) (9, 3.5)       @det2289 det2745
mxx (8, 3.5) (8, 3)           @det632
mzz (9, 5.5) (8.5, 5.5)       @det2289 det2693
mxx (8, 5.5) (8, 5)           @det215
mzz (8.5, 7.5) (9, 7.5)       @det2117 det2693
mxx (8, 7.5) (8, 7)           @det1847
mzz (8.5, 9.5) (9, 9.5)       @det2117
mxx (8, 9) (8, 9.5)           @det828
mzz (9.5, 0.5) (10, 0.5)      @det1924
mxx (9, 0) (9, 0.5)           @det948
mzz (9.5, 2.5) (10, 2.5)      @det16 det1924
mxx (9, 2) (9, 2.5)           @det2391
mzz (9.5, 4.5) (10, 4.5)      @det16 det1261
mxx (9, 4) (9, 4.5)           @det3221
mzz (9.5, 6.5) (10, 6.5)      @det1261 det1844
mxx (9, 6.5) (9, 6)           @det2496
mzz (9.5, 8.5) (10, 8.5)      @det1822 det1844
mxx (9, 8) (9, 8.5)           @det377
mxx (9, 10) (9.0, 10.5)       @det3112
mzz (9.5, 10.5) (10.0, 10.5)     @det1822
mzz (0.5, 0) (0, 0)           @det491
mz (0.5, 0.5)                 @det457
mx (0.5, 1)                   @det1682
mz (-0.5, 1.0)                @det1944
mz (-0.5, 1.5)                @det472
mx (-0.5, 2.0)
mzz (0, 2) (0.5, 2)           @det2557
mz (0.5, 2.5)                 @det511
mx (0.5, 3)                   @det725
mz (-0.5, 3.0)                @det2053
mz (-0.5, 3.5)                @det344
mx (-0.5, 4.0)
mzz (0, 4) (0.5, 4)           @det911
mz (0.5, 4.5)                 @det520
mx (0.5, 5)                   @det218
mz (-0.5, 5.0)                @det597
mz (-0.5, 5.5)                @det348
mx (-0.5, 6.0)
mzz (0.5, 6) (0, 6)           @det2558
mz (0.5, 6.5)                 @det351
mx (0.5, 7)                   @det3168
mz (-0.5, 7.0)                @det2148
mz (-0.5, 7.5)                @det579
mx (-0.5, 8.0)
mzz (0, 8) (0.5, 8)           @det1647
mz (0.5, 8.5)                 @det409
mx (0.5, 9)                   @det144
mz (-0.5, 9.0)                @det2570
mz (-0.5, 9.5)                @det496
mx (-0.5, 10.0)
mzz (1, 1) (1.5, 1)           @det2692
mz (1.5, 1.5)                 @det459
mx (1.5, 2)                   @det1418 det1682
mzz (1, 3) (1.5, 3)           @det297
mz (1.5, 3.5)                 @det400
mx (1.5, 4)                   @det725 det1182
mzz (1.5, 5) (1, 5)           @det905
mz (1.5, 5.5)                 @det333
mx (1.5, 6)                   @det218 det2649
mzz (1, 7) (1.5, 7)           @det2363
mz (1.5, 7.5)                 @det447
mx (1.5, 8)                   @det2095 det3168
mzz (1, 9) (1.5, 9)           @det2526
mz (1.5, 9.5)                 @det444
mx (1.5, 10)                  @det144 det734
mzz (2, 0) (2.5, 0)           @det2528
mz (2.5, 0.5)                 @det547
mx (2.5, 1)                   @det391 det1499
mzz (2.5, 2) (2, 2)           @det2781
mz (2.5, 2.5)                 @det349
mx (2.5, 3)                   @det1418 det2532
mzz (2, 4) (2.5, 4)           @det3158
mz (2.5, 4.5)                 @det417
mx (2.5, 5)                   @det1182 det2926
mzz (2, 6) (2.5, 6)           @det97
mz (2.5, 6.5)                 @det336
mx (2.5, 7)                   @det2591 det2649
mzz (2.5, 8) (2, 8)           @det205
mz (2.5, 8.5)                 @det449
mx (2.5, 9)                   @det2095 det2836
mzz (3, 1) (3.5, 1)           @det855
mz (3.5, 1.5)                 @det529
mx (3.5, 2)                   @det391 det2091
mzz (3, 3) (3.5, 3)           @det1559
mz (3.5, 3.5)                 @det397
mx (3.5, 4)                   @det1977 det2532
mzz (3.5, 5) (3, 5)           @det806
mz (3.5, 5.5)                 @det406
mx (3.5, 6)                   @det1961 det2926
mzz (3, 7) (3.5, 7)           @det2775
mz (3.5, 7.5)                 @det543
mx (3.5, 8)                   @det2448 det2591
mzz (3, 9) (3.5, 9)           @det439
mz (3.5, 9.5)                 @det549
mx (3.5, 10)                  @det2250 det2836
mzz (4, 0) (4.5, 0)           @det2909
mz (4.5, 0.5)                 @det454
mx (4.5, 1)                   @det1610 det2713
mzz (4.5, 2) (4, 2)           @det1801
mz (4.5, 2.5)                 @det508
mx (4.5, 3)                   @det2079 det2091
mzz (4, 4) (4.5, 4)           @det2396
mz (4.5, 4.5)                 @det515
mx (4.5, 5)                   @det248 det1977
mzz (4, 6) (4.5, 6)           @det692
mz (4.5, 6.5)                 @det416
mx (4.5, 7)                   @det1961 det2302
mzz (4.5, 8) (4, 8)           @det21
mz (4.5, 8.5)                 @det355
mx (4.5, 9)                   @det1121 det2448
mzz (5.5, 1) (5, 1)           @det1983
mz (5.5, 1.5)                 @det456
mx (5.5, 2)                   @det1610 det2914
mzz (5, 3) (5.5, 3)           @det2433
mz (5.5, 3.5)                 @det346
mx (5.5, 4)                   @det2079 det2200
mzz (5, 5) (5.5, 5)           @det1312
mz (5.5, 5.5)                 @det356
mx (5.5, 6)                   @det248 det385
mzz (5.5, 7) (5, 7)           @det1249
mz (5.5, 7.5)                 @det428
mx (5.5, 8)                   @det715 det2302
mzz (5, 9) (5.5, 9)           @det2368
mz (5.5, 9.5)                 @det361
mx (5.5, 10)                  @det1121 det3243
mzz (6.5, 0) (6, 0)           @det684
mz (6.5, 0.5)                 @det502
mx (6.5, 1)                   @det904 det1686
mzz (6, 2) (6.5, 2)           @det338
mz (6.5, 2.5)                 @det451
mx (6.5, 3)                   @det2845 det2914
mzz (6, 4) (6.5, 4)           @det1692
mz (6.5, 4.5)                 @det386
mx (6.5, 5)                   @det1627 det2200
mzz (6, 6) (6.5, 6)           @det2573
mz (6.5, 6.5)                 @det405
mx (6.5, 7)                   @det104 det385
mzz (6, 8) (6.5, 8)           @det1636
mz (6.5, 8.5)                 @det325
mx (6.5, 9)                   @det687 det715
mzz (7, 1) (7.5, 1)           @det800
mz (7.5, 1.5)                 @det526
mx (7.5, 2)                   @det1686 det1968
mzz (7.5, 3) (7, 3)           @det1185
mz (7.5, 3.5)                 @det395
mx (7.5, 4)                   @det2010 det2845
mzz (7, 5) (7.5, 5)           @det741
mz (7.5, 5.5)                 @det403
mx (7.5, 6)                   @det693 det1627
mzz (7, 7) (7.5, 7)           @det1365
mz (7.5, 7.5)                 @det536
mx (7.5, 8)                   @det104 det2259
mzz (7, 9) (7.5, 9)           @det3105
mz (7.5, 9.5)                 @det546
mx (7.5, 10)                  @det687 det1305
mzz (8.5, 0) (8, 0)           @det1034
mz (8.5, 0.5)                 @det380
mx (8.5, 1)                   @det1966 det2102
mzz (8, 2) (8.5, 2)           @det2745
mz (8.5, 2.5)                 @det448
mx (8.5, 3)                   @det632 det1968
mzz (8, 4) (8.5, 4)           @det2289
mz (8.5, 4.5)                 @det478
mx (8.5, 5)                   @det215 det2010
mzz (8.5, 6) (8, 6)           @det2693
mz (8.5, 6.5)                 @det556
mx (8.5, 7)                   @det693 det1847
mzz (8, 8) (8.5, 8)           @det2117
mz (8.5, 8.5)                 @det453
mx (8.5, 9)                   @det828 det2259
mzz (10, 0) (10.5, 0.0)       @det2412
mz (10.5, 0.5)                @det440
mx (10.5, 1.0)                @det948
mzz (9, 1) (9.5, 1)           @det1924
mz (9.5, 1.5)                 @det517
mx (9.5, 2)                   @det2102 det2391
mzz (10.5, 2.0) (10, 2)       @det135
mz (10.5, 2.5)                @det464
mx (10.5, 3.0)                @det2391
mzz (9, 3) (9.5, 3)           @det16
mz (9.5, 3.5)                 @det345
mx (9.5, 4)                   @det632 det3221
mzz (10, 4) (10.5, 4.0)       @det1005
mz (10.5, 4.5)                @det424
mx (10.5, 5.0)                @det3221
mzz (9.5, 5) (9, 5)           @det1261
mz (9.5, 5.5)                 @det572
mx (9.5, 6)                   @det215 det2496
mzz (10, 6) (10.5, 6.0)       @det2092
mz (10.5, 6.5)                @det466
mx (10.5, 7.0)                @det2496
mzz (9, 7) (9.5, 7)           @det1844
mz (9.5, 7.5)                 @det366
mx (9.5, 8)                   @det377 det1847
mzz (10.5, 8.0) (10, 8)       @det1743
mz (10.5, 8.5)                @det523
mx (10.5, 9.0)                @det377
mzz (9, 9) (9.5, 9)           @det1822
mz (9.5, 9.5)                 @det433
mx (9.5, 10)                  @det828 det3112

--------         57
mz (0.0, -0.5)
mx (0.5, -0.5)                @det982 det1862
mxx (1, 0) (1.0, -0.5)        @det1862 det2865
mxx (1, 1.5) (1, 2)           @det1682
mx (0.5, 1.5)                 @det1120 det1682
mz (0, 1.5)                   @det491 det1944
mxx (1, 3.5) (1, 4)           @det725
mx (0.5, 3.5)                 @det725 det969
mz (0, 3.5)                   @det2053 det2557
mxx (1, 6) (1, 5.5)           @det218
mx (0.5, 5.5)                 @det218 det1114
mz (0, 5.5)                   @det597 det911
mxx (1, 7.5) (1, 8)           @det3168
mx (0.5, 7.5)                 @det1130 det3168
mz (0, 7.5)                   @det2148 det2558
mxx (1, 9.5) (1, 10)          @det144
mx (0.5, 9.5)                 @det144 det1098
mz (0, 9.5)                   @det1647 det2570
mxx (2, 0.5) (2, 1)           @det1499
mx (1.5, 0.5)                 @det1113 det1499
mz (1, 0.5)                   @det491
mxx (2, 3) (2, 2.5)           @det1418
mx (1.5, 2.5)                 @det1125 det1418
mz (1, 2.5)                   @det2557 det2692
mxx (2, 4.5) (2, 5)           @det1182
mx (1.5, 4.5)                 @det1070 det1182
mz (1, 4.5)                   @det297 det911
mxx (2, 6.5) (2, 7)           @det2649
mx (1.5, 6.5)                 @det1008 det2649
mz (1, 6.5)                   @det905 det2558
mxx (2, 9) (2, 8.5)           @det2095
mx (1.5, 8.5)                 @det1018 det2095
mz (1, 8.5)                   @det1647 det2363
mz (1.0, 10.5)                @det2526
mx (1.5, 10.5)                @det734 det1076
mx (2.0, 10.5)                @det734
mz (2.0, -0.5)
mx (2.5, -0.5)                @det1065 det1850
mxx (3.0, -0.5) (3, 0)        @det1304 det1850
mxx (3, 1.5) (3, 2)           @det391
mx (2.5, 1.5)                 @det391 det1116
mz (2, 1.5)                   @det2528 det2692
mxx (3, 3.5) (3, 4)           @det2532
mx (2.5, 3.5)                 @det1119 det2532
mz (2, 3.5)                   @det297 det2781
mxx (3, 5.5) (3, 6)           @det2926
mx (2.5, 5.5)                 @det1100 det2926
mz (2, 5.5)                   @det905 det3158
mxx (3, 7.5) (3, 8)           @det2591
mx (2.5, 7.5)                 @det1103 det2591
mz (2, 7.5)                   @det97 det2363
mxx (3, 9.5) (3, 10)          @det2836
mx (2.5, 9.5)                 @det1123 det2836
mz (2, 9.5)                   @det205 det2526
mxx (4, 0.5) (4, 1)           @det2713
mx (3.5, 0.5)                 @det1094 det2713
mz (3, 0.5)                   @det2528
mxx (4, 2.5) (4, 3)           @det2091
mx (3.5, 2.5)                 @det1045 det2091
mz (3, 2.5)                   @det855 det2781
mxx (4, 4.5) (4, 5)           @det1977
mx (3.5, 4.5)                 @det1089 det1977
mz (3, 4.5)                   @det1559 det3158
mxx (4, 6.5) (4, 7)           @det1961
mx (3.5, 6.5)                 @det1126 det1961
mz (3, 6.5)                   @det97 det806
mxx (4, 9) (4, 8.5)           @det2448
mx (3.5, 8.5)                 @det1050 det2448
mz (3, 8.5)                   @det205 det2775
mz (3.0, 10.5)                @det439
mx (3.5, 10.5)                @det970 det2250
mx (4.0, 10.5)                @det2250
mz (4.0, -0.5)
mx (4.5, -0.5)                @det1106 det1689
mxx (5.0, -0.5) (5, 0)        @det1689 det2517
mxx (5, 1.5) (5, 2)           @det1610
mx (4.5, 1.5)                 @det1078 det1610
mz (4, 1.5)                   @det855 det2909
mxx (5, 3.5) (5, 4)           @det2079
mx (4.5, 3.5)                 @det1025 det2079
mz (4, 3.5)                   @det1559 det1801
mxx (5, 5.5) (5, 6)           @det248
mx (4.5, 5.5)                 @det248 det979
mz (4, 5.5)                   @det806 det2396
mxx (5, 7.5) (5, 8)           @det2302
mx (4.5, 7.5)                 @det1086 det2302
mz (4, 7.5)                   @det692 det2775
mxx (5, 9.5) (5, 10)          @det1121
mx (4.5, 9.5)                 @det1073 det1121
mz (4, 9.5)                   @det21 det439
mxx (6, 1) (6, 0.5)           @det904
mx (5.5, 0.5)                 @det904 det973
mz (5, 0.5)                   @det2909
mxx (6, 2.5) (6, 3)           @det2914
mx (5.5, 2.5)                 @det1111 det2914
mz (5, 2.5)                   @det1801 det1983
mxx (6, 4.5) (6, 5)           @det2200
mx (5.5, 4.5)                 @det1133 det2200
mz (5, 4.5)                   @det2396 det2433
mxx (6, 6.5) (6, 7)           @det385
mx (5.5, 6.5)                 @det385 det983
mz (5, 6.5)                   @det692 det1312
mxx (6, 8.5) (6, 9)           @det715
mx (5.5, 8.5)                 @det715 det1016
mz (5, 8.5)                   @det21 det1249
mz (5.0, 10.5)                @det2368
mx (5.5, 10.5)                @det1112 det3243
mx (6.0, 10.5)                @det3243
mz (6.0, -0.5)
mx (6.5, -0.5)                @det1013 det1648
mxx (7, 0) (7.0, -0.5)        @det1648 det2314
mxx (7, 1.5) (7, 2)           @det1686
mx (6.5, 1.5)                 @det1085 det1686
mz (6, 1.5)                   @det684 det1983
mxx (7, 4) (7, 3.5)           @det2845
mx (6.5, 3.5)                 @det1131 det2845
mz (6, 3.5)                   @det338 det2433
mxx (7, 5.5) (7, 6)           @det1627
mx (6.5, 5.5)                 @det1093 det1627
mz (6, 5.5)                   @det1312 det1692
mxx (7, 7.5) (7, 8)           @det104
mx (6.5, 7.5)                 @det104 det1036
mz (6, 7.5)                   @det1249 det2573
mxx (7, 9.5) (7, 10)          @det687
mx (6.5, 9.5)                 @det687 det952
mz (6, 9.5)                   @det1636 det2368
mxx (8, 0.5) (8, 1)           @det1966
mx (7.5, 0.5)                 @det1072 det1966
mz (7, 0.5)                   @det684
mxx (8, 2.5) (8, 3)           @det1968
mx (7.5, 2.5)                 @det998 det1968
mz (7, 2.5)                   @det338 det800
mxx (8, 4.5) (8, 5)           @det2010
mx (7.5, 4.5)                 @det1052 det2010
mz (7, 4.5)                   @det1185 det1692
mxx (8, 7) (8, 6.5)           @det693
mx (7.5, 6.5)                 @det693 det1096
mz (7, 6.5)                   @det741 det2573
mxx (8, 8.5) (8, 9)           @det2259
mx (7.5, 8.5)                 @det1081 det2259
mz (7, 8.5)                   @det1365 det1636
mz (7.0, 10.5)                @det3105
mx (7.5, 10.5)                @det1058 det1305
mx (8.0, 10.5)                @det1305
mz (8.0, -0.5)
mx (8.5, -0.5)                @det1082 det1819
mxx (9.0, -0.5) (9, 0)        @det463 det1819
mxx (9, 1.5) (9, 2)           @det2102
mx (8.5, 1.5)                 @det1027 det2102
mz (8, 1.5)                   @det800 det1034
mxx (9, 3.5) (9, 4)           @det632
mx (8.5, 3.5)                 @det632 det1033
mz (8, 3.5)                   @det1185 det2745
mxx (9, 5.5) (9, 6)           @det215
mx (8.5, 5.5)                 @det215 det1115
mz (8, 5.5)                   @det741 det2289
mxx (9, 7.5) (9, 8)           @det1847
mx (8.5, 7.5)                 @det1128 det1847
mz (8, 7.5)                   @det1365 det2693
mxx (9, 10) (9, 9.5)          @det828
mx (8.5, 9.5)                 @det828 det1038
mz (8, 9.5)                   @det2117 det3105
mxx (10, 0.5) (10, 1)         @det948
mx (9.5, 0.5)                 @det948 det1104
mz (9, 0.5)                   @det1034
mxx (10, 2.5) (10, 3)         @det2391
mx (9.5, 2.5)                 @det1118 det2391
mz (9, 2.5)                   @det1924 det2745
mxx (10, 4.5) (10, 5)         @det3221
mx (9.5, 4.5)                 @det1087 det3221
mz (9, 4.5)                   @det16 det2289
mxx (10, 6.5) (10, 7)         @det2496
mx (9.5, 6.5)                 @det1032 det2496
mz (9, 6.5)                   @det1261 det2693
mxx (10, 9) (10, 8.5)         @det377
mx (9.5, 8.5)                 @det377 det1129
mz (9, 8.5)                   @det1844 det2117
mz (9.0, 10.5)                @det1822
mx (9.5, 10.5)                @det1109 det3112
mx (10.0, 10.5)               @det3112
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)           @det491
mxx (-0.5, 1.5) (-0.5, 1.0)
mzz (-0.5, 2.0) (0, 2)        @det1944
mxx (0.5, 2.5) (0.5, 2)
mzz (1, 3) (0.5, 3)           @det2557
mxx (-0.5, 3.0) (-0.5, 3.5)
mzz (-0.5, 4.0) (0, 4)        @det2053
mxx (0.5, 4.5) (0.5, 4)
mzz (0.5, 5) (1, 5)           @det911
mxx (-0.5, 5.0) (-0.5, 5.5)
mzz (-0.5, 6.0) (0, 6)        @det597
mxx (0.5, 6.5) (0.5, 6)
mzz (1, 7) (0.5, 7)           @det2558
mxx (-0.5, 7.5) (-0.5, 7.0)
mzz (-0.5, 8.0) (0, 8)        @det2148
mxx (0.5, 8.5) (0.5, 8)
mzz (1, 9) (0.5, 9)           @det1647
mxx (-0.5, 9.0) (-0.5, 9.5)
mzz (-0.5, 10.0) (0, 10)      @det2570
mxx (1.5, 1.5) (1.5, 1)
mzz (1.5, 2) (2, 2)           @det2692
mxx (1.5, 3.5) (1.5, 3)
mzz (1.5, 4) (2, 4)           @det297
mxx (1.5, 5) (1.5, 5.5)
mzz (1.5, 6) (2, 6)           @det905
mxx (1.5, 7.5) (1.5, 7)
mzz (1.5, 8) (2, 8)           @det2363
mxx (1.5, 9.5) (1.5, 9)
mzz (1.5, 10) (2, 10)         @det2526
mxx (2.5, 0.5) (2.5, 0)
mzz (3, 1) (2.5, 1)           @det2528
mxx (2.5, 2) (2.5, 2.5)
mzz (2.5, 3) (3, 3)           @det2781
mxx (2.5, 4) (2.5, 4.5)
mzz (2.5, 5) (3, 5)           @det3158
mxx (2.5, 6.5) (2.5, 6)
mzz (2.5, 7) (3, 7)           @det97
mxx (2.5, 8) (2.5, 8.5)
mzz (2.5, 9) (3, 9)           @det205
mxx (3.5, 1) (3.5, 1.5)
mzz (3.5, 2) (4, 2)           @det855
mxx (3.5, 3) (3.5, 3.5)
mzz (4, 4) (3.5, 4)           @det1559
mxx (3.5, 5) (3.5, 5.5)
mzz (3.5, 6) (4, 6)           @det806
mxx (3.5, 7) (3.5, 7.5)
mzz (3.5, 8) (4, 8)           @det2775
mxx (3.5, 9) (3.5, 9.5)
mzz (4, 10) (3.5, 10)         @det439
mxx (4.5, 0.5) (4.5, 0)
mzz (5, 1) (4.5, 1)           @det2909
mxx (4.5, 2) (4.5, 2.5)
mzz (5, 3) (4.5, 3)           @det1801
mxx (4.5, 4.5) (4.5, 4)
mzz (5, 5) (4.5, 5)           @det2396
mxx (4.5, 6.5) (4.5, 6)
mzz (5, 7) (4.5, 7)           @det692
mxx (4.5, 8) (4.5, 8.5)
mzz (5, 9) (4.5, 9)           @det21
mxx (5.5, 1) (5.5, 1.5)
mzz (5.5, 2) (6, 2)           @det1983
mxx (5.5, 3) (5.5, 3.5)
mzz (5.5, 4) (6, 4)           @det2433
mxx (5.5, 5.5) (5.5, 5)
mzz (6, 6) (5.5, 6)           @det1312
mxx (5.5, 7) (5.5, 7.5)
mzz (5.5, 8) (6, 8)           @det1249
mxx (5.5, 9) (5.5, 9.5)
mzz (5.5, 10) (6, 10)         @det2368
mxx (6.5, 0) (6.5, 0.5)
mzz (6.5, 1) (7, 1)           @det684
mxx (6.5, 2.5) (6.5, 2)
mzz (6.5, 3) (7, 3)           @det338
mxx (6.5, 4.5) (6.5, 4)
mzz (6.5, 5) (7, 5)           @det1692
mxx (6.5, 6) (6.5, 6.5)
mzz (6.5, 7) (7, 7)           @det2573
mxx (6.5, 8.5) (6.5, 8)
mzz (7, 9) (6.5, 9)           @det1636
mxx (7.5, 1.5) (7.5, 1)
mzz (7.5, 2) (8, 2)           @det800
mxx (7.5, 3) (7.5, 3.5)
mzz (7.5, 4) (8, 4)           @det1185
mxx (7.5, 5) (7.5, 5.5)
mzz (7.5, 6) (8, 6)           @det741
mxx (7.5, 7.5) (7.5, 7)
mzz (7.5, 8) (8, 8)           @det1365
mxx (7.5, 9.5) (7.5, 9)
mzz (7.5, 10) (8, 10)         @det3105
mxx (8.5, 0) (8.5, 0.5)
mzz (8.5, 1) (9, 1)           @det1034
mxx (8.5, 2.5) (8.5, 2)
mzz (8.5, 3) (9, 3)           @det2745
mxx (8.5, 4.5) (8.5, 4)
mzz (9, 5) (8.5, 5)           @det2289
mxx (8.5, 6) (8.5, 6.5)
mzz (8.5, 7) (9, 7)           @det2693
mxx (8.5, 8.5) (8.5, 8)
mzz (8.5, 9) (9, 9)           @det2117
mxx (10.5, 0.5) (10.5, 0.0)
mz (10.5, 1.0)                @det2412
mxx (9.5, 1.5) (9.5, 1)
mzz (9.5, 2) (10, 2)          @det1924
mxx (10.5, 2.0) (10.5, 2.5)
mz (10.5, 3.0)                @det135
mxx (9.5, 3.5) (9.5, 3)
mzz (9.5, 4) (10, 4)          @det16
mxx (10.5, 4.0) (10.5, 4.5)
mz (10.5, 5.0)                @det1005
mxx (9.5, 5) (9.5, 5.5)
mzz (9.5, 6) (10, 6)          @det1261
mxx (10.5, 6.5) (10.5, 6.0)
mz (10.5, 7.0)                @det2092
mxx (9.5, 7) (9.5, 7.5)
mzz (9.5, 8) (10, 8)          @det1844
mxx (10.5, 8.0) (10.5, 8.5)
mz (10.5, 9.0)                @det1743
mxx (9.5, 9.5) (9.5, 9)
mzz (9.5, 10) (10, 10)        @det1822

--------         58
mxx (0.0, -0.5) (0, 0)        @det2865
mx (0.5, -0.5)                @det982
mz (1.0, -0.5)                @det491
mxx (0, 1.5) (0, 2)
mx (0.5, 1.5)                 @det1120
mz (1, 1.5)                   @det2557 det2692
mxx (0, 3.5) (0, 4)
mx (0.5, 3.5)                 @det969
mz (1, 3.5)                   @det297 det911
mxx (0, 5.5) (0, 6)
mx (0.5, 5.5)                 @det1114
mz (1, 5.5)                   @det905 det2558
mxx (0, 7.5) (0, 8)
mx (0.5, 7.5)                 @det1130
mz (1, 7.5)                   @det1647 det2363
mxx (0, 9.5) (0, 10)
mx (0.5, 9.5)                 @det1098
mz (1, 9.5)                   @det2526
mxx (1, 0.5) (1, 1)
mx (1.5, 0.5)                 @det1113
mz (2, 0.5)                   @det2528 det2692
mxx (1, 2.5) (1, 3)
mx (1.5, 2.5)                 @det1125
mz (2, 2.5)                   @det297 det2781
mxx (1, 4.5) (1, 5)
mx (1.5, 4.5)                 @det1070
mz (2, 4.5)                   @det905 det3158
mxx (1, 6.5) (1, 7)
mx (1.5, 6.5)                 @det1008
mz (2, 6.5)                   @det97 det2363
mxx (1, 8.5) (1, 9)
mx (1.5, 8.5)                 @det1018
mz (2, 8.5)                   @det205 det2526
mx (1.0, 10.5)
mx (1.5, 10.5)                @det1076
mz (2.0, 10.5)
mxx (2.0, -0.5) (2, 0)        @det1304
mx (2.5, -0.5)                @det1065
mz (3.0, -0.5)                @det2528
mxx (2, 1.5) (2, 2)
mx (2.5, 1.5)                 @det1116
mz (3, 1.5)                   @det855 det2781
mxx (2, 3.5) (2, 4)
mx (2.5, 3.5)                 @det1119
mz (3, 3.5)                   @det1559 det3158
mxx (2, 5.5) (2, 6)
mx (2.5, 5.5)                 @det1100
mz (3, 5.5)                   @det97 det806
mxx (2, 7.5) (2, 8)
mx (2.5, 7.5)                 @det1103
mz (3, 7.5)                   @det205 det2775
mxx (2, 9.5) (2, 10)
mx (2.5, 9.5)                 @det1123
mz (3, 9.5)                   @det439
mxx (3, 1) (3, 0.5)
mx (3.5, 0.5)                 @det1094
mz (4, 0.5)                   @det855 det2909
mxx (3, 2.5) (3, 3)
mx (3.5, 2.5)                 @det1045
mz (4, 2.5)                   @det1559 det1801
mxx (3, 4.5) (3, 5)
mx (3.5, 4.5)                 @det1089
mz (4, 4.5)                   @det806 det2396
mxx (3, 7) (3, 6.5)
mx (3.5, 6.5)                 @det1126
mz (4, 6.5)                   @det692 det2775
mxx (3, 8.5) (3, 9)
mx (3.5, 8.5)                 @det1050
mz (4, 8.5)                   @det21 det439
mx (3.0, 10.5)
mx (3.5, 10.5)                @det970
mz (4.0, 10.5)
mxx (4.0, -0.5) (4, 0)        @det2517
mx (4.5, -0.5)                @det1106
mz (5.0, -0.5)                @det2909
mxx (4, 1.5) (4, 2)
mx (4.5, 1.5)                 @det1078
mz (5, 1.5)                   @det1801 det1983
mxx (4, 4) (4, 3.5)
mx (4.5, 3.5)                 @det1025
mz (5, 3.5)                   @det2396 det2433
mxx (4, 5.5) (4, 6)
mx (4.5, 5.5)                 @det979
mz (5, 5.5)                   @det692 det1312
mxx (4, 7.5) (4, 8)
mx (4.5, 7.5)                 @det1086
mz (5, 7.5)                   @det21 det1249
mxx (4, 9.5) (4, 10)
mx (4.5, 9.5)                 @det1073
mz (5, 9.5)                   @det2368
mxx (5, 0.5) (5, 1)
mx (5.5, 0.5)                 @det973
mz (6, 0.5)                   @det684 det1983
mxx (5, 3) (5, 2.5)
mx (5.5, 2.5)                 @det1111
mz (6, 2.5)                   @det338 det2433
mxx (5, 4.5) (5, 5)
mx (5.5, 4.5)                 @det1133
mz (6, 4.5)                   @det1312 det1692
mxx (5, 6.5) (5, 7)
mx (5.5, 6.5)                 @det983
mz (6, 6.5)                   @det1249 det2573
mxx (5, 9) (5, 8.5)
mx (5.5, 8.5)                 @det1016
mz (6, 8.5)                   @det1636 det2368
mx (5.0, 10.5)
mx (5.5, 10.5)                @det1112
mz (6.0, 10.5)
mxx (6.0, -0.5) (6, 0)        @det2314
mx (6.5, -0.5)                @det1013
mz (7.0, -0.5)                @det684
mxx (6, 1.5) (6, 2)
mx (6.5, 1.5)                 @det1085
mz (7, 1.5)                   @det338 det800
mxx (6, 3.5) (6, 4)
mx (6.5, 3.5)                 @det1131
mz (7, 3.5)                   @det1185 det1692
mxx (6, 6) (6, 5.5)
mx (6.5, 5.5)                 @det1093
mz (7, 5.5)                   @det741 det2573
mxx (6, 7.5) (6, 8)
mx (6.5, 7.5)                 @det1036
mz (7, 7.5)                   @det1365 det1636
mxx (6, 9.5) (6, 10)
mx (6.5, 9.5)                 @det952
mz (7, 9.5)                   @det3105
mxx (7, 0.5) (7, 1)
mx (7.5, 0.5)                 @det1072
mz (8, 0.5)                   @det800 det1034
mxx (7, 2.5) (7, 3)
mx (7.5, 2.5)                 @det998
mz (8, 2.5)                   @det1185 det2745
mxx (7, 4.5) (7, 5)
mx (7.5, 4.5)                 @det1052
mz (8, 4.5)                   @det741 det2289
mxx (7, 6.5) (7, 7)
mx (7.5, 6.5)                 @det1096
mz (8, 6.5)                   @det1365 det2693
mxx (7, 9) (7, 8.5)
mx (7.5, 8.5)                 @det1081
mz (8, 8.5)                   @det2117 det3105
mx (7.0, 10.5)
mx (7.5, 10.5)                @det1058
mz (8.0, 10.5)
mxx (8, 0) (8.0, -0.5)        @det463
mx (8.5, -0.5)                @det1082
mz (9.0, -0.5)                @det1034
mxx (8, 2) (8, 1.5)
mx (8.5, 1.5)                 @det1027
mz (9, 1.5)                   @det1924 det2745
mxx (8, 3.5) (8, 4)
mx (8.5, 3.5)                 @det1033
mz (9, 3.5)                   @det16 det2289
mxx (8, 5.5) (8, 6)
mx (8.5, 5.5)                 @det1115
mz (9, 5.5)                   @det1261 det2693
mxx (8, 7.5) (8, 8)
mx (8.5, 7.5)                 @det1128
mz (9, 7.5)                   @det1844 det2117
mxx (8, 9.5) (8, 10)
mx (8.5, 9.5)                 @det1038
mz (9, 9.5)                   @det1822
mxx (9, 0.5) (9, 1)
mx (9.5, 0.5)                 @det1104
mz (10, 0.5)                  @det1924 det2412
mxx (9, 2.5) (9, 3)
mx (9.5, 2.5)                 @det1118
mz (10, 2.5)                  @det16 det135
mxx (9, 5) (9, 4.5)
mx (9.5, 4.5)                 @det1087
mz (10, 4.5)                  @det1005 det1261
mxx (9, 6.5) (9, 7)
mx (9.5, 6.5)                 @det1032
mz (10, 6.5)                  @det1844 det2092
mxx (9, 8.5) (9, 9)
mx (9.5, 8.5)                 @det1129
mz (10, 8.5)                  @det1743 det1822
mx (9.0, 10.5)
mx (9.5, 10.5)                @det1109
mz (10.0, 10.5)
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)           @det491
mzz (0, 1) (-0.5, 1.0)        @det1944
mxx (-0.5, 2.0) (-0.5, 1.5)
mxx (0.5, 2.5) (0.5, 3)
mzz (1, 2) (0.5, 2)           @det2557
mzz (-0.5, 3.0) (0, 3)        @det2053
mxx (-0.5, 3.5) (-0.5, 4.0)
mxx (0.5, 5) (0.5, 4.5)
mzz (1, 4) (0.5, 4)           @det911
mzz (-0.5, 5.0) (0, 5)        @det597
mxx (-0.5, 5.5) (-0.5, 6.0)
mxx (0.5, 6.5) (0.5, 7)
mzz (0.5, 6) (1, 6)           @det2558
mzz (0, 7) (-0.5, 7.0)        @det2148
mxx (-0.5, 8.0) (-0.5, 7.5)
mxx (0.5, 8.5) (0.5, 9)
mzz (1, 8) (0.5, 8)           @det1647
mzz (-0.5, 9.0) (0, 9)        @det2570
mxx (-0.5, 9.5) (-0.5, 10.0)
mxx (1.5, 1.5) (1.5, 2)
mzz (1.5, 1) (2, 1)           @det2692
mxx (1.5, 4) (1.5, 3.5)
mzz (2, 3) (1.5, 3)           @det297
mxx (1.5, 5.5) (1.5, 6)
mzz (1.5, 5) (2, 5)           @det905
mxx (1.5, 7.5) (1.5, 8)
mzz (1.5, 7) (2, 7)           @det2363
mxx (1.5, 10) (1.5, 9.5)
mzz (2, 9) (1.5, 9)           @det2526
mxx (2.5, 0.5) (2.5, 1)
mzz (2.5, 0) (3, 0)           @det2528
mxx (2.5, 2.5) (2.5, 3)
mzz (2.5, 2) (3, 2)           @det2781
mxx (2.5, 4.5) (2.5, 5)
mzz (2.5, 4) (3, 4)           @det3158
mxx (2.5, 7) (2.5, 6.5)
mzz (3, 6) (2.5, 6)           @det97
mxx (2.5, 8.5) (2.5, 9)
mzz (2.5, 8) (3, 8)           @det205
mxx (3.5, 1.5) (3.5, 2)
mzz (3.5, 1) (4, 1)           @det855
mxx (3.5, 3.5) (3.5, 4)
mzz (3.5, 3) (4, 3)           @det1559
mxx (3.5, 5.5) (3.5, 6)
mzz (3.5, 5) (4, 5)           @det806
mxx (3.5, 7.5) (3.5, 8)
mzz (3.5, 7) (4, 7)           @det2775
mxx (3.5, 9.5) (3.5, 10)
mzz (4, 9) (3.5, 9)           @det439
mxx (4.5, 0.5) (4.5, 1)
mzz (5, 0) (4.5, 0)           @det2909
mxx (4.5, 2.5) (4.5, 3)
mzz (4.5, 2) (5, 2)           @det1801
mxx (4.5, 4.5) (4.5, 5)
mzz (5, 4) (4.5, 4)           @det2396
mxx (4.5, 6.5) (4.5, 7)
mzz (5, 6) (4.5, 6)           @det692
mxx (4.5, 8.5) (4.5, 9)
mzz (4.5, 8) (5, 8)           @det21
mxx (5.5, 1.5) (5.5, 2)
mzz (5.5, 1) (6, 1)           @det1983
mxx (5.5, 3.5) (5.5, 4)
mzz (5.5, 3) (6, 3)           @det2433
mxx (5.5, 5.5) (5.5, 6)
mzz (5.5, 5) (6, 5)           @det1312
mxx (5.5, 7.5) (5.5, 8)
mzz (5.5, 7) (6, 7)           @det1249
mxx (5.5, 9.5) (5.5, 10)
mzz (5.5, 9) (6, 9)           @det2368
mxx (6.5, 0.5) (6.5, 1)
mzz (6.5, 0) (7, 0)           @det684
mxx (6.5, 2.5) (6.5, 3)
mzz (6.5, 2) (7, 2)           @det338
mxx (6.5, 5) (6.5, 4.5)
mzz (7, 4) (6.5, 4)           @det1692
mxx (6.5, 6.5) (6.5, 7)
mzz (6.5, 6) (7, 6)           @det2573
mxx (6.5, 8.5) (6.5, 9)
mzz (6.5, 8) (7, 8)           @det1636
mxx (7.5, 2) (7.5, 1.5)
mzz (7.5, 1) (8, 1)           @det800
mxx (7.5, 3.5) (7.5, 4)
mzz (7.5, 3) (8, 3)           @det1185
mxx (7.5, 5.5) (7.5, 6)
mzz (7.5, 5) (8, 5)           @det741
mxx (7.5, 8) (7.5, 7.5)
mzz (8, 7) (7.5, 7)           @det1365
mxx (7.5, 9.5) (7.5, 10)
mzz (7.5, 9) (8, 9)           @det3105
mxx (8.5, 0.5) (8.5, 1)
mzz (8.5, 0) (9, 0)           @det1034
mxx (8.5, 2.5) (8.5, 3)
mzz (8.5, 2) (9, 2)           @det2745
mxx (8.5, 4.5) (8.5, 5)
mzz (8.5, 4) (9, 4)           @det2289
mxx (8.5, 6.5) (8.5, 7)
mzz (8.5, 6) (9, 6)           @det2693
mxx (8.5, 8.5) (8.5, 9)
mzz (8.5, 8) (9, 8)           @det2117
mz (10.5, 0.0)                @det2412
mxx (10.5, 0.5) (10.5, 1.0)
mxx (9.5, 1.5) (9.5, 2)
mzz (10, 1) (9.5, 1)          @det1924
mz (10.5, 2.0)                @det135
mxx (10.5, 2.5) (10.5, 3.0)
mxx (9.5, 4) (9.5, 3.5)
mzz (9.5, 3) (10, 3)          @det16
mz (10.5, 4.0)                @det1005
mxx (10.5, 4.5) (10.5, 5.0)
mxx (9.5, 5.5) (9.5, 6)
mzz (9.5, 5) (10, 5)          @det1261
mz (10.5, 6.0)                @det2092
mxx (10.5, 6.5) (10.5, 7.0)
mxx (9.5, 7.5) (9.5, 8)
mzz (9.5, 7) (10, 7)          @det1844
mz (10.5, 8.0)                @det1743
mxx (10.5, 8.5) (10.5, 9.0)
mxx (9.5, 10) (9.5, 9.5)
mzz (10, 9) (9.5, 9)          @det1822

--------         59
mzz (0.5, -0.5) (0.0, -0.5)
mx (1.0, -0.5)                @det2865
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)
mzz (0, 3.5) (0.5, 3.5)
mxx (1, 3) (1, 3.5)
mzz (0.5, 5.5) (0, 5.5)
mxx (1, 5) (1, 5.5)
mzz (0, 7.5) (0.5, 7.5)
mxx (1, 7.5) (1, 7)
mzz (0, 9.5) (0.5, 9.5)
mxx (1, 9) (1, 9.5)
mzz (1, 0.5) (1.5, 0.5)
mxx (2, 0) (2, 0.5)
mzz (1, 2.5) (1.5, 2.5)
mxx (2, 2) (2, 2.5)
mzz (1.5, 4.5) (1, 4.5)
mxx (2, 4.5) (2, 4)
mzz (1, 6.5) (1.5, 6.5)
mxx (2, 6.5) (2, 6)
mzz (1, 8.5) (1.5, 8.5)
mxx (2, 8) (2, 8.5)
mzz (1.5, 10.5) (1.0, 10.5)
mxx (2, 10) (2.0, 10.5)
mzz (2.0, -0.5) (2.5, -0.5)
mx (3.0, -0.5)                @det1304
mzz (2, 1.5) (2.5, 1.5)
mxx (3, 1.5) (3, 1)
mzz (2, 3.5) (2.5, 3.5)
mxx (3, 3.5) (3, 3)
mzz (2, 5.5) (2.5, 5.5)
mxx (3, 5) (3, 5.5)
mzz (2.5, 7.5) (2, 7.5)
mxx (3, 7.5) (3, 7)
mzz (2, 9.5) (2.5, 9.5)
mxx (3, 9.5) (3, 9)
mzz (3.5, 0.5) (3, 0.5)
mxx (4, 0) (4, 0.5)
mzz (3, 2.5) (3.5, 2.5)
mxx (4, 2) (4, 2.5)
mzz (3, 4.5) (3.5, 4.5)
mxx (4, 4.5) (4, 4)
mzz (3.5, 6.5) (3, 6.5)
mxx (4, 6) (4, 6.5)
mzz (3, 8.5) (3.5, 8.5)
mxx (4, 8) (4, 8.5)
mzz (3.0, 10.5) (3.5, 10.5)
mxx (4, 10) (4.0, 10.5)
mzz (4.0, -0.5) (4.5, -0.5)
mx (5.0, -0.5)                @det2517
mzz (4, 1.5) (4.5, 1.5)
mxx (5, 1) (5, 1.5)
mzz (4.5, 3.5) (4, 3.5)
mxx (5, 3.5) (5, 3)
mzz (4, 5.5) (4.5, 5.5)
mxx (5, 5.5) (5, 5)
mzz (4, 7.5) (4.5, 7.5)
mxx (5, 7) (5, 7.5)
mzz (4, 9.5) (4.5, 9.5)
mxx (5, 9.5) (5, 9)
mzz (5, 0.5) (5.5, 0.5)
mxx (6, 0) (6, 0.5)
mzz (5.5, 2.5) (5, 2.5)
mxx (6, 2.5) (6, 2)
mzz (5, 4.5) (5.5, 4.5)
mxx (6, 4) (6, 4.5)
mzz (5, 6.5) (5.5, 6.5)
mxx (6, 6.5) (6, 6)
mzz (5.5, 8.5) (5, 8.5)
mxx (6, 8.5) (6, 8)
mzz (5.0, 10.5) (5.5, 10.5)
mxx (6.0, 10.5) (6, 10)
mzz (6.5, -0.5) (6.0, -0.5)
mx (7.0, -0.5)                @det2314
mzz (6, 1.5) (6.5, 1.5)
mxx (7, 1.5) (7, 1)
mzz (6, 3.5) (6.5, 3.5)
mxx (7, 3) (7, 3.5)
mzz (6.5, 5.5) (6, 5.5)
mxx (7, 5.5) (7, 5)
mzz (6, 7.5) (6.5, 7.5)
mxx (7, 7.5) (7, 7)
mzz (6, 9.5) (6.5, 9.5)
mxx (7, 9.5) (7, 9)
mzz (7, 0.5) (7.5, 0.5)
mxx (8, 0.5) (8, 0)
mzz (7.5, 2.5) (7, 2.5)
mxx (8, 2.5) (8, 2)
mzz (7, 4.5) (7.5, 4.5)
mxx (8, 4) (8, 4.5)
mzz (7, 6.5) (7.5, 6.5)
mxx (8, 6.5) (8, 6)
mzz (7.5, 8.5) (7, 8.5)
mxx (8, 8) (8, 8.5)
mzz (7.0, 10.5) (7.5, 10.5)
mxx (8.0, 10.5) (8, 10)
mzz (8.5, -0.5) (8.0, -0.5)
mx (9.0, -0.5)                @det463
mzz (8.5, 1.5) (8, 1.5)
mxx (9, 1) (9, 1.5)
mzz (8, 3.5) (8.5, 3.5)
mxx (9, 3) (9, 3.5)
mzz (8, 5.5) (8.5, 5.5)
mxx (9, 5.5) (9, 5)
mzz (8, 7.5) (8.5, 7.5)
mxx (9, 7) (9, 7.5)
mzz (8, 9.5) (8.5, 9.5)
mxx (9, 9) (9, 9.5)
mzz (9, 0.5) (9.5, 0.5)
mxx (10, 0.5) (10, 0)
mzz (9.5, 2.5) (9, 2.5)
mxx (10, 2) (10, 2.5)
mzz (9.5, 4.5) (9, 4.5)
mxx (10, 4.5) (10, 4)
mzz (9, 6.5) (9.5, 6.5)
mxx (10, 6.5) (10, 6)
mzz (9.5, 8.5) (9, 8.5)
mxx (10, 8) (10, 8.5)
mzz (9.0, 10.5) (9.5, 10.5)
mxx (10, 10) (10.0, 10.5)
mzz (0, 1) (0.5, 1)           @det491
mz (0.5, 0.5)                 @det491
mx (0.5, 0)                   @det2865
mx (-0.5, 1.0)
mz (-0.5, 1.5)                @det1944
mz (-0.5, 2.0)                @det1944
mzz (0, 3) (0.5, 3)           @det2557
mz (0.5, 2.5)                 @det2557
mx (0.5, 2)
mx (-0.5, 3.0)
mz (-0.5, 3.5)                @det2053
mz (-0.5, 4.0)                @det2053
mzz (0.5, 5) (0, 5)           @det911
mz (0.5, 4.5)                 @det911
mx (0.5, 4)
mx (-0.5, 5.0)
mz (-0.5, 5.5)                @det597
mz (-0.5, 6.0)                @det597
mzz (0, 7) (0.5, 7)           @det2558
mz (0.5, 6.5)                 @det2558
mx (0.5, 6)
mx (-0.5, 7.0)
mz (-0.5, 7.5)                @det2148
mz (-0.5, 8.0)                @det2148
mzz (0, 9) (0.5, 9)           @det1647
mz (0.5, 8.5)                 @det1647
mx (0.5, 8)
mx (-0.5, 9.0)
mz (-0.5, 9.5)                @det2570
mz (-0.5, 10.0)               @det2570
mzz (1, 2) (1.5, 2)           @det2692
mz (1.5, 1.5)                 @det2692
mx (1.5, 1)
mzz (1.5, 4) (1, 4)           @det297
mz (1.5, 3.5)                 @det297
mx (1.5, 3)
mzz (1, 6) (1.5, 6)           @det905
mz (1.5, 5.5)                 @det905
mx (1.5, 5)
mzz (1, 8) (1.5, 8)           @det2363
mz (1.5, 7.5)                 @det2363
mx (1.5, 7)
mzz (1.5, 10) (1, 10)         @det2526
mz (1.5, 9.5)                 @det2526
mx (1.5, 9)
mzz (2, 1) (2.5, 1)           @det2528
mz (2.5, 0.5)                 @det2528
mx (2.5, 0)                   @det1304
mzz (2, 3) (2.5, 3)           @det2781
mz (2.5, 2.5)                 @det2781
mx (2.5, 2)
mzz (2, 5) (2.5, 5)           @det3158
mz (2.5, 4.5)                 @det3158
mx (2.5, 4)
mzz (2.5, 7) (2, 7)           @det97
mz (2.5, 6.5)                 @det97
mx (2.5, 6)
mzz (2, 9) (2.5, 9)           @det205
mz (2.5, 8.5)                 @det205
mx (2.5, 8)
mzz (3, 2) (3.5, 2)           @det855
mz (3.5, 1.5)                 @det855
mx (3.5, 1)
mzz (3, 4) (3.5, 4)           @det1559
mz (3.5, 3.5)                 @det1559
mx (3.5, 3)
mzz (3.5, 6) (3, 6)           @det806
mz (3.5, 5.5)                 @det806
mx (3.5, 5)
mzz (3, 8) (3.5, 8)           @det2775
mz (3.5, 7.5)                 @det2775
mx (3.5, 7)
mzz (3, 10) (3.5, 10)         @det439
mz (3.5, 9.5)                 @det439
mx (3.5, 9)
mzz (4, 1) (4.5, 1)           @det2909
mz (4.5, 0.5)                 @det2909
mx (4.5, 0)                   @det2517
mzz (4.5, 3) (4, 3)           @det1801
mz (4.5, 2.5)                 @det1801
mx (4.5, 2)
mzz (4, 5) (4.5, 5)           @det2396
mz (4.5, 4.5)                 @det2396
mx (4.5, 4)
mzz (4, 7) (4.5, 7)           @det692
mz (4.5, 6.5)                 @det692
mx (4.5, 6)
mzz (4, 9) (4.5, 9)           @det21
mz (4.5, 8.5)                 @det21
mx (4.5, 8)
mzz (5.5, 2) (5, 2)           @det1983
mz (5.5, 1.5)                 @det1983
mx (5.5, 1)
mzz (5, 4) (5.5, 4)           @det2433
mz (5.5, 3.5)                 @det2433
mx (5.5, 3)
mzz (5, 6) (5.5, 6)           @det1312
mz (5.5, 5.5)                 @det1312
mx (5.5, 5)
mzz (5.5, 8) (5, 8)           @det1249
mz (5.5, 7.5)                 @det1249
mx (5.5, 7)
mzz (5, 10) (5.5, 10)         @det2368
mz (5.5, 9.5)                 @det2368
mx (5.5, 9)
mzz (6, 1) (6.5, 1)           @det684
mz (6.5, 0.5)                 @det684
mx (6.5, 0)                   @det2314
mzz (6, 3) (6.5, 3)           @det338
mz (6.5, 2.5)                 @det338
mx (6.5, 2)
mzz (6.5, 5) (6, 5)           @det1692
mz (6.5, 4.5)                 @det1692
mx (6.5, 4)
mzz (6, 7) (6.5, 7)           @det2573
mz (6.5, 6.5)                 @det2573
mx (6.5, 6)
mzz (6, 9) (6.5, 9)           @det1636
mz (6.5, 8.5)                 @det1636
mx (6.5, 8)
mzz (7.5, 2) (7, 2)           @det800
mz (7.5, 1.5)                 @det800
mx (7.5, 1)
mzz (7, 4) (7.5, 4)           @det1185
mz (7.5, 3.5)                 @det1185
mx (7.5, 3)
mzz (7, 6) (7.5, 6)           @det741
mz (7.5, 5.5)                 @det741
mx (7.5, 5)
mzz (7.5, 8) (7, 8)           @det1365
mz (7.5, 7.5)                 @det1365
mx (7.5, 7)
mzz (7, 10) (7.5, 10)         @det3105
mz (7.5, 9.5)                 @det3105
mx (7.5, 9)
mzz (8.5, 1) (8, 1)           @det1034
mz (8.5, 0.5)                 @det1034
mx (8.5, 0)                   @det463
mzz (8, 3) (8.5, 3)           @det2745
mz (8.5, 2.5)                 @det2745
mx (8.5, 2)
mzz (8, 5) (8.5, 5)           @det2289
mz (8.5, 4.5)                 @det2289
mx (8.5, 4)
mzz (8, 7) (8.5, 7)           @det2693
mz (8.5, 6.5)                 @det2693
mx (8.5, 6)
mzz (8, 9) (8.5, 9)           @det2117
mz (8.5, 8.5)                 @det2117
mx (8.5, 8)
mx (10.5, 0.0)
mz (10.5, 0.5)                @det2412
mzz (10, 1) (10.5, 1.0)       @det2412
mzz (9, 2) (9.5, 2)           @det1924
mz (9.5, 1.5)                 @det1924
mx (9.5, 1)
mx (10.5, 2.0)
mz (10.5, 2.5)                @det135
mzz (10.5, 3.0) (10, 3)       @det135
mzz (9.5, 4) (9, 4)           @det16
mz (9.5, 3.5)                 @det16
mx (9.5, 3)
mx (10.5, 4.0)
mz (10.5, 4.5)                @det1005
mzz (10, 5) (10.5, 5.0)       @det1005
mzz (9, 6) (9.5, 6)           @det1261
mz (9.5, 5.5)                 @det1261
mx (9.5, 5)
mx (10.5, 6.0)
mz (10.5, 6.5)                @det2092
mzz (10, 7) (10.5, 7.0)       @det2092
mzz (9, 8) (9.5, 8)           @det1844
mz (9.5, 7.5)                 @det1844
mx (9.5, 7)
mx (10.5, 8.0)
mz (10.5, 8.5)                @det1743
mzz (10, 9) (10.5, 9.0)       @det1743
mzz (9.5, 10) (9, 10)         @det1822
mz (9.5, 9.5)                 @det1822
mx (9.5, 9)

--------         60
mx (0.0, -0.5)                @det2865
mzz (1.0, -0.5) (0.5, -0.5)
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)
mzz (1, 3.5) (0.5, 3.5)
mxx (0, 3.5) (0, 3)
mzz (0.5, 5.5) (1, 5.5)
mxx (0, 5.5) (0, 5)
mzz (1, 7.5) (0.5, 7.5)
mxx (0, 7) (0, 7.5)
mzz (1, 9.5) (0.5, 9.5)
mxx (0, 9) (0, 9.5)
mzz (1.5, 0.5) (2, 0.5)
mxx (1, 0.5) (1, 0)
mzz (1.5, 2.5) (2, 2.5)
mxx (1, 2) (1, 2.5)
mzz (1.5, 4.5) (2, 4.5)
mxx (1, 4) (1, 4.5)
mzz (1.5, 6.5) (2, 6.5)
mxx (1, 6.5) (1, 6)
mzz (1.5, 8.5) (2, 8.5)
mxx (1, 8) (1, 8.5)
mxx (1.0, 10.5) (1, 10)
mzz (1.5, 10.5) (2.0, 10.5)
mx (2.0, -0.5)                @det1304
mzz (2.5, -0.5) (3.0, -0.5)
mzz (3, 1.5) (2.5, 1.5)
mxx (2, 1) (2, 1.5)
mzz (2.5, 3.5) (3, 3.5)
mxx (2, 3.5) (2, 3)
mzz (2.5, 5.5) (3, 5.5)
mxx (2, 5.5) (2, 5)
mzz (2.5, 7.5) (3, 7.5)
mxx (2, 7) (2, 7.5)
mzz (2.5, 9.5) (3, 9.5)
mxx (2, 9.5) (2, 9)
mzz (3.5, 0.5) (4, 0.5)
mxx (3, 0) (3, 0.5)
mzz (3.5, 2.5) (4, 2.5)
mxx (3, 2.5) (3, 2)
mzz (4, 4.5) (3.5, 4.5)
mxx (3, 4.5) (3, 4)
mzz (3.5, 6.5) (4, 6.5)
mxx (3, 6) (3, 6.5)
mzz (3.5, 8.5) (4, 8.5)
mxx (3, 8.5) (3, 8)
mxx (3, 10) (3.0, 10.5)
mzz (4.0, 10.5) (3.5, 10.5)
mx (4.0, -0.5)                @det2517
mzz (5.0, -0.5) (4.5, -0.5)
mzz (5, 1.5) (4.5, 1.5)
mxx (4, 1.5) (4, 1)
mzz (5, 3.5) (4.5, 3.5)
mxx (4, 3) (4, 3.5)
mzz (5, 5.5) (4.5, 5.5)
mxx (4, 5) (4, 5.5)
mzz (5, 7.5) (4.5, 7.5)
mxx (4, 7) (4, 7.5)
mzz (5, 9.5) (4.5, 9.5)
mxx (4, 9.5) (4, 9)
mzz (5.5, 0.5) (6, 0.5)
mxx (5, 0) (5, 0.5)
mzz (5.5, 2.5) (6, 2.5)
mxx (5, 2) (5, 2.5)
mzz (5.5, 4.5) (6, 4.5)
mxx (5, 4.5) (5, 4)
mzz (6, 6.5) (5.5, 6.5)
mxx (5, 6) (5, 6.5)
mzz (5.5, 8.5) (6, 8.5)
mxx (5, 8) (5, 8.5)
mxx (5, 10) (5.0, 10.5)
mzz (5.5, 10.5) (6.0, 10.5)
mx (6.0, -0.5)                @det2314
mzz (6.5, -0.5) (7.0, -0.5)
mzz (6.5, 1.5) (7, 1.5)
mxx (6, 1.5) (6, 1)
mzz (6.5, 3.5) (7, 3.5)
mxx (6, 3.5) (6, 3)
mzz (6.5, 5.5) (7, 5.5)
mxx (6, 5) (6, 5.5)
mzz (6.5, 7.5) (7, 7.5)
mxx (6, 7.5) (6, 7)
mzz (7, 9.5) (6.5, 9.5)
mxx (6, 9.5) (6, 9)
mzz (7.5, 0.5) (8, 0.5)
mxx (7, 0.5) (7, 0)
mzz (7.5, 2.5) (8, 2.5)
mxx (7, 2) (7, 2.5)
mzz (7.5, 4.5) (8, 4.5)
mxx (7, 4.5) (7, 4)
mzz (7.5, 6.5) (8, 6.5)
mxx (7, 6.5) (7, 6)
mzz (7.5, 8.5) (8, 8.5)
mxx (7, 8) (7, 8.5)
mxx (7, 10) (7.0, 10.5)
mzz (7.5, 10.5) (8.0, 10.5)
mx (8.0, -0.5)                @det463
mzz (8.5, -0.5) (9.0, -0.5)
mzz (8.5, 1.5) (9, 1.5)
mxx (8, 1) (8, 1.5)
mzz (8.5, 3.5) (9, 3.5)
mxx (8, 3.5) (8, 3)
mzz (9, 5.5) (8.5, 5.5)
mxx (8, 5.5) (8, 5)
mzz (8.5, 7.5) (9, 7.5)
mxx (8, 7.5) (8, 7)
mzz (8.5, 9.5) (9, 9.5)
mxx (8, 9) (8, 9.5)
mzz (9.5, 0.5) (10, 0.5)
mxx (9, 0) (9, 0.5)
mzz (9.5, 2.5) (10, 2.5)
mxx (9, 2) (9, 2.5)
mzz (9.5, 4.5) (10, 4.5)
mxx (9, 4) (9, 4.5)
mzz (9.5, 6.5) (10, 6.5)
mxx (9, 6.5) (9, 6)
mzz (9.5, 8.5) (10, 8.5)
mxx (9, 8) (9, 8.5)
mxx (9, 10) (9.0, 10.5)
mzz (9.5, 10.5) (10.0, 10.5)

--------         61
mz (0.0, -0.5)
mx (0.5, -0.5)                @det2865
mxx (1, 0) (1.0, -0.5)        @det2865
mxx (1, 1.5) (1, 2)
mx (0.5, 1.5)
mz (0, 1.5)
mxx (1, 3.5) (1, 4)
mx (0.5, 3.5)
mz (0, 3.5)
mxx (1, 6) (1, 5.5)
mx (0.5, 5.5)
mz (0, 5.5)
mxx (1, 7.5) (1, 8)
mx (0.5, 7.5)
mz (0, 7.5)
mxx (1, 9.5) (1, 10)
mx (0.5, 9.5)
mz (0, 9.5)
mxx (2, 0.5) (2, 1)
mx (1.5, 0.5)
mz (1, 0.5)
mxx (2, 3) (2, 2.5)
mx (1.5, 2.5)
mz (1, 2.5)
mxx (2, 4.5) (2, 5)
mx (1.5, 4.5)
mz (1, 4.5)
mxx (2, 6.5) (2, 7)
mx (1.5, 6.5)
mz (1, 6.5)
mxx (2, 9) (2, 8.5)
mx (1.5, 8.5)
mz (1, 8.5)
mz (1.0, 10.5)
mx (1.5, 10.5)
mx (2.0, 10.5)
mz (2.0, -0.5)
mx (2.5, -0.5)                @det1304
mxx (3.0, -0.5) (3, 0)        @det1304
mxx (3, 1.5) (3, 2)
mx (2.5, 1.5)
mz (2, 1.5)
mxx (3, 3.5) (3, 4)
mx (2.5, 3.5)
mz (2, 3.5)
mxx (3, 5.5) (3, 6)
mx (2.5, 5.5)
mz (2, 5.5)
mxx (3, 7.5) (3, 8)
mx (2.5, 7.5)
mz (2, 7.5)
mxx (3, 9.5) (3, 10)
mx (2.5, 9.5)
mz (2, 9.5)
mxx (4, 0.5) (4, 1)
mx (3.5, 0.5)
mz (3, 0.5)
mxx (4, 2.5) (4, 3)
mx (3.5, 2.5)
mz (3, 2.5)
mxx (4, 4.5) (4, 5)
mx (3.5, 4.5)
mz (3, 4.5)
mxx (4, 6.5) (4, 7)
mx (3.5, 6.5)
mz (3, 6.5)
mxx (4, 9) (4, 8.5)
mx (3.5, 8.5)
mz (3, 8.5)
mz (3.0, 10.5)
mx (3.5, 10.5)
mx (4.0, 10.5)
mz (4.0, -0.5)
mx (4.5, -0.5)                @det2517
mxx (5.0, -0.5) (5, 0)        @det2517
mxx (5, 1.5) (5, 2)
mx (4.5, 1.5)
mz (4, 1.5)
mxx (5, 3.5) (5, 4)
mx (4.5, 3.5)
mz (4, 3.5)
mxx (5, 5.5) (5, 6)
mx (4.5, 5.5)
mz (4, 5.5)
mxx (5, 7.5) (5, 8)
mx (4.5, 7.5)
mz (4, 7.5)
mxx (5, 9.5) (5, 10)
mx (4.5, 9.5)
mz (4, 9.5)
mxx (6, 1) (6, 0.5)
mx (5.5, 0.5)
mz (5, 0.5)
mxx (6, 2.5) (6, 3)
mx (5.5, 2.5)
mz (5, 2.5)
mxx (6, 4.5) (6, 5)
mx (5.5, 4.5)
mz (5, 4.5)
mxx (6, 6.5) (6, 7)
mx (5.5, 6.5)
mz (5, 6.5)
mxx (6, 8.5) (6, 9)
mx (5.5, 8.5)
mz (5, 8.5)
mz (5.0, 10.5)
mx (5.5, 10.5)
mx (6.0, 10.5)
mz (6.0, -0.5)
mx (6.5, -0.5)                @det2314
mxx (7, 0) (7.0, -0.5)        @det2314
mxx (7, 1.5) (7, 2)
mx (6.5, 1.5)
mz (6, 1.5)
mxx (7, 4) (7, 3.5)
mx (6.5, 3.5)
mz (6, 3.5)
mxx (7, 5.5) (7, 6)
mx (6.5, 5.5)
mz (6, 5.5)
mxx (7, 7.5) (7, 8)
mx (6.5, 7.5)
mz (6, 7.5)
mxx (7, 9.5) (7, 10)
mx (6.5, 9.5)
mz (6, 9.5)
mxx (8, 0.5) (8, 1)
mx (7.5, 0.5)
mz (7, 0.5)
mxx (8, 2.5) (8, 3)
mx (7.5, 2.5)
mz (7, 2.5)
mxx (8, 4.5) (8, 5)
mx (7.5, 4.5)
mz (7, 4.5)
mxx (8, 7) (8, 6.5)
mx (7.5, 6.5)
mz (7, 6.5)
mxx (8, 8.5) (8, 9)
mx (7.5, 8.5)
mz (7, 8.5)
mz (7.0, 10.5)
mx (7.5, 10.5)
mx (8.0, 10.5)
mz (8.0, -0.5)
mx (8.5, -0.5)                @det463
mxx (9.0, -0.5) (9, 0)        @det463
mxx (9, 1.5) (9, 2)
mx (8.5, 1.5)
mz (8, 1.5)
mxx (9, 3.5) (9, 4)
mx (8.5, 3.5)
mz (8, 3.5)
mxx (9, 5.5) (9, 6)
mx (8.5, 5.5)
mz (8, 5.5)
mxx (9, 7.5) (9, 8)
mx (8.5, 7.5)
mz (8, 7.5)
mxx (9, 10) (9, 9.5)
mx (8.5, 9.5)
mz (8, 9.5)
mxx (10, 0.5) (10, 1)
mx (9.5, 0.5)
mz (9, 0.5)
mxx (10, 2.5) (10, 3)
mx (9.5, 2.5)
mz (9, 2.5)
mxx (10, 4.5) (10, 5)
mx (9.5, 4.5)
mz (9, 4.5)
mxx (10, 6.5) (10, 7)
mx (9.5, 6.5)
mz (9, 6.5)
mxx (10, 9) (10, 8.5)
mx (9.5, 8.5)
mz (9, 8.5)
mz (9.0, 10.5)
mx (9.5, 10.5)
mx (10.0, 10.5)



==> anc/Fig25_left/d_3.txt <==
--------          0
mzz (0.5, 0) (0, 0)
mz (0.5, 0.5)
mx (0.5, 1)
mz (-0.5, 1.0)
mz (-0.5, 1.5)
mx (-0.5, 2.0)
mzz (2, 0) (2.5, 0.0)         @det59
mz (2.5, 0.5)                 @det59
mx (2.5, 1.0)
mzz (1, 1) (1.5, 1)
mz (1.5, 1.5)
mx (1.5, 2)

--------          1
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)
mxx (-0.5, 1.5) (-0.5, 1.0)
mzz (-0.5, 2.0) (0, 2)
mxx (2.5, 0.5) (2.5, 0.0)
mz (2.5, 1.0)                 @det59
mxx (1.5, 1.5) (1.5, 1)
mzz (1.5, 2) (2, 2)

--------          2
mxx (0.0, -0.5) (0, 0)        @det28
mx (0.5, -0.5)                @det28
mz (1.0, -0.5)
mxx (0, 1.5) (0, 2)           @det61
mx (0.5, 1.5)                 @det61
mz (1, 1.5)
mxx (1, 0.5) (1, 1)           @det24
mx (1.5, 0.5)                 @det24
mz (2, 0.5)                   @det59
mx (1.0, 2.5)                 @det45
mx (1.5, 2.5)                 @det45
mz (2.0, 2.5)
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)
mzz (0, 1) (-0.5, 1.0)
mxx (-0.5, 2.0) (-0.5, 1.5)
mz (2.5, 0.0)                 @det59
mxx (2.5, 0.5) (2.5, 1.0)
mxx (1.5, 1.5) (1.5, 2)
mzz (1.5, 1) (2, 1)

--------          3
mzz (0.5, -0.5) (0.0, -0.5)
mx (1.0, -0.5)                @det28
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)           @det61
mzz (1, 0.5) (1.5, 0.5)
mxx (2, 0) (2, 0.5)           @det24
mzz (1.0, 2.5) (1.5, 2.5)
mxx (2.0, 2.5) (2, 2)         @det45
mzz (0, 1) (0.5, 1)
mz (0.5, 0.5)                 @det31
mx (0.5, 0)                   @det28
mx (-0.5, 1.0)
mz (-0.5, 1.5)                @det30
mz (-0.5, 2.0)
mx (2.5, 0.0)                 @det24
mz (2.5, 0.5)                 @det27
mzz (2, 1) (2.5, 1.0)         @det59
mzz (1, 2) (1.5, 2)
mz (1.5, 1.5)                 @det29
mx (1.5, 1)                   @det24 det61

--------          4
mx (0.0, -0.5)                @det28
mzz (1.0, -0.5) (0.5, -0.5)
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)           @det61
mzz (1.5, 0.5) (2, 0.5)
mxx (1, 0.5) (1, 0)           @det24
mxx (1.0, 2.5) (1, 2)         @det45
mzz (1.5, 2.5) (2.0, 2.5)
mzz (0.5, 0) (0, 0)           @det57
mz (0.5, 0.5)                 @det31 det57
mx (0.5, 1)                   @det24 det61
mz (-0.5, 1.0)                @det53
mz (-0.5, 1.5)                @det30 det53
mx (-0.5, 2.0)                @det61
mzz (2, 0) (2.5, 0.0)         @det6 det59
mz (2.5, 0.5)                 @det6 det27
mx (2.5, 1.0)
mzz (1, 1) (1.5, 1)           @det47
mz (1.5, 1.5)                 @det29 det47
mx (1.5, 2)                   @det45

--------          5
mz (0.0, -0.5)                @det57
mx (0.5, -0.5)                @det46
mxx (1, 0) (1.0, -0.5)        @det28
mxx (1, 1.5) (1, 2)           @det61
mx (0.5, 1.5)                 @det48
mz (0, 1.5)                   @det53
mxx (2, 0.5) (2, 1)           @det24
mx (1.5, 0.5)                 @det43
mz (1, 0.5)                   @det47 det57
mz (1.0, 2.5)
mx (1.5, 2.5)                 @det44
mx (2.0, 2.5)                 @det45
mxx (0.5, 0.5) (0.5, 0)       @det24
mzz (1, 1) (0.5, 1)           @det57
mxx (-0.5, 1.5) (-0.5, 1.0)     @det61
mzz (-0.5, 2.0) (0, 2)        @det53
mxx (2.5, 0.5) (2.5, 0.0)     @det24
mz (2.5, 1.0)                 @det6 det59
mxx (1.5, 1.5) (1.5, 1)       @det61
mzz (1.5, 2) (2, 2)           @det47

--------          6
mxx (0.0, -0.5) (0, 0)        @det28 det83
mx (0.5, -0.5)                @det46 det83
mz (1.0, -0.5)
mxx (0, 1.5) (0, 2)           @det61 det73
mx (0.5, 1.5)                 @det48 det73
mz (1, 1.5)                   @det47 det57
mxx (1, 0.5) (1, 1)           @det24 det85
mx (1.5, 0.5)                 @det43 det85
mz (2, 0.5)                   @det6 det59
mx (1.0, 2.5)                 @det22 det45
mx (1.5, 2.5)                 @det22 det44
mz (2.0, 2.5)                 @det47
mxx (0.5, 0.5) (0.5, 1)       @det24
mzz (1, 0) (0.5, 0)           @det57
mzz (0, 1) (-0.5, 1.0)        @det53
mxx (-0.5, 2.0) (-0.5, 1.5)     @det61
mz (2.5, 0.0)                 @det6 det59
mxx (2.5, 0.5) (2.5, 1.0)     @det24
mxx (1.5, 1.5) (1.5, 2)       @det61
mzz (1.5, 1) (2, 1)           @det47

--------          7
mzz (0.5, -0.5) (0.0, -0.5)     @det57
mx (1.0, -0.5)                @det28 det83
mzz (0, 1.5) (0.5, 1.5)       @det57
mxx (1, 1) (1, 1.5)           @det61 det73
mzz (1, 0.5) (1.5, 0.5)       @det47
mxx (2, 0) (2, 0.5)           @det24 det85
mzz (1.0, 2.5) (1.5, 2.5)     @det47
mxx (2.0, 2.5) (2, 2)         @det22 det45
mzz (0, 1) (0.5, 1)           @det57
mz (0.5, 0.5)                 @det71
mx (0.5, 0)                   @det24 det28 det83
mx (-0.5, 1.0)                @det61
mz (-0.5, 1.5)                @det69
mz (-0.5, 2.0)                @det53
mx (2.5, 0.0)                 @det85
mz (2.5, 0.5)                 @det59 det72
mzz (2, 1) (2.5, 1.0)         @det6 det59
mzz (1, 2) (1.5, 2)           @det47
mz (1.5, 1.5)                 @det68
mx (1.5, 1)                   @det24 det73 det85

--------          8
mx (0.0, -0.5)                @det28 det83
mzz (1.0, -0.5) (0.5, -0.5)     @det57
mzz (1, 1.5) (0.5, 1.5)       @det57
mxx (0, 1.5) (0, 1)           @det61 det73
mzz (1.5, 0.5) (2, 0.5)       @det47
mxx (1, 0.5) (1, 0)           @det24 det85
mxx (1.0, 2.5) (1, 2)         @det22 det45
mzz (1.5, 2.5) (2.0, 2.5)     @det47
mzz (0.5, 0) (0, 0)           @noisy det8 det57
mz (0.5, 0.5)                 @noisy det8 det71
mx (0.5, 1)                   @noisy det61 det73 det85
mz (-0.5, 1.0)                @noisy det49 det53
mz (-0.5, 1.5)                @noisy det49 det69
mx (-0.5, 2.0)                @noisy det73
mzz (2, 0) (2.5, 0.0)         @noisy det6 det58
mz (2.5, 0.5)                 @noisy det58 det72
mx (2.5, 1.0)                 @noisy det24
mzz (1, 1) (1.5, 1)           @noisy det47 det81
mz (1.5, 1.5)                 @noisy det68 det81
mx (1.5, 2)                   @noisy det22 det45 det61

--------          9
mz (0.0, -0.5)                @det8
mx (0.5, -0.5)                @det28 det86
mxx (1, 0) (1.0, -0.5)        @det28 det83
mxx (1, 1.5) (1, 2)           @det61 det73
mx (0.5, 1.5)                 @det3 det61
mz (0, 1.5)                   @det49 det53 det57
mxx (2, 0.5) (2, 1)           @det24 det85
mx (1.5, 0.5)                 @det2 det24
mz (1, 0.5)                   @det8 det57 det81
mz (1.0, 2.5)                 @det47
mx (1.5, 2.5)                 @det1 det45
mx (2.0, 2.5)                 @det22 det45
mxx (0.5, 0.5) (0.5, 0)       @noisy det85
mzz (1, 1) (0.5, 1)           @noisy det8 det57
mxx (-0.5, 1.5) (-0.5, 1.0)     @noisy det73
mzz (-0.5, 2.0) (0, 2)        @noisy det49 det53
mxx (2.5, 0.5) (2.5, 0.0)     @noisy det85
mz (2.5, 1.0)                 @noisy det6 det58
mxx (1.5, 1.5) (1.5, 1)       @noisy det73
mzz (1.5, 2) (2, 2)           @noisy det47 det81

--------         10
mxx (0.0, -0.5) (0, 0)        @noisy det79 det83
mx (0.5, -0.5)                @noisy det79 det86
mz (1.0, -0.5)                @noisy det57
mxx (0, 1.5) (0, 2)           @noisy det0 det73
mx (0.5, 1.5)                 @noisy det0 det3
mz (1, 1.5)                   @noisy det8 det47 det81
mxx (1, 0.5) (1, 1)           @noisy det14 det85
mx (1.5, 0.5)                 @noisy det2 det14
mz (2, 0.5)                   @noisy det6 det47 det58
mx (1.0, 2.5)                 @noisy det22 det67
mx (1.5, 2.5)                 @noisy det1 det67
mz (2.0, 2.5)                 @noisy det81
mxx (0.5, 0.5) (0.5, 1)       @noisy det85
mzz (1, 0) (0.5, 0)           @noisy det8 det57
mzz (0, 1) (-0.5, 1.0)        @noisy det49 det53
mxx (-0.5, 2.0) (-0.5, 1.5)     @noisy det73
mz (2.5, 0.0)                 @noisy det6 det58
mxx (2.5, 0.5) (2.5, 1.0)     @noisy det85
mxx (1.5, 1.5) (1.5, 2)       @noisy det73
mzz (1.5, 1) (2, 1)           @noisy det47 det81

--------         11
mzz (0.5, -0.5) (0.0, -0.5)     @noisy det8
mx (1.0, -0.5)                @noisy det79 det83
mzz (0, 1.5) (0.5, 1.5)       @noisy det8
mxx (1, 1) (1, 1.5)           @noisy det0 det73
mzz (1, 0.5) (1.5, 0.5)       @noisy det81
mxx (2, 0) (2, 0.5)           @noisy det14 det85
mzz (1.0, 2.5) (1.5, 2.5)     @noisy det81
mxx (2.0, 2.5) (2, 2)         @noisy det22 det67
mzz (0, 1) (0.5, 1)           @noisy det8 det57
mz (0.5, 0.5)                 @noisy det21 det57
mx (0.5, 0)                   @noisy det79 det83 det85
mx (-0.5, 1.0)                @noisy det73
mz (-0.5, 1.5)                @noisy det19 det53
mz (-0.5, 2.0)                @noisy det49 det53
mx (2.5, 0.0)                 @noisy det14
mz (2.5, 0.5)                 @noisy det6 det23
mzz (2, 1) (2.5, 1.0)         @noisy det6 det58
mzz (1, 2) (1.5, 2)           @noisy det47 det81
mz (1.5, 1.5)                 @noisy det15 det47
mx (1.5, 1)                   @noisy det0 det14 det85

--------         12
mx (0.0, -0.5)                @noisy det79 det83
mzz (1.0, -0.5) (0.5, -0.5)     @noisy det8
mzz (1, 1.5) (0.5, 1.5)       @noisy det8
mxx (0, 1.5) (0, 1)           @noisy det0 det73
mzz (1.5, 0.5) (2, 0.5)       @noisy det81
mxx (1, 0.5) (1, 0)           @noisy det14 det85
mxx (1.0, 2.5) (1, 2)         @noisy det22 det67
mzz (1.5, 2.5) (2.0, 2.5)     @noisy det81
mzz (0.5, 0) (0, 0)           @noisy det8 det11
mz (0.5, 0.5)                 @noisy det11 det21
mx (0.5, 1)                   @noisy det0 det14 det73
mz (-0.5, 1.0)                @noisy det49 det89
mz (-0.5, 1.5)                @noisy det19 det89
mx (-0.5, 2.0)                @noisy det0
mzz (2, 0) (2.5, 0.0)         @noisy det4 det58
mz (2.5, 0.5)                 @noisy det4 det23
mx (2.5, 1.0)                 @noisy det85
mzz (1, 1) (1.5, 1)           @noisy det39 det81
mz (1.5, 1.5)                 @noisy det15 det39
mx (1.5, 2)                   @noisy det22 det67 det73

--------         13
mz (0.0, -0.5)                @noisy det11
mx (0.5, -0.5)                @noisy det40 det83
mxx (1, 0) (1.0, -0.5)        @noisy det79 det83
mxx (1, 1.5) (1, 2)           @noisy det0 det73
mx (0.5, 1.5)                 @noisy det41 det73
mz (0, 1.5)                   @noisy det8 det49 det89
mxx (2, 0.5) (2, 1)           @noisy det14 det85
mx (1.5, 0.5)                 @noisy det38 det85
mz (1, 0.5)                   @noisy det8 det11 det39
mz (1.0, 2.5)                 @noisy det81
mx (1.5, 2.5)                 @noisy det22 det37
mx (2.0, 2.5)                 @noisy det22 det67
mxx (0.5, 0.5) (0.5, 0)       @noisy det14
mzz (1, 1) (0.5, 1)           @noisy det8 det11
mxx (-0.5, 1.5) (-0.5, 1.0)     @noisy det0
mzz (-0.5, 2.0) (0, 2)        @noisy det49 det89
mxx (2.5, 0.5) (2.5, 0.0)     @noisy det14
mz (2.5, 1.0)                 @noisy det4 det58
mxx (1.5, 1.5) (1.5, 1)       @noisy det0
mzz (1.5, 2) (2, 2)           @noisy det39 det81

--------         14
mxx (0.0, -0.5) (0, 0)        @noisy det18 det79
mx (0.5, -0.5)                @noisy det18 det40
mz (1.0, -0.5)                @noisy det8
mxx (0, 1.5) (0, 2)           @noisy det0 det25
mx (0.5, 1.5)                 @noisy det25 det41
mz (1, 1.5)                   @noisy det11 det39 det81
mxx (1, 0.5) (1, 1)           @noisy det14 det26
mx (1.5, 0.5)                 @noisy det26 det38
mz (2, 0.5)                   @noisy det4 det58 det81
mx (1.0, 2.5)                 @noisy det67 det80
mx (1.5, 2.5)                 @noisy det37 det80
mz (2.0, 2.5)                 @noisy det39
mxx (0.5, 0.5) (0.5, 1)       @noisy det14
mzz (1, 0) (0.5, 0)           @noisy det8 det11
mzz (0, 1) (-0.5, 1.0)        @noisy det49 det89
mxx (-0.5, 2.0) (-0.5, 1.5)     @noisy det0
mz (2.5, 0.0)                 @noisy det4 det58
mxx (2.5, 0.5) (2.5, 1.0)     @noisy det14
mxx (1.5, 1.5) (1.5, 2)       @noisy det0
mzz (1.5, 1) (2, 1)           @noisy det39 det81

--------         15
mzz (0.5, -0.5) (0.0, -0.5)     @noisy det11
mx (1.0, -0.5)                @noisy det18 det79
mzz (0, 1.5) (0.5, 1.5)       @noisy det11
mxx (1, 1) (1, 1.5)           @noisy det0 det25
mzz (1, 0.5) (1.5, 0.5)       @noisy det39
mxx (2, 0) (2, 0.5)           @noisy det14 det26
mzz (1.0, 2.5) (1.5, 2.5)     @noisy det39
mxx (2.0, 2.5) (2, 2)         @noisy det67 det80
mzz (0, 1) (0.5, 1)           @noisy det8 det11
mz (0.5, 0.5)                 @noisy det8 det64
mx (0.5, 0)                   @noisy det14 det18 det79
mx (-0.5, 1.0)                @noisy det0
mz (-0.5, 1.5)                @noisy det49 det63
mz (-0.5, 2.0)                @noisy det49 det89
mx (2.5, 0.0)                 @noisy det26
mz (2.5, 0.5)                 @noisy det58 det62
mzz (2, 1) (2.5, 1.0)         @noisy det4 det58
mzz (1, 2) (1.5, 2)           @noisy det39 det81
mz (1.5, 1.5)                 @noisy det65 det81
mx (1.5, 1)                   @noisy det14 det25 det26

--------         16
mx (0.0, -0.5)                @noisy det18 det79
mzz (1.0, -0.5) (0.5, -0.5)     @noisy det11
mzz (1, 1.5) (0.5, 1.5)       @noisy det11
mxx (0, 1.5) (0, 1)           @noisy det0 det25
mzz (1.5, 0.5) (2, 0.5)       @noisy det39
mxx (1, 0.5) (1, 0)           @noisy det14 det26
mxx (1.0, 2.5) (1, 2)         @noisy det67 det80
mzz (1.5, 2.5) (2.0, 2.5)     @noisy det39
mzz (0.5, 0) (0, 0)           @noisy det11 det75
mz (0.5, 0.5)                 @noisy det64 det75
mx (0.5, 1)                   @noisy det0 det25 det26
mz (-0.5, 1.0)                @noisy det20 det89
mz (-0.5, 1.5)                @noisy det20 det63
mx (-0.5, 2.0)                @noisy det25
mzz (2, 0) (2.5, 0.0)         @noisy det4 det70
mz (2.5, 0.5)                 @noisy det62 det70
mx (2.5, 1.0)                 @noisy det14
mzz (1, 1) (1.5, 1)           @noisy det5 det39
mz (1.5, 1.5)                 @noisy det5 det65
mx (1.5, 2)                   @noisy det0 det67 det80

--------         17
mz (0.0, -0.5)                @noisy det75
mx (0.5, -0.5)                @noisy det79 det88
mxx (1, 0) (1.0, -0.5)        @noisy det18 det79
mxx (1, 1.5) (1, 2)           @noisy det0 det25
mx (0.5, 1.5)                 @noisy det0 det84
mz (0, 1.5)                   @noisy det11 det20 det89
mxx (2, 0.5) (2, 1)           @noisy det14 det26
mx (1.5, 0.5)                 @noisy det14 det82
mz (1, 0.5)                   @noisy det5 det11 det75
mz (1.0, 2.5)                 @noisy det39
mx (1.5, 2.5)                 @noisy det67 det87
mx (2.0, 2.5)                 @noisy det67 det80
mxx (0.5, 0.5) (0.5, 0)       @noisy det26
mzz (1, 1) (0.5, 1)           @noisy det11 det75
mxx (-0.5, 1.5) (-0.5, 1.0)     @noisy det25
mzz (-0.5, 2.0) (0, 2)        @noisy det20 det89
mxx (2.5, 0.5) (2.5, 0.0)     @noisy det26
mz (2.5, 1.0)                 @noisy det4 det70
mxx (1.5, 1.5) (1.5, 1)       @noisy det25
mzz (1.5, 2) (2, 2)           @noisy det5 det39

--------         18
mxx (0.0, -0.5) (0, 0)        @noisy det18 det50
mx (0.5, -0.5)                @noisy det50 det88
mz (1.0, -0.5)                @noisy det11
mxx (0, 1.5) (0, 2)           @noisy det25 det60
mx (0.5, 1.5)                 @noisy det60 det84
mz (1, 1.5)                   @noisy det5 det39 det75
mxx (1, 0.5) (1, 1)           @noisy det9 det26
mx (1.5, 0.5)                 @noisy det9 det82
mz (2, 0.5)                   @noisy det4 det39 det70
mx (1.0, 2.5)                 @noisy det34 det80
mx (1.5, 2.5)                 @noisy det34 det87
mz (2.0, 2.5)                 @noisy det5
mxx (0.5, 0.5) (0.5, 1)       @noisy det26
mzz (1, 0) (0.5, 0)           @noisy det11 det75
mzz (0, 1) (-0.5, 1.0)        @noisy det20 det89
mxx (-0.5, 2.0) (-0.5, 1.5)     @noisy det25
mz (2.5, 0.0)                 @noisy det4 det70
mxx (2.5, 0.5) (2.5, 1.0)     @noisy det26
mxx (1.5, 1.5) (1.5, 2)       @noisy det25
mzz (1.5, 1) (2, 1)           @noisy det5 det39

--------         19
mzz (0.5, -0.5) (0.0, -0.5)     @noisy det75
mx (1.0, -0.5)                @noisy det18 det50
mzz (0, 1.5) (0.5, 1.5)       @noisy det75
mxx (1, 1) (1, 1.5)           @noisy det25 det60
mzz (1, 0.5) (1.5, 0.5)       @noisy det5
mxx (2, 0) (2, 0.5)           @noisy det9 det26
mzz (1.0, 2.5) (1.5, 2.5)     @noisy det5
mxx (2.0, 2.5) (2, 2)         @noisy det34 det80
mzz (0, 1) (0.5, 1)           @noisy det11 det75
mz (0.5, 0.5)                 @noisy det11 det16
mx (0.5, 0)                   @noisy det18 det26 det50
mx (-0.5, 1.0)                @noisy det25
mz (-0.5, 1.5)                @noisy det13 det89
mz (-0.5, 2.0)                @noisy det20 det89
mx (2.5, 0.0)                 @noisy det9
mz (2.5, 0.5)                 @noisy det4 det12
mzz (2, 1) (2.5, 1.0)         @noisy det4 det70
mzz (1, 2) (1.5, 2)           @noisy det5 det39
mz (1.5, 1.5)                 @noisy det10 det39
mx (1.5, 1)                   @noisy det9 det26 det60

--------         20
mx (0.0, -0.5)                @noisy det18 det50
mzz (1.0, -0.5) (0.5, -0.5)     @noisy det75
mzz (1, 1.5) (0.5, 1.5)       @noisy det75
mxx (0, 1.5) (0, 1)           @noisy det25 det60
mzz (1.5, 0.5) (2, 0.5)       @noisy det5
mxx (1, 0.5) (1, 0)           @noisy det9 det26
mxx (1.0, 2.5) (1, 2)         @noisy det34 det80
mzz (1.5, 2.5) (2.0, 2.5)     @noisy det5
mzz (0.5, 0) (0, 0)           @det17 det75
mz (0.5, 0.5)                 @det16 det17
mx (0.5, 1)                   @det9 det25 det60
mz (-0.5, 1.0)                @det7 det20
mz (-0.5, 1.5)                @det7 det13
mx (-0.5, 2.0)                @det60
mzz (2, 0) (2.5, 0.0)         @det42 det70
mz (2.5, 0.5)                 @det12 det42
mx (2.5, 1.0)                 @det26
mzz (1, 1) (1.5, 1)           @det5 det66
mz (1.5, 1.5)                 @det10 det66
mx (1.5, 2)                   @det25 det34 det80

--------         21
mz (0.0, -0.5)                @noisy det17
mx (0.5, -0.5)                @noisy det18 det35
mxx (1, 0) (1.0, -0.5)        @noisy det18 det50
mxx (1, 1.5) (1, 2)           @noisy det25 det60
mx (0.5, 1.5)                 @noisy det25 det36
mz (0, 1.5)                   @noisy det7 det20 det75
mxx (2, 0.5) (2, 1)           @noisy det9 det26
mx (1.5, 0.5)                 @noisy det26 det32
mz (1, 0.5)                   @noisy det17 det66 det75
mz (1.0, 2.5)                 @noisy det5
mx (1.5, 2.5)                 @noisy det33 det80
mx (2.0, 2.5)                 @noisy det34 det80
mxx (0.5, 0.5) (0.5, 0)       @det9
mzz (1, 1) (0.5, 1)           @det17 det75
mxx (-0.5, 1.5) (-0.5, 1.0)     @det60
mzz (-0.5, 2.0) (0, 2)        @det7 det20
mxx (2.5, 0.5) (2.5, 0.0)     @det9
mz (2.5, 1.0)                 @det42 det70
mxx (1.5, 1.5) (1.5, 1)       @det60
mzz (1.5, 2) (2, 2)           @det5 det66

--------         22
mxx (0.0, -0.5) (0, 0)        @det50 det52
mx (0.5, -0.5)                @det35 det52
mz (1.0, -0.5)                @det75
mxx (0, 1.5) (0, 2)           @det60
mx (0.5, 1.5)                 @det36
mz (1, 1.5)                   @det5 det17 det66
mxx (1, 0.5) (1, 1)           @det9
mx (1.5, 0.5)                 @det32
mz (2, 0.5)                   @det5 det42 det70
mx (1.0, 2.5)                 @det34
mx (1.5, 2.5)                 @det33
mz (2.0, 2.5)                 @det66
mxx (0.5, 0.5) (0.5, 1)       @det9
mzz (1, 0) (0.5, 0)           @det17 det75
mzz (0, 1) (-0.5, 1.0)        @det7 det20
mxx (-0.5, 2.0) (-0.5, 1.5)     @det60
mz (2.5, 0.0)                 @det42 det70
mxx (2.5, 0.5) (2.5, 1.0)     @det9
mxx (1.5, 1.5) (1.5, 2)       @det60
mzz (1.5, 1) (2, 1)           @det5 det66

--------         23
mzz (0.5, -0.5) (0.0, -0.5)     @det17
mx (1.0, -0.5)                @det50 det52
mzz (0, 1.5) (0.5, 1.5)       @det17
mxx (1, 1) (1, 1.5)           @det60
mzz (1, 0.5) (1.5, 0.5)       @det66
mxx (2, 0) (2, 0.5)           @det9
mzz (1.0, 2.5) (1.5, 2.5)     @det66
mxx (2.0, 2.5) (2, 2)         @det34
mzz (0, 1) (0.5, 1)           @det17 det75
mz (0.5, 0.5)                 @det54 det75
mx (0.5, 0)                   @det9 det50 det52
mx (-0.5, 1.0)                @det60
mz (-0.5, 1.5)                @det20 det51
mz (-0.5, 2.0)                @det7 det20
mx (2.5, 0.0)
mz (2.5, 0.5)                 @det55 det70
mzz (2, 1) (2.5, 1.0)         @det42 det70
mzz (1, 2) (1.5, 2)           @det5 det66
mz (1.5, 1.5)                 @det5 det56
mx (1.5, 1)                   @det9

--------         24
mx (0.0, -0.5)                @det50 det52
mzz (1.0, -0.5) (0.5, -0.5)     @det17
mzz (1, 1.5) (0.5, 1.5)       @det17
mxx (0, 1.5) (0, 1)           @det60
mzz (1.5, 0.5) (2, 0.5)       @det66
mxx (1, 0.5) (1, 0)           @det9
mxx (1.0, 2.5) (1, 2)         @det34
mzz (1.5, 2.5) (2.0, 2.5)     @det66
mzz (0.5, 0) (0, 0)           @det17
mz (0.5, 0.5)                 @det54
mx (0.5, 1)                   @det60
mz (-0.5, 1.0)                @det7
mz (-0.5, 1.5)                @det51
mx (-0.5, 2.0)
mzz (2, 0) (2.5, 0.0)         @det42
mz (2.5, 0.5)                 @det55
mx (2.5, 1.0)                 @det9
mzz (1, 1) (1.5, 1)           @det66
mz (1.5, 1.5)                 @det56
mx (1.5, 2)                   @det34 det60

--------         25
mz (0.0, -0.5)
mx (0.5, -0.5)                @det50 det76
mxx (1, 0) (1.0, -0.5)        @det50 det52
mxx (1, 1.5) (1, 2)           @det60
mx (0.5, 1.5)                 @det60 det74
mz (0, 1.5)                   @det7 det17
mxx (2, 0.5) (2, 1)           @det9
mx (1.5, 0.5)                 @det9 det77
mz (1, 0.5)                   @det17
mz (1.0, 2.5)                 @det66
mx (1.5, 2.5)                 @det34 det78
mx (2.0, 2.5)                 @det34
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)           @det17
mxx (-0.5, 1.5) (-0.5, 1.0)
mzz (-0.5, 2.0) (0, 2)        @det7
mxx (2.5, 0.5) (2.5, 0.0)
mz (2.5, 1.0)                 @det42
mxx (1.5, 1.5) (1.5, 1)
mzz (1.5, 2) (2, 2)           @det66

--------         26
mxx (0.0, -0.5) (0, 0)        @det52
mx (0.5, -0.5)                @det76
mz (1.0, -0.5)                @det17
mxx (0, 1.5) (0, 2)
mx (0.5, 1.5)                 @det74
mz (1, 1.5)                   @det66
mxx (1, 0.5) (1, 1)
mx (1.5, 0.5)                 @det77
mz (2, 0.5)                   @det42 det66
mx (1.0, 2.5)
mx (1.5, 2.5)                 @det78
mz (2.0, 2.5)
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)           @det17
mzz (0, 1) (-0.5, 1.0)        @det7
mxx (-0.5, 2.0) (-0.5, 1.5)
mz (2.5, 0.0)                 @det42
mxx (2.5, 0.5) (2.5, 1.0)
mxx (1.5, 1.5) (1.5, 2)
mzz (1.5, 1) (2, 1)           @det66

--------         27
mzz (0.5, -0.5) (0.0, -0.5)
mx (1.0, -0.5)                @det52
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)
mzz (1, 0.5) (1.5, 0.5)
mxx (2, 0) (2, 0.5)
mzz (1.0, 2.5) (1.5, 2.5)
mxx (2.0, 2.5) (2, 2)
mzz (0, 1) (0.5, 1)           @det17
mz (0.5, 0.5)                 @det17
mx (0.5, 0)                   @det52
mx (-0.5, 1.0)
mz (-0.5, 1.5)                @det7
mz (-0.5, 2.0)                @det7
mx (2.5, 0.0)
mz (2.5, 0.5)                 @det42
mzz (2, 1) (2.5, 1.0)         @det42
mzz (1, 2) (1.5, 2)           @det66
mz (1.5, 1.5)                 @det66
mx (1.5, 1)

--------         28
mx (0.0, -0.5)                @det52
mzz (1.0, -0.5) (0.5, -0.5)
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)
mzz (1.5, 0.5) (2, 0.5)
mxx (1, 0.5) (1, 0)
mxx (1.0, 2.5) (1, 2)
mzz (1.5, 2.5) (2.0, 2.5)

--------         29
mz (0.0, -0.5)
mx (0.5, -0.5)                @det52
mxx (1, 0) (1.0, -0.5)        @det52
mxx (1, 1.5) (1, 2)
mx (0.5, 1.5)
mz (0, 1.5)
mxx (2, 0.5) (2, 1)
mx (1.5, 0.5)
mz (1, 0.5)
mz (1.0, 2.5)
mx (1.5, 2.5)
mx (2.0, 2.5)



==> anc/Fig25_left/d_5.txt <==
--------          0
mzz (0.5, 0) (0, 0)
mz (0.5, 0.5)
mx (0.5, 1)
mz (-0.5, 1.0)
mz (-0.5, 1.5)
mx (-0.5, 2.0)
mzz (0, 2) (0.5, 2)
mz (0.5, 2.5)
mx (0.5, 3)
mz (-0.5, 3.0)
mz (-0.5, 3.5)
mx (-0.5, 4.0)
mzz (1, 1) (1.5, 1)
mz (1.5, 1.5)
mx (1.5, 2)
mzz (1, 3) (1.5, 3)
mz (1.5, 3.5)
mx (1.5, 4)
mzz (2, 0) (2.5, 0)
mz (2.5, 0.5)
mx (2.5, 1)
mzz (2.5, 2) (2, 2)
mz (2.5, 2.5)
mx (2.5, 3)
mzz (4, 0) (4.5, 0.0)         @det168
mz (4.5, 0.5)                 @det168
mx (4.5, 1.0)
mzz (3, 1) (3.5, 1)
mz (3.5, 1.5)
mx (3.5, 2)
mzz (4.5, 2.0) (4, 2)         @det149
mz (4.5, 2.5)                 @det149
mx (4.5, 3.0)
mzz (3, 3) (3.5, 3)
mz (3.5, 3.5)
mx (3.5, 4)

--------          1
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)
mxx (-0.5, 1.5) (-0.5, 1.0)
mzz (-0.5, 2.0) (0, 2)
mxx (0.5, 2.5) (0.5, 2)
mzz (1, 3) (0.5, 3)
mxx (-0.5, 3.0) (-0.5, 3.5)
mzz (-0.5, 4.0) (0, 4)
mxx (1.5, 1.5) (1.5, 1)
mzz (1.5, 2) (2, 2)
mxx (1.5, 3.5) (1.5, 3)
mzz (1.5, 4) (2, 4)
mxx (2.5, 0.5) (2.5, 0)
mzz (3, 1) (2.5, 1)
mxx (2.5, 2) (2.5, 2.5)
mzz (2.5, 3) (3, 3)
mxx (4.5, 0.5) (4.5, 0.0)
mz (4.5, 1.0)                 @det168
mxx (3.5, 1) (3.5, 1.5)
mzz (3.5, 2) (4, 2)
mxx (4.5, 2.0) (4.5, 2.5)
mz (4.5, 3.0)                 @det149
mxx (3.5, 3) (3.5, 3.5)
mzz (4, 4) (3.5, 4)

--------          2
mxx (0.0, -0.5) (0, 0)        @det240
mx (0.5, -0.5)                @det240
mz (1.0, -0.5)
mxx (0, 1.5) (0, 2)           @det326
mx (0.5, 1.5)                 @det326
mz (1, 1.5)
mxx (0, 3.5) (0, 4)           @det363
mx (0.5, 3.5)                 @det363
mz (1, 3.5)
mxx (1, 0.5) (1, 1)           @det206
mx (1.5, 0.5)                 @det206
mz (2, 0.5)
mxx (1, 2.5) (1, 3)           @det88
mx (1.5, 2.5)                 @det88
mz (2, 2.5)
mx (1.0, 4.5)                 @det204
mx (1.5, 4.5)                 @det204
mz (2.0, 4.5)
mxx (2.0, -0.5) (2, 0)        @det5
mx (2.5, -0.5)                @det5
mz (3.0, -0.5)
mxx (2, 1.5) (2, 2)           @det300
mx (2.5, 1.5)                 @det300
mz (3, 1.5)
mxx (2, 3.5) (2, 4)           @det216
mx (2.5, 3.5)                 @det216
mz (3, 3.5)
mxx (3, 1) (3, 0.5)           @det78
mx (3.5, 0.5)                 @det78
mz (4, 0.5)                   @det168
mxx (3, 2.5) (3, 3)           @det103
mx (3.5, 2.5)                 @det103
mz (4, 2.5)                   @det149
mx (3.0, 4.5)                 @det181
mx (3.5, 4.5)                 @det181
mz (4.0, 4.5)
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)
mzz (0, 1) (-0.5, 1.0)
mxx (-0.5, 2.0) (-0.5, 1.5)
mxx (0.5, 2.5) (0.5, 3)
mzz (1, 2) (0.5, 2)
mzz (-0.5, 3.0) (0, 3)
mxx (-0.5, 3.5) (-0.5, 4.0)
mxx (1.5, 1.5) (1.5, 2)
mzz (1.5, 1) (2, 1)
mxx (1.5, 4) (1.5, 3.5)
mzz (2, 3) (1.5, 3)
mxx (2.5, 0.5) (2.5, 1)
mzz (2.5, 0) (3, 0)
mxx (2.5, 2.5) (2.5, 3)
mzz (2.5, 2) (3, 2)
mz (4.5, 0.0)                 @det168
mxx (4.5, 0.5) (4.5, 1.0)
mxx (3.5, 1.5) (3.5, 2)
mzz (3.5, 1) (4, 1)
mz (4.5, 2.0)                 @det149
mxx (4.5, 2.5) (4.5, 3.0)
mxx (3.5, 3.5) (3.5, 4)
mzz (3.5, 3) (4, 3)

--------          3
mzz (0.5, -0.5) (0.0, -0.5)
mx (1.0, -0.5)                @det240
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)           @det326
mzz (0, 3.5) (0.5, 3.5)
mxx (1, 3) (1, 3.5)           @det363
mzz (1, 0.5) (1.5, 0.5)
mxx (2, 0) (2, 0.5)           @det206
mzz (1, 2.5) (1.5, 2.5)
mxx (2, 2) (2, 2.5)           @det88
mzz (1.5, 4.5) (1.0, 4.5)
mxx (2, 4) (2.0, 4.5)         @det204
mzz (2.0, -0.5) (2.5, -0.5)
mx (3.0, -0.5)                @det5
mzz (2, 1.5) (2.5, 1.5)
mxx (3, 1.5) (3, 1)           @det300
mzz (2, 3.5) (2.5, 3.5)
mxx (3, 3.5) (3, 3)           @det216
mzz (3.5, 0.5) (3, 0.5)
mxx (4, 0) (4, 0.5)           @det78
mzz (3, 2.5) (3.5, 2.5)
mxx (4, 2) (4, 2.5)           @det103
mzz (3.0, 4.5) (3.5, 4.5)
mxx (4, 4) (4.0, 4.5)         @det181
mzz (0, 1) (0.5, 1)
mz (0.5, 0.5)                 @det327
mx (0.5, 0)                   @det240
mx (-0.5, 1.0)
mz (-0.5, 1.5)                @det314
mz (-0.5, 2.0)
mzz (0, 3) (0.5, 3)
mz (0.5, 2.5)                 @det323
mx (0.5, 2)                   @det326
mx (-0.5, 3.0)
mz (-0.5, 3.5)                @det313
mz (-0.5, 4.0)
mzz (1, 2) (1.5, 2)
mz (1.5, 1.5)                 @det308
mx (1.5, 1)                   @det206 det326
mzz (1.5, 4) (1, 4)
mz (1.5, 3.5)                 @det312
mx (1.5, 3)                   @det88 det363
mzz (2, 1) (2.5, 1)
mz (2.5, 0.5)                 @det310
mx (2.5, 0)                   @det5 det206
mzz (2, 3) (2.5, 3)
mz (2.5, 2.5)                 @det315
mx (2.5, 2)                   @det88 det300
mx (4.5, 0.0)                 @det78
mz (4.5, 0.5)                 @det316
mzz (4, 1) (4.5, 1.0)         @det168
mzz (3, 2) (3.5, 2)
mz (3.5, 1.5)                 @det324
mx (3.5, 1)                   @det78 det300
mx (4.5, 2.0)                 @det103
mz (4.5, 2.5)                 @det318
mzz (4.5, 3.0) (4, 3)         @det149
mzz (3, 4) (3.5, 4)
mz (3.5, 3.5)                 @det319
mx (3.5, 3)                   @det103 det216

--------          4
mx (0.0, -0.5)                @det240
mzz (1.0, -0.5) (0.5, -0.5)
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)           @det326
mzz (1, 3.5) (0.5, 3.5)
mxx (0, 3.5) (0, 3)           @det363
mzz (1.5, 0.5) (2, 0.5)
mxx (1, 0.5) (1, 0)           @det206
mzz (1.5, 2.5) (2, 2.5)
mxx (1, 2) (1, 2.5)           @det88
mxx (1.0, 4.5) (1, 4)         @det204
mzz (1.5, 4.5) (2.0, 4.5)
mx (2.0, -0.5)                @det5
mzz (2.5, -0.5) (3.0, -0.5)
mzz (3, 1.5) (2.5, 1.5)
mxx (2, 1) (2, 1.5)           @det300
mzz (2.5, 3.5) (3, 3.5)
mxx (2, 3.5) (2, 3)           @det216
mzz (3.5, 0.5) (4, 0.5)
mxx (3, 0) (3, 0.5)           @det78
mzz (3.5, 2.5) (4, 2.5)
mxx (3, 2.5) (3, 2)           @det103
mxx (3, 4) (3.0, 4.5)         @det181
mzz (4.0, 4.5) (3.5, 4.5)
mzz (0.5, 0) (0, 0)           @det2
mz (0.5, 0.5)                 @det2 det327
mx (0.5, 1)                   @det206 det326
mz (-0.5, 1.0)                @det261
mz (-0.5, 1.5)                @det261 det314
mx (-0.5, 2.0)                @det326
mzz (0, 2) (0.5, 2)           @det266
mz (0.5, 2.5)                 @det266 det323
mx (0.5, 3)                   @det88 det363
mz (-0.5, 3.0)                @det12
mz (-0.5, 3.5)                @det12 det313
mx (-0.5, 4.0)                @det363
mzz (1, 1) (1.5, 1)           @det287
mz (1.5, 1.5)                 @det287 det308
mx (1.5, 2)                   @det88 det300
mzz (1, 3) (1.5, 3)           @det208
mz (1.5, 3.5)                 @det208 det312
mx (1.5, 4)                   @det204 det216
mzz (2, 0) (2.5, 0)           @det277
mz (2.5, 0.5)                 @det277 det310
mx (2.5, 1)                   @det78 det300
mzz (2.5, 2) (2, 2)           @det362
mz (2.5, 2.5)                 @det315 det362
mx (2.5, 3)                   @det103 det216
mzz (4, 0) (4.5, 0.0)         @det168 det270
mz (4.5, 0.5)                 @det270 det316
mx (4.5, 1.0)
mzz (3, 1) (3.5, 1)           @det32
mz (3.5, 1.5)                 @det32 det324
mx (3.5, 2)                   @det103
mzz (4.5, 2.0) (4, 2)         @det18 det149
mz (4.5, 2.5)                 @det18 det318
mx (4.5, 3.0)
mzz (3, 3) (3.5, 3)           @det128
mz (3.5, 3.5)                 @det128 det319
mx (3.5, 4)                   @det181

--------          5
mz (0.0, -0.5)                @det2
mx (0.5, -0.5)                @det15
mxx (1, 0) (1.0, -0.5)        @det240
mxx (1, 1.5) (1, 2)           @det326
mx (0.5, 1.5)                 @det17
mz (0, 1.5)                   @det261 det266
mxx (1, 3.5) (1, 4)           @det363
mx (0.5, 3.5)                 @det22
mz (0, 3.5)                   @det12
mxx (2, 0.5) (2, 1)           @det206
mx (1.5, 0.5)                 @det26
mz (1, 0.5)                   @det2 det287
mxx (2, 3) (2, 2.5)           @det88
mx (1.5, 2.5)                 @det6
mz (1, 2.5)                   @det208 det266
mz (1.0, 4.5)
mx (1.5, 4.5)                 @det9
mx (2.0, 4.5)                 @det204
mz (2.0, -0.5)                @det277
mx (2.5, -0.5)                @det8
mxx (3.0, -0.5) (3, 0)        @det5
mxx (3, 1.5) (3, 2)           @det300
mx (2.5, 1.5)                 @det19
mz (2, 1.5)                   @det287 det362
mxx (3, 3.5) (3, 4)           @det216
mx (2.5, 3.5)                 @det20
mz (2, 3.5)                   @det208
mxx (4, 0.5) (4, 1)           @det78
mx (3.5, 0.5)                 @det29
mz (3, 0.5)                   @det32 det277
mxx (4, 2.5) (4, 3)           @det103
mx (3.5, 2.5)                 @det11
mz (3, 2.5)                   @det128 det362
mz (3.0, 4.5)
mx (3.5, 4.5)                 @det21
mx (4.0, 4.5)                 @det181
mxx (0.5, 0.5) (0.5, 0)       @det206
mzz (1, 1) (0.5, 1)           @det2
mxx (-0.5, 1.5) (-0.5, 1.0)     @det326
mzz (-0.5, 2.0) (0, 2)        @det261
mxx (0.5, 2.5) (0.5, 2)       @det88
mzz (1, 3) (0.5, 3)           @det266
mxx (-0.5, 3.0) (-0.5, 3.5)     @det363
mzz (-0.5, 4.0) (0, 4)        @det12
mxx (1.5, 1.5) (1.5, 1)       @det300 det326
mzz (1.5, 2) (2, 2)           @det287
mxx (1.5, 3.5) (1.5, 3)       @det216 det363
mzz (1.5, 4) (2, 4)           @det208
mxx (2.5, 0.5) (2.5, 0)       @det78 det206
mzz (3, 1) (2.5, 1)           @det277
mxx (2.5, 2) (2.5, 2.5)       @det88 det103
mzz (2.5, 3) (3, 3)           @det362
mxx (4.5, 0.5) (4.5, 0.0)     @det78
mz (4.5, 1.0)                 @det168 det270
mxx (3.5, 1) (3.5, 1.5)       @det300
mzz (3.5, 2) (4, 2)           @det32
mxx (4.5, 2.0) (4.5, 2.5)     @det103
mz (4.5, 3.0)                 @det18 det149
mxx (3.5, 3) (3.5, 3.5)       @det216
mzz (4, 4) (3.5, 4)           @det128

--------          6
mxx (0.0, -0.5) (0, 0)        @det231 det240
mx (0.5, -0.5)                @det15 det231
mz (1.0, -0.5)
mxx (0, 1.5) (0, 2)           @det102 det326
mx (0.5, 1.5)                 @det17 det102
mz (1, 1.5)                   @det2 det287
mxx (0, 3.5) (0, 4)           @det135 det363
mx (0.5, 3.5)                 @det22 det135
mz (1, 3.5)                   @det208 det266
mxx (1, 0.5) (1, 1)           @det71 det206
mx (1.5, 0.5)                 @det26 det71
mz (2, 0.5)                   @det277
mxx (1, 2.5) (1, 3)           @det35 det88
mx (1.5, 2.5)                 @det6 det35
mz (2, 2.5)                   @det287 det362
mx (1.0, 4.5)                 @det204 det304
mx (1.5, 4.5)                 @det9 det304
mz (2.0, 4.5)                 @det208
mxx (2.0, -0.5) (2, 0)        @det5 det207
mx (2.5, -0.5)                @det8 det207
mz (3.0, -0.5)
mxx (2, 1.5) (2, 2)           @det118 det300
mx (2.5, 1.5)                 @det19 det118
mz (3, 1.5)                   @det32 det277
mxx (2, 3.5) (2, 4)           @det216 det230
mx (2.5, 3.5)                 @det20 det230
mz (3, 3.5)                   @det128 det362
mxx (3, 1) (3, 0.5)           @det78 det331
mx (3.5, 0.5)                 @det29 det331
mz (4, 0.5)                   @det168 det270
mxx (3, 2.5) (3, 3)           @det103 det236
mx (3.5, 2.5)                 @det11 det236
mz (4, 2.5)                   @det18 det32 det149
mx (3.0, 4.5)                 @det47 det181
mx (3.5, 4.5)                 @det21 det47
mz (4.0, 4.5)                 @det128
mxx (0.5, 0.5) (0.5, 1)       @det206
mzz (1, 0) (0.5, 0)           @det2
mzz (0, 1) (-0.5, 1.0)        @det261
mxx (-0.5, 2.0) (-0.5, 1.5)     @det326
mxx (0.5, 2.5) (0.5, 3)       @det88
mzz (1, 2) (0.5, 2)           @det266
mzz (-0.5, 3.0) (0, 3)        @det12
mxx (-0.5, 3.5) (-0.5, 4.0)     @det363
mxx (1.5, 1.5) (1.5, 2)       @det300 det326
mzz (1.5, 1) (2, 1)           @det287
mxx (1.5, 4) (1.5, 3.5)       @det216 det363
mzz (2, 3) (1.5, 3)           @det208
mxx (2.5, 0.5) (2.5, 1)       @det78 det206
mzz (2.5, 0) (3, 0)           @det277
mxx (2.5, 2.5) (2.5, 3)       @det88 det103
mzz (2.5, 2) (3, 2)           @det362
mz (4.5, 0.0)                 @det168 det270
mxx (4.5, 0.5) (4.5, 1.0)     @det78
mxx (3.5, 1.5) (3.5, 2)       @det300
mzz (3.5, 1) (4, 1)           @det32
mz (4.5, 2.0)                 @det18 det149
mxx (4.5, 2.5) (4.5, 3.0)     @det103
mxx (3.5, 3.5) (3.5, 4)       @det216
mzz (3.5, 3) (4, 3)           @det128

--------          7
mzz (0.5, -0.5) (0.0, -0.5)     @det2
mx (1.0, -0.5)                @det231 det240
mzz (0, 1.5) (0.5, 1.5)       @det2 det266
mxx (1, 1) (1, 1.5)           @det102 det326
mzz (0, 3.5) (0.5, 3.5)       @det266
mxx (1, 3) (1, 3.5)           @det135 det363
mzz (1, 0.5) (1.5, 0.5)       @det287
mxx (2, 0) (2, 0.5)           @det71 det206
mzz (1, 2.5) (1.5, 2.5)       @det208 det287
mxx (2, 2) (2, 2.5)           @det35 det88
mzz (1.5, 4.5) (1.0, 4.5)     @det208
mxx (2, 4) (2.0, 4.5)         @det204 det304
mzz (2.0, -0.5) (2.5, -0.5)     @det277
mx (3.0, -0.5)                @det5 det207
mzz (2, 1.5) (2.5, 1.5)       @det277 det362
mxx (3, 1.5) (3, 1)           @det118 det300
mzz (2, 3.5) (2.5, 3.5)       @det362
mxx (3, 3.5) (3, 3)           @det216 det230
mzz (3.5, 0.5) (3, 0.5)       @det32
mxx (4, 0) (4, 0.5)           @det78 det331
mzz (3, 2.5) (3.5, 2.5)       @det32 det128
mxx (4, 2) (4, 2.5)           @det103 det236
mzz (3.0, 4.5) (3.5, 4.5)     @det128
mxx (4, 4) (4.0, 4.5)         @det47 det181
mzz (0, 1) (0.5, 1)           @det2
mz (0.5, 0.5)                 @det81
mx (0.5, 0)                   @det206 det231 det240
mx (-0.5, 1.0)                @det326
mz (-0.5, 1.5)                @det91
mz (-0.5, 2.0)                @det261
mzz (0, 3) (0.5, 3)           @det266
mz (0.5, 2.5)                 @det75
mx (0.5, 2)                   @det88 det102 det326
mx (-0.5, 3.0)                @det363
mz (-0.5, 3.5)                @det63
mz (-0.5, 4.0)                @det12
mzz (1, 2) (1.5, 2)           @det287
mz (1.5, 1.5)                 @det82
mx (1.5, 1)                   @det71 det102 det206 det300
mzz (1.5, 4) (1, 4)           @det208
mz (1.5, 3.5)                 @det66
mx (1.5, 3)                   @det35 det88 det135 det216
mzz (2, 1) (2.5, 1)           @det277
mz (2.5, 0.5)                 @det65
mx (2.5, 0)                   @det5 det71 det78 det207
mzz (2, 3) (2.5, 3)           @det362
mz (2.5, 2.5)                 @det73
mx (2.5, 2)                   @det35 det103 det118 det300
mx (4.5, 0.0)                 @det331
mz (4.5, 0.5)                 @det84 det168
mzz (4, 1) (4.5, 1.0)         @det168 det270
mzz (3, 2) (3.5, 2)           @det32
mz (3.5, 1.5)                 @det77
mx (3.5, 1)                   @det78 det118 det331
mx (4.5, 2.0)                 @det236
mz (4.5, 2.5)                 @det74 det149
mzz (4.5, 3.0) (4, 3)         @det18 det149
mzz (3, 4) (3.5, 4)           @det128
mz (3.5, 3.5)                 @det87
mx (3.5, 3)                   @det103 det230 det236

--------          8
mx (0.0, -0.5)                @det231 det240
mzz (1.0, -0.5) (0.5, -0.5)     @det2
mzz (1, 1.5) (0.5, 1.5)       @det2 det266
mxx (0, 1.5) (0, 1)           @det102 det326
mzz (1, 3.5) (0.5, 3.5)       @det266
mxx (0, 3.5) (0, 3)           @det135 det363
mzz (1.5, 0.5) (2, 0.5)       @det287
mxx (1, 0.5) (1, 0)           @det71 det206
mzz (1.5, 2.5) (2, 2.5)       @det208 det287
mxx (1, 2) (1, 2.5)           @det35 det88
mxx (1.0, 4.5) (1, 4)         @det204 det304
mzz (1.5, 4.5) (2.0, 4.5)     @det208
mx (2.0, -0.5)                @det5 det207
mzz (2.5, -0.5) (3.0, -0.5)     @det277
mzz (3, 1.5) (2.5, 1.5)       @det277 det362
mxx (2, 1) (2, 1.5)           @det118 det300
mzz (2.5, 3.5) (3, 3.5)       @det362
mxx (2, 3.5) (2, 3)           @det216 det230
mzz (3.5, 0.5) (4, 0.5)       @det32
mxx (3, 0) (3, 0.5)           @det78 det331
mzz (3.5, 2.5) (4, 2.5)       @det32 det128
mxx (3, 2.5) (3, 2)           @det103 det236
mxx (3, 4) (3.0, 4.5)         @det47 det181
mzz (4.0, 4.5) (3.5, 4.5)     @det128
mzz (0.5, 0) (0, 0)           @noisy det2 det305
mz (0.5, 0.5)                 @noisy det81 det305
mx (0.5, 1)                   @noisy det71 det102 det326
mz (-0.5, 1.0)                @noisy det261 det333
mz (-0.5, 1.5)                @noisy det91 det333
mx (-0.5, 2.0)                @noisy det102
mzz (0, 2) (0.5, 2)           @noisy det25 det266
mz (0.5, 2.5)                 @noisy det25 det75
mx (0.5, 3)                   @noisy det35 det135 det363
mz (-0.5, 3.0)                @noisy det12 det200
mz (-0.5, 3.5)                @noisy det63 det200
mx (-0.5, 4.0)                @noisy det135
mzz (1, 1) (1.5, 1)           @noisy det287 det360
mz (1.5, 1.5)                 @noisy det82 det360
mx (1.5, 2)                   @noisy det35 det88 det118 det326
mzz (1, 3) (1.5, 3)           @noisy det195 det208
mz (1.5, 3.5)                 @noisy det66 det195
mx (1.5, 4)                   @noisy det204 det230 det304 det363
mzz (2, 0) (2.5, 0)           @noisy det59 det277
mz (2.5, 0.5)                 @noisy det59 det65
mx (2.5, 1)                   @noisy det118 det206 det300 det331
mzz (2.5, 2) (2, 2)           @noisy det307 det362
mz (2.5, 2.5)                 @noisy det73 det307
mx (2.5, 3)                   @noisy det88 det216 det230 det236
mzz (4, 0) (4.5, 0.0)         @noisy det119 det270
mz (4.5, 0.5)                 @noisy det84 det119
mx (4.5, 1.0)                 @noisy det78
mzz (3, 1) (3.5, 1)           @noisy det32 det79
mz (3.5, 1.5)                 @noisy det77 det79
mx (3.5, 2)                   @noisy det103 det236 det300
mzz (4.5, 2.0) (4, 2)         @noisy det18 det302
mz (4.5, 2.5)                 @noisy det74 det302
mx (4.5, 3.0)                 @noisy det103
mzz (3, 3) (3.5, 3)           @noisy det97 det128
mz (3.5, 3.5)                 @noisy det87 det97
mx (3.5, 4)                   @noisy det47 det181 det216

--------          9
mz (0.0, -0.5)                @det305
mx (0.5, -0.5)                @det152 det240
mxx (1, 0) (1.0, -0.5)        @det231 det240
mxx (1, 1.5) (1, 2)           @det102 det326
mx (0.5, 1.5)                 @det155 det326
mz (0, 1.5)                   @det2 det25 det261 det333
mxx (1, 3.5) (1, 4)           @det135 det363
mx (0.5, 3.5)                 @det137 det363
mz (0, 3.5)                   @det12 det200 det266
mxx (2, 0.5) (2, 1)           @det71 det206
mx (1.5, 0.5)                 @det138 det206
mz (1, 0.5)                   @det2 det305 det360
mxx (2, 3) (2, 2.5)           @det35 det88
mx (1.5, 2.5)                 @det88 det143
mz (1, 2.5)                   @det25 det195 det266 det287
mz (1.0, 4.5)                 @det208
mx (1.5, 4.5)                 @det150 det204
mx (2.0, 4.5)                 @det204 det304
mz (2.0, -0.5)                @det59
mx (2.5, -0.5)                @det5 det148
mxx (3.0, -0.5) (3, 0)        @det5 det207
mxx (3, 1.5) (3, 2)           @det118 det300
mx (2.5, 1.5)                 @det131 det300
mz (2, 1.5)                   @det277 det287 det307 det360
mxx (3, 3.5) (3, 4)           @det216 det230
mx (2.5, 3.5)                 @det145 det216
mz (2, 3.5)                   @det195 det208 det362
mxx (4, 0.5) (4, 1)           @det78 det331
mx (3.5, 0.5)                 @det78 det141
mz (3, 0.5)                   @det59 det79 det277
mxx (4, 2.5) (4, 3)           @det103 det236
mx (3.5, 2.5)                 @det103 det160
mz (3, 2.5)                   @det32 det97 det307 det362
mz (3.0, 4.5)                 @det128
mx (3.5, 4.5)                 @det136 det181
mx (4.0, 4.5)                 @det47 det181
mxx (0.5, 0.5) (0.5, 0)       @noisy det71
mzz (1, 1) (0.5, 1)           @noisy det2 det305
mxx (-0.5, 1.5) (-0.5, 1.0)     @noisy det102
mzz (-0.5, 2.0) (0, 2)        @noisy det261 det333
mxx (0.5, 2.5) (0.5, 2)       @noisy det35
mzz (1, 3) (0.5, 3)           @noisy det25 det266
mxx (-0.5, 3.0) (-0.5, 3.5)     @noisy det135
mzz (-0.5, 4.0) (0, 4)        @noisy det12 det200
mxx (1.5, 1.5) (1.5, 1)       @noisy det102 det118
mzz (1.5, 2) (2, 2)           @noisy det287 det360
mxx (1.5, 3.5) (1.5, 3)       @noisy det135 det230
mzz (1.5, 4) (2, 4)           @noisy det195 det208
mxx (2.5, 0.5) (2.5, 0)       @noisy det71 det331
mzz (3, 1) (2.5, 1)           @noisy det59 det277
mxx (2.5, 2) (2.5, 2.5)       @noisy det35 det236
mzz (2.5, 3) (3, 3)           @noisy det307 det362
mxx (4.5, 0.5) (4.5, 0.0)     @noisy det331
mz (4.5, 1.0)                 @noisy det119 det270
mxx (3.5, 1) (3.5, 1.5)       @noisy det118
mzz (3.5, 2) (4, 2)           @noisy det32 det79
mxx (4.5, 2.0) (4.5, 2.5)     @noisy det236
mz (4.5, 3.0)                 @noisy det18 det302
mxx (3.5, 3) (3.5, 3.5)       @noisy det230
mzz (4, 4) (3.5, 4)           @noisy det97 det128

--------         10
mxx (0.0, -0.5) (0, 0)        @noisy det231 det340
mx (0.5, -0.5)                @noisy det152 det340
mz (1.0, -0.5)                @noisy det2
mxx (0, 1.5) (0, 2)           @noisy det102 det238
mx (0.5, 1.5)                 @noisy det155 det238
mz (1, 1.5)                   @noisy det266 det287 det305 det360
mxx (0, 3.5) (0, 4)           @noisy det135 det197
mx (0.5, 3.5)                 @noisy det137 det197
mz (1, 3.5)                   @noisy det25 det195 det208
mxx (1, 0.5) (1, 1)           @noisy det68 det71
mx (1.5, 0.5)                 @noisy det68 det138
mz (2, 0.5)                   @noisy det59 det277 det287
mxx (1, 2.5) (1, 3)           @noisy det35 det259
mx (1.5, 2.5)                 @noisy det143 det259
mz (2, 2.5)                   @noisy det208 det307 det360 det362
mx (1.0, 4.5)                 @noisy det10 det304
mx (1.5, 4.5)                 @noisy det10 det150
mz (2.0, 4.5)                 @noisy det195
mxx (2.0, -0.5) (2, 0)        @noisy det207 det209
mx (2.5, -0.5)                @noisy det148 det209
mz (3.0, -0.5)                @noisy det277
mxx (2, 1.5) (2, 2)           @noisy det16 det118
mx (2.5, 1.5)                 @noisy det16 det131
mz (3, 1.5)                   @noisy det32 det59 det79 det362
mxx (2, 3.5) (2, 4)           @noisy det94 det230
mx (2.5, 3.5)                 @noisy det94 det145
mz (3, 3.5)                   @noisy det97 det128 det307
mxx (3, 1) (3, 0.5)           @noisy det321 det331
mx (3.5, 0.5)                 @noisy det141 det321
mz (4, 0.5)                   @noisy det32 det119 det270
mxx (3, 2.5) (3, 3)           @noisy det236 det361
mx (3.5, 2.5)                 @noisy det160 det361
mz (4, 2.5)                   @noisy det18 det79 det128 det302
mx (3.0, 4.5)                 @noisy det47 det184
mx (3.5, 4.5)                 @noisy det136 det184
mz (4.0, 4.5)                 @noisy det97
mxx (0.5, 0.5) (0.5, 1)       @noisy det71
mzz (1, 0) (0.5, 0)           @noisy det2 det305
mzz (0, 1) (-0.5, 1.0)        @noisy det261 det333
mxx (-0.5, 2.0) (-0.5, 1.5)     @noisy det102
mxx (0.5, 2.5) (0.5, 3)       @noisy det35
mzz (1, 2) (0.5, 2)           @noisy det25 det266
mzz (-0.5, 3.0) (0, 3)        @noisy det12 det200
mxx (-0.5, 3.5) (-0.5, 4.0)     @noisy det135
mxx (1.5, 1.5) (1.5, 2)       @noisy det102 det118
mzz (1.5, 1) (2, 1)           @noisy det287 det360
mxx (1.5, 4) (1.5, 3.5)       @noisy det135 det230
mzz (2, 3) (1.5, 3)           @noisy det195 det208
mxx (2.5, 0.5) (2.5, 1)       @noisy det71 det331
mzz (2.5, 0) (3, 0)           @noisy det59 det277
mxx (2.5, 2.5) (2.5, 3)       @noisy det35 det236
mzz (2.5, 2) (3, 2)           @noisy det307 det362
mz (4.5, 0.0)                 @noisy det119 det270
mxx (4.5, 0.5) (4.5, 1.0)     @noisy det331
mxx (3.5, 1.5) (3.5, 2)       @noisy det118
mzz (3.5, 1) (4, 1)           @noisy det32 det79
mz (4.5, 2.0)                 @noisy det18 det302
mxx (4.5, 2.5) (4.5, 3.0)     @noisy det236
mxx (3.5, 3.5) (3.5, 4)       @noisy det230
mzz (3.5, 3) (4, 3)           @noisy det97 det128

--------         11
mzz (0.5, -0.5) (0.0, -0.5)     @noisy det305
mx (1.0, -0.5)                @noisy det231 det340
mzz (0, 1.5) (0.5, 1.5)       @noisy det25 det305
mxx (1, 1) (1, 1.5)           @noisy det102 det238
mzz (0, 3.5) (0.5, 3.5)       @noisy det25
mxx (1, 3) (1, 3.5)           @noisy det135 det197
mzz (1, 0.5) (1.5, 0.5)       @noisy det360
mxx (2, 0) (2, 0.5)           @noisy det68 det71
mzz (1, 2.5) (1.5, 2.5)       @noisy det195 det360
mxx (2, 2) (2, 2.5)           @noisy det35 det259
mzz (1.5, 4.5) (1.0, 4.5)     @noisy det195
mxx (2, 4) (2.0, 4.5)         @noisy det10 det304
mzz (2.0, -0.5) (2.5, -0.5)     @noisy det59
mx (3.0, -0.5)                @noisy det207 det209
mzz (2, 1.5) (2.5, 1.5)       @noisy det59 det307
mxx (3, 1.5) (3, 1)           @noisy det16 det118
mzz (2, 3.5) (2.5, 3.5)       @noisy det307
mxx (3, 3.5) (3, 3)           @noisy det94 det230
mzz (3.5, 0.5) (3, 0.5)       @noisy det79
mxx (4, 0) (4, 0.5)           @noisy det321 det331
mzz (3, 2.5) (3.5, 2.5)       @noisy det79 det97
mxx (4, 2) (4, 2.5)           @noisy det236 det361
mzz (3.0, 4.5) (3.5, 4.5)     @noisy det97
mxx (4, 4) (4.0, 4.5)         @noisy det47 det184
mzz (0, 1) (0.5, 1)           @noisy det2 det305
mz (0.5, 0.5)                 @noisy det2 det201
mx (0.5, 0)                   @noisy det71 det231 det340
mx (-0.5, 1.0)                @noisy det102
mz (-0.5, 1.5)                @noisy det211 det261
mz (-0.5, 2.0)                @noisy det261 det333
mzz (0, 3) (0.5, 3)           @noisy det25 det266
mz (0.5, 2.5)                 @noisy det198 det266
mx (0.5, 2)                   @noisy det35 det102 det238
mx (-0.5, 3.0)                @noisy det135
mz (-0.5, 3.5)                @noisy det12 det202
mz (-0.5, 4.0)                @noisy det12 det200
mzz (1, 2) (1.5, 2)           @noisy det287 det360
mz (1.5, 1.5)                 @noisy det205 det287
mx (1.5, 1)                   @noisy det68 det71 det118 det238
mzz (1.5, 4) (1, 4)           @noisy det195 det208
mz (1.5, 3.5)                 @noisy det208 det222
mx (1.5, 3)                   @noisy det35 det197 det230 det259
mzz (2, 1) (2.5, 1)           @noisy det59 det277
mz (2.5, 0.5)                 @noisy det220 det277
mx (2.5, 0)                   @noisy det68 det207 det209 det331
mzz (2, 3) (2.5, 3)           @noisy det307 det362
mz (2.5, 2.5)                 @noisy det214 det362
mx (2.5, 2)                   @noisy det16 det118 det236 det259
mx (4.5, 0.0)                 @noisy det321
mz (4.5, 0.5)                 @noisy det215 det270
mzz (4, 1) (4.5, 1.0)         @noisy det119 det270
mzz (3, 2) (3.5, 2)           @noisy det32 det79
mz (3.5, 1.5)                 @noisy det32 det199
mx (3.5, 1)                   @noisy det16 det321 det331
mx (4.5, 2.0)                 @noisy det361
mz (4.5, 2.5)                 @noisy det18 det196
mzz (4.5, 3.0) (4, 3)         @noisy det18 det302
mzz (3, 4) (3.5, 4)           @noisy det97 det128
mz (3.5, 3.5)                 @noisy det128 det217
mx (3.5, 3)                   @noisy det94 det236 det361

--------         12
mx (0.0, -0.5)                @noisy det231 det340
mzz (1.0, -0.5) (0.5, -0.5)     @noisy det305
mzz (1, 1.5) (0.5, 1.5)       @noisy det25 det305
mxx (0, 1.5) (0, 1)           @noisy det102 det238
mzz (1, 3.5) (0.5, 3.5)       @noisy det25
mxx (0, 3.5) (0, 3)           @noisy det135 det197
mzz (1.5, 0.5) (2, 0.5)       @noisy det360
mxx (1, 0.5) (1, 0)           @noisy det68 det71
mzz (1.5, 2.5) (2, 2.5)       @noisy det195 det360
mxx (1, 2) (1, 2.5)           @noisy det35 det259
mxx (1.0, 4.5) (1, 4)         @noisy det10 det304
mzz (1.5, 4.5) (2.0, 4.5)     @noisy det195
mx (2.0, -0.5)                @noisy det207 det209
mzz (2.5, -0.5) (3.0, -0.5)     @noisy det59
mzz (3, 1.5) (2.5, 1.5)       @noisy det59 det307
mxx (2, 1) (2, 1.5)           @noisy det16 det118
mzz (2.5, 3.5) (3, 3.5)       @noisy det307
mxx (2, 3.5) (2, 3)           @noisy det94 det230
mzz (3.5, 0.5) (4, 0.5)       @noisy det79
mxx (3, 0) (3, 0.5)           @noisy det321 det331
mzz (3.5, 2.5) (4, 2.5)       @noisy det79 det97
mxx (3, 2.5) (3, 2)           @noisy det236 det361
mxx (3, 4) (3.0, 4.5)         @noisy det47 det184
mzz (4.0, 4.5) (3.5, 4.5)     @noisy det97
mzz (0.5, 0) (0, 0)           @noisy det247 det305
mz (0.5, 0.5)                 @noisy det201 det247
mx (0.5, 1)                   @noisy det68 det102 det238
mz (-0.5, 1.0)                @noisy det233 det333
mz (-0.5, 1.5)                @noisy det211 det233
mx (-0.5, 2.0)                @noisy det238
mzz (0, 2) (0.5, 2)           @noisy det25 det144
mz (0.5, 2.5)                 @noisy det144 det198
mx (0.5, 3)                   @noisy det135 det197 det259
mz (-0.5, 3.0)                @noisy det116 det200
mz (-0.5, 3.5)                @noisy det116 det202
mx (-0.5, 4.0)                @noisy det197
mzz (1, 1) (1.5, 1)           @noisy det223 det360
mz (1.5, 1.5)                 @noisy det205 det223
mx (1.5, 2)                   @noisy det16 det35 det102 det259
mzz (1, 3) (1.5, 3)           @noisy det195 det243
mz (1.5, 3.5)                 @noisy det222 det243
mx (1.5, 4)                   @noisy det10 det94 det135 det304
mzz (2, 0) (2.5, 0)           @noisy det59 det134
mz (2.5, 0.5)                 @noisy det134 det220
mx (2.5, 1)                   @noisy det16 det71 det118 det321
mzz (2.5, 2) (2, 2)           @noisy det252 det307
mz (2.5, 2.5)                 @noisy det214 det252
mx (2.5, 3)                   @noisy det35 det94 det230 det361
mzz (4, 0) (4.5, 0.0)         @noisy det119 det127
mz (4.5, 0.5)                 @noisy det127 det215
mx (4.5, 1.0)                 @noisy det331
mzz (3, 1) (3.5, 1)           @noisy det79 det112
mz (3.5, 1.5)                 @noisy det112 det199
mx (3.5, 2)                   @noisy det118 det236 det361
mzz (4.5, 2.0) (4, 2)         @noisy det302 det354
mz (4.5, 2.5)                 @noisy det196 det354
mx (4.5, 3.0)                 @noisy det236
mzz (3, 3) (3.5, 3)           @noisy det97 det113
mz (3.5, 3.5)                 @noisy det113 det217
mx (3.5, 4)                   @noisy det47 det184 det230

--------         13
mz (0.0, -0.5)                @noisy det247
mx (0.5, -0.5)                @noisy det231 det265
mxx (1, 0) (1.0, -0.5)        @noisy det231 det340
mxx (1, 1.5) (1, 2)           @noisy det102 det238
mx (0.5, 1.5)                 @noisy det102 det267
mz (0, 1.5)                   @noisy det144 det233 det305 det333
mxx (1, 3.5) (1, 4)           @noisy det135 det197
mx (0.5, 3.5)                 @noisy det135 det251
mz (0, 3.5)                   @noisy det25 det116 det200
mxx (2, 0.5) (2, 1)           @noisy det68 det71
mx (1.5, 0.5)                 @noisy det71 det253
mz (1, 0.5)                   @noisy det223 det247 det305
mxx (2, 3) (2, 2.5)           @noisy det35 det259
mx (1.5, 2.5)                 @noisy det35 det258
mz (1, 2.5)                   @noisy det25 det144 det243 det360
mz (1.0, 4.5)                 @noisy det195
mx (1.5, 4.5)                 @noisy det263 det304
mx (2.0, 4.5)                 @noisy det10 det304
mz (2.0, -0.5)                @noisy det134
mx (2.5, -0.5)                @noisy det207 det260
mxx (3.0, -0.5) (3, 0)        @noisy det207 det209
mxx (3, 1.5) (3, 2)           @noisy det16 det118
mx (2.5, 1.5)                 @noisy det118 det273
mz (2, 1.5)                   @noisy det59 det223 det252 det360
mxx (3, 3.5) (3, 4)           @noisy det94 det230
mx (2.5, 3.5)                 @noisy det230 det275
mz (2, 3.5)                   @noisy det195 det243 det307
mxx (4, 0.5) (4, 1)           @noisy det321 det331
mx (3.5, 0.5)                 @noisy det254 det331
mz (3, 0.5)                   @noisy det59 det112 det134
mxx (4, 2.5) (4, 3)           @noisy det236 det361
mx (3.5, 2.5)                 @noisy det236 det264
mz (3, 2.5)                   @noisy det79 det113 det252 det307
mz (3.0, 4.5)                 @noisy det97
mx (3.5, 4.5)                 @noisy det47 det249
mx (4.0, 4.5)                 @noisy det47 det184
mxx (0.5, 0.5) (0.5, 0)       @noisy det68
mzz (1, 1) (0.5, 1)           @noisy det247 det305
mxx (-0.5, 1.5) (-0.5, 1.0)     @noisy det238
mzz (-0.5, 2.0) (0, 2)        @noisy det233 det333
mxx (0.5, 2.5) (0.5, 2)       @noisy det259
mzz (1, 3) (0.5, 3)           @noisy det25 det144
mxx (-0.5, 3.0) (-0.5, 3.5)     @noisy det197
mzz (-0.5, 4.0) (0, 4)        @noisy det116 det200
mxx (1.5, 1.5) (1.5, 1)       @noisy det16 det238
mzz (1.5, 2) (2, 2)           @noisy det223 det360
mxx (1.5, 3.5) (1.5, 3)       @noisy det94 det197
mzz (1.5, 4) (2, 4)           @noisy det195 det243
mxx (2.5, 0.5) (2.5, 0)       @noisy det68 det321
mzz (3, 1) (2.5, 1)           @noisy det59 det134
mxx (2.5, 2) (2.5, 2.5)       @noisy det259 det361
mzz (2.5, 3) (3, 3)           @noisy det252 det307
mxx (4.5, 0.5) (4.5, 0.0)     @noisy det321
mz (4.5, 1.0)                 @noisy det119 det127
mxx (3.5, 1) (3.5, 1.5)       @noisy det16
mzz (3.5, 2) (4, 2)           @noisy det79 det112
mxx (4.5, 2.0) (4.5, 2.5)     @noisy det361
mz (4.5, 3.0)                 @noisy det302 det354
mxx (3.5, 3) (3.5, 3.5)       @noisy det94
mzz (4, 4) (3.5, 4)           @noisy det97 det113

--------         14
mxx (0.0, -0.5) (0, 0)        @noisy det250 det340
mx (0.5, -0.5)                @noisy det250 det265
mz (1.0, -0.5)                @noisy det305
mxx (0, 1.5) (0, 2)           @noisy det219 det238
mx (0.5, 1.5)                 @noisy det219 det267
mz (1, 1.5)                   @noisy det25 det223 det247 det360
mxx (0, 3.5) (0, 4)           @noisy det197 det311
mx (0.5, 3.5)                 @noisy det251 det311
mz (1, 3.5)                   @noisy det144 det195 det243
mxx (1, 0.5) (1, 1)           @noisy det46 det68
mx (1.5, 0.5)                 @noisy det46 det253
mz (2, 0.5)                   @noisy det59 det134 det360
mxx (1, 2.5) (1, 3)           @noisy det92 det259
mx (1.5, 2.5)                 @noisy det92 det258
mz (2, 2.5)                   @noisy det195 det223 det252 det307
mx (1.0, 4.5)                 @noisy det10 det161
mx (1.5, 4.5)                 @noisy det161 det263
mz (2.0, 4.5)                 @noisy det243
mxx (2.0, -0.5) (2, 0)        @noisy det209 det356
mx (2.5, -0.5)                @noisy det260 det356
mz (3.0, -0.5)                @noisy det59
mxx (2, 1.5) (2, 2)           @noisy det16 det248
mx (2.5, 1.5)                 @noisy det248 det273
mz (3, 1.5)                   @noisy det79 det112 det134 det307
mxx (2, 3.5) (2, 4)           @noisy det94 det279
mx (2.5, 3.5)                 @noisy det275 det279
mz (3, 3.5)                   @noisy det97 det113 det252
mxx (3, 1) (3, 0.5)           @noisy det295 det321
mx (3.5, 0.5)                 @noisy det254 det295
mz (4, 0.5)                   @noisy det79 det119 det127
mxx (3, 2.5) (3, 3)           @noisy det347 det361
mx (3.5, 2.5)                 @noisy det264 det347
mz (4, 2.5)                   @noisy det97 det112 det302 det354
mx (3.0, 4.5)                 @noisy det14 det184
mx (3.5, 4.5)                 @noisy det14 det249
mz (4.0, 4.5)                 @noisy det113
mxx (0.5, 0.5) (0.5, 1)       @noisy det68
mzz (1, 0) (0.5, 0)           @noisy det247 det305
mzz (0, 1) (-0.5, 1.0)        @noisy det233 det333
mxx (-0.5, 2.0) (-0.5, 1.5)     @noisy det238
mxx (0.5, 2.5) (0.5, 3)       @noisy det259
mzz (1, 2) (0.5, 2)           @noisy det25 det144
mzz (-0.5, 3.0) (0, 3)        @noisy det116 det200
mxx (-0.5, 3.5) (-0.5, 4.0)     @noisy det197
mxx (1.5, 1.5) (1.5, 2)       @noisy det16 det238
mzz (1.5, 1) (2, 1)           @noisy det223 det360
mxx (1.5, 4) (1.5, 3.5)       @noisy det94 det197
mzz (2, 3) (1.5, 3)           @noisy det195 det243
mxx (2.5, 0.5) (2.5, 1)       @noisy det68 det321
mzz (2.5, 0) (3, 0)           @noisy det59 det134
mxx (2.5, 2.5) (2.5, 3)       @noisy det259 det361
mzz (2.5, 2) (3, 2)           @noisy det252 det307
mz (4.5, 0.0)                 @noisy det119 det127
mxx (4.5, 0.5) (4.5, 1.0)     @noisy det321
mxx (3.5, 1.5) (3.5, 2)       @noisy det16
mzz (3.5, 1) (4, 1)           @noisy det79 det112
mz (4.5, 2.0)                 @noisy det302 det354
mxx (4.5, 2.5) (4.5, 3.0)     @noisy det361
mxx (3.5, 3.5) (3.5, 4)       @noisy det94
mzz (3.5, 3) (4, 3)           @noisy det97 det113

--------         15
mzz (0.5, -0.5) (0.0, -0.5)     @noisy det247
mx (1.0, -0.5)                @noisy det250 det340
mzz (0, 1.5) (0.5, 1.5)       @noisy det144 det247
mxx (1, 1) (1, 1.5)           @noisy det219 det238
mzz (0, 3.5) (0.5, 3.5)       @noisy det144
mxx (1, 3) (1, 3.5)           @noisy det197 det311
mzz (1, 0.5) (1.5, 0.5)       @noisy det223
mxx (2, 0) (2, 0.5)           @noisy det46 det68
mzz (1, 2.5) (1.5, 2.5)       @noisy det223 det243
mxx (2, 2) (2, 2.5)           @noisy det92 det259
mzz (1.5, 4.5) (1.0, 4.5)     @noisy det243
mxx (2, 4) (2.0, 4.5)         @noisy det10 det161
mzz (2.0, -0.5) (2.5, -0.5)     @noisy det134
mx (3.0, -0.5)                @noisy det209 det356
mzz (2, 1.5) (2.5, 1.5)       @noisy det134 det252
mxx (3, 1.5) (3, 1)           @noisy det16 det248
mzz (2, 3.5) (2.5, 3.5)       @noisy det252
mxx (3, 3.5) (3, 3)           @noisy det94 det279
mzz (3.5, 0.5) (3, 0.5)       @noisy det112
mxx (4, 0) (4, 0.5)           @noisy det295 det321
mzz (3, 2.5) (3.5, 2.5)       @noisy det112 det113
mxx (4, 2) (4, 2.5)           @noisy det347 det361
mzz (3.0, 4.5) (3.5, 4.5)     @noisy det113
mxx (4, 4) (4.0, 4.5)         @noisy det14 det184
mzz (0, 1) (0.5, 1)           @noisy det247 det305
mz (0.5, 0.5)                 @noisy det305 det330
mx (0.5, 0)                   @noisy det68 det250 det340
mx (-0.5, 1.0)                @noisy det238
mz (-0.5, 1.5)                @noisy det329 det333
mz (-0.5, 2.0)                @noisy det233 det333
mzz (0, 3) (0.5, 3)           @noisy det25 det144
mz (0.5, 2.5)                 @noisy det25 det325
mx (0.5, 2)                   @noisy det219 det238 det259
mx (-0.5, 3.0)                @noisy det197
mz (-0.5, 3.5)                @noisy det200 det342
mz (-0.5, 4.0)                @noisy det116 det200
mzz (1, 2) (1.5, 2)           @noisy det223 det360
mz (1.5, 1.5)                 @noisy det334 det360
mx (1.5, 1)                   @noisy det16 det46 det68 det219
mzz (1.5, 4) (1, 4)           @noisy det195 det243
mz (1.5, 3.5)                 @noisy det195 det343
mx (1.5, 3)                   @noisy det92 det94 det259 det311
mzz (2, 1) (2.5, 1)           @noisy det59 det134
mz (2.5, 0.5)                 @noisy det59 det332
mx (2.5, 0)                   @noisy det46 det209 det321 det356
mzz (2, 3) (2.5, 3)           @noisy det252 det307
mz (2.5, 2.5)                 @noisy det307 det317
mx (2.5, 2)                   @noisy det16 det92 det248 det361
mx (4.5, 0.0)                 @noisy det295
mz (4.5, 0.5)                 @noisy det119 det336
mzz (4, 1) (4.5, 1.0)         @noisy det119 det127
mzz (3, 2) (3.5, 2)           @noisy det79 det112
mz (3.5, 1.5)                 @noisy det79 det348
mx (3.5, 1)                   @noisy det248 det295 det321
mx (4.5, 2.0)                 @noisy det347
mz (4.5, 2.5)                 @noisy det302 det322
mzz (4.5, 3.0) (4, 3)         @noisy det302 det354
mzz (3, 4) (3.5, 4)           @noisy det97 det113
mz (3.5, 3.5)                 @noisy det97 det337
mx (3.5, 3)                   @noisy det279 det347 det361

--------         16
mx (0.0, -0.5)                @noisy det250 det340
mzz (1.0, -0.5) (0.5, -0.5)     @noisy det247
mzz (1, 1.5) (0.5, 1.5)       @noisy det144 det247
mxx (0, 1.5) (0, 1)           @noisy det219 det238
mzz (1, 3.5) (0.5, 3.5)       @noisy det144
mxx (0, 3.5) (0, 3)           @noisy det197 det311
mzz (1.5, 0.5) (2, 0.5)       @noisy det223
mxx (1, 0.5) (1, 0)           @noisy det46 det68
mzz (1.5, 2.5) (2, 2.5)       @noisy det223 det243
mxx (1, 2) (1, 2.5)           @noisy det92 det259
mxx (1.0, 4.5) (1, 4)         @noisy det10 det161
mzz (1.5, 4.5) (2.0, 4.5)     @noisy det243
mx (2.0, -0.5)                @noisy det209 det356
mzz (2.5, -0.5) (3.0, -0.5)     @noisy det134
mzz (3, 1.5) (2.5, 1.5)       @noisy det134 det252
mxx (2, 1) (2, 1.5)           @noisy det16 det248
mzz (2.5, 3.5) (3, 3.5)       @noisy det252
mxx (2, 3.5) (2, 3)           @noisy det94 det279
mzz (3.5, 0.5) (4, 0.5)       @noisy det112
mxx (3, 0) (3, 0.5)           @noisy det295 det321
mzz (3.5, 2.5) (4, 2.5)       @noisy det112 det113
mxx (3, 2.5) (3, 2)           @noisy det347 det361
mxx (3, 4) (3.0, 4.5)         @noisy det14 det184
mzz (4.0, 4.5) (3.5, 4.5)     @noisy det113
mzz (0.5, 0) (0, 0)           @noisy det203 det247
mz (0.5, 0.5)                 @noisy det203 det330
mx (0.5, 1)                   @noisy det46 det219 det238
mz (-0.5, 1.0)                @noisy det147 det233
mz (-0.5, 1.5)                @noisy det147 det329
mx (-0.5, 2.0)                @noisy det219
mzz (0, 2) (0.5, 2)           @noisy det144 det158
mz (0.5, 2.5)                 @noisy det158 det325
mx (0.5, 3)                   @noisy det92 det197 det311
mz (-0.5, 3.0)                @noisy det69 det116
mz (-0.5, 3.5)                @noisy det69 det342
mx (-0.5, 4.0)                @noisy det311
mzz (1, 1) (1.5, 1)           @noisy det188 det223
mz (1.5, 1.5)                 @noisy det188 det334
mx (1.5, 2)                   @noisy det92 det238 det248 det259
mzz (1, 3) (1.5, 3)           @noisy det189 det243
mz (1.5, 3.5)                 @noisy det189 det343
mx (1.5, 4)                   @noisy det10 det161 det197 det279
mzz (2, 0) (2.5, 0)           @noisy det134 det262
mz (2.5, 0.5)                 @noisy det262 det332
mx (2.5, 1)                   @noisy det16 det68 det248 det295
mzz (2.5, 2) (2, 2)           @noisy det24 det252
mz (2.5, 2.5)                 @noisy det24 det317
mx (2.5, 3)                   @noisy det94 det259 det279 det347
mzz (4, 0) (4.5, 0.0)         @noisy det127 det159
mz (4.5, 0.5)                 @noisy det159 det336
mx (4.5, 1.0)                 @noisy det321
mzz (3, 1) (3.5, 1)           @noisy det112 det167
mz (3.5, 1.5)                 @noisy det167 det348
mx (3.5, 2)                   @noisy det16 det347 det361
mzz (4.5, 2.0) (4, 2)         @noisy det13 det354
mz (4.5, 2.5)                 @noisy det13 det322
mx (4.5, 3.0)                 @noisy det361
mzz (3, 3) (3.5, 3)           @noisy det113 det256
mz (3.5, 3.5)                 @noisy det256 det337
mx (3.5, 4)                   @noisy det14 det94 det184

--------         17
mz (0.0, -0.5)                @noisy det203
mx (0.5, -0.5)                @noisy det30 det340
mxx (1, 0) (1.0, -0.5)        @noisy det250 det340
mxx (1, 1.5) (1, 2)           @noisy det219 det238
mx (0.5, 1.5)                 @noisy det33 det238
mz (0, 1.5)                   @noisy det147 det158 det233 det247
mxx (1, 3.5) (1, 4)           @noisy det197 det311
mx (0.5, 3.5)                 @noisy det42 det197
mz (0, 3.5)                   @noisy det69 det116 det144
mxx (2, 0.5) (2, 1)           @noisy det46 det68
mx (1.5, 0.5)                 @noisy det45 det68
mz (1, 0.5)                   @noisy det188 det203 det247
mxx (2, 3) (2, 2.5)           @noisy det92 det259
mx (1.5, 2.5)                 @noisy det40 det259
mz (1, 2.5)                   @noisy det144 det158 det189 det223
mz (1.0, 4.5)                 @noisy det243
mx (1.5, 4.5)                 @noisy det10 det28
mx (2.0, 4.5)                 @noisy det10 det161
mz (2.0, -0.5)                @noisy det262
mx (2.5, -0.5)                @noisy det27 det209
mxx (3.0, -0.5) (3, 0)        @noisy det209 det356
mxx (3, 1.5) (3, 2)           @noisy det16 det248
mx (2.5, 1.5)                 @noisy det16 det37
mz (2, 1.5)                   @noisy det24 det134 det188 det223
mxx (3, 3.5) (3, 4)           @noisy det94 det279
mx (2.5, 3.5)                 @noisy det39 det94
mz (2, 3.5)                   @noisy det189 det243 det252
mxx (4, 0.5) (4, 1)           @noisy det295 det321
mx (3.5, 0.5)                 @noisy det48 det321
mz (3, 0.5)                   @noisy det134 det167 det262
mxx (4, 2.5) (4, 3)           @noisy det347 det361
mx (3.5, 2.5)                 @noisy det38 det361
mz (3, 2.5)                   @noisy det24 det112 det252 det256
mz (3.0, 4.5)                 @noisy det113
mx (3.5, 4.5)                 @noisy det41 det184
mx (4.0, 4.5)                 @noisy det14 det184
mxx (0.5, 0.5) (0.5, 0)       @noisy det46
mzz (1, 1) (0.5, 1)           @noisy det203 det247
mxx (-0.5, 1.5) (-0.5, 1.0)     @noisy det219
mzz (-0.5, 2.0) (0, 2)        @noisy det147 det233
mxx (0.5, 2.5) (0.5, 2)       @noisy det92
mzz (1, 3) (0.5, 3)           @noisy det144 det158
mxx (-0.5, 3.0) (-0.5, 3.5)     @noisy det311
mzz (-0.5, 4.0) (0, 4)        @noisy det69 det116
mxx (1.5, 1.5) (1.5, 1)       @noisy det219 det248
mzz (1.5, 2) (2, 2)           @noisy det188 det223
mxx (1.5, 3.5) (1.5, 3)       @noisy det279 det311
mzz (1.5, 4) (2, 4)           @noisy det189 det243
mxx (2.5, 0.5) (2.5, 0)       @noisy det46 det295
mzz (3, 1) (2.5, 1)           @noisy det134 det262
mxx (2.5, 2) (2.5, 2.5)       @noisy det92 det347
mzz (2.5, 3) (3, 3)           @noisy det24 det252
mxx (4.5, 0.5) (4.5, 0.0)     @noisy det295
mz (4.5, 1.0)                 @noisy det127 det159
mxx (3.5, 1) (3.5, 1.5)       @noisy det248
mzz (3.5, 2) (4, 2)           @noisy det112 det167
mxx (4.5, 2.0) (4.5, 2.5)     @noisy det347
mz (4.5, 3.0)                 @noisy det13 det354
mxx (3.5, 3) (3.5, 3.5)       @noisy det279
mzz (4, 4) (3.5, 4)           @noisy det113 det256

--------         18
mxx (0.0, -0.5) (0, 0)        @noisy det250 det344
mx (0.5, -0.5)                @noisy det30 det344
mz (1.0, -0.5)                @noisy det247
mxx (0, 1.5) (0, 2)           @noisy det122 det219
mx (0.5, 1.5)                 @noisy det33 det122
mz (1, 1.5)                   @noisy det144 det188 det203 det223
mxx (0, 3.5) (0, 4)           @noisy det107 det311
mx (0.5, 3.5)                 @noisy det42 det107
mz (1, 3.5)                   @noisy det158 det189 det243
mxx (1, 0.5) (1, 1)           @noisy det46 det140
mx (1.5, 0.5)                 @noisy det45 det140
mz (2, 0.5)                   @noisy det134 det223 det262
mxx (1, 2.5) (1, 3)           @noisy det92 det244
mx (1.5, 2.5)                 @noisy det40 det244
mz (2, 2.5)                   @noisy det24 det188 det243 det252
mx (1.0, 4.5)                 @noisy det139 det161
mx (1.5, 4.5)                 @noisy det28 det139
mz (2.0, 4.5)                 @noisy det189
mxx (2.0, -0.5) (2, 0)        @noisy det164 det356
mx (2.5, -0.5)                @noisy det27 det164
mz (3.0, -0.5)                @noisy det134
mxx (2, 1.5) (2, 2)           @noisy det53 det248
mx (2.5, 1.5)                 @noisy det37 det53
mz (3, 1.5)                   @noisy det112 det167 det252 det262
mxx (2, 3.5) (2, 4)           @noisy det279 det339
mx (2.5, 3.5)                 @noisy det39 det339
mz (3, 3.5)                   @noisy det24 det113 det256
mxx (3, 1) (3, 0.5)           @noisy det83 det295
mx (3.5, 0.5)                 @noisy det48 det83
mz (4, 0.5)                   @noisy det112 det127 det159
mxx (3, 2.5) (3, 3)           @noisy det154 det347
mx (3.5, 2.5)                 @noisy det38 det154
mz (4, 2.5)                   @noisy det13 det113 det167 det354
mx (3.0, 4.5)                 @noisy det14 det328
mx (3.5, 4.5)                 @noisy det41 det328
mz (4.0, 4.5)                 @noisy det256
mxx (0.5, 0.5) (0.5, 1)       @noisy det46
mzz (1, 0) (0.5, 0)           @noisy det203 det247
mzz (0, 1) (-0.5, 1.0)        @noisy det147 det233
mxx (-0.5, 2.0) (-0.5, 1.5)     @noisy det219
mxx (0.5, 2.5) (0.5, 3)       @noisy det92
mzz (1, 2) (0.5, 2)           @noisy det144 det158
mzz (-0.5, 3.0) (0, 3)        @noisy det69 det116
mxx (-0.5, 3.5) (-0.5, 4.0)     @noisy det311
mxx (1.5, 1.5) (1.5, 2)       @noisy det219 det248
mzz (1.5, 1) (2, 1)           @noisy det188 det223
mxx (1.5, 4) (1.5, 3.5)       @noisy det279 det311
mzz (2, 3) (1.5, 3)           @noisy det189 det243
mxx (2.5, 0.5) (2.5, 1)       @noisy det46 det295
mzz (2.5, 0) (3, 0)           @noisy det134 det262
mxx (2.5, 2.5) (2.5, 3)       @noisy det92 det347
mzz (2.5, 2) (3, 2)           @noisy det24 det252
mz (4.5, 0.0)                 @noisy det127 det159
mxx (4.5, 0.5) (4.5, 1.0)     @noisy det295
mxx (3.5, 1.5) (3.5, 2)       @noisy det248
mzz (3.5, 1) (4, 1)           @noisy det112 det167
mz (4.5, 2.0)                 @noisy det13 det354
mxx (4.5, 2.5) (4.5, 3.0)     @noisy det347
mxx (3.5, 3.5) (3.5, 4)       @noisy det279
mzz (3.5, 3) (4, 3)           @noisy det113 det256

--------         19
mzz (0.5, -0.5) (0.0, -0.5)     @noisy det203
mx (1.0, -0.5)                @noisy det250 det344
mzz (0, 1.5) (0.5, 1.5)       @noisy det158 det203
mxx (1, 1) (1, 1.5)           @noisy det122 det219
mzz (0, 3.5) (0.5, 3.5)       @noisy det158
mxx (1, 3) (1, 3.5)           @noisy det107 det311
mzz (1, 0.5) (1.5, 0.5)       @noisy det188
mxx (2, 0) (2, 0.5)           @noisy det46 det140
mzz (1, 2.5) (1.5, 2.5)       @noisy det188 det189
mxx (2, 2) (2, 2.5)           @noisy det92 det244
mzz (1.5, 4.5) (1.0, 4.5)     @noisy det189
mxx (2, 4) (2.0, 4.5)         @noisy det139 det161
mzz (2.0, -0.5) (2.5, -0.5)     @noisy det262
mx (3.0, -0.5)                @noisy det164 det356
mzz (2, 1.5) (2.5, 1.5)       @noisy det24 det262
mxx (3, 1.5) (3, 1)           @noisy det53 det248
mzz (2, 3.5) (2.5, 3.5)       @noisy det24
mxx (3, 3.5) (3, 3)           @noisy det279 det339
mzz (3.5, 0.5) (3, 0.5)       @noisy det167
mxx (4, 0) (4, 0.5)           @noisy det83 det295
mzz (3, 2.5) (3.5, 2.5)       @noisy det167 det256
mxx (4, 2) (4, 2.5)           @noisy det154 det347
mzz (3.0, 4.5) (3.5, 4.5)     @noisy det256
mxx (4, 4) (4.0, 4.5)         @noisy det14 det328
mzz (0, 1) (0.5, 1)           @noisy det203 det247
mz (0.5, 0.5)                 @noisy det104 det247
mx (0.5, 0)                   @noisy det46 det250 det344
mx (-0.5, 1.0)                @noisy det219
mz (-0.5, 1.5)                @noisy det93 det233
mz (-0.5, 2.0)                @noisy det147 det233
mzz (0, 3) (0.5, 3)           @noisy det144 det158
mz (0.5, 2.5)                 @noisy det115 det144
mx (0.5, 2)                   @noisy det92 det122 det219
mx (-0.5, 3.0)                @noisy det311
mz (-0.5, 3.5)                @noisy det99 det116
mz (-0.5, 4.0)                @noisy det69 det116
mzz (1, 2) (1.5, 2)           @noisy det188 det223
mz (1.5, 1.5)                 @noisy det86 det223
mx (1.5, 1)                   @noisy det46 det122 det140 det248
mzz (1.5, 4) (1, 4)           @noisy det189 det243
mz (1.5, 3.5)                 @noisy det101 det243
mx (1.5, 3)                   @noisy det92 det107 det244 det279
mzz (2, 1) (2.5, 1)           @noisy det134 det262
mz (2.5, 0.5)                 @noisy det89 det134
mx (2.5, 0)                   @noisy det140 det164 det295 det356
mzz (2, 3) (2.5, 3)           @noisy det24 det252
mz (2.5, 2.5)                 @noisy det109 det252
mx (2.5, 2)                   @noisy det53 det244 det248 det347
mx (4.5, 0.0)                 @noisy det83
mz (4.5, 0.5)                 @noisy det95 det127
mzz (4, 1) (4.5, 1.0)         @noisy det127 det159
mzz (3, 2) (3.5, 2)           @noisy det112 det167
mz (3.5, 1.5)                 @noisy det100 det112
mx (3.5, 1)                   @noisy det53 det83 det295
mx (4.5, 2.0)                 @noisy det154
mz (4.5, 2.5)                 @noisy det111 det354
mzz (4.5, 3.0) (4, 3)         @noisy det13 det354
mzz (3, 4) (3.5, 4)           @noisy det113 det256
mz (3.5, 3.5)                 @noisy det96 det113
mx (3.5, 3)                   @noisy det154 det339 det347

--------         20
mx (0.0, -0.5)                @noisy det250 det344
mzz (1.0, -0.5) (0.5, -0.5)     @noisy det203
mzz (1, 1.5) (0.5, 1.5)       @noisy det158 det203
mxx (0, 1.5) (0, 1)           @noisy det122 det219
mzz (1, 3.5) (0.5, 3.5)       @noisy det158
mxx (0, 3.5) (0, 3)           @noisy det107 det311
mzz (1.5, 0.5) (2, 0.5)       @noisy det188
mxx (1, 0.5) (1, 0)           @noisy det46 det140
mzz (1.5, 2.5) (2, 2.5)       @noisy det188 det189
mxx (1, 2) (1, 2.5)           @noisy det92 det244
mxx (1.0, 4.5) (1, 4)         @noisy det139 det161
mzz (1.5, 4.5) (2.0, 4.5)     @noisy det189
mx (2.0, -0.5)                @noisy det164 det356
mzz (2.5, -0.5) (3.0, -0.5)     @noisy det262
mzz (3, 1.5) (2.5, 1.5)       @noisy det24 det262
mxx (2, 1) (2, 1.5)           @noisy det53 det248
mzz (2.5, 3.5) (3, 3.5)       @noisy det24
mxx (2, 3.5) (2, 3)           @noisy det279 det339
mzz (3.5, 0.5) (4, 0.5)       @noisy det167
mxx (3, 0) (3, 0.5)           @noisy det83 det295
mzz (3.5, 2.5) (4, 2.5)       @noisy det167 det256
mxx (3, 2.5) (3, 2)           @noisy det154 det347
mxx (3, 4) (3.0, 4.5)         @noisy det14 det328
mzz (4.0, 4.5) (3.5, 4.5)     @noisy det256
mzz (0.5, 0) (0, 0)           @noisy det203 det280
mz (0.5, 0.5)                 @noisy det104 det280
mx (0.5, 1)                   @noisy det122 det140 det219
mz (-0.5, 1.0)                @noisy det147 det306
mz (-0.5, 1.5)                @noisy det93 det306
mx (-0.5, 2.0)                @noisy det122
mzz (0, 2) (0.5, 2)           @noisy det158 det213
mz (0.5, 2.5)                 @noisy det115 det213
mx (0.5, 3)                   @noisy det107 det244 det311
mz (-0.5, 3.0)                @noisy det69 det281
mz (-0.5, 3.5)                @noisy det99 det281
mx (-0.5, 4.0)                @noisy det107
mzz (1, 1) (1.5, 1)           @noisy det23 det188
mz (1.5, 1.5)                 @noisy det23 det86
mx (1.5, 2)                   @noisy det53 det92 det219 det244
mzz (1, 3) (1.5, 3)           @noisy det85 det189
mz (1.5, 3.5)                 @noisy det85 det101
mx (1.5, 4)                   @noisy det139 det161 det311 det339
mzz (2, 0) (2.5, 0)           @noisy det194 det262
mz (2.5, 0.5)                 @noisy det89 det194
mx (2.5, 1)                   @noisy det46 det53 det83 det248
mzz (2.5, 2) (2, 2)           @noisy det24 det227
mz (2.5, 2.5)                 @noisy det109 det227
mx (2.5, 3)                   @noisy det92 det154 det279 det339
mzz (4, 0) (4.5, 0.0)         @noisy det159 det269
mz (4.5, 0.5)                 @noisy det95 det269
mx (4.5, 1.0)                 @noisy det295
mzz (3, 1) (3.5, 1)           @noisy det142 det167
mz (3.5, 1.5)                 @noisy det100 det142
mx (3.5, 2)                   @noisy det154 det248 det347
mzz (4.5, 2.0) (4, 2)         @noisy det13 det124
mz (4.5, 2.5)                 @noisy det111 det124
mx (4.5, 3.0)                 @noisy det347
mzz (3, 3) (3.5, 3)           @noisy det255 det256
mz (3.5, 3.5)                 @noisy det96 det255
mx (3.5, 4)                   @noisy det14 det279 det328

--------         21
mz (0.0, -0.5)                @noisy det280
mx (0.5, -0.5)                @noisy det176 det250
mxx (1, 0) (1.0, -0.5)        @noisy det250 det344
mxx (1, 1.5) (1, 2)           @noisy det122 det219
mx (0.5, 1.5)                 @noisy det180 det219
mz (0, 1.5)                   @noisy det147 det203 det213 det306
mxx (1, 3.5) (1, 4)           @noisy det107 det311
mx (0.5, 3.5)                 @noisy det165 det311
mz (0, 3.5)                   @noisy det69 det158 det281
mxx (2, 0.5) (2, 1)           @noisy det46 det140
mx (1.5, 0.5)                 @noisy det46 det169
mz (1, 0.5)                   @noisy det23 det203 det280
mxx (2, 3) (2, 2.5)           @noisy det92 det244
mx (1.5, 2.5)                 @noisy det92 det166
mz (1, 2.5)                   @noisy det85 det158 det188 det213
mz (1.0, 4.5)                 @noisy det189
mx (1.5, 4.5)                 @noisy det161 det173
mx (2.0, 4.5)                 @noisy det139 det161
mz (2.0, -0.5)                @noisy det194
mx (2.5, -0.5)                @noisy det170 det356
mxx (3.0, -0.5) (3, 0)        @noisy det164 det356
mxx (3, 1.5) (3, 2)           @noisy det53 det248
mx (2.5, 1.5)                 @noisy det156 det248
mz (2, 1.5)                   @noisy det23 det188 det227 det262
mxx (3, 3.5) (3, 4)           @noisy det279 det339
mx (2.5, 3.5)                 @noisy det153 det279
mz (2, 3.5)                   @noisy det24 det85 det189
mxx (4, 0.5) (4, 1)           @noisy det83 det295
mx (3.5, 0.5)                 @noisy det178 det295
mz (3, 0.5)                   @noisy det142 det194 det262
mxx (4, 2.5) (4, 3)           @noisy det154 det347
mx (3.5, 2.5)                 @noisy det157 det347
mz (3, 2.5)                   @noisy det24 det167 det227 det255
mz (3.0, 4.5)                 @noisy det256
mx (3.5, 4.5)                 @noisy det14 det163
mx (4.0, 4.5)                 @noisy det14 det328
mxx (0.5, 0.5) (0.5, 0)       @noisy det140
mzz (1, 1) (0.5, 1)           @noisy det203 det280
mxx (-0.5, 1.5) (-0.5, 1.0)     @noisy det122
mzz (-0.5, 2.0) (0, 2)        @noisy det147 det306
mxx (0.5, 2.5) (0.5, 2)       @noisy det244
mzz (1, 3) (0.5, 3)           @noisy det158 det213
mxx (-0.5, 3.0) (-0.5, 3.5)     @noisy det107
mzz (-0.5, 4.0) (0, 4)        @noisy det69 det281
mxx (1.5, 1.5) (1.5, 1)       @noisy det53 det122
mzz (1.5, 2) (2, 2)           @noisy det23 det188
mxx (1.5, 3.5) (1.5, 3)       @noisy det107 det339
mzz (1.5, 4) (2, 4)           @noisy det85 det189
mxx (2.5, 0.5) (2.5, 0)       @noisy det83 det140
mzz (3, 1) (2.5, 1)           @noisy det194 det262
mxx (2.5, 2) (2.5, 2.5)       @noisy det154 det244
mzz (2.5, 3) (3, 3)           @noisy det24 det227
mxx (4.5, 0.5) (4.5, 0.0)     @noisy det83
mz (4.5, 1.0)                 @noisy det159 det269
mxx (3.5, 1) (3.5, 1.5)       @noisy det53
mzz (3.5, 2) (4, 2)           @noisy det142 det167
mxx (4.5, 2.0) (4.5, 2.5)     @noisy det154
mz (4.5, 3.0)                 @noisy det13 det124
mxx (3.5, 3) (3.5, 3.5)       @noisy det339
mzz (4, 4) (3.5, 4)           @noisy det255 det256

--------         22
mxx (0.0, -0.5) (0, 0)        @noisy det284 det344
mx (0.5, -0.5)                @noisy det176 det284
mz (1.0, -0.5)                @noisy det203
mxx (0, 1.5) (0, 2)           @noisy det122 det296
mx (0.5, 1.5)                 @noisy det180 det296
mz (1, 1.5)                   @noisy det23 det158 det188 det280
mxx (0, 3.5) (0, 4)           @noisy det107 det299
mx (0.5, 3.5)                 @noisy det165 det299
mz (1, 3.5)                   @noisy det85 det189 det213
mxx (1, 0.5) (1, 1)           @noisy det140 det246
mx (1.5, 0.5)                 @noisy det169 det246
mz (2, 0.5)                   @noisy det188 det194 det262
mxx (1, 2.5) (1, 3)           @noisy det244 det282
mx (1.5, 2.5)                 @noisy det166 det282
mz (2, 2.5)                   @noisy det23 det24 det189 det227
mx (1.0, 4.5)                 @noisy det139 det268
mx (1.5, 4.5)                 @noisy det173 det268
mz (2.0, 4.5)                 @noisy det85
mxx (2.0, -0.5) (2, 0)        @noisy det64 det164
mx (2.5, -0.5)                @noisy det64 det170
mz (3.0, -0.5)                @noisy det262
mxx (2, 1.5) (2, 2)           @noisy det53 det335
mx (2.5, 1.5)                 @noisy det156 det335
mz (3, 1.5)                   @noisy det24 det142 det167 det194
mxx (2, 3.5) (2, 4)           @noisy det76 det339
mx (2.5, 3.5)                 @noisy det76 det153
mz (3, 3.5)                   @noisy det227 det255 det256
mxx (3, 1) (3, 0.5)           @noisy det83 det108
mx (3.5, 0.5)                 @noisy det108 det178
mz (4, 0.5)                   @noisy det159 det167 det269
mxx (3, 2.5) (3, 3)           @noisy det154 det276
mx (3.5, 2.5)                 @noisy det157 det276
mz (4, 2.5)                   @noisy det13 det124 det142 det256
mx (3.0, 4.5)                 @noisy det98 det328
mx (3.5, 4.5)                 @noisy det98 det163
mz (4.0, 4.5)                 @noisy det255
mxx (0.5, 0.5) (0.5, 1)       @noisy det140
mzz (1, 0) (0.5, 0)           @noisy det203 det280
mzz (0, 1) (-0.5, 1.0)        @noisy det147 det306
mxx (-0.5, 2.0) (-0.5, 1.5)     @noisy det122
mxx (0.5, 2.5) (0.5, 3)       @noisy det244
mzz (1, 2) (0.5, 2)           @noisy det158 det213
mzz (-0.5, 3.0) (0, 3)        @noisy det69 det281
mxx (-0.5, 3.5) (-0.5, 4.0)     @noisy det107
mxx (1.5, 1.5) (1.5, 2)       @noisy det53 det122
mzz (1.5, 1) (2, 1)           @noisy det23 det188
mxx (1.5, 4) (1.5, 3.5)       @noisy det107 det339
mzz (2, 3) (1.5, 3)           @noisy det85 det189
mxx (2.5, 0.5) (2.5, 1)       @noisy det83 det140
mzz (2.5, 0) (3, 0)           @noisy det194 det262
mxx (2.5, 2.5) (2.5, 3)       @noisy det154 det244
mzz (2.5, 2) (3, 2)           @noisy det24 det227
mz (4.5, 0.0)                 @noisy det159 det269
mxx (4.5, 0.5) (4.5, 1.0)     @noisy det83
mxx (3.5, 1.5) (3.5, 2)       @noisy det53
mzz (3.5, 1) (4, 1)           @noisy det142 det167
mz (4.5, 2.0)                 @noisy det13 det124
mxx (4.5, 2.5) (4.5, 3.0)     @noisy det154
mxx (3.5, 3.5) (3.5, 4)       @noisy det339
mzz (3.5, 3) (4, 3)           @noisy det255 det256

--------         23
mzz (0.5, -0.5) (0.0, -0.5)     @noisy det280
mx (1.0, -0.5)                @noisy det284 det344
mzz (0, 1.5) (0.5, 1.5)       @noisy det213 det280
mxx (1, 1) (1, 1.5)           @noisy det122 det296
mzz (0, 3.5) (0.5, 3.5)       @noisy det213
mxx (1, 3) (1, 3.5)           @noisy det107 det299
mzz (1, 0.5) (1.5, 0.5)       @noisy det23
mxx (2, 0) (2, 0.5)           @noisy det140 det246
mzz (1, 2.5) (1.5, 2.5)       @noisy det23 det85
mxx (2, 2) (2, 2.5)           @noisy det244 det282
mzz (1.5, 4.5) (1.0, 4.5)     @noisy det85
mxx (2, 4) (2.0, 4.5)         @noisy det139 det268
mzz (2.0, -0.5) (2.5, -0.5)     @noisy det194
mx (3.0, -0.5)                @noisy det64 det164
mzz (2, 1.5) (2.5, 1.5)       @noisy det194 det227
mxx (3, 1.5) (3, 1)           @noisy det53 det335
mzz (2, 3.5) (2.5, 3.5)       @noisy det227
mxx (3, 3.5) (3, 3)           @noisy det76 det339
mzz (3.5, 0.5) (3, 0.5)       @noisy det142
mxx (4, 0) (4, 0.5)           @noisy det83 det108
mzz (3, 2.5) (3.5, 2.5)       @noisy det142 det255
mxx (4, 2) (4, 2.5)           @noisy det154 det276
mzz (3.0, 4.5) (3.5, 4.5)     @noisy det255
mxx (4, 4) (4.0, 4.5)         @noisy det98 det328
mzz (0, 1) (0.5, 1)           @noisy det203 det280
mz (0.5, 0.5)                 @noisy det203 det232
mx (0.5, 0)                   @noisy det140 det284 det344
mx (-0.5, 1.0)                @noisy det122
mz (-0.5, 1.5)                @noisy det147 det242
mz (-0.5, 2.0)                @noisy det147 det306
mzz (0, 3) (0.5, 3)           @noisy det158 det213
mz (0.5, 2.5)                 @noisy det158 det229
mx (0.5, 2)                   @noisy det122 det244 det296
mx (-0.5, 3.0)                @noisy det107
mz (-0.5, 3.5)                @noisy det69 det212
mz (-0.5, 4.0)                @noisy det69 det281
mzz (1, 2) (1.5, 2)           @noisy det23 det188
mz (1.5, 1.5)                 @noisy det188 det234
mx (1.5, 1)                   @noisy det53 det140 det246 det296
mzz (1.5, 4) (1, 4)           @noisy det85 det189
mz (1.5, 3.5)                 @noisy det189 det218
mx (1.5, 3)                   @noisy det244 det282 det299 det339
mzz (2, 1) (2.5, 1)           @noisy det194 det262
mz (2.5, 0.5)                 @noisy det224 det262
mx (2.5, 0)                   @noisy det64 det83 det164 det246
mzz (2, 3) (2.5, 3)           @noisy det24 det227
mz (2.5, 2.5)                 @noisy det24 det226
mx (2.5, 2)                   @noisy det53 det154 det282 det335
mx (4.5, 0.0)                 @noisy det108
mz (4.5, 0.5)                 @noisy det159 det235
mzz (4, 1) (4.5, 1.0)         @noisy det159 det269
mzz (3, 2) (3.5, 2)           @noisy det142 det167
mz (3.5, 1.5)                 @noisy det167 det225
mx (3.5, 1)                   @noisy det83 det108 det335
mx (4.5, 2.0)                 @noisy det276
mz (4.5, 2.5)                 @noisy det13 det228
mzz (4.5, 3.0) (4, 3)         @noisy det13 det124
mzz (3, 4) (3.5, 4)           @noisy det255 det256
mz (3.5, 3.5)                 @noisy det237 det256
mx (3.5, 3)                   @noisy det76 det154 det276

--------         24
mx (0.0, -0.5)                @noisy det284 det344
mzz (1.0, -0.5) (0.5, -0.5)     @noisy det280
mzz (1, 1.5) (0.5, 1.5)       @noisy det213 det280
mxx (0, 1.5) (0, 1)           @noisy det122 det296
mzz (1, 3.5) (0.5, 3.5)       @noisy det213
mxx (0, 3.5) (0, 3)           @noisy det107 det299
mzz (1.5, 0.5) (2, 0.5)       @noisy det23
mxx (1, 0.5) (1, 0)           @noisy det140 det246
mzz (1.5, 2.5) (2, 2.5)       @noisy det23 det85
mxx (1, 2) (1, 2.5)           @noisy det244 det282
mxx (1.0, 4.5) (1, 4)         @noisy det139 det268
mzz (1.5, 4.5) (2.0, 4.5)     @noisy det85
mx (2.0, -0.5)                @noisy det64 det164
mzz (2.5, -0.5) (3.0, -0.5)     @noisy det194
mzz (3, 1.5) (2.5, 1.5)       @noisy det194 det227
mxx (2, 1) (2, 1.5)           @noisy det53 det335
mzz (2.5, 3.5) (3, 3.5)       @noisy det227
mxx (2, 3.5) (2, 3)           @noisy det76 det339
mzz (3.5, 0.5) (4, 0.5)       @noisy det142
mxx (3, 0) (3, 0.5)           @noisy det83 det108
mzz (3.5, 2.5) (4, 2.5)       @noisy det142 det255
mxx (3, 2.5) (3, 2)           @noisy det154 det276
mxx (3, 4) (3.0, 4.5)         @noisy det98 det328
mzz (4.0, 4.5) (3.5, 4.5)     @noisy det255
mzz (0.5, 0) (0, 0)           @noisy det70 det280
mz (0.5, 0.5)                 @noisy det70 det232
mx (0.5, 1)                   @noisy det122 det246 det296
mz (-0.5, 1.0)                @noisy det297 det306
mz (-0.5, 1.5)                @noisy det242 det297
mx (-0.5, 2.0)                @noisy det296
mzz (0, 2) (0.5, 2)           @noisy det146 det213
mz (0.5, 2.5)                 @noisy det146 det229
mx (0.5, 3)                   @noisy det107 det282 det299
mz (-0.5, 3.0)                @noisy det281 det298
mz (-0.5, 3.5)                @noisy det212 det298
mx (-0.5, 4.0)                @noisy det299
mzz (1, 1) (1.5, 1)           @noisy det23 det36
mz (1.5, 1.5)                 @noisy det36 det234
mx (1.5, 2)                   @noisy det122 det244 det282 det335
mzz (1, 3) (1.5, 3)           @noisy det85 det193
mz (1.5, 3.5)                 @noisy det193 det218
mx (1.5, 4)                   @noisy det76 det107 det139 det268
mzz (2, 0) (2.5, 0)           @noisy det49 det194
mz (2.5, 0.5)                 @noisy det49 det224
mx (2.5, 1)                   @noisy det53 det108 det140 det335
mzz (2.5, 2) (2, 2)           @noisy det227 det301
mz (2.5, 2.5)                 @noisy det226 det301
mx (2.5, 3)                   @noisy det76 det244 det276 det339
mzz (4, 0) (4.5, 0.0)         @noisy det241 det269
mz (4.5, 0.5)                 @noisy det235 det241
mx (4.5, 1.0)                 @noisy det83
mzz (3, 1) (3.5, 1)           @noisy det142 det162
mz (3.5, 1.5)                 @noisy det162 det225
mx (3.5, 2)                   @noisy det53 det154 det276
mzz (4.5, 2.0) (4, 2)         @noisy det0 det124
mz (4.5, 2.5)                 @noisy det0 det228
mx (4.5, 3.0)                 @noisy det154
mzz (3, 3) (3.5, 3)           @noisy det255 det257
mz (3.5, 3.5)                 @noisy det237 det257
mx (3.5, 4)                   @noisy det98 det328 det339

--------         25
mz (0.0, -0.5)                @noisy det70
mx (0.5, -0.5)                @noisy det290 det344
mxx (1, 0) (1.0, -0.5)        @noisy det284 det344
mxx (1, 1.5) (1, 2)           @noisy det122 det296
mx (0.5, 1.5)                 @noisy det122 det292
mz (0, 1.5)                   @noisy det146 det280 det297 det306
mxx (1, 3.5) (1, 4)           @noisy det107 det299
mx (0.5, 3.5)                 @noisy det107 det274
mz (0, 3.5)                   @noisy det213 det281 det298
mxx (2, 0.5) (2, 1)           @noisy det140 det246
mx (1.5, 0.5)                 @noisy det140 det278
mz (1, 0.5)                   @noisy det36 det70 det280
mxx (2, 3) (2, 2.5)           @noisy det244 det282
mx (1.5, 2.5)                 @noisy det244 det285
mz (1, 2.5)                   @noisy det23 det146 det193 det213
mz (1.0, 4.5)                 @noisy det85
mx (1.5, 4.5)                 @noisy det139 det289
mx (2.0, 4.5)                 @noisy det139 det268
mz (2.0, -0.5)                @noisy det49
mx (2.5, -0.5)                @noisy det164 det288
mxx (3.0, -0.5) (3, 0)        @noisy det64 det164
mxx (3, 1.5) (3, 2)           @noisy det53 det335
mx (2.5, 1.5)                 @noisy det53 det293
mz (2, 1.5)                   @noisy det23 det36 det194 det301
mxx (3, 3.5) (3, 4)           @noisy det76 det339
mx (2.5, 3.5)                 @noisy det286 det339
mz (2, 3.5)                   @noisy det85 det193 det227
mxx (4, 0.5) (4, 1)           @noisy det83 det108
mx (3.5, 0.5)                 @noisy det83 det283
mz (3, 0.5)                   @noisy det49 det162 det194
mxx (4, 2.5) (4, 3)           @noisy det154 det276
mx (3.5, 2.5)                 @noisy det154 det294
mz (3, 2.5)                   @noisy det142 det227 det257 det301
mz (3.0, 4.5)                 @noisy det255
mx (3.5, 4.5)                 @noisy det272 det328
mx (4.0, 4.5)                 @noisy det98 det328
mxx (0.5, 0.5) (0.5, 0)       @noisy det246
mzz (1, 1) (0.5, 1)           @noisy det70 det280
mxx (-0.5, 1.5) (-0.5, 1.0)     @noisy det296
mzz (-0.5, 2.0) (0, 2)        @noisy det297 det306
mxx (0.5, 2.5) (0.5, 2)       @noisy det282
mzz (1, 3) (0.5, 3)           @noisy det146 det213
mxx (-0.5, 3.0) (-0.5, 3.5)     @noisy det299
mzz (-0.5, 4.0) (0, 4)        @noisy det281 det298
mxx (1.5, 1.5) (1.5, 1)       @noisy det296 det335
mzz (1.5, 2) (2, 2)           @noisy det23 det36
mxx (1.5, 3.5) (1.5, 3)       @noisy det76 det299
mzz (1.5, 4) (2, 4)           @noisy det85 det193
mxx (2.5, 0.5) (2.5, 0)       @noisy det108 det246
mzz (3, 1) (2.5, 1)           @noisy det49 det194
mxx (2.5, 2) (2.5, 2.5)       @noisy det276 det282
mzz (2.5, 3) (3, 3)           @noisy det227 det301
mxx (4.5, 0.5) (4.5, 0.0)     @noisy det108
mz (4.5, 1.0)                 @noisy det241 det269
mxx (3.5, 1) (3.5, 1.5)       @noisy det335
mzz (3.5, 2) (4, 2)           @noisy det142 det162
mxx (4.5, 2.0) (4.5, 2.5)     @noisy det276
mz (4.5, 3.0)                 @noisy det0 det124
mxx (3.5, 3) (3.5, 3.5)       @noisy det76
mzz (4, 4) (3.5, 4)           @noisy det255 det257

--------         26
mxx (0.0, -0.5) (0, 0)        @noisy det284 det359
mx (0.5, -0.5)                @noisy det290 det359
mz (1.0, -0.5)                @noisy det280
mxx (0, 1.5) (0, 2)           @noisy det221 det296
mx (0.5, 1.5)                 @noisy det221 det292
mz (1, 1.5)                   @noisy det23 det36 det70 det213
mxx (0, 3.5) (0, 4)           @noisy det151 det299
mx (0.5, 3.5)                 @noisy det151 det274
mz (1, 3.5)                   @noisy det85 det146 det193
mxx (1, 0.5) (1, 1)           @noisy det72 det246
mx (1.5, 0.5)                 @noisy det72 det278
mz (2, 0.5)                   @noisy det23 det49 det194
mxx (1, 2.5) (1, 3)           @noisy det245 det282
mx (1.5, 2.5)                 @noisy det245 det285
mz (2, 2.5)                   @noisy det36 det85 det227 det301
mx (1.0, 4.5)                 @noisy det268 det291
mx (1.5, 4.5)                 @noisy det289 det291
mz (2.0, 4.5)                 @noisy det193
mxx (2.0, -0.5) (2, 0)        @noisy det64 det67
mx (2.5, -0.5)                @noisy det67 det288
mz (3.0, -0.5)                @noisy det194
mxx (2, 1.5) (2, 2)           @noisy det239 det335
mx (2.5, 1.5)                 @noisy det239 det293
mz (3, 1.5)                   @noisy det49 det142 det162 det227
mxx (2, 3.5) (2, 4)           @noisy det76 det357
mx (2.5, 3.5)                 @noisy det286 det357
mz (3, 3.5)                   @noisy det255 det257 det301
mxx (3, 1) (3, 0.5)           @noisy det34 det108
mx (3.5, 0.5)                 @noisy det34 det283
mz (4, 0.5)                   @noisy det142 det241 det269
mxx (3, 2.5) (3, 3)           @noisy det210 det276
mx (3.5, 2.5)                 @noisy det210 det294
mz (4, 2.5)                   @noisy det0 det124 det162 det255
mx (3.0, 4.5)                 @noisy det98 det120
mx (3.5, 4.5)                 @noisy det120 det272
mz (4.0, 4.5)                 @noisy det257
mxx (0.5, 0.5) (0.5, 1)       @noisy det246
mzz (1, 0) (0.5, 0)           @noisy det70 det280
mzz (0, 1) (-0.5, 1.0)        @noisy det297 det306
mxx (-0.5, 2.0) (-0.5, 1.5)     @noisy det296
mxx (0.5, 2.5) (0.5, 3)       @noisy det282
mzz (1, 2) (0.5, 2)           @noisy det146 det213
mzz (-0.5, 3.0) (0, 3)        @noisy det281 det298
mxx (-0.5, 3.5) (-0.5, 4.0)     @noisy det299
mxx (1.5, 1.5) (1.5, 2)       @noisy det296 det335
mzz (1.5, 1) (2, 1)           @noisy det23 det36
mxx (1.5, 4) (1.5, 3.5)       @noisy det76 det299
mzz (2, 3) (1.5, 3)           @noisy det85 det193
mxx (2.5, 0.5) (2.5, 1)       @noisy det108 det246
mzz (2.5, 0) (3, 0)           @noisy det49 det194
mxx (2.5, 2.5) (2.5, 3)       @noisy det276 det282
mzz (2.5, 2) (3, 2)           @noisy det227 det301
mz (4.5, 0.0)                 @noisy det241 det269
mxx (4.5, 0.5) (4.5, 1.0)     @noisy det108
mxx (3.5, 1.5) (3.5, 2)       @noisy det335
mzz (3.5, 1) (4, 1)           @noisy det142 det162
mz (4.5, 2.0)                 @noisy det0 det124
mxx (4.5, 2.5) (4.5, 3.0)     @noisy det276
mxx (3.5, 3.5) (3.5, 4)       @noisy det76
mzz (3.5, 3) (4, 3)           @noisy det255 det257

--------         27
mzz (0.5, -0.5) (0.0, -0.5)     @noisy det70
mx (1.0, -0.5)                @noisy det284 det359
mzz (0, 1.5) (0.5, 1.5)       @noisy det70 det146
mxx (1, 1) (1, 1.5)           @noisy det221 det296
mzz (0, 3.5) (0.5, 3.5)       @noisy det146
mxx (1, 3) (1, 3.5)           @noisy det151 det299
mzz (1, 0.5) (1.5, 0.5)       @noisy det36
mxx (2, 0) (2, 0.5)           @noisy det72 det246
mzz (1, 2.5) (1.5, 2.5)       @noisy det36 det193
mxx (2, 2) (2, 2.5)           @noisy det245 det282
mzz (1.5, 4.5) (1.0, 4.5)     @noisy det193
mxx (2, 4) (2.0, 4.5)         @noisy det268 det291
mzz (2.0, -0.5) (2.5, -0.5)     @noisy det49
mx (3.0, -0.5)                @noisy det64 det67
mzz (2, 1.5) (2.5, 1.5)       @noisy det49 det301
mxx (3, 1.5) (3, 1)           @noisy det239 det335
mzz (2, 3.5) (2.5, 3.5)       @noisy det301
mxx (3, 3.5) (3, 3)           @noisy det76 det357
mzz (3.5, 0.5) (3, 0.5)       @noisy det162
mxx (4, 0) (4, 0.5)           @noisy det34 det108
mzz (3, 2.5) (3.5, 2.5)       @noisy det162 det257
mxx (4, 2) (4, 2.5)           @noisy det210 det276
mzz (3.0, 4.5) (3.5, 4.5)     @noisy det257
mxx (4, 4) (4.0, 4.5)         @noisy det98 det120
mzz (0, 1) (0.5, 1)           @noisy det70 det280
mz (0.5, 0.5)                 @noisy det280 det358
mx (0.5, 0)                   @noisy det246 det284 det359
mx (-0.5, 1.0)                @noisy det296
mz (-0.5, 1.5)                @noisy det1 det306
mz (-0.5, 2.0)                @noisy det297 det306
mzz (0, 3) (0.5, 3)           @noisy det146 det213
mz (0.5, 2.5)                 @noisy det213 det355
mx (0.5, 2)                   @noisy det221 det282 det296
mx (-0.5, 3.0)                @noisy det299
mz (-0.5, 3.5)                @noisy det281 det350
mz (-0.5, 4.0)                @noisy det281 det298
mzz (1, 2) (1.5, 2)           @noisy det23 det36
mz (1.5, 1.5)                 @noisy det23 det352
mx (1.5, 1)                   @noisy det72 det221 det246 det335
mzz (1.5, 4) (1, 4)           @noisy det85 det193
mz (1.5, 3.5)                 @noisy det7 det85
mx (1.5, 3)                   @noisy det76 det151 det245 det282
mzz (2, 1) (2.5, 1)           @noisy det49 det194
mz (2.5, 0.5)                 @noisy det3 det194
mx (2.5, 0)                   @noisy det64 det67 det72 det108
mzz (2, 3) (2.5, 3)           @noisy det227 det301
mz (2.5, 2.5)                 @noisy det227 det351
mx (2.5, 2)                   @noisy det239 det245 det276 det335
mx (4.5, 0.0)                 @noisy det34
mz (4.5, 0.5)                 @noisy det269 det345
mzz (4, 1) (4.5, 1.0)         @noisy det241 det269
mzz (3, 2) (3.5, 2)           @noisy det142 det162
mz (3.5, 1.5)                 @noisy det142 det341
mx (3.5, 1)                   @noisy det34 det108 det239
mx (4.5, 2.0)                 @noisy det210
mz (4.5, 2.5)                 @noisy det124 det353
mzz (4.5, 3.0) (4, 3)         @noisy det0 det124
mzz (3, 4) (3.5, 4)           @noisy det255 det257
mz (3.5, 3.5)                 @noisy det255 det346
mx (3.5, 3)                   @noisy det210 det276 det357

--------         28
mx (0.0, -0.5)                @noisy det284 det359
mzz (1.0, -0.5) (0.5, -0.5)     @noisy det70
mzz (1, 1.5) (0.5, 1.5)       @noisy det70 det146
mxx (0, 1.5) (0, 1)           @noisy det221 det296
mzz (1, 3.5) (0.5, 3.5)       @noisy det146
mxx (0, 3.5) (0, 3)           @noisy det151 det299
mzz (1.5, 0.5) (2, 0.5)       @noisy det36
mxx (1, 0.5) (1, 0)           @noisy det72 det246
mzz (1.5, 2.5) (2, 2.5)       @noisy det36 det193
mxx (1, 2) (1, 2.5)           @noisy det245 det282
mxx (1.0, 4.5) (1, 4)         @noisy det268 det291
mzz (1.5, 4.5) (2.0, 4.5)     @noisy det193
mx (2.0, -0.5)                @noisy det64 det67
mzz (2.5, -0.5) (3.0, -0.5)     @noisy det49
mzz (3, 1.5) (2.5, 1.5)       @noisy det49 det301
mxx (2, 1) (2, 1.5)           @noisy det239 det335
mzz (2.5, 3.5) (3, 3.5)       @noisy det301
mxx (2, 3.5) (2, 3)           @noisy det76 det357
mzz (3.5, 0.5) (4, 0.5)       @noisy det162
mxx (3, 0) (3, 0.5)           @noisy det34 det108
mzz (3.5, 2.5) (4, 2.5)       @noisy det162 det257
mxx (3, 2.5) (3, 2)           @noisy det210 det276
mxx (3, 4) (3.0, 4.5)         @noisy det98 det120
mzz (4.0, 4.5) (3.5, 4.5)     @noisy det257
mzz (0.5, 0) (0, 0)           @det70 det105
mz (0.5, 0.5)                 @det105 det358
mx (0.5, 1)                   @det72 det221 det296
mz (-0.5, 1.0)                @det297 det320
mz (-0.5, 1.5)                @det1 det320
mx (-0.5, 2.0)                @det221
mzz (0, 2) (0.5, 2)           @det146 det303
mz (0.5, 2.5)                 @det303 det355
mx (0.5, 3)                   @det151 det245 det299
mz (-0.5, 3.0)                @det271 det298
mz (-0.5, 3.5)                @det271 det350
mx (-0.5, 4.0)                @det151
mzz (1, 1) (1.5, 1)           @det36 det185
mz (1.5, 1.5)                 @det185 det352
mx (1.5, 2)                   @det239 det245 det282 det296
mzz (1, 3) (1.5, 3)           @det31 det193
mz (1.5, 3.5)                 @det7 det31
mx (1.5, 4)                   @det268 det291 det299 det357
mzz (2, 0) (2.5, 0)           @det49 det57
mz (2.5, 0.5)                 @det3 det57
mx (2.5, 1)                   @det34 det239 det246 det335
mzz (2.5, 2) (2, 2)           @det192 det301
mz (2.5, 2.5)                 @det192 det351
mx (2.5, 3)                   @det76 det210 det282 det357
mzz (4, 0) (4.5, 0.0)         @det4 det241
mz (4.5, 0.5)                 @det4 det345
mx (4.5, 1.0)                 @det108
mzz (3, 1) (3.5, 1)           @det90 det162
mz (3.5, 1.5)                 @det90 det341
mx (3.5, 2)                   @det210 det276 det335
mzz (4.5, 2.0) (4, 2)         @det0 det309
mz (4.5, 2.5)                 @det309 det353
mx (4.5, 3.0)                 @det276
mzz (3, 3) (3.5, 3)           @det80 det257
mz (3.5, 3.5)                 @det80 det346
mx (3.5, 4)                   @det76 det98 det120

--------         29
mz (0.0, -0.5)                @noisy det105
mx (0.5, -0.5)                @noisy det58 det284
mxx (1, 0) (1.0, -0.5)        @noisy det284 det359
mxx (1, 1.5) (1, 2)           @noisy det221 det296
mx (0.5, 1.5)                 @noisy det60 det296
mz (0, 1.5)                   @noisy det70 det297 det303 det320
mxx (1, 3.5) (1, 4)           @noisy det151 det299
mx (0.5, 3.5)                 @noisy det51 det299
mz (0, 3.5)                   @noisy det146 det271 det298
mxx (2, 0.5) (2, 1)           @noisy det72 det246
mx (1.5, 0.5)                 @noisy det43 det246
mz (1, 0.5)                   @noisy det70 det105 det185
mxx (2, 3) (2, 2.5)           @noisy det245 det282
mx (1.5, 2.5)                 @noisy det52 det282
mz (1, 2.5)                   @noisy det31 det36 det146 det303
mz (1.0, 4.5)                 @noisy det193
mx (1.5, 4.5)                 @noisy det55 det268
mx (2.0, 4.5)                 @noisy det268 det291
mz (2.0, -0.5)                @noisy det57
mx (2.5, -0.5)                @noisy det54 det64
mxx (3.0, -0.5) (3, 0)        @noisy det64 det67
mxx (3, 1.5) (3, 2)           @noisy det239 det335
mx (2.5, 1.5)                 @noisy det61 det335
mz (2, 1.5)                   @noisy det36 det49 det185 det192
mxx (3, 3.5) (3, 4)           @noisy det76 det357
mx (2.5, 3.5)                 @noisy det62 det76
mz (2, 3.5)                   @noisy det31 det193 det301
mxx (4, 0.5) (4, 1)           @noisy det34 det108
mx (3.5, 0.5)                 @noisy det44 det108
mz (3, 0.5)                   @noisy det49 det57 det90
mxx (4, 2.5) (4, 3)           @noisy det210 det276
mx (3.5, 2.5)                 @noisy det56 det276
mz (3, 2.5)                   @noisy det80 det162 det192 det301
mz (3.0, 4.5)                 @noisy det257
mx (3.5, 4.5)                 @noisy det50 det98
mx (4.0, 4.5)                 @noisy det98 det120
mxx (0.5, 0.5) (0.5, 0)       @det72
mzz (1, 1) (0.5, 1)           @det70 det105
mxx (-0.5, 1.5) (-0.5, 1.0)     @det221
mzz (-0.5, 2.0) (0, 2)        @det297 det320
mxx (0.5, 2.5) (0.5, 2)       @det245
mzz (1, 3) (0.5, 3)           @det146 det303
mxx (-0.5, 3.0) (-0.5, 3.5)     @det151
mzz (-0.5, 4.0) (0, 4)        @det271 det298
mxx (1.5, 1.5) (1.5, 1)       @det221 det239
mzz (1.5, 2) (2, 2)           @det36 det185
mxx (1.5, 3.5) (1.5, 3)       @det151 det357
mzz (1.5, 4) (2, 4)           @det31 det193
mxx (2.5, 0.5) (2.5, 0)       @det34 det72
mzz (3, 1) (2.5, 1)           @det49 det57
mxx (2.5, 2) (2.5, 2.5)       @det210 det245
mzz (2.5, 3) (3, 3)           @det192 det301
mxx (4.5, 0.5) (4.5, 0.0)     @det34
mz (4.5, 1.0)                 @det4 det241
mxx (3.5, 1) (3.5, 1.5)       @det239
mzz (3.5, 2) (4, 2)           @det90 det162
mxx (4.5, 2.0) (4.5, 2.5)     @det210
mz (4.5, 3.0)                 @det0 det309
mxx (3.5, 3) (3.5, 3.5)       @det357
mzz (4, 4) (3.5, 4)           @det80 det257

--------         30
mxx (0.0, -0.5) (0, 0)        @det349 det359
mx (0.5, -0.5)                @det58 det349
mz (1.0, -0.5)                @det70
mxx (0, 1.5) (0, 2)           @det221
mx (0.5, 1.5)                 @det60
mz (1, 1.5)                   @det36 det105 det146 det185
mxx (0, 3.5) (0, 4)           @det151
mx (0.5, 3.5)                 @det51
mz (1, 3.5)                   @det31 det193 det303
mxx (1, 0.5) (1, 1)           @det72
mx (1.5, 0.5)                 @det43
mz (2, 0.5)                   @det36 det49 det57
mxx (1, 2.5) (1, 3)           @det245
mx (1.5, 2.5)                 @det52
mz (2, 2.5)                   @det185 det192 det193 det301
mx (1.0, 4.5)                 @det291
mx (1.5, 4.5)                 @det55
mz (2.0, 4.5)                 @det31
mxx (2.0, -0.5) (2, 0)        @det67 det338
mx (2.5, -0.5)                @det54 det338
mz (3.0, -0.5)                @det49
mxx (2, 1.5) (2, 2)           @det239
mx (2.5, 1.5)                 @det61
mz (3, 1.5)                   @det57 det90 det162 det301
mxx (2, 3.5) (2, 4)           @det357
mx (2.5, 3.5)                 @det62
mz (3, 3.5)                   @det80 det192 det257
mxx (3, 1) (3, 0.5)           @det34
mx (3.5, 0.5)                 @det44
mz (4, 0.5)                   @det4 det162 det241
mxx (3, 2.5) (3, 3)           @det210
mx (3.5, 2.5)                 @det56
mz (4, 2.5)                   @det0 det90 det257 det309
mx (3.0, 4.5)                 @det120
mx (3.5, 4.5)                 @det50
mz (4.0, 4.5)                 @det80
mxx (0.5, 0.5) (0.5, 1)       @det72
mzz (1, 0) (0.5, 0)           @det70 det105
mzz (0, 1) (-0.5, 1.0)        @det297 det320
mxx (-0.5, 2.0) (-0.5, 1.5)     @det221
mxx (0.5, 2.5) (0.5, 3)       @det245
mzz (1, 2) (0.5, 2)           @det146 det303
mzz (-0.5, 3.0) (0, 3)        @det271 det298
mxx (-0.5, 3.5) (-0.5, 4.0)     @det151
mxx (1.5, 1.5) (1.5, 2)       @det221 det239
mzz (1.5, 1) (2, 1)           @det36 det185
mxx (1.5, 4) (1.5, 3.5)       @det151 det357
mzz (2, 3) (1.5, 3)           @det31 det193
mxx (2.5, 0.5) (2.5, 1)       @det34 det72
mzz (2.5, 0) (3, 0)           @det49 det57
mxx (2.5, 2.5) (2.5, 3)       @det210 det245
mzz (2.5, 2) (3, 2)           @det192 det301
mz (4.5, 0.0)                 @det4 det241
mxx (4.5, 0.5) (4.5, 1.0)     @det34
mxx (3.5, 1.5) (3.5, 2)       @det239
mzz (3.5, 1) (4, 1)           @det90 det162
mz (4.5, 2.0)                 @det0 det309
mxx (4.5, 2.5) (4.5, 3.0)     @det210
mxx (3.5, 3.5) (3.5, 4)       @det357
mzz (3.5, 3) (4, 3)           @det80 det257

--------         31
mzz (0.5, -0.5) (0.0, -0.5)     @det105
mx (1.0, -0.5)                @det349 det359
mzz (0, 1.5) (0.5, 1.5)       @det105 det303
mxx (1, 1) (1, 1.5)           @det221
mzz (0, 3.5) (0.5, 3.5)       @det303
mxx (1, 3) (1, 3.5)           @det151
mzz (1, 0.5) (1.5, 0.5)       @det185
mxx (2, 0) (2, 0.5)           @det72
mzz (1, 2.5) (1.5, 2.5)       @det31 det185
mxx (2, 2) (2, 2.5)           @det245
mzz (1.5, 4.5) (1.0, 4.5)     @det31
mxx (2, 4) (2.0, 4.5)         @det291
mzz (2.0, -0.5) (2.5, -0.5)     @det57
mx (3.0, -0.5)                @det67 det338
mzz (2, 1.5) (2.5, 1.5)       @det57 det192
mxx (3, 1.5) (3, 1)           @det239
mzz (2, 3.5) (2.5, 3.5)       @det192
mxx (3, 3.5) (3, 3)           @det357
mzz (3.5, 0.5) (3, 0.5)       @det90
mxx (4, 0) (4, 0.5)           @det34
mzz (3, 2.5) (3.5, 2.5)       @det80 det90
mxx (4, 2) (4, 2.5)           @det210
mzz (3.0, 4.5) (3.5, 4.5)     @det80
mxx (4, 4) (4.0, 4.5)         @det120
mzz (0, 1) (0.5, 1)           @det70 det105
mz (0.5, 0.5)                 @det70 det117
mx (0.5, 0)                   @det72 det349 det359
mx (-0.5, 1.0)                @det221
mz (-0.5, 1.5)                @det125 det297
mz (-0.5, 2.0)                @det297 det320
mzz (0, 3) (0.5, 3)           @det146 det303
mz (0.5, 2.5)                 @det114 det146
mx (0.5, 2)                   @det221 det245
mx (-0.5, 3.0)                @det151
mz (-0.5, 3.5)                @det132 det298
mz (-0.5, 4.0)                @det271 det298
mzz (1, 2) (1.5, 2)           @det36 det185
mz (1.5, 1.5)                 @det36 det121
mx (1.5, 1)                   @det72 det239
mzz (1.5, 4) (1, 4)           @det31 det193
mz (1.5, 3.5)                 @det126 det193
mx (1.5, 3)                   @det245 det357
mzz (2, 1) (2.5, 1)           @det49 det57
mz (2.5, 0.5)                 @det49 det123
mx (2.5, 0)                   @det34 det67 det338
mzz (2, 3) (2.5, 3)           @det192 det301
mz (2.5, 2.5)                 @det106 det301
mx (2.5, 2)                   @det210 det239
mx (4.5, 0.0)
mz (4.5, 0.5)                 @det129 det241
mzz (4, 1) (4.5, 1.0)         @det4 det241
mzz (3, 2) (3.5, 2)           @det90 det162
mz (3.5, 1.5)                 @det133 det162
mx (3.5, 1)                   @det34
mx (4.5, 2.0)
mz (4.5, 2.5)                 @det0 det110
mzz (4.5, 3.0) (4, 3)         @det0 det309
mzz (3, 4) (3.5, 4)           @det80 det257
mz (3.5, 3.5)                 @det130 det257
mx (3.5, 3)                   @det210

--------         32
mx (0.0, -0.5)                @det349 det359
mzz (1.0, -0.5) (0.5, -0.5)     @det105
mzz (1, 1.5) (0.5, 1.5)       @det105 det303
mxx (0, 1.5) (0, 1)           @det221
mzz (1, 3.5) (0.5, 3.5)       @det303
mxx (0, 3.5) (0, 3)           @det151
mzz (1.5, 0.5) (2, 0.5)       @det185
mxx (1, 0.5) (1, 0)           @det72
mzz (1.5, 2.5) (2, 2.5)       @det31 det185
mxx (1, 2) (1, 2.5)           @det245
mxx (1.0, 4.5) (1, 4)         @det291
mzz (1.5, 4.5) (2.0, 4.5)     @det31
mx (2.0, -0.5)                @det67 det338
mzz (2.5, -0.5) (3.0, -0.5)     @det57
mzz (3, 1.5) (2.5, 1.5)       @det57 det192
mxx (2, 1) (2, 1.5)           @det239
mzz (2.5, 3.5) (3, 3.5)       @det192
mxx (2, 3.5) (2, 3)           @det357
mzz (3.5, 0.5) (4, 0.5)       @det90
mxx (3, 0) (3, 0.5)           @det34
mzz (3.5, 2.5) (4, 2.5)       @det80 det90
mxx (3, 2.5) (3, 2)           @det210
mxx (3, 4) (3.0, 4.5)         @det120
mzz (4.0, 4.5) (3.5, 4.5)     @det80
mzz (0.5, 0) (0, 0)           @det105
mz (0.5, 0.5)                 @det117
mx (0.5, 1)                   @det221
mz (-0.5, 1.0)                @det320
mz (-0.5, 1.5)                @det125
mx (-0.5, 2.0)
mzz (0, 2) (0.5, 2)           @det303
mz (0.5, 2.5)                 @det114
mx (0.5, 3)                   @det151
mz (-0.5, 3.0)                @det271
mz (-0.5, 3.5)                @det132
mx (-0.5, 4.0)
mzz (1, 1) (1.5, 1)           @det185
mz (1.5, 1.5)                 @det121
mx (1.5, 2)                   @det221 det245
mzz (1, 3) (1.5, 3)           @det31
mz (1.5, 3.5)                 @det126
mx (1.5, 4)                   @det151 det291
mzz (2, 0) (2.5, 0)           @det57
mz (2.5, 0.5)                 @det123
mx (2.5, 1)                   @det72 det239
mzz (2.5, 2) (2, 2)           @det192
mz (2.5, 2.5)                 @det106
mx (2.5, 3)                   @det245 det357
mzz (4, 0) (4.5, 0.0)         @det4
mz (4.5, 0.5)                 @det129
mx (4.5, 1.0)                 @det34
mzz (3, 1) (3.5, 1)           @det90
mz (3.5, 1.5)                 @det133
mx (3.5, 2)                   @det210 det239
mzz (4.5, 2.0) (4, 2)         @det309
mz (4.5, 2.5)                 @det110
mx (4.5, 3.0)                 @det210
mzz (3, 3) (3.5, 3)           @det80
mz (3.5, 3.5)                 @det130
mx (3.5, 4)                   @det120 det357

--------         33
mz (0.0, -0.5)
mx (0.5, -0.5)                @det177 det359
mxx (1, 0) (1.0, -0.5)        @det349 det359
mxx (1, 1.5) (1, 2)           @det221
mx (0.5, 1.5)                 @det179 det221
mz (0, 1.5)                   @det105 det320
mxx (1, 3.5) (1, 4)           @det151
mx (0.5, 3.5)                 @det151 det191
mz (0, 3.5)                   @det271 det303
mxx (2, 0.5) (2, 1)           @det72
mx (1.5, 0.5)                 @det72 det186
mz (1, 0.5)                   @det105
mxx (2, 3) (2, 2.5)           @det245
mx (1.5, 2.5)                 @det171 det245
mz (1, 2.5)                   @det185 det303
mz (1.0, 4.5)                 @det31
mx (1.5, 4.5)                 @det174 det291
mx (2.0, 4.5)                 @det291
mz (2.0, -0.5)
mx (2.5, -0.5)                @det67 det172
mxx (3.0, -0.5) (3, 0)        @det67 det338
mxx (3, 1.5) (3, 2)           @det239
mx (2.5, 1.5)                 @det182 det239
mz (2, 1.5)                   @det57 det185
mxx (3, 3.5) (3, 4)           @det357
mx (2.5, 3.5)                 @det183 det357
mz (2, 3.5)                   @det31 det192
mxx (4, 0.5) (4, 1)           @det34
mx (3.5, 0.5)                 @det34 det187
mz (3, 0.5)                   @det57
mxx (4, 2.5) (4, 3)           @det210
mx (3.5, 2.5)                 @det175 det210
mz (3, 2.5)                   @det90 det192
mz (3.0, 4.5)                 @det80
mx (3.5, 4.5)                 @det120 det190
mx (4.0, 4.5)                 @det120
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)           @det105
mxx (-0.5, 1.5) (-0.5, 1.0)
mzz (-0.5, 2.0) (0, 2)        @det320
mxx (0.5, 2.5) (0.5, 2)
mzz (1, 3) (0.5, 3)           @det303
mxx (-0.5, 3.0) (-0.5, 3.5)
mzz (-0.5, 4.0) (0, 4)        @det271
mxx (1.5, 1.5) (1.5, 1)
mzz (1.5, 2) (2, 2)           @det185
mxx (1.5, 3.5) (1.5, 3)
mzz (1.5, 4) (2, 4)           @det31
mxx (2.5, 0.5) (2.5, 0)
mzz (3, 1) (2.5, 1)           @det57
mxx (2.5, 2) (2.5, 2.5)
mzz (2.5, 3) (3, 3)           @det192
mxx (4.5, 0.5) (4.5, 0.0)
mz (4.5, 1.0)                 @det4
mxx (3.5, 1) (3.5, 1.5)
mzz (3.5, 2) (4, 2)           @det90
mxx (4.5, 2.0) (4.5, 2.5)
mz (4.5, 3.0)                 @det309
mxx (3.5, 3) (3.5, 3.5)
mzz (4, 4) (3.5, 4)           @det80

--------         34
mxx (0.0, -0.5) (0, 0)        @det349
mx (0.5, -0.5)                @det177
mz (1.0, -0.5)                @det105
mxx (0, 1.5) (0, 2)
mx (0.5, 1.5)                 @det179
mz (1, 1.5)                   @det185 det303
mxx (0, 3.5) (0, 4)
mx (0.5, 3.5)                 @det191
mz (1, 3.5)                   @det31
mxx (1, 0.5) (1, 1)
mx (1.5, 0.5)                 @det186
mz (2, 0.5)                   @det57 det185
mxx (1, 2.5) (1, 3)
mx (1.5, 2.5)                 @det171
mz (2, 2.5)                   @det31 det192
mx (1.0, 4.5)
mx (1.5, 4.5)                 @det174
mz (2.0, 4.5)
mxx (2.0, -0.5) (2, 0)        @det338
mx (2.5, -0.5)                @det172
mz (3.0, -0.5)                @det57
mxx (2, 1.5) (2, 2)
mx (2.5, 1.5)                 @det182
mz (3, 1.5)                   @det90 det192
mxx (2, 3.5) (2, 4)
mx (2.5, 3.5)                 @det183
mz (3, 3.5)                   @det80
mxx (3, 1) (3, 0.5)
mx (3.5, 0.5)                 @det187
mz (4, 0.5)                   @det4 det90
mxx (3, 2.5) (3, 3)
mx (3.5, 2.5)                 @det175
mz (4, 2.5)                   @det80 det309
mx (3.0, 4.5)
mx (3.5, 4.5)                 @det190
mz (4.0, 4.5)
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)           @det105
mzz (0, 1) (-0.5, 1.0)        @det320
mxx (-0.5, 2.0) (-0.5, 1.5)
mxx (0.5, 2.5) (0.5, 3)
mzz (1, 2) (0.5, 2)           @det303
mzz (-0.5, 3.0) (0, 3)        @det271
mxx (-0.5, 3.5) (-0.5, 4.0)
mxx (1.5, 1.5) (1.5, 2)
mzz (1.5, 1) (2, 1)           @det185
mxx (1.5, 4) (1.5, 3.5)
mzz (2, 3) (1.5, 3)           @det31
mxx (2.5, 0.5) (2.5, 1)
mzz (2.5, 0) (3, 0)           @det57
mxx (2.5, 2.5) (2.5, 3)
mzz (2.5, 2) (3, 2)           @det192
mz (4.5, 0.0)                 @det4
mxx (4.5, 0.5) (4.5, 1.0)
mxx (3.5, 1.5) (3.5, 2)
mzz (3.5, 1) (4, 1)           @det90
mz (4.5, 2.0)                 @det309
mxx (4.5, 2.5) (4.5, 3.0)
mxx (3.5, 3.5) (3.5, 4)
mzz (3.5, 3) (4, 3)           @det80

--------         35
mzz (0.5, -0.5) (0.0, -0.5)
mx (1.0, -0.5)                @det349
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)
mzz (0, 3.5) (0.5, 3.5)
mxx (1, 3) (1, 3.5)
mzz (1, 0.5) (1.5, 0.5)
mxx (2, 0) (2, 0.5)
mzz (1, 2.5) (1.5, 2.5)
mxx (2, 2) (2, 2.5)
mzz (1.5, 4.5) (1.0, 4.5)
mxx (2, 4) (2.0, 4.5)
mzz (2.0, -0.5) (2.5, -0.5)
mx (3.0, -0.5)                @det338
mzz (2, 1.5) (2.5, 1.5)
mxx (3, 1.5) (3, 1)
mzz (2, 3.5) (2.5, 3.5)
mxx (3, 3.5) (3, 3)
mzz (3.5, 0.5) (3, 0.5)
mxx (4, 0) (4, 0.5)
mzz (3, 2.5) (3.5, 2.5)
mxx (4, 2) (4, 2.5)
mzz (3.0, 4.5) (3.5, 4.5)
mxx (4, 4) (4.0, 4.5)
mzz (0, 1) (0.5, 1)           @det105
mz (0.5, 0.5)                 @det105
mx (0.5, 0)                   @det349
mx (-0.5, 1.0)
mz (-0.5, 1.5)                @det320
mz (-0.5, 2.0)                @det320
mzz (0, 3) (0.5, 3)           @det303
mz (0.5, 2.5)                 @det303
mx (0.5, 2)
mx (-0.5, 3.0)
mz (-0.5, 3.5)                @det271
mz (-0.5, 4.0)                @det271
mzz (1, 2) (1.5, 2)           @det185
mz (1.5, 1.5)                 @det185
mx (1.5, 1)
mzz (1.5, 4) (1, 4)           @det31
mz (1.5, 3.5)                 @det31
mx (1.5, 3)
mzz (2, 1) (2.5, 1)           @det57
mz (2.5, 0.5)                 @det57
mx (2.5, 0)                   @det338
mzz (2, 3) (2.5, 3)           @det192
mz (2.5, 2.5)                 @det192
mx (2.5, 2)
mx (4.5, 0.0)
mz (4.5, 0.5)                 @det4
mzz (4, 1) (4.5, 1.0)         @det4
mzz (3, 2) (3.5, 2)           @det90
mz (3.5, 1.5)                 @det90
mx (3.5, 1)
mx (4.5, 2.0)
mz (4.5, 2.5)                 @det309
mzz (4.5, 3.0) (4, 3)         @det309
mzz (3, 4) (3.5, 4)           @det80
mz (3.5, 3.5)                 @det80
mx (3.5, 3)

--------         36
mx (0.0, -0.5)                @det349
mzz (1.0, -0.5) (0.5, -0.5)
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)
mzz (1, 3.5) (0.5, 3.5)
mxx (0, 3.5) (0, 3)
mzz (1.5, 0.5) (2, 0.5)
mxx (1, 0.5) (1, 0)
mzz (1.5, 2.5) (2, 2.5)
mxx (1, 2) (1, 2.5)
mxx (1.0, 4.5) (1, 4)
mzz (1.5, 4.5) (2.0, 4.5)
mx (2.0, -0.5)                @det338
mzz (2.5, -0.5) (3.0, -0.5)
mzz (3, 1.5) (2.5, 1.5)
mxx (2, 1) (2, 1.5)
mzz (2.5, 3.5) (3, 3.5)
mxx (2, 3.5) (2, 3)
mzz (3.5, 0.5) (4, 0.5)
mxx (3, 0) (3, 0.5)
mzz (3.5, 2.5) (4, 2.5)
mxx (3, 2.5) (3, 2)
mxx (3, 4) (3.0, 4.5)
mzz (4.0, 4.5) (3.5, 4.5)

--------         37
mz (0.0, -0.5)
mx (0.5, -0.5)                @det349
mxx (1, 0) (1.0, -0.5)        @det349
mxx (1, 1.5) (1, 2)
mx (0.5, 1.5)
mz (0, 1.5)
mxx (1, 3.5) (1, 4)
mx (0.5, 3.5)
mz (0, 3.5)
mxx (2, 0.5) (2, 1)
mx (1.5, 0.5)
mz (1, 0.5)
mxx (2, 3) (2, 2.5)
mx (1.5, 2.5)
mz (1, 2.5)
mz (1.0, 4.5)
mx (1.5, 4.5)
mx (2.0, 4.5)
mz (2.0, -0.5)
mx (2.5, -0.5)                @det338
mxx (3.0, -0.5) (3, 0)        @det338
mxx (3, 1.5) (3, 2)
mx (2.5, 1.5)
mz (2, 1.5)
mxx (3, 3.5) (3, 4)
mx (2.5, 3.5)
mz (2, 3.5)
mxx (4, 0.5) (4, 1)
mx (3.5, 0.5)
mz (3, 0.5)
mxx (4, 2.5) (4, 3)
mx (3.5, 2.5)
mz (3, 2.5)
mz (3.0, 4.5)
mx (3.5, 4.5)
mx (4.0, 4.5)



==> anc/Fig25_left/d_7.txt <==
--------          0
mzz (0.5, 0) (0, 0)
mz (0.5, 0.5)
mx (0.5, 1)
mz (-0.5, 1.0)
mz (-0.5, 1.5)
mx (-0.5, 2.0)
mzz (0, 2) (0.5, 2)
mz (0.5, 2.5)
mx (0.5, 3)
mz (-0.5, 3.0)
mz (-0.5, 3.5)
mx (-0.5, 4.0)
mzz (0, 4) (0.5, 4)
mz (0.5, 4.5)
mx (0.5, 5)
mz (-0.5, 5.0)
mz (-0.5, 5.5)
mx (-0.5, 6.0)
mzz (1, 1) (1.5, 1)
mz (1.5, 1.5)
mx (1.5, 2)
mzz (1, 3) (1.5, 3)
mz (1.5, 3.5)
mx (1.5, 4)
mzz (1.5, 5) (1, 5)
mz (1.5, 5.5)
mx (1.5, 6)
mzz (2, 0) (2.5, 0)
mz (2.5, 0.5)
mx (2.5, 1)
mzz (2.5, 2) (2, 2)
mz (2.5, 2.5)
mx (2.5, 3)
mzz (2, 4) (2.5, 4)
mz (2.5, 4.5)
mx (2.5, 5)
mzz (3, 1) (3.5, 1)
mz (3.5, 1.5)
mx (3.5, 2)
mzz (3, 3) (3.5, 3)
mz (3.5, 3.5)
mx (3.5, 4)
mzz (3.5, 5) (3, 5)
mz (3.5, 5.5)
mx (3.5, 6)
mzz (4, 0) (4.5, 0)
mz (4.5, 0.5)
mx (4.5, 1)
mzz (4.5, 2) (4, 2)
mz (4.5, 2.5)
mx (4.5, 3)
mzz (4, 4) (4.5, 4)
mz (4.5, 4.5)
mx (4.5, 5)
mzz (6.5, 0.0) (6, 0)         @det467
mz (6.5, 0.5)                 @det467
mx (6.5, 1.0)
mzz (5.5, 1) (5, 1)
mz (5.5, 1.5)
mx (5.5, 2)
mzz (6, 2) (6.5, 2.0)         @det207
mz (6.5, 2.5)                 @det207
mx (6.5, 3.0)
mzz (5, 3) (5.5, 3)
mz (5.5, 3.5)
mx (5.5, 4)
mzz (6, 4) (6.5, 4.0)         @det388
mz (6.5, 4.5)                 @det388
mx (6.5, 5.0)
mzz (5, 5) (5.5, 5)
mz (5.5, 5.5)
mx (5.5, 6)

--------          1
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)
mxx (-0.5, 1.5) (-0.5, 1.0)
mzz (-0.5, 2.0) (0, 2)
mxx (0.5, 2.5) (0.5, 2)
mzz (1, 3) (0.5, 3)
mxx (-0.5, 3.0) (-0.5, 3.5)
mzz (-0.5, 4.0) (0, 4)
mxx (0.5, 4.5) (0.5, 4)
mzz (0.5, 5) (1, 5)
mxx (-0.5, 5.0) (-0.5, 5.5)
mzz (-0.5, 6.0) (0, 6)
mxx (1.5, 1.5) (1.5, 1)
mzz (1.5, 2) (2, 2)
mxx (1.5, 3.5) (1.5, 3)
mzz (1.5, 4) (2, 4)
mxx (1.5, 5) (1.5, 5.5)
mzz (1.5, 6) (2, 6)
mxx (2.5, 0.5) (2.5, 0)
mzz (3, 1) (2.5, 1)
mxx (2.5, 2) (2.5, 2.5)
mzz (2.5, 3) (3, 3)
mxx (2.5, 4) (2.5, 4.5)
mzz (2.5, 5) (3, 5)
mxx (3.5, 1) (3.5, 1.5)
mzz (3.5, 2) (4, 2)
mxx (3.5, 3) (3.5, 3.5)
mzz (4, 4) (3.5, 4)
mxx (3.5, 5) (3.5, 5.5)
mzz (3.5, 6) (4, 6)
mxx (4.5, 0.5) (4.5, 0)
mzz (5, 1) (4.5, 1)
mxx (4.5, 2) (4.5, 2.5)
mzz (5, 3) (4.5, 3)
mxx (4.5, 4.5) (4.5, 4)
mzz (5, 5) (4.5, 5)
mxx (6.5, 0.0) (6.5, 0.5)
mz (6.5, 1.0)                 @det467
mxx (5.5, 1) (5.5, 1.5)
mzz (5.5, 2) (6, 2)
mxx (6.5, 2.5) (6.5, 2.0)
mz (6.5, 3.0)                 @det207
mxx (5.5, 3) (5.5, 3.5)
mzz (5.5, 4) (6, 4)
mxx (6.5, 4.5) (6.5, 4.0)
mz (6.5, 5.0)                 @det388
mxx (5.5, 5.5) (5.5, 5)
mzz (6, 6) (5.5, 6)

--------          2
mxx (0.0, -0.5) (0, 0)        @det110
mx (0.5, -0.5)                @det110
mz (1.0, -0.5)
mxx (0, 1.5) (0, 2)           @det206
mx (0.5, 1.5)                 @det206
mz (1, 1.5)
mxx (0, 3.5) (0, 4)           @det315
mx (0.5, 3.5)                 @det315
mz (1, 3.5)
mxx (0, 5.5) (0, 6)           @det731
mx (0.5, 5.5)                 @det731
mz (1, 5.5)
mxx (1, 0.5) (1, 1)           @det100
mx (1.5, 0.5)                 @det100
mz (2, 0.5)
mxx (1, 2.5) (1, 3)           @det884
mx (1.5, 2.5)                 @det884
mz (2, 2.5)
mxx (1, 4.5) (1, 5)           @det229
mx (1.5, 4.5)                 @det229
mz (2, 4.5)
mx (1.0, 6.5)                 @det331
mx (1.5, 6.5)                 @det331
mz (2.0, 6.5)
mxx (2.0, -0.5) (2, 0)        @det83
mx (2.5, -0.5)                @det83
mz (3.0, -0.5)
mxx (2, 1.5) (2, 2)           @det905
mx (2.5, 1.5)                 @det905
mz (3, 1.5)
mxx (2, 3.5) (2, 4)           @det362
mx (2.5, 3.5)                 @det362
mz (3, 3.5)
mxx (2, 5.5) (2, 6)           @det42
mx (2.5, 5.5)                 @det42
mz (3, 5.5)
mxx (3, 1) (3, 0.5)           @det150
mx (3.5, 0.5)                 @det150
mz (4, 0.5)
mxx (3, 2.5) (3, 3)           @det896
mx (3.5, 2.5)                 @det896
mz (4, 2.5)
mxx (3, 4.5) (3, 5)           @det401
mx (3.5, 4.5)                 @det401
mz (4, 4.5)
mx (3.0, 6.5)                 @det723
mx (3.5, 6.5)                 @det723
mz (4.0, 6.5)
mxx (4.0, -0.5) (4, 0)        @det770
mx (4.5, -0.5)                @det770
mz (5.0, -0.5)
mxx (4, 1.5) (4, 2)           @det355
mx (4.5, 1.5)                 @det355
mz (5, 1.5)
mxx (4, 4) (4, 3.5)           @det585
mx (4.5, 3.5)                 @det585
mz (5, 3.5)
mxx (4, 5.5) (4, 6)           @det319
mx (4.5, 5.5)                 @det319
mz (5, 5.5)
mxx (5, 0.5) (5, 1)           @det16
mx (5.5, 0.5)                 @det16
mz (6, 0.5)                   @det467
mxx (5, 3) (5, 2.5)           @det652
mx (5.5, 2.5)                 @det652
mz (6, 2.5)                   @det207
mxx (5, 4.5) (5, 5)           @det339
mx (5.5, 4.5)                 @det339
mz (6, 4.5)                   @det388
mx (5.0, 6.5)                 @det877
mx (5.5, 6.5)                 @det877
mz (6.0, 6.5)
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)
mzz (0, 1) (-0.5, 1.0)
mxx (-0.5, 2.0) (-0.5, 1.5)
mxx (0.5, 2.5) (0.5, 3)
mzz (1, 2) (0.5, 2)
mzz (-0.5, 3.0) (0, 3)
mxx (-0.5, 3.5) (-0.5, 4.0)
mxx (0.5, 5) (0.5, 4.5)
mzz (1, 4) (0.5, 4)
mzz (-0.5, 5.0) (0, 5)
mxx (-0.5, 5.5) (-0.5, 6.0)
mxx (1.5, 1.5) (1.5, 2)
mzz (1.5, 1) (2, 1)
mxx (1.5, 4) (1.5, 3.5)
mzz (2, 3) (1.5, 3)
mxx (1.5, 5.5) (1.5, 6)
mzz (1.5, 5) (2, 5)
mxx (2.5, 0.5) (2.5, 1)
mzz (2.5, 0) (3, 0)
mxx (2.5, 2.5) (2.5, 3)
mzz (2.5, 2) (3, 2)
mxx (2.5, 4.5) (2.5, 5)
mzz (2.5, 4) (3, 4)
mxx (3.5, 1.5) (3.5, 2)
mzz (3.5, 1) (4, 1)
mxx (3.5, 3.5) (3.5, 4)
mzz (3.5, 3) (4, 3)
mxx (3.5, 5.5) (3.5, 6)
mzz (3.5, 5) (4, 5)
mxx (4.5, 0.5) (4.5, 1)
mzz (5, 0) (4.5, 0)
mxx (4.5, 2.5) (4.5, 3)
mzz (4.5, 2) (5, 2)
mxx (4.5, 4.5) (4.5, 5)
mzz (5, 4) (4.5, 4)
mz (6.5, 0.0)                 @det467
mxx (6.5, 0.5) (6.5, 1.0)
mxx (5.5, 1.5) (5.5, 2)
mzz (5.5, 1) (6, 1)
mz (6.5, 2.0)                 @det207
mxx (6.5, 2.5) (6.5, 3.0)
mxx (5.5, 3.5) (5.5, 4)
mzz (5.5, 3) (6, 3)
mz (6.5, 4.0)                 @det388
mxx (6.5, 5.0) (6.5, 4.5)
mxx (5.5, 5.5) (5.5, 6)
mzz (5.5, 5) (6, 5)

--------          3
mzz (0.5, -0.5) (0.0, -0.5)
mx (1.0, -0.5)                @det110
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)           @det206
mzz (0, 3.5) (0.5, 3.5)
mxx (1, 3) (1, 3.5)           @det315
mzz (0.5, 5.5) (0, 5.5)
mxx (1, 5) (1, 5.5)           @det731
mzz (1, 0.5) (1.5, 0.5)
mxx (2, 0) (2, 0.5)           @det100
mzz (1, 2.5) (1.5, 2.5)
mxx (2, 2) (2, 2.5)           @det884
mzz (1.5, 4.5) (1, 4.5)
mxx (2, 4.5) (2, 4)           @det229
mzz (1.0, 6.5) (1.5, 6.5)
mxx (2, 6) (2.0, 6.5)         @det331
mzz (2.0, -0.5) (2.5, -0.5)
mx (3.0, -0.5)                @det83
mzz (2, 1.5) (2.5, 1.5)
mxx (3, 1.5) (3, 1)           @det905
mzz (2, 3.5) (2.5, 3.5)
mxx (3, 3.5) (3, 3)           @det362
mzz (2, 5.5) (2.5, 5.5)
mxx (3, 5) (3, 5.5)           @det42
mzz (3.5, 0.5) (3, 0.5)
mxx (4, 0) (4, 0.5)           @det150
mzz (3, 2.5) (3.5, 2.5)
mxx (4, 2) (4, 2.5)           @det896
mzz (3, 4.5) (3.5, 4.5)
mxx (4, 4.5) (4, 4)           @det401
mzz (3.5, 6.5) (3.0, 6.5)
mxx (4.0, 6.5) (4, 6)         @det723
mzz (4.0, -0.5) (4.5, -0.5)
mx (5.0, -0.5)                @det770
mzz (4, 1.5) (4.5, 1.5)
mxx (5, 1) (5, 1.5)           @det355
mzz (4.5, 3.5) (4, 3.5)
mxx (5, 3.5) (5, 3)           @det585
mzz (4, 5.5) (4.5, 5.5)
mxx (5, 5.5) (5, 5)           @det319
mzz (5, 0.5) (5.5, 0.5)
mxx (6, 0) (6, 0.5)           @det16
mzz (5.5, 2.5) (5, 2.5)
mxx (6, 2.5) (6, 2)           @det652
mzz (5, 4.5) (5.5, 4.5)
mxx (6, 4) (6, 4.5)           @det339
mzz (5.0, 6.5) (5.5, 6.5)
mxx (6, 6) (6.0, 6.5)         @det877
mzz (0, 1) (0.5, 1)
mz (0.5, 0.5)                 @det39
mx (0.5, 0)                   @det110
mx (-0.5, 1.0)
mz (-0.5, 1.5)                @det915
mz (-0.5, 2.0)
mzz (0, 3) (0.5, 3)
mz (0.5, 2.5)                 @det19
mx (0.5, 2)                   @det206
mx (-0.5, 3.0)
mz (-0.5, 3.5)                @det904
mz (-0.5, 4.0)
mzz (0.5, 5) (0, 5)
mz (0.5, 4.5)                 @det911
mx (0.5, 4)                   @det315
mx (-0.5, 5.0)
mz (-0.5, 5.5)                @det3
mz (-0.5, 6.0)
mzz (1, 2) (1.5, 2)
mz (1.5, 1.5)                 @det887
mx (1.5, 1)                   @det100 det206
mzz (1.5, 4) (1, 4)
mz (1.5, 3.5)                 @det895
mx (1.5, 3)                   @det315 det884
mzz (1, 6) (1.5, 6)
mz (1.5, 5.5)                 @det873
mx (1.5, 5)                   @det229 det731
mzz (2, 1) (2.5, 1)
mz (2.5, 0.5)                 @det892
mx (2.5, 0)                   @det83 det100
mzz (2, 3) (2.5, 3)
mz (2.5, 2.5)                 @det6
mx (2.5, 2)                   @det884 det905
mzz (2, 5) (2.5, 5)
mz (2.5, 4.5)                 @det888
mx (2.5, 4)                   @det229 det362
mzz (3, 2) (3.5, 2)
mz (3.5, 1.5)                 @det30
mx (3.5, 1)                   @det150 det905
mzz (3, 4) (3.5, 4)
mz (3.5, 3.5)                 @det5
mx (3.5, 3)                   @det362 det896
mzz (3.5, 6) (3, 6)
mz (3.5, 5.5)                 @det12
mx (3.5, 5)                   @det42 det401
mzz (4, 1) (4.5, 1)
mz (4.5, 0.5)                 @det2
mx (4.5, 0)                   @det150 det770
mzz (4.5, 3) (4, 3)
mz (4.5, 2.5)                 @det11
mx (4.5, 2)                   @det355 det896
mzz (4, 5) (4.5, 5)
mz (4.5, 4.5)                 @det28
mx (4.5, 4)                   @det401 det585
mx (6.5, 0.0)                 @det16
mz (6.5, 0.5)                 @det22
mzz (6, 1) (6.5, 1.0)         @det467
mzz (5.5, 2) (5, 2)
mz (5.5, 1.5)                 @det9
mx (5.5, 1)                   @det16 det355
mx (6.5, 2.0)                 @det652
mz (6.5, 2.5)                 @det908
mzz (6, 3) (6.5, 3.0)         @det207
mzz (5, 4) (5.5, 4)
mz (5.5, 3.5)                 @det0
mx (5.5, 3)                   @det585 det652
mx (6.5, 4.0)                 @det339
mz (6.5, 4.5)                 @det893
mzz (6.5, 5.0) (6, 5)         @det388
mzz (5, 6) (5.5, 6)
mz (5.5, 5.5)                 @det900
mx (5.5, 5)                   @det319 det339

--------          4
mx (0.0, -0.5)                @det110
mzz (1.0, -0.5) (0.5, -0.5)
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)           @det206
mzz (1, 3.5) (0.5, 3.5)
mxx (0, 3.5) (0, 3)           @det315
mzz (0.5, 5.5) (1, 5.5)
mxx (0, 5.5) (0, 5)           @det731
mzz (1.5, 0.5) (2, 0.5)
mxx (1, 0.5) (1, 0)           @det100
mzz (1.5, 2.5) (2, 2.5)
mxx (1, 2) (1, 2.5)           @det884
mzz (1.5, 4.5) (2, 4.5)
mxx (1, 4) (1, 4.5)           @det229
mxx (1, 6) (1.0, 6.5)         @det331
mzz (1.5, 6.5) (2.0, 6.5)
mx (2.0, -0.5)                @det83
mzz (2.5, -0.5) (3.0, -0.5)
mzz (3, 1.5) (2.5, 1.5)
mxx (2, 1) (2, 1.5)           @det905
mzz (2.5, 3.5) (3, 3.5)
mxx (2, 3.5) (2, 3)           @det362
mzz (2.5, 5.5) (3, 5.5)
mxx (2, 5.5) (2, 5)           @det42
mzz (3.5, 0.5) (4, 0.5)
mxx (3, 0) (3, 0.5)           @det150
mzz (3.5, 2.5) (4, 2.5)
mxx (3, 2.5) (3, 2)           @det896
mzz (4, 4.5) (3.5, 4.5)
mxx (3, 4.5) (3, 4)           @det401
mxx (3.0, 6.5) (3, 6)         @det723
mzz (3.5, 6.5) (4.0, 6.5)
mx (4.0, -0.5)                @det770
mzz (5.0, -0.5) (4.5, -0.5)
mzz (5, 1.5) (4.5, 1.5)
mxx (4, 1.5) (4, 1)           @det355
mzz (5, 3.5) (4.5, 3.5)
mxx (4, 3) (4, 3.5)           @det585
mzz (5, 5.5) (4.5, 5.5)
mxx (4, 5) (4, 5.5)           @det319
mzz (5.5, 0.5) (6, 0.5)
mxx (5, 0) (5, 0.5)           @det16
mzz (5.5, 2.5) (6, 2.5)
mxx (5, 2) (5, 2.5)           @det652
mzz (5.5, 4.5) (6, 4.5)
mxx (5, 4.5) (5, 4)           @det339
mxx (5.0, 6.5) (5, 6)         @det877
mzz (6.0, 6.5) (5.5, 6.5)
mzz (0.5, 0) (0, 0)           @det408
mz (0.5, 0.5)                 @det39 det408
mx (0.5, 1)                   @det100 det206
mz (-0.5, 1.0)                @det785
mz (-0.5, 1.5)                @det785 det915
mx (-0.5, 2.0)                @det206
mzz (0, 2) (0.5, 2)           @det197
mz (0.5, 2.5)                 @det19 det197
mx (0.5, 3)                   @det315 det884
mz (-0.5, 3.0)                @det487
mz (-0.5, 3.5)                @det487 det904
mx (-0.5, 4.0)                @det315
mzz (0, 4) (0.5, 4)           @det265
mz (0.5, 4.5)                 @det265 det911
mx (0.5, 5)                   @det229 det731
mz (-0.5, 5.0)                @det634
mz (-0.5, 5.5)                @det3 det634
mx (-0.5, 6.0)                @det731
mzz (1, 1) (1.5, 1)           @det520
mz (1.5, 1.5)                 @det520 det887
mx (1.5, 2)                   @det884 det905
mzz (1, 3) (1.5, 3)           @det649
mz (1.5, 3.5)                 @det649 det895
mx (1.5, 4)                   @det229 det362
mzz (1.5, 5) (1, 5)           @det769
mz (1.5, 5.5)                 @det769 det873
mx (1.5, 6)                   @det42 det331
mzz (2, 0) (2.5, 0)           @det527
mz (2.5, 0.5)                 @det527 det892
mx (2.5, 1)                   @det150 det905
mzz (2.5, 2) (2, 2)           @det916
mz (2.5, 2.5)                 @det6 det916
mx (2.5, 3)                   @det362 det896
mzz (2, 4) (2.5, 4)           @det643
mz (2.5, 4.5)                 @det643 det888
mx (2.5, 5)                   @det42 det401
mzz (3, 1) (3.5, 1)           @det454
mz (3.5, 1.5)                 @det30 det454
mx (3.5, 2)                   @det355 det896
mzz (3, 3) (3.5, 3)           @det410
mz (3.5, 3.5)                 @det5 det410
mx (3.5, 4)                   @det401 det585
mzz (3.5, 5) (3, 5)           @det824
mz (3.5, 5.5)                 @det12 det824
mx (3.5, 6)                   @det319 det723
mzz (4, 0) (4.5, 0)           @det523
mz (4.5, 0.5)                 @det2 det523
mx (4.5, 1)                   @det16 det355
mzz (4.5, 2) (4, 2)           @det483
mz (4.5, 2.5)                 @det11 det483
mx (4.5, 3)                   @det585 det652
mzz (4, 4) (4.5, 4)           @det539
mz (4.5, 4.5)                 @det28 det539
mx (4.5, 5)                   @det319 det339
mzz (6.5, 0.0) (6, 0)         @det95 det467
mz (6.5, 0.5)                 @det22 det95
mx (6.5, 1.0)
mzz (5.5, 1) (5, 1)           @det482
mz (5.5, 1.5)                 @det9 det482
mx (5.5, 2)                   @det652
mzz (6, 2) (6.5, 2.0)         @det207 det415
mz (6.5, 2.5)                 @det415 det908
mx (6.5, 3.0)
mzz (5, 3) (5.5, 3)           @det734
mz (5.5, 3.5)                 @det0 det734
mx (5.5, 4)                   @det339
mzz (6, 4) (6.5, 4.0)         @det388 det716
mz (6.5, 4.5)                 @det716 det893
mx (6.5, 5.0)
mzz (5, 5) (5.5, 5)           @det361
mz (5.5, 5.5)                 @det361 det900
mx (5.5, 6)                   @det877

--------          5
mz (0.0, -0.5)                @det408
mx (0.5, -0.5)                @det227
mxx (1, 0) (1.0, -0.5)        @det110
mxx (1, 1.5) (1, 2)           @det206
mx (0.5, 1.5)                 @det240
mz (0, 1.5)                   @det197 det785
mxx (1, 3.5) (1, 4)           @det315
mx (0.5, 3.5)                 @det312
mz (0, 3.5)                   @det265 det487
mxx (1, 6) (1, 5.5)           @det731
mx (0.5, 5.5)                 @det322
mz (0, 5.5)                   @det634
mxx (2, 0.5) (2, 1)           @det100
mx (1.5, 0.5)                 @det317
mz (1, 0.5)                   @det408 det520
mxx (2, 3) (2, 2.5)           @det884
mx (1.5, 2.5)                 @det202
mz (1, 2.5)                   @det197 det649
mxx (2, 4.5) (2, 5)           @det229
mx (1.5, 4.5)                 @det221
mz (1, 4.5)                   @det265 det769
mz (1.0, 6.5)
mx (1.5, 6.5)                 @det299
mx (2.0, 6.5)                 @det331
mz (2.0, -0.5)                @det527
mx (2.5, -0.5)                @det208
mxx (3.0, -0.5) (3, 0)        @det83
mxx (3, 1.5) (3, 2)           @det905
mx (2.5, 1.5)                 @det254
mz (2, 1.5)                   @det520 det916
mxx (3, 3.5) (3, 4)           @det362
mx (2.5, 3.5)                 @det260
mz (2, 3.5)                   @det643 det649
mxx (3, 5.5) (3, 6)           @det42
mx (2.5, 5.5)                 @det290
mz (2, 5.5)                   @det769
mxx (4, 0.5) (4, 1)           @det150
mx (3.5, 0.5)                 @det330
mz (3, 0.5)                   @det454 det527
mxx (4, 2.5) (4, 3)           @det896
mx (3.5, 2.5)                 @det222
mz (3, 2.5)                   @det410 det916
mxx (4, 4.5) (4, 5)           @det401
mx (3.5, 4.5)                 @det311
mz (3, 4.5)                   @det643 det824
mz (3.0, 6.5)
mx (3.5, 6.5)                 @det307
mx (4.0, 6.5)                 @det723
mz (4.0, -0.5)                @det523
mx (4.5, -0.5)                @det225
mxx (5.0, -0.5) (5, 0)        @det770
mxx (5, 1.5) (5, 2)           @det355
mx (4.5, 1.5)                 @det239
mz (4, 1.5)                   @det454 det483
mxx (5, 3.5) (5, 4)           @det585
mx (4.5, 3.5)                 @det249
mz (4, 3.5)                   @det410 det539
mxx (5, 5.5) (5, 6)           @det319
mx (4.5, 5.5)                 @det320
mz (4, 5.5)                   @det824
mxx (6, 1) (6, 0.5)           @det16
mx (5.5, 0.5)                 @det328
mz (5, 0.5)                   @det482 det523
mxx (6, 2.5) (6, 3)           @det652
mx (5.5, 2.5)                 @det199
mz (5, 2.5)                   @det483 det734
mxx (6, 4.5) (6, 5)           @det339
mx (5.5, 4.5)                 @det219
mz (5, 4.5)                   @det361 det539
mz (5.0, 6.5)
mx (5.5, 6.5)                 @det293
mx (6.0, 6.5)                 @det877
mxx (0.5, 0.5) (0.5, 0)       @det100
mzz (1, 1) (0.5, 1)           @det408
mxx (-0.5, 1.5) (-0.5, 1.0)     @det206
mzz (-0.5, 2.0) (0, 2)        @det785
mxx (0.5, 2.5) (0.5, 2)       @det884
mzz (1, 3) (0.5, 3)           @det197
mxx (-0.5, 3.0) (-0.5, 3.5)     @det315
mzz (-0.5, 4.0) (0, 4)        @det487
mxx (0.5, 4.5) (0.5, 4)       @det229
mzz (0.5, 5) (1, 5)           @det265
mxx (-0.5, 5.0) (-0.5, 5.5)     @det731
mzz (-0.5, 6.0) (0, 6)        @det634
mxx (1.5, 1.5) (1.5, 1)       @det206 det905
mzz (1.5, 2) (2, 2)           @det520
mxx (1.5, 3.5) (1.5, 3)       @det315 det362
mzz (1.5, 4) (2, 4)           @det649
mxx (1.5, 5) (1.5, 5.5)       @det42 det731
mzz (1.5, 6) (2, 6)           @det769
mxx (2.5, 0.5) (2.5, 0)       @det100 det150
mzz (3, 1) (2.5, 1)           @det527
mxx (2.5, 2) (2.5, 2.5)       @det884 det896
mzz (2.5, 3) (3, 3)           @det916
mxx (2.5, 4) (2.5, 4.5)       @det229 det401
mzz (2.5, 5) (3, 5)           @det643
mxx (3.5, 1) (3.5, 1.5)       @det355 det905
mzz (3.5, 2) (4, 2)           @det454
mxx (3.5, 3) (3.5, 3.5)       @det362 det585
mzz (4, 4) (3.5, 4)           @det410
mxx (3.5, 5) (3.5, 5.5)       @det42 det319
mzz (3.5, 6) (4, 6)           @det824
mxx (4.5, 0.5) (4.5, 0)       @det16 det150
mzz (5, 1) (4.5, 1)           @det523
mxx (4.5, 2) (4.5, 2.5)       @det652 det896
mzz (5, 3) (4.5, 3)           @det483
mxx (4.5, 4.5) (4.5, 4)       @det339 det401
mzz (5, 5) (4.5, 5)           @det539
mxx (6.5, 0.0) (6.5, 0.5)     @det16
mz (6.5, 1.0)                 @det95 det467
mxx (5.5, 1) (5.5, 1.5)       @det355
mzz (5.5, 2) (6, 2)           @det482
mxx (6.5, 2.5) (6.5, 2.0)     @det652
mz (6.5, 3.0)                 @det207 det415
mxx (5.5, 3) (5.5, 3.5)       @det585
mzz (5.5, 4) (6, 4)           @det734
mxx (6.5, 4.5) (6.5, 4.0)     @det339
mz (6.5, 5.0)                 @det388 det716
mxx (5.5, 5.5) (5.5, 5)       @det319
mzz (6, 6) (5.5, 6)           @det361

--------          6
mxx (0.0, -0.5) (0, 0)        @det110 det195
mx (0.5, -0.5)                @det195 det227
mz (1.0, -0.5)
mxx (0, 1.5) (0, 2)           @det206 det430
mx (0.5, 1.5)                 @det240 det430
mz (1, 1.5)                   @det408 det520
mxx (0, 3.5) (0, 4)           @det315 det650
mx (0.5, 3.5)                 @det312 det650
mz (1, 3.5)                   @det197 det649
mxx (0, 5.5) (0, 6)           @det308 det731
mx (0.5, 5.5)                 @det308 det322
mz (1, 5.5)                   @det265 det769
mxx (1, 0.5) (1, 1)           @det100 det913
mx (1.5, 0.5)                 @det317 det913
mz (2, 0.5)                   @det527
mxx (1, 2.5) (1, 3)           @det662 det884
mx (1.5, 2.5)                 @det202 det662
mz (2, 2.5)                   @det520 det916
mxx (1, 4.5) (1, 5)           @det229 det397
mx (1.5, 4.5)                 @det221 det397
mz (2, 4.5)                   @det643 det649
mx (1.0, 6.5)                 @det157 det331
mx (1.5, 6.5)                 @det157 det299
mz (2.0, 6.5)                 @det769
mxx (2.0, -0.5) (2, 0)        @det83 det432
mx (2.5, -0.5)                @det208 det432
mz (3.0, -0.5)
mxx (2, 1.5) (2, 2)           @det117 det905
mx (2.5, 1.5)                 @det117 det254
mz (3, 1.5)                   @det454 det527
mxx (2, 3.5) (2, 4)           @det362 det813
mx (2.5, 3.5)                 @det260 det813
mz (3, 3.5)                   @det410 det916
mxx (2, 5.5) (2, 6)           @det42 det277
mx (2.5, 5.5)                 @det277 det290
mz (3, 5.5)                   @det643 det824
mxx (3, 1) (3, 0.5)           @det150 det697
mx (3.5, 0.5)                 @det330 det697
mz (4, 0.5)                   @det523
mxx (3, 2.5) (3, 3)           @det743 det896
mx (3.5, 2.5)                 @det222 det743
mz (4, 2.5)                   @det454 det483
mxx (3, 4.5) (3, 5)           @det401 det475
mx (3.5, 4.5)                 @det311 det475
mz (4, 4.5)                   @det410 det539
mx (3.0, 6.5)                 @det309 det723
mx (3.5, 6.5)                 @det307 det309
mz (4.0, 6.5)                 @det824
mxx (4.0, -0.5) (4, 0)        @det770 det781
mx (4.5, -0.5)                @det225 det781
mz (5.0, -0.5)
mxx (4, 1.5) (4, 2)           @det355 det834
mx (4.5, 1.5)                 @det239 det834
mz (5, 1.5)                   @det482 det523
mxx (4, 4) (4, 3.5)           @det585 det614
mx (4.5, 3.5)                 @det249 det614
mz (5, 3.5)                   @det483 det734
mxx (4, 5.5) (4, 6)           @det319 det827
mx (4.5, 5.5)                 @det320 det827
mz (5, 5.5)                   @det361 det539
mxx (5, 0.5) (5, 1)           @det16 det568
mx (5.5, 0.5)                 @det328 det568
mz (6, 0.5)                   @det95 det467
mxx (5, 3) (5, 2.5)           @det134 det652
mx (5.5, 2.5)                 @det134 det199
mz (6, 2.5)                   @det207 det415 det482
mxx (5, 4.5) (5, 5)           @det339 det443
mx (5.5, 4.5)                 @det219 det443
mz (6, 4.5)                   @det388 det716 det734
mx (5.0, 6.5)                 @det154 det877
mx (5.5, 6.5)                 @det154 det293
mz (6.0, 6.5)                 @det361
mxx (0.5, 0.5) (0.5, 1)       @det100
mzz (1, 0) (0.5, 0)           @det408
mzz (0, 1) (-0.5, 1.0)        @det785
mxx (-0.5, 2.0) (-0.5, 1.5)     @det206
mxx (0.5, 2.5) (0.5, 3)       @det884
mzz (1, 2) (0.5, 2)           @det197
mzz (-0.5, 3.0) (0, 3)        @det487
mxx (-0.5, 3.5) (-0.5, 4.0)     @det315
mxx (0.5, 5) (0.5, 4.5)       @det229
mzz (1, 4) (0.5, 4)           @det265
mzz (-0.5, 5.0) (0, 5)        @det634
mxx (-0.5, 5.5) (-0.5, 6.0)     @det731
mxx (1.5, 1.5) (1.5, 2)       @det206 det905
mzz (1.5, 1) (2, 1)           @det520
mxx (1.5, 4) (1.5, 3.5)       @det315 det362
mzz (2, 3) (1.5, 3)           @det649
mxx (1.5, 5.5) (1.5, 6)       @det42 det731
mzz (1.5, 5) (2, 5)           @det769
mxx (2.5, 0.5) (2.5, 1)       @det100 det150
mzz (2.5, 0) (3, 0)           @det527
mxx (2.5, 2.5) (2.5, 3)       @det884 det896
mzz (2.5, 2) (3, 2)           @det916
mxx (2.5, 4.5) (2.5, 5)       @det229 det401
mzz (2.5, 4) (3, 4)           @det643
mxx (3.5, 1.5) (3.5, 2)       @det355 det905
mzz (3.5, 1) (4, 1)           @det454
mxx (3.5, 3.5) (3.5, 4)       @det362 det585
mzz (3.5, 3) (4, 3)           @det410
mxx (3.5, 5.5) (3.5, 6)       @det42 det319
mzz (3.5, 5) (4, 5)           @det824
mxx (4.5, 0.5) (4.5, 1)       @det16 det150
mzz (5, 0) (4.5, 0)           @det523
mxx (4.5, 2.5) (4.5, 3)       @det652 det896
mzz (4.5, 2) (5, 2)           @det483
mxx (4.5, 4.5) (4.5, 5)       @det339 det401
mzz (5, 4) (4.5, 4)           @det539
mz (6.5, 0.0)                 @det95 det467
mxx (6.5, 0.5) (6.5, 1.0)     @det16
mxx (5.5, 1.5) (5.5, 2)       @det355
mzz (5.5, 1) (6, 1)           @det482
mz (6.5, 2.0)                 @det207 det415
mxx (6.5, 2.5) (6.5, 3.0)     @det652
mxx (5.5, 3.5) (5.5, 4)       @det585
mzz (5.5, 3) (6, 3)           @det734
mz (6.5, 4.0)                 @det388 det716
mxx (6.5, 5.0) (6.5, 4.5)     @det339
mxx (5.5, 5.5) (5.5, 6)       @det319
mzz (5.5, 5) (6, 5)           @det361

--------          7
mzz (0.5, -0.5) (0.0, -0.5)     @det408
mx (1.0, -0.5)                @det110 det195
mzz (0, 1.5) (0.5, 1.5)       @det197 det408
mxx (1, 1) (1, 1.5)           @det206 det430
mzz (0, 3.5) (0.5, 3.5)       @det197 det265
mxx (1, 3) (1, 3.5)           @det315 det650
mzz (0.5, 5.5) (0, 5.5)       @det265
mxx (1, 5) (1, 5.5)           @det308 det731
mzz (1, 0.5) (1.5, 0.5)       @det520
mxx (2, 0) (2, 0.5)           @det100 det913
mzz (1, 2.5) (1.5, 2.5)       @det520 det649
mxx (2, 2) (2, 2.5)           @det662 det884
mzz (1.5, 4.5) (1, 4.5)       @det649 det769
mxx (2, 4.5) (2, 4)           @det229 det397
mzz (1.0, 6.5) (1.5, 6.5)     @det769
mxx (2, 6) (2.0, 6.5)         @det157 det331
mzz (2.0, -0.5) (2.5, -0.5)     @det527
mx (3.0, -0.5)                @det83 det432
mzz (2, 1.5) (2.5, 1.5)       @det527 det916
mxx (3, 1.5) (3, 1)           @det117 det905
mzz (2, 3.5) (2.5, 3.5)       @det643 det916
mxx (3, 3.5) (3, 3)           @det362 det813
mzz (2, 5.5) (2.5, 5.5)       @det643
mxx (3, 5) (3, 5.5)           @det42 det277
mzz (3.5, 0.5) (3, 0.5)       @det454
mxx (4, 0) (4, 0.5)           @det150 det697
mzz (3, 2.5) (3.5, 2.5)       @det410 det454
mxx (4, 2) (4, 2.5)           @det743 det896
mzz (3, 4.5) (3.5, 4.5)       @det410 det824
mxx (4, 4.5) (4, 4)           @det401 det475
mzz (3.5, 6.5) (3.0, 6.5)     @det824
mxx (4.0, 6.5) (4, 6)         @det309 det723
mzz (4.0, -0.5) (4.5, -0.5)     @det523
mx (5.0, -0.5)                @det770 det781
mzz (4, 1.5) (4.5, 1.5)       @det483 det523
mxx (5, 1) (5, 1.5)           @det355 det834
mzz (4.5, 3.5) (4, 3.5)       @det483 det539
mxx (5, 3.5) (5, 3)           @det585 det614
mzz (4, 5.5) (4.5, 5.5)       @det539
mxx (5, 5.5) (5, 5)           @det319 det827
mzz (5, 0.5) (5.5, 0.5)       @det482
mxx (6, 0) (6, 0.5)           @det16 det568
mzz (5.5, 2.5) (5, 2.5)       @det482 det734
mxx (6, 2.5) (6, 2)           @det134 det652
mzz (5, 4.5) (5.5, 4.5)       @det361 det734
mxx (6, 4) (6, 4.5)           @det339 det443
mzz (5.0, 6.5) (5.5, 6.5)     @det361
mxx (6, 6) (6.0, 6.5)         @det154 det877
mzz (0, 1) (0.5, 1)           @det408
mz (0.5, 0.5)                 @det632
mx (0.5, 0)                   @det100 det110 det195
mx (-0.5, 1.0)                @det206
mz (-0.5, 1.5)                @det674
mz (-0.5, 2.0)                @det785
mzz (0, 3) (0.5, 3)           @det197
mz (0.5, 2.5)                 @det613
mx (0.5, 2)                   @det206 det430 det884
mx (-0.5, 3.0)                @det315
mz (-0.5, 3.5)                @det548
mz (-0.5, 4.0)                @det487
mzz (0.5, 5) (0, 5)           @det265
mz (0.5, 4.5)                 @det562
mx (0.5, 4)                   @det229 det315 det650
mx (-0.5, 5.0)                @det731
mz (-0.5, 5.5)                @det598
mz (-0.5, 6.0)                @det634
mzz (1, 2) (1.5, 2)           @det520
mz (1.5, 1.5)                 @det641
mx (1.5, 1)                   @det100 det430 det905 det913
mzz (1.5, 4) (1, 4)           @det649
mz (1.5, 3.5)                 @det569
mx (1.5, 3)                   @det362 det650 det662 det884
mzz (1, 6) (1.5, 6)           @det769
mz (1.5, 5.5)                 @det659
mx (1.5, 5)                   @det42 det229 det308 det397
mzz (2, 1) (2.5, 1)           @det527
mz (2.5, 0.5)                 @det564
mx (2.5, 0)                   @det83 det150 det432 det913
mzz (2, 3) (2.5, 3)           @det916
mz (2.5, 2.5)                 @det601
mx (2.5, 2)                   @det117 det662 det896 det905
mzz (2, 5) (2.5, 5)           @det643
mz (2.5, 4.5)                 @det645
mx (2.5, 4)                   @det362 det397 det401 det813
mzz (3, 2) (3.5, 2)           @det454
mz (3.5, 1.5)                 @det619
mx (3.5, 1)                   @det117 det150 det355 det697
mzz (3, 4) (3.5, 4)           @det410
mz (3.5, 3.5)                 @det648
mx (3.5, 3)                   @det585 det743 det813 det896
mzz (3.5, 6) (3, 6)           @det824
mz (3.5, 5.5)                 @det545
mx (3.5, 5)                   @det277 det319 det401 det475
mzz (4, 1) (4.5, 1)           @det523
mz (4.5, 0.5)                 @det642
mx (4.5, 0)                   @det16 det697 det770 det781
mzz (4.5, 3) (4, 3)           @det483
mz (4.5, 2.5)                 @det606
mx (4.5, 2)                   @det355 det652 det743 det834
mzz (4, 5) (4.5, 5)           @det539
mz (4.5, 4.5)                 @det617
mx (4.5, 4)                   @det339 det475 det585 det614
mx (6.5, 0.0)                 @det568
mz (6.5, 0.5)                 @det467 det615
mzz (6, 1) (6.5, 1.0)         @det95 det467
mzz (5.5, 2) (5, 2)           @det482
mz (5.5, 1.5)                 @det541
mx (5.5, 1)                   @det16 det568 det834
mx (6.5, 2.0)                 @det134
mz (6.5, 2.5)                 @det207 det582
mzz (6, 3) (6.5, 3.0)         @det207 det415
mzz (5, 4) (5.5, 4)           @det734
mz (5.5, 3.5)                 @det636
mx (5.5, 3)                   @det134 det614 det652
mx (6.5, 4.0)                 @det443
mz (6.5, 4.5)                 @det388 det655
mzz (6.5, 5.0) (6, 5)         @det388 det716
mzz (5, 6) (5.5, 6)           @det361
mz (5.5, 5.5)                 @det577
mx (5.5, 5)                   @det339 det443 det827

--------          8
mx (0.0, -0.5)                @det110 det195
mzz (1.0, -0.5) (0.5, -0.5)     @det408
mzz (1, 1.5) (0.5, 1.5)       @det197 det408
mxx (0, 1.5) (0, 1)           @det206 det430
mzz (1, 3.5) (0.5, 3.5)       @det197 det265
mxx (0, 3.5) (0, 3)           @det315 det650
mzz (0.5, 5.5) (1, 5.5)       @det265
mxx (0, 5.5) (0, 5)           @det308 det731
mzz (1.5, 0.5) (2, 0.5)       @det520
mxx (1, 0.5) (1, 0)           @det100 det913
mzz (1.5, 2.5) (2, 2.5)       @det520 det649
mxx (1, 2) (1, 2.5)           @det662 det884
mzz (1.5, 4.5) (2, 4.5)       @det649 det769
mxx (1, 4) (1, 4.5)           @det229 det397
mxx (1, 6) (1.0, 6.5)         @det157 det331
mzz (1.5, 6.5) (2.0, 6.5)     @det769
mx (2.0, -0.5)                @det83 det432
mzz (2.5, -0.5) (3.0, -0.5)     @det527
mzz (3, 1.5) (2.5, 1.5)       @det527 det916
mxx (2, 1) (2, 1.5)           @det117 det905
mzz (2.5, 3.5) (3, 3.5)       @det643 det916
mxx (2, 3.5) (2, 3)           @det362 det813
mzz (2.5, 5.5) (3, 5.5)       @det643
mxx (2, 5.5) (2, 5)           @det42 det277
mzz (3.5, 0.5) (4, 0.5)       @det454
mxx (3, 0) (3, 0.5)           @det150 det697
mzz (3.5, 2.5) (4, 2.5)       @det410 det454
mxx (3, 2.5) (3, 2)           @det743 det896
mzz (4, 4.5) (3.5, 4.5)       @det410 det824
mxx (3, 4.5) (3, 4)           @det401 det475
mxx (3.0, 6.5) (3, 6)         @det309 det723
mzz (3.5, 6.5) (4.0, 6.5)     @det824
mx (4.0, -0.5)                @det770 det781
mzz (5.0, -0.5) (4.5, -0.5)     @det523
mzz (5, 1.5) (4.5, 1.5)       @det483 det523
mxx (4, 1.5) (4, 1)           @det355 det834
mzz (5, 3.5) (4.5, 3.5)       @det483 det539
mxx (4, 3) (4, 3.5)           @det585 det614
mzz (5, 5.5) (4.5, 5.5)       @det539
mxx (4, 5) (4, 5.5)           @det319 det827
mzz (5.5, 0.5) (6, 0.5)       @det482
mxx (5, 0) (5, 0.5)           @det16 det568
mzz (5.5, 2.5) (6, 2.5)       @det482 det734
mxx (5, 2) (5, 2.5)           @det134 det652
mzz (5.5, 4.5) (6, 4.5)       @det361 det734
mxx (5, 4.5) (5, 4)           @det339 det443
mxx (5.0, 6.5) (5, 6)         @det154 det877
mzz (6.0, 6.5) (5.5, 6.5)     @det361
mzz (0.5, 0) (0, 0)           @noisy det408 det917
mz (0.5, 0.5)                 @noisy det632 det917
mx (0.5, 1)                   @noisy det206 det430 det913
mz (-0.5, 1.0)                @noisy det785 det864
mz (-0.5, 1.5)                @noisy det674 det864
mx (-0.5, 2.0)                @noisy det430
mzz (0, 2) (0.5, 2)           @noisy det129 det197
mz (0.5, 2.5)                 @noisy det129 det613
mx (0.5, 3)                   @noisy det315 det650 det662
mz (-0.5, 3.0)                @noisy det47 det487
mz (-0.5, 3.5)                @noisy det47 det548
mx (-0.5, 4.0)                @noisy det650
mzz (0, 4) (0.5, 4)           @noisy det265 det760
mz (0.5, 4.5)                 @noisy det562 det760
mx (0.5, 5)                   @noisy det308 det397 det731
mz (-0.5, 5.0)                @noisy det634 det711
mz (-0.5, 5.5)                @noisy det598 det711
mx (-0.5, 6.0)                @noisy det308
mzz (1, 1) (1.5, 1)           @noisy det520 det860
mz (1.5, 1.5)                 @noisy det641 det860
mx (1.5, 2)                   @noisy det117 det206 det662 det884
mzz (1, 3) (1.5, 3)           @noisy det649 det651
mz (1.5, 3.5)                 @noisy det569 det651
mx (1.5, 4)                   @noisy det229 det315 det397 det813
mzz (1.5, 5) (1, 5)           @noisy det97 det769
mz (1.5, 5.5)                 @noisy det97 det659
mx (1.5, 6)                   @noisy det157 det277 det331 det731
mzz (2, 0) (2.5, 0)           @noisy det276 det527
mz (2.5, 0.5)                 @noisy det276 det564
mx (2.5, 1)                   @noisy det100 det117 det697 det905
mzz (2.5, 2) (2, 2)           @noisy det244 det916
mz (2.5, 2.5)                 @noisy det244 det601
mx (2.5, 3)                   @noisy det362 det743 det813 det884
mzz (2, 4) (2.5, 4)           @noisy det515 det643
mz (2.5, 4.5)                 @noisy det515 det645
mx (2.5, 5)                   @noisy det42 det229 det277 det475
mzz (3, 1) (3.5, 1)           @noisy det454 det461
mz (3.5, 1.5)                 @noisy det461 det619
mx (3.5, 2)                   @noisy det743 det834 det896 det905
mzz (3, 3) (3.5, 3)           @noisy det13 det410
mz (3.5, 3.5)                 @noisy det13 det648
mx (3.5, 4)                   @noisy det362 det401 det475 det614
mzz (3.5, 5) (3, 5)           @noisy det700 det824
mz (3.5, 5.5)                 @noisy det545 det700
mx (3.5, 6)                   @noisy det42 det309 det723 det827
mzz (4, 0) (4.5, 0)           @noisy det173 det523
mz (4.5, 0.5)                 @noisy det173 det642
mx (4.5, 1)                   @noisy det150 det355 det568 det834
mzz (4.5, 2) (4, 2)           @noisy det483 det626
mz (4.5, 2.5)                 @noisy det606 det626
mx (4.5, 3)                   @noisy det134 det585 det614 det896
mzz (4, 4) (4.5, 4)           @noisy det539 det657
mz (4.5, 4.5)                 @noisy det617 det657
mx (4.5, 5)                   @noisy det319 det401 det443 det827
mzz (6.5, 0.0) (6, 0)         @noisy det17 det95
mz (6.5, 0.5)                 @noisy det17 det615
mx (6.5, 1.0)                 @noisy det16
mzz (5.5, 1) (5, 1)           @noisy det482 det740
mz (5.5, 1.5)                 @noisy det541 det740
mx (5.5, 2)                   @noisy det134 det355 det652
mzz (6, 2) (6.5, 2.0)         @noisy det415 det687
mz (6.5, 2.5)                 @noisy det582 det687
mx (6.5, 3.0)                 @noisy det652
mzz (5, 3) (5.5, 3)           @noisy det457 det734
mz (5.5, 3.5)                 @noisy det457 det636
mx (5.5, 4)                   @noisy det339 det443 det585
mzz (6, 4) (6.5, 4.0)         @noisy det716 det843
mz (6.5, 4.5)                 @noisy det655 det843
mx (6.5, 5.0)                 @noisy det339
mzz (5, 5) (5.5, 5)           @noisy det361 det737
mz (5.5, 5.5)                 @noisy det577 det737
mx (5.5, 6)                   @noisy det154 det319 det877

--------          9
mz (0.0, -0.5)                @det917
mx (0.5, -0.5)                @det10 det110
mxx (1, 0) (1.0, -0.5)        @det110 det195
mxx (1, 1.5) (1, 2)           @det206 det430
mx (0.5, 1.5)                 @det35 det206
mz (0, 1.5)                   @det129 det408 det785 det864
mxx (1, 3.5) (1, 4)           @det315 det650
mx (0.5, 3.5)                 @det315 det857
mz (0, 3.5)                   @det47 det197 det487 det760
mxx (1, 6) (1, 5.5)           @det308 det731
mx (0.5, 5.5)                 @det731 det897
mz (0, 5.5)                   @det265 det634 det711
mxx (2, 0.5) (2, 1)           @det100 det913
mx (1.5, 0.5)                 @det100 det876
mz (1, 0.5)                   @det408 det860 det917
mxx (2, 3) (2, 2.5)           @det662 det884
mx (1.5, 2.5)                 @det884 det909
mz (1, 2.5)                   @det129 det197 det520 det651
mxx (2, 4.5) (2, 5)           @det229 det397
mx (1.5, 4.5)                 @det4 det229
mz (1, 4.5)                   @det97 det265 det649 det760
mz (1.0, 6.5)                 @det769
mx (1.5, 6.5)                 @det32 det331
mx (2.0, 6.5)                 @det157 det331
mz (2.0, -0.5)                @det276
mx (2.5, -0.5)                @det83 det914
mxx (3.0, -0.5) (3, 0)        @det83 det432
mxx (3, 1.5) (3, 2)           @det117 det905
mx (2.5, 1.5)                 @det833 det905
mz (2, 1.5)                   @det244 det520 det527 det860
mxx (3, 3.5) (3, 4)           @det362 det813
mx (2.5, 3.5)                 @det362 det901
mz (2, 3.5)                   @det515 det649 det651 det916
mxx (3, 5.5) (3, 6)           @det42 det277
mx (2.5, 5.5)                 @det24 det42
mz (2, 5.5)                   @det97 det643 det769
mxx (4, 0.5) (4, 1)           @det150 det697
mx (3.5, 0.5)                 @det150 det881
mz (3, 0.5)                   @det276 det461 det527
mxx (4, 2.5) (4, 3)           @det743 det896
mx (3.5, 2.5)                 @det49 det896
mz (3, 2.5)                   @det13 det244 det454 det916
mxx (4, 4.5) (4, 5)           @det401 det475
mx (3.5, 4.5)                 @det401 det855
mz (3, 4.5)                   @det410 det515 det643 det700
mz (3.0, 6.5)                 @det824
mx (3.5, 6.5)                 @det723 det885
mx (4.0, 6.5)                 @det309 det723
mz (4.0, -0.5)                @det173
mx (4.5, -0.5)                @det8 det770
mxx (5.0, -0.5) (5, 0)        @det770 det781
mxx (5, 1.5) (5, 2)           @det355 det834
mx (4.5, 1.5)                 @det58 det355
mz (4, 1.5)                   @det454 det461 det523 det626
mxx (5, 3.5) (5, 4)           @det585 det614
mx (4.5, 3.5)                 @det69 det585
mz (4, 3.5)                   @det13 det410 det483 det657
mxx (5, 5.5) (5, 6)           @det319 det827
mx (4.5, 5.5)                 @det319 det894
mz (4, 5.5)                   @det539 det700 det824
mxx (6, 1) (6, 0.5)           @det16 det568
mx (5.5, 0.5)                 @det16 det872
mz (5, 0.5)                   @det173 det523 det740
mxx (6, 2.5) (6, 3)           @det134 det652
mx (5.5, 2.5)                 @det652 det903
mz (5, 2.5)                   @det457 det482 det483 det626
mxx (6, 4.5) (6, 5)           @det339 det443
mx (5.5, 4.5)                 @det1 det339
mz (5, 4.5)                   @det539 det657 det734 det737
mz (5.0, 6.5)                 @det361
mx (5.5, 6.5)                 @det27 det877
mx (6.0, 6.5)                 @det154 det877
mxx (0.5, 0.5) (0.5, 0)       @noisy det913
mzz (1, 1) (0.5, 1)           @noisy det408 det917
mxx (-0.5, 1.5) (-0.5, 1.0)     @noisy det430
mzz (-0.5, 2.0) (0, 2)        @noisy det785 det864
mxx (0.5, 2.5) (0.5, 2)       @noisy det662
mzz (1, 3) (0.5, 3)           @noisy det129 det197
mxx (-0.5, 3.0) (-0.5, 3.5)     @noisy det650
mzz (-0.5, 4.0) (0, 4)        @noisy det47 det487
mxx (0.5, 4.5) (0.5, 4)       @noisy det397
mzz (0.5, 5) (1, 5)           @noisy det265 det760
mxx (-0.5, 5.0) (-0.5, 5.5)     @noisy det308
mzz (-0.5, 6.0) (0, 6)        @noisy det634 det711
mxx (1.5, 1.5) (1.5, 1)       @noisy det117 det430
mzz (1.5, 2) (2, 2)           @noisy det520 det860
mxx (1.5, 3.5) (1.5, 3)       @noisy det650 det813
mzz (1.5, 4) (2, 4)           @noisy det649 det651
mxx (1.5, 5) (1.5, 5.5)       @noisy det277 det308
mzz (1.5, 6) (2, 6)           @noisy det97 det769
mxx (2.5, 0.5) (2.5, 0)       @noisy det697 det913
mzz (3, 1) (2.5, 1)           @noisy det276 det527
mxx (2.5, 2) (2.5, 2.5)       @noisy det662 det743
mzz (2.5, 3) (3, 3)           @noisy det244 det916
mxx (2.5, 4) (2.5, 4.5)       @noisy det397 det475
mzz (2.5, 5) (3, 5)           @noisy det515 det643
mxx (3.5, 1) (3.5, 1.5)       @noisy det117 det834
mzz (3.5, 2) (4, 2)           @noisy det454 det461
mxx (3.5, 3) (3.5, 3.5)       @noisy det614 det813
mzz (4, 4) (3.5, 4)           @noisy det13 det410
mxx (3.5, 5) (3.5, 5.5)       @noisy det277 det827
mzz (3.5, 6) (4, 6)           @noisy det700 det824
mxx (4.5, 0.5) (4.5, 0)       @noisy det568 det697
mzz (5, 1) (4.5, 1)           @noisy det173 det523
mxx (4.5, 2) (4.5, 2.5)       @noisy det134 det743
mzz (5, 3) (4.5, 3)           @noisy det483 det626
mxx (4.5, 4.5) (4.5, 4)       @noisy det443 det475
mzz (5, 5) (4.5, 5)           @noisy det539 det657
mxx (6.5, 0.0) (6.5, 0.5)     @noisy det568
mz (6.5, 1.0)                 @noisy det17 det95
mxx (5.5, 1) (5.5, 1.5)       @noisy det834
mzz (5.5, 2) (6, 2)           @noisy det482 det740
mxx (6.5, 2.5) (6.5, 2.0)     @noisy det134
mz (6.5, 3.0)                 @noisy det415 det687
mxx (5.5, 3) (5.5, 3.5)       @noisy det614
mzz (5.5, 4) (6, 4)           @noisy det457 det734
mxx (6.5, 4.5) (6.5, 4.0)     @noisy det443
mz (6.5, 5.0)                 @noisy det716 det843
mxx (5.5, 5.5) (5.5, 5)       @noisy det827
mzz (6, 6) (5.5, 6)           @noisy det361 det737

--------         10
mxx (0.0, -0.5) (0, 0)        @noisy det195 det232
mx (0.5, -0.5)                @noisy det10 det232
mz (1.0, -0.5)                @noisy det408
mxx (0, 1.5) (0, 2)           @noisy det149 det430
mx (0.5, 1.5)                 @noisy det35 det149
mz (1, 1.5)                   @noisy det197 det520 det860 det917
mxx (0, 3.5) (0, 4)           @noisy det423 det650
mx (0.5, 3.5)                 @noisy det423 det857
mz (1, 3.5)                   @noisy det129 det265 det649 det651
mxx (0, 5.5) (0, 6)           @noisy det85 det308
mx (0.5, 5.5)                 @noisy det85 det897
mz (1, 5.5)                   @noisy det97 det760 det769
mxx (1, 0.5) (1, 1)           @noisy det560 det913
mx (1.5, 0.5)                 @noisy det560 det876
mz (2, 0.5)                   @noisy det276 det520 det527
mxx (1, 2.5) (1, 3)           @noisy det147 det662
mx (1.5, 2.5)                 @noisy det147 det909
mz (2, 2.5)                   @noisy det244 det649 det860 det916
mxx (1, 4.5) (1, 5)           @noisy det397 det559
mx (1.5, 4.5)                 @noisy det4 det559
mz (2, 4.5)                   @noisy det515 det643 det651 det769
mx (1.0, 6.5)                 @noisy det157 det468
mx (1.5, 6.5)                 @noisy det32 det468
mz (2.0, 6.5)                 @noisy det97
mxx (2.0, -0.5) (2, 0)        @noisy det432 det640
mx (2.5, -0.5)                @noisy det640 det914
mz (3.0, -0.5)                @noisy det527
mxx (2, 1.5) (2, 2)           @noisy det117 det823
mx (2.5, 1.5)                 @noisy det823 det833
mz (3, 1.5)                   @noisy det276 det454 det461 det916
mxx (2, 3.5) (2, 4)           @noisy det668 det813
mx (2.5, 3.5)                 @noisy det668 det901
mz (3, 3.5)                   @noisy det13 det244 det410 det643
mxx (2, 5.5) (2, 6)           @noisy det277 det624
mx (2.5, 5.5)                 @noisy det24 det624
mz (3, 5.5)                   @noisy det515 det700 det824
mxx (3, 1) (3, 0.5)           @noisy det217 det697
mx (3.5, 0.5)                 @noisy det217 det881
mz (4, 0.5)                   @noisy det173 det454 det523
mxx (3, 2.5) (3, 3)           @noisy det730 det743
mx (3.5, 2.5)                 @noisy det49 det730
mz (4, 2.5)                   @noisy det410 det461 det483 det626
mxx (3, 4.5) (3, 5)           @noisy det407 det475
mx (3.5, 4.5)                 @noisy det407 det855
mz (4, 4.5)                   @noisy det13 det539 det657 det824
mx (3.0, 6.5)                 @noisy det211 det309
mx (3.5, 6.5)                 @noisy det211 det885
mz (4.0, 6.5)                 @noisy det700
mxx (4.0, -0.5) (4, 0)        @noisy det738 det781
mx (4.5, -0.5)                @noisy det8 det738
mz (5.0, -0.5)                @noisy det523
mxx (4, 1.5) (4, 2)           @noisy det834 det912
mx (4.5, 1.5)                 @noisy det58 det912
mz (5, 1.5)                   @noisy det173 det482 det483 det740
mxx (4, 4) (4, 3.5)           @noisy det512 det614
mx (4.5, 3.5)                 @noisy det69 det512
mz (5, 3.5)                   @noisy det457 det539 det626 det734
mxx (4, 5.5) (4, 6)           @noisy det669 det827
mx (4.5, 5.5)                 @noisy det669 det894
mz (5, 5.5)                   @noisy det361 det657 det737
mxx (5, 0.5) (5, 1)           @noisy det168 det568
mx (5.5, 0.5)                 @noisy det168 det872
mz (6, 0.5)                   @noisy det17 det95 det482
mxx (5, 3) (5, 2.5)           @noisy det134 det587
mx (5.5, 2.5)                 @noisy det587 det903
mz (6, 2.5)                   @noisy det415 det687 det734 det740
mxx (5, 4.5) (5, 5)           @noisy det247 det443
mx (5.5, 4.5)                 @noisy det1 det247
mz (6, 4.5)                   @noisy det361 det457 det716 det843
mx (5.0, 6.5)                 @noisy det154 det825
mx (5.5, 6.5)                 @noisy det27 det825
mz (6.0, 6.5)                 @noisy det737
mxx (0.5, 0.5) (0.5, 1)       @noisy det913
mzz (1, 0) (0.5, 0)           @noisy det408 det917
mzz (0, 1) (-0.5, 1.0)        @noisy det785 det864
mxx (-0.5, 2.0) (-0.5, 1.5)     @noisy det430
mxx (0.5, 2.5) (0.5, 3)       @noisy det662
mzz (1, 2) (0.5, 2)           @noisy det129 det197
mzz (-0.5, 3.0) (0, 3)        @noisy det47 det487
mxx (-0.5, 3.5) (-0.5, 4.0)     @noisy det650
mxx (0.5, 5) (0.5, 4.5)       @noisy det397
mzz (1, 4) (0.5, 4)           @noisy det265 det760
mzz (-0.5, 5.0) (0, 5)        @noisy det634 det711
mxx (-0.5, 5.5) (-0.5, 6.0)     @noisy det308
mxx (1.5, 1.5) (1.5, 2)       @noisy det117 det430
mzz (1.5, 1) (2, 1)           @noisy det520 det860
mxx (1.5, 4) (1.5, 3.5)       @noisy det650 det813
mzz (2, 3) (1.5, 3)           @noisy det649 det651
mxx (1.5, 5.5) (1.5, 6)       @noisy det277 det308
mzz (1.5, 5) (2, 5)           @noisy det97 det769
mxx (2.5, 0.5) (2.5, 1)       @noisy det697 det913
mzz (2.5, 0) (3, 0)           @noisy det276 det527
mxx (2.5, 2.5) (2.5, 3)       @noisy det662 det743
mzz (2.5, 2) (3, 2)           @noisy det244 det916
mxx (2.5, 4.5) (2.5, 5)       @noisy det397 det475
mzz (2.5, 4) (3, 4)           @noisy det515 det643
mxx (3.5, 1.5) (3.5, 2)       @noisy det117 det834
mzz (3.5, 1) (4, 1)           @noisy det454 det461
mxx (3.5, 3.5) (3.5, 4)       @noisy det614 det813
mzz (3.5, 3) (4, 3)           @noisy det13 det410
mxx (3.5, 5.5) (3.5, 6)       @noisy det277 det827
mzz (3.5, 5) (4, 5)           @noisy det700 det824
mxx (4.5, 0.5) (4.5, 1)       @noisy det568 det697
mzz (5, 0) (4.5, 0)           @noisy det173 det523
mxx (4.5, 2.5) (4.5, 3)       @noisy det134 det743
mzz (4.5, 2) (5, 2)           @noisy det483 det626
mxx (4.5, 4.5) (4.5, 5)       @noisy det443 det475
mzz (5, 4) (4.5, 4)           @noisy det539 det657
mz (6.5, 0.0)                 @noisy det17 det95
mxx (6.5, 0.5) (6.5, 1.0)     @noisy det568
mxx (5.5, 1.5) (5.5, 2)       @noisy det834
mzz (5.5, 1) (6, 1)           @noisy det482 det740
mz (6.5, 2.0)                 @noisy det415 det687
mxx (6.5, 2.5) (6.5, 3.0)     @noisy det134
mxx (5.5, 3.5) (5.5, 4)       @noisy det614
mzz (5.5, 3) (6, 3)           @noisy det457 det734
mz (6.5, 4.0)                 @noisy det716 det843
mxx (6.5, 5.0) (6.5, 4.5)     @noisy det443
mxx (5.5, 5.5) (5.5, 6)       @noisy det827
mzz (5.5, 5) (6, 5)           @noisy det361 det737

--------         11
mzz (0.5, -0.5) (0.0, -0.5)     @noisy det917
mx (1.0, -0.5)                @noisy det195 det232
mzz (0, 1.5) (0.5, 1.5)       @noisy det129 det917
mxx (1, 1) (1, 1.5)           @noisy det149 det430
mzz (0, 3.5) (0.5, 3.5)       @noisy det129 det760
mxx (1, 3) (1, 3.5)           @noisy det423 det650
mzz (0.5, 5.5) (0, 5.5)       @noisy det760
mxx (1, 5) (1, 5.5)           @noisy det85 det308
mzz (1, 0.5) (1.5, 0.5)       @noisy det860
mxx (2, 0) (2, 0.5)           @noisy det560 det913
mzz (1, 2.5) (1.5, 2.5)       @noisy det651 det860
mxx (2, 2) (2, 2.5)           @noisy det147 det662
mzz (1.5, 4.5) (1, 4.5)       @noisy det97 det651
mxx (2, 4.5) (2, 4)           @noisy det397 det559
mzz (1.0, 6.5) (1.5, 6.5)     @noisy det97
mxx (2, 6) (2.0, 6.5)         @noisy det157 det468
mzz (2.0, -0.5) (2.5, -0.5)     @noisy det276
mx (3.0, -0.5)                @noisy det432 det640
mzz (2, 1.5) (2.5, 1.5)       @noisy det244 det276
mxx (3, 1.5) (3, 1)           @noisy det117 det823
mzz (2, 3.5) (2.5, 3.5)       @noisy det244 det515
mxx (3, 3.5) (3, 3)           @noisy det668 det813
mzz (2, 5.5) (2.5, 5.5)       @noisy det515
mxx (3, 5) (3, 5.5)           @noisy det277 det624
mzz (3.5, 0.5) (3, 0.5)       @noisy det461
mxx (4, 0) (4, 0.5)           @noisy det217 det697
mzz (3, 2.5) (3.5, 2.5)       @noisy det13 det461
mxx (4, 2) (4, 2.5)           @noisy det730 det743
mzz (3, 4.5) (3.5, 4.5)       @noisy det13 det700
mxx (4, 4.5) (4, 4)           @noisy det407 det475
mzz (3.5, 6.5) (3.0, 6.5)     @noisy det700
mxx (4.0, 6.5) (4, 6)         @noisy det211 det309
mzz (4.0, -0.5) (4.5, -0.5)     @noisy det173
mx (5.0, -0.5)                @noisy det738 det781
mzz (4, 1.5) (4.5, 1.5)       @noisy det173 det626
mxx (5, 1) (5, 1.5)           @noisy det834 det912
mzz (4.5, 3.5) (4, 3.5)       @noisy det626 det657
mxx (5, 3.5) (5, 3)           @noisy det512 det614
mzz (4, 5.5) (4.5, 5.5)       @noisy det657
mxx (5, 5.5) (5, 5)           @noisy det669 det827
mzz (5, 0.5) (5.5, 0.5)       @noisy det740
mxx (6, 0) (6, 0.5)           @noisy det168 det568
mzz (5.5, 2.5) (5, 2.5)       @noisy det457 det740
mxx (6, 2.5) (6, 2)           @noisy det134 det587
mzz (5, 4.5) (5.5, 4.5)       @noisy det457 det737
mxx (6, 4) (6, 4.5)           @noisy det247 det443
mzz (5.0, 6.5) (5.5, 6.5)     @noisy det737
mxx (6, 6) (6.0, 6.5)         @noisy det154 det825
mzz (0, 1) (0.5, 1)           @noisy det408 det917
mz (0.5, 0.5)                 @noisy det281 det408
mx (0.5, 0)                   @noisy det195 det232 det913
mx (-0.5, 1.0)                @noisy det430
mz (-0.5, 1.5)                @noisy det326 det785
mz (-0.5, 2.0)                @noisy det785 det864
mzz (0, 3) (0.5, 3)           @noisy det129 det197
mz (0.5, 2.5)                 @noisy det197 det258
mx (0.5, 2)                   @noisy det149 det430 det662
mx (-0.5, 3.0)                @noisy det650
mz (-0.5, 3.5)                @noisy det287 det487
mz (-0.5, 4.0)                @noisy det47 det487
mzz (0.5, 5) (0, 5)           @noisy det265 det760
mz (0.5, 4.5)                 @noisy det265 det364
mx (0.5, 4)                   @noisy det397 det423 det650
mx (-0.5, 5.0)                @noisy det308
mz (-0.5, 5.5)                @noisy det342 det634
mz (-0.5, 6.0)                @noisy det634 det711
mzz (1, 2) (1.5, 2)           @noisy det520 det860
mz (1.5, 1.5)                 @noisy det294 det520
mx (1.5, 1)                   @noisy det117 det149 det560 det913
mzz (1.5, 4) (1, 4)           @noisy det649 det651
mz (1.5, 3.5)                 @noisy det370 det649
mx (1.5, 3)                   @noisy det147 det423 det662 det813
mzz (1, 6) (1.5, 6)           @noisy det97 det769
mz (1.5, 5.5)                 @noisy det314 det769
mx (1.5, 5)                   @noisy det85 det277 det397 det559
mzz (2, 1) (2.5, 1)           @noisy det276 det527
mz (2.5, 0.5)                 @noisy det367 det527
mx (2.5, 0)                   @noisy det432 det560 det640 det697
mzz (2, 3) (2.5, 3)           @noisy det244 det916
mz (2.5, 2.5)                 @noisy det345 det916
mx (2.5, 2)                   @noisy det117 det147 det743 det823
mzz (2, 5) (2.5, 5)           @noisy det515 det643
mz (2.5, 4.5)                 @noisy det296 det643
mx (2.5, 4)                   @noisy det475 det559 det668 det813
mzz (3, 2) (3.5, 2)           @noisy det454 det461
mz (3.5, 1.5)                 @noisy det269 det454
mx (3.5, 1)                   @noisy det217 det697 det823 det834
mzz (3, 4) (3.5, 4)           @noisy det13 det410
mz (3.5, 3.5)                 @noisy det344 det410
mx (3.5, 3)                   @noisy det614 det668 det730 det743
mzz (3.5, 6) (3, 6)           @noisy det700 det824
mz (3.5, 5.5)                 @noisy det354 det824
mx (3.5, 5)                   @noisy det407 det475 det624 det827
mzz (4, 1) (4.5, 1)           @noisy det173 det523
mz (4.5, 0.5)                 @noisy det337 det523
mx (4.5, 0)                   @noisy det217 det568 det738 det781
mzz (4.5, 3) (4, 3)           @noisy det483 det626
mz (4.5, 2.5)                 @noisy det253 det483
mx (4.5, 2)                   @noisy det134 det730 det834 det912
mzz (4, 5) (4.5, 5)           @noisy det539 det657
mz (4.5, 4.5)                 @noisy det268 det539
mx (4.5, 4)                   @noisy det407 det443 det512 det614
mx (6.5, 0.0)                 @noisy det168
mz (6.5, 0.5)                 @noisy det95 det261
mzz (6, 1) (6.5, 1.0)         @noisy det17 det95
mzz (5.5, 2) (5, 2)           @noisy det482 det740
mz (5.5, 1.5)                 @noisy det346 det482
mx (5.5, 1)                   @noisy det168 det568 det912
mx (6.5, 2.0)                 @noisy det587
mz (6.5, 2.5)                 @noisy det380 det415
mzz (6, 3) (6.5, 3.0)         @noisy det415 det687
mzz (5, 4) (5.5, 4)           @noisy det457 det734
mz (5.5, 3.5)                 @noisy det334 det734
mx (5.5, 3)                   @noisy det134 det512 det587
mx (6.5, 4.0)                 @noisy det247
mz (6.5, 4.5)                 @noisy det310 det716
mzz (6.5, 5.0) (6, 5)         @noisy det716 det843
mzz (5, 6) (5.5, 6)           @noisy det361 det737
mz (5.5, 5.5)                 @noisy det361 det374
mx (5.5, 5)                   @noisy det247 det443 det669

--------         12
mx (0.0, -0.5)                @noisy det195 det232
mzz (1.0, -0.5) (0.5, -0.5)     @noisy det917
mzz (1, 1.5) (0.5, 1.5)       @noisy det129 det917
mxx (0, 1.5) (0, 1)           @noisy det149 det430
mzz (1, 3.5) (0.5, 3.5)       @noisy det129 det760
mxx (0, 3.5) (0, 3)           @noisy det423 det650
mzz (0.5, 5.5) (1, 5.5)       @noisy det760
mxx (0, 5.5) (0, 5)           @noisy det85 det308
mzz (1.5, 0.5) (2, 0.5)       @noisy det860
mxx (1, 0.5) (1, 0)           @noisy det560 det913
mzz (1.5, 2.5) (2, 2.5)       @noisy det651 det860
mxx (1, 2) (1, 2.5)           @noisy det147 det662
mzz (1.5, 4.5) (2, 4.5)       @noisy det97 det651
mxx (1, 4) (1, 4.5)           @noisy det397 det559
mxx (1, 6) (1.0, 6.5)         @noisy det157 det468
mzz (1.5, 6.5) (2.0, 6.5)     @noisy det97
mx (2.0, -0.5)                @noisy det432 det640
mzz (2.5, -0.5) (3.0, -0.5)     @noisy det276
mzz (3, 1.5) (2.5, 1.5)       @noisy det244 det276
mxx (2, 1) (2, 1.5)           @noisy det117 det823
mzz (2.5, 3.5) (3, 3.5)       @noisy det244 det515
mxx (2, 3.5) (2, 3)           @noisy det668 det813
mzz (2.5, 5.5) (3, 5.5)       @noisy det515
mxx (2, 5.5) (2, 5)           @noisy det277 det624
mzz (3.5, 0.5) (4, 0.5)       @noisy det461
mxx (3, 0) (3, 0.5)           @noisy det217 det697
mzz (3.5, 2.5) (4, 2.5)       @noisy det13 det461
mxx (3, 2.5) (3, 2)           @noisy det730 det743
mzz (4, 4.5) (3.5, 4.5)       @noisy det13 det700
mxx (3, 4.5) (3, 4)           @noisy det407 det475
mxx (3.0, 6.5) (3, 6)         @noisy det211 det309
mzz (3.5, 6.5) (4.0, 6.5)     @noisy det700
mx (4.0, -0.5)                @noisy det738 det781
mzz (5.0, -0.5) (4.5, -0.5)     @noisy det173
mzz (5, 1.5) (4.5, 1.5)       @noisy det173 det626
mxx (4, 1.5) (4, 1)           @noisy det834 det912
mzz (5, 3.5) (4.5, 3.5)       @noisy det626 det657
mxx (4, 3) (4, 3.5)           @noisy det512 det614
mzz (5, 5.5) (4.5, 5.5)       @noisy det657
mxx (4, 5) (4, 5.5)           @noisy det669 det827
mzz (5.5, 0.5) (6, 0.5)       @noisy det740
mxx (5, 0) (5, 0.5)           @noisy det168 det568
mzz (5.5, 2.5) (6, 2.5)       @noisy det457 det740
mxx (5, 2) (5, 2.5)           @noisy det134 det587
mzz (5.5, 4.5) (6, 4.5)       @noisy det457 det737
mxx (5, 4.5) (5, 4)           @noisy det247 det443
mxx (5.0, 6.5) (5, 6)         @noisy det154 det825
mzz (6.0, 6.5) (5.5, 6.5)     @noisy det737
mzz (0.5, 0) (0, 0)           @noisy det899 det917
mz (0.5, 0.5)                 @noisy det281 det899
mx (0.5, 1)                   @noisy det149 det430 det560
mz (-0.5, 1.0)                @noisy det704 det864
mz (-0.5, 1.5)                @noisy det326 det704
mx (-0.5, 2.0)                @noisy det149
mzz (0, 2) (0.5, 2)           @noisy det129 det444
mz (0.5, 2.5)                 @noisy det258 det444
mx (0.5, 3)                   @noisy det147 det423 det650
mz (-0.5, 3.0)                @noisy det47 det245
mz (-0.5, 3.5)                @noisy det245 det287
mx (-0.5, 4.0)                @noisy det423
mzz (0, 4) (0.5, 4)           @noisy det394 det760
mz (0.5, 4.5)                 @noisy det364 det394
mx (0.5, 5)                   @noisy det85 det308 det559
mz (-0.5, 5.0)                @noisy det711 det861
mz (-0.5, 5.5)                @noisy det342 det861
mx (-0.5, 6.0)                @noisy det85
mzz (1, 1) (1.5, 1)           @noisy det283 det860
mz (1.5, 1.5)                 @noisy det283 det294
mx (1.5, 2)                   @noisy det147 det430 det662 det823
mzz (1, 3) (1.5, 3)           @noisy det427 det651
mz (1.5, 3.5)                 @noisy det370 det427
mx (1.5, 4)                   @noisy det397 det559 det650 det668
mzz (1.5, 5) (1, 5)           @noisy det97 det808
mz (1.5, 5.5)                 @noisy det314 det808
mx (1.5, 6)                   @noisy det157 det308 det468 det624
mzz (2, 0) (2.5, 0)           @noisy det276 det383
mz (2.5, 0.5)                 @noisy det367 det383
mx (2.5, 1)                   @noisy det117 det217 det823 det913
mzz (2.5, 2) (2, 2)           @noisy det244 det866
mz (2.5, 2.5)                 @noisy det345 det866
mx (2.5, 3)                   @noisy det662 det668 det730 det813
mzz (2, 4) (2.5, 4)           @noisy det441 det515
mz (2.5, 4.5)                 @noisy det296 det441
mx (2.5, 5)                   @noisy det277 det397 det407 det624
mzz (3, 1) (3.5, 1)           @noisy det461 det540
mz (3.5, 1.5)                 @noisy det269 det540
mx (3.5, 2)                   @noisy det117 det730 det743 det912
mzz (3, 3) (3.5, 3)           @noisy det13 det593
mz (3.5, 3.5)                 @noisy det344 det593
mx (3.5, 4)                   @noisy det407 det475 det512 det813
mzz (3.5, 5) (3, 5)           @noisy det165 det700
mz (3.5, 5.5)                 @noisy det165 det354
mx (3.5, 6)                   @noisy det211 det277 det309 det669
mzz (4, 0) (4.5, 0)           @noisy det88 det173
mz (4.5, 0.5)                 @noisy det88 det337
mx (4.5, 1)                   @noisy det168 det697 det834 det912
mzz (4.5, 2) (4, 2)           @noisy det412 det626
mz (4.5, 2.5)                 @noisy det253 det412
mx (4.5, 3)                   @noisy det512 det587 det614 det743
mzz (4, 4) (4.5, 4)           @noisy det378 det657
mz (4.5, 4.5)                 @noisy det268 det378
mx (4.5, 5)                   @noisy det247 det475 det669 det827
mzz (6.5, 0.0) (6, 0)         @noisy det17 det101
mz (6.5, 0.5)                 @noisy det101 det261
mx (6.5, 1.0)                 @noisy det568
mzz (5.5, 1) (5, 1)           @noisy det740 det780
mz (5.5, 1.5)                 @noisy det346 det780
mx (5.5, 2)                   @noisy det134 det587 det834
mzz (6, 2) (6.5, 2.0)         @noisy det329 det687
mz (6.5, 2.5)                 @noisy det329 det380
mx (6.5, 3.0)                 @noisy det134
mzz (5, 3) (5.5, 3)           @noisy det250 det457
mz (5.5, 3.5)                 @noisy det250 det334
mx (5.5, 4)                   @noisy det247 det443 det614
mzz (6, 4) (6.5, 4.0)         @noisy det76 det843
mz (6.5, 4.5)                 @noisy det76 det310
mx (6.5, 5.0)                 @noisy det443
mzz (5, 5) (5.5, 5)           @noisy det524 det737
mz (5.5, 5.5)                 @noisy det374 det524
mx (5.5, 6)                   @noisy det154 det825 det827

--------         13
mz (0.0, -0.5)                @noisy det899
mx (0.5, -0.5)                @noisy det195 det684
mxx (1, 0) (1.0, -0.5)        @noisy det195 det232
mxx (1, 1.5) (1, 2)           @noisy det149 det430
mx (0.5, 1.5)                 @noisy det430 det694
mz (0, 1.5)                   @noisy det444 det704 det864 det917
mxx (1, 3.5) (1, 4)           @noisy det423 det650
mx (0.5, 3.5)                 @noisy det611 det650
mz (0, 3.5)                   @noisy det47 det129 det245 det394
mxx (1, 6) (1, 5.5)           @noisy det85 det308
mx (0.5, 5.5)                 @noisy det308 det622
mz (0, 5.5)                   @noisy det711 det760 det861
mxx (2, 0.5) (2, 1)           @noisy det560 det913
mx (1.5, 0.5)                 @noisy det633 det913
mz (1, 0.5)                   @noisy det283 det899 det917
mxx (2, 3) (2, 2.5)           @noisy det147 det662
mx (1.5, 2.5)                 @noisy det662 det664
mz (1, 2.5)                   @noisy det129 det427 det444 det860
mxx (2, 4.5) (2, 5)           @noisy det397 det559
mx (1.5, 4.5)                 @noisy det397 det675
mz (1, 4.5)                   @noisy det394 det651 det760 det808
mz (1.0, 6.5)                 @noisy det97
mx (1.5, 6.5)                 @noisy det157 det646
mx (2.0, 6.5)                 @noisy det157 det468
mz (2.0, -0.5)                @noisy det383
mx (2.5, -0.5)                @noisy det432 det670
mxx (3.0, -0.5) (3, 0)        @noisy det432 det640
mxx (3, 1.5) (3, 2)           @noisy det117 det823
mx (2.5, 1.5)                 @noisy det117 det710
mz (2, 1.5)                   @noisy det276 det283 det860 det866
mxx (3, 3.5) (3, 4)           @noisy det668 det813
mx (2.5, 3.5)                 @noisy det714 det813
mz (2, 3.5)                   @noisy det244 det427 det441 det651
mxx (3, 5.5) (3, 6)           @noisy det277 det624
mx (2.5, 5.5)                 @noisy det277 det635
mz (2, 5.5)                   @noisy det97 det515 det808
mxx (4, 0.5) (4, 1)           @noisy det217 det697
mx (3.5, 0.5)                 @noisy det638 det697
mz (3, 0.5)                   @noisy det276 det383 det540
mxx (4, 2.5) (4, 3)           @noisy det730 det743
mx (3.5, 2.5)                 @noisy det677 det743
mz (3, 2.5)                   @noisy det244 det461 det593 det866
mxx (4, 4.5) (4, 5)           @noisy det407 det475
mx (3.5, 4.5)                 @noisy det475 det608
mz (3, 4.5)                   @noisy det13 det165 det441 det515
mz (3.0, 6.5)                 @noisy det700
mx (3.5, 6.5)                 @noisy det309 det654
mx (4.0, 6.5)                 @noisy det211 det309
mz (4.0, -0.5)                @noisy det88
mx (4.5, -0.5)                @noisy det681 det781
mxx (5.0, -0.5) (5, 0)        @noisy det738 det781
mxx (5, 1.5) (5, 2)           @noisy det834 det912
mx (4.5, 1.5)                 @noisy det692 det834
mz (4, 1.5)                   @noisy det173 det412 det461 det540
mxx (5, 3.5) (5, 4)           @noisy det512 det614
mx (4.5, 3.5)                 @noisy det614 det705
mz (4, 3.5)                   @noisy det13 det378 det593 det626
mxx (5, 5.5) (5, 6)           @noisy det669 det827
mx (4.5, 5.5)                 @noisy det620 det827
mz (4, 5.5)                   @noisy det165 det657 det700
mxx (6, 1) (6, 0.5)           @noisy det168 det568
mx (5.5, 0.5)                 @noisy det568 det630
mz (5, 0.5)                   @noisy det88 det173 det780
mxx (6, 2.5) (6, 3)           @noisy det134 det587
mx (5.5, 2.5)                 @noisy det134 det661
mz (5, 2.5)                   @noisy det250 det412 det626 det740
mxx (6, 4.5) (6, 5)           @noisy det247 det443
mx (5.5, 4.5)                 @noisy det443 det673
mz (5, 4.5)                   @noisy det378 det457 det524 det657
mz (5.0, 6.5)                 @noisy det737
mx (5.5, 6.5)                 @noisy det154 det637
mx (6.0, 6.5)                 @noisy det154 det825
mxx (0.5, 0.5) (0.5, 0)       @noisy det560
mzz (1, 1) (0.5, 1)           @noisy det899 det917
mxx (-0.5, 1.5) (-0.5, 1.0)     @noisy det149
mzz (-0.5, 2.0) (0, 2)        @noisy det704 det864
mxx (0.5, 2.5) (0.5, 2)       @noisy det147
mzz (1, 3) (0.5, 3)           @noisy det129 det444
mxx (-0.5, 3.0) (-0.5, 3.5)     @noisy det423
mzz (-0.5, 4.0) (0, 4)        @noisy det47 det245
mxx (0.5, 4.5) (0.5, 4)       @noisy det559
mzz (0.5, 5) (1, 5)           @noisy det394 det760
mxx (-0.5, 5.0) (-0.5, 5.5)     @noisy det85
mzz (-0.5, 6.0) (0, 6)        @noisy det711 det861
mxx (1.5, 1.5) (1.5, 1)       @noisy det149 det823
mzz (1.5, 2) (2, 2)           @noisy det283 det860
mxx (1.5, 3.5) (1.5, 3)       @noisy det423 det668
mzz (1.5, 4) (2, 4)           @noisy det427 det651
mxx (1.5, 5) (1.5, 5.5)       @noisy det85 det624
mzz (1.5, 6) (2, 6)           @noisy det97 det808
mxx (2.5, 0.5) (2.5, 0)       @noisy det217 det560
mzz (3, 1) (2.5, 1)           @noisy det276 det383
mxx (2.5, 2) (2.5, 2.5)       @noisy det147 det730
mzz (2.5, 3) (3, 3)           @noisy det244 det866
mxx (2.5, 4) (2.5, 4.5)       @noisy det407 det559
mzz (2.5, 5) (3, 5)           @noisy det441 det515
mxx (3.5, 1) (3.5, 1.5)       @noisy det823 det912
mzz (3.5, 2) (4, 2)           @noisy det461 det540
mxx (3.5, 3) (3.5, 3.5)       @noisy det512 det668
mzz (4, 4) (3.5, 4)           @noisy det13 det593
mxx (3.5, 5) (3.5, 5.5)       @noisy det624 det669
mzz (3.5, 6) (4, 6)           @noisy det165 det700
mxx (4.5, 0.5) (4.5, 0)       @noisy det168 det217
mzz (5, 1) (4.5, 1)           @noisy det88 det173
mxx (4.5, 2) (4.5, 2.5)       @noisy det587 det730
mzz (5, 3) (4.5, 3)           @noisy det412 det626
mxx (4.5, 4.5) (4.5, 4)       @noisy det247 det407
mzz (5, 5) (4.5, 5)           @noisy det378 det657
mxx (6.5, 0.0) (6.5, 0.5)     @noisy det168
mz (6.5, 1.0)                 @noisy det17 det101
mxx (5.5, 1) (5.5, 1.5)       @noisy det912
mzz (5.5, 2) (6, 2)           @noisy det740 det780
mxx (6.5, 2.5) (6.5, 2.0)     @noisy det587
mz (6.5, 3.0)                 @noisy det329 det687
mxx (5.5, 3) (5.5, 3.5)       @noisy det512
mzz (5.5, 4) (6, 4)           @noisy det250 det457
mxx (6.5, 4.5) (6.5, 4.0)     @noisy det247
mz (6.5, 5.0)                 @noisy det76 det843
mxx (5.5, 5.5) (5.5, 5)       @noisy det669
mzz (6, 6) (5.5, 6)           @noisy det524 det737

--------         14
mxx (0.0, -0.5) (0, 0)        @noisy det232 det376
mx (0.5, -0.5)                @noisy det376 det684
mz (1.0, -0.5)                @noisy det917
mxx (0, 1.5) (0, 2)           @noisy det66 det149
mx (0.5, 1.5)                 @noisy det66 det694
mz (1, 1.5)                   @noisy det129 det283 det860 det899
mxx (0, 3.5) (0, 4)           @noisy det423 det744
mx (0.5, 3.5)                 @noisy det611 det744
mz (1, 3.5)                   @noisy det427 det444 det651 det760
mxx (0, 5.5) (0, 6)           @noisy det85 det455
mx (0.5, 5.5)                 @noisy det455 det622
mz (1, 5.5)                   @noisy det97 det394 det808
mxx (1, 0.5) (1, 1)           @noisy det23 det560
mx (1.5, 0.5)                 @noisy det23 det633
mz (2, 0.5)                   @noisy det276 det383 det860
mxx (1, 2.5) (1, 3)           @noisy det147 det596
mx (1.5, 2.5)                 @noisy det596 det664
mz (2, 2.5)                   @noisy det244 det283 det651 det866
mxx (1, 4.5) (1, 5)           @noisy det460 det559
mx (1.5, 4.5)                 @noisy det460 det675
mz (2, 4.5)                   @noisy det97 det427 det441 det515
mx (1.0, 6.5)                 @noisy det288 det468
mx (1.5, 6.5)                 @noisy det288 det646
mz (2.0, 6.5)                 @noisy det808
mxx (2.0, -0.5) (2, 0)        @noisy det522 det640
mx (2.5, -0.5)                @noisy det522 det670
mz (3.0, -0.5)                @noisy det276
mxx (2, 1.5) (2, 2)           @noisy det625 det823
mx (2.5, 1.5)                 @noisy det625 det710
mz (3, 1.5)                   @noisy det244 det383 det461 det540
mxx (2, 3.5) (2, 4)           @noisy det180 det668
mx (2.5, 3.5)                 @noisy det180 det714
mz (3, 3.5)                   @noisy det13 det515 det593 det866
mxx (2, 5.5) (2, 6)           @noisy det624 det878
mx (2.5, 5.5)                 @noisy det635 det878
mz (3, 5.5)                   @noisy det165 det441 det700
mxx (3, 1) (3, 0.5)           @noisy det217 det358
mx (3.5, 0.5)                 @noisy det358 det638
mz (4, 0.5)                   @noisy det88 det173 det461
mxx (3, 2.5) (3, 3)           @noisy det416 det730
mx (3.5, 2.5)                 @noisy det416 det677
mz (4, 2.5)                   @noisy det13 det412 det540 det626
mxx (3, 4.5) (3, 5)           @noisy det407 det793
mx (3.5, 4.5)                 @noisy det608 det793
mz (4, 4.5)                   @noisy det378 det593 det657 det700
mx (3.0, 6.5)                 @noisy det210 det211
mx (3.5, 6.5)                 @noisy det210 det654
mz (4.0, 6.5)                 @noisy det165
mxx (4.0, -0.5) (4, 0)        @noisy det186 det738
mx (4.5, -0.5)                @noisy det186 det681
mz (5.0, -0.5)                @noisy det173
mxx (4, 1.5) (4, 2)           @noisy det369 det912
mx (4.5, 1.5)                 @noisy det369 det692
mz (5, 1.5)                   @noisy det88 det626 det740 det780
mxx (4, 4) (4, 3.5)           @noisy det512 det745
mx (4.5, 3.5)                 @noisy det705 det745
mz (5, 3.5)                   @noisy det250 det412 det457 det657
mxx (4, 5.5) (4, 6)           @noisy det609 det669
mx (4.5, 5.5)                 @noisy det609 det620
mz (5, 5.5)                   @noisy det378 det524 det737
mxx (5, 0.5) (5, 1)           @noisy det168 det402
mx (5.5, 0.5)                 @noisy det402 det630
mz (6, 0.5)                   @noisy det17 det101 det740
mxx (5, 3) (5, 2.5)           @noisy det200 det587
mx (5.5, 2.5)                 @noisy det200 det661
mz (6, 2.5)                   @noisy det329 det457 det687 det780
mxx (5, 4.5) (5, 5)           @noisy det247 det425
mx (5.5, 4.5)                 @noisy det425 det673
mz (6, 4.5)                   @noisy det76 det250 det737 det843
mx (5.0, 6.5)                 @noisy det488 det825
mx (5.5, 6.5)                 @noisy det488 det637
mz (6.0, 6.5)                 @noisy det524
mxx (0.5, 0.5) (0.5, 1)       @noisy det560
mzz (1, 0) (0.5, 0)           @noisy det899 det917
mzz (0, 1) (-0.5, 1.0)        @noisy det704 det864
mxx (-0.5, 2.0) (-0.5, 1.5)     @noisy det149
mxx (0.5, 2.5) (0.5, 3)       @noisy det147
mzz (1, 2) (0.5, 2)           @noisy det129 det444
mzz (-0.5, 3.0) (0, 3)        @noisy det47 det245
mxx (-0.5, 3.5) (-0.5, 4.0)     @noisy det423
mxx (0.5, 5) (0.5, 4.5)       @noisy det559
mzz (1, 4) (0.5, 4)           @noisy det394 det760
mzz (-0.5, 5.0) (0, 5)        @noisy det711 det861
mxx (-0.5, 5.5) (-0.5, 6.0)     @noisy det85
mxx (1.5, 1.5) (1.5, 2)       @noisy det149 det823
mzz (1.5, 1) (2, 1)           @noisy det283 det860
mxx (1.5, 4) (1.5, 3.5)       @noisy det423 det668
mzz (2, 3) (1.5, 3)           @noisy det427 det651
mxx (1.5, 5.5) (1.5, 6)       @noisy det85 det624
mzz (1.5, 5) (2, 5)           @noisy det97 det808
mxx (2.5, 0.5) (2.5, 1)       @noisy det217 det560
mzz (2.5, 0) (3, 0)           @noisy det276 det383
mxx (2.5, 2.5) (2.5, 3)       @noisy det147 det730
mzz (2.5, 2) (3, 2)           @noisy det244 det866
mxx (2.5, 4.5) (2.5, 5)       @noisy det407 det559
mzz (2.5, 4) (3, 4)           @noisy det441 det515
mxx (3.5, 1.5) (3.5, 2)       @noisy det823 det912
mzz (3.5, 1) (4, 1)           @noisy det461 det540
mxx (3.5, 3.5) (3.5, 4)       @noisy det512 det668
mzz (3.5, 3) (4, 3)           @noisy det13 det593
mxx (3.5, 5.5) (3.5, 6)       @noisy det624 det669
mzz (3.5, 5) (4, 5)           @noisy det165 det700
mxx (4.5, 0.5) (4.5, 1)       @noisy det168 det217
mzz (5, 0) (4.5, 0)           @noisy det88 det173
mxx (4.5, 2.5) (4.5, 3)       @noisy det587 det730
mzz (4.5, 2) (5, 2)           @noisy det412 det626
mxx (4.5, 4.5) (4.5, 5)       @noisy det247 det407
mzz (5, 4) (4.5, 4)           @noisy det378 det657
mz (6.5, 0.0)                 @noisy det17 det101
mxx (6.5, 0.5) (6.5, 1.0)     @noisy det168
mxx (5.5, 1.5) (5.5, 2)       @noisy det912
mzz (5.5, 1) (6, 1)           @noisy det740 det780
mz (6.5, 2.0)                 @noisy det329 det687
mxx (6.5, 2.5) (6.5, 3.0)     @noisy det587
mxx (5.5, 3.5) (5.5, 4)       @noisy det512
mzz (5.5, 3) (6, 3)           @noisy det250 det457
mz (6.5, 4.0)                 @noisy det76 det843
mxx (6.5, 5.0) (6.5, 4.5)     @noisy det247
mxx (5.5, 5.5) (5.5, 6)       @noisy det669
mzz (5.5, 5) (6, 5)           @noisy det524 det737

--------         15
mzz (0.5, -0.5) (0.0, -0.5)     @noisy det899
mx (1.0, -0.5)                @noisy det232 det376
mzz (0, 1.5) (0.5, 1.5)       @noisy det444 det899
mxx (1, 1) (1, 1.5)           @noisy det66 det149
mzz (0, 3.5) (0.5, 3.5)       @noisy det394 det444
mxx (1, 3) (1, 3.5)           @noisy det423 det744
mzz (0.5, 5.5) (0, 5.5)       @noisy det394
mxx (1, 5) (1, 5.5)           @noisy det85 det455
mzz (1, 0.5) (1.5, 0.5)       @noisy det283
mxx (2, 0) (2, 0.5)           @noisy det23 det560
mzz (1, 2.5) (1.5, 2.5)       @noisy det283 det427
mxx (2, 2) (2, 2.5)           @noisy det147 det596
mzz (1.5, 4.5) (1, 4.5)       @noisy det427 det808
mxx (2, 4.5) (2, 4)           @noisy det460 det559
mzz (1.0, 6.5) (1.5, 6.5)     @noisy det808
mxx (2, 6) (2.0, 6.5)         @noisy det288 det468
mzz (2.0, -0.5) (2.5, -0.5)     @noisy det383
mx (3.0, -0.5)                @noisy det522 det640
mzz (2, 1.5) (2.5, 1.5)       @noisy det383 det866
mxx (3, 1.5) (3, 1)           @noisy det625 det823
mzz (2, 3.5) (2.5, 3.5)       @noisy det441 det866
mxx (3, 3.5) (3, 3)           @noisy det180 det668
mzz (2, 5.5) (2.5, 5.5)       @noisy det441
mxx (3, 5) (3, 5.5)           @noisy det624 det878
mzz (3.5, 0.5) (3, 0.5)       @noisy det540
mxx (4, 0) (4, 0.5)           @noisy det217 det358
mzz (3, 2.5) (3.5, 2.5)       @noisy det540 det593
mxx (4, 2) (4, 2.5)           @noisy det416 det730
mzz (3, 4.5) (3.5, 4.5)       @noisy det165 det593
mxx (4, 4.5) (4, 4)           @noisy det407 det793
mzz (3.5, 6.5) (3.0, 6.5)     @noisy det165
mxx (4.0, 6.5) (4, 6)         @noisy det210 det211
mzz (4.0, -0.5) (4.5, -0.5)     @noisy det88
mx (5.0, -0.5)                @noisy det186 det738
mzz (4, 1.5) (4.5, 1.5)       @noisy det88 det412
mxx (5, 1) (5, 1.5)           @noisy det369 det912
mzz (4.5, 3.5) (4, 3.5)       @noisy det378 det412
mxx (5, 3.5) (5, 3)           @noisy det512 det745
mzz (4, 5.5) (4.5, 5.5)       @noisy det378
mxx (5, 5.5) (5, 5)           @noisy det609 det669
mzz (5, 0.5) (5.5, 0.5)       @noisy det780
mxx (6, 0) (6, 0.5)           @noisy det168 det402
mzz (5.5, 2.5) (5, 2.5)       @noisy det250 det780
mxx (6, 2.5) (6, 2)           @noisy det200 det587
mzz (5, 4.5) (5.5, 4.5)       @noisy det250 det524
mxx (6, 4) (6, 4.5)           @noisy det247 det425
mzz (5.0, 6.5) (5.5, 6.5)     @noisy det524
mxx (6, 6) (6.0, 6.5)         @noisy det488 det825
mzz (0, 1) (0.5, 1)           @noisy det899 det917
mz (0.5, 0.5)                 @noisy det50 det917
mx (0.5, 0)                   @noisy det232 det376 det560
mx (-0.5, 1.0)                @noisy det149
mz (-0.5, 1.5)                @noisy det46 det864
mz (-0.5, 2.0)                @noisy det704 det864
mzz (0, 3) (0.5, 3)           @noisy det129 det444
mz (0.5, 2.5)                 @noisy det31 det129
mx (0.5, 2)                   @noisy det66 det147 det149
mx (-0.5, 3.0)                @noisy det423
mz (-0.5, 3.5)                @noisy det47 det84
mz (-0.5, 4.0)                @noisy det47 det245
mzz (0.5, 5) (0, 5)           @noisy det394 det760
mz (0.5, 4.5)                 @noisy det73 det760
mx (0.5, 4)                   @noisy det423 det559 det744
mx (-0.5, 5.0)                @noisy det85
mz (-0.5, 5.5)                @noisy det7 det711
mz (-0.5, 6.0)                @noisy det711 det861
mzz (1, 2) (1.5, 2)           @noisy det283 det860
mz (1.5, 1.5)                 @noisy det55 det860
mx (1.5, 1)                   @noisy det23 det66 det560 det823
mzz (1.5, 4) (1, 4)           @noisy det427 det651
mz (1.5, 3.5)                 @noisy det81 det651
mx (1.5, 3)                   @noisy det147 det596 det668 det744
mzz (1, 6) (1.5, 6)           @noisy det97 det808
mz (1.5, 5.5)                 @noisy det26 det97
mx (1.5, 5)                   @noisy det455 det460 det559 det624
mzz (2, 1) (2.5, 1)           @noisy det276 det383
mz (2.5, 0.5)                 @noisy det52 det276
mx (2.5, 0)                   @noisy det23 det217 det522 det640
mzz (2, 3) (2.5, 3)           @noisy det244 det866
mz (2.5, 2.5)                 @noisy det18 det244
mx (2.5, 2)                   @noisy det596 det625 det730 det823
mzz (2, 5) (2.5, 5)           @noisy det441 det515
mz (2.5, 4.5)                 @noisy det57 det515
mx (2.5, 4)                   @noisy det180 det407 det460 det668
mzz (3, 2) (3.5, 2)           @noisy det461 det540
mz (3.5, 1.5)                 @noisy det104 det461
mx (3.5, 1)                   @noisy det217 det358 det625 det912
mzz (3, 4) (3.5, 4)           @noisy det13 det593
mz (3.5, 3.5)                 @noisy det13 det61
mx (3.5, 3)                   @noisy det180 det416 det512 det730
mzz (3.5, 6) (3, 6)           @noisy det165 det700
mz (3.5, 5.5)                 @noisy det65 det700
mx (3.5, 5)                   @noisy det407 det669 det793 det878
mzz (4, 1) (4.5, 1)           @noisy det88 det173
mz (4.5, 0.5)                 @noisy det59 det173
mx (4.5, 0)                   @noisy det168 det186 det358 det738
mzz (4.5, 3) (4, 3)           @noisy det412 det626
mz (4.5, 2.5)                 @noisy det25 det626
mx (4.5, 2)                   @noisy det369 det416 det587 det912
mzz (4, 5) (4.5, 5)           @noisy det378 det657
mz (4.5, 4.5)                 @noisy det40 det657
mx (4.5, 4)                   @noisy det247 det512 det745 det793
mx (6.5, 0.0)                 @noisy det402
mz (6.5, 0.5)                 @noisy det17 det33
mzz (6, 1) (6.5, 1.0)         @noisy det17 det101
mzz (5.5, 2) (5, 2)           @noisy det740 det780
mz (5.5, 1.5)                 @noisy det29 det740
mx (5.5, 1)                   @noisy det168 det369 det402
mx (6.5, 2.0)                 @noisy det200
mz (6.5, 2.5)                 @noisy det687 det902
mzz (6, 3) (6.5, 3.0)         @noisy det329 det687
mzz (5, 4) (5.5, 4)           @noisy det250 det457
mz (5.5, 3.5)                 @noisy det56 det457
mx (5.5, 3)                   @noisy det200 det587 det745
mx (6.5, 4.0)                 @noisy det425
mz (6.5, 4.5)                 @noisy det14 det843
mzz (6.5, 5.0) (6, 5)         @noisy det76 det843
mzz (5, 6) (5.5, 6)           @noisy det524 det737
mz (5.5, 5.5)                 @noisy det94 det737
mx (5.5, 5)                   @noisy det247 det425 det609

--------         16
mx (0.0, -0.5)                @noisy det232 det376
mzz (1.0, -0.5) (0.5, -0.5)     @noisy det899
mzz (1, 1.5) (0.5, 1.5)       @noisy det444 det899
mxx (0, 1.5) (0, 1)           @noisy det66 det149
mzz (1, 3.5) (0.5, 3.5)       @noisy det394 det444
mxx (0, 3.5) (0, 3)           @noisy det423 det744
mzz (0.5, 5.5) (1, 5.5)       @noisy det394
mxx (0, 5.5) (0, 5)           @noisy det85 det455
mzz (1.5, 0.5) (2, 0.5)       @noisy det283
mxx (1, 0.5) (1, 0)           @noisy det23 det560
mzz (1.5, 2.5) (2, 2.5)       @noisy det283 det427
mxx (1, 2) (1, 2.5)           @noisy det147 det596
mzz (1.5, 4.5) (2, 4.5)       @noisy det427 det808
mxx (1, 4) (1, 4.5)           @noisy det460 det559
mxx (1, 6) (1.0, 6.5)         @noisy det288 det468
mzz (1.5, 6.5) (2.0, 6.5)     @noisy det808
mx (2.0, -0.5)                @noisy det522 det640
mzz (2.5, -0.5) (3.0, -0.5)     @noisy det383
mzz (3, 1.5) (2.5, 1.5)       @noisy det383 det866
mxx (2, 1) (2, 1.5)           @noisy det625 det823
mzz (2.5, 3.5) (3, 3.5)       @noisy det441 det866
mxx (2, 3.5) (2, 3)           @noisy det180 det668
mzz (2.5, 5.5) (3, 5.5)       @noisy det441
mxx (2, 5.5) (2, 5)           @noisy det624 det878
mzz (3.5, 0.5) (4, 0.5)       @noisy det540
mxx (3, 0) (3, 0.5)           @noisy det217 det358
mzz (3.5, 2.5) (4, 2.5)       @noisy det540 det593
mxx (3, 2.5) (3, 2)           @noisy det416 det730
mzz (4, 4.5) (3.5, 4.5)       @noisy det165 det593
mxx (3, 4.5) (3, 4)           @noisy det407 det793
mxx (3.0, 6.5) (3, 6)         @noisy det210 det211
mzz (3.5, 6.5) (4.0, 6.5)     @noisy det165
mx (4.0, -0.5)                @noisy det186 det738
mzz (5.0, -0.5) (4.5, -0.5)     @noisy det88
mzz (5, 1.5) (4.5, 1.5)       @noisy det88 det412
mxx (4, 1.5) (4, 1)           @noisy det369 det912
mzz (5, 3.5) (4.5, 3.5)       @noisy det378 det412
mxx (4, 3) (4, 3.5)           @noisy det512 det745
mzz (5, 5.5) (4.5, 5.5)       @noisy det378
mxx (4, 5) (4, 5.5)           @noisy det609 det669
mzz (5.5, 0.5) (6, 0.5)       @noisy det780
mxx (5, 0) (5, 0.5)           @noisy det168 det402
mzz (5.5, 2.5) (6, 2.5)       @noisy det250 det780
mxx (5, 2) (5, 2.5)           @noisy det200 det587
mzz (5.5, 4.5) (6, 4.5)       @noisy det250 det524
mxx (5, 4.5) (5, 4)           @noisy det247 det425
mxx (5.0, 6.5) (5, 6)         @noisy det488 det825
mzz (6.0, 6.5) (5.5, 6.5)     @noisy det524
mzz (0.5, 0) (0, 0)           @noisy det839 det899
mz (0.5, 0.5)                 @noisy det50 det839
mx (0.5, 1)                   @noisy det23 det66 det149
mz (-0.5, 1.0)                @noisy det572 det704
mz (-0.5, 1.5)                @noisy det46 det572
mx (-0.5, 2.0)                @noisy det66
mzz (0, 2) (0.5, 2)           @noisy det162 det444
mz (0.5, 2.5)                 @noisy det31 det162
mx (0.5, 3)                   @noisy det423 det596 det744
mz (-0.5, 3.0)                @noisy det245 det726
mz (-0.5, 3.5)                @noisy det84 det726
mx (-0.5, 4.0)                @noisy det744
mzz (0, 4) (0.5, 4)           @noisy det394 det631
mz (0.5, 4.5)                 @noisy det73 det631
mx (0.5, 5)                   @noisy det85 det455 det460
mz (-0.5, 5.0)                @noisy det156 det861
mz (-0.5, 5.5)                @noisy det7 det156
mx (-0.5, 6.0)                @noisy det455
mzz (1, 1) (1.5, 1)           @noisy det198 det283
mz (1.5, 1.5)                 @noisy det55 det198
mx (1.5, 2)                   @noisy det147 det149 det596 det625
mzz (1, 3) (1.5, 3)           @noisy det427 det530
mz (1.5, 3.5)                 @noisy det81 det530
mx (1.5, 4)                   @noisy det180 det423 det460 det559
mzz (1.5, 5) (1, 5)           @noisy det553 det808
mz (1.5, 5.5)                 @noisy det26 det553
mx (1.5, 6)                   @noisy det85 det288 det468 det878
mzz (2, 0) (2.5, 0)           @noisy det383 det516
mz (2.5, 0.5)                 @noisy det52 det516
mx (2.5, 1)                   @noisy det358 det560 det625 det823
mzz (2.5, 2) (2, 2)           @noisy det658 det866
mz (2.5, 2.5)                 @noisy det18 det658
mx (2.5, 3)                   @noisy det147 det180 det416 det668
mzz (2, 4) (2.5, 4)           @noisy det441 det811
mz (2.5, 4.5)                 @noisy det57 det811
mx (2.5, 5)                   @noisy det559 det624 det793 det878
mzz (3, 1) (3.5, 1)           @noisy det280 det540
mz (3.5, 1.5)                 @noisy det104 det280
mx (3.5, 2)                   @noisy det369 det416 det730 det823
mzz (3, 3) (3.5, 3)           @noisy det593 det725
mz (3.5, 3.5)                 @noisy det61 det725
mx (3.5, 4)                   @noisy det407 det668 det745 det793
mzz (3.5, 5) (3, 5)           @noisy det165 det795
mz (3.5, 5.5)                 @noisy det65 det795
mx (3.5, 6)                   @noisy det210 det211 det609 det624
mzz (4, 0) (4.5, 0)           @noisy det88 det492
mz (4.5, 0.5)                 @noisy det59 det492
mx (4.5, 1)                   @noisy det217 det369 det402 det912
mzz (4.5, 2) (4, 2)           @noisy det34 det412
mz (4.5, 2.5)                 @noisy det25 det34
mx (4.5, 3)                   @noisy det200 det512 det730 det745
mzz (4, 4) (4.5, 4)           @noisy det378 det504
mz (4.5, 4.5)                 @noisy det40 det504
mx (4.5, 5)                   @noisy det407 det425 det609 det669
mzz (6.5, 0.0) (6, 0)         @noisy det101 det324
mz (6.5, 0.5)                 @noisy det33 det324
mx (6.5, 1.0)                 @noisy det168
mzz (5.5, 1) (5, 1)           @noisy det155 det780
mz (5.5, 1.5)                 @noisy det29 det155
mx (5.5, 2)                   @noisy det200 det587 det912
mzz (6, 2) (6.5, 2.0)         @noisy det111 det329
mz (6.5, 2.5)                 @noisy det111 det902
mx (6.5, 3.0)                 @noisy det587
mzz (5, 3) (5.5, 3)           @noisy det250 det858
mz (5.5, 3.5)                 @noisy det56 det858
mx (5.5, 4)                   @noisy det247 det425 det512
mzz (6, 4) (6.5, 4.0)         @noisy det76 det264
mz (6.5, 4.5)                 @noisy det14 det264
mx (6.5, 5.0)                 @noisy det247
mzz (5, 5) (5.5, 5)           @noisy det481 det524
mz (5.5, 5.5)                 @noisy det94 det481
mx (5.5, 6)                   @noisy det488 det669 det825

--------         17
mz (0.0, -0.5)                @noisy det839
mx (0.5, -0.5)                @noisy det232 det327
mxx (1, 0) (1.0, -0.5)        @noisy det232 det376
mxx (1, 1.5) (1, 2)           @noisy det66 det149
mx (0.5, 1.5)                 @noisy det149 det335
mz (0, 1.5)                   @noisy det162 det572 det704 det899
mxx (1, 3.5) (1, 4)           @noisy det423 det744
mx (0.5, 3.5)                 @noisy det413 det423
mz (0, 3.5)                   @noisy det245 det444 det631 det726
mxx (1, 6) (1, 5.5)           @noisy det85 det455
mx (0.5, 5.5)                 @noisy det85 det421
mz (0, 5.5)                   @noisy det156 det394 det861
mxx (2, 0.5) (2, 1)           @noisy det23 det560
mx (1.5, 0.5)                 @noisy det435 det560
mz (1, 0.5)                   @noisy det198 det839 det899
mxx (2, 3) (2, 2.5)           @noisy det147 det596
mx (1.5, 2.5)                 @noisy det147 det365
mz (1, 2.5)                   @noisy det162 det283 det444 det530
mxx (2, 4.5) (2, 5)           @noisy det460 det559
mx (1.5, 4.5)                 @noisy det323 det559
mz (1, 4.5)                   @noisy det394 det427 det553 det631
mz (1.0, 6.5)                 @noisy det808
mx (1.5, 6.5)                 @noisy det386 det468
mx (2.0, 6.5)                 @noisy det288 det468
mz (2.0, -0.5)                @noisy det516
mx (2.5, -0.5)                @noisy det318 det640
mxx (3.0, -0.5) (3, 0)        @noisy det522 det640
mxx (3, 1.5) (3, 2)           @noisy det625 det823
mx (2.5, 1.5)                 @noisy det351 det823
mz (2, 1.5)                   @noisy det198 det283 det383 det658
mxx (3, 3.5) (3, 4)           @noisy det180 det668
mx (2.5, 3.5)                 @noisy det356 det668
mz (2, 3.5)                   @noisy det427 det530 det811 det866
mxx (3, 5.5) (3, 6)           @noisy det624 det878
mx (2.5, 5.5)                 @noisy det379 det624
mz (2, 5.5)                   @noisy det441 det553 det808
mxx (4, 0.5) (4, 1)           @noisy det217 det358
mx (3.5, 0.5)                 @noisy det217 det446
mz (3, 0.5)                   @noisy det280 det383 det516
mxx (4, 2.5) (4, 3)           @noisy det416 det730
mx (3.5, 2.5)                 @noisy det349 det730
mz (3, 2.5)                   @noisy det540 det658 det725 det866
mxx (4, 4.5) (4, 5)           @noisy det407 det793
mx (3.5, 4.5)                 @noisy det406 det407
mz (3, 4.5)                   @noisy det441 det593 det795 det811
mz (3.0, 6.5)                 @noisy det165
mx (3.5, 6.5)                 @noisy det211 det348
mx (4.0, 6.5)                 @noisy det210 det211
mz (4.0, -0.5)                @noisy det492
mx (4.5, -0.5)                @noisy det325 det738
mxx (5.0, -0.5) (5, 0)        @noisy det186 det738
mxx (5, 1.5) (5, 2)           @noisy det369 det912
mx (4.5, 1.5)                 @noisy det332 det912
mz (4, 1.5)                   @noisy det34 det88 det280 det540
mxx (5, 3.5) (5, 4)           @noisy det512 det745
mx (4.5, 3.5)                 @noisy det373 det512
mz (4, 3.5)                   @noisy det412 det504 det593 det725
mxx (5, 5.5) (5, 6)           @noisy det609 det669
mx (4.5, 5.5)                 @noisy det347 det669
mz (4, 5.5)                   @noisy det165 det378 det795
mxx (6, 1) (6, 0.5)           @noisy det168 det402
mx (5.5, 0.5)                 @noisy det168 det431
mz (5, 0.5)                   @noisy det88 det155 det492
mxx (6, 2.5) (6, 3)           @noisy det200 det587
mx (5.5, 2.5)                 @noisy det360 det587
mz (5, 2.5)                   @noisy det34 det412 det780 det858
mxx (6, 4.5) (6, 5)           @noisy det247 det425
mx (5.5, 4.5)                 @noisy det247 det321
mz (5, 4.5)                   @noisy det250 det378 det481 det504
mz (5.0, 6.5)                 @noisy det524
mx (5.5, 6.5)                 @noisy det382 det825
mx (6.0, 6.5)                 @noisy det488 det825
mxx (0.5, 0.5) (0.5, 0)       @noisy det23
mzz (1, 1) (0.5, 1)           @noisy det839 det899
mxx (-0.5, 1.5) (-0.5, 1.0)     @noisy det66
mzz (-0.5, 2.0) (0, 2)        @noisy det572 det704
mxx (0.5, 2.5) (0.5, 2)       @noisy det596
mzz (1, 3) (0.5, 3)           @noisy det162 det444
mxx (-0.5, 3.0) (-0.5, 3.5)     @noisy det744
mzz (-0.5, 4.0) (0, 4)        @noisy det245 det726
mxx (0.5, 4.5) (0.5, 4)       @noisy det460
mzz (0.5, 5) (1, 5)           @noisy det394 det631
mxx (-0.5, 5.0) (-0.5, 5.5)     @noisy det455
mzz (-0.5, 6.0) (0, 6)        @noisy det156 det861
mxx (1.5, 1.5) (1.5, 1)       @noisy det66 det625
mzz (1.5, 2) (2, 2)           @noisy det198 det283
mxx (1.5, 3.5) (1.5, 3)       @noisy det180 det744
mzz (1.5, 4) (2, 4)           @noisy det427 det530
mxx (1.5, 5) (1.5, 5.5)       @noisy det455 det878
mzz (1.5, 6) (2, 6)           @noisy det553 det808
mxx (2.5, 0.5) (2.5, 0)       @noisy det23 det358
mzz (3, 1) (2.5, 1)           @noisy det383 det516
mxx (2.5, 2) (2.5, 2.5)       @noisy det416 det596
mzz (2.5, 3) (3, 3)           @noisy det658 det866
mxx (2.5, 4) (2.5, 4.5)       @noisy det460 det793
mzz (2.5, 5) (3, 5)           @noisy det441 det811
mxx (3.5, 1) (3.5, 1.5)       @noisy det369 det625
mzz (3.5, 2) (4, 2)           @noisy det280 det540
mxx (3.5, 3) (3.5, 3.5)       @noisy det180 det745
mzz (4, 4) (3.5, 4)           @noisy det593 det725
mxx (3.5, 5) (3.5, 5.5)       @noisy det609 det878
mzz (3.5, 6) (4, 6)           @noisy det165 det795
mxx (4.5, 0.5) (4.5, 0)       @noisy det358 det402
mzz (5, 1) (4.5, 1)           @noisy det88 det492
mxx (4.5, 2) (4.5, 2.5)       @noisy det200 det416
mzz (5, 3) (4.5, 3)           @noisy det34 det412
mxx (4.5, 4.5) (4.5, 4)       @noisy det425 det793
mzz (5, 5) (4.5, 5)           @noisy det378 det504
mxx (6.5, 0.0) (6.5, 0.5)     @noisy det402
mz (6.5, 1.0)                 @noisy det101 det324
mxx (5.5, 1) (5.5, 1.5)       @noisy det369
mzz (5.5, 2) (6, 2)           @noisy det155 det780
mxx (6.5, 2.5) (6.5, 2.0)     @noisy det200
mz (6.5, 3.0)                 @noisy det111 det329
mxx (5.5, 3) (5.5, 3.5)       @noisy det745
mzz (5.5, 4) (6, 4)           @noisy det250 det858
mxx (6.5, 4.5) (6.5, 4.0)     @noisy det425
mz (6.5, 5.0)                 @noisy det76 det264
mxx (5.5, 5.5) (5.5, 5)       @noisy det609
mzz (6, 6) (5.5, 6)           @noisy det481 det524

--------         18
mxx (0.0, -0.5) (0, 0)        @noisy det68 det376
mx (0.5, -0.5)                @noisy det68 det327
mz (1.0, -0.5)                @noisy det899
mxx (0, 1.5) (0, 2)           @noisy det66 det316
mx (0.5, 1.5)                 @noisy det316 det335
mz (1, 1.5)                   @noisy det198 det283 det444 det839
mxx (0, 3.5) (0, 4)           @noisy det744 det891
mx (0.5, 3.5)                 @noisy det413 det891
mz (1, 3.5)                   @noisy det162 det394 det427 det530
mxx (0, 5.5) (0, 6)           @noisy det216 det455
mx (0.5, 5.5)                 @noisy det216 det421
mz (1, 5.5)                   @noisy det553 det631 det808
mxx (1, 0.5) (1, 1)           @noisy det23 det867
mx (1.5, 0.5)                 @noisy det435 det867
mz (2, 0.5)                   @noisy det283 det383 det516
mxx (1, 2.5) (1, 3)           @noisy det297 det596
mx (1.5, 2.5)                 @noisy det297 det365
mz (2, 2.5)                   @noisy det198 det427 det658 det866
mxx (1, 4.5) (1, 5)           @noisy det460 det543
mx (1.5, 4.5)                 @noisy det323 det543
mz (2, 4.5)                   @noisy det441 det530 det808 det811
mx (1.0, 6.5)                 @noisy det288 det599
mx (1.5, 6.5)                 @noisy det386 det599
mz (2.0, 6.5)                 @noisy det553
mxx (2.0, -0.5) (2, 0)        @noisy det471 det522
mx (2.5, -0.5)                @noisy det318 det471
mz (3.0, -0.5)                @noisy det383
mxx (2, 1.5) (2, 2)           @noisy det175 det625
mx (2.5, 1.5)                 @noisy det175 det351
mz (3, 1.5)                   @noisy det280 det516 det540 det866
mxx (2, 3.5) (2, 4)           @noisy det113 det180
mx (2.5, 3.5)                 @noisy det113 det356
mz (3, 3.5)                   @noisy det441 det593 det658 det725
mxx (2, 5.5) (2, 6)           @noisy det842 det878
mx (2.5, 5.5)                 @noisy det379 det842
mz (3, 5.5)                   @noisy det165 det795 det811
mxx (3, 1) (3, 0.5)           @noisy det203 det358
mx (3.5, 0.5)                 @noisy det203 det446
mz (4, 0.5)                   @noisy det88 det492 det540
mxx (3, 2.5) (3, 3)           @noisy det416 det502
mx (3.5, 2.5)                 @noisy det349 det502
mz (4, 2.5)                   @noisy det34 det280 det412 det593
mxx (3, 4.5) (3, 5)           @noisy det627 det793
mx (3.5, 4.5)                 @noisy det406 det627
mz (4, 4.5)                   @noisy det165 det378 det504 det725
mx (3.0, 6.5)                 @noisy det210 det749
mx (3.5, 6.5)                 @noisy det348 det749
mz (4.0, 6.5)                 @noisy det795
mxx (4.0, -0.5) (4, 0)        @noisy det186 det352
mx (4.5, -0.5)                @noisy det325 det352
mz (5.0, -0.5)                @noisy det88
mxx (4, 1.5) (4, 2)           @noisy det128 det369
mx (4.5, 1.5)                 @noisy det128 det332
mz (5, 1.5)                   @noisy det155 det412 det492 det780
mxx (4, 4) (4, 3.5)           @noisy det485 det745
mx (4.5, 3.5)                 @noisy det373 det485
mz (5, 3.5)                   @noisy det34 det250 det378 det858
mxx (4, 5.5) (4, 6)           @noisy det298 det609
mx (4.5, 5.5)                 @noisy det298 det347
mz (5, 5.5)                   @noisy det481 det504 det524
mxx (5, 0.5) (5, 1)           @noisy det109 det402
mx (5.5, 0.5)                 @noisy det109 det431
mz (6, 0.5)                   @noisy det101 det324 det780
mxx (5, 3) (5, 2.5)           @noisy det200 det789
mx (5.5, 2.5)                 @noisy det360 det789
mz (6, 2.5)                   @noisy det111 det155 det250 det329
mxx (5, 4.5) (5, 5)           @noisy det141 det425
mx (5.5, 4.5)                 @noisy det141 det321
mz (6, 4.5)                   @noisy det76 det264 det524 det858
mx (5.0, 6.5)                 @noisy det488 det702
mx (5.5, 6.5)                 @noisy det382 det702
mz (6.0, 6.5)                 @noisy det481
mxx (0.5, 0.5) (0.5, 1)       @noisy det23
mzz (1, 0) (0.5, 0)           @noisy det839 det899
mzz (0, 1) (-0.5, 1.0)        @noisy det572 det704
mxx (-0.5, 2.0) (-0.5, 1.5)     @noisy det66
mxx (0.5, 2.5) (0.5, 3)       @noisy det596
mzz (1, 2) (0.5, 2)           @noisy det162 det444
mzz (-0.5, 3.0) (0, 3)        @noisy det245 det726
mxx (-0.5, 3.5) (-0.5, 4.0)     @noisy det744
mxx (0.5, 5) (0.5, 4.5)       @noisy det460
mzz (1, 4) (0.5, 4)           @noisy det394 det631
mzz (-0.5, 5.0) (0, 5)        @noisy det156 det861
mxx (-0.5, 5.5) (-0.5, 6.0)     @noisy det455
mxx (1.5, 1.5) (1.5, 2)       @noisy det66 det625
mzz (1.5, 1) (2, 1)           @noisy det198 det283
mxx (1.5, 4) (1.5, 3.5)       @noisy det180 det744
mzz (2, 3) (1.5, 3)           @noisy det427 det530
mxx (1.5, 5.5) (1.5, 6)       @noisy det455 det878
mzz (1.5, 5) (2, 5)           @noisy det553 det808
mxx (2.5, 0.5) (2.5, 1)       @noisy det23 det358
mzz (2.5, 0) (3, 0)           @noisy det383 det516
mxx (2.5, 2.5) (2.5, 3)       @noisy det416 det596
mzz (2.5, 2) (3, 2)           @noisy det658 det866
mxx (2.5, 4.5) (2.5, 5)       @noisy det460 det793
mzz (2.5, 4) (3, 4)           @noisy det441 det811
mxx (3.5, 1.5) (3.5, 2)       @noisy det369 det625
mzz (3.5, 1) (4, 1)           @noisy det280 det540
mxx (3.5, 3.5) (3.5, 4)       @noisy det180 det745
mzz (3.5, 3) (4, 3)           @noisy det593 det725
mxx (3.5, 5.5) (3.5, 6)       @noisy det609 det878
mzz (3.5, 5) (4, 5)           @noisy det165 det795
mxx (4.5, 0.5) (4.5, 1)       @noisy det358 det402
mzz (5, 0) (4.5, 0)           @noisy det88 det492
mxx (4.5, 2.5) (4.5, 3)       @noisy det200 det416
mzz (4.5, 2) (5, 2)           @noisy det34 det412
mxx (4.5, 4.5) (4.5, 5)       @noisy det425 det793
mzz (5, 4) (4.5, 4)           @noisy det378 det504
mz (6.5, 0.0)                 @noisy det101 det324
mxx (6.5, 0.5) (6.5, 1.0)     @noisy det402
mxx (5.5, 1.5) (5.5, 2)       @noisy det369
mzz (5.5, 1) (6, 1)           @noisy det155 det780
mz (6.5, 2.0)                 @noisy det111 det329
mxx (6.5, 2.5) (6.5, 3.0)     @noisy det200
mxx (5.5, 3.5) (5.5, 4)       @noisy det745
mzz (5.5, 3) (6, 3)           @noisy det250 det858
mz (6.5, 4.0)                 @noisy det76 det264
mxx (6.5, 5.0) (6.5, 4.5)     @noisy det425
mxx (5.5, 5.5) (5.5, 6)       @noisy det609
mzz (5.5, 5) (6, 5)           @noisy det481 det524

--------         19
mzz (0.5, -0.5) (0.0, -0.5)     @noisy det839
mx (1.0, -0.5)                @noisy det68 det376
mzz (0, 1.5) (0.5, 1.5)       @noisy det162 det839
mxx (1, 1) (1, 1.5)           @noisy det66 det316
mzz (0, 3.5) (0.5, 3.5)       @noisy det162 det631
mxx (1, 3) (1, 3.5)           @noisy det744 det891
mzz (0.5, 5.5) (0, 5.5)       @noisy det631
mxx (1, 5) (1, 5.5)           @noisy det216 det455
mzz (1, 0.5) (1.5, 0.5)       @noisy det198
mxx (2, 0) (2, 0.5)           @noisy det23 det867
mzz (1, 2.5) (1.5, 2.5)       @noisy det198 det530
mxx (2, 2) (2, 2.5)           @noisy det297 det596
mzz (1.5, 4.5) (1, 4.5)       @noisy det530 det553
mxx (2, 4.5) (2, 4)           @noisy det460 det543
mzz (1.0, 6.5) (1.5, 6.5)     @noisy det553
mxx (2, 6) (2.0, 6.5)         @noisy det288 det599
mzz (2.0, -0.5) (2.5, -0.5)     @noisy det516
mx (3.0, -0.5)                @noisy det471 det522
mzz (2, 1.5) (2.5, 1.5)       @noisy det516 det658
mxx (3, 1.5) (3, 1)           @noisy det175 det625
mzz (2, 3.5) (2.5, 3.5)       @noisy det658 det811
mxx (3, 3.5) (3, 3)           @noisy det113 det180
mzz (2, 5.5) (2.5, 5.5)       @noisy det811
mxx (3, 5) (3, 5.5)           @noisy det842 det878
mzz (3.5, 0.5) (3, 0.5)       @noisy det280
mxx (4, 0) (4, 0.5)           @noisy det203 det358
mzz (3, 2.5) (3.5, 2.5)       @noisy det280 det725
mxx (4, 2) (4, 2.5)           @noisy det416 det502
mzz (3, 4.5) (3.5, 4.5)       @noisy det725 det795
mxx (4, 4.5) (4, 4)           @noisy det627 det793
mzz (3.5, 6.5) (3.0, 6.5)     @noisy det795
mxx (4.0, 6.5) (4, 6)         @noisy det210 det749
mzz (4.0, -0.5) (4.5, -0.5)     @noisy det492
mx (5.0, -0.5)                @noisy det186 det352
mzz (4, 1.5) (4.5, 1.5)       @noisy det34 det492
mxx (5, 1) (5, 1.5)           @noisy det128 det369
mzz (4.5, 3.5) (4, 3.5)       @noisy det34 det504
mxx (5, 3.5) (5, 3)           @noisy det485 det745
mzz (4, 5.5) (4.5, 5.5)       @noisy det504
mxx (5, 5.5) (5, 5)           @noisy det298 det609
mzz (5, 0.5) (5.5, 0.5)       @noisy det155
mxx (6, 0) (6, 0.5)           @noisy det109 det402
mzz (5.5, 2.5) (5, 2.5)       @noisy det155 det858
mxx (6, 2.5) (6, 2)           @noisy det200 det789
mzz (5, 4.5) (5.5, 4.5)       @noisy det481 det858
mxx (6, 4) (6, 4.5)           @noisy det141 det425
mzz (5.0, 6.5) (5.5, 6.5)     @noisy det481
mxx (6, 6) (6.0, 6.5)         @noisy det488 det702
mzz (0, 1) (0.5, 1)           @noisy det839 det899
mz (0.5, 0.5)                 @noisy det735 det899
mx (0.5, 0)                   @noisy det23 det68 det376
mx (-0.5, 1.0)                @noisy det66
mz (-0.5, 1.5)                @noisy det679 det704
mz (-0.5, 2.0)                @noisy det572 det704
mzz (0, 3) (0.5, 3)           @noisy det162 det444
mz (0.5, 2.5)                 @noisy det444 det765
mx (0.5, 2)                   @noisy det66 det316 det596
mx (-0.5, 3.0)                @noisy det744
mz (-0.5, 3.5)                @noisy det245 det707
mz (-0.5, 4.0)                @noisy det245 det726
mzz (0.5, 5) (0, 5)           @noisy det394 det631
mz (0.5, 4.5)                 @noisy det394 det713
mx (0.5, 4)                   @noisy det460 det744 det891
mx (-0.5, 5.0)                @noisy det455
mz (-0.5, 5.5)                @noisy det751 det861
mz (-0.5, 6.0)                @noisy det156 det861
mzz (1, 2) (1.5, 2)           @noisy det198 det283
mz (1.5, 1.5)                 @noisy det283 det644
mx (1.5, 1)                   @noisy det23 det316 det625 det867
mzz (1.5, 4) (1, 4)           @noisy det427 det530
mz (1.5, 3.5)                 @noisy det427 det722
mx (1.5, 3)                   @noisy det180 det297 det596 det891
mzz (1, 6) (1.5, 6)           @noisy det553 det808
mz (1.5, 5.5)                 @noisy det660 det808
mx (1.5, 5)                   @noisy det216 det460 det543 det878
mzz (2, 1) (2.5, 1)           @noisy det383 det516
mz (2.5, 0.5)                 @noisy det383 det671
mx (2.5, 0)                   @noisy det358 det471 det522 det867
mzz (2, 3) (2.5, 3)           @noisy det658 det866
mz (2.5, 2.5)                 @noisy det753 det866
mx (2.5, 2)                   @noisy det175 det297 det416 det625
mzz (2, 5) (2.5, 5)           @noisy det441 det811
mz (2.5, 4.5)                 @noisy det441 det647
mx (2.5, 4)                   @noisy det113 det180 det543 det793
mzz (3, 2) (3.5, 2)           @noisy det280 det540
mz (3.5, 1.5)                 @noisy det540 det719
mx (3.5, 1)                   @noisy det175 det203 det358 det369
mzz (3, 4) (3.5, 4)           @noisy det593 det725
mz (3.5, 3.5)                 @noisy det593 det693
mx (3.5, 3)                   @noisy det113 det416 det502 det745
mzz (3.5, 6) (3, 6)           @noisy det165 det795
mz (3.5, 5.5)                 @noisy det165 det701
mx (3.5, 5)                   @noisy det609 det627 det793 det842
mzz (4, 1) (4.5, 1)           @noisy det88 det492
mz (4.5, 0.5)                 @noisy det88 det690
mx (4.5, 0)                   @noisy det186 det203 det352 det402
mzz (4.5, 3) (4, 3)           @noisy det34 det412
mz (4.5, 2.5)                 @noisy det412 det759
mx (4.5, 2)                   @noisy det128 det200 det369 det502
mzz (4, 5) (4.5, 5)           @noisy det378 det504
mz (4.5, 4.5)                 @noisy det378 det774
mx (4.5, 4)                   @noisy det425 det485 det627 det745
mx (6.5, 0.0)                 @noisy det109
mz (6.5, 0.5)                 @noisy det101 det766
mzz (6, 1) (6.5, 1.0)         @noisy det101 det324
mzz (5.5, 2) (5, 2)           @noisy det155 det780
mz (5.5, 1.5)                 @noisy det680 det780
mx (5.5, 1)                   @noisy det109 det128 det402
mx (6.5, 2.0)                 @noisy det789
mz (6.5, 2.5)                 @noisy det329 det733
mzz (6, 3) (6.5, 3.0)         @noisy det111 det329
mzz (5, 4) (5.5, 4)           @noisy det250 det858
mz (5.5, 3.5)                 @noisy det250 det689
mx (5.5, 3)                   @noisy det200 det485 det789
mx (6.5, 4.0)                 @noisy det141
mz (6.5, 4.5)                 @noisy det76 det656
mzz (6.5, 5.0) (6, 5)         @noisy det76 det264
mzz (5, 6) (5.5, 6)           @noisy det481 det524
mz (5.5, 5.5)                 @noisy det524 det732
mx (5.5, 5)                   @noisy det141 det298 det425

--------         20
mx (0.0, -0.5)                @noisy det68 det376
mzz (1.0, -0.5) (0.5, -0.5)     @noisy det839
mzz (1, 1.5) (0.5, 1.5)       @noisy det162 det839
mxx (0, 1.5) (0, 1)           @noisy det66 det316
mzz (1, 3.5) (0.5, 3.5)       @noisy det162 det631
mxx (0, 3.5) (0, 3)           @noisy det744 det891
mzz (0.5, 5.5) (1, 5.5)       @noisy det631
mxx (0, 5.5) (0, 5)           @noisy det216 det455
mzz (1.5, 0.5) (2, 0.5)       @noisy det198
mxx (1, 0.5) (1, 0)           @noisy det23 det867
mzz (1.5, 2.5) (2, 2.5)       @noisy det198 det530
mxx (1, 2) (1, 2.5)           @noisy det297 det596
mzz (1.5, 4.5) (2, 4.5)       @noisy det530 det553
mxx (1, 4) (1, 4.5)           @noisy det460 det543
mxx (1, 6) (1.0, 6.5)         @noisy det288 det599
mzz (1.5, 6.5) (2.0, 6.5)     @noisy det553
mx (2.0, -0.5)                @noisy det471 det522
mzz (2.5, -0.5) (3.0, -0.5)     @noisy det516
mzz (3, 1.5) (2.5, 1.5)       @noisy det516 det658
mxx (2, 1) (2, 1.5)           @noisy det175 det625
mzz (2.5, 3.5) (3, 3.5)       @noisy det658 det811
mxx (2, 3.5) (2, 3)           @noisy det113 det180
mzz (2.5, 5.5) (3, 5.5)       @noisy det811
mxx (2, 5.5) (2, 5)           @noisy det842 det878
mzz (3.5, 0.5) (4, 0.5)       @noisy det280
mxx (3, 0) (3, 0.5)           @noisy det203 det358
mzz (3.5, 2.5) (4, 2.5)       @noisy det280 det725
mxx (3, 2.5) (3, 2)           @noisy det416 det502
mzz (4, 4.5) (3.5, 4.5)       @noisy det725 det795
mxx (3, 4.5) (3, 4)           @noisy det627 det793
mxx (3.0, 6.5) (3, 6)         @noisy det210 det749
mzz (3.5, 6.5) (4.0, 6.5)     @noisy det795
mx (4.0, -0.5)                @noisy det186 det352
mzz (5.0, -0.5) (4.5, -0.5)     @noisy det492
mzz (5, 1.5) (4.5, 1.5)       @noisy det34 det492
mxx (4, 1.5) (4, 1)           @noisy det128 det369
mzz (5, 3.5) (4.5, 3.5)       @noisy det34 det504
mxx (4, 3) (4, 3.5)           @noisy det485 det745
mzz (5, 5.5) (4.5, 5.5)       @noisy det504
mxx (4, 5) (4, 5.5)           @noisy det298 det609
mzz (5.5, 0.5) (6, 0.5)       @noisy det155
mxx (5, 0) (5, 0.5)           @noisy det109 det402
mzz (5.5, 2.5) (6, 2.5)       @noisy det155 det858
mxx (5, 2) (5, 2.5)           @noisy det200 det789
mzz (5.5, 4.5) (6, 4.5)       @noisy det481 det858
mxx (5, 4.5) (5, 4)           @noisy det141 det425
mxx (5.0, 6.5) (5, 6)         @noisy det488 det702
mzz (6.0, 6.5) (5.5, 6.5)     @noisy det481
mzz (0.5, 0) (0, 0)           @noisy det54 det839
mz (0.5, 0.5)                 @noisy det54 det735
mx (0.5, 1)                   @noisy det66 det316 det867
mz (-0.5, 1.0)                @noisy det343 det572
mz (-0.5, 1.5)                @noisy det343 det679
mx (-0.5, 2.0)                @noisy det316
mzz (0, 2) (0.5, 2)           @noisy det162 det458
mz (0.5, 2.5)                 @noisy det458 det765
mx (0.5, 3)                   @noisy det297 det744 det891
mz (-0.5, 3.0)                @noisy det45 det726
mz (-0.5, 3.5)                @noisy det45 det707
mx (-0.5, 4.0)                @noisy det891
mzz (0, 4) (0.5, 4)           @noisy det631 det840
mz (0.5, 4.5)                 @noisy det713 det840
mx (0.5, 5)                   @noisy det216 det455 det543
mz (-0.5, 5.0)                @noisy det156 det666
mz (-0.5, 5.5)                @noisy det666 det751
mx (-0.5, 6.0)                @noisy det216
mzz (1, 1) (1.5, 1)           @noisy det185 det198
mz (1.5, 1.5)                 @noisy det185 det644
mx (1.5, 2)                   @noisy det66 det175 det297 det596
mzz (1, 3) (1.5, 3)           @noisy det136 det530
mz (1.5, 3.5)                 @noisy det136 det722
mx (1.5, 4)                   @noisy det113 det460 det543 det744
mzz (1.5, 5) (1, 5)           @noisy det553 det729
mz (1.5, 5.5)                 @noisy det660 det729
mx (1.5, 6)                   @noisy det288 det455 det599 det842
mzz (2, 0) (2.5, 0)           @noisy det106 det516
mz (2.5, 0.5)                 @noisy det106 det671
mx (2.5, 1)                   @noisy det23 det175 det203 det625
mzz (2.5, 2) (2, 2)           @noisy det398 det658
mz (2.5, 2.5)                 @noisy det398 det753
mx (2.5, 3)                   @noisy det113 det180 det502 det596
mzz (2, 4) (2.5, 4)           @noisy det158 det811
mz (2.5, 4.5)                 @noisy det158 det647
mx (2.5, 5)                   @noisy det460 det627 det842 det878
mzz (3, 1) (3.5, 1)           @noisy det280 det898
mz (3.5, 1.5)                 @noisy det719 det898
mx (3.5, 2)                   @noisy det128 det416 det502 det625
mzz (3, 3) (3.5, 3)           @noisy det663 det725
mz (3.5, 3.5)                 @noisy det663 det693
mx (3.5, 4)                   @noisy det180 det485 det627 det793
mzz (3.5, 5) (3, 5)           @noisy det795 det815
mz (3.5, 5.5)                 @noisy det701 det815
mx (3.5, 6)                   @noisy det210 det298 det749 det878
mzz (4, 0) (4.5, 0)           @noisy det72 det492
mz (4.5, 0.5)                 @noisy det72 det690
mx (4.5, 1)                   @noisy det109 det128 det358 det369
mzz (4.5, 2) (4, 2)           @noisy det34 det64
mz (4.5, 2.5)                 @noisy det64 det759
mx (4.5, 3)                   @noisy det416 det485 det745 det789
mzz (4, 4) (4.5, 4)           @noisy det363 det504
mz (4.5, 4.5)                 @noisy det363 det774
mx (4.5, 5)                   @noisy det141 det298 det609 det793
mzz (6.5, 0.0) (6, 0)         @noisy det324 det880
mz (6.5, 0.5)                 @noisy det766 det880
mx (6.5, 1.0)                 @noisy det402
mzz (5.5, 1) (5, 1)           @noisy det155 det391
mz (5.5, 1.5)                 @noisy det391 det680
mx (5.5, 2)                   @noisy det200 det369 det789
mzz (6, 2) (6.5, 2.0)         @noisy det93 det111
mz (6.5, 2.5)                 @noisy det93 det733
mx (6.5, 3.0)                 @noisy det200
mzz (5, 3) (5.5, 3)           @noisy det213 det858
mz (5.5, 3.5)                 @noisy det213 det689
mx (5.5, 4)                   @noisy det141 det425 det745
mzz (6, 4) (6.5, 4.0)         @noisy det264 det665
mz (6.5, 4.5)                 @noisy det656 det665
mx (6.5, 5.0)                 @noisy det425
mzz (5, 5) (5.5, 5)           @noisy det481 det717
mz (5.5, 5.5)                 @noisy det717 det732
mx (5.5, 6)                   @noisy det488 det609 det702

--------         21
mz (0.0, -0.5)                @noisy det54
mx (0.5, -0.5)                @noisy det124 det376
mxx (1, 0) (1.0, -0.5)        @noisy det68 det376
mxx (1, 1.5) (1, 2)           @noisy det66 det316
mx (0.5, 1.5)                 @noisy det66 det142
mz (0, 1.5)                   @noisy det343 det458 det572 det839
mxx (1, 3.5) (1, 4)           @noisy det744 det891
mx (0.5, 3.5)                 @noisy det87 det744
mz (0, 3.5)                   @noisy det45 det162 det726 det840
mxx (1, 6) (1, 5.5)           @noisy det216 det455
mx (0.5, 5.5)                 @noisy det105 det455
mz (0, 5.5)                   @noisy det156 det631 det666
mxx (2, 0.5) (2, 1)           @noisy det23 det867
mx (1.5, 0.5)                 @noisy det23 det92
mz (1, 0.5)                   @noisy det54 det185 det839
mxx (2, 3) (2, 2.5)           @noisy det297 det596
mx (1.5, 2.5)                 @noisy det96 det596
mz (1, 2.5)                   @noisy det136 det162 det198 det458
mxx (2, 4.5) (2, 5)           @noisy det460 det543
mx (1.5, 4.5)                 @noisy det116 det460
mz (1, 4.5)                   @noisy det530 det631 det729 det840
mz (1.0, 6.5)                 @noisy det553
mx (1.5, 6.5)                 @noisy det70 det288
mx (2.0, 6.5)                 @noisy det288 det599
mz (2.0, -0.5)                @noisy det106
mx (2.5, -0.5)                @noisy det102 det522
mxx (3.0, -0.5) (3, 0)        @noisy det471 det522
mxx (3, 1.5) (3, 2)           @noisy det175 det625
mx (2.5, 1.5)                 @noisy det41 det625
mz (2, 1.5)                   @noisy det185 det198 det398 det516
mxx (3, 3.5) (3, 4)           @noisy det113 det180
mx (2.5, 3.5)                 @noisy det15 det180
mz (2, 3.5)                   @noisy det136 det158 det530 det658
mxx (3, 5.5) (3, 6)           @noisy det842 det878
mx (2.5, 5.5)                 @noisy det63 det878
mz (2, 5.5)                   @noisy det553 det729 det811
mxx (4, 0.5) (4, 1)           @noisy det203 det358
mx (3.5, 0.5)                 @noisy det133 det358
mz (3, 0.5)                   @noisy det106 det516 det898
mxx (4, 2.5) (4, 3)           @noisy det416 det502
mx (3.5, 2.5)                 @noisy det43 det416
mz (3, 2.5)                   @noisy det280 det398 det658 det663
mxx (4, 4.5) (4, 5)           @noisy det627 det793
mx (3.5, 4.5)                 @noisy det82 det793
mz (3, 4.5)                   @noisy det158 det725 det811 det815
mz (3.0, 6.5)                 @noisy det795
mx (3.5, 6.5)                 @noisy det135 det210
mx (4.0, 6.5)                 @noisy det210 det749
mz (4.0, -0.5)                @noisy det72
mx (4.5, -0.5)                @noisy det121 det186
mxx (5.0, -0.5) (5, 0)        @noisy det186 det352
mxx (5, 1.5) (5, 2)           @noisy det128 det369
mx (4.5, 1.5)                 @noisy det139 det369
mz (4, 1.5)                   @noisy det64 det280 det492 det898
mxx (5, 3.5) (5, 4)           @noisy det485 det745
mx (4.5, 3.5)                 @noisy det60 det745
mz (4, 3.5)                   @noisy det34 det363 det663 det725
mxx (5, 5.5) (5, 6)           @noisy det298 det609
mx (4.5, 5.5)                 @noisy det153 det609
mz (4, 5.5)                   @noisy det504 det795 det815
mxx (6, 1) (6, 0.5)           @noisy det109 det402
mx (5.5, 0.5)                 @noisy det118 det402
mz (5, 0.5)                   @noisy det72 det391 det492
mxx (6, 2.5) (6, 3)           @noisy det200 det789
mx (5.5, 2.5)                 @noisy det89 det200
mz (5, 2.5)                   @noisy det34 det64 det155 det213
mxx (6, 4.5) (6, 5)           @noisy det141 det425
mx (5.5, 4.5)                 @noisy det112 det425
mz (5, 4.5)                   @noisy det363 det504 det717 det858
mz (5.0, 6.5)                 @noisy det481
mx (5.5, 6.5)                 @noisy det67 det488
mx (6.0, 6.5)                 @noisy det488 det702
mxx (0.5, 0.5) (0.5, 0)       @noisy det867
mzz (1, 1) (0.5, 1)           @noisy det54 det839
mxx (-0.5, 1.5) (-0.5, 1.0)     @noisy det316
mzz (-0.5, 2.0) (0, 2)        @noisy det343 det572
mxx (0.5, 2.5) (0.5, 2)       @noisy det297
mzz (1, 3) (0.5, 3)           @noisy det162 det458
mxx (-0.5, 3.0) (-0.5, 3.5)     @noisy det891
mzz (-0.5, 4.0) (0, 4)        @noisy det45 det726
mxx (0.5, 4.5) (0.5, 4)       @noisy det543
mzz (0.5, 5) (1, 5)           @noisy det631 det840
mxx (-0.5, 5.0) (-0.5, 5.5)     @noisy det216
mzz (-0.5, 6.0) (0, 6)        @noisy det156 det666
mxx (1.5, 1.5) (1.5, 1)       @noisy det175 det316
mzz (1.5, 2) (2, 2)           @noisy det185 det198
mxx (1.5, 3.5) (1.5, 3)       @noisy det113 det891
mzz (1.5, 4) (2, 4)           @noisy det136 det530
mxx (1.5, 5) (1.5, 5.5)       @noisy det216 det842
mzz (1.5, 6) (2, 6)           @noisy det553 det729
mxx (2.5, 0.5) (2.5, 0)       @noisy det203 det867
mzz (3, 1) (2.5, 1)           @noisy det106 det516
mxx (2.5, 2) (2.5, 2.5)       @noisy det297 det502
mzz (2.5, 3) (3, 3)           @noisy det398 det658
mxx (2.5, 4) (2.5, 4.5)       @noisy det543 det627
mzz (2.5, 5) (3, 5)           @noisy det158 det811
mxx (3.5, 1) (3.5, 1.5)       @noisy det128 det175
mzz (3.5, 2) (4, 2)           @noisy det280 det898
mxx (3.5, 3) (3.5, 3.5)       @noisy det113 det485
mzz (4, 4) (3.5, 4)           @noisy det663 det725
mxx (3.5, 5) (3.5, 5.5)       @noisy det298 det842
mzz (3.5, 6) (4, 6)           @noisy det795 det815
mxx (4.5, 0.5) (4.5, 0)       @noisy det109 det203
mzz (5, 1) (4.5, 1)           @noisy det72 det492
mxx (4.5, 2) (4.5, 2.5)       @noisy det502 det789
mzz (5, 3) (4.5, 3)           @noisy det34 det64
mxx (4.5, 4.5) (4.5, 4)       @noisy det141 det627
mzz (5, 5) (4.5, 5)           @noisy det363 det504
mxx (6.5, 0.0) (6.5, 0.5)     @noisy det109
mz (6.5, 1.0)                 @noisy det324 det880
mxx (5.5, 1) (5.5, 1.5)       @noisy det128
mzz (5.5, 2) (6, 2)           @noisy det155 det391
mxx (6.5, 2.5) (6.5, 2.0)     @noisy det789
mz (6.5, 3.0)                 @noisy det93 det111
mxx (5.5, 3) (5.5, 3.5)       @noisy det485
mzz (5.5, 4) (6, 4)           @noisy det213 det858
mxx (6.5, 4.5) (6.5, 4.0)     @noisy det141
mz (6.5, 5.0)                 @noisy det264 det665
mxx (5.5, 5.5) (5.5, 5)       @noisy det298
mzz (6, 6) (5.5, 6)           @noisy det481 det717

--------         22
mxx (0.0, -0.5) (0, 0)        @noisy det68 det132
mx (0.5, -0.5)                @noisy det124 det132
mz (1.0, -0.5)                @noisy det839
mxx (0, 1.5) (0, 2)           @noisy det62 det316
mx (0.5, 1.5)                 @noisy det62 det142
mz (1, 1.5)                   @noisy det54 det162 det185 det198
mxx (0, 3.5) (0, 4)           @noisy det422 det891
mx (0.5, 3.5)                 @noisy det87 det422
mz (1, 3.5)                   @noisy det136 det458 det530 det631
mxx (0, 5.5) (0, 6)           @noisy det216 det590
mx (0.5, 5.5)                 @noisy det105 det590
mz (1, 5.5)                   @noisy det553 det729 det840
mxx (1, 0.5) (1, 1)           @noisy det835 det867
mx (1.5, 0.5)                 @noisy det92 det835
mz (2, 0.5)                   @noisy det106 det198 det516
mxx (1, 2.5) (1, 3)           @noisy det163 det297
mx (1.5, 2.5)                 @noisy det96 det163
mz (2, 2.5)                   @noisy det185 det398 det530 det658
mxx (1, 4.5) (1, 5)           @noisy det214 det543
mx (1.5, 4.5)                 @noisy det116 det214
mz (2, 4.5)                   @noisy det136 det158 det553 det811
mx (1.0, 6.5)                 @noisy det449 det599
mx (1.5, 6.5)                 @noisy det70 det449
mz (2.0, 6.5)                 @noisy det729
mxx (2.0, -0.5) (2, 0)        @noisy det161 det471
mx (2.5, -0.5)                @noisy det102 det161
mz (3.0, -0.5)                @noisy det516
mxx (2, 1.5) (2, 2)           @noisy det175 det555
mx (2.5, 1.5)                 @noisy det41 det555
mz (3, 1.5)                   @noisy det106 det280 det658 det898
mxx (2, 3.5) (2, 4)           @noisy det113 det567
mx (2.5, 3.5)                 @noisy det15 det567
mz (3, 3.5)                   @noisy det398 det663 det725 det811
mxx (2, 5.5) (2, 6)           @noisy det44 det842
mx (2.5, 5.5)                 @noisy det44 det63
mz (3, 5.5)                   @noisy det158 det795 det815
mxx (3, 1) (3, 0.5)           @noisy det203 det762
mx (3.5, 0.5)                 @noisy det133 det762
mz (4, 0.5)                   @noisy det72 det280 det492
mxx (3, 2.5) (3, 3)           @noisy det502 det708
mx (3.5, 2.5)                 @noisy det43 det708
mz (4, 2.5)                   @noisy det34 det64 det725 det898
mxx (3, 4.5) (3, 5)           @noisy det506 det627
mx (3.5, 4.5)                 @noisy det82 det506
mz (4, 4.5)                   @noisy det363 det504 det663 det795
mx (3.0, 6.5)                 @noisy det256 det749
mx (3.5, 6.5)                 @noisy det135 det256
mz (4.0, 6.5)                 @noisy det815
mxx (4.0, -0.5) (4, 0)        @noisy det352 det691
mx (4.5, -0.5)                @noisy det121 det691
mz (5.0, -0.5)                @noisy det492
mxx (4, 1.5) (4, 2)           @noisy det128 det171
mx (4.5, 1.5)                 @noisy det139 det171
mz (5, 1.5)                   @noisy det34 det72 det155 det391
mxx (4, 4) (4, 3.5)           @noisy det485 det797
mx (4.5, 3.5)                 @noisy det60 det797
mz (5, 3.5)                   @noisy det64 det213 det504 det858
mxx (4, 5.5) (4, 6)           @noisy det188 det298
mx (4.5, 5.5)                 @noisy det153 det188
mz (5, 5.5)                   @noisy det363 det481 det717
mxx (5, 0.5) (5, 1)           @noisy det109 det235
mx (5.5, 0.5)                 @noisy det118 det235
mz (6, 0.5)                   @noisy det155 det324 det880
mxx (5, 3) (5, 2.5)           @noisy det98 det789
mx (5.5, 2.5)                 @noisy det89 det98
mz (6, 2.5)                   @noisy det93 det111 det391 det858
mxx (5, 4.5) (5, 5)           @noisy det38 det141
mx (5.5, 4.5)                 @noisy det38 det112
mz (6, 4.5)                   @noisy det213 det264 det481 det665
mx (5.0, 6.5)                 @noisy det533 det702
mx (5.5, 6.5)                 @noisy det67 det533
mz (6.0, 6.5)                 @noisy det717
mxx (0.5, 0.5) (0.5, 1)       @noisy det867
mzz (1, 0) (0.5, 0)           @noisy det54 det839
mzz (0, 1) (-0.5, 1.0)        @noisy det343 det572
mxx (-0.5, 2.0) (-0.5, 1.5)     @noisy det316
mxx (0.5, 2.5) (0.5, 3)       @noisy det297
mzz (1, 2) (0.5, 2)           @noisy det162 det458
mzz (-0.5, 3.0) (0, 3)        @noisy det45 det726
mxx (-0.5, 3.5) (-0.5, 4.0)     @noisy det891
mxx (0.5, 5) (0.5, 4.5)       @noisy det543
mzz (1, 4) (0.5, 4)           @noisy det631 det840
mzz (-0.5, 5.0) (0, 5)        @noisy det156 det666
mxx (-0.5, 5.5) (-0.5, 6.0)     @noisy det216
mxx (1.5, 1.5) (1.5, 2)       @noisy det175 det316
mzz (1.5, 1) (2, 1)           @noisy det185 det198
mxx (1.5, 4) (1.5, 3.5)       @noisy det113 det891
mzz (2, 3) (1.5, 3)           @noisy det136 det530
mxx (1.5, 5.5) (1.5, 6)       @noisy det216 det842
mzz (1.5, 5) (2, 5)           @noisy det553 det729
mxx (2.5, 0.5) (2.5, 1)       @noisy det203 det867
mzz (2.5, 0) (3, 0)           @noisy det106 det516
mxx (2.5, 2.5) (2.5, 3)       @noisy det297 det502
mzz (2.5, 2) (3, 2)           @noisy det398 det658
mxx (2.5, 4.5) (2.5, 5)       @noisy det543 det627
mzz (2.5, 4) (3, 4)           @noisy det158 det811
mxx (3.5, 1.5) (3.5, 2)       @noisy det128 det175
mzz (3.5, 1) (4, 1)           @noisy det280 det898
mxx (3.5, 3.5) (3.5, 4)       @noisy det113 det485
mzz (3.5, 3) (4, 3)           @noisy det663 det725
mxx (3.5, 5.5) (3.5, 6)       @noisy det298 det842
mzz (3.5, 5) (4, 5)           @noisy det795 det815
mxx (4.5, 0.5) (4.5, 1)       @noisy det109 det203
mzz (5, 0) (4.5, 0)           @noisy det72 det492
mxx (4.5, 2.5) (4.5, 3)       @noisy det502 det789
mzz (4.5, 2) (5, 2)           @noisy det34 det64
mxx (4.5, 4.5) (4.5, 5)       @noisy det141 det627
mzz (5, 4) (4.5, 4)           @noisy det363 det504
mz (6.5, 0.0)                 @noisy det324 det880
mxx (6.5, 0.5) (6.5, 1.0)     @noisy det109
mxx (5.5, 1.5) (5.5, 2)       @noisy det128
mzz (5.5, 1) (6, 1)           @noisy det155 det391
mz (6.5, 2.0)                 @noisy det93 det111
mxx (6.5, 2.5) (6.5, 3.0)     @noisy det789
mxx (5.5, 3.5) (5.5, 4)       @noisy det485
mzz (5.5, 3) (6, 3)           @noisy det213 det858
mz (6.5, 4.0)                 @noisy det264 det665
mxx (6.5, 5.0) (6.5, 4.5)     @noisy det141
mxx (5.5, 5.5) (5.5, 6)       @noisy det298
mzz (5.5, 5) (6, 5)           @noisy det481 det717

--------         23
mzz (0.5, -0.5) (0.0, -0.5)     @noisy det54
mx (1.0, -0.5)                @noisy det68 det132
mzz (0, 1.5) (0.5, 1.5)       @noisy det54 det458
mxx (1, 1) (1, 1.5)           @noisy det62 det316
mzz (0, 3.5) (0.5, 3.5)       @noisy det458 det840
mxx (1, 3) (1, 3.5)           @noisy det422 det891
mzz (0.5, 5.5) (0, 5.5)       @noisy det840
mxx (1, 5) (1, 5.5)           @noisy det216 det590
mzz (1, 0.5) (1.5, 0.5)       @noisy det185
mxx (2, 0) (2, 0.5)           @noisy det835 det867
mzz (1, 2.5) (1.5, 2.5)       @noisy det136 det185
mxx (2, 2) (2, 2.5)           @noisy det163 det297
mzz (1.5, 4.5) (1, 4.5)       @noisy det136 det729
mxx (2, 4.5) (2, 4)           @noisy det214 det543
mzz (1.0, 6.5) (1.5, 6.5)     @noisy det729
mxx (2, 6) (2.0, 6.5)         @noisy det449 det599
mzz (2.0, -0.5) (2.5, -0.5)     @noisy det106
mx (3.0, -0.5)                @noisy det161 det471
mzz (2, 1.5) (2.5, 1.5)       @noisy det106 det398
mxx (3, 1.5) (3, 1)           @noisy det175 det555
mzz (2, 3.5) (2.5, 3.5)       @noisy det158 det398
mxx (3, 3.5) (3, 3)           @noisy det113 det567
mzz (2, 5.5) (2.5, 5.5)       @noisy det158
mxx (3, 5) (3, 5.5)           @noisy det44 det842
mzz (3.5, 0.5) (3, 0.5)       @noisy det898
mxx (4, 0) (4, 0.5)           @noisy det203 det762
mzz (3, 2.5) (3.5, 2.5)       @noisy det663 det898
mxx (4, 2) (4, 2.5)           @noisy det502 det708
mzz (3, 4.5) (3.5, 4.5)       @noisy det663 det815
mxx (4, 4.5) (4, 4)           @noisy det506 det627
mzz (3.5, 6.5) (3.0, 6.5)     @noisy det815
mxx (4.0, 6.5) (4, 6)         @noisy det256 det749
mzz (4.0, -0.5) (4.5, -0.5)     @noisy det72
mx (5.0, -0.5)                @noisy det352 det691
mzz (4, 1.5) (4.5, 1.5)       @noisy det64 det72
mxx (5, 1) (5, 1.5)           @noisy det128 det171
mzz (4.5, 3.5) (4, 3.5)       @noisy det64 det363
mxx (5, 3.5) (5, 3)           @noisy det485 det797
mzz (4, 5.5) (4.5, 5.5)       @noisy det363
mxx (5, 5.5) (5, 5)           @noisy det188 det298
mzz (5, 0.5) (5.5, 0.5)       @noisy det391
mxx (6, 0) (6, 0.5)           @noisy det109 det235
mzz (5.5, 2.5) (5, 2.5)       @noisy det213 det391
mxx (6, 2.5) (6, 2)           @noisy det98 det789
mzz (5, 4.5) (5.5, 4.5)       @noisy det213 det717
mxx (6, 4) (6, 4.5)           @noisy det38 det141
mzz (5.0, 6.5) (5.5, 6.5)     @noisy det717
mxx (6, 6) (6.0, 6.5)         @noisy det533 det702
mzz (0, 1) (0.5, 1)           @noisy det54 det839
mz (0.5, 0.5)                 @noisy det433 det839
mx (0.5, 0)                   @noisy det68 det132 det867
mx (-0.5, 1.0)                @noisy det316
mz (-0.5, 1.5)                @noisy det494 det572
mz (-0.5, 2.0)                @noisy det343 det572
mzz (0, 3) (0.5, 3)           @noisy det162 det458
mz (0.5, 2.5)                 @noisy det162 det409
mx (0.5, 2)                   @noisy det62 det297 det316
mx (-0.5, 3.0)                @noisy det891
mz (-0.5, 3.5)                @noisy det341 det726
mz (-0.5, 4.0)                @noisy det45 det726
mzz (0.5, 5) (0, 5)           @noisy det631 det840
mz (0.5, 4.5)                 @noisy det350 det631
mx (0.5, 4)                   @noisy det422 det543 det891
mx (-0.5, 5.0)                @noisy det216
mz (-0.5, 5.5)                @noisy det156 det392
mz (-0.5, 6.0)                @noisy det156 det666
mzz (1, 2) (1.5, 2)           @noisy det185 det198
mz (1.5, 1.5)                 @noisy det198 det442
mx (1.5, 1)                   @noisy det62 det175 det835 det867
mzz (1.5, 4) (1, 4)           @noisy det136 det530
mz (1.5, 3.5)                 @noisy det359 det530
mx (1.5, 3)                   @noisy det113 det163 det297 det422
mzz (1, 6) (1.5, 6)           @noisy det553 det729
mz (1.5, 5.5)                 @noisy det479 det553
mx (1.5, 5)                   @noisy det214 det543 det590 det842
mzz (2, 1) (2.5, 1)           @noisy det106 det516
mz (2.5, 0.5)                 @noisy det389 det516
mx (2.5, 0)                   @noisy det161 det203 det471 det835
mzz (2, 3) (2.5, 3)           @noisy det398 det658
mz (2.5, 2.5)                 @noisy det395 det658
mx (2.5, 2)                   @noisy det163 det175 det502 det555
mzz (2, 5) (2.5, 5)           @noisy det158 det811
mz (2.5, 4.5)                 @noisy det447 det811
mx (2.5, 4)                   @noisy det113 det214 det567 det627
mzz (3, 2) (3.5, 2)           @noisy det280 det898
mz (3.5, 1.5)                 @noisy det280 det393
mx (3.5, 1)                   @noisy det128 det203 det555 det762
mzz (3, 4) (3.5, 4)           @noisy det663 det725
mz (3.5, 3.5)                 @noisy det451 det725
mx (3.5, 3)                   @noisy det485 det502 det567 det708
mzz (3.5, 6) (3, 6)           @noisy det795 det815
mz (3.5, 5.5)                 @noisy det456 det795
mx (3.5, 5)                   @noisy det44 det298 det506 det627
mzz (4, 1) (4.5, 1)           @noisy det72 det492
mz (4.5, 0.5)                 @noisy det445 det492
mx (4.5, 0)                   @noisy det109 det352 det691 det762
mzz (4.5, 3) (4, 3)           @noisy det34 det64
mz (4.5, 2.5)                 @noisy det34 det404
mx (4.5, 2)                   @noisy det128 det171 det708 det789
mzz (4, 5) (4.5, 5)           @noisy det363 det504
mz (4.5, 4.5)                 @noisy det418 det504
mx (4.5, 4)                   @noisy det141 det485 det506 det797
mx (6.5, 0.0)                 @noisy det235
mz (6.5, 0.5)                 @noisy det324 det411
mzz (6, 1) (6.5, 1.0)         @noisy det324 det880
mzz (5.5, 2) (5, 2)           @noisy det155 det391
mz (5.5, 1.5)                 @noisy det155 det452
mx (5.5, 1)                   @noisy det109 det171 det235
mx (6.5, 2.0)                 @noisy det98
mz (6.5, 2.5)                 @noisy det111 det372
mzz (6, 3) (6.5, 3.0)         @noisy det93 det111
mzz (5, 4) (5.5, 4)           @noisy det213 det858
mz (5.5, 3.5)                 @noisy det439 det858
mx (5.5, 3)                   @noisy det98 det789 det797
mx (6.5, 4.0)                 @noisy det38
mz (6.5, 4.5)                 @noisy det264 det464
mzz (6.5, 5.0) (6, 5)         @noisy det264 det665
mzz (5, 6) (5.5, 6)           @noisy det481 det717
mz (5.5, 5.5)                 @noisy det371 det481
mx (5.5, 5)                   @noisy det38 det141 det188

--------         24
mx (0.0, -0.5)                @noisy det68 det132
mzz (1.0, -0.5) (0.5, -0.5)     @noisy det54
mzz (1, 1.5) (0.5, 1.5)       @noisy det54 det458
mxx (0, 1.5) (0, 1)           @noisy det62 det316
mzz (1, 3.5) (0.5, 3.5)       @noisy det458 det840
mxx (0, 3.5) (0, 3)           @noisy det422 det891
mzz (0.5, 5.5) (1, 5.5)       @noisy det840
mxx (0, 5.5) (0, 5)           @noisy det216 det590
mzz (1.5, 0.5) (2, 0.5)       @noisy det185
mxx (1, 0.5) (1, 0)           @noisy det835 det867
mzz (1.5, 2.5) (2, 2.5)       @noisy det136 det185
mxx (1, 2) (1, 2.5)           @noisy det163 det297
mzz (1.5, 4.5) (2, 4.5)       @noisy det136 det729
mxx (1, 4) (1, 4.5)           @noisy det214 det543
mxx (1, 6) (1.0, 6.5)         @noisy det449 det599
mzz (1.5, 6.5) (2.0, 6.5)     @noisy det729
mx (2.0, -0.5)                @noisy det161 det471
mzz (2.5, -0.5) (3.0, -0.5)     @noisy det106
mzz (3, 1.5) (2.5, 1.5)       @noisy det106 det398
mxx (2, 1) (2, 1.5)           @noisy det175 det555
mzz (2.5, 3.5) (3, 3.5)       @noisy det158 det398
mxx (2, 3.5) (2, 3)           @noisy det113 det567
mzz (2.5, 5.5) (3, 5.5)       @noisy det158
mxx (2, 5.5) (2, 5)           @noisy det44 det842
mzz (3.5, 0.5) (4, 0.5)       @noisy det898
mxx (3, 0) (3, 0.5)           @noisy det203 det762
mzz (3.5, 2.5) (4, 2.5)       @noisy det663 det898
mxx (3, 2.5) (3, 2)           @noisy det502 det708
mzz (4, 4.5) (3.5, 4.5)       @noisy det663 det815
mxx (3, 4.5) (3, 4)           @noisy det506 det627
mxx (3.0, 6.5) (3, 6)         @noisy det256 det749
mzz (3.5, 6.5) (4.0, 6.5)     @noisy det815
mx (4.0, -0.5)                @noisy det352 det691
mzz (5.0, -0.5) (4.5, -0.5)     @noisy det72
mzz (5, 1.5) (4.5, 1.5)       @noisy det64 det72
mxx (4, 1.5) (4, 1)           @noisy det128 det171
mzz (5, 3.5) (4.5, 3.5)       @noisy det64 det363
mxx (4, 3) (4, 3.5)           @noisy det485 det797
mzz (5, 5.5) (4.5, 5.5)       @noisy det363
mxx (4, 5) (4, 5.5)           @noisy det188 det298
mzz (5.5, 0.5) (6, 0.5)       @noisy det391
mxx (5, 0) (5, 0.5)           @noisy det109 det235
mzz (5.5, 2.5) (6, 2.5)       @noisy det213 det391
mxx (5, 2) (5, 2.5)           @noisy det98 det789
mzz (5.5, 4.5) (6, 4.5)       @noisy det213 det717
mxx (5, 4.5) (5, 4)           @noisy det38 det141
mxx (5.0, 6.5) (5, 6)         @noisy det533 det702
mzz (6.0, 6.5) (5.5, 6.5)     @noisy det717
mzz (0.5, 0) (0, 0)           @noisy det54 det521
mz (0.5, 0.5)                 @noisy det433 det521
mx (0.5, 1)                   @noisy det62 det316 det835
mz (-0.5, 1.0)                @noisy det271 det343
mz (-0.5, 1.5)                @noisy det271 det494
mx (-0.5, 2.0)                @noisy det62
mzz (0, 2) (0.5, 2)           @noisy det273 det458
mz (0.5, 2.5)                 @noisy det273 det409
mx (0.5, 3)                   @noisy det163 det422 det891
mz (-0.5, 3.0)                @noisy det45 det301
mz (-0.5, 3.5)                @noisy det301 det341
mx (-0.5, 4.0)                @noisy det422
mzz (0, 4) (0.5, 4)           @noisy det71 det840
mz (0.5, 4.5)                 @noisy det71 det350
mx (0.5, 5)                   @noisy det214 det216 det590
mz (-0.5, 5.0)                @noisy det666 det868
mz (-0.5, 5.5)                @noisy det392 det868
mx (-0.5, 6.0)                @noisy det590
mzz (1, 1) (1.5, 1)           @noisy det185 det639
mz (1.5, 1.5)                 @noisy det442 det639
mx (1.5, 2)                   @noisy det163 det297 det316 det555
mzz (1, 3) (1.5, 3)           @noisy det136 det788
mz (1.5, 3.5)                 @noisy det359 det788
mx (1.5, 4)                   @noisy det214 det543 det567 det891
mzz (1.5, 5) (1, 5)           @noisy det729 det910
mz (1.5, 5.5)                 @noisy det479 det910
mx (1.5, 6)                   @noisy det44 det216 det449 det599
mzz (2, 0) (2.5, 0)           @noisy det106 det672
mz (2.5, 0.5)                 @noisy det389 det672
mx (2.5, 1)                   @noisy det175 det555 det762 det867
mzz (2.5, 2) (2, 2)           @noisy det398 det854
mz (2.5, 2.5)                 @noisy det395 det854
mx (2.5, 3)                   @noisy det113 det297 det567 det708
mzz (2, 4) (2.5, 4)           @noisy det158 det526
mz (2.5, 4.5)                 @noisy det447 det526
mx (2.5, 5)                   @noisy det44 det506 det543 det842
mzz (3, 1) (3.5, 1)           @noisy det450 det898
mz (3.5, 1.5)                 @noisy det393 det450
mx (3.5, 2)                   @noisy det171 det175 det502 det708
mzz (3, 3) (3.5, 3)           @noisy det405 det663
mz (3.5, 3.5)                 @noisy det405 det451
mx (3.5, 4)                   @noisy det113 det506 det627 det797
mzz (3.5, 5) (3, 5)           @noisy det131 det815
mz (3.5, 5.5)                 @noisy det131 det456
mx (3.5, 6)                   @noisy det188 det256 det749 det842
mzz (4, 0) (4.5, 0)           @noisy det72 det610
mz (4.5, 0.5)                 @noisy det445 det610
mx (4.5, 1)                   @noisy det128 det171 det203 det235
mzz (4.5, 2) (4, 2)           @noisy det64 det257
mz (4.5, 2.5)                 @noisy det257 det404
mx (4.5, 3)                   @noisy det98 det485 det502 det797
mzz (4, 4) (4.5, 4)           @noisy det363 det783
mz (4.5, 4.5)                 @noisy det418 det783
mx (4.5, 5)                   @noisy det38 det188 det298 det627
mzz (6.5, 0.0) (6, 0)         @noisy det477 det880
mz (6.5, 0.5)                 @noisy det411 det477
mx (6.5, 1.0)                 @noisy det109
mzz (5.5, 1) (5, 1)           @noisy det391 det462
mz (5.5, 1.5)                 @noisy det452 det462
mx (5.5, 2)                   @noisy det98 det128 det789
mzz (6, 2) (6.5, 2.0)         @noisy det93 det604
mz (6.5, 2.5)                 @noisy det372 det604
mx (6.5, 3.0)                 @noisy det789
mzz (5, 3) (5.5, 3)           @noisy det213 det612
mz (5.5, 3.5)                 @noisy det439 det612
mx (5.5, 4)                   @noisy det38 det141 det485
mzz (6, 4) (6.5, 4.0)         @noisy det436 det665
mz (6.5, 4.5)                 @noisy det436 det464
mx (6.5, 5.0)                 @noisy det141
mzz (5, 5) (5.5, 5)           @noisy det77 det717
mz (5.5, 5.5)                 @noisy det77 det371
mx (5.5, 6)                   @noisy det298 det533 det702

--------         25
mz (0.0, -0.5)                @noisy det521
mx (0.5, -0.5)                @noisy det68 det777
mxx (1, 0) (1.0, -0.5)        @noisy det68 det132
mxx (1, 1.5) (1, 2)           @noisy det62 det316
mx (0.5, 1.5)                 @noisy det316 det790
mz (0, 1.5)                   @noisy det54 det271 det273 det343
mxx (1, 3.5) (1, 4)           @noisy det422 det891
mx (0.5, 3.5)                 @noisy det709 det891
mz (0, 3.5)                   @noisy det45 det71 det301 det458
mxx (1, 6) (1, 5.5)           @noisy det216 det590
mx (0.5, 5.5)                 @noisy det216 det720
mz (0, 5.5)                   @noisy det666 det840 det868
mxx (2, 0.5) (2, 1)           @noisy det835 det867
mx (1.5, 0.5)                 @noisy det712 det867
mz (1, 0.5)                   @noisy det54 det521 det639
mxx (2, 3) (2, 2.5)           @noisy det163 det297
mx (1.5, 2.5)                 @noisy det297 det758
mz (1, 2.5)                   @noisy det185 det273 det458 det788
mxx (2, 4.5) (2, 5)           @noisy det214 det543
mx (1.5, 4.5)                 @noisy det543 det773
mz (1, 4.5)                   @noisy det71 det136 det840 det910
mz (1.0, 6.5)                 @noisy det729
mx (1.5, 6.5)                 @noisy det599 det791
mx (2.0, 6.5)                 @noisy det449 det599
mz (2.0, -0.5)                @noisy det672
mx (2.5, -0.5)                @noisy det471 det764
mxx (3.0, -0.5) (3, 0)        @noisy det161 det471
mxx (3, 1.5) (3, 2)           @noisy det175 det555
mx (2.5, 1.5)                 @noisy det175 det801
mz (2, 1.5)                   @noisy det106 det185 det639 det854
mxx (3, 3.5) (3, 4)           @noisy det113 det567
mx (2.5, 3.5)                 @noisy det113 det756
mz (2, 3.5)                   @noisy det136 det398 det526 det788
mxx (3, 5.5) (3, 6)           @noisy det44 det842
mx (2.5, 5.5)                 @noisy det784 det842
mz (2, 5.5)                   @noisy det158 det729 det910
mxx (4, 0.5) (4, 1)           @noisy det203 det762
mx (3.5, 0.5)                 @noisy det203 det736
mz (3, 0.5)                   @noisy det106 det450 det672
mxx (4, 2.5) (4, 3)           @noisy det502 det708
mx (3.5, 2.5)                 @noisy det502 det802
mz (3, 2.5)                   @noisy det398 det405 det854 det898
mxx (4, 4.5) (4, 5)           @noisy det506 det627
mx (3.5, 4.5)                 @noisy det627 det703
mz (3, 4.5)                   @noisy det131 det158 det526 det663
mz (3.0, 6.5)                 @noisy det815
mx (3.5, 6.5)                 @noisy det739 det749
mx (4.0, 6.5)                 @noisy det256 det749
mz (4.0, -0.5)                @noisy det610
mx (4.5, -0.5)                @noisy det352 det776
mxx (5.0, -0.5) (5, 0)        @noisy det352 det691
mxx (5, 1.5) (5, 2)           @noisy det128 det171
mx (4.5, 1.5)                 @noisy det128 det809
mz (4, 1.5)                   @noisy det72 det257 det450 det898
mxx (5, 3.5) (5, 4)           @noisy det485 det797
mx (4.5, 3.5)                 @noisy det485 det820
mz (4, 3.5)                   @noisy det64 det405 det663 det783
mxx (5, 5.5) (5, 6)           @noisy det188 det298
mx (4.5, 5.5)                 @noisy det298 det748
mz (4, 5.5)                   @noisy det131 det363 det815
mxx (6, 1) (6, 0.5)           @noisy det109 det235
mx (5.5, 0.5)                 @noisy det109 det727
mz (5, 0.5)                   @noisy det72 det462 det610
mxx (6, 2.5) (6, 3)           @noisy det98 det789
mx (5.5, 2.5)                 @noisy det755 det789
mz (5, 2.5)                   @noisy det64 det257 det391 det612
mxx (6, 4.5) (6, 5)           @noisy det38 det141
mx (5.5, 4.5)                 @noisy det141 det771
mz (5, 4.5)                   @noisy det77 det213 det363 det783
mz (5.0, 6.5)                 @noisy det717
mx (5.5, 6.5)                 @noisy det702 det786
mx (6.0, 6.5)                 @noisy det533 det702
mxx (0.5, 0.5) (0.5, 0)       @noisy det835
mzz (1, 1) (0.5, 1)           @noisy det54 det521
mxx (-0.5, 1.5) (-0.5, 1.0)     @noisy det62
mzz (-0.5, 2.0) (0, 2)        @noisy det271 det343
mxx (0.5, 2.5) (0.5, 2)       @noisy det163
mzz (1, 3) (0.5, 3)           @noisy det273 det458
mxx (-0.5, 3.0) (-0.5, 3.5)     @noisy det422
mzz (-0.5, 4.0) (0, 4)        @noisy det45 det301
mxx (0.5, 4.5) (0.5, 4)       @noisy det214
mzz (0.5, 5) (1, 5)           @noisy det71 det840
mxx (-0.5, 5.0) (-0.5, 5.5)     @noisy det590
mzz (-0.5, 6.0) (0, 6)        @noisy det666 det868
mxx (1.5, 1.5) (1.5, 1)       @noisy det62 det555
mzz (1.5, 2) (2, 2)           @noisy det185 det639
mxx (1.5, 3.5) (1.5, 3)       @noisy det422 det567
mzz (1.5, 4) (2, 4)           @noisy det136 det788
mxx (1.5, 5) (1.5, 5.5)       @noisy det44 det590
mzz (1.5, 6) (2, 6)           @noisy det729 det910
mxx (2.5, 0.5) (2.5, 0)       @noisy det762 det835
mzz (3, 1) (2.5, 1)           @noisy det106 det672
mxx (2.5, 2) (2.5, 2.5)       @noisy det163 det708
mzz (2.5, 3) (3, 3)           @noisy det398 det854
mxx (2.5, 4) (2.5, 4.5)       @noisy det214 det506
mzz (2.5, 5) (3, 5)           @noisy det158 det526
mxx (3.5, 1) (3.5, 1.5)       @noisy det171 det555
mzz (3.5, 2) (4, 2)           @noisy det450 det898
mxx (3.5, 3) (3.5, 3.5)       @noisy det567 det797
mzz (4, 4) (3.5, 4)           @noisy det405 det663
mxx (3.5, 5) (3.5, 5.5)       @noisy det44 det188
mzz (3.5, 6) (4, 6)           @noisy det131 det815
mxx (4.5, 0.5) (4.5, 0)       @noisy det235 det762
mzz (5, 1) (4.5, 1)           @noisy det72 det610
mxx (4.5, 2) (4.5, 2.5)       @noisy det98 det708
mzz (5, 3) (4.5, 3)           @noisy det64 det257
mxx (4.5, 4.5) (4.5, 4)       @noisy det38 det506
mzz (5, 5) (4.5, 5)           @noisy det363 det783
mxx (6.5, 0.0) (6.5, 0.5)     @noisy det235
mz (6.5, 1.0)                 @noisy det477 det880
mxx (5.5, 1) (5.5, 1.5)       @noisy det171
mzz (5.5, 2) (6, 2)           @noisy det391 det462
mxx (6.5, 2.5) (6.5, 2.0)     @noisy det98
mz (6.5, 3.0)                 @noisy det93 det604
mxx (5.5, 3) (5.5, 3.5)       @noisy det797
mzz (5.5, 4) (6, 4)           @noisy det213 det612
mxx (6.5, 4.5) (6.5, 4.0)     @noisy det38
mz (6.5, 5.0)                 @noisy det436 det665
mxx (5.5, 5.5) (5.5, 5)       @noisy det188
mzz (6, 6) (5.5, 6)           @noisy det77 det717

--------         26
mxx (0.0, -0.5) (0, 0)        @noisy det132 det424
mx (0.5, -0.5)                @noisy det424 det777
mz (1.0, -0.5)                @noisy det54
mxx (0, 1.5) (0, 2)           @noisy det62 det715
mx (0.5, 1.5)                 @noisy det715 det790
mz (1, 1.5)                   @noisy det185 det458 det521 det639
mxx (0, 3.5) (0, 4)           @noisy det422 det428
mx (0.5, 3.5)                 @noisy det428 det709
mz (1, 3.5)                   @noisy det136 det273 det788 det840
mxx (0, 5.5) (0, 6)           @noisy det417 det590
mx (0.5, 5.5)                 @noisy det417 det720
mz (1, 5.5)                   @noisy det71 det729 det910
mxx (1, 0.5) (1, 1)           @noisy det338 det835
mx (1.5, 0.5)                 @noisy det338 det712
mz (2, 0.5)                   @noisy det106 det185 det672
mxx (1, 2.5) (1, 3)           @noisy det163 det851
mx (1.5, 2.5)                 @noisy det758 det851
mz (2, 2.5)                   @noisy det136 det398 det639 det854
mxx (1, 4.5) (1, 5)           @noisy det182 det214
mx (1.5, 4.5)                 @noisy det182 det773
mz (2, 4.5)                   @noisy det158 det526 det729 det788
mx (1.0, 6.5)                 @noisy det449 det653
mx (1.5, 6.5)                 @noisy det653 det791
mz (2.0, 6.5)                 @noisy det910
mxx (2.0, -0.5) (2, 0)        @noisy det143 det161
mx (2.5, -0.5)                @noisy det143 det764
mz (3.0, -0.5)                @noisy det106
mxx (2, 1.5) (2, 2)           @noisy det555 det874
mx (2.5, 1.5)                 @noisy det801 det874
mz (3, 1.5)                   @noisy det398 det450 det672 det898
mxx (2, 3.5) (2, 4)           @noisy det567 det763
mx (2.5, 3.5)                 @noisy det756 det763
mz (3, 3.5)                   @noisy det158 det405 det663 det854
mxx (2, 5.5) (2, 6)           @noisy det44 det340
mx (2.5, 5.5)                 @noisy det340 det784
mz (3, 5.5)                   @noisy det131 det526 det815
mxx (3, 1) (3, 0.5)           @noisy det266 det762
mx (3.5, 0.5)                 @noisy det266 det736
mz (4, 0.5)                   @noisy det72 det610 det898
mxx (3, 2.5) (3, 3)           @noisy det558 det708
mx (3.5, 2.5)                 @noisy det558 det802
mz (4, 2.5)                   @noisy det64 det257 det450 det663
mxx (3, 4.5) (3, 5)           @noisy det279 det506
mx (3.5, 4.5)                 @noisy det279 det703
mz (4, 4.5)                   @noisy det363 det405 det783 det815
mx (3.0, 6.5)                 @noisy det119 det256
mx (3.5, 6.5)                 @noisy det119 det739
mz (4.0, 6.5)                 @noisy det131
mxx (4.0, -0.5) (4, 0)        @noisy det546 det691
mx (4.5, -0.5)                @noisy det546 det776
mz (5.0, -0.5)                @noisy det72
mxx (4, 1.5) (4, 2)           @noisy det171 det303
mx (4.5, 1.5)                 @noisy det303 det809
mz (5, 1.5)                   @noisy det64 det391 det462 det610
mxx (4, 4) (4, 3.5)           @noisy det387 det797
mx (4.5, 3.5)                 @noisy det387 det820
mz (5, 3.5)                   @noisy det213 det257 det363 det612
mxx (4, 5.5) (4, 6)           @noisy det188 det191
mx (4.5, 5.5)                 @noisy det191 det748
mz (5, 5.5)                   @noisy det77 det717 det783
mxx (5, 0.5) (5, 1)           @noisy det235 det882
mx (5.5, 0.5)                 @noisy det727 det882
mz (6, 0.5)                   @noisy det391 det477 det880
mxx (5, 3) (5, 2.5)           @noisy det98 det629
mx (5.5, 2.5)                 @noisy det629 det755
mz (6, 2.5)                   @noisy det93 det213 det462 det604
mxx (5, 4.5) (5, 5)           @noisy det38 det618
mx (5.5, 4.5)                 @noisy det618 det771
mz (6, 4.5)                   @noisy det436 det612 det665 det717
mx (5.0, 6.5)                 @noisy det533 det683
mx (5.5, 6.5)                 @noisy det683 det786
mz (6.0, 6.5)                 @noisy det77
mxx (0.5, 0.5) (0.5, 1)       @noisy det835
mzz (1, 0) (0.5, 0)           @noisy det54 det521
mzz (0, 1) (-0.5, 1.0)        @noisy det271 det343
mxx (-0.5, 2.0) (-0.5, 1.5)     @noisy det62
mxx (0.5, 2.5) (0.5, 3)       @noisy det163
mzz (1, 2) (0.5, 2)           @noisy det273 det458
mzz (-0.5, 3.0) (0, 3)        @noisy det45 det301
mxx (-0.5, 3.5) (-0.5, 4.0)     @noisy det422
mxx (0.5, 5) (0.5, 4.5)       @noisy det214
mzz (1, 4) (0.5, 4)           @noisy det71 det840
mzz (-0.5, 5.0) (0, 5)        @noisy det666 det868
mxx (-0.5, 5.5) (-0.5, 6.0)     @noisy det590
mxx (1.5, 1.5) (1.5, 2)       @noisy det62 det555
mzz (1.5, 1) (2, 1)           @noisy det185 det639
mxx (1.5, 4) (1.5, 3.5)       @noisy det422 det567
mzz (2, 3) (1.5, 3)           @noisy det136 det788
mxx (1.5, 5.5) (1.5, 6)       @noisy det44 det590
mzz (1.5, 5) (2, 5)           @noisy det729 det910
mxx (2.5, 0.5) (2.5, 1)       @noisy det762 det835
mzz (2.5, 0) (3, 0)           @noisy det106 det672
mxx (2.5, 2.5) (2.5, 3)       @noisy det163 det708
mzz (2.5, 2) (3, 2)           @noisy det398 det854
mxx (2.5, 4.5) (2.5, 5)       @noisy det214 det506
mzz (2.5, 4) (3, 4)           @noisy det158 det526
mxx (3.5, 1.5) (3.5, 2)       @noisy det171 det555
mzz (3.5, 1) (4, 1)           @noisy det450 det898
mxx (3.5, 3.5) (3.5, 4)       @noisy det567 det797
mzz (3.5, 3) (4, 3)           @noisy det405 det663
mxx (3.5, 5.5) (3.5, 6)       @noisy det44 det188
mzz (3.5, 5) (4, 5)           @noisy det131 det815
mxx (4.5, 0.5) (4.5, 1)       @noisy det235 det762
mzz (5, 0) (4.5, 0)           @noisy det72 det610
mxx (4.5, 2.5) (4.5, 3)       @noisy det98 det708
mzz (4.5, 2) (5, 2)           @noisy det64 det257
mxx (4.5, 4.5) (4.5, 5)       @noisy det38 det506
mzz (5, 4) (4.5, 4)           @noisy det363 det783
mz (6.5, 0.0)                 @noisy det477 det880
mxx (6.5, 0.5) (6.5, 1.0)     @noisy det235
mxx (5.5, 1.5) (5.5, 2)       @noisy det171
mzz (5.5, 1) (6, 1)           @noisy det391 det462
mz (6.5, 2.0)                 @noisy det93 det604
mxx (6.5, 2.5) (6.5, 3.0)     @noisy det98
mxx (5.5, 3.5) (5.5, 4)       @noisy det797
mzz (5.5, 3) (6, 3)           @noisy det213 det612
mz (6.5, 4.0)                 @noisy det436 det665
mxx (6.5, 5.0) (6.5, 4.5)     @noisy det38
mxx (5.5, 5.5) (5.5, 6)       @noisy det188
mzz (5.5, 5) (6, 5)           @noisy det77 det717

--------         27
mzz (0.5, -0.5) (0.0, -0.5)     @noisy det521
mx (1.0, -0.5)                @noisy det132 det424
mzz (0, 1.5) (0.5, 1.5)       @noisy det273 det521
mxx (1, 1) (1, 1.5)           @noisy det62 det715
mzz (0, 3.5) (0.5, 3.5)       @noisy det71 det273
mxx (1, 3) (1, 3.5)           @noisy det422 det428
mzz (0.5, 5.5) (0, 5.5)       @noisy det71
mxx (1, 5) (1, 5.5)           @noisy det417 det590
mzz (1, 0.5) (1.5, 0.5)       @noisy det639
mxx (2, 0) (2, 0.5)           @noisy det338 det835
mzz (1, 2.5) (1.5, 2.5)       @noisy det639 det788
mxx (2, 2) (2, 2.5)           @noisy det163 det851
mzz (1.5, 4.5) (1, 4.5)       @noisy det788 det910
mxx (2, 4.5) (2, 4)           @noisy det182 det214
mzz (1.0, 6.5) (1.5, 6.5)     @noisy det910
mxx (2, 6) (2.0, 6.5)         @noisy det449 det653
mzz (2.0, -0.5) (2.5, -0.5)     @noisy det672
mx (3.0, -0.5)                @noisy det143 det161
mzz (2, 1.5) (2.5, 1.5)       @noisy det672 det854
mxx (3, 1.5) (3, 1)           @noisy det555 det874
mzz (2, 3.5) (2.5, 3.5)       @noisy det526 det854
mxx (3, 3.5) (3, 3)           @noisy det567 det763
mzz (2, 5.5) (2.5, 5.5)       @noisy det526
mxx (3, 5) (3, 5.5)           @noisy det44 det340
mzz (3.5, 0.5) (3, 0.5)       @noisy det450
mxx (4, 0) (4, 0.5)           @noisy det266 det762
mzz (3, 2.5) (3.5, 2.5)       @noisy det405 det450
mxx (4, 2) (4, 2.5)           @noisy det558 det708
mzz (3, 4.5) (3.5, 4.5)       @noisy det131 det405
mxx (4, 4.5) (4, 4)           @noisy det279 det506
mzz (3.5, 6.5) (3.0, 6.5)     @noisy det131
mxx (4.0, 6.5) (4, 6)         @noisy det119 det256
mzz (4.0, -0.5) (4.5, -0.5)     @noisy det610
mx (5.0, -0.5)                @noisy det546 det691
mzz (4, 1.5) (4.5, 1.5)       @noisy det257 det610
mxx (5, 1) (5, 1.5)           @noisy det171 det303
mzz (4.5, 3.5) (4, 3.5)       @noisy det257 det783
mxx (5, 3.5) (5, 3)           @noisy det387 det797
mzz (4, 5.5) (4.5, 5.5)       @noisy det783
mxx (5, 5.5) (5, 5)           @noisy det188 det191
mzz (5, 0.5) (5.5, 0.5)       @noisy det462
mxx (6, 0) (6, 0.5)           @noisy det235 det882
mzz (5.5, 2.5) (5, 2.5)       @noisy det462 det612
mxx (6, 2.5) (6, 2)           @noisy det98 det629
mzz (5, 4.5) (5.5, 4.5)       @noisy det77 det612
mxx (6, 4) (6, 4.5)           @noisy det38 det618
mzz (5.0, 6.5) (5.5, 6.5)     @noisy det77
mxx (6, 6) (6.0, 6.5)         @noisy det533 det683
mzz (0, 1) (0.5, 1)           @noisy det54 det521
mz (0.5, 0.5)                 @noisy det54 det148
mx (0.5, 0)                   @noisy det132 det424 det835
mx (-0.5, 1.0)                @noisy det62
mz (-0.5, 1.5)                @noisy det190 det343
mz (-0.5, 2.0)                @noisy det271 det343
mzz (0, 3) (0.5, 3)           @noisy det273 det458
mz (0.5, 2.5)                 @noisy det130 det458
mx (0.5, 2)                   @noisy det62 det163 det715
mx (-0.5, 3.0)                @noisy det422
mz (-0.5, 3.5)                @noisy det45 det114
mz (-0.5, 4.0)                @noisy det45 det301
mzz (0.5, 5) (0, 5)           @noisy det71 det840
mz (0.5, 4.5)                 @noisy det127 det840
mx (0.5, 4)                   @noisy det214 det422 det428
mx (-0.5, 5.0)                @noisy det590
mz (-0.5, 5.5)                @noisy det108 det666
mz (-0.5, 6.0)                @noisy det666 det868
mzz (1, 2) (1.5, 2)           @noisy det185 det639
mz (1.5, 1.5)                 @noisy det120 det185
mx (1.5, 1)                   @noisy det338 det555 det715 det835
mzz (1.5, 4) (1, 4)           @noisy det136 det788
mz (1.5, 3.5)                 @noisy det136 det205
mx (1.5, 3)                   @noisy det163 det428 det567 det851
mzz (1, 6) (1.5, 6)           @noisy det729 det910
mz (1.5, 5.5)                 @noisy det177 det729
mx (1.5, 5)                   @noisy det44 det182 det214 det417
mzz (2, 1) (2.5, 1)           @noisy det106 det672
mz (2.5, 0.5)                 @noisy det106 det194
mx (2.5, 0)                   @noisy det143 det161 det338 det762
mzz (2, 3) (2.5, 3)           @noisy det398 det854
mz (2.5, 2.5)                 @noisy det115 det398
mx (2.5, 2)                   @noisy det555 det708 det851 det874
mzz (2, 5) (2.5, 5)           @noisy det158 det526
mz (2.5, 4.5)                 @noisy det125 det158
mx (2.5, 4)                   @noisy det182 det506 det567 det763
mzz (3, 2) (3.5, 2)           @noisy det450 det898
mz (3.5, 1.5)                 @noisy det80 det898
mx (3.5, 1)                   @noisy det171 det266 det762 det874
mzz (3, 4) (3.5, 4)           @noisy det405 det663
mz (3.5, 3.5)                 @noisy det99 det663
mx (3.5, 3)                   @noisy det558 det708 det763 det797
mzz (3.5, 6) (3, 6)           @noisy det131 det815
mz (3.5, 5.5)                 @noisy det183 det815
mx (3.5, 5)                   @noisy det188 det279 det340 det506
mzz (4, 1) (4.5, 1)           @noisy det72 det610
mz (4.5, 0.5)                 @noisy det72 det91
mx (4.5, 0)                   @noisy det235 det266 det546 det691
mzz (4.5, 3) (4, 3)           @noisy det64 det257
mz (4.5, 2.5)                 @noisy det64 det126
mx (4.5, 2)                   @noisy det98 det171 det303 det558
mzz (4, 5) (4.5, 5)           @noisy det363 det783
mz (4.5, 4.5)                 @noisy det137 det363
mx (4.5, 4)                   @noisy det38 det279 det387 det797
mx (6.5, 0.0)                 @noisy det882
mz (6.5, 0.5)                 @noisy det74 det880
mzz (6, 1) (6.5, 1.0)         @noisy det477 det880
mzz (5.5, 2) (5, 2)           @noisy det391 det462
mz (5.5, 1.5)                 @noisy det179 det391
mx (5.5, 1)                   @noisy det235 det303 det882
mx (6.5, 2.0)                 @noisy det629
mz (6.5, 2.5)                 @noisy det93 det151
mzz (6, 3) (6.5, 3.0)         @noisy det93 det604
mzz (5, 4) (5.5, 4)           @noisy det213 det612
mz (5.5, 3.5)                 @noisy det86 det213
mx (5.5, 3)                   @noisy det98 det387 det629
mx (6.5, 4.0)                 @noisy det618
mz (6.5, 4.5)                 @noisy det174 det665
mzz (6.5, 5.0) (6, 5)         @noisy det436 det665
mzz (5, 6) (5.5, 6)           @noisy det77 det717
mz (5.5, 5.5)                 @noisy det145 det717
mx (5.5, 5)                   @noisy det38 det191 det618

--------         28
mx (0.0, -0.5)                @noisy det132 det424
mzz (1.0, -0.5) (0.5, -0.5)     @noisy det521
mzz (1, 1.5) (0.5, 1.5)       @noisy det273 det521
mxx (0, 1.5) (0, 1)           @noisy det62 det715
mzz (1, 3.5) (0.5, 3.5)       @noisy det71 det273
mxx (0, 3.5) (0, 3)           @noisy det422 det428
mzz (0.5, 5.5) (1, 5.5)       @noisy det71
mxx (0, 5.5) (0, 5)           @noisy det417 det590
mzz (1.5, 0.5) (2, 0.5)       @noisy det639
mxx (1, 0.5) (1, 0)           @noisy det338 det835
mzz (1.5, 2.5) (2, 2.5)       @noisy det639 det788
mxx (1, 2) (1, 2.5)           @noisy det163 det851
mzz (1.5, 4.5) (2, 4.5)       @noisy det788 det910
mxx (1, 4) (1, 4.5)           @noisy det182 det214
mxx (1, 6) (1.0, 6.5)         @noisy det449 det653
mzz (1.5, 6.5) (2.0, 6.5)     @noisy det910
mx (2.0, -0.5)                @noisy det143 det161
mzz (2.5, -0.5) (3.0, -0.5)     @noisy det672
mzz (3, 1.5) (2.5, 1.5)       @noisy det672 det854
mxx (2, 1) (2, 1.5)           @noisy det555 det874
mzz (2.5, 3.5) (3, 3.5)       @noisy det526 det854
mxx (2, 3.5) (2, 3)           @noisy det567 det763
mzz (2.5, 5.5) (3, 5.5)       @noisy det526
mxx (2, 5.5) (2, 5)           @noisy det44 det340
mzz (3.5, 0.5) (4, 0.5)       @noisy det450
mxx (3, 0) (3, 0.5)           @noisy det266 det762
mzz (3.5, 2.5) (4, 2.5)       @noisy det405 det450
mxx (3, 2.5) (3, 2)           @noisy det558 det708
mzz (4, 4.5) (3.5, 4.5)       @noisy det131 det405
mxx (3, 4.5) (3, 4)           @noisy det279 det506
mxx (3.0, 6.5) (3, 6)         @noisy det119 det256
mzz (3.5, 6.5) (4.0, 6.5)     @noisy det131
mx (4.0, -0.5)                @noisy det546 det691
mzz (5.0, -0.5) (4.5, -0.5)     @noisy det610
mzz (5, 1.5) (4.5, 1.5)       @noisy det257 det610
mxx (4, 1.5) (4, 1)           @noisy det171 det303
mzz (5, 3.5) (4.5, 3.5)       @noisy det257 det783
mxx (4, 3) (4, 3.5)           @noisy det387 det797
mzz (5, 5.5) (4.5, 5.5)       @noisy det783
mxx (4, 5) (4, 5.5)           @noisy det188 det191
mzz (5.5, 0.5) (6, 0.5)       @noisy det462
mxx (5, 0) (5, 0.5)           @noisy det235 det882
mzz (5.5, 2.5) (6, 2.5)       @noisy det462 det612
mxx (5, 2) (5, 2.5)           @noisy det98 det629
mzz (5.5, 4.5) (6, 4.5)       @noisy det77 det612
mxx (5, 4.5) (5, 4)           @noisy det38 det618
mxx (5.0, 6.5) (5, 6)         @noisy det533 det683
mzz (6.0, 6.5) (5.5, 6.5)     @noisy det77
mzz (0.5, 0) (0, 0)           @noisy det521 det772
mz (0.5, 0.5)                 @noisy det148 det772
mx (0.5, 1)                   @noisy det62 det338 det715
mz (-0.5, 1.0)                @noisy det271 det357
mz (-0.5, 1.5)                @noisy det190 det357
mx (-0.5, 2.0)                @noisy det715
mzz (0, 2) (0.5, 2)           @noisy det273 det623
mz (0.5, 2.5)                 @noisy det130 det623
mx (0.5, 3)                   @noisy det422 det428 det851
mz (-0.5, 3.0)                @noisy det301 det313
mz (-0.5, 3.5)                @noisy det114 det313
mx (-0.5, 4.0)                @noisy det428
mzz (0, 4) (0.5, 4)           @noisy det71 det453
mz (0.5, 4.5)                 @noisy det127 det453
mx (0.5, 5)                   @noisy det182 det417 det590
mz (-0.5, 5.0)                @noisy det472 det868
mz (-0.5, 5.5)                @noisy det108 det472
mx (-0.5, 6.0)                @noisy det417
mzz (1, 1) (1.5, 1)           @noisy det20 det639
mz (1.5, 1.5)                 @noisy det20 det120
mx (1.5, 2)                   @noisy det62 det163 det851 det874
mzz (1, 3) (1.5, 3)           @noisy det241 det788
mz (1.5, 3.5)                 @noisy det205 det241
mx (1.5, 4)                   @noisy det182 det214 det422 det763
mzz (1.5, 5) (1, 5)           @noisy det306 det910
mz (1.5, 5.5)                 @noisy det177 det306
mx (1.5, 6)                   @noisy det340 det449 det590 det653
mzz (2, 0) (2.5, 0)           @noisy det672 det742
mz (2.5, 0.5)                 @noisy det194 det742
mx (2.5, 1)                   @noisy det266 det555 det835 det874
mzz (2.5, 2) (2, 2)           @noisy det752 det854
mz (2.5, 2.5)                 @noisy det115 det752
mx (2.5, 3)                   @noisy det163 det558 det567 det763
mzz (2, 4) (2.5, 4)           @noisy det526 det746
mz (2.5, 4.5)                 @noisy det125 det746
mx (2.5, 5)                   @noisy det44 det214 det279 det340
mzz (3, 1) (3.5, 1)           @noisy det385 det450
mz (3.5, 1.5)                 @noisy det80 det385
mx (3.5, 2)                   @noisy det303 det555 det558 det708
mzz (3, 3) (3.5, 3)           @noisy det405 det470
mz (3.5, 3.5)                 @noisy det99 det470
mx (3.5, 4)                   @noisy det279 det387 det506 det567
mzz (3.5, 5) (3, 5)           @noisy det103 det131
mz (3.5, 5.5)                 @noisy det103 det183
mx (3.5, 6)                   @noisy det44 det119 det191 det256
mzz (4, 0) (4.5, 0)           @noisy det37 det610
mz (4.5, 0.5)                 @noisy det37 det91
mx (4.5, 1)                   @noisy det171 det303 det762 det882
mzz (4.5, 2) (4, 2)           @noisy det257 det403
mz (4.5, 2.5)                 @noisy det126 det403
mx (4.5, 3)                   @noisy det387 det629 det708 det797
mzz (4, 4) (4.5, 4)           @noisy det783 det870
mz (4.5, 4.5)                 @noisy det137 det870
mx (4.5, 5)                   @noisy det188 det191 det506 det618
mzz (6.5, 0.0) (6, 0)         @noisy det477 det573
mz (6.5, 0.5)                 @noisy det74 det573
mx (6.5, 1.0)                 @noisy det235
mzz (5.5, 1) (5, 1)           @noisy det123 det462
mz (5.5, 1.5)                 @noisy det123 det179
mx (5.5, 2)                   @noisy det98 det171 det629
mzz (6, 2) (6.5, 2.0)         @noisy det604 det616
mz (6.5, 2.5)                 @noisy det151 det616
mx (6.5, 3.0)                 @noisy det98
mzz (5, 3) (5.5, 3)           @noisy det267 det612
mz (5.5, 3.5)                 @noisy det86 det267
mx (5.5, 4)                   @noisy det38 det618 det797
mzz (6, 4) (6.5, 4.0)         @noisy det436 det688
mz (6.5, 4.5)                 @noisy det174 det688
mx (6.5, 5.0)                 @noisy det38
mzz (5, 5) (5.5, 5)           @noisy det77 det275
mz (5.5, 5.5)                 @noisy det145 det275
mx (5.5, 6)                   @noisy det188 det533 det683

--------         29
mz (0.0, -0.5)                @noisy det772
mx (0.5, -0.5)                @noisy det132 det501
mxx (1, 0) (1.0, -0.5)        @noisy det132 det424
mxx (1, 1.5) (1, 2)           @noisy det62 det715
mx (0.5, 1.5)                 @noisy det62 det517
mz (0, 1.5)                   @noisy det271 det357 det521 det623
mxx (1, 3.5) (1, 4)           @noisy det422 det428
mx (0.5, 3.5)                 @noisy det422 det474
mz (0, 3.5)                   @noisy det273 det301 det313 det453
mxx (1, 6) (1, 5.5)           @noisy det417 det590
mx (0.5, 5.5)                 @noisy det420 det590
mz (0, 5.5)                   @noisy det71 det472 det868
mxx (2, 0.5) (2, 1)           @noisy det338 det835
mx (1.5, 0.5)                 @noisy det434 det835
mz (1, 0.5)                   @noisy det20 det521 det772
mxx (2, 3) (2, 2.5)           @noisy det163 det851
mx (1.5, 2.5)                 @noisy det163 det480
mz (1, 2.5)                   @noisy det241 det273 det623 det639
mxx (2, 4.5) (2, 5)           @noisy det182 det214
mx (1.5, 4.5)                 @noisy det214 det493
mz (1, 4.5)                   @noisy det71 det306 det453 det788
mz (1.0, 6.5)                 @noisy det910
mx (1.5, 6.5)                 @noisy det448 det449
mx (2.0, 6.5)                 @noisy det449 det653
mz (2.0, -0.5)                @noisy det742
mx (2.5, -0.5)                @noisy det161 det484
mxx (3.0, -0.5) (3, 0)        @noisy det143 det161
mxx (3, 1.5) (3, 2)           @noisy det555 det874
mx (2.5, 1.5)                 @noisy det532 det555
mz (2, 1.5)                   @noisy det20 det639 det672 det752
mxx (3, 3.5) (3, 4)           @noisy det567 det763
mx (2.5, 3.5)                 @noisy det537 det567
mz (2, 3.5)                   @noisy det241 det746 det788 det854
mxx (3, 5.5) (3, 6)           @noisy det44 det340
mx (2.5, 5.5)                 @noisy det44 det437
mz (2, 5.5)                   @noisy det306 det526 det910
mxx (4, 0.5) (4, 1)           @noisy det266 det762
mx (3.5, 0.5)                 @noisy det438 det762
mz (3, 0.5)                   @noisy det385 det672 det742
mxx (4, 2.5) (4, 3)           @noisy det558 det708
mx (3.5, 2.5)                 @noisy det495 det708
mz (3, 2.5)                   @noisy det450 det470 det752 det854
mxx (4, 4.5) (4, 5)           @noisy det279 det506
mx (3.5, 4.5)                 @noisy det466 det506
mz (3, 4.5)                   @noisy det103 det405 det526 det746
mz (3.0, 6.5)                 @noisy det131
mx (3.5, 6.5)                 @noisy det256 det510
mx (4.0, 6.5)                 @noisy det119 det256
mz (4.0, -0.5)                @noisy det37
mx (4.5, -0.5)                @noisy det499 det691
mxx (5.0, -0.5) (5, 0)        @noisy det546 det691
mxx (5, 1.5) (5, 2)           @noisy det171 det303
mx (4.5, 1.5)                 @noisy det171 det513
mz (4, 1.5)                   @noisy det385 det403 det450 det610
mxx (5, 3.5) (5, 4)           @noisy det387 det797
mx (4.5, 3.5)                 @noisy det528 det797
mz (4, 3.5)                   @noisy det257 det405 det470 det870
mxx (5, 5.5) (5, 6)           @noisy det188 det191
mx (4.5, 5.5)                 @noisy det188 det419
mz (4, 5.5)                   @noisy det103 det131 det783
mxx (6, 1) (6, 0.5)           @noisy det235 det882
mx (5.5, 0.5)                 @noisy det235 det429
mz (5, 0.5)                   @noisy det37 det123 det610
mxx (6, 2.5) (6, 3)           @noisy det98 det629
mx (5.5, 2.5)                 @noisy det98 det476
mz (5, 2.5)                   @noisy det257 det267 det403 det462
mxx (6, 4.5) (6, 5)           @noisy det38 det618
mx (5.5, 4.5)                 @noisy det38 det491
mz (5, 4.5)                   @noisy det275 det612 det783 det870
mz (5.0, 6.5)                 @noisy det77
mx (5.5, 6.5)                 @noisy det440 det533
mx (6.0, 6.5)                 @noisy det533 det683
mxx (0.5, 0.5) (0.5, 0)       @noisy det338
mzz (1, 1) (0.5, 1)           @noisy det521 det772
mxx (-0.5, 1.5) (-0.5, 1.0)     @noisy det715
mzz (-0.5, 2.0) (0, 2)        @noisy det271 det357
mxx (0.5, 2.5) (0.5, 2)       @noisy det851
mzz (1, 3) (0.5, 3)           @noisy det273 det623
mxx (-0.5, 3.0) (-0.5, 3.5)     @noisy det428
mzz (-0.5, 4.0) (0, 4)        @noisy det301 det313
mxx (0.5, 4.5) (0.5, 4)       @noisy det182
mzz (0.5, 5) (1, 5)           @noisy det71 det453
mxx (-0.5, 5.0) (-0.5, 5.5)     @noisy det417
mzz (-0.5, 6.0) (0, 6)        @noisy det472 det868
mxx (1.5, 1.5) (1.5, 1)       @noisy det715 det874
mzz (1.5, 2) (2, 2)           @noisy det20 det639
mxx (1.5, 3.5) (1.5, 3)       @noisy det428 det763
mzz (1.5, 4) (2, 4)           @noisy det241 det788
mxx (1.5, 5) (1.5, 5.5)       @noisy det340 det417
mzz (1.5, 6) (2, 6)           @noisy det306 det910
mxx (2.5, 0.5) (2.5, 0)       @noisy det266 det338
mzz (3, 1) (2.5, 1)           @noisy det672 det742
mxx (2.5, 2) (2.5, 2.5)       @noisy det558 det851
mzz (2.5, 3) (3, 3)           @noisy det752 det854
mxx (2.5, 4) (2.5, 4.5)       @noisy det182 det279
mzz (2.5, 5) (3, 5)           @noisy det526 det746
mxx (3.5, 1) (3.5, 1.5)       @noisy det303 det874
mzz (3.5, 2) (4, 2)           @noisy det385 det450
mxx (3.5, 3) (3.5, 3.5)       @noisy det387 det763
mzz (4, 4) (3.5, 4)           @noisy det405 det470
mxx (3.5, 5) (3.5, 5.5)       @noisy det191 det340
mzz (3.5, 6) (4, 6)           @noisy det103 det131
mxx (4.5, 0.5) (4.5, 0)       @noisy det266 det882
mzz (5, 1) (4.5, 1)           @noisy det37 det610
mxx (4.5, 2) (4.5, 2.5)       @noisy det558 det629
mzz (5, 3) (4.5, 3)           @noisy det257 det403
mxx (4.5, 4.5) (4.5, 4)       @noisy det279 det618
mzz (5, 5) (4.5, 5)           @noisy det783 det870
mxx (6.5, 0.0) (6.5, 0.5)     @noisy det882
mz (6.5, 1.0)                 @noisy det477 det573
mxx (5.5, 1) (5.5, 1.5)       @noisy det303
mzz (5.5, 2) (6, 2)           @noisy det123 det462
mxx (6.5, 2.5) (6.5, 2.0)     @noisy det629
mz (6.5, 3.0)                 @noisy det604 det616
mxx (5.5, 3) (5.5, 3.5)       @noisy det387
mzz (5.5, 4) (6, 4)           @noisy det267 det612
mxx (6.5, 4.5) (6.5, 4.0)     @noisy det618
mz (6.5, 5.0)                 @noisy det436 det688
mxx (5.5, 5.5) (5.5, 5)       @noisy det191
mzz (6, 6) (5.5, 6)           @noisy det77 det275

--------         30
mxx (0.0, -0.5) (0, 0)        @noisy det424 det621
mx (0.5, -0.5)                @noisy det501 det621
mz (1.0, -0.5)                @noisy det521
mxx (0, 1.5) (0, 2)           @noisy det715 det906
mx (0.5, 1.5)                 @noisy det517 det906
mz (1, 1.5)                   @noisy det20 det273 det639 det772
mxx (0, 3.5) (0, 4)           @noisy det172 det428
mx (0.5, 3.5)                 @noisy det172 det474
mz (1, 3.5)                   @noisy det71 det241 det623 det788
mxx (0, 5.5) (0, 6)           @noisy det234 det417
mx (0.5, 5.5)                 @noisy det234 det420
mz (1, 5.5)                   @noisy det306 det453 det910
mxx (1, 0.5) (1, 1)           @noisy det21 det338
mx (1.5, 0.5)                 @noisy det21 det434
mz (2, 0.5)                   @noisy det639 det672 det742
mxx (1, 2.5) (1, 3)           @noisy det721 det851
mx (1.5, 2.5)                 @noisy det480 det721
mz (2, 2.5)                   @noisy det20 det752 det788 det854
mxx (1, 4.5) (1, 5)           @noisy det36 det182
mx (1.5, 4.5)                 @noisy det36 det493
mz (2, 4.5)                   @noisy det241 det526 det746 det910
mx (1.0, 6.5)                 @noisy det653 det718
mx (1.5, 6.5)                 @noisy det448 det718
mz (2.0, 6.5)                 @noisy det306
mxx (2.0, -0.5) (2, 0)        @noisy det143 det282
mx (2.5, -0.5)                @noisy det282 det484
mz (3.0, -0.5)                @noisy det672
mxx (2, 1.5) (2, 2)           @noisy det869 det874
mx (2.5, 1.5)                 @noisy det532 det869
mz (3, 1.5)                   @noisy det385 det450 det742 det854
mxx (2, 3.5) (2, 4)           @noisy det79 det763
mx (2.5, 3.5)                 @noisy det79 det537
mz (3, 3.5)                   @noisy det405 det470 det526 det752
mxx (2, 5.5) (2, 6)           @noisy det340 det400
mx (2.5, 5.5)                 @noisy det400 det437
mz (3, 5.5)                   @noisy det103 det131 det746
mxx (3, 1) (3, 0.5)           @noisy det266 det678
mx (3.5, 0.5)                 @noisy det438 det678
mz (4, 0.5)                   @noisy det37 det450 det610
mxx (3, 2.5) (3, 3)           @noisy det558 det695
mx (3.5, 2.5)                 @noisy det495 det695
mz (4, 2.5)                   @noisy det257 det385 det403 det405
mxx (3, 4.5) (3, 5)           @noisy det279 det536
mx (3.5, 4.5)                 @noisy det466 det536
mz (4, 4.5)                   @noisy det131 det470 det783 det870
mx (3.0, 6.5)                 @noisy det51 det119
mx (3.5, 6.5)                 @noisy det51 det510
mz (4.0, 6.5)                 @noisy det103
mxx (4.0, -0.5) (4, 0)        @noisy det546 det724
mx (4.5, -0.5)                @noisy det499 det724
mz (5.0, -0.5)                @noisy det610
mxx (4, 1.5) (4, 2)           @noisy det303 det799
mx (4.5, 1.5)                 @noisy det513 det799
mz (5, 1.5)                   @noisy det37 det123 det257 det462
mxx (4, 4) (4, 3.5)           @noisy det159 det387
mx (4.5, 3.5)                 @noisy det159 det528
mz (5, 3.5)                   @noisy det267 det403 det612 det783
mxx (4, 5.5) (4, 6)           @noisy det191 det248
mx (4.5, 5.5)                 @noisy det248 det419
mz (5, 5.5)                   @noisy det77 det275 det870
mxx (5, 0.5) (5, 1)           @noisy det333 det882
mx (5.5, 0.5)                 @noisy det333 det429
mz (6, 0.5)                   @noisy det462 det477 det573
mxx (5, 3) (5, 2.5)           @noisy det144 det629
mx (5.5, 2.5)                 @noisy det144 det476
mz (6, 2.5)                   @noisy det123 det604 det612 det616
mxx (5, 4.5) (5, 5)           @noisy det618 det846
mx (5.5, 4.5)                 @noisy det491 det846
mz (6, 4.5)                   @noisy det77 det267 det436 det688
mx (5.0, 6.5)                 @noisy det500 det683
mx (5.5, 6.5)                 @noisy det440 det500
mz (6.0, 6.5)                 @noisy det275
mxx (0.5, 0.5) (0.5, 1)       @noisy det338
mzz (1, 0) (0.5, 0)           @noisy det521 det772
mzz (0, 1) (-0.5, 1.0)        @noisy det271 det357
mxx (-0.5, 2.0) (-0.5, 1.5)     @noisy det715
mxx (0.5, 2.5) (0.5, 3)       @noisy det851
mzz (1, 2) (0.5, 2)           @noisy det273 det623
mzz (-0.5, 3.0) (0, 3)        @noisy det301 det313
mxx (-0.5, 3.5) (-0.5, 4.0)     @noisy det428
mxx (0.5, 5) (0.5, 4.5)       @noisy det182
mzz (1, 4) (0.5, 4)           @noisy det71 det453
mzz (-0.5, 5.0) (0, 5)        @noisy det472 det868
mxx (-0.5, 5.5) (-0.5, 6.0)     @noisy det417
mxx (1.5, 1.5) (1.5, 2)       @noisy det715 det874
mzz (1.5, 1) (2, 1)           @noisy det20 det639
mxx (1.5, 4) (1.5, 3.5)       @noisy det428 det763
mzz (2, 3) (1.5, 3)           @noisy det241 det788
mxx (1.5, 5.5) (1.5, 6)       @noisy det340 det417
mzz (1.5, 5) (2, 5)           @noisy det306 det910
mxx (2.5, 0.5) (2.5, 1)       @noisy det266 det338
mzz (2.5, 0) (3, 0)           @noisy det672 det742
mxx (2.5, 2.5) (2.5, 3)       @noisy det558 det851
mzz (2.5, 2) (3, 2)           @noisy det752 det854
mxx (2.5, 4.5) (2.5, 5)       @noisy det182 det279
mzz (2.5, 4) (3, 4)           @noisy det526 det746
mxx (3.5, 1.5) (3.5, 2)       @noisy det303 det874
mzz (3.5, 1) (4, 1)           @noisy det385 det450
mxx (3.5, 3.5) (3.5, 4)       @noisy det387 det763
mzz (3.5, 3) (4, 3)           @noisy det405 det470
mxx (3.5, 5.5) (3.5, 6)       @noisy det191 det340
mzz (3.5, 5) (4, 5)           @noisy det103 det131
mxx (4.5, 0.5) (4.5, 1)       @noisy det266 det882
mzz (5, 0) (4.5, 0)           @noisy det37 det610
mxx (4.5, 2.5) (4.5, 3)       @noisy det558 det629
mzz (4.5, 2) (5, 2)           @noisy det257 det403
mxx (4.5, 4.5) (4.5, 5)       @noisy det279 det618
mzz (5, 4) (4.5, 4)           @noisy det783 det870
mz (6.5, 0.0)                 @noisy det477 det573
mxx (6.5, 0.5) (6.5, 1.0)     @noisy det882
mxx (5.5, 1.5) (5.5, 2)       @noisy det303
mzz (5.5, 1) (6, 1)           @noisy det123 det462
mz (6.5, 2.0)                 @noisy det604 det616
mxx (6.5, 2.5) (6.5, 3.0)     @noisy det629
mxx (5.5, 3.5) (5.5, 4)       @noisy det387
mzz (5.5, 3) (6, 3)           @noisy det267 det612
mz (6.5, 4.0)                 @noisy det436 det688
mxx (6.5, 5.0) (6.5, 4.5)     @noisy det618
mxx (5.5, 5.5) (5.5, 6)       @noisy det191
mzz (5.5, 5) (6, 5)           @noisy det77 det275

--------         31
mzz (0.5, -0.5) (0.0, -0.5)     @noisy det772
mx (1.0, -0.5)                @noisy det424 det621
mzz (0, 1.5) (0.5, 1.5)       @noisy det623 det772
mxx (1, 1) (1, 1.5)           @noisy det715 det906
mzz (0, 3.5) (0.5, 3.5)       @noisy det453 det623
mxx (1, 3) (1, 3.5)           @noisy det172 det428
mzz (0.5, 5.5) (0, 5.5)       @noisy det453
mxx (1, 5) (1, 5.5)           @noisy det234 det417
mzz (1, 0.5) (1.5, 0.5)       @noisy det20
mxx (2, 0) (2, 0.5)           @noisy det21 det338
mzz (1, 2.5) (1.5, 2.5)       @noisy det20 det241
mxx (2, 2) (2, 2.5)           @noisy det721 det851
mzz (1.5, 4.5) (1, 4.5)       @noisy det241 det306
mxx (2, 4.5) (2, 4)           @noisy det36 det182
mzz (1.0, 6.5) (1.5, 6.5)     @noisy det306
mxx (2, 6) (2.0, 6.5)         @noisy det653 det718
mzz (2.0, -0.5) (2.5, -0.5)     @noisy det742
mx (3.0, -0.5)                @noisy det143 det282
mzz (2, 1.5) (2.5, 1.5)       @noisy det742 det752
mxx (3, 1.5) (3, 1)           @noisy det869 det874
mzz (2, 3.5) (2.5, 3.5)       @noisy det746 det752
mxx (3, 3.5) (3, 3)           @noisy det79 det763
mzz (2, 5.5) (2.5, 5.5)       @noisy det746
mxx (3, 5) (3, 5.5)           @noisy det340 det400
mzz (3.5, 0.5) (3, 0.5)       @noisy det385
mxx (4, 0) (4, 0.5)           @noisy det266 det678
mzz (3, 2.5) (3.5, 2.5)       @noisy det385 det470
mxx (4, 2) (4, 2.5)           @noisy det558 det695
mzz (3, 4.5) (3.5, 4.5)       @noisy det103 det470
mxx (4, 4.5) (4, 4)           @noisy det279 det536
mzz (3.5, 6.5) (3.0, 6.5)     @noisy det103
mxx (4.0, 6.5) (4, 6)         @noisy det51 det119
mzz (4.0, -0.5) (4.5, -0.5)     @noisy det37
mx (5.0, -0.5)                @noisy det546 det724
mzz (4, 1.5) (4.5, 1.5)       @noisy det37 det403
mxx (5, 1) (5, 1.5)           @noisy det303 det799
mzz (4.5, 3.5) (4, 3.5)       @noisy det403 det870
mxx (5, 3.5) (5, 3)           @noisy det159 det387
mzz (4, 5.5) (4.5, 5.5)       @noisy det870
mxx (5, 5.5) (5, 5)           @noisy det191 det248
mzz (5, 0.5) (5.5, 0.5)       @noisy det123
mxx (6, 0) (6, 0.5)           @noisy det333 det882
mzz (5.5, 2.5) (5, 2.5)       @noisy det123 det267
mxx (6, 2.5) (6, 2)           @noisy det144 det629
mzz (5, 4.5) (5.5, 4.5)       @noisy det267 det275
mxx (6, 4) (6, 4.5)           @noisy det618 det846
mzz (5.0, 6.5) (5.5, 6.5)     @noisy det275
mxx (6, 6) (6.0, 6.5)         @noisy det500 det683
mzz (0, 1) (0.5, 1)           @noisy det521 det772
mz (0.5, 0.5)                 @noisy det521 det779
mx (0.5, 0)                   @noisy det338 det424 det621
mx (-0.5, 1.0)                @noisy det715
mz (-0.5, 1.5)                @noisy det271 det814
mz (-0.5, 2.0)                @noisy det271 det357
mzz (0, 3) (0.5, 3)           @noisy det273 det623
mz (0.5, 2.5)                 @noisy det273 det761
mx (0.5, 2)                   @noisy det715 det851 det906
mx (-0.5, 3.0)                @noisy det428
mz (-0.5, 3.5)                @noisy det301 det837
mz (-0.5, 4.0)                @noisy det301 det313
mzz (0.5, 5) (0, 5)           @noisy det71 det453
mz (0.5, 4.5)                 @noisy det71 det845
mx (0.5, 4)                   @noisy det172 det182 det428
mx (-0.5, 5.0)                @noisy det417
mz (-0.5, 5.5)                @noisy det747 det868
mz (-0.5, 6.0)                @noisy det472 det868
mzz (1, 2) (1.5, 2)           @noisy det20 det639
mz (1.5, 1.5)                 @noisy det639 det787
mx (1.5, 1)                   @noisy det21 det338 det874 det906
mzz (1.5, 4) (1, 4)           @noisy det241 det788
mz (1.5, 3.5)                 @noisy det788 det818
mx (1.5, 3)                   @noisy det172 det721 det763 det851
mzz (1, 6) (1.5, 6)           @noisy det306 det910
mz (1.5, 5.5)                 @noisy det805 det910
mx (1.5, 5)                   @noisy det36 det182 det234 det340
mzz (2, 1) (2.5, 1)           @noisy det672 det742
mz (2.5, 0.5)                 @noisy det672 det810
mx (2.5, 0)                   @noisy det21 det143 det266 det282
mzz (2, 3) (2.5, 3)           @noisy det752 det854
mz (2.5, 2.5)                 @noisy det750 det854
mx (2.5, 2)                   @noisy det558 det721 det869 det874
mzz (2, 5) (2.5, 5)           @noisy det526 det746
mz (2.5, 4.5)                 @noisy det526 det741
mx (2.5, 4)                   @noisy det36 det79 det279 det763
mzz (3, 2) (3.5, 2)           @noisy det385 det450
mz (3.5, 1.5)                 @noisy det450 det850
mx (3.5, 1)                   @noisy det266 det303 det678 det869
mzz (3, 4) (3.5, 4)           @noisy det405 det470
mz (3.5, 3.5)                 @noisy det405 det832
mx (3.5, 3)                   @noisy det79 det387 det558 det695
mzz (3.5, 6) (3, 6)           @noisy det103 det131
mz (3.5, 5.5)                 @noisy det131 det794
mx (3.5, 5)                   @noisy det191 det279 det400 det536
mzz (4, 1) (4.5, 1)           @noisy det37 det610
mz (4.5, 0.5)                 @noisy det610 det829
mx (4.5, 0)                   @noisy det546 det678 det724 det882
mzz (4.5, 3) (4, 3)           @noisy det257 det403
mz (4.5, 2.5)                 @noisy det257 det757
mx (4.5, 2)                   @noisy det303 det629 det695 det799
mzz (4, 5) (4.5, 5)           @noisy det783 det870
mz (4.5, 4.5)                 @noisy det768 det783
mx (4.5, 4)                   @noisy det159 det387 det536 det618
mx (6.5, 0.0)                 @noisy det333
mz (6.5, 0.5)                 @noisy det477 det841
mzz (6, 1) (6.5, 1.0)         @noisy det477 det573
mzz (5.5, 2) (5, 2)           @noisy det123 det462
mz (5.5, 1.5)                 @noisy det462 det792
mx (5.5, 1)                   @noisy det333 det799 det882
mx (6.5, 2.0)                 @noisy det144
mz (6.5, 2.5)                 @noisy det604 det821
mzz (6, 3) (6.5, 3.0)         @noisy det604 det616
mzz (5, 4) (5.5, 4)           @noisy det267 det612
mz (5.5, 3.5)                 @noisy det612 det828
mx (5.5, 3)                   @noisy det144 det159 det629
mx (6.5, 4.0)                 @noisy det846
mz (6.5, 4.5)                 @noisy det436 det800
mzz (6.5, 5.0) (6, 5)         @noisy det436 det688
mzz (5, 6) (5.5, 6)           @noisy det77 det275
mz (5.5, 5.5)                 @noisy det77 det816
mx (5.5, 5)                   @noisy det248 det618 det846

--------         32
mx (0.0, -0.5)                @noisy det424 det621
mzz (1.0, -0.5) (0.5, -0.5)     @noisy det772
mzz (1, 1.5) (0.5, 1.5)       @noisy det623 det772
mxx (0, 1.5) (0, 1)           @noisy det715 det906
mzz (1, 3.5) (0.5, 3.5)       @noisy det453 det623
mxx (0, 3.5) (0, 3)           @noisy det172 det428
mzz (0.5, 5.5) (1, 5.5)       @noisy det453
mxx (0, 5.5) (0, 5)           @noisy det234 det417
mzz (1.5, 0.5) (2, 0.5)       @noisy det20
mxx (1, 0.5) (1, 0)           @noisy det21 det338
mzz (1.5, 2.5) (2, 2.5)       @noisy det20 det241
mxx (1, 2) (1, 2.5)           @noisy det721 det851
mzz (1.5, 4.5) (2, 4.5)       @noisy det241 det306
mxx (1, 4) (1, 4.5)           @noisy det36 det182
mxx (1, 6) (1.0, 6.5)         @noisy det653 det718
mzz (1.5, 6.5) (2.0, 6.5)     @noisy det306
mx (2.0, -0.5)                @noisy det143 det282
mzz (2.5, -0.5) (3.0, -0.5)     @noisy det742
mzz (3, 1.5) (2.5, 1.5)       @noisy det742 det752
mxx (2, 1) (2, 1.5)           @noisy det869 det874
mzz (2.5, 3.5) (3, 3.5)       @noisy det746 det752
mxx (2, 3.5) (2, 3)           @noisy det79 det763
mzz (2.5, 5.5) (3, 5.5)       @noisy det746
mxx (2, 5.5) (2, 5)           @noisy det340 det400
mzz (3.5, 0.5) (4, 0.5)       @noisy det385
mxx (3, 0) (3, 0.5)           @noisy det266 det678
mzz (3.5, 2.5) (4, 2.5)       @noisy det385 det470
mxx (3, 2.5) (3, 2)           @noisy det558 det695
mzz (4, 4.5) (3.5, 4.5)       @noisy det103 det470
mxx (3, 4.5) (3, 4)           @noisy det279 det536
mxx (3.0, 6.5) (3, 6)         @noisy det51 det119
mzz (3.5, 6.5) (4.0, 6.5)     @noisy det103
mx (4.0, -0.5)                @noisy det546 det724
mzz (5.0, -0.5) (4.5, -0.5)     @noisy det37
mzz (5, 1.5) (4.5, 1.5)       @noisy det37 det403
mxx (4, 1.5) (4, 1)           @noisy det303 det799
mzz (5, 3.5) (4.5, 3.5)       @noisy det403 det870
mxx (4, 3) (4, 3.5)           @noisy det159 det387
mzz (5, 5.5) (4.5, 5.5)       @noisy det870
mxx (4, 5) (4, 5.5)           @noisy det191 det248
mzz (5.5, 0.5) (6, 0.5)       @noisy det123
mxx (5, 0) (5, 0.5)           @noisy det333 det882
mzz (5.5, 2.5) (6, 2.5)       @noisy det123 det267
mxx (5, 2) (5, 2.5)           @noisy det144 det629
mzz (5.5, 4.5) (6, 4.5)       @noisy det267 det275
mxx (5, 4.5) (5, 4)           @noisy det618 det846
mxx (5.0, 6.5) (5, 6)         @noisy det500 det683
mzz (6.0, 6.5) (5.5, 6.5)     @noisy det275
mzz (0.5, 0) (0, 0)           @noisy det399 det772
mz (0.5, 0.5)                 @noisy det399 det779
mx (0.5, 1)                   @noisy det21 det715 det906
mz (-0.5, 1.0)                @noisy det53 det357
mz (-0.5, 1.5)                @noisy det53 det814
mx (-0.5, 2.0)                @noisy det906
mzz (0, 2) (0.5, 2)           @noisy det623 det682
mz (0.5, 2.5)                 @noisy det682 det761
mx (0.5, 3)                   @noisy det172 det428 det721
mz (-0.5, 3.0)                @noisy det313 det557
mz (-0.5, 3.5)                @noisy det557 det837
mx (-0.5, 4.0)                @noisy det172
mzz (0, 4) (0.5, 4)           @noisy det426 det453
mz (0.5, 4.5)                 @noisy det426 det845
mx (0.5, 5)                   @noisy det36 det234 det417
mz (-0.5, 5.0)                @noisy det193 det472
mz (-0.5, 5.5)                @noisy det193 det747
mx (-0.5, 6.0)                @noisy det234
mzz (1, 1) (1.5, 1)           @noisy det20 det201
mz (1.5, 1.5)                 @noisy det201 det787
mx (1.5, 2)                   @noisy det715 det721 det851 det869
mzz (1, 3) (1.5, 3)           @noisy det241 det706
mz (1.5, 3.5)                 @noisy det706 det818
mx (1.5, 4)                   @noisy det36 det79 det182 det428
mzz (1.5, 5) (1, 5)           @noisy det306 det754
mz (1.5, 5.5)                 @noisy det754 det805
mx (1.5, 6)                   @noisy det400 det417 det653 det718
mzz (2, 0) (2.5, 0)           @noisy det375 det742
mz (2.5, 0.5)                 @noisy det375 det810
mx (2.5, 1)                   @noisy det338 det678 det869 det874
mzz (2.5, 2) (2, 2)           @noisy det686 det752
mz (2.5, 2.5)                 @noisy det686 det750
mx (2.5, 3)                   @noisy det79 det695 det763 det851
mzz (2, 4) (2.5, 4)           @noisy det676 det746
mz (2.5, 4.5)                 @noisy det676 det741
mx (2.5, 5)                   @noisy det182 det340 det400 det536
mzz (3, 1) (3.5, 1)           @noisy det385 det565
mz (3.5, 1.5)                 @noisy det565 det850
mx (3.5, 2)                   @noisy det558 det695 det799 det874
mzz (3, 3) (3.5, 3)           @noisy det90 det470
mz (3.5, 3.5)                 @noisy det90 det832
mx (3.5, 4)                   @noisy det159 det279 det536 det763
mzz (3.5, 5) (3, 5)           @noisy det103 det490
mz (3.5, 5.5)                 @noisy det490 det794
mx (3.5, 6)                   @noisy det51 det119 det248 det340
mzz (4, 0) (4.5, 0)           @noisy det37 det698
mz (4.5, 0.5)                 @noisy det698 det829
mx (4.5, 1)                   @noisy det266 det303 det333 det799
mzz (4.5, 2) (4, 2)           @noisy det403 det414
mz (4.5, 2.5)                 @noisy det414 det757
mx (4.5, 3)                   @noisy det144 det159 det387 det558
mzz (4, 4) (4.5, 4)           @noisy det384 det870
mz (4.5, 4.5)                 @noisy det384 det768
mx (4.5, 5)                   @noisy det191 det248 det279 det846
mzz (6.5, 0.0) (6, 0)         @noisy det48 det573
mz (6.5, 0.5)                 @noisy det48 det841
mx (6.5, 1.0)                 @noisy det882
mzz (5.5, 1) (5, 1)           @noisy det123 det366
mz (5.5, 1.5)                 @noisy det366 det792
mx (5.5, 2)                   @noisy det144 det303 det629
mzz (6, 2) (6.5, 2.0)         @noisy det616 det667
mz (6.5, 2.5)                 @noisy det667 det821
mx (6.5, 3.0)                 @noisy det629
mzz (5, 3) (5.5, 3)           @noisy det267 det728
mz (5.5, 3.5)                 @noisy det728 det828
mx (5.5, 4)                   @noisy det387 det618 det846
mzz (6, 4) (6.5, 4.0)         @noisy det138 det688
mz (6.5, 4.5)                 @noisy det138 det800
mx (6.5, 5.0)                 @noisy det618
mzz (5, 5) (5.5, 5)           @noisy det275 det803
mz (5.5, 5.5)                 @noisy det803 det816
mx (5.5, 6)                   @noisy det191 det500 det683

--------         33
mz (0.0, -0.5)                @noisy det399
mx (0.5, -0.5)                @noisy det170 det424
mxx (1, 0) (1.0, -0.5)        @noisy det424 det621
mxx (1, 1.5) (1, 2)           @noisy det715 det906
mx (0.5, 1.5)                 @noisy det181 det715
mz (0, 1.5)                   @noisy det53 det357 det682 det772
mxx (1, 3.5) (1, 4)           @noisy det172 det428
mx (0.5, 3.5)                 @noisy det246 det428
mz (0, 3.5)                   @noisy det313 det426 det557 det623
mxx (1, 6) (1, 5.5)           @noisy det234 det417
mx (0.5, 5.5)                 @noisy det262 det417
mz (0, 5.5)                   @noisy det193 det453 det472
mxx (2, 0.5) (2, 1)           @noisy det21 det338
mx (1.5, 0.5)                 @noisy det215 det338
mz (1, 0.5)                   @noisy det201 det399 det772
mxx (2, 3) (2, 2.5)           @noisy det721 det851
mx (1.5, 2.5)                 @noisy det152 det851
mz (1, 2.5)                   @noisy det20 det623 det682 det706
mxx (2, 4.5) (2, 5)           @noisy det36 det182
mx (1.5, 4.5)                 @noisy det166 det182
mz (1, 4.5)                   @noisy det241 det426 det453 det754
mz (1.0, 6.5)                 @noisy det306
mx (1.5, 6.5)                 @noisy det230 det653
mx (2.0, 6.5)                 @noisy det653 det718
mz (2.0, -0.5)                @noisy det375
mx (2.5, -0.5)                @noisy det143 det160
mxx (3.0, -0.5) (3, 0)        @noisy det143 det282
mxx (3, 1.5) (3, 2)           @noisy det869 det874
mx (2.5, 1.5)                 @noisy det189 det874
mz (2, 1.5)                   @noisy det20 det201 det686 det742
mxx (3, 3.5) (3, 4)           @noisy det79 det763
mx (2.5, 3.5)                 @noisy det192 det763
mz (2, 3.5)                   @noisy det241 det676 det706 det752
mxx (3, 5.5) (3, 6)           @noisy det340 det400
mx (2.5, 5.5)                 @noisy det223 det340
mz (2, 5.5)                   @noisy det306 det746 det754
mxx (4, 0.5) (4, 1)           @noisy det266 det678
mx (3.5, 0.5)                 @noisy det224 det266
mz (3, 0.5)                   @noisy det375 det565 det742
mxx (4, 2.5) (4, 3)           @noisy det558 det695
mx (3.5, 2.5)                 @noisy det167 det558
mz (3, 2.5)                   @noisy det90 det385 det686 det752
mxx (4, 4.5) (4, 5)           @noisy det279 det536
mx (3.5, 4.5)                 @noisy det243 det279
mz (3, 4.5)                   @noisy det470 det490 det676 det746
mz (3.0, 6.5)                 @noisy det103
mx (3.5, 6.5)                 @noisy det119 det140
mx (4.0, 6.5)                 @noisy det51 det119
mz (4.0, -0.5)                @noisy det698
mx (4.5, -0.5)                @noisy det169 det546
mxx (5.0, -0.5) (5, 0)        @noisy det546 det724
mxx (5, 1.5) (5, 2)           @noisy det303 det799
mx (4.5, 1.5)                 @noisy det178 det303
mz (4, 1.5)                   @noisy det37 det385 det414 det565
mxx (5, 3.5) (5, 4)           @noisy det159 det387
mx (4.5, 3.5)                 @noisy det187 det387
mz (4, 3.5)                   @noisy det90 det384 det403 det470
mxx (5, 5.5) (5, 6)           @noisy det191 det248
mx (4.5, 5.5)                 @noisy det191 det259
mz (4, 5.5)                   @noisy det103 det490 det870
mxx (6, 1) (6, 0.5)           @noisy det333 det882
mx (5.5, 0.5)                 @noisy det272 det882
mz (5, 0.5)                   @noisy det37 det366 det698
mxx (6, 2.5) (6, 3)           @noisy det144 det629
mx (5.5, 2.5)                 @noisy det146 det629
mz (5, 2.5)                   @noisy det123 det403 det414 det728
mxx (6, 4.5) (6, 5)           @noisy det618 det846
mx (5.5, 4.5)                 @noisy det164 det618
mz (5, 4.5)                   @noisy det267 det384 det803 det870
mz (5.0, 6.5)                 @noisy det275
mx (5.5, 6.5)                 @noisy det226 det683
mx (6.0, 6.5)                 @noisy det500 det683
mxx (0.5, 0.5) (0.5, 0)       @noisy det21
mzz (1, 1) (0.5, 1)           @noisy det399 det772
mxx (-0.5, 1.5) (-0.5, 1.0)     @noisy det906
mzz (-0.5, 2.0) (0, 2)        @noisy det53 det357
mxx (0.5, 2.5) (0.5, 2)       @noisy det721
mzz (1, 3) (0.5, 3)           @noisy det623 det682
mxx (-0.5, 3.0) (-0.5, 3.5)     @noisy det172
mzz (-0.5, 4.0) (0, 4)        @noisy det313 det557
mxx (0.5, 4.5) (0.5, 4)       @noisy det36
mzz (0.5, 5) (1, 5)           @noisy det426 det453
mxx (-0.5, 5.0) (-0.5, 5.5)     @noisy det234
mzz (-0.5, 6.0) (0, 6)        @noisy det193 det472
mxx (1.5, 1.5) (1.5, 1)       @noisy det869 det906
mzz (1.5, 2) (2, 2)           @noisy det20 det201
mxx (1.5, 3.5) (1.5, 3)       @noisy det79 det172
mzz (1.5, 4) (2, 4)           @noisy det241 det706
mxx (1.5, 5) (1.5, 5.5)       @noisy det234 det400
mzz (1.5, 6) (2, 6)           @noisy det306 det754
mxx (2.5, 0.5) (2.5, 0)       @noisy det21 det678
mzz (3, 1) (2.5, 1)           @noisy det375 det742
mxx (2.5, 2) (2.5, 2.5)       @noisy det695 det721
mzz (2.5, 3) (3, 3)           @noisy det686 det752
mxx (2.5, 4) (2.5, 4.5)       @noisy det36 det536
mzz (2.5, 5) (3, 5)           @noisy det676 det746
mxx (3.5, 1) (3.5, 1.5)       @noisy det799 det869
mzz (3.5, 2) (4, 2)           @noisy det385 det565
mxx (3.5, 3) (3.5, 3.5)       @noisy det79 det159
mzz (4, 4) (3.5, 4)           @noisy det90 det470
mxx (3.5, 5) (3.5, 5.5)       @noisy det248 det400
mzz (3.5, 6) (4, 6)           @noisy det103 det490
mxx (4.5, 0.5) (4.5, 0)       @noisy det333 det678
mzz (5, 1) (4.5, 1)           @noisy det37 det698
mxx (4.5, 2) (4.5, 2.5)       @noisy det144 det695
mzz (5, 3) (4.5, 3)           @noisy det403 det414
mxx (4.5, 4.5) (4.5, 4)       @noisy det536 det846
mzz (5, 5) (4.5, 5)           @noisy det384 det870
mxx (6.5, 0.0) (6.5, 0.5)     @noisy det333
mz (6.5, 1.0)                 @noisy det48 det573
mxx (5.5, 1) (5.5, 1.5)       @noisy det799
mzz (5.5, 2) (6, 2)           @noisy det123 det366
mxx (6.5, 2.5) (6.5, 2.0)     @noisy det144
mz (6.5, 3.0)                 @noisy det616 det667
mxx (5.5, 3) (5.5, 3.5)       @noisy det159
mzz (5.5, 4) (6, 4)           @noisy det267 det728
mxx (6.5, 4.5) (6.5, 4.0)     @noisy det846
mz (6.5, 5.0)                 @noisy det138 det688
mxx (5.5, 5.5) (5.5, 5)       @noisy det248
mzz (6, 6) (5.5, 6)           @noisy det275 det803

--------         34
mxx (0.0, -0.5) (0, 0)        @noisy det498 det621
mx (0.5, -0.5)                @noisy det170 det498
mz (1.0, -0.5)                @noisy det772
mxx (0, 1.5) (0, 2)           @noisy det237 det906
mx (0.5, 1.5)                 @noisy det181 det237
mz (1, 1.5)                   @noisy det20 det201 det399 det623
mxx (0, 3.5) (0, 4)           @noisy det172 det628
mx (0.5, 3.5)                 @noisy det246 det628
mz (1, 3.5)                   @noisy det241 det453 det682 det706
mxx (0, 5.5) (0, 6)           @noisy det234 det859
mx (0.5, 5.5)                 @noisy det262 det859
mz (1, 5.5)                   @noisy det306 det426 det754
mxx (1, 0.5) (1, 1)           @noisy det21 det563
mx (1.5, 0.5)                 @noisy det215 det563
mz (2, 0.5)                   @noisy det20 det375 det742
mxx (1, 2.5) (1, 3)           @noisy det535 det721
mx (1.5, 2.5)                 @noisy det152 det535
mz (2, 2.5)                   @noisy det201 det241 det686 det752
mxx (1, 4.5) (1, 5)           @noisy det36 det368
mx (1.5, 4.5)                 @noisy det166 det368
mz (2, 4.5)                   @noisy det306 det676 det706 det746
mx (1.0, 6.5)                 @noisy det463 det718
mx (1.5, 6.5)                 @noisy det230 det463
mz (2.0, 6.5)                 @noisy det754
mxx (2.0, -0.5) (2, 0)        @noisy det282 det847
mx (2.5, -0.5)                @noisy det160 det847
mz (3.0, -0.5)                @noisy det742
mxx (2, 1.5) (2, 2)           @noisy det107 det869
mx (2.5, 1.5)                 @noisy det107 det189
mz (3, 1.5)                   @noisy det375 det385 det565 det752
mxx (2, 3.5) (2, 4)           @noisy det79 det775
mx (2.5, 3.5)                 @noisy det192 det775
mz (3, 3.5)                   @noisy det90 det470 det686 det746
mxx (2, 5.5) (2, 6)           @noisy det400 det605
mx (2.5, 5.5)                 @noisy det223 det605
mz (3, 5.5)                   @noisy det103 det490 det676
mxx (3, 1) (3, 0.5)           @noisy det505 det678
mx (3.5, 0.5)                 @noisy det224 det505
mz (4, 0.5)                   @noisy det37 det385 det698
mxx (3, 2.5) (3, 3)           @noisy det574 det695
mx (3.5, 2.5)                 @noisy det167 det574
mz (4, 2.5)                   @noisy det403 det414 det470 det565
mxx (3, 4.5) (3, 5)           @noisy det469 det536
mx (3.5, 4.5)                 @noisy det243 det469
mz (4, 4.5)                   @noisy det90 det103 det384 det870
mx (3.0, 6.5)                 @noisy det51 det907
mx (3.5, 6.5)                 @noisy det140 det907
mz (4.0, 6.5)                 @noisy det490
mxx (4.0, -0.5) (4, 0)        @noisy det724 det778
mx (4.5, -0.5)                @noisy det169 det778
mz (5.0, -0.5)                @noisy det37
mxx (4, 1.5) (4, 2)           @noisy det767 det799
mx (4.5, 1.5)                 @noisy det178 det767
mz (5, 1.5)                   @noisy det123 det366 det403 det698
mxx (4, 4) (4, 3.5)           @noisy det159 det285
mx (4.5, 3.5)                 @noisy det187 det285
mz (5, 3.5)                   @noisy det267 det414 det728 det870
mxx (4, 5.5) (4, 6)           @noisy det248 det302
mx (4.5, 5.5)                 @noisy det259 det302
mz (5, 5.5)                   @noisy det275 det384 det803
mxx (5, 0.5) (5, 1)           @noisy det122 det333
mx (5.5, 0.5)                 @noisy det122 det272
mz (6, 0.5)                   @noisy det48 det123 det573
mxx (5, 3) (5, 2.5)           @noisy det144 det796
mx (5.5, 2.5)                 @noisy det146 det796
mz (6, 2.5)                   @noisy det267 det366 det616 det667
mxx (5, 4.5) (5, 5)           @noisy det846 det849
mx (5.5, 4.5)                 @noisy det164 det849
mz (6, 4.5)                   @noisy det138 det275 det688 det728
mx (5.0, 6.5)                 @noisy det500 det699
mx (5.5, 6.5)                 @noisy det226 det699
mz (6.0, 6.5)                 @noisy det803
mxx (0.5, 0.5) (0.5, 1)       @noisy det21
mzz (1, 0) (0.5, 0)           @noisy det399 det772
mzz (0, 1) (-0.5, 1.0)        @noisy det53 det357
mxx (-0.5, 2.0) (-0.5, 1.5)     @noisy det906
mxx (0.5, 2.5) (0.5, 3)       @noisy det721
mzz (1, 2) (0.5, 2)           @noisy det623 det682
mzz (-0.5, 3.0) (0, 3)        @noisy det313 det557
mxx (-0.5, 3.5) (-0.5, 4.0)     @noisy det172
mxx (0.5, 5) (0.5, 4.5)       @noisy det36
mzz (1, 4) (0.5, 4)           @noisy det426 det453
mzz (-0.5, 5.0) (0, 5)        @noisy det193 det472
mxx (-0.5, 5.5) (-0.5, 6.0)     @noisy det234
mxx (1.5, 1.5) (1.5, 2)       @noisy det869 det906
mzz (1.5, 1) (2, 1)           @noisy det20 det201
mxx (1.5, 4) (1.5, 3.5)       @noisy det79 det172
mzz (2, 3) (1.5, 3)           @noisy det241 det706
mxx (1.5, 5.5) (1.5, 6)       @noisy det234 det400
mzz (1.5, 5) (2, 5)           @noisy det306 det754
mxx (2.5, 0.5) (2.5, 1)       @noisy det21 det678
mzz (2.5, 0) (3, 0)           @noisy det375 det742
mxx (2.5, 2.5) (2.5, 3)       @noisy det695 det721
mzz (2.5, 2) (3, 2)           @noisy det686 det752
mxx (2.5, 4.5) (2.5, 5)       @noisy det36 det536
mzz (2.5, 4) (3, 4)           @noisy det676 det746
mxx (3.5, 1.5) (3.5, 2)       @noisy det799 det869
mzz (3.5, 1) (4, 1)           @noisy det385 det565
mxx (3.5, 3.5) (3.5, 4)       @noisy det79 det159
mzz (3.5, 3) (4, 3)           @noisy det90 det470
mxx (3.5, 5.5) (3.5, 6)       @noisy det248 det400
mzz (3.5, 5) (4, 5)           @noisy det103 det490
mxx (4.5, 0.5) (4.5, 1)       @noisy det333 det678
mzz (5, 0) (4.5, 0)           @noisy det37 det698
mxx (4.5, 2.5) (4.5, 3)       @noisy det144 det695
mzz (4.5, 2) (5, 2)           @noisy det403 det414
mxx (4.5, 4.5) (4.5, 5)       @noisy det536 det846
mzz (5, 4) (4.5, 4)           @noisy det384 det870
mz (6.5, 0.0)                 @noisy det48 det573
mxx (6.5, 0.5) (6.5, 1.0)     @noisy det333
mxx (5.5, 1.5) (5.5, 2)       @noisy det799
mzz (5.5, 1) (6, 1)           @noisy det123 det366
mz (6.5, 2.0)                 @noisy det616 det667
mxx (6.5, 2.5) (6.5, 3.0)     @noisy det144
mxx (5.5, 3.5) (5.5, 4)       @noisy det159
mzz (5.5, 3) (6, 3)           @noisy det267 det728
mz (6.5, 4.0)                 @noisy det138 det688
mxx (6.5, 5.0) (6.5, 4.5)     @noisy det846
mxx (5.5, 5.5) (5.5, 6)       @noisy det248
mzz (5.5, 5) (6, 5)           @noisy det275 det803

--------         35
mzz (0.5, -0.5) (0.0, -0.5)     @noisy det399
mx (1.0, -0.5)                @noisy det498 det621
mzz (0, 1.5) (0.5, 1.5)       @noisy det399 det682
mxx (1, 1) (1, 1.5)           @noisy det237 det906
mzz (0, 3.5) (0.5, 3.5)       @noisy det426 det682
mxx (1, 3) (1, 3.5)           @noisy det172 det628
mzz (0.5, 5.5) (0, 5.5)       @noisy det426
mxx (1, 5) (1, 5.5)           @noisy det234 det859
mzz (1, 0.5) (1.5, 0.5)       @noisy det201
mxx (2, 0) (2, 0.5)           @noisy det21 det563
mzz (1, 2.5) (1.5, 2.5)       @noisy det201 det706
mxx (2, 2) (2, 2.5)           @noisy det535 det721
mzz (1.5, 4.5) (1, 4.5)       @noisy det706 det754
mxx (2, 4.5) (2, 4)           @noisy det36 det368
mzz (1.0, 6.5) (1.5, 6.5)     @noisy det754
mxx (2, 6) (2.0, 6.5)         @noisy det463 det718
mzz (2.0, -0.5) (2.5, -0.5)     @noisy det375
mx (3.0, -0.5)                @noisy det282 det847
mzz (2, 1.5) (2.5, 1.5)       @noisy det375 det686
mxx (3, 1.5) (3, 1)           @noisy det107 det869
mzz (2, 3.5) (2.5, 3.5)       @noisy det676 det686
mxx (3, 3.5) (3, 3)           @noisy det79 det775
mzz (2, 5.5) (2.5, 5.5)       @noisy det676
mxx (3, 5) (3, 5.5)           @noisy det400 det605
mzz (3.5, 0.5) (3, 0.5)       @noisy det565
mxx (4, 0) (4, 0.5)           @noisy det505 det678
mzz (3, 2.5) (3.5, 2.5)       @noisy det90 det565
mxx (4, 2) (4, 2.5)           @noisy det574 det695
mzz (3, 4.5) (3.5, 4.5)       @noisy det90 det490
mxx (4, 4.5) (4, 4)           @noisy det469 det536
mzz (3.5, 6.5) (3.0, 6.5)     @noisy det490
mxx (4.0, 6.5) (4, 6)         @noisy det51 det907
mzz (4.0, -0.5) (4.5, -0.5)     @noisy det698
mx (5.0, -0.5)                @noisy det724 det778
mzz (4, 1.5) (4.5, 1.5)       @noisy det414 det698
mxx (5, 1) (5, 1.5)           @noisy det767 det799
mzz (4.5, 3.5) (4, 3.5)       @noisy det384 det414
mxx (5, 3.5) (5, 3)           @noisy det159 det285
mzz (4, 5.5) (4.5, 5.5)       @noisy det384
mxx (5, 5.5) (5, 5)           @noisy det248 det302
mzz (5, 0.5) (5.5, 0.5)       @noisy det366
mxx (6, 0) (6, 0.5)           @noisy det122 det333
mzz (5.5, 2.5) (5, 2.5)       @noisy det366 det728
mxx (6, 2.5) (6, 2)           @noisy det144 det796
mzz (5, 4.5) (5.5, 4.5)       @noisy det728 det803
mxx (6, 4) (6, 4.5)           @noisy det846 det849
mzz (5.0, 6.5) (5.5, 6.5)     @noisy det803
mxx (6, 6) (6.0, 6.5)         @noisy det500 det699
mzz (0, 1) (0.5, 1)           @noisy det399 det772
mz (0.5, 0.5)                 @noisy det570 det772
mx (0.5, 0)                   @noisy det21 det498 det621
mx (-0.5, 1.0)                @noisy det906
mz (-0.5, 1.5)                @noisy det357 det496
mz (-0.5, 2.0)                @noisy det53 det357
mzz (0, 3) (0.5, 3)           @noisy det623 det682
mz (0.5, 2.5)                 @noisy det600 det623
mx (0.5, 2)                   @noisy det237 det721 det906
mx (-0.5, 3.0)                @noisy det172
mz (-0.5, 3.5)                @noisy det313 det529
mz (-0.5, 4.0)                @noisy det313 det557
mzz (0.5, 5) (0, 5)           @noisy det426 det453
mz (0.5, 4.5)                 @noisy det453 det538
mx (0.5, 4)                   @noisy det36 det172 det628
mx (-0.5, 5.0)                @noisy det234
mz (-0.5, 5.5)                @noisy det472 det589
mz (-0.5, 6.0)                @noisy det193 det472
mzz (1, 2) (1.5, 2)           @noisy det20 det201
mz (1.5, 1.5)                 @noisy det20 det575
mx (1.5, 1)                   @noisy det21 det237 det563 det869
mzz (1.5, 4) (1, 4)           @noisy det241 det706
mz (1.5, 3.5)                 @noisy det241 det550
mx (1.5, 3)                   @noisy det79 det535 det628 det721
mzz (1, 6) (1.5, 6)           @noisy det306 det754
mz (1.5, 5.5)                 @noisy det306 det478
mx (1.5, 5)                   @noisy det36 det368 det400 det859
mzz (2, 1) (2.5, 1)           @noisy det375 det742
mz (2.5, 0.5)                 @noisy det486 det742
mx (2.5, 0)                   @noisy det282 det563 det678 det847
mzz (2, 3) (2.5, 3)           @noisy det686 det752
mz (2.5, 2.5)                 @noisy det592 det752
mx (2.5, 2)                   @noisy det107 det535 det695 det869
mzz (2, 5) (2.5, 5)           @noisy det676 det746
mz (2.5, 4.5)                 @noisy det578 det746
mx (2.5, 4)                   @noisy det79 det368 det536 det775
mzz (3, 2) (3.5, 2)           @noisy det385 det565
mz (3.5, 1.5)                 @noisy det385 det544
mx (3.5, 1)                   @noisy det107 det505 det678 det799
mzz (3, 4) (3.5, 4)           @noisy det90 det470
mz (3.5, 3.5)                 @noisy det470 det518
mx (3.5, 3)                   @noisy det159 det574 det695 det775
mzz (3.5, 6) (3, 6)           @noisy det103 det490
mz (3.5, 5.5)                 @noisy det103 det503
mx (3.5, 5)                   @noisy det248 det469 det536 det605
mzz (4, 1) (4.5, 1)           @noisy det37 det698
mz (4.5, 0.5)                 @noisy det37 det514
mx (4.5, 0)                   @noisy det333 det505 det724 det778
mzz (4.5, 3) (4, 3)           @noisy det403 det414
mz (4.5, 2.5)                 @noisy det403 det597
mx (4.5, 2)                   @noisy det144 det574 det767 det799
mzz (4, 5) (4.5, 5)           @noisy det384 det870
mz (4.5, 4.5)                 @noisy det607 det870
mx (4.5, 4)                   @noisy det159 det285 det469 det846
mx (6.5, 0.0)                 @noisy det122
mz (6.5, 0.5)                 @noisy det573 det581
mzz (6, 1) (6.5, 1.0)         @noisy det48 det573
mzz (5.5, 2) (5, 2)           @noisy det123 det366
mz (5.5, 1.5)                 @noisy det123 det580
mx (5.5, 1)                   @noisy det122 det333 det767
mx (6.5, 2.0)                 @noisy det796
mz (6.5, 2.5)                 @noisy det571 det616
mzz (6, 3) (6.5, 3.0)         @noisy det616 det667
mzz (5, 4) (5.5, 4)           @noisy det267 det728
mz (5.5, 3.5)                 @noisy det267 det511
mx (5.5, 3)                   @noisy det144 det285 det796
mx (6.5, 4.0)                 @noisy det849
mz (6.5, 4.5)                 @noisy det465 det688
mzz (6.5, 5.0) (6, 5)         @noisy det138 det688
mzz (5, 6) (5.5, 6)           @noisy det275 det803
mz (5.5, 5.5)                 @noisy det275 det566
mx (5.5, 5)                   @noisy det302 det846 det849

--------         36
mx (0.0, -0.5)                @noisy det498 det621
mzz (1.0, -0.5) (0.5, -0.5)     @noisy det399
mzz (1, 1.5) (0.5, 1.5)       @noisy det399 det682
mxx (0, 1.5) (0, 1)           @noisy det237 det906
mzz (1, 3.5) (0.5, 3.5)       @noisy det426 det682
mxx (0, 3.5) (0, 3)           @noisy det172 det628
mzz (0.5, 5.5) (1, 5.5)       @noisy det426
mxx (0, 5.5) (0, 5)           @noisy det234 det859
mzz (1.5, 0.5) (2, 0.5)       @noisy det201
mxx (1, 0.5) (1, 0)           @noisy det21 det563
mzz (1.5, 2.5) (2, 2.5)       @noisy det201 det706
mxx (1, 2) (1, 2.5)           @noisy det535 det721
mzz (1.5, 4.5) (2, 4.5)       @noisy det706 det754
mxx (1, 4) (1, 4.5)           @noisy det36 det368
mxx (1, 6) (1.0, 6.5)         @noisy det463 det718
mzz (1.5, 6.5) (2.0, 6.5)     @noisy det754
mx (2.0, -0.5)                @noisy det282 det847
mzz (2.5, -0.5) (3.0, -0.5)     @noisy det375
mzz (3, 1.5) (2.5, 1.5)       @noisy det375 det686
mxx (2, 1) (2, 1.5)           @noisy det107 det869
mzz (2.5, 3.5) (3, 3.5)       @noisy det676 det686
mxx (2, 3.5) (2, 3)           @noisy det79 det775
mzz (2.5, 5.5) (3, 5.5)       @noisy det676
mxx (2, 5.5) (2, 5)           @noisy det400 det605
mzz (3.5, 0.5) (4, 0.5)       @noisy det565
mxx (3, 0) (3, 0.5)           @noisy det505 det678
mzz (3.5, 2.5) (4, 2.5)       @noisy det90 det565
mxx (3, 2.5) (3, 2)           @noisy det574 det695
mzz (4, 4.5) (3.5, 4.5)       @noisy det90 det490
mxx (3, 4.5) (3, 4)           @noisy det469 det536
mxx (3.0, 6.5) (3, 6)         @noisy det51 det907
mzz (3.5, 6.5) (4.0, 6.5)     @noisy det490
mx (4.0, -0.5)                @noisy det724 det778
mzz (5.0, -0.5) (4.5, -0.5)     @noisy det698
mzz (5, 1.5) (4.5, 1.5)       @noisy det414 det698
mxx (4, 1.5) (4, 1)           @noisy det767 det799
mzz (5, 3.5) (4.5, 3.5)       @noisy det384 det414
mxx (4, 3) (4, 3.5)           @noisy det159 det285
mzz (5, 5.5) (4.5, 5.5)       @noisy det384
mxx (4, 5) (4, 5.5)           @noisy det248 det302
mzz (5.5, 0.5) (6, 0.5)       @noisy det366
mxx (5, 0) (5, 0.5)           @noisy det122 det333
mzz (5.5, 2.5) (6, 2.5)       @noisy det366 det728
mxx (5, 2) (5, 2.5)           @noisy det144 det796
mzz (5.5, 4.5) (6, 4.5)       @noisy det728 det803
mxx (5, 4.5) (5, 4)           @noisy det846 det849
mxx (5.0, 6.5) (5, 6)         @noisy det500 det699
mzz (6.0, 6.5) (5.5, 6.5)     @noisy det803
mzz (0.5, 0) (0, 0)           @det399 det696
mz (0.5, 0.5)                 @det570 det696
mx (0.5, 1)                   @det237 det563 det906
mz (-0.5, 1.0)                @det53 det603
mz (-0.5, 1.5)                @det496 det603
mx (-0.5, 2.0)                @det237
mzz (0, 2) (0.5, 2)           @det78 det682
mz (0.5, 2.5)                 @det78 det600
mx (0.5, 3)                   @det172 det535 det628
mz (-0.5, 3.0)                @det551 det557
mz (-0.5, 3.5)                @det529 det551
mx (-0.5, 4.0)                @det628
mzz (0, 4) (0.5, 4)           @det233 det426
mz (0.5, 4.5)                 @det233 det538
mx (0.5, 5)                   @det234 det368 det859
mz (-0.5, 5.0)                @det193 det685
mz (-0.5, 5.5)                @det589 det685
mx (-0.5, 6.0)                @det859
mzz (1, 1) (1.5, 1)           @det201 det831
mz (1.5, 1.5)                 @det575 det831
mx (1.5, 2)                   @det107 det535 det721 det906
mzz (1, 3) (1.5, 3)           @det75 det706
mz (1.5, 3.5)                 @det75 det550
mx (1.5, 4)                   @det36 det172 det368 det775
mzz (1.5, 5) (1, 5)           @det583 det754
mz (1.5, 5.5)                 @det478 det583
mx (1.5, 6)                   @det234 det463 det605 det718
mzz (2, 0) (2.5, 0)           @det375 det848
mz (2.5, 0.5)                 @det486 det848
mx (2.5, 1)                   @det21 det107 det505 det869
mzz (2.5, 2) (2, 2)           @det686 det817
mz (2.5, 2.5)                 @det592 det817
mx (2.5, 3)                   @det79 det574 det721 det775
mzz (2, 4) (2.5, 4)           @det586 det676
mz (2.5, 4.5)                 @det578 det586
mx (2.5, 5)                   @det36 det400 det469 det605
mzz (3, 1) (3.5, 1)           @det381 det565
mz (3.5, 1.5)                 @det381 det544
mx (3.5, 2)                   @det574 det695 det767 det869
mzz (3, 3) (3.5, 3)           @det90 det295
mz (3.5, 3.5)                 @det295 det518
mx (3.5, 4)                   @det79 det285 det469 det536
mzz (3.5, 5) (3, 5)           @det490 det812
mz (3.5, 5.5)                 @det503 det812
mx (3.5, 6)                   @det51 det302 det400 det907
mzz (4, 0) (4.5, 0)           @det204 det698
mz (4.5, 0.5)                 @det204 det514
mx (4.5, 1)                   @det122 det678 det767 det799
mzz (4.5, 2) (4, 2)           @det353 det414
mz (4.5, 2.5)                 @det353 det597
mx (4.5, 3)                   @det159 det285 det695 det796
mzz (4, 4) (4.5, 4)           @det384 det396
mz (4.5, 4.5)                 @det396 det607
mx (4.5, 5)                   @det248 det302 det536 det849
mzz (6.5, 0.0) (6, 0)         @det48 det286
mz (6.5, 0.5)                 @det286 det581
mx (6.5, 1.0)                 @det333
mzz (5.5, 1) (5, 1)           @det305 det366
mz (5.5, 1.5)                 @det305 det580
mx (5.5, 2)                   @det144 det796 det799
mzz (6, 2) (6.5, 2.0)         @det390 det667
mz (6.5, 2.5)                 @det390 det571
mx (6.5, 3.0)                 @det144
mzz (5, 3) (5.5, 3)           @det728 det856
mz (5.5, 3.5)                 @det511 det856
mx (5.5, 4)                   @det159 det846 det849
mzz (6, 4) (6.5, 4.0)         @det138 det176
mz (6.5, 4.5)                 @det176 det465
mx (6.5, 5.0)                 @det846
mzz (5, 5) (5.5, 5)           @det459 det803
mz (5.5, 5.5)                 @det459 det566
mx (5.5, 6)                   @det248 det500 det699

--------         37
mz (0.0, -0.5)                @noisy det696
mx (0.5, -0.5)                @noisy det621 det890
mxx (1, 0) (1.0, -0.5)        @noisy det498 det621
mxx (1, 1.5) (1, 2)           @noisy det237 det906
mx (0.5, 1.5)                 @noisy det853 det906
mz (0, 1.5)                   @noisy det53 det78 det399 det603
mxx (1, 3.5) (1, 4)           @noisy det172 det628
mx (0.5, 3.5)                 @noisy det172 det826
mz (0, 3.5)                   @noisy det233 det551 det557 det682
mxx (1, 6) (1, 5.5)           @noisy det234 det859
mx (0.5, 5.5)                 @noisy det234 det830
mz (0, 5.5)                   @noisy det193 det426 det685
mxx (2, 0.5) (2, 1)           @noisy det21 det563
mx (1.5, 0.5)                 @noisy det21 det838
mz (1, 0.5)                   @noisy det399 det696 det831
mxx (2, 3) (2, 2.5)           @noisy det535 det721
mx (1.5, 2.5)                 @noisy det721 det875
mz (1, 2.5)                   @noisy det75 det78 det201 det682
mxx (2, 4.5) (2, 5)           @noisy det36 det368
mx (1.5, 4.5)                 @noisy det36 det886
mz (1, 4.5)                   @noisy det233 det426 det583 det706
mz (1.0, 6.5)                 @noisy det754
mx (1.5, 6.5)                 @noisy det718 det807
mx (2.0, 6.5)                 @noisy det463 det718
mz (2.0, -0.5)                @noisy det848
mx (2.5, -0.5)                @noisy det282 det879
mxx (3.0, -0.5) (3, 0)        @noisy det282 det847
mxx (3, 1.5) (3, 2)           @noisy det107 det869
mx (2.5, 1.5)                 @noisy det865 det869
mz (2, 1.5)                   @noisy det201 det375 det817 det831
mxx (3, 3.5) (3, 4)           @noisy det79 det775
mx (2.5, 3.5)                 @noisy det79 det782
mz (2, 3.5)                   @noisy det75 det586 det686 det706
mxx (3, 5.5) (3, 6)           @noisy det400 det605
mx (2.5, 5.5)                 @noisy det400 det804
mz (2, 5.5)                   @noisy det583 det676 det754
mxx (4, 0.5) (4, 1)           @noisy det505 det678
mx (3.5, 0.5)                 @noisy det678 det844
mz (3, 0.5)                   @noisy det375 det381 det848
mxx (4, 2.5) (4, 3)           @noisy det574 det695
mx (3.5, 2.5)                 @noisy det695 det822
mz (3, 2.5)                   @noisy det295 det565 det686 det817
mxx (4, 4.5) (4, 5)           @noisy det469 det536
mx (3.5, 4.5)                 @noisy det536 det819
mz (3, 4.5)                   @noisy det90 det586 det676 det812
mz (3.0, 6.5)                 @noisy det490
mx (3.5, 6.5)                 @noisy det51 det862
mx (4.0, 6.5)                 @noisy det51 det907
mz (4.0, -0.5)                @noisy det204
mx (4.5, -0.5)                @noisy det724 det889
mxx (5.0, -0.5) (5, 0)        @noisy det724 det778
mxx (5, 1.5) (5, 2)           @noisy det767 det799
mx (4.5, 1.5)                 @noisy det799 det852
mz (4, 1.5)                   @noisy det353 det381 det565 det698
mxx (5, 3.5) (5, 4)           @noisy det159 det285
mx (4.5, 3.5)                 @noisy det159 det798
mz (4, 3.5)                   @noisy det90 det295 det396 det414
mxx (5, 5.5) (5, 6)           @noisy det248 det302
mx (4.5, 5.5)                 @noisy det248 det863
mz (4, 5.5)                   @noisy det384 det490 det812
mxx (6, 1) (6, 0.5)           @noisy det122 det333
mx (5.5, 0.5)                 @noisy det333 det836
mz (5, 0.5)                   @noisy det204 det305 det698
mxx (6, 2.5) (6, 3)           @noisy det144 det796
mx (5.5, 2.5)                 @noisy det144 det871
mz (5, 2.5)                   @noisy det353 det366 det414 det856
mxx (6, 4.5) (6, 5)           @noisy det846 det849
mx (5.5, 4.5)                 @noisy det846 det883
mz (5, 4.5)                   @noisy det384 det396 det459 det728
mz (5.0, 6.5)                 @noisy det803
mx (5.5, 6.5)                 @noisy det500 det806
mx (6.0, 6.5)                 @noisy det500 det699
mxx (0.5, 0.5) (0.5, 0)       @det563
mzz (1, 1) (0.5, 1)           @det399 det696
mxx (-0.5, 1.5) (-0.5, 1.0)     @det237
mzz (-0.5, 2.0) (0, 2)        @det53 det603
mxx (0.5, 2.5) (0.5, 2)       @det535
mzz (1, 3) (0.5, 3)           @det78 det682
mxx (-0.5, 3.0) (-0.5, 3.5)     @det628
mzz (-0.5, 4.0) (0, 4)        @det551 det557
mxx (0.5, 4.5) (0.5, 4)       @det368
mzz (0.5, 5) (1, 5)           @det233 det426
mxx (-0.5, 5.0) (-0.5, 5.5)     @det859
mzz (-0.5, 6.0) (0, 6)        @det193 det685
mxx (1.5, 1.5) (1.5, 1)       @det107 det237
mzz (1.5, 2) (2, 2)           @det201 det831
mxx (1.5, 3.5) (1.5, 3)       @det628 det775
mzz (1.5, 4) (2, 4)           @det75 det706
mxx (1.5, 5) (1.5, 5.5)       @det605 det859
mzz (1.5, 6) (2, 6)           @det583 det754
mxx (2.5, 0.5) (2.5, 0)       @det505 det563
mzz (3, 1) (2.5, 1)           @det375 det848
mxx (2.5, 2) (2.5, 2.5)       @det535 det574
mzz (2.5, 3) (3, 3)           @det686 det817
mxx (2.5, 4) (2.5, 4.5)       @det368 det469
mzz (2.5, 5) (3, 5)           @det586 det676
mxx (3.5, 1) (3.5, 1.5)       @det107 det767
mzz (3.5, 2) (4, 2)           @det381 det565
mxx (3.5, 3) (3.5, 3.5)       @det285 det775
mzz (4, 4) (3.5, 4)           @det90 det295
mxx (3.5, 5) (3.5, 5.5)       @det302 det605
mzz (3.5, 6) (4, 6)           @det490 det812
mxx (4.5, 0.5) (4.5, 0)       @det122 det505
mzz (5, 1) (4.5, 1)           @det204 det698
mxx (4.5, 2) (4.5, 2.5)       @det574 det796
mzz (5, 3) (4.5, 3)           @det353 det414
mxx (4.5, 4.5) (4.5, 4)       @det469 det849
mzz (5, 5) (4.5, 5)           @det384 det396
mxx (6.5, 0.0) (6.5, 0.5)     @det122
mz (6.5, 1.0)                 @det48 det286
mxx (5.5, 1) (5.5, 1.5)       @det767
mzz (5.5, 2) (6, 2)           @det305 det366
mxx (6.5, 2.5) (6.5, 2.0)     @det796
mz (6.5, 3.0)                 @det390 det667
mxx (5.5, 3) (5.5, 3.5)       @det285
mzz (5.5, 4) (6, 4)           @det728 det856
mxx (6.5, 4.5) (6.5, 4.0)     @det849
mz (6.5, 5.0)                 @det138 det176
mxx (5.5, 5.5) (5.5, 5)       @det302
mzz (6, 6) (5.5, 6)           @det459 det803

--------         38
mxx (0.0, -0.5) (0, 0)        @det473 det498
mx (0.5, -0.5)                @det473 det890
mz (1.0, -0.5)                @det399
mxx (0, 1.5) (0, 2)           @det237
mx (0.5, 1.5)                 @det853
mz (1, 1.5)                   @det201 det682 det696 det831
mxx (0, 3.5) (0, 4)           @det628
mx (0.5, 3.5)                 @det826
mz (1, 3.5)                   @det75 det78 det426 det706
mxx (0, 5.5) (0, 6)           @det859
mx (0.5, 5.5)                 @det830
mz (1, 5.5)                   @det233 det583 det754
mxx (1, 0.5) (1, 1)           @det563
mx (1.5, 0.5)                 @det838
mz (2, 0.5)                   @det201 det375 det848
mxx (1, 2.5) (1, 3)           @det535
mx (1.5, 2.5)                 @det875
mz (2, 2.5)                   @det686 det706 det817 det831
mxx (1, 4.5) (1, 5)           @det368
mx (1.5, 4.5)                 @det886
mz (2, 4.5)                   @det75 det586 det676 det754
mx (1.0, 6.5)                 @det463
mx (1.5, 6.5)                 @det807
mz (2.0, 6.5)                 @det583
mxx (2.0, -0.5) (2, 0)        @det377 det847
mx (2.5, -0.5)                @det377 det879
mz (3.0, -0.5)                @det375
mxx (2, 1.5) (2, 2)           @det107
mx (2.5, 1.5)                 @det865
mz (3, 1.5)                   @det381 det565 det686 det848
mxx (2, 3.5) (2, 4)           @det775
mx (2.5, 3.5)                 @det782
mz (3, 3.5)                   @det90 det295 det676 det817
mxx (2, 5.5) (2, 6)           @det605
mx (2.5, 5.5)                 @det804
mz (3, 5.5)                   @det490 det586 det812
mxx (3, 1) (3, 0.5)           @det505
mx (3.5, 0.5)                 @det844
mz (4, 0.5)                   @det204 det565 det698
mxx (3, 2.5) (3, 3)           @det574
mx (3.5, 2.5)                 @det822
mz (4, 2.5)                   @det90 det353 det381 det414
mxx (3, 4.5) (3, 5)           @det469
mx (3.5, 4.5)                 @det819
mz (4, 4.5)                   @det295 det384 det396 det490
mx (3.0, 6.5)                 @det907
mx (3.5, 6.5)                 @det862
mz (4.0, 6.5)                 @det812
mxx (4.0, -0.5) (4, 0)        @det336 det778
mx (4.5, -0.5)                @det336 det889
mz (5.0, -0.5)                @det698
mxx (4, 1.5) (4, 2)           @det767
mx (4.5, 1.5)                 @det852
mz (5, 1.5)                   @det204 det305 det366 det414
mxx (4, 4) (4, 3.5)           @det285
mx (4.5, 3.5)                 @det798
mz (5, 3.5)                   @det353 det384 det728 det856
mxx (4, 5.5) (4, 6)           @det302
mx (4.5, 5.5)                 @det863
mz (5, 5.5)                   @det396 det459 det803
mxx (5, 0.5) (5, 1)           @det122
mx (5.5, 0.5)                 @det836
mz (6, 0.5)                   @det48 det286 det366
mxx (5, 3) (5, 2.5)           @det796
mx (5.5, 2.5)                 @det871
mz (6, 2.5)                   @det305 det390 det667 det728
mxx (5, 4.5) (5, 5)           @det849
mx (5.5, 4.5)                 @det883
mz (6, 4.5)                   @det138 det176 det803 det856
mx (5.0, 6.5)                 @det699
mx (5.5, 6.5)                 @det806
mz (6.0, 6.5)                 @det459
mxx (0.5, 0.5) (0.5, 1)       @det563
mzz (1, 0) (0.5, 0)           @det399 det696
mzz (0, 1) (-0.5, 1.0)        @det53 det603
mxx (-0.5, 2.0) (-0.5, 1.5)     @det237
mxx (0.5, 2.5) (0.5, 3)       @det535
mzz (1, 2) (0.5, 2)           @det78 det682
mzz (-0.5, 3.0) (0, 3)        @det551 det557
mxx (-0.5, 3.5) (-0.5, 4.0)     @det628
mxx (0.5, 5) (0.5, 4.5)       @det368
mzz (1, 4) (0.5, 4)           @det233 det426
mzz (-0.5, 5.0) (0, 5)        @det193 det685
mxx (-0.5, 5.5) (-0.5, 6.0)     @det859
mxx (1.5, 1.5) (1.5, 2)       @det107 det237
mzz (1.5, 1) (2, 1)           @det201 det831
mxx (1.5, 4) (1.5, 3.5)       @det628 det775
mzz (2, 3) (1.5, 3)           @det75 det706
mxx (1.5, 5.5) (1.5, 6)       @det605 det859
mzz (1.5, 5) (2, 5)           @det583 det754
mxx (2.5, 0.5) (2.5, 1)       @det505 det563
mzz (2.5, 0) (3, 0)           @det375 det848
mxx (2.5, 2.5) (2.5, 3)       @det535 det574
mzz (2.5, 2) (3, 2)           @det686 det817
mxx (2.5, 4.5) (2.5, 5)       @det368 det469
mzz (2.5, 4) (3, 4)           @det586 det676
mxx (3.5, 1.5) (3.5, 2)       @det107 det767
mzz (3.5, 1) (4, 1)           @det381 det565
mxx (3.5, 3.5) (3.5, 4)       @det285 det775
mzz (3.5, 3) (4, 3)           @det90 det295
mxx (3.5, 5.5) (3.5, 6)       @det302 det605
mzz (3.5, 5) (4, 5)           @det490 det812
mxx (4.5, 0.5) (4.5, 1)       @det122 det505
mzz (5, 0) (4.5, 0)           @det204 det698
mxx (4.5, 2.5) (4.5, 3)       @det574 det796
mzz (4.5, 2) (5, 2)           @det353 det414
mxx (4.5, 4.5) (4.5, 5)       @det469 det849
mzz (5, 4) (4.5, 4)           @det384 det396
mz (6.5, 0.0)                 @det48 det286
mxx (6.5, 0.5) (6.5, 1.0)     @det122
mxx (5.5, 1.5) (5.5, 2)       @det767
mzz (5.5, 1) (6, 1)           @det305 det366
mz (6.5, 2.0)                 @det390 det667
mxx (6.5, 2.5) (6.5, 3.0)     @det796
mxx (5.5, 3.5) (5.5, 4)       @det285
mzz (5.5, 3) (6, 3)           @det728 det856
mz (6.5, 4.0)                 @det138 det176
mxx (6.5, 5.0) (6.5, 4.5)     @det849
mxx (5.5, 5.5) (5.5, 6)       @det302
mzz (5.5, 5) (6, 5)           @det459 det803

--------         39
mzz (0.5, -0.5) (0.0, -0.5)     @det696
mx (1.0, -0.5)                @det473 det498
mzz (0, 1.5) (0.5, 1.5)       @det78 det696
mxx (1, 1) (1, 1.5)           @det237
mzz (0, 3.5) (0.5, 3.5)       @det78 det233
mxx (1, 3) (1, 3.5)           @det628
mzz (0.5, 5.5) (0, 5.5)       @det233
mxx (1, 5) (1, 5.5)           @det859
mzz (1, 0.5) (1.5, 0.5)       @det831
mxx (2, 0) (2, 0.5)           @det563
mzz (1, 2.5) (1.5, 2.5)       @det75 det831
mxx (2, 2) (2, 2.5)           @det535
mzz (1.5, 4.5) (1, 4.5)       @det75 det583
mxx (2, 4.5) (2, 4)           @det368
mzz (1.0, 6.5) (1.5, 6.5)     @det583
mxx (2, 6) (2.0, 6.5)         @det463
mzz (2.0, -0.5) (2.5, -0.5)     @det848
mx (3.0, -0.5)                @det377 det847
mzz (2, 1.5) (2.5, 1.5)       @det817 det848
mxx (3, 1.5) (3, 1)           @det107
mzz (2, 3.5) (2.5, 3.5)       @det586 det817
mxx (3, 3.5) (3, 3)           @det775
mzz (2, 5.5) (2.5, 5.5)       @det586
mxx (3, 5) (3, 5.5)           @det605
mzz (3.5, 0.5) (3, 0.5)       @det381
mxx (4, 0) (4, 0.5)           @det505
mzz (3, 2.5) (3.5, 2.5)       @det295 det381
mxx (4, 2) (4, 2.5)           @det574
mzz (3, 4.5) (3.5, 4.5)       @det295 det812
mxx (4, 4.5) (4, 4)           @det469
mzz (3.5, 6.5) (3.0, 6.5)     @det812
mxx (4.0, 6.5) (4, 6)         @det907
mzz (4.0, -0.5) (4.5, -0.5)     @det204
mx (5.0, -0.5)                @det336 det778
mzz (4, 1.5) (4.5, 1.5)       @det204 det353
mxx (5, 1) (5, 1.5)           @det767
mzz (4.5, 3.5) (4, 3.5)       @det353 det396
mxx (5, 3.5) (5, 3)           @det285
mzz (4, 5.5) (4.5, 5.5)       @det396
mxx (5, 5.5) (5, 5)           @det302
mzz (5, 0.5) (5.5, 0.5)       @det305
mxx (6, 0) (6, 0.5)           @det122
mzz (5.5, 2.5) (5, 2.5)       @det305 det856
mxx (6, 2.5) (6, 2)           @det796
mzz (5, 4.5) (5.5, 4.5)       @det459 det856
mxx (6, 4) (6, 4.5)           @det849
mzz (5.0, 6.5) (5.5, 6.5)     @det459
mxx (6, 6) (6.0, 6.5)         @det699
mzz (0, 1) (0.5, 1)           @det399 det696
mz (0.5, 0.5)                 @det196 det399
mx (0.5, 0)                   @det473 det498 det563
mx (-0.5, 1.0)                @det237
mz (-0.5, 1.5)                @det53 det251
mz (-0.5, 2.0)                @det53 det603
mzz (0, 3) (0.5, 3)           @det78 det682
mz (0.5, 2.5)                 @det300 det682
mx (0.5, 2)                   @det237 det535
mx (-0.5, 3.0)                @det628
mz (-0.5, 3.5)                @det231 det557
mz (-0.5, 4.0)                @det551 det557
mzz (0.5, 5) (0, 5)           @det233 det426
mz (0.5, 4.5)                 @det218 det426
mx (0.5, 4)                   @det368 det628
mx (-0.5, 5.0)                @det859
mz (-0.5, 5.5)                @det193 det278
mz (-0.5, 6.0)                @det193 det685
mzz (1, 2) (1.5, 2)           @det201 det831
mz (1.5, 1.5)                 @det201 det289
mx (1.5, 1)                   @det107 det563
mzz (1.5, 4) (1, 4)           @det75 det706
mz (1.5, 3.5)                 @det209 det706
mx (1.5, 3)                   @det535 det775
mzz (1, 6) (1.5, 6)           @det583 det754
mz (1.5, 5.5)                 @det236 det754
mx (1.5, 5)                   @det368 det605
mzz (2, 1) (2.5, 1)           @det375 det848
mz (2.5, 0.5)                 @det242 det375
mx (2.5, 0)                   @det377 det505 det847
mzz (2, 3) (2.5, 3)           @det686 det817
mz (2.5, 2.5)                 @det284 det686
mx (2.5, 2)                   @det107 det574
mzz (2, 5) (2.5, 5)           @det586 det676
mz (2.5, 4.5)                 @det291 det676
mx (2.5, 4)                   @det469 det775
mzz (3, 2) (3.5, 2)           @det381 det565
mz (3.5, 1.5)                 @det238 det565
mx (3.5, 1)                   @det505 det767
mzz (3, 4) (3.5, 4)           @det90 det295
mz (3.5, 3.5)                 @det90 det220
mx (3.5, 3)                   @det285 det574
mzz (3.5, 6) (3, 6)           @det490 det812
mz (3.5, 5.5)                 @det184 det490
mx (3.5, 5)                   @det302 det469
mzz (4, 1) (4.5, 1)           @det204 det698
mz (4.5, 0.5)                 @det274 det698
mx (4.5, 0)                   @det122 det336 det778
mzz (4.5, 3) (4, 3)           @det353 det414
mz (4.5, 2.5)                 @det292 det414
mx (4.5, 2)                   @det767 det796
mzz (4, 5) (4.5, 5)           @det384 det396
mz (4.5, 4.5)                 @det304 det384
mx (4.5, 4)                   @det285 det849
mx (6.5, 0.0)
mz (6.5, 0.5)                 @det48 det255
mzz (6, 1) (6.5, 1.0)         @det48 det286
mzz (5.5, 2) (5, 2)           @det305 det366
mz (5.5, 1.5)                 @det212 det366
mx (5.5, 1)                   @det122
mx (6.5, 2.0)
mz (6.5, 2.5)                 @det263 det667
mzz (6, 3) (6.5, 3.0)         @det390 det667
mzz (5, 4) (5.5, 4)           @det728 det856
mz (5.5, 3.5)                 @det270 det728
mx (5.5, 3)                   @det796
mx (6.5, 4.0)
mz (6.5, 4.5)                 @det138 det228
mzz (6.5, 5.0) (6, 5)         @det138 det176
mzz (5, 6) (5.5, 6)           @det459 det803
mz (5.5, 5.5)                 @det252 det803
mx (5.5, 5)                   @det849

--------         40
mx (0.0, -0.5)                @det473 det498
mzz (1.0, -0.5) (0.5, -0.5)     @det696
mzz (1, 1.5) (0.5, 1.5)       @det78 det696
mxx (0, 1.5) (0, 1)           @det237
mzz (1, 3.5) (0.5, 3.5)       @det78 det233
mxx (0, 3.5) (0, 3)           @det628
mzz (0.5, 5.5) (1, 5.5)       @det233
mxx (0, 5.5) (0, 5)           @det859
mzz (1.5, 0.5) (2, 0.5)       @det831
mxx (1, 0.5) (1, 0)           @det563
mzz (1.5, 2.5) (2, 2.5)       @det75 det831
mxx (1, 2) (1, 2.5)           @det535
mzz (1.5, 4.5) (2, 4.5)       @det75 det583
mxx (1, 4) (1, 4.5)           @det368
mxx (1, 6) (1.0, 6.5)         @det463
mzz (1.5, 6.5) (2.0, 6.5)     @det583
mx (2.0, -0.5)                @det377 det847
mzz (2.5, -0.5) (3.0, -0.5)     @det848
mzz (3, 1.5) (2.5, 1.5)       @det817 det848
mxx (2, 1) (2, 1.5)           @det107
mzz (2.5, 3.5) (3, 3.5)       @det586 det817
mxx (2, 3.5) (2, 3)           @det775
mzz (2.5, 5.5) (3, 5.5)       @det586
mxx (2, 5.5) (2, 5)           @det605
mzz (3.5, 0.5) (4, 0.5)       @det381
mxx (3, 0) (3, 0.5)           @det505
mzz (3.5, 2.5) (4, 2.5)       @det295 det381
mxx (3, 2.5) (3, 2)           @det574
mzz (4, 4.5) (3.5, 4.5)       @det295 det812
mxx (3, 4.5) (3, 4)           @det469
mxx (3.0, 6.5) (3, 6)         @det907
mzz (3.5, 6.5) (4.0, 6.5)     @det812
mx (4.0, -0.5)                @det336 det778
mzz (5.0, -0.5) (4.5, -0.5)     @det204
mzz (5, 1.5) (4.5, 1.5)       @det204 det353
mxx (4, 1.5) (4, 1)           @det767
mzz (5, 3.5) (4.5, 3.5)       @det353 det396
mxx (4, 3) (4, 3.5)           @det285
mzz (5, 5.5) (4.5, 5.5)       @det396
mxx (4, 5) (4, 5.5)           @det302
mzz (5.5, 0.5) (6, 0.5)       @det305
mxx (5, 0) (5, 0.5)           @det122
mzz (5.5, 2.5) (6, 2.5)       @det305 det856
mxx (5, 2) (5, 2.5)           @det796
mzz (5.5, 4.5) (6, 4.5)       @det459 det856
mxx (5, 4.5) (5, 4)           @det849
mxx (5.0, 6.5) (5, 6)         @det699
mzz (6.0, 6.5) (5.5, 6.5)     @det459
mzz (0.5, 0) (0, 0)           @det696
mz (0.5, 0.5)                 @det196
mx (0.5, 1)                   @det237
mz (-0.5, 1.0)                @det603
mz (-0.5, 1.5)                @det251
mx (-0.5, 2.0)
mzz (0, 2) (0.5, 2)           @det78
mz (0.5, 2.5)                 @det300
mx (0.5, 3)                   @det628
mz (-0.5, 3.0)                @det551
mz (-0.5, 3.5)                @det231
mx (-0.5, 4.0)
mzz (0, 4) (0.5, 4)           @det233
mz (0.5, 4.5)                 @det218
mx (0.5, 5)                   @det859
mz (-0.5, 5.0)                @det685
mz (-0.5, 5.5)                @det278
mx (-0.5, 6.0)
mzz (1, 1) (1.5, 1)           @det831
mz (1.5, 1.5)                 @det289
mx (1.5, 2)                   @det237 det535
mzz (1, 3) (1.5, 3)           @det75
mz (1.5, 3.5)                 @det209
mx (1.5, 4)                   @det368 det628
mzz (1.5, 5) (1, 5)           @det583
mz (1.5, 5.5)                 @det236
mx (1.5, 6)                   @det463 det859
mzz (2, 0) (2.5, 0)           @det848
mz (2.5, 0.5)                 @det242
mx (2.5, 1)                   @det107 det563
mzz (2.5, 2) (2, 2)           @det817
mz (2.5, 2.5)                 @det284
mx (2.5, 3)                   @det535 det775
mzz (2, 4) (2.5, 4)           @det586
mz (2.5, 4.5)                 @det291
mx (2.5, 5)                   @det368 det605
mzz (3, 1) (3.5, 1)           @det381
mz (3.5, 1.5)                 @det238
mx (3.5, 2)                   @det107 det574
mzz (3, 3) (3.5, 3)           @det295
mz (3.5, 3.5)                 @det220
mx (3.5, 4)                   @det469 det775
mzz (3.5, 5) (3, 5)           @det812
mz (3.5, 5.5)                 @det184
mx (3.5, 6)                   @det605 det907
mzz (4, 0) (4.5, 0)           @det204
mz (4.5, 0.5)                 @det274
mx (4.5, 1)                   @det505 det767
mzz (4.5, 2) (4, 2)           @det353
mz (4.5, 2.5)                 @det292
mx (4.5, 3)                   @det285 det574
mzz (4, 4) (4.5, 4)           @det396
mz (4.5, 4.5)                 @det304
mx (4.5, 5)                   @det302 det469
mzz (6.5, 0.0) (6, 0)         @det286
mz (6.5, 0.5)                 @det255
mx (6.5, 1.0)                 @det122
mzz (5.5, 1) (5, 1)           @det305
mz (5.5, 1.5)                 @det212
mx (5.5, 2)                   @det767 det796
mzz (6, 2) (6.5, 2.0)         @det390
mz (6.5, 2.5)                 @det263
mx (6.5, 3.0)                 @det796
mzz (5, 3) (5.5, 3)           @det856
mz (5.5, 3.5)                 @det270
mx (5.5, 4)                   @det285 det849
mzz (6, 4) (6.5, 4.0)         @det176
mz (6.5, 4.5)                 @det228
mx (6.5, 5.0)                 @det849
mzz (5, 5) (5.5, 5)           @det459
mz (5.5, 5.5)                 @det252
mx (5.5, 6)                   @det302 det699

--------         41
mz (0.0, -0.5)
mx (0.5, -0.5)                @det498 det595
mxx (1, 0) (1.0, -0.5)        @det473 det498
mxx (1, 1.5) (1, 2)           @det237
mx (0.5, 1.5)                 @det237 det508
mz (0, 1.5)                   @det603 det696
mxx (1, 3.5) (1, 4)           @det628
mx (0.5, 3.5)                 @det531 det628
mz (0, 3.5)                   @det78 det551
mxx (1, 6) (1, 5.5)           @det859
mx (0.5, 5.5)                 @det542 det859
mz (0, 5.5)                   @det233 det685
mxx (2, 0.5) (2, 1)           @det563
mx (1.5, 0.5)                 @det509 det563
mz (1, 0.5)                   @det696
mxx (2, 3) (2, 2.5)           @det535
mx (1.5, 2.5)                 @det535 det579
mz (1, 2.5)                   @det78 det831
mxx (2, 4.5) (2, 5)           @det368
mx (1.5, 4.5)                 @det368 det591
mz (1, 4.5)                   @det75 det233
mz (1.0, 6.5)                 @det583
mx (1.5, 6.5)                 @det463 det561
mx (2.0, 6.5)                 @det463
mz (2.0, -0.5)
mx (2.5, -0.5)                @det584 det847
mxx (3.0, -0.5) (3, 0)        @det377 det847
mxx (3, 1.5) (3, 2)           @det107
mx (2.5, 1.5)                 @det107 det519
mz (2, 1.5)                   @det831 det848
mxx (3, 3.5) (3, 4)           @det775
mx (2.5, 3.5)                 @det525 det775
mz (2, 3.5)                   @det75 det817
mxx (3, 5.5) (3, 6)           @det605
mx (2.5, 5.5)                 @det549 det605
mz (2, 5.5)                   @det583 det586
mxx (4, 0.5) (4, 1)           @det505
mx (3.5, 0.5)                 @det505 det556
mz (3, 0.5)                   @det848
mxx (4, 2.5) (4, 3)           @det574
mx (3.5, 2.5)                 @det574 det602
mz (3, 2.5)                   @det381 det817
mxx (4, 4.5) (4, 5)           @det469
mx (3.5, 4.5)                 @det469 det497
mz (3, 4.5)                   @det295 det586
mz (3.0, 6.5)                 @det812
mx (3.5, 6.5)                 @det534 det907
mx (4.0, 6.5)                 @det907
mz (4.0, -0.5)
mx (4.5, -0.5)                @det594 det778
mxx (5.0, -0.5) (5, 0)        @det336 det778
mxx (5, 1.5) (5, 2)           @det767
mx (4.5, 1.5)                 @det507 det767
mz (4, 1.5)                   @det204 det381
mxx (5, 3.5) (5, 4)           @det285
mx (4.5, 3.5)                 @det285 det489
mz (4, 3.5)                   @det295 det353
mxx (5, 5.5) (5, 6)           @det302
mx (4.5, 5.5)                 @det302 det552
mz (4, 5.5)                   @det396 det812
mxx (6, 1) (6, 0.5)           @det122
mx (5.5, 0.5)                 @det122 det547
mz (5, 0.5)                   @det204
mxx (6, 2.5) (6, 3)           @det796
mx (5.5, 2.5)                 @det576 det796
mz (5, 2.5)                   @det305 det353
mxx (6, 4.5) (6, 5)           @det849
mx (5.5, 4.5)                 @det588 det849
mz (5, 4.5)                   @det396 det856
mz (5.0, 6.5)                 @det459
mx (5.5, 6.5)                 @det554 det699
mx (6.0, 6.5)                 @det699
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)           @det696
mxx (-0.5, 1.5) (-0.5, 1.0)
mzz (-0.5, 2.0) (0, 2)        @det603
mxx (0.5, 2.5) (0.5, 2)
mzz (1, 3) (0.5, 3)           @det78
mxx (-0.5, 3.0) (-0.5, 3.5)
mzz (-0.5, 4.0) (0, 4)        @det551
mxx (0.5, 4.5) (0.5, 4)
mzz (0.5, 5) (1, 5)           @det233
mxx (-0.5, 5.0) (-0.5, 5.5)
mzz (-0.5, 6.0) (0, 6)        @det685
mxx (1.5, 1.5) (1.5, 1)
mzz (1.5, 2) (2, 2)           @det831
mxx (1.5, 3.5) (1.5, 3)
mzz (1.5, 4) (2, 4)           @det75
mxx (1.5, 5) (1.5, 5.5)
mzz (1.5, 6) (2, 6)           @det583
mxx (2.5, 0.5) (2.5, 0)
mzz (3, 1) (2.5, 1)           @det848
mxx (2.5, 2) (2.5, 2.5)
mzz (2.5, 3) (3, 3)           @det817
mxx (2.5, 4) (2.5, 4.5)
mzz (2.5, 5) (3, 5)           @det586
mxx (3.5, 1) (3.5, 1.5)
mzz (3.5, 2) (4, 2)           @det381
mxx (3.5, 3) (3.5, 3.5)
mzz (4, 4) (3.5, 4)           @det295
mxx (3.5, 5) (3.5, 5.5)
mzz (3.5, 6) (4, 6)           @det812
mxx (4.5, 0.5) (4.5, 0)
mzz (5, 1) (4.5, 1)           @det204
mxx (4.5, 2) (4.5, 2.5)
mzz (5, 3) (4.5, 3)           @det353
mxx (4.5, 4.5) (4.5, 4)
mzz (5, 5) (4.5, 5)           @det396
mxx (6.5, 0.0) (6.5, 0.5)
mz (6.5, 1.0)                 @det286
mxx (5.5, 1) (5.5, 1.5)
mzz (5.5, 2) (6, 2)           @det305
mxx (6.5, 2.5) (6.5, 2.0)
mz (6.5, 3.0)                 @det390
mxx (5.5, 3) (5.5, 3.5)
mzz (5.5, 4) (6, 4)           @det856
mxx (6.5, 4.5) (6.5, 4.0)
mz (6.5, 5.0)                 @det176
mxx (5.5, 5.5) (5.5, 5)
mzz (6, 6) (5.5, 6)           @det459

--------         42
mxx (0.0, -0.5) (0, 0)        @det473
mx (0.5, -0.5)                @det595
mz (1.0, -0.5)                @det696
mxx (0, 1.5) (0, 2)
mx (0.5, 1.5)                 @det508
mz (1, 1.5)                   @det78 det831
mxx (0, 3.5) (0, 4)
mx (0.5, 3.5)                 @det531
mz (1, 3.5)                   @det75 det233
mxx (0, 5.5) (0, 6)
mx (0.5, 5.5)                 @det542
mz (1, 5.5)                   @det583
mxx (1, 0.5) (1, 1)
mx (1.5, 0.5)                 @det509
mz (2, 0.5)                   @det831 det848
mxx (1, 2.5) (1, 3)
mx (1.5, 2.5)                 @det579
mz (2, 2.5)                   @det75 det817
mxx (1, 4.5) (1, 5)
mx (1.5, 4.5)                 @det591
mz (2, 4.5)                   @det583 det586
mx (1.0, 6.5)
mx (1.5, 6.5)                 @det561
mz (2.0, 6.5)
mxx (2.0, -0.5) (2, 0)        @det377
mx (2.5, -0.5)                @det584
mz (3.0, -0.5)                @det848
mxx (2, 1.5) (2, 2)
mx (2.5, 1.5)                 @det519
mz (3, 1.5)                   @det381 det817
mxx (2, 3.5) (2, 4)
mx (2.5, 3.5)                 @det525
mz (3, 3.5)                   @det295 det586
mxx (2, 5.5) (2, 6)
mx (2.5, 5.5)                 @det549
mz (3, 5.5)                   @det812
mxx (3, 1) (3, 0.5)
mx (3.5, 0.5)                 @det556
mz (4, 0.5)                   @det204 det381
mxx (3, 2.5) (3, 3)
mx (3.5, 2.5)                 @det602
mz (4, 2.5)                   @det295 det353
mxx (3, 4.5) (3, 5)
mx (3.5, 4.5)                 @det497
mz (4, 4.5)                   @det396 det812
mx (3.0, 6.5)
mx (3.5, 6.5)                 @det534
mz (4.0, 6.5)
mxx (4.0, -0.5) (4, 0)        @det336
mx (4.5, -0.5)                @det594
mz (5.0, -0.5)                @det204
mxx (4, 1.5) (4, 2)
mx (4.5, 1.5)                 @det507
mz (5, 1.5)                   @det305 det353
mxx (4, 4) (4, 3.5)
mx (4.5, 3.5)                 @det489
mz (5, 3.5)                   @det396 det856
mxx (4, 5.5) (4, 6)
mx (4.5, 5.5)                 @det552
mz (5, 5.5)                   @det459
mxx (5, 0.5) (5, 1)
mx (5.5, 0.5)                 @det547
mz (6, 0.5)                   @det286 det305
mxx (5, 3) (5, 2.5)
mx (5.5, 2.5)                 @det576
mz (6, 2.5)                   @det390 det856
mxx (5, 4.5) (5, 5)
mx (5.5, 4.5)                 @det588
mz (6, 4.5)                   @det176 det459
mx (5.0, 6.5)
mx (5.5, 6.5)                 @det554
mz (6.0, 6.5)
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)           @det696
mzz (0, 1) (-0.5, 1.0)        @det603
mxx (-0.5, 2.0) (-0.5, 1.5)
mxx (0.5, 2.5) (0.5, 3)
mzz (1, 2) (0.5, 2)           @det78
mzz (-0.5, 3.0) (0, 3)        @det551
mxx (-0.5, 3.5) (-0.5, 4.0)
mxx (0.5, 5) (0.5, 4.5)
mzz (1, 4) (0.5, 4)           @det233
mzz (-0.5, 5.0) (0, 5)        @det685
mxx (-0.5, 5.5) (-0.5, 6.0)
mxx (1.5, 1.5) (1.5, 2)
mzz (1.5, 1) (2, 1)           @det831
mxx (1.5, 4) (1.5, 3.5)
mzz (2, 3) (1.5, 3)           @det75
mxx (1.5, 5.5) (1.5, 6)
mzz (1.5, 5) (2, 5)           @det583
mxx (2.5, 0.5) (2.5, 1)
mzz (2.5, 0) (3, 0)           @det848
mxx (2.5, 2.5) (2.5, 3)
mzz (2.5, 2) (3, 2)           @det817
mxx (2.5, 4.5) (2.5, 5)
mzz (2.5, 4) (3, 4)           @det586
mxx (3.5, 1.5) (3.5, 2)
mzz (3.5, 1) (4, 1)           @det381
mxx (3.5, 3.5) (3.5, 4)
mzz (3.5, 3) (4, 3)           @det295
mxx (3.5, 5.5) (3.5, 6)
mzz (3.5, 5) (4, 5)           @det812
mxx (4.5, 0.5) (4.5, 1)
mzz (5, 0) (4.5, 0)           @det204
mxx (4.5, 2.5) (4.5, 3)
mzz (4.5, 2) (5, 2)           @det353
mxx (4.5, 4.5) (4.5, 5)
mzz (5, 4) (4.5, 4)           @det396
mz (6.5, 0.0)                 @det286
mxx (6.5, 0.5) (6.5, 1.0)
mxx (5.5, 1.5) (5.5, 2)
mzz (5.5, 1) (6, 1)           @det305
mz (6.5, 2.0)                 @det390
mxx (6.5, 2.5) (6.5, 3.0)
mxx (5.5, 3.5) (5.5, 4)
mzz (5.5, 3) (6, 3)           @det856
mz (6.5, 4.0)                 @det176
mxx (6.5, 5.0) (6.5, 4.5)
mxx (5.5, 5.5) (5.5, 6)
mzz (5.5, 5) (6, 5)           @det459

--------         43
mzz (0.5, -0.5) (0.0, -0.5)
mx (1.0, -0.5)                @det473
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)
mzz (0, 3.5) (0.5, 3.5)
mxx (1, 3) (1, 3.5)
mzz (0.5, 5.5) (0, 5.5)
mxx (1, 5) (1, 5.5)
mzz (1, 0.5) (1.5, 0.5)
mxx (2, 0) (2, 0.5)
mzz (1, 2.5) (1.5, 2.5)
mxx (2, 2) (2, 2.5)
mzz (1.5, 4.5) (1, 4.5)
mxx (2, 4.5) (2, 4)
mzz (1.0, 6.5) (1.5, 6.5)
mxx (2, 6) (2.0, 6.5)
mzz (2.0, -0.5) (2.5, -0.5)
mx (3.0, -0.5)                @det377
mzz (2, 1.5) (2.5, 1.5)
mxx (3, 1.5) (3, 1)
mzz (2, 3.5) (2.5, 3.5)
mxx (3, 3.5) (3, 3)
mzz (2, 5.5) (2.5, 5.5)
mxx (3, 5) (3, 5.5)
mzz (3.5, 0.5) (3, 0.5)
mxx (4, 0) (4, 0.5)
mzz (3, 2.5) (3.5, 2.5)
mxx (4, 2) (4, 2.5)
mzz (3, 4.5) (3.5, 4.5)
mxx (4, 4.5) (4, 4)
mzz (3.5, 6.5) (3.0, 6.5)
mxx (4.0, 6.5) (4, 6)
mzz (4.0, -0.5) (4.5, -0.5)
mx (5.0, -0.5)                @det336
mzz (4, 1.5) (4.5, 1.5)
mxx (5, 1) (5, 1.5)
mzz (4.5, 3.5) (4, 3.5)
mxx (5, 3.5) (5, 3)
mzz (4, 5.5) (4.5, 5.5)
mxx (5, 5.5) (5, 5)
mzz (5, 0.5) (5.5, 0.5)
mxx (6, 0) (6, 0.5)
mzz (5.5, 2.5) (5, 2.5)
mxx (6, 2.5) (6, 2)
mzz (5, 4.5) (5.5, 4.5)
mxx (6, 4) (6, 4.5)
mzz (5.0, 6.5) (5.5, 6.5)
mxx (6, 6) (6.0, 6.5)
mzz (0, 1) (0.5, 1)           @det696
mz (0.5, 0.5)                 @det696
mx (0.5, 0)                   @det473
mx (-0.5, 1.0)
mz (-0.5, 1.5)                @det603
mz (-0.5, 2.0)                @det603
mzz (0, 3) (0.5, 3)           @det78
mz (0.5, 2.5)                 @det78
mx (0.5, 2)
mx (-0.5, 3.0)
mz (-0.5, 3.5)                @det551
mz (-0.5, 4.0)                @det551
mzz (0.5, 5) (0, 5)           @det233
mz (0.5, 4.5)                 @det233
mx (0.5, 4)
mx (-0.5, 5.0)
mz (-0.5, 5.5)                @det685
mz (-0.5, 6.0)                @det685
mzz (1, 2) (1.5, 2)           @det831
mz (1.5, 1.5)                 @det831
mx (1.5, 1)
mzz (1.5, 4) (1, 4)           @det75
mz (1.5, 3.5)                 @det75
mx (1.5, 3)
mzz (1, 6) (1.5, 6)           @det583
mz (1.5, 5.5)                 @det583
mx (1.5, 5)
mzz (2, 1) (2.5, 1)           @det848
mz (2.5, 0.5)                 @det848
mx (2.5, 0)                   @det377
mzz (2, 3) (2.5, 3)           @det817
mz (2.5, 2.5)                 @det817
mx (2.5, 2)
mzz (2, 5) (2.5, 5)           @det586
mz (2.5, 4.5)                 @det586
mx (2.5, 4)
mzz (3, 2) (3.5, 2)           @det381
mz (3.5, 1.5)                 @det381
mx (3.5, 1)
mzz (3, 4) (3.5, 4)           @det295
mz (3.5, 3.5)                 @det295
mx (3.5, 3)
mzz (3.5, 6) (3, 6)           @det812
mz (3.5, 5.5)                 @det812
mx (3.5, 5)
mzz (4, 1) (4.5, 1)           @det204
mz (4.5, 0.5)                 @det204
mx (4.5, 0)                   @det336
mzz (4.5, 3) (4, 3)           @det353
mz (4.5, 2.5)                 @det353
mx (4.5, 2)
mzz (4, 5) (4.5, 5)           @det396
mz (4.5, 4.5)                 @det396
mx (4.5, 4)
mx (6.5, 0.0)
mz (6.5, 0.5)                 @det286
mzz (6, 1) (6.5, 1.0)         @det286
mzz (5.5, 2) (5, 2)           @det305
mz (5.5, 1.5)                 @det305
mx (5.5, 1)
mx (6.5, 2.0)
mz (6.5, 2.5)                 @det390
mzz (6, 3) (6.5, 3.0)         @det390
mzz (5, 4) (5.5, 4)           @det856
mz (5.5, 3.5)                 @det856
mx (5.5, 3)
mx (6.5, 4.0)
mz (6.5, 4.5)                 @det176
mzz (6.5, 5.0) (6, 5)         @det176
mzz (5, 6) (5.5, 6)           @det459
mz (5.5, 5.5)                 @det459
mx (5.5, 5)

--------         44
mx (0.0, -0.5)                @det473
mzz (1.0, -0.5) (0.5, -0.5)
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)
mzz (1, 3.5) (0.5, 3.5)
mxx (0, 3.5) (0, 3)
mzz (0.5, 5.5) (1, 5.5)
mxx (0, 5.5) (0, 5)
mzz (1.5, 0.5) (2, 0.5)
mxx (1, 0.5) (1, 0)
mzz (1.5, 2.5) (2, 2.5)
mxx (1, 2) (1, 2.5)
mzz (1.5, 4.5) (2, 4.5)
mxx (1, 4) (1, 4.5)
mxx (1, 6) (1.0, 6.5)
mzz (1.5, 6.5) (2.0, 6.5)
mx (2.0, -0.5)                @det377
mzz (2.5, -0.5) (3.0, -0.5)
mzz (3, 1.5) (2.5, 1.5)
mxx (2, 1) (2, 1.5)
mzz (2.5, 3.5) (3, 3.5)
mxx (2, 3.5) (2, 3)
mzz (2.5, 5.5) (3, 5.5)
mxx (2, 5.5) (2, 5)
mzz (3.5, 0.5) (4, 0.5)
mxx (3, 0) (3, 0.5)
mzz (3.5, 2.5) (4, 2.5)
mxx (3, 2.5) (3, 2)
mzz (4, 4.5) (3.5, 4.5)
mxx (3, 4.5) (3, 4)
mxx (3.0, 6.5) (3, 6)
mzz (3.5, 6.5) (4.0, 6.5)
mx (4.0, -0.5)                @det336
mzz (5.0, -0.5) (4.5, -0.5)
mzz (5, 1.5) (4.5, 1.5)
mxx (4, 1.5) (4, 1)
mzz (5, 3.5) (4.5, 3.5)
mxx (4, 3) (4, 3.5)
mzz (5, 5.5) (4.5, 5.5)
mxx (4, 5) (4, 5.5)
mzz (5.5, 0.5) (6, 0.5)
mxx (5, 0) (5, 0.5)
mzz (5.5, 2.5) (6, 2.5)
mxx (5, 2) (5, 2.5)
mzz (5.5, 4.5) (6, 4.5)
mxx (5, 4.5) (5, 4)
mxx (5.0, 6.5) (5, 6)
mzz (6.0, 6.5) (5.5, 6.5)

--------         45
mz (0.0, -0.5)
mx (0.5, -0.5)                @det473
mxx (1, 0) (1.0, -0.5)        @det473
mxx (1, 1.5) (1, 2)
mx (0.5, 1.5)
mz (0, 1.5)
mxx (1, 3.5) (1, 4)
mx (0.5, 3.5)
mz (0, 3.5)
mxx (1, 6) (1, 5.5)
mx (0.5, 5.5)
mz (0, 5.5)
mxx (2, 0.5) (2, 1)
mx (1.5, 0.5)
mz (1, 0.5)
mxx (2, 3) (2, 2.5)
mx (1.5, 2.5)
mz (1, 2.5)
mxx (2, 4.5) (2, 5)
mx (1.5, 4.5)
mz (1, 4.5)
mz (1.0, 6.5)
mx (1.5, 6.5)
mx (2.0, 6.5)
mz (2.0, -0.5)
mx (2.5, -0.5)                @det377
mxx (3.0, -0.5) (3, 0)        @det377
mxx (3, 1.5) (3, 2)
mx (2.5, 1.5)
mz (2, 1.5)
mxx (3, 3.5) (3, 4)
mx (2.5, 3.5)
mz (2, 3.5)
mxx (3, 5.5) (3, 6)
mx (2.5, 5.5)
mz (2, 5.5)
mxx (4, 0.5) (4, 1)
mx (3.5, 0.5)
mz (3, 0.5)
mxx (4, 2.5) (4, 3)
mx (3.5, 2.5)
mz (3, 2.5)
mxx (4, 4.5) (4, 5)
mx (3.5, 4.5)
mz (3, 4.5)
mz (3.0, 6.5)
mx (3.5, 6.5)
mx (4.0, 6.5)
mz (4.0, -0.5)
mx (4.5, -0.5)                @det336
mxx (5.0, -0.5) (5, 0)        @det336
mxx (5, 1.5) (5, 2)
mx (4.5, 1.5)
mz (4, 1.5)
mxx (5, 3.5) (5, 4)
mx (4.5, 3.5)
mz (4, 3.5)
mxx (5, 5.5) (5, 6)
mx (4.5, 5.5)
mz (4, 5.5)
mxx (6, 1) (6, 0.5)
mx (5.5, 0.5)
mz (5, 0.5)
mxx (6, 2.5) (6, 3)
mx (5.5, 2.5)
mz (5, 2.5)
mxx (6, 4.5) (6, 5)
mx (5.5, 4.5)
mz (5, 4.5)
mz (5.0, 6.5)
mx (5.5, 6.5)
mx (6.0, 6.5)



==> anc/Fig25_left/d_9.txt <==
--------          0
mzz (0.5, 0) (0, 0)
mz (0.5, 0.5)
mx (0.5, 1)
mz (-0.5, 1.0)
mz (-0.5, 1.5)
mx (-0.5, 2.0)
mzz (0, 2) (0.5, 2)
mz (0.5, 2.5)
mx (0.5, 3)
mz (-0.5, 3.0)
mz (-0.5, 3.5)
mx (-0.5, 4.0)
mzz (0, 4) (0.5, 4)
mz (0.5, 4.5)
mx (0.5, 5)
mz (-0.5, 5.0)
mz (-0.5, 5.5)
mx (-0.5, 6.0)
mzz (0.5, 6) (0, 6)
mz (0.5, 6.5)
mx (0.5, 7)
mz (-0.5, 7.0)
mz (-0.5, 7.5)
mx (-0.5, 8.0)
mzz (1, 1) (1.5, 1)
mz (1.5, 1.5)
mx (1.5, 2)
mzz (1, 3) (1.5, 3)
mz (1.5, 3.5)
mx (1.5, 4)
mzz (1.5, 5) (1, 5)
mz (1.5, 5.5)
mx (1.5, 6)
mzz (1, 7) (1.5, 7)
mz (1.5, 7.5)
mx (1.5, 8)
mzz (2, 0) (2.5, 0)
mz (2.5, 0.5)
mx (2.5, 1)
mzz (2.5, 2) (2, 2)
mz (2.5, 2.5)
mx (2.5, 3)
mzz (2, 4) (2.5, 4)
mz (2.5, 4.5)
mx (2.5, 5)
mzz (2, 6) (2.5, 6)
mz (2.5, 6.5)
mx (2.5, 7)
mzz (3, 1) (3.5, 1)
mz (3.5, 1.5)
mx (3.5, 2)
mzz (3, 3) (3.5, 3)
mz (3.5, 3.5)
mx (3.5, 4)
mzz (3.5, 5) (3, 5)
mz (3.5, 5.5)
mx (3.5, 6)
mzz (3, 7) (3.5, 7)
mz (3.5, 7.5)
mx (3.5, 8)
mzz (4, 0) (4.5, 0)
mz (4.5, 0.5)
mx (4.5, 1)
mzz (4.5, 2) (4, 2)
mz (4.5, 2.5)
mx (4.5, 3)
mzz (4, 4) (4.5, 4)
mz (4.5, 4.5)
mx (4.5, 5)
mzz (4, 6) (4.5, 6)
mz (4.5, 6.5)
mx (4.5, 7)
mzz (5.5, 1) (5, 1)
mz (5.5, 1.5)
mx (5.5, 2)
mzz (5, 3) (5.5, 3)
mz (5.5, 3.5)
mx (5.5, 4)
mzz (5, 5) (5.5, 5)
mz (5.5, 5.5)
mx (5.5, 6)
mzz (5.5, 7) (5, 7)
mz (5.5, 7.5)
mx (5.5, 8)
mzz (6.5, 0) (6, 0)
mz (6.5, 0.5)
mx (6.5, 1)
mzz (6, 2) (6.5, 2)
mz (6.5, 2.5)
mx (6.5, 3)
mzz (6, 4) (6.5, 4)
mz (6.5, 4.5)
mx (6.5, 5)
mzz (6, 6) (6.5, 6)
mz (6.5, 6.5)
mx (6.5, 7)
mzz (8.5, 0.0) (8, 0)         @det133
mz (8.5, 0.5)                 @det133
mx (8.5, 1.0)
mzz (7, 1) (7.5, 1)
mz (7.5, 1.5)
mx (7.5, 2)
mzz (8, 2) (8.5, 2.0)         @det411
mz (8.5, 2.5)                 @det411
mx (8.5, 3.0)
mzz (7.5, 3) (7, 3)
mz (7.5, 3.5)
mx (7.5, 4)
mzz (8, 4) (8.5, 4.0)         @det941
mz (8.5, 4.5)                 @det941
mx (8.5, 5.0)
mzz (7, 5) (7.5, 5)
mz (7.5, 5.5)
mx (7.5, 6)
mzz (8.5, 6.0) (8, 6)         @det966
mz (8.5, 6.5)                 @det966
mx (8.5, 7.0)
mzz (7, 7) (7.5, 7)
mz (7.5, 7.5)
mx (7.5, 8)

--------          1
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)
mxx (-0.5, 1.5) (-0.5, 1.0)
mzz (-0.5, 2.0) (0, 2)
mxx (0.5, 2.5) (0.5, 2)
mzz (1, 3) (0.5, 3)
mxx (-0.5, 3.0) (-0.5, 3.5)
mzz (-0.5, 4.0) (0, 4)
mxx (0.5, 4.5) (0.5, 4)
mzz (0.5, 5) (1, 5)
mxx (-0.5, 5.0) (-0.5, 5.5)
mzz (-0.5, 6.0) (0, 6)
mxx (0.5, 6.5) (0.5, 6)
mzz (1, 7) (0.5, 7)
mxx (-0.5, 7.5) (-0.5, 7.0)
mzz (-0.5, 8.0) (0, 8)
mxx (1.5, 1.5) (1.5, 1)
mzz (1.5, 2) (2, 2)
mxx (1.5, 3.5) (1.5, 3)
mzz (1.5, 4) (2, 4)
mxx (1.5, 5) (1.5, 5.5)
mzz (1.5, 6) (2, 6)
mxx (1.5, 7.5) (1.5, 7)
mzz (1.5, 8) (2, 8)
mxx (2.5, 0.5) (2.5, 0)
mzz (3, 1) (2.5, 1)
mxx (2.5, 2) (2.5, 2.5)
mzz (2.5, 3) (3, 3)
mxx (2.5, 4) (2.5, 4.5)
mzz (2.5, 5) (3, 5)
mxx (2.5, 6.5) (2.5, 6)
mzz (2.5, 7) (3, 7)
mxx (3.5, 1) (3.5, 1.5)
mzz (3.5, 2) (4, 2)
mxx (3.5, 3) (3.5, 3.5)
mzz (4, 4) (3.5, 4)
mxx (3.5, 5) (3.5, 5.5)
mzz (3.5, 6) (4, 6)
mxx (3.5, 7) (3.5, 7.5)
mzz (3.5, 8) (4, 8)
mxx (4.5, 0.5) (4.5, 0)
mzz (5, 1) (4.5, 1)
mxx (4.5, 2) (4.5, 2.5)
mzz (5, 3) (4.5, 3)
mxx (4.5, 4.5) (4.5, 4)
mzz (5, 5) (4.5, 5)
mxx (4.5, 6.5) (4.5, 6)
mzz (5, 7) (4.5, 7)
mxx (5.5, 1) (5.5, 1.5)
mzz (5.5, 2) (6, 2)
mxx (5.5, 3) (5.5, 3.5)
mzz (5.5, 4) (6, 4)
mxx (5.5, 5.5) (5.5, 5)
mzz (6, 6) (5.5, 6)
mxx (5.5, 7) (5.5, 7.5)
mzz (5.5, 8) (6, 8)
mxx (6.5, 0) (6.5, 0.5)
mzz (6.5, 1) (7, 1)
mxx (6.5, 2.5) (6.5, 2)
mzz (6.5, 3) (7, 3)
mxx (6.5, 4.5) (6.5, 4)
mzz (6.5, 5) (7, 5)
mxx (6.5, 6) (6.5, 6.5)
mzz (6.5, 7) (7, 7)
mxx (8.5, 0.0) (8.5, 0.5)
mz (8.5, 1.0)                 @det133
mxx (7.5, 1.5) (7.5, 1)
mzz (7.5, 2) (8, 2)
mxx (8.5, 2.5) (8.5, 2.0)
mz (8.5, 3.0)                 @det411
mxx (7.5, 3) (7.5, 3.5)
mzz (7.5, 4) (8, 4)
mxx (8.5, 4.5) (8.5, 4.0)
mz (8.5, 5.0)                 @det941
mxx (7.5, 5) (7.5, 5.5)
mzz (7.5, 6) (8, 6)
mxx (8.5, 6.0) (8.5, 6.5)
mz (8.5, 7.0)                 @det966
mxx (7.5, 7.5) (7.5, 7)
mzz (7.5, 8) (8, 8)

--------          2
mxx (0.0, -0.5) (0, 0)        @det532
mx (0.5, -0.5)                @det532
mz (1.0, -0.5)
mxx (0, 1.5) (0, 2)           @det1693
mx (0.5, 1.5)                 @det1693
mz (1, 1.5)
mxx (0, 3.5) (0, 4)           @det1170
mx (0.5, 3.5)                 @det1170
mz (1, 3.5)
mxx (0, 5.5) (0, 6)           @det1409
mx (0.5, 5.5)                 @det1409
mz (1, 5.5)
mxx (0, 7.5) (0, 8)           @det423
mx (0.5, 7.5)                 @det423
mz (1, 7.5)
mxx (1, 0.5) (1, 1)           @det41
mx (1.5, 0.5)                 @det41
mz (2, 0.5)
mxx (1, 2.5) (1, 3)           @det1784
mx (1.5, 2.5)                 @det1784
mz (2, 2.5)
mxx (1, 4.5) (1, 5)           @det645
mx (1.5, 4.5)                 @det645
mz (2, 4.5)
mxx (1, 6.5) (1, 7)           @det1200
mx (1.5, 6.5)                 @det1200
mz (2, 6.5)
mx (1.0, 8.5)                 @det809
mx (1.5, 8.5)                 @det809
mz (2.0, 8.5)
mxx (2.0, -0.5) (2, 0)        @det1828
mx (2.5, -0.5)                @det1828
mz (3.0, -0.5)
mxx (2, 1.5) (2, 2)           @det1472
mx (2.5, 1.5)                 @det1472
mz (3, 1.5)
mxx (2, 3.5) (2, 4)           @det708
mx (2.5, 3.5)                 @det708
mz (3, 3.5)
mxx (2, 5.5) (2, 6)           @det1130
mx (2.5, 5.5)                 @det1130
mz (3, 5.5)
mxx (2, 7.5) (2, 8)           @det134
mx (2.5, 7.5)                 @det134
mz (3, 7.5)
mxx (3, 1) (3, 0.5)           @det1626
mx (3.5, 0.5)                 @det1626
mz (4, 0.5)
mxx (3, 2.5) (3, 3)           @det1494
mx (3.5, 2.5)                 @det1494
mz (4, 2.5)
mxx (3, 4.5) (3, 5)           @det721
mx (3.5, 4.5)                 @det721
mz (4, 4.5)
mxx (3, 7) (3, 6.5)           @det1719
mx (3.5, 6.5)                 @det1719
mz (4, 6.5)
mx (3.0, 8.5)                 @det688
mx (3.5, 8.5)                 @det688
mz (4.0, 8.5)
mxx (4.0, -0.5) (4, 0)        @det184
mx (4.5, -0.5)                @det184
mz (5.0, -0.5)
mxx (4, 1.5) (4, 2)           @det1704
mx (4.5, 1.5)                 @det1704
mz (5, 1.5)
mxx (4, 4) (4, 3.5)           @det439
mx (4.5, 3.5)                 @det439
mz (5, 3.5)
mxx (4, 5.5) (4, 6)           @det182
mx (4.5, 5.5)                 @det182
mz (5, 5.5)
mxx (4, 7.5) (4, 8)           @det1310
mx (4.5, 7.5)                 @det1310
mz (5, 7.5)
mxx (5, 0.5) (5, 1)           @det35
mx (5.5, 0.5)                 @det35
mz (6, 0.5)
mxx (5, 3) (5, 2.5)           @det893
mx (5.5, 2.5)                 @det893
mz (6, 2.5)
mxx (5, 4.5) (5, 5)           @det1220
mx (5.5, 4.5)                 @det1220
mz (6, 4.5)
mxx (5, 6.5) (5, 7)           @det1791
mx (5.5, 6.5)                 @det1791
mz (6, 6.5)
mx (5.0, 8.5)                 @det843
mx (5.5, 8.5)                 @det843
mz (6.0, 8.5)
mxx (6.0, -0.5) (6, 0)        @det1185
mx (6.5, -0.5)                @det1185
mz (7.0, -0.5)
mxx (6, 1.5) (6, 2)           @det376
mx (6.5, 1.5)                 @det376
mz (7, 1.5)
mxx (6, 3.5) (6, 4)           @det543
mx (6.5, 3.5)                 @det543
mz (7, 3.5)
mxx (6, 6) (6, 5.5)           @det969
mx (6.5, 5.5)                 @det969
mz (7, 5.5)
mxx (6, 7.5) (6, 8)           @det395
mx (6.5, 7.5)                 @det395
mz (7, 7.5)
mxx (7, 0.5) (7, 1)           @det344
mx (7.5, 0.5)                 @det344
mz (8, 0.5)                   @det133
mxx (7, 2.5) (7, 3)           @det1192
mx (7.5, 2.5)                 @det1192
mz (8, 2.5)                   @det411
mxx (7, 4.5) (7, 5)           @det657
mx (7.5, 4.5)                 @det657
mz (8, 4.5)                   @det941
mxx (7, 6.5) (7, 7)           @det321
mx (7.5, 6.5)                 @det321
mz (8, 6.5)                   @det966
mx (7.0, 8.5)                 @det836
mx (7.5, 8.5)                 @det836
mz (8.0, 8.5)
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)
mzz (0, 1) (-0.5, 1.0)
mxx (-0.5, 2.0) (-0.5, 1.5)
mxx (0.5, 2.5) (0.5, 3)
mzz (1, 2) (0.5, 2)
mzz (-0.5, 3.0) (0, 3)
mxx (-0.5, 3.5) (-0.5, 4.0)
mxx (0.5, 5) (0.5, 4.5)
mzz (1, 4) (0.5, 4)
mzz (-0.5, 5.0) (0, 5)
mxx (-0.5, 5.5) (-0.5, 6.0)
mxx (0.5, 6.5) (0.5, 7)
mzz (0.5, 6) (1, 6)
mzz (0, 7) (-0.5, 7.0)
mxx (-0.5, 8.0) (-0.5, 7.5)
mxx (1.5, 1.5) (1.5, 2)
mzz (1.5, 1) (2, 1)
mxx (1.5, 4) (1.5, 3.5)
mzz (2, 3) (1.5, 3)
mxx (1.5, 5.5) (1.5, 6)
mzz (1.5, 5) (2, 5)
mxx (1.5, 7.5) (1.5, 8)
mzz (1.5, 7) (2, 7)
mxx (2.5, 0.5) (2.5, 1)
mzz (2.5, 0) (3, 0)
mxx (2.5, 2.5) (2.5, 3)
mzz (2.5, 2) (3, 2)
mxx (2.5, 4.5) (2.5, 5)
mzz (2.5, 4) (3, 4)
mxx (2.5, 7) (2.5, 6.5)
mzz (3, 6) (2.5, 6)
mxx (3.5, 1.5) (3.5, 2)
mzz (3.5, 1) (4, 1)
mxx (3.5, 3.5) (3.5, 4)
mzz (3.5, 3) (4, 3)
mxx (3.5, 5.5) (3.5, 6)
mzz (3.5, 5) (4, 5)
mxx (3.5, 7.5) (3.5, 8)
mzz (3.5, 7) (4, 7)
mxx (4.5, 0.5) (4.5, 1)
mzz (5, 0) (4.5, 0)
mxx (4.5, 2.5) (4.5, 3)
mzz (4.5, 2) (5, 2)
mxx (4.5, 4.5) (4.5, 5)
mzz (5, 4) (4.5, 4)
mxx (4.5, 6.5) (4.5, 7)
mzz (5, 6) (4.5, 6)
mxx (5.5, 1.5) (5.5, 2)
mzz (5.5, 1) (6, 1)
mxx (5.5, 3.5) (5.5, 4)
mzz (5.5, 3) (6, 3)
mxx (5.5, 5.5) (5.5, 6)
mzz (5.5, 5) (6, 5)
mxx (5.5, 7.5) (5.5, 8)
mzz (5.5, 7) (6, 7)
mxx (6.5, 0.5) (6.5, 1)
mzz (6.5, 0) (7, 0)
mxx (6.5, 2.5) (6.5, 3)
mzz (6.5, 2) (7, 2)
mxx (6.5, 5) (6.5, 4.5)
mzz (7, 4) (6.5, 4)
mxx (6.5, 6.5) (6.5, 7)
mzz (6.5, 6) (7, 6)
mz (8.5, 0.0)                 @det133
mxx (8.5, 0.5) (8.5, 1.0)
mxx (7.5, 2) (7.5, 1.5)
mzz (7.5, 1) (8, 1)
mz (8.5, 2.0)                 @det411
mxx (8.5, 2.5) (8.5, 3.0)
mxx (7.5, 3.5) (7.5, 4)
mzz (7.5, 3) (8, 3)
mz (8.5, 4.0)                 @det941
mxx (8.5, 4.5) (8.5, 5.0)
mxx (7.5, 5.5) (7.5, 6)
mzz (7.5, 5) (8, 5)
mz (8.5, 6.0)                 @det966
mxx (8.5, 6.5) (8.5, 7.0)
mxx (7.5, 8) (7.5, 7.5)
mzz (8, 7) (7.5, 7)

--------          3
mzz (0.5, -0.5) (0.0, -0.5)
mx (1.0, -0.5)                @det532
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)           @det1693
mzz (0, 3.5) (0.5, 3.5)
mxx (1, 3) (1, 3.5)           @det1170
mzz (0.5, 5.5) (0, 5.5)
mxx (1, 5) (1, 5.5)           @det1409
mzz (0, 7.5) (0.5, 7.5)
mxx (1, 7.5) (1, 7)           @det423
mzz (1, 0.5) (1.5, 0.5)
mxx (2, 0) (2, 0.5)           @det41
mzz (1, 2.5) (1.5, 2.5)
mxx (2, 2) (2, 2.5)           @det1784
mzz (1.5, 4.5) (1, 4.5)
mxx (2, 4.5) (2, 4)           @det645
mzz (1, 6.5) (1.5, 6.5)
mxx (2, 6.5) (2, 6)           @det1200
mzz (1.0, 8.5) (1.5, 8.5)
mxx (2.0, 8.5) (2, 8)         @det809
mzz (2.0, -0.5) (2.5, -0.5)
mx (3.0, -0.5)                @det1828
mzz (2, 1.5) (2.5, 1.5)
mxx (3, 1.5) (3, 1)           @det1472
mzz (2, 3.5) (2.5, 3.5)
mxx (3, 3.5) (3, 3)           @det708
mzz (2, 5.5) (2.5, 5.5)
mxx (3, 5) (3, 5.5)           @det1130
mzz (2.5, 7.5) (2, 7.5)
mxx (3, 7.5) (3, 7)           @det134
mzz (3.5, 0.5) (3, 0.5)
mxx (4, 0) (4, 0.5)           @det1626
mzz (3, 2.5) (3.5, 2.5)
mxx (4, 2) (4, 2.5)           @det1494
mzz (3, 4.5) (3.5, 4.5)
mxx (4, 4.5) (4, 4)           @det721
mzz (3.5, 6.5) (3, 6.5)
mxx (4, 6) (4, 6.5)           @det1719
mzz (3.0, 8.5) (3.5, 8.5)
mxx (4.0, 8.5) (4, 8)         @det688
mzz (4.0, -0.5) (4.5, -0.5)
mx (5.0, -0.5)                @det184
mzz (4, 1.5) (4.5, 1.5)
mxx (5, 1) (5, 1.5)           @det1704
mzz (4.5, 3.5) (4, 3.5)
mxx (5, 3.5) (5, 3)           @det439
mzz (4, 5.5) (4.5, 5.5)
mxx (5, 5.5) (5, 5)           @det182
mzz (4, 7.5) (4.5, 7.5)
mxx (5, 7) (5, 7.5)           @det1310
mzz (5, 0.5) (5.5, 0.5)
mxx (6, 0) (6, 0.5)           @det35
mzz (5.5, 2.5) (5, 2.5)
mxx (6, 2.5) (6, 2)           @det893
mzz (5, 4.5) (5.5, 4.5)
mxx (6, 4) (6, 4.5)           @det1220
mzz (5, 6.5) (5.5, 6.5)
mxx (6, 6.5) (6, 6)           @det1791
mzz (5.5, 8.5) (5.0, 8.5)
mxx (6, 8) (6.0, 8.5)         @det843
mzz (6.5, -0.5) (6.0, -0.5)
mx (7.0, -0.5)                @det1185
mzz (6, 1.5) (6.5, 1.5)
mxx (7, 1.5) (7, 1)           @det376
mzz (6, 3.5) (6.5, 3.5)
mxx (7, 3) (7, 3.5)           @det543
mzz (6.5, 5.5) (6, 5.5)
mxx (7, 5.5) (7, 5)           @det969
mzz (6, 7.5) (6.5, 7.5)
mxx (7, 7.5) (7, 7)           @det395
mzz (7, 0.5) (7.5, 0.5)
mxx (8, 0.5) (8, 0)           @det344
mzz (7.5, 2.5) (7, 2.5)
mxx (8, 2.5) (8, 2)           @det1192
mzz (7, 4.5) (7.5, 4.5)
mxx (8, 4) (8, 4.5)           @det657
mzz (7, 6.5) (7.5, 6.5)
mxx (8, 6.5) (8, 6)           @det321
mzz (7.5, 8.5) (7.0, 8.5)
mxx (8.0, 8.5) (8, 8)         @det836
mzz (0, 1) (0.5, 1)
mz (0.5, 0.5)                 @det735
mx (0.5, 0)                   @det532
mx (-0.5, 1.0)
mz (-0.5, 1.5)                @det781
mz (-0.5, 2.0)
mzz (0, 3) (0.5, 3)
mz (0.5, 2.5)                 @det692
mx (0.5, 2)                   @det1693
mx (-0.5, 3.0)
mz (-0.5, 3.5)                @det713
mz (-0.5, 4.0)
mzz (0.5, 5) (0, 5)
mz (0.5, 4.5)                 @det698
mx (0.5, 4)                   @det1170
mx (-0.5, 5.0)
mz (-0.5, 5.5)                @det767
mz (-0.5, 6.0)
mzz (0, 7) (0.5, 7)
mz (0.5, 6.5)                 @det718
mx (0.5, 6)                   @det1409
mx (-0.5, 7.0)
mz (-0.5, 7.5)                @det691
mz (-0.5, 8.0)
mzz (1, 2) (1.5, 2)
mz (1.5, 1.5)                 @det738
mx (1.5, 1)                   @det41 det1693
mzz (1.5, 4) (1, 4)
mz (1.5, 3.5)                 @det674
mx (1.5, 3)                   @det1170 det1784
mzz (1, 6) (1.5, 6)
mz (1.5, 5.5)                 @det724
mx (1.5, 5)                   @det645 det1409
mzz (1, 8) (1.5, 8)
mz (1.5, 7.5)                 @det723
mx (1.5, 7)                   @det423 det1200
mzz (2, 1) (2.5, 1)
mz (2.5, 0.5)                 @det678
mx (2.5, 0)                   @det41 det1828
mzz (2, 3) (2.5, 3)
mz (2.5, 2.5)                 @det715
mx (2.5, 2)                   @det1472 det1784
mzz (2, 5) (2.5, 5)
mz (2.5, 4.5)                 @det681
mx (2.5, 4)                   @det645 det708
mzz (2.5, 7) (2, 7)
mz (2.5, 6.5)                 @det727
mx (2.5, 6)                   @det1130 det1200
mzz (3, 2) (3.5, 2)
mz (3.5, 1.5)                 @det701
mx (3.5, 1)                   @det1472 det1626
mzz (3, 4) (3.5, 4)
mz (3.5, 3.5)                 @det741
mx (3.5, 3)                   @det708 det1494
mzz (3.5, 6) (3, 6)
mz (3.5, 5.5)                 @det786
mx (3.5, 5)                   @det721 det1130
mzz (3, 8) (3.5, 8)
mz (3.5, 7.5)                 @det706
mx (3.5, 7)                   @det134 det1719
mzz (4, 1) (4.5, 1)
mz (4.5, 0.5)                 @det734
mx (4.5, 0)                   @det184 det1626
mzz (4.5, 3) (4, 3)
mz (4.5, 2.5)                 @det689
mx (4.5, 2)                   @det1494 det1704
mzz (4, 5) (4.5, 5)
mz (4.5, 4.5)                 @det695
mx (4.5, 4)                   @det439 det721
mzz (4, 7) (4.5, 7)
mz (4.5, 6.5)                 @det687
mx (4.5, 6)                   @det182 det1719
mzz (5.5, 2) (5, 2)
mz (5.5, 1.5)                 @det694
mx (5.5, 1)                   @det35 det1704
mzz (5, 4) (5.5, 4)
mz (5.5, 3.5)                 @det697
mx (5.5, 3)                   @det439 det893
mzz (5, 6) (5.5, 6)
mz (5.5, 5.5)                 @det676
mx (5.5, 5)                   @det182 det1220
mzz (5.5, 8) (5, 8)
mz (5.5, 7.5)                 @det764
mx (5.5, 7)                   @det1310 det1791
mzz (6, 1) (6.5, 1)
mz (6.5, 0.5)                 @det666
mx (6.5, 0)                   @det35 det1185
mzz (6, 3) (6.5, 3)
mz (6.5, 2.5)                 @det772
mx (6.5, 2)                   @det376 det893
mzz (6.5, 5) (6, 5)
mz (6.5, 4.5)                 @det737
mx (6.5, 4)                   @det543 det1220
mzz (6, 7) (6.5, 7)
mz (6.5, 6.5)                 @det684
mx (6.5, 6)                   @det969 det1791
mx (8.5, 0.0)                 @det344
mz (8.5, 0.5)                 @det679
mzz (8.5, 1.0) (8, 1)         @det133
mzz (7.5, 2) (7, 2)
mz (7.5, 1.5)                 @det673
mx (7.5, 1)                   @det344 det376
mx (8.5, 2.0)                 @det1192
mz (8.5, 2.5)                 @det744
mzz (8, 3) (8.5, 3.0)         @det411
mzz (7, 4) (7.5, 4)
mz (7.5, 3.5)                 @det783
mx (7.5, 3)                   @det543 det1192
mx (8.5, 4.0)                 @det657
mz (8.5, 4.5)                 @det671
mzz (8, 5) (8.5, 5.0)         @det941
mzz (7, 6) (7.5, 6)
mz (7.5, 5.5)                 @det746
mx (7.5, 5)                   @det657 det969
mx (8.5, 6.0)                 @det321
mz (8.5, 6.5)                 @det748
mzz (8, 7) (8.5, 7.0)         @det966
mzz (7.5, 8) (7, 8)
mz (7.5, 7.5)                 @det704
mx (7.5, 7)                   @det321 det395

--------          4
mx (0.0, -0.5)                @det532
mzz (1.0, -0.5) (0.5, -0.5)
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)           @det1693
mzz (1, 3.5) (0.5, 3.5)
mxx (0, 3.5) (0, 3)           @det1170
mzz (0.5, 5.5) (1, 5.5)
mxx (0, 5.5) (0, 5)           @det1409
mzz (1, 7.5) (0.5, 7.5)
mxx (0, 7) (0, 7.5)           @det423
mzz (1.5, 0.5) (2, 0.5)
mxx (1, 0.5) (1, 0)           @det41
mzz (1.5, 2.5) (2, 2.5)
mxx (1, 2) (1, 2.5)           @det1784
mzz (1.5, 4.5) (2, 4.5)
mxx (1, 4) (1, 4.5)           @det645
mzz (1.5, 6.5) (2, 6.5)
mxx (1, 6.5) (1, 6)           @det1200
mxx (1.0, 8.5) (1, 8)         @det809
mzz (1.5, 8.5) (2.0, 8.5)
mx (2.0, -0.5)                @det1828
mzz (2.5, -0.5) (3.0, -0.5)
mzz (3, 1.5) (2.5, 1.5)
mxx (2, 1) (2, 1.5)           @det1472
mzz (2.5, 3.5) (3, 3.5)
mxx (2, 3.5) (2, 3)           @det708
mzz (2.5, 5.5) (3, 5.5)
mxx (2, 5.5) (2, 5)           @det1130
mzz (2.5, 7.5) (3, 7.5)
mxx (2, 7) (2, 7.5)           @det134
mzz (3.5, 0.5) (4, 0.5)
mxx (3, 0) (3, 0.5)           @det1626
mzz (3.5, 2.5) (4, 2.5)
mxx (3, 2.5) (3, 2)           @det1494
mzz (4, 4.5) (3.5, 4.5)
mxx (3, 4.5) (3, 4)           @det721
mzz (3.5, 6.5) (4, 6.5)
mxx (3, 6) (3, 6.5)           @det1719
mxx (3, 8) (3.0, 8.5)         @det688
mzz (3.5, 8.5) (4.0, 8.5)
mx (4.0, -0.5)                @det184
mzz (5.0, -0.5) (4.5, -0.5)
mzz (5, 1.5) (4.5, 1.5)
mxx (4, 1.5) (4, 1)           @det1704
mzz (5, 3.5) (4.5, 3.5)
mxx (4, 3) (4, 3.5)           @det439
mzz (5, 5.5) (4.5, 5.5)
mxx (4, 5) (4, 5.5)           @det182
mzz (5, 7.5) (4.5, 7.5)
mxx (4, 7) (4, 7.5)           @det1310
mzz (5.5, 0.5) (6, 0.5)
mxx (5, 0) (5, 0.5)           @det35
mzz (5.5, 2.5) (6, 2.5)
mxx (5, 2) (5, 2.5)           @det893
mzz (5.5, 4.5) (6, 4.5)
mxx (5, 4.5) (5, 4)           @det1220
mzz (6, 6.5) (5.5, 6.5)
mxx (5, 6) (5, 6.5)           @det1791
mxx (5.0, 8.5) (5, 8)         @det843
mzz (5.5, 8.5) (6.0, 8.5)
mx (6.0, -0.5)                @det1185
mzz (6.5, -0.5) (7.0, -0.5)
mzz (6.5, 1.5) (7, 1.5)
mxx (6, 1.5) (6, 1)           @det376
mzz (6.5, 3.5) (7, 3.5)
mxx (6, 3.5) (6, 3)           @det543
mzz (6.5, 5.5) (7, 5.5)
mxx (6, 5) (6, 5.5)           @det969
mzz (6.5, 7.5) (7, 7.5)
mxx (6, 7.5) (6, 7)           @det395
mzz (7.5, 0.5) (8, 0.5)
mxx (7, 0.5) (7, 0)           @det344
mzz (7.5, 2.5) (8, 2.5)
mxx (7, 2) (7, 2.5)           @det1192
mzz (7.5, 4.5) (8, 4.5)
mxx (7, 4.5) (7, 4)           @det657
mzz (7.5, 6.5) (8, 6.5)
mxx (7, 6.5) (7, 6)           @det321
mxx (7.0, 8.5) (7, 8)         @det836
mzz (7.5, 8.5) (8.0, 8.5)
mzz (0.5, 0) (0, 0)           @det381
mz (0.5, 0.5)                 @det381 det735
mx (0.5, 1)                   @det41 det1693
mz (-0.5, 1.0)                @det895
mz (-0.5, 1.5)                @det781 det895
mx (-0.5, 2.0)                @det1693
mzz (0, 2) (0.5, 2)           @det125
mz (0.5, 2.5)                 @det125 det692
mx (0.5, 3)                   @det1170 det1784
mz (-0.5, 3.0)                @det1578
mz (-0.5, 3.5)                @det713 det1578
mx (-0.5, 4.0)                @det1170
mzz (0, 4) (0.5, 4)           @det1262
mz (0.5, 4.5)                 @det698 det1262
mx (0.5, 5)                   @det645 det1409
mz (-0.5, 5.0)                @det306
mz (-0.5, 5.5)                @det306 det767
mx (-0.5, 6.0)                @det1409
mzz (0.5, 6) (0, 6)           @det611
mz (0.5, 6.5)                 @det611 det718
mx (0.5, 7)                   @det423 det1200
mz (-0.5, 7.0)                @det1720
mz (-0.5, 7.5)                @det691 det1720
mx (-0.5, 8.0)                @det423
mzz (1, 1) (1.5, 1)           @det1004
mz (1.5, 1.5)                 @det738 det1004
mx (1.5, 2)                   @det1472 det1784
mzz (1, 3) (1.5, 3)           @det1511
mz (1.5, 3.5)                 @det674 det1511
mx (1.5, 4)                   @det645 det708
mzz (1.5, 5) (1, 5)           @det279
mz (1.5, 5.5)                 @det279 det724
mx (1.5, 6)                   @det1130 det1200
mzz (1, 7) (1.5, 7)           @det113
mz (1.5, 7.5)                 @det113 det723
mx (1.5, 8)                   @det134 det809
mzz (2, 0) (2.5, 0)           @det488
mz (2.5, 0.5)                 @det488 det678
mx (2.5, 1)                   @det1472 det1626
mzz (2.5, 2) (2, 2)           @det806
mz (2.5, 2.5)                 @det715 det806
mx (2.5, 3)                   @det708 det1494
mzz (2, 4) (2.5, 4)           @det1188
mz (2.5, 4.5)                 @det681 det1188
mx (2.5, 5)                   @det721 det1130
mzz (2, 6) (2.5, 6)           @det927
mz (2.5, 6.5)                 @det727 det927
mx (2.5, 7)                   @det134 det1719
mzz (3, 1) (3.5, 1)           @det1217
mz (3.5, 1.5)                 @det701 det1217
mx (3.5, 2)                   @det1494 det1704
mzz (3, 3) (3.5, 3)           @det1072
mz (3.5, 3.5)                 @det741 det1072
mx (3.5, 4)                   @det439 det721
mzz (3.5, 5) (3, 5)           @det1547
mz (3.5, 5.5)                 @det786 det1547
mx (3.5, 6)                   @det182 det1719
mzz (3, 7) (3.5, 7)           @det1766
mz (3.5, 7.5)                 @det706 det1766
mx (3.5, 8)                   @det688 det1310
mzz (4, 0) (4.5, 0)           @det122
mz (4.5, 0.5)                 @det122 det734
mx (4.5, 1)                   @det35 det1704
mzz (4.5, 2) (4, 2)           @det802
mz (4.5, 2.5)                 @det689 det802
mx (4.5, 3)                   @det439 det893
mzz (4, 4) (4.5, 4)           @det572
mz (4.5, 4.5)                 @det572 det695
mx (4.5, 5)                   @det182 det1220
mzz (4, 6) (4.5, 6)           @det1474
mz (4.5, 6.5)                 @det687 det1474
mx (4.5, 7)                   @det1310 det1791
mzz (5.5, 1) (5, 1)           @det651
mz (5.5, 1.5)                 @det651 det694
mx (5.5, 2)                   @det376 det893
mzz (5, 3) (5.5, 3)           @det999
mz (5.5, 3.5)                 @det697 det999
mx (5.5, 4)                   @det543 det1220
mzz (5, 5) (5.5, 5)           @det1247
mz (5.5, 5.5)                 @det676 det1247
mx (5.5, 6)                   @det969 det1791
mzz (5.5, 7) (5, 7)           @det269
mz (5.5, 7.5)                 @det269 det764
mx (5.5, 8)                   @det395 det843
mzz (6.5, 0) (6, 0)           @det1299
mz (6.5, 0.5)                 @det666 det1299
mx (6.5, 1)                   @det344 det376
mzz (6, 2) (6.5, 2)           @det983
mz (6.5, 2.5)                 @det772 det983
mx (6.5, 3)                   @det543 det1192
mzz (6, 4) (6.5, 4)           @det1809
mz (6.5, 4.5)                 @det737 det1809
mx (6.5, 5)                   @det657 det969
mzz (6, 6) (6.5, 6)           @det343
mz (6.5, 6.5)                 @det343 det684
mx (6.5, 7)                   @det321 det395
mzz (8.5, 0.0) (8, 0)         @det133 det625
mz (8.5, 0.5)                 @det625 det679
mx (8.5, 1.0)
mzz (7, 1) (7.5, 1)           @det181
mz (7.5, 1.5)                 @det181 det673
mx (7.5, 2)                   @det1192
mzz (8, 2) (8.5, 2.0)         @det403 det411
mz (8.5, 2.5)                 @det403 det744
mx (8.5, 3.0)
mzz (7.5, 3) (7, 3)           @det1587
mz (7.5, 3.5)                 @det783 det1587
mx (7.5, 4)                   @det657
mzz (8, 4) (8.5, 4.0)         @det941 det1822
mz (8.5, 4.5)                 @det671 det1822
mx (8.5, 5.0)
mzz (7, 5) (7.5, 5)           @det470
mz (7.5, 5.5)                 @det470 det746
mx (7.5, 6)                   @det321
mzz (8.5, 6.0) (8, 6)         @det966 det1029
mz (8.5, 6.5)                 @det748 det1029
mx (8.5, 7.0)
mzz (7, 7) (7.5, 7)           @det1707
mz (7.5, 7.5)                 @det704 det1707
mx (7.5, 8)                   @det836

--------          5
mz (0.0, -0.5)                @det381
mx (0.5, -0.5)                @det995
mxx (1, 0) (1.0, -0.5)        @det532
mxx (1, 1.5) (1, 2)           @det1693
mx (0.5, 1.5)                 @det920
mz (0, 1.5)                   @det125 det895
mxx (1, 3.5) (1, 4)           @det1170
mx (0.5, 3.5)                 @det986
mz (0, 3.5)                   @det1262 det1578
mxx (1, 6) (1, 5.5)           @det1409
mx (0.5, 5.5)                 @det1016
mz (0, 5.5)                   @det306 det611
mxx (1, 7.5) (1, 8)           @det423
mx (0.5, 7.5)                 @det975
mz (0, 7.5)                   @det1720
mxx (2, 0.5) (2, 1)           @det41
mx (1.5, 0.5)                 @det992
mz (1, 0.5)                   @det381 det1004
mxx (2, 3) (2, 2.5)           @det1784
mx (1.5, 2.5)                 @det974
mz (1, 2.5)                   @det125 det1511
mxx (2, 4.5) (2, 5)           @det645
mx (1.5, 4.5)                 @det931
mz (1, 4.5)                   @det279 det1262
mxx (2, 6.5) (2, 7)           @det1200
mx (1.5, 6.5)                 @det914
mz (1, 6.5)                   @det113 det611
mz (1.0, 8.5)
mx (1.5, 8.5)                 @det919
mx (2.0, 8.5)                 @det809
mz (2.0, -0.5)                @det488
mx (2.5, -0.5)                @det928
mxx (3.0, -0.5) (3, 0)        @det1828
mxx (3, 1.5) (3, 2)           @det1472
mx (2.5, 1.5)                 @det959
mz (2, 1.5)                   @det806 det1004
mxx (3, 3.5) (3, 4)           @det708
mx (2.5, 3.5)                 @det964
mz (2, 3.5)                   @det1188 det1511
mxx (3, 5.5) (3, 6)           @det1130
mx (2.5, 5.5)                 @det950
mz (2, 5.5)                   @det279 det927
mxx (3, 7.5) (3, 8)           @det134
mx (2.5, 7.5)                 @det952
mz (2, 7.5)                   @det113
mxx (4, 0.5) (4, 1)           @det1626
mx (3.5, 0.5)                 @det946
mz (3, 0.5)                   @det488 det1217
mxx (4, 2.5) (4, 3)           @det1494
mx (3.5, 2.5)                 @det924
mz (3, 2.5)                   @det806 det1072
mxx (4, 4.5) (4, 5)           @det721
mx (3.5, 4.5)                 @det989
mz (3, 4.5)                   @det1188 det1547
mxx (4, 6.5) (4, 7)           @det1719
mx (3.5, 6.5)                 @det970
mz (3, 6.5)                   @det927 det1766
mz (3.0, 8.5)
mx (3.5, 8.5)                 @det925
mx (4.0, 8.5)                 @det688
mz (4.0, -0.5)                @det122
mx (4.5, -0.5)                @det1009
mxx (5.0, -0.5) (5, 0)        @det184
mxx (5, 1.5) (5, 2)           @det1704
mx (4.5, 1.5)                 @det934
mz (4, 1.5)                   @det802 det1217
mxx (5, 3.5) (5, 4)           @det439
mx (4.5, 3.5)                 @det921
mz (4, 3.5)                   @det572 det1072
mxx (5, 5.5) (5, 6)           @det182
mx (4.5, 5.5)                 @det993
mz (4, 5.5)                   @det1474 det1547
mxx (5, 7.5) (5, 8)           @det1310
mx (4.5, 7.5)                 @det939
mz (4, 7.5)                   @det1766
mxx (6, 1) (6, 0.5)           @det35
mx (5.5, 0.5)                 @det988
mz (5, 0.5)                   @det122 det651
mxx (6, 2.5) (6, 3)           @det893
mx (5.5, 2.5)                 @det963
mz (5, 2.5)                   @det802 det999
mxx (6, 4.5) (6, 5)           @det1220
mx (5.5, 4.5)                 @det977
mz (5, 4.5)                   @det572 det1247
mxx (6, 6.5) (6, 7)           @det1791
mx (5.5, 6.5)                 @det996
mz (5, 6.5)                   @det269 det1474
mz (5.0, 8.5)
mx (5.5, 8.5)                 @det917
mx (6.0, 8.5)                 @det843
mz (6.0, -0.5)                @det1299
mx (6.5, -0.5)                @det916
mxx (7, 0) (7.0, -0.5)        @det1185
mxx (7, 1.5) (7, 2)           @det376
mx (6.5, 1.5)                 @det937
mz (6, 1.5)                   @det651 det983
mxx (7, 4) (7, 3.5)           @det543
mx (6.5, 3.5)                 @det972
mz (6, 3.5)                   @det999 det1809
mxx (7, 5.5) (7, 6)           @det969
mx (6.5, 5.5)                 @det994
mz (6, 5.5)                   @det343 det1247
mxx (7, 7.5) (7, 8)           @det395
mx (6.5, 7.5)                 @det911
mz (6, 7.5)                   @det269
mxx (8, 0.5) (8, 1)           @det344
mx (7.5, 0.5)                 @det979
mz (7, 0.5)                   @det181 det1299
mxx (8, 2.5) (8, 3)           @det1192
mx (7.5, 2.5)                 @det1003
mz (7, 2.5)                   @det983 det1587
mxx (8, 4.5) (8, 5)           @det657
mx (7.5, 4.5)                 @det926
mz (7, 4.5)                   @det470 det1809
mxx (8, 7) (8, 6.5)           @det321
mx (7.5, 6.5)                 @det997
mz (7, 6.5)                   @det343 det1707
mz (7.0, 8.5)
mx (7.5, 8.5)                 @det936
mx (8.0, 8.5)                 @det836
mxx (0.5, 0.5) (0.5, 0)       @det41
mzz (1, 1) (0.5, 1)           @det381
mxx (-0.5, 1.5) (-0.5, 1.0)     @det1693
mzz (-0.5, 2.0) (0, 2)        @det895
mxx (0.5, 2.5) (0.5, 2)       @det1784
mzz (1, 3) (0.5, 3)           @det125
mxx (-0.5, 3.0) (-0.5, 3.5)     @det1170
mzz (-0.5, 4.0) (0, 4)        @det1578
mxx (0.5, 4.5) (0.5, 4)       @det645
mzz (0.5, 5) (1, 5)           @det1262
mxx (-0.5, 5.0) (-0.5, 5.5)     @det1409
mzz (-0.5, 6.0) (0, 6)        @det306
mxx (0.5, 6.5) (0.5, 6)       @det1200
mzz (1, 7) (0.5, 7)           @det611
mxx (-0.5, 7.5) (-0.5, 7.0)     @det423
mzz (-0.5, 8.0) (0, 8)        @det1720
mxx (1.5, 1.5) (1.5, 1)       @det1472 det1693
mzz (1.5, 2) (2, 2)           @det1004
mxx (1.5, 3.5) (1.5, 3)       @det708 det1170
mzz (1.5, 4) (2, 4)           @det1511
mxx (1.5, 5) (1.5, 5.5)       @det1130 det1409
mzz (1.5, 6) (2, 6)           @det279
mxx (1.5, 7.5) (1.5, 7)       @det134 det423
mzz (1.5, 8) (2, 8)           @det113
mxx (2.5, 0.5) (2.5, 0)       @det41 det1626
mzz (3, 1) (2.5, 1)           @det488
mxx (2.5, 2) (2.5, 2.5)       @det1494 det1784
mzz (2.5, 3) (3, 3)           @det806
mxx (2.5, 4) (2.5, 4.5)       @det645 det721
mzz (2.5, 5) (3, 5)           @det1188
mxx (2.5, 6.5) (2.5, 6)       @det1200 det1719
mzz (2.5, 7) (3, 7)           @det927
mxx (3.5, 1) (3.5, 1.5)       @det1472 det1704
mzz (3.5, 2) (4, 2)           @det1217
mxx (3.5, 3) (3.5, 3.5)       @det439 det708
mzz (4, 4) (3.5, 4)           @det1072
mxx (3.5, 5) (3.5, 5.5)       @det182 det1130
mzz (3.5, 6) (4, 6)           @det1547
mxx (3.5, 7) (3.5, 7.5)       @det134 det1310
mzz (3.5, 8) (4, 8)           @det1766
mxx (4.5, 0.5) (4.5, 0)       @det35 det1626
mzz (5, 1) (4.5, 1)           @det122
mxx (4.5, 2) (4.5, 2.5)       @det893 det1494
mzz (5, 3) (4.5, 3)           @det802
mxx (4.5, 4.5) (4.5, 4)       @det721 det1220
mzz (5, 5) (4.5, 5)           @det572
mxx (4.5, 6.5) (4.5, 6)       @det1719 det1791
mzz (5, 7) (4.5, 7)           @det1474
mxx (5.5, 1) (5.5, 1.5)       @det376 det1704
mzz (5.5, 2) (6, 2)           @det651
mxx (5.5, 3) (5.5, 3.5)       @det439 det543
mzz (5.5, 4) (6, 4)           @det999
mxx (5.5, 5.5) (5.5, 5)       @det182 det969
mzz (6, 6) (5.5, 6)           @det1247
mxx (5.5, 7) (5.5, 7.5)       @det395 det1310
mzz (5.5, 8) (6, 8)           @det269
mxx (6.5, 0) (6.5, 0.5)       @det35 det344
mzz (6.5, 1) (7, 1)           @det1299
mxx (6.5, 2.5) (6.5, 2)       @det893 det1192
mzz (6.5, 3) (7, 3)           @det983
mxx (6.5, 4.5) (6.5, 4)       @det657 det1220
mzz (6.5, 5) (7, 5)           @det1809
mxx (6.5, 6) (6.5, 6.5)       @det321 det1791
mzz (6.5, 7) (7, 7)           @det343
mxx (8.5, 0.0) (8.5, 0.5)     @det344
mz (8.5, 1.0)                 @det133 det625
mxx (7.5, 1.5) (7.5, 1)       @det376
mzz (7.5, 2) (8, 2)           @det181
mxx (8.5, 2.5) (8.5, 2.0)     @det1192
mz (8.5, 3.0)                 @det403 det411
mxx (7.5, 3) (7.5, 3.5)       @det543
mzz (7.5, 4) (8, 4)           @det1587
mxx (8.5, 4.5) (8.5, 4.0)     @det657
mz (8.5, 5.0)                 @det941 det1822
mxx (7.5, 5) (7.5, 5.5)       @det969
mzz (7.5, 6) (8, 6)           @det470
mxx (8.5, 6.0) (8.5, 6.5)     @det321
mz (8.5, 7.0)                 @det966 det1029
mxx (7.5, 7.5) (7.5, 7)       @det395
mzz (7.5, 8) (8, 8)           @det1707

--------          6
mxx (0.0, -0.5) (0, 0)        @det400 det532
mx (0.5, -0.5)                @det400 det995
mz (1.0, -0.5)
mxx (0, 1.5) (0, 2)           @det162 det1693
mx (0.5, 1.5)                 @det162 det920
mz (1, 1.5)                   @det381 det1004
mxx (0, 3.5) (0, 4)           @det1170 det1708
mx (0.5, 3.5)                 @det986 det1708
mz (1, 3.5)                   @det125 det1511
mxx (0, 5.5) (0, 6)           @det899 det1409
mx (0.5, 5.5)                 @det899 det1016
mz (1, 5.5)                   @det279 det1262
mxx (0, 7.5) (0, 8)           @det259 det423
mx (0.5, 7.5)                 @det259 det975
mz (1, 7.5)                   @det113 det611
mxx (1, 0.5) (1, 1)           @det41 det345
mx (1.5, 0.5)                 @det345 det992
mz (2, 0.5)                   @det488
mxx (1, 2.5) (1, 3)           @det935 det1784
mx (1.5, 2.5)                 @det935 det974
mz (2, 2.5)                   @det806 det1004
mxx (1, 4.5) (1, 5)           @det391 det645
mx (1.5, 4.5)                 @det391 det931
mz (2, 4.5)                   @det1188 det1511
mxx (1, 6.5) (1, 7)           @det240 det1200
mx (1.5, 6.5)                 @det240 det914
mz (2, 6.5)                   @det279 det927
mx (1.0, 8.5)                 @det626 det809
mx (1.5, 8.5)                 @det626 det919
mz (2.0, 8.5)                 @det113
mxx (2.0, -0.5) (2, 0)        @det711 det1828
mx (2.5, -0.5)                @det711 det928
mz (3.0, -0.5)
mxx (2, 1.5) (2, 2)           @det984 det1472
mx (2.5, 1.5)                 @det959 det984
mz (3, 1.5)                   @det488 det1217
mxx (2, 3.5) (2, 4)           @det581 det708
mx (2.5, 3.5)                 @det581 det964
mz (3, 3.5)                   @det806 det1072
mxx (2, 5.5) (2, 6)           @det1130 det1232
mx (2.5, 5.5)                 @det950 det1232
mz (3, 5.5)                   @det1188 det1547
mxx (2, 7.5) (2, 8)           @det134 det209
mx (2.5, 7.5)                 @det209 det952
mz (3, 7.5)                   @det927 det1766
mxx (3, 1) (3, 0.5)           @det563 det1626
mx (3.5, 0.5)                 @det563 det946
mz (4, 0.5)                   @det122
mxx (3, 2.5) (3, 3)           @det1494 det1825
mx (3.5, 2.5)                 @det924 det1825
mz (4, 2.5)                   @det802 det1217
mxx (3, 4.5) (3, 5)           @det721 det1492
mx (3.5, 4.5)                 @det989 det1492
mz (4, 4.5)                   @det572 det1072
mxx (3, 7) (3, 6.5)           @det1487 det1719
mx (3.5, 6.5)                 @det970 det1487
mz (4, 6.5)                   @det1474 det1547
mx (3.0, 8.5)                 @det366 det688
mx (3.5, 8.5)                 @det366 det925
mz (4.0, 8.5)                 @det1766
mxx (4.0, -0.5) (4, 0)        @det184 det1088
mx (4.5, -0.5)                @det1009 det1088
mz (5.0, -0.5)
mxx (4, 1.5) (4, 2)           @det598 det1704
mx (4.5, 1.5)                 @det598 det934
mz (5, 1.5)                   @det122 det651
mxx (4, 4) (4, 3.5)           @det439 det976
mx (4.5, 3.5)                 @det921 det976
mz (5, 3.5)                   @det802 det999
mxx (4, 5.5) (4, 6)           @det182 det1703
mx (4.5, 5.5)                 @det993 det1703
mz (5, 5.5)                   @det572 det1247
mxx (4, 7.5) (4, 8)           @det1218 det1310
mx (4.5, 7.5)                 @det939 det1218
mz (5, 7.5)                   @det269 det1474
mxx (5, 0.5) (5, 1)           @det35 det375
mx (5.5, 0.5)                 @det375 det988
mz (6, 0.5)                   @det1299
mxx (5, 3) (5, 2.5)           @det893 det1847
mx (5.5, 2.5)                 @det963 det1847
mz (6, 2.5)                   @det651 det983
mxx (5, 4.5) (5, 5)           @det944 det1220
mx (5.5, 4.5)                 @det944 det977
mz (6, 4.5)                   @det999 det1809
mxx (5, 6.5) (5, 7)           @det1434 det1791
mx (5.5, 6.5)                 @det996 det1434
mz (6, 6.5)                   @det343 det1247
mx (5.0, 8.5)                 @det82 det843
mx (5.5, 8.5)                 @det82 det917
mz (6.0, 8.5)                 @det269
mxx (6.0, -0.5) (6, 0)        @det194 det1185
mx (6.5, -0.5)                @det194 det916
mz (7.0, -0.5)
mxx (6, 1.5) (6, 2)           @det115 det376
mx (6.5, 1.5)                 @det115 det937
mz (7, 1.5)                   @det181 det1299
mxx (6, 3.5) (6, 4)           @det543 det835
mx (6.5, 3.5)                 @det835 det972
mz (7, 3.5)                   @det983 det1587
mxx (6, 6) (6, 5.5)           @det969 det1718
mx (6.5, 5.5)                 @det994 det1718
mz (7, 5.5)                   @det470 det1809
mxx (6, 7.5) (6, 8)           @det395 det1731
mx (6.5, 7.5)                 @det911 det1731
mz (7, 7.5)                   @det343 det1707
mxx (7, 0.5) (7, 1)           @det344 det1518
mx (7.5, 0.5)                 @det979 det1518
mz (8, 0.5)                   @det133 det625
mxx (7, 2.5) (7, 3)           @det277 det1192
mx (7.5, 2.5)                 @det277 det1003
mz (8, 2.5)                   @det181 det403 det411
mxx (7, 4.5) (7, 5)           @det657 det680
mx (7.5, 4.5)                 @det680 det926
mz (8, 4.5)                   @det941 det1587 det1822
mxx (7, 6.5) (7, 7)           @det321 det816
mx (7.5, 6.5)                 @det816 det997
mz (8, 6.5)                   @det470 det966 det1029
mx (7.0, 8.5)                 @det291 det836
mx (7.5, 8.5)                 @det291 det936
mz (8.0, 8.5)                 @det1707
mxx (0.5, 0.5) (0.5, 1)       @det41
mzz (1, 0) (0.5, 0)           @det381
mzz (0, 1) (-0.5, 1.0)        @det895
mxx (-0.5, 2.0) (-0.5, 1.5)     @det1693
mxx (0.5, 2.5) (0.5, 3)       @det1784
mzz (1, 2) (0.5, 2)           @det125
mzz (-0.5, 3.0) (0, 3)        @det1578
mxx (-0.5, 3.5) (-0.5, 4.0)     @det1170
mxx (0.5, 5) (0.5, 4.5)       @det645
mzz (1, 4) (0.5, 4)           @det1262
mzz (-0.5, 5.0) (0, 5)        @det306
mxx (-0.5, 5.5) (-0.5, 6.0)     @det1409
mxx (0.5, 6.5) (0.5, 7)       @det1200
mzz (0.5, 6) (1, 6)           @det611
mzz (0, 7) (-0.5, 7.0)        @det1720
mxx (-0.5, 8.0) (-0.5, 7.5)     @det423
mxx (1.5, 1.5) (1.5, 2)       @det1472 det1693
mzz (1.5, 1) (2, 1)           @det1004
mxx (1.5, 4) (1.5, 3.5)       @det708 det1170
mzz (2, 3) (1.5, 3)           @det1511
mxx (1.5, 5.5) (1.5, 6)       @det1130 det1409
mzz (1.5, 5) (2, 5)           @det279
mxx (1.5, 7.5) (1.5, 8)       @det134 det423
mzz (1.5, 7) (2, 7)           @det113
mxx (2.5, 0.5) (2.5, 1)       @det41 det1626
mzz (2.5, 0) (3, 0)           @det488
mxx (2.5, 2.5) (2.5, 3)       @det1494 det1784
mzz (2.5, 2) (3, 2)           @det806
mxx (2.5, 4.5) (2.5, 5)       @det645 det721
mzz (2.5, 4) (3, 4)           @det1188
mxx (2.5, 7) (2.5, 6.5)       @det1200 det1719
mzz (3, 6) (2.5, 6)           @det927
mxx (3.5, 1.5) (3.5, 2)       @det1472 det1704
mzz (3.5, 1) (4, 1)           @det1217
mxx (3.5, 3.5) (3.5, 4)       @det439 det708
mzz (3.5, 3) (4, 3)           @det1072
mxx (3.5, 5.5) (3.5, 6)       @det182 det1130
mzz (3.5, 5) (4, 5)           @det1547
mxx (3.5, 7.5) (3.5, 8)       @det134 det1310
mzz (3.5, 7) (4, 7)           @det1766
mxx (4.5, 0.5) (4.5, 1)       @det35 det1626
mzz (5, 0) (4.5, 0)           @det122
mxx (4.5, 2.5) (4.5, 3)       @det893 det1494
mzz (4.5, 2) (5, 2)           @det802
mxx (4.5, 4.5) (4.5, 5)       @det721 det1220
mzz (5, 4) (4.5, 4)           @det572
mxx (4.5, 6.5) (4.5, 7)       @det1719 det1791
mzz (5, 6) (4.5, 6)           @det1474
mxx (5.5, 1.5) (5.5, 2)       @det376 det1704
mzz (5.5, 1) (6, 1)           @det651
mxx (5.5, 3.5) (5.5, 4)       @det439 det543
mzz (5.5, 3) (6, 3)           @det999
mxx (5.5, 5.5) (5.5, 6)       @det182 det969
mzz (5.5, 5) (6, 5)           @det1247
mxx (5.5, 7.5) (5.5, 8)       @det395 det1310
mzz (5.5, 7) (6, 7)           @det269
mxx (6.5, 0.5) (6.5, 1)       @det35 det344
mzz (6.5, 0) (7, 0)           @det1299
mxx (6.5, 2.5) (6.5, 3)       @det893 det1192
mzz (6.5, 2) (7, 2)           @det983
mxx (6.5, 5) (6.5, 4.5)       @det657 det1220
mzz (7, 4) (6.5, 4)           @det1809
mxx (6.5, 6.5) (6.5, 7)       @det321 det1791
mzz (6.5, 6) (7, 6)           @det343
mz (8.5, 0.0)                 @det133 det625
mxx (8.5, 0.5) (8.5, 1.0)     @det344
mxx (7.5, 2) (7.5, 1.5)       @det376
mzz (7.5, 1) (8, 1)           @det181
mz (8.5, 2.0)                 @det403 det411
mxx (8.5, 2.5) (8.5, 3.0)     @det1192
mxx (7.5, 3.5) (7.5, 4)       @det543
mzz (7.5, 3) (8, 3)           @det1587
mz (8.5, 4.0)                 @det941 det1822
mxx (8.5, 4.5) (8.5, 5.0)     @det657
mxx (7.5, 5.5) (7.5, 6)       @det969
mzz (7.5, 5) (8, 5)           @det470
mz (8.5, 6.0)                 @det966 det1029
mxx (8.5, 6.5) (8.5, 7.0)     @det321
mxx (7.5, 8) (7.5, 7.5)       @det395
mzz (8, 7) (7.5, 7)           @det1707

--------          7
mzz (0.5, -0.5) (0.0, -0.5)     @det381
mx (1.0, -0.5)                @det400 det532
mzz (0, 1.5) (0.5, 1.5)       @det125 det381
mxx (1, 1) (1, 1.5)           @det162 det1693
mzz (0, 3.5) (0.5, 3.5)       @det125 det1262
mxx (1, 3) (1, 3.5)           @det1170 det1708
mzz (0.5, 5.5) (0, 5.5)       @det611 det1262
mxx (1, 5) (1, 5.5)           @det899 det1409
mzz (0, 7.5) (0.5, 7.5)       @det611
mxx (1, 7.5) (1, 7)           @det259 det423
mzz (1, 0.5) (1.5, 0.5)       @det1004
mxx (2, 0) (2, 0.5)           @det41 det345
mzz (1, 2.5) (1.5, 2.5)       @det1004 det1511
mxx (2, 2) (2, 2.5)           @det935 det1784
mzz (1.5, 4.5) (1, 4.5)       @det279 det1511
mxx (2, 4.5) (2, 4)           @det391 det645
mzz (1, 6.5) (1.5, 6.5)       @det113 det279
mxx (2, 6.5) (2, 6)           @det240 det1200
mzz (1.0, 8.5) (1.5, 8.5)     @det113
mxx (2.0, 8.5) (2, 8)         @det626 det809
mzz (2.0, -0.5) (2.5, -0.5)     @det488
mx (3.0, -0.5)                @det711 det1828
mzz (2, 1.5) (2.5, 1.5)       @det488 det806
mxx (3, 1.5) (3, 1)           @det984 det1472
mzz (2, 3.5) (2.5, 3.5)       @det806 det1188
mxx (3, 3.5) (3, 3)           @det581 det708
mzz (2, 5.5) (2.5, 5.5)       @det927 det1188
mxx (3, 5) (3, 5.5)           @det1130 det1232
mzz (2.5, 7.5) (2, 7.5)       @det927
mxx (3, 7.5) (3, 7)           @det134 det209
mzz (3.5, 0.5) (3, 0.5)       @det1217
mxx (4, 0) (4, 0.5)           @det563 det1626
mzz (3, 2.5) (3.5, 2.5)       @det1072 det1217
mxx (4, 2) (4, 2.5)           @det1494 det1825
mzz (3, 4.5) (3.5, 4.5)       @det1072 det1547
mxx (4, 4.5) (4, 4)           @det721 det1492
mzz (3.5, 6.5) (3, 6.5)       @det1547 det1766
mxx (4, 6) (4, 6.5)           @det1487 det1719
mzz (3.0, 8.5) (3.5, 8.5)     @det1766
mxx (4.0, 8.5) (4, 8)         @det366 det688
mzz (4.0, -0.5) (4.5, -0.5)     @det122
mx (5.0, -0.5)                @det184 det1088
mzz (4, 1.5) (4.5, 1.5)       @det122 det802
mxx (5, 1) (5, 1.5)           @det598 det1704
mzz (4.5, 3.5) (4, 3.5)       @det572 det802
mxx (5, 3.5) (5, 3)           @det439 det976
mzz (4, 5.5) (4.5, 5.5)       @det572 det1474
mxx (5, 5.5) (5, 5)           @det182 det1703
mzz (4, 7.5) (4.5, 7.5)       @det1474
mxx (5, 7) (5, 7.5)           @det1218 det1310
mzz (5, 0.5) (5.5, 0.5)       @det651
mxx (6, 0) (6, 0.5)           @det35 det375
mzz (5.5, 2.5) (5, 2.5)       @det651 det999
mxx (6, 2.5) (6, 2)           @det893 det1847
mzz (5, 4.5) (5.5, 4.5)       @det999 det1247
mxx (6, 4) (6, 4.5)           @det944 det1220
mzz (5, 6.5) (5.5, 6.5)       @det269 det1247
mxx (6, 6.5) (6, 6)           @det1434 det1791
mzz (5.5, 8.5) (5.0, 8.5)     @det269
mxx (6, 8) (6.0, 8.5)         @det82 det843
mzz (6.5, -0.5) (6.0, -0.5)     @det1299
mx (7.0, -0.5)                @det194 det1185
mzz (6, 1.5) (6.5, 1.5)       @det983 det1299
mxx (7, 1.5) (7, 1)           @det115 det376
mzz (6, 3.5) (6.5, 3.5)       @det983 det1809
mxx (7, 3) (7, 3.5)           @det543 det835
mzz (6.5, 5.5) (6, 5.5)       @det343 det1809
mxx (7, 5.5) (7, 5)           @det969 det1718
mzz (6, 7.5) (6.5, 7.5)       @det343
mxx (7, 7.5) (7, 7)           @det395 det1731
mzz (7, 0.5) (7.5, 0.5)       @det181
mxx (8, 0.5) (8, 0)           @det344 det1518
mzz (7.5, 2.5) (7, 2.5)       @det181 det1587
mxx (8, 2.5) (8, 2)           @det277 det1192
mzz (7, 4.5) (7.5, 4.5)       @det470 det1587
mxx (8, 4) (8, 4.5)           @det657 det680
mzz (7, 6.5) (7.5, 6.5)       @det470 det1707
mxx (8, 6.5) (8, 6)           @det321 det816
mzz (7.5, 8.5) (7.0, 8.5)     @det1707
mxx (8.0, 8.5) (8, 8)         @det291 det836
mzz (0, 1) (0.5, 1)           @det381
mz (0.5, 0.5)                 @det1316
mx (0.5, 0)                   @det41 det400 det532
mx (-0.5, 1.0)                @det1693
mz (-0.5, 1.5)                @det1250
mz (-0.5, 2.0)                @det895
mzz (0, 3) (0.5, 3)           @det125
mz (0.5, 2.5)                 @det1275
mx (0.5, 2)                   @det162 det1693 det1784
mx (-0.5, 3.0)                @det1170
mz (-0.5, 3.5)                @det1209
mz (-0.5, 4.0)                @det1578
mzz (0.5, 5) (0, 5)           @det1262
mz (0.5, 4.5)                 @det1283
mx (0.5, 4)                   @det645 det1170 det1708
mx (-0.5, 5.0)                @det1409
mz (-0.5, 5.5)                @det1212
mz (-0.5, 6.0)                @det306
mzz (0, 7) (0.5, 7)           @det611
mz (0.5, 6.5)                 @det1214
mx (0.5, 6)                   @det899 det1200 det1409
mx (-0.5, 7.0)                @det423
mz (-0.5, 7.5)                @det1304
mz (-0.5, 8.0)                @det1720
mzz (1, 2) (1.5, 2)           @det1004
mz (1.5, 1.5)                 @det1311
mx (1.5, 1)                   @det41 det162 det345 det1472
mzz (1.5, 4) (1, 4)           @det1511
mz (1.5, 3.5)                 @det1255
mx (1.5, 3)                   @det708 det935 det1708 det1784
mzz (1, 6) (1.5, 6)           @det279
mz (1.5, 5.5)                 @det1306
mx (1.5, 5)                   @det391 det645 det899 det1130
mzz (1, 8) (1.5, 8)           @det113
mz (1.5, 7.5)                 @det1215
mx (1.5, 7)                   @det134 det240 det259 det1200
mzz (2, 1) (2.5, 1)           @det488
mz (2.5, 0.5)                 @det1292
mx (2.5, 0)                   @det345 det711 det1626 det1828
mzz (2, 3) (2.5, 3)           @det806
mz (2.5, 2.5)                 @det1213
mx (2.5, 2)                   @det935 det984 det1472 det1494
mzz (2, 5) (2.5, 5)           @det1188
mz (2.5, 4.5)                 @det1269
mx (2.5, 4)                   @det391 det581 det708 det721
mzz (2.5, 7) (2, 7)           @det927
mz (2.5, 6.5)                 @det1308
mx (2.5, 6)                   @det240 det1130 det1232 det1719
mzz (3, 2) (3.5, 2)           @det1217
mz (3.5, 1.5)                 @det1285
mx (3.5, 1)                   @det563 det984 det1626 det1704
mzz (3, 4) (3.5, 4)           @det1072
mz (3.5, 3.5)                 @det1226
mx (3.5, 3)                   @det439 det581 det1494 det1825
mzz (3.5, 6) (3, 6)           @det1547
mz (3.5, 5.5)                 @det1227
mx (3.5, 5)                   @det182 det721 det1232 det1492
mzz (3, 8) (3.5, 8)           @det1766
mz (3.5, 7.5)                 @det1290
mx (3.5, 7)                   @det209 det1310 det1487 det1719
mzz (4, 1) (4.5, 1)           @det122
mz (4.5, 0.5)                 @det1314
mx (4.5, 0)                   @det35 det184 det563 det1088
mzz (4.5, 3) (4, 3)           @det802
mz (4.5, 2.5)                 @det1274
mx (4.5, 2)                   @det598 det893 det1704 det1825
mzz (4, 5) (4.5, 5)           @det572
mz (4.5, 4.5)                 @det1280
mx (4.5, 4)                   @det439 det976 det1220 det1492
mzz (4, 7) (4.5, 7)           @det1474
mz (4.5, 6.5)                 @det1282
mx (4.5, 6)                   @det182 det1487 det1703 det1791
mzz (5.5, 2) (5, 2)           @det651
mz (5.5, 1.5)                 @det1287
mx (5.5, 1)                   @det35 det375 det376 det598
mzz (5, 4) (5.5, 4)           @det999
mz (5.5, 3.5)                 @det1309
mx (5.5, 3)                   @det543 det893 det976 det1847
mzz (5, 6) (5.5, 6)           @det1247
mz (5.5, 5.5)                 @det1256
mx (5.5, 5)                   @det944 det969 det1220 det1703
mzz (5.5, 8) (5, 8)           @det269
mz (5.5, 7.5)                 @det1233
mx (5.5, 7)                   @det395 det1218 det1434 det1791
mzz (6, 1) (6.5, 1)           @det1299
mz (6.5, 0.5)                 @det1270
mx (6.5, 0)                   @det194 det344 det375 det1185
mzz (6, 3) (6.5, 3)           @det983
mz (6.5, 2.5)                 @det1245
mx (6.5, 2)                   @det115 det376 det1192 det1847
mzz (6.5, 5) (6, 5)           @det1809
mz (6.5, 4.5)                 @det1318
mx (6.5, 4)                   @det543 det657 det835 det944
mzz (6, 7) (6.5, 7)           @det343
mz (6.5, 6.5)                 @det1277
mx (6.5, 6)                   @det321 det969 det1434 det1718
mx (8.5, 0.0)                 @det1518
mz (8.5, 0.5)                 @det133 det1267
mzz (8.5, 1.0) (8, 1)         @det133 det625
mzz (7.5, 2) (7, 2)           @det181
mz (7.5, 1.5)                 @det1284
mx (7.5, 1)                   @det115 det344 det1518
mx (8.5, 2.0)                 @det277
mz (8.5, 2.5)                 @det411 det1298
mzz (8, 3) (8.5, 3.0)         @det403 det411
mzz (7, 4) (7.5, 4)           @det1587
mz (7.5, 3.5)                 @det1225
mx (7.5, 3)                   @det277 det835 det1192
mx (8.5, 4.0)                 @det680
mz (8.5, 4.5)                 @det941 det1251
mzz (8, 5) (8.5, 5.0)         @det941 det1822
mzz (7, 6) (7.5, 6)           @det470
mz (7.5, 5.5)                 @det1265
mx (7.5, 5)                   @det657 det680 det1718
mx (8.5, 6.0)                 @det816
mz (8.5, 6.5)                 @det966 det1229
mzz (8, 7) (8.5, 7.0)         @det966 det1029
mzz (7.5, 8) (7, 8)           @det1707
mz (7.5, 7.5)                 @det1288
mx (7.5, 7)                   @det321 det816 det1731

--------          8
mx (0.0, -0.5)                @det400 det532
mzz (1.0, -0.5) (0.5, -0.5)     @det381
mzz (1, 1.5) (0.5, 1.5)       @det125 det381
mxx (0, 1.5) (0, 1)           @det162 det1693
mzz (1, 3.5) (0.5, 3.5)       @det125 det1262
mxx (0, 3.5) (0, 3)           @det1170 det1708
mzz (0.5, 5.5) (1, 5.5)       @det611 det1262
mxx (0, 5.5) (0, 5)           @det899 det1409
mzz (1, 7.5) (0.5, 7.5)       @det611
mxx (0, 7) (0, 7.5)           @det259 det423
mzz (1.5, 0.5) (2, 0.5)       @det1004
mxx (1, 0.5) (1, 0)           @det41 det345
mzz (1.5, 2.5) (2, 2.5)       @det1004 det1511
mxx (1, 2) (1, 2.5)           @det935 det1784
mzz (1.5, 4.5) (2, 4.5)       @det279 det1511
mxx (1, 4) (1, 4.5)           @det391 det645
mzz (1.5, 6.5) (2, 6.5)       @det113 det279
mxx (1, 6.5) (1, 6)           @det240 det1200
mxx (1.0, 8.5) (1, 8)         @det626 det809
mzz (1.5, 8.5) (2.0, 8.5)     @det113
mx (2.0, -0.5)                @det711 det1828
mzz (2.5, -0.5) (3.0, -0.5)     @det488
mzz (3, 1.5) (2.5, 1.5)       @det488 det806
mxx (2, 1) (2, 1.5)           @det984 det1472
mzz (2.5, 3.5) (3, 3.5)       @det806 det1188
mxx (2, 3.5) (2, 3)           @det581 det708
mzz (2.5, 5.5) (3, 5.5)       @det927 det1188
mxx (2, 5.5) (2, 5)           @det1130 det1232
mzz (2.5, 7.5) (3, 7.5)       @det927
mxx (2, 7) (2, 7.5)           @det134 det209
mzz (3.5, 0.5) (4, 0.5)       @det1217
mxx (3, 0) (3, 0.5)           @det563 det1626
mzz (3.5, 2.5) (4, 2.5)       @det1072 det1217
mxx (3, 2.5) (3, 2)           @det1494 det1825
mzz (4, 4.5) (3.5, 4.5)       @det1072 det1547
mxx (3, 4.5) (3, 4)           @det721 det1492
mzz (3.5, 6.5) (4, 6.5)       @det1547 det1766
mxx (3, 6) (3, 6.5)           @det1487 det1719
mxx (3, 8) (3.0, 8.5)         @det366 det688
mzz (3.5, 8.5) (4.0, 8.5)     @det1766
mx (4.0, -0.5)                @det184 det1088
mzz (5.0, -0.5) (4.5, -0.5)     @det122
mzz (5, 1.5) (4.5, 1.5)       @det122 det802
mxx (4, 1.5) (4, 1)           @det598 det1704
mzz (5, 3.5) (4.5, 3.5)       @det572 det802
mxx (4, 3) (4, 3.5)           @det439 det976
mzz (5, 5.5) (4.5, 5.5)       @det572 det1474
mxx (4, 5) (4, 5.5)           @det182 det1703
mzz (5, 7.5) (4.5, 7.5)       @det1474
mxx (4, 7) (4, 7.5)           @det1218 det1310
mzz (5.5, 0.5) (6, 0.5)       @det651
mxx (5, 0) (5, 0.5)           @det35 det375
mzz (5.5, 2.5) (6, 2.5)       @det651 det999
mxx (5, 2) (5, 2.5)           @det893 det1847
mzz (5.5, 4.5) (6, 4.5)       @det999 det1247
mxx (5, 4.5) (5, 4)           @det944 det1220
mzz (6, 6.5) (5.5, 6.5)       @det269 det1247
mxx (5, 6) (5, 6.5)           @det1434 det1791
mxx (5.0, 8.5) (5, 8)         @det82 det843
mzz (5.5, 8.5) (6.0, 8.5)     @det269
mx (6.0, -0.5)                @det194 det1185
mzz (6.5, -0.5) (7.0, -0.5)     @det1299
mzz (6.5, 1.5) (7, 1.5)       @det983 det1299
mxx (6, 1.5) (6, 1)           @det115 det376
mzz (6.5, 3.5) (7, 3.5)       @det983 det1809
mxx (6, 3.5) (6, 3)           @det543 det835
mzz (6.5, 5.5) (7, 5.5)       @det343 det1809
mxx (6, 5) (6, 5.5)           @det969 det1718
mzz (6.5, 7.5) (7, 7.5)       @det343
mxx (6, 7.5) (6, 7)           @det395 det1731
mzz (7.5, 0.5) (8, 0.5)       @det181
mxx (7, 0.5) (7, 0)           @det344 det1518
mzz (7.5, 2.5) (8, 2.5)       @det181 det1587
mxx (7, 2) (7, 2.5)           @det277 det1192
mzz (7.5, 4.5) (8, 4.5)       @det470 det1587
mxx (7, 4.5) (7, 4)           @det657 det680
mzz (7.5, 6.5) (8, 6.5)       @det470 det1707
mxx (7, 6.5) (7, 6)           @det321 det816
mxx (7.0, 8.5) (7, 8)         @det291 det836
mzz (7.5, 8.5) (8.0, 8.5)     @det1707
mzz (0.5, 0) (0, 0)           @noisy det34 det381
mz (0.5, 0.5)                 @noisy det34 det1316
mx (0.5, 1)                   @noisy det162 det345 det1693
mz (-0.5, 1.0)                @noisy det895 det1455
mz (-0.5, 1.5)                @noisy det1250 det1455
mx (-0.5, 2.0)                @noisy det162
mzz (0, 2) (0.5, 2)           @noisy det125 det913
mz (0.5, 2.5)                 @noisy det913 det1275
mx (0.5, 3)                   @noisy det935 det1170 det1708
mz (-0.5, 3.0)                @noisy det583 det1578
mz (-0.5, 3.5)                @noisy det583 det1209
mx (-0.5, 4.0)                @noisy det1708
mzz (0, 4) (0.5, 4)           @noisy det822 det1262
mz (0.5, 4.5)                 @noisy det822 det1283
mx (0.5, 5)                   @noisy det391 det899 det1409
mz (-0.5, 5.0)                @noisy det306 det958
mz (-0.5, 5.5)                @noisy det958 det1212
mx (-0.5, 6.0)                @noisy det899
mzz (0.5, 6) (0, 6)           @noisy det611 det918
mz (0.5, 6.5)                 @noisy det918 det1214
mx (0.5, 7)                   @noisy det240 det259 det423
mz (-0.5, 7.0)                @noisy det862 det1720
mz (-0.5, 7.5)                @noisy det862 det1304
mx (-0.5, 8.0)                @noisy det259
mzz (1, 1) (1.5, 1)           @noisy det813 det1004
mz (1.5, 1.5)                 @noisy det813 det1311
mx (1.5, 2)                   @noisy det935 det984 det1693 det1784
mzz (1, 3) (1.5, 3)           @noisy det330 det1511
mz (1.5, 3.5)                 @noisy det330 det1255
mx (1.5, 4)                   @noisy det391 det581 det645 det1170
mzz (1.5, 5) (1, 5)           @noisy det279 det978
mz (1.5, 5.5)                 @noisy det978 det1306
mx (1.5, 6)                   @noisy det240 det1200 det1232 det1409
mzz (1, 7) (1.5, 7)           @noisy det69 det113
mz (1.5, 7.5)                 @noisy det69 det1215
mx (1.5, 8)                   @noisy det209 det423 det626 det809
mzz (2, 0) (2.5, 0)           @noisy det488 det1030
mz (2.5, 0.5)                 @noisy det1030 det1292
mx (2.5, 1)                   @noisy det41 det563 det984 det1472
mzz (2.5, 2) (2, 2)           @noisy det393 det806
mz (2.5, 2.5)                 @noisy det393 det1213
mx (2.5, 3)                   @noisy det581 det708 det1784 det1825
mzz (2, 4) (2.5, 4)           @noisy det730 det1188
mz (2.5, 4.5)                 @noisy det730 det1269
mx (2.5, 5)                   @noisy det645 det1130 det1232 det1492
mzz (2, 6) (2.5, 6)           @noisy det217 det927
mz (2.5, 6.5)                 @noisy det217 det1308
mx (2.5, 7)                   @noisy det134 det209 det1200 det1487
mzz (3, 1) (3.5, 1)           @noisy det648 det1217
mz (3.5, 1.5)                 @noisy det648 det1285
mx (3.5, 2)                   @noisy det598 det1472 det1494 det1825
mzz (3, 3) (3.5, 3)           @noisy det487 det1072
mz (3.5, 3.5)                 @noisy det487 det1226
mx (3.5, 4)                   @noisy det708 det721 det976 det1492
mzz (3.5, 5) (3, 5)           @noisy det1417 det1547
mz (3.5, 5.5)                 @noisy det1227 det1417
mx (3.5, 6)                   @noisy det1130 det1487 det1703 det1719
mzz (3, 7) (3.5, 7)           @noisy det20 det1766
mz (3.5, 7.5)                 @noisy det20 det1290
mx (3.5, 8)                   @noisy det134 det366 det688 det1218
mzz (4, 0) (4.5, 0)           @noisy det122 det998
mz (4.5, 0.5)                 @noisy det998 det1314
mx (4.5, 1)                   @noisy det375 det598 det1626 det1704
mzz (4.5, 2) (4, 2)           @noisy det149 det802
mz (4.5, 2.5)                 @noisy det149 det1274
mx (4.5, 3)                   @noisy det439 det976 det1494 det1847
mzz (4, 4) (4.5, 4)           @noisy det572 det1418
mz (4.5, 4.5)                 @noisy det1280 det1418
mx (4.5, 5)                   @noisy det182 det721 det944 det1703
mzz (4, 6) (4.5, 6)           @noisy det1459 det1474
mz (4.5, 6.5)                 @noisy det1282 det1459
mx (4.5, 7)                   @noisy det1218 det1310 det1434 det1719
mzz (5.5, 1) (5, 1)           @noisy det432 det651
mz (5.5, 1.5)                 @noisy det432 det1287
mx (5.5, 2)                   @noisy det115 det893 det1704 det1847
mzz (5, 3) (5.5, 3)           @noisy det158 det999
mz (5.5, 3.5)                 @noisy det158 det1309
mx (5.5, 4)                   @noisy det439 det835 det944 det1220
mzz (5, 5) (5.5, 5)           @noisy det421 det1247
mz (5.5, 5.5)                 @noisy det421 det1256
mx (5.5, 6)                   @noisy det182 det1434 det1718 det1791
mzz (5.5, 7) (5, 7)           @noisy det269 det1234
mz (5.5, 7.5)                 @noisy det1233 det1234
mx (5.5, 8)                   @noisy det82 det843 det1310 det1731
mzz (6.5, 0) (6, 0)           @noisy det1150 det1299
mz (6.5, 0.5)                 @noisy det1150 det1270
mx (6.5, 1)                   @noisy det35 det115 det376 det1518
mzz (6, 2) (6.5, 2)           @noisy det983 det1201
mz (6.5, 2.5)                 @noisy det1201 det1245
mx (6.5, 3)                   @noisy det277 det543 det835 det893
mzz (6, 4) (6.5, 4)           @noisy det389 det1809
mz (6.5, 4.5)                 @noisy det389 det1318
mx (6.5, 5)                   @noisy det680 det969 det1220 det1718
mzz (6, 6) (6.5, 6)           @noisy det343 det1338
mz (6.5, 6.5)                 @noisy det1277 det1338
mx (6.5, 7)                   @noisy det395 det816 det1731 det1791
mzz (8.5, 0.0) (8, 0)         @noisy det625 det765
mz (8.5, 0.5)                 @noisy det765 det1267
mx (8.5, 1.0)                 @noisy det344
mzz (7, 1) (7.5, 1)           @noisy det181 det1521
mz (7.5, 1.5)                 @noisy det1284 det1521
mx (7.5, 2)                   @noisy det277 det376 det1192
mzz (8, 2) (8.5, 2.0)         @noisy det403 det763
mz (8.5, 2.5)                 @noisy det763 det1298
mx (8.5, 3.0)                 @noisy det1192
mzz (7.5, 3) (7, 3)           @noisy det1076 det1587
mz (7.5, 3.5)                 @noisy det1076 det1225
mx (7.5, 4)                   @noisy det543 det657 det680
mzz (8, 4) (8.5, 4.0)         @noisy det794 det1822
mz (8.5, 4.5)                 @noisy det794 det1251
mx (8.5, 5.0)                 @noisy det657
mzz (7, 5) (7.5, 5)           @noisy det470 det1339
mz (7.5, 5.5)                 @noisy det1265 det1339
mx (7.5, 6)                   @noisy det321 det816 det969
mzz (8.5, 6.0) (8, 6)         @noisy det163 det1029
mz (8.5, 6.5)                 @noisy det163 det1229
mx (8.5, 7.0)                 @noisy det321
mzz (7, 7) (7.5, 7)           @noisy det91 det1707
mz (7.5, 7.5)                 @noisy det91 det1288
mx (7.5, 8)                   @noisy det291 det395 det836

--------          9
mz (0.0, -0.5)                @det34
mx (0.5, -0.5)                @det532 det1535
mxx (1, 0) (1.0, -0.5)        @det400 det532
mxx (1, 1.5) (1, 2)           @det162 det1693
mx (0.5, 1.5)                 @det1616 det1693
mz (0, 1.5)                   @det381 det895 det913 det1455
mxx (1, 3.5) (1, 4)           @det1170 det1708
mx (0.5, 3.5)                 @det1170 det1573
mz (0, 3.5)                   @det125 det583 det822 det1578
mxx (1, 6) (1, 5.5)           @det899 det1409
mx (0.5, 5.5)                 @det1409 det1542
mz (0, 5.5)                   @det306 det918 det958 det1262
mxx (1, 7.5) (1, 8)           @det259 det423
mx (0.5, 7.5)                 @det423 det1516
mz (0, 7.5)                   @det611 det862 det1720
mxx (2, 0.5) (2, 1)           @det41 det345
mx (1.5, 0.5)                 @det41 det1529
mz (1, 0.5)                   @det34 det381 det813
mxx (2, 3) (2, 2.5)           @det935 det1784
mx (1.5, 2.5)                 @det1513 det1784
mz (1, 2.5)                   @det125 det330 det913 det1004
mxx (2, 4.5) (2, 5)           @det391 det645
mx (1.5, 4.5)                 @det645 det1520
mz (1, 4.5)                   @det822 det978 det1262 det1511
mxx (2, 6.5) (2, 7)           @det240 det1200
mx (1.5, 6.5)                 @det1200 det1601
mz (1, 6.5)                   @det69 det279 det611 det918
mz (1.0, 8.5)                 @det113
mx (1.5, 8.5)                 @det809 det1608
mx (2.0, 8.5)                 @det626 det809
mz (2.0, -0.5)                @det1030
mx (2.5, -0.5)                @det1512 det1828
mxx (3.0, -0.5) (3, 0)        @det711 det1828
mxx (3, 1.5) (3, 2)           @det984 det1472
mx (2.5, 1.5)                 @det1472 det1504
mz (2, 1.5)                   @det393 det488 det813 det1004
mxx (3, 3.5) (3, 4)           @det581 det708
mx (2.5, 3.5)                 @det708 det1505
mz (2, 3.5)                   @det330 det730 det806 det1511
mxx (3, 5.5) (3, 6)           @det1130 det1232
mx (2.5, 5.5)                 @det1130 det1550
mz (2, 5.5)                   @det217 det279 det978 det1188
mxx (3, 7.5) (3, 8)           @det134 det209
mx (2.5, 7.5)                 @det134 det1554
mz (2, 7.5)                   @det69 det113 det927
mxx (4, 0.5) (4, 1)           @det563 det1626
mx (3.5, 0.5)                 @det1498 det1626
mz (3, 0.5)                   @det488 det648 det1030
mxx (4, 2.5) (4, 3)           @det1494 det1825
mx (3.5, 2.5)                 @det1494 det1572
mz (3, 2.5)                   @det393 det487 det806 det1217
mxx (4, 4.5) (4, 5)           @det721 det1492
mx (3.5, 4.5)                 @det721 det1526
mz (3, 4.5)                   @det730 det1072 det1188 det1417
mxx (4, 6.5) (4, 7)           @det1487 det1719
mx (3.5, 6.5)                 @det1515 det1719
mz (3, 6.5)                   @det20 det217 det927 det1547
mz (3.0, 8.5)                 @det1766
mx (3.5, 8.5)                 @det688 det1575
mx (4.0, 8.5)                 @det366 det688
mz (4.0, -0.5)                @det998
mx (4.5, -0.5)                @det184 det1539
mxx (5.0, -0.5) (5, 0)        @det184 det1088
mxx (5, 1.5) (5, 2)           @det598 det1704
mx (4.5, 1.5)                 @det1523 det1704
mz (4, 1.5)                   @det122 det149 det648 det1217
mxx (5, 3.5) (5, 4)           @det439 det976
mx (4.5, 3.5)                 @det439 det1623
mz (4, 3.5)                   @det487 det802 det1072 det1418
mxx (5, 5.5) (5, 6)           @det182 det1703
mx (4.5, 5.5)                 @det182 det1534
mz (4, 5.5)                   @det572 det1417 det1459 det1547
mxx (5, 7.5) (5, 8)           @det1218 det1310
mx (4.5, 7.5)                 @det1310 det1530
mz (4, 7.5)                   @det20 det1474 det1766
mxx (6, 1) (6, 0.5)           @det35 det375
mx (5.5, 0.5)                 @det35 det1574
mz (5, 0.5)                   @det122 det432 det998
mxx (6, 2.5) (6, 3)           @det893 det1847
mx (5.5, 2.5)                 @det893 det1527
mz (5, 2.5)                   @det149 det158 det651 det802
mxx (6, 4.5) (6, 5)           @det944 det1220
mx (5.5, 4.5)                 @det1220 det1517
mz (5, 4.5)                   @det421 det572 det999 det1418
mxx (6, 6.5) (6, 7)           @det1434 det1791
mx (5.5, 6.5)                 @det1582 det1791
mz (5, 6.5)                   @det1234 det1247 det1459 det1474
mz (5.0, 8.5)                 @det269
mx (5.5, 8.5)                 @det843 det1553
mx (6.0, 8.5)                 @det82 det843
mz (6.0, -0.5)                @det1150
mx (6.5, -0.5)                @det1185 det1604
mxx (7, 0) (7.0, -0.5)        @det194 det1185
mxx (7, 1.5) (7, 2)           @det115 det376
mx (6.5, 1.5)                 @det376 det1590
mz (6, 1.5)                   @det432 det651 det1201 det1299
mxx (7, 4) (7, 3.5)           @det543 det835
mx (6.5, 3.5)                 @det543 det1500
mz (6, 3.5)                   @det158 det389 det983 det999
mxx (7, 5.5) (7, 6)           @det969 det1718
mx (6.5, 5.5)                 @det969 det1533
mz (6, 5.5)                   @det421 det1247 det1338 det1809
mxx (7, 7.5) (7, 8)           @det395 det1731
mx (6.5, 7.5)                 @det395 det1589
mz (6, 7.5)                   @det269 det343 det1234
mxx (8, 0.5) (8, 1)           @det344 det1518
mx (7.5, 0.5)                 @det344 det1581
mz (7, 0.5)                   @det1150 det1299 det1521
mxx (8, 2.5) (8, 3)           @det277 det1192
mx (7.5, 2.5)                 @det1192 det1585
mz (7, 2.5)                   @det181 det983 det1076 det1201
mxx (8, 4.5) (8, 5)           @det657 det680
mx (7.5, 4.5)                 @det657 det1551
mz (7, 4.5)                   @det389 det1339 det1587 det1809
mxx (8, 7) (8, 6.5)           @det321 det816
mx (7.5, 6.5)                 @det321 det1497
mz (7, 6.5)                   @det91 det343 det470 det1338
mz (7.0, 8.5)                 @det1707
mx (7.5, 8.5)                 @det836 det1525
mx (8.0, 8.5)                 @det291 det836
mxx (0.5, 0.5) (0.5, 0)       @noisy det345
mzz (1, 1) (0.5, 1)           @noisy det34 det381
mxx (-0.5, 1.5) (-0.5, 1.0)     @noisy det162
mzz (-0.5, 2.0) (0, 2)        @noisy det895 det1455
mxx (0.5, 2.5) (0.5, 2)       @noisy det935
mzz (1, 3) (0.5, 3)           @noisy det125 det913
mxx (-0.5, 3.0) (-0.5, 3.5)     @noisy det1708
mzz (-0.5, 4.0) (0, 4)        @noisy det583 det1578
mxx (0.5, 4.5) (0.5, 4)       @noisy det391
mzz (0.5, 5) (1, 5)           @noisy det822 det1262
mxx (-0.5, 5.0) (-0.5, 5.5)     @noisy det899
mzz (-0.5, 6.0) (0, 6)        @noisy det306 det958
mxx (0.5, 6.5) (0.5, 6)       @noisy det240
mzz (1, 7) (0.5, 7)           @noisy det611 det918
mxx (-0.5, 7.5) (-0.5, 7.0)     @noisy det259
mzz (-0.5, 8.0) (0, 8)        @noisy det862 det1720
mxx (1.5, 1.5) (1.5, 1)       @noisy det162 det984
mzz (1.5, 2) (2, 2)           @noisy det813 det1004
mxx (1.5, 3.5) (1.5, 3)       @noisy det581 det1708
mzz (1.5, 4) (2, 4)           @noisy det330 det1511
mxx (1.5, 5) (1.5, 5.5)       @noisy det899 det1232
mzz (1.5, 6) (2, 6)           @noisy det279 det978
mxx (1.5, 7.5) (1.5, 7)       @noisy det209 det259
mzz (1.5, 8) (2, 8)           @noisy det69 det113
mxx (2.5, 0.5) (2.5, 0)       @noisy det345 det563
mzz (3, 1) (2.5, 1)           @noisy det488 det1030
mxx (2.5, 2) (2.5, 2.5)       @noisy det935 det1825
mzz (2.5, 3) (3, 3)           @noisy det393 det806
mxx (2.5, 4) (2.5, 4.5)       @noisy det391 det1492
mzz (2.5, 5) (3, 5)           @noisy det730 det1188
mxx (2.5, 6.5) (2.5, 6)       @noisy det240 det1487
mzz (2.5, 7) (3, 7)           @noisy det217 det927
mxx (3.5, 1) (3.5, 1.5)       @noisy det598 det984
mzz (3.5, 2) (4, 2)           @noisy det648 det1217
mxx (3.5, 3) (3.5, 3.5)       @noisy det581 det976
mzz (4, 4) (3.5, 4)           @noisy det487 det1072
mxx (3.5, 5) (3.5, 5.5)       @noisy det1232 det1703
mzz (3.5, 6) (4, 6)           @noisy det1417 det1547
mxx (3.5, 7) (3.5, 7.5)       @noisy det209 det1218
mzz (3.5, 8) (4, 8)           @noisy det20 det1766
mxx (4.5, 0.5) (4.5, 0)       @noisy det375 det563
mzz (5, 1) (4.5, 1)           @noisy det122 det998
mxx (4.5, 2) (4.5, 2.5)       @noisy det1825 det1847
mzz (5, 3) (4.5, 3)           @noisy det149 det802
mxx (4.5, 4.5) (4.5, 4)       @noisy det944 det1492
mzz (5, 5) (4.5, 5)           @noisy det572 det1418
mxx (4.5, 6.5) (4.5, 6)       @noisy det1434 det1487
mzz (5, 7) (4.5, 7)           @noisy det1459 det1474
mxx (5.5, 1) (5.5, 1.5)       @noisy det115 det598
mzz (5.5, 2) (6, 2)           @noisy det432 det651
mxx (5.5, 3) (5.5, 3.5)       @noisy det835 det976
mzz (5.5, 4) (6, 4)           @noisy det158 det999
mxx (5.5, 5.5) (5.5, 5)       @noisy det1703 det1718
mzz (6, 6) (5.5, 6)           @noisy det421 det1247
mxx (5.5, 7) (5.5, 7.5)       @noisy det1218 det1731
mzz (5.5, 8) (6, 8)           @noisy det269 det1234
mxx (6.5, 0) (6.5, 0.5)       @noisy det375 det1518
mzz (6.5, 1) (7, 1)           @noisy det1150 det1299
mxx (6.5, 2.5) (6.5, 2)       @noisy det277 det1847
mzz (6.5, 3) (7, 3)           @noisy det983 det1201
mxx (6.5, 4.5) (6.5, 4)       @noisy det680 det944
mzz (6.5, 5) (7, 5)           @noisy det389 det1809
mxx (6.5, 6) (6.5, 6.5)       @noisy det816 det1434
mzz (6.5, 7) (7, 7)           @noisy det343 det1338
mxx (8.5, 0.0) (8.5, 0.5)     @noisy det1518
mz (8.5, 1.0)                 @noisy det625 det765
mxx (7.5, 1.5) (7.5, 1)       @noisy det115
mzz (7.5, 2) (8, 2)           @noisy det181 det1521
mxx (8.5, 2.5) (8.5, 2.0)     @noisy det277
mz (8.5, 3.0)                 @noisy det403 det763
mxx (7.5, 3) (7.5, 3.5)       @noisy det835
mzz (7.5, 4) (8, 4)           @noisy det1076 det1587
mxx (8.5, 4.5) (8.5, 4.0)     @noisy det680
mz (8.5, 5.0)                 @noisy det794 det1822
mxx (7.5, 5) (7.5, 5.5)       @noisy det1718
mzz (7.5, 6) (8, 6)           @noisy det470 det1339
mxx (8.5, 6.0) (8.5, 6.5)     @noisy det816
mz (8.5, 7.0)                 @noisy det163 det1029
mxx (7.5, 7.5) (7.5, 7)       @noisy det1731
mzz (7.5, 8) (8, 8)           @noisy det91 det1707

--------         10
mxx (0.0, -0.5) (0, 0)        @noisy det400 det1239
mx (0.5, -0.5)                @noisy det1239 det1535
mz (1.0, -0.5)                @noisy det381
mxx (0, 1.5) (0, 2)           @noisy det162 det1501
mx (0.5, 1.5)                 @noisy det1501 det1616
mz (1, 1.5)                   @noisy det34 det125 det813 det1004
mxx (0, 3.5) (0, 4)           @noisy det1343 det1708
mx (0.5, 3.5)                 @noisy det1343 det1573
mz (1, 3.5)                   @noisy det330 det913 det1262 det1511
mxx (0, 5.5) (0, 6)           @noisy det899 det1546
mx (0.5, 5.5)                 @noisy det1542 det1546
mz (1, 5.5)                   @noisy det279 det611 det822 det978
mxx (0, 7.5) (0, 8)           @noisy det259 det1183
mx (0.5, 7.5)                 @noisy det1183 det1516
mz (1, 7.5)                   @noisy det69 det113 det918
mxx (1, 0.5) (1, 1)           @noisy det196 det345
mx (1.5, 0.5)                 @noisy det196 det1529
mz (2, 0.5)                   @noisy det488 det1004 det1030
mxx (1, 2.5) (1, 3)           @noisy det45 det935
mx (1.5, 2.5)                 @noisy det45 det1513
mz (2, 2.5)                   @noisy det393 det806 det813 det1511
mxx (1, 4.5) (1, 5)           @noisy det354 det391
mx (1.5, 4.5)                 @noisy det354 det1520
mz (2, 4.5)                   @noisy det279 det330 det730 det1188
mxx (1, 6.5) (1, 7)           @noisy det240 det957
mx (1.5, 6.5)                 @noisy det957 det1601
mz (2, 6.5)                   @noisy det113 det217 det927 det978
mx (1.0, 8.5)                 @noisy det114 det626
mx (1.5, 8.5)                 @noisy det114 det1608
mz (2.0, 8.5)                 @noisy det69
mxx (2.0, -0.5) (2, 0)        @noisy det711 det1205
mx (2.5, -0.5)                @noisy det1205 det1512
mz (3.0, -0.5)                @noisy det488
mxx (2, 1.5) (2, 2)           @noisy det984 det1610
mx (2.5, 1.5)                 @noisy det1504 det1610
mz (3, 1.5)                   @noisy det648 det806 det1030 det1217
mxx (2, 3.5) (2, 4)           @noisy det89 det581
mx (2.5, 3.5)                 @noisy det89 det1505
mz (3, 3.5)                   @noisy det393 det487 det1072 det1188
mxx (2, 5.5) (2, 6)           @noisy det656 det1232
mx (2.5, 5.5)                 @noisy det656 det1550
mz (3, 5.5)                   @noisy det730 det927 det1417 det1547
mxx (2, 7.5) (2, 8)           @noisy det209 det374
mx (2.5, 7.5)                 @noisy det374 det1554
mz (3, 7.5)                   @noisy det20 det217 det1766
mxx (3, 1) (3, 0.5)           @noisy det563 det1473
mx (3.5, 0.5)                 @noisy det1473 det1498
mz (4, 0.5)                   @noisy det122 det998 det1217
mxx (3, 2.5) (3, 3)           @noisy det1825 det1837
mx (3.5, 2.5)                 @noisy det1572 det1837
mz (4, 2.5)                   @noisy det149 det648 det802 det1072
mxx (3, 4.5) (3, 5)           @noisy det1202 det1492
mx (3.5, 4.5)                 @noisy det1202 det1526
mz (4, 4.5)                   @noisy det487 det572 det1418 det1547
mxx (3, 7) (3, 6.5)           @noisy det454 det1487
mx (3.5, 6.5)                 @noisy det454 det1515
mz (4, 6.5)                   @noisy det1417 det1459 det1474 det1766
mx (3.0, 8.5)                 @noisy det366 det1008
mx (3.5, 8.5)                 @noisy det1008 det1575
mz (4.0, 8.5)                 @noisy det20
mxx (4.0, -0.5) (4, 0)        @noisy det1088 det1118
mx (4.5, -0.5)                @noisy det1118 det1539
mz (5.0, -0.5)                @noisy det122
mxx (4, 1.5) (4, 2)           @noisy det598 det961
mx (4.5, 1.5)                 @noisy det961 det1523
mz (5, 1.5)                   @noisy det432 det651 det802 det998
mxx (4, 4) (4, 3.5)           @noisy det976 det1656
mx (4.5, 3.5)                 @noisy det1623 det1656
mz (5, 3.5)                   @noisy det149 det158 det572 det999
mxx (4, 5.5) (4, 6)           @noisy det1644 det1703
mx (4.5, 5.5)                 @noisy det1534 det1644
mz (5, 5.5)                   @noisy det421 det1247 det1418 det1474
mxx (4, 7.5) (4, 8)           @noisy det1218 det1410
mx (4.5, 7.5)                 @noisy det1410 det1530
mz (5, 7.5)                   @noisy det269 det1234 det1459
mxx (5, 0.5) (5, 1)           @noisy det375 det1243
mx (5.5, 0.5)                 @noisy det1243 det1574
mz (6, 0.5)                   @noisy det651 det1150 det1299
mxx (5, 3) (5, 2.5)           @noisy det140 det1847
mx (5.5, 2.5)                 @noisy det140 det1527
mz (6, 2.5)                   @noisy det432 det983 det999 det1201
mxx (5, 4.5) (5, 5)           @noisy det944 det1762
mx (5.5, 4.5)                 @noisy det1517 det1762
mz (6, 4.5)                   @noisy det158 det389 det1247 det1809
mxx (5, 6.5) (5, 7)           @noisy det1196 det1434
mx (5.5, 6.5)                 @noisy det1196 det1582
mz (6, 6.5)                   @noisy det269 det343 det421 det1338
mx (5.0, 8.5)                 @noisy det82 det1569
mx (5.5, 8.5)                 @noisy det1553 det1569
mz (6.0, 8.5)                 @noisy det1234
mxx (6.0, -0.5) (6, 0)        @noisy det194 det945
mx (6.5, -0.5)                @noisy det945 det1604
mz (7.0, -0.5)                @noisy det1299
mxx (6, 1.5) (6, 2)           @noisy det87 det115
mx (6.5, 1.5)                 @noisy det87 det1590
mz (7, 1.5)                   @noisy det181 det983 det1150 det1521
mxx (6, 3.5) (6, 4)           @noisy det835 det1612
mx (6.5, 3.5)                 @noisy det1500 det1612
mz (7, 3.5)                   @noisy det1076 det1201 det1587 det1809
mxx (6, 6) (6, 5.5)           @noisy det352 det1718
mx (6.5, 5.5)                 @noisy det352 det1533
mz (7, 5.5)                   @noisy det343 det389 det470 det1339
mxx (6, 7.5) (6, 8)           @noisy det215 det1731
mx (6.5, 7.5)                 @noisy det215 det1589
mz (7, 7.5)                   @noisy det91 det1338 det1707
mxx (7, 0.5) (7, 1)           @noisy det1518 det1714
mx (7.5, 0.5)                 @noisy det1581 det1714
mz (8, 0.5)                   @noisy det181 det625 det765
mxx (7, 2.5) (7, 3)           @noisy det277 det1477
mx (7.5, 2.5)                 @noisy det1477 det1585
mz (8, 2.5)                   @noisy det403 det763 det1521 det1587
mxx (7, 4.5) (7, 5)           @noisy det680 det1264
mx (7.5, 4.5)                 @noisy det1264 det1551
mz (8, 4.5)                   @noisy det470 det794 det1076 det1822
mxx (7, 6.5) (7, 7)           @noisy det816 det1223
mx (7.5, 6.5)                 @noisy det1223 det1497
mz (8, 6.5)                   @noisy det163 det1029 det1339 det1707
mx (7.0, 8.5)                 @noisy det131 det291
mx (7.5, 8.5)                 @noisy det131 det1525
mz (8.0, 8.5)                 @noisy det91
mxx (0.5, 0.5) (0.5, 1)       @noisy det345
mzz (1, 0) (0.5, 0)           @noisy det34 det381
mzz (0, 1) (-0.5, 1.0)        @noisy det895 det1455
mxx (-0.5, 2.0) (-0.5, 1.5)     @noisy det162
mxx (0.5, 2.5) (0.5, 3)       @noisy det935
mzz (1, 2) (0.5, 2)           @noisy det125 det913
mzz (-0.5, 3.0) (0, 3)        @noisy det583 det1578
mxx (-0.5, 3.5) (-0.5, 4.0)     @noisy det1708
mxx (0.5, 5) (0.5, 4.5)       @noisy det391
mzz (1, 4) (0.5, 4)           @noisy det822 det1262
mzz (-0.5, 5.0) (0, 5)        @noisy det306 det958
mxx (-0.5, 5.5) (-0.5, 6.0)     @noisy det899
mxx (0.5, 6.5) (0.5, 7)       @noisy det240
mzz (0.5, 6) (1, 6)           @noisy det611 det918
mzz (0, 7) (-0.5, 7.0)        @noisy det862 det1720
mxx (-0.5, 8.0) (-0.5, 7.5)     @noisy det259
mxx (1.5, 1.5) (1.5, 2)       @noisy det162 det984
mzz (1.5, 1) (2, 1)           @noisy det813 det1004
mxx (1.5, 4) (1.5, 3.5)       @noisy det581 det1708
mzz (2, 3) (1.5, 3)           @noisy det330 det1511
mxx (1.5, 5.5) (1.5, 6)       @noisy det899 det1232
mzz (1.5, 5) (2, 5)           @noisy det279 det978
mxx (1.5, 7.5) (1.5, 8)       @noisy det209 det259
mzz (1.5, 7) (2, 7)           @noisy det69 det113
mxx (2.5, 0.5) (2.5, 1)       @noisy det345 det563
mzz (2.5, 0) (3, 0)           @noisy det488 det1030
mxx (2.5, 2.5) (2.5, 3)       @noisy det935 det1825
mzz (2.5, 2) (3, 2)           @noisy det393 det806
mxx (2.5, 4.5) (2.5, 5)       @noisy det391 det1492
mzz (2.5, 4) (3, 4)           @noisy det730 det1188
mxx (2.5, 7) (2.5, 6.5)       @noisy det240 det1487
mzz (3, 6) (2.5, 6)           @noisy det217 det927
mxx (3.5, 1.5) (3.5, 2)       @noisy det598 det984
mzz (3.5, 1) (4, 1)           @noisy det648 det1217
mxx (3.5, 3.5) (3.5, 4)       @noisy det581 det976
mzz (3.5, 3) (4, 3)           @noisy det487 det1072
mxx (3.5, 5.5) (3.5, 6)       @noisy det1232 det1703
mzz (3.5, 5) (4, 5)           @noisy det1417 det1547
mxx (3.5, 7.5) (3.5, 8)       @noisy det209 det1218
mzz (3.5, 7) (4, 7)           @noisy det20 det1766
mxx (4.5, 0.5) (4.5, 1)       @noisy det375 det563
mzz (5, 0) (4.5, 0)           @noisy det122 det998
mxx (4.5, 2.5) (4.5, 3)       @noisy det1825 det1847
mzz (4.5, 2) (5, 2)           @noisy det149 det802
mxx (4.5, 4.5) (4.5, 5)       @noisy det944 det1492
mzz (5, 4) (4.5, 4)           @noisy det572 det1418
mxx (4.5, 6.5) (4.5, 7)       @noisy det1434 det1487
mzz (5, 6) (4.5, 6)           @noisy det1459 det1474
mxx (5.5, 1.5) (5.5, 2)       @noisy det115 det598
mzz (5.5, 1) (6, 1)           @noisy det432 det651
mxx (5.5, 3.5) (5.5, 4)       @noisy det835 det976
mzz (5.5, 3) (6, 3)           @noisy det158 det999
mxx (5.5, 5.5) (5.5, 6)       @noisy det1703 det1718
mzz (5.5, 5) (6, 5)           @noisy det421 det1247
mxx (5.5, 7.5) (5.5, 8)       @noisy det1218 det1731
mzz (5.5, 7) (6, 7)           @noisy det269 det1234
mxx (6.5, 0.5) (6.5, 1)       @noisy det375 det1518
mzz (6.5, 0) (7, 0)           @noisy det1150 det1299
mxx (6.5, 2.5) (6.5, 3)       @noisy det277 det1847
mzz (6.5, 2) (7, 2)           @noisy det983 det1201
mxx (6.5, 5) (6.5, 4.5)       @noisy det680 det944
mzz (7, 4) (6.5, 4)           @noisy det389 det1809
mxx (6.5, 6.5) (6.5, 7)       @noisy det816 det1434
mzz (6.5, 6) (7, 6)           @noisy det343 det1338
mz (8.5, 0.0)                 @noisy det625 det765
mxx (8.5, 0.5) (8.5, 1.0)     @noisy det1518
mxx (7.5, 2) (7.5, 1.5)       @noisy det115
mzz (7.5, 1) (8, 1)           @noisy det181 det1521
mz (8.5, 2.0)                 @noisy det403 det763
mxx (8.5, 2.5) (8.5, 3.0)     @noisy det277
mxx (7.5, 3.5) (7.5, 4)       @noisy det835
mzz (7.5, 3) (8, 3)           @noisy det1076 det1587
mz (8.5, 4.0)                 @noisy det794 det1822
mxx (8.5, 4.5) (8.5, 5.0)     @noisy det680
mxx (7.5, 5.5) (7.5, 6)       @noisy det1718
mzz (7.5, 5) (8, 5)           @noisy det470 det1339
mz (8.5, 6.0)                 @noisy det163 det1029
mxx (8.5, 6.5) (8.5, 7.0)     @noisy det816
mxx (7.5, 8) (7.5, 7.5)       @noisy det1731
mzz (8, 7) (7.5, 7)           @noisy det91 det1707

--------         11
mzz (0.5, -0.5) (0.0, -0.5)     @noisy det34
mx (1.0, -0.5)                @noisy det400 det1239
mzz (0, 1.5) (0.5, 1.5)       @noisy det34 det913
mxx (1, 1) (1, 1.5)           @noisy det162 det1501
mzz (0, 3.5) (0.5, 3.5)       @noisy det822 det913
mxx (1, 3) (1, 3.5)           @noisy det1343 det1708
mzz (0.5, 5.5) (0, 5.5)       @noisy det822 det918
mxx (1, 5) (1, 5.5)           @noisy det899 det1546
mzz (0, 7.5) (0.5, 7.5)       @noisy det918
mxx (1, 7.5) (1, 7)           @noisy det259 det1183
mzz (1, 0.5) (1.5, 0.5)       @noisy det813
mxx (2, 0) (2, 0.5)           @noisy det196 det345
mzz (1, 2.5) (1.5, 2.5)       @noisy det330 det813
mxx (2, 2) (2, 2.5)           @noisy det45 det935
mzz (1.5, 4.5) (1, 4.5)       @noisy det330 det978
mxx (2, 4.5) (2, 4)           @noisy det354 det391
mzz (1, 6.5) (1.5, 6.5)       @noisy det69 det978
mxx (2, 6.5) (2, 6)           @noisy det240 det957
mzz (1.0, 8.5) (1.5, 8.5)     @noisy det69
mxx (2.0, 8.5) (2, 8)         @noisy det114 det626
mzz (2.0, -0.5) (2.5, -0.5)     @noisy det1030
mx (3.0, -0.5)                @noisy det711 det1205
mzz (2, 1.5) (2.5, 1.5)       @noisy det393 det1030
mxx (3, 1.5) (3, 1)           @noisy det984 det1610
mzz (2, 3.5) (2.5, 3.5)       @noisy det393 det730
mxx (3, 3.5) (3, 3)           @noisy det89 det581
mzz (2, 5.5) (2.5, 5.5)       @noisy det217 det730
mxx (3, 5) (3, 5.5)           @noisy det656 det1232
mzz (2.5, 7.5) (2, 7.5)       @noisy det217
mxx (3, 7.5) (3, 7)           @noisy det209 det374
mzz (3.5, 0.5) (3, 0.5)       @noisy det648
mxx (4, 0) (4, 0.5)           @noisy det563 det1473
mzz (3, 2.5) (3.5, 2.5)       @noisy det487 det648
mxx (4, 2) (4, 2.5)           @noisy det1825 det1837
mzz (3, 4.5) (3.5, 4.5)       @noisy det487 det1417
mxx (4, 4.5) (4, 4)           @noisy det1202 det1492
mzz (3.5, 6.5) (3, 6.5)       @noisy det20 det1417
mxx (4, 6) (4, 6.5)           @noisy det454 det1487
mzz (3.0, 8.5) (3.5, 8.5)     @noisy det20
mxx (4.0, 8.5) (4, 8)         @noisy det366 det1008
mzz (4.0, -0.5) (4.5, -0.5)     @noisy det998
mx (5.0, -0.5)                @noisy det1088 det1118
mzz (4, 1.5) (4.5, 1.5)       @noisy det149 det998
mxx (5, 1) (5, 1.5)           @noisy det598 det961
mzz (4.5, 3.5) (4, 3.5)       @noisy det149 det1418
mxx (5, 3.5) (5, 3)           @noisy det976 det1656
mzz (4, 5.5) (4.5, 5.5)       @noisy det1418 det1459
mxx (5, 5.5) (5, 5)           @noisy det1644 det1703
mzz (4, 7.5) (4.5, 7.5)       @noisy det1459
mxx (5, 7) (5, 7.5)           @noisy det1218 det1410
mzz (5, 0.5) (5.5, 0.5)       @noisy det432
mxx (6, 0) (6, 0.5)           @noisy det375 det1243
mzz (5.5, 2.5) (5, 2.5)       @noisy det158 det432
mxx (6, 2.5) (6, 2)           @noisy det140 det1847
mzz (5, 4.5) (5.5, 4.5)       @noisy det158 det421
mxx (6, 4) (6, 4.5)           @noisy det944 det1762
mzz (5, 6.5) (5.5, 6.5)       @noisy det421 det1234
mxx (6, 6.5) (6, 6)           @noisy det1196 det1434
mzz (5.5, 8.5) (5.0, 8.5)     @noisy det1234
mxx (6, 8) (6.0, 8.5)         @noisy det82 det1569
mzz (6.5, -0.5) (6.0, -0.5)     @noisy det1150
mx (7.0, -0.5)                @noisy det194 det945
mzz (6, 1.5) (6.5, 1.5)       @noisy det1150 det1201
mxx (7, 1.5) (7, 1)           @noisy det87 det115
mzz (6, 3.5) (6.5, 3.5)       @noisy det389 det1201
mxx (7, 3) (7, 3.5)           @noisy det835 det1612
mzz (6.5, 5.5) (6, 5.5)       @noisy det389 det1338
mxx (7, 5.5) (7, 5)           @noisy det352 det1718
mzz (6, 7.5) (6.5, 7.5)       @noisy det1338
mxx (7, 7.5) (7, 7)           @noisy det215 det1731
mzz (7, 0.5) (7.5, 0.5)       @noisy det1521
mxx (8, 0.5) (8, 0)           @noisy det1518 det1714
mzz (7.5, 2.5) (7, 2.5)       @noisy det1076 det1521
mxx (8, 2.5) (8, 2)           @noisy det277 det1477
mzz (7, 4.5) (7.5, 4.5)       @noisy det1076 det1339
mxx (8, 4) (8, 4.5)           @noisy det680 det1264
mzz (7, 6.5) (7.5, 6.5)       @noisy det91 det1339
mxx (8, 6.5) (8, 6)           @noisy det816 det1223
mzz (7.5, 8.5) (7.0, 8.5)     @noisy det91
mxx (8.0, 8.5) (8, 8)         @noisy det131 det291
mzz (0, 1) (0.5, 1)           @noisy det34 det381
mz (0.5, 0.5)                 @noisy det381 det1746
mx (0.5, 0)                   @noisy det345 det400 det1239
mx (-0.5, 1.0)                @noisy det162
mz (-0.5, 1.5)                @noisy det895 det1793
mz (-0.5, 2.0)                @noisy det895 det1455
mzz (0, 3) (0.5, 3)           @noisy det125 det913
mz (0.5, 2.5)                 @noisy det125 det1813
mx (0.5, 2)                   @noisy det162 det935 det1501
mx (-0.5, 3.0)                @noisy det1708
mz (-0.5, 3.5)                @noisy det1578 det1781
mz (-0.5, 4.0)                @noisy det583 det1578
mzz (0.5, 5) (0, 5)           @noisy det822 det1262
mz (0.5, 4.5)                 @noisy det1262 det1820
mx (0.5, 4)                   @noisy det391 det1343 det1708
mx (-0.5, 5.0)                @noisy det899
mz (-0.5, 5.5)                @noisy det306 det1785
mz (-0.5, 6.0)                @noisy det306 det958
mzz (0, 7) (0.5, 7)           @noisy det611 det918
mz (0.5, 6.5)                 @noisy det611 det1788
mx (0.5, 6)                   @noisy det240 det899 det1546
mx (-0.5, 7.0)                @noisy det259
mz (-0.5, 7.5)                @noisy det1720 det1741
mz (-0.5, 8.0)                @noisy det862 det1720
mzz (1, 2) (1.5, 2)           @noisy det813 det1004
mz (1.5, 1.5)                 @noisy det1004 det1770
mx (1.5, 1)                   @noisy det196 det345 det984 det1501
mzz (1.5, 4) (1, 4)           @noisy det330 det1511
mz (1.5, 3.5)                 @noisy det1511 det1798
mx (1.5, 3)                   @noisy det45 det581 det935 det1343
mzz (1, 6) (1.5, 6)           @noisy det279 det978
mz (1.5, 5.5)                 @noisy det279 det1742
mx (1.5, 5)                   @noisy det354 det391 det1232 det1546
mzz (1, 8) (1.5, 8)           @noisy det69 det113
mz (1.5, 7.5)                 @noisy det113 det1792
mx (1.5, 7)                   @noisy det209 det240 det957 det1183
mzz (2, 1) (2.5, 1)           @noisy det488 det1030
mz (2.5, 0.5)                 @noisy det488 det1776
mx (2.5, 0)                   @noisy det196 det563 det711 det1205
mzz (2, 3) (2.5, 3)           @noisy det393 det806
mz (2.5, 2.5)                 @noisy det806 det1787
mx (2.5, 2)                   @noisy det45 det984 det1610 det1825
mzz (2, 5) (2.5, 5)           @noisy det730 det1188
mz (2.5, 4.5)                 @noisy det1188 det1755
mx (2.5, 4)                   @noisy det89 det354 det581 det1492
mzz (2.5, 7) (2, 7)           @noisy det217 det927
mz (2.5, 6.5)                 @noisy det927 det1743
mx (2.5, 6)                   @noisy det656 det957 det1232 det1487
mzz (3, 2) (3.5, 2)           @noisy det648 det1217
mz (3.5, 1.5)                 @noisy det1217 det1824
mx (3.5, 1)                   @noisy det563 det598 det1473 det1610
mzz (3, 4) (3.5, 4)           @noisy det487 det1072
mz (3.5, 3.5)                 @noisy det1072 det1811
mx (3.5, 3)                   @noisy det89 det976 det1825 det1837
mzz (3.5, 6) (3, 6)           @noisy det1417 det1547
mz (3.5, 5.5)                 @noisy det1547 det1814
mx (3.5, 5)                   @noisy det656 det1202 det1492 det1703
mzz (3, 8) (3.5, 8)           @noisy det20 det1766
mz (3.5, 7.5)                 @noisy det1766 det1831
mx (3.5, 7)                   @noisy det374 det454 det1218 det1487
mzz (4, 1) (4.5, 1)           @noisy det122 det998
mz (4.5, 0.5)                 @noisy det122 det1745
mx (4.5, 0)                   @noisy det375 det1088 det1118 det1473
mzz (4.5, 3) (4, 3)           @noisy det149 det802
mz (4.5, 2.5)                 @noisy det802 det1812
mx (4.5, 2)                   @noisy det598 det961 det1837 det1847
mzz (4, 5) (4.5, 5)           @noisy det572 det1418
mz (4.5, 4.5)                 @noisy det572 det1817
mx (4.5, 4)                   @noisy det944 det976 det1202 det1656
mzz (4, 7) (4.5, 7)           @noisy det1459 det1474
mz (4.5, 6.5)                 @noisy det1474 det1761
mx (4.5, 6)                   @noisy det454 det1434 det1644 det1703
mzz (5.5, 2) (5, 2)           @noisy det432 det651
mz (5.5, 1.5)                 @noisy det651 det1769
mx (5.5, 1)                   @noisy det115 det375 det961 det1243
mzz (5, 4) (5.5, 4)           @noisy det158 det999
mz (5.5, 3.5)                 @noisy det999 det1797
mx (5.5, 3)                   @noisy det140 det835 det1656 det1847
mzz (5, 6) (5.5, 6)           @noisy det421 det1247
mz (5.5, 5.5)                 @noisy det1247 det1800
mx (5.5, 5)                   @noisy det944 det1644 det1718 det1762
mzz (5.5, 8) (5, 8)           @noisy det269 det1234
mz (5.5, 7.5)                 @noisy det269 det1832
mx (5.5, 7)                   @noisy det1196 det1410 det1434 det1731
mzz (6, 1) (6.5, 1)           @noisy det1150 det1299
mz (6.5, 0.5)                 @noisy det1299 det1801
mx (6.5, 0)                   @noisy det194 det945 det1243 det1518
mzz (6, 3) (6.5, 3)           @noisy det983 det1201
mz (6.5, 2.5)                 @noisy det983 det1843
mx (6.5, 2)                   @noisy det87 det115 det140 det277
mzz (6.5, 5) (6, 5)           @noisy det389 det1809
mz (6.5, 4.5)                 @noisy det1747 det1809
mx (6.5, 4)                   @noisy det680 det835 det1612 det1762
mzz (6, 7) (6.5, 7)           @noisy det343 det1338
mz (6.5, 6.5)                 @noisy det343 det1760
mx (6.5, 6)                   @noisy det352 det816 det1196 det1718
mx (8.5, 0.0)                 @noisy det1714
mz (8.5, 0.5)                 @noisy det625 det1754
mzz (8.5, 1.0) (8, 1)         @noisy det625 det765
mzz (7.5, 2) (7, 2)           @noisy det181 det1521
mz (7.5, 1.5)                 @noisy det181 det1808
mx (7.5, 1)                   @noisy det87 det1518 det1714
mx (8.5, 2.0)                 @noisy det1477
mz (8.5, 2.5)                 @noisy det3 det403
mzz (8, 3) (8.5, 3.0)         @noisy det403 det763
mzz (7, 4) (7.5, 4)           @noisy det1076 det1587
mz (7.5, 3.5)                 @noisy det1587 det1767
mx (7.5, 3)                   @noisy det277 det1477 det1612
mx (8.5, 4.0)                 @noisy det1264
mz (8.5, 4.5)                 @noisy det1796 det1822
mzz (8, 5) (8.5, 5.0)         @noisy det794 det1822
mzz (7, 6) (7.5, 6)           @noisy det470 det1339
mz (7.5, 5.5)                 @noisy det470 det1752
mx (7.5, 5)                   @noisy det352 det680 det1264
mx (8.5, 6.0)                 @noisy det1223
mz (8.5, 6.5)                 @noisy det1029 det1816
mzz (8, 7) (8.5, 7.0)         @noisy det163 det1029
mzz (7.5, 8) (7, 8)           @noisy det91 det1707
mz (7.5, 7.5)                 @noisy det1707 det1829
mx (7.5, 7)                   @noisy det215 det816 det1223

--------         12
mx (0.0, -0.5)                @noisy det400 det1239
mzz (1.0, -0.5) (0.5, -0.5)     @noisy det34
mzz (1, 1.5) (0.5, 1.5)       @noisy det34 det913
mxx (0, 1.5) (0, 1)           @noisy det162 det1501
mzz (1, 3.5) (0.5, 3.5)       @noisy det822 det913
mxx (0, 3.5) (0, 3)           @noisy det1343 det1708
mzz (0.5, 5.5) (1, 5.5)       @noisy det822 det918
mxx (0, 5.5) (0, 5)           @noisy det899 det1546
mzz (1, 7.5) (0.5, 7.5)       @noisy det918
mxx (0, 7) (0, 7.5)           @noisy det259 det1183
mzz (1.5, 0.5) (2, 0.5)       @noisy det813
mxx (1, 0.5) (1, 0)           @noisy det196 det345
mzz (1.5, 2.5) (2, 2.5)       @noisy det330 det813
mxx (1, 2) (1, 2.5)           @noisy det45 det935
mzz (1.5, 4.5) (2, 4.5)       @noisy det330 det978
mxx (1, 4) (1, 4.5)           @noisy det354 det391
mzz (1.5, 6.5) (2, 6.5)       @noisy det69 det978
mxx (1, 6.5) (1, 6)           @noisy det240 det957
mxx (1.0, 8.5) (1, 8)         @noisy det114 det626
mzz (1.5, 8.5) (2.0, 8.5)     @noisy det69
mx (2.0, -0.5)                @noisy det711 det1205
mzz (2.5, -0.5) (3.0, -0.5)     @noisy det1030
mzz (3, 1.5) (2.5, 1.5)       @noisy det393 det1030
mxx (2, 1) (2, 1.5)           @noisy det984 det1610
mzz (2.5, 3.5) (3, 3.5)       @noisy det393 det730
mxx (2, 3.5) (2, 3)           @noisy det89 det581
mzz (2.5, 5.5) (3, 5.5)       @noisy det217 det730
mxx (2, 5.5) (2, 5)           @noisy det656 det1232
mzz (2.5, 7.5) (3, 7.5)       @noisy det217
mxx (2, 7) (2, 7.5)           @noisy det209 det374
mzz (3.5, 0.5) (4, 0.5)       @noisy det648
mxx (3, 0) (3, 0.5)           @noisy det563 det1473
mzz (3.5, 2.5) (4, 2.5)       @noisy det487 det648
mxx (3, 2.5) (3, 2)           @noisy det1825 det1837
mzz (4, 4.5) (3.5, 4.5)       @noisy det487 det1417
mxx (3, 4.5) (3, 4)           @noisy det1202 det1492
mzz (3.5, 6.5) (4, 6.5)       @noisy det20 det1417
mxx (3, 6) (3, 6.5)           @noisy det454 det1487
mxx (3, 8) (3.0, 8.5)         @noisy det366 det1008
mzz (3.5, 8.5) (4.0, 8.5)     @noisy det20
mx (4.0, -0.5)                @noisy det1088 det1118
mzz (5.0, -0.5) (4.5, -0.5)     @noisy det998
mzz (5, 1.5) (4.5, 1.5)       @noisy det149 det998
mxx (4, 1.5) (4, 1)           @noisy det598 det961
mzz (5, 3.5) (4.5, 3.5)       @noisy det149 det1418
mxx (4, 3) (4, 3.5)           @noisy det976 det1656
mzz (5, 5.5) (4.5, 5.5)       @noisy det1418 det1459
mxx (4, 5) (4, 5.5)           @noisy det1644 det1703
mzz (5, 7.5) (4.5, 7.5)       @noisy det1459
mxx (4, 7) (4, 7.5)           @noisy det1218 det1410
mzz (5.5, 0.5) (6, 0.5)       @noisy det432
mxx (5, 0) (5, 0.5)           @noisy det375 det1243
mzz (5.5, 2.5) (6, 2.5)       @noisy det158 det432
mxx (5, 2) (5, 2.5)           @noisy det140 det1847
mzz (5.5, 4.5) (6, 4.5)       @noisy det158 det421
mxx (5, 4.5) (5, 4)           @noisy det944 det1762
mzz (6, 6.5) (5.5, 6.5)       @noisy det421 det1234
mxx (5, 6) (5, 6.5)           @noisy det1196 det1434
mxx (5.0, 8.5) (5, 8)         @noisy det82 det1569
mzz (5.5, 8.5) (6.0, 8.5)     @noisy det1234
mx (6.0, -0.5)                @noisy det194 det945
mzz (6.5, -0.5) (7.0, -0.5)     @noisy det1150
mzz (6.5, 1.5) (7, 1.5)       @noisy det1150 det1201
mxx (6, 1.5) (6, 1)           @noisy det87 det115
mzz (6.5, 3.5) (7, 3.5)       @noisy det389 det1201
mxx (6, 3.5) (6, 3)           @noisy det835 det1612
mzz (6.5, 5.5) (7, 5.5)       @noisy det389 det1338
mxx (6, 5) (6, 5.5)           @noisy det352 det1718
mzz (6.5, 7.5) (7, 7.5)       @noisy det1338
mxx (6, 7.5) (6, 7)           @noisy det215 det1731
mzz (7.5, 0.5) (8, 0.5)       @noisy det1521
mxx (7, 0.5) (7, 0)           @noisy det1518 det1714
mzz (7.5, 2.5) (8, 2.5)       @noisy det1076 det1521
mxx (7, 2) (7, 2.5)           @noisy det277 det1477
mzz (7.5, 4.5) (8, 4.5)       @noisy det1076 det1339
mxx (7, 4.5) (7, 4)           @noisy det680 det1264
mzz (7.5, 6.5) (8, 6.5)       @noisy det91 det1339
mxx (7, 6.5) (7, 6)           @noisy det816 det1223
mxx (7.0, 8.5) (7, 8)         @noisy det131 det291
mzz (7.5, 8.5) (8.0, 8.5)     @noisy det91
mzz (0.5, 0) (0, 0)           @noisy det34 det1134
mz (0.5, 0.5)                 @noisy det1134 det1746
mx (0.5, 1)                   @noisy det162 det196 det1501
mz (-0.5, 1.0)                @noisy det380 det1455
mz (-0.5, 1.5)                @noisy det380 det1793
mx (-0.5, 2.0)                @noisy det1501
mzz (0, 2) (0.5, 2)           @noisy det703 det913
mz (0.5, 2.5)                 @noisy det703 det1813
mx (0.5, 3)                   @noisy det45 det1343 det1708
mz (-0.5, 3.0)                @noisy det583 det600
mz (-0.5, 3.5)                @noisy det600 det1781
mx (-0.5, 4.0)                @noisy det1343
mzz (0, 4) (0.5, 4)           @noisy det822 det1713
mz (0.5, 4.5)                 @noisy det1713 det1820
mx (0.5, 5)                   @noisy det354 det899 det1546
mz (-0.5, 5.0)                @noisy det371 det958
mz (-0.5, 5.5)                @noisy det371 det1785
mx (-0.5, 6.0)                @noisy det1546
mzz (0.5, 6) (0, 6)           @noisy det918 det951
mz (0.5, 6.5)                 @noisy det951 det1788
mx (0.5, 7)                   @noisy det259 det957 det1183
mz (-0.5, 7.0)                @noisy det862 det1819
mz (-0.5, 7.5)                @noisy det1741 det1819
mx (-0.5, 8.0)                @noisy det1183
mzz (1, 1) (1.5, 1)           @noisy det813 det1840
mz (1.5, 1.5)                 @noisy det1770 det1840
mx (1.5, 2)                   @noisy det45 det162 det935 det1610
mzz (1, 3) (1.5, 3)           @noisy det330 det1042
mz (1.5, 3.5)                 @noisy det1042 det1798
mx (1.5, 4)                   @noisy det89 det354 det391 det1708
mzz (1.5, 5) (1, 5)           @noisy det859 det978
mz (1.5, 5.5)                 @noisy det859 det1742
mx (1.5, 6)                   @noisy det240 det656 det899 det957
mzz (1, 7) (1.5, 7)           @noisy det69 det1507
mz (1.5, 7.5)                 @noisy det1507 det1792
mx (1.5, 8)                   @noisy det114 det259 det374 det626
mzz (2, 0) (2.5, 0)           @noisy det335 det1030
mz (2.5, 0.5)                 @noisy det335 det1776
mx (2.5, 1)                   @noisy det345 det984 det1473 det1610
mzz (2.5, 2) (2, 2)           @noisy det135 det393
mz (2.5, 2.5)                 @noisy det135 det1787
mx (2.5, 3)                   @noisy det89 det581 det935 det1837
mzz (2, 4) (2.5, 4)           @noisy det730 det1244
mz (2.5, 4.5)                 @noisy det1244 det1755
mx (2.5, 5)                   @noisy det391 det656 det1202 det1232
mzz (2, 6) (2.5, 6)           @noisy det217 det910
mz (2.5, 6.5)                 @noisy det910 det1743
mx (2.5, 7)                   @noisy det209 det240 det374 det454
mzz (3, 1) (3.5, 1)           @noisy det648 det980
mz (3.5, 1.5)                 @noisy det980 det1824
mx (3.5, 2)                   @noisy det961 det984 det1825 det1837
mzz (3, 3) (3.5, 3)           @noisy det487 det1027
mz (3.5, 3.5)                 @noisy det1027 det1811
mx (3.5, 4)                   @noisy det581 det1202 det1492 det1656
mzz (3.5, 5) (3, 5)           @noisy det1337 det1417
mz (3.5, 5.5)                 @noisy det1337 det1814
mx (3.5, 6)                   @noisy det454 det1232 det1487 det1644
mzz (3, 7) (3.5, 7)           @noisy det20 det922
mz (3.5, 7.5)                 @noisy det922 det1831
mx (3.5, 8)                   @noisy det209 det366 det1008 det1410
mzz (4, 0) (4.5, 0)           @noisy det998 det1586
mz (4.5, 0.5)                 @noisy det1586 det1745
mx (4.5, 1)                   @noisy det563 det598 det961 det1243
mzz (4.5, 2) (4, 2)           @noisy det149 det720
mz (4.5, 2.5)                 @noisy det720 det1812
mx (4.5, 3)                   @noisy det140 det976 det1656 det1825
mzz (4, 4) (4.5, 4)           @noisy det1261 det1418
mz (4.5, 4.5)                 @noisy det1261 det1817
mx (4.5, 5)                   @noisy det1492 det1644 det1703 det1762
mzz (4, 6) (4.5, 6)           @noisy det465 det1459
mz (4.5, 6.5)                 @noisy det465 det1761
mx (4.5, 7)                   @noisy det1196 det1218 det1410 det1487
mzz (5.5, 1) (5, 1)           @noisy det432 det1613
mz (5.5, 1.5)                 @noisy det1613 det1769
mx (5.5, 2)                   @noisy det87 det140 det598 det1847
mzz (5, 3) (5.5, 3)           @noisy det158 det407
mz (5.5, 3.5)                 @noisy det407 det1797
mx (5.5, 4)                   @noisy det944 det976 det1612 det1762
mzz (5, 5) (5.5, 5)           @noisy det421 det613
mz (5.5, 5.5)                 @noisy det613 det1800
mx (5.5, 6)                   @noisy det352 det1196 det1434 det1703
mzz (5.5, 7) (5, 7)           @noisy det1125 det1234
mz (5.5, 7.5)                 @noisy det1125 det1832
mx (5.5, 8)                   @noisy det82 det215 det1218 det1569
mzz (6.5, 0) (6, 0)           @noisy det1087 det1150
mz (6.5, 0.5)                 @noisy det1087 det1801
mx (6.5, 1)                   @noisy det87 det115 det375 det1714
mzz (6, 2) (6.5, 2)           @noisy det864 det1201
mz (6.5, 2.5)                 @noisy det864 det1843
mx (6.5, 3)                   @noisy det835 det1477 det1612 det1847
mzz (6, 4) (6.5, 4)           @noisy det389 det1098
mz (6.5, 4.5)                 @noisy det1098 det1747
mx (6.5, 5)                   @noisy det352 det944 det1264 det1718
mzz (6, 6) (6.5, 6)           @noisy det1338 det1687
mz (6.5, 6.5)                 @noisy det1687 det1760
mx (6.5, 7)                   @noisy det215 det1223 det1434 det1731
mzz (8.5, 0.0) (8, 0)         @noisy det765 det1224
mz (8.5, 0.5)                 @noisy det1224 det1754
mx (8.5, 1.0)                 @noisy det1518
mzz (7, 1) (7.5, 1)           @noisy det869 det1521
mz (7.5, 1.5)                 @noisy det869 det1808
mx (7.5, 2)                   @noisy det115 det277 det1477
mzz (8, 2) (8.5, 2.0)         @noisy det763 det1240
mz (8.5, 2.5)                 @noisy det3 det1240
mx (8.5, 3.0)                 @noisy det277
mzz (7.5, 3) (7, 3)           @noisy det1076 det1303
mz (7.5, 3.5)                 @noisy det1303 det1767
mx (7.5, 4)                   @noisy det680 det835 det1264
mzz (8, 4) (8.5, 4.0)         @noisy det223 det794
mz (8.5, 4.5)                 @noisy det223 det1796
mx (8.5, 5.0)                 @noisy det680
mzz (7, 5) (7.5, 5)           @noisy det677 det1339
mz (7.5, 5.5)                 @noisy det677 det1752
mx (7.5, 6)                   @noisy det816 det1223 det1718
mzz (8.5, 6.0) (8, 6)         @noisy det163 det329
mz (8.5, 6.5)                 @noisy det329 det1816
mx (8.5, 7.0)                 @noisy det816
mzz (7, 7) (7.5, 7)           @noisy det91 det127
mz (7.5, 7.5)                 @noisy det127 det1829
mx (7.5, 8)                   @noisy det131 det291 det1731

--------         13
mz (0.0, -0.5)                @noisy det1134
mx (0.5, -0.5)                @noisy det198 det400
mxx (1, 0) (1.0, -0.5)        @noisy det400 det1239
mxx (1, 1.5) (1, 2)           @noisy det162 det1501
mx (0.5, 1.5)                 @noisy det162 det226
mz (0, 1.5)                   @noisy det34 det380 det703 det1455
mxx (1, 3.5) (1, 4)           @noisy det1343 det1708
mx (0.5, 3.5)                 @noisy det255 det1708
mz (0, 3.5)                   @noisy det583 det600 det913 det1713
mxx (1, 6) (1, 5.5)           @noisy det899 det1546
mx (0.5, 5.5)                 @noisy det211 det899
mz (0, 5.5)                   @noisy det371 det822 det951 det958
mxx (1, 7.5) (1, 8)           @noisy det259 det1183
mx (0.5, 7.5)                 @noisy det179 det259
mz (0, 7.5)                   @noisy det862 det918 det1819
mxx (2, 0.5) (2, 1)           @noisy det196 det345
mx (1.5, 0.5)                 @noisy det190 det345
mz (1, 0.5)                   @noisy det34 det1134 det1840
mxx (2, 3) (2, 2.5)           @noisy det45 det935
mx (1.5, 2.5)                 @noisy det177 det935
mz (1, 2.5)                   @noisy det703 det813 det913 det1042
mxx (2, 4.5) (2, 5)           @noisy det354 det391
mx (1.5, 4.5)                 @noisy det151 det391
mz (1, 4.5)                   @noisy det330 det822 det859 det1713
mxx (2, 6.5) (2, 7)           @noisy det240 det957
mx (1.5, 6.5)                 @noisy det216 det240
mz (1, 6.5)                   @noisy det918 det951 det978 det1507
mz (1.0, 8.5)                 @noisy det69
mx (1.5, 8.5)                 @noisy det222 det626
mx (2.0, 8.5)                 @noisy det114 det626
mz (2.0, -0.5)                @noisy det335
mx (2.5, -0.5)                @noisy det148 det711
mxx (3.0, -0.5) (3, 0)        @noisy det711 det1205
mxx (3, 1.5) (3, 2)           @noisy det984 det1610
mx (2.5, 1.5)                 @noisy det218 det984
mz (2, 1.5)                   @noisy det135 det813 det1030 det1840
mxx (3, 3.5) (3, 4)           @noisy det89 det581
mx (2.5, 3.5)                 @noisy det224 det581
mz (2, 3.5)                   @noisy det330 det393 det1042 det1244
mxx (3, 5.5) (3, 6)           @noisy det656 det1232
mx (2.5, 5.5)                 @noisy det168 det1232
mz (2, 5.5)                   @noisy det730 det859 det910 det978
mxx (3, 7.5) (3, 8)           @noisy det209 det374
mx (2.5, 7.5)                 @noisy det199 det209
mz (2, 7.5)                   @noisy det69 det217 det1507
mxx (4, 0.5) (4, 1)           @noisy det563 det1473
mx (3.5, 0.5)                 @noisy det164 det563
mz (3, 0.5)                   @noisy det335 det980 det1030
mxx (4, 2.5) (4, 3)           @noisy det1825 det1837
mx (3.5, 2.5)                 @noisy det144 det1825
mz (3, 2.5)                   @noisy det135 det393 det648 det1027
mxx (4, 4.5) (4, 5)           @noisy det1202 det1492
mx (3.5, 4.5)                 @noisy det189 det1492
mz (3, 4.5)                   @noisy det487 det730 det1244 det1337
mxx (4, 6.5) (4, 7)           @noisy det454 det1487
mx (3.5, 6.5)                 @noisy det231 det1487
mz (3, 6.5)                   @noisy det217 det910 det922 det1417
mz (3.0, 8.5)                 @noisy det20
mx (3.5, 8.5)                 @noisy det147 det366
mx (4.0, 8.5)                 @noisy det366 det1008
mz (4.0, -0.5)                @noisy det1586
mx (4.5, -0.5)                @noisy det205 det1088
mxx (5.0, -0.5) (5, 0)        @noisy det1088 det1118
mxx (5, 1.5) (5, 2)           @noisy det598 det961
mx (4.5, 1.5)                 @noisy det154 det598
mz (4, 1.5)                   @noisy det648 det720 det980 det998
mxx (5, 3.5) (5, 4)           @noisy det976 det1656
mx (4.5, 3.5)                 @noisy det230 det976
mz (4, 3.5)                   @noisy det149 det487 det1027 det1261
mxx (5, 5.5) (5, 6)           @noisy det1644 det1703
mx (4.5, 5.5)                 @noisy det261 det1703
mz (4, 5.5)                   @noisy det465 det1337 det1417 det1418
mxx (5, 7.5) (5, 8)           @noisy det1218 det1410
mx (4.5, 7.5)                 @noisy det160 det1218
mz (4, 7.5)                   @noisy det20 det922 det1459
mxx (6, 1) (6, 0.5)           @noisy det375 det1243
mx (5.5, 0.5)                 @noisy det257 det375
mz (5, 0.5)                   @noisy det998 det1586 det1613
mxx (6, 2.5) (6, 3)           @noisy det140 det1847
mx (5.5, 2.5)                 @noisy det159 det1847
mz (5, 2.5)                   @noisy det149 det407 det432 det720
mxx (6, 4.5) (6, 5)           @noisy det944 det1762
mx (5.5, 4.5)                 @noisy det180 det944
mz (5, 4.5)                   @noisy det158 det613 det1261 det1418
mxx (6, 6.5) (6, 7)           @noisy det1196 det1434
mx (5.5, 6.5)                 @noisy det264 det1434
mz (5, 6.5)                   @noisy det421 det465 det1125 det1459
mz (5.0, 8.5)                 @noisy det1234
mx (5.5, 8.5)                 @noisy det82 det221
mx (6.0, 8.5)                 @noisy det82 det1569
mz (6.0, -0.5)                @noisy det1087
mx (6.5, -0.5)                @noisy det194 det219
mxx (7, 0) (7.0, -0.5)        @noisy det194 det945
mxx (7, 1.5) (7, 2)           @noisy det87 det115
mx (6.5, 1.5)                 @noisy det115 det207
mz (6, 1.5)                   @noisy det432 det864 det1150 det1613
mxx (7, 4) (7, 3.5)           @noisy det835 det1612
mx (6.5, 3.5)                 @noisy det171 det835
mz (6, 3.5)                   @noisy det158 det407 det1098 det1201
mxx (7, 5.5) (7, 6)           @noisy det352 det1718
mx (6.5, 5.5)                 @noisy det193 det1718
mz (6, 5.5)                   @noisy det389 det421 det613 det1687
mxx (7, 7.5) (7, 8)           @noisy det215 det1731
mx (6.5, 7.5)                 @noisy det206 det1731
mz (6, 7.5)                   @noisy det1125 det1234 det1338
mxx (8, 0.5) (8, 1)           @noisy det1518 det1714
mx (7.5, 0.5)                 @noisy det258 det1518
mz (7, 0.5)                   @noisy det869 det1087 det1150
mxx (8, 2.5) (8, 3)           @noisy det277 det1477
mx (7.5, 2.5)                 @noisy det204 det277
mz (7, 2.5)                   @noisy det864 det1201 det1303 det1521
mxx (8, 4.5) (8, 5)           @noisy det680 det1264
mx (7.5, 4.5)                 @noisy det225 det680
mz (7, 4.5)                   @noisy det389 det677 det1076 det1098
mxx (8, 7) (8, 6.5)           @noisy det816 det1223
mx (7.5, 6.5)                 @noisy det195 det816
mz (7, 6.5)                   @noisy det127 det1338 det1339 det1687
mz (7.0, 8.5)                 @noisy det91
mx (7.5, 8.5)                 @noisy det155 det291
mx (8.0, 8.5)                 @noisy det131 det291
mxx (0.5, 0.5) (0.5, 0)       @noisy det196
mzz (1, 1) (0.5, 1)           @noisy det34 det1134
mxx (-0.5, 1.5) (-0.5, 1.0)     @noisy det1501
mzz (-0.5, 2.0) (0, 2)        @noisy det380 det1455
mxx (0.5, 2.5) (0.5, 2)       @noisy det45
mzz (1, 3) (0.5, 3)           @noisy det703 det913
mxx (-0.5, 3.0) (-0.5, 3.5)     @noisy det1343
mzz (-0.5, 4.0) (0, 4)        @noisy det583 det600
mxx (0.5, 4.5) (0.5, 4)       @noisy det354
mzz (0.5, 5) (1, 5)           @noisy det822 det1713
mxx (-0.5, 5.0) (-0.5, 5.5)     @noisy det1546
mzz (-0.5, 6.0) (0, 6)        @noisy det371 det958
mxx (0.5, 6.5) (0.5, 6)       @noisy det957
mzz (1, 7) (0.5, 7)           @noisy det918 det951
mxx (-0.5, 7.5) (-0.5, 7.0)     @noisy det1183
mzz (-0.5, 8.0) (0, 8)        @noisy det862 det1819
mxx (1.5, 1.5) (1.5, 1)       @noisy det1501 det1610
mzz (1.5, 2) (2, 2)           @noisy det813 det1840
mxx (1.5, 3.5) (1.5, 3)       @noisy det89 det1343
mzz (1.5, 4) (2, 4)           @noisy det330 det1042
mxx (1.5, 5) (1.5, 5.5)       @noisy det656 det1546
mzz (1.5, 6) (2, 6)           @noisy det859 det978
mxx (1.5, 7.5) (1.5, 7)       @noisy det374 det1183
mzz (1.5, 8) (2, 8)           @noisy det69 det1507
mxx (2.5, 0.5) (2.5, 0)       @noisy det196 det1473
mzz (3, 1) (2.5, 1)           @noisy det335 det1030
mxx (2.5, 2) (2.5, 2.5)       @noisy det45 det1837
mzz (2.5, 3) (3, 3)           @noisy det135 det393
mxx (2.5, 4) (2.5, 4.5)       @noisy det354 det1202
mzz (2.5, 5) (3, 5)           @noisy det730 det1244
mxx (2.5, 6.5) (2.5, 6)       @noisy det454 det957
mzz (2.5, 7) (3, 7)           @noisy det217 det910
mxx (3.5, 1) (3.5, 1.5)       @noisy det961 det1610
mzz (3.5, 2) (4, 2)           @noisy det648 det980
mxx (3.5, 3) (3.5, 3.5)       @noisy det89 det1656
mzz (4, 4) (3.5, 4)           @noisy det487 det1027
mxx (3.5, 5) (3.5, 5.5)       @noisy det656 det1644
mzz (3.5, 6) (4, 6)           @noisy det1337 det1417
mxx (3.5, 7) (3.5, 7.5)       @noisy det374 det1410
mzz (3.5, 8) (4, 8)           @noisy det20 det922
mxx (4.5, 0.5) (4.5, 0)       @noisy det1243 det1473
mzz (5, 1) (4.5, 1)           @noisy det998 det1586
mxx (4.5, 2) (4.5, 2.5)       @noisy det140 det1837
mzz (5, 3) (4.5, 3)           @noisy det149 det720
mxx (4.5, 4.5) (4.5, 4)       @noisy det1202 det1762
mzz (5, 5) (4.5, 5)           @noisy det1261 det1418
mxx (4.5, 6.5) (4.5, 6)       @noisy det454 det1196
mzz (5, 7) (4.5, 7)           @noisy det465 det1459
mxx (5.5, 1) (5.5, 1.5)       @noisy det87 det961
mzz (5.5, 2) (6, 2)           @noisy det432 det1613
mxx (5.5, 3) (5.5, 3.5)       @noisy det1612 det1656
mzz (5.5, 4) (6, 4)           @noisy det158 det407
mxx (5.5, 5.5) (5.5, 5)       @noisy det352 det1644
mzz (6, 6) (5.5, 6)           @noisy det421 det613
mxx (5.5, 7) (5.5, 7.5)       @noisy det215 det1410
mzz (5.5, 8) (6, 8)           @noisy det1125 det1234
mxx (6.5, 0) (6.5, 0.5)       @noisy det1243 det1714
mzz (6.5, 1) (7, 1)           @noisy det1087 det1150
mxx (6.5, 2.5) (6.5, 2)       @noisy det140 det1477
mzz (6.5, 3) (7, 3)           @noisy det864 det1201
mxx (6.5, 4.5) (6.5, 4)       @noisy det1264 det1762
mzz (6.5, 5) (7, 5)           @noisy det389 det1098
mxx (6.5, 6) (6.5, 6.5)       @noisy det1196 det1223
mzz (6.5, 7) (7, 7)           @noisy det1338 det1687
mxx (8.5, 0.0) (8.5, 0.5)     @noisy det1714
mz (8.5, 1.0)                 @noisy det765 det1224
mxx (7.5, 1.5) (7.5, 1)       @noisy det87
mzz (7.5, 2) (8, 2)           @noisy det869 det1521
mxx (8.5, 2.5) (8.5, 2.0)     @noisy det1477
mz (8.5, 3.0)                 @noisy det763 det1240
mxx (7.5, 3) (7.5, 3.5)       @noisy det1612
mzz (7.5, 4) (8, 4)           @noisy det1076 det1303
mxx (8.5, 4.5) (8.5, 4.0)     @noisy det1264
mz (8.5, 5.0)                 @noisy det223 det794
mxx (7.5, 5) (7.5, 5.5)       @noisy det352
mzz (7.5, 6) (8, 6)           @noisy det677 det1339
mxx (8.5, 6.0) (8.5, 6.5)     @noisy det1223
mz (8.5, 7.0)                 @noisy det163 det329
mxx (7.5, 7.5) (7.5, 7)       @noisy det215
mzz (7.5, 8) (8, 8)           @noisy det91 det127

--------         14
mxx (0.0, -0.5) (0, 0)        @noisy det1239 det1790
mx (0.5, -0.5)                @noisy det198 det1790
mz (1.0, -0.5)                @noisy det34
mxx (0, 1.5) (0, 2)           @noisy det1501 det1599
mx (0.5, 1.5)                 @noisy det226 det1599
mz (1, 1.5)                   @noisy det813 det913 det1134 det1840
mxx (0, 3.5) (0, 4)           @noisy det417 det1343
mx (0.5, 3.5)                 @noisy det255 det417
mz (1, 3.5)                   @noisy det330 det703 det822 det1042
mxx (0, 5.5) (0, 6)           @noisy det1253 det1546
mx (0.5, 5.5)                 @noisy det211 det1253
mz (1, 5.5)                   @noisy det859 det918 det978 det1713
mxx (0, 7.5) (0, 8)           @noisy det176 det1183
mx (0.5, 7.5)                 @noisy det176 det179
mz (1, 7.5)                   @noisy det69 det951 det1507
mxx (1, 0.5) (1, 1)           @noisy det196 det604
mx (1.5, 0.5)                 @noisy det190 det604
mz (2, 0.5)                   @noisy det335 det813 det1030
mxx (1, 2.5) (1, 3)           @noisy det45 det1024
mx (1.5, 2.5)                 @noisy det177 det1024
mz (2, 2.5)                   @noisy det135 det330 det393 det1840
mxx (1, 4.5) (1, 5)           @noisy det354 det1268
mx (1.5, 4.5)                 @noisy det151 det1268
mz (2, 4.5)                   @noisy det730 det978 det1042 det1244
mxx (1, 6.5) (1, 7)           @noisy det130 det957
mx (1.5, 6.5)                 @noisy det130 det216
mz (2, 6.5)                   @noisy det69 det217 det859 det910
mx (1.0, 8.5)                 @noisy det114 det210
mx (1.5, 8.5)                 @noisy det210 det222
mz (2.0, 8.5)                 @noisy det1507
mxx (2.0, -0.5) (2, 0)        @noisy det1205 det1600
mx (2.5, -0.5)                @noisy det148 det1600
mz (3.0, -0.5)                @noisy det1030
mxx (2, 1.5) (2, 2)           @noisy det1559 det1610
mx (2.5, 1.5)                 @noisy det218 det1559
mz (3, 1.5)                   @noisy det335 det393 det648 det980
mxx (2, 3.5) (2, 4)           @noisy det89 det244
mx (2.5, 3.5)                 @noisy det224 det244
mz (3, 3.5)                   @noisy det135 det487 det730 det1027
mxx (2, 5.5) (2, 6)           @noisy det656 det1054
mx (2.5, 5.5)                 @noisy det168 det1054
mz (3, 5.5)                   @noisy det217 det1244 det1337 det1417
mxx (2, 7.5) (2, 8)           @noisy det374 det630
mx (2.5, 7.5)                 @noisy det199 det630
mz (3, 7.5)                   @noisy det20 det910 det922
mxx (3, 1) (3, 0.5)           @noisy det1473 det1844
mx (3.5, 0.5)                 @noisy det164 det1844
mz (4, 0.5)                   @noisy det648 det998 det1586
mxx (3, 2.5) (3, 3)           @noisy det1461 det1837
mx (3.5, 2.5)                 @noisy det144 det1461
mz (4, 2.5)                   @noisy det149 det487 det720 det980
mxx (3, 4.5) (3, 5)           @noisy det1202 det1561
mx (3.5, 4.5)                 @noisy det189 det1561
mz (4, 4.5)                   @noisy det1027 det1261 det1417 det1418
mxx (3, 7) (3, 6.5)           @noisy det454 det1294
mx (3.5, 6.5)                 @noisy det231 det1294
mz (4, 6.5)                   @noisy det20 det465 det1337 det1459
mx (3.0, 8.5)                 @noisy det1008 det1237
mx (3.5, 8.5)                 @noisy det147 det1237
mz (4.0, 8.5)                 @noisy det922
mxx (4.0, -0.5) (4, 0)        @noisy det627 det1118
mx (4.5, -0.5)                @noisy det205 det627
mz (5.0, -0.5)                @noisy det998
mxx (4, 1.5) (4, 2)           @noisy det368 det961
mx (4.5, 1.5)                 @noisy det154 det368
mz (5, 1.5)                   @noisy det149 det432 det1586 det1613
mxx (4, 4) (4, 3.5)           @noisy det185 det1656
mx (4.5, 3.5)                 @noisy det185 det230
mz (5, 3.5)                   @noisy det158 det407 det720 det1418
mxx (4, 5.5) (4, 6)           @noisy det659 det1644
mx (4.5, 5.5)                 @noisy det261 det659
mz (5, 5.5)                   @noisy det421 det613 det1261 det1459
mxx (4, 7.5) (4, 8)           @noisy det942 det1410
mx (4.5, 7.5)                 @noisy det160 det942
mz (5, 7.5)                   @noisy det465 det1125 det1234
mxx (5, 0.5) (5, 1)           @noisy det981 det1243
mx (5.5, 0.5)                 @noisy det257 det981
mz (6, 0.5)                   @noisy det432 det1087 det1150
mxx (5, 3) (5, 2.5)           @noisy det140 det1194
mx (5.5, 2.5)                 @noisy det159 det1194
mz (6, 2.5)                   @noisy det158 det864 det1201 det1613
mxx (5, 4.5) (5, 5)           @noisy det1278 det1762
mx (5.5, 4.5)                 @noisy det180 det1278
mz (6, 4.5)                   @noisy det389 det407 det421 det1098
mxx (5, 6.5) (5, 7)           @noisy det145 det1196
mx (5.5, 6.5)                 @noisy det145 det264
mz (6, 6.5)                   @noisy det613 det1234 det1338 det1687
mx (5.0, 8.5)                 @noisy det136 det1569
mx (5.5, 8.5)                 @noisy det136 det221
mz (6.0, 8.5)                 @noisy det1125
mxx (6.0, -0.5) (6, 0)        @noisy det609 det945
mx (6.5, -0.5)                @noisy det219 det609
mz (7.0, -0.5)                @noisy det1150
mxx (6, 1.5) (6, 2)           @noisy det87 det1491
mx (6.5, 1.5)                 @noisy det207 det1491
mz (7, 1.5)                   @noisy det869 det1087 det1201 det1521
mxx (6, 3.5) (6, 4)           @noisy det1095 det1612
mx (6.5, 3.5)                 @noisy det171 det1095
mz (7, 3.5)                   @noisy det389 det864 det1076 det1303
mxx (6, 6) (6, 5.5)           @noisy det352 det1698
mx (6.5, 5.5)                 @noisy det193 det1698
mz (7, 5.5)                   @noisy det677 det1098 det1338 det1339
mxx (6, 7.5) (6, 8)           @noisy det215 det1463
mx (6.5, 7.5)                 @noisy det206 det1463
mz (7, 7.5)                   @noisy det91 det127 det1687
mxx (7, 0.5) (7, 1)           @noisy det584 det1714
mx (7.5, 0.5)                 @noisy det258 det584
mz (8, 0.5)                   @noisy det765 det1224 det1521
mxx (7, 2.5) (7, 3)           @noisy det636 det1477
mx (7.5, 2.5)                 @noisy det204 det636
mz (8, 2.5)                   @noisy det763 det869 det1076 det1240
mxx (7, 4.5) (7, 5)           @noisy det1071 det1264
mx (7.5, 4.5)                 @noisy det225 det1071
mz (8, 4.5)                   @noisy det223 det794 det1303 det1339
mxx (7, 6.5) (7, 7)           @noisy det1223 det1266
mx (7.5, 6.5)                 @noisy det195 det1266
mz (8, 6.5)                   @noisy det91 det163 det329 det677
mx (7.0, 8.5)                 @noisy det131 det1536
mx (7.5, 8.5)                 @noisy det155 det1536
mz (8.0, 8.5)                 @noisy det127
mxx (0.5, 0.5) (0.5, 1)       @noisy det196
mzz (1, 0) (0.5, 0)           @noisy det34 det1134
mzz (0, 1) (-0.5, 1.0)        @noisy det380 det1455
mxx (-0.5, 2.0) (-0.5, 1.5)     @noisy det1501
mxx (0.5, 2.5) (0.5, 3)       @noisy det45
mzz (1, 2) (0.5, 2)           @noisy det703 det913
mzz (-0.5, 3.0) (0, 3)        @noisy det583 det600
mxx (-0.5, 3.5) (-0.5, 4.0)     @noisy det1343
mxx (0.5, 5) (0.5, 4.5)       @noisy det354
mzz (1, 4) (0.5, 4)           @noisy det822 det1713
mzz (-0.5, 5.0) (0, 5)        @noisy det371 det958
mxx (-0.5, 5.5) (-0.5, 6.0)     @noisy det1546
mxx (0.5, 6.5) (0.5, 7)       @noisy det957
mzz (0.5, 6) (1, 6)           @noisy det918 det951
mzz (0, 7) (-0.5, 7.0)        @noisy det862 det1819
mxx (-0.5, 8.0) (-0.5, 7.5)     @noisy det1183
mxx (1.5, 1.5) (1.5, 2)       @noisy det1501 det1610
mzz (1.5, 1) (2, 1)           @noisy det813 det1840
mxx (1.5, 4) (1.5, 3.5)       @noisy det89 det1343
mzz (2, 3) (1.5, 3)           @noisy det330 det1042
mxx (1.5, 5.5) (1.5, 6)       @noisy det656 det1546
mzz (1.5, 5) (2, 5)           @noisy det859 det978
mxx (1.5, 7.5) (1.5, 8)       @noisy det374 det1183
mzz (1.5, 7) (2, 7)           @noisy det69 det1507
mxx (2.5, 0.5) (2.5, 1)       @noisy det196 det1473
mzz (2.5, 0) (3, 0)           @noisy det335 det1030
mxx (2.5, 2.5) (2.5, 3)       @noisy det45 det1837
mzz (2.5, 2) (3, 2)           @noisy det135 det393
mxx (2.5, 4.5) (2.5, 5)       @noisy det354 det1202
mzz (2.5, 4) (3, 4)           @noisy det730 det1244
mxx (2.5, 7) (2.5, 6.5)       @noisy det454 det957
mzz (3, 6) (2.5, 6)           @noisy det217 det910
mxx (3.5, 1.5) (3.5, 2)       @noisy det961 det1610
mzz (3.5, 1) (4, 1)           @noisy det648 det980
mxx (3.5, 3.5) (3.5, 4)       @noisy det89 det1656
mzz (3.5, 3) (4, 3)           @noisy det487 det1027
mxx (3.5, 5.5) (3.5, 6)       @noisy det656 det1644
mzz (3.5, 5) (4, 5)           @noisy det1337 det1417
mxx (3.5, 7.5) (3.5, 8)       @noisy det374 det1410
mzz (3.5, 7) (4, 7)           @noisy det20 det922
mxx (4.5, 0.5) (4.5, 1)       @noisy det1243 det1473
mzz (5, 0) (4.5, 0)           @noisy det998 det1586
mxx (4.5, 2.5) (4.5, 3)       @noisy det140 det1837
mzz (4.5, 2) (5, 2)           @noisy det149 det720
mxx (4.5, 4.5) (4.5, 5)       @noisy det1202 det1762
mzz (5, 4) (4.5, 4)           @noisy det1261 det1418
mxx (4.5, 6.5) (4.5, 7)       @noisy det454 det1196
mzz (5, 6) (4.5, 6)           @noisy det465 det1459
mxx (5.5, 1.5) (5.5, 2)       @noisy det87 det961
mzz (5.5, 1) (6, 1)           @noisy det432 det1613
mxx (5.5, 3.5) (5.5, 4)       @noisy det1612 det1656
mzz (5.5, 3) (6, 3)           @noisy det158 det407
mxx (5.5, 5.5) (5.5, 6)       @noisy det352 det1644
mzz (5.5, 5) (6, 5)           @noisy det421 det613
mxx (5.5, 7.5) (5.5, 8)       @noisy det215 det1410
mzz (5.5, 7) (6, 7)           @noisy det1125 det1234
mxx (6.5, 0.5) (6.5, 1)       @noisy det1243 det1714
mzz (6.5, 0) (7, 0)           @noisy det1087 det1150
mxx (6.5, 2.5) (6.5, 3)       @noisy det140 det1477
mzz (6.5, 2) (7, 2)           @noisy det864 det1201
mxx (6.5, 5) (6.5, 4.5)       @noisy det1264 det1762
mzz (7, 4) (6.5, 4)           @noisy det389 det1098
mxx (6.5, 6.5) (6.5, 7)       @noisy det1196 det1223
mzz (6.5, 6) (7, 6)           @noisy det1338 det1687
mz (8.5, 0.0)                 @noisy det765 det1224
mxx (8.5, 0.5) (8.5, 1.0)     @noisy det1714
mxx (7.5, 2) (7.5, 1.5)       @noisy det87
mzz (7.5, 1) (8, 1)           @noisy det869 det1521
mz (8.5, 2.0)                 @noisy det763 det1240
mxx (8.5, 2.5) (8.5, 3.0)     @noisy det1477
mxx (7.5, 3.5) (7.5, 4)       @noisy det1612
mzz (7.5, 3) (8, 3)           @noisy det1076 det1303
mz (8.5, 4.0)                 @noisy det223 det794
mxx (8.5, 4.5) (8.5, 5.0)     @noisy det1264
mxx (7.5, 5.5) (7.5, 6)       @noisy det352
mzz (7.5, 5) (8, 5)           @noisy det677 det1339
mz (8.5, 6.0)                 @noisy det163 det329
mxx (8.5, 6.5) (8.5, 7.0)     @noisy det1223
mxx (7.5, 8) (7.5, 7.5)       @noisy det215
mzz (8, 7) (7.5, 7)           @noisy det91 det127

--------         15
mzz (0.5, -0.5) (0.0, -0.5)     @noisy det1134
mx (1.0, -0.5)                @noisy det1239 det1790
mzz (0, 1.5) (0.5, 1.5)       @noisy det703 det1134
mxx (1, 1) (1, 1.5)           @noisy det1501 det1599
mzz (0, 3.5) (0.5, 3.5)       @noisy det703 det1713
mxx (1, 3) (1, 3.5)           @noisy det417 det1343
mzz (0.5, 5.5) (0, 5.5)       @noisy det951 det1713
mxx (1, 5) (1, 5.5)           @noisy det1253 det1546
mzz (0, 7.5) (0.5, 7.5)       @noisy det951
mxx (1, 7.5) (1, 7)           @noisy det176 det1183
mzz (1, 0.5) (1.5, 0.5)       @noisy det1840
mxx (2, 0) (2, 0.5)           @noisy det196 det604
mzz (1, 2.5) (1.5, 2.5)       @noisy det1042 det1840
mxx (2, 2) (2, 2.5)           @noisy det45 det1024
mzz (1.5, 4.5) (1, 4.5)       @noisy det859 det1042
mxx (2, 4.5) (2, 4)           @noisy det354 det1268
mzz (1, 6.5) (1.5, 6.5)       @noisy det859 det1507
mxx (2, 6.5) (2, 6)           @noisy det130 det957
mzz (1.0, 8.5) (1.5, 8.5)     @noisy det1507
mxx (2.0, 8.5) (2, 8)         @noisy det114 det210
mzz (2.0, -0.5) (2.5, -0.5)     @noisy det335
mx (3.0, -0.5)                @noisy det1205 det1600
mzz (2, 1.5) (2.5, 1.5)       @noisy det135 det335
mxx (3, 1.5) (3, 1)           @noisy det1559 det1610
mzz (2, 3.5) (2.5, 3.5)       @noisy det135 det1244
mxx (3, 3.5) (3, 3)           @noisy det89 det244
mzz (2, 5.5) (2.5, 5.5)       @noisy det910 det1244
mxx (3, 5) (3, 5.5)           @noisy det656 det1054
mzz (2.5, 7.5) (2, 7.5)       @noisy det910
mxx (3, 7.5) (3, 7)           @noisy det374 det630
mzz (3.5, 0.5) (3, 0.5)       @noisy det980
mxx (4, 0) (4, 0.5)           @noisy det1473 det1844
mzz (3, 2.5) (3.5, 2.5)       @noisy det980 det1027
mxx (4, 2) (4, 2.5)           @noisy det1461 det1837
mzz (3, 4.5) (3.5, 4.5)       @noisy det1027 det1337
mxx (4, 4.5) (4, 4)           @noisy det1202 det1561
mzz (3.5, 6.5) (3, 6.5)       @noisy det922 det1337
mxx (4, 6) (4, 6.5)           @noisy det454 det1294
mzz (3.0, 8.5) (3.5, 8.5)     @noisy det922
mxx (4.0, 8.5) (4, 8)         @noisy det1008 det1237
mzz (4.0, -0.5) (4.5, -0.5)     @noisy det1586
mx (5.0, -0.5)                @noisy det627 det1118
mzz (4, 1.5) (4.5, 1.5)       @noisy det720 det1586
mxx (5, 1) (5, 1.5)           @noisy det368 det961
mzz (4.5, 3.5) (4, 3.5)       @noisy det720 det1261
mxx (5, 3.5) (5, 3)           @noisy det185 det1656
mzz (4, 5.5) (4.5, 5.5)       @noisy det465 det1261
mxx (5, 5.5) (5, 5)           @noisy det659 det1644
mzz (4, 7.5) (4.5, 7.5)       @noisy det465
mxx (5, 7) (5, 7.5)           @noisy det942 det1410
mzz (5, 0.5) (5.5, 0.5)       @noisy det1613
mxx (6, 0) (6, 0.5)           @noisy det981 det1243
mzz (5.5, 2.5) (5, 2.5)       @noisy det407 det1613
mxx (6, 2.5) (6, 2)           @noisy det140 det1194
mzz (5, 4.5) (5.5, 4.5)       @noisy det407 det613
mxx (6, 4) (6, 4.5)           @noisy det1278 det1762
mzz (5, 6.5) (5.5, 6.5)       @noisy det613 det1125
mxx (6, 6.5) (6, 6)           @noisy det145 det1196
mzz (5.5, 8.5) (5.0, 8.5)     @noisy det1125
mxx (6, 8) (6.0, 8.5)         @noisy det136 det1569
mzz (6.5, -0.5) (6.0, -0.5)     @noisy det1087
mx (7.0, -0.5)                @noisy det609 det945
mzz (6, 1.5) (6.5, 1.5)       @noisy det864 det1087
mxx (7, 1.5) (7, 1)           @noisy det87 det1491
mzz (6, 3.5) (6.5, 3.5)       @noisy det864 det1098
mxx (7, 3) (7, 3.5)           @noisy det1095 det1612
mzz (6.5, 5.5) (6, 5.5)       @noisy det1098 det1687
mxx (7, 5.5) (7, 5)           @noisy det352 det1698
mzz (6, 7.5) (6.5, 7.5)       @noisy det1687
mxx (7, 7.5) (7, 7)           @noisy det215 det1463
mzz (7, 0.5) (7.5, 0.5)       @noisy det869
mxx (8, 0.5) (8, 0)           @noisy det584 det1714
mzz (7.5, 2.5) (7, 2.5)       @noisy det869 det1303
mxx (8, 2.5) (8, 2)           @noisy det636 det1477
mzz (7, 4.5) (7.5, 4.5)       @noisy det677 det1303
mxx (8, 4) (8, 4.5)           @noisy det1071 det1264
mzz (7, 6.5) (7.5, 6.5)       @noisy det127 det677
mxx (8, 6.5) (8, 6)           @noisy det1223 det1266
mzz (7.5, 8.5) (7.0, 8.5)     @noisy det127
mxx (8.0, 8.5) (8, 8)         @noisy det131 det1536
mzz (0, 1) (0.5, 1)           @noisy det34 det1134
mz (0.5, 0.5)                 @noisy det34 det438
mx (0.5, 0)                   @noisy det196 det1239 det1790
mx (-0.5, 1.0)                @noisy det1501
mz (-0.5, 1.5)                @noisy det483 det1455
mz (-0.5, 2.0)                @noisy det380 det1455
mzz (0, 3) (0.5, 3)           @noisy det703 det913
mz (0.5, 2.5)                 @noisy det507 det913
mx (0.5, 2)                   @noisy det45 det1501 det1599
mx (-0.5, 3.0)                @noisy det1343
mz (-0.5, 3.5)                @noisy det425 det583
mz (-0.5, 4.0)                @noisy det583 det600
mzz (0.5, 5) (0, 5)           @noisy det822 det1713
mz (0.5, 4.5)                 @noisy det513 det822
mx (0.5, 4)                   @noisy det354 det417 det1343
mx (-0.5, 5.0)                @noisy det1546
mz (-0.5, 5.5)                @noisy det427 det958
mz (-0.5, 6.0)                @noisy det371 det958
mzz (0, 7) (0.5, 7)           @noisy det918 det951
mz (0.5, 6.5)                 @noisy det433 det918
mx (0.5, 6)                   @noisy det957 det1253 det1546
mx (-0.5, 7.0)                @noisy det1183
mz (-0.5, 7.5)                @noisy det424 det862
mz (-0.5, 8.0)                @noisy det862 det1819
mzz (1, 2) (1.5, 2)           @noisy det813 det1840
mz (1.5, 1.5)                 @noisy det510 det813
mx (1.5, 1)                   @noisy det196 det604 det1599 det1610
mzz (1.5, 4) (1, 4)           @noisy det330 det1042
mz (1.5, 3.5)                 @noisy det330 det429
mx (1.5, 3)                   @noisy det45 det89 det417 det1024
mzz (1, 6) (1.5, 6)           @noisy det859 det978
mz (1.5, 5.5)                 @noisy det426 det978
mx (1.5, 5)                   @noisy det354 det656 det1253 det1268
mzz (1, 8) (1.5, 8)           @noisy det69 det1507
mz (1.5, 7.5)                 @noisy det69 det436
mx (1.5, 7)                   @noisy det130 det176 det374 det957
mzz (2, 1) (2.5, 1)           @noisy det335 det1030
mz (2.5, 0.5)                 @noisy det406 det1030
mx (2.5, 0)                   @noisy det604 det1205 det1473 det1600
mzz (2, 3) (2.5, 3)           @noisy det135 det393
mz (2.5, 2.5)                 @noisy det393 det431
mx (2.5, 2)                   @noisy det1024 det1559 det1610 det1837
mzz (2, 5) (2.5, 5)           @noisy det730 det1244
mz (2.5, 4.5)                 @noisy det491 det730
mx (2.5, 4)                   @noisy det89 det244 det1202 det1268
mzz (2.5, 7) (2, 7)           @noisy det217 det910
mz (2.5, 6.5)                 @noisy det217 det428
mx (2.5, 6)                   @noisy det130 det454 det656 det1054
mzz (3, 2) (3.5, 2)           @noisy det648 det980
mz (3.5, 1.5)                 @noisy det518 det648
mx (3.5, 1)                   @noisy det961 det1473 det1559 det1844
mzz (3, 4) (3.5, 4)           @noisy det487 det1027
mz (3.5, 3.5)                 @noisy det452 det487
mx (3.5, 3)                   @noisy det244 det1461 det1656 det1837
mzz (3.5, 6) (3, 6)           @noisy det1337 det1417
mz (3.5, 5.5)                 @noisy det457 det1417
mx (3.5, 5)                   @noisy det1054 det1202 det1561 det1644
mzz (3, 8) (3.5, 8)           @noisy det20 det922
mz (3.5, 7.5)                 @noisy det20 det523
mx (3.5, 7)                   @noisy det454 det630 det1294 det1410
mzz (4, 1) (4.5, 1)           @noisy det998 det1586
mz (4.5, 0.5)                 @noisy det437 det998
mx (4.5, 0)                   @noisy det627 det1118 det1243 det1844
mzz (4.5, 3) (4, 3)           @noisy det149 det720
mz (4.5, 2.5)                 @noisy det149 det505
mx (4.5, 2)                   @noisy det140 det368 det961 det1461
mzz (4, 5) (4.5, 5)           @noisy det1261 det1418
mz (4.5, 4.5)                 @noisy det511 det1418
mx (4.5, 4)                   @noisy det185 det1561 det1656 det1762
mzz (4, 7) (4.5, 7)           @noisy det465 det1459
mz (4.5, 6.5)                 @noisy det458 det1459
mx (4.5, 6)                   @noisy det659 det1196 det1294 det1644
mzz (5.5, 2) (5, 2)           @noisy det432 det1613
mz (5.5, 1.5)                 @noisy det432 det461
mx (5.5, 1)                   @noisy det87 det368 det981 det1243
mzz (5, 4) (5.5, 4)           @noisy det158 det407
mz (5.5, 3.5)                 @noisy det158 det415
mx (5.5, 3)                   @noisy det140 det185 det1194 det1612
mzz (5, 6) (5.5, 6)           @noisy det421 det613
mz (5.5, 5.5)                 @noisy det421 det489
mx (5.5, 5)                   @noisy det352 det659 det1278 det1762
mzz (5.5, 8) (5, 8)           @noisy det1125 det1234
mz (5.5, 7.5)                 @noisy det463 det1234
mx (5.5, 7)                   @noisy det145 det215 det942 det1196
mzz (6, 1) (6.5, 1)           @noisy det1087 det1150
mz (6.5, 0.5)                 @noisy det479 det1150
mx (6.5, 0)                   @noisy det609 det945 det981 det1714
mzz (6, 3) (6.5, 3)           @noisy det864 det1201
mz (6.5, 2.5)                 @noisy det473 det1201
mx (6.5, 2)                   @noisy det87 det1194 det1477 det1491
mzz (6.5, 5) (6, 5)           @noisy det389 det1098
mz (6.5, 4.5)                 @noisy det389 det475
mx (6.5, 4)                   @noisy det1095 det1264 det1278 det1612
mzz (6, 7) (6.5, 7)           @noisy det1338 det1687
mz (6.5, 6.5)                 @noisy det456 det1338
mx (6.5, 6)                   @noisy det145 det352 det1223 det1698
mx (8.5, 0.0)                 @noisy det584
mz (8.5, 0.5)                 @noisy det442 det765
mzz (8.5, 1.0) (8, 1)         @noisy det765 det1224
mzz (7.5, 2) (7, 2)           @noisy det869 det1521
mz (7.5, 1.5)                 @noisy det490 det1521
mx (7.5, 1)                   @noisy det584 det1491 det1714
mx (8.5, 2.0)                 @noisy det636
mz (8.5, 2.5)                 @noisy det446 det763
mzz (8, 3) (8.5, 3.0)         @noisy det763 det1240
mzz (7, 4) (7.5, 4)           @noisy det1076 det1303
mz (7.5, 3.5)                 @noisy det481 det1076
mx (7.5, 3)                   @noisy det636 det1095 det1477
mx (8.5, 4.0)                 @noisy det1071
mz (8.5, 4.5)                 @noisy det486 det794
mzz (8, 5) (8.5, 5.0)         @noisy det223 det794
mzz (7, 6) (7.5, 6)           @noisy det677 det1339
mz (7.5, 5.5)                 @noisy det484 det1339
mx (7.5, 5)                   @noisy det1071 det1264 det1698
mx (8.5, 6.0)                 @noisy det1266
mz (8.5, 6.5)                 @noisy det163 det410
mzz (8, 7) (8.5, 7.0)         @noisy det163 det329
mzz (7.5, 8) (7, 8)           @noisy det91 det127
mz (7.5, 7.5)                 @noisy det91 det521
mx (7.5, 7)                   @noisy det1223 det1266 det1463

--------         16
mx (0.0, -0.5)                @noisy det1239 det1790
mzz (1.0, -0.5) (0.5, -0.5)     @noisy det1134
mzz (1, 1.5) (0.5, 1.5)       @noisy det703 det1134
mxx (0, 1.5) (0, 1)           @noisy det1501 det1599
mzz (1, 3.5) (0.5, 3.5)       @noisy det703 det1713
mxx (0, 3.5) (0, 3)           @noisy det417 det1343
mzz (0.5, 5.5) (1, 5.5)       @noisy det951 det1713
mxx (0, 5.5) (0, 5)           @noisy det1253 det1546
mzz (1, 7.5) (0.5, 7.5)       @noisy det951
mxx (0, 7) (0, 7.5)           @noisy det176 det1183
mzz (1.5, 0.5) (2, 0.5)       @noisy det1840
mxx (1, 0.5) (1, 0)           @noisy det196 det604
mzz (1.5, 2.5) (2, 2.5)       @noisy det1042 det1840
mxx (1, 2) (1, 2.5)           @noisy det45 det1024
mzz (1.5, 4.5) (2, 4.5)       @noisy det859 det1042
mxx (1, 4) (1, 4.5)           @noisy det354 det1268
mzz (1.5, 6.5) (2, 6.5)       @noisy det859 det1507
mxx (1, 6.5) (1, 6)           @noisy det130 det957
mxx (1.0, 8.5) (1, 8)         @noisy det114 det210
mzz (1.5, 8.5) (2.0, 8.5)     @noisy det1507
mx (2.0, -0.5)                @noisy det1205 det1600
mzz (2.5, -0.5) (3.0, -0.5)     @noisy det335
mzz (3, 1.5) (2.5, 1.5)       @noisy det135 det335
mxx (2, 1) (2, 1.5)           @noisy det1559 det1610
mzz (2.5, 3.5) (3, 3.5)       @noisy det135 det1244
mxx (2, 3.5) (2, 3)           @noisy det89 det244
mzz (2.5, 5.5) (3, 5.5)       @noisy det910 det1244
mxx (2, 5.5) (2, 5)           @noisy det656 det1054
mzz (2.5, 7.5) (3, 7.5)       @noisy det910
mxx (2, 7) (2, 7.5)           @noisy det374 det630
mzz (3.5, 0.5) (4, 0.5)       @noisy det980
mxx (3, 0) (3, 0.5)           @noisy det1473 det1844
mzz (3.5, 2.5) (4, 2.5)       @noisy det980 det1027
mxx (3, 2.5) (3, 2)           @noisy det1461 det1837
mzz (4, 4.5) (3.5, 4.5)       @noisy det1027 det1337
mxx (3, 4.5) (3, 4)           @noisy det1202 det1561
mzz (3.5, 6.5) (4, 6.5)       @noisy det922 det1337
mxx (3, 6) (3, 6.5)           @noisy det454 det1294
mxx (3, 8) (3.0, 8.5)         @noisy det1008 det1237
mzz (3.5, 8.5) (4.0, 8.5)     @noisy det922
mx (4.0, -0.5)                @noisy det627 det1118
mzz (5.0, -0.5) (4.5, -0.5)     @noisy det1586
mzz (5, 1.5) (4.5, 1.5)       @noisy det720 det1586
mxx (4, 1.5) (4, 1)           @noisy det368 det961
mzz (5, 3.5) (4.5, 3.5)       @noisy det720 det1261
mxx (4, 3) (4, 3.5)           @noisy det185 det1656
mzz (5, 5.5) (4.5, 5.5)       @noisy det465 det1261
mxx (4, 5) (4, 5.5)           @noisy det659 det1644
mzz (5, 7.5) (4.5, 7.5)       @noisy det465
mxx (4, 7) (4, 7.5)           @noisy det942 det1410
mzz (5.5, 0.5) (6, 0.5)       @noisy det1613
mxx (5, 0) (5, 0.5)           @noisy det981 det1243
mzz (5.5, 2.5) (6, 2.5)       @noisy det407 det1613
mxx (5, 2) (5, 2.5)           @noisy det140 det1194
mzz (5.5, 4.5) (6, 4.5)       @noisy det407 det613
mxx (5, 4.5) (5, 4)           @noisy det1278 det1762
mzz (6, 6.5) (5.5, 6.5)       @noisy det613 det1125
mxx (5, 6) (5, 6.5)           @noisy det145 det1196
mxx (5.0, 8.5) (5, 8)         @noisy det136 det1569
mzz (5.5, 8.5) (6.0, 8.5)     @noisy det1125
mx (6.0, -0.5)                @noisy det609 det945
mzz (6.5, -0.5) (7.0, -0.5)     @noisy det1087
mzz (6.5, 1.5) (7, 1.5)       @noisy det864 det1087
mxx (6, 1.5) (6, 1)           @noisy det87 det1491
mzz (6.5, 3.5) (7, 3.5)       @noisy det864 det1098
mxx (6, 3.5) (6, 3)           @noisy det1095 det1612
mzz (6.5, 5.5) (7, 5.5)       @noisy det1098 det1687
mxx (6, 5) (6, 5.5)           @noisy det352 det1698
mzz (6.5, 7.5) (7, 7.5)       @noisy det1687
mxx (6, 7.5) (6, 7)           @noisy det215 det1463
mzz (7.5, 0.5) (8, 0.5)       @noisy det869
mxx (7, 0.5) (7, 0)           @noisy det584 det1714
mzz (7.5, 2.5) (8, 2.5)       @noisy det869 det1303
mxx (7, 2) (7, 2.5)           @noisy det636 det1477
mzz (7.5, 4.5) (8, 4.5)       @noisy det677 det1303
mxx (7, 4.5) (7, 4)           @noisy det1071 det1264
mzz (7.5, 6.5) (8, 6.5)       @noisy det127 det677
mxx (7, 6.5) (7, 6)           @noisy det1223 det1266
mxx (7.0, 8.5) (7, 8)         @noisy det131 det1536
mzz (7.5, 8.5) (8.0, 8.5)     @noisy det127
mzz (0.5, 0) (0, 0)           @noisy det646 det1134
mz (0.5, 0.5)                 @noisy det438 det646
mx (0.5, 1)                   @noisy det604 det1501 det1599
mz (-0.5, 1.0)                @noisy det361 det380
mz (-0.5, 1.5)                @noisy det361 det483
mx (-0.5, 2.0)                @noisy det1599
mzz (0, 2) (0.5, 2)           @noisy det703 det753
mz (0.5, 2.5)                 @noisy det507 det753
mx (0.5, 3)                   @noisy det417 det1024 det1343
mz (-0.5, 3.0)                @noisy det422 det600
mz (-0.5, 3.5)                @noisy det422 det425
mx (-0.5, 4.0)                @noisy det417
mzz (0, 4) (0.5, 4)           @noisy det940 det1713
mz (0.5, 4.5)                 @noisy det513 det940
mx (0.5, 5)                   @noisy det1253 det1268 det1546
mz (-0.5, 5.0)                @noisy det371 det1508
mz (-0.5, 5.5)                @noisy det427 det1508
mx (-0.5, 6.0)                @noisy det1253
mzz (0.5, 6) (0, 6)           @noisy det951 det1059
mz (0.5, 6.5)                 @noisy det433 det1059
mx (0.5, 7)                   @noisy det130 det176 det1183
mz (-0.5, 7.0)                @noisy det1696 det1819
mz (-0.5, 7.5)                @noisy det424 det1696
mx (-0.5, 8.0)                @noisy det176
mzz (1, 1) (1.5, 1)           @noisy det1169 det1840
mz (1.5, 1.5)                 @noisy det510 det1169
mx (1.5, 2)                   @noisy det45 det1024 det1501 det1559
mzz (1, 3) (1.5, 3)           @noisy det200 det1042
mz (1.5, 3.5)                 @noisy det200 det429
mx (1.5, 4)                   @noisy det244 det354 det1268 det1343
mzz (1.5, 5) (1, 5)           @noisy det394 det859
mz (1.5, 5.5)                 @noisy det394 det426
mx (1.5, 6)                   @noisy det130 det957 det1054 det1546
mzz (1, 7) (1.5, 7)           @noisy det128 det1507
mz (1.5, 7.5)                 @noisy det128 det436
mx (1.5, 8)                   @noisy det114 det210 det630 det1183
mzz (2, 0) (2.5, 0)           @noisy det335 det929
mz (2.5, 0.5)                 @noisy det406 det929
mx (2.5, 1)                   @noisy det196 det1559 det1610 det1844
mzz (2.5, 2) (2, 2)           @noisy det129 det135
mz (2.5, 2.5)                 @noisy det129 det431
mx (2.5, 3)                   @noisy det45 det89 det244 det1461
mzz (2, 4) (2.5, 4)           @noisy det923 det1244
mz (2.5, 4.5)                 @noisy det491 det923
mx (2.5, 5)                   @noisy det354 det656 det1054 det1561
mzz (2, 6) (2.5, 6)           @noisy det910 det1758
mz (2.5, 6.5)                 @noisy det428 det1758
mx (2.5, 7)                   @noisy det374 det630 det957 det1294
mzz (3, 1) (3.5, 1)           @noisy det745 det980
mz (3.5, 1.5)                 @noisy det518 det745
mx (3.5, 2)                   @noisy det368 det1461 det1610 det1837
mzz (3, 3) (3.5, 3)           @noisy det67 det1027
mz (3.5, 3.5)                 @noisy det67 det452
mx (3.5, 4)                   @noisy det89 det185 det1202 det1561
mzz (3.5, 5) (3, 5)           @noisy det116 det1337
mz (3.5, 5.5)                 @noisy det116 det457
mx (3.5, 6)                   @noisy det454 det656 det659 det1294
mzz (3, 7) (3.5, 7)           @noisy det922 det1044
mz (3.5, 7.5)                 @noisy det523 det1044
mx (3.5, 8)                   @noisy det374 det942 det1008 det1237
mzz (4, 0) (4.5, 0)           @noisy det682 det1586
mz (4.5, 0.5)                 @noisy det437 det682
mx (4.5, 1)                   @noisy det368 det961 det981 det1473
mzz (4.5, 2) (4, 2)           @noisy det188 det720
mz (4.5, 2.5)                 @noisy det188 det505
mx (4.5, 3)                   @noisy det185 det1194 det1656 det1837
mzz (4, 4) (4.5, 4)           @noisy det1261 det1567
mz (4.5, 4.5)                 @noisy det511 det1567
mx (4.5, 5)                   @noisy det659 det1202 det1278 det1644
mzz (4, 6) (4.5, 6)           @noisy det465 det658
mz (4.5, 6.5)                 @noisy det458 det658
mx (4.5, 7)                   @noisy det145 det454 det942 det1410
mzz (5.5, 1) (5, 1)           @noisy det1026 det1613
mz (5.5, 1.5)                 @noisy det461 det1026
mx (5.5, 2)                   @noisy det140 det961 det1194 det1491
mzz (5, 3) (5.5, 3)           @noisy det407 det956
mz (5.5, 3.5)                 @noisy det415 det956
mx (5.5, 4)                   @noisy det1095 det1278 det1656 det1762
mzz (5, 5) (5.5, 5)           @noisy det613 det1774
mz (5.5, 5.5)                 @noisy det489 det1774
mx (5.5, 6)                   @noisy det145 det1196 det1644 det1698
mzz (5.5, 7) (5, 7)           @noisy det191 det1125
mz (5.5, 7.5)                 @noisy det191 det463
mx (5.5, 8)                   @noisy det136 det1410 det1463 det1569
mzz (6.5, 0) (6, 0)           @noisy det262 det1087
mz (6.5, 0.5)                 @noisy det262 det479
mx (6.5, 1)                   @noisy det87 det584 det1243 det1491
mzz (6, 2) (6.5, 2)           @noisy det146 det864
mz (6.5, 2.5)                 @noisy det146 det473
mx (6.5, 3)                   @noisy det140 det636 det1095 det1612
mzz (6, 4) (6.5, 4)           @noisy det1098 det1361
mz (6.5, 4.5)                 @noisy det475 det1361
mx (6.5, 5)                   @noisy det352 det1071 det1698 det1762
mzz (6, 6) (6.5, 6)           @noisy det232 det1687
mz (6.5, 6.5)                 @noisy det232 det456
mx (6.5, 7)                   @noisy det215 det1196 det1266 det1463
mzz (8.5, 0.0) (8, 0)         @noisy det1224 det1313
mz (8.5, 0.5)                 @noisy det442 det1313
mx (8.5, 1.0)                 @noisy det1714
mzz (7, 1) (7.5, 1)           @noisy det869 det1137
mz (7.5, 1.5)                 @noisy det490 det1137
mx (7.5, 2)                   @noisy det87 det636 det1477
mzz (8, 2) (8.5, 2.0)         @noisy det560 det1240
mz (8.5, 2.5)                 @noisy det446 det560
mx (8.5, 3.0)                 @noisy det1477
mzz (7.5, 3) (7, 3)           @noisy det693 det1303
mz (7.5, 3.5)                 @noisy det481 det693
mx (7.5, 4)                   @noisy det1071 det1264 det1612
mzz (8, 4) (8.5, 4.0)         @noisy det223 det875
mz (8.5, 4.5)                 @noisy det486 det875
mx (8.5, 5.0)                 @noisy det1264
mzz (7, 5) (7.5, 5)           @noisy det397 det677
mz (7.5, 5.5)                 @noisy det397 det484
mx (7.5, 6)                   @noisy det352 det1223 det1266
mzz (8.5, 6.0) (8, 6)         @noisy det329 det1171
mz (8.5, 6.5)                 @noisy det410 det1171
mx (8.5, 7.0)                 @noisy det1223
mzz (7, 7) (7.5, 7)           @noisy det127 det987
mz (7.5, 7.5)                 @noisy det521 det987
mx (7.5, 8)                   @noisy det131 det215 det1536

--------         17
mz (0.0, -0.5)                @noisy det646
mx (0.5, -0.5)                @noisy det798 det1239
mxx (1, 0) (1.0, -0.5)        @noisy det1239 det1790
mxx (1, 1.5) (1, 2)           @noisy det1501 det1599
mx (0.5, 1.5)                 @noisy det696 det1501
mz (0, 1.5)                   @noisy det361 det380 det753 det1134
mxx (1, 3.5) (1, 4)           @noisy det417 det1343
mx (0.5, 3.5)                 @noisy det662 det1343
mz (0, 3.5)                   @noisy det422 det600 det703 det940
mxx (1, 6) (1, 5.5)           @noisy det1253 det1546
mx (0.5, 5.5)                 @noisy det779 det1546
mz (0, 5.5)                   @noisy det371 det1059 det1508 det1713
mxx (1, 7.5) (1, 8)           @noisy det176 det1183
mx (0.5, 7.5)                 @noisy det722 det1183
mz (0, 7.5)                   @noisy det951 det1696 det1819
mxx (2, 0.5) (2, 1)           @noisy det196 det604
mx (1.5, 0.5)                 @noisy det196 det743
mz (1, 0.5)                   @noisy det646 det1134 det1169
mxx (2, 3) (2, 2.5)           @noisy det45 det1024
mx (1.5, 2.5)                 @noisy det45 det800
mz (1, 2.5)                   @noisy det200 det703 det753 det1840
mxx (2, 4.5) (2, 5)           @noisy det354 det1268
mx (1.5, 4.5)                 @noisy det354 det736
mz (1, 4.5)                   @noisy det394 det940 det1042 det1713
mxx (2, 6.5) (2, 7)           @noisy det130 det957
mx (1.5, 6.5)                 @noisy det683 det957
mz (1, 6.5)                   @noisy det128 det859 det951 det1059
mz (1.0, 8.5)                 @noisy det1507
mx (1.5, 8.5)                 @noisy det114 det690
mx (2.0, 8.5)                 @noisy det114 det210
mz (2.0, -0.5)                @noisy det929
mx (2.5, -0.5)                @noisy det728 det1205
mxx (3.0, -0.5) (3, 0)        @noisy det1205 det1600
mxx (3, 1.5) (3, 2)           @noisy det1559 det1610
mx (2.5, 1.5)                 @noisy det652 det1610
mz (2, 1.5)                   @noisy det129 det335 det1169 det1840
mxx (3, 3.5) (3, 4)           @noisy det89 det244
mx (2.5, 3.5)                 @noisy det89 det707
mz (2, 3.5)                   @noisy det135 det200 det923 det1042
mxx (3, 5.5) (3, 6)           @noisy det656 det1054
mx (2.5, 5.5)                 @noisy det656 det699
mz (2, 5.5)                   @noisy det394 det859 det1244 det1758
mxx (3, 7.5) (3, 8)           @noisy det374 det630
mx (2.5, 7.5)                 @noisy det374 det667
mz (2, 7.5)                   @noisy det128 det910 det1507
mxx (4, 0.5) (4, 1)           @noisy det1473 det1844
mx (3.5, 0.5)                 @noisy det773 det1473
mz (3, 0.5)                   @noisy det335 det745 det929
mxx (4, 2.5) (4, 3)           @noisy det1461 det1837
mx (3.5, 2.5)                 @noisy det714 det1837
mz (3, 2.5)                   @noisy det67 det129 det135 det980
mxx (4, 4.5) (4, 5)           @noisy det1202 det1561
mx (3.5, 4.5)                 @noisy det740 det1202
mz (3, 4.5)                   @noisy det116 det923 det1027 det1244
mxx (4, 6.5) (4, 7)           @noisy det454 det1294
mx (3.5, 6.5)                 @noisy det454 det725
mz (3, 6.5)                   @noisy det910 det1044 det1337 det1758
mz (3.0, 8.5)                 @noisy det922
mx (3.5, 8.5)                 @noisy det716 det1008
mx (4.0, 8.5)                 @noisy det1008 det1237
mz (4.0, -0.5)                @noisy det682
mx (4.5, -0.5)                @noisy det774 det1118
mxx (5.0, -0.5) (5, 0)        @noisy det627 det1118
mxx (5, 1.5) (5, 2)           @noisy det368 det961
mx (4.5, 1.5)                 @noisy det750 det961
mz (4, 1.5)                   @noisy det188 det745 det980 det1586
mxx (5, 3.5) (5, 4)           @noisy det185 det1656
mx (4.5, 3.5)                 @noisy det702 det1656
mz (4, 3.5)                   @noisy det67 det720 det1027 det1567
mxx (5, 5.5) (5, 6)           @noisy det659 det1644
mx (4.5, 5.5)                 @noisy det664 det1644
mz (4, 5.5)                   @noisy det116 det658 det1261 det1337
mxx (5, 7.5) (5, 8)           @noisy det942 det1410
mx (4.5, 7.5)                 @noisy det759 det1410
mz (4, 7.5)                   @noisy det465 det922 det1044
mxx (6, 1) (6, 0.5)           @noisy det981 det1243
mx (5.5, 0.5)                 @noisy det663 det1243
mz (5, 0.5)                   @noisy det682 det1026 det1586
mxx (6, 2.5) (6, 3)           @noisy det140 det1194
mx (5.5, 2.5)                 @noisy det140 det757
mz (5, 2.5)                   @noisy det188 det720 det956 det1613
mxx (6, 4.5) (6, 5)           @noisy det1278 det1762
mx (5.5, 4.5)                 @noisy det726 det1762
mz (5, 4.5)                   @noisy det407 det1261 det1567 det1774
mxx (6, 6.5) (6, 7)           @noisy det145 det1196
mx (5.5, 6.5)                 @noisy det665 det1196
mz (5, 6.5)                   @noisy det191 det465 det613 det658
mz (5.0, 8.5)                 @noisy det1125
mx (5.5, 8.5)                 @noisy det686 det1569
mx (6.0, 8.5)                 @noisy det136 det1569
mz (6.0, -0.5)                @noisy det262
mx (6.5, -0.5)                @noisy det685 det945
mxx (7, 0) (7.0, -0.5)        @noisy det609 det945
mxx (7, 1.5) (7, 2)           @noisy det87 det1491
mx (6.5, 1.5)                 @noisy det87 det660
mz (6, 1.5)                   @noisy det146 det1026 det1087 det1613
mxx (7, 4) (7, 3.5)           @noisy det1095 det1612
mx (6.5, 3.5)                 @noisy det782 det1612
mz (6, 3.5)                   @noisy det407 det864 det956 det1361
mxx (7, 5.5) (7, 6)           @noisy det352 det1698
mx (6.5, 5.5)                 @noisy det352 det751
mz (6, 5.5)                   @noisy det232 det613 det1098 det1774
mxx (7, 7.5) (7, 8)           @noisy det215 det1463
mx (6.5, 7.5)                 @noisy det215 det675
mz (6, 7.5)                   @noisy det191 det1125 det1687
mxx (8, 0.5) (8, 1)           @noisy det584 det1714
mx (7.5, 0.5)                 @noisy det710 det1714
mz (7, 0.5)                   @noisy det262 det1087 det1137
mxx (8, 2.5) (8, 3)           @noisy det636 det1477
mx (7.5, 2.5)                 @noisy det670 det1477
mz (7, 2.5)                   @noisy det146 det693 det864 det869
mxx (8, 4.5) (8, 5)           @noisy det1071 det1264
mx (7.5, 4.5)                 @noisy det654 det1264
mz (7, 4.5)                   @noisy det397 det1098 det1303 det1361
mxx (8, 7) (8, 6.5)           @noisy det1223 det1266
mx (7.5, 6.5)                 @noisy det755 det1223
mz (7, 6.5)                   @noisy det232 det677 det987 det1687
mz (7.0, 8.5)                 @noisy det127
mx (7.5, 8.5)                 @noisy det131 det752
mx (8.0, 8.5)                 @noisy det131 det1536
mxx (0.5, 0.5) (0.5, 0)       @noisy det604
mzz (1, 1) (0.5, 1)           @noisy det646 det1134
mxx (-0.5, 1.5) (-0.5, 1.0)     @noisy det1599
mzz (-0.5, 2.0) (0, 2)        @noisy det361 det380
mxx (0.5, 2.5) (0.5, 2)       @noisy det1024
mzz (1, 3) (0.5, 3)           @noisy det703 det753
mxx (-0.5, 3.0) (-0.5, 3.5)     @noisy det417
mzz (-0.5, 4.0) (0, 4)        @noisy det422 det600
mxx (0.5, 4.5) (0.5, 4)       @noisy det1268
mzz (0.5, 5) (1, 5)           @noisy det940 det1713
mxx (-0.5, 5.0) (-0.5, 5.5)     @noisy det1253
mzz (-0.5, 6.0) (0, 6)        @noisy det371 det1508
mxx (0.5, 6.5) (0.5, 6)       @noisy det130
mzz (1, 7) (0.5, 7)           @noisy det951 det1059
mxx (-0.5, 7.5) (-0.5, 7.0)     @noisy det176
mzz (-0.5, 8.0) (0, 8)        @noisy det1696 det1819
mxx (1.5, 1.5) (1.5, 1)       @noisy det1559 det1599
mzz (1.5, 2) (2, 2)           @noisy det1169 det1840
mxx (1.5, 3.5) (1.5, 3)       @noisy det244 det417
mzz (1.5, 4) (2, 4)           @noisy det200 det1042
mxx (1.5, 5) (1.5, 5.5)       @noisy det1054 det1253
mzz (1.5, 6) (2, 6)           @noisy det394 det859
mxx (1.5, 7.5) (1.5, 7)       @noisy det176 det630
mzz (1.5, 8) (2, 8)           @noisy det128 det1507
mxx (2.5, 0.5) (2.5, 0)       @noisy det604 det1844
mzz (3, 1) (2.5, 1)           @noisy det335 det929
mxx (2.5, 2) (2.5, 2.5)       @noisy det1024 det1461
mzz (2.5, 3) (3, 3)           @noisy det129 det135
mxx (2.5, 4) (2.5, 4.5)       @noisy det1268 det1561
mzz (2.5, 5) (3, 5)           @noisy det923 det1244
mxx (2.5, 6.5) (2.5, 6)       @noisy det130 det1294
mzz (2.5, 7) (3, 7)           @noisy det910 det1758
mxx (3.5, 1) (3.5, 1.5)       @noisy det368 det1559
mzz (3.5, 2) (4, 2)           @noisy det745 det980
mxx (3.5, 3) (3.5, 3.5)       @noisy det185 det244
mzz (4, 4) (3.5, 4)           @noisy det67 det1027
mxx (3.5, 5) (3.5, 5.5)       @noisy det659 det1054
mzz (3.5, 6) (4, 6)           @noisy det116 det1337
mxx (3.5, 7) (3.5, 7.5)       @noisy det630 det942
mzz (3.5, 8) (4, 8)           @noisy det922 det1044
mxx (4.5, 0.5) (4.5, 0)       @noisy det981 det1844
mzz (5, 1) (4.5, 1)           @noisy det682 det1586
mxx (4.5, 2) (4.5, 2.5)       @noisy det1194 det1461
mzz (5, 3) (4.5, 3)           @noisy det188 det720
mxx (4.5, 4.5) (4.5, 4)       @noisy det1278 det1561
mzz (5, 5) (4.5, 5)           @noisy det1261 det1567
mxx (4.5, 6.5) (4.5, 6)       @noisy det145 det1294
mzz (5, 7) (4.5, 7)           @noisy det465 det658
mxx (5.5, 1) (5.5, 1.5)       @noisy det368 det1491
mzz (5.5, 2) (6, 2)           @noisy det1026 det1613
mxx (5.5, 3) (5.5, 3.5)       @noisy det185 det1095
mzz (5.5, 4) (6, 4)           @noisy det407 det956
mxx (5.5, 5.5) (5.5, 5)       @noisy det659 det1698
mzz (6, 6) (5.5, 6)           @noisy det613 det1774
mxx (5.5, 7) (5.5, 7.5)       @noisy det942 det1463
mzz (5.5, 8) (6, 8)           @noisy det191 det1125
mxx (6.5, 0) (6.5, 0.5)       @noisy det584 det981
mzz (6.5, 1) (7, 1)           @noisy det262 det1087
mxx (6.5, 2.5) (6.5, 2)       @noisy det636 det1194
mzz (6.5, 3) (7, 3)           @noisy det146 det864
mxx (6.5, 4.5) (6.5, 4)       @noisy det1071 det1278
mzz (6.5, 5) (7, 5)           @noisy det1098 det1361
mxx (6.5, 6) (6.5, 6.5)       @noisy det145 det1266
mzz (6.5, 7) (7, 7)           @noisy det232 det1687
mxx (8.5, 0.0) (8.5, 0.5)     @noisy det584
mz (8.5, 1.0)                 @noisy det1224 det1313
mxx (7.5, 1.5) (7.5, 1)       @noisy det1491
mzz (7.5, 2) (8, 2)           @noisy det869 det1137
mxx (8.5, 2.5) (8.5, 2.0)     @noisy det636
mz (8.5, 3.0)                 @noisy det560 det1240
mxx (7.5, 3) (7.5, 3.5)       @noisy det1095
mzz (7.5, 4) (8, 4)           @noisy det693 det1303
mxx (8.5, 4.5) (8.5, 4.0)     @noisy det1071
mz (8.5, 5.0)                 @noisy det223 det875
mxx (7.5, 5) (7.5, 5.5)       @noisy det1698
mzz (7.5, 6) (8, 6)           @noisy det397 det677
mxx (8.5, 6.0) (8.5, 6.5)     @noisy det1266
mz (8.5, 7.0)                 @noisy det329 det1171
mxx (7.5, 7.5) (7.5, 7)       @noisy det1463
mzz (7.5, 8) (8, 8)           @noisy det127 det987

--------         18
mxx (0.0, -0.5) (0, 0)        @noisy det903 det1790
mx (0.5, -0.5)                @noisy det798 det903
mz (1.0, -0.5)                @noisy det1134
mxx (0, 1.5) (0, 2)           @noisy det1341 det1599
mx (0.5, 1.5)                 @noisy det696 det1341
mz (1, 1.5)                   @noisy det646 det703 det1169 det1840
mxx (0, 3.5) (0, 4)           @noisy det417 det795
mx (0.5, 3.5)                 @noisy det662 det795
mz (1, 3.5)                   @noisy det200 det753 det1042 det1713
mxx (0, 5.5) (0, 6)           @noisy det865 det1253
mx (0.5, 5.5)                 @noisy det779 det865
mz (1, 5.5)                   @noisy det394 det859 det940 det951
mxx (0, 7.5) (0, 8)           @noisy det176 det228
mx (0.5, 7.5)                 @noisy det228 det722
mz (1, 7.5)                   @noisy det128 det1059 det1507
mxx (1, 0.5) (1, 1)           @noisy det604 det1486
mx (1.5, 0.5)                 @noisy det743 det1486
mz (2, 0.5)                   @noisy det335 det929 det1840
mxx (1, 2.5) (1, 3)           @noisy det790 det1024
mx (1.5, 2.5)                 @noisy det790 det800
mz (2, 2.5)                   @noisy det129 det135 det1042 det1169
mxx (1, 4.5) (1, 5)           @noisy det1268 det1537
mx (1.5, 4.5)                 @noisy det736 det1537
mz (2, 4.5)                   @noisy det200 det859 det923 det1244
mxx (1, 6.5) (1, 7)           @noisy det130 det137
mx (1.5, 6.5)                 @noisy det137 det683
mz (2, 6.5)                   @noisy det394 det910 det1507 det1758
mx (1.0, 8.5)                 @noisy det210 det1721
mx (1.5, 8.5)                 @noisy det690 det1721
mz (2.0, 8.5)                 @noisy det128
mxx (2.0, -0.5) (2, 0)        @noisy det1600 det1773
mx (2.5, -0.5)                @noisy det728 det1773
mz (3.0, -0.5)                @noisy det335
mxx (2, 1.5) (2, 2)           @noisy det1408 det1559
mx (2.5, 1.5)                 @noisy det652 det1408
mz (3, 1.5)                   @noisy det135 det745 det929 det980
mxx (2, 3.5) (2, 4)           @noisy det244 det1312
mx (2.5, 3.5)                 @noisy det707 det1312
mz (3, 3.5)                   @noisy det67 det129 det1027 det1244
mxx (2, 5.5) (2, 6)           @noisy det1054 det1242
mx (2.5, 5.5)                 @noisy det699 det1242
mz (3, 5.5)                   @noisy det116 det910 det923 det1337
mxx (2, 7.5) (2, 8)           @noisy det630 det1558
mx (2.5, 7.5)                 @noisy det667 det1558
mz (3, 7.5)                   @noisy det922 det1044 det1758
mxx (3, 1) (3, 0.5)           @noisy det1786 det1844
mx (3.5, 0.5)                 @noisy det773 det1786
mz (4, 0.5)                   @noisy det682 det980 det1586
mxx (3, 2.5) (3, 3)           @noisy det51 det1461
mx (3.5, 2.5)                 @noisy det51 det714
mz (4, 2.5)                   @noisy det188 det720 det745 det1027
mxx (3, 4.5) (3, 5)           @noisy det1013 det1561
mx (3.5, 4.5)                 @noisy det740 det1013
mz (4, 4.5)                   @noisy det67 det1261 det1337 det1567
mxx (3, 7) (3, 6.5)           @noisy det1294 det1716
mx (3.5, 6.5)                 @noisy det725 det1716
mz (4, 6.5)                   @noisy det116 det465 det658 det922
mx (3.0, 8.5)                 @noisy det1204 det1237
mx (3.5, 8.5)                 @noisy det716 det1204
mz (4.0, 8.5)                 @noisy det1044
mxx (4.0, -0.5) (4, 0)        @noisy det169 det627
mx (4.5, -0.5)                @noisy det169 det774
mz (5.0, -0.5)                @noisy det1586
mxx (4, 1.5) (4, 2)           @noisy det368 det579
mx (4.5, 1.5)                 @noisy det579 det750
mz (5, 1.5)                   @noisy det682 det720 det1026 det1613
mxx (4, 4) (4, 3.5)           @noisy det185 det1701
mx (4.5, 3.5)                 @noisy det702 det1701
mz (5, 3.5)                   @noisy det188 det407 det956 det1261
mxx (4, 5.5) (4, 6)           @noisy det650 det659
mx (4.5, 5.5)                 @noisy det650 det664
mz (5, 5.5)                   @noisy det465 det613 det1567 det1774
mxx (4, 7.5) (4, 8)           @noisy det942 det1271
mx (4.5, 7.5)                 @noisy det759 det1271
mz (5, 7.5)                   @noisy det191 det658 det1125
mxx (5, 0.5) (5, 1)           @noisy det141 det981
mx (5.5, 0.5)                 @noisy det141 det663
mz (6, 0.5)                   @noisy det262 det1087 det1613
mxx (5, 3) (5, 2.5)           @noisy det700 det1194
mx (5.5, 2.5)                 @noisy det700 det757
mz (6, 2.5)                   @noisy det146 det407 det864 det1026
mxx (5, 4.5) (5, 5)           @noisy det54 det1278
mx (5.5, 4.5)                 @noisy det54 det726
mz (6, 4.5)                   @noisy det613 det956 det1098 det1361
mxx (5, 6.5) (5, 7)           @noisy det145 det938
mx (5.5, 6.5)                 @noisy det665 det938
mz (6, 6.5)                   @noisy det232 det1125 det1687 det1774
mx (5.0, 8.5)                 @noisy det136 det1740
mx (5.5, 8.5)                 @noisy det686 det1740
mz (6.0, 8.5)                 @noisy det191
mxx (6.0, -0.5) (6, 0)        @noisy det347 det609
mx (6.5, -0.5)                @noisy det347 det685
mz (7.0, -0.5)                @noisy det1087
mxx (6, 1.5) (6, 2)           @noisy det902 det1491
mx (6.5, 1.5)                 @noisy det660 det902
mz (7, 1.5)                   @noisy det262 det864 det869 det1137
mxx (6, 3.5) (6, 4)           @noisy det499 det1095
mx (6.5, 3.5)                 @noisy det499 det782
mz (7, 3.5)                   @noisy det146 det693 det1098 det1303
mxx (6, 6) (6, 5.5)           @noisy det501 det1698
mx (6.5, 5.5)                 @noisy det501 det751
mz (7, 5.5)                   @noisy det397 det677 det1361 det1687
mxx (6, 7.5) (6, 8)           @noisy det183 det1463
mx (6.5, 7.5)                 @noisy det183 det675
mz (7, 7.5)                   @noisy det127 det232 det987
mxx (7, 0.5) (7, 1)           @noisy det584 det799
mx (7.5, 0.5)                 @noisy det710 det799
mz (8, 0.5)                   @noisy det869 det1224 det1313
mxx (7, 2.5) (7, 3)           @noisy det636 det1199
mx (7.5, 2.5)                 @noisy det670 det1199
mz (8, 2.5)                   @noisy det560 det1137 det1240 det1303
mxx (7, 4.5) (7, 5)           @noisy det1071 det1450
mx (7.5, 4.5)                 @noisy det654 det1450
mz (8, 4.5)                   @noisy det223 det677 det693 det875
mxx (7, 6.5) (7, 7)           @noisy det57 det1266
mx (7.5, 6.5)                 @noisy det57 det755
mz (8, 6.5)                   @noisy det127 det329 det397 det1171
mx (7.0, 8.5)                 @noisy det492 det1536
mx (7.5, 8.5)                 @noisy det492 det752
mz (8.0, 8.5)                 @noisy det987
mxx (0.5, 0.5) (0.5, 1)       @noisy det604
mzz (1, 0) (0.5, 0)           @noisy det646 det1134
mzz (0, 1) (-0.5, 1.0)        @noisy det361 det380
mxx (-0.5, 2.0) (-0.5, 1.5)     @noisy det1599
mxx (0.5, 2.5) (0.5, 3)       @noisy det1024
mzz (1, 2) (0.5, 2)           @noisy det703 det753
mzz (-0.5, 3.0) (0, 3)        @noisy det422 det600
mxx (-0.5, 3.5) (-0.5, 4.0)     @noisy det417
mxx (0.5, 5) (0.5, 4.5)       @noisy det1268
mzz (1, 4) (0.5, 4)           @noisy det940 det1713
mzz (-0.5, 5.0) (0, 5)        @noisy det371 det1508
mxx (-0.5, 5.5) (-0.5, 6.0)     @noisy det1253
mxx (0.5, 6.5) (0.5, 7)       @noisy det130
mzz (0.5, 6) (1, 6)           @noisy det951 det1059
mzz (0, 7) (-0.5, 7.0)        @noisy det1696 det1819
mxx (-0.5, 8.0) (-0.5, 7.5)     @noisy det176
mxx (1.5, 1.5) (1.5, 2)       @noisy det1559 det1599
mzz (1.5, 1) (2, 1)           @noisy det1169 det1840
mxx (1.5, 4) (1.5, 3.5)       @noisy det244 det417
mzz (2, 3) (1.5, 3)           @noisy det200 det1042
mxx (1.5, 5.5) (1.5, 6)       @noisy det1054 det1253
mzz (1.5, 5) (2, 5)           @noisy det394 det859
mxx (1.5, 7.5) (1.5, 8)       @noisy det176 det630
mzz (1.5, 7) (2, 7)           @noisy det128 det1507
mxx (2.5, 0.5) (2.5, 1)       @noisy det604 det1844
mzz (2.5, 0) (3, 0)           @noisy det335 det929
mxx (2.5, 2.5) (2.5, 3)       @noisy det1024 det1461
mzz (2.5, 2) (3, 2)           @noisy det129 det135
mxx (2.5, 4.5) (2.5, 5)       @noisy det1268 det1561
mzz (2.5, 4) (3, 4)           @noisy det923 det1244
mxx (2.5, 7) (2.5, 6.5)       @noisy det130 det1294
mzz (3, 6) (2.5, 6)           @noisy det910 det1758
mxx (3.5, 1.5) (3.5, 2)       @noisy det368 det1559
mzz (3.5, 1) (4, 1)           @noisy det745 det980
mxx (3.5, 3.5) (3.5, 4)       @noisy det185 det244
mzz (3.5, 3) (4, 3)           @noisy det67 det1027
mxx (3.5, 5.5) (3.5, 6)       @noisy det659 det1054
mzz (3.5, 5) (4, 5)           @noisy det116 det1337
mxx (3.5, 7.5) (3.5, 8)       @noisy det630 det942
mzz (3.5, 7) (4, 7)           @noisy det922 det1044
mxx (4.5, 0.5) (4.5, 1)       @noisy det981 det1844
mzz (5, 0) (4.5, 0)           @noisy det682 det1586
mxx (4.5, 2.5) (4.5, 3)       @noisy det1194 det1461
mzz (4.5, 2) (5, 2)           @noisy det188 det720
mxx (4.5, 4.5) (4.5, 5)       @noisy det1278 det1561
mzz (5, 4) (4.5, 4)           @noisy det1261 det1567
mxx (4.5, 6.5) (4.5, 7)       @noisy det145 det1294
mzz (5, 6) (4.5, 6)           @noisy det465 det658
mxx (5.5, 1.5) (5.5, 2)       @noisy det368 det1491
mzz (5.5, 1) (6, 1)           @noisy det1026 det1613
mxx (5.5, 3.5) (5.5, 4)       @noisy det185 det1095
mzz (5.5, 3) (6, 3)           @noisy det407 det956
mxx (5.5, 5.5) (5.5, 6)       @noisy det659 det1698
mzz (5.5, 5) (6, 5)           @noisy det613 det1774
mxx (5.5, 7.5) (5.5, 8)       @noisy det942 det1463
mzz (5.5, 7) (6, 7)           @noisy det191 det1125
mxx (6.5, 0.5) (6.5, 1)       @noisy det584 det981
mzz (6.5, 0) (7, 0)           @noisy det262 det1087
mxx (6.5, 2.5) (6.5, 3)       @noisy det636 det1194
mzz (6.5, 2) (7, 2)           @noisy det146 det864
mxx (6.5, 5) (6.5, 4.5)       @noisy det1071 det1278
mzz (7, 4) (6.5, 4)           @noisy det1098 det1361
mxx (6.5, 6.5) (6.5, 7)       @noisy det145 det1266
mzz (6.5, 6) (7, 6)           @noisy det232 det1687
mz (8.5, 0.0)                 @noisy det1224 det1313
mxx (8.5, 0.5) (8.5, 1.0)     @noisy det584
mxx (7.5, 2) (7.5, 1.5)       @noisy det1491
mzz (7.5, 1) (8, 1)           @noisy det869 det1137
mz (8.5, 2.0)                 @noisy det560 det1240
mxx (8.5, 2.5) (8.5, 3.0)     @noisy det636
mxx (7.5, 3.5) (7.5, 4)       @noisy det1095
mzz (7.5, 3) (8, 3)           @noisy det693 det1303
mz (8.5, 4.0)                 @noisy det223 det875
mxx (8.5, 4.5) (8.5, 5.0)     @noisy det1071
mxx (7.5, 5.5) (7.5, 6)       @noisy det1698
mzz (7.5, 5) (8, 5)           @noisy det397 det677
mz (8.5, 6.0)                 @noisy det329 det1171
mxx (8.5, 6.5) (8.5, 7.0)     @noisy det1266
mxx (7.5, 8) (7.5, 7.5)       @noisy det1463
mzz (8, 7) (7.5, 7)           @noisy det127 det987

--------         19
mzz (0.5, -0.5) (0.0, -0.5)     @noisy det646
mx (1.0, -0.5)                @noisy det903 det1790
mzz (0, 1.5) (0.5, 1.5)       @noisy det646 det753
mxx (1, 1) (1, 1.5)           @noisy det1341 det1599
mzz (0, 3.5) (0.5, 3.5)       @noisy det753 det940
mxx (1, 3) (1, 3.5)           @noisy det417 det795
mzz (0.5, 5.5) (0, 5.5)       @noisy det940 det1059
mxx (1, 5) (1, 5.5)           @noisy det865 det1253
mzz (0, 7.5) (0.5, 7.5)       @noisy det1059
mxx (1, 7.5) (1, 7)           @noisy det176 det228
mzz (1, 0.5) (1.5, 0.5)       @noisy det1169
mxx (2, 0) (2, 0.5)           @noisy det604 det1486
mzz (1, 2.5) (1.5, 2.5)       @noisy det200 det1169
mxx (2, 2) (2, 2.5)           @noisy det790 det1024
mzz (1.5, 4.5) (1, 4.5)       @noisy det200 det394
mxx (2, 4.5) (2, 4)           @noisy det1268 det1537
mzz (1, 6.5) (1.5, 6.5)       @noisy det128 det394
mxx (2, 6.5) (2, 6)           @noisy det130 det137
mzz (1.0, 8.5) (1.5, 8.5)     @noisy det128
mxx (2.0, 8.5) (2, 8)         @noisy det210 det1721
mzz (2.0, -0.5) (2.5, -0.5)     @noisy det929
mx (3.0, -0.5)                @noisy det1600 det1773
mzz (2, 1.5) (2.5, 1.5)       @noisy det129 det929
mxx (3, 1.5) (3, 1)           @noisy det1408 det1559
mzz (2, 3.5) (2.5, 3.5)       @noisy det129 det923
mxx (3, 3.5) (3, 3)           @noisy det244 det1312
mzz (2, 5.5) (2.5, 5.5)       @noisy det923 det1758
mxx (3, 5) (3, 5.5)           @noisy det1054 det1242
mzz (2.5, 7.5) (2, 7.5)       @noisy det1758
mxx (3, 7.5) (3, 7)           @noisy det630 det1558
mzz (3.5, 0.5) (3, 0.5)       @noisy det745
mxx (4, 0) (4, 0.5)           @noisy det1786 det1844
mzz (3, 2.5) (3.5, 2.5)       @noisy det67 det745
mxx (4, 2) (4, 2.5)           @noisy det51 det1461
mzz (3, 4.5) (3.5, 4.5)       @noisy det67 det116
mxx (4, 4.5) (4, 4)           @noisy det1013 det1561
mzz (3.5, 6.5) (3, 6.5)       @noisy det116 det1044
mxx (4, 6) (4, 6.5)           @noisy det1294 det1716
mzz (3.0, 8.5) (3.5, 8.5)     @noisy det1044
mxx (4.0, 8.5) (4, 8)         @noisy det1204 det1237
mzz (4.0, -0.5) (4.5, -0.5)     @noisy det682
mx (5.0, -0.5)                @noisy det169 det627
mzz (4, 1.5) (4.5, 1.5)       @noisy det188 det682
mxx (5, 1) (5, 1.5)           @noisy det368 det579
mzz (4.5, 3.5) (4, 3.5)       @noisy det188 det1567
mxx (5, 3.5) (5, 3)           @noisy det185 det1701
mzz (4, 5.5) (4.5, 5.5)       @noisy det658 det1567
mxx (5, 5.5) (5, 5)           @noisy det650 det659
mzz (4, 7.5) (4.5, 7.5)       @noisy det658
mxx (5, 7) (5, 7.5)           @noisy det942 det1271
mzz (5, 0.5) (5.5, 0.5)       @noisy det1026
mxx (6, 0) (6, 0.5)           @noisy det141 det981
mzz (5.5, 2.5) (5, 2.5)       @noisy det956 det1026
mxx (6, 2.5) (6, 2)           @noisy det700 det1194
mzz (5, 4.5) (5.5, 4.5)       @noisy det956 det1774
mxx (6, 4) (6, 4.5)           @noisy det54 det1278
mzz (5, 6.5) (5.5, 6.5)       @noisy det191 det1774
mxx (6, 6.5) (6, 6)           @noisy det145 det938
mzz (5.5, 8.5) (5.0, 8.5)     @noisy det191
mxx (6, 8) (6.0, 8.5)         @noisy det136 det1740
mzz (6.5, -0.5) (6.0, -0.5)     @noisy det262
mx (7.0, -0.5)                @noisy det347 det609
mzz (6, 1.5) (6.5, 1.5)       @noisy det146 det262
mxx (7, 1.5) (7, 1)           @noisy det902 det1491
mzz (6, 3.5) (6.5, 3.5)       @noisy det146 det1361
mxx (7, 3) (7, 3.5)           @noisy det499 det1095
mzz (6.5, 5.5) (6, 5.5)       @noisy det232 det1361
mxx (7, 5.5) (7, 5)           @noisy det501 det1698
mzz (6, 7.5) (6.5, 7.5)       @noisy det232
mxx (7, 7.5) (7, 7)           @noisy det183 det1463
mzz (7, 0.5) (7.5, 0.5)       @noisy det1137
mxx (8, 0.5) (8, 0)           @noisy det584 det799
mzz (7.5, 2.5) (7, 2.5)       @noisy det693 det1137
mxx (8, 2.5) (8, 2)           @noisy det636 det1199
mzz (7, 4.5) (7.5, 4.5)       @noisy det397 det693
mxx (8, 4) (8, 4.5)           @noisy det1071 det1450
mzz (7, 6.5) (7.5, 6.5)       @noisy det397 det987
mxx (8, 6.5) (8, 6)           @noisy det57 det1266
mzz (7.5, 8.5) (7.0, 8.5)     @noisy det987
mxx (8.0, 8.5) (8, 8)         @noisy det492 det1536
mzz (0, 1) (0.5, 1)           @noisy det646 det1134
mz (0.5, 0.5)                 @noisy det1060 det1134
mx (0.5, 0)                   @noisy det604 det903 det1790
mx (-0.5, 1.0)                @noisy det1599
mz (-0.5, 1.5)                @noisy det380 det982
mz (-0.5, 2.0)                @noisy det361 det380
mzz (0, 3) (0.5, 3)           @noisy det703 det753
mz (0.5, 2.5)                 @noisy det703 det1010
mx (0.5, 2)                   @noisy det1024 det1341 det1599
mx (-0.5, 3.0)                @noisy det417
mz (-0.5, 3.5)                @noisy det600 det1040
mz (-0.5, 4.0)                @noisy det422 det600
mzz (0.5, 5) (0, 5)           @noisy det940 det1713
mz (0.5, 4.5)                 @noisy det1014 det1713
mx (0.5, 4)                   @noisy det417 det795 det1268
mx (-0.5, 5.0)                @noisy det1253
mz (-0.5, 5.5)                @noisy det371 det1043
mz (-0.5, 6.0)                @noisy det371 det1508
mzz (0, 7) (0.5, 7)           @noisy det951 det1059
mz (0.5, 6.5)                 @noisy det951 det1047
mx (0.5, 6)                   @noisy det130 det865 det1253
mx (-0.5, 7.0)                @noisy det176
mz (-0.5, 7.5)                @noisy det1039 det1819
mz (-0.5, 8.0)                @noisy det1696 det1819
mzz (1, 2) (1.5, 2)           @noisy det1169 det1840
mz (1.5, 1.5)                 @noisy det973 det1840
mx (1.5, 1)                   @noisy det604 det1341 det1486 det1559
mzz (1.5, 4) (1, 4)           @noisy det200 det1042
mz (1.5, 3.5)                 @noisy det1042 det1078
mx (1.5, 3)                   @noisy det244 det790 det795 det1024
mzz (1, 6) (1.5, 6)           @noisy det394 det859
mz (1.5, 5.5)                 @noisy det859 det1041
mx (1.5, 5)                   @noisy det865 det1054 det1268 det1537
mzz (1, 8) (1.5, 8)           @noisy det128 det1507
mz (1.5, 7.5)                 @noisy det1055 det1507
mx (1.5, 7)                   @noisy det130 det137 det228 det630
mzz (2, 1) (2.5, 1)           @noisy det335 det929
mz (2.5, 0.5)                 @noisy det335 det1028
mx (2.5, 0)                   @noisy det1486 det1600 det1773 det1844
mzz (2, 3) (2.5, 3)           @noisy det129 det135
mz (2.5, 2.5)                 @noisy det135 det1046
mx (2.5, 2)                   @noisy det790 det1408 det1461 det1559
mzz (2, 5) (2.5, 5)           @noisy det923 det1244
mz (2.5, 4.5)                 @noisy det954 det1244
mx (2.5, 4)                   @noisy det244 det1312 det1537 det1561
mzz (2.5, 7) (2, 7)           @noisy det910 det1758
mz (2.5, 6.5)                 @noisy det910 det1045
mx (2.5, 6)                   @noisy det137 det1054 det1242 det1294
mzz (3, 2) (3.5, 2)           @noisy det745 det980
mz (3.5, 1.5)                 @noisy det980 det1020
mx (3.5, 1)                   @noisy det368 det1408 det1786 det1844
mzz (3, 4) (3.5, 4)           @noisy det67 det1027
mz (3.5, 3.5)                 @noisy det1027 det1077
mx (3.5, 3)                   @noisy det51 det185 det1312 det1461
mzz (3.5, 6) (3, 6)           @noisy det116 det1337
mz (3.5, 5.5)                 @noisy det949 det1337
mx (3.5, 5)                   @noisy det659 det1013 det1242 det1561
mzz (3, 8) (3.5, 8)           @noisy det922 det1044
mz (3.5, 7.5)                 @noisy det922 det1025
mx (3.5, 7)                   @noisy det942 det1294 det1558 det1716
mzz (4, 1) (4.5, 1)           @noisy det682 det1586
mz (4.5, 0.5)                 @noisy det1056 det1586
mx (4.5, 0)                   @noisy det169 det627 det981 det1786
mzz (4.5, 3) (4, 3)           @noisy det188 det720
mz (4.5, 2.5)                 @noisy det720 det1005
mx (4.5, 2)                   @noisy det51 det368 det579 det1194
mzz (4, 5) (4.5, 5)           @noisy det1261 det1567
mz (4.5, 4.5)                 @noisy det1012 det1261
mx (4.5, 4)                   @noisy det185 det1013 det1278 det1701
mzz (4, 7) (4.5, 7)           @noisy det465 det658
mz (4.5, 6.5)                 @noisy det465 det1083
mx (4.5, 6)                   @noisy det145 det650 det659 det1716
mzz (5.5, 2) (5, 2)           @noisy det1026 det1613
mz (5.5, 1.5)                 @noisy det1023 det1613
mx (5.5, 1)                   @noisy det141 det579 det981 det1491
mzz (5, 4) (5.5, 4)           @noisy det407 det956
mz (5.5, 3.5)                 @noisy det407 det1048
mx (5.5, 3)                   @noisy det700 det1095 det1194 det1701
mzz (5, 6) (5.5, 6)           @noisy det613 det1774
mz (5.5, 5.5)                 @noisy det613 det991
mx (5.5, 5)                   @noisy det54 det650 det1278 det1698
mzz (5.5, 8) (5, 8)           @noisy det191 det1125
mz (5.5, 7.5)                 @noisy det960 det1125
mx (5.5, 7)                   @noisy det145 det938 det1271 det1463
mzz (6, 1) (6.5, 1)           @noisy det262 det1087
mz (6.5, 0.5)                 @noisy det1001 det1087
mx (6.5, 0)                   @noisy det141 det347 det584 det609
mzz (6, 3) (6.5, 3)           @noisy det146 det864
mz (6.5, 2.5)                 @noisy det864 det971
mx (6.5, 2)                   @noisy det636 det700 det902 det1491
mzz (6.5, 5) (6, 5)           @noisy det1098 det1361
mz (6.5, 4.5)                 @noisy det1018 det1098
mx (6.5, 4)                   @noisy det54 det499 det1071 det1095
mzz (6, 7) (6.5, 7)           @noisy det232 det1687
mz (6.5, 6.5)                 @noisy det1081 det1687
mx (6.5, 6)                   @noisy det501 det938 det1266 det1698
mx (8.5, 0.0)                 @noisy det799
mz (8.5, 0.5)                 @noisy det1067 det1224
mzz (8.5, 1.0) (8, 1)         @noisy det1224 det1313
mzz (7.5, 2) (7, 2)           @noisy det869 det1137
mz (7.5, 1.5)                 @noisy det869 det1019
mx (7.5, 1)                   @noisy det584 det799 det902
mx (8.5, 2.0)                 @noisy det1199
mz (8.5, 2.5)                 @noisy det1034 det1240
mzz (8, 3) (8.5, 3.0)         @noisy det560 det1240
mzz (7, 4) (7.5, 4)           @noisy det693 det1303
mz (7.5, 3.5)                 @noisy det1075 det1303
mx (7.5, 3)                   @noisy det499 det636 det1199
mx (8.5, 4.0)                 @noisy det1450
mz (8.5, 4.5)                 @noisy det223 det985
mzz (8, 5) (8.5, 5.0)         @noisy det223 det875
mzz (7, 6) (7.5, 6)           @noisy det397 det677
mz (7.5, 5.5)                 @noisy det677 det1080
mx (7.5, 5)                   @noisy det501 det1071 det1450
mx (8.5, 6.0)                 @noisy det57
mz (8.5, 6.5)                 @noisy det329 det1031
mzz (8, 7) (8.5, 7.0)         @noisy det329 det1171
mzz (7.5, 8) (7, 8)           @noisy det127 det987
mz (7.5, 7.5)                 @noisy det127 det1022
mx (7.5, 7)                   @noisy det57 det183 det1266

--------         20
mx (0.0, -0.5)                @noisy det903 det1790
mzz (1.0, -0.5) (0.5, -0.5)     @noisy det646
mzz (1, 1.5) (0.5, 1.5)       @noisy det646 det753
mxx (0, 1.5) (0, 1)           @noisy det1341 det1599
mzz (1, 3.5) (0.5, 3.5)       @noisy det753 det940
mxx (0, 3.5) (0, 3)           @noisy det417 det795
mzz (0.5, 5.5) (1, 5.5)       @noisy det940 det1059
mxx (0, 5.5) (0, 5)           @noisy det865 det1253
mzz (1, 7.5) (0.5, 7.5)       @noisy det1059
mxx (0, 7) (0, 7.5)           @noisy det176 det228
mzz (1.5, 0.5) (2, 0.5)       @noisy det1169
mxx (1, 0.5) (1, 0)           @noisy det604 det1486
mzz (1.5, 2.5) (2, 2.5)       @noisy det200 det1169
mxx (1, 2) (1, 2.5)           @noisy det790 det1024
mzz (1.5, 4.5) (2, 4.5)       @noisy det200 det394
mxx (1, 4) (1, 4.5)           @noisy det1268 det1537
mzz (1.5, 6.5) (2, 6.5)       @noisy det128 det394
mxx (1, 6.5) (1, 6)           @noisy det130 det137
mxx (1.0, 8.5) (1, 8)         @noisy det210 det1721
mzz (1.5, 8.5) (2.0, 8.5)     @noisy det128
mx (2.0, -0.5)                @noisy det1600 det1773
mzz (2.5, -0.5) (3.0, -0.5)     @noisy det929
mzz (3, 1.5) (2.5, 1.5)       @noisy det129 det929
mxx (2, 1) (2, 1.5)           @noisy det1408 det1559
mzz (2.5, 3.5) (3, 3.5)       @noisy det129 det923
mxx (2, 3.5) (2, 3)           @noisy det244 det1312
mzz (2.5, 5.5) (3, 5.5)       @noisy det923 det1758
mxx (2, 5.5) (2, 5)           @noisy det1054 det1242
mzz (2.5, 7.5) (3, 7.5)       @noisy det1758
mxx (2, 7) (2, 7.5)           @noisy det630 det1558
mzz (3.5, 0.5) (4, 0.5)       @noisy det745
mxx (3, 0) (3, 0.5)           @noisy det1786 det1844
mzz (3.5, 2.5) (4, 2.5)       @noisy det67 det745
mxx (3, 2.5) (3, 2)           @noisy det51 det1461
mzz (4, 4.5) (3.5, 4.5)       @noisy det67 det116
mxx (3, 4.5) (3, 4)           @noisy det1013 det1561
mzz (3.5, 6.5) (4, 6.5)       @noisy det116 det1044
mxx (3, 6) (3, 6.5)           @noisy det1294 det1716
mxx (3, 8) (3.0, 8.5)         @noisy det1204 det1237
mzz (3.5, 8.5) (4.0, 8.5)     @noisy det1044
mx (4.0, -0.5)                @noisy det169 det627
mzz (5.0, -0.5) (4.5, -0.5)     @noisy det682
mzz (5, 1.5) (4.5, 1.5)       @noisy det188 det682
mxx (4, 1.5) (4, 1)           @noisy det368 det579
mzz (5, 3.5) (4.5, 3.5)       @noisy det188 det1567
mxx (4, 3) (4, 3.5)           @noisy det185 det1701
mzz (5, 5.5) (4.5, 5.5)       @noisy det658 det1567
mxx (4, 5) (4, 5.5)           @noisy det650 det659
mzz (5, 7.5) (4.5, 7.5)       @noisy det658
mxx (4, 7) (4, 7.5)           @noisy det942 det1271
mzz (5.5, 0.5) (6, 0.5)       @noisy det1026
mxx (5, 0) (5, 0.5)           @noisy det141 det981
mzz (5.5, 2.5) (6, 2.5)       @noisy det956 det1026
mxx (5, 2) (5, 2.5)           @noisy det700 det1194
mzz (5.5, 4.5) (6, 4.5)       @noisy det956 det1774
mxx (5, 4.5) (5, 4)           @noisy det54 det1278
mzz (6, 6.5) (5.5, 6.5)       @noisy det191 det1774
mxx (5, 6) (5, 6.5)           @noisy det145 det938
mxx (5.0, 8.5) (5, 8)         @noisy det136 det1740
mzz (5.5, 8.5) (6.0, 8.5)     @noisy det191
mx (6.0, -0.5)                @noisy det347 det609
mzz (6.5, -0.5) (7.0, -0.5)     @noisy det262
mzz (6.5, 1.5) (7, 1.5)       @noisy det146 det262
mxx (6, 1.5) (6, 1)           @noisy det902 det1491
mzz (6.5, 3.5) (7, 3.5)       @noisy det146 det1361
mxx (6, 3.5) (6, 3)           @noisy det499 det1095
mzz (6.5, 5.5) (7, 5.5)       @noisy det232 det1361
mxx (6, 5) (6, 5.5)           @noisy det501 det1698
mzz (6.5, 7.5) (7, 7.5)       @noisy det232
mxx (6, 7.5) (6, 7)           @noisy det183 det1463
mzz (7.5, 0.5) (8, 0.5)       @noisy det1137
mxx (7, 0.5) (7, 0)           @noisy det584 det799
mzz (7.5, 2.5) (8, 2.5)       @noisy det693 det1137
mxx (7, 2) (7, 2.5)           @noisy det636 det1199
mzz (7.5, 4.5) (8, 4.5)       @noisy det397 det693
mxx (7, 4.5) (7, 4)           @noisy det1071 det1450
mzz (7.5, 6.5) (8, 6.5)       @noisy det397 det987
mxx (7, 6.5) (7, 6)           @noisy det57 det1266
mxx (7.0, 8.5) (7, 8)         @noisy det492 det1536
mzz (7.5, 8.5) (8.0, 8.5)     @noisy det987
mzz (0.5, 0) (0, 0)           @noisy det555 det646
mz (0.5, 0.5)                 @noisy det555 det1060
mx (0.5, 1)                   @noisy det1341 det1486 det1599
mz (-0.5, 1.0)                @noisy det233 det361
mz (-0.5, 1.5)                @noisy det233 det982
mx (-0.5, 2.0)                @noisy det1341
mzz (0, 2) (0.5, 2)           @noisy det753 det1121
mz (0.5, 2.5)                 @noisy det1010 det1121
mx (0.5, 3)                   @noisy det417 det790 det795
mz (-0.5, 3.0)                @noisy det326 det422
mz (-0.5, 3.5)                @noisy det326 det1040
mx (-0.5, 4.0)                @noisy det795
mzz (0, 4) (0.5, 4)           @noisy det940 det1588
mz (0.5, 4.5)                 @noisy det1014 det1588
mx (0.5, 5)                   @noisy det865 det1253 det1537
mz (-0.5, 5.0)                @noisy det16 det1508
mz (-0.5, 5.5)                @noisy det16 det1043
mx (-0.5, 6.0)                @noisy det865
mzz (0.5, 6) (0, 6)           @noisy det387 det1059
mz (0.5, 6.5)                 @noisy det387 det1047
mx (0.5, 7)                   @noisy det137 det176 det228
mz (-0.5, 7.0)                @noisy det1696 det1712
mz (-0.5, 7.5)                @noisy det1039 det1712
mx (-0.5, 8.0)                @noisy det228
mzz (1, 1) (1.5, 1)           @noisy det1169 det1764
mz (1.5, 1.5)                 @noisy det973 det1764
mx (1.5, 2)                   @noisy det790 det1024 det1408 det1599
mzz (1, 3) (1.5, 3)           @noisy det200 det947
mz (1.5, 3.5)                 @noisy det947 det1078
mx (1.5, 4)                   @noisy det417 det1268 det1312 det1537
mzz (1.5, 5) (1, 5)           @noisy det394 det1236
mz (1.5, 5.5)                 @noisy det1041 det1236
mx (1.5, 6)                   @noisy det130 det137 det1242 det1253
mzz (1, 7) (1.5, 7)           @noisy det100 det128
mz (1.5, 7.5)                 @noisy det100 det1055
mx (1.5, 8)                   @noisy det176 det210 det1558 det1721
mzz (2, 0) (2.5, 0)           @noisy det929 det1728
mz (2.5, 0.5)                 @noisy det1028 det1728
mx (2.5, 1)                   @noisy det604 det1408 det1559 det1786
mzz (2.5, 2) (2, 2)           @noisy det129 det495
mz (2.5, 2.5)                 @noisy det495 det1046
mx (2.5, 3)                   @noisy det51 det244 det1024 det1312
mzz (2, 4) (2.5, 4)           @noisy det173 det923
mz (2.5, 4.5)                 @noisy det173 det954
mx (2.5, 5)                   @noisy det1013 det1054 det1242 det1268
mzz (2, 6) (2.5, 6)           @noisy det647 det1758
mz (2.5, 6.5)                 @noisy det647 det1045
mx (2.5, 7)                   @noisy det130 det630 det1558 det1716
mzz (3, 1) (3.5, 1)           @noisy det745 det1645
mz (3.5, 1.5)                 @noisy det1020 det1645
mx (3.5, 2)                   @noisy det51 det579 det1461 det1559
mzz (3, 3) (3.5, 3)           @noisy det67 det237
mz (3.5, 3.5)                 @noisy det237 det1077
mx (3.5, 4)                   @noisy det244 det1013 det1561 det1701
mzz (3.5, 5) (3, 5)           @noisy det116 det1482
mz (3.5, 5.5)                 @noisy det949 det1482
mx (3.5, 6)                   @noisy det650 det1054 det1294 det1716
mzz (3, 7) (3.5, 7)           @noisy det1044 det1603
mz (3.5, 7.5)                 @noisy det1025 det1603
mx (3.5, 8)                   @noisy det630 det1204 det1237 det1271
mzz (4, 0) (4.5, 0)           @noisy det682 det1295
mz (4.5, 0.5)                 @noisy det1056 det1295
mx (4.5, 1)                   @noisy det141 det368 det579 det1844
mzz (4.5, 2) (4, 2)           @noisy det188 det390
mz (4.5, 2.5)                 @noisy det390 det1005
mx (4.5, 3)                   @noisy det185 det700 det1461 det1701
mzz (4, 4) (4.5, 4)           @noisy det1451 det1567
mz (4.5, 4.5)                 @noisy det1012 det1451
mx (4.5, 5)                   @noisy det54 det650 det659 det1561
mzz (4, 6) (4.5, 6)           @noisy det448 det658
mz (4.5, 6.5)                 @noisy det448 det1083
mx (4.5, 7)                   @noisy det938 det942 det1271 det1294
mzz (5.5, 1) (5, 1)           @noisy det247 det1026
mz (5.5, 1.5)                 @noisy det247 det1023
mx (5.5, 2)                   @noisy det368 det700 det902 det1194
mzz (5, 3) (5.5, 3)           @noisy det956 det1483
mz (5.5, 3.5)                 @noisy det1048 det1483
mx (5.5, 4)                   @noisy det54 det185 det499 det1278
mzz (5, 5) (5.5, 5)           @noisy det382 det1774
mz (5.5, 5.5)                 @noisy det382 det991
mx (5.5, 6)                   @noisy det145 det501 det659 det938
mzz (5.5, 7) (5, 7)           @noisy det64 det191
mz (5.5, 7.5)                 @noisy det64 det960
mx (5.5, 8)                   @noisy det136 det183 det942 det1740
mzz (6.5, 0) (6, 0)           @noisy det262 det385
mz (6.5, 0.5)                 @noisy det385 det1001
mx (6.5, 1)                   @noisy det799 det902 det981 det1491
mzz (6, 2) (6.5, 2)           @noisy det146 det1142
mz (6.5, 2.5)                 @noisy det971 det1142
mx (6.5, 3)                   @noisy det499 det1095 det1194 det1199
mzz (6, 4) (6.5, 4)           @noisy det267 det1361
mz (6.5, 4.5)                 @noisy det267 det1018
mx (6.5, 5)                   @noisy det501 det1278 det1450 det1698
mzz (6, 6) (6.5, 6)           @noisy det4 det232
mz (6.5, 6.5)                 @noisy det4 det1081
mx (6.5, 7)                   @noisy det57 det145 det183 det1463
mzz (8.5, 0.0) (8, 0)         @noisy det900 det1313
mz (8.5, 0.5)                 @noisy det900 det1067
mx (8.5, 1.0)                 @noisy det584
mzz (7, 1) (7.5, 1)           @noisy det1137 det1702
mz (7.5, 1.5)                 @noisy det1019 det1702
mx (7.5, 2)                   @noisy det636 det1199 det1491
mzz (8, 2) (8.5, 2.0)         @noisy det59 det560
mz (8.5, 2.5)                 @noisy det59 det1034
mx (8.5, 3.0)                 @noisy det636
mzz (7.5, 3) (7, 3)           @noisy det340 det693
mz (7.5, 3.5)                 @noisy det340 det1075
mx (7.5, 4)                   @noisy det1071 det1095 det1450
mzz (8, 4) (8.5, 4.0)         @noisy det875 det1709
mz (8.5, 4.5)                 @noisy det985 det1709
mx (8.5, 5.0)                 @noisy det1071
mzz (7, 5) (7.5, 5)           @noisy det397 det537
mz (7.5, 5.5)                 @noisy det537 det1080
mx (7.5, 6)                   @noisy det57 det1266 det1698
mzz (8.5, 6.0) (8, 6)         @noisy det1171 det1476
mz (8.5, 6.5)                 @noisy det1031 det1476
mx (8.5, 7.0)                 @noisy det1266
mzz (7, 7) (7.5, 7)           @noisy det760 det987
mz (7.5, 7.5)                 @noisy det760 det1022
mx (7.5, 8)                   @noisy det492 det1463 det1536

--------         21
mz (0.0, -0.5)                @noisy det555
mx (0.5, -0.5)                @noisy det1281 det1790
mxx (1, 0) (1.0, -0.5)        @noisy det903 det1790
mxx (1, 1.5) (1, 2)           @noisy det1341 det1599
mx (0.5, 1.5)                 @noisy det1321 det1599
mz (0, 1.5)                   @noisy det233 det361 det646 det1121
mxx (1, 3.5) (1, 4)           @noisy det417 det795
mx (0.5, 3.5)                 @noisy det417 det1326
mz (0, 3.5)                   @noisy det326 det422 det753 det1588
mxx (1, 6) (1, 5.5)           @noisy det865 det1253
mx (0.5, 5.5)                 @noisy det1253 det1296
mz (0, 5.5)                   @noisy det16 det387 det940 det1508
mxx (1, 7.5) (1, 8)           @noisy det176 det228
mx (0.5, 7.5)                 @noisy det176 det1257
mz (0, 7.5)                   @noisy det1059 det1696 det1712
mxx (2, 0.5) (2, 1)           @noisy det604 det1486
mx (1.5, 0.5)                 @noisy det604 det1297
mz (1, 0.5)                   @noisy det555 det646 det1764
mxx (2, 3) (2, 2.5)           @noisy det790 det1024
mx (1.5, 2.5)                 @noisy det1024 det1254
mz (1, 2.5)                   @noisy det753 det947 det1121 det1169
mxx (2, 4.5) (2, 5)           @noisy det1268 det1537
mx (1.5, 4.5)                 @noisy det1268 det1384
mz (1, 4.5)                   @noisy det200 det940 det1236 det1588
mxx (2, 6.5) (2, 7)           @noisy det130 det137
mx (1.5, 6.5)                 @noisy det130 det1355
mz (1, 6.5)                   @noisy det100 det387 det394 det1059
mz (1.0, 8.5)                 @noisy det128
mx (1.5, 8.5)                 @noisy det210 det1360
mx (2.0, 8.5)                 @noisy det210 det1721
mz (2.0, -0.5)                @noisy det1728
mx (2.5, -0.5)                @noisy det1375 det1600
mxx (3.0, -0.5) (3, 0)        @noisy det1600 det1773
mxx (3, 1.5) (3, 2)           @noisy det1408 det1559
mx (2.5, 1.5)                 @noisy det1300 det1559
mz (2, 1.5)                   @noisy det495 det929 det1169 det1764
mxx (3, 3.5) (3, 4)           @noisy det244 det1312
mx (2.5, 3.5)                 @noisy det244 det1249
mz (2, 3.5)                   @noisy det129 det173 det200 det947
mxx (3, 5.5) (3, 6)           @noisy det1054 det1242
mx (2.5, 5.5)                 @noisy det1054 det1368
mz (2, 5.5)                   @noisy det394 det647 det923 det1236
mxx (3, 7.5) (3, 8)           @noisy det630 det1558
mx (2.5, 7.5)                 @noisy det630 det1371
mz (2, 7.5)                   @noisy det100 det128 det1758
mxx (4, 0.5) (4, 1)           @noisy det1786 det1844
mx (3.5, 0.5)                 @noisy det1289 det1844
mz (3, 0.5)                   @noisy det929 det1645 det1728
mxx (4, 2.5) (4, 3)           @noisy det51 det1461
mx (3.5, 2.5)                 @noisy det1373 det1461
mz (3, 2.5)                   @noisy det129 det237 det495 det745
mxx (4, 4.5) (4, 5)           @noisy det1013 det1561
mx (3.5, 4.5)                 @noisy det1273 det1561
mz (3, 4.5)                   @noisy det67 det173 det923 det1482
mxx (4, 6.5) (4, 7)           @noisy det1294 det1716
mx (3.5, 6.5)                 @noisy det1258 det1294
mz (3, 6.5)                   @noisy det116 det647 det1603 det1758
mz (3.0, 8.5)                 @noisy det1044
mx (3.5, 8.5)                 @noisy det1237 det1323
mx (4.0, 8.5)                 @noisy det1204 det1237
mz (4.0, -0.5)                @noisy det1295
mx (4.5, -0.5)                @noisy det627 det1291
mxx (5.0, -0.5) (5, 0)        @noisy det169 det627
mxx (5, 1.5) (5, 2)           @noisy det368 det579
mx (4.5, 1.5)                 @noisy det368 det1389
mz (4, 1.5)                   @noisy det390 det682 det745 det1645
mxx (5, 3.5) (5, 4)           @noisy det185 det1701
mx (4.5, 3.5)                 @noisy det185 det1367
mz (4, 3.5)                   @noisy det67 det188 det237 det1451
mxx (5, 5.5) (5, 6)           @noisy det650 det659
mx (4.5, 5.5)                 @noisy det659 det1332
mz (4, 5.5)                   @noisy det116 det448 det1482 det1567
mxx (5, 7.5) (5, 8)           @noisy det942 det1271
mx (4.5, 7.5)                 @noisy det942 det1396
mz (4, 7.5)                   @noisy det658 det1044 det1603
mxx (6, 1) (6, 0.5)           @noisy det141 det981
mx (5.5, 0.5)                 @noisy det981 det1329
mz (5, 0.5)                   @noisy det247 det682 det1295
mxx (6, 2.5) (6, 3)           @noisy det700 det1194
mx (5.5, 2.5)                 @noisy det1194 det1365
mz (5, 2.5)                   @noisy det188 det390 det1026 det1483
mxx (6, 4.5) (6, 5)           @noisy det54 det1278
mx (5.5, 4.5)                 @noisy det1260 det1278
mz (5, 4.5)                   @noisy det382 det956 det1451 det1567
mxx (6, 6.5) (6, 7)           @noisy det145 det938
mx (5.5, 6.5)                 @noisy det145 det1335
mz (5, 6.5)                   @noisy det64 det448 det658 det1774
mz (5.0, 8.5)                 @noisy det191
mx (5.5, 8.5)                 @noisy det136 det1307
mx (6.0, 8.5)                 @noisy det136 det1740
mz (6.0, -0.5)                @noisy det385
mx (6.5, -0.5)                @noisy det609 det1358
mxx (7, 0) (7.0, -0.5)        @noisy det347 det609
mxx (7, 1.5) (7, 2)           @noisy det902 det1491
mx (6.5, 1.5)                 @noisy det1344 det1491
mz (6, 1.5)                   @noisy det247 det262 det1026 det1142
mxx (7, 4) (7, 3.5)           @noisy det499 det1095
mx (6.5, 3.5)                 @noisy det1095 det1263
mz (6, 3.5)                   @noisy det146 det267 det956 det1483
mxx (7, 5.5) (7, 6)           @noisy det501 det1698
mx (6.5, 5.5)                 @noisy det1276 det1698
mz (6, 5.5)                   @noisy det4 det382 det1361 det1774
mxx (7, 7.5) (7, 8)           @noisy det183 det1463
mx (6.5, 7.5)                 @noisy det1345 det1463
mz (6, 7.5)                   @noisy det64 det191 det232
mxx (8, 0.5) (8, 1)           @noisy det584 det799
mx (7.5, 0.5)                 @noisy det584 det1333
mz (7, 0.5)                   @noisy det262 det385 det1702
mxx (8, 2.5) (8, 3)           @noisy det636 det1199
mx (7.5, 2.5)                 @noisy det636 det1340
mz (7, 2.5)                   @noisy det146 det340 det1137 det1142
mxx (8, 4.5) (8, 5)           @noisy det1071 det1450
mx (7.5, 4.5)                 @noisy det1071 det1327
mz (7, 4.5)                   @noisy det267 det537 det693 det1361
mxx (8, 7) (8, 6.5)           @noisy det57 det1266
mx (7.5, 6.5)                 @noisy det1266 det1279
mz (7, 6.5)                   @noisy det4 det232 det397 det760
mz (7.0, 8.5)                 @noisy det987
mx (7.5, 8.5)                 @noisy det1391 det1536
mx (8.0, 8.5)                 @noisy det492 det1536
mxx (0.5, 0.5) (0.5, 0)       @noisy det1486
mzz (1, 1) (0.5, 1)           @noisy det555 det646
mxx (-0.5, 1.5) (-0.5, 1.0)     @noisy det1341
mzz (-0.5, 2.0) (0, 2)        @noisy det233 det361
mxx (0.5, 2.5) (0.5, 2)       @noisy det790
mzz (1, 3) (0.5, 3)           @noisy det753 det1121
mxx (-0.5, 3.0) (-0.5, 3.5)     @noisy det795
mzz (-0.5, 4.0) (0, 4)        @noisy det326 det422
mxx (0.5, 4.5) (0.5, 4)       @noisy det1537
mzz (0.5, 5) (1, 5)           @noisy det940 det1588
mxx (-0.5, 5.0) (-0.5, 5.5)     @noisy det865
mzz (-0.5, 6.0) (0, 6)        @noisy det16 det1508
mxx (0.5, 6.5) (0.5, 6)       @noisy det137
mzz (1, 7) (0.5, 7)           @noisy det387 det1059
mxx (-0.5, 7.5) (-0.5, 7.0)     @noisy det228
mzz (-0.5, 8.0) (0, 8)        @noisy det1696 det1712
mxx (1.5, 1.5) (1.5, 1)       @noisy det1341 det1408
mzz (1.5, 2) (2, 2)           @noisy det1169 det1764
mxx (1.5, 3.5) (1.5, 3)       @noisy det795 det1312
mzz (1.5, 4) (2, 4)           @noisy det200 det947
mxx (1.5, 5) (1.5, 5.5)       @noisy det865 det1242
mzz (1.5, 6) (2, 6)           @noisy det394 det1236
mxx (1.5, 7.5) (1.5, 7)       @noisy det228 det1558
mzz (1.5, 8) (2, 8)           @noisy det100 det128
mxx (2.5, 0.5) (2.5, 0)       @noisy det1486 det1786
mzz (3, 1) (2.5, 1)           @noisy det929 det1728
mxx (2.5, 2) (2.5, 2.5)       @noisy det51 det790
mzz (2.5, 3) (3, 3)           @noisy det129 det495
mxx (2.5, 4) (2.5, 4.5)       @noisy det1013 det1537
mzz (2.5, 5) (3, 5)           @noisy det173 det923
mxx (2.5, 6.5) (2.5, 6)       @noisy det137 det1716
mzz (2.5, 7) (3, 7)           @noisy det647 det1758
mxx (3.5, 1) (3.5, 1.5)       @noisy det579 det1408
mzz (3.5, 2) (4, 2)           @noisy det745 det1645
mxx (3.5, 3) (3.5, 3.5)       @noisy det1312 det1701
mzz (4, 4) (3.5, 4)           @noisy det67 det237
mxx (3.5, 5) (3.5, 5.5)       @noisy det650 det1242
mzz (3.5, 6) (4, 6)           @noisy det116 det1482
mxx (3.5, 7) (3.5, 7.5)       @noisy det1271 det1558
mzz (3.5, 8) (4, 8)           @noisy det1044 det1603
mxx (4.5, 0.5) (4.5, 0)       @noisy det141 det1786
mzz (5, 1) (4.5, 1)           @noisy det682 det1295
mxx (4.5, 2) (4.5, 2.5)       @noisy det51 det700
mzz (5, 3) (4.5, 3)           @noisy det188 det390
mxx (4.5, 4.5) (4.5, 4)       @noisy det54 det1013
mzz (5, 5) (4.5, 5)           @noisy det1451 det1567
mxx (4.5, 6.5) (4.5, 6)       @noisy det938 det1716
mzz (5, 7) (4.5, 7)           @noisy det448 det658
mxx (5.5, 1) (5.5, 1.5)       @noisy det579 det902
mzz (5.5, 2) (6, 2)           @noisy det247 det1026
mxx (5.5, 3) (5.5, 3.5)       @noisy det499 det1701
mzz (5.5, 4) (6, 4)           @noisy det956 det1483
mxx (5.5, 5.5) (5.5, 5)       @noisy det501 det650
mzz (6, 6) (5.5, 6)           @noisy det382 det1774
mxx (5.5, 7) (5.5, 7.5)       @noisy det183 det1271
mzz (5.5, 8) (6, 8)           @noisy det64 det191
mxx (6.5, 0) (6.5, 0.5)       @noisy det141 det799
mzz (6.5, 1) (7, 1)           @noisy det262 det385
mxx (6.5, 2.5) (6.5, 2)       @noisy det700 det1199
mzz (6.5, 3) (7, 3)           @noisy det146 det1142
mxx (6.5, 4.5) (6.5, 4)       @noisy det54 det1450
mzz (6.5, 5) (7, 5)           @noisy det267 det1361
mxx (6.5, 6) (6.5, 6.5)       @noisy det57 det938
mzz (6.5, 7) (7, 7)           @noisy det4 det232
mxx (8.5, 0.0) (8.5, 0.5)     @noisy det799
mz (8.5, 1.0)                 @noisy det900 det1313
mxx (7.5, 1.5) (7.5, 1)       @noisy det902
mzz (7.5, 2) (8, 2)           @noisy det1137 det1702
mxx (8.5, 2.5) (8.5, 2.0)     @noisy det1199
mz (8.5, 3.0)                 @noisy det59 det560
mxx (7.5, 3) (7.5, 3.5)       @noisy det499
mzz (7.5, 4) (8, 4)           @noisy det340 det693
mxx (8.5, 4.5) (8.5, 4.0)     @noisy det1450
mz (8.5, 5.0)                 @noisy det875 det1709
mxx (7.5, 5) (7.5, 5.5)       @noisy det501
mzz (7.5, 6) (8, 6)           @noisy det397 det537
mxx (8.5, 6.0) (8.5, 6.5)     @noisy det57
mz (8.5, 7.0)                 @noisy det1171 det1476
mxx (7.5, 7.5) (7.5, 7)       @noisy det183
mzz (7.5, 8) (8, 8)           @noisy det760 det987

--------         22
mxx (0.0, -0.5) (0, 0)        @noisy det903 det1495
mx (0.5, -0.5)                @noisy det1281 det1495
mz (1.0, -0.5)                @noisy det646
mxx (0, 1.5) (0, 2)           @noisy det346 det1341
mx (0.5, 1.5)                 @noisy det346 det1321
mz (1, 1.5)                   @noisy det555 det753 det1169 det1764
mxx (0, 3.5) (0, 4)           @noisy det795 det1744
mx (0.5, 3.5)                 @noisy det1326 det1744
mz (1, 3.5)                   @noisy det200 det940 det947 det1121
mxx (0, 5.5) (0, 6)           @noisy det858 det865
mx (0.5, 5.5)                 @noisy det858 det1296
mz (1, 5.5)                   @noisy det394 det1059 det1236 det1588
mxx (0, 7.5) (0, 8)           @noisy det228 det1448
mx (0.5, 7.5)                 @noisy det1257 det1448
mz (1, 7.5)                   @noisy det100 det128 det387
mxx (1, 0.5) (1, 1)           @noisy det1486 det1519
mx (1.5, 0.5)                 @noisy det1297 det1519
mz (2, 0.5)                   @noisy det929 det1169 det1728
mxx (1, 2.5) (1, 3)           @noisy det790 det930
mx (1.5, 2.5)                 @noisy det930 det1254
mz (2, 2.5)                   @noisy det129 det200 det495 det1764
mxx (1, 4.5) (1, 5)           @noisy det1537 det1620
mx (1.5, 4.5)                 @noisy det1384 det1620
mz (2, 4.5)                   @noisy det173 det394 det923 det947
mxx (1, 6.5) (1, 7)           @noisy det137 det170
mx (1.5, 6.5)                 @noisy det170 det1355
mz (2, 6.5)                   @noisy det128 det647 det1236 det1758
mx (1.0, 8.5)                 @noisy det1207 det1721
mx (1.5, 8.5)                 @noisy det1207 det1360
mz (2.0, 8.5)                 @noisy det100
mxx (2.0, -0.5) (2, 0)        @noisy det1238 det1773
mx (2.5, -0.5)                @noisy det1238 det1375
mz (3.0, -0.5)                @noisy det929
mxx (2, 1.5) (2, 2)           @noisy det396 det1408
mx (2.5, 1.5)                 @noisy det396 det1300
mz (3, 1.5)                   @noisy det129 det745 det1645 det1728
mxx (2, 3.5) (2, 4)           @noisy det873 det1312
mx (2.5, 3.5)                 @noisy det873 det1249
mz (3, 3.5)                   @noisy det67 det237 det495 det923
mxx (2, 5.5) (2, 6)           @noisy det1242 det1514
mx (2.5, 5.5)                 @noisy det1368 det1514
mz (3, 5.5)                   @noisy det116 det173 det1482 det1758
mxx (2, 7.5) (2, 8)           @noisy det1 det1558
mx (2.5, 7.5)                 @noisy det1 det1371
mz (3, 7.5)                   @noisy det647 det1044 det1603
mxx (3, 1) (3, 0.5)           @noisy det83 det1786
mx (3.5, 0.5)                 @noisy det83 det1289
mz (4, 0.5)                   @noisy det682 det745 det1295
mxx (3, 2.5) (3, 3)           @noisy det51 det197
mx (3.5, 2.5)                 @noisy det197 det1373
mz (4, 2.5)                   @noisy det67 det188 det390 det1645
mxx (3, 4.5) (3, 5)           @noisy det96 det1013
mx (3.5, 4.5)                 @noisy det96 det1273
mz (4, 4.5)                   @noisy det116 det237 det1451 det1567
mxx (3, 7) (3, 6.5)           @noisy det238 det1716
mx (3.5, 6.5)                 @noisy det238 det1258
mz (4, 6.5)                   @noisy det448 det658 det1044 det1482
mx (3.0, 8.5)                 @noisy det430 det1204
mx (3.5, 8.5)                 @noisy det430 det1323
mz (4.0, 8.5)                 @noisy det1603
mxx (4.0, -0.5) (4, 0)        @noisy det169 det1454
mx (4.5, -0.5)                @noisy det1291 det1454
mz (5.0, -0.5)                @noisy det682
mxx (4, 1.5) (4, 2)           @noisy det579 det1564
mx (4.5, 1.5)                 @noisy det1389 det1564
mz (5, 1.5)                   @noisy det188 det247 det1026 det1295
mxx (4, 4) (4, 3.5)           @noisy det1092 det1701
mx (4.5, 3.5)                 @noisy det1092 det1367
mz (5, 3.5)                   @noisy det390 det956 det1483 det1567
mxx (4, 5.5) (4, 6)           @noisy det124 det650
mx (4.5, 5.5)                 @noisy det124 det1332
mz (5, 5.5)                   @noisy det382 det658 det1451 det1774
mxx (4, 7.5) (4, 8)           @noisy det81 det1271
mx (4.5, 7.5)                 @noisy det81 det1396
mz (5, 7.5)                   @noisy det64 det191 det448
mxx (5, 0.5) (5, 1)           @noisy det141 det1231
mx (5.5, 0.5)                 @noisy det1231 det1329
mz (6, 0.5)                   @noisy det262 det385 det1026
mxx (5, 3) (5, 2.5)           @noisy det18 det700
mx (5.5, 2.5)                 @noisy det18 det1365
mz (6, 2.5)                   @noisy det146 det247 det956 det1142
mxx (5, 4.5) (5, 5)           @noisy det54 det1195
mx (5.5, 4.5)                 @noisy det1195 det1260
mz (6, 4.5)                   @noisy det267 det1361 det1483 det1774
mxx (5, 6.5) (5, 7)           @noisy det938 det1499
mx (5.5, 6.5)                 @noisy det1335 det1499
mz (6, 6.5)                   @noisy det4 det191 det232 det382
mx (5.0, 8.5)                 @noisy det404 det1740
mx (5.5, 8.5)                 @noisy det404 det1307
mz (6.0, 8.5)                 @noisy det64
mxx (6.0, -0.5) (6, 0)        @noisy det347 det1441
mx (6.5, -0.5)                @noisy det1358 det1441
mz (7.0, -0.5)                @noisy det262
mxx (6, 1.5) (6, 2)           @noisy det544 det902
mx (6.5, 1.5)                 @noisy det544 det1344
mz (7, 1.5)                   @noisy det146 det385 det1137 det1702
mxx (6, 3.5) (6, 4)           @noisy det418 det499
mx (6.5, 3.5)                 @noisy det418 det1263
mz (7, 3.5)                   @noisy det340 det693 det1142 det1361
mxx (6, 6) (6, 5.5)           @noisy det126 det501
mx (6.5, 5.5)                 @noisy det126 det1276
mz (7, 5.5)                   @noisy det232 det267 det397 det537
mxx (6, 7.5) (6, 8)           @noisy det183 det1541
mx (6.5, 7.5)                 @noisy det1345 det1541
mz (7, 7.5)                   @noisy det4 det760 det987
mxx (7, 0.5) (7, 1)           @noisy det75 det799
mx (7.5, 0.5)                 @noisy det75 det1333
mz (8, 0.5)                   @noisy det900 det1137 det1313
mxx (7, 2.5) (7, 3)           @noisy det860 det1199
mx (7.5, 2.5)                 @noisy det860 det1340
mz (8, 2.5)                   @noisy det59 det560 det693 det1702
mxx (7, 4.5) (7, 5)           @noisy det1330 det1450
mx (7.5, 4.5)                 @noisy det1327 det1330
mz (8, 4.5)                   @noisy det340 det397 det875 det1709
mxx (7, 6.5) (7, 7)           @noisy det57 det1748
mx (7.5, 6.5)                 @noisy det1279 det1748
mz (8, 6.5)                   @noisy det537 det987 det1171 det1476
mx (7.0, 8.5)                 @noisy det156 det492
mx (7.5, 8.5)                 @noisy det156 det1391
mz (8.0, 8.5)                 @noisy det760
mxx (0.5, 0.5) (0.5, 1)       @noisy det1486
mzz (1, 0) (0.5, 0)           @noisy det555 det646
mzz (0, 1) (-0.5, 1.0)        @noisy det233 det361
mxx (-0.5, 2.0) (-0.5, 1.5)     @noisy det1341
mxx (0.5, 2.5) (0.5, 3)       @noisy det790
mzz (1, 2) (0.5, 2)           @noisy det753 det1121
mzz (-0.5, 3.0) (0, 3)        @noisy det326 det422
mxx (-0.5, 3.5) (-0.5, 4.0)     @noisy det795
mxx (0.5, 5) (0.5, 4.5)       @noisy det1537
mzz (1, 4) (0.5, 4)           @noisy det940 det1588
mzz (-0.5, 5.0) (0, 5)        @noisy det16 det1508
mxx (-0.5, 5.5) (-0.5, 6.0)     @noisy det865
mxx (0.5, 6.5) (0.5, 7)       @noisy det137
mzz (0.5, 6) (1, 6)           @noisy det387 det1059
mzz (0, 7) (-0.5, 7.0)        @noisy det1696 det1712
mxx (-0.5, 8.0) (-0.5, 7.5)     @noisy det228
mxx (1.5, 1.5) (1.5, 2)       @noisy det1341 det1408
mzz (1.5, 1) (2, 1)           @noisy det1169 det1764
mxx (1.5, 4) (1.5, 3.5)       @noisy det795 det1312
mzz (2, 3) (1.5, 3)           @noisy det200 det947
mxx (1.5, 5.5) (1.5, 6)       @noisy det865 det1242
mzz (1.5, 5) (2, 5)           @noisy det394 det1236
mxx (1.5, 7.5) (1.5, 8)       @noisy det228 det1558
mzz (1.5, 7) (2, 7)           @noisy det100 det128
mxx (2.5, 0.5) (2.5, 1)       @noisy det1486 det1786
mzz (2.5, 0) (3, 0)           @noisy det929 det1728
mxx (2.5, 2.5) (2.5, 3)       @noisy det51 det790
mzz (2.5, 2) (3, 2)           @noisy det129 det495
mxx (2.5, 4.5) (2.5, 5)       @noisy det1013 det1537
mzz (2.5, 4) (3, 4)           @noisy det173 det923
mxx (2.5, 7) (2.5, 6.5)       @noisy det137 det1716
mzz (3, 6) (2.5, 6)           @noisy det647 det1758
mxx (3.5, 1.5) (3.5, 2)       @noisy det579 det1408
mzz (3.5, 1) (4, 1)           @noisy det745 det1645
mxx (3.5, 3.5) (3.5, 4)       @noisy det1312 det1701
mzz (3.5, 3) (4, 3)           @noisy det67 det237
mxx (3.5, 5.5) (3.5, 6)       @noisy det650 det1242
mzz (3.5, 5) (4, 5)           @noisy det116 det1482
mxx (3.5, 7.5) (3.5, 8)       @noisy det1271 det1558
mzz (3.5, 7) (4, 7)           @noisy det1044 det1603
mxx (4.5, 0.5) (4.5, 1)       @noisy det141 det1786
mzz (5, 0) (4.5, 0)           @noisy det682 det1295
mxx (4.5, 2.5) (4.5, 3)       @noisy det51 det700
mzz (4.5, 2) (5, 2)           @noisy det188 det390
mxx (4.5, 4.5) (4.5, 5)       @noisy det54 det1013
mzz (5, 4) (4.5, 4)           @noisy det1451 det1567
mxx (4.5, 6.5) (4.5, 7)       @noisy det938 det1716
mzz (5, 6) (4.5, 6)           @noisy det448 det658
mxx (5.5, 1.5) (5.5, 2)       @noisy det579 det902
mzz (5.5, 1) (6, 1)           @noisy det247 det1026
mxx (5.5, 3.5) (5.5, 4)       @noisy det499 det1701
mzz (5.5, 3) (6, 3)           @noisy det956 det1483
mxx (5.5, 5.5) (5.5, 6)       @noisy det501 det650
mzz (5.5, 5) (6, 5)           @noisy det382 det1774
mxx (5.5, 7.5) (5.5, 8)       @noisy det183 det1271
mzz (5.5, 7) (6, 7)           @noisy det64 det191
mxx (6.5, 0.5) (6.5, 1)       @noisy det141 det799
mzz (6.5, 0) (7, 0)           @noisy det262 det385
mxx (6.5, 2.5) (6.5, 3)       @noisy det700 det1199
mzz (6.5, 2) (7, 2)           @noisy det146 det1142
mxx (6.5, 5) (6.5, 4.5)       @noisy det54 det1450
mzz (7, 4) (6.5, 4)           @noisy det267 det1361
mxx (6.5, 6.5) (6.5, 7)       @noisy det57 det938
mzz (6.5, 6) (7, 6)           @noisy det4 det232
mz (8.5, 0.0)                 @noisy det900 det1313
mxx (8.5, 0.5) (8.5, 1.0)     @noisy det799
mxx (7.5, 2) (7.5, 1.5)       @noisy det902
mzz (7.5, 1) (8, 1)           @noisy det1137 det1702
mz (8.5, 2.0)                 @noisy det59 det560
mxx (8.5, 2.5) (8.5, 3.0)     @noisy det1199
mxx (7.5, 3.5) (7.5, 4)       @noisy det499
mzz (7.5, 3) (8, 3)           @noisy det340 det693
mz (8.5, 4.0)                 @noisy det875 det1709
mxx (8.5, 4.5) (8.5, 5.0)     @noisy det1450
mxx (7.5, 5.5) (7.5, 6)       @noisy det501
mzz (7.5, 5) (8, 5)           @noisy det397 det537
mz (8.5, 6.0)                 @noisy det1171 det1476
mxx (8.5, 6.5) (8.5, 7.0)     @noisy det57
mxx (7.5, 8) (7.5, 7.5)       @noisy det183
mzz (8, 7) (7.5, 7)           @noisy det760 det987

--------         23
mzz (0.5, -0.5) (0.0, -0.5)     @noisy det555
mx (1.0, -0.5)                @noisy det903 det1495
mzz (0, 1.5) (0.5, 1.5)       @noisy det555 det1121
mxx (1, 1) (1, 1.5)           @noisy det346 det1341
mzz (0, 3.5) (0.5, 3.5)       @noisy det1121 det1588
mxx (1, 3) (1, 3.5)           @noisy det795 det1744
mzz (0.5, 5.5) (0, 5.5)       @noisy det387 det1588
mxx (1, 5) (1, 5.5)           @noisy det858 det865
mzz (0, 7.5) (0.5, 7.5)       @noisy det387
mxx (1, 7.5) (1, 7)           @noisy det228 det1448
mzz (1, 0.5) (1.5, 0.5)       @noisy det1764
mxx (2, 0) (2, 0.5)           @noisy det1486 det1519
mzz (1, 2.5) (1.5, 2.5)       @noisy det947 det1764
mxx (2, 2) (2, 2.5)           @noisy det790 det930
mzz (1.5, 4.5) (1, 4.5)       @noisy det947 det1236
mxx (2, 4.5) (2, 4)           @noisy det1537 det1620
mzz (1, 6.5) (1.5, 6.5)       @noisy det100 det1236
mxx (2, 6.5) (2, 6)           @noisy det137 det170
mzz (1.0, 8.5) (1.5, 8.5)     @noisy det100
mxx (2.0, 8.5) (2, 8)         @noisy det1207 det1721
mzz (2.0, -0.5) (2.5, -0.5)     @noisy det1728
mx (3.0, -0.5)                @noisy det1238 det1773
mzz (2, 1.5) (2.5, 1.5)       @noisy det495 det1728
mxx (3, 1.5) (3, 1)           @noisy det396 det1408
mzz (2, 3.5) (2.5, 3.5)       @noisy det173 det495
mxx (3, 3.5) (3, 3)           @noisy det873 det1312
mzz (2, 5.5) (2.5, 5.5)       @noisy det173 det647
mxx (3, 5) (3, 5.5)           @noisy det1242 det1514
mzz (2.5, 7.5) (2, 7.5)       @noisy det647
mxx (3, 7.5) (3, 7)           @noisy det1 det1558
mzz (3.5, 0.5) (3, 0.5)       @noisy det1645
mxx (4, 0) (4, 0.5)           @noisy det83 det1786
mzz (3, 2.5) (3.5, 2.5)       @noisy det237 det1645
mxx (4, 2) (4, 2.5)           @noisy det51 det197
mzz (3, 4.5) (3.5, 4.5)       @noisy det237 det1482
mxx (4, 4.5) (4, 4)           @noisy det96 det1013
mzz (3.5, 6.5) (3, 6.5)       @noisy det1482 det1603
mxx (4, 6) (4, 6.5)           @noisy det238 det1716
mzz (3.0, 8.5) (3.5, 8.5)     @noisy det1603
mxx (4.0, 8.5) (4, 8)         @noisy det430 det1204
mzz (4.0, -0.5) (4.5, -0.5)     @noisy det1295
mx (5.0, -0.5)                @noisy det169 det1454
mzz (4, 1.5) (4.5, 1.5)       @noisy det390 det1295
mxx (5, 1) (5, 1.5)           @noisy det579 det1564
mzz (4.5, 3.5) (4, 3.5)       @noisy det390 det1451
mxx (5, 3.5) (5, 3)           @noisy det1092 det1701
mzz (4, 5.5) (4.5, 5.5)       @noisy det448 det1451
mxx (5, 5.5) (5, 5)           @noisy det124 det650
mzz (4, 7.5) (4.5, 7.5)       @noisy det448
mxx (5, 7) (5, 7.5)           @noisy det81 det1271
mzz (5, 0.5) (5.5, 0.5)       @noisy det247
mxx (6, 0) (6, 0.5)           @noisy det141 det1231
mzz (5.5, 2.5) (5, 2.5)       @noisy det247 det1483
mxx (6, 2.5) (6, 2)           @noisy det18 det700
mzz (5, 4.5) (5.5, 4.5)       @noisy det382 det1483
mxx (6, 4) (6, 4.5)           @noisy det54 det1195
mzz (5, 6.5) (5.5, 6.5)       @noisy det64 det382
mxx (6, 6.5) (6, 6)           @noisy det938 det1499
mzz (5.5, 8.5) (5.0, 8.5)     @noisy det64
mxx (6, 8) (6.0, 8.5)         @noisy det404 det1740
mzz (6.5, -0.5) (6.0, -0.5)     @noisy det385
mx (7.0, -0.5)                @noisy det347 det1441
mzz (6, 1.5) (6.5, 1.5)       @noisy det385 det1142
mxx (7, 1.5) (7, 1)           @noisy det544 det902
mzz (6, 3.5) (6.5, 3.5)       @noisy det267 det1142
mxx (7, 3) (7, 3.5)           @noisy det418 det499
mzz (6.5, 5.5) (6, 5.5)       @noisy det4 det267
mxx (7, 5.5) (7, 5)           @noisy det126 det501
mzz (6, 7.5) (6.5, 7.5)       @noisy det4
mxx (7, 7.5) (7, 7)           @noisy det183 det1541
mzz (7, 0.5) (7.5, 0.5)       @noisy det1702
mxx (8, 0.5) (8, 0)           @noisy det75 det799
mzz (7.5, 2.5) (7, 2.5)       @noisy det340 det1702
mxx (8, 2.5) (8, 2)           @noisy det860 det1199
mzz (7, 4.5) (7.5, 4.5)       @noisy det340 det537
mxx (8, 4) (8, 4.5)           @noisy det1330 det1450
mzz (7, 6.5) (7.5, 6.5)       @noisy det537 det760
mxx (8, 6.5) (8, 6)           @noisy det57 det1748
mzz (7.5, 8.5) (7.0, 8.5)     @noisy det760
mxx (8.0, 8.5) (8, 8)         @noisy det156 det492
mzz (0, 1) (0.5, 1)           @noisy det555 det646
mz (0.5, 0.5)                 @noisy det646 det1650
mx (0.5, 0)                   @noisy det903 det1486 det1495
mx (-0.5, 1.0)                @noisy det1341
mz (-0.5, 1.5)                @noisy det361 det1643
mz (-0.5, 2.0)                @noisy det233 det361
mzz (0, 3) (0.5, 3)           @noisy det753 det1121
mz (0.5, 2.5)                 @noisy det753 det1602
mx (0.5, 2)                   @noisy det346 det790 det1341
mx (-0.5, 3.0)                @noisy det795
mz (-0.5, 3.5)                @noisy det422 det1565
mz (-0.5, 4.0)                @noisy det326 det422
mzz (0.5, 5) (0, 5)           @noisy det940 det1588
mz (0.5, 4.5)                 @noisy det940 det1609
mx (0.5, 4)                   @noisy det795 det1537 det1744
mx (-0.5, 5.0)                @noisy det865
mz (-0.5, 5.5)                @noisy det1508 det1566
mz (-0.5, 6.0)                @noisy det16 det1508
mzz (0, 7) (0.5, 7)           @noisy det387 det1059
mz (0.5, 6.5)                 @noisy det1059 det1571
mx (0.5, 6)                   @noisy det137 det858 det865
mx (-0.5, 7.0)                @noisy det228
mz (-0.5, 7.5)                @noisy det1637 det1696
mz (-0.5, 8.0)                @noisy det1696 det1712
mzz (1, 2) (1.5, 2)           @noisy det1169 det1764
mz (1.5, 1.5)                 @noisy det1169 det1631
mx (1.5, 1)                   @noisy det346 det1408 det1486 det1519
mzz (1.5, 4) (1, 4)           @noisy det200 det947
mz (1.5, 3.5)                 @noisy det200 det1615
mx (1.5, 3)                   @noisy det790 det930 det1312 det1744
mzz (1, 6) (1.5, 6)           @noisy det394 det1236
mz (1.5, 5.5)                 @noisy det394 det1640
mx (1.5, 5)                   @noisy det858 det1242 det1537 det1620
mzz (1, 8) (1.5, 8)           @noisy det100 det128
mz (1.5, 7.5)                 @noisy det128 det1577
mx (1.5, 7)                   @noisy det137 det170 det1448 det1558
mzz (2, 1) (2.5, 1)           @noisy det929 det1728
mz (2.5, 0.5)                 @noisy det929 det1627
mx (2.5, 0)                   @noisy det1238 det1519 det1773 det1786
mzz (2, 3) (2.5, 3)           @noisy det129 det495
mz (2.5, 2.5)                 @noisy det129 det1568
mx (2.5, 2)                   @noisy det51 det396 det930 det1408
mzz (2, 5) (2.5, 5)           @noisy det173 det923
mz (2.5, 4.5)                 @noisy det923 det1557
mx (2.5, 4)                   @noisy det873 det1013 det1312 det1620
mzz (2.5, 7) (2, 7)           @noisy det647 det1758
mz (2.5, 6.5)                 @noisy det1641 det1758
mx (2.5, 6)                   @noisy det170 det1242 det1514 det1716
mzz (3, 2) (3.5, 2)           @noisy det745 det1645
mz (3.5, 1.5)                 @noisy det745 det1617
mx (3.5, 1)                   @noisy det83 det396 det579 det1786
mzz (3, 4) (3.5, 4)           @noisy det67 det237
mz (3.5, 3.5)                 @noisy det67 det1594
mx (3.5, 3)                   @noisy det51 det197 det873 det1701
mzz (3.5, 6) (3, 6)           @noisy det116 det1482
mz (3.5, 5.5)                 @noisy det116 det1596
mx (3.5, 5)                   @noisy det96 det650 det1013 det1514
mzz (3, 8) (3.5, 8)           @noisy det1044 det1603
mz (3.5, 7.5)                 @noisy det1044 det1624
mx (3.5, 7)                   @noisy det1 det238 det1271 det1716
mzz (4, 1) (4.5, 1)           @noisy det682 det1295
mz (4.5, 0.5)                 @noisy det682 det1649
mx (4.5, 0)                   @noisy det83 det141 det169 det1454
mzz (4.5, 3) (4, 3)           @noisy det188 det390
mz (4.5, 2.5)                 @noisy det188 det1598
mx (4.5, 2)                   @noisy det197 det579 det700 det1564
mzz (4, 5) (4.5, 5)           @noisy det1451 det1567
mz (4.5, 4.5)                 @noisy det1567 det1607
mx (4.5, 4)                   @noisy det54 det96 det1092 det1701
mzz (4, 7) (4.5, 7)           @noisy det448 det658
mz (4.5, 6.5)                 @noisy det658 det1544
mx (4.5, 6)                   @noisy det124 det238 det650 det938
mzz (5.5, 2) (5, 2)           @noisy det247 det1026
mz (5.5, 1.5)                 @noisy det1026 det1549
mx (5.5, 1)                   @noisy det141 det902 det1231 det1564
mzz (5, 4) (5.5, 4)           @noisy det956 det1483
mz (5.5, 3.5)                 @noisy det956 det1642
mx (5.5, 3)                   @noisy det18 det499 det700 det1092
mzz (5, 6) (5.5, 6)           @noisy det382 det1774
mz (5.5, 5.5)                 @noisy det1651 det1774
mx (5.5, 5)                   @noisy det54 det124 det501 det1195
mzz (5.5, 8) (5, 8)           @noisy det64 det191
mz (5.5, 7.5)                 @noisy det191 det1618
mx (5.5, 7)                   @noisy det81 det183 det938 det1499
mzz (6, 1) (6.5, 1)           @noisy det262 det385
mz (6.5, 0.5)                 @noisy det262 det1593
mx (6.5, 0)                   @noisy det347 det799 det1231 det1441
mzz (6, 3) (6.5, 3)           @noisy det146 det1142
mz (6.5, 2.5)                 @noisy det146 det1629
mx (6.5, 2)                   @noisy det18 det544 det902 det1199
mzz (6.5, 5) (6, 5)           @noisy det267 det1361
mz (6.5, 4.5)                 @noisy det1361 det1652
mx (6.5, 4)                   @noisy det418 det499 det1195 det1450
mzz (6, 7) (6.5, 7)           @noisy det4 det232
mz (6.5, 6.5)                 @noisy det232 det1540
mx (6.5, 6)                   @noisy det57 det126 det501 det1499
mx (8.5, 0.0)                 @noisy det75
mz (8.5, 0.5)                 @noisy det1313 det1538
mzz (8.5, 1.0) (8, 1)         @noisy det900 det1313
mzz (7.5, 2) (7, 2)           @noisy det1137 det1702
mz (7.5, 1.5)                 @noisy det1137 det1614
mx (7.5, 1)                   @noisy det75 det544 det799
mx (8.5, 2.0)                 @noisy det860
mz (8.5, 2.5)                 @noisy det560 det1560
mzz (8, 3) (8.5, 3.0)         @noisy det59 det560
mzz (7, 4) (7.5, 4)           @noisy det340 det693
mz (7.5, 3.5)                 @noisy det693 det1591
mx (7.5, 3)                   @noisy det418 det860 det1199
mx (8.5, 4.0)                 @noisy det1330
mz (8.5, 4.5)                 @noisy det875 det1647
mzz (8, 5) (8.5, 5.0)         @noisy det875 det1709
mzz (7, 6) (7.5, 6)           @noisy det397 det537
mz (7.5, 5.5)                 @noisy det397 det1654
mx (7.5, 5)                   @noisy det126 det1330 det1450
mx (8.5, 6.0)                 @noisy det1748
mz (8.5, 6.5)                 @noisy det1171 det1562
mzz (8, 7) (8.5, 7.0)         @noisy det1171 det1476
mzz (7.5, 8) (7, 8)           @noisy det760 det987
mz (7.5, 7.5)                 @noisy det987 det1622
mx (7.5, 7)                   @noisy det57 det1541 det1748

--------         24
mx (0.0, -0.5)                @noisy det903 det1495
mzz (1.0, -0.5) (0.5, -0.5)     @noisy det555
mzz (1, 1.5) (0.5, 1.5)       @noisy det555 det1121
mxx (0, 1.5) (0, 1)           @noisy det346 det1341
mzz (1, 3.5) (0.5, 3.5)       @noisy det1121 det1588
mxx (0, 3.5) (0, 3)           @noisy det795 det1744
mzz (0.5, 5.5) (1, 5.5)       @noisy det387 det1588
mxx (0, 5.5) (0, 5)           @noisy det858 det865
mzz (1, 7.5) (0.5, 7.5)       @noisy det387
mxx (0, 7) (0, 7.5)           @noisy det228 det1448
mzz (1.5, 0.5) (2, 0.5)       @noisy det1764
mxx (1, 0.5) (1, 0)           @noisy det1486 det1519
mzz (1.5, 2.5) (2, 2.5)       @noisy det947 det1764
mxx (1, 2) (1, 2.5)           @noisy det790 det930
mzz (1.5, 4.5) (2, 4.5)       @noisy det947 det1236
mxx (1, 4) (1, 4.5)           @noisy det1537 det1620
mzz (1.5, 6.5) (2, 6.5)       @noisy det100 det1236
mxx (1, 6.5) (1, 6)           @noisy det137 det170
mxx (1.0, 8.5) (1, 8)         @noisy det1207 det1721
mzz (1.5, 8.5) (2.0, 8.5)     @noisy det100
mx (2.0, -0.5)                @noisy det1238 det1773
mzz (2.5, -0.5) (3.0, -0.5)     @noisy det1728
mzz (3, 1.5) (2.5, 1.5)       @noisy det495 det1728
mxx (2, 1) (2, 1.5)           @noisy det396 det1408
mzz (2.5, 3.5) (3, 3.5)       @noisy det173 det495
mxx (2, 3.5) (2, 3)           @noisy det873 det1312
mzz (2.5, 5.5) (3, 5.5)       @noisy det173 det647
mxx (2, 5.5) (2, 5)           @noisy det1242 det1514
mzz (2.5, 7.5) (3, 7.5)       @noisy det647
mxx (2, 7) (2, 7.5)           @noisy det1 det1558
mzz (3.5, 0.5) (4, 0.5)       @noisy det1645
mxx (3, 0) (3, 0.5)           @noisy det83 det1786
mzz (3.5, 2.5) (4, 2.5)       @noisy det237 det1645
mxx (3, 2.5) (3, 2)           @noisy det51 det197
mzz (4, 4.5) (3.5, 4.5)       @noisy det237 det1482
mxx (3, 4.5) (3, 4)           @noisy det96 det1013
mzz (3.5, 6.5) (4, 6.5)       @noisy det1482 det1603
mxx (3, 6) (3, 6.5)           @noisy det238 det1716
mxx (3, 8) (3.0, 8.5)         @noisy det430 det1204
mzz (3.5, 8.5) (4.0, 8.5)     @noisy det1603
mx (4.0, -0.5)                @noisy det169 det1454
mzz (5.0, -0.5) (4.5, -0.5)     @noisy det1295
mzz (5, 1.5) (4.5, 1.5)       @noisy det390 det1295
mxx (4, 1.5) (4, 1)           @noisy det579 det1564
mzz (5, 3.5) (4.5, 3.5)       @noisy det390 det1451
mxx (4, 3) (4, 3.5)           @noisy det1092 det1701
mzz (5, 5.5) (4.5, 5.5)       @noisy det448 det1451
mxx (4, 5) (4, 5.5)           @noisy det124 det650
mzz (5, 7.5) (4.5, 7.5)       @noisy det448
mxx (4, 7) (4, 7.5)           @noisy det81 det1271
mzz (5.5, 0.5) (6, 0.5)       @noisy det247
mxx (5, 0) (5, 0.5)           @noisy det141 det1231
mzz (5.5, 2.5) (6, 2.5)       @noisy det247 det1483
mxx (5, 2) (5, 2.5)           @noisy det18 det700
mzz (5.5, 4.5) (6, 4.5)       @noisy det382 det1483
mxx (5, 4.5) (5, 4)           @noisy det54 det1195
mzz (6, 6.5) (5.5, 6.5)       @noisy det64 det382
mxx (5, 6) (5, 6.5)           @noisy det938 det1499
mxx (5.0, 8.5) (5, 8)         @noisy det404 det1740
mzz (5.5, 8.5) (6.0, 8.5)     @noisy det64
mx (6.0, -0.5)                @noisy det347 det1441
mzz (6.5, -0.5) (7.0, -0.5)     @noisy det385
mzz (6.5, 1.5) (7, 1.5)       @noisy det385 det1142
mxx (6, 1.5) (6, 1)           @noisy det544 det902
mzz (6.5, 3.5) (7, 3.5)       @noisy det267 det1142
mxx (6, 3.5) (6, 3)           @noisy det418 det499
mzz (6.5, 5.5) (7, 5.5)       @noisy det4 det267
mxx (6, 5) (6, 5.5)           @noisy det126 det501
mzz (6.5, 7.5) (7, 7.5)       @noisy det4
mxx (6, 7.5) (6, 7)           @noisy det183 det1541
mzz (7.5, 0.5) (8, 0.5)       @noisy det1702
mxx (7, 0.5) (7, 0)           @noisy det75 det799
mzz (7.5, 2.5) (8, 2.5)       @noisy det340 det1702
mxx (7, 2) (7, 2.5)           @noisy det860 det1199
mzz (7.5, 4.5) (8, 4.5)       @noisy det340 det537
mxx (7, 4.5) (7, 4)           @noisy det1330 det1450
mzz (7.5, 6.5) (8, 6.5)       @noisy det537 det760
mxx (7, 6.5) (7, 6)           @noisy det57 det1748
mxx (7.0, 8.5) (7, 8)         @noisy det156 det492
mzz (7.5, 8.5) (8.0, 8.5)     @noisy det760
mzz (0.5, 0) (0, 0)           @noisy det555 det953
mz (0.5, 0.5)                 @noisy det953 det1650
mx (0.5, 1)                   @noisy det346 det1341 det1519
mz (-0.5, 1.0)                @noisy det233 det419
mz (-0.5, 1.5)                @noisy det419 det1643
mx (-0.5, 2.0)                @noisy det346
mzz (0, 2) (0.5, 2)           @noisy det1121 det1190
mz (0.5, 2.5)                 @noisy det1190 det1602
mx (0.5, 3)                   @noisy det795 det930 det1744
mz (-0.5, 3.0)                @noisy det326 det1061
mz (-0.5, 3.5)                @noisy det1061 det1565
mx (-0.5, 4.0)                @noisy det1744
mzz (0, 4) (0.5, 4)           @noisy det1184 det1588
mz (0.5, 4.5)                 @noisy det1184 det1609
mx (0.5, 5)                   @noisy det858 det865 det1620
mz (-0.5, 5.0)                @noisy det16 det1189
mz (-0.5, 5.5)                @noisy det1189 det1566
mx (-0.5, 6.0)                @noisy det858
mzz (0.5, 6) (0, 6)           @noisy det387 det844
mz (0.5, 6.5)                 @noisy det844 det1571
mx (0.5, 7)                   @noisy det170 det228 det1448
mz (-0.5, 7.0)                @noisy det1705 det1712
mz (-0.5, 7.5)                @noisy det1637 det1705
mx (-0.5, 8.0)                @noisy det1448
mzz (1, 1) (1.5, 1)           @noisy det731 det1764
mz (1.5, 1.5)                 @noisy det731 det1631
mx (1.5, 2)                   @noisy det396 det790 det930 det1341
mzz (1, 3) (1.5, 3)           @noisy det638 det947
mz (1.5, 3.5)                 @noisy det638 det1615
mx (1.5, 4)                   @noisy det795 det873 det1537 det1620
mzz (1.5, 5) (1, 5)           @noisy det1236 det1467
mz (1.5, 5.5)                 @noisy det1467 det1640
mx (1.5, 6)                   @noisy det137 det170 det865 det1514
mzz (1, 7) (1.5, 7)           @noisy det100 det369
mz (1.5, 7.5)                 @noisy det369 det1577
mx (1.5, 8)                   @noisy det1 det228 det1207 det1721
mzz (2, 0) (2.5, 0)           @noisy det1576 det1728
mz (2.5, 0.5)                 @noisy det1576 det1627
mx (2.5, 1)                   @noisy det83 det396 det1408 det1486
mzz (2.5, 2) (2, 2)           @noisy det495 det596
mz (2.5, 2.5)                 @noisy det596 det1568
mx (2.5, 3)                   @noisy det197 det790 det873 det1312
mzz (2, 4) (2.5, 4)           @noisy det173 det1733
mz (2.5, 4.5)                 @noisy det1557 det1733
mx (2.5, 5)                   @noisy det96 det1242 det1514 det1537
mzz (2, 6) (2.5, 6)           @noisy det377 det647
mz (2.5, 6.5)                 @noisy det377 det1641
mx (2.5, 7)                   @noisy det1 det137 det238 det1558
mzz (3, 1) (3.5, 1)           @noisy det633 det1645
mz (3.5, 1.5)                 @noisy det633 det1617
mx (3.5, 2)                   @noisy det51 det197 det1408 det1564
mzz (3, 3) (3.5, 3)           @noisy det237 det1509
mz (3.5, 3.5)                 @noisy det1509 det1594
mx (3.5, 4)                   @noisy det96 det1013 det1092 det1312
mzz (3.5, 5) (3, 5)           @noisy det1482 det1570
mz (3.5, 5.5)                 @noisy det1570 det1596
mx (3.5, 6)                   @noisy det124 det238 det1242 det1716
mzz (3, 7) (3.5, 7)           @noisy det175 det1603
mz (3.5, 7.5)                 @noisy det175 det1624
mx (3.5, 8)                   @noisy det81 det430 det1204 det1558
mzz (4, 0) (4.5, 0)           @noisy det592 det1295
mz (4.5, 0.5)                 @noisy det592 det1649
mx (4.5, 1)                   @noisy det579 det1231 det1564 det1786
mzz (4.5, 2) (4, 2)           @noisy det123 det390
mz (4.5, 2.5)                 @noisy det123 det1598
mx (4.5, 3)                   @noisy det18 det51 det1092 det1701
mzz (4, 4) (4.5, 4)           @noisy det1221 det1451
mz (4.5, 4.5)                 @noisy det1221 det1607
mx (4.5, 5)                   @noisy det124 det650 det1013 det1195
mzz (4, 6) (4.5, 6)           @noisy det444 det448
mz (4.5, 6.5)                 @noisy det444 det1544
mx (4.5, 7)                   @noisy det81 det1271 det1499 det1716
mzz (5.5, 1) (5, 1)           @noisy det247 det669
mz (5.5, 1.5)                 @noisy det669 det1549
mx (5.5, 2)                   @noisy det18 det544 det579 det700
mzz (5, 3) (5.5, 3)           @noisy det1483 det1759
mz (5.5, 3.5)                 @noisy det1642 det1759
mx (5.5, 4)                   @noisy det54 det418 det1195 det1701
mzz (5, 5) (5.5, 5)           @noisy det382 det1732
mz (5.5, 5.5)                 @noisy det1651 det1732
mx (5.5, 6)                   @noisy det126 det650 det938 det1499
mzz (5.5, 7) (5, 7)           @noisy det64 det1228
mz (5.5, 7.5)                 @noisy det1228 det1618
mx (5.5, 8)                   @noisy det404 det1271 det1541 det1740
mzz (6.5, 0) (6, 0)           @noisy det385 det558
mz (6.5, 0.5)                 @noisy det558 det1593
mx (6.5, 1)                   @noisy det75 det141 det544 det902
mzz (6, 2) (6.5, 2)           @noisy det732 det1142
mz (6.5, 2.5)                 @noisy det732 det1629
mx (6.5, 3)                   @noisy det418 det499 det700 det860
mzz (6, 4) (6.5, 4)           @noisy det267 det477
mz (6.5, 4.5)                 @noisy det477 det1652
mx (6.5, 5)                   @noisy det54 det126 det501 det1330
mzz (6, 6) (6.5, 6)           @noisy det4 det1657
mz (6.5, 6.5)                 @noisy det1540 det1657
mx (6.5, 7)                   @noisy det183 det938 det1541 det1748
mzz (8.5, 0.0) (8, 0)         @noisy det900 det1750
mz (8.5, 0.5)                 @noisy det1538 det1750
mx (8.5, 1.0)                 @noisy det799
mzz (7, 1) (7.5, 1)           @noisy det1702 det1706
mz (7.5, 1.5)                 @noisy det1614 det1706
mx (7.5, 2)                   @noisy det860 det902 det1199
mzz (8, 2) (8.5, 2.0)         @noisy det59 det1317
mz (8.5, 2.5)                 @noisy det1317 det1560
mx (8.5, 3.0)                 @noisy det1199
mzz (7.5, 3) (7, 3)           @noisy det340 det619
mz (7.5, 3.5)                 @noisy det619 det1591
mx (7.5, 4)                   @noisy det499 det1330 det1450
mzz (8, 4) (8.5, 4.0)         @noisy det1132 det1709
mz (8.5, 4.5)                 @noisy det1132 det1647
mx (8.5, 5.0)                 @noisy det1450
mzz (7, 5) (7.5, 5)           @noisy det537 det661
mz (7.5, 5.5)                 @noisy det661 det1654
mx (7.5, 6)                   @noisy det57 det501 det1748
mzz (8.5, 6.0) (8, 6)         @noisy det827 det1476
mz (8.5, 6.5)                 @noisy det827 det1562
mx (8.5, 7.0)                 @noisy det57
mzz (7, 7) (7.5, 7)           @noisy det760 det777
mz (7.5, 7.5)                 @noisy det777 det1622
mx (7.5, 8)                   @noisy det156 det183 det492

--------         25
mz (0.0, -0.5)                @noisy det953
mx (0.5, -0.5)                @noisy det27 det903
mxx (1, 0) (1.0, -0.5)        @noisy det903 det1495
mxx (1, 1.5) (1, 2)           @noisy det346 det1341
mx (0.5, 1.5)                 @noisy det1341 det1838
mz (0, 1.5)                   @noisy det233 det419 det555 det1190
mxx (1, 3.5) (1, 4)           @noisy det795 det1744
mx (0.5, 3.5)                 @noisy det76 det795
mz (0, 3.5)                   @noisy det326 det1061 det1121 det1184
mxx (1, 6) (1, 5.5)           @noisy det858 det865
mx (0.5, 5.5)                 @noisy det46 det865
mz (0, 5.5)                   @noisy det16 det844 det1189 det1588
mxx (1, 7.5) (1, 8)           @noisy det228 det1448
mx (0.5, 7.5)                 @noisy det8 det228
mz (0, 7.5)                   @noisy det387 det1705 det1712
mxx (2, 0.5) (2, 1)           @noisy det1486 det1519
mx (1.5, 0.5)                 @noisy det19 det1486
mz (1, 0.5)                   @noisy det555 det731 det953
mxx (2, 3) (2, 2.5)           @noisy det790 det930
mx (1.5, 2.5)                 @noisy det5 det790
mz (1, 2.5)                   @noisy det638 det1121 det1190 det1764
mxx (2, 4.5) (2, 5)           @noisy det1537 det1620
mx (1.5, 4.5)                 @noisy det1537 det1799
mz (1, 4.5)                   @noisy det947 det1184 det1467 det1588
mxx (2, 6.5) (2, 7)           @noisy det137 det170
mx (1.5, 6.5)                 @noisy det137 det1830
mz (1, 6.5)                   @noisy det369 det387 det844 det1236
mz (1.0, 8.5)                 @noisy det100
mx (1.5, 8.5)                 @noisy det1721 det1836
mx (2.0, 8.5)                 @noisy det1207 det1721
mz (2.0, -0.5)                @noisy det1576
mx (2.5, -0.5)                @noisy det1773 det1794
mxx (3.0, -0.5) (3, 0)        @noisy det1238 det1773
mxx (3, 1.5) (3, 2)           @noisy det396 det1408
mx (2.5, 1.5)                 @noisy det1408 det1842
mz (2, 1.5)                   @noisy det596 det731 det1728 det1764
mxx (3, 3.5) (3, 4)           @noisy det873 det1312
mx (2.5, 3.5)                 @noisy det1312 det1845
mz (2, 3.5)                   @noisy det495 det638 det947 det1733
mxx (3, 5.5) (3, 6)           @noisy det1242 det1514
mx (2.5, 5.5)                 @noisy det1242 det1778
mz (2, 5.5)                   @noisy det173 det377 det1236 det1467
mxx (3, 7.5) (3, 8)           @noisy det1 det1558
mx (2.5, 7.5)                 @noisy det1558 det1782
mz (2, 7.5)                   @noisy det100 det369 det647
mxx (4, 0.5) (4, 1)           @noisy det83 det1786
mx (3.5, 0.5)                 @noisy det1786 det1821
mz (3, 0.5)                   @noisy det633 det1576 det1728
mxx (4, 2.5) (4, 3)           @noisy det51 det197
mx (3.5, 2.5)                 @noisy det12 det51
mz (3, 2.5)                   @noisy det495 det596 det1509 det1645
mxx (4, 4.5) (4, 5)           @noisy det96 det1013
mx (3.5, 4.5)                 @noisy det17 det1013
mz (3, 4.5)                   @noisy det173 det237 det1570 det1733
mxx (4, 6.5) (4, 7)           @noisy det238 det1716
mx (3.5, 6.5)                 @noisy det6 det1716
mz (3, 6.5)                   @noisy det175 det377 det647 det1482
mz (3.0, 8.5)                 @noisy det1603
mx (3.5, 8.5)                 @noisy det13 det1204
mx (4.0, 8.5)                 @noisy det430 det1204
mz (4.0, -0.5)                @noisy det592
mx (4.5, -0.5)                @noisy det38 det169
mxx (5.0, -0.5) (5, 0)        @noisy det169 det1454
mxx (5, 1.5) (5, 2)           @noisy det579 det1564
mx (4.5, 1.5)                 @noisy det579 det1805
mz (4, 1.5)                   @noisy det123 det633 det1295 det1645
mxx (5, 3.5) (5, 4)           @noisy det1092 det1701
mx (4.5, 3.5)                 @noisy det1701 det1777
mz (4, 3.5)                   @noisy det237 det390 det1221 det1509
mxx (5, 5.5) (5, 6)           @noisy det124 det650
mx (4.5, 5.5)                 @noisy det85 det650
mz (4, 5.5)                   @noisy det444 det1451 det1482 det1570
mxx (5, 7.5) (5, 8)           @noisy det81 det1271
mx (4.5, 7.5)                 @noisy det1271 det1810
mz (4, 7.5)                   @noisy det175 det448 det1603
mxx (6, 1) (6, 0.5)           @noisy det141 det1231
mx (5.5, 0.5)                 @noisy det78 det141
mz (5, 0.5)                   @noisy det592 det669 det1295
mxx (6, 2.5) (6, 3)           @noisy det18 det700
mx (5.5, 2.5)                 @noisy det700 det1839
mz (5, 2.5)                   @noisy det123 det247 det390 det1759
mxx (6, 4.5) (6, 5)           @noisy det54 det1195
mx (5.5, 4.5)                 @noisy det10 det54
mz (5, 4.5)                   @noisy det1221 det1451 det1483 det1732
mxx (6, 6.5) (6, 7)           @noisy det938 det1499
mx (5.5, 6.5)                 @noisy det86 det938
mz (5, 6.5)                   @noisy det382 det444 det448 det1228
mz (5.0, 8.5)                 @noisy det64
mx (5.5, 8.5)                 @noisy det52 det1740
mx (6.0, 8.5)                 @noisy det404 det1740
mz (6.0, -0.5)                @noisy det558
mx (6.5, -0.5)                @noisy det347 det1835
mxx (7, 0) (7.0, -0.5)        @noisy det347 det1441
mxx (7, 1.5) (7, 2)           @noisy det544 det902
mx (6.5, 1.5)                 @noisy det33 det902
mz (6, 1.5)                   @noisy det247 det385 det669 det732
mxx (7, 4) (7, 3.5)           @noisy det418 det499
mx (6.5, 3.5)                 @noisy det9 det499
mz (6, 3.5)                   @noisy det477 det1142 det1483 det1759
mxx (7, 5.5) (7, 6)           @noisy det126 det501
mx (6.5, 5.5)                 @noisy det23 det501
mz (6, 5.5)                   @noisy det267 det382 det1657 det1732
mxx (7, 7.5) (7, 8)           @noisy det183 det1541
mx (6.5, 7.5)                 @noisy det183 det1823
mz (6, 7.5)                   @noisy det4 det64 det1228
mxx (8, 0.5) (8, 1)           @noisy det75 det799
mx (7.5, 0.5)                 @noisy det799 det1806
mz (7, 0.5)                   @noisy det385 det558 det1706
mxx (8, 2.5) (8, 3)           @noisy det860 det1199
mx (7.5, 2.5)                 @noisy det1199 det1818
mz (7, 2.5)                   @noisy det619 det732 det1142 det1702
mxx (8, 4.5) (8, 5)           @noisy det1330 det1450
mx (7.5, 4.5)                 @noisy det14 det1450
mz (7, 4.5)                   @noisy det267 det340 det477 det661
mxx (8, 7) (8, 6.5)           @noisy det57 det1748
mx (7.5, 6.5)                 @noisy det26 det57
mz (7, 6.5)                   @noisy det4 det537 det777 det1657
mz (7.0, 8.5)                 @noisy det760
mx (7.5, 8.5)                 @noisy det492 det1807
mx (8.0, 8.5)                 @noisy det156 det492
mxx (0.5, 0.5) (0.5, 0)       @noisy det1519
mzz (1, 1) (0.5, 1)           @noisy det555 det953
mxx (-0.5, 1.5) (-0.5, 1.0)     @noisy det346
mzz (-0.5, 2.0) (0, 2)        @noisy det233 det419
mxx (0.5, 2.5) (0.5, 2)       @noisy det930
mzz (1, 3) (0.5, 3)           @noisy det1121 det1190
mxx (-0.5, 3.0) (-0.5, 3.5)     @noisy det1744
mzz (-0.5, 4.0) (0, 4)        @noisy det326 det1061
mxx (0.5, 4.5) (0.5, 4)       @noisy det1620
mzz (0.5, 5) (1, 5)           @noisy det1184 det1588
mxx (-0.5, 5.0) (-0.5, 5.5)     @noisy det858
mzz (-0.5, 6.0) (0, 6)        @noisy det16 det1189
mxx (0.5, 6.5) (0.5, 6)       @noisy det170
mzz (1, 7) (0.5, 7)           @noisy det387 det844
mxx (-0.5, 7.5) (-0.5, 7.0)     @noisy det1448
mzz (-0.5, 8.0) (0, 8)        @noisy det1705 det1712
mxx (1.5, 1.5) (1.5, 1)       @noisy det346 det396
mzz (1.5, 2) (2, 2)           @noisy det731 det1764
mxx (1.5, 3.5) (1.5, 3)       @noisy det873 det1744
mzz (1.5, 4) (2, 4)           @noisy det638 det947
mxx (1.5, 5) (1.5, 5.5)       @noisy det858 det1514
mzz (1.5, 6) (2, 6)           @noisy det1236 det1467
mxx (1.5, 7.5) (1.5, 7)       @noisy det1 det1448
mzz (1.5, 8) (2, 8)           @noisy det100 det369
mxx (2.5, 0.5) (2.5, 0)       @noisy det83 det1519
mzz (3, 1) (2.5, 1)           @noisy det1576 det1728
mxx (2.5, 2) (2.5, 2.5)       @noisy det197 det930
mzz (2.5, 3) (3, 3)           @noisy det495 det596
mxx (2.5, 4) (2.5, 4.5)       @noisy det96 det1620
mzz (2.5, 5) (3, 5)           @noisy det173 det1733
mxx (2.5, 6.5) (2.5, 6)       @noisy det170 det238
mzz (2.5, 7) (3, 7)           @noisy det377 det647
mxx (3.5, 1) (3.5, 1.5)       @noisy det396 det1564
mzz (3.5, 2) (4, 2)           @noisy det633 det1645
mxx (3.5, 3) (3.5, 3.5)       @noisy det873 det1092
mzz (4, 4) (3.5, 4)           @noisy det237 det1509
mxx (3.5, 5) (3.5, 5.5)       @noisy det124 det1514
mzz (3.5, 6) (4, 6)           @noisy det1482 det1570
mxx (3.5, 7) (3.5, 7.5)       @noisy det1 det81
mzz (3.5, 8) (4, 8)           @noisy det175 det1603
mxx (4.5, 0.5) (4.5, 0)       @noisy det83 det1231
mzz (5, 1) (4.5, 1)           @noisy det592 det1295
mxx (4.5, 2) (4.5, 2.5)       @noisy det18 det197
mzz (5, 3) (4.5, 3)           @noisy det123 det390
mxx (4.5, 4.5) (4.5, 4)       @noisy det96 det1195
mzz (5, 5) (4.5, 5)           @noisy det1221 det1451
mxx (4.5, 6.5) (4.5, 6)       @noisy det238 det1499
mzz (5, 7) (4.5, 7)           @noisy det444 det448
mxx (5.5, 1) (5.5, 1.5)       @noisy det544 det1564
mzz (5.5, 2) (6, 2)           @noisy det247 det669
mxx (5.5, 3) (5.5, 3.5)       @noisy det418 det1092
mzz (5.5, 4) (6, 4)           @noisy det1483 det1759
mxx (5.5, 5.5) (5.5, 5)       @noisy det124 det126
mzz (6, 6) (5.5, 6)           @noisy det382 det1732
mxx (5.5, 7) (5.5, 7.5)       @noisy det81 det1541
mzz (5.5, 8) (6, 8)           @noisy det64 det1228
mxx (6.5, 0) (6.5, 0.5)       @noisy det75 det1231
mzz (6.5, 1) (7, 1)           @noisy det385 det558
mxx (6.5, 2.5) (6.5, 2)       @noisy det18 det860
mzz (6.5, 3) (7, 3)           @noisy det732 det1142
mxx (6.5, 4.5) (6.5, 4)       @noisy det1195 det1330
mzz (6.5, 5) (7, 5)           @noisy det267 det477
mxx (6.5, 6) (6.5, 6.5)       @noisy det1499 det1748
mzz (6.5, 7) (7, 7)           @noisy det4 det1657
mxx (8.5, 0.0) (8.5, 0.5)     @noisy det75
mz (8.5, 1.0)                 @noisy det900 det1750
mxx (7.5, 1.5) (7.5, 1)       @noisy det544
mzz (7.5, 2) (8, 2)           @noisy det1702 det1706
mxx (8.5, 2.5) (8.5, 2.0)     @noisy det860
mz (8.5, 3.0)                 @noisy det59 det1317
mxx (7.5, 3) (7.5, 3.5)       @noisy det418
mzz (7.5, 4) (8, 4)           @noisy det340 det619
mxx (8.5, 4.5) (8.5, 4.0)     @noisy det1330
mz (8.5, 5.0)                 @noisy det1132 det1709
mxx (7.5, 5) (7.5, 5.5)       @noisy det126
mzz (7.5, 6) (8, 6)           @noisy det537 det661
mxx (8.5, 6.0) (8.5, 6.5)     @noisy det1748
mz (8.5, 7.0)                 @noisy det827 det1476
mxx (7.5, 7.5) (7.5, 7)       @noisy det1541
mzz (7.5, 8) (8, 8)           @noisy det760 det777

--------         26
mxx (0.0, -0.5) (0, 0)        @noisy det1219 det1495
mx (0.5, -0.5)                @noisy det27 det1219
mz (1.0, -0.5)                @noisy det555
mxx (0, 1.5) (0, 2)           @noisy det346 det1833
mx (0.5, 1.5)                 @noisy det1833 det1838
mz (1, 1.5)                   @noisy det731 det953 det1121 det1764
mxx (0, 3.5) (0, 4)           @noisy det398 det1744
mx (0.5, 3.5)                 @noisy det76 det398
mz (1, 3.5)                   @noisy det638 det947 det1190 det1588
mxx (0, 5.5) (0, 6)           @noisy det530 det858
mx (0.5, 5.5)                 @noisy det46 det530
mz (1, 5.5)                   @noisy det387 det1184 det1236 det1467
mxx (0, 7.5) (0, 8)           @noisy det1049 det1448
mx (0.5, 7.5)                 @noisy det8 det1049
mz (1, 7.5)                   @noisy det100 det369 det844
mxx (1, 0.5) (1, 1)           @noisy det408 det1519
mx (1.5, 0.5)                 @noisy det19 det408
mz (2, 0.5)                   @noisy det1576 det1728 det1764
mxx (1, 2.5) (1, 3)           @noisy det930 det1475
mx (1.5, 2.5)                 @noisy det5 det1475
mz (2, 2.5)                   @noisy det495 det596 det731 det947
mxx (1, 4.5) (1, 5)           @noisy det388 det1620
mx (1.5, 4.5)                 @noisy det388 det1799
mz (2, 4.5)                   @noisy det173 det638 det1236 det1733
mxx (1, 6.5) (1, 7)           @noisy det170 det1789
mx (1.5, 6.5)                 @noisy det1789 det1830
mz (2, 6.5)                   @noisy det100 det377 det647 det1467
mx (1.0, 8.5)                 @noisy det1063 det1207
mx (1.5, 8.5)                 @noisy det1063 det1836
mz (2.0, 8.5)                 @noisy det369
mxx (2.0, -0.5) (2, 0)        @noisy det1238 det1665
mx (2.5, -0.5)                @noisy det1665 det1794
mz (3.0, -0.5)                @noisy det1728
mxx (2, 1.5) (2, 2)           @noisy det396 det628
mx (2.5, 1.5)                 @noisy det628 det1842
mz (3, 1.5)                   @noisy det495 det633 det1576 det1645
mxx (2, 3.5) (2, 4)           @noisy det334 det873
mx (2.5, 3.5)                 @noisy det334 det1845
mz (3, 3.5)                   @noisy det173 det237 det596 det1509
mxx (2, 5.5) (2, 6)           @noisy det117 det1514
mx (2.5, 5.5)                 @noisy det117 det1778
mz (3, 5.5)                   @noisy det647 det1482 det1570 det1733
mxx (2, 7.5) (2, 8)           @noisy det1 det2
mx (2.5, 7.5)                 @noisy det2 det1782
mz (3, 7.5)                   @noisy det175 det377 det1603
mxx (3, 1) (3, 0.5)           @noisy det83 det1738
mx (3.5, 0.5)                 @noisy det1738 det1821
mz (4, 0.5)                   @noisy det592 det1295 det1645
mxx (3, 2.5) (3, 3)           @noisy det197 det1630
mx (3.5, 2.5)                 @noisy det12 det1630
mz (4, 2.5)                   @noisy det123 det237 det390 det633
mxx (3, 4.5) (3, 5)           @noisy det96 det863
mx (3.5, 4.5)                 @noisy det17 det863
mz (4, 4.5)                   @noisy det1221 det1451 det1482 det1509
mxx (3, 7) (3, 6.5)           @noisy det238 det1556
mx (3.5, 6.5)                 @noisy det6 det1556
mz (4, 6.5)                   @noisy det444 det448 det1570 det1603
mx (3.0, 8.5)                 @noisy det430 det1000
mx (3.5, 8.5)                 @noisy det13 det1000
mz (4.0, 8.5)                 @noisy det175
mxx (4.0, -0.5) (4, 0)        @noisy det1334 det1454
mx (4.5, -0.5)                @noisy det38 det1334
mz (5.0, -0.5)                @noisy det1295
mxx (4, 1.5) (4, 2)           @noisy det166 det1564
mx (4.5, 1.5)                 @noisy det166 det1805
mz (5, 1.5)                   @noisy det247 det390 det592 det669
mxx (4, 4) (4, 3.5)           @noisy det358 det1092
mx (4.5, 3.5)                 @noisy det358 det1777
mz (5, 3.5)                   @noisy det123 det1451 det1483 det1759
mxx (4, 5.5) (4, 6)           @noisy det124 det1563
mx (4.5, 5.5)                 @noisy det85 det1563
mz (5, 5.5)                   @noisy det382 det448 det1221 det1732
mxx (4, 7.5) (4, 8)           @noisy det81 det888
mx (4.5, 7.5)                 @noisy det888 det1810
mz (5, 7.5)                   @noisy det64 det444 det1228
mxx (5, 0.5) (5, 1)           @noisy det1231 det1659
mx (5.5, 0.5)                 @noisy det78 det1659
mz (6, 0.5)                   @noisy det247 det385 det558
mxx (5, 3) (5, 2.5)           @noisy det18 det1163
mx (5.5, 2.5)                 @noisy det1163 det1839
mz (6, 2.5)                   @noisy det669 det732 det1142 det1483
mxx (5, 4.5) (5, 5)           @noisy det522 det1195
mx (5.5, 4.5)                 @noisy det10 det522
mz (6, 4.5)                   @noisy det267 det382 det477 det1759
mxx (5, 6.5) (5, 7)           @noisy det1203 det1499
mx (5.5, 6.5)                 @noisy det86 det1203
mz (6, 6.5)                   @noisy det4 det64 det1657 det1732
mx (5.0, 8.5)                 @noisy det404 det462
mx (5.5, 8.5)                 @noisy det52 det462
mz (6.0, 8.5)                 @noisy det1228
mxx (6.0, -0.5) (6, 0)        @noisy det1441 det1827
mx (6.5, -0.5)                @noisy det1827 det1835
mz (7.0, -0.5)                @noisy det385
mxx (6, 1.5) (6, 2)           @noisy det364 det544
mx (6.5, 1.5)                 @noisy det33 det364
mz (7, 1.5)                   @noisy det558 det1142 det1702 det1706
mxx (6, 3.5) (6, 4)           @noisy det418 det594
mx (6.5, 3.5)                 @noisy det9 det594
mz (7, 3.5)                   @noisy det267 det340 det619 det732
mxx (6, 6) (6, 5.5)           @noisy det126 det520
mx (6.5, 5.5)                 @noisy det23 det520
mz (7, 5.5)                   @noisy det4 det477 det537 det661
mxx (6, 7.5) (6, 8)           @noisy det1206 det1541
mx (6.5, 7.5)                 @noisy det1206 det1823
mz (7, 7.5)                   @noisy det760 det777 det1657
mxx (7, 0.5) (7, 1)           @noisy det75 det104
mx (7.5, 0.5)                 @noisy det104 det1806
mz (8, 0.5)                   @noisy det900 det1702 det1750
mxx (7, 2.5) (7, 3)           @noisy det621 det860
mx (7.5, 2.5)                 @noisy det621 det1818
mz (8, 2.5)                   @noisy det59 det340 det1317 det1706
mxx (7, 4.5) (7, 5)           @noisy det236 det1330
mx (7.5, 4.5)                 @noisy det14 det236
mz (8, 4.5)                   @noisy det537 det619 det1132 det1709
mxx (7, 6.5) (7, 7)           @noisy det1193 det1748
mx (7.5, 6.5)                 @noisy det26 det1193
mz (8, 6.5)                   @noisy det661 det760 det827 det1476
mx (7.0, 8.5)                 @noisy det156 det1252
mx (7.5, 8.5)                 @noisy det1252 det1807
mz (8.0, 8.5)                 @noisy det777
mxx (0.5, 0.5) (0.5, 1)       @noisy det1519
mzz (1, 0) (0.5, 0)           @noisy det555 det953
mzz (0, 1) (-0.5, 1.0)        @noisy det233 det419
mxx (-0.5, 2.0) (-0.5, 1.5)     @noisy det346
mxx (0.5, 2.5) (0.5, 3)       @noisy det930
mzz (1, 2) (0.5, 2)           @noisy det1121 det1190
mzz (-0.5, 3.0) (0, 3)        @noisy det326 det1061
mxx (-0.5, 3.5) (-0.5, 4.0)     @noisy det1744
mxx (0.5, 5) (0.5, 4.5)       @noisy det1620
mzz (1, 4) (0.5, 4)           @noisy det1184 det1588
mzz (-0.5, 5.0) (0, 5)        @noisy det16 det1189
mxx (-0.5, 5.5) (-0.5, 6.0)     @noisy det858
mxx (0.5, 6.5) (0.5, 7)       @noisy det170
mzz (0.5, 6) (1, 6)           @noisy det387 det844
mzz (0, 7) (-0.5, 7.0)        @noisy det1705 det1712
mxx (-0.5, 8.0) (-0.5, 7.5)     @noisy det1448
mxx (1.5, 1.5) (1.5, 2)       @noisy det346 det396
mzz (1.5, 1) (2, 1)           @noisy det731 det1764
mxx (1.5, 4) (1.5, 3.5)       @noisy det873 det1744
mzz (2, 3) (1.5, 3)           @noisy det638 det947
mxx (1.5, 5.5) (1.5, 6)       @noisy det858 det1514
mzz (1.5, 5) (2, 5)           @noisy det1236 det1467
mxx (1.5, 7.5) (1.5, 8)       @noisy det1 det1448
mzz (1.5, 7) (2, 7)           @noisy det100 det369
mxx (2.5, 0.5) (2.5, 1)       @noisy det83 det1519
mzz (2.5, 0) (3, 0)           @noisy det1576 det1728
mxx (2.5, 2.5) (2.5, 3)       @noisy det197 det930
mzz (2.5, 2) (3, 2)           @noisy det495 det596
mxx (2.5, 4.5) (2.5, 5)       @noisy det96 det1620
mzz (2.5, 4) (3, 4)           @noisy det173 det1733
mxx (2.5, 7) (2.5, 6.5)       @noisy det170 det238
mzz (3, 6) (2.5, 6)           @noisy det377 det647
mxx (3.5, 1.5) (3.5, 2)       @noisy det396 det1564
mzz (3.5, 1) (4, 1)           @noisy det633 det1645
mxx (3.5, 3.5) (3.5, 4)       @noisy det873 det1092
mzz (3.5, 3) (4, 3)           @noisy det237 det1509
mxx (3.5, 5.5) (3.5, 6)       @noisy det124 det1514
mzz (3.5, 5) (4, 5)           @noisy det1482 det1570
mxx (3.5, 7.5) (3.5, 8)       @noisy det1 det81
mzz (3.5, 7) (4, 7)           @noisy det175 det1603
mxx (4.5, 0.5) (4.5, 1)       @noisy det83 det1231
mzz (5, 0) (4.5, 0)           @noisy det592 det1295
mxx (4.5, 2.5) (4.5, 3)       @noisy det18 det197
mzz (4.5, 2) (5, 2)           @noisy det123 det390
mxx (4.5, 4.5) (4.5, 5)       @noisy det96 det1195
mzz (5, 4) (4.5, 4)           @noisy det1221 det1451
mxx (4.5, 6.5) (4.5, 7)       @noisy det238 det1499
mzz (5, 6) (4.5, 6)           @noisy det444 det448
mxx (5.5, 1.5) (5.5, 2)       @noisy det544 det1564
mzz (5.5, 1) (6, 1)           @noisy det247 det669
mxx (5.5, 3.5) (5.5, 4)       @noisy det418 det1092
mzz (5.5, 3) (6, 3)           @noisy det1483 det1759
mxx (5.5, 5.5) (5.5, 6)       @noisy det124 det126
mzz (5.5, 5) (6, 5)           @noisy det382 det1732
mxx (5.5, 7.5) (5.5, 8)       @noisy det81 det1541
mzz (5.5, 7) (6, 7)           @noisy det64 det1228
mxx (6.5, 0.5) (6.5, 1)       @noisy det75 det1231
mzz (6.5, 0) (7, 0)           @noisy det385 det558
mxx (6.5, 2.5) (6.5, 3)       @noisy det18 det860
mzz (6.5, 2) (7, 2)           @noisy det732 det1142
mxx (6.5, 5) (6.5, 4.5)       @noisy det1195 det1330
mzz (7, 4) (6.5, 4)           @noisy det267 det477
mxx (6.5, 6.5) (6.5, 7)       @noisy det1499 det1748
mzz (6.5, 6) (7, 6)           @noisy det4 det1657
mz (8.5, 0.0)                 @noisy det900 det1750
mxx (8.5, 0.5) (8.5, 1.0)     @noisy det75
mxx (7.5, 2) (7.5, 1.5)       @noisy det544
mzz (7.5, 1) (8, 1)           @noisy det1702 det1706
mz (8.5, 2.0)                 @noisy det59 det1317
mxx (8.5, 2.5) (8.5, 3.0)     @noisy det860
mxx (7.5, 3.5) (7.5, 4)       @noisy det418
mzz (7.5, 3) (8, 3)           @noisy det340 det619
mz (8.5, 4.0)                 @noisy det1132 det1709
mxx (8.5, 4.5) (8.5, 5.0)     @noisy det1330
mxx (7.5, 5.5) (7.5, 6)       @noisy det126
mzz (7.5, 5) (8, 5)           @noisy det537 det661
mz (8.5, 6.0)                 @noisy det827 det1476
mxx (8.5, 6.5) (8.5, 7.0)     @noisy det1748
mxx (7.5, 8) (7.5, 7.5)       @noisy det1541
mzz (8, 7) (7.5, 7)           @noisy det760 det777

--------         27
mzz (0.5, -0.5) (0.0, -0.5)     @noisy det953
mx (1.0, -0.5)                @noisy det1219 det1495
mzz (0, 1.5) (0.5, 1.5)       @noisy det953 det1190
mxx (1, 1) (1, 1.5)           @noisy det346 det1833
mzz (0, 3.5) (0.5, 3.5)       @noisy det1184 det1190
mxx (1, 3) (1, 3.5)           @noisy det398 det1744
mzz (0.5, 5.5) (0, 5.5)       @noisy det844 det1184
mxx (1, 5) (1, 5.5)           @noisy det530 det858
mzz (0, 7.5) (0.5, 7.5)       @noisy det844
mxx (1, 7.5) (1, 7)           @noisy det1049 det1448
mzz (1, 0.5) (1.5, 0.5)       @noisy det731
mxx (2, 0) (2, 0.5)           @noisy det408 det1519
mzz (1, 2.5) (1.5, 2.5)       @noisy det638 det731
mxx (2, 2) (2, 2.5)           @noisy det930 det1475
mzz (1.5, 4.5) (1, 4.5)       @noisy det638 det1467
mxx (2, 4.5) (2, 4)           @noisy det388 det1620
mzz (1, 6.5) (1.5, 6.5)       @noisy det369 det1467
mxx (2, 6.5) (2, 6)           @noisy det170 det1789
mzz (1.0, 8.5) (1.5, 8.5)     @noisy det369
mxx (2.0, 8.5) (2, 8)         @noisy det1063 det1207
mzz (2.0, -0.5) (2.5, -0.5)     @noisy det1576
mx (3.0, -0.5)                @noisy det1238 det1665
mzz (2, 1.5) (2.5, 1.5)       @noisy det596 det1576
mxx (3, 1.5) (3, 1)           @noisy det396 det628
mzz (2, 3.5) (2.5, 3.5)       @noisy det596 det1733
mxx (3, 3.5) (3, 3)           @noisy det334 det873
mzz (2, 5.5) (2.5, 5.5)       @noisy det377 det1733
mxx (3, 5) (3, 5.5)           @noisy det117 det1514
mzz (2.5, 7.5) (2, 7.5)       @noisy det377
mxx (3, 7.5) (3, 7)           @noisy det1 det2
mzz (3.5, 0.5) (3, 0.5)       @noisy det633
mxx (4, 0) (4, 0.5)           @noisy det83 det1738
mzz (3, 2.5) (3.5, 2.5)       @noisy det633 det1509
mxx (4, 2) (4, 2.5)           @noisy det197 det1630
mzz (3, 4.5) (3.5, 4.5)       @noisy det1509 det1570
mxx (4, 4.5) (4, 4)           @noisy det96 det863
mzz (3.5, 6.5) (3, 6.5)       @noisy det175 det1570
mxx (4, 6) (4, 6.5)           @noisy det238 det1556
mzz (3.0, 8.5) (3.5, 8.5)     @noisy det175
mxx (4.0, 8.5) (4, 8)         @noisy det430 det1000
mzz (4.0, -0.5) (4.5, -0.5)     @noisy det592
mx (5.0, -0.5)                @noisy det1334 det1454
mzz (4, 1.5) (4.5, 1.5)       @noisy det123 det592
mxx (5, 1) (5, 1.5)           @noisy det166 det1564
mzz (4.5, 3.5) (4, 3.5)       @noisy det123 det1221
mxx (5, 3.5) (5, 3)           @noisy det358 det1092
mzz (4, 5.5) (4.5, 5.5)       @noisy det444 det1221
mxx (5, 5.5) (5, 5)           @noisy det124 det1563
mzz (4, 7.5) (4.5, 7.5)       @noisy det444
mxx (5, 7) (5, 7.5)           @noisy det81 det888
mzz (5, 0.5) (5.5, 0.5)       @noisy det669
mxx (6, 0) (6, 0.5)           @noisy det1231 det1659
mzz (5.5, 2.5) (5, 2.5)       @noisy det669 det1759
mxx (6, 2.5) (6, 2)           @noisy det18 det1163
mzz (5, 4.5) (5.5, 4.5)       @noisy det1732 det1759
mxx (6, 4) (6, 4.5)           @noisy det522 det1195
mzz (5, 6.5) (5.5, 6.5)       @noisy det1228 det1732
mxx (6, 6.5) (6, 6)           @noisy det1203 det1499
mzz (5.5, 8.5) (5.0, 8.5)     @noisy det1228
mxx (6, 8) (6.0, 8.5)         @noisy det404 det462
mzz (6.5, -0.5) (6.0, -0.5)     @noisy det558
mx (7.0, -0.5)                @noisy det1441 det1827
mzz (6, 1.5) (6.5, 1.5)       @noisy det558 det732
mxx (7, 1.5) (7, 1)           @noisy det364 det544
mzz (6, 3.5) (6.5, 3.5)       @noisy det477 det732
mxx (7, 3) (7, 3.5)           @noisy det418 det594
mzz (6.5, 5.5) (6, 5.5)       @noisy det477 det1657
mxx (7, 5.5) (7, 5)           @noisy det126 det520
mzz (6, 7.5) (6.5, 7.5)       @noisy det1657
mxx (7, 7.5) (7, 7)           @noisy det1206 det1541
mzz (7, 0.5) (7.5, 0.5)       @noisy det1706
mxx (8, 0.5) (8, 0)           @noisy det75 det104
mzz (7.5, 2.5) (7, 2.5)       @noisy det619 det1706
mxx (8, 2.5) (8, 2)           @noisy det621 det860
mzz (7, 4.5) (7.5, 4.5)       @noisy det619 det661
mxx (8, 4) (8, 4.5)           @noisy det236 det1330
mzz (7, 6.5) (7.5, 6.5)       @noisy det661 det777
mxx (8, 6.5) (8, 6)           @noisy det1193 det1748
mzz (7.5, 8.5) (7.0, 8.5)     @noisy det777
mxx (8.0, 8.5) (8, 8)         @noisy det156 det1252
mzz (0, 1) (0.5, 1)           @noisy det555 det953
mz (0.5, 0.5)                 @noisy det243 det555
mx (0.5, 0)                   @noisy det1219 det1495 det1519
mx (-0.5, 1.0)                @noisy det346
mz (-0.5, 1.5)                @noisy det233 det250
mz (-0.5, 2.0)                @noisy det233 det419
mzz (0, 3) (0.5, 3)           @noisy det1121 det1190
mz (0.5, 2.5)                 @noisy det284 det1121
mx (0.5, 2)                   @noisy det346 det930 det1833
mx (-0.5, 3.0)                @noisy det1744
mz (-0.5, 3.5)                @noisy det245 det326
mz (-0.5, 4.0)                @noisy det326 det1061
mzz (0.5, 5) (0, 5)           @noisy det1184 det1588
mz (0.5, 4.5)                 @noisy det289 det1588
mx (0.5, 4)                   @noisy det398 det1620 det1744
mx (-0.5, 5.0)                @noisy det858
mz (-0.5, 5.5)                @noisy det16 det248
mz (-0.5, 6.0)                @noisy det16 det1189
mzz (0, 7) (0.5, 7)           @noisy det387 det844
mz (0.5, 6.5)                 @noisy det253 det387
mx (0.5, 6)                   @noisy det170 det530 det858
mx (-0.5, 7.0)                @noisy det1448
mz (-0.5, 7.5)                @noisy det320 det1712
mz (-0.5, 8.0)                @noisy det1705 det1712
mzz (1, 2) (1.5, 2)           @noisy det731 det1764
mz (1.5, 1.5)                 @noisy det239 det1764
mx (1.5, 1)                   @noisy det396 det408 det1519 det1833
mzz (1.5, 4) (1, 4)           @noisy det638 det947
mz (1.5, 3.5)                 @noisy det186 det947
mx (1.5, 3)                   @noisy det398 det873 det930 det1475
mzz (1, 6) (1.5, 6)           @noisy det1236 det1467
mz (1.5, 5.5)                 @noisy det323 det1236
mx (1.5, 5)                   @noisy det388 det530 det1514 det1620
mzz (1, 8) (1.5, 8)           @noisy det100 det369
mz (1.5, 7.5)                 @noisy det100 det314
mx (1.5, 7)                   @noisy det1 det170 det1049 det1789
mzz (2, 1) (2.5, 1)           @noisy det1576 det1728
mz (2.5, 0.5)                 @noisy det304 det1728
mx (2.5, 0)                   @noisy det83 det408 det1238 det1665
mzz (2, 3) (2.5, 3)           @noisy det495 det596
mz (2.5, 2.5)                 @noisy det251 det495
mx (2.5, 2)                   @noisy det197 det396 det628 det1475
mzz (2, 5) (2.5, 5)           @noisy det173 det1733
mz (2.5, 4.5)                 @noisy det173 det263
mx (2.5, 4)                   @noisy det96 det334 det388 det873
mzz (2.5, 7) (2, 7)           @noisy det377 det647
mz (2.5, 6.5)                 @noisy det324 det647
mx (2.5, 6)                   @noisy det117 det238 det1514 det1789
mzz (3, 2) (3.5, 2)           @noisy det633 det1645
mz (3.5, 1.5)                 @noisy det295 det1645
mx (3.5, 1)                   @noisy det83 det628 det1564 det1738
mzz (3, 4) (3.5, 4)           @noisy det237 det1509
mz (3.5, 3.5)                 @noisy det212 det237
mx (3.5, 3)                   @noisy det197 det334 det1092 det1630
mzz (3.5, 6) (3, 6)           @noisy det1482 det1570
mz (3.5, 5.5)                 @noisy det214 det1482
mx (3.5, 5)                   @noisy det96 det117 det124 det863
mzz (3, 8) (3.5, 8)           @noisy det175 det1603
mz (3.5, 7.5)                 @noisy det298 det1603
mx (3.5, 7)                   @noisy det2 det81 det238 det1556
mzz (4, 1) (4.5, 1)           @noisy det592 det1295
mz (4.5, 0.5)                 @noisy det332 det1295
mx (4.5, 0)                   @noisy det1231 det1334 det1454 det1738
mzz (4.5, 3) (4, 3)           @noisy det123 det390
mz (4.5, 2.5)                 @noisy det281 det390
mx (4.5, 2)                   @noisy det18 det166 det1564 det1630
mzz (4, 5) (4.5, 5)           @noisy det1221 det1451
mz (4.5, 4.5)                 @noisy det286 det1451
mx (4.5, 4)                   @noisy det358 det863 det1092 det1195
mzz (4, 7) (4.5, 7)           @noisy det444 det448
mz (4.5, 6.5)                 @noisy det220 det448
mx (4.5, 6)                   @noisy det124 det1499 det1556 det1563
mzz (5.5, 2) (5, 2)           @noisy det247 det669
mz (5.5, 1.5)                 @noisy det247 det287
mx (5.5, 1)                   @noisy det166 det544 det1231 det1659
mzz (5, 4) (5.5, 4)           @noisy det1483 det1759
mz (5.5, 3.5)                 @noisy det328 det1483
mx (5.5, 3)                   @noisy det18 det358 det418 det1163
mzz (5, 6) (5.5, 6)           @noisy det382 det1732
mz (5.5, 5.5)                 @noisy det260 det382
mx (5.5, 5)                   @noisy det126 det522 det1195 det1563
mzz (5.5, 8) (5, 8)           @noisy det64 det1228
mz (5.5, 7.5)                 @noisy det64 det227
mx (5.5, 7)                   @noisy det888 det1203 det1499 det1541
mzz (6, 1) (6.5, 1)           @noisy det385 det558
mz (6.5, 0.5)                 @noisy det276 det385
mx (6.5, 0)                   @noisy det75 det1441 det1659 det1827
mzz (6, 3) (6.5, 3)           @noisy det732 det1142
mz (6.5, 2.5)                 @noisy det235 det1142
mx (6.5, 2)                   @noisy det364 det544 det860 det1163
mzz (6.5, 5) (6, 5)           @noisy det267 det477
mz (6.5, 4.5)                 @noisy det246 det267
mx (6.5, 4)                   @noisy det418 det522 det594 det1330
mzz (6, 7) (6.5, 7)           @noisy det4 det1657
mz (6.5, 6.5)                 @noisy det4 det213
mx (6.5, 6)                   @noisy det126 det520 det1203 det1748
mx (8.5, 0.0)                 @noisy det104
mz (8.5, 0.5)                 @noisy det203 det900
mzz (8.5, 1.0) (8, 1)         @noisy det900 det1750
mzz (7.5, 2) (7, 2)           @noisy det1702 det1706
mz (7.5, 1.5)                 @noisy det292 det1702
mx (7.5, 1)                   @noisy det75 det104 det364
mx (8.5, 2.0)                 @noisy det621
mz (8.5, 2.5)                 @noisy det59 det234
mzz (8, 3) (8.5, 3.0)         @noisy det59 det1317
mzz (7, 4) (7.5, 4)           @noisy det340 det619
mz (7.5, 3.5)                 @noisy det208 det340
mx (7.5, 3)                   @noisy det594 det621 det860
mx (8.5, 4.0)                 @noisy det236
mz (8.5, 4.5)                 @noisy det254 det1709
mzz (8, 5) (8.5, 5.0)         @noisy det1132 det1709
mzz (7, 6) (7.5, 6)           @noisy det537 det661
mz (7.5, 5.5)                 @noisy det256 det537
mx (7.5, 5)                   @noisy det236 det520 det1330
mx (8.5, 6.0)                 @noisy det1193
mz (8.5, 6.5)                 @noisy det273 det1476
mzz (8, 7) (8.5, 7.0)         @noisy det827 det1476
mzz (7.5, 8) (7, 8)           @noisy det760 det777
mz (7.5, 7.5)                 @noisy det297 det760
mx (7.5, 7)                   @noisy det1193 det1206 det1748

--------         28
mx (0.0, -0.5)                @noisy det1219 det1495
mzz (1.0, -0.5) (0.5, -0.5)     @noisy det953
mzz (1, 1.5) (0.5, 1.5)       @noisy det953 det1190
mxx (0, 1.5) (0, 1)           @noisy det346 det1833
mzz (1, 3.5) (0.5, 3.5)       @noisy det1184 det1190
mxx (0, 3.5) (0, 3)           @noisy det398 det1744
mzz (0.5, 5.5) (1, 5.5)       @noisy det844 det1184
mxx (0, 5.5) (0, 5)           @noisy det530 det858
mzz (1, 7.5) (0.5, 7.5)       @noisy det844
mxx (0, 7) (0, 7.5)           @noisy det1049 det1448
mzz (1.5, 0.5) (2, 0.5)       @noisy det731
mxx (1, 0.5) (1, 0)           @noisy det408 det1519
mzz (1.5, 2.5) (2, 2.5)       @noisy det638 det731
mxx (1, 2) (1, 2.5)           @noisy det930 det1475
mzz (1.5, 4.5) (2, 4.5)       @noisy det638 det1467
mxx (1, 4) (1, 4.5)           @noisy det388 det1620
mzz (1.5, 6.5) (2, 6.5)       @noisy det369 det1467
mxx (1, 6.5) (1, 6)           @noisy det170 det1789
mxx (1.0, 8.5) (1, 8)         @noisy det1063 det1207
mzz (1.5, 8.5) (2.0, 8.5)     @noisy det369
mx (2.0, -0.5)                @noisy det1238 det1665
mzz (2.5, -0.5) (3.0, -0.5)     @noisy det1576
mzz (3, 1.5) (2.5, 1.5)       @noisy det596 det1576
mxx (2, 1) (2, 1.5)           @noisy det396 det628
mzz (2.5, 3.5) (3, 3.5)       @noisy det596 det1733
mxx (2, 3.5) (2, 3)           @noisy det334 det873
mzz (2.5, 5.5) (3, 5.5)       @noisy det377 det1733
mxx (2, 5.5) (2, 5)           @noisy det117 det1514
mzz (2.5, 7.5) (3, 7.5)       @noisy det377
mxx (2, 7) (2, 7.5)           @noisy det1 det2
mzz (3.5, 0.5) (4, 0.5)       @noisy det633
mxx (3, 0) (3, 0.5)           @noisy det83 det1738
mzz (3.5, 2.5) (4, 2.5)       @noisy det633 det1509
mxx (3, 2.5) (3, 2)           @noisy det197 det1630
mzz (4, 4.5) (3.5, 4.5)       @noisy det1509 det1570
mxx (3, 4.5) (3, 4)           @noisy det96 det863
mzz (3.5, 6.5) (4, 6.5)       @noisy det175 det1570
mxx (3, 6) (3, 6.5)           @noisy det238 det1556
mxx (3, 8) (3.0, 8.5)         @noisy det430 det1000
mzz (3.5, 8.5) (4.0, 8.5)     @noisy det175
mx (4.0, -0.5)                @noisy det1334 det1454
mzz (5.0, -0.5) (4.5, -0.5)     @noisy det592
mzz (5, 1.5) (4.5, 1.5)       @noisy det123 det592
mxx (4, 1.5) (4, 1)           @noisy det166 det1564
mzz (5, 3.5) (4.5, 3.5)       @noisy det123 det1221
mxx (4, 3) (4, 3.5)           @noisy det358 det1092
mzz (5, 5.5) (4.5, 5.5)       @noisy det444 det1221
mxx (4, 5) (4, 5.5)           @noisy det124 det1563
mzz (5, 7.5) (4.5, 7.5)       @noisy det444
mxx (4, 7) (4, 7.5)           @noisy det81 det888
mzz (5.5, 0.5) (6, 0.5)       @noisy det669
mxx (5, 0) (5, 0.5)           @noisy det1231 det1659
mzz (5.5, 2.5) (6, 2.5)       @noisy det669 det1759
mxx (5, 2) (5, 2.5)           @noisy det18 det1163
mzz (5.5, 4.5) (6, 4.5)       @noisy det1732 det1759
mxx (5, 4.5) (5, 4)           @noisy det522 det1195
mzz (6, 6.5) (5.5, 6.5)       @noisy det1228 det1732
mxx (5, 6) (5, 6.5)           @noisy det1203 det1499
mxx (5.0, 8.5) (5, 8)         @noisy det404 det462
mzz (5.5, 8.5) (6.0, 8.5)     @noisy det1228
mx (6.0, -0.5)                @noisy det1441 det1827
mzz (6.5, -0.5) (7.0, -0.5)     @noisy det558
mzz (6.5, 1.5) (7, 1.5)       @noisy det558 det732
mxx (6, 1.5) (6, 1)           @noisy det364 det544
mzz (6.5, 3.5) (7, 3.5)       @noisy det477 det732
mxx (6, 3.5) (6, 3)           @noisy det418 det594
mzz (6.5, 5.5) (7, 5.5)       @noisy det477 det1657
mxx (6, 5) (6, 5.5)           @noisy det126 det520
mzz (6.5, 7.5) (7, 7.5)       @noisy det1657
mxx (6, 7.5) (6, 7)           @noisy det1206 det1541
mzz (7.5, 0.5) (8, 0.5)       @noisy det1706
mxx (7, 0.5) (7, 0)           @noisy det75 det104
mzz (7.5, 2.5) (8, 2.5)       @noisy det619 det1706
mxx (7, 2) (7, 2.5)           @noisy det621 det860
mzz (7.5, 4.5) (8, 4.5)       @noisy det619 det661
mxx (7, 4.5) (7, 4)           @noisy det236 det1330
mzz (7.5, 6.5) (8, 6.5)       @noisy det661 det777
mxx (7, 6.5) (7, 6)           @noisy det1193 det1748
mxx (7.0, 8.5) (7, 8)         @noisy det156 det1252
mzz (7.5, 8.5) (8.0, 8.5)     @noisy det777
mzz (0.5, 0) (0, 0)           @noisy det953 det1470
mz (0.5, 0.5)                 @noisy det243 det1470
mx (0.5, 1)                   @noisy det346 det408 det1833
mz (-0.5, 1.0)                @noisy det419 det1011
mz (-0.5, 1.5)                @noisy det250 det1011
mx (-0.5, 2.0)                @noisy det1833
mzz (0, 2) (0.5, 2)           @noisy det1190 det1484
mz (0.5, 2.5)                 @noisy det284 det1484
mx (0.5, 3)                   @noisy det398 det1475 det1744
mz (-0.5, 3.0)                @noisy det1061 det1815
mz (-0.5, 3.5)                @noisy det245 det1815
mx (-0.5, 4.0)                @noisy det398
mzz (0, 4) (0.5, 4)           @noisy det1184 det1362
mz (0.5, 4.5)                 @noisy det289 det1362
mx (0.5, 5)                   @noisy det388 det530 det858
mz (-0.5, 5.0)                @noisy det1189 det1464
mz (-0.5, 5.5)                @noisy det248 det1464
mx (-0.5, 6.0)                @noisy det530
mzz (0.5, 6) (0, 6)           @noisy det512 det844
mz (0.5, 6.5)                 @noisy det253 det512
mx (0.5, 7)                   @noisy det1049 det1448 det1789
mz (-0.5, 7.0)                @noisy det49 det1705
mz (-0.5, 7.5)                @noisy det49 det320
mx (-0.5, 8.0)                @noisy det1049
mzz (1, 1) (1.5, 1)           @noisy det731 det1734
mz (1.5, 1.5)                 @noisy det239 det1734
mx (1.5, 2)                   @noisy det346 det628 det930 det1475
mzz (1, 3) (1.5, 3)           @noisy det79 det638
mz (1.5, 3.5)                 @noisy det79 det186
mx (1.5, 4)                   @noisy det334 det388 det1620 det1744
mzz (1.5, 5) (1, 5)           @noisy det823 det1467
mz (1.5, 5.5)                 @noisy det323 det823
mx (1.5, 6)                   @noisy det117 det170 det858 det1789
mzz (1, 7) (1.5, 7)           @noisy det369 det1070
mz (1.5, 7.5)                 @noisy det314 det1070
mx (1.5, 8)                   @noisy det2 det1063 det1207 det1448
mzz (2, 0) (2.5, 0)           @noisy det1069 det1576
mz (2.5, 0.5)                 @noisy det304 det1069
mx (2.5, 1)                   @noisy det396 det628 det1519 det1738
mzz (2.5, 2) (2, 2)           @noisy det596 det649
mz (2.5, 2.5)                 @noisy det251 det649
mx (2.5, 3)                   @noisy det334 det873 det930 det1630
mzz (2, 4) (2.5, 4)           @noisy det1082 det1733
mz (2.5, 4.5)                 @noisy det263 det1082
mx (2.5, 5)                   @noisy det117 det863 det1514 det1620
mzz (2, 6) (2.5, 6)           @noisy det377 det1723
mz (2.5, 6.5)                 @noisy det324 det1723
mx (2.5, 7)                   @noisy det1 det2 det170 det1556
mzz (3, 1) (3.5, 1)           @noisy det633 det1711
mz (3.5, 1.5)                 @noisy det295 det1711
mx (3.5, 2)                   @noisy det166 det197 det396 det1630
mzz (3, 3) (3.5, 3)           @noisy det7 det1509
mz (3.5, 3.5)                 @noisy det7 det212
mx (3.5, 4)                   @noisy det96 det358 det863 det873
mzz (3.5, 5) (3, 5)           @noisy det50 det1570
mz (3.5, 5.5)                 @noisy det50 det214
mx (3.5, 6)                   @noisy det238 det1514 det1556 det1563
mzz (3, 7) (3.5, 7)           @noisy det175 det655
mz (3.5, 7.5)                 @noisy det298 det655
mx (3.5, 8)                   @noisy det1 det430 det888 det1000
mzz (4, 0) (4.5, 0)           @noisy det592 det1661
mz (4.5, 0.5)                 @noisy det332 det1661
mx (4.5, 1)                   @noisy det83 det166 det1564 det1659
mzz (4.5, 2) (4, 2)           @noisy det123 det359
mz (4.5, 2.5)                 @noisy det281 det359
mx (4.5, 3)                   @noisy det197 det358 det1092 det1163
mzz (4, 4) (4.5, 4)           @noisy det672 det1221
mz (4.5, 4.5)                 @noisy det286 det672
mx (4.5, 5)                   @noisy det96 det124 det522 det1563
mzz (4, 6) (4.5, 6)           @noisy det444 det605
mz (4.5, 6.5)                 @noisy det220 det605
mx (4.5, 7)                   @noisy det81 det238 det888 det1203
mzz (5.5, 1) (5, 1)           @noisy det669 det1722
mz (5.5, 1.5)                 @noisy det287 det1722
mx (5.5, 2)                   @noisy det18 det364 det1163 det1564
mzz (5, 3) (5.5, 3)           @noisy det341 det1759
mz (5.5, 3.5)                 @noisy det328 det341
mx (5.5, 4)                   @noisy det522 det594 det1092 det1195
mzz (5, 5) (5.5, 5)           @noisy det1197 det1732
mz (5.5, 5.5)                 @noisy det260 det1197
mx (5.5, 6)                   @noisy det124 det520 det1203 det1499
mzz (5.5, 7) (5, 7)           @noisy det132 det1228
mz (5.5, 7.5)                 @noisy det132 det227
mx (5.5, 8)                   @noisy det81 det404 det462 det1206
mzz (6.5, 0) (6, 0)           @noisy det558 det1555
mz (6.5, 0.5)                 @noisy det276 det1555
mx (6.5, 1)                   @noisy det104 det364 det544 det1231
mzz (6, 2) (6.5, 2)           @noisy det732 det1841
mz (6.5, 2.5)                 @noisy det235 det1841
mx (6.5, 3)                   @noisy det18 det418 det594 det621
mzz (6, 4) (6.5, 4)           @noisy det288 det477
mz (6.5, 4.5)                 @noisy det246 det288
mx (6.5, 5)                   @noisy det126 det236 det520 det1195
mzz (6, 6) (6.5, 6)           @noisy det95 det1657
mz (6.5, 6.5)                 @noisy det95 det213
mx (6.5, 7)                   @noisy det1193 det1206 det1499 det1541
mzz (8.5, 0.0) (8, 0)         @noisy det1336 det1750
mz (8.5, 0.5)                 @noisy det203 det1336
mx (8.5, 1.0)                 @noisy det75
mzz (7, 1) (7.5, 1)           @noisy det1706 det1751
mz (7.5, 1.5)                 @noisy det292 det1751
mx (7.5, 2)                   @noisy det544 det621 det860
mzz (8, 2) (8.5, 2.0)         @noisy det901 det1317
mz (8.5, 2.5)                 @noisy det234 det901
mx (8.5, 3.0)                 @noisy det860
mzz (7.5, 3) (7, 3)           @noisy det617 det619
mz (7.5, 3.5)                 @noisy det208 det617
mx (7.5, 4)                   @noisy det236 det418 det1330
mzz (8, 4) (8.5, 4.0)         @noisy det784 det1132
mz (8.5, 4.5)                 @noisy det254 det784
mx (8.5, 5.0)                 @noisy det1330
mzz (7, 5) (7.5, 5)           @noisy det661 det1469
mz (7.5, 5.5)                 @noisy det256 det1469
mx (7.5, 6)                   @noisy det126 det1193 det1748
mzz (8.5, 6.0) (8, 6)         @noisy det827 det1210
mz (8.5, 6.5)                 @noisy det273 det1210
mx (8.5, 7.0)                 @noisy det1748
mzz (7, 7) (7.5, 7)           @noisy det777 det1580
mz (7.5, 7.5)                 @noisy det297 det1580
mx (7.5, 8)                   @noisy det156 det1252 det1541

--------         29
mz (0.0, -0.5)                @noisy det1470
mx (0.5, -0.5)                @noisy det449 det1495
mxx (1, 0) (1.0, -0.5)        @noisy det1219 det1495
mxx (1, 1.5) (1, 2)           @noisy det346 det1833
mx (0.5, 1.5)                 @noisy det346 det472
mz (0, 1.5)                   @noisy det419 det953 det1011 det1484
mxx (1, 3.5) (1, 4)           @noisy det398 det1744
mx (0.5, 3.5)                 @noisy det440 det1744
mz (0, 3.5)                   @noisy det1061 det1190 det1362 det1815
mxx (1, 6) (1, 5.5)           @noisy det530 det858
mx (0.5, 5.5)                 @noisy det524 det858
mz (0, 5.5)                   @noisy det512 det1184 det1189 det1464
mxx (1, 7.5) (1, 8)           @noisy det1049 det1448
mx (0.5, 7.5)                 @noisy det548 det1448
mz (0, 7.5)                   @noisy det49 det844 det1705
mxx (2, 0.5) (2, 1)           @noisy det408 det1519
mx (1.5, 0.5)                 @noisy det564 det1519
mz (1, 0.5)                   @noisy det953 det1470 det1734
mxx (2, 3) (2, 2.5)           @noisy det930 det1475
mx (1.5, 2.5)                 @noisy det546 det930
mz (1, 2.5)                   @noisy det79 det731 det1190 det1484
mxx (2, 4.5) (2, 5)           @noisy det388 det1620
mx (1.5, 4.5)                 @noisy det494 det1620
mz (1, 4.5)                   @noisy det638 det823 det1184 det1362
mxx (2, 6.5) (2, 7)           @noisy det170 det1789
mx (1.5, 6.5)                 @noisy det170 det466
mz (1, 6.5)                   @noisy det512 det844 det1070 det1467
mz (1.0, 8.5)                 @noisy det369
mx (1.5, 8.5)                 @noisy det469 det1207
mx (2.0, 8.5)                 @noisy det1063 det1207
mz (2.0, -0.5)                @noisy det1069
mx (2.5, -0.5)                @noisy det485 det1238
mxx (3.0, -0.5) (3, 0)        @noisy det1238 det1665
mxx (3, 1.5) (3, 2)           @noisy det396 det628
mx (2.5, 1.5)                 @noisy det396 det526
mz (2, 1.5)                   @noisy det649 det731 det1576 det1734
mxx (3, 3.5) (3, 4)           @noisy det334 det873
mx (2.5, 3.5)                 @noisy det528 det873
mz (2, 3.5)                   @noisy det79 det596 det638 det1082
mxx (3, 5.5) (3, 6)           @noisy det117 det1514
mx (2.5, 5.5)                 @noisy det519 det1514
mz (2, 5.5)                   @noisy det823 det1467 det1723 det1733
mxx (3, 7.5) (3, 8)           @noisy det1 det2
mx (2.5, 7.5)                 @noisy det1 det476
mz (2, 7.5)                   @noisy det369 det377 det1070
mxx (4, 0.5) (4, 1)           @noisy det83 det1738
mx (3.5, 0.5)                 @noisy det83 det509
mz (3, 0.5)                   @noisy det1069 det1576 det1711
mxx (4, 2.5) (4, 3)           @noisy det197 det1630
mx (3.5, 2.5)                 @noisy det197 det478
mz (3, 2.5)                   @noisy det7 det596 det633 det649
mxx (4, 4.5) (4, 5)           @noisy det96 det863
mx (3.5, 4.5)                 @noisy det96 det562
mz (3, 4.5)                   @noisy det50 det1082 det1509 det1733
mxx (4, 6.5) (4, 7)           @noisy det238 det1556
mx (3.5, 6.5)                 @noisy det238 det539
mz (3, 6.5)                   @noisy det377 det655 det1570 det1723
mz (3.0, 8.5)                 @noisy det175
mx (3.5, 8.5)                 @noisy det430 det480
mx (4.0, 8.5)                 @noisy det430 det1000
mz (4.0, -0.5)                @noisy det1661
mx (4.5, -0.5)                @noisy det515 det1454
mxx (5.0, -0.5) (5, 0)        @noisy det1334 det1454
mxx (5, 1.5) (5, 2)           @noisy det166 det1564
mx (4.5, 1.5)                 @noisy det496 det1564
mz (4, 1.5)                   @noisy det359 det592 det633 det1711
mxx (5, 3.5) (5, 4)           @noisy det358 det1092
mx (4.5, 3.5)                 @noisy det474 det1092
mz (4, 3.5)                   @noisy det7 det123 det672 det1509
mxx (5, 5.5) (5, 6)           @noisy det124 det1563
mx (4.5, 5.5)                 @noisy det124 det445
mz (4, 5.5)                   @noisy det50 det605 det1221 det1570
mxx (5, 7.5) (5, 8)           @noisy det81 det888
mx (4.5, 7.5)                 @noisy det81 det502
mz (4, 7.5)                   @noisy det175 det444 det655
mxx (6, 1) (6, 0.5)           @noisy det1231 det1659
mx (5.5, 0.5)                 @noisy det441 det1231
mz (5, 0.5)                   @noisy det592 det1661 det1722
mxx (6, 2.5) (6, 3)           @noisy det18 det1163
mx (5.5, 2.5)                 @noisy det18 det500
mz (5, 2.5)                   @noisy det123 det341 det359 det669
mxx (6, 4.5) (6, 5)           @noisy det522 det1195
mx (5.5, 4.5)                 @noisy det549 det1195
mz (5, 4.5)                   @noisy det672 det1197 det1221 det1759
mxx (6, 6.5) (6, 7)           @noisy det1203 det1499
mx (5.5, 6.5)                 @noisy det451 det1499
mz (5, 6.5)                   @noisy det132 det444 det605 det1732
mz (5.0, 8.5)                 @noisy det1228
mx (5.5, 8.5)                 @noisy det404 det468
mx (6.0, 8.5)                 @noisy det404 det462
mz (6.0, -0.5)                @noisy det1555
mx (6.5, -0.5)                @noisy det467 det1441
mxx (7, 0) (7.0, -0.5)        @noisy det1441 det1827
mxx (7, 1.5) (7, 2)           @noisy det364 det544
mx (6.5, 1.5)                 @noisy det544 det578
mz (6, 1.5)                   @noisy det558 det669 det1722 det1841
mxx (7, 4) (7, 3.5)           @noisy det418 det594
mx (6.5, 3.5)                 @noisy det418 det525
mz (6, 3.5)                   @noisy det288 det341 det732 det1759
mxx (7, 5.5) (7, 6)           @noisy det126 det520
mx (6.5, 5.5)                 @noisy det126 det565
mz (6, 5.5)                   @noisy det95 det477 det1197 det1732
mxx (7, 7.5) (7, 8)           @noisy det1206 det1541
mx (6.5, 7.5)                 @noisy det460 det1541
mz (6, 7.5)                   @noisy det132 det1228 det1657
mxx (8, 0.5) (8, 1)           @noisy det75 det104
mx (7.5, 0.5)                 @noisy det75 det551
mz (7, 0.5)                   @noisy det558 det1555 det1751
mxx (8, 2.5) (8, 3)           @noisy det621 det860
mx (7.5, 2.5)                 @noisy det459 det860
mz (7, 2.5)                   @noisy det617 det732 det1706 det1841
mxx (8, 4.5) (8, 5)           @noisy det236 det1330
mx (7.5, 4.5)                 @noisy det531 det1330
mz (7, 4.5)                   @noisy det288 det477 det619 det1469
mxx (8, 7) (8, 6.5)           @noisy det1193 det1748
mx (7.5, 6.5)                 @noisy det567 det1748
mz (7, 6.5)                   @noisy det95 det661 det1580 det1657
mz (7.0, 8.5)                 @noisy det777
mx (7.5, 8.5)                 @noisy det156 det497
mx (8.0, 8.5)                 @noisy det156 det1252
mxx (0.5, 0.5) (0.5, 0)       @noisy det408
mzz (1, 1) (0.5, 1)           @noisy det953 det1470
mxx (-0.5, 1.5) (-0.5, 1.0)     @noisy det1833
mzz (-0.5, 2.0) (0, 2)        @noisy det419 det1011
mxx (0.5, 2.5) (0.5, 2)       @noisy det1475
mzz (1, 3) (0.5, 3)           @noisy det1190 det1484
mxx (-0.5, 3.0) (-0.5, 3.5)     @noisy det398
mzz (-0.5, 4.0) (0, 4)        @noisy det1061 det1815
mxx (0.5, 4.5) (0.5, 4)       @noisy det388
mzz (0.5, 5) (1, 5)           @noisy det1184 det1362
mxx (-0.5, 5.0) (-0.5, 5.5)     @noisy det530
mzz (-0.5, 6.0) (0, 6)        @noisy det1189 det1464
mxx (0.5, 6.5) (0.5, 6)       @noisy det1789
mzz (1, 7) (0.5, 7)           @noisy det512 det844
mxx (-0.5, 7.5) (-0.5, 7.0)     @noisy det1049
mzz (-0.5, 8.0) (0, 8)        @noisy det49 det1705
mxx (1.5, 1.5) (1.5, 1)       @noisy det628 det1833
mzz (1.5, 2) (2, 2)           @noisy det731 det1734
mxx (1.5, 3.5) (1.5, 3)       @noisy det334 det398
mzz (1.5, 4) (2, 4)           @noisy det79 det638
mxx (1.5, 5) (1.5, 5.5)       @noisy det117 det530
mzz (1.5, 6) (2, 6)           @noisy det823 det1467
mxx (1.5, 7.5) (1.5, 7)       @noisy det2 det1049
mzz (1.5, 8) (2, 8)           @noisy det369 det1070
mxx (2.5, 0.5) (2.5, 0)       @noisy det408 det1738
mzz (3, 1) (2.5, 1)           @noisy det1069 det1576
mxx (2.5, 2) (2.5, 2.5)       @noisy det1475 det1630
mzz (2.5, 3) (3, 3)           @noisy det596 det649
mxx (2.5, 4) (2.5, 4.5)       @noisy det388 det863
mzz (2.5, 5) (3, 5)           @noisy det1082 det1733
mxx (2.5, 6.5) (2.5, 6)       @noisy det1556 det1789
mzz (2.5, 7) (3, 7)           @noisy det377 det1723
mxx (3.5, 1) (3.5, 1.5)       @noisy det166 det628
mzz (3.5, 2) (4, 2)           @noisy det633 det1711
mxx (3.5, 3) (3.5, 3.5)       @noisy det334 det358
mzz (4, 4) (3.5, 4)           @noisy det7 det1509
mxx (3.5, 5) (3.5, 5.5)       @noisy det117 det1563
mzz (3.5, 6) (4, 6)           @noisy det50 det1570
mxx (3.5, 7) (3.5, 7.5)       @noisy det2 det888
mzz (3.5, 8) (4, 8)           @noisy det175 det655
mxx (4.5, 0.5) (4.5, 0)       @noisy det1659 det1738
mzz (5, 1) (4.5, 1)           @noisy det592 det1661
mxx (4.5, 2) (4.5, 2.5)       @noisy det1163 det1630
mzz (5, 3) (4.5, 3)           @noisy det123 det359
mxx (4.5, 4.5) (4.5, 4)       @noisy det522 det863
mzz (5, 5) (4.5, 5)           @noisy det672 det1221
mxx (4.5, 6.5) (4.5, 6)       @noisy det1203 det1556
mzz (5, 7) (4.5, 7)           @noisy det444 det605
mxx (5.5, 1) (5.5, 1.5)       @noisy det166 det364
mzz (5.5, 2) (6, 2)           @noisy det669 det1722
mxx (5.5, 3) (5.5, 3.5)       @noisy det358 det594
mzz (5.5, 4) (6, 4)           @noisy det341 det1759
mxx (5.5, 5.5) (5.5, 5)       @noisy det520 det1563
mzz (6, 6) (5.5, 6)           @noisy det1197 det1732
mxx (5.5, 7) (5.5, 7.5)       @noisy det888 det1206
mzz (5.5, 8) (6, 8)           @noisy det132 det1228
mxx (6.5, 0) (6.5, 0.5)       @noisy det104 det1659
mzz (6.5, 1) (7, 1)           @noisy det558 det1555
mxx (6.5, 2.5) (6.5, 2)       @noisy det621 det1163
mzz (6.5, 3) (7, 3)           @noisy det732 det1841
mxx (6.5, 4.5) (6.5, 4)       @noisy det236 det522
mzz (6.5, 5) (7, 5)           @noisy det288 det477
mxx (6.5, 6) (6.5, 6.5)       @noisy det1193 det1203
mzz (6.5, 7) (7, 7)           @noisy det95 det1657
mxx (8.5, 0.0) (8.5, 0.5)     @noisy det104
mz (8.5, 1.0)                 @noisy det1336 det1750
mxx (7.5, 1.5) (7.5, 1)       @noisy det364
mzz (7.5, 2) (8, 2)           @noisy det1706 det1751
mxx (8.5, 2.5) (8.5, 2.0)     @noisy det621
mz (8.5, 3.0)                 @noisy det901 det1317
mxx (7.5, 3) (7.5, 3.5)       @noisy det594
mzz (7.5, 4) (8, 4)           @noisy det617 det619
mxx (8.5, 4.5) (8.5, 4.0)     @noisy det236
mz (8.5, 5.0)                 @noisy det784 det1132
mxx (7.5, 5) (7.5, 5.5)       @noisy det520
mzz (7.5, 6) (8, 6)           @noisy det661 det1469
mxx (8.5, 6.0) (8.5, 6.5)     @noisy det1193
mz (8.5, 7.0)                 @noisy det827 det1210
mxx (7.5, 7.5) (7.5, 7)       @noisy det1206
mzz (7.5, 8) (8, 8)           @noisy det777 det1580

--------         30
mxx (0.0, -0.5) (0, 0)        @noisy det1219 det1803
mx (0.5, -0.5)                @noisy det449 det1803
mz (1.0, -0.5)                @noisy det953
mxx (0, 1.5) (0, 2)           @noisy det561 det1833
mx (0.5, 1.5)                 @noisy det472 det561
mz (1, 1.5)                   @noisy det731 det1190 det1470 det1734
mxx (0, 3.5) (0, 4)           @noisy det398 det1106
mx (0.5, 3.5)                 @noisy det440 det1106
mz (1, 3.5)                   @noisy det79 det638 det1184 det1484
mxx (0, 5.5) (0, 6)           @noisy det530 det1462
mx (0.5, 5.5)                 @noisy det524 det1462
mz (1, 5.5)                   @noisy det823 det844 det1362 det1467
mxx (0, 7.5) (0, 8)           @noisy det506 det1049
mx (0.5, 7.5)                 @noisy det506 det548
mz (1, 7.5)                   @noisy det369 det512 det1070
mxx (1, 0.5) (1, 1)           @noisy det399 det408
mx (1.5, 0.5)                 @noisy det399 det564
mz (2, 0.5)                   @noisy det731 det1069 det1576
mxx (1, 2.5) (1, 3)           @noisy det1475 det1605
mx (1.5, 2.5)                 @noisy det546 det1605
mz (2, 2.5)                   @noisy det596 det638 det649 det1734
mxx (1, 4.5) (1, 5)           @noisy det388 det1198
mx (1.5, 4.5)                 @noisy det494 det1198
mz (2, 4.5)                   @noisy det79 det1082 det1467 det1733
mxx (1, 6.5) (1, 7)           @noisy det826 det1789
mx (1.5, 6.5)                 @noisy det466 det826
mz (2, 6.5)                   @noisy det369 det377 det823 det1723
mx (1.0, 8.5)                 @noisy det1063 det1246
mx (1.5, 8.5)                 @noisy det469 det1246
mz (2.0, 8.5)                 @noisy det1070
mxx (2.0, -0.5) (2, 0)        @noisy det25 det1665
mx (2.5, -0.5)                @noisy det25 det485
mz (3.0, -0.5)                @noisy det1576
mxx (2, 1.5) (2, 2)           @noisy det610 det628
mx (2.5, 1.5)                 @noisy det526 det610
mz (3, 1.5)                   @noisy det596 det633 det1069 det1711
mxx (2, 3.5) (2, 4)           @noisy det334 det1531
mx (2.5, 3.5)                 @noisy det528 det1531
mz (3, 3.5)                   @noisy det7 det649 det1509 det1733
mxx (2, 5.5) (2, 6)           @noisy det117 det1376
mx (2.5, 5.5)                 @noisy det519 det1376
mz (3, 5.5)                   @noisy det50 det377 det1082 det1570
mxx (2, 7.5) (2, 8)           @noisy det2 det599
mx (2.5, 7.5)                 @noisy det476 det599
mz (3, 7.5)                   @noisy det175 det655 det1723
mxx (3, 1) (3, 0.5)           @noisy det471 det1738
mx (3.5, 0.5)                 @noisy det471 det509
mz (4, 0.5)                   @noisy det592 det633 det1661
mxx (3, 2.5) (3, 3)           @noisy det1399 det1630
mx (3.5, 2.5)                 @noisy det478 det1399
mz (4, 2.5)                   @noisy det123 det359 det1509 det1711
mxx (3, 4.5) (3, 5)           @noisy det202 det863
mx (3.5, 4.5)                 @noisy det202 det562
mz (4, 4.5)                   @noisy det7 det672 det1221 det1570
mxx (3, 7) (3, 6.5)           @noisy det142 det1556
mx (3.5, 6.5)                 @noisy det142 det539
mz (4, 6.5)                   @noisy det50 det175 det444 det605
mx (3.0, 8.5)                 @noisy det1000 det1736
mx (3.5, 8.5)                 @noisy det480 det1736
mz (4.0, 8.5)                 @noisy det655
mxx (4.0, -0.5) (4, 0)        @noisy det1301 det1334
mx (4.5, -0.5)                @noisy det515 det1301
mz (5.0, -0.5)                @noisy det592
mxx (4, 1.5) (4, 2)           @noisy det166 det1490
mx (4.5, 1.5)                 @noisy det496 det1490
mz (5, 1.5)                   @noisy det123 det669 det1661 det1722
mxx (4, 4) (4, 3.5)           @noisy det358 det943
mx (4.5, 3.5)                 @noisy det474 det943
mz (5, 3.5)                   @noisy det341 det359 det1221 det1759
mxx (4, 5.5) (4, 6)           @noisy det1563 det1579
mx (4.5, 5.5)                 @noisy det445 det1579
mz (5, 5.5)                   @noisy det444 det672 det1197 det1732
mxx (4, 7.5) (4, 8)           @noisy det888 det1506
mx (4.5, 7.5)                 @noisy det502 det1506
mz (5, 7.5)                   @noisy det132 det605 det1228
mxx (5, 0.5) (5, 1)           @noisy det1524 det1659
mx (5.5, 0.5)                 @noisy det441 det1524
mz (6, 0.5)                   @noisy det558 det669 det1555
mxx (5, 3) (5, 2.5)           @noisy det111 det1163
mx (5.5, 2.5)                 @noisy det111 det500
mz (6, 2.5)                   @noisy det732 det1722 det1759 det1841
mxx (5, 4.5) (5, 5)           @noisy det274 det522
mx (5.5, 4.5)                 @noisy det274 det549
mz (6, 4.5)                   @noisy det288 det341 det477 det1732
mxx (5, 6.5) (5, 7)           @noisy det1203 det1681
mx (5.5, 6.5)                 @noisy det451 det1681
mz (6, 6.5)                   @noisy det95 det1197 det1228 det1657
mx (5.0, 8.5)                 @noisy det302 det462
mx (5.5, 8.5)                 @noisy det302 det468
mz (6.0, 8.5)                 @noisy det132
mxx (6.0, -0.5) (6, 0)        @noisy det443 det1827
mx (6.5, -0.5)                @noisy det443 det467
mz (7.0, -0.5)                @noisy det558
mxx (6, 1.5) (6, 2)           @noisy det152 det364
mx (6.5, 1.5)                 @noisy det152 det578
mz (7, 1.5)                   @noisy det732 det1555 det1706 det1751
mxx (6, 3.5) (6, 4)           @noisy det594 det1066
mx (6.5, 3.5)                 @noisy det525 det1066
mz (7, 3.5)                   @noisy det477 det617 det619 det1841
mxx (6, 6) (6, 5.5)           @noisy det378 det520
mx (6.5, 5.5)                 @noisy det378 det565
mz (7, 5.5)                   @noisy det288 det661 det1469 det1657
mxx (6, 7.5) (6, 8)           @noisy det582 det1206
mx (6.5, 7.5)                 @noisy det460 det582
mz (7, 7.5)                   @noisy det95 det777 det1580
mxx (7, 0.5) (7, 1)           @noisy det104 det353
mx (7.5, 0.5)                 @noisy det353 det551
mz (8, 0.5)                   @noisy det1336 det1706 det1750
mxx (7, 2.5) (7, 3)           @noisy det621 det1802
mx (7.5, 2.5)                 @noisy det459 det1802
mz (8, 2.5)                   @noisy det619 det901 det1317 det1751
mxx (7, 4.5) (7, 5)           @noisy det236 det508
mx (7.5, 4.5)                 @noisy det508 det531
mz (8, 4.5)                   @noisy det617 det661 det784 det1132
mxx (7, 6.5) (7, 7)           @noisy det1193 det1697
mx (7.5, 6.5)                 @noisy det567 det1697
mz (8, 6.5)                   @noisy det777 det827 det1210 det1469
mx (7.0, 8.5)                 @noisy det534 det1252
mx (7.5, 8.5)                 @noisy det497 det534
mz (8.0, 8.5)                 @noisy det1580
mxx (0.5, 0.5) (0.5, 1)       @noisy det408
mzz (1, 0) (0.5, 0)           @noisy det953 det1470
mzz (0, 1) (-0.5, 1.0)        @noisy det419 det1011
mxx (-0.5, 2.0) (-0.5, 1.5)     @noisy det1833
mxx (0.5, 2.5) (0.5, 3)       @noisy det1475
mzz (1, 2) (0.5, 2)           @noisy det1190 det1484
mzz (-0.5, 3.0) (0, 3)        @noisy det1061 det1815
mxx (-0.5, 3.5) (-0.5, 4.0)     @noisy det398
mxx (0.5, 5) (0.5, 4.5)       @noisy det388
mzz (1, 4) (0.5, 4)           @noisy det1184 det1362
mzz (-0.5, 5.0) (0, 5)        @noisy det1189 det1464
mxx (-0.5, 5.5) (-0.5, 6.0)     @noisy det530
mxx (0.5, 6.5) (0.5, 7)       @noisy det1789
mzz (0.5, 6) (1, 6)           @noisy det512 det844
mzz (0, 7) (-0.5, 7.0)        @noisy det49 det1705
mxx (-0.5, 8.0) (-0.5, 7.5)     @noisy det1049
mxx (1.5, 1.5) (1.5, 2)       @noisy det628 det1833
mzz (1.5, 1) (2, 1)           @noisy det731 det1734
mxx (1.5, 4) (1.5, 3.5)       @noisy det334 det398
mzz (2, 3) (1.5, 3)           @noisy det79 det638
mxx (1.5, 5.5) (1.5, 6)       @noisy det117 det530
mzz (1.5, 5) (2, 5)           @noisy det823 det1467
mxx (1.5, 7.5) (1.5, 8)       @noisy det2 det1049
mzz (1.5, 7) (2, 7)           @noisy det369 det1070
mxx (2.5, 0.5) (2.5, 1)       @noisy det408 det1738
mzz (2.5, 0) (3, 0)           @noisy det1069 det1576
mxx (2.5, 2.5) (2.5, 3)       @noisy det1475 det1630
mzz (2.5, 2) (3, 2)           @noisy det596 det649
mxx (2.5, 4.5) (2.5, 5)       @noisy det388 det863
mzz (2.5, 4) (3, 4)           @noisy det1082 det1733
mxx (2.5, 7) (2.5, 6.5)       @noisy det1556 det1789
mzz (3, 6) (2.5, 6)           @noisy det377 det1723
mxx (3.5, 1.5) (3.5, 2)       @noisy det166 det628
mzz (3.5, 1) (4, 1)           @noisy det633 det1711
mxx (3.5, 3.5) (3.5, 4)       @noisy det334 det358
mzz (3.5, 3) (4, 3)           @noisy det7 det1509
mxx (3.5, 5.5) (3.5, 6)       @noisy det117 det1563
mzz (3.5, 5) (4, 5)           @noisy det50 det1570
mxx (3.5, 7.5) (3.5, 8)       @noisy det2 det888
mzz (3.5, 7) (4, 7)           @noisy det175 det655
mxx (4.5, 0.5) (4.5, 1)       @noisy det1659 det1738
mzz (5, 0) (4.5, 0)           @noisy det592 det1661
mxx (4.5, 2.5) (4.5, 3)       @noisy det1163 det1630
mzz (4.5, 2) (5, 2)           @noisy det123 det359
mxx (4.5, 4.5) (4.5, 5)       @noisy det522 det863
mzz (5, 4) (4.5, 4)           @noisy det672 det1221
mxx (4.5, 6.5) (4.5, 7)       @noisy det1203 det1556
mzz (5, 6) (4.5, 6)           @noisy det444 det605
mxx (5.5, 1.5) (5.5, 2)       @noisy det166 det364
mzz (5.5, 1) (6, 1)           @noisy det669 det1722
mxx (5.5, 3.5) (5.5, 4)       @noisy det358 det594
mzz (5.5, 3) (6, 3)           @noisy det341 det1759
mxx (5.5, 5.5) (5.5, 6)       @noisy det520 det1563
mzz (5.5, 5) (6, 5)           @noisy det1197 det1732
mxx (5.5, 7.5) (5.5, 8)       @noisy det888 det1206
mzz (5.5, 7) (6, 7)           @noisy det132 det1228
mxx (6.5, 0.5) (6.5, 1)       @noisy det104 det1659
mzz (6.5, 0) (7, 0)           @noisy det558 det1555
mxx (6.5, 2.5) (6.5, 3)       @noisy det621 det1163
mzz (6.5, 2) (7, 2)           @noisy det732 det1841
mxx (6.5, 5) (6.5, 4.5)       @noisy det236 det522
mzz (7, 4) (6.5, 4)           @noisy det288 det477
mxx (6.5, 6.5) (6.5, 7)       @noisy det1193 det1203
mzz (6.5, 6) (7, 6)           @noisy det95 det1657
mz (8.5, 0.0)                 @noisy det1336 det1750
mxx (8.5, 0.5) (8.5, 1.0)     @noisy det104
mxx (7.5, 2) (7.5, 1.5)       @noisy det364
mzz (7.5, 1) (8, 1)           @noisy det1706 det1751
mz (8.5, 2.0)                 @noisy det901 det1317
mxx (8.5, 2.5) (8.5, 3.0)     @noisy det621
mxx (7.5, 3.5) (7.5, 4)       @noisy det594
mzz (7.5, 3) (8, 3)           @noisy det617 det619
mz (8.5, 4.0)                 @noisy det784 det1132
mxx (8.5, 4.5) (8.5, 5.0)     @noisy det236
mxx (7.5, 5.5) (7.5, 6)       @noisy det520
mzz (7.5, 5) (8, 5)           @noisy det661 det1469
mz (8.5, 6.0)                 @noisy det827 det1210
mxx (8.5, 6.5) (8.5, 7.0)     @noisy det1193
mxx (7.5, 8) (7.5, 7.5)       @noisy det1206
mzz (8, 7) (7.5, 7)           @noisy det777 det1580

--------         31
mzz (0.5, -0.5) (0.0, -0.5)     @noisy det1470
mx (1.0, -0.5)                @noisy det1219 det1803
mzz (0, 1.5) (0.5, 1.5)       @noisy det1470 det1484
mxx (1, 1) (1, 1.5)           @noisy det561 det1833
mzz (0, 3.5) (0.5, 3.5)       @noisy det1362 det1484
mxx (1, 3) (1, 3.5)           @noisy det398 det1106
mzz (0.5, 5.5) (0, 5.5)       @noisy det512 det1362
mxx (1, 5) (1, 5.5)           @noisy det530 det1462
mzz (0, 7.5) (0.5, 7.5)       @noisy det512
mxx (1, 7.5) (1, 7)           @noisy det506 det1049
mzz (1, 0.5) (1.5, 0.5)       @noisy det1734
mxx (2, 0) (2, 0.5)           @noisy det399 det408
mzz (1, 2.5) (1.5, 2.5)       @noisy det79 det1734
mxx (2, 2) (2, 2.5)           @noisy det1475 det1605
mzz (1.5, 4.5) (1, 4.5)       @noisy det79 det823
mxx (2, 4.5) (2, 4)           @noisy det388 det1198
mzz (1, 6.5) (1.5, 6.5)       @noisy det823 det1070
mxx (2, 6.5) (2, 6)           @noisy det826 det1789
mzz (1.0, 8.5) (1.5, 8.5)     @noisy det1070
mxx (2.0, 8.5) (2, 8)         @noisy det1063 det1246
mzz (2.0, -0.5) (2.5, -0.5)     @noisy det1069
mx (3.0, -0.5)                @noisy det25 det1665
mzz (2, 1.5) (2.5, 1.5)       @noisy det649 det1069
mxx (3, 1.5) (3, 1)           @noisy det610 det628
mzz (2, 3.5) (2.5, 3.5)       @noisy det649 det1082
mxx (3, 3.5) (3, 3)           @noisy det334 det1531
mzz (2, 5.5) (2.5, 5.5)       @noisy det1082 det1723
mxx (3, 5) (3, 5.5)           @noisy det117 det1376
mzz (2.5, 7.5) (2, 7.5)       @noisy det1723
mxx (3, 7.5) (3, 7)           @noisy det2 det599
mzz (3.5, 0.5) (3, 0.5)       @noisy det1711
mxx (4, 0) (4, 0.5)           @noisy det471 det1738
mzz (3, 2.5) (3.5, 2.5)       @noisy det7 det1711
mxx (4, 2) (4, 2.5)           @noisy det1399 det1630
mzz (3, 4.5) (3.5, 4.5)       @noisy det7 det50
mxx (4, 4.5) (4, 4)           @noisy det202 det863
mzz (3.5, 6.5) (3, 6.5)       @noisy det50 det655
mxx (4, 6) (4, 6.5)           @noisy det142 det1556
mzz (3.0, 8.5) (3.5, 8.5)     @noisy det655
mxx (4.0, 8.5) (4, 8)         @noisy det1000 det1736
mzz (4.0, -0.5) (4.5, -0.5)     @noisy det1661
mx (5.0, -0.5)                @noisy det1301 det1334
mzz (4, 1.5) (4.5, 1.5)       @noisy det359 det1661
mxx (5, 1) (5, 1.5)           @noisy det166 det1490
mzz (4.5, 3.5) (4, 3.5)       @noisy det359 det672
mxx (5, 3.5) (5, 3)           @noisy det358 det943
mzz (4, 5.5) (4.5, 5.5)       @noisy det605 det672
mxx (5, 5.5) (5, 5)           @noisy det1563 det1579
mzz (4, 7.5) (4.5, 7.5)       @noisy det605
mxx (5, 7) (5, 7.5)           @noisy det888 det1506
mzz (5, 0.5) (5.5, 0.5)       @noisy det1722
mxx (6, 0) (6, 0.5)           @noisy det1524 det1659
mzz (5.5, 2.5) (5, 2.5)       @noisy det341 det1722
mxx (6, 2.5) (6, 2)           @noisy det111 det1163
mzz (5, 4.5) (5.5, 4.5)       @noisy det341 det1197
mxx (6, 4) (6, 4.5)           @noisy det274 det522
mzz (5, 6.5) (5.5, 6.5)       @noisy det132 det1197
mxx (6, 6.5) (6, 6)           @noisy det1203 det1681
mzz (5.5, 8.5) (5.0, 8.5)     @noisy det132
mxx (6, 8) (6.0, 8.5)         @noisy det302 det462
mzz (6.5, -0.5) (6.0, -0.5)     @noisy det1555
mx (7.0, -0.5)                @noisy det443 det1827
mzz (6, 1.5) (6.5, 1.5)       @noisy det1555 det1841
mxx (7, 1.5) (7, 1)           @noisy det152 det364
mzz (6, 3.5) (6.5, 3.5)       @noisy det288 det1841
mxx (7, 3) (7, 3.5)           @noisy det594 det1066
mzz (6.5, 5.5) (6, 5.5)       @noisy det95 det288
mxx (7, 5.5) (7, 5)           @noisy det378 det520
mzz (6, 7.5) (6.5, 7.5)       @noisy det95
mxx (7, 7.5) (7, 7)           @noisy det582 det1206
mzz (7, 0.5) (7.5, 0.5)       @noisy det1751
mxx (8, 0.5) (8, 0)           @noisy det104 det353
mzz (7.5, 2.5) (7, 2.5)       @noisy det617 det1751
mxx (8, 2.5) (8, 2)           @noisy det621 det1802
mzz (7, 4.5) (7.5, 4.5)       @noisy det617 det1469
mxx (8, 4) (8, 4.5)           @noisy det236 det508
mzz (7, 6.5) (7.5, 6.5)       @noisy det1469 det1580
mxx (8, 6.5) (8, 6)           @noisy det1193 det1697
mzz (7.5, 8.5) (7.0, 8.5)     @noisy det1580
mxx (8.0, 8.5) (8, 8)         @noisy det534 det1252
mzz (0, 1) (0.5, 1)           @noisy det953 det1470
mz (0.5, 0.5)                 @noisy det762 det953
mx (0.5, 0)                   @noisy det408 det1219 det1803
mx (-0.5, 1.0)                @noisy det1833
mz (-0.5, 1.5)                @noisy det419 det709
mz (-0.5, 2.0)                @noisy det419 det1011
mzz (0, 3) (0.5, 3)           @noisy det1190 det1484
mz (0.5, 2.5)                 @noisy det756 det1190
mx (0.5, 2)                   @noisy det561 det1475 det1833
mx (-0.5, 3.0)                @noisy det398
mz (-0.5, 3.5)                @noisy det842 det1061
mz (-0.5, 4.0)                @noisy det1061 det1815
mzz (0.5, 5) (0, 5)           @noisy det1184 det1362
mz (0.5, 4.5)                 @noisy det761 det1184
mx (0.5, 4)                   @noisy det388 det398 det1106
mx (-0.5, 5.0)                @noisy det530
mz (-0.5, 5.5)                @noisy det845 det1189
mz (-0.5, 6.0)                @noisy det1189 det1464
mzz (0, 7) (0.5, 7)           @noisy det512 det844
mz (0.5, 6.5)                 @noisy det844 det848
mx (0.5, 6)                   @noisy det530 det1462 det1789
mx (-0.5, 7.0)                @noisy det1049
mz (-0.5, 7.5)                @noisy det787 det1705
mz (-0.5, 8.0)                @noisy det49 det1705
mzz (1, 2) (1.5, 2)           @noisy det731 det1734
mz (1.5, 1.5)                 @noisy det731 det840
mx (1.5, 1)                   @noisy det399 det408 det561 det628
mzz (1.5, 4) (1, 4)           @noisy det79 det638
mz (1.5, 3.5)                 @noisy det638 det814
mx (1.5, 3)                   @noisy det334 det1106 det1475 det1605
mzz (1, 6) (1.5, 6)           @noisy det823 det1467
mz (1.5, 5.5)                 @noisy det788 det1467
mx (1.5, 5)                   @noisy det117 det388 det1198 det1462
mzz (1, 8) (1.5, 8)           @noisy det369 det1070
mz (1.5, 7.5)                 @noisy det369 det733
mx (1.5, 7)                   @noisy det2 det506 det826 det1789
mzz (2, 1) (2.5, 1)           @noisy det1069 det1576
mz (2.5, 0.5)                 @noisy det776 det1576
mx (2.5, 0)                   @noisy det25 det399 det1665 det1738
mzz (2, 3) (2.5, 3)           @noisy det596 det649
mz (2.5, 2.5)                 @noisy det596 det846
mx (2.5, 2)                   @noisy det610 det628 det1605 det1630
mzz (2, 5) (2.5, 5)           @noisy det1082 det1733
mz (2.5, 4.5)                 @noisy det821 det1733
mx (2.5, 4)                   @noisy det334 det863 det1198 det1531
mzz (2.5, 7) (2, 7)           @noisy det377 det1723
mz (2.5, 6.5)                 @noisy det377 det792
mx (2.5, 6)                   @noisy det117 det826 det1376 det1556
mzz (3, 2) (3.5, 2)           @noisy det633 det1711
mz (3.5, 1.5)                 @noisy det633 det769
mx (3.5, 1)                   @noisy det166 det471 det610 det1738
mzz (3, 4) (3.5, 4)           @noisy det7 det1509
mz (3.5, 3.5)                 @noisy det812 det1509
mx (3.5, 3)                   @noisy det358 det1399 det1531 det1630
mzz (3.5, 6) (3, 6)           @noisy det50 det1570
mz (3.5, 5.5)                 @noisy det817 det1570
mx (3.5, 5)                   @noisy det202 det863 det1376 det1563
mzz (3, 8) (3.5, 8)           @noisy det175 det655
mz (3.5, 7.5)                 @noisy det175 det771
mx (3.5, 7)                   @noisy det142 det599 det888 det1556
mzz (4, 1) (4.5, 1)           @noisy det592 det1661
mz (4.5, 0.5)                 @noisy det592 det797
mx (4.5, 0)                   @noisy det471 det1301 det1334 det1659
mzz (4.5, 3) (4, 3)           @noisy det123 det359
mz (4.5, 2.5)                 @noisy det123 det749
mx (4.5, 2)                   @noisy det166 det1163 det1399 det1490
mzz (4, 5) (4.5, 5)           @noisy det672 det1221
mz (4.5, 4.5)                 @noisy det758 det1221
mx (4.5, 4)                   @noisy det202 det358 det522 det943
mzz (4, 7) (4.5, 7)           @noisy det444 det605
mz (4.5, 6.5)                 @noisy det444 det820
mx (4.5, 6)                   @noisy det142 det1203 det1563 det1579
mzz (5.5, 2) (5, 2)           @noisy det669 det1722
mz (5.5, 1.5)                 @noisy det669 det838
mx (5.5, 1)                   @noisy det364 det1490 det1524 det1659
mzz (5, 4) (5.5, 4)           @noisy det341 det1759
mz (5.5, 3.5)                 @noisy det793 det1759
mx (5.5, 3)                   @noisy det111 det594 det943 det1163
mzz (5, 6) (5.5, 6)           @noisy det1197 det1732
mz (5.5, 5.5)                 @noisy det717 det1732
mx (5.5, 5)                   @noisy det274 det520 det522 det1579
mzz (5.5, 8) (5, 8)           @noisy det132 det1228
mz (5.5, 7.5)                 @noisy det824 det1228
mx (5.5, 7)                   @noisy det1203 det1206 det1506 det1681
mzz (6, 1) (6.5, 1)           @noisy det558 det1555
mz (6.5, 0.5)                 @noisy det558 det742
mx (6.5, 0)                   @noisy det104 det443 det1524 det1827
mzz (6, 3) (6.5, 3)           @noisy det732 det1841
mz (6.5, 2.5)                 @noisy det732 det833
mx (6.5, 2)                   @noisy det111 det152 det364 det621
mzz (6.5, 5) (6, 5)           @noisy det288 det477
mz (6.5, 4.5)                 @noisy det477 det808
mx (6.5, 4)                   @noisy det236 det274 det594 det1066
mzz (6, 7) (6.5, 7)           @noisy det95 det1657
mz (6.5, 6.5)                 @noisy det818 det1657
mx (6.5, 6)                   @noisy det378 det520 det1193 det1681
mx (8.5, 0.0)                 @noisy det353
mz (8.5, 0.5)                 @noisy det807 det1750
mzz (8.5, 1.0) (8, 1)         @noisy det1336 det1750
mzz (7.5, 2) (7, 2)           @noisy det1706 det1751
mz (7.5, 1.5)                 @noisy det766 det1706
mx (7.5, 1)                   @noisy det104 det152 det353
mx (8.5, 2.0)                 @noisy det1802
mz (8.5, 2.5)                 @noisy det832 det1317
mzz (8, 3) (8.5, 3.0)         @noisy det901 det1317
mzz (7, 4) (7.5, 4)           @noisy det617 det619
mz (7.5, 3.5)                 @noisy det619 det810
mx (7.5, 3)                   @noisy det621 det1066 det1802
mx (8.5, 4.0)                 @noisy det508
mz (8.5, 4.5)                 @noisy det712 det1132
mzz (8, 5) (8.5, 5.0)         @noisy det784 det1132
mzz (7, 6) (7.5, 6)           @noisy det661 det1469
mz (7.5, 5.5)                 @noisy det661 det815
mx (7.5, 5)                   @noisy det236 det378 det508
mx (8.5, 6.0)                 @noisy det1697
mz (8.5, 6.5)                 @noisy det780 det827
mzz (8, 7) (8.5, 7.0)         @noisy det827 det1210
mzz (7.5, 8) (7, 8)           @noisy det777 det1580
mz (7.5, 7.5)                 @noisy det770 det777
mx (7.5, 7)                   @noisy det582 det1193 det1697

--------         32
mx (0.0, -0.5)                @noisy det1219 det1803
mzz (1.0, -0.5) (0.5, -0.5)     @noisy det1470
mzz (1, 1.5) (0.5, 1.5)       @noisy det1470 det1484
mxx (0, 1.5) (0, 1)           @noisy det561 det1833
mzz (1, 3.5) (0.5, 3.5)       @noisy det1362 det1484
mxx (0, 3.5) (0, 3)           @noisy det398 det1106
mzz (0.5, 5.5) (1, 5.5)       @noisy det512 det1362
mxx (0, 5.5) (0, 5)           @noisy det530 det1462
mzz (1, 7.5) (0.5, 7.5)       @noisy det512
mxx (0, 7) (0, 7.5)           @noisy det506 det1049
mzz (1.5, 0.5) (2, 0.5)       @noisy det1734
mxx (1, 0.5) (1, 0)           @noisy det399 det408
mzz (1.5, 2.5) (2, 2.5)       @noisy det79 det1734
mxx (1, 2) (1, 2.5)           @noisy det1475 det1605
mzz (1.5, 4.5) (2, 4.5)       @noisy det79 det823
mxx (1, 4) (1, 4.5)           @noisy det388 det1198
mzz (1.5, 6.5) (2, 6.5)       @noisy det823 det1070
mxx (1, 6.5) (1, 6)           @noisy det826 det1789
mxx (1.0, 8.5) (1, 8)         @noisy det1063 det1246
mzz (1.5, 8.5) (2.0, 8.5)     @noisy det1070
mx (2.0, -0.5)                @noisy det25 det1665
mzz (2.5, -0.5) (3.0, -0.5)     @noisy det1069
mzz (3, 1.5) (2.5, 1.5)       @noisy det649 det1069
mxx (2, 1) (2, 1.5)           @noisy det610 det628
mzz (2.5, 3.5) (3, 3.5)       @noisy det649 det1082
mxx (2, 3.5) (2, 3)           @noisy det334 det1531
mzz (2.5, 5.5) (3, 5.5)       @noisy det1082 det1723
mxx (2, 5.5) (2, 5)           @noisy det117 det1376
mzz (2.5, 7.5) (3, 7.5)       @noisy det1723
mxx (2, 7) (2, 7.5)           @noisy det2 det599
mzz (3.5, 0.5) (4, 0.5)       @noisy det1711
mxx (3, 0) (3, 0.5)           @noisy det471 det1738
mzz (3.5, 2.5) (4, 2.5)       @noisy det7 det1711
mxx (3, 2.5) (3, 2)           @noisy det1399 det1630
mzz (4, 4.5) (3.5, 4.5)       @noisy det7 det50
mxx (3, 4.5) (3, 4)           @noisy det202 det863
mzz (3.5, 6.5) (4, 6.5)       @noisy det50 det655
mxx (3, 6) (3, 6.5)           @noisy det142 det1556
mxx (3, 8) (3.0, 8.5)         @noisy det1000 det1736
mzz (3.5, 8.5) (4.0, 8.5)     @noisy det655
mx (4.0, -0.5)                @noisy det1301 det1334
mzz (5.0, -0.5) (4.5, -0.5)     @noisy det1661
mzz (5, 1.5) (4.5, 1.5)       @noisy det359 det1661
mxx (4, 1.5) (4, 1)           @noisy det166 det1490
mzz (5, 3.5) (4.5, 3.5)       @noisy det359 det672
mxx (4, 3) (4, 3.5)           @noisy det358 det943
mzz (5, 5.5) (4.5, 5.5)       @noisy det605 det672
mxx (4, 5) (4, 5.5)           @noisy det1563 det1579
mzz (5, 7.5) (4.5, 7.5)       @noisy det605
mxx (4, 7) (4, 7.5)           @noisy det888 det1506
mzz (5.5, 0.5) (6, 0.5)       @noisy det1722
mxx (5, 0) (5, 0.5)           @noisy det1524 det1659
mzz (5.5, 2.5) (6, 2.5)       @noisy det341 det1722
mxx (5, 2) (5, 2.5)           @noisy det111 det1163
mzz (5.5, 4.5) (6, 4.5)       @noisy det341 det1197
mxx (5, 4.5) (5, 4)           @noisy det274 det522
mzz (6, 6.5) (5.5, 6.5)       @noisy det132 det1197
mxx (5, 6) (5, 6.5)           @noisy det1203 det1681
mxx (5.0, 8.5) (5, 8)         @noisy det302 det462
mzz (5.5, 8.5) (6.0, 8.5)     @noisy det132
mx (6.0, -0.5)                @noisy det443 det1827
mzz (6.5, -0.5) (7.0, -0.5)     @noisy det1555
mzz (6.5, 1.5) (7, 1.5)       @noisy det1555 det1841
mxx (6, 1.5) (6, 1)           @noisy det152 det364
mzz (6.5, 3.5) (7, 3.5)       @noisy det288 det1841
mxx (6, 3.5) (6, 3)           @noisy det594 det1066
mzz (6.5, 5.5) (7, 5.5)       @noisy det95 det288
mxx (6, 5) (6, 5.5)           @noisy det378 det520
mzz (6.5, 7.5) (7, 7.5)       @noisy det95
mxx (6, 7.5) (6, 7)           @noisy det582 det1206
mzz (7.5, 0.5) (8, 0.5)       @noisy det1751
mxx (7, 0.5) (7, 0)           @noisy det104 det353
mzz (7.5, 2.5) (8, 2.5)       @noisy det617 det1751
mxx (7, 2) (7, 2.5)           @noisy det621 det1802
mzz (7.5, 4.5) (8, 4.5)       @noisy det617 det1469
mxx (7, 4.5) (7, 4)           @noisy det236 det508
mzz (7.5, 6.5) (8, 6.5)       @noisy det1469 det1580
mxx (7, 6.5) (7, 6)           @noisy det1193 det1697
mxx (7.0, 8.5) (7, 8)         @noisy det534 det1252
mzz (7.5, 8.5) (8.0, 8.5)     @noisy det1580
mzz (0.5, 0) (0, 0)           @noisy det327 det1470
mz (0.5, 0.5)                 @noisy det327 det762
mx (0.5, 1)                   @noisy det399 det561 det1833
mz (-0.5, 1.0)                @noisy det167 det1011
mz (-0.5, 1.5)                @noisy det167 det709
mx (-0.5, 2.0)                @noisy det561
mzz (0, 2) (0.5, 2)           @noisy det379 det1484
mz (0.5, 2.5)                 @noisy det379 det756
mx (0.5, 3)                   @noisy det398 det1106 det1605
mz (-0.5, 3.0)                @noisy det434 det1815
mz (-0.5, 3.5)                @noisy det434 det842
mx (-0.5, 4.0)                @noisy det1106
mzz (0, 4) (0.5, 4)           @noisy det249 det1362
mz (0.5, 4.5)                 @noisy det249 det761
mx (0.5, 5)                   @noisy det530 det1198 det1462
mz (-0.5, 5.0)                @noisy det99 det1464
mz (-0.5, 5.5)                @noisy det99 det845
mx (-0.5, 6.0)                @noisy det1462
mzz (0.5, 6) (0, 6)           @noisy det512 det907
mz (0.5, 6.5)                 @noisy det848 det907
mx (0.5, 7)                   @noisy det506 det826 det1049
mz (-0.5, 7.0)                @noisy det49 det1090
mz (-0.5, 7.5)                @noisy det787 det1090
mx (-0.5, 8.0)                @noisy det506
mzz (1, 1) (1.5, 1)           @noisy det1293 det1734
mz (1.5, 1.5)                 @noisy det840 det1293
mx (1.5, 2)                   @noisy det610 det1475 det1605 det1833
mzz (1, 3) (1.5, 3)           @noisy det79 det556
mz (1.5, 3.5)                 @noisy det556 det814
mx (1.5, 4)                   @noisy det388 det398 det1198 det1531
mzz (1.5, 5) (1, 5)           @noisy det823 det1749
mz (1.5, 5.5)                 @noisy det788 det1749
mx (1.5, 6)                   @noisy det530 det826 det1376 det1789
mzz (1, 7) (1.5, 7)           @noisy det1070 det1496
mz (1.5, 7.5)                 @noisy det733 det1496
mx (1.5, 8)                   @noisy det599 det1049 det1063 det1246
mzz (2, 0) (2.5, 0)           @noisy det453 det1069
mz (2.5, 0.5)                 @noisy det453 det776
mx (2.5, 1)                   @noisy det408 det471 det610 det628
mzz (2.5, 2) (2, 2)           @noisy det649 det1735
mz (2.5, 2.5)                 @noisy det846 det1735
mx (2.5, 3)                   @noisy det334 det1399 det1475 det1531
mzz (2, 4) (2.5, 4)           @noisy det150 det1082
mz (2.5, 4.5)                 @noisy det150 det821
mx (2.5, 5)                   @noisy det117 det202 det388 det1376
mzz (2, 6) (2.5, 6)           @noisy det47 det1723
mz (2.5, 6.5)                 @noisy det47 det792
mx (2.5, 7)                   @noisy det2 det142 det599 det1789
mzz (3, 1) (3.5, 1)           @noisy det614 det1711
mz (3.5, 1.5)                 @noisy det614 det769
mx (3.5, 2)                   @noisy det628 det1399 det1490 det1630
mzz (3, 3) (3.5, 3)           @noisy det7 det1222
mz (3.5, 3.5)                 @noisy det812 det1222
mx (3.5, 4)                   @noisy det202 det334 det863 det943
mzz (3.5, 5) (3, 5)           @noisy det50 det778
mz (3.5, 5.5)                 @noisy det778 det817
mx (3.5, 6)                   @noisy det117 det142 det1556 det1579
mzz (3, 7) (3.5, 7)           @noisy det655 det897
mz (3.5, 7.5)                 @noisy det771 det897
mx (3.5, 8)                   @noisy det2 det1000 det1506 det1736
mzz (4, 0) (4.5, 0)           @noisy det1453 det1661
mz (4.5, 0.5)                 @noisy det797 det1453
mx (4.5, 1)                   @noisy det166 det1490 det1524 det1738
mzz (4.5, 2) (4, 2)           @noisy det48 det359
mz (4.5, 2.5)                 @noisy det48 det749
mx (4.5, 3)                   @noisy det111 det358 det943 det1630
mzz (4, 4) (4.5, 4)           @noisy det420 det672
mz (4.5, 4.5)                 @noisy det420 det758
mx (4.5, 5)                   @noisy det274 det863 det1563 det1579
mzz (4, 6) (4.5, 6)           @noisy det605 det1181
mz (4.5, 6.5)                 @noisy det820 det1181
mx (4.5, 7)                   @noisy det888 det1506 det1556 det1681
mzz (5.5, 1) (5, 1)           @noisy det450 det1722
mz (5.5, 1.5)                 @noisy det450 det838
mx (5.5, 2)                   @noisy det111 det152 det166 det1163
mzz (5, 3) (5.5, 3)           @noisy det341 det1084
mz (5.5, 3.5)                 @noisy det793 det1084
mx (5.5, 4)                   @noisy det274 det358 det522 det1066
mzz (5, 5) (5.5, 5)           @noisy det637 det1197
mz (5.5, 5.5)                 @noisy det637 det717
mx (5.5, 6)                   @noisy det378 det1203 det1563 det1681
mzz (5.5, 7) (5, 7)           @noisy det132 det632
mz (5.5, 7.5)                 @noisy det632 det824
mx (5.5, 8)                   @noisy det302 det462 det582 det888
mzz (6.5, 0) (6, 0)           @noisy det1208 det1555
mz (6.5, 0.5)                 @noisy det742 det1208
mx (6.5, 1)                   @noisy det152 det353 det364 det1659
mzz (6, 2) (6.5, 2)           @noisy det252 det1841
mz (6.5, 2.5)                 @noisy det252 det833
mx (6.5, 3)                   @noisy det594 det1066 det1163 det1802
mzz (6, 4) (6.5, 4)           @noisy det288 det653
mz (6.5, 4.5)                 @noisy det653 det808
mx (6.5, 5)                   @noisy det378 det508 det520 det522
mzz (6, 6) (6.5, 6)           @noisy det95 det739
mz (6.5, 6.5)                 @noisy det739 det818
mx (6.5, 7)                   @noisy det582 det1203 det1206 det1697
mzz (8.5, 0.0) (8, 0)         @noisy det278 det1336
mz (8.5, 0.5)                 @noisy det278 det807
mx (8.5, 1.0)                 @noisy det104
mzz (7, 1) (7.5, 1)           @noisy det405 det1751
mz (7.5, 1.5)                 @noisy det405 det766
mx (7.5, 2)                   @noisy det364 det621 det1802
mzz (8, 2) (8.5, 2.0)         @noisy det901 det1795
mz (8.5, 2.5)                 @noisy det832 det1795
mx (8.5, 3.0)                 @noisy det621
mzz (7.5, 3) (7, 3)           @noisy det617 det912
mz (7.5, 3.5)                 @noisy det810 det912
mx (7.5, 4)                   @noisy det236 det508 det594
mzz (8, 4) (8.5, 4.0)         @noisy det784 det905
mz (8.5, 4.5)                 @noisy det712 det905
mx (8.5, 5.0)                 @noisy det236
mzz (7, 5) (7.5, 5)           @noisy det293 det1469
mz (7.5, 5.5)                 @noisy det293 det815
mx (7.5, 6)                   @noisy det520 det1193 det1697
mzz (8.5, 6.0) (8, 6)         @noisy det482 det1210
mz (8.5, 6.5)                 @noisy det482 det780
mx (8.5, 7.0)                 @noisy det1193
mzz (7, 7) (7.5, 7)           @noisy det641 det1580
mz (7.5, 7.5)                 @noisy det641 det770
mx (7.5, 8)                   @noisy det534 det1206 det1252

--------         33
mz (0.0, -0.5)                @noisy det327
mx (0.5, -0.5)                @noisy det1038 det1219
mxx (1, 0) (1.0, -0.5)        @noisy det1219 det1803
mxx (1, 1.5) (1, 2)           @noisy det561 det1833
mx (0.5, 1.5)                 @noisy det1138 det1833
mz (0, 1.5)                   @noisy det167 det379 det1011 det1470
mxx (1, 3.5) (1, 4)           @noisy det398 det1106
mx (0.5, 3.5)                 @noisy det398 det1101
mz (0, 3.5)                   @noisy det249 det434 det1484 det1815
mxx (1, 6) (1, 5.5)           @noisy det530 det1462
mx (0.5, 5.5)                 @noisy det530 det1057
mz (0, 5.5)                   @noisy det99 det907 det1362 det1464
mxx (1, 7.5) (1, 8)           @noisy det506 det1049
mx (0.5, 7.5)                 @noisy det1017 det1049
mz (0, 7.5)                   @noisy det49 det512 det1090
mxx (2, 0.5) (2, 1)           @noisy det399 det408
mx (1.5, 0.5)                 @noisy det408 det1033
mz (1, 0.5)                   @noisy det327 det1293 det1470
mxx (2, 3) (2, 2.5)           @noisy det1475 det1605
mx (1.5, 2.5)                 @noisy det1015 det1475
mz (1, 2.5)                   @noisy det379 det556 det1484 det1734
mxx (2, 4.5) (2, 5)           @noisy det388 det1198
mx (1.5, 4.5)                 @noisy det388 det1100
mz (1, 4.5)                   @noisy det79 det249 det1362 det1749
mxx (2, 6.5) (2, 7)           @noisy det826 det1789
mx (1.5, 6.5)                 @noisy det1128 det1789
mz (1, 6.5)                   @noisy det512 det823 det907 det1496
mz (1.0, 8.5)                 @noisy det1070
mx (1.5, 8.5)                 @noisy det1063 det1135
mx (2.0, 8.5)                 @noisy det1063 det1246
mz (2.0, -0.5)                @noisy det453
mx (2.5, -0.5)                @noisy det1147 det1665
mxx (3.0, -0.5) (3, 0)        @noisy det25 det1665
mxx (3, 1.5) (3, 2)           @noisy det610 det628
mx (2.5, 1.5)                 @noisy det628 det1064
mz (2, 1.5)                   @noisy det1069 det1293 det1734 det1735
mxx (3, 3.5) (3, 4)           @noisy det334 det1531
mx (2.5, 3.5)                 @noisy det334 det1065
mz (2, 3.5)                   @noisy det79 det150 det556 det649
mxx (3, 5.5) (3, 6)           @noisy det117 det1376
mx (2.5, 5.5)                 @noisy det117 det1124
mz (2, 5.5)                   @noisy det47 det823 det1082 det1749
mxx (3, 7.5) (3, 8)           @noisy det2 det599
mx (2.5, 7.5)                 @noisy det2 det1117
mz (2, 7.5)                   @noisy det1070 det1496 det1723
mxx (4, 0.5) (4, 1)           @noisy det471 det1738
mx (3.5, 0.5)                 @noisy det1120 det1738
mz (3, 0.5)                   @noisy det453 det614 det1069
mxx (4, 2.5) (4, 3)           @noisy det1399 det1630
mx (3.5, 2.5)                 @noisy det1143 det1630
mz (3, 2.5)                   @noisy det649 det1222 det1711 det1735
mxx (4, 4.5) (4, 5)           @noisy det202 det863
mx (3.5, 4.5)                 @noisy det863 det1032
mz (3, 4.5)                   @noisy det7 det150 det778 det1082
mxx (4, 6.5) (4, 7)           @noisy det142 det1556
mx (3.5, 6.5)                 @noisy det1079 det1556
mz (3, 6.5)                   @noisy det47 det50 det897 det1723
mz (3.0, 8.5)                 @noisy det655
mx (3.5, 8.5)                 @noisy det1000 det1146
mx (4.0, 8.5)                 @noisy det1000 det1736
mz (4.0, -0.5)                @noisy det1453
mx (4.5, -0.5)                @noisy det1051 det1334
mxx (5.0, -0.5) (5, 0)        @noisy det1301 det1334
mxx (5, 1.5) (5, 2)           @noisy det166 det1490
mx (4.5, 1.5)                 @noisy det166 det1109
mz (4, 1.5)                   @noisy det48 det614 det1661 det1711
mxx (5, 3.5) (5, 4)           @noisy det358 det943
mx (4.5, 3.5)                 @noisy det358 det1140
mz (4, 3.5)                   @noisy det7 det359 det420 det1222
mxx (5, 5.5) (5, 6)           @noisy det1563 det1579
mx (4.5, 5.5)                 @noisy det1108 det1563
mz (4, 5.5)                   @noisy det50 det672 det778 det1181
mxx (5, 7.5) (5, 8)           @noisy det888 det1506
mx (4.5, 7.5)                 @noisy det888 det1115
mz (4, 7.5)                   @noisy det605 det655 det897
mxx (6, 1) (6, 0.5)           @noisy det1524 det1659
mx (5.5, 0.5)                 @noisy det1103 det1659
mz (5, 0.5)                   @noisy det450 det1453 det1661
mxx (6, 2.5) (6, 3)           @noisy det111 det1163
mx (5.5, 2.5)                 @noisy det1114 det1163
mz (5, 2.5)                   @noisy det48 det359 det1084 det1722
mxx (6, 4.5) (6, 5)           @noisy det274 det522
mx (5.5, 4.5)                 @noisy det522 det1021
mz (5, 4.5)                   @noisy det341 det420 det637 det672
mxx (6, 6.5) (6, 7)           @noisy det1203 det1681
mx (5.5, 6.5)                 @noisy det1112 det1203
mz (5, 6.5)                   @noisy det605 det632 det1181 det1197
mz (5.0, 8.5)                 @noisy det132
mx (5.5, 8.5)                 @noisy det462 det1133
mx (6.0, 8.5)                 @noisy det302 det462
mz (6.0, -0.5)                @noisy det1208
mx (6.5, -0.5)                @noisy det1131 det1827
mxx (7, 0) (7.0, -0.5)        @noisy det443 det1827
mxx (7, 1.5) (7, 2)           @noisy det152 det364
mx (6.5, 1.5)                 @noisy det364 det1093
mz (6, 1.5)                   @noisy det252 det450 det1555 det1722
mxx (7, 4) (7, 3.5)           @noisy det594 det1066
mx (6.5, 3.5)                 @noisy det594 det1129
mz (6, 3.5)                   @noisy det341 det653 det1084 det1841
mxx (7, 5.5) (7, 6)           @noisy det378 det520
mx (6.5, 5.5)                 @noisy det520 det1036
mz (6, 5.5)                   @noisy det288 det637 det739 det1197
mxx (7, 7.5) (7, 8)           @noisy det582 det1206
mx (6.5, 7.5)                 @noisy det1122 det1206
mz (6, 7.5)                   @noisy det95 det132 det632
mxx (8, 0.5) (8, 1)           @noisy det104 det353
mx (7.5, 0.5)                 @noisy det104 det1107
mz (7, 0.5)                   @noisy det405 det1208 det1555
mxx (8, 2.5) (8, 3)           @noisy det621 det1802
mx (7.5, 2.5)                 @noisy det621 det1119
mz (7, 2.5)                   @noisy det252 det912 det1751 det1841
mxx (8, 4.5) (8, 5)           @noisy det236 det508
mx (7.5, 4.5)                 @noisy det236 det1068
mz (7, 4.5)                   @noisy det288 det293 det617 det653
mxx (8, 7) (8, 6.5)           @noisy det1193 det1697
mx (7.5, 6.5)                 @noisy det1037 det1193
mz (7, 6.5)                   @noisy det95 det641 det739 det1469
mz (7.0, 8.5)                 @noisy det1580
mx (7.5, 8.5)                 @noisy det1113 det1252
mx (8.0, 8.5)                 @noisy det534 det1252
mxx (0.5, 0.5) (0.5, 0)       @noisy det399
mzz (1, 1) (0.5, 1)           @noisy det327 det1470
mxx (-0.5, 1.5) (-0.5, 1.0)     @noisy det561
mzz (-0.5, 2.0) (0, 2)        @noisy det167 det1011
mxx (0.5, 2.5) (0.5, 2)       @noisy det1605
mzz (1, 3) (0.5, 3)           @noisy det379 det1484
mxx (-0.5, 3.0) (-0.5, 3.5)     @noisy det1106
mzz (-0.5, 4.0) (0, 4)        @noisy det434 det1815
mxx (0.5, 4.5) (0.5, 4)       @noisy det1198
mzz (0.5, 5) (1, 5)           @noisy det249 det1362
mxx (-0.5, 5.0) (-0.5, 5.5)     @noisy det1462
mzz (-0.5, 6.0) (0, 6)        @noisy det99 det1464
mxx (0.5, 6.5) (0.5, 6)       @noisy det826
mzz (1, 7) (0.5, 7)           @noisy det512 det907
mxx (-0.5, 7.5) (-0.5, 7.0)     @noisy det506
mzz (-0.5, 8.0) (0, 8)        @noisy det49 det1090
mxx (1.5, 1.5) (1.5, 1)       @noisy det561 det610
mzz (1.5, 2) (2, 2)           @noisy det1293 det1734
mxx (1.5, 3.5) (1.5, 3)       @noisy det1106 det1531
mzz (1.5, 4) (2, 4)           @noisy det79 det556
mxx (1.5, 5) (1.5, 5.5)       @noisy det1376 det1462
mzz (1.5, 6) (2, 6)           @noisy det823 det1749
mxx (1.5, 7.5) (1.5, 7)       @noisy det506 det599
mzz (1.5, 8) (2, 8)           @noisy det1070 det1496
mxx (2.5, 0.5) (2.5, 0)       @noisy det399 det471
mzz (3, 1) (2.5, 1)           @noisy det453 det1069
mxx (2.5, 2) (2.5, 2.5)       @noisy det1399 det1605
mzz (2.5, 3) (3, 3)           @noisy det649 det1735
mxx (2.5, 4) (2.5, 4.5)       @noisy det202 det1198
mzz (2.5, 5) (3, 5)           @noisy det150 det1082
mxx (2.5, 6.5) (2.5, 6)       @noisy det142 det826
mzz (2.5, 7) (3, 7)           @noisy det47 det1723
mxx (3.5, 1) (3.5, 1.5)       @noisy det610 det1490
mzz (3.5, 2) (4, 2)           @noisy det614 det1711
mxx (3.5, 3) (3.5, 3.5)       @noisy det943 det1531
mzz (4, 4) (3.5, 4)           @noisy det7 det1222
mxx (3.5, 5) (3.5, 5.5)       @noisy det1376 det1579
mzz (3.5, 6) (4, 6)           @noisy det50 det778
mxx (3.5, 7) (3.5, 7.5)       @noisy det599 det1506
mzz (3.5, 8) (4, 8)           @noisy det655 det897
mxx (4.5, 0.5) (4.5, 0)       @noisy det471 det1524
mzz (5, 1) (4.5, 1)           @noisy det1453 det1661
mxx (4.5, 2) (4.5, 2.5)       @noisy det111 det1399
mzz (5, 3) (4.5, 3)           @noisy det48 det359
mxx (4.5, 4.5) (4.5, 4)       @noisy det202 det274
mzz (5, 5) (4.5, 5)           @noisy det420 det672
mxx (4.5, 6.5) (4.5, 6)       @noisy det142 det1681
mzz (5, 7) (4.5, 7)           @noisy det605 det1181
mxx (5.5, 1) (5.5, 1.5)       @noisy det152 det1490
mzz (5.5, 2) (6, 2)           @noisy det450 det1722
mxx (5.5, 3) (5.5, 3.5)       @noisy det943 det1066
mzz (5.5, 4) (6, 4)           @noisy det341 det1084
mxx (5.5, 5.5) (5.5, 5)       @noisy det378 det1579
mzz (6, 6) (5.5, 6)           @noisy det637 det1197
mxx (5.5, 7) (5.5, 7.5)       @noisy det582 det1506
mzz (5.5, 8) (6, 8)           @noisy det132 det632
mxx (6.5, 0) (6.5, 0.5)       @noisy det353 det1524
mzz (6.5, 1) (7, 1)           @noisy det1208 det1555
mxx (6.5, 2.5) (6.5, 2)       @noisy det111 det1802
mzz (6.5, 3) (7, 3)           @noisy det252 det1841
mxx (6.5, 4.5) (6.5, 4)       @noisy det274 det508
mzz (6.5, 5) (7, 5)           @noisy det288 det653
mxx (6.5, 6) (6.5, 6.5)       @noisy det1681 det1697
mzz (6.5, 7) (7, 7)           @noisy det95 det739
mxx (8.5, 0.0) (8.5, 0.5)     @noisy det353
mz (8.5, 1.0)                 @noisy det278 det1336
mxx (7.5, 1.5) (7.5, 1)       @noisy det152
mzz (7.5, 2) (8, 2)           @noisy det405 det1751
mxx (8.5, 2.5) (8.5, 2.0)     @noisy det1802
mz (8.5, 3.0)                 @noisy det901 det1795
mxx (7.5, 3) (7.5, 3.5)       @noisy det1066
mzz (7.5, 4) (8, 4)           @noisy det617 det912
mxx (8.5, 4.5) (8.5, 4.0)     @noisy det508
mz (8.5, 5.0)                 @noisy det784 det905
mxx (7.5, 5) (7.5, 5.5)       @noisy det378
mzz (7.5, 6) (8, 6)           @noisy det293 det1469
mxx (8.5, 6.0) (8.5, 6.5)     @noisy det1697
mz (8.5, 7.0)                 @noisy det482 det1210
mxx (7.5, 7.5) (7.5, 7)       @noisy det582
mzz (7.5, 8) (8, 8)           @noisy det641 det1580

--------         34
mxx (0.0, -0.5) (0, 0)        @noisy det640 det1803
mx (0.5, -0.5)                @noisy det640 det1038
mz (1.0, -0.5)                @noisy det1470
mxx (0, 1.5) (0, 2)           @noisy det40 det561
mx (0.5, 1.5)                 @noisy det40 det1138
mz (1, 1.5)                   @noisy det327 det1293 det1484 det1734
mxx (0, 3.5) (0, 4)           @noisy det1106 det1826
mx (0.5, 3.5)                 @noisy det1101 det1826
mz (1, 3.5)                   @noisy det79 det379 det556 det1362
mxx (0, 5.5) (0, 6)           @noisy det402 det1462
mx (0.5, 5.5)                 @noisy det402 det1057
mz (1, 5.5)                   @noisy det249 det512 det823 det1749
mxx (0, 7.5) (0, 8)           @noisy det178 det506
mx (0.5, 7.5)                 @noisy det178 det1017
mz (1, 7.5)                   @noisy det907 det1070 det1496
mxx (1, 0.5) (1, 1)           @noisy det399 det1715
mx (1.5, 0.5)                 @noisy det1033 det1715
mz (2, 0.5)                   @noisy det453 det1069 det1734
mxx (1, 2.5) (1, 3)           @noisy det1522 det1605
mx (1.5, 2.5)                 @noisy det1015 det1522
mz (2, 2.5)                   @noisy det79 det649 det1293 det1735
mxx (1, 4.5) (1, 5)           @noisy det1198 det1272
mx (1.5, 4.5)                 @noisy det1100 det1272
mz (2, 4.5)                   @noisy det150 det556 det823 det1082
mxx (1, 6.5) (1, 7)           @noisy det622 det826
mx (1.5, 6.5)                 @noisy det622 det1128
mz (2, 6.5)                   @noisy det47 det1070 det1723 det1749
mx (1.0, 8.5)                 @noisy det1246 det1528
mx (1.5, 8.5)                 @noisy det1135 det1528
mz (2.0, 8.5)                 @noisy det1496
mxx (2.0, -0.5) (2, 0)        @noisy det25 det1724
mx (2.5, -0.5)                @noisy det1147 det1724
mz (3.0, -0.5)                @noisy det1069
mxx (2, 1.5) (2, 2)           @noisy det610 det1058
mx (2.5, 1.5)                 @noisy det1058 det1064
mz (3, 1.5)                   @noisy det453 det614 det649 det1711
mxx (2, 3.5) (2, 4)           @noisy det409 det1531
mx (2.5, 3.5)                 @noisy det409 det1065
mz (3, 3.5)                   @noisy det7 det1082 det1222 det1735
mxx (2, 5.5) (2, 6)           @noisy det705 det1376
mx (2.5, 5.5)                 @noisy det705 det1124
mz (3, 5.5)                   @noisy det50 det150 det778 det1723
mxx (2, 7.5) (2, 8)           @noisy det599 det1401
mx (2.5, 7.5)                 @noisy det1117 det1401
mz (3, 7.5)                   @noisy det47 det655 det897
mxx (3, 1) (3, 0.5)           @noisy det471 det1187
mx (3.5, 0.5)                 @noisy det1120 det1187
mz (4, 0.5)                   @noisy det1453 det1661 det1711
mxx (3, 2.5) (3, 3)           @noisy det553 det1399
mx (3.5, 2.5)                 @noisy det553 det1143
mz (4, 2.5)                   @noisy det7 det48 det359 det614
mxx (3, 4.5) (3, 5)           @noisy det202 det559
mx (3.5, 4.5)                 @noisy det559 det1032
mz (4, 4.5)                   @noisy det50 det420 det672 det1222
mxx (3, 7) (3, 6.5)           @noisy det142 det898
mx (3.5, 6.5)                 @noisy det898 det1079
mz (4, 6.5)                   @noisy det605 det655 det778 det1181
mx (3.0, 8.5)                 @noisy det908 det1736
mx (3.5, 8.5)                 @noisy det908 det1146
mz (4.0, 8.5)                 @noisy det897
mxx (4.0, -0.5) (4, 0)        @noisy det1050 det1301
mx (4.5, -0.5)                @noisy det1050 det1051
mz (5.0, -0.5)                @noisy det1661
mxx (4, 1.5) (4, 2)           @noisy det1062 det1490
mx (4.5, 1.5)                 @noisy det1062 det1109
mz (5, 1.5)                   @noisy det359 det450 det1453 det1722
mxx (4, 4) (4, 3.5)           @noisy det943 det1489
mx (4.5, 3.5)                 @noisy det1140 det1489
mz (5, 3.5)                   @noisy det48 det341 det672 det1084
mxx (4, 5.5) (4, 6)           @noisy det157 det1579
mx (4.5, 5.5)                 @noisy det157 det1108
mz (5, 5.5)                   @noisy det420 det605 det637 det1197
mxx (4, 7.5) (4, 8)           @noisy det624 det1506
mx (4.5, 7.5)                 @noisy det624 det1115
mz (5, 7.5)                   @noisy det132 det632 det1181
mxx (5, 0.5) (5, 1)           @noisy det825 det1524
mx (5.5, 0.5)                 @noisy det825 det1103
mz (6, 0.5)                   @noisy det1208 det1555 det1722
mxx (5, 3) (5, 2.5)           @noisy det111 det1662
mx (5.5, 2.5)                 @noisy det1114 det1662
mz (6, 2.5)                   @noisy det252 det341 det450 det1841
mxx (5, 4.5) (5, 5)           @noisy det274 det1834
mx (5.5, 4.5)                 @noisy det1021 det1834
mz (6, 4.5)                   @noisy det288 det653 det1084 det1197
mxx (5, 6.5) (5, 7)           @noisy det634 det1681
mx (5.5, 6.5)                 @noisy det634 det1112
mz (6, 6.5)                   @noisy det95 det132 det637 det739
mx (5.0, 8.5)                 @noisy det110 det302
mx (5.5, 8.5)                 @noisy det110 det1133
mz (6.0, 8.5)                 @noisy det632
mxx (6.0, -0.5) (6, 0)        @noisy det443 det593
mx (6.5, -0.5)                @noisy det593 det1131
mz (7.0, -0.5)                @noisy det1555
mxx (6, 1.5) (6, 2)           @noisy det152 det1096
mx (6.5, 1.5)                 @noisy det1093 det1096
mz (7, 1.5)                   @noisy det405 det1208 det1751 det1841
mxx (6, 3.5) (6, 4)           @noisy det631 det1066
mx (6.5, 3.5)                 @noisy det631 det1129
mz (7, 3.5)                   @noisy det252 det288 det617 det912
mxx (6, 6) (6, 5.5)           @noisy det378 det968
mx (6.5, 5.5)                 @noisy det968 det1036
mz (7, 5.5)                   @noisy det95 det293 det653 det1469
mxx (6, 7.5) (6, 8)           @noisy det582 det1471
mx (6.5, 7.5)                 @noisy det1122 det1471
mz (7, 7.5)                   @noisy det641 det739 det1580
mxx (7, 0.5) (7, 1)           @noisy det229 det353
mx (7.5, 0.5)                 @noisy det229 det1107
mz (8, 0.5)                   @noisy det278 det1336 det1751
mxx (7, 2.5) (7, 3)           @noisy det889 det1802
mx (7.5, 2.5)                 @noisy det889 det1119
mz (8, 2.5)                   @noisy det405 det617 det901 det1795
mxx (7, 4.5) (7, 5)           @noisy det508 det552
mx (7.5, 4.5)                 @noisy det552 det1068
mz (8, 4.5)                   @noisy det784 det905 det912 det1469
mxx (7, 6.5) (7, 7)           @noisy det1094 det1697
mx (7.5, 6.5)                 @noisy det1037 det1094
mz (8, 6.5)                   @noisy det293 det482 det1210 det1580
mx (7.0, 8.5)                 @noisy det534 det1104
mx (7.5, 8.5)                 @noisy det1104 det1113
mz (8.0, 8.5)                 @noisy det641
mxx (0.5, 0.5) (0.5, 1)       @noisy det399
mzz (1, 0) (0.5, 0)           @noisy det327 det1470
mzz (0, 1) (-0.5, 1.0)        @noisy det167 det1011
mxx (-0.5, 2.0) (-0.5, 1.5)     @noisy det561
mxx (0.5, 2.5) (0.5, 3)       @noisy det1605
mzz (1, 2) (0.5, 2)           @noisy det379 det1484
mzz (-0.5, 3.0) (0, 3)        @noisy det434 det1815
mxx (-0.5, 3.5) (-0.5, 4.0)     @noisy det1106
mxx (0.5, 5) (0.5, 4.5)       @noisy det1198
mzz (1, 4) (0.5, 4)           @noisy det249 det1362
mzz (-0.5, 5.0) (0, 5)        @noisy det99 det1464
mxx (-0.5, 5.5) (-0.5, 6.0)     @noisy det1462
mxx (0.5, 6.5) (0.5, 7)       @noisy det826
mzz (0.5, 6) (1, 6)           @noisy det512 det907
mzz (0, 7) (-0.5, 7.0)        @noisy det49 det1090
mxx (-0.5, 8.0) (-0.5, 7.5)     @noisy det506
mxx (1.5, 1.5) (1.5, 2)       @noisy det561 det610
mzz (1.5, 1) (2, 1)           @noisy det1293 det1734
mxx (1.5, 4) (1.5, 3.5)       @noisy det1106 det1531
mzz (2, 3) (1.5, 3)           @noisy det79 det556
mxx (1.5, 5.5) (1.5, 6)       @noisy det1376 det1462
mzz (1.5, 5) (2, 5)           @noisy det823 det1749
mxx (1.5, 7.5) (1.5, 8)       @noisy det506 det599
mzz (1.5, 7) (2, 7)           @noisy det1070 det1496
mxx (2.5, 0.5) (2.5, 1)       @noisy det399 det471
mzz (2.5, 0) (3, 0)           @noisy det453 det1069
mxx (2.5, 2.5) (2.5, 3)       @noisy det1399 det1605
mzz (2.5, 2) (3, 2)           @noisy det649 det1735
mxx (2.5, 4.5) (2.5, 5)       @noisy det202 det1198
mzz (2.5, 4) (3, 4)           @noisy det150 det1082
mxx (2.5, 7) (2.5, 6.5)       @noisy det142 det826
mzz (3, 6) (2.5, 6)           @noisy det47 det1723
mxx (3.5, 1.5) (3.5, 2)       @noisy det610 det1490
mzz (3.5, 1) (4, 1)           @noisy det614 det1711
mxx (3.5, 3.5) (3.5, 4)       @noisy det943 det1531
mzz (3.5, 3) (4, 3)           @noisy det7 det1222
mxx (3.5, 5.5) (3.5, 6)       @noisy det1376 det1579
mzz (3.5, 5) (4, 5)           @noisy det50 det778
mxx (3.5, 7.5) (3.5, 8)       @noisy det599 det1506
mzz (3.5, 7) (4, 7)           @noisy det655 det897
mxx (4.5, 0.5) (4.5, 1)       @noisy det471 det1524
mzz (5, 0) (4.5, 0)           @noisy det1453 det1661
mxx (4.5, 2.5) (4.5, 3)       @noisy det111 det1399
mzz (4.5, 2) (5, 2)           @noisy det48 det359
mxx (4.5, 4.5) (4.5, 5)       @noisy det202 det274
mzz (5, 4) (4.5, 4)           @noisy det420 det672
mxx (4.5, 6.5) (4.5, 7)       @noisy det142 det1681
mzz (5, 6) (4.5, 6)           @noisy det605 det1181
mxx (5.5, 1.5) (5.5, 2)       @noisy det152 det1490
mzz (5.5, 1) (6, 1)           @noisy det450 det1722
mxx (5.5, 3.5) (5.5, 4)       @noisy det943 det1066
mzz (5.5, 3) (6, 3)           @noisy det341 det1084
mxx (5.5, 5.5) (5.5, 6)       @noisy det378 det1579
mzz (5.5, 5) (6, 5)           @noisy det637 det1197
mxx (5.5, 7.5) (5.5, 8)       @noisy det582 det1506
mzz (5.5, 7) (6, 7)           @noisy det132 det632
mxx (6.5, 0.5) (6.5, 1)       @noisy det353 det1524
mzz (6.5, 0) (7, 0)           @noisy det1208 det1555
mxx (6.5, 2.5) (6.5, 3)       @noisy det111 det1802
mzz (6.5, 2) (7, 2)           @noisy det252 det1841
mxx (6.5, 5) (6.5, 4.5)       @noisy det274 det508
mzz (7, 4) (6.5, 4)           @noisy det288 det653
mxx (6.5, 6.5) (6.5, 7)       @noisy det1681 det1697
mzz (6.5, 6) (7, 6)           @noisy det95 det739
mz (8.5, 0.0)                 @noisy det278 det1336
mxx (8.5, 0.5) (8.5, 1.0)     @noisy det353
mxx (7.5, 2) (7.5, 1.5)       @noisy det152
mzz (7.5, 1) (8, 1)           @noisy det405 det1751
mz (8.5, 2.0)                 @noisy det901 det1795
mxx (8.5, 2.5) (8.5, 3.0)     @noisy det1802
mxx (7.5, 3.5) (7.5, 4)       @noisy det1066
mzz (7.5, 3) (8, 3)           @noisy det617 det912
mz (8.5, 4.0)                 @noisy det784 det905
mxx (8.5, 4.5) (8.5, 5.0)     @noisy det508
mxx (7.5, 5.5) (7.5, 6)       @noisy det378
mzz (7.5, 5) (8, 5)           @noisy det293 det1469
mz (8.5, 6.0)                 @noisy det482 det1210
mxx (8.5, 6.5) (8.5, 7.0)     @noisy det1697
mxx (7.5, 8) (7.5, 7.5)       @noisy det582
mzz (8, 7) (7.5, 7)           @noisy det641 det1580

--------         35
mzz (0.5, -0.5) (0.0, -0.5)     @noisy det327
mx (1.0, -0.5)                @noisy det640 det1803
mzz (0, 1.5) (0.5, 1.5)       @noisy det327 det379
mxx (1, 1) (1, 1.5)           @noisy det40 det561
mzz (0, 3.5) (0.5, 3.5)       @noisy det249 det379
mxx (1, 3) (1, 3.5)           @noisy det1106 det1826
mzz (0.5, 5.5) (0, 5.5)       @noisy det249 det907
mxx (1, 5) (1, 5.5)           @noisy det402 det1462
mzz (0, 7.5) (0.5, 7.5)       @noisy det907
mxx (1, 7.5) (1, 7)           @noisy det178 det506
mzz (1, 0.5) (1.5, 0.5)       @noisy det1293
mxx (2, 0) (2, 0.5)           @noisy det399 det1715
mzz (1, 2.5) (1.5, 2.5)       @noisy det556 det1293
mxx (2, 2) (2, 2.5)           @noisy det1522 det1605
mzz (1.5, 4.5) (1, 4.5)       @noisy det556 det1749
mxx (2, 4.5) (2, 4)           @noisy det1198 det1272
mzz (1, 6.5) (1.5, 6.5)       @noisy det1496 det1749
mxx (2, 6.5) (2, 6)           @noisy det622 det826
mzz (1.0, 8.5) (1.5, 8.5)     @noisy det1496
mxx (2.0, 8.5) (2, 8)         @noisy det1246 det1528
mzz (2.0, -0.5) (2.5, -0.5)     @noisy det453
mx (3.0, -0.5)                @noisy det25 det1724
mzz (2, 1.5) (2.5, 1.5)       @noisy det453 det1735
mxx (3, 1.5) (3, 1)           @noisy det610 det1058
mzz (2, 3.5) (2.5, 3.5)       @noisy det150 det1735
mxx (3, 3.5) (3, 3)           @noisy det409 det1531
mzz (2, 5.5) (2.5, 5.5)       @noisy det47 det150
mxx (3, 5) (3, 5.5)           @noisy det705 det1376
mzz (2.5, 7.5) (2, 7.5)       @noisy det47
mxx (3, 7.5) (3, 7)           @noisy det599 det1401
mzz (3.5, 0.5) (3, 0.5)       @noisy det614
mxx (4, 0) (4, 0.5)           @noisy det471 det1187
mzz (3, 2.5) (3.5, 2.5)       @noisy det614 det1222
mxx (4, 2) (4, 2.5)           @noisy det553 det1399
mzz (3, 4.5) (3.5, 4.5)       @noisy det778 det1222
mxx (4, 4.5) (4, 4)           @noisy det202 det559
mzz (3.5, 6.5) (3, 6.5)       @noisy det778 det897
mxx (4, 6) (4, 6.5)           @noisy det142 det898
mzz (3.0, 8.5) (3.5, 8.5)     @noisy det897
mxx (4.0, 8.5) (4, 8)         @noisy det908 det1736
mzz (4.0, -0.5) (4.5, -0.5)     @noisy det1453
mx (5.0, -0.5)                @noisy det1050 det1301
mzz (4, 1.5) (4.5, 1.5)       @noisy det48 det1453
mxx (5, 1) (5, 1.5)           @noisy det1062 det1490
mzz (4.5, 3.5) (4, 3.5)       @noisy det48 det420
mxx (5, 3.5) (5, 3)           @noisy det943 det1489
mzz (4, 5.5) (4.5, 5.5)       @noisy det420 det1181
mxx (5, 5.5) (5, 5)           @noisy det157 det1579
mzz (4, 7.5) (4.5, 7.5)       @noisy det1181
mxx (5, 7) (5, 7.5)           @noisy det624 det1506
mzz (5, 0.5) (5.5, 0.5)       @noisy det450
mxx (6, 0) (6, 0.5)           @noisy det825 det1524
mzz (5.5, 2.5) (5, 2.5)       @noisy det450 det1084
mxx (6, 2.5) (6, 2)           @noisy det111 det1662
mzz (5, 4.5) (5.5, 4.5)       @noisy det637 det1084
mxx (6, 4) (6, 4.5)           @noisy det274 det1834
mzz (5, 6.5) (5.5, 6.5)       @noisy det632 det637
mxx (6, 6.5) (6, 6)           @noisy det634 det1681
mzz (5.5, 8.5) (5.0, 8.5)     @noisy det632
mxx (6, 8) (6.0, 8.5)         @noisy det110 det302
mzz (6.5, -0.5) (6.0, -0.5)     @noisy det1208
mx (7.0, -0.5)                @noisy det443 det593
mzz (6, 1.5) (6.5, 1.5)       @noisy det252 det1208
mxx (7, 1.5) (7, 1)           @noisy det152 det1096
mzz (6, 3.5) (6.5, 3.5)       @noisy det252 det653
mxx (7, 3) (7, 3.5)           @noisy det631 det1066
mzz (6.5, 5.5) (6, 5.5)       @noisy det653 det739
mxx (7, 5.5) (7, 5)           @noisy det378 det968
mzz (6, 7.5) (6.5, 7.5)       @noisy det739
mxx (7, 7.5) (7, 7)           @noisy det582 det1471
mzz (7, 0.5) (7.5, 0.5)       @noisy det405
mxx (8, 0.5) (8, 0)           @noisy det229 det353
mzz (7.5, 2.5) (7, 2.5)       @noisy det405 det912
mxx (8, 2.5) (8, 2)           @noisy det889 det1802
mzz (7, 4.5) (7.5, 4.5)       @noisy det293 det912
mxx (8, 4) (8, 4.5)           @noisy det508 det552
mzz (7, 6.5) (7.5, 6.5)       @noisy det293 det641
mxx (8, 6.5) (8, 6)           @noisy det1094 det1697
mzz (7.5, 8.5) (7.0, 8.5)     @noisy det641
mxx (8.0, 8.5) (8, 8)         @noisy det534 det1104
mzz (0, 1) (0.5, 1)           @noisy det327 det1470
mz (0.5, 0.5)                 @noisy det1397 det1470
mx (0.5, 0)                   @noisy det399 det640 det1803
mx (-0.5, 1.0)                @noisy det561
mz (-0.5, 1.5)                @noisy det1011 det1388
mz (-0.5, 2.0)                @noisy det167 det1011
mzz (0, 3) (0.5, 3)           @noisy det379 det1484
mz (0.5, 2.5)                 @noisy det1419 det1484
mx (0.5, 2)                   @noisy det40 det561 det1605
mx (-0.5, 3.0)                @noisy det1106
mz (-0.5, 3.5)                @noisy det1320 det1815
mz (-0.5, 4.0)                @noisy det434 det1815
mzz (0.5, 5) (0, 5)           @noisy det249 det1362
mz (0.5, 4.5)                 @noisy det1362 det1427
mx (0.5, 4)                   @noisy det1106 det1198 det1826
mx (-0.5, 5.0)                @noisy det1462
mz (-0.5, 5.5)                @noisy det1322 det1464
mz (-0.5, 6.0)                @noisy det99 det1464
mzz (0, 7) (0.5, 7)           @noisy det512 det907
mz (0.5, 6.5)                 @noisy det512 det1328
mx (0.5, 6)                   @noisy det402 det826 det1462
mx (-0.5, 7.0)                @noisy det506
mz (-0.5, 7.5)                @noisy det49 det1452
mz (-0.5, 8.0)                @noisy det49 det1090
mzz (1, 2) (1.5, 2)           @noisy det1293 det1734
mz (1.5, 1.5)                 @noisy det1378 det1734
mx (1.5, 1)                   @noisy det40 det399 det610 det1715
mzz (1.5, 4) (1, 4)           @noisy det79 det556
mz (1.5, 3.5)                 @noisy det79 det1411
mx (1.5, 3)                   @noisy det1522 det1531 det1605 det1826
mzz (1, 6) (1.5, 6)           @noisy det823 det1749
mz (1.5, 5.5)                 @noisy det823 det1383
mx (1.5, 5)                   @noisy det402 det1198 det1272 det1376
mzz (1, 8) (1.5, 8)           @noisy det1070 det1496
mz (1.5, 7.5)                 @noisy det1070 det1357
mx (1.5, 7)                   @noisy det178 det599 det622 det826
mzz (2, 1) (2.5, 1)           @noisy det453 det1069
mz (2.5, 0.5)                 @noisy det1069 det1439
mx (2.5, 0)                   @noisy det25 det471 det1715 det1724
mzz (2, 3) (2.5, 3)           @noisy det649 det1735
mz (2.5, 2.5)                 @noisy det649 det1324
mx (2.5, 2)                   @noisy det610 det1058 det1399 det1522
mzz (2, 5) (2.5, 5)           @noisy det150 det1082
mz (2.5, 4.5)                 @noisy det1082 det1363
mx (2.5, 4)                   @noisy det202 det409 det1272 det1531
mzz (2.5, 7) (2, 7)           @noisy det47 det1723
mz (2.5, 6.5)                 @noisy det1386 det1723
mx (2.5, 6)                   @noisy det142 det622 det705 det1376
mzz (3, 2) (3.5, 2)           @noisy det614 det1711
mz (3.5, 1.5)                 @noisy det1432 det1711
mx (3.5, 1)                   @noisy det471 det1058 det1187 det1490
mzz (3, 4) (3.5, 4)           @noisy det7 det1222
mz (3.5, 3.5)                 @noisy det7 det1351
mx (3.5, 3)                   @noisy det409 det553 det943 det1399
mzz (3.5, 6) (3, 6)           @noisy det50 det778
mz (3.5, 5.5)                 @noisy det50 det1356
mx (3.5, 5)                   @noisy det202 det559 det705 det1579
mzz (3, 8) (3.5, 8)           @noisy det655 det897
mz (3.5, 7.5)                 @noisy det655 det1436
mx (3.5, 7)                   @noisy det142 det898 det1401 det1506
mzz (4, 1) (4.5, 1)           @noisy det1453 det1661
mz (4.5, 0.5)                 @noisy det1394 det1661
mx (4.5, 0)                   @noisy det1050 det1187 det1301 det1524
mzz (4.5, 3) (4, 3)           @noisy det48 det359
mz (4.5, 2.5)                 @noisy det359 det1414
mx (4.5, 2)                   @noisy det111 det553 det1062 det1490
mzz (4, 5) (4.5, 5)           @noisy det420 det672
mz (4.5, 4.5)                 @noisy det672 det1423
mx (4.5, 4)                   @noisy det274 det559 det943 det1489
mzz (4, 7) (4.5, 7)           @noisy det605 det1181
mz (4.5, 6.5)                 @noisy det605 det1424
mx (4.5, 6)                   @noisy det157 det898 det1579 det1681
mzz (5.5, 2) (5, 2)           @noisy det450 det1722
mz (5.5, 1.5)                 @noisy det1456 det1722
mx (5.5, 1)                   @noisy det152 det825 det1062 det1524
mzz (5, 4) (5.5, 4)           @noisy det341 det1084
mz (5.5, 3.5)                 @noisy det341 det1387
mx (5.5, 3)                   @noisy det111 det1066 det1489 det1662
mzz (5, 6) (5.5, 6)           @noisy det637 det1197
mz (5.5, 5.5)                 @noisy det1197 det1400
mx (5.5, 5)                   @noisy det157 det274 det378 det1834
mzz (5.5, 8) (5, 8)           @noisy det132 det632
mz (5.5, 7.5)                 @noisy det132 det1369
mx (5.5, 7)                   @noisy det582 det624 det634 det1681
mzz (6, 1) (6.5, 1)           @noisy det1208 det1555
mz (6.5, 0.5)                 @noisy det1406 det1555
mx (6.5, 0)                   @noisy det353 det443 det593 det825
mzz (6, 3) (6.5, 3)           @noisy det252 det1841
mz (6.5, 2.5)                 @noisy det1374 det1841
mx (6.5, 2)                   @noisy det152 det1096 det1662 det1802
mzz (6.5, 5) (6, 5)           @noisy det288 det653
mz (6.5, 4.5)                 @noisy det288 det1342
mx (6.5, 4)                   @noisy det508 det631 det1066 det1834
mzz (6, 7) (6.5, 7)           @noisy det95 det739
mz (6.5, 6.5)                 @noisy det95 det1415
mx (6.5, 6)                   @noisy det378 det634 det968 det1697
mx (8.5, 0.0)                 @noisy det229
mz (8.5, 0.5)                 @noisy det1336 det1403
mzz (8.5, 1.0) (8, 1)         @noisy det278 det1336
mzz (7.5, 2) (7, 2)           @noisy det405 det1751
mz (7.5, 1.5)                 @noisy det1430 det1751
mx (7.5, 1)                   @noisy det229 det353 det1096
mx (8.5, 2.0)                 @noisy det889
mz (8.5, 2.5)                 @noisy det901 det1315
mzz (8, 3) (8.5, 3.0)         @noisy det901 det1795
mzz (7, 4) (7.5, 4)           @noisy det617 det912
mz (7.5, 3.5)                 @noisy det617 det1349
mx (7.5, 3)                   @noisy det631 det889 det1802
mx (8.5, 4.0)                 @noisy det552
mz (8.5, 4.5)                 @noisy det784 det1393
mzz (8, 5) (8.5, 5.0)         @noisy det784 det905
mzz (7, 6) (7.5, 6)           @noisy det293 det1469
mz (7.5, 5.5)                 @noisy det1354 det1469
mx (7.5, 5)                   @noisy det508 det552 det968
mx (8.5, 6.0)                 @noisy det1094
mz (8.5, 6.5)                 @noisy det1210 det1442
mzz (8, 7) (8.5, 7.0)         @noisy det482 det1210
mzz (7.5, 8) (7, 8)           @noisy det641 det1580
mz (7.5, 7.5)                 @noisy det1435 det1580
mx (7.5, 7)                   @noisy det1094 det1471 det1697

--------         36
mx (0.0, -0.5)                @noisy det640 det1803
mzz (1.0, -0.5) (0.5, -0.5)     @noisy det327
mzz (1, 1.5) (0.5, 1.5)       @noisy det327 det379
mxx (0, 1.5) (0, 1)           @noisy det40 det561
mzz (1, 3.5) (0.5, 3.5)       @noisy det249 det379
mxx (0, 3.5) (0, 3)           @noisy det1106 det1826
mzz (0.5, 5.5) (1, 5.5)       @noisy det249 det907
mxx (0, 5.5) (0, 5)           @noisy det402 det1462
mzz (1, 7.5) (0.5, 7.5)       @noisy det907
mxx (0, 7) (0, 7.5)           @noisy det178 det506
mzz (1.5, 0.5) (2, 0.5)       @noisy det1293
mxx (1, 0.5) (1, 0)           @noisy det399 det1715
mzz (1.5, 2.5) (2, 2.5)       @noisy det556 det1293
mxx (1, 2) (1, 2.5)           @noisy det1522 det1605
mzz (1.5, 4.5) (2, 4.5)       @noisy det556 det1749
mxx (1, 4) (1, 4.5)           @noisy det1198 det1272
mzz (1.5, 6.5) (2, 6.5)       @noisy det1496 det1749
mxx (1, 6.5) (1, 6)           @noisy det622 det826
mxx (1.0, 8.5) (1, 8)         @noisy det1246 det1528
mzz (1.5, 8.5) (2.0, 8.5)     @noisy det1496
mx (2.0, -0.5)                @noisy det25 det1724
mzz (2.5, -0.5) (3.0, -0.5)     @noisy det453
mzz (3, 1.5) (2.5, 1.5)       @noisy det453 det1735
mxx (2, 1) (2, 1.5)           @noisy det610 det1058
mzz (2.5, 3.5) (3, 3.5)       @noisy det150 det1735
mxx (2, 3.5) (2, 3)           @noisy det409 det1531
mzz (2.5, 5.5) (3, 5.5)       @noisy det47 det150
mxx (2, 5.5) (2, 5)           @noisy det705 det1376
mzz (2.5, 7.5) (3, 7.5)       @noisy det47
mxx (2, 7) (2, 7.5)           @noisy det599 det1401
mzz (3.5, 0.5) (4, 0.5)       @noisy det614
mxx (3, 0) (3, 0.5)           @noisy det471 det1187
mzz (3.5, 2.5) (4, 2.5)       @noisy det614 det1222
mxx (3, 2.5) (3, 2)           @noisy det553 det1399
mzz (4, 4.5) (3.5, 4.5)       @noisy det778 det1222
mxx (3, 4.5) (3, 4)           @noisy det202 det559
mzz (3.5, 6.5) (4, 6.5)       @noisy det778 det897
mxx (3, 6) (3, 6.5)           @noisy det142 det898
mxx (3, 8) (3.0, 8.5)         @noisy det908 det1736
mzz (3.5, 8.5) (4.0, 8.5)     @noisy det897
mx (4.0, -0.5)                @noisy det1050 det1301
mzz (5.0, -0.5) (4.5, -0.5)     @noisy det1453
mzz (5, 1.5) (4.5, 1.5)       @noisy det48 det1453
mxx (4, 1.5) (4, 1)           @noisy det1062 det1490
mzz (5, 3.5) (4.5, 3.5)       @noisy det48 det420
mxx (4, 3) (4, 3.5)           @noisy det943 det1489
mzz (5, 5.5) (4.5, 5.5)       @noisy det420 det1181
mxx (4, 5) (4, 5.5)           @noisy det157 det1579
mzz (5, 7.5) (4.5, 7.5)       @noisy det1181
mxx (4, 7) (4, 7.5)           @noisy det624 det1506
mzz (5.5, 0.5) (6, 0.5)       @noisy det450
mxx (5, 0) (5, 0.5)           @noisy det825 det1524
mzz (5.5, 2.5) (6, 2.5)       @noisy det450 det1084
mxx (5, 2) (5, 2.5)           @noisy det111 det1662
mzz (5.5, 4.5) (6, 4.5)       @noisy det637 det1084
mxx (5, 4.5) (5, 4)           @noisy det274 det1834
mzz (6, 6.5) (5.5, 6.5)       @noisy det632 det637
mxx (5, 6) (5, 6.5)           @noisy det634 det1681
mxx (5.0, 8.5) (5, 8)         @noisy det110 det302
mzz (5.5, 8.5) (6.0, 8.5)     @noisy det632
mx (6.0, -0.5)                @noisy det443 det593
mzz (6.5, -0.5) (7.0, -0.5)     @noisy det1208
mzz (6.5, 1.5) (7, 1.5)       @noisy det252 det1208
mxx (6, 1.5) (6, 1)           @noisy det152 det1096
mzz (6.5, 3.5) (7, 3.5)       @noisy det252 det653
mxx (6, 3.5) (6, 3)           @noisy det631 det1066
mzz (6.5, 5.5) (7, 5.5)       @noisy det653 det739
mxx (6, 5) (6, 5.5)           @noisy det378 det968
mzz (6.5, 7.5) (7, 7.5)       @noisy det739
mxx (6, 7.5) (6, 7)           @noisy det582 det1471
mzz (7.5, 0.5) (8, 0.5)       @noisy det405
mxx (7, 0.5) (7, 0)           @noisy det229 det353
mzz (7.5, 2.5) (8, 2.5)       @noisy det405 det912
mxx (7, 2) (7, 2.5)           @noisy det889 det1802
mzz (7.5, 4.5) (8, 4.5)       @noisy det293 det912
mxx (7, 4.5) (7, 4)           @noisy det508 det552
mzz (7.5, 6.5) (8, 6.5)       @noisy det293 det641
mxx (7, 6.5) (7, 6)           @noisy det1094 det1697
mxx (7.0, 8.5) (7, 8)         @noisy det534 det1104
mzz (7.5, 8.5) (8.0, 8.5)     @noisy det641
mzz (0.5, 0) (0, 0)           @noisy det327 det791
mz (0.5, 0.5)                 @noisy det791 det1397
mx (0.5, 1)                   @noisy det40 det561 det1715
mz (-0.5, 1.0)                @noisy det167 det933
mz (-0.5, 1.5)                @noisy det933 det1388
mx (-0.5, 2.0)                @noisy det40
mzz (0, 2) (0.5, 2)           @noisy det379 det1545
mz (0.5, 2.5)                 @noisy det1419 det1545
mx (0.5, 3)                   @noisy det1106 det1522 det1826
mz (-0.5, 3.0)                @noisy det434 det1479
mz (-0.5, 3.5)                @noisy det1320 det1479
mx (-0.5, 4.0)                @noisy det1826
mzz (0, 4) (0.5, 4)           @noisy det121 det249
mz (0.5, 4.5)                 @noisy det121 det1427
mx (0.5, 5)                   @noisy det402 det1272 det1462
mz (-0.5, 5.0)                @noisy det99 det595
mz (-0.5, 5.5)                @noisy det595 det1322
mx (-0.5, 6.0)                @noisy det402
mzz (0.5, 6) (0, 6)           @noisy det386 det907
mz (0.5, 6.5)                 @noisy det386 det1328
mx (0.5, 7)                   @noisy det178 det506 det622
mz (-0.5, 7.0)                @noisy det643 det1090
mz (-0.5, 7.5)                @noisy det643 det1452
mx (-0.5, 8.0)                @noisy det178
mzz (1, 1) (1.5, 1)           @noisy det1293 det1737
mz (1.5, 1.5)                 @noisy det1378 det1737
mx (1.5, 2)                   @noisy det561 det1058 det1522 det1605
mzz (1, 3) (1.5, 3)           @noisy det556 det1144
mz (1.5, 3.5)                 @noisy det1144 det1411
mx (1.5, 4)                   @noisy det409 det1106 det1198 det1272
mzz (1.5, 5) (1, 5)           @noisy det1548 det1749
mz (1.5, 5.5)                 @noisy det1383 det1548
mx (1.5, 6)                   @noisy det622 det705 det826 det1462
mzz (1, 7) (1.5, 7)           @noisy det107 det1496
mz (1.5, 7.5)                 @noisy det107 det1357
mx (1.5, 8)                   @noisy det506 det1246 det1401 det1528
mzz (2, 0) (2.5, 0)           @noisy det392 det453
mz (2.5, 0.5)                 @noisy det392 det1439
mx (2.5, 1)                   @noisy det399 det610 det1058 det1187
mzz (2.5, 2) (2, 2)           @noisy det1248 det1735
mz (2.5, 2.5)                 @noisy det1248 det1324
mx (2.5, 3)                   @noisy det409 det553 det1531 det1605
mzz (2, 4) (2.5, 4)           @noisy det150 det339
mz (2.5, 4.5)                 @noisy det339 det1363
mx (2.5, 5)                   @noisy det559 det705 det1198 det1376
mzz (2, 6) (2.5, 6)           @noisy det47 det102
mz (2.5, 6.5)                 @noisy det102 det1386
mx (2.5, 7)                   @noisy det599 det826 det898 det1401
mzz (3, 1) (3.5, 1)           @noisy det614 det1468
mz (3.5, 1.5)                 @noisy det1432 det1468
mx (3.5, 2)                   @noisy det553 det610 det1062 det1399
mzz (3, 3) (3.5, 3)           @noisy det1222 det1756
mz (3.5, 3.5)                 @noisy det1351 det1756
mx (3.5, 4)                   @noisy det202 det559 det1489 det1531
mzz (3.5, 5) (3, 5)           @noisy det580 det778
mz (3.5, 5.5)                 @noisy det580 det1356
mx (3.5, 6)                   @noisy det142 det157 det898 det1376
mzz (3, 7) (3.5, 7)           @noisy det841 det897
mz (3.5, 7.5)                 @noisy det841 det1436
mx (3.5, 8)                   @noisy det599 det624 det908 det1736
mzz (4, 0) (4.5, 0)           @noisy det172 det1453
mz (4.5, 0.5)                 @noisy det172 det1394
mx (4.5, 1)                   @noisy det471 det825 det1062 det1490
mzz (4.5, 2) (4, 2)           @noisy det48 det1780
mz (4.5, 2.5)                 @noisy det1414 det1780
mx (4.5, 3)                   @noisy det943 det1399 det1489 det1662
mzz (4, 4) (4.5, 4)           @noisy det420 det1348
mz (4.5, 4.5)                 @noisy det1348 det1423
mx (4.5, 5)                   @noisy det157 det202 det1579 det1834
mzz (4, 6) (4.5, 6)           @noisy det1181 det1502
mz (4.5, 6.5)                 @noisy det1424 det1502
mx (4.5, 7)                   @noisy det142 det624 det634 det1506
mzz (5.5, 1) (5, 1)           @noisy det357 det450
mz (5.5, 1.5)                 @noisy det357 det1456
mx (5.5, 2)                   @noisy det111 det1096 det1490 det1662
mzz (5, 3) (5.5, 3)           @noisy det1084 det1319
mz (5.5, 3.5)                 @noisy det1319 det1387
mx (5.5, 4)                   @noisy det274 det631 det943 det1834
mzz (5, 5) (5.5, 5)           @noisy det637 det1671
mz (5.5, 5.5)                 @noisy det1400 det1671
mx (5.5, 6)                   @noisy det634 det968 det1579 det1681
mzz (5.5, 7) (5, 7)           @noisy det632 det642
mz (5.5, 7.5)                 @noisy det642 det1369
mx (5.5, 8)                   @noisy det110 det302 det1471 det1506
mzz (6.5, 0) (6, 0)           @noisy det112 det1208
mz (6.5, 0.5)                 @noisy det112 det1406
mx (6.5, 1)                   @noisy det152 det229 det1096 det1524
mzz (6, 2) (6.5, 2)           @noisy det252 det464
mz (6.5, 2.5)                 @noisy det464 det1374
mx (6.5, 3)                   @noisy det111 det631 det889 det1066
mzz (6, 4) (6.5, 4)           @noisy det653 det1493
mz (6.5, 4.5)                 @noisy det1342 det1493
mx (6.5, 5)                   @noisy det274 det378 det552 det968
mzz (6, 6) (6.5, 6)           @noisy det739 det1259
mz (6.5, 6.5)                 @noisy det1259 det1415
mx (6.5, 7)                   @noisy det582 det1094 det1471 det1681
mzz (8.5, 0.0) (8, 0)         @noisy det278 det775
mz (8.5, 0.5)                 @noisy det775 det1403
mx (8.5, 1.0)                 @noisy det353
mzz (7, 1) (7.5, 1)           @noisy det405 det1804
mz (7.5, 1.5)                 @noisy det1430 det1804
mx (7.5, 2)                   @noisy det152 det889 det1802
mzz (8, 2) (8.5, 2.0)         @noisy det639 det1795
mz (8.5, 2.5)                 @noisy det639 det1315
mx (8.5, 3.0)                 @noisy det1802
mzz (7.5, 3) (7, 3)           @noisy det912 det1074
mz (7.5, 3.5)                 @noisy det1074 det1349
mx (7.5, 4)                   @noisy det508 det552 det1066
mzz (8, 4) (8.5, 4.0)         @noisy det29 det905
mz (8.5, 4.5)                 @noisy det29 det1393
mx (8.5, 5.0)                 @noisy det508
mzz (7, 5) (7.5, 5)           @noisy det293 det1053
mz (7.5, 5.5)                 @noisy det1053 det1354
mx (7.5, 6)                   @noisy det378 det1094 det1697
mzz (8.5, 6.0) (8, 6)         @noisy det482 det1465
mz (8.5, 6.5)                 @noisy det1442 det1465
mx (8.5, 7.0)                 @noisy det1697
mzz (7, 7) (7.5, 7)           @noisy det641 det1682
mz (7.5, 7.5)                 @noisy det1435 det1682
mx (7.5, 8)                   @noisy det534 det582 det1104

--------         37
mz (0.0, -0.5)                @noisy det791
mx (0.5, -0.5)                @noisy det1663 det1803
mxx (1, 0) (1.0, -0.5)        @noisy det640 det1803
mxx (1, 1.5) (1, 2)           @noisy det40 det561
mx (0.5, 1.5)                 @noisy det561 det1584
mz (0, 1.5)                   @noisy det167 det327 det933 det1545
mxx (1, 3.5) (1, 4)           @noisy det1106 det1826
mx (0.5, 3.5)                 @noisy det1106 det1670
mz (0, 3.5)                   @noisy det121 det379 det434 det1479
mxx (1, 6) (1, 5.5)           @noisy det402 det1462
mx (0.5, 5.5)                 @noisy det1462 det1688
mz (0, 5.5)                   @noisy det99 det249 det386 det595
mxx (1, 7.5) (1, 8)           @noisy det178 det506
mx (0.5, 7.5)                 @noisy det506 det1666
mz (0, 7.5)                   @noisy det643 det907 det1090
mxx (2, 0.5) (2, 1)           @noisy det399 det1715
mx (1.5, 0.5)                 @noisy det399 det1674
mz (1, 0.5)                   @noisy det327 det791 det1737
mxx (2, 3) (2, 2.5)           @noisy det1522 det1605
mx (1.5, 2.5)                 @noisy det1605 det1664
mz (1, 2.5)                   @noisy det379 det1144 det1293 det1545
mxx (2, 4.5) (2, 5)           @noisy det1198 det1272
mx (1.5, 4.5)                 @noisy det1198 det1628
mz (1, 4.5)                   @noisy det121 det249 det556 det1548
mxx (2, 6.5) (2, 7)           @noisy det622 det826
mx (1.5, 6.5)                 @noisy det826 det1690
mz (1, 6.5)                   @noisy det107 det386 det907 det1749
mz (1.0, 8.5)                 @noisy det1496
mx (1.5, 8.5)                 @noisy det1246 det1694
mx (2.0, 8.5)                 @noisy det1246 det1528
mz (2.0, -0.5)                @noisy det392
mx (2.5, -0.5)                @noisy det25 det1619
mxx (3.0, -0.5) (3, 0)        @noisy det25 det1724
mxx (3, 1.5) (3, 2)           @noisy det610 det1058
mx (2.5, 1.5)                 @noisy det610 det1695
mz (2, 1.5)                   @noisy det453 det1248 det1293 det1737
mxx (3, 3.5) (3, 4)           @noisy det409 det1531
mx (2.5, 3.5)                 @noisy det1531 det1658
mz (2, 3.5)                   @noisy det339 det556 det1144 det1735
mxx (3, 5.5) (3, 6)           @noisy det705 det1376
mx (2.5, 5.5)                 @noisy det1376 det1700
mz (2, 5.5)                   @noisy det102 det150 det1548 det1749
mxx (3, 7.5) (3, 8)           @noisy det599 det1401
mx (2.5, 7.5)                 @noisy det599 det1680
mz (2, 7.5)                   @noisy det47 det107 det1496
mxx (4, 0.5) (4, 1)           @noisy det471 det1187
mx (3.5, 0.5)                 @noisy det471 det1646
mz (3, 0.5)                   @noisy det392 det453 det1468
mxx (4, 2.5) (4, 3)           @noisy det553 det1399
mx (3.5, 2.5)                 @noisy det1399 det1606
mz (3, 2.5)                   @noisy det614 det1248 det1735 det1756
mxx (4, 4.5) (4, 5)           @noisy det202 det559
mx (3.5, 4.5)                 @noisy det202 det1673
mz (3, 4.5)                   @noisy det150 det339 det580 det1222
mxx (4, 6.5) (4, 7)           @noisy det142 det898
mx (3.5, 6.5)                 @noisy det142 det1667
mz (3, 6.5)                   @noisy det47 det102 det778 det841
mz (3.0, 8.5)                 @noisy det897
mx (3.5, 8.5)                 @noisy det1611 det1736
mx (4.0, 8.5)                 @noisy det908 det1736
mz (4.0, -0.5)                @noisy det172
mx (4.5, -0.5)                @noisy det1301 det1684
mxx (5.0, -0.5) (5, 0)        @noisy det1050 det1301
mxx (5, 1.5) (5, 2)           @noisy det1062 det1490
mx (4.5, 1.5)                 @noisy det1490 det1632
mz (4, 1.5)                   @noisy det614 det1453 det1468 det1780
mxx (5, 3.5) (5, 4)           @noisy det943 det1489
mx (4.5, 3.5)                 @noisy det943 det1592
mz (4, 3.5)                   @noisy det48 det1222 det1348 det1756
mxx (5, 5.5) (5, 6)           @noisy det157 det1579
mx (4.5, 5.5)                 @noisy det1579 det1675
mz (4, 5.5)                   @noisy det420 det580 det778 det1502
mxx (5, 7.5) (5, 8)           @noisy det624 det1506
mx (4.5, 7.5)                 @noisy det1506 det1636
mz (4, 7.5)                   @noisy det841 det897 det1181
mxx (6, 1) (6, 0.5)           @noisy det825 det1524
mx (5.5, 0.5)                 @noisy det1524 det1672
mz (5, 0.5)                   @noisy det172 det357 det1453
mxx (6, 2.5) (6, 3)           @noisy det111 det1662
mx (5.5, 2.5)                 @noisy det111 det1635
mz (5, 2.5)                   @noisy det48 det450 det1319 det1780
mxx (6, 4.5) (6, 5)           @noisy det274 det1834
mx (5.5, 4.5)                 @noisy det274 det1668
mz (5, 4.5)                   @noisy det420 det1084 det1348 det1671
mxx (6, 6.5) (6, 7)           @noisy det634 det1681
mx (5.5, 6.5)                 @noisy det1677 det1681
mz (5, 6.5)                   @noisy det637 det642 det1181 det1502
mz (5.0, 8.5)                 @noisy det632
mx (5.5, 8.5)                 @noisy det302 det1692
mx (6.0, 8.5)                 @noisy det110 det302
mz (6.0, -0.5)                @noisy det112
mx (6.5, -0.5)                @noisy det443 det1691
mxx (7, 0) (7.0, -0.5)        @noisy det443 det593
mxx (7, 1.5) (7, 2)           @noisy det152 det1096
mx (6.5, 1.5)                 @noisy det152 det1669
mz (6, 1.5)                   @noisy det357 det450 det464 det1208
mxx (7, 4) (7, 3.5)           @noisy det631 det1066
mx (6.5, 3.5)                 @noisy det1066 det1653
mz (6, 3.5)                   @noisy det252 det1084 det1319 det1493
mxx (7, 5.5) (7, 6)           @noisy det378 det968
mx (6.5, 5.5)                 @noisy det378 det1678
mz (6, 5.5)                   @noisy det637 det653 det1259 det1671
mxx (7, 7.5) (7, 8)           @noisy det582 det1471
mx (6.5, 7.5)                 @noisy det582 det1685
mz (6, 7.5)                   @noisy det632 det642 det739
mxx (8, 0.5) (8, 1)           @noisy det229 det353
mx (7.5, 0.5)                 @noisy det353 det1597
mz (7, 0.5)                   @noisy det112 det1208 det1804
mxx (8, 2.5) (8, 3)           @noisy det889 det1802
mx (7.5, 2.5)                 @noisy det1683 det1802
mz (7, 2.5)                   @noisy det252 det405 det464 det1074
mxx (8, 4.5) (8, 5)           @noisy det508 det552
mx (7.5, 4.5)                 @noisy det508 det1699
mz (7, 4.5)                   @noisy det653 det912 det1053 det1493
mxx (8, 7) (8, 6.5)           @noisy det1094 det1697
mx (7.5, 6.5)                 @noisy det1679 det1697
mz (7, 6.5)                   @noisy det293 det739 det1259 det1682
mz (7.0, 8.5)                 @noisy det641
mx (7.5, 8.5)                 @noisy det534 det1633
mx (8.0, 8.5)                 @noisy det534 det1104
mxx (0.5, 0.5) (0.5, 0)       @noisy det1715
mzz (1, 1) (0.5, 1)           @noisy det327 det791
mxx (-0.5, 1.5) (-0.5, 1.0)     @noisy det40
mzz (-0.5, 2.0) (0, 2)        @noisy det167 det933
mxx (0.5, 2.5) (0.5, 2)       @noisy det1522
mzz (1, 3) (0.5, 3)           @noisy det379 det1545
mxx (-0.5, 3.0) (-0.5, 3.5)     @noisy det1826
mzz (-0.5, 4.0) (0, 4)        @noisy det434 det1479
mxx (0.5, 4.5) (0.5, 4)       @noisy det1272
mzz (0.5, 5) (1, 5)           @noisy det121 det249
mxx (-0.5, 5.0) (-0.5, 5.5)     @noisy det402
mzz (-0.5, 6.0) (0, 6)        @noisy det99 det595
mxx (0.5, 6.5) (0.5, 6)       @noisy det622
mzz (1, 7) (0.5, 7)           @noisy det386 det907
mxx (-0.5, 7.5) (-0.5, 7.0)     @noisy det178
mzz (-0.5, 8.0) (0, 8)        @noisy det643 det1090
mxx (1.5, 1.5) (1.5, 1)       @noisy det40 det1058
mzz (1.5, 2) (2, 2)           @noisy det1293 det1737
mxx (1.5, 3.5) (1.5, 3)       @noisy det409 det1826
mzz (1.5, 4) (2, 4)           @noisy det556 det1144
mxx (1.5, 5) (1.5, 5.5)       @noisy det402 det705
mzz (1.5, 6) (2, 6)           @noisy det1548 det1749
mxx (1.5, 7.5) (1.5, 7)       @noisy det178 det1401
mzz (1.5, 8) (2, 8)           @noisy det107 det1496
mxx (2.5, 0.5) (2.5, 0)       @noisy det1187 det1715
mzz (3, 1) (2.5, 1)           @noisy det392 det453
mxx (2.5, 2) (2.5, 2.5)       @noisy det553 det1522
mzz (2.5, 3) (3, 3)           @noisy det1248 det1735
mxx (2.5, 4) (2.5, 4.5)       @noisy det559 det1272
mzz (2.5, 5) (3, 5)           @noisy det150 det339
mxx (2.5, 6.5) (2.5, 6)       @noisy det622 det898
mzz (2.5, 7) (3, 7)           @noisy det47 det102
mxx (3.5, 1) (3.5, 1.5)       @noisy det1058 det1062
mzz (3.5, 2) (4, 2)           @noisy det614 det1468
mxx (3.5, 3) (3.5, 3.5)       @noisy det409 det1489
mzz (4, 4) (3.5, 4)           @noisy det1222 det1756
mxx (3.5, 5) (3.5, 5.5)       @noisy det157 det705
mzz (3.5, 6) (4, 6)           @noisy det580 det778
mxx (3.5, 7) (3.5, 7.5)       @noisy det624 det1401
mzz (3.5, 8) (4, 8)           @noisy det841 det897
mxx (4.5, 0.5) (4.5, 0)       @noisy det825 det1187
mzz (5, 1) (4.5, 1)           @noisy det172 det1453
mxx (4.5, 2) (4.5, 2.5)       @noisy det553 det1662
mzz (5, 3) (4.5, 3)           @noisy det48 det1780
mxx (4.5, 4.5) (4.5, 4)       @noisy det559 det1834
mzz (5, 5) (4.5, 5)           @noisy det420 det1348
mxx (4.5, 6.5) (4.5, 6)       @noisy det634 det898
mzz (5, 7) (4.5, 7)           @noisy det1181 det1502
mxx (5.5, 1) (5.5, 1.5)       @noisy det1062 det1096
mzz (5.5, 2) (6, 2)           @noisy det357 det450
mxx (5.5, 3) (5.5, 3.5)       @noisy det631 det1489
mzz (5.5, 4) (6, 4)           @noisy det1084 det1319
mxx (5.5, 5.5) (5.5, 5)       @noisy det157 det968
mzz (6, 6) (5.5, 6)           @noisy det637 det1671
mxx (5.5, 7) (5.5, 7.5)       @noisy det624 det1471
mzz (5.5, 8) (6, 8)           @noisy det632 det642
mxx (6.5, 0) (6.5, 0.5)       @noisy det229 det825
mzz (6.5, 1) (7, 1)           @noisy det112 det1208
mxx (6.5, 2.5) (6.5, 2)       @noisy det889 det1662
mzz (6.5, 3) (7, 3)           @noisy det252 det464
mxx (6.5, 4.5) (6.5, 4)       @noisy det552 det1834
mzz (6.5, 5) (7, 5)           @noisy det653 det1493
mxx (6.5, 6) (6.5, 6.5)       @noisy det634 det1094
mzz (6.5, 7) (7, 7)           @noisy det739 det1259
mxx (8.5, 0.0) (8.5, 0.5)     @noisy det229
mz (8.5, 1.0)                 @noisy det278 det775
mxx (7.5, 1.5) (7.5, 1)       @noisy det1096
mzz (7.5, 2) (8, 2)           @noisy det405 det1804
mxx (8.5, 2.5) (8.5, 2.0)     @noisy det889
mz (8.5, 3.0)                 @noisy det639 det1795
mxx (7.5, 3) (7.5, 3.5)       @noisy det631
mzz (7.5, 4) (8, 4)           @noisy det912 det1074
mxx (8.5, 4.5) (8.5, 4.0)     @noisy det552
mz (8.5, 5.0)                 @noisy det29 det905
mxx (7.5, 5) (7.5, 5.5)       @noisy det968
mzz (7.5, 6) (8, 6)           @noisy det293 det1053
mxx (8.5, 6.0) (8.5, 6.5)     @noisy det1094
mz (8.5, 7.0)                 @noisy det482 det1465
mxx (7.5, 7.5) (7.5, 7)       @noisy det1471
mzz (7.5, 8) (8, 8)           @noisy det641 det1682

--------         38
mxx (0.0, -0.5) (0, 0)        @noisy det401 det640
mx (0.5, -0.5)                @noisy det401 det1663
mz (1.0, -0.5)                @noisy det327
mxx (0, 1.5) (0, 2)           @noisy det40 det1177
mx (0.5, 1.5)                 @noisy det1177 det1584
mz (1, 1.5)                   @noisy det379 det791 det1293 det1737
mxx (0, 3.5) (0, 4)           @noisy det493 det1826
mx (0.5, 3.5)                 @noisy det493 det1670
mz (1, 3.5)                   @noisy det249 det556 det1144 det1545
mxx (0, 5.5) (0, 6)           @noisy det402 det890
mx (0.5, 5.5)                 @noisy det890 det1688
mz (1, 5.5)                   @noisy det121 det907 det1548 det1749
mxx (0, 7.5) (0, 8)           @noisy det178 det1729
mx (0.5, 7.5)                 @noisy det1666 det1729
mz (1, 7.5)                   @noisy det107 det386 det1496
mxx (1, 0.5) (1, 1)           @noisy det1715 det1739
mx (1.5, 0.5)                 @noisy det1674 det1739
mz (2, 0.5)                   @noisy det392 det453 det1293
mxx (1, 2.5) (1, 3)           @noisy det1006 det1522
mx (1.5, 2.5)                 @noisy det1006 det1664
mz (2, 2.5)                   @noisy det556 det1248 det1735 det1737
mxx (1, 4.5) (1, 5)           @noisy det1272 det1595
mx (1.5, 4.5)                 @noisy det1595 det1628
mz (2, 4.5)                   @noisy det150 det339 det1144 det1749
mxx (1, 6.5) (1, 7)           @noisy det309 det622
mx (1.5, 6.5)                 @noisy det309 det1690
mz (2, 6.5)                   @noisy det47 det102 det1496 det1548
mx (1.0, 8.5)                 @noisy det1528 det1768
mx (1.5, 8.5)                 @noisy det1694 det1768
mz (2.0, 8.5)                 @noisy det107
mxx (2.0, -0.5) (2, 0)        @noisy det1035 det1724
mx (2.5, -0.5)                @noisy det1035 det1619
mz (3.0, -0.5)                @noisy det453
mxx (2, 1.5) (2, 2)           @noisy det1052 det1058
mx (2.5, 1.5)                 @noisy det1052 det1695
mz (3, 1.5)                   @noisy det392 det614 det1468 det1735
mxx (2, 3.5) (2, 4)           @noisy det409 det1621
mx (2.5, 3.5)                 @noisy det1621 det1658
mz (3, 3.5)                   @noisy det150 det1222 det1248 det1756
mxx (2, 5.5) (2, 6)           @noisy det705 det1191
mx (2.5, 5.5)                 @noisy det1191 det1700
mz (3, 5.5)                   @noisy det47 det339 det580 det778
mxx (2, 7.5) (2, 8)           @noisy det241 det1401
mx (2.5, 7.5)                 @noisy det241 det1680
mz (3, 7.5)                   @noisy det102 det841 det897
mxx (3, 1) (3, 0.5)           @noisy det1187 det1532
mx (3.5, 0.5)                 @noisy det1532 det1646
mz (4, 0.5)                   @noisy det172 det614 det1453
mxx (3, 2.5) (3, 3)           @noisy det553 det1686
mx (3.5, 2.5)                 @noisy det1606 det1686
mz (4, 2.5)                   @noisy det48 det1222 det1468 det1780
mxx (3, 4.5) (3, 5)           @noisy det559 det909
mx (3.5, 4.5)                 @noisy det909 det1673
mz (4, 4.5)                   @noisy det420 det778 det1348 det1756
mxx (3, 7) (3, 6.5)           @noisy det898 det1167
mx (3.5, 6.5)                 @noisy det1167 det1667
mz (4, 6.5)                   @noisy det580 det897 det1181 det1502
mx (3.0, 8.5)                 @noisy det850 det908
mx (3.5, 8.5)                 @noisy det850 det1611
mz (4.0, 8.5)                 @noisy det841
mxx (4.0, -0.5) (4, 0)        @noisy det819 det1050
mx (4.5, -0.5)                @noisy det819 det1684
mz (5.0, -0.5)                @noisy det1453
mxx (4, 1.5) (4, 2)           @noisy det143 det1062
mx (4.5, 1.5)                 @noisy det143 det1632
mz (5, 1.5)                   @noisy det48 det172 det357 det450
mxx (4, 4) (4, 3.5)           @noisy det785 det1489
mx (4.5, 3.5)                 @noisy det785 det1592
mz (5, 3.5)                   @noisy det420 det1084 det1319 det1780
mxx (4, 5.5) (4, 6)           @noisy det157 det729
mx (4.5, 5.5)                 @noisy det729 det1675
mz (5, 5.5)                   @noisy det637 det1181 det1348 det1671
mxx (4, 7.5) (4, 8)           @noisy det624 det1846
mx (4.5, 7.5)                 @noisy det1636 det1846
mz (5, 7.5)                   @noisy det632 det642 det1502
mxx (5, 0.5) (5, 1)           @noisy det455 det825
mx (5.5, 0.5)                 @noisy det455 det1672
mz (6, 0.5)                   @noisy det112 det450 det1208
mxx (5, 3) (5, 2.5)           @noisy det165 det1662
mx (5.5, 2.5)                 @noisy det165 det1635
mz (6, 2.5)                   @noisy det252 det357 det464 det1084
mxx (5, 4.5) (5, 5)           @noisy det15 det1834
mx (5.5, 4.5)                 @noisy det15 det1668
mz (6, 4.5)                   @noisy det637 det653 det1319 det1493
mxx (5, 6.5) (5, 7)           @noisy det285 det634
mx (5.5, 6.5)                 @noisy det285 det1677
mz (6, 6.5)                   @noisy det632 det739 det1259 det1671
mx (5.0, 8.5)                 @noisy det110 det1216
mx (5.5, 8.5)                 @noisy det1216 det1692
mz (6.0, 8.5)                 @noisy det642
mxx (6.0, -0.5) (6, 0)        @noisy det282 det593
mx (6.5, -0.5)                @noisy det282 det1691
mz (7.0, -0.5)                @noisy det1208
mxx (6, 1.5) (6, 2)           @noisy det1085 det1096
mx (6.5, 1.5)                 @noisy det1085 det1669
mz (7, 1.5)                   @noisy det112 det252 det405 det1804
mxx (6, 3.5) (6, 4)           @noisy det631 det719
mx (6.5, 3.5)                 @noisy det719 det1653
mz (7, 3.5)                   @noisy det464 det653 det912 det1074
mxx (6, 6) (6, 5.5)           @noisy det968 det1676
mx (6.5, 5.5)                 @noisy det1676 det1678
mz (7, 5.5)                   @noisy det293 det739 det1053 det1493
mxx (6, 7.5) (6, 8)           @noisy det322 det1471
mx (6.5, 7.5)                 @noisy det322 det1685
mz (7, 7.5)                   @noisy det641 det1259 det1682
mxx (7, 0.5) (7, 1)           @noisy det229 det1783
mx (7.5, 0.5)                 @noisy det1597 det1783
mz (8, 0.5)                   @noisy det278 det405 det775
mxx (7, 2.5) (7, 3)           @noisy det119 det889
mx (7.5, 2.5)                 @noisy det119 det1683
mz (8, 2.5)                   @noisy det639 det912 det1795 det1804
mxx (7, 4.5) (7, 5)           @noisy det552 det1485
mx (7.5, 4.5)                 @noisy det1485 det1699
mz (8, 4.5)                   @noisy det29 det293 det905 det1074
mxx (7, 6.5) (7, 7)           @noisy det1094 det1717
mx (7.5, 6.5)                 @noisy det1679 det1717
mz (8, 6.5)                   @noisy det482 det641 det1053 det1465
mx (7.0, 8.5)                 @noisy det1104 det1710
mx (7.5, 8.5)                 @noisy det1633 det1710
mz (8.0, 8.5)                 @noisy det1682
mxx (0.5, 0.5) (0.5, 1)       @noisy det1715
mzz (1, 0) (0.5, 0)           @noisy det327 det791
mzz (0, 1) (-0.5, 1.0)        @noisy det167 det933
mxx (-0.5, 2.0) (-0.5, 1.5)     @noisy det40
mxx (0.5, 2.5) (0.5, 3)       @noisy det1522
mzz (1, 2) (0.5, 2)           @noisy det379 det1545
mzz (-0.5, 3.0) (0, 3)        @noisy det434 det1479
mxx (-0.5, 3.5) (-0.5, 4.0)     @noisy det1826
mxx (0.5, 5) (0.5, 4.5)       @noisy det1272
mzz (1, 4) (0.5, 4)           @noisy det121 det249
mzz (-0.5, 5.0) (0, 5)        @noisy det99 det595
mxx (-0.5, 5.5) (-0.5, 6.0)     @noisy det402
mxx (0.5, 6.5) (0.5, 7)       @noisy det622
mzz (0.5, 6) (1, 6)           @noisy det386 det907
mzz (0, 7) (-0.5, 7.0)        @noisy det643 det1090
mxx (-0.5, 8.0) (-0.5, 7.5)     @noisy det178
mxx (1.5, 1.5) (1.5, 2)       @noisy det40 det1058
mzz (1.5, 1) (2, 1)           @noisy det1293 det1737
mxx (1.5, 4) (1.5, 3.5)       @noisy det409 det1826
mzz (2, 3) (1.5, 3)           @noisy det556 det1144
mxx (1.5, 5.5) (1.5, 6)       @noisy det402 det705
mzz (1.5, 5) (2, 5)           @noisy det1548 det1749
mxx (1.5, 7.5) (1.5, 8)       @noisy det178 det1401
mzz (1.5, 7) (2, 7)           @noisy det107 det1496
mxx (2.5, 0.5) (2.5, 1)       @noisy det1187 det1715
mzz (2.5, 0) (3, 0)           @noisy det392 det453
mxx (2.5, 2.5) (2.5, 3)       @noisy det553 det1522
mzz (2.5, 2) (3, 2)           @noisy det1248 det1735
mxx (2.5, 4.5) (2.5, 5)       @noisy det559 det1272
mzz (2.5, 4) (3, 4)           @noisy det150 det339
mxx (2.5, 7) (2.5, 6.5)       @noisy det622 det898
mzz (3, 6) (2.5, 6)           @noisy det47 det102
mxx (3.5, 1.5) (3.5, 2)       @noisy det1058 det1062
mzz (3.5, 1) (4, 1)           @noisy det614 det1468
mxx (3.5, 3.5) (3.5, 4)       @noisy det409 det1489
mzz (3.5, 3) (4, 3)           @noisy det1222 det1756
mxx (3.5, 5.5) (3.5, 6)       @noisy det157 det705
mzz (3.5, 5) (4, 5)           @noisy det580 det778
mxx (3.5, 7.5) (3.5, 8)       @noisy det624 det1401
mzz (3.5, 7) (4, 7)           @noisy det841 det897
mxx (4.5, 0.5) (4.5, 1)       @noisy det825 det1187
mzz (5, 0) (4.5, 0)           @noisy det172 det1453
mxx (4.5, 2.5) (4.5, 3)       @noisy det553 det1662
mzz (4.5, 2) (5, 2)           @noisy det48 det1780
mxx (4.5, 4.5) (4.5, 5)       @noisy det559 det1834
mzz (5, 4) (4.5, 4)           @noisy det420 det1348
mxx (4.5, 6.5) (4.5, 7)       @noisy det634 det898
mzz (5, 6) (4.5, 6)           @noisy det1181 det1502
mxx (5.5, 1.5) (5.5, 2)       @noisy det1062 det1096
mzz (5.5, 1) (6, 1)           @noisy det357 det450
mxx (5.5, 3.5) (5.5, 4)       @noisy det631 det1489
mzz (5.5, 3) (6, 3)           @noisy det1084 det1319
mxx (5.5, 5.5) (5.5, 6)       @noisy det157 det968
mzz (5.5, 5) (6, 5)           @noisy det637 det1671
mxx (5.5, 7.5) (5.5, 8)       @noisy det624 det1471
mzz (5.5, 7) (6, 7)           @noisy det632 det642
mxx (6.5, 0.5) (6.5, 1)       @noisy det229 det825
mzz (6.5, 0) (7, 0)           @noisy det112 det1208
mxx (6.5, 2.5) (6.5, 3)       @noisy det889 det1662
mzz (6.5, 2) (7, 2)           @noisy det252 det464
mxx (6.5, 5) (6.5, 4.5)       @noisy det552 det1834
mzz (7, 4) (6.5, 4)           @noisy det653 det1493
mxx (6.5, 6.5) (6.5, 7)       @noisy det634 det1094
mzz (6.5, 6) (7, 6)           @noisy det739 det1259
mz (8.5, 0.0)                 @noisy det278 det775
mxx (8.5, 0.5) (8.5, 1.0)     @noisy det229
mxx (7.5, 2) (7.5, 1.5)       @noisy det1096
mzz (7.5, 1) (8, 1)           @noisy det405 det1804
mz (8.5, 2.0)                 @noisy det639 det1795
mxx (8.5, 2.5) (8.5, 3.0)     @noisy det889
mxx (7.5, 3.5) (7.5, 4)       @noisy det631
mzz (7.5, 3) (8, 3)           @noisy det912 det1074
mz (8.5, 4.0)                 @noisy det29 det905
mxx (8.5, 4.5) (8.5, 5.0)     @noisy det552
mxx (7.5, 5.5) (7.5, 6)       @noisy det968
mzz (7.5, 5) (8, 5)           @noisy det293 det1053
mz (8.5, 6.0)                 @noisy det482 det1465
mxx (8.5, 6.5) (8.5, 7.0)     @noisy det1094
mxx (7.5, 8) (7.5, 7.5)       @noisy det1471
mzz (8, 7) (7.5, 7)           @noisy det641 det1682

--------         39
mzz (0.5, -0.5) (0.0, -0.5)     @noisy det791
mx (1.0, -0.5)                @noisy det401 det640
mzz (0, 1.5) (0.5, 1.5)       @noisy det791 det1545
mxx (1, 1) (1, 1.5)           @noisy det40 det1177
mzz (0, 3.5) (0.5, 3.5)       @noisy det121 det1545
mxx (1, 3) (1, 3.5)           @noisy det493 det1826
mzz (0.5, 5.5) (0, 5.5)       @noisy det121 det386
mxx (1, 5) (1, 5.5)           @noisy det402 det890
mzz (0, 7.5) (0.5, 7.5)       @noisy det386
mxx (1, 7.5) (1, 7)           @noisy det178 det1729
mzz (1, 0.5) (1.5, 0.5)       @noisy det1737
mxx (2, 0) (2, 0.5)           @noisy det1715 det1739
mzz (1, 2.5) (1.5, 2.5)       @noisy det1144 det1737
mxx (2, 2) (2, 2.5)           @noisy det1006 det1522
mzz (1.5, 4.5) (1, 4.5)       @noisy det1144 det1548
mxx (2, 4.5) (2, 4)           @noisy det1272 det1595
mzz (1, 6.5) (1.5, 6.5)       @noisy det107 det1548
mxx (2, 6.5) (2, 6)           @noisy det309 det622
mzz (1.0, 8.5) (1.5, 8.5)     @noisy det107
mxx (2.0, 8.5) (2, 8)         @noisy det1528 det1768
mzz (2.0, -0.5) (2.5, -0.5)     @noisy det392
mx (3.0, -0.5)                @noisy det1035 det1724
mzz (2, 1.5) (2.5, 1.5)       @noisy det392 det1248
mxx (3, 1.5) (3, 1)           @noisy det1052 det1058
mzz (2, 3.5) (2.5, 3.5)       @noisy det339 det1248
mxx (3, 3.5) (3, 3)           @noisy det409 det1621
mzz (2, 5.5) (2.5, 5.5)       @noisy det102 det339
mxx (3, 5) (3, 5.5)           @noisy det705 det1191
mzz (2.5, 7.5) (2, 7.5)       @noisy det102
mxx (3, 7.5) (3, 7)           @noisy det241 det1401
mzz (3.5, 0.5) (3, 0.5)       @noisy det1468
mxx (4, 0) (4, 0.5)           @noisy det1187 det1532
mzz (3, 2.5) (3.5, 2.5)       @noisy det1468 det1756
mxx (4, 2) (4, 2.5)           @noisy det553 det1686
mzz (3, 4.5) (3.5, 4.5)       @noisy det580 det1756
mxx (4, 4.5) (4, 4)           @noisy det559 det909
mzz (3.5, 6.5) (3, 6.5)       @noisy det580 det841
mxx (4, 6) (4, 6.5)           @noisy det898 det1167
mzz (3.0, 8.5) (3.5, 8.5)     @noisy det841
mxx (4.0, 8.5) (4, 8)         @noisy det850 det908
mzz (4.0, -0.5) (4.5, -0.5)     @noisy det172
mx (5.0, -0.5)                @noisy det819 det1050
mzz (4, 1.5) (4.5, 1.5)       @noisy det172 det1780
mxx (5, 1) (5, 1.5)           @noisy det143 det1062
mzz (4.5, 3.5) (4, 3.5)       @noisy det1348 det1780
mxx (5, 3.5) (5, 3)           @noisy det785 det1489
mzz (4, 5.5) (4.5, 5.5)       @noisy det1348 det1502
mxx (5, 5.5) (5, 5)           @noisy det157 det729
mzz (4, 7.5) (4.5, 7.5)       @noisy det1502
mxx (5, 7) (5, 7.5)           @noisy det624 det1846
mzz (5, 0.5) (5.5, 0.5)       @noisy det357
mxx (6, 0) (6, 0.5)           @noisy det455 det825
mzz (5.5, 2.5) (5, 2.5)       @noisy det357 det1319
mxx (6, 2.5) (6, 2)           @noisy det165 det1662
mzz (5, 4.5) (5.5, 4.5)       @noisy det1319 det1671
mxx (6, 4) (6, 4.5)           @noisy det15 det1834
mzz (5, 6.5) (5.5, 6.5)       @noisy det642 det1671
mxx (6, 6.5) (6, 6)           @noisy det285 det634
mzz (5.5, 8.5) (5.0, 8.5)     @noisy det642
mxx (6, 8) (6.0, 8.5)         @noisy det110 det1216
mzz (6.5, -0.5) (6.0, -0.5)     @noisy det112
mx (7.0, -0.5)                @noisy det282 det593
mzz (6, 1.5) (6.5, 1.5)       @noisy det112 det464
mxx (7, 1.5) (7, 1)           @noisy det1085 det1096
mzz (6, 3.5) (6.5, 3.5)       @noisy det464 det1493
mxx (7, 3) (7, 3.5)           @noisy det631 det719
mzz (6.5, 5.5) (6, 5.5)       @noisy det1259 det1493
mxx (7, 5.5) (7, 5)           @noisy det968 det1676
mzz (6, 7.5) (6.5, 7.5)       @noisy det1259
mxx (7, 7.5) (7, 7)           @noisy det322 det1471
mzz (7, 0.5) (7.5, 0.5)       @noisy det1804
mxx (8, 0.5) (8, 0)           @noisy det229 det1783
mzz (7.5, 2.5) (7, 2.5)       @noisy det1074 det1804
mxx (8, 2.5) (8, 2)           @noisy det119 det889
mzz (7, 4.5) (7.5, 4.5)       @noisy det1053 det1074
mxx (8, 4) (8, 4.5)           @noisy det552 det1485
mzz (7, 6.5) (7.5, 6.5)       @noisy det1053 det1682
mxx (8, 6.5) (8, 6)           @noisy det1094 det1717
mzz (7.5, 8.5) (7.0, 8.5)     @noisy det1682
mxx (8.0, 8.5) (8, 8)         @noisy det1104 det1710
mzz (0, 1) (0.5, 1)           @noisy det327 det791
mz (0.5, 0.5)                 @noisy det31 det327
mx (0.5, 0)                   @noisy det401 det640 det1715
mx (-0.5, 1.0)                @noisy det40
mz (-0.5, 1.5)                @noisy det36 det167
mz (-0.5, 2.0)                @noisy det167 det933
mzz (0, 3) (0.5, 3)           @noisy det379 det1545
mz (0.5, 2.5)                 @noisy det58 det379
mx (0.5, 2)                   @noisy det40 det1177 det1522
mx (-0.5, 3.0)                @noisy det1826
mz (-0.5, 3.5)                @noisy det32 det434
mz (-0.5, 4.0)                @noisy det434 det1479
mzz (0.5, 5) (0, 5)           @noisy det121 det249
mz (0.5, 4.5)                 @noisy det66 det249
mx (0.5, 4)                   @noisy det493 det1272 det1826
mx (-0.5, 5.0)                @noisy det402
mz (-0.5, 5.5)                @noisy det39 det99
mz (-0.5, 6.0)                @noisy det99 det595
mzz (0, 7) (0.5, 7)           @noisy det386 det907
mz (0.5, 6.5)                 @noisy det44 det907
mx (0.5, 6)                   @noisy det402 det622 det890
mx (-0.5, 7.0)                @noisy det178
mz (-0.5, 7.5)                @noisy det90 det1090
mz (-0.5, 8.0)                @noisy det643 det1090
mzz (1, 2) (1.5, 2)           @noisy det1293 det1737
mz (1.5, 1.5)                 @noisy det28 det1293
mx (1.5, 1)                   @noisy det1058 det1177 det1715 det1739
mzz (1.5, 4) (1, 4)           @noisy det556 det1144
mz (1.5, 3.5)                 @noisy det103 det556
mx (1.5, 3)                   @noisy det409 det493 det1006 det1522
mzz (1, 6) (1.5, 6)           @noisy det1548 det1749
mz (1.5, 5.5)                 @noisy det92 det1749
mx (1.5, 5)                   @noisy det705 det890 det1272 det1595
mzz (1, 8) (1.5, 8)           @noisy det107 det1496
mz (1.5, 7.5)                 @noisy det88 det1496
mx (1.5, 7)                   @noisy det309 det622 det1401 det1729
mzz (2, 1) (2.5, 1)           @noisy det392 det453
mz (2.5, 0.5)                 @noisy det77 det453
mx (2.5, 0)                   @noisy det1035 det1187 det1724 det1739
mzz (2, 3) (2.5, 3)           @noisy det1248 det1735
mz (2.5, 2.5)                 @noisy det42 det1735
mx (2.5, 2)                   @noisy det553 det1006 det1052 det1058
mzz (2, 5) (2.5, 5)           @noisy det150 det339
mz (2.5, 4.5)                 @noisy det73 det150
mx (2.5, 4)                   @noisy det409 det559 det1595 det1621
mzz (2.5, 7) (2, 7)           @noisy det47 det102
mz (2.5, 6.5)                 @noisy det47 det93
mx (2.5, 6)                   @noisy det309 det705 det898 det1191
mzz (3, 2) (3.5, 2)           @noisy det614 det1468
mz (3.5, 1.5)                 @noisy det71 det614
mx (3.5, 1)                   @noisy det1052 det1062 det1187 det1532
mzz (3, 4) (3.5, 4)           @noisy det1222 det1756
mz (3.5, 3.5)                 @noisy det62 det1222
mx (3.5, 3)                   @noisy det553 det1489 det1621 det1686
mzz (3.5, 6) (3, 6)           @noisy det580 det778
mz (3.5, 5.5)                 @noisy det68 det778
mx (3.5, 5)                   @noisy det157 det559 det909 det1191
mzz (3, 8) (3.5, 8)           @noisy det841 det897
mz (3.5, 7.5)                 @noisy det74 det897
mx (3.5, 7)                   @noisy det241 det624 det898 det1167
mzz (4, 1) (4.5, 1)           @noisy det172 det1453
mz (4.5, 0.5)                 @noisy det98 det1453
mx (4.5, 0)                   @noisy det819 det825 det1050 det1532
mzz (4.5, 3) (4, 3)           @noisy det48 det1780
mz (4.5, 2.5)                 @noisy det48 det56
mx (4.5, 2)                   @noisy det143 det1062 det1662 det1686
mzz (4, 5) (4.5, 5)           @noisy det420 det1348
mz (4.5, 4.5)                 @noisy det61 det420
mx (4.5, 4)                   @noisy det785 det909 det1489 det1834
mzz (4, 7) (4.5, 7)           @noisy det1181 det1502
mz (4.5, 6.5)                 @noisy det109 det1181
mx (4.5, 6)                   @noisy det157 det634 det729 det1167
mzz (5.5, 2) (5, 2)           @noisy det357 det450
mz (5.5, 1.5)                 @noisy det63 det450
mx (5.5, 1)                   @noisy det143 det455 det825 det1096
mzz (5, 4) (5.5, 4)           @noisy det1084 det1319
mz (5.5, 3.5)                 @noisy det94 det1084
mx (5.5, 3)                   @noisy det165 det631 det785 det1662
mzz (5, 6) (5.5, 6)           @noisy det637 det1671
mz (5.5, 5.5)                 @noisy det97 det637
mx (5.5, 5)                   @noisy det15 det729 det968 det1834
mzz (5.5, 8) (5, 8)           @noisy det632 det642
mz (5.5, 7.5)                 @noisy det80 det632
mx (5.5, 7)                   @noisy det285 det634 det1471 det1846
mzz (6, 1) (6.5, 1)           @noisy det112 det1208
mz (6.5, 0.5)                 @noisy det53 det1208
mx (6.5, 0)                   @noisy det229 det282 det455 det593
mzz (6, 3) (6.5, 3)           @noisy det252 det464
mz (6.5, 2.5)                 @noisy det21 det252
mx (6.5, 2)                   @noisy det165 det889 det1085 det1096
mzz (6.5, 5) (6, 5)           @noisy det653 det1493
mz (6.5, 4.5)                 @noisy det55 det653
mx (6.5, 4)                   @noisy det15 det552 det631 det719
mzz (6, 7) (6.5, 7)           @noisy det739 det1259
mz (6.5, 6.5)                 @noisy det105 det739
mx (6.5, 6)                   @noisy det285 det968 det1094 det1676
mx (8.5, 0.0)                 @noisy det1783
mz (8.5, 0.5)                 @noisy det101 det278
mzz (8.5, 1.0) (8, 1)         @noisy det278 det775
mzz (7.5, 2) (7, 2)           @noisy det405 det1804
mz (7.5, 1.5)                 @noisy det70 det405
mx (7.5, 1)                   @noisy det229 det1085 det1783
mx (8.5, 2.0)                 @noisy det119
mz (8.5, 2.5)                 @noisy det22 det1795
mzz (8, 3) (8.5, 3.0)         @noisy det639 det1795
mzz (7, 4) (7.5, 4)           @noisy det912 det1074
mz (7.5, 3.5)                 @noisy det60 det912
mx (7.5, 3)                   @noisy det119 det719 det889
mx (8.5, 4.0)                 @noisy det1485
mz (8.5, 4.5)                 @noisy det43 det905
mzz (8, 5) (8.5, 5.0)         @noisy det29 det905
mzz (7, 6) (7.5, 6)           @noisy det293 det1053
mz (7.5, 5.5)                 @noisy det65 det293
mx (7.5, 5)                   @noisy det552 det1485 det1676
mx (8.5, 6.0)                 @noisy det1717
mz (8.5, 6.5)                 @noisy det84 det482
mzz (8, 7) (8.5, 7.0)         @noisy det482 det1465
mzz (7.5, 8) (7, 8)           @noisy det641 det1682
mz (7.5, 7.5)                 @noisy det72 det641
mx (7.5, 7)                   @noisy det322 det1094 det1717

--------         40
mx (0.0, -0.5)                @noisy det401 det640
mzz (1.0, -0.5) (0.5, -0.5)     @noisy det791
mzz (1, 1.5) (0.5, 1.5)       @noisy det791 det1545
mxx (0, 1.5) (0, 1)           @noisy det40 det1177
mzz (1, 3.5) (0.5, 3.5)       @noisy det121 det1545
mxx (0, 3.5) (0, 3)           @noisy det493 det1826
mzz (0.5, 5.5) (1, 5.5)       @noisy det121 det386
mxx (0, 5.5) (0, 5)           @noisy det402 det890
mzz (1, 7.5) (0.5, 7.5)       @noisy det386
mxx (0, 7) (0, 7.5)           @noisy det178 det1729
mzz (1.5, 0.5) (2, 0.5)       @noisy det1737
mxx (1, 0.5) (1, 0)           @noisy det1715 det1739
mzz (1.5, 2.5) (2, 2.5)       @noisy det1144 det1737
mxx (1, 2) (1, 2.5)           @noisy det1006 det1522
mzz (1.5, 4.5) (2, 4.5)       @noisy det1144 det1548
mxx (1, 4) (1, 4.5)           @noisy det1272 det1595
mzz (1.5, 6.5) (2, 6.5)       @noisy det107 det1548
mxx (1, 6.5) (1, 6)           @noisy det309 det622
mxx (1.0, 8.5) (1, 8)         @noisy det1528 det1768
mzz (1.5, 8.5) (2.0, 8.5)     @noisy det107
mx (2.0, -0.5)                @noisy det1035 det1724
mzz (2.5, -0.5) (3.0, -0.5)     @noisy det392
mzz (3, 1.5) (2.5, 1.5)       @noisy det392 det1248
mxx (2, 1) (2, 1.5)           @noisy det1052 det1058
mzz (2.5, 3.5) (3, 3.5)       @noisy det339 det1248
mxx (2, 3.5) (2, 3)           @noisy det409 det1621
mzz (2.5, 5.5) (3, 5.5)       @noisy det102 det339
mxx (2, 5.5) (2, 5)           @noisy det705 det1191
mzz (2.5, 7.5) (3, 7.5)       @noisy det102
mxx (2, 7) (2, 7.5)           @noisy det241 det1401
mzz (3.5, 0.5) (4, 0.5)       @noisy det1468
mxx (3, 0) (3, 0.5)           @noisy det1187 det1532
mzz (3.5, 2.5) (4, 2.5)       @noisy det1468 det1756
mxx (3, 2.5) (3, 2)           @noisy det553 det1686
mzz (4, 4.5) (3.5, 4.5)       @noisy det580 det1756
mxx (3, 4.5) (3, 4)           @noisy det559 det909
mzz (3.5, 6.5) (4, 6.5)       @noisy det580 det841
mxx (3, 6) (3, 6.5)           @noisy det898 det1167
mxx (3, 8) (3.0, 8.5)         @noisy det850 det908
mzz (3.5, 8.5) (4.0, 8.5)     @noisy det841
mx (4.0, -0.5)                @noisy det819 det1050
mzz (5.0, -0.5) (4.5, -0.5)     @noisy det172
mzz (5, 1.5) (4.5, 1.5)       @noisy det172 det1780
mxx (4, 1.5) (4, 1)           @noisy det143 det1062
mzz (5, 3.5) (4.5, 3.5)       @noisy det1348 det1780
mxx (4, 3) (4, 3.5)           @noisy det785 det1489
mzz (5, 5.5) (4.5, 5.5)       @noisy det1348 det1502
mxx (4, 5) (4, 5.5)           @noisy det157 det729
mzz (5, 7.5) (4.5, 7.5)       @noisy det1502
mxx (4, 7) (4, 7.5)           @noisy det624 det1846
mzz (5.5, 0.5) (6, 0.5)       @noisy det357
mxx (5, 0) (5, 0.5)           @noisy det455 det825
mzz (5.5, 2.5) (6, 2.5)       @noisy det357 det1319
mxx (5, 2) (5, 2.5)           @noisy det165 det1662
mzz (5.5, 4.5) (6, 4.5)       @noisy det1319 det1671
mxx (5, 4.5) (5, 4)           @noisy det15 det1834
mzz (6, 6.5) (5.5, 6.5)       @noisy det642 det1671
mxx (5, 6) (5, 6.5)           @noisy det285 det634
mxx (5.0, 8.5) (5, 8)         @noisy det110 det1216
mzz (5.5, 8.5) (6.0, 8.5)     @noisy det642
mx (6.0, -0.5)                @noisy det282 det593
mzz (6.5, -0.5) (7.0, -0.5)     @noisy det112
mzz (6.5, 1.5) (7, 1.5)       @noisy det112 det464
mxx (6, 1.5) (6, 1)           @noisy det1085 det1096
mzz (6.5, 3.5) (7, 3.5)       @noisy det464 det1493
mxx (6, 3.5) (6, 3)           @noisy det631 det719
mzz (6.5, 5.5) (7, 5.5)       @noisy det1259 det1493
mxx (6, 5) (6, 5.5)           @noisy det968 det1676
mzz (6.5, 7.5) (7, 7.5)       @noisy det1259
mxx (6, 7.5) (6, 7)           @noisy det322 det1471
mzz (7.5, 0.5) (8, 0.5)       @noisy det1804
mxx (7, 0.5) (7, 0)           @noisy det229 det1783
mzz (7.5, 2.5) (8, 2.5)       @noisy det1074 det1804
mxx (7, 2) (7, 2.5)           @noisy det119 det889
mzz (7.5, 4.5) (8, 4.5)       @noisy det1053 det1074
mxx (7, 4.5) (7, 4)           @noisy det552 det1485
mzz (7.5, 6.5) (8, 6.5)       @noisy det1053 det1682
mxx (7, 6.5) (7, 6)           @noisy det1094 det1717
mxx (7.0, 8.5) (7, 8)         @noisy det1104 det1710
mzz (7.5, 8.5) (8.0, 8.5)     @noisy det1682
mzz (0.5, 0) (0, 0)           @noisy det791 det1086
mz (0.5, 0.5)                 @noisy det31 det1086
mx (0.5, 1)                   @noisy det40 det1177 det1739
mz (-0.5, 1.0)                @noisy det933 det1385
mz (-0.5, 1.5)                @noisy det36 det1385
mx (-0.5, 2.0)                @noisy det1177
mzz (0, 2) (0.5, 2)           @noisy det30 det1545
mz (0.5, 2.5)                 @noisy det30 det58
mx (0.5, 3)                   @noisy det493 det1006 det1826
mz (-0.5, 3.0)                @noisy det644 det1479
mz (-0.5, 3.5)                @noisy det32 det644
mx (-0.5, 4.0)                @noisy det493
mzz (0, 4) (0.5, 4)           @noisy det121 det1466
mz (0.5, 4.5)                 @noisy det66 det1466
mx (0.5, 5)                   @noisy det402 det890 det1595
mz (-0.5, 5.0)                @noisy det595 det861
mz (-0.5, 5.5)                @noisy det39 det861
mx (-0.5, 6.0)                @noisy det890
mzz (0.5, 6) (0, 6)           @noisy det386 det629
mz (0.5, 6.5)                 @noisy det44 det629
mx (0.5, 7)                   @noisy det178 det309 det1729
mz (-0.5, 7.0)                @noisy det643 det1765
mz (-0.5, 7.5)                @noisy det90 det1765
mx (-0.5, 8.0)                @noisy det1729
mzz (1, 1) (1.5, 1)           @noisy det1480 det1737
mz (1.5, 1.5)                 @noisy det28 det1480
mx (1.5, 2)                   @noisy det40 det1006 det1052 det1522
mzz (1, 3) (1.5, 3)           @noisy det37 det1144
mz (1.5, 3.5)                 @noisy det37 det103
mx (1.5, 4)                   @noisy det1272 det1595 det1621 det1826
mzz (1.5, 5) (1, 5)           @noisy det1543 det1548
mz (1.5, 5.5)                 @noisy det92 det1543
mx (1.5, 6)                   @noisy det309 det402 det622 det1191
mzz (1, 7) (1.5, 7)           @noisy det107 det1235
mz (1.5, 7.5)                 @noisy det88 det1235
mx (1.5, 8)                   @noisy det178 det241 det1528 det1768
mzz (2, 0) (2.5, 0)           @noisy det392 det868
mz (2.5, 0.5)                 @noisy det77 det868
mx (2.5, 1)                   @noisy det1052 det1058 det1532 det1715
mzz (2.5, 2) (2, 2)           @noisy det1248 det1655
mz (2.5, 2.5)                 @noisy det42 det1655
mx (2.5, 3)                   @noisy det409 det1522 det1621 det1686
mzz (2, 4) (2.5, 4)           @noisy det339 det1286
mz (2.5, 4.5)                 @noisy det73 det1286
mx (2.5, 5)                   @noisy det705 det909 det1191 det1272
mzz (2, 6) (2.5, 6)           @noisy det102 det591
mz (2.5, 6.5)                 @noisy det93 det591
mx (2.5, 7)                   @noisy det241 det622 det1167 det1401
mzz (3, 1) (3.5, 1)           @noisy det1468 det1503
mz (3.5, 1.5)                 @noisy det71 det1503
mx (3.5, 2)                   @noisy det143 det553 det1058 det1686
mzz (3, 3) (3.5, 3)           @noisy det383 det1756
mz (3.5, 3.5)                 @noisy det62 det383
mx (3.5, 4)                   @noisy det409 det559 det785 det909
mzz (3.5, 5) (3, 5)           @noisy det580 det768
mz (3.5, 5.5)                 @noisy det68 det768
mx (3.5, 6)                   @noisy det705 det729 det898 det1167
mzz (3, 7) (3.5, 7)           @noisy det841 det955
mz (3.5, 7.5)                 @noisy det74 det955
mx (3.5, 8)                   @noisy det850 det908 det1401 det1846
mzz (4, 0) (4.5, 0)           @noisy det172 det271
mz (4.5, 0.5)                 @noisy det98 det271
mx (4.5, 1)                   @noisy det143 det455 det1062 det1187
mzz (4.5, 2) (4, 2)           @noisy det514 det1780
mz (4.5, 2.5)                 @noisy det56 det514
mx (4.5, 3)                   @noisy det165 det553 det785 det1489
mzz (4, 4) (4.5, 4)           @noisy det187 det1348
mz (4.5, 4.5)                 @noisy det61 det187
mx (4.5, 5)                   @noisy det15 det157 det559 det729
mzz (4, 6) (4.5, 6)           @noisy det138 det1502
mz (4.5, 6.5)                 @noisy det109 det138
mx (4.5, 7)                   @noisy det285 det624 det898 det1846
mzz (5.5, 1) (5, 1)           @noisy det357 det1552
mz (5.5, 1.5)                 @noisy det63 det1552
mx (5.5, 2)                   @noisy det165 det1062 det1085 det1662
mzz (5, 3) (5.5, 3)           @noisy det416 det1319
mz (5.5, 3.5)                 @noisy det94 det416
mx (5.5, 4)                   @noisy det15 det719 det1489 det1834
mzz (5, 5) (5.5, 5)           @noisy det1478 det1671
mz (5.5, 5.5)                 @noisy det97 det1478
mx (5.5, 6)                   @noisy det157 det285 det634 det1676
mzz (5.5, 7) (5, 7)           @noisy det642 det1457
mz (5.5, 7.5)                 @noisy det80 det1457
mx (5.5, 8)                   @noisy det110 det322 det624 det1216
mzz (6.5, 0) (6, 0)           @noisy det112 det265
mz (6.5, 0.5)                 @noisy det53 det265
mx (6.5, 1)                   @noisy det825 det1085 det1096 det1783
mzz (6, 2) (6.5, 2)           @noisy det201 det464
mz (6.5, 2.5)                 @noisy det21 det201
mx (6.5, 3)                   @noisy det119 det631 det719 det1662
mzz (6, 4) (6.5, 4)           @noisy det372 det1493
mz (6.5, 4.5)                 @noisy det55 det372
mx (6.5, 5)                   @noisy det968 det1485 det1676 det1834
mzz (6, 6) (6.5, 6)           @noisy det1155 det1259
mz (6.5, 6.5)                 @noisy det105 det1155
mx (6.5, 7)                   @noisy det322 det634 det1471 det1717
mzz (8.5, 0.0) (8, 0)         @noisy det447 det775
mz (8.5, 0.5)                 @noisy det101 det447
mx (8.5, 1.0)                 @noisy det229
mzz (7, 1) (7.5, 1)           @noisy det965 det1804
mz (7.5, 1.5)                 @noisy det70 det965
mx (7.5, 2)                   @noisy det119 det889 det1096
mzz (8, 2) (8.5, 2.0)         @noisy det174 det639
mz (8.5, 2.5)                 @noisy det22 det174
mx (8.5, 3.0)                 @noisy det889
mzz (7.5, 3) (7, 3)           @noisy det1074 det1583
mz (7.5, 3.5)                 @noisy det60 det1583
mx (7.5, 4)                   @noisy det552 det631 det1485
mzz (8, 4) (8.5, 4.0)         @noisy det29 det1241
mz (8.5, 4.5)                 @noisy det43 det1241
mx (8.5, 5.0)                 @noisy det552
mzz (7, 5) (7.5, 5)           @noisy det1053 det1625
mz (7.5, 5.5)                 @noisy det65 det1625
mx (7.5, 6)                   @noisy det968 det1094 det1717
mzz (8.5, 6.0) (8, 6)         @noisy det747 det1465
mz (8.5, 6.5)                 @noisy det84 det747
mx (8.5, 7.0)                 @noisy det1094
mzz (7, 7) (7.5, 7)           @noisy det517 det1682
mz (7.5, 7.5)                 @noisy det72 det517
mx (7.5, 8)                   @noisy det1104 det1471 det1710

--------         41
mz (0.0, -0.5)                @noisy det1086
mx (0.5, -0.5)                @noisy det342 det640
mxx (1, 0) (1.0, -0.5)        @noisy det401 det640
mxx (1, 1.5) (1, 2)           @noisy det40 det1177
mx (0.5, 1.5)                 @noisy det40 det280
mz (0, 1.5)                   @noisy det30 det791 det933 det1385
mxx (1, 3.5) (1, 4)           @noisy det493 det1826
mx (0.5, 3.5)                 @noisy det349 det1826
mz (0, 3.5)                   @noisy det644 det1466 det1479 det1545
mxx (1, 6) (1, 5.5)           @noisy det402 det890
mx (0.5, 5.5)                 @noisy det336 det402
mz (0, 5.5)                   @noisy det121 det595 det629 det861
mxx (1, 7.5) (1, 8)           @noisy det178 det1729
mx (0.5, 7.5)                 @noisy det178 det301
mz (0, 7.5)                   @noisy det386 det643 det1765
mxx (2, 0.5) (2, 1)           @noisy det1715 det1739
mx (1.5, 0.5)                 @noisy det313 det1715
mz (1, 0.5)                   @noisy det791 det1086 det1480
mxx (2, 3) (2, 2.5)           @noisy det1006 det1522
mx (1.5, 2.5)                 @noisy det299 det1522
mz (1, 2.5)                   @noisy det30 det37 det1545 det1737
mxx (2, 4.5) (2, 5)           @noisy det1272 det1595
mx (1.5, 4.5)                 @noisy det310 det1272
mz (1, 4.5)                   @noisy det121 det1144 det1466 det1543
mxx (2, 6.5) (2, 7)           @noisy det309 det622
mx (1.5, 6.5)                 @noisy det268 det622
mz (1, 6.5)                   @noisy det386 det629 det1235 det1548
mz (1.0, 8.5)                 @noisy det107
mx (1.5, 8.5)                 @noisy det275 det1528
mx (2.0, 8.5)                 @noisy det1528 det1768
mz (2.0, -0.5)                @noisy det868
mx (2.5, -0.5)                @noisy det305 det1724
mxx (3.0, -0.5) (3, 0)        @noisy det1035 det1724
mxx (3, 1.5) (3, 2)           @noisy det1052 det1058
mx (2.5, 1.5)                 @noisy det337 det1058
mz (2, 1.5)                   @noisy det392 det1480 det1655 det1737
mxx (3, 3.5) (3, 4)           @noisy det409 det1621
mx (2.5, 3.5)                 @noisy det356 det409
mz (2, 3.5)                   @noisy det37 det1144 det1248 det1286
mxx (3, 5.5) (3, 6)           @noisy det705 det1191
mx (2.5, 5.5)                 @noisy det308 det705
mz (2, 5.5)                   @noisy det339 det591 det1543 det1548
mxx (3, 7.5) (3, 8)           @noisy det241 det1401
mx (2.5, 7.5)                 @noisy det311 det1401
mz (2, 7.5)                   @noisy det102 det107 det1235
mxx (4, 0.5) (4, 1)           @noisy det1187 det1532
mx (3.5, 0.5)                 @noisy det331 det1187
mz (3, 0.5)                   @noisy det392 det868 det1503
mxx (4, 2.5) (4, 3)           @noisy det553 det1686
mx (3.5, 2.5)                 @noisy det294 det553
mz (3, 2.5)                   @noisy det383 det1248 det1468 det1655
mxx (4, 4.5) (4, 5)           @noisy det559 det909
mx (3.5, 4.5)                 @noisy det312 det559
mz (3, 4.5)                   @noisy det339 det768 det1286 det1756
mxx (4, 6.5) (4, 7)           @noisy det898 det1167
mx (3.5, 6.5)                 @noisy det360 det898
mz (3, 6.5)                   @noisy det102 det580 det591 det955
mz (3.0, 8.5)                 @noisy det841
mx (3.5, 8.5)                 @noisy det296 det908
mx (4.0, 8.5)                 @noisy det850 det908
mz (4.0, -0.5)                @noisy det271
mx (4.5, -0.5)                @noisy det333 det1050
mxx (5.0, -0.5) (5, 0)        @noisy det819 det1050
mxx (5, 1.5) (5, 2)           @noisy det143 det1062
mx (4.5, 1.5)                 @noisy det316 det1062
mz (4, 1.5)                   @noisy det172 det514 det1468 det1503
mxx (5, 3.5) (5, 4)           @noisy det785 det1489
mx (4.5, 3.5)                 @noisy det283 det1489
mz (4, 3.5)                   @noisy det187 det383 det1756 det1780
mxx (5, 5.5) (5, 6)           @noisy det157 det729
mx (4.5, 5.5)                 @noisy det157 det351
mz (4, 5.5)                   @noisy det138 det580 det768 det1348
mxx (5, 7.5) (5, 8)           @noisy det624 det1846
mx (4.5, 7.5)                 @noisy det325 det624
mz (4, 7.5)                   @noisy det841 det955 det1502
mxx (6, 1) (6, 0.5)           @noisy det455 det825
mx (5.5, 0.5)                 @noisy det350 det825
mz (5, 0.5)                   @noisy det172 det271 det1552
mxx (6, 2.5) (6, 3)           @noisy det165 det1662
mx (5.5, 2.5)                 @noisy det348 det1662
mz (5, 2.5)                   @noisy det357 det416 det514 det1780
mxx (6, 4.5) (6, 5)           @noisy det15 det1834
mx (5.5, 4.5)                 @noisy det303 det1834
mz (5, 4.5)                   @noisy det187 det1319 det1348 det1478
mxx (6, 6.5) (6, 7)           @noisy det285 det634
mx (5.5, 6.5)                 @noisy det355 det634
mz (5, 6.5)                   @noisy det138 det1457 det1502 det1671
mz (5.0, 8.5)                 @noisy det642
mx (5.5, 8.5)                 @noisy det110 det272
mx (6.0, 8.5)                 @noisy det110 det1216
mz (6.0, -0.5)                @noisy det265
mx (6.5, -0.5)                @noisy det270 det593
mxx (7, 0) (7.0, -0.5)        @noisy det282 det593
mxx (7, 1.5) (7, 2)           @noisy det1085 det1096
mx (6.5, 1.5)                 @noisy det290 det1096
mz (6, 1.5)                   @noisy det112 det201 det357 det1552
mxx (7, 4) (7, 3.5)           @noisy det631 det719
mx (6.5, 3.5)                 @noisy det365 det631
mz (6, 3.5)                   @noisy det372 det416 det464 det1319
mxx (7, 5.5) (7, 6)           @noisy det968 det1676
mx (6.5, 5.5)                 @noisy det315 det968
mz (6, 5.5)                   @noisy det1155 det1478 det1493 det1671
mxx (7, 7.5) (7, 8)           @noisy det322 det1471
mx (6.5, 7.5)                 @noisy det367 det1471
mz (6, 7.5)                   @noisy det642 det1259 det1457
mxx (8, 0.5) (8, 1)           @noisy det229 det1783
mx (7.5, 0.5)                 @noisy det229 det338
mz (7, 0.5)                   @noisy det112 det265 det965
mxx (8, 2.5) (8, 3)           @noisy det119 det889
mx (7.5, 2.5)                 @noisy det363 det889
mz (7, 2.5)                   @noisy det201 det464 det1583 det1804
mxx (8, 4.5) (8, 5)           @noisy det552 det1485
mx (7.5, 4.5)                 @noisy det266 det552
mz (7, 4.5)                   @noisy det372 det1074 det1493 det1625
mxx (8, 7) (8, 6.5)           @noisy det1094 det1717
mx (7.5, 6.5)                 @noisy det319 det1094
mz (7, 6.5)                   @noisy det517 det1053 det1155 det1259
mz (7.0, 8.5)                 @noisy det1682
mx (7.5, 8.5)                 @noisy det318 det1104
mx (8.0, 8.5)                 @noisy det1104 det1710
mxx (0.5, 0.5) (0.5, 0)       @noisy det1739
mzz (1, 1) (0.5, 1)           @noisy det791 det1086
mxx (-0.5, 1.5) (-0.5, 1.0)     @noisy det1177
mzz (-0.5, 2.0) (0, 2)        @noisy det933 det1385
mxx (0.5, 2.5) (0.5, 2)       @noisy det1006
mzz (1, 3) (0.5, 3)           @noisy det30 det1545
mxx (-0.5, 3.0) (-0.5, 3.5)     @noisy det493
mzz (-0.5, 4.0) (0, 4)        @noisy det644 det1479
mxx (0.5, 4.5) (0.5, 4)       @noisy det1595
mzz (0.5, 5) (1, 5)           @noisy det121 det1466
mxx (-0.5, 5.0) (-0.5, 5.5)     @noisy det890
mzz (-0.5, 6.0) (0, 6)        @noisy det595 det861
mxx (0.5, 6.5) (0.5, 6)       @noisy det309
mzz (1, 7) (0.5, 7)           @noisy det386 det629
mxx (-0.5, 7.5) (-0.5, 7.0)     @noisy det1729
mzz (-0.5, 8.0) (0, 8)        @noisy det643 det1765
mxx (1.5, 1.5) (1.5, 1)       @noisy det1052 det1177
mzz (1.5, 2) (2, 2)           @noisy det1480 det1737
mxx (1.5, 3.5) (1.5, 3)       @noisy det493 det1621
mzz (1.5, 4) (2, 4)           @noisy det37 det1144
mxx (1.5, 5) (1.5, 5.5)       @noisy det890 det1191
mzz (1.5, 6) (2, 6)           @noisy det1543 det1548
mxx (1.5, 7.5) (1.5, 7)       @noisy det241 det1729
mzz (1.5, 8) (2, 8)           @noisy det107 det1235
mxx (2.5, 0.5) (2.5, 0)       @noisy det1532 det1739
mzz (3, 1) (2.5, 1)           @noisy det392 det868
mxx (2.5, 2) (2.5, 2.5)       @noisy det1006 det1686
mzz (2.5, 3) (3, 3)           @noisy det1248 det1655
mxx (2.5, 4) (2.5, 4.5)       @noisy det909 det1595
mzz (2.5, 5) (3, 5)           @noisy det339 det1286
mxx (2.5, 6.5) (2.5, 6)       @noisy det309 det1167
mzz (2.5, 7) (3, 7)           @noisy det102 det591
mxx (3.5, 1) (3.5, 1.5)       @noisy det143 det1052
mzz (3.5, 2) (4, 2)           @noisy det1468 det1503
mxx (3.5, 3) (3.5, 3.5)       @noisy det785 det1621
mzz (4, 4) (3.5, 4)           @noisy det383 det1756
mxx (3.5, 5) (3.5, 5.5)       @noisy det729 det1191
mzz (3.5, 6) (4, 6)           @noisy det580 det768
mxx (3.5, 7) (3.5, 7.5)       @noisy det241 det1846
mzz (3.5, 8) (4, 8)           @noisy det841 det955
mxx (4.5, 0.5) (4.5, 0)       @noisy det455 det1532
mzz (5, 1) (4.5, 1)           @noisy det172 det271
mxx (4.5, 2) (4.5, 2.5)       @noisy det165 det1686
mzz (5, 3) (4.5, 3)           @noisy det514 det1780
mxx (4.5, 4.5) (4.5, 4)       @noisy det15 det909
mzz (5, 5) (4.5, 5)           @noisy det187 det1348
mxx (4.5, 6.5) (4.5, 6)       @noisy det285 det1167
mzz (5, 7) (4.5, 7)           @noisy det138 det1502
mxx (5.5, 1) (5.5, 1.5)       @noisy det143 det1085
mzz (5.5, 2) (6, 2)           @noisy det357 det1552
mxx (5.5, 3) (5.5, 3.5)       @noisy det719 det785
mzz (5.5, 4) (6, 4)           @noisy det416 det1319
mxx (5.5, 5.5) (5.5, 5)       @noisy det729 det1676
mzz (6, 6) (5.5, 6)           @noisy det1478 det1671
mxx (5.5, 7) (5.5, 7.5)       @noisy det322 det1846
mzz (5.5, 8) (6, 8)           @noisy det642 det1457
mxx (6.5, 0) (6.5, 0.5)       @noisy det455 det1783
mzz (6.5, 1) (7, 1)           @noisy det112 det265
mxx (6.5, 2.5) (6.5, 2)       @noisy det119 det165
mzz (6.5, 3) (7, 3)           @noisy det201 det464
mxx (6.5, 4.5) (6.5, 4)       @noisy det15 det1485
mzz (6.5, 5) (7, 5)           @noisy det372 det1493
mxx (6.5, 6) (6.5, 6.5)       @noisy det285 det1717
mzz (6.5, 7) (7, 7)           @noisy det1155 det1259
mxx (8.5, 0.0) (8.5, 0.5)     @noisy det1783
mz (8.5, 1.0)                 @noisy det447 det775
mxx (7.5, 1.5) (7.5, 1)       @noisy det1085
mzz (7.5, 2) (8, 2)           @noisy det965 det1804
mxx (8.5, 2.5) (8.5, 2.0)     @noisy det119
mz (8.5, 3.0)                 @noisy det174 det639
mxx (7.5, 3) (7.5, 3.5)       @noisy det719
mzz (7.5, 4) (8, 4)           @noisy det1074 det1583
mxx (8.5, 4.5) (8.5, 4.0)     @noisy det1485
mz (8.5, 5.0)                 @noisy det29 det1241
mxx (7.5, 5) (7.5, 5.5)       @noisy det1676
mzz (7.5, 6) (8, 6)           @noisy det1053 det1625
mxx (8.5, 6.0) (8.5, 6.5)     @noisy det1717
mz (8.5, 7.0)                 @noisy det747 det1465
mxx (7.5, 7.5) (7.5, 7)       @noisy det322
mzz (7.5, 8) (8, 8)           @noisy det517 det1682

--------         42
mxx (0.0, -0.5) (0, 0)        @noisy det373 det401
mx (0.5, -0.5)                @noisy det342 det373
mz (1.0, -0.5)                @noisy det791
mxx (0, 1.5) (0, 2)           @noisy det1177 det1763
mx (0.5, 1.5)                 @noisy det280 det1763
mz (1, 1.5)                   @noisy det1086 det1480 det1545 det1737
mxx (0, 3.5) (0, 4)           @noisy det493 det504
mx (0.5, 3.5)                 @noisy det349 det504
mz (1, 3.5)                   @noisy det30 det37 det121 det1144
mxx (0, 5.5) (0, 6)           @noisy det890 det932
mx (0.5, 5.5)                 @noisy det336 det932
mz (1, 5.5)                   @noisy det386 det1466 det1543 det1548
mxx (0, 7.5) (0, 8)           @noisy det576 det1729
mx (0.5, 7.5)                 @noisy det301 det576
mz (1, 7.5)                   @noisy det107 det629 det1235
mxx (1, 0.5) (1, 1)           @noisy det11 det1739
mx (1.5, 0.5)                 @noisy det11 det313
mz (2, 0.5)                   @noisy det392 det868 det1737
mxx (1, 2.5) (1, 3)           @noisy det435 det1006
mx (1.5, 2.5)                 @noisy det299 det435
mz (2, 2.5)                   @noisy det1144 det1248 det1480 det1655
mxx (1, 4.5) (1, 5)           @noisy det1331 det1595
mx (1.5, 4.5)                 @noisy det310 det1331
mz (2, 4.5)                   @noisy det37 det339 det1286 det1548
mxx (1, 6.5) (1, 7)           @noisy det309 det668
mx (1.5, 6.5)                 @noisy det268 det668
mz (2, 6.5)                   @noisy det102 det107 det591 det1543
mx (1.0, 8.5)                 @noisy det1488 det1768
mx (1.5, 8.5)                 @noisy det275 det1488
mz (2.0, 8.5)                 @noisy det1235
mxx (2.0, -0.5) (2, 0)        @noisy det153 det1035
mx (2.5, -0.5)                @noisy det153 det305
mz (3.0, -0.5)                @noisy det392
mxx (2, 1.5) (2, 2)           @noisy det906 det1052
mx (2.5, 1.5)                 @noisy det337 det906
mz (3, 1.5)                   @noisy det868 det1248 det1468 det1503
mxx (2, 3.5) (2, 4)           @noisy det1621 det1639
mx (2.5, 3.5)                 @noisy det356 det1639
mz (3, 3.5)                   @noisy det339 det383 det1655 det1756
mxx (2, 5.5) (2, 6)           @noisy det120 det1191
mx (2.5, 5.5)                 @noisy det120 det308
mz (3, 5.5)                   @noisy det102 det580 det768 det1286
mxx (2, 7.5) (2, 8)           @noisy det241 det1182
mx (2.5, 7.5)                 @noisy det311 det1182
mz (3, 7.5)                   @noisy det591 det841 det955
mxx (3, 1) (3, 0.5)           @noisy det1532 det1634
mx (3.5, 0.5)                 @noisy det331 det1634
mz (4, 0.5)                   @noisy det172 det271 det1468
mxx (3, 2.5) (3, 3)           @noisy det384 det1686
mx (3.5, 2.5)                 @noisy det294 det384
mz (4, 2.5)                   @noisy det514 det1503 det1756 det1780
mxx (3, 4.5) (3, 5)           @noisy det909 det1772
mx (3.5, 4.5)                 @noisy det312 det1772
mz (4, 4.5)                   @noisy det187 det383 det580 det1348
mxx (3, 7) (3, 6.5)           @noisy det1167 det1379
mx (3.5, 6.5)                 @noisy det360 det1379
mz (4, 6.5)                   @noisy det138 det768 det841 det1502
mx (3.0, 8.5)                 @noisy det850 det904
mx (3.5, 8.5)                 @noisy det296 det904
mz (4.0, 8.5)                 @noisy det955
mxx (4.0, -0.5) (4, 0)        @noisy det413 det819
mx (4.5, -0.5)                @noisy det333 det413
mz (5.0, -0.5)                @noisy det172
mxx (4, 1.5) (4, 2)           @noisy det143 det1230
mx (4.5, 1.5)                 @noisy det316 det1230
mz (5, 1.5)                   @noisy det271 det357 det1552 det1780
mxx (4, 4) (4, 3.5)           @noisy det242 det785
mx (4.5, 3.5)                 @noisy det242 det283
mz (5, 3.5)                   @noisy det416 det514 det1319 det1348
mxx (4, 5.5) (4, 6)           @noisy det729 det1460
mx (4.5, 5.5)                 @noisy det351 det1460
mz (5, 5.5)                   @noisy det187 det1478 det1502 det1671
mxx (4, 7.5) (4, 8)           @noisy det896 det1846
mx (4.5, 7.5)                 @noisy det325 det896
mz (5, 7.5)                   @noisy det138 det642 det1457
mxx (5, 0.5) (5, 1)           @noisy det455 det1771
mx (5.5, 0.5)                 @noisy det350 det1771
mz (6, 0.5)                   @noisy det112 det265 det357
mxx (5, 3) (5, 2.5)           @noisy det0 det165
mx (5.5, 2.5)                 @noisy det0 det348
mz (6, 2.5)                   @noisy det201 det464 det1319 det1552
mxx (5, 4.5) (5, 5)           @noisy det15 det962
mx (5.5, 4.5)                 @noisy det303 det962
mz (6, 4.5)                   @noisy det372 det416 det1493 det1671
mxx (5, 6.5) (5, 7)           @noisy det285 det990
mx (5.5, 6.5)                 @noisy det355 det990
mz (6, 6.5)                   @noisy det642 det1155 det1259 det1478
mx (5.0, 8.5)                 @noisy det1216 det1727
mx (5.5, 8.5)                 @noisy det272 det1727
mz (6.0, 8.5)                 @noisy det1457
mxx (6.0, -0.5) (6, 0)        @noisy det282 det1775
mx (6.5, -0.5)                @noisy det270 det1775
mz (7.0, -0.5)                @noisy det112
mxx (6, 1.5) (6, 2)           @noisy det1007 det1085
mx (6.5, 1.5)                 @noisy det290 det1007
mz (7, 1.5)                   @noisy det265 det464 det965 det1804
mxx (6, 3.5) (6, 4)           @noisy det719 det967
mx (6.5, 3.5)                 @noisy det365 det967
mz (7, 3.5)                   @noisy det201 det1074 det1493 det1583
mxx (6, 6) (6, 5.5)           @noisy det1325 det1676
mx (6.5, 5.5)                 @noisy det315 det1325
mz (7, 5.5)                   @noisy det372 det1053 det1259 det1625
mxx (6, 7.5) (6, 8)           @noisy det307 det322
mx (6.5, 7.5)                 @noisy det307 det367
mz (7, 7.5)                   @noisy det517 det1155 det1682
mxx (7, 0.5) (7, 1)           @noisy det1648 det1783
mx (7.5, 0.5)                 @noisy det338 det1648
mz (8, 0.5)                   @noisy det447 det775 det1804
mxx (7, 2.5) (7, 3)           @noisy det119 det503
mx (7.5, 2.5)                 @noisy det363 det503
mz (8, 2.5)                   @noisy det174 det639 det965 det1074
mxx (7, 4.5) (7, 5)           @noisy det1302 det1485
mx (7.5, 4.5)                 @noisy det266 det1302
mz (8, 4.5)                   @noisy det29 det1053 det1241 det1583
mxx (7, 6.5) (7, 7)           @noisy det370 det1717
mx (7.5, 6.5)                 @noisy det319 det370
mz (8, 6.5)                   @noisy det747 det1465 det1625 det1682
mx (7.0, 8.5)                 @noisy det1710 det1757
mx (7.5, 8.5)                 @noisy det318 det1757
mz (8.0, 8.5)                 @noisy det517
mxx (0.5, 0.5) (0.5, 1)       @noisy det1739
mzz (1, 0) (0.5, 0)           @noisy det791 det1086
mzz (0, 1) (-0.5, 1.0)        @noisy det933 det1385
mxx (-0.5, 2.0) (-0.5, 1.5)     @noisy det1177
mxx (0.5, 2.5) (0.5, 3)       @noisy det1006
mzz (1, 2) (0.5, 2)           @noisy det30 det1545
mzz (-0.5, 3.0) (0, 3)        @noisy det644 det1479
mxx (-0.5, 3.5) (-0.5, 4.0)     @noisy det493
mxx (0.5, 5) (0.5, 4.5)       @noisy det1595
mzz (1, 4) (0.5, 4)           @noisy det121 det1466
mzz (-0.5, 5.0) (0, 5)        @noisy det595 det861
mxx (-0.5, 5.5) (-0.5, 6.0)     @noisy det890
mxx (0.5, 6.5) (0.5, 7)       @noisy det309
mzz (0.5, 6) (1, 6)           @noisy det386 det629
mzz (0, 7) (-0.5, 7.0)        @noisy det643 det1765
mxx (-0.5, 8.0) (-0.5, 7.5)     @noisy det1729
mxx (1.5, 1.5) (1.5, 2)       @noisy det1052 det1177
mzz (1.5, 1) (2, 1)           @noisy det1480 det1737
mxx (1.5, 4) (1.5, 3.5)       @noisy det493 det1621
mzz (2, 3) (1.5, 3)           @noisy det37 det1144
mxx (1.5, 5.5) (1.5, 6)       @noisy det890 det1191
mzz (1.5, 5) (2, 5)           @noisy det1543 det1548
mxx (1.5, 7.5) (1.5, 8)       @noisy det241 det1729
mzz (1.5, 7) (2, 7)           @noisy det107 det1235
mxx (2.5, 0.5) (2.5, 1)       @noisy det1532 det1739
mzz (2.5, 0) (3, 0)           @noisy det392 det868
mxx (2.5, 2.5) (2.5, 3)       @noisy det1006 det1686
mzz (2.5, 2) (3, 2)           @noisy det1248 det1655
mxx (2.5, 4.5) (2.5, 5)       @noisy det909 det1595
mzz (2.5, 4) (3, 4)           @noisy det339 det1286
mxx (2.5, 7) (2.5, 6.5)       @noisy det309 det1167
mzz (3, 6) (2.5, 6)           @noisy det102 det591
mxx (3.5, 1.5) (3.5, 2)       @noisy det143 det1052
mzz (3.5, 1) (4, 1)           @noisy det1468 det1503
mxx (3.5, 3.5) (3.5, 4)       @noisy det785 det1621
mzz (3.5, 3) (4, 3)           @noisy det383 det1756
mxx (3.5, 5.5) (3.5, 6)       @noisy det729 det1191
mzz (3.5, 5) (4, 5)           @noisy det580 det768
mxx (3.5, 7.5) (3.5, 8)       @noisy det241 det1846
mzz (3.5, 7) (4, 7)           @noisy det841 det955
mxx (4.5, 0.5) (4.5, 1)       @noisy det455 det1532
mzz (5, 0) (4.5, 0)           @noisy det172 det271
mxx (4.5, 2.5) (4.5, 3)       @noisy det165 det1686
mzz (4.5, 2) (5, 2)           @noisy det514 det1780
mxx (4.5, 4.5) (4.5, 5)       @noisy det15 det909
mzz (5, 4) (4.5, 4)           @noisy det187 det1348
mxx (4.5, 6.5) (4.5, 7)       @noisy det285 det1167
mzz (5, 6) (4.5, 6)           @noisy det138 det1502
mxx (5.5, 1.5) (5.5, 2)       @noisy det143 det1085
mzz (5.5, 1) (6, 1)           @noisy det357 det1552
mxx (5.5, 3.5) (5.5, 4)       @noisy det719 det785
mzz (5.5, 3) (6, 3)           @noisy det416 det1319
mxx (5.5, 5.5) (5.5, 6)       @noisy det729 det1676
mzz (5.5, 5) (6, 5)           @noisy det1478 det1671
mxx (5.5, 7.5) (5.5, 8)       @noisy det322 det1846
mzz (5.5, 7) (6, 7)           @noisy det642 det1457
mxx (6.5, 0.5) (6.5, 1)       @noisy det455 det1783
mzz (6.5, 0) (7, 0)           @noisy det112 det265
mxx (6.5, 2.5) (6.5, 3)       @noisy det119 det165
mzz (6.5, 2) (7, 2)           @noisy det201 det464
mxx (6.5, 5) (6.5, 4.5)       @noisy det15 det1485
mzz (7, 4) (6.5, 4)           @noisy det372 det1493
mxx (6.5, 6.5) (6.5, 7)       @noisy det285 det1717
mzz (6.5, 6) (7, 6)           @noisy det1155 det1259
mz (8.5, 0.0)                 @noisy det447 det775
mxx (8.5, 0.5) (8.5, 1.0)     @noisy det1783
mxx (7.5, 2) (7.5, 1.5)       @noisy det1085
mzz (7.5, 1) (8, 1)           @noisy det965 det1804
mz (8.5, 2.0)                 @noisy det174 det639
mxx (8.5, 2.5) (8.5, 3.0)     @noisy det119
mxx (7.5, 3.5) (7.5, 4)       @noisy det719
mzz (7.5, 3) (8, 3)           @noisy det1074 det1583
mz (8.5, 4.0)                 @noisy det29 det1241
mxx (8.5, 4.5) (8.5, 5.0)     @noisy det1485
mxx (7.5, 5.5) (7.5, 6)       @noisy det1676
mzz (7.5, 5) (8, 5)           @noisy det1053 det1625
mz (8.5, 6.0)                 @noisy det747 det1465
mxx (8.5, 6.5) (8.5, 7.0)     @noisy det1717
mxx (7.5, 8) (7.5, 7.5)       @noisy det322
mzz (8, 7) (7.5, 7)           @noisy det517 det1682

--------         43
mzz (0.5, -0.5) (0.0, -0.5)     @noisy det1086
mx (1.0, -0.5)                @noisy det373 det401
mzz (0, 1.5) (0.5, 1.5)       @noisy det30 det1086
mxx (1, 1) (1, 1.5)           @noisy det1177 det1763
mzz (0, 3.5) (0.5, 3.5)       @noisy det30 det1466
mxx (1, 3) (1, 3.5)           @noisy det493 det504
mzz (0.5, 5.5) (0, 5.5)       @noisy det629 det1466
mxx (1, 5) (1, 5.5)           @noisy det890 det932
mzz (0, 7.5) (0.5, 7.5)       @noisy det629
mxx (1, 7.5) (1, 7)           @noisy det576 det1729
mzz (1, 0.5) (1.5, 0.5)       @noisy det1480
mxx (2, 0) (2, 0.5)           @noisy det11 det1739
mzz (1, 2.5) (1.5, 2.5)       @noisy det37 det1480
mxx (2, 2) (2, 2.5)           @noisy det435 det1006
mzz (1.5, 4.5) (1, 4.5)       @noisy det37 det1543
mxx (2, 4.5) (2, 4)           @noisy det1331 det1595
mzz (1, 6.5) (1.5, 6.5)       @noisy det1235 det1543
mxx (2, 6.5) (2, 6)           @noisy det309 det668
mzz (1.0, 8.5) (1.5, 8.5)     @noisy det1235
mxx (2.0, 8.5) (2, 8)         @noisy det1488 det1768
mzz (2.0, -0.5) (2.5, -0.5)     @noisy det868
mx (3.0, -0.5)                @noisy det153 det1035
mzz (2, 1.5) (2.5, 1.5)       @noisy det868 det1655
mxx (3, 1.5) (3, 1)           @noisy det906 det1052
mzz (2, 3.5) (2.5, 3.5)       @noisy det1286 det1655
mxx (3, 3.5) (3, 3)           @noisy det1621 det1639
mzz (2, 5.5) (2.5, 5.5)       @noisy det591 det1286
mxx (3, 5) (3, 5.5)           @noisy det120 det1191
mzz (2.5, 7.5) (2, 7.5)       @noisy det591
mxx (3, 7.5) (3, 7)           @noisy det241 det1182
mzz (3.5, 0.5) (3, 0.5)       @noisy det1503
mxx (4, 0) (4, 0.5)           @noisy det1532 det1634
mzz (3, 2.5) (3.5, 2.5)       @noisy det383 det1503
mxx (4, 2) (4, 2.5)           @noisy det384 det1686
mzz (3, 4.5) (3.5, 4.5)       @noisy det383 det768
mxx (4, 4.5) (4, 4)           @noisy det909 det1772
mzz (3.5, 6.5) (3, 6.5)       @noisy det768 det955
mxx (4, 6) (4, 6.5)           @noisy det1167 det1379
mzz (3.0, 8.5) (3.5, 8.5)     @noisy det955
mxx (4.0, 8.5) (4, 8)         @noisy det850 det904
mzz (4.0, -0.5) (4.5, -0.5)     @noisy det271
mx (5.0, -0.5)                @noisy det413 det819
mzz (4, 1.5) (4.5, 1.5)       @noisy det271 det514
mxx (5, 1) (5, 1.5)           @noisy det143 det1230
mzz (4.5, 3.5) (4, 3.5)       @noisy det187 det514
mxx (5, 3.5) (5, 3)           @noisy det242 det785
mzz (4, 5.5) (4.5, 5.5)       @noisy det138 det187
mxx (5, 5.5) (5, 5)           @noisy det729 det1460
mzz (4, 7.5) (4.5, 7.5)       @noisy det138
mxx (5, 7) (5, 7.5)           @noisy det896 det1846
mzz (5, 0.5) (5.5, 0.5)       @noisy det1552
mxx (6, 0) (6, 0.5)           @noisy det455 det1771
mzz (5.5, 2.5) (5, 2.5)       @noisy det416 det1552
mxx (6, 2.5) (6, 2)           @noisy det0 det165
mzz (5, 4.5) (5.5, 4.5)       @noisy det416 det1478
mxx (6, 4) (6, 4.5)           @noisy det15 det962
mzz (5, 6.5) (5.5, 6.5)       @noisy det1457 det1478
mxx (6, 6.5) (6, 6)           @noisy det285 det990
mzz (5.5, 8.5) (5.0, 8.5)     @noisy det1457
mxx (6, 8) (6.0, 8.5)         @noisy det1216 det1727
mzz (6.5, -0.5) (6.0, -0.5)     @noisy det265
mx (7.0, -0.5)                @noisy det282 det1775
mzz (6, 1.5) (6.5, 1.5)       @noisy det201 det265
mxx (7, 1.5) (7, 1)           @noisy det1007 det1085
mzz (6, 3.5) (6.5, 3.5)       @noisy det201 det372
mxx (7, 3) (7, 3.5)           @noisy det719 det967
mzz (6.5, 5.5) (6, 5.5)       @noisy det372 det1155
mxx (7, 5.5) (7, 5)           @noisy det1325 det1676
mzz (6, 7.5) (6.5, 7.5)       @noisy det1155
mxx (7, 7.5) (7, 7)           @noisy det307 det322
mzz (7, 0.5) (7.5, 0.5)       @noisy det965
mxx (8, 0.5) (8, 0)           @noisy det1648 det1783
mzz (7.5, 2.5) (7, 2.5)       @noisy det965 det1583
mxx (8, 2.5) (8, 2)           @noisy det119 det503
mzz (7, 4.5) (7.5, 4.5)       @noisy det1583 det1625
mxx (8, 4) (8, 4.5)           @noisy det1302 det1485
mzz (7, 6.5) (7.5, 6.5)       @noisy det517 det1625
mxx (8, 6.5) (8, 6)           @noisy det370 det1717
mzz (7.5, 8.5) (7.0, 8.5)     @noisy det517
mxx (8.0, 8.5) (8, 8)         @noisy det1710 det1757
mzz (0, 1) (0.5, 1)           @noisy det791 det1086
mz (0.5, 0.5)                 @noisy det608 det791
mx (0.5, 0)                   @noisy det373 det401 det1739
mx (-0.5, 1.0)                @noisy det1177
mz (-0.5, 1.5)                @noisy det615 det933
mz (-0.5, 2.0)                @noisy det933 det1385
mzz (0, 3) (0.5, 3)           @noisy det30 det1545
mz (0.5, 2.5)                 @noisy det533 det1545
mx (0.5, 2)                   @noisy det1006 det1177 det1763
mx (-0.5, 3.0)                @noisy det493
mz (-0.5, 3.5)                @noisy det569 det1479
mz (-0.5, 4.0)                @noisy det644 det1479
mzz (0.5, 5) (0, 5)           @noisy det121 det1466
mz (0.5, 4.5)                 @noisy det121 det538
mx (0.5, 4)                   @noisy det493 det504 det1595
mx (-0.5, 5.0)                @noisy det890
mz (-0.5, 5.5)                @noisy det571 det595
mz (-0.5, 6.0)                @noisy det595 det861
mzz (0, 7) (0.5, 7)           @noisy det386 det629
mz (0.5, 6.5)                 @noisy det386 det575
mx (0.5, 6)                   @noisy det309 det890 det932
mx (-0.5, 7.0)                @noisy det1729
mz (-0.5, 7.5)                @noisy det566 det643
mz (-0.5, 8.0)                @noisy det643 det1765
mzz (1, 2) (1.5, 2)           @noisy det1480 det1737
mz (1.5, 1.5)                 @noisy det606 det1737
mx (1.5, 1)                   @noisy det11 det1052 det1739 det1763
mzz (1.5, 4) (1, 4)           @noisy det37 det1144
mz (1.5, 3.5)                 @noisy det588 det1144
mx (1.5, 3)                   @noisy det435 det504 det1006 det1621
mzz (1, 6) (1.5, 6)           @noisy det1543 det1548
mz (1.5, 5.5)                 @noisy det568 det1548
mx (1.5, 5)                   @noisy det932 det1191 det1331 det1595
mzz (1, 8) (1.5, 8)           @noisy det107 det1235
mz (1.5, 7.5)                 @noisy det107 det607
mx (1.5, 7)                   @noisy det241 det309 det576 det668
mzz (2, 1) (2.5, 1)           @noisy det392 det868
mz (2.5, 0.5)                 @noisy det392 det550
mx (2.5, 0)                   @noisy det11 det153 det1035 det1532
mzz (2, 3) (2.5, 3)           @noisy det1248 det1655
mz (2.5, 2.5)                 @noisy det574 det1248
mx (2.5, 2)                   @noisy det435 det906 det1052 det1686
mzz (2, 5) (2.5, 5)           @noisy det339 det1286
mz (2.5, 4.5)                 @noisy det339 det597
mx (2.5, 4)                   @noisy det909 det1331 det1621 det1639
mzz (2.5, 7) (2, 7)           @noisy det102 det591
mz (2.5, 6.5)                 @noisy det102 det570
mx (2.5, 6)                   @noisy det120 det668 det1167 det1191
mzz (3, 2) (3.5, 2)           @noisy det1468 det1503
mz (3.5, 1.5)                 @noisy det542 det1468
mx (3.5, 1)                   @noisy det143 det906 det1532 det1634
mzz (3, 4) (3.5, 4)           @noisy det383 det1756
mz (3.5, 3.5)                 @noisy det587 det1756
mx (3.5, 3)                   @noisy det384 det785 det1639 det1686
mzz (3.5, 6) (3, 6)           @noisy det580 det768
mz (3.5, 5.5)                 @noisy det580 det590
mx (3.5, 5)                   @noisy det120 det729 det909 det1772
mzz (3, 8) (3.5, 8)           @noisy det841 det955
mz (3.5, 7.5)                 @noisy det547 det841
mx (3.5, 7)                   @noisy det1167 det1182 det1379 det1846
mzz (4, 1) (4.5, 1)           @noisy det172 det271
mz (4.5, 0.5)                 @noisy det172 det577
mx (4.5, 0)                   @noisy det413 det455 det819 det1634
mzz (4.5, 3) (4, 3)           @noisy det514 det1780
mz (4.5, 2.5)                 @noisy det529 det1780
mx (4.5, 2)                   @noisy det143 det165 det384 det1230
mzz (4, 5) (4.5, 5)           @noisy det187 det1348
mz (4.5, 4.5)                 @noisy det535 det1348
mx (4.5, 4)                   @noisy det15 det242 det785 det1772
mzz (4, 7) (4.5, 7)           @noisy det138 det1502
mz (4.5, 6.5)                 @noisy det541 det1502
mx (4.5, 6)                   @noisy det285 det729 det1379 det1460
mzz (5.5, 2) (5, 2)           @noisy det357 det1552
mz (5.5, 1.5)                 @noisy det357 det589
mx (5.5, 1)                   @noisy det455 det1085 det1230 det1771
mzz (5, 4) (5.5, 4)           @noisy det416 det1319
mz (5.5, 3.5)                 @noisy det573 det1319
mx (5.5, 3)                   @noisy det0 det165 det242 det719
mzz (5, 6) (5.5, 6)           @noisy det1478 det1671
mz (5.5, 5.5)                 @noisy det620 det1671
mx (5.5, 5)                   @noisy det15 det962 det1460 det1676
mzz (5.5, 8) (5, 8)           @noisy det642 det1457
mz (5.5, 7.5)                 @noisy det601 det642
mx (5.5, 7)                   @noisy det285 det322 det896 det990
mzz (6, 1) (6.5, 1)           @noisy det112 det265
mz (6.5, 0.5)                 @noisy det112 det527
mx (6.5, 0)                   @noisy det282 det1771 det1775 det1783
mzz (6, 3) (6.5, 3)           @noisy det201 det464
mz (6.5, 2.5)                 @noisy det464 det603
mx (6.5, 2)                   @noisy det0 det119 det1007 det1085
mzz (6.5, 5) (6, 5)           @noisy det372 det1493
mz (6.5, 4.5)                 @noisy det612 det1493
mx (6.5, 4)                   @noisy det719 det962 det967 det1485
mzz (6, 7) (6.5, 7)           @noisy det1155 det1259
mz (6.5, 6.5)                 @noisy det536 det1259
mx (6.5, 6)                   @noisy det990 det1325 det1676 det1717
mx (8.5, 0.0)                 @noisy det1648
mz (8.5, 0.5)                 @noisy det585 det775
mzz (8.5, 1.0) (8, 1)         @noisy det447 det775
mzz (7.5, 2) (7, 2)           @noisy det965 det1804
mz (7.5, 1.5)                 @noisy det540 det1804
mx (7.5, 1)                   @noisy det1007 det1648 det1783
mx (8.5, 2.0)                 @noisy det503
mz (8.5, 2.5)                 @noisy det557 det639
mzz (8, 3) (8.5, 3.0)         @noisy det174 det639
mzz (7, 4) (7.5, 4)           @noisy det1074 det1583
mz (7.5, 3.5)                 @noisy det586 det1074
mx (7.5, 3)                   @noisy det119 det503 det967
mx (8.5, 4.0)                 @noisy det1302
mz (8.5, 4.5)                 @noisy det29 det616
mzz (8, 5) (8.5, 5.0)         @noisy det29 det1241
mzz (7, 6) (7.5, 6)           @noisy det1053 det1625
mz (7.5, 5.5)                 @noisy det618 det1053
mx (7.5, 5)                   @noisy det1302 det1325 det1485
mx (8.5, 6.0)                 @noisy det370
mz (8.5, 6.5)                 @noisy det554 det1465
mzz (8, 7) (8.5, 7.0)         @noisy det747 det1465
mzz (7.5, 8) (7, 8)           @noisy det517 det1682
mz (7.5, 7.5)                 @noisy det545 det1682
mx (7.5, 7)                   @noisy det307 det370 det1717

--------         44
mx (0.0, -0.5)                @noisy det373 det401
mzz (1.0, -0.5) (0.5, -0.5)     @noisy det1086
mzz (1, 1.5) (0.5, 1.5)       @noisy det30 det1086
mxx (0, 1.5) (0, 1)           @noisy det1177 det1763
mzz (1, 3.5) (0.5, 3.5)       @noisy det30 det1466
mxx (0, 3.5) (0, 3)           @noisy det493 det504
mzz (0.5, 5.5) (1, 5.5)       @noisy det629 det1466
mxx (0, 5.5) (0, 5)           @noisy det890 det932
mzz (1, 7.5) (0.5, 7.5)       @noisy det629
mxx (0, 7) (0, 7.5)           @noisy det576 det1729
mzz (1.5, 0.5) (2, 0.5)       @noisy det1480
mxx (1, 0.5) (1, 0)           @noisy det11 det1739
mzz (1.5, 2.5) (2, 2.5)       @noisy det37 det1480
mxx (1, 2) (1, 2.5)           @noisy det435 det1006
mzz (1.5, 4.5) (2, 4.5)       @noisy det37 det1543
mxx (1, 4) (1, 4.5)           @noisy det1331 det1595
mzz (1.5, 6.5) (2, 6.5)       @noisy det1235 det1543
mxx (1, 6.5) (1, 6)           @noisy det309 det668
mxx (1.0, 8.5) (1, 8)         @noisy det1488 det1768
mzz (1.5, 8.5) (2.0, 8.5)     @noisy det1235
mx (2.0, -0.5)                @noisy det153 det1035
mzz (2.5, -0.5) (3.0, -0.5)     @noisy det868
mzz (3, 1.5) (2.5, 1.5)       @noisy det868 det1655
mxx (2, 1) (2, 1.5)           @noisy det906 det1052
mzz (2.5, 3.5) (3, 3.5)       @noisy det1286 det1655
mxx (2, 3.5) (2, 3)           @noisy det1621 det1639
mzz (2.5, 5.5) (3, 5.5)       @noisy det591 det1286
mxx (2, 5.5) (2, 5)           @noisy det120 det1191
mzz (2.5, 7.5) (3, 7.5)       @noisy det591
mxx (2, 7) (2, 7.5)           @noisy det241 det1182
mzz (3.5, 0.5) (4, 0.5)       @noisy det1503
mxx (3, 0) (3, 0.5)           @noisy det1532 det1634
mzz (3.5, 2.5) (4, 2.5)       @noisy det383 det1503
mxx (3, 2.5) (3, 2)           @noisy det384 det1686
mzz (4, 4.5) (3.5, 4.5)       @noisy det383 det768
mxx (3, 4.5) (3, 4)           @noisy det909 det1772
mzz (3.5, 6.5) (4, 6.5)       @noisy det768 det955
mxx (3, 6) (3, 6.5)           @noisy det1167 det1379
mxx (3, 8) (3.0, 8.5)         @noisy det850 det904
mzz (3.5, 8.5) (4.0, 8.5)     @noisy det955
mx (4.0, -0.5)                @noisy det413 det819
mzz (5.0, -0.5) (4.5, -0.5)     @noisy det271
mzz (5, 1.5) (4.5, 1.5)       @noisy det271 det514
mxx (4, 1.5) (4, 1)           @noisy det143 det1230
mzz (5, 3.5) (4.5, 3.5)       @noisy det187 det514
mxx (4, 3) (4, 3.5)           @noisy det242 det785
mzz (5, 5.5) (4.5, 5.5)       @noisy det138 det187
mxx (4, 5) (4, 5.5)           @noisy det729 det1460
mzz (5, 7.5) (4.5, 7.5)       @noisy det138
mxx (4, 7) (4, 7.5)           @noisy det896 det1846
mzz (5.5, 0.5) (6, 0.5)       @noisy det1552
mxx (5, 0) (5, 0.5)           @noisy det455 det1771
mzz (5.5, 2.5) (6, 2.5)       @noisy det416 det1552
mxx (5, 2) (5, 2.5)           @noisy det0 det165
mzz (5.5, 4.5) (6, 4.5)       @noisy det416 det1478
mxx (5, 4.5) (5, 4)           @noisy det15 det962
mzz (6, 6.5) (5.5, 6.5)       @noisy det1457 det1478
mxx (5, 6) (5, 6.5)           @noisy det285 det990
mxx (5.0, 8.5) (5, 8)         @noisy det1216 det1727
mzz (5.5, 8.5) (6.0, 8.5)     @noisy det1457
mx (6.0, -0.5)                @noisy det282 det1775
mzz (6.5, -0.5) (7.0, -0.5)     @noisy det265
mzz (6.5, 1.5) (7, 1.5)       @noisy det201 det265
mxx (6, 1.5) (6, 1)           @noisy det1007 det1085
mzz (6.5, 3.5) (7, 3.5)       @noisy det201 det372
mxx (6, 3.5) (6, 3)           @noisy det719 det967
mzz (6.5, 5.5) (7, 5.5)       @noisy det372 det1155
mxx (6, 5) (6, 5.5)           @noisy det1325 det1676
mzz (6.5, 7.5) (7, 7.5)       @noisy det1155
mxx (6, 7.5) (6, 7)           @noisy det307 det322
mzz (7.5, 0.5) (8, 0.5)       @noisy det965
mxx (7, 0.5) (7, 0)           @noisy det1648 det1783
mzz (7.5, 2.5) (8, 2.5)       @noisy det965 det1583
mxx (7, 2) (7, 2.5)           @noisy det119 det503
mzz (7.5, 4.5) (8, 4.5)       @noisy det1583 det1625
mxx (7, 4.5) (7, 4)           @noisy det1302 det1485
mzz (7.5, 6.5) (8, 6.5)       @noisy det517 det1625
mxx (7, 6.5) (7, 6)           @noisy det370 det1717
mxx (7.0, 8.5) (7, 8)         @noisy det1710 det1757
mzz (7.5, 8.5) (8.0, 8.5)     @noisy det517
mzz (0.5, 0) (0, 0)           @det1086 det1148
mz (0.5, 0.5)                 @det608 det1148
mx (0.5, 1)                   @det11 det1177 det1763
mz (-0.5, 1.0)                @det623 det1385
mz (-0.5, 1.5)                @det615 det623
mx (-0.5, 2.0)                @det1763
mzz (0, 2) (0.5, 2)           @det30 det1370
mz (0.5, 2.5)                 @det533 det1370
mx (0.5, 3)                   @det435 det493 det504
mz (-0.5, 3.0)                @det644 det915
mz (-0.5, 3.5)                @det569 det915
mx (-0.5, 4.0)                @det504
mzz (0, 4) (0.5, 4)           @det317 det1466
mz (0.5, 4.5)                 @det317 det538
mx (0.5, 5)                   @det890 det932 det1331
mz (-0.5, 5.0)                @det861 det1779
mz (-0.5, 5.5)                @det571 det1779
mx (-0.5, 6.0)                @det932
mzz (0.5, 6) (0, 6)           @det300 det629
mz (0.5, 6.5)                 @det300 det575
mx (0.5, 7)                   @det576 det668 det1729
mz (-0.5, 7.0)                @det948 det1765
mz (-0.5, 7.5)                @det566 det948
mx (-0.5, 8.0)                @det576
mzz (1, 1) (1.5, 1)           @det789 det1480
mz (1.5, 1.5)                 @det606 det789
mx (1.5, 2)                   @det435 det906 det1006 det1177
mzz (1, 3) (1.5, 3)           @det24 det37
mz (1.5, 3.5)                 @det24 det588
mx (1.5, 4)                   @det493 det1331 det1595 det1639
mzz (1.5, 5) (1, 5)           @det1543 det1660
mz (1.5, 5.5)                 @det568 det1660
mx (1.5, 6)                   @det120 det309 det668 det890
mzz (1, 7) (1.5, 7)           @det1235 det1458
mz (1.5, 7.5)                 @det607 det1458
mx (1.5, 8)                   @det1182 det1488 det1729 det1768
mzz (2, 0) (2.5, 0)           @det362 det868
mz (2.5, 0.5)                 @det362 det550
mx (2.5, 1)                   @det906 det1052 det1634 det1739
mzz (2.5, 2) (2, 2)           @det1211 det1655
mz (2.5, 2.5)                 @det574 det1211
mx (2.5, 3)                   @det384 det1006 det1621 det1639
mzz (2, 4) (2.5, 4)           @det139 det1286
mz (2.5, 4.5)                 @det139 det597
mx (2.5, 5)                   @det120 det1191 det1595 det1772
mzz (2, 6) (2.5, 6)           @det108 det591
mz (2.5, 6.5)                 @det108 det570
mx (2.5, 7)                   @det241 det309 det1182 det1379
mzz (3, 1) (3.5, 1)           @det1503 det1638
mz (3.5, 1.5)                 @det542 det1638
mx (3.5, 2)                   @det384 det1052 det1230 det1686
mzz (3, 3) (3.5, 3)           @det383 det804
mz (3.5, 3.5)                 @det587 det804
mx (3.5, 4)                   @det242 det909 det1621 det1772
mzz (3.5, 5) (3, 5)           @det768 det1305
mz (3.5, 5.5)                 @det590 det1305
mx (3.5, 6)                   @det1167 det1191 det1379 det1460
mzz (3, 7) (3.5, 7)           @det192 det955
mz (3.5, 7.5)                 @det192 det547
mx (3.5, 8)                   @det241 det850 det896 det904
mzz (4, 0) (4.5, 0)           @det161 det271
mz (4.5, 0.5)                 @det161 det577
mx (4.5, 1)                   @det143 det1230 det1532 det1771
mzz (4.5, 2) (4, 2)           @det514 det1726
mz (4.5, 2.5)                 @det529 det1726
mx (4.5, 3)                   @det0 det242 det785 det1686
mzz (4, 4) (4.5, 4)           @det187 det1510
mz (4.5, 4.5)                 @det535 det1510
mx (4.5, 5)                   @det729 det909 det962 det1460
mzz (4, 6) (4.5, 6)           @det138 det1689
mz (4.5, 6.5)                 @det541 det1689
mx (4.5, 7)                   @det896 det990 det1167 det1846
mzz (5.5, 1) (5, 1)           @det118 det1552
mz (5.5, 1.5)                 @det118 det589
mx (5.5, 2)                   @det0 det143 det165 det1007
mzz (5, 3) (5.5, 3)           @det412 det416
mz (5.5, 3.5)                 @det412 det573
mx (5.5, 4)                   @det15 det785 det962 det967
mzz (5, 5) (5.5, 5)           @det1073 det1478
mz (5.5, 5.5)                 @det620 det1073
mx (5.5, 6)                   @det285 det729 det990 det1325
mzz (5.5, 7) (5, 7)           @det831 det1457
mz (5.5, 7.5)                 @det601 det831
mx (5.5, 8)                   @det307 det1216 det1727 det1846
mzz (6.5, 0) (6, 0)           @det265 det1002
mz (6.5, 0.5)                 @det527 det1002
mx (6.5, 1)                   @det455 det1007 det1085 det1648
mzz (6, 2) (6.5, 2)           @det201 det516
mz (6.5, 2.5)                 @det516 det603
mx (6.5, 3)                   @det165 det503 det719 det967
mzz (6, 4) (6.5, 4)           @det372 det602
mz (6.5, 4.5)                 @det602 det612
mx (6.5, 5)                   @det15 det1302 det1325 det1676
mzz (6, 6) (6.5, 6)           @det498 det1155
mz (6.5, 6.5)                 @det498 det536
mx (6.5, 7)                   @det285 det307 det322 det370
mzz (8.5, 0.0) (8, 0)         @det447 det1730
mz (8.5, 0.5)                 @det585 det1730
mx (8.5, 1.0)                 @det1783
mzz (7, 1) (7.5, 1)           @det965 det1110
mz (7.5, 1.5)                 @det540 det1110
mx (7.5, 2)                   @det119 det503 det1085
mzz (8, 2) (8.5, 2.0)         @det174 det754
mz (8.5, 2.5)                 @det557 det754
mx (8.5, 3.0)                 @det119
mzz (7.5, 3) (7, 3)           @det1583 det1725
mz (7.5, 3.5)                 @det586 det1725
mx (7.5, 4)                   @det719 det1302 det1485
mzz (8, 4) (8.5, 4.0)         @det891 det1241
mz (8.5, 4.5)                 @det616 det891
mx (8.5, 5.0)                 @det1485
mzz (7, 5) (7.5, 5)           @det414 det1625
mz (7.5, 5.5)                 @det414 det618
mx (7.5, 6)                   @det370 det1676 det1717
mzz (8.5, 6.0) (8, 6)         @det747 det1352
mz (8.5, 6.5)                 @det554 det1352
mx (8.5, 7.0)                 @det1717
mzz (7, 7) (7.5, 7)           @det517 det635
mz (7.5, 7.5)                 @det545 det635
mx (7.5, 8)                   @det322 det1710 det1757

--------         45
mz (0.0, -0.5)                @noisy det1148
mx (0.5, -0.5)                @noisy det401 det837
mxx (1, 0) (1.0, -0.5)        @noisy det373 det401
mxx (1, 1.5) (1, 2)           @noisy det1177 det1763
mx (0.5, 1.5)                 @noisy det856 det1177
mz (0, 1.5)                   @noisy det623 det1086 det1370 det1385
mxx (1, 3.5) (1, 4)           @noisy det493 det504
mx (0.5, 3.5)                 @noisy det493 det829
mz (0, 3.5)                   @noisy det30 det317 det644 det915
mxx (1, 6) (1, 5.5)           @noisy det890 det932
mx (0.5, 5.5)                 @noisy det801 det890
mz (0, 5.5)                   @noisy det300 det861 det1466 det1779
mxx (1, 7.5) (1, 8)           @noisy det576 det1729
mx (0.5, 7.5)                 @noisy det871 det1729
mz (0, 7.5)                   @noisy det629 det948 det1765
mxx (2, 0.5) (2, 1)           @noisy det11 det1739
mx (1.5, 0.5)                 @noisy det881 det1739
mz (1, 0.5)                   @noisy det789 det1086 det1148
mxx (2, 3) (2, 2.5)           @noisy det435 det1006
mx (1.5, 2.5)                 @noisy det870 det1006
mz (1, 2.5)                   @noisy det24 det30 det1370 det1480
mxx (2, 4.5) (2, 5)           @noisy det1331 det1595
mx (1.5, 4.5)                 @noisy det878 det1595
mz (1, 4.5)                   @noisy det37 det317 det1466 det1660
mxx (2, 6.5) (2, 7)           @noisy det309 det668
mx (1.5, 6.5)                 @noisy det309 det851
mz (1, 6.5)                   @noisy det300 det629 det1458 det1543
mz (1.0, 8.5)                 @noisy det1235
mx (1.5, 8.5)                 @noisy det855 det1768
mx (2.0, 8.5)                 @noisy det1488 det1768
mz (2.0, -0.5)                @noisy det362
mx (2.5, -0.5)                @noisy det872 det1035
mxx (3.0, -0.5) (3, 0)        @noisy det153 det1035
mxx (3, 1.5) (3, 2)           @noisy det906 det1052
mx (2.5, 1.5)                 @noisy det803 det1052
mz (2, 1.5)                   @noisy det789 det868 det1211 det1480
mxx (3, 3.5) (3, 4)           @noisy det1621 det1639
mx (2.5, 3.5)                 @noisy det805 det1621
mz (2, 3.5)                   @noisy det24 det37 det139 det1655
mxx (3, 5.5) (3, 6)           @noisy det120 det1191
mx (2.5, 5.5)                 @noisy det894 det1191
mz (2, 5.5)                   @noisy det108 det1286 det1543 det1660
mxx (3, 7.5) (3, 8)           @noisy det241 det1182
mx (2.5, 7.5)                 @noisy det241 det852
mz (2, 7.5)                   @noisy det591 det1235 det1458
mxx (4, 0.5) (4, 1)           @noisy det1532 det1634
mx (3.5, 0.5)                 @noisy det892 det1532
mz (3, 0.5)                   @noisy det362 det868 det1638
mxx (4, 2.5) (4, 3)           @noisy det384 det1686
mx (3.5, 2.5)                 @noisy det866 det1686
mz (3, 2.5)                   @noisy det804 det1211 det1503 det1655
mxx (4, 4.5) (4, 5)           @noisy det909 det1772
mx (3.5, 4.5)                 @noisy det879 det909
mz (3, 4.5)                   @noisy det139 det383 det1286 det1305
mxx (4, 6.5) (4, 7)           @noisy det1167 det1379
mx (3.5, 6.5)                 @noisy det811 det1167
mz (3, 6.5)                   @noisy det108 det192 det591 det768
mz (3.0, 8.5)                 @noisy det955
mx (3.5, 8.5)                 @noisy det850 det867
mx (4.0, 8.5)                 @noisy det850 det904
mz (4.0, -0.5)                @noisy det161
mx (4.5, -0.5)                @noisy det796 det819
mxx (5.0, -0.5) (5, 0)        @noisy det413 det819
mxx (5, 1.5) (5, 2)           @noisy det143 det1230
mx (4.5, 1.5)                 @noisy det143 det880
mz (4, 1.5)                   @noisy det271 det1503 det1638 det1726
mxx (5, 3.5) (5, 4)           @noisy det242 det785
mx (4.5, 3.5)                 @noisy det785 det857
mz (4, 3.5)                   @noisy det383 det514 det804 det1510
mxx (5, 5.5) (5, 6)           @noisy det729 det1460
mx (4.5, 5.5)                 @noisy det729 det834
mz (4, 5.5)                   @noisy det187 det768 det1305 det1689
mxx (5, 7.5) (5, 8)           @noisy det896 det1846
mx (4.5, 7.5)                 @noisy det886 det1846
mz (4, 7.5)                   @noisy det138 det192 det955
mxx (6, 1) (6, 0.5)           @noisy det455 det1771
mx (5.5, 0.5)                 @noisy det455 det830
mz (5, 0.5)                   @noisy det118 det161 det271
mxx (6, 2.5) (6, 3)           @noisy det0 det165
mx (5.5, 2.5)                 @noisy det165 det885
mz (5, 2.5)                   @noisy det412 det514 det1552 det1726
mxx (6, 4.5) (6, 5)           @noisy det15 det962
mx (5.5, 4.5)                 @noisy det15 det874
mz (5, 4.5)                   @noisy det187 det416 det1073 det1510
mxx (6, 6.5) (6, 7)           @noisy det285 det990
mx (5.5, 6.5)                 @noisy det285 det839
mz (5, 6.5)                   @noisy det138 det831 det1478 det1689
mz (5.0, 8.5)                 @noisy det1457
mx (5.5, 8.5)                 @noisy det854 det1216
mx (6.0, 8.5)                 @noisy det1216 det1727
mz (6.0, -0.5)                @noisy det1002
mx (6.5, -0.5)                @noisy det282 det853
mxx (7, 0) (7.0, -0.5)        @noisy det282 det1775
mxx (7, 1.5) (7, 2)           @noisy det1007 det1085
mx (6.5, 1.5)                 @noisy det883 det1085
mz (6, 1.5)                   @noisy det118 det265 det516 det1552
mxx (7, 4) (7, 3.5)           @noisy det719 det967
mx (6.5, 3.5)                 @noisy det719 det876
mz (6, 3.5)                   @noisy det201 det412 det416 det602
mxx (7, 5.5) (7, 6)           @noisy det1325 det1676
mx (6.5, 5.5)                 @noisy det884 det1676
mz (6, 5.5)                   @noisy det372 det498 det1073 det1478
mxx (7, 7.5) (7, 8)           @noisy det307 det322
mx (6.5, 7.5)                 @noisy det322 det849
mz (6, 7.5)                   @noisy det831 det1155 det1457
mxx (8, 0.5) (8, 1)           @noisy det1648 det1783
mx (7.5, 0.5)                 @noisy det877 det1783
mz (7, 0.5)                   @noisy det265 det1002 det1110
mxx (8, 2.5) (8, 3)           @noisy det119 det503
mx (7.5, 2.5)                 @noisy det119 det847
mz (7, 2.5)                   @noisy det201 det516 det965 det1725
mxx (8, 4.5) (8, 5)           @noisy det1302 det1485
mx (7.5, 4.5)                 @noisy det828 det1485
mz (7, 4.5)                   @noisy det372 det414 det602 det1583
mxx (8, 7) (8, 6.5)           @noisy det370 det1717
mx (7.5, 6.5)                 @noisy det887 det1717
mz (7, 6.5)                   @noisy det498 det635 det1155 det1625
mz (7.0, 8.5)                 @noisy det517
mx (7.5, 8.5)                 @noisy det882 det1710
mx (8.0, 8.5)                 @noisy det1710 det1757
mxx (0.5, 0.5) (0.5, 0)       @det11
mzz (1, 1) (0.5, 1)           @det1086 det1148
mxx (-0.5, 1.5) (-0.5, 1.0)     @det1763
mzz (-0.5, 2.0) (0, 2)        @det623 det1385
mxx (0.5, 2.5) (0.5, 2)       @det435
mzz (1, 3) (0.5, 3)           @det30 det1370
mxx (-0.5, 3.0) (-0.5, 3.5)     @det504
mzz (-0.5, 4.0) (0, 4)        @det644 det915
mxx (0.5, 4.5) (0.5, 4)       @det1331
mzz (0.5, 5) (1, 5)           @det317 det1466
mxx (-0.5, 5.0) (-0.5, 5.5)     @det932
mzz (-0.5, 6.0) (0, 6)        @det861 det1779
mxx (0.5, 6.5) (0.5, 6)       @det668
mzz (1, 7) (0.5, 7)           @det300 det629
mxx (-0.5, 7.5) (-0.5, 7.0)     @det576
mzz (-0.5, 8.0) (0, 8)        @det948 det1765
mxx (1.5, 1.5) (1.5, 1)       @det906 det1763
mzz (1.5, 2) (2, 2)           @det789 det1480
mxx (1.5, 3.5) (1.5, 3)       @det504 det1639
mzz (1.5, 4) (2, 4)           @det24 det37
mxx (1.5, 5) (1.5, 5.5)       @det120 det932
mzz (1.5, 6) (2, 6)           @det1543 det1660
mxx (1.5, 7.5) (1.5, 7)       @det576 det1182
mzz (1.5, 8) (2, 8)           @det1235 det1458
mxx (2.5, 0.5) (2.5, 0)       @det11 det1634
mzz (3, 1) (2.5, 1)           @det362 det868
mxx (2.5, 2) (2.5, 2.5)       @det384 det435
mzz (2.5, 3) (3, 3)           @det1211 det1655
mxx (2.5, 4) (2.5, 4.5)       @det1331 det1772
mzz (2.5, 5) (3, 5)           @det139 det1286
mxx (2.5, 6.5) (2.5, 6)       @det668 det1379
mzz (2.5, 7) (3, 7)           @det108 det591
mxx (3.5, 1) (3.5, 1.5)       @det906 det1230
mzz (3.5, 2) (4, 2)           @det1503 det1638
mxx (3.5, 3) (3.5, 3.5)       @det242 det1639
mzz (4, 4) (3.5, 4)           @det383 det804
mxx (3.5, 5) (3.5, 5.5)       @det120 det1460
mzz (3.5, 6) (4, 6)           @det768 det1305
mxx (3.5, 7) (3.5, 7.5)       @det896 det1182
mzz (3.5, 8) (4, 8)           @det192 det955
mxx (4.5, 0.5) (4.5, 0)       @det1634 det1771
mzz (5, 1) (4.5, 1)           @det161 det271
mxx (4.5, 2) (4.5, 2.5)       @det0 det384
mzz (5, 3) (4.5, 3)           @det514 det1726
mxx (4.5, 4.5) (4.5, 4)       @det962 det1772
mzz (5, 5) (4.5, 5)           @det187 det1510
mxx (4.5, 6.5) (4.5, 6)       @det990 det1379
mzz (5, 7) (4.5, 7)           @det138 det1689
mxx (5.5, 1) (5.5, 1.5)       @det1007 det1230
mzz (5.5, 2) (6, 2)           @det118 det1552
mxx (5.5, 3) (5.5, 3.5)       @det242 det967
mzz (5.5, 4) (6, 4)           @det412 det416
mxx (5.5, 5.5) (5.5, 5)       @det1325 det1460
mzz (6, 6) (5.5, 6)           @det1073 det1478
mxx (5.5, 7) (5.5, 7.5)       @det307 det896
mzz (5.5, 8) (6, 8)           @det831 det1457
mxx (6.5, 0) (6.5, 0.5)       @det1648 det1771
mzz (6.5, 1) (7, 1)           @det265 det1002
mxx (6.5, 2.5) (6.5, 2)       @det0 det503
mzz (6.5, 3) (7, 3)           @det201 det516
mxx (6.5, 4.5) (6.5, 4)       @det962 det1302
mzz (6.5, 5) (7, 5)           @det372 det602
mxx (6.5, 6) (6.5, 6.5)       @det370 det990
mzz (6.5, 7) (7, 7)           @det498 det1155
mxx (8.5, 0.0) (8.5, 0.5)     @det1648
mz (8.5, 1.0)                 @det447 det1730
mxx (7.5, 1.5) (7.5, 1)       @det1007
mzz (7.5, 2) (8, 2)           @det965 det1110
mxx (8.5, 2.5) (8.5, 2.0)     @det503
mz (8.5, 3.0)                 @det174 det754
mxx (7.5, 3) (7.5, 3.5)       @det967
mzz (7.5, 4) (8, 4)           @det1583 det1725
mxx (8.5, 4.5) (8.5, 4.0)     @det1302
mz (8.5, 5.0)                 @det891 det1241
mxx (7.5, 5) (7.5, 5.5)       @det1325
mzz (7.5, 6) (8, 6)           @det414 det1625
mxx (8.5, 6.0) (8.5, 6.5)     @det370
mz (8.5, 7.0)                 @det747 det1352
mxx (7.5, 7.5) (7.5, 7)       @det307
mzz (7.5, 8) (8, 8)           @det517 det635

--------         46
mxx (0.0, -0.5) (0, 0)        @det373 det1753
mx (0.5, -0.5)                @det837 det1753
mz (1.0, -0.5)                @det1086
mxx (0, 1.5) (0, 2)           @det1763
mx (0.5, 1.5)                 @det856
mz (1, 1.5)                   @det30 det789 det1148 det1480
mxx (0, 3.5) (0, 4)           @det504
mx (0.5, 3.5)                 @det829
mz (1, 3.5)                   @det24 det37 det1370 det1466
mxx (0, 5.5) (0, 6)           @det932
mx (0.5, 5.5)                 @det801
mz (1, 5.5)                   @det317 det629 det1543 det1660
mxx (0, 7.5) (0, 8)           @det576
mx (0.5, 7.5)                 @det871
mz (1, 7.5)                   @det300 det1235 det1458
mxx (1, 0.5) (1, 1)           @det11
mx (1.5, 0.5)                 @det881
mz (2, 0.5)                   @det362 det868 det1480
mxx (1, 2.5) (1, 3)           @det435
mx (1.5, 2.5)                 @det870
mz (2, 2.5)                   @det37 det789 det1211 det1655
mxx (1, 4.5) (1, 5)           @det1331
mx (1.5, 4.5)                 @det878
mz (2, 4.5)                   @det24 det139 det1286 det1543
mxx (1, 6.5) (1, 7)           @det668
mx (1.5, 6.5)                 @det851
mz (2, 6.5)                   @det108 det591 det1235 det1660
mx (1.0, 8.5)                 @det1488
mx (1.5, 8.5)                 @det855
mz (2.0, 8.5)                 @det1458
mxx (2.0, -0.5) (2, 0)        @det106 det153
mx (2.5, -0.5)                @det106 det872
mz (3.0, -0.5)                @det868
mxx (2, 1.5) (2, 2)           @det906
mx (2.5, 1.5)                 @det803
mz (3, 1.5)                   @det362 det1503 det1638 det1655
mxx (2, 3.5) (2, 4)           @det1639
mx (2.5, 3.5)                 @det805
mz (3, 3.5)                   @det383 det804 det1211 det1286
mxx (2, 5.5) (2, 6)           @det120
mx (2.5, 5.5)                 @det894
mz (3, 5.5)                   @det139 det591 det768 det1305
mxx (2, 7.5) (2, 8)           @det1182
mx (2.5, 7.5)                 @det852
mz (3, 7.5)                   @det108 det192 det955
mxx (3, 1) (3, 0.5)           @det1634
mx (3.5, 0.5)                 @det892
mz (4, 0.5)                   @det161 det271 det1503
mxx (3, 2.5) (3, 3)           @det384
mx (3.5, 2.5)                 @det866
mz (4, 2.5)                   @det383 det514 det1638 det1726
mxx (3, 4.5) (3, 5)           @det1772
mx (3.5, 4.5)                 @det879
mz (4, 4.5)                   @det187 det768 det804 det1510
mxx (3, 7) (3, 6.5)           @det1379
mx (3.5, 6.5)                 @det811
mz (4, 6.5)                   @det138 det955 det1305 det1689
mx (3.0, 8.5)                 @det904
mx (3.5, 8.5)                 @det867
mz (4.0, 8.5)                 @det192
mxx (4.0, -0.5) (4, 0)        @det413 det1372
mx (4.5, -0.5)                @det796 det1372
mz (5.0, -0.5)                @det271
mxx (4, 1.5) (4, 2)           @det1230
mx (4.5, 1.5)                 @det880
mz (5, 1.5)                   @det118 det161 det514 det1552
mxx (4, 4) (4, 3.5)           @det242
mx (4.5, 3.5)                 @det857
mz (5, 3.5)                   @det187 det412 det416 det1726
mxx (4, 5.5) (4, 6)           @det1460
mx (4.5, 5.5)                 @det834
mz (5, 5.5)                   @det138 det1073 det1478 det1510
mxx (4, 7.5) (4, 8)           @det896
mx (4.5, 7.5)                 @det886
mz (5, 7.5)                   @det831 det1457 det1689
mxx (5, 0.5) (5, 1)           @det1771
mx (5.5, 0.5)                 @det830
mz (6, 0.5)                   @det265 det1002 det1552
mxx (5, 3) (5, 2.5)           @det0
mx (5.5, 2.5)                 @det885
mz (6, 2.5)                   @det118 det201 det416 det516
mxx (5, 4.5) (5, 5)           @det962
mx (5.5, 4.5)                 @det874
mz (6, 4.5)                   @det372 det412 det602 det1478
mxx (5, 6.5) (5, 7)           @det990
mx (5.5, 6.5)                 @det839
mz (6, 6.5)                   @det498 det1073 det1155 det1457
mx (5.0, 8.5)                 @det1727
mx (5.5, 8.5)                 @det854
mz (6.0, 8.5)                 @det831
mxx (6.0, -0.5) (6, 0)        @det1481 det1775
mx (6.5, -0.5)                @det853 det1481
mz (7.0, -0.5)                @det265
mxx (6, 1.5) (6, 2)           @det1007
mx (6.5, 1.5)                 @det883
mz (7, 1.5)                   @det201 det965 det1002 det1110
mxx (6, 3.5) (6, 4)           @det967
mx (6.5, 3.5)                 @det876
mz (7, 3.5)                   @det372 det516 det1583 det1725
mxx (6, 6) (6, 5.5)           @det1325
mx (6.5, 5.5)                 @det884
mz (7, 5.5)                   @det414 det602 det1155 det1625
mxx (6, 7.5) (6, 8)           @det307
mx (6.5, 7.5)                 @det849
mz (7, 7.5)                   @det498 det517 det635
mxx (7, 0.5) (7, 1)           @det1648
mx (7.5, 0.5)                 @det877
mz (8, 0.5)                   @det447 det965 det1730
mxx (7, 2.5) (7, 3)           @det503
mx (7.5, 2.5)                 @det847
mz (8, 2.5)                   @det174 det754 det1110 det1583
mxx (7, 4.5) (7, 5)           @det1302
mx (7.5, 4.5)                 @det828
mz (8, 4.5)                   @det891 det1241 det1625 det1725
mxx (7, 6.5) (7, 7)           @det370
mx (7.5, 6.5)                 @det887
mz (8, 6.5)                   @det414 det517 det747 det1352
mx (7.0, 8.5)                 @det1757
mx (7.5, 8.5)                 @det882
mz (8.0, 8.5)                 @det635
mxx (0.5, 0.5) (0.5, 1)       @det11
mzz (1, 0) (0.5, 0)           @det1086 det1148
mzz (0, 1) (-0.5, 1.0)        @det623 det1385
mxx (-0.5, 2.0) (-0.5, 1.5)     @det1763
mxx (0.5, 2.5) (0.5, 3)       @det435
mzz (1, 2) (0.5, 2)           @det30 det1370
mzz (-0.5, 3.0) (0, 3)        @det644 det915
mxx (-0.5, 3.5) (-0.5, 4.0)     @det504
mxx (0.5, 5) (0.5, 4.5)       @det1331
mzz (1, 4) (0.5, 4)           @det317 det1466
mzz (-0.5, 5.0) (0, 5)        @det861 det1779
mxx (-0.5, 5.5) (-0.5, 6.0)     @det932
mxx (0.5, 6.5) (0.5, 7)       @det668
mzz (0.5, 6) (1, 6)           @det300 det629
mzz (0, 7) (-0.5, 7.0)        @det948 det1765
mxx (-0.5, 8.0) (-0.5, 7.5)     @det576
mxx (1.5, 1.5) (1.5, 2)       @det906 det1763
mzz (1.5, 1) (2, 1)           @det789 det1480
mxx (1.5, 4) (1.5, 3.5)       @det504 det1639
mzz (2, 3) (1.5, 3)           @det24 det37
mxx (1.5, 5.5) (1.5, 6)       @det120 det932
mzz (1.5, 5) (2, 5)           @det1543 det1660
mxx (1.5, 7.5) (1.5, 8)       @det576 det1182
mzz (1.5, 7) (2, 7)           @det1235 det1458
mxx (2.5, 0.5) (2.5, 1)       @det11 det1634
mzz (2.5, 0) (3, 0)           @det362 det868
mxx (2.5, 2.5) (2.5, 3)       @det384 det435
mzz (2.5, 2) (3, 2)           @det1211 det1655
mxx (2.5, 4.5) (2.5, 5)       @det1331 det1772
mzz (2.5, 4) (3, 4)           @det139 det1286
mxx (2.5, 7) (2.5, 6.5)       @det668 det1379
mzz (3, 6) (2.5, 6)           @det108 det591
mxx (3.5, 1.5) (3.5, 2)       @det906 det1230
mzz (3.5, 1) (4, 1)           @det1503 det1638
mxx (3.5, 3.5) (3.5, 4)       @det242 det1639
mzz (3.5, 3) (4, 3)           @det383 det804
mxx (3.5, 5.5) (3.5, 6)       @det120 det1460
mzz (3.5, 5) (4, 5)           @det768 det1305
mxx (3.5, 7.5) (3.5, 8)       @det896 det1182
mzz (3.5, 7) (4, 7)           @det192 det955
mxx (4.5, 0.5) (4.5, 1)       @det1634 det1771
mzz (5, 0) (4.5, 0)           @det161 det271
mxx (4.5, 2.5) (4.5, 3)       @det0 det384
mzz (4.5, 2) (5, 2)           @det514 det1726
mxx (4.5, 4.5) (4.5, 5)       @det962 det1772
mzz (5, 4) (4.5, 4)           @det187 det1510
mxx (4.5, 6.5) (4.5, 7)       @det990 det1379
mzz (5, 6) (4.5, 6)           @det138 det1689
mxx (5.5, 1.5) (5.5, 2)       @det1007 det1230
mzz (5.5, 1) (6, 1)           @det118 det1552
mxx (5.5, 3.5) (5.5, 4)       @det242 det967
mzz (5.5, 3) (6, 3)           @det412 det416
mxx (5.5, 5.5) (5.5, 6)       @det1325 det1460
mzz (5.5, 5) (6, 5)           @det1073 det1478
mxx (5.5, 7.5) (5.5, 8)       @det307 det896
mzz (5.5, 7) (6, 7)           @det831 det1457
mxx (6.5, 0.5) (6.5, 1)       @det1648 det1771
mzz (6.5, 0) (7, 0)           @det265 det1002
mxx (6.5, 2.5) (6.5, 3)       @det0 det503
mzz (6.5, 2) (7, 2)           @det201 det516
mxx (6.5, 5) (6.5, 4.5)       @det962 det1302
mzz (7, 4) (6.5, 4)           @det372 det602
mxx (6.5, 6.5) (6.5, 7)       @det370 det990
mzz (6.5, 6) (7, 6)           @det498 det1155
mz (8.5, 0.0)                 @det447 det1730
mxx (8.5, 0.5) (8.5, 1.0)     @det1648
mxx (7.5, 2) (7.5, 1.5)       @det1007
mzz (7.5, 1) (8, 1)           @det965 det1110
mz (8.5, 2.0)                 @det174 det754
mxx (8.5, 2.5) (8.5, 3.0)     @det503
mxx (7.5, 3.5) (7.5, 4)       @det967
mzz (7.5, 3) (8, 3)           @det1583 det1725
mz (8.5, 4.0)                 @det891 det1241
mxx (8.5, 4.5) (8.5, 5.0)     @det1302
mxx (7.5, 5.5) (7.5, 6)       @det1325
mzz (7.5, 5) (8, 5)           @det414 det1625
mz (8.5, 6.0)                 @det747 det1352
mxx (8.5, 6.5) (8.5, 7.0)     @det370
mxx (7.5, 8) (7.5, 7.5)       @det307
mzz (8, 7) (7.5, 7)           @det517 det635

--------         47
mzz (0.5, -0.5) (0.0, -0.5)     @det1148
mx (1.0, -0.5)                @det373 det1753
mzz (0, 1.5) (0.5, 1.5)       @det1148 det1370
mxx (1, 1) (1, 1.5)           @det1763
mzz (0, 3.5) (0.5, 3.5)       @det317 det1370
mxx (1, 3) (1, 3.5)           @det504
mzz (0.5, 5.5) (0, 5.5)       @det300 det317
mxx (1, 5) (1, 5.5)           @det932
mzz (0, 7.5) (0.5, 7.5)       @det300
mxx (1, 7.5) (1, 7)           @det576
mzz (1, 0.5) (1.5, 0.5)       @det789
mxx (2, 0) (2, 0.5)           @det11
mzz (1, 2.5) (1.5, 2.5)       @det24 det789
mxx (2, 2) (2, 2.5)           @det435
mzz (1.5, 4.5) (1, 4.5)       @det24 det1660
mxx (2, 4.5) (2, 4)           @det1331
mzz (1, 6.5) (1.5, 6.5)       @det1458 det1660
mxx (2, 6.5) (2, 6)           @det668
mzz (1.0, 8.5) (1.5, 8.5)     @det1458
mxx (2.0, 8.5) (2, 8)         @det1488
mzz (2.0, -0.5) (2.5, -0.5)     @det362
mx (3.0, -0.5)                @det106 det153
mzz (2, 1.5) (2.5, 1.5)       @det362 det1211
mxx (3, 1.5) (3, 1)           @det906
mzz (2, 3.5) (2.5, 3.5)       @det139 det1211
mxx (3, 3.5) (3, 3)           @det1639
mzz (2, 5.5) (2.5, 5.5)       @det108 det139
mxx (3, 5) (3, 5.5)           @det120
mzz (2.5, 7.5) (2, 7.5)       @det108
mxx (3, 7.5) (3, 7)           @det1182
mzz (3.5, 0.5) (3, 0.5)       @det1638
mxx (4, 0) (4, 0.5)           @det1634
mzz (3, 2.5) (3.5, 2.5)       @det804 det1638
mxx (4, 2) (4, 2.5)           @det384
mzz (3, 4.5) (3.5, 4.5)       @det804 det1305
mxx (4, 4.5) (4, 4)           @det1772
mzz (3.5, 6.5) (3, 6.5)       @det192 det1305
mxx (4, 6) (4, 6.5)           @det1379
mzz (3.0, 8.5) (3.5, 8.5)     @det192
mxx (4.0, 8.5) (4, 8)         @det904
mzz (4.0, -0.5) (4.5, -0.5)     @det161
mx (5.0, -0.5)                @det413 det1372
mzz (4, 1.5) (4.5, 1.5)       @det161 det1726
mxx (5, 1) (5, 1.5)           @det1230
mzz (4.5, 3.5) (4, 3.5)       @det1510 det1726
mxx (5, 3.5) (5, 3)           @det242
mzz (4, 5.5) (4.5, 5.5)       @det1510 det1689
mxx (5, 5.5) (5, 5)           @det1460
mzz (4, 7.5) (4.5, 7.5)       @det1689
mxx (5, 7) (5, 7.5)           @det896
mzz (5, 0.5) (5.5, 0.5)       @det118
mxx (6, 0) (6, 0.5)           @det1771
mzz (5.5, 2.5) (5, 2.5)       @det118 det412
mxx (6, 2.5) (6, 2)           @det0
mzz (5, 4.5) (5.5, 4.5)       @det412 det1073
mxx (6, 4) (6, 4.5)           @det962
mzz (5, 6.5) (5.5, 6.5)       @det831 det1073
mxx (6, 6.5) (6, 6)           @det990
mzz (5.5, 8.5) (5.0, 8.5)     @det831
mxx (6, 8) (6.0, 8.5)         @det1727
mzz (6.5, -0.5) (6.0, -0.5)     @det1002
mx (7.0, -0.5)                @det1481 det1775
mzz (6, 1.5) (6.5, 1.5)       @det516 det1002
mxx (7, 1.5) (7, 1)           @det1007
mzz (6, 3.5) (6.5, 3.5)       @det516 det602
mxx (7, 3) (7, 3.5)           @det967
mzz (6.5, 5.5) (6, 5.5)       @det498 det602
mxx (7, 5.5) (7, 5)           @det1325
mzz (6, 7.5) (6.5, 7.5)       @det498
mxx (7, 7.5) (7, 7)           @det307
mzz (7, 0.5) (7.5, 0.5)       @det1110
mxx (8, 0.5) (8, 0)           @det1648
mzz (7.5, 2.5) (7, 2.5)       @det1110 det1725
mxx (8, 2.5) (8, 2)           @det503
mzz (7, 4.5) (7.5, 4.5)       @det414 det1725
mxx (8, 4) (8, 4.5)           @det1302
mzz (7, 6.5) (7.5, 6.5)       @det414 det635
mxx (8, 6.5) (8, 6)           @det370
mzz (7.5, 8.5) (7.0, 8.5)     @det635
mxx (8.0, 8.5) (8, 8)         @det1757
mzz (0, 1) (0.5, 1)           @det1086 det1148
mz (0.5, 0.5)                 @det1086 det1089
mx (0.5, 0)                   @det11 det373 det1753
mx (-0.5, 1.0)                @det1763
mz (-0.5, 1.5)                @det1136 det1385
mz (-0.5, 2.0)                @det623 det1385
mzz (0, 3) (0.5, 3)           @det30 det1370
mz (0.5, 2.5)                 @det30 det1154
mx (0.5, 2)                   @det435 det1763
mx (-0.5, 3.0)                @det504
mz (-0.5, 3.5)                @det644 det1173
mz (-0.5, 4.0)                @det644 det915
mzz (0.5, 5) (0, 5)           @det317 det1466
mz (0.5, 4.5)                 @det1157 det1466
mx (0.5, 4)                   @det504 det1331
mx (-0.5, 5.0)                @det932
mz (-0.5, 5.5)                @det861 det1175
mz (-0.5, 6.0)                @det861 det1779
mzz (0, 7) (0.5, 7)           @det300 det629
mz (0.5, 6.5)                 @det629 det1179
mx (0.5, 6)                   @det668 det932
mx (-0.5, 7.0)                @det576
mz (-0.5, 7.5)                @det1168 det1765
mz (-0.5, 8.0)                @det948 det1765
mzz (1, 2) (1.5, 2)           @det789 det1480
mz (1.5, 1.5)                 @det1127 det1480
mx (1.5, 1)                   @det11 det906
mzz (1.5, 4) (1, 4)           @det24 det37
mz (1.5, 3.5)                 @det37 det1151
mx (1.5, 3)                   @det435 det1639
mzz (1, 6) (1.5, 6)           @det1543 det1660
mz (1.5, 5.5)                 @det1172 det1543
mx (1.5, 5)                   @det120 det1331
mzz (1, 8) (1.5, 8)           @det1235 det1458
mz (1.5, 7.5)                 @det1145 det1235
mx (1.5, 7)                   @det668 det1182
mzz (2, 1) (2.5, 1)           @det362 det868
mz (2.5, 0.5)                 @det868 det1164
mx (2.5, 0)                   @det106 det153 det1634
mzz (2, 3) (2.5, 3)           @det1211 det1655
mz (2.5, 2.5)                 @det1178 det1655
mx (2.5, 2)                   @det384 det906
mzz (2, 5) (2.5, 5)           @det139 det1286
mz (2.5, 4.5)                 @det1111 det1286
mx (2.5, 4)                   @det1639 det1772
mzz (2.5, 7) (2, 7)           @det108 det591
mz (2.5, 6.5)                 @det591 det1174
mx (2.5, 6)                   @det120 det1379
mzz (3, 2) (3.5, 2)           @det1503 det1638
mz (3.5, 1.5)                 @det1160 det1503
mx (3.5, 1)                   @det1230 det1634
mzz (3, 4) (3.5, 4)           @det383 det804
mz (3.5, 3.5)                 @det383 det1099
mx (3.5, 3)                   @det242 det384
mzz (3.5, 6) (3, 6)           @det768 det1305
mz (3.5, 5.5)                 @det768 det1105
mx (3.5, 5)                   @det1460 det1772
mzz (3, 8) (3.5, 8)           @det192 det955
mz (3.5, 7.5)                 @det955 det1162
mx (3.5, 7)                   @det896 det1379
mzz (4, 1) (4.5, 1)           @det161 det271
mz (4.5, 0.5)                 @det271 det1180
mx (4.5, 0)                   @det413 det1372 det1771
mzz (4.5, 3) (4, 3)           @det514 det1726
mz (4.5, 2.5)                 @det514 det1152
mx (4.5, 2)                   @det0 det1230
mzz (4, 5) (4.5, 5)           @det187 det1510
mz (4.5, 4.5)                 @det187 det1156
mx (4.5, 4)                   @det242 det962
mzz (4, 7) (4.5, 7)           @det138 det1689
mz (4.5, 6.5)                 @det138 det1158
mx (4.5, 6)                   @det990 det1460
mzz (5.5, 2) (5, 2)           @det118 det1552
mz (5.5, 1.5)                 @det1126 det1552
mx (5.5, 1)                   @det1007 det1771
mzz (5, 4) (5.5, 4)           @det412 det416
mz (5.5, 3.5)                 @det416 det1176
mx (5.5, 3)                   @det0 det967
mzz (5, 6) (5.5, 6)           @det1073 det1478
mz (5.5, 5.5)                 @det1141 det1478
mx (5.5, 5)                   @det962 det1325
mzz (5.5, 8) (5, 8)           @det831 det1457
mz (5.5, 7.5)                 @det1116 det1457
mx (5.5, 7)                   @det307 det990
mzz (6, 1) (6.5, 1)           @det265 det1002
mz (6.5, 0.5)                 @det265 det1149
mx (6.5, 0)                   @det1481 det1648 det1775
mzz (6, 3) (6.5, 3)           @det201 det516
mz (6.5, 2.5)                 @det201 det1123
mx (6.5, 2)                   @det503 det1007
mzz (6.5, 5) (6, 5)           @det372 det602
mz (6.5, 4.5)                 @det372 det1091
mx (6.5, 4)                   @det967 det1302
mzz (6, 7) (6.5, 7)           @det498 det1155
mz (6.5, 6.5)                 @det1153 det1155
mx (6.5, 6)                   @det370 det1325
mx (8.5, 0.0)
mz (8.5, 0.5)                 @det447 det1186
mzz (8.5, 1.0) (8, 1)         @det447 det1730
mzz (7.5, 2) (7, 2)           @det965 det1110
mz (7.5, 1.5)                 @det965 det1159
mx (7.5, 1)                   @det1648
mx (8.5, 2.0)
mz (8.5, 2.5)                 @det174 det1166
mzz (8, 3) (8.5, 3.0)         @det174 det754
mzz (7, 4) (7.5, 4)           @det1583 det1725
mz (7.5, 3.5)                 @det1097 det1583
mx (7.5, 3)                   @det503
mx (8.5, 4.0)
mz (8.5, 4.5)                 @det1139 det1241
mzz (8, 5) (8.5, 5.0)         @det891 det1241
mzz (7, 6) (7.5, 6)           @det414 det1625
mz (7.5, 5.5)                 @det1102 det1625
mx (7.5, 5)                   @det1302
mx (8.5, 6.0)
mz (8.5, 6.5)                 @det747 det1165
mzz (8, 7) (8.5, 7.0)         @det747 det1352
mzz (7.5, 8) (7, 8)           @det517 det635
mz (7.5, 7.5)                 @det517 det1161
mx (7.5, 7)                   @det370

--------         48
mx (0.0, -0.5)                @det373 det1753
mzz (1.0, -0.5) (0.5, -0.5)     @det1148
mzz (1, 1.5) (0.5, 1.5)       @det1148 det1370
mxx (0, 1.5) (0, 1)           @det1763
mzz (1, 3.5) (0.5, 3.5)       @det317 det1370
mxx (0, 3.5) (0, 3)           @det504
mzz (0.5, 5.5) (1, 5.5)       @det300 det317
mxx (0, 5.5) (0, 5)           @det932
mzz (1, 7.5) (0.5, 7.5)       @det300
mxx (0, 7) (0, 7.5)           @det576
mzz (1.5, 0.5) (2, 0.5)       @det789
mxx (1, 0.5) (1, 0)           @det11
mzz (1.5, 2.5) (2, 2.5)       @det24 det789
mxx (1, 2) (1, 2.5)           @det435
mzz (1.5, 4.5) (2, 4.5)       @det24 det1660
mxx (1, 4) (1, 4.5)           @det1331
mzz (1.5, 6.5) (2, 6.5)       @det1458 det1660
mxx (1, 6.5) (1, 6)           @det668
mxx (1.0, 8.5) (1, 8)         @det1488
mzz (1.5, 8.5) (2.0, 8.5)     @det1458
mx (2.0, -0.5)                @det106 det153
mzz (2.5, -0.5) (3.0, -0.5)     @det362
mzz (3, 1.5) (2.5, 1.5)       @det362 det1211
mxx (2, 1) (2, 1.5)           @det906
mzz (2.5, 3.5) (3, 3.5)       @det139 det1211
mxx (2, 3.5) (2, 3)           @det1639
mzz (2.5, 5.5) (3, 5.5)       @det108 det139
mxx (2, 5.5) (2, 5)           @det120
mzz (2.5, 7.5) (3, 7.5)       @det108
mxx (2, 7) (2, 7.5)           @det1182
mzz (3.5, 0.5) (4, 0.5)       @det1638
mxx (3, 0) (3, 0.5)           @det1634
mzz (3.5, 2.5) (4, 2.5)       @det804 det1638
mxx (3, 2.5) (3, 2)           @det384
mzz (4, 4.5) (3.5, 4.5)       @det804 det1305
mxx (3, 4.5) (3, 4)           @det1772
mzz (3.5, 6.5) (4, 6.5)       @det192 det1305
mxx (3, 6) (3, 6.5)           @det1379
mxx (3, 8) (3.0, 8.5)         @det904
mzz (3.5, 8.5) (4.0, 8.5)     @det192
mx (4.0, -0.5)                @det413 det1372
mzz (5.0, -0.5) (4.5, -0.5)     @det161
mzz (5, 1.5) (4.5, 1.5)       @det161 det1726
mxx (4, 1.5) (4, 1)           @det1230
mzz (5, 3.5) (4.5, 3.5)       @det1510 det1726
mxx (4, 3) (4, 3.5)           @det242
mzz (5, 5.5) (4.5, 5.5)       @det1510 det1689
mxx (4, 5) (4, 5.5)           @det1460
mzz (5, 7.5) (4.5, 7.5)       @det1689
mxx (4, 7) (4, 7.5)           @det896
mzz (5.5, 0.5) (6, 0.5)       @det118
mxx (5, 0) (5, 0.5)           @det1771
mzz (5.5, 2.5) (6, 2.5)       @det118 det412
mxx (5, 2) (5, 2.5)           @det0
mzz (5.5, 4.5) (6, 4.5)       @det412 det1073
mxx (5, 4.5) (5, 4)           @det962
mzz (6, 6.5) (5.5, 6.5)       @det831 det1073
mxx (5, 6) (5, 6.5)           @det990
mxx (5.0, 8.5) (5, 8)         @det1727
mzz (5.5, 8.5) (6.0, 8.5)     @det831
mx (6.0, -0.5)                @det1481 det1775
mzz (6.5, -0.5) (7.0, -0.5)     @det1002
mzz (6.5, 1.5) (7, 1.5)       @det516 det1002
mxx (6, 1.5) (6, 1)           @det1007
mzz (6.5, 3.5) (7, 3.5)       @det516 det602
mxx (6, 3.5) (6, 3)           @det967
mzz (6.5, 5.5) (7, 5.5)       @det498 det602
mxx (6, 5) (6, 5.5)           @det1325
mzz (6.5, 7.5) (7, 7.5)       @det498
mxx (6, 7.5) (6, 7)           @det307
mzz (7.5, 0.5) (8, 0.5)       @det1110
mxx (7, 0.5) (7, 0)           @det1648
mzz (7.5, 2.5) (8, 2.5)       @det1110 det1725
mxx (7, 2) (7, 2.5)           @det503
mzz (7.5, 4.5) (8, 4.5)       @det414 det1725
mxx (7, 4.5) (7, 4)           @det1302
mzz (7.5, 6.5) (8, 6.5)       @det414 det635
mxx (7, 6.5) (7, 6)           @det370
mxx (7.0, 8.5) (7, 8)         @det1757
mzz (7.5, 8.5) (8.0, 8.5)     @det635
mzz (0.5, 0) (0, 0)           @det1148
mz (0.5, 0.5)                 @det1089
mx (0.5, 1)                   @det1763
mz (-0.5, 1.0)                @det623
mz (-0.5, 1.5)                @det1136
mx (-0.5, 2.0)
mzz (0, 2) (0.5, 2)           @det1370
mz (0.5, 2.5)                 @det1154
mx (0.5, 3)                   @det504
mz (-0.5, 3.0)                @det915
mz (-0.5, 3.5)                @det1173
mx (-0.5, 4.0)
mzz (0, 4) (0.5, 4)           @det317
mz (0.5, 4.5)                 @det1157
mx (0.5, 5)                   @det932
mz (-0.5, 5.0)                @det1779
mz (-0.5, 5.5)                @det1175
mx (-0.5, 6.0)
mzz (0.5, 6) (0, 6)           @det300
mz (0.5, 6.5)                 @det1179
mx (0.5, 7)                   @det576
mz (-0.5, 7.0)                @det948
mz (-0.5, 7.5)                @det1168
mx (-0.5, 8.0)
mzz (1, 1) (1.5, 1)           @det789
mz (1.5, 1.5)                 @det1127
mx (1.5, 2)                   @det435 det1763
mzz (1, 3) (1.5, 3)           @det24
mz (1.5, 3.5)                 @det1151
mx (1.5, 4)                   @det504 det1331
mzz (1.5, 5) (1, 5)           @det1660
mz (1.5, 5.5)                 @det1172
mx (1.5, 6)                   @det668 det932
mzz (1, 7) (1.5, 7)           @det1458
mz (1.5, 7.5)                 @det1145
mx (1.5, 8)                   @det576 det1488
mzz (2, 0) (2.5, 0)           @det362
mz (2.5, 0.5)                 @det1164
mx (2.5, 1)                   @det11 det906
mzz (2.5, 2) (2, 2)           @det1211
mz (2.5, 2.5)                 @det1178
mx (2.5, 3)                   @det435 det1639
mzz (2, 4) (2.5, 4)           @det139
mz (2.5, 4.5)                 @det1111
mx (2.5, 5)                   @det120 det1331
mzz (2, 6) (2.5, 6)           @det108
mz (2.5, 6.5)                 @det1174
mx (2.5, 7)                   @det668 det1182
mzz (3, 1) (3.5, 1)           @det1638
mz (3.5, 1.5)                 @det1160
mx (3.5, 2)                   @det384 det906
mzz (3, 3) (3.5, 3)           @det804
mz (3.5, 3.5)                 @det1099
mx (3.5, 4)                   @det1639 det1772
mzz (3.5, 5) (3, 5)           @det1305
mz (3.5, 5.5)                 @det1105
mx (3.5, 6)                   @det120 det1379
mzz (3, 7) (3.5, 7)           @det192
mz (3.5, 7.5)                 @det1162
mx (3.5, 8)                   @det904 det1182
mzz (4, 0) (4.5, 0)           @det161
mz (4.5, 0.5)                 @det1180
mx (4.5, 1)                   @det1230 det1634
mzz (4.5, 2) (4, 2)           @det1726
mz (4.5, 2.5)                 @det1152
mx (4.5, 3)                   @det242 det384
mzz (4, 4) (4.5, 4)           @det1510
mz (4.5, 4.5)                 @det1156
mx (4.5, 5)                   @det1460 det1772
mzz (4, 6) (4.5, 6)           @det1689
mz (4.5, 6.5)                 @det1158
mx (4.5, 7)                   @det896 det1379
mzz (5.5, 1) (5, 1)           @det118
mz (5.5, 1.5)                 @det1126
mx (5.5, 2)                   @det0 det1230
mzz (5, 3) (5.5, 3)           @det412
mz (5.5, 3.5)                 @det1176
mx (5.5, 4)                   @det242 det962
mzz (5, 5) (5.5, 5)           @det1073
mz (5.5, 5.5)                 @det1141
mx (5.5, 6)                   @det990 det1460
mzz (5.5, 7) (5, 7)           @det831
mz (5.5, 7.5)                 @det1116
mx (5.5, 8)                   @det896 det1727
mzz (6.5, 0) (6, 0)           @det1002
mz (6.5, 0.5)                 @det1149
mx (6.5, 1)                   @det1007 det1771
mzz (6, 2) (6.5, 2)           @det516
mz (6.5, 2.5)                 @det1123
mx (6.5, 3)                   @det0 det967
mzz (6, 4) (6.5, 4)           @det602
mz (6.5, 4.5)                 @det1091
mx (6.5, 5)                   @det962 det1325
mzz (6, 6) (6.5, 6)           @det498
mz (6.5, 6.5)                 @det1153
mx (6.5, 7)                   @det307 det990
mzz (8.5, 0.0) (8, 0)         @det1730
mz (8.5, 0.5)                 @det1186
mx (8.5, 1.0)                 @det1648
mzz (7, 1) (7.5, 1)           @det1110
mz (7.5, 1.5)                 @det1159
mx (7.5, 2)                   @det503 det1007
mzz (8, 2) (8.5, 2.0)         @det754
mz (8.5, 2.5)                 @det1166
mx (8.5, 3.0)                 @det503
mzz (7.5, 3) (7, 3)           @det1725
mz (7.5, 3.5)                 @det1097
mx (7.5, 4)                   @det967 det1302
mzz (8, 4) (8.5, 4.0)         @det891
mz (8.5, 4.5)                 @det1139
mx (8.5, 5.0)                 @det1302
mzz (7, 5) (7.5, 5)           @det414
mz (7.5, 5.5)                 @det1102
mx (7.5, 6)                   @det370 det1325
mzz (8.5, 6.0) (8, 6)         @det1352
mz (8.5, 6.5)                 @det1165
mx (8.5, 7.0)                 @det370
mzz (7, 7) (7.5, 7)           @det635
mz (7.5, 7.5)                 @det1161
mx (7.5, 8)                   @det307 det1757

--------         49
mz (0.0, -0.5)
mx (0.5, -0.5)                @det373 det1447
mxx (1, 0) (1.0, -0.5)        @det373 det1753
mxx (1, 1.5) (1, 2)           @det1763
mx (0.5, 1.5)                 @det1429 det1763
mz (0, 1.5)                   @det623 det1148
mxx (1, 3.5) (1, 4)           @det504
mx (0.5, 3.5)                 @det504 det1443
mz (0, 3.5)                   @det915 det1370
mxx (1, 6) (1, 5.5)           @det932
mx (0.5, 5.5)                 @det932 det1404
mz (0, 5.5)                   @det317 det1779
mxx (1, 7.5) (1, 8)           @det576
mx (0.5, 7.5)                 @det576 det1380
mz (0, 7.5)                   @det300 det948
mxx (2, 0.5) (2, 1)           @det11
mx (1.5, 0.5)                 @det11 det1392
mz (1, 0.5)                   @det1148
mxx (2, 3) (2, 2.5)           @det435
mx (1.5, 2.5)                 @det435 det1377
mz (1, 2.5)                   @det789 det1370
mxx (2, 4.5) (2, 5)           @det1331
mx (1.5, 4.5)                 @det1331 det1445
mz (1, 4.5)                   @det24 det317
mxx (2, 6.5) (2, 7)           @det668
mx (1.5, 6.5)                 @det668 det1420
mz (1, 6.5)                   @det300 det1660
mz (1.0, 8.5)                 @det1458
mx (1.5, 8.5)                 @det1426 det1488
mx (2.0, 8.5)                 @det1488
mz (2.0, -0.5)
mx (2.5, -0.5)                @det153 det1440
mxx (3.0, -0.5) (3, 0)        @det106 det153
mxx (3, 1.5) (3, 2)           @det906
mx (2.5, 1.5)                 @det906 det1412
mz (2, 1.5)                   @det362 det789
mxx (3, 3.5) (3, 4)           @det1639
mx (2.5, 3.5)                 @det1416 det1639
mz (2, 3.5)                   @det24 det1211
mxx (3, 5.5) (3, 6)           @det120
mx (2.5, 5.5)                 @det120 det1364
mz (2, 5.5)                   @det139 det1660
mxx (3, 7.5) (3, 8)           @det1182
mx (2.5, 7.5)                 @det1182 det1431
mz (2, 7.5)                   @det108 det1458
mxx (4, 0.5) (4, 1)           @det1634
mx (3.5, 0.5)                 @det1359 det1634
mz (3, 0.5)                   @det362
mxx (4, 2.5) (4, 3)           @det384
mx (3.5, 2.5)                 @det384 det1437
mz (3, 2.5)                   @det1211 det1638
mxx (4, 4.5) (4, 5)           @det1772
mx (3.5, 4.5)                 @det1390 det1772
mz (3, 4.5)                   @det139 det804
mxx (4, 6.5) (4, 7)           @det1379
mx (3.5, 6.5)                 @det1379 det1428
mz (3, 6.5)                   @det108 det1305
mz (3.0, 8.5)                 @det192
mx (3.5, 8.5)                 @det904 det1438
mx (4.0, 8.5)                 @det904
mz (4.0, -0.5)
mx (4.5, -0.5)                @det413 det1402
mxx (5.0, -0.5) (5, 0)        @det413 det1372
mxx (5, 1.5) (5, 2)           @det1230
mx (4.5, 1.5)                 @det1230 det1346
mz (4, 1.5)                   @det161 det1638
mxx (5, 3.5) (5, 4)           @det242
mx (4.5, 3.5)                 @det242 det1433
mz (4, 3.5)                   @det804 det1726
mxx (5, 5.5) (5, 6)           @det1460
mx (4.5, 5.5)                 @det1446 det1460
mz (4, 5.5)                   @det1305 det1510
mxx (5, 7.5) (5, 8)           @det896
mx (4.5, 7.5)                 @det896 det1353
mz (4, 7.5)                   @det192 det1689
mxx (6, 1) (6, 0.5)           @det1771
mx (5.5, 0.5)                 @det1444 det1771
mz (5, 0.5)                   @det161
mxx (6, 2.5) (6, 3)           @det0
mx (5.5, 2.5)                 @det0 det1350
mz (5, 2.5)                   @det118 det1726
mxx (6, 4.5) (6, 5)           @det962
mx (5.5, 4.5)                 @det962 det1381
mz (5, 4.5)                   @det412 det1510
mxx (6, 6.5) (6, 7)           @det990
mx (5.5, 6.5)                 @det990 det1449
mz (5, 6.5)                   @det1073 det1689
mz (5.0, 8.5)                 @det831
mx (5.5, 8.5)                 @det1425 det1727
mx (6.0, 8.5)                 @det1727
mz (6.0, -0.5)
mx (6.5, -0.5)                @det1422 det1775
mxx (7, 0) (7.0, -0.5)        @det1481 det1775
mxx (7, 1.5) (7, 2)           @det1007
mx (6.5, 1.5)                 @det1007 det1405
mz (6, 1.5)                   @det118 det1002
mxx (7, 4) (7, 3.5)           @det967
mx (6.5, 3.5)                 @det967 det1366
mz (6, 3.5)                   @det412 det516
mxx (7, 5.5) (7, 6)           @det1325
mx (6.5, 5.5)                 @det1325 det1395
mz (6, 5.5)                   @det602 det1073
mxx (7, 7.5) (7, 8)           @det307
mx (6.5, 7.5)                 @det307 det1413
mz (6, 7.5)                   @det498 det831
mxx (8, 0.5) (8, 1)           @det1648
mx (7.5, 0.5)                 @det1382 det1648
mz (7, 0.5)                   @det1002
mxx (8, 2.5) (8, 3)           @det503
mx (7.5, 2.5)                 @det503 det1407
mz (7, 2.5)                   @det516 det1110
mxx (8, 4.5) (8, 5)           @det1302
mx (7.5, 4.5)                 @det1302 det1421
mz (7, 4.5)                   @det602 det1725
mxx (8, 7) (8, 6.5)           @det370
mx (7.5, 6.5)                 @det370 det1398
mz (7, 6.5)                   @det414 det498
mz (7.0, 8.5)                 @det635
mx (7.5, 8.5)                 @det1347 det1757
mx (8.0, 8.5)                 @det1757
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)           @det1148
mxx (-0.5, 1.5) (-0.5, 1.0)
mzz (-0.5, 2.0) (0, 2)        @det623
mxx (0.5, 2.5) (0.5, 2)
mzz (1, 3) (0.5, 3)           @det1370
mxx (-0.5, 3.0) (-0.5, 3.5)
mzz (-0.5, 4.0) (0, 4)        @det915
mxx (0.5, 4.5) (0.5, 4)
mzz (0.5, 5) (1, 5)           @det317
mxx (-0.5, 5.0) (-0.5, 5.5)
mzz (-0.5, 6.0) (0, 6)        @det1779
mxx (0.5, 6.5) (0.5, 6)
mzz (1, 7) (0.5, 7)           @det300
mxx (-0.5, 7.5) (-0.5, 7.0)
mzz (-0.5, 8.0) (0, 8)        @det948
mxx (1.5, 1.5) (1.5, 1)
mzz (1.5, 2) (2, 2)           @det789
mxx (1.5, 3.5) (1.5, 3)
mzz (1.5, 4) (2, 4)           @det24
mxx (1.5, 5) (1.5, 5.5)
mzz (1.5, 6) (2, 6)           @det1660
mxx (1.5, 7.5) (1.5, 7)
mzz (1.5, 8) (2, 8)           @det1458
mxx (2.5, 0.5) (2.5, 0)
mzz (3, 1) (2.5, 1)           @det362
mxx (2.5, 2) (2.5, 2.5)
mzz (2.5, 3) (3, 3)           @det1211
mxx (2.5, 4) (2.5, 4.5)
mzz (2.5, 5) (3, 5)           @det139
mxx (2.5, 6.5) (2.5, 6)
mzz (2.5, 7) (3, 7)           @det108
mxx (3.5, 1) (3.5, 1.5)
mzz (3.5, 2) (4, 2)           @det1638
mxx (3.5, 3) (3.5, 3.5)
mzz (4, 4) (3.5, 4)           @det804
mxx (3.5, 5) (3.5, 5.5)
mzz (3.5, 6) (4, 6)           @det1305
mxx (3.5, 7) (3.5, 7.5)
mzz (3.5, 8) (4, 8)           @det192
mxx (4.5, 0.5) (4.5, 0)
mzz (5, 1) (4.5, 1)           @det161
mxx (4.5, 2) (4.5, 2.5)
mzz (5, 3) (4.5, 3)           @det1726
mxx (4.5, 4.5) (4.5, 4)
mzz (5, 5) (4.5, 5)           @det1510
mxx (4.5, 6.5) (4.5, 6)
mzz (5, 7) (4.5, 7)           @det1689
mxx (5.5, 1) (5.5, 1.5)
mzz (5.5, 2) (6, 2)           @det118
mxx (5.5, 3) (5.5, 3.5)
mzz (5.5, 4) (6, 4)           @det412
mxx (5.5, 5.5) (5.5, 5)
mzz (6, 6) (5.5, 6)           @det1073
mxx (5.5, 7) (5.5, 7.5)
mzz (5.5, 8) (6, 8)           @det831
mxx (6.5, 0) (6.5, 0.5)
mzz (6.5, 1) (7, 1)           @det1002
mxx (6.5, 2.5) (6.5, 2)
mzz (6.5, 3) (7, 3)           @det516
mxx (6.5, 4.5) (6.5, 4)
mzz (6.5, 5) (7, 5)           @det602
mxx (6.5, 6) (6.5, 6.5)
mzz (6.5, 7) (7, 7)           @det498
mxx (8.5, 0.0) (8.5, 0.5)
mz (8.5, 1.0)                 @det1730
mxx (7.5, 1.5) (7.5, 1)
mzz (7.5, 2) (8, 2)           @det1110
mxx (8.5, 2.5) (8.5, 2.0)
mz (8.5, 3.0)                 @det754
mxx (7.5, 3) (7.5, 3.5)
mzz (7.5, 4) (8, 4)           @det1725
mxx (8.5, 4.5) (8.5, 4.0)
mz (8.5, 5.0)                 @det891
mxx (7.5, 5) (7.5, 5.5)
mzz (7.5, 6) (8, 6)           @det414
mxx (8.5, 6.0) (8.5, 6.5)
mz (8.5, 7.0)                 @det1352
mxx (7.5, 7.5) (7.5, 7)
mzz (7.5, 8) (8, 8)           @det635

--------         50
mxx (0.0, -0.5) (0, 0)        @det1753
mx (0.5, -0.5)                @det1447
mz (1.0, -0.5)                @det1148
mxx (0, 1.5) (0, 2)
mx (0.5, 1.5)                 @det1429
mz (1, 1.5)                   @det789 det1370
mxx (0, 3.5) (0, 4)
mx (0.5, 3.5)                 @det1443
mz (1, 3.5)                   @det24 det317
mxx (0, 5.5) (0, 6)
mx (0.5, 5.5)                 @det1404
mz (1, 5.5)                   @det300 det1660
mxx (0, 7.5) (0, 8)
mx (0.5, 7.5)                 @det1380
mz (1, 7.5)                   @det1458
mxx (1, 0.5) (1, 1)
mx (1.5, 0.5)                 @det1392
mz (2, 0.5)                   @det362 det789
mxx (1, 2.5) (1, 3)
mx (1.5, 2.5)                 @det1377
mz (2, 2.5)                   @det24 det1211
mxx (1, 4.5) (1, 5)
mx (1.5, 4.5)                 @det1445
mz (2, 4.5)                   @det139 det1660
mxx (1, 6.5) (1, 7)
mx (1.5, 6.5)                 @det1420
mz (2, 6.5)                   @det108 det1458
mx (1.0, 8.5)
mx (1.5, 8.5)                 @det1426
mz (2.0, 8.5)
mxx (2.0, -0.5) (2, 0)        @det106
mx (2.5, -0.5)                @det1440
mz (3.0, -0.5)                @det362
mxx (2, 1.5) (2, 2)
mx (2.5, 1.5)                 @det1412
mz (3, 1.5)                   @det1211 det1638
mxx (2, 3.5) (2, 4)
mx (2.5, 3.5)                 @det1416
mz (3, 3.5)                   @det139 det804
mxx (2, 5.5) (2, 6)
mx (2.5, 5.5)                 @det1364
mz (3, 5.5)                   @det108 det1305
mxx (2, 7.5) (2, 8)
mx (2.5, 7.5)                 @det1431
mz (3, 7.5)                   @det192
mxx (3, 1) (3, 0.5)
mx (3.5, 0.5)                 @det1359
mz (4, 0.5)                   @det161 det1638
mxx (3, 2.5) (3, 3)
mx (3.5, 2.5)                 @det1437
mz (4, 2.5)                   @det804 det1726
mxx (3, 4.5) (3, 5)
mx (3.5, 4.5)                 @det1390
mz (4, 4.5)                   @det1305 det1510
mxx (3, 7) (3, 6.5)
mx (3.5, 6.5)                 @det1428
mz (4, 6.5)                   @det192 det1689
mx (3.0, 8.5)
mx (3.5, 8.5)                 @det1438
mz (4.0, 8.5)
mxx (4.0, -0.5) (4, 0)        @det1372
mx (4.5, -0.5)                @det1402
mz (5.0, -0.5)                @det161
mxx (4, 1.5) (4, 2)
mx (4.5, 1.5)                 @det1346
mz (5, 1.5)                   @det118 det1726
mxx (4, 4) (4, 3.5)
mx (4.5, 3.5)                 @det1433
mz (5, 3.5)                   @det412 det1510
mxx (4, 5.5) (4, 6)
mx (4.5, 5.5)                 @det1446
mz (5, 5.5)                   @det1073 det1689
mxx (4, 7.5) (4, 8)
mx (4.5, 7.5)                 @det1353
mz (5, 7.5)                   @det831
mxx (5, 0.5) (5, 1)
mx (5.5, 0.5)                 @det1444
mz (6, 0.5)                   @det118 det1002
mxx (5, 3) (5, 2.5)
mx (5.5, 2.5)                 @det1350
mz (6, 2.5)                   @det412 det516
mxx (5, 4.5) (5, 5)
mx (5.5, 4.5)                 @det1381
mz (6, 4.5)                   @det602 det1073
mxx (5, 6.5) (5, 7)
mx (5.5, 6.5)                 @det1449
mz (6, 6.5)                   @det498 det831
mx (5.0, 8.5)
mx (5.5, 8.5)                 @det1425
mz (6.0, 8.5)
mxx (6.0, -0.5) (6, 0)        @det1481
mx (6.5, -0.5)                @det1422
mz (7.0, -0.5)                @det1002
mxx (6, 1.5) (6, 2)
mx (6.5, 1.5)                 @det1405
mz (7, 1.5)                   @det516 det1110
mxx (6, 3.5) (6, 4)
mx (6.5, 3.5)                 @det1366
mz (7, 3.5)                   @det602 det1725
mxx (6, 6) (6, 5.5)
mx (6.5, 5.5)                 @det1395
mz (7, 5.5)                   @det414 det498
mxx (6, 7.5) (6, 8)
mx (6.5, 7.5)                 @det1413
mz (7, 7.5)                   @det635
mxx (7, 0.5) (7, 1)
mx (7.5, 0.5)                 @det1382
mz (8, 0.5)                   @det1110 det1730
mxx (7, 2.5) (7, 3)
mx (7.5, 2.5)                 @det1407
mz (8, 2.5)                   @det754 det1725
mxx (7, 4.5) (7, 5)
mx (7.5, 4.5)                 @det1421
mz (8, 4.5)                   @det414 det891
mxx (7, 6.5) (7, 7)
mx (7.5, 6.5)                 @det1398
mz (8, 6.5)                   @det635 det1352
mx (7.0, 8.5)
mx (7.5, 8.5)                 @det1347
mz (8.0, 8.5)
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)           @det1148
mzz (0, 1) (-0.5, 1.0)        @det623
mxx (-0.5, 2.0) (-0.5, 1.5)
mxx (0.5, 2.5) (0.5, 3)
mzz (1, 2) (0.5, 2)           @det1370
mzz (-0.5, 3.0) (0, 3)        @det915
mxx (-0.5, 3.5) (-0.5, 4.0)
mxx (0.5, 5) (0.5, 4.5)
mzz (1, 4) (0.5, 4)           @det317
mzz (-0.5, 5.0) (0, 5)        @det1779
mxx (-0.5, 5.5) (-0.5, 6.0)
mxx (0.5, 6.5) (0.5, 7)
mzz (0.5, 6) (1, 6)           @det300
mzz (0, 7) (-0.5, 7.0)        @det948
mxx (-0.5, 8.0) (-0.5, 7.5)
mxx (1.5, 1.5) (1.5, 2)
mzz (1.5, 1) (2, 1)           @det789
mxx (1.5, 4) (1.5, 3.5)
mzz (2, 3) (1.5, 3)           @det24
mxx (1.5, 5.5) (1.5, 6)
mzz (1.5, 5) (2, 5)           @det1660
mxx (1.5, 7.5) (1.5, 8)
mzz (1.5, 7) (2, 7)           @det1458
mxx (2.5, 0.5) (2.5, 1)
mzz (2.5, 0) (3, 0)           @det362
mxx (2.5, 2.5) (2.5, 3)
mzz (2.5, 2) (3, 2)           @det1211
mxx (2.5, 4.5) (2.5, 5)
mzz (2.5, 4) (3, 4)           @det139
mxx (2.5, 7) (2.5, 6.5)
mzz (3, 6) (2.5, 6)           @det108
mxx (3.5, 1.5) (3.5, 2)
mzz (3.5, 1) (4, 1)           @det1638
mxx (3.5, 3.5) (3.5, 4)
mzz (3.5, 3) (4, 3)           @det804
mxx (3.5, 5.5) (3.5, 6)
mzz (3.5, 5) (4, 5)           @det1305
mxx (3.5, 7.5) (3.5, 8)
mzz (3.5, 7) (4, 7)           @det192
mxx (4.5, 0.5) (4.5, 1)
mzz (5, 0) (4.5, 0)           @det161
mxx (4.5, 2.5) (4.5, 3)
mzz (4.5, 2) (5, 2)           @det1726
mxx (4.5, 4.5) (4.5, 5)
mzz (5, 4) (4.5, 4)           @det1510
mxx (4.5, 6.5) (4.5, 7)
mzz (5, 6) (4.5, 6)           @det1689
mxx (5.5, 1.5) (5.5, 2)
mzz (5.5, 1) (6, 1)           @det118
mxx (5.5, 3.5) (5.5, 4)
mzz (5.5, 3) (6, 3)           @det412
mxx (5.5, 5.5) (5.5, 6)
mzz (5.5, 5) (6, 5)           @det1073
mxx (5.5, 7.5) (5.5, 8)
mzz (5.5, 7) (6, 7)           @det831
mxx (6.5, 0.5) (6.5, 1)
mzz (6.5, 0) (7, 0)           @det1002
mxx (6.5, 2.5) (6.5, 3)
mzz (6.5, 2) (7, 2)           @det516
mxx (6.5, 5) (6.5, 4.5)
mzz (7, 4) (6.5, 4)           @det602
mxx (6.5, 6.5) (6.5, 7)
mzz (6.5, 6) (7, 6)           @det498
mz (8.5, 0.0)                 @det1730
mxx (8.5, 0.5) (8.5, 1.0)
mxx (7.5, 2) (7.5, 1.5)
mzz (7.5, 1) (8, 1)           @det1110
mz (8.5, 2.0)                 @det754
mxx (8.5, 2.5) (8.5, 3.0)
mxx (7.5, 3.5) (7.5, 4)
mzz (7.5, 3) (8, 3)           @det1725
mz (8.5, 4.0)                 @det891
mxx (8.5, 4.5) (8.5, 5.0)
mxx (7.5, 5.5) (7.5, 6)
mzz (7.5, 5) (8, 5)           @det414
mz (8.5, 6.0)                 @det1352
mxx (8.5, 6.5) (8.5, 7.0)
mxx (7.5, 8) (7.5, 7.5)
mzz (8, 7) (7.5, 7)           @det635

--------         51
mzz (0.5, -0.5) (0.0, -0.5)
mx (1.0, -0.5)                @det1753
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)
mzz (0, 3.5) (0.5, 3.5)
mxx (1, 3) (1, 3.5)
mzz (0.5, 5.5) (0, 5.5)
mxx (1, 5) (1, 5.5)
mzz (0, 7.5) (0.5, 7.5)
mxx (1, 7.5) (1, 7)
mzz (1, 0.5) (1.5, 0.5)
mxx (2, 0) (2, 0.5)
mzz (1, 2.5) (1.5, 2.5)
mxx (2, 2) (2, 2.5)
mzz (1.5, 4.5) (1, 4.5)
mxx (2, 4.5) (2, 4)
mzz (1, 6.5) (1.5, 6.5)
mxx (2, 6.5) (2, 6)
mzz (1.0, 8.5) (1.5, 8.5)
mxx (2.0, 8.5) (2, 8)
mzz (2.0, -0.5) (2.5, -0.5)
mx (3.0, -0.5)                @det106
mzz (2, 1.5) (2.5, 1.5)
mxx (3, 1.5) (3, 1)
mzz (2, 3.5) (2.5, 3.5)
mxx (3, 3.5) (3, 3)
mzz (2, 5.5) (2.5, 5.5)
mxx (3, 5) (3, 5.5)
mzz (2.5, 7.5) (2, 7.5)
mxx (3, 7.5) (3, 7)
mzz (3.5, 0.5) (3, 0.5)
mxx (4, 0) (4, 0.5)
mzz (3, 2.5) (3.5, 2.5)
mxx (4, 2) (4, 2.5)
mzz (3, 4.5) (3.5, 4.5)
mxx (4, 4.5) (4, 4)
mzz (3.5, 6.5) (3, 6.5)
mxx (4, 6) (4, 6.5)
mzz (3.0, 8.5) (3.5, 8.5)
mxx (4.0, 8.5) (4, 8)
mzz (4.0, -0.5) (4.5, -0.5)
mx (5.0, -0.5)                @det1372
mzz (4, 1.5) (4.5, 1.5)
mxx (5, 1) (5, 1.5)
mzz (4.5, 3.5) (4, 3.5)
mxx (5, 3.5) (5, 3)
mzz (4, 5.5) (4.5, 5.5)
mxx (5, 5.5) (5, 5)
mzz (4, 7.5) (4.5, 7.5)
mxx (5, 7) (5, 7.5)
mzz (5, 0.5) (5.5, 0.5)
mxx (6, 0) (6, 0.5)
mzz (5.5, 2.5) (5, 2.5)
mxx (6, 2.5) (6, 2)
mzz (5, 4.5) (5.5, 4.5)
mxx (6, 4) (6, 4.5)
mzz (5, 6.5) (5.5, 6.5)
mxx (6, 6.5) (6, 6)
mzz (5.5, 8.5) (5.0, 8.5)
mxx (6, 8) (6.0, 8.5)
mzz (6.5, -0.5) (6.0, -0.5)
mx (7.0, -0.5)                @det1481
mzz (6, 1.5) (6.5, 1.5)
mxx (7, 1.5) (7, 1)
mzz (6, 3.5) (6.5, 3.5)
mxx (7, 3) (7, 3.5)
mzz (6.5, 5.5) (6, 5.5)
mxx (7, 5.5) (7, 5)
mzz (6, 7.5) (6.5, 7.5)
mxx (7, 7.5) (7, 7)
mzz (7, 0.5) (7.5, 0.5)
mxx (8, 0.5) (8, 0)
mzz (7.5, 2.5) (7, 2.5)
mxx (8, 2.5) (8, 2)
mzz (7, 4.5) (7.5, 4.5)
mxx (8, 4) (8, 4.5)
mzz (7, 6.5) (7.5, 6.5)
mxx (8, 6.5) (8, 6)
mzz (7.5, 8.5) (7.0, 8.5)
mxx (8.0, 8.5) (8, 8)
mzz (0, 1) (0.5, 1)           @det1148
mz (0.5, 0.5)                 @det1148
mx (0.5, 0)                   @det1753
mx (-0.5, 1.0)
mz (-0.5, 1.5)                @det623
mz (-0.5, 2.0)                @det623
mzz (0, 3) (0.5, 3)           @det1370
mz (0.5, 2.5)                 @det1370
mx (0.5, 2)
mx (-0.5, 3.0)
mz (-0.5, 3.5)                @det915
mz (-0.5, 4.0)                @det915
mzz (0.5, 5) (0, 5)           @det317
mz (0.5, 4.5)                 @det317
mx (0.5, 4)
mx (-0.5, 5.0)
mz (-0.5, 5.5)                @det1779
mz (-0.5, 6.0)                @det1779
mzz (0, 7) (0.5, 7)           @det300
mz (0.5, 6.5)                 @det300
mx (0.5, 6)
mx (-0.5, 7.0)
mz (-0.5, 7.5)                @det948
mz (-0.5, 8.0)                @det948
mzz (1, 2) (1.5, 2)           @det789
mz (1.5, 1.5)                 @det789
mx (1.5, 1)
mzz (1.5, 4) (1, 4)           @det24
mz (1.5, 3.5)                 @det24
mx (1.5, 3)
mzz (1, 6) (1.5, 6)           @det1660
mz (1.5, 5.5)                 @det1660
mx (1.5, 5)
mzz (1, 8) (1.5, 8)           @det1458
mz (1.5, 7.5)                 @det1458
mx (1.5, 7)
mzz (2, 1) (2.5, 1)           @det362
mz (2.5, 0.5)                 @det362
mx (2.5, 0)                   @det106
mzz (2, 3) (2.5, 3)           @det1211
mz (2.5, 2.5)                 @det1211
mx (2.5, 2)
mzz (2, 5) (2.5, 5)           @det139
mz (2.5, 4.5)                 @det139
mx (2.5, 4)
mzz (2.5, 7) (2, 7)           @det108
mz (2.5, 6.5)                 @det108
mx (2.5, 6)
mzz (3, 2) (3.5, 2)           @det1638
mz (3.5, 1.5)                 @det1638
mx (3.5, 1)
mzz (3, 4) (3.5, 4)           @det804
mz (3.5, 3.5)                 @det804
mx (3.5, 3)
mzz (3.5, 6) (3, 6)           @det1305
mz (3.5, 5.5)                 @det1305
mx (3.5, 5)
mzz (3, 8) (3.5, 8)           @det192
mz (3.5, 7.5)                 @det192
mx (3.5, 7)
mzz (4, 1) (4.5, 1)           @det161
mz (4.5, 0.5)                 @det161
mx (4.5, 0)                   @det1372
mzz (4.5, 3) (4, 3)           @det1726
mz (4.5, 2.5)                 @det1726
mx (4.5, 2)
mzz (4, 5) (4.5, 5)           @det1510
mz (4.5, 4.5)                 @det1510
mx (4.5, 4)
mzz (4, 7) (4.5, 7)           @det1689
mz (4.5, 6.5)                 @det1689
mx (4.5, 6)
mzz (5.5, 2) (5, 2)           @det118
mz (5.5, 1.5)                 @det118
mx (5.5, 1)
mzz (5, 4) (5.5, 4)           @det412
mz (5.5, 3.5)                 @det412
mx (5.5, 3)
mzz (5, 6) (5.5, 6)           @det1073
mz (5.5, 5.5)                 @det1073
mx (5.5, 5)
mzz (5.5, 8) (5, 8)           @det831
mz (5.5, 7.5)                 @det831
mx (5.5, 7)
mzz (6, 1) (6.5, 1)           @det1002
mz (6.5, 0.5)                 @det1002
mx (6.5, 0)                   @det1481
mzz (6, 3) (6.5, 3)           @det516
mz (6.5, 2.5)                 @det516
mx (6.5, 2)
mzz (6.5, 5) (6, 5)           @det602
mz (6.5, 4.5)                 @det602
mx (6.5, 4)
mzz (6, 7) (6.5, 7)           @det498
mz (6.5, 6.5)                 @det498
mx (6.5, 6)
mx (8.5, 0.0)
mz (8.5, 0.5)                 @det1730
mzz (8.5, 1.0) (8, 1)         @det1730
mzz (7.5, 2) (7, 2)           @det1110
mz (7.5, 1.5)                 @det1110
mx (7.5, 1)
mx (8.5, 2.0)
mz (8.5, 2.5)                 @det754
mzz (8, 3) (8.5, 3.0)         @det754
mzz (7, 4) (7.5, 4)           @det1725
mz (7.5, 3.5)                 @det1725
mx (7.5, 3)
mx (8.5, 4.0)
mz (8.5, 4.5)                 @det891
mzz (8, 5) (8.5, 5.0)         @det891
mzz (7, 6) (7.5, 6)           @det414
mz (7.5, 5.5)                 @det414
mx (7.5, 5)
mx (8.5, 6.0)
mz (8.5, 6.5)                 @det1352
mzz (8, 7) (8.5, 7.0)         @det1352
mzz (7.5, 8) (7, 8)           @det635
mz (7.5, 7.5)                 @det635
mx (7.5, 7)

--------         52
mx (0.0, -0.5)                @det1753
mzz (1.0, -0.5) (0.5, -0.5)
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)
mzz (1, 3.5) (0.5, 3.5)
mxx (0, 3.5) (0, 3)
mzz (0.5, 5.5) (1, 5.5)
mxx (0, 5.5) (0, 5)
mzz (1, 7.5) (0.5, 7.5)
mxx (0, 7) (0, 7.5)
mzz (1.5, 0.5) (2, 0.5)
mxx (1, 0.5) (1, 0)
mzz (1.5, 2.5) (2, 2.5)
mxx (1, 2) (1, 2.5)
mzz (1.5, 4.5) (2, 4.5)
mxx (1, 4) (1, 4.5)
mzz (1.5, 6.5) (2, 6.5)
mxx (1, 6.5) (1, 6)
mxx (1.0, 8.5) (1, 8)
mzz (1.5, 8.5) (2.0, 8.5)
mx (2.0, -0.5)                @det106
mzz (2.5, -0.5) (3.0, -0.5)
mzz (3, 1.5) (2.5, 1.5)
mxx (2, 1) (2, 1.5)
mzz (2.5, 3.5) (3, 3.5)
mxx (2, 3.5) (2, 3)
mzz (2.5, 5.5) (3, 5.5)
mxx (2, 5.5) (2, 5)
mzz (2.5, 7.5) (3, 7.5)
mxx (2, 7) (2, 7.5)
mzz (3.5, 0.5) (4, 0.5)
mxx (3, 0) (3, 0.5)
mzz (3.5, 2.5) (4, 2.5)
mxx (3, 2.5) (3, 2)
mzz (4, 4.5) (3.5, 4.5)
mxx (3, 4.5) (3, 4)
mzz (3.5, 6.5) (4, 6.5)
mxx (3, 6) (3, 6.5)
mxx (3, 8) (3.0, 8.5)
mzz (3.5, 8.5) (4.0, 8.5)
mx (4.0, -0.5)                @det1372
mzz (5.0, -0.5) (4.5, -0.5)
mzz (5, 1.5) (4.5, 1.5)
mxx (4, 1.5) (4, 1)
mzz (5, 3.5) (4.5, 3.5)
mxx (4, 3) (4, 3.5)
mzz (5, 5.5) (4.5, 5.5)
mxx (4, 5) (4, 5.5)
mzz (5, 7.5) (4.5, 7.5)
mxx (4, 7) (4, 7.5)
mzz (5.5, 0.5) (6, 0.5)
mxx (5, 0) (5, 0.5)
mzz (5.5, 2.5) (6, 2.5)
mxx (5, 2) (5, 2.5)
mzz (5.5, 4.5) (6, 4.5)
mxx (5, 4.5) (5, 4)
mzz (6, 6.5) (5.5, 6.5)
mxx (5, 6) (5, 6.5)
mxx (5.0, 8.5) (5, 8)
mzz (5.5, 8.5) (6.0, 8.5)
mx (6.0, -0.5)                @det1481
mzz (6.5, -0.5) (7.0, -0.5)
mzz (6.5, 1.5) (7, 1.5)
mxx (6, 1.5) (6, 1)
mzz (6.5, 3.5) (7, 3.5)
mxx (6, 3.5) (6, 3)
mzz (6.5, 5.5) (7, 5.5)
mxx (6, 5) (6, 5.5)
mzz (6.5, 7.5) (7, 7.5)
mxx (6, 7.5) (6, 7)
mzz (7.5, 0.5) (8, 0.5)
mxx (7, 0.5) (7, 0)
mzz (7.5, 2.5) (8, 2.5)
mxx (7, 2) (7, 2.5)
mzz (7.5, 4.5) (8, 4.5)
mxx (7, 4.5) (7, 4)
mzz (7.5, 6.5) (8, 6.5)
mxx (7, 6.5) (7, 6)
mxx (7.0, 8.5) (7, 8)
mzz (7.5, 8.5) (8.0, 8.5)

--------         53
mz (0.0, -0.5)
mx (0.5, -0.5)                @det1753
mxx (1, 0) (1.0, -0.5)        @det1753
mxx (1, 1.5) (1, 2)
mx (0.5, 1.5)
mz (0, 1.5)
mxx (1, 3.5) (1, 4)
mx (0.5, 3.5)
mz (0, 3.5)
mxx (1, 6) (1, 5.5)
mx (0.5, 5.5)
mz (0, 5.5)
mxx (1, 7.5) (1, 8)
mx (0.5, 7.5)
mz (0, 7.5)
mxx (2, 0.5) (2, 1)
mx (1.5, 0.5)
mz (1, 0.5)
mxx (2, 3) (2, 2.5)
mx (1.5, 2.5)
mz (1, 2.5)
mxx (2, 4.5) (2, 5)
mx (1.5, 4.5)
mz (1, 4.5)
mxx (2, 6.5) (2, 7)
mx (1.5, 6.5)
mz (1, 6.5)
mz (1.0, 8.5)
mx (1.5, 8.5)
mx (2.0, 8.5)
mz (2.0, -0.5)
mx (2.5, -0.5)                @det106
mxx (3.0, -0.5) (3, 0)        @det106
mxx (3, 1.5) (3, 2)
mx (2.5, 1.5)
mz (2, 1.5)
mxx (3, 3.5) (3, 4)
mx (2.5, 3.5)
mz (2, 3.5)
mxx (3, 5.5) (3, 6)
mx (2.5, 5.5)
mz (2, 5.5)
mxx (3, 7.5) (3, 8)
mx (2.5, 7.5)
mz (2, 7.5)
mxx (4, 0.5) (4, 1)
mx (3.5, 0.5)
mz (3, 0.5)
mxx (4, 2.5) (4, 3)
mx (3.5, 2.5)
mz (3, 2.5)
mxx (4, 4.5) (4, 5)
mx (3.5, 4.5)
mz (3, 4.5)
mxx (4, 6.5) (4, 7)
mx (3.5, 6.5)
mz (3, 6.5)
mz (3.0, 8.5)
mx (3.5, 8.5)
mx (4.0, 8.5)
mz (4.0, -0.5)
mx (4.5, -0.5)                @det1372
mxx (5.0, -0.5) (5, 0)        @det1372
mxx (5, 1.5) (5, 2)
mx (4.5, 1.5)
mz (4, 1.5)
mxx (5, 3.5) (5, 4)
mx (4.5, 3.5)
mz (4, 3.5)
mxx (5, 5.5) (5, 6)
mx (4.5, 5.5)
mz (4, 5.5)
mxx (5, 7.5) (5, 8)
mx (4.5, 7.5)
mz (4, 7.5)
mxx (6, 1) (6, 0.5)
mx (5.5, 0.5)
mz (5, 0.5)
mxx (6, 2.5) (6, 3)
mx (5.5, 2.5)
mz (5, 2.5)
mxx (6, 4.5) (6, 5)
mx (5.5, 4.5)
mz (5, 4.5)
mxx (6, 6.5) (6, 7)
mx (5.5, 6.5)
mz (5, 6.5)
mz (5.0, 8.5)
mx (5.5, 8.5)
mx (6.0, 8.5)
mz (6.0, -0.5)
mx (6.5, -0.5)                @det1481
mxx (7, 0) (7.0, -0.5)        @det1481
mxx (7, 1.5) (7, 2)
mx (6.5, 1.5)
mz (6, 1.5)
mxx (7, 4) (7, 3.5)
mx (6.5, 3.5)
mz (6, 3.5)
mxx (7, 5.5) (7, 6)
mx (6.5, 5.5)
mz (6, 5.5)
mxx (7, 7.5) (7, 8)
mx (6.5, 7.5)
mz (6, 7.5)
mxx (8, 0.5) (8, 1)
mx (7.5, 0.5)
mz (7, 0.5)
mxx (8, 2.5) (8, 3)
mx (7.5, 2.5)
mz (7, 2.5)
mxx (8, 4.5) (8, 5)
mx (7.5, 4.5)
mz (7, 4.5)
mxx (8, 7) (8, 6.5)
mx (7.5, 6.5)
mz (7, 6.5)
mz (7.0, 8.5)
mx (7.5, 8.5)
mx (8.0, 8.5)



==> anc/Fig25_right/d_10.txt <==
--------          0
mzz (0.5, 0) (0, 0)
mz (0.5, 0.5)
mx (0.5, 1)
mzz (0, 2) (0.5, 2)
mz (0.5, 2.5)
mx (0.5, 3)
mzz (0, 4) (0.5, 4)
mz (0.5, 4.5)
mx (0.5, 5)
mzz (0.5, 6) (0, 6)
mz (0.5, 6.5)
mx (0.5, 7)
mzz (0, 8) (0.5, 8)
mz (0.5, 8.5)
mx (0.5, 9)
mzz (1, 1) (1.5, 1)
mz (1.5, 1.5)
mx (1.5, 2)
mzz (1, 3) (1.5, 3)
mz (1.5, 3.5)
mx (1.5, 4)
mzz (1.5, 5) (1, 5)
mz (1.5, 5.5)
mx (1.5, 6)
mzz (1, 7) (1.5, 7)
mz (1.5, 7.5)
mx (1.5, 8)
mzz (1, 9) (1.5, 9)
mz (1.5, 9.5)
mx (1.5, 0)
mzz (2, 0) (2.5, 0)
mz (2.5, 0.5)
mx (2.5, 1)
mzz (2.5, 2) (2, 2)
mz (2.5, 2.5)
mx (2.5, 3)
mzz (2, 4) (2.5, 4)
mz (2.5, 4.5)
mx (2.5, 5)
mzz (2, 6) (2.5, 6)
mz (2.5, 6.5)
mx (2.5, 7)
mzz (2.5, 8) (2, 8)
mz (2.5, 8.5)
mx (2.5, 9)
mzz (3, 1) (3.5, 1)
mz (3.5, 1.5)
mx (3.5, 2)
mzz (3, 3) (3.5, 3)
mz (3.5, 3.5)
mx (3.5, 4)
mzz (3.5, 5) (3, 5)
mz (3.5, 5.5)
mx (3.5, 6)
mzz (3, 7) (3.5, 7)
mz (3.5, 7.5)
mx (3.5, 8)
mzz (3, 9) (3.5, 9)
mz (3.5, 9.5)
mx (3.5, 0)
mzz (4, 0) (4.5, 0)
mz (4.5, 0.5)
mx (4.5, 1)
mzz (4.5, 2) (4, 2)
mz (4.5, 2.5)
mx (4.5, 3)
mzz (4, 4) (4.5, 4)
mz (4.5, 4.5)
mx (4.5, 5)
mzz (4, 6) (4.5, 6)
mz (4.5, 6.5)
mx (4.5, 7)
mzz (4.5, 8) (4, 8)
mz (4.5, 8.5)
mx (4.5, 9)
mzz (5.5, 1) (5, 1)
mz (5.5, 1.5)
mx (5.5, 2)
mzz (5, 3) (5.5, 3)
mz (5.5, 3.5)
mx (5.5, 4)
mzz (5, 5) (5.5, 5)
mz (5.5, 5.5)
mx (5.5, 6)
mzz (5.5, 7) (5, 7)
mz (5.5, 7.5)
mx (5.5, 8)
mzz (5, 9) (5.5, 9)
mz (5.5, 9.5)
mx (5.5, 0)
mzz (6.5, 0) (6, 0)
mz (6.5, 0.5)
mx (6.5, 1)
mzz (6, 2) (6.5, 2)
mz (6.5, 2.5)
mx (6.5, 3)
mzz (6, 4) (6.5, 4)
mz (6.5, 4.5)
mx (6.5, 5)
mzz (6, 6) (6.5, 6)
mz (6.5, 6.5)
mx (6.5, 7)
mzz (6, 8) (6.5, 8)
mz (6.5, 8.5)
mx (6.5, 9)
mzz (7, 1) (7.5, 1)
mz (7.5, 1.5)
mx (7.5, 2)
mzz (7.5, 3) (7, 3)
mz (7.5, 3.5)
mx (7.5, 4)
mzz (7, 5) (7.5, 5)
mz (7.5, 5.5)
mx (7.5, 6)
mzz (7, 7) (7.5, 7)
mz (7.5, 7.5)
mx (7.5, 8)
mzz (7, 9) (7.5, 9)
mz (7.5, 9.5)
mx (7.5, 0)
mzz (8.5, 0) (8, 0)
mz (8.5, 0.5)
mx (8.5, 1)
mzz (8, 2) (8.5, 2)
mz (8.5, 2.5)
mx (8.5, 3)
mzz (8, 4) (8.5, 4)
mz (8.5, 4.5)
mx (8.5, 5)
mzz (8.5, 6) (8, 6)
mz (8.5, 6.5)
mx (8.5, 7)
mzz (8, 8) (8.5, 8)
mz (8.5, 8.5)
mx (8.5, 9)
mzz (9, 1) (9.5, 1)
mz (9.5, 1.5)
mx (9.5, 2)
mzz (9, 3) (9.5, 3)
mz (9.5, 3.5)
mx (9.5, 4)
mzz (9.5, 5) (9, 5)
mz (9.5, 5.5)
mx (9.5, 6)
mzz (9, 7) (9.5, 7)
mz (9.5, 7.5)
mx (9.5, 8)
mzz (9, 9) (9.5, 9)
mz (9.5, 9.5)
mx (9.5, 0)

--------          1
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)
mxx (0.5, 2.5) (0.5, 2)
mzz (1, 3) (0.5, 3)
mxx (0.5, 4.5) (0.5, 4)
mzz (0.5, 5) (1, 5)
mxx (0.5, 6.5) (0.5, 6)
mzz (1, 7) (0.5, 7)
mxx (0.5, 8.5) (0.5, 8)
mzz (1, 9) (0.5, 9)
mxx (1.5, 1.5) (1.5, 1)
mzz (1.5, 2) (2, 2)
mxx (1.5, 3.5) (1.5, 3)
mzz (1.5, 4) (2, 4)
mxx (1.5, 5) (1.5, 5.5)
mzz (1.5, 6) (2, 6)
mxx (1.5, 7.5) (1.5, 7)
mzz (1.5, 8) (2, 8)
mxx (1.5, 9.5) (1.5, 9)
mzz (1.5, 0) (2, 0)
mxx (2.5, 0.5) (2.5, 0)
mzz (3, 1) (2.5, 1)
mxx (2.5, 2) (2.5, 2.5)
mzz (2.5, 3) (3, 3)
mxx (2.5, 4) (2.5, 4.5)
mzz (2.5, 5) (3, 5)
mxx (2.5, 6.5) (2.5, 6)
mzz (2.5, 7) (3, 7)
mxx (2.5, 8) (2.5, 8.5)
mzz (2.5, 9) (3, 9)
mxx (3.5, 1) (3.5, 1.5)
mzz (3.5, 2) (4, 2)
mxx (3.5, 3) (3.5, 3.5)
mzz (4, 4) (3.5, 4)
mxx (3.5, 5) (3.5, 5.5)
mzz (3.5, 6) (4, 6)
mxx (3.5, 7) (3.5, 7.5)
mzz (3.5, 8) (4, 8)
mxx (3.5, 9) (3.5, 9.5)
mzz (3.5, 0) (4, 0)
mxx (4.5, 0.5) (4.5, 0)
mzz (5, 1) (4.5, 1)
mxx (4.5, 2) (4.5, 2.5)
mzz (5, 3) (4.5, 3)
mxx (4.5, 4.5) (4.5, 4)
mzz (5, 5) (4.5, 5)
mxx (4.5, 6.5) (4.5, 6)
mzz (5, 7) (4.5, 7)
mxx (4.5, 8) (4.5, 8.5)
mzz (5, 9) (4.5, 9)
mxx (5.5, 1) (5.5, 1.5)
mzz (5.5, 2) (6, 2)
mxx (5.5, 3) (5.5, 3.5)
mzz (5.5, 4) (6, 4)
mxx (5.5, 5.5) (5.5, 5)
mzz (6, 6) (5.5, 6)
mxx (5.5, 7) (5.5, 7.5)
mzz (5.5, 8) (6, 8)
mxx (5.5, 9) (5.5, 9.5)
mzz (5.5, 0) (6, 0)
mxx (6.5, 0) (6.5, 0.5)
mzz (6.5, 1) (7, 1)
mxx (6.5, 2.5) (6.5, 2)
mzz (6.5, 3) (7, 3)
mxx (6.5, 4.5) (6.5, 4)
mzz (6.5, 5) (7, 5)
mxx (6.5, 6) (6.5, 6.5)
mzz (6.5, 7) (7, 7)
mxx (6.5, 8.5) (6.5, 8)
mzz (7, 9) (6.5, 9)
mxx (7.5, 1.5) (7.5, 1)
mzz (7.5, 2) (8, 2)
mxx (7.5, 3) (7.5, 3.5)
mzz (7.5, 4) (8, 4)
mxx (7.5, 5) (7.5, 5.5)
mzz (7.5, 6) (8, 6)
mxx (7.5, 7.5) (7.5, 7)
mzz (7.5, 8) (8, 8)
mxx (7.5, 9.5) (7.5, 9)
mzz (7.5, 0) (8, 0)
mxx (8.5, 0) (8.5, 0.5)
mzz (8.5, 1) (9, 1)
mxx (8.5, 2.5) (8.5, 2)
mzz (8.5, 3) (9, 3)
mxx (8.5, 4.5) (8.5, 4)
mzz (9, 5) (8.5, 5)
mxx (8.5, 6) (8.5, 6.5)
mzz (8.5, 7) (9, 7)
mxx (8.5, 8.5) (8.5, 8)
mzz (8.5, 9) (9, 9)
mxx (9.5, 1.5) (9.5, 1)
mzz (0, 2) (9.5, 2)
mxx (9.5, 3.5) (9.5, 3)
mzz (9.5, 4) (0, 4)
mxx (9.5, 5) (9.5, 5.5)
mzz (9.5, 6) (0, 6)
mxx (9.5, 7) (9.5, 7.5)
mzz (0, 8) (9.5, 8)
mxx (9.5, 9.5) (9.5, 9)
mzz (9.5, 0) (0, 0)

--------          2
mxx (0, 1.5) (0, 2)           @det1145
mx (0.5, 1.5)                 @det1145
mz (1, 1.5)
mxx (0, 3.5) (0, 4)           @det1476
mx (0.5, 3.5)                 @det1476
mz (1, 3.5)
mxx (0, 5.5) (0, 6)           @det2337
mx (0.5, 5.5)                 @det2337
mz (1, 5.5)
mxx (0, 7.5) (0, 8)           @det1788
mx (0.5, 7.5)                 @det1788
mz (1, 7.5)
mxx (0, 9.5) (0, 0)           @det1841
mx (0.5, 9.5)                 @det1841
mz (1, 9.5)
mxx (1, 0.5) (1, 1)           @det1681
mx (1.5, 0.5)                 @det1681
mz (2, 0.5)
mxx (1, 2.5) (1, 3)           @det636
mx (1.5, 2.5)                 @det636
mz (2, 2.5)
mxx (1, 4.5) (1, 5)           @det1139
mx (1.5, 4.5)                 @det1139
mz (2, 4.5)
mxx (1, 6.5) (1, 7)           @det602
mx (1.5, 6.5)                 @det602
mz (2, 6.5)
mxx (1, 8.5) (1, 9)           @det311
mx (1.5, 8.5)                 @det311
mz (2, 8.5)
mxx (2, 1.5) (2, 2)           @det1715
mx (2.5, 1.5)                 @det1715
mz (3, 1.5)
mxx (2, 3.5) (2, 4)           @det1459
mx (2.5, 3.5)                 @det1459
mz (3, 3.5)
mxx (2, 5.5) (2, 6)           @det2485
mx (2.5, 5.5)                 @det2485
mz (3, 5.5)
mxx (2, 7.5) (2, 8)           @det575
mx (2.5, 7.5)                 @det575
mz (3, 7.5)
mxx (2, 9.5) (2, 0)           @det264
mx (2.5, 9.5)                 @det264
mz (3, 9.5)
mxx (3, 1) (3, 0.5)           @det210
mx (3.5, 0.5)                 @det210
mz (4, 0.5)
mxx (3, 2.5) (3, 3)           @det1856
mx (3.5, 2.5)                 @det1856
mz (4, 2.5)
mxx (3, 4.5) (3, 5)           @det78
mx (3.5, 4.5)                 @det78
mz (4, 4.5)
mxx (3, 7) (3, 6.5)           @det2097
mx (3.5, 6.5)                 @det2097
mz (4, 6.5)
mxx (3, 8.5) (3, 9)           @det1764
mx (3.5, 8.5)                 @det1764
mz (4, 8.5)
mxx (4, 1.5) (4, 2)           @det1851
mx (4.5, 1.5)                 @det1851
mz (5, 1.5)
mxx (4, 4) (4, 3.5)           @det1236
mx (4.5, 3.5)                 @det1236
mz (5, 3.5)
mxx (4, 5.5) (4, 6)           @det702
mx (4.5, 5.5)                 @det702
mz (5, 5.5)
mxx (4, 7.5) (4, 8)           @det1818
mx (4.5, 7.5)                 @det1818
mz (5, 7.5)
mxx (4, 9.5) (4, 0)           @det2013
mx (4.5, 9.5)                 @det2013
mz (5, 9.5)
mxx (5, 0.5) (5, 1)           @det2153
mx (5.5, 0.5)                 @det2153
mz (6, 0.5)
mxx (5, 3) (5, 2.5)           @det647
mx (5.5, 2.5)                 @det647
mz (6, 2.5)
mxx (5, 4.5) (5, 5)           @det2355
mx (5.5, 4.5)                 @det2355
mz (6, 4.5)
mxx (5, 6.5) (5, 7)           @det1667
mx (5.5, 6.5)                 @det1667
mz (6, 6.5)
mxx (5, 9) (5, 8.5)           @det216
mx (5.5, 8.5)                 @det216
mz (6, 8.5)
mxx (6, 1.5) (6, 2)           @det1885
mx (6.5, 1.5)                 @det1885
mz (7, 1.5)
mxx (6, 3.5) (6, 4)           @det812
mx (6.5, 3.5)                 @det812
mz (7, 3.5)
mxx (6, 6) (6, 5.5)           @det1334
mx (6.5, 5.5)                 @det1334
mz (7, 5.5)
mxx (6, 7.5) (6, 8)           @det1941
mx (6.5, 7.5)                 @det1941
mz (7, 7.5)
mxx (6, 9.5) (6, 0)           @det2294
mx (6.5, 9.5)                 @det2294
mz (7, 9.5)
mxx (7, 0.5) (7, 1)           @det129
mx (7.5, 0.5)                 @det129
mz (8, 0.5)
mxx (7, 2.5) (7, 3)           @det87
mx (7.5, 2.5)                 @det87
mz (8, 2.5)
mxx (7, 4.5) (7, 5)           @det2444
mx (7.5, 4.5)                 @det2444
mz (8, 4.5)
mxx (7, 6.5) (7, 7)           @det1742
mx (7.5, 6.5)                 @det1742
mz (8, 6.5)
mxx (7, 9) (7, 8.5)           @det508
mx (7.5, 8.5)                 @det508
mz (8, 8.5)
mxx (8, 2) (8, 1.5)           @det316
mx (8.5, 1.5)                 @det316
mz (9, 1.5)
mxx (8, 3.5) (8, 4)           @det805
mx (8.5, 3.5)                 @det805
mz (9, 3.5)
mxx (8, 5.5) (8, 6)           @det1786
mx (8.5, 5.5)                 @det1786
mz (9, 5.5)
mxx (8, 7.5) (8, 8)           @det1364
mx (8.5, 7.5)                 @det1364
mz (9, 7.5)
mxx (8, 9.5) (8, 0)           @det834
mx (8.5, 9.5)                 @det834
mz (9, 9.5)
mxx (9, 0.5) (9, 1)           @det1773
mx (9.5, 0.5)                 @det1773
mz (0, 0.5)
mxx (9, 2.5) (9, 3)           @det1257
mx (9.5, 2.5)                 @det1257
mz (0, 2.5)
mxx (9, 5) (9, 4.5)           @det323
mx (9.5, 4.5)                 @det323
mz (0, 4.5)
mxx (9, 6.5) (9, 7)           @det1167
mx (9.5, 6.5)                 @det1167
mz (0, 6.5)
mxx (9, 8.5) (9, 9)           @det1902
mx (9.5, 8.5)                 @det1902
mz (0, 8.5)
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)
mxx (0.5, 2.5) (0.5, 3)
mzz (1, 2) (0.5, 2)
mxx (0.5, 5) (0.5, 4.5)
mzz (1, 4) (0.5, 4)
mxx (0.5, 6.5) (0.5, 7)
mzz (0.5, 6) (1, 6)
mxx (0.5, 8.5) (0.5, 9)
mzz (1, 8) (0.5, 8)
mxx (1.5, 1.5) (1.5, 2)
mzz (1.5, 1) (2, 1)
mxx (1.5, 4) (1.5, 3.5)
mzz (2, 3) (1.5, 3)
mxx (1.5, 5.5) (1.5, 6)
mzz (1.5, 5) (2, 5)
mxx (1.5, 7.5) (1.5, 8)
mzz (1.5, 7) (2, 7)
mxx (1.5, 0) (1.5, 9.5)
mzz (2, 9) (1.5, 9)
mxx (2.5, 0.5) (2.5, 1)
mzz (2.5, 0) (3, 0)
mxx (2.5, 2.5) (2.5, 3)
mzz (2.5, 2) (3, 2)
mxx (2.5, 4.5) (2.5, 5)
mzz (2.5, 4) (3, 4)
mxx (2.5, 7) (2.5, 6.5)
mzz (3, 6) (2.5, 6)
mxx (2.5, 8.5) (2.5, 9)
mzz (2.5, 8) (3, 8)
mxx (3.5, 1.5) (3.5, 2)
mzz (3.5, 1) (4, 1)
mxx (3.5, 3.5) (3.5, 4)
mzz (3.5, 3) (4, 3)
mxx (3.5, 5.5) (3.5, 6)
mzz (3.5, 5) (4, 5)
mxx (3.5, 7.5) (3.5, 8)
mzz (3.5, 7) (4, 7)
mxx (3.5, 0) (3.5, 9.5)
mzz (4, 9) (3.5, 9)
mxx (4.5, 0.5) (4.5, 1)
mzz (5, 0) (4.5, 0)
mxx (4.5, 2.5) (4.5, 3)
mzz (4.5, 2) (5, 2)
mxx (4.5, 4.5) (4.5, 5)
mzz (5, 4) (4.5, 4)
mxx (4.5, 6.5) (4.5, 7)
mzz (5, 6) (4.5, 6)
mxx (4.5, 8.5) (4.5, 9)
mzz (4.5, 8) (5, 8)
mxx (5.5, 1.5) (5.5, 2)
mzz (5.5, 1) (6, 1)
mxx (5.5, 3.5) (5.5, 4)
mzz (5.5, 3) (6, 3)
mxx (5.5, 5.5) (5.5, 6)
mzz (5.5, 5) (6, 5)
mxx (5.5, 7.5) (5.5, 8)
mzz (5.5, 7) (6, 7)
mxx (5.5, 9.5) (5.5, 0)
mzz (5.5, 9) (6, 9)
mxx (6.5, 0.5) (6.5, 1)
mzz (6.5, 0) (7, 0)
mxx (6.5, 2.5) (6.5, 3)
mzz (6.5, 2) (7, 2)
mxx (6.5, 5) (6.5, 4.5)
mzz (7, 4) (6.5, 4)
mxx (6.5, 6.5) (6.5, 7)
mzz (6.5, 6) (7, 6)
mxx (6.5, 8.5) (6.5, 9)
mzz (6.5, 8) (7, 8)
mxx (7.5, 2) (7.5, 1.5)
mzz (7.5, 1) (8, 1)
mxx (7.5, 3.5) (7.5, 4)
mzz (7.5, 3) (8, 3)
mxx (7.5, 5.5) (7.5, 6)
mzz (7.5, 5) (8, 5)
mxx (7.5, 8) (7.5, 7.5)
mzz (8, 7) (7.5, 7)
mxx (7.5, 9.5) (7.5, 0)
mzz (7.5, 9) (8, 9)
mxx (8.5, 0.5) (8.5, 1)
mzz (8.5, 0) (9, 0)
mxx (8.5, 2.5) (8.5, 3)
mzz (8.5, 2) (9, 2)
mxx (8.5, 4.5) (8.5, 5)
mzz (8.5, 4) (9, 4)
mxx (8.5, 6.5) (8.5, 7)
mzz (8.5, 6) (9, 6)
mxx (8.5, 8.5) (8.5, 9)
mzz (8.5, 8) (9, 8)
mxx (9.5, 1.5) (9.5, 2)
mzz (0, 1) (9.5, 1)
mxx (9.5, 4) (9.5, 3.5)
mzz (0, 3) (9.5, 3)
mxx (9.5, 5.5) (9.5, 6)
mzz (9.5, 5) (0, 5)
mxx (9.5, 7.5) (9.5, 8)
mzz (0, 7) (9.5, 7)
mxx (9.5, 0) (9.5, 9.5)
mzz (0, 9) (9.5, 9)

--------          3
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)           @det1145
mzz (0, 3.5) (0.5, 3.5)
mxx (1, 3) (1, 3.5)           @det1476
mzz (0.5, 5.5) (0, 5.5)
mxx (1, 5) (1, 5.5)           @det2337
mzz (0, 7.5) (0.5, 7.5)
mxx (1, 7.5) (1, 7)           @det1788
mzz (0, 9.5) (0.5, 9.5)
mxx (1, 9) (1, 9.5)           @det1841
mzz (1, 0.5) (1.5, 0.5)
mxx (2, 0) (2, 0.5)           @det1681
mzz (1, 2.5) (1.5, 2.5)
mxx (2, 2) (2, 2.5)           @det636
mzz (1.5, 4.5) (1, 4.5)
mxx (2, 4.5) (2, 4)           @det1139
mzz (1, 6.5) (1.5, 6.5)
mxx (2, 6.5) (2, 6)           @det602
mzz (1, 8.5) (1.5, 8.5)
mxx (2, 8) (2, 8.5)           @det311
mzz (2, 1.5) (2.5, 1.5)
mxx (3, 1.5) (3, 1)           @det1715
mzz (2, 3.5) (2.5, 3.5)
mxx (3, 3.5) (3, 3)           @det1459
mzz (2, 5.5) (2.5, 5.5)
mxx (3, 5) (3, 5.5)           @det2485
mzz (2.5, 7.5) (2, 7.5)
mxx (3, 7.5) (3, 7)           @det575
mzz (2, 9.5) (2.5, 9.5)
mxx (3, 9.5) (3, 9)           @det264
mzz (3.5, 0.5) (3, 0.5)
mxx (4, 0) (4, 0.5)           @det210
mzz (3, 2.5) (3.5, 2.5)
mxx (4, 2) (4, 2.5)           @det1856
mzz (3, 4.5) (3.5, 4.5)
mxx (4, 4.5) (4, 4)           @det78
mzz (3.5, 6.5) (3, 6.5)
mxx (4, 6) (4, 6.5)           @det2097
mzz (3, 8.5) (3.5, 8.5)
mxx (4, 8) (4, 8.5)           @det1764
mzz (4, 1.5) (4.5, 1.5)
mxx (5, 1) (5, 1.5)           @det1851
mzz (4.5, 3.5) (4, 3.5)
mxx (5, 3.5) (5, 3)           @det1236
mzz (4, 5.5) (4.5, 5.5)
mxx (5, 5.5) (5, 5)           @det702
mzz (4, 7.5) (4.5, 7.5)
mxx (5, 7) (5, 7.5)           @det1818
mzz (4, 9.5) (4.5, 9.5)
mxx (5, 9.5) (5, 9)           @det2013
mzz (5, 0.5) (5.5, 0.5)
mxx (6, 0) (6, 0.5)           @det2153
mzz (5.5, 2.5) (5, 2.5)
mxx (6, 2.5) (6, 2)           @det647
mzz (5, 4.5) (5.5, 4.5)
mxx (6, 4) (6, 4.5)           @det2355
mzz (5, 6.5) (5.5, 6.5)
mxx (6, 6.5) (6, 6)           @det1667
mzz (5.5, 8.5) (5, 8.5)
mxx (6, 8.5) (6, 8)           @det216
mzz (6, 1.5) (6.5, 1.5)
mxx (7, 1.5) (7, 1)           @det1885
mzz (6, 3.5) (6.5, 3.5)
mxx (7, 3) (7, 3.5)           @det812
mzz (6.5, 5.5) (6, 5.5)
mxx (7, 5.5) (7, 5)           @det1334
mzz (6, 7.5) (6.5, 7.5)
mxx (7, 7.5) (7, 7)           @det1941
mzz (6, 9.5) (6.5, 9.5)
mxx (7, 9.5) (7, 9)           @det2294
mzz (7, 0.5) (7.5, 0.5)
mxx (8, 0.5) (8, 0)           @det129
mzz (7.5, 2.5) (7, 2.5)
mxx (8, 2.5) (8, 2)           @det87
mzz (7, 4.5) (7.5, 4.5)
mxx (8, 4) (8, 4.5)           @det2444
mzz (7, 6.5) (7.5, 6.5)
mxx (8, 6.5) (8, 6)           @det1742
mzz (7.5, 8.5) (7, 8.5)
mxx (8, 8) (8, 8.5)           @det508
mzz (8.5, 1.5) (8, 1.5)
mxx (9, 1) (9, 1.5)           @det316
mzz (8, 3.5) (8.5, 3.5)
mxx (9, 3) (9, 3.5)           @det805
mzz (8, 5.5) (8.5, 5.5)
mxx (9, 5.5) (9, 5)           @det1786
mzz (8, 7.5) (8.5, 7.5)
mxx (9, 7) (9, 7.5)           @det1364
mzz (8, 9.5) (8.5, 9.5)
mxx (9, 9) (9, 9.5)           @det834
mzz (9, 0.5) (9.5, 0.5)
mxx (0, 0) (0, 0.5)           @det1773
mzz (9.5, 2.5) (9, 2.5)
mxx (0, 2.5) (0, 2)           @det1257
mzz (9.5, 4.5) (9, 4.5)
mxx (0, 4.5) (0, 4)           @det323
mzz (9, 6.5) (9.5, 6.5)
mxx (0, 6) (0, 6.5)           @det1167
mzz (9.5, 8.5) (9, 8.5)
mxx (0, 8.5) (0, 8)           @det1902
mzz (0, 1) (0.5, 1)
mz (0.5, 0.5)                 @det1951
mx (0.5, 0)                   @det1773 det1841
mzz (0, 3) (0.5, 3)
mz (0.5, 2.5)                 @det2087
mx (0.5, 2)                   @det1145 det1257
mzz (0.5, 5) (0, 5)
mz (0.5, 4.5)                 @det2091
mx (0.5, 4)                   @det323 det1476
mzz (0, 7) (0.5, 7)
mz (0.5, 6.5)                 @det1937
mx (0.5, 6)                   @det1167 det2337
mzz (0, 9) (0.5, 9)
mz (0.5, 8.5)                 @det2068
mx (0.5, 8)                   @det1788 det1902
mzz (1, 2) (1.5, 2)
mz (1.5, 1.5)                 @det2035
mx (1.5, 1)                   @det1145 det1681
mzz (1.5, 4) (1, 4)
mz (1.5, 3.5)                 @det1971
mx (1.5, 3)                   @det636 det1476
mzz (1, 6) (1.5, 6)
mz (1.5, 5.5)                 @det1930
mx (1.5, 5)                   @det1139 det2337
mzz (1, 8) (1.5, 8)
mz (1.5, 7.5)                 @det2067
mx (1.5, 7)                   @det602 det1788
mzz (1, 0) (1.5, 0)
mz (1.5, 9.5)                 @det2014
mx (1.5, 9)                   @det311 det1841
mzz (2, 1) (2.5, 1)
mz (2.5, 0.5)                 @det1910
mx (2.5, 0)                   @det264 det1681
mzz (2, 3) (2.5, 3)
mz (2.5, 2.5)                 @det1936
mx (2.5, 2)                   @det636 det1715
mzz (2, 5) (2.5, 5)
mz (2.5, 4.5)                 @det1991
mx (2.5, 4)                   @det1139 det1459
mzz (2.5, 7) (2, 7)
mz (2.5, 6.5)                 @det1932
mx (2.5, 6)                   @det602 det2485
mzz (2, 9) (2.5, 9)
mz (2.5, 8.5)                 @det2021
mx (2.5, 8)                   @det311 det575
mzz (3, 2) (3.5, 2)
mz (3.5, 1.5)                 @det2096
mx (3.5, 1)                   @det210 det1715
mzz (3, 4) (3.5, 4)
mz (3.5, 3.5)                 @det1961
mx (3.5, 3)                   @det1459 det1856
mzz (3.5, 6) (3, 6)
mz (3.5, 5.5)                 @det1970
mx (3.5, 5)                   @det78 det2485
mzz (3, 8) (3.5, 8)
mz (3.5, 7.5)                 @det1987
mx (3.5, 7)                   @det575 det2097
mzz (3.5, 0) (3, 0)
mz (3.5, 9.5)                 @det1992
mx (3.5, 9)                   @det264 det1764
mzz (4, 1) (4.5, 1)
mz (4.5, 0.5)                 @det1950
mx (4.5, 0)                   @det210 det2013
mzz (4.5, 3) (4, 3)
mz (4.5, 2.5)                 @det2086
mx (4.5, 2)                   @det1851 det1856
mzz (4, 5) (4.5, 5)
mz (4.5, 4.5)                 @det2089
mx (4.5, 4)                   @det78 det1236
mzz (4, 7) (4.5, 7)
mz (4.5, 6.5)                 @det1999
mx (4.5, 6)                   @det702 det2097
mzz (4, 9) (4.5, 9)
mz (4.5, 8.5)                 @det1944
mx (4.5, 8)                   @det1764 det1818
mzz (5.5, 2) (5, 2)
mz (5.5, 1.5)                 @det2033
mx (5.5, 1)                   @det1851 det2153
mzz (5, 4) (5.5, 4)
mz (5.5, 3.5)                 @det1920
mx (5.5, 3)                   @det647 det1236
mzz (5, 6) (5.5, 6)
mz (5.5, 5.5)                 @det1977
mx (5.5, 5)                   @det702 det2355
mzz (5.5, 8) (5, 8)
mz (5.5, 7.5)                 @det2010
mx (5.5, 7)                   @det1667 det1818
mzz (5, 0) (5.5, 0)
mz (5.5, 9.5)                 @det2029
mx (5.5, 9)                   @det216 det2013
mzz (6, 1) (6.5, 1)
mz (6.5, 0.5)                 @det2078
mx (6.5, 0)                   @det2153 det2294
mzz (6, 3) (6.5, 3)
mz (6.5, 2.5)                 @det2024
mx (6.5, 2)                   @det647 det1885
mzz (6.5, 5) (6, 5)
mz (6.5, 4.5)                 @det1953
mx (6.5, 4)                   @det812 det2355
mzz (6, 7) (6.5, 7)
mz (6.5, 6.5)                 @det1982
mx (6.5, 6)                   @det1334 det1667
mzz (6, 9) (6.5, 9)
mz (6.5, 8.5)                 @det1948
mx (6.5, 8)                   @det216 det1941
mzz (7.5, 2) (7, 2)
mz (7.5, 1.5)                 @det2095
mx (7.5, 1)                   @det129 det1885
mzz (7, 4) (7.5, 4)
mz (7.5, 3.5)                 @det1958
mx (7.5, 3)                   @det87 det812
mzz (7, 6) (7.5, 6)
mz (7.5, 5.5)                 @det1967
mx (7.5, 5)                   @det1334 det2444
mzz (7.5, 8) (7, 8)
mz (7.5, 7.5)                 @det1985
mx (7.5, 7)                   @det1742 det1941
mzz (7, 0) (7.5, 0)
mz (7.5, 9.5)                 @det1909
mx (7.5, 9)                   @det508 det2294
mzz (8.5, 1) (8, 1)
mz (8.5, 0.5)                 @det1954
mx (8.5, 0)                   @det129 det834
mzz (8, 3) (8.5, 3)
mz (8.5, 2.5)                 @det1917
mx (8.5, 2)                   @det87 det316
mzz (8, 5) (8.5, 5)
mz (8.5, 4.5)                 @det2053
mx (8.5, 4)                   @det805 det2444
mzz (8, 7) (8.5, 7)
mz (8.5, 6.5)                 @det1912
mx (8.5, 6)                   @det1742 det1786
mzz (8, 9) (8.5, 9)
mz (8.5, 8.5)                 @det1922
mx (8.5, 8)                   @det508 det1364
mzz (9, 2) (9.5, 2)
mz (9.5, 1.5)                 @det2032
mx (9.5, 1)                   @det316 det1773
mzz (9.5, 4) (9, 4)
mz (9.5, 3.5)                 @det1946
mx (9.5, 3)                   @det805 det1257
mzz (9, 6) (9.5, 6)
mz (9.5, 5.5)                 @det1924
mx (9.5, 5)                   @det323 det1786
mzz (9, 8) (9.5, 8)
mz (9.5, 7.5)                 @det1947
mx (9.5, 7)                   @det1167 det1364
mzz (9, 0) (9.5, 0)
mz (9.5, 9.5)                 @det2011
mx (9.5, 9)                   @det834 det1902

--------          4
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)           @det1145
mzz (1, 3.5) (0.5, 3.5)
mxx (0, 3.5) (0, 3)           @det1476
mzz (0.5, 5.5) (1, 5.5)
mxx (0, 5.5) (0, 5)           @det2337
mzz (1, 7.5) (0.5, 7.5)
mxx (0, 7) (0, 7.5)           @det1788
mzz (1, 9.5) (0.5, 9.5)
mxx (0, 9) (0, 9.5)           @det1841
mzz (1.5, 0.5) (2, 0.5)
mxx (1, 0.5) (1, 0)           @det1681
mzz (1.5, 2.5) (2, 2.5)
mxx (1, 2) (1, 2.5)           @det636
mzz (1.5, 4.5) (2, 4.5)
mxx (1, 4) (1, 4.5)           @det1139
mzz (1.5, 6.5) (2, 6.5)
mxx (1, 6.5) (1, 6)           @det602
mzz (1.5, 8.5) (2, 8.5)
mxx (1, 8) (1, 8.5)           @det311
mzz (3, 1.5) (2.5, 1.5)
mxx (2, 1) (2, 1.5)           @det1715
mzz (2.5, 3.5) (3, 3.5)
mxx (2, 3.5) (2, 3)           @det1459
mzz (2.5, 5.5) (3, 5.5)
mxx (2, 5.5) (2, 5)           @det2485
mzz (2.5, 7.5) (3, 7.5)
mxx (2, 7) (2, 7.5)           @det575
mzz (2.5, 9.5) (3, 9.5)
mxx (2, 9.5) (2, 9)           @det264
mzz (3.5, 0.5) (4, 0.5)
mxx (3, 0) (3, 0.5)           @det210
mzz (3.5, 2.5) (4, 2.5)
mxx (3, 2.5) (3, 2)           @det1856
mzz (4, 4.5) (3.5, 4.5)
mxx (3, 4.5) (3, 4)           @det78
mzz (3.5, 6.5) (4, 6.5)
mxx (3, 6) (3, 6.5)           @det2097
mzz (3.5, 8.5) (4, 8.5)
mxx (3, 8.5) (3, 8)           @det1764
mzz (5, 1.5) (4.5, 1.5)
mxx (4, 1.5) (4, 1)           @det1851
mzz (5, 3.5) (4.5, 3.5)
mxx (4, 3) (4, 3.5)           @det1236
mzz (5, 5.5) (4.5, 5.5)
mxx (4, 5) (4, 5.5)           @det702
mzz (5, 7.5) (4.5, 7.5)
mxx (4, 7) (4, 7.5)           @det1818
mzz (5, 9.5) (4.5, 9.5)
mxx (4, 9.5) (4, 9)           @det2013
mzz (5.5, 0.5) (6, 0.5)
mxx (5, 0) (5, 0.5)           @det2153
mzz (5.5, 2.5) (6, 2.5)
mxx (5, 2) (5, 2.5)           @det647
mzz (5.5, 4.5) (6, 4.5)
mxx (5, 4.5) (5, 4)           @det2355
mzz (6, 6.5) (5.5, 6.5)
mxx (5, 6) (5, 6.5)           @det1667
mzz (5.5, 8.5) (6, 8.5)
mxx (5, 8) (5, 8.5)           @det216
mzz (6.5, 1.5) (7, 1.5)
mxx (6, 1.5) (6, 1)           @det1885
mzz (6.5, 3.5) (7, 3.5)
mxx (6, 3.5) (6, 3)           @det812
mzz (6.5, 5.5) (7, 5.5)
mxx (6, 5) (6, 5.5)           @det1334
mzz (6.5, 7.5) (7, 7.5)
mxx (6, 7.5) (6, 7)           @det1941
mzz (7, 9.5) (6.5, 9.5)
mxx (6, 9.5) (6, 9)           @det2294
mzz (7.5, 0.5) (8, 0.5)
mxx (7, 0.5) (7, 0)           @det129
mzz (7.5, 2.5) (8, 2.5)
mxx (7, 2) (7, 2.5)           @det87
mzz (7.5, 4.5) (8, 4.5)
mxx (7, 4.5) (7, 4)           @det2444
mzz (7.5, 6.5) (8, 6.5)
mxx (7, 6.5) (7, 6)           @det1742
mzz (7.5, 8.5) (8, 8.5)
mxx (7, 8) (7, 8.5)           @det508
mzz (8.5, 1.5) (9, 1.5)
mxx (8, 1) (8, 1.5)           @det316
mzz (8.5, 3.5) (9, 3.5)
mxx (8, 3.5) (8, 3)           @det805
mzz (9, 5.5) (8.5, 5.5)
mxx (8, 5.5) (8, 5)           @det1786
mzz (8.5, 7.5) (9, 7.5)
mxx (8, 7.5) (8, 7)           @det1364
mzz (8.5, 9.5) (9, 9.5)
mxx (8, 9) (8, 9.5)           @det834
mzz (9.5, 0.5) (0, 0.5)
mxx (9, 0) (9, 0.5)           @det1773
mzz (0, 2.5) (9.5, 2.5)
mxx (9, 2) (9, 2.5)           @det1257
mzz (9.5, 4.5) (0, 4.5)
mxx (9, 4) (9, 4.5)           @det323
mzz (9.5, 6.5) (0, 6.5)
mxx (9, 6.5) (9, 6)           @det1167
mzz (0, 8.5) (9.5, 8.5)
mxx (9, 8) (9, 8.5)           @det1902
mzz (0.5, 0) (0, 0)           @det1560
mz (0.5, 0.5)                 @det1560 det1951
mx (0.5, 1)                   @det1145 det1681
mzz (0, 2) (0.5, 2)           @det137
mz (0.5, 2.5)                 @det137 det2087
mx (0.5, 3)                   @det636 det1476
mzz (0, 4) (0.5, 4)           @det1748
mz (0.5, 4.5)                 @det1748 det2091
mx (0.5, 5)                   @det1139 det2337
mzz (0.5, 6) (0, 6)           @det372
mz (0.5, 6.5)                 @det372 det1937
mx (0.5, 7)                   @det602 det1788
mzz (0, 8) (0.5, 8)           @det368
mz (0.5, 8.5)                 @det368 det2068
mx (0.5, 9)                   @det311 det1841
mzz (1, 1) (1.5, 1)           @det829
mz (1.5, 1.5)                 @det829 det2035
mx (1.5, 2)                   @det636 det1715
mzz (1, 3) (1.5, 3)           @det1171
mz (1.5, 3.5)                 @det1171 det1971
mx (1.5, 4)                   @det1139 det1459
mzz (1.5, 5) (1, 5)           @det454
mz (1.5, 5.5)                 @det454 det1930
mx (1.5, 6)                   @det602 det2485
mzz (1, 7) (1.5, 7)           @det2151
mz (1.5, 7.5)                 @det2067 det2151
mx (1.5, 8)                   @det311 det575
mzz (1, 9) (1.5, 9)           @det1491
mz (1.5, 9.5)                 @det1491 det2014
mx (1.5, 0)                   @det264 det1681
mzz (2, 0) (2.5, 0)           @det1094
mz (2.5, 0.5)                 @det1094 det1910
mx (2.5, 1)                   @det210 det1715
mzz (2.5, 2) (2, 2)           @det382
mz (2.5, 2.5)                 @det382 det1936
mx (2.5, 3)                   @det1459 det1856
mzz (2, 4) (2.5, 4)           @det555
mz (2.5, 4.5)                 @det555 det1991
mx (2.5, 5)                   @det78 det2485
mzz (2, 6) (2.5, 6)           @det302
mz (2.5, 6.5)                 @det302 det1932
mx (2.5, 7)                   @det575 det2097
mzz (2.5, 8) (2, 8)           @det2257
mz (2.5, 8.5)                 @det2021 det2257
mx (2.5, 9)                   @det264 det1764
mzz (3, 1) (3.5, 1)           @det2288
mz (3.5, 1.5)                 @det2096 det2288
mx (3.5, 2)                   @det1851 det1856
mzz (3, 3) (3.5, 3)           @det789
mz (3.5, 3.5)                 @det789 det1961
mx (3.5, 4)                   @det78 det1236
mzz (3.5, 5) (3, 5)           @det1018
mz (3.5, 5.5)                 @det1018 det1970
mx (3.5, 6)                   @det702 det2097
mzz (3, 7) (3.5, 7)           @det290
mz (3.5, 7.5)                 @det290 det1987
mx (3.5, 8)                   @det1764 det1818
mzz (3, 9) (3.5, 9)           @det1041
mz (3.5, 9.5)                 @det1041 det1992
mx (3.5, 0)                   @det210 det2013
mzz (4, 0) (4.5, 0)           @det1772
mz (4.5, 0.5)                 @det1772 det1950
mx (4.5, 1)                   @det1851 det2153
mzz (4.5, 2) (4, 2)           @det779
mz (4.5, 2.5)                 @det779 det2086
mx (4.5, 3)                   @det647 det1236
mzz (4, 4) (4.5, 4)           @det1965
mz (4.5, 4.5)                 @det1965 det2089
mx (4.5, 5)                   @det702 det2355
mzz (4, 6) (4.5, 6)           @det2019
mz (4.5, 6.5)                 @det1999 det2019
mx (4.5, 7)                   @det1667 det1818
mzz (4.5, 8) (4, 8)           @det979
mz (4.5, 8.5)                 @det979 det1944
mx (4.5, 9)                   @det216 det2013
mzz (5.5, 1) (5, 1)           @det1898
mz (5.5, 1.5)                 @det1898 det2033
mx (5.5, 2)                   @det647 det1885
mzz (5, 3) (5.5, 3)           @det1264
mz (5.5, 3.5)                 @det1264 det1920
mx (5.5, 4)                   @det812 det2355
mzz (5, 5) (5.5, 5)           @det1698
mz (5.5, 5.5)                 @det1698 det1977
mx (5.5, 6)                   @det1334 det1667
mzz (5.5, 7) (5, 7)           @det304
mz (5.5, 7.5)                 @det304 det2010
mx (5.5, 8)                   @det216 det1941
mzz (5, 9) (5.5, 9)           @det2261
mz (5.5, 9.5)                 @det2029 det2261
mx (5.5, 0)                   @det2153 det2294
mzz (6.5, 0) (6, 0)           @det725
mz (6.5, 0.5)                 @det725 det2078
mx (6.5, 1)                   @det129 det1885
mzz (6, 2) (6.5, 2)           @det2325
mz (6.5, 2.5)                 @det2024 det2325
mx (6.5, 3)                   @det87 det812
mzz (6, 4) (6.5, 4)           @det758
mz (6.5, 4.5)                 @det758 det1953
mx (6.5, 5)                   @det1334 det2444
mzz (6, 6) (6.5, 6)           @det2062
mz (6.5, 6.5)                 @det1982 det2062
mx (6.5, 7)                   @det1742 det1941
mzz (6, 8) (6.5, 8)           @det274
mz (6.5, 8.5)                 @det274 det1948
mx (6.5, 9)                   @det508 det2294
mzz (7, 1) (7.5, 1)           @det2157
mz (7.5, 1.5)                 @det2095 det2157
mx (7.5, 2)                   @det87 det316
mzz (7.5, 3) (7, 3)           @det396
mz (7.5, 3.5)                 @det396 det1958
mx (7.5, 4)                   @det805 det2444
mzz (7, 5) (7.5, 5)           @det913
mz (7.5, 5.5)                 @det913 det1967
mx (7.5, 6)                   @det1742 det1786
mzz (7, 7) (7.5, 7)           @det101
mz (7.5, 7.5)                 @det101 det1985
mx (7.5, 8)                   @det508 det1364
mzz (7, 9) (7.5, 9)           @det340
mz (7.5, 9.5)                 @det340 det1909
mx (7.5, 0)                   @det129 det834
mzz (8.5, 0) (8, 0)           @det2451
mz (8.5, 0.5)                 @det1954 det2451
mx (8.5, 1)                   @det316 det1773
mzz (8, 2) (8.5, 2)           @det2384
mz (8.5, 2.5)                 @det1917 det2384
mx (8.5, 3)                   @det805 det1257
mzz (8, 4) (8.5, 4)           @det2192
mz (8.5, 4.5)                 @det2053 det2192
mx (8.5, 5)                   @det323 det1786
mzz (8.5, 6) (8, 6)           @det2116
mz (8.5, 6.5)                 @det1912 det2116
mx (8.5, 7)                   @det1167 det1364
mzz (8, 8) (8.5, 8)           @det1794
mz (8.5, 8.5)                 @det1794 det1922
mx (8.5, 9)                   @det834 det1902
mzz (9, 1) (9.5, 1)           @det317
mz (9.5, 1.5)                 @det317 det2032
mx (9.5, 2)                   @det1145 det1257
mzz (9, 3) (9.5, 3)           @det169
mz (9.5, 3.5)                 @det169 det1946
mx (9.5, 4)                   @det323 det1476
mzz (9.5, 5) (9, 5)           @det120
mz (9.5, 5.5)                 @det120 det1924
mx (9.5, 6)                   @det1167 det2337
mzz (9, 7) (9.5, 7)           @det626
mz (9.5, 7.5)                 @det626 det1947
mx (9.5, 8)                   @det1788 det1902
mzz (9, 9) (9.5, 9)           @det184
mz (9.5, 9.5)                 @det184 det2011
mx (9.5, 0)                   @det1773 det1841

--------          5
mxx (1, 1.5) (1, 2)           @det1145
mx (0.5, 1.5)                 @det2393
mz (0, 1.5)                   @det137 det317
mxx (1, 3.5) (1, 4)           @det1476
mx (0.5, 3.5)                 @det2372
mz (0, 3.5)                   @det169 det1748
mxx (1, 6) (1, 5.5)           @det2337
mx (0.5, 5.5)                 @det4
mz (0, 5.5)                   @det120 det372
mxx (1, 7.5) (1, 8)           @det1788
mx (0.5, 7.5)                 @det2395
mz (0, 7.5)                   @det368 det626
mxx (1, 0) (1, 9.5)           @det1841
mx (0.5, 9.5)                 @det2443
mz (0, 9.5)                   @det184 det1560
mxx (2, 0.5) (2, 1)           @det1681
mx (1.5, 0.5)                 @det2463
mz (1, 0.5)                   @det829 det1560
mxx (2, 3) (2, 2.5)           @det636
mx (1.5, 2.5)                 @det2429
mz (1, 2.5)                   @det137 det1171
mxx (2, 4.5) (2, 5)           @det1139
mx (1.5, 4.5)                 @det2440
mz (1, 4.5)                   @det454 det1748
mxx (2, 6.5) (2, 7)           @det602
mx (1.5, 6.5)                 @det2473
mz (1, 6.5)                   @det372 det2151
mxx (2, 9) (2, 8.5)           @det311
mx (1.5, 8.5)                 @det2487
mz (1, 8.5)                   @det368 det1491
mxx (3, 1.5) (3, 2)           @det1715
mx (2.5, 1.5)                 @det2467
mz (2, 1.5)                   @det382 det829
mxx (3, 3.5) (3, 4)           @det1459
mx (2.5, 3.5)                 @det2475
mz (2, 3.5)                   @det555 det1171
mxx (3, 5.5) (3, 6)           @det2485
mx (2.5, 5.5)                 @det2380
mz (2, 5.5)                   @det302 det454
mxx (3, 7.5) (3, 8)           @det575
mx (2.5, 7.5)                 @det2414
mz (2, 7.5)                   @det2151 det2257
mxx (3, 9.5) (3, 0)           @det264
mx (2.5, 9.5)                 @det2354
mz (2, 9.5)                   @det1094 det1491
mxx (4, 0.5) (4, 1)           @det210
mx (3.5, 0.5)                 @det2486
mz (3, 0.5)                   @det1094 det2288
mxx (4, 2.5) (4, 3)           @det1856
mx (3.5, 2.5)                 @det2343
mz (3, 2.5)                   @det382 det789
mxx (4, 4.5) (4, 5)           @det78
mx (3.5, 4.5)                 @det2460
mz (3, 4.5)                   @det555 det1018
mxx (4, 6.5) (4, 7)           @det2097
mx (3.5, 6.5)                 @det2494
mz (3, 6.5)                   @det290 det302
mxx (4, 9) (4, 8.5)           @det1764
mx (3.5, 8.5)                 @det2346
mz (3, 8.5)                   @det1041 det2257
mxx (5, 1.5) (5, 2)           @det1851
mx (4.5, 1.5)                 @det2365
mz (4, 1.5)                   @det779 det2288
mxx (5, 3.5) (5, 4)           @det1236
mx (4.5, 3.5)                 @det2394
mz (4, 3.5)                   @det789 det1965
mxx (5, 5.5) (5, 6)           @det702
mx (4.5, 5.5)                 @det2413
mz (4, 5.5)                   @det1018 det2019
mxx (5, 7.5) (5, 8)           @det1818
mx (4.5, 7.5)                 @det2457
mz (4, 7.5)                   @det290 det979
mxx (5, 9.5) (5, 0)           @det2013
mx (4.5, 9.5)                 @det2398
mz (4, 9.5)                   @det1041 det1772
mxx (6, 1) (6, 0.5)           @det2153
mx (5.5, 0.5)                 @det2405
mz (5, 0.5)                   @det1772 det1898
mxx (6, 2.5) (6, 3)           @det647
mx (5.5, 2.5)                 @det2452
mz (5, 2.5)                   @det779 det1264
mxx (6, 4.5) (6, 5)           @det2355
mx (5.5, 4.5)                 @det2388
mz (5, 4.5)                   @det1698 det1965
mxx (6, 6.5) (6, 7)           @det1667
mx (5.5, 6.5)                 @det2375
mz (5, 6.5)                   @det304 det2019
mxx (6, 8.5) (6, 9)           @det216
mx (5.5, 8.5)                 @det2482
mz (5, 8.5)                   @det979 det2261
mxx (7, 1.5) (7, 2)           @det1885
mx (6.5, 1.5)                 @det2369
mz (6, 1.5)                   @det1898 det2325
mxx (7, 4) (7, 3.5)           @det812
mx (6.5, 3.5)                 @det2498
mz (6, 3.5)                   @det758 det1264
mxx (7, 5.5) (7, 6)           @det1334
mx (6.5, 5.5)                 @det2427
mz (6, 5.5)                   @det1698 det2062
mxx (7, 7.5) (7, 8)           @det1941
mx (6.5, 7.5)                 @det2387
mz (6, 7.5)                   @det274 det304
mxx (7, 9.5) (7, 0)           @det2294
mx (6.5, 9.5)                 @det2360
mz (6, 9.5)                   @det725 det2261
mxx (8, 0.5) (8, 1)           @det129
mx (7.5, 0.5)                 @det2397
mz (7, 0.5)                   @det725 det2157
mxx (8, 2.5) (8, 3)           @det87
mx (7.5, 2.5)                 @det2450
mz (7, 2.5)                   @det396 det2325
mxx (8, 4.5) (8, 5)           @det2444
mx (7.5, 4.5)                 @det2349
mz (7, 4.5)                   @det758 det913
mxx (8, 7) (8, 6.5)           @det1742
mx (7.5, 6.5)                 @det2442
mz (7, 6.5)                   @det101 det2062
mxx (8, 8.5) (8, 9)           @det508
mx (7.5, 8.5)                 @det2366
mz (7, 8.5)                   @det274 det340
mxx (9, 1.5) (9, 2)           @det316
mx (8.5, 1.5)                 @det2493
mz (8, 1.5)                   @det2157 det2384
mxx (9, 3.5) (9, 4)           @det805
mx (8.5, 3.5)                 @det0
mz (8, 3.5)                   @det396 det2192
mxx (9, 5.5) (9, 6)           @det1786
mx (8.5, 5.5)                 @det2425
mz (8, 5.5)                   @det913 det2116
mxx (9, 7.5) (9, 8)           @det1364
mx (8.5, 7.5)                 @det2432
mz (8, 7.5)                   @det101 det1794
mxx (9, 0) (9, 9.5)           @det834
mx (8.5, 9.5)                 @det2409
mz (8, 9.5)                   @det340 det2451
mxx (0, 1) (0, 0.5)           @det1773
mx (9.5, 0.5)                 @det2492
mz (9, 0.5)                   @det317 det2451
mxx (0, 2.5) (0, 3)           @det1257
mx (9.5, 2.5)                 @det2390
mz (9, 2.5)                   @det169 det2384
mxx (0, 4.5) (0, 5)           @det323
mx (9.5, 4.5)                 @det2462
mz (9, 4.5)                   @det120 det2192
mxx (0, 7) (0, 6.5)           @det1167
mx (9.5, 6.5)                 @det1261
mz (9, 6.5)                   @det626 det2116
mxx (0, 8.5) (0, 9)           @det1902
mx (9.5, 8.5)                 @det1262
mz (9, 8.5)                   @det184 det1794
mxx (0.5, 0.5) (0.5, 0)       @det1681 det1773
mzz (1, 1) (0.5, 1)           @det1560
mxx (0.5, 2.5) (0.5, 2)       @det636 det1257
mzz (1, 3) (0.5, 3)           @det137
mxx (0.5, 4.5) (0.5, 4)       @det323 det1139
mzz (0.5, 5) (1, 5)           @det1748
mxx (0.5, 6.5) (0.5, 6)       @det602 det1167
mzz (1, 7) (0.5, 7)           @det372
mxx (0.5, 8.5) (0.5, 8)       @det311 det1902
mzz (1, 9) (0.5, 9)           @det368
mxx (1.5, 1.5) (1.5, 1)       @det1145 det1715
mzz (1.5, 2) (2, 2)           @det829
mxx (1.5, 3.5) (1.5, 3)       @det1459 det1476
mzz (1.5, 4) (2, 4)           @det1171
mxx (1.5, 5) (1.5, 5.5)       @det2337 det2485
mzz (1.5, 6) (2, 6)           @det454
mxx (1.5, 7.5) (1.5, 7)       @det575 det1788
mzz (1.5, 8) (2, 8)           @det2151
mxx (1.5, 9.5) (1.5, 9)       @det264 det1841
mzz (1.5, 0) (2, 0)           @det1491
mxx (2.5, 0.5) (2.5, 0)       @det210 det1681
mzz (3, 1) (2.5, 1)           @det1094
mxx (2.5, 2) (2.5, 2.5)       @det636 det1856
mzz (2.5, 3) (3, 3)           @det382
mxx (2.5, 4) (2.5, 4.5)       @det78 det1139
mzz (2.5, 5) (3, 5)           @det555
mxx (2.5, 6.5) (2.5, 6)       @det602 det2097
mzz (2.5, 7) (3, 7)           @det302
mxx (2.5, 8) (2.5, 8.5)       @det311 det1764
mzz (2.5, 9) (3, 9)           @det2257
mxx (3.5, 1) (3.5, 1.5)       @det1715 det1851
mzz (3.5, 2) (4, 2)           @det2288
mxx (3.5, 3) (3.5, 3.5)       @det1236 det1459
mzz (4, 4) (3.5, 4)           @det789
mxx (3.5, 5) (3.5, 5.5)       @det702 det2485
mzz (3.5, 6) (4, 6)           @det1018
mxx (3.5, 7) (3.5, 7.5)       @det575 det1818
mzz (3.5, 8) (4, 8)           @det290
mxx (3.5, 9) (3.5, 9.5)       @det264 det2013
mzz (3.5, 0) (4, 0)           @det1041
mxx (4.5, 0.5) (4.5, 0)       @det210 det2153
mzz (5, 1) (4.5, 1)           @det1772
mxx (4.5, 2) (4.5, 2.5)       @det647 det1856
mzz (5, 3) (4.5, 3)           @det779
mxx (4.5, 4.5) (4.5, 4)       @det78 det2355
mzz (5, 5) (4.5, 5)           @det1965
mxx (4.5, 6.5) (4.5, 6)       @det1667 det2097
mzz (5, 7) (4.5, 7)           @det2019
mxx (4.5, 8) (4.5, 8.5)       @det216 det1764
mzz (5, 9) (4.5, 9)           @det979
mxx (5.5, 1) (5.5, 1.5)       @det1851 det1885
mzz (5.5, 2) (6, 2)           @det1898
mxx (5.5, 3) (5.5, 3.5)       @det812 det1236
mzz (5.5, 4) (6, 4)           @det1264
mxx (5.5, 5.5) (5.5, 5)       @det702 det1334
mzz (6, 6) (5.5, 6)           @det1698
mxx (5.5, 7) (5.5, 7.5)       @det1818 det1941
mzz (5.5, 8) (6, 8)           @det304
mxx (5.5, 9) (5.5, 9.5)       @det2013 det2294
mzz (5.5, 0) (6, 0)           @det2261
mxx (6.5, 0) (6.5, 0.5)       @det129 det2153
mzz (6.5, 1) (7, 1)           @det725
mxx (6.5, 2.5) (6.5, 2)       @det87 det647
mzz (6.5, 3) (7, 3)           @det2325
mxx (6.5, 4.5) (6.5, 4)       @det2355 det2444
mzz (6.5, 5) (7, 5)           @det758
mxx (6.5, 6) (6.5, 6.5)       @det1667 det1742
mzz (6.5, 7) (7, 7)           @det2062
mxx (6.5, 8.5) (6.5, 8)       @det216 det508
mzz (7, 9) (6.5, 9)           @det274
mxx (7.5, 1.5) (7.5, 1)       @det316 det1885
mzz (7.5, 2) (8, 2)           @det2157
mxx (7.5, 3) (7.5, 3.5)       @det805 det812
mzz (7.5, 4) (8, 4)           @det396
mxx (7.5, 5) (7.5, 5.5)       @det1334 det1786
mzz (7.5, 6) (8, 6)           @det913
mxx (7.5, 7.5) (7.5, 7)       @det1364 det1941
mzz (7.5, 8) (8, 8)           @det101
mxx (7.5, 9.5) (7.5, 9)       @det834 det2294
mzz (7.5, 0) (8, 0)           @det340
mxx (8.5, 0) (8.5, 0.5)       @det129 det1773
mzz (8.5, 1) (9, 1)           @det2451
mxx (8.5, 2.5) (8.5, 2)       @det87 det1257
mzz (8.5, 3) (9, 3)           @det2384
mxx (8.5, 4.5) (8.5, 4)       @det323 det2444
mzz (9, 5) (8.5, 5)           @det2192
mxx (8.5, 6) (8.5, 6.5)       @det1167 det1742
mzz (8.5, 7) (9, 7)           @det2116
mxx (8.5, 8.5) (8.5, 8)       @det508 det1902
mzz (8.5, 9) (9, 9)           @det1794
mxx (9.5, 1.5) (9.5, 1)       @det316 det1145
mzz (0, 2) (9.5, 2)           @det317
mxx (9.5, 3.5) (9.5, 3)       @det805 det1476
mzz (9.5, 4) (0, 4)           @det169
mxx (9.5, 5) (9.5, 5.5)       @det1786 det2337
mzz (9.5, 6) (0, 6)           @det120
mxx (9.5, 7) (9.5, 7.5)       @det1364 det1788
mzz (0, 8) (9.5, 8)           @det626
mxx (9.5, 9.5) (9.5, 9)       @det834 det1841
mzz (9.5, 0) (0, 0)           @det184

--------          6
mxx (0, 1.5) (0, 2)           @det1145 det1978
mx (0.5, 1.5)                 @det1978 det2393
mz (1, 1.5)                   @det829 det1560
mxx (0, 3.5) (0, 4)           @det1476 det1503
mx (0.5, 3.5)                 @det1503 det2372
mz (1, 3.5)                   @det137 det1171
mxx (0, 5.5) (0, 6)           @det1354 det2337
mx (0.5, 5.5)                 @det4 det1354
mz (1, 5.5)                   @det454 det1748
mxx (0, 7.5) (0, 8)           @det1110 det1788
mx (0.5, 7.5)                 @det1110 det2395
mz (1, 7.5)                   @det372 det2151
mxx (0, 9.5) (0, 0)           @det866 det1841
mx (0.5, 9.5)                 @det866 det2443
mz (1, 9.5)                   @det368 det1491
mxx (1, 0.5) (1, 1)           @det1681 det1700
mx (1.5, 0.5)                 @det1700 det2463
mz (2, 0.5)                   @det1094 det1491
mxx (1, 2.5) (1, 3)           @det636 det2348
mx (1.5, 2.5)                 @det2348 det2429
mz (2, 2.5)                   @det382 det829
mxx (1, 4.5) (1, 5)           @det1139 det1722
mx (1.5, 4.5)                 @det1722 det2440
mz (2, 4.5)                   @det555 det1171
mxx (1, 6.5) (1, 7)           @det602 det1004
mx (1.5, 6.5)                 @det1004 det2473
mz (2, 6.5)                   @det302 det454
mxx (1, 8.5) (1, 9)           @det311 det1323
mx (1.5, 8.5)                 @det1323 det2487
mz (2, 8.5)                   @det2151 det2257
mxx (2, 1.5) (2, 2)           @det1526 det1715
mx (2.5, 1.5)                 @det1526 det2467
mz (3, 1.5)                   @det1094 det2288
mxx (2, 3.5) (2, 4)           @det1459 det2047
mx (2.5, 3.5)                 @det2047 det2475
mz (3, 3.5)                   @det382 det789
mxx (2, 5.5) (2, 6)           @det1530 det2485
mx (2.5, 5.5)                 @det1530 det2380
mz (3, 5.5)                   @det555 det1018
mxx (2, 7.5) (2, 8)           @det575 det1324
mx (2.5, 7.5)                 @det1324 det2414
mz (3, 7.5)                   @det290 det302
mxx (2, 9.5) (2, 0)           @det264 det2359
mx (2.5, 9.5)                 @det2354 det2359
mz (3, 9.5)                   @det1041 det2257
mxx (3, 1) (3, 0.5)           @det210 det2082
mx (3.5, 0.5)                 @det2082 det2486
mz (4, 0.5)                   @det1041 det1772
mxx (3, 2.5) (3, 3)           @det312 det1856
mx (3.5, 2.5)                 @det312 det2343
mz (4, 2.5)                   @det779 det2288
mxx (3, 4.5) (3, 5)           @det47 det78
mx (3.5, 4.5)                 @det47 det2460
mz (4, 4.5)                   @det789 det1965
mxx (3, 7) (3, 6.5)           @det1369 det2097
mx (3.5, 6.5)                 @det1369 det2494
mz (4, 6.5)                   @det1018 det2019
mxx (3, 8.5) (3, 9)           @det1567 det1764
mx (3.5, 8.5)                 @det1567 det2346
mz (4, 8.5)                   @det290 det979
mxx (4, 1.5) (4, 2)           @det1851 det2141
mx (4.5, 1.5)                 @det2141 det2365
mz (5, 1.5)                   @det1772 det1898
mxx (4, 4) (4, 3.5)           @det1236 det1558
mx (4.5, 3.5)                 @det1558 det2394
mz (5, 3.5)                   @det779 det1264
mxx (4, 5.5) (4, 6)           @det702 det1891
mx (4.5, 5.5)                 @det1891 det2413
mz (5, 5.5)                   @det1698 det1965
mxx (4, 7.5) (4, 8)           @det1818 det2045
mx (4.5, 7.5)                 @det2045 det2457
mz (5, 7.5)                   @det304 det2019
mxx (4, 9.5) (4, 0)           @det1226 det2013
mx (4.5, 9.5)                 @det1226 det2398
mz (5, 9.5)                   @det979 det2261
mxx (5, 0.5) (5, 1)           @det1216 det2153
mx (5.5, 0.5)                 @det1216 det2405
mz (6, 0.5)                   @det725 det2261
mxx (5, 3) (5, 2.5)           @det647 det2350
mx (5.5, 2.5)                 @det2350 det2452
mz (6, 2.5)                   @det1898 det2325
mxx (5, 4.5) (5, 5)           @det601 det2355
mx (5.5, 4.5)                 @det601 det2388
mz (6, 4.5)                   @det758 det1264
mxx (5, 6.5) (5, 7)           @det1667 det2148
mx (5.5, 6.5)                 @det2148 det2375
mz (6, 6.5)                   @det1698 det2062
mxx (5, 9) (5, 8.5)           @det216 det1194
mx (5.5, 8.5)                 @det1194 det2482
mz (6, 8.5)                   @det274 det304
mxx (6, 1.5) (6, 2)           @det1881 det1885
mx (6.5, 1.5)                 @det1881 det2369
mz (7, 1.5)                   @det725 det2157
mxx (6, 3.5) (6, 4)           @det812 det2281
mx (6.5, 3.5)                 @det2281 det2498
mz (7, 3.5)                   @det396 det2325
mxx (6, 6) (6, 5.5)           @det1334 det1707
mx (6.5, 5.5)                 @det1707 det2427
mz (7, 5.5)                   @det758 det913
mxx (6, 7.5) (6, 8)           @det1941 det2073
mx (6.5, 7.5)                 @det2073 det2387
mz (7, 7.5)                   @det101 det2062
mxx (6, 9.5) (6, 0)           @det1468 det2294
mx (6.5, 9.5)                 @det1468 det2360
mz (7, 9.5)                   @det274 det340
mxx (7, 0.5) (7, 1)           @det129 det1492
mx (7.5, 0.5)                 @det1492 det2397
mz (8, 0.5)                   @det340 det2451
mxx (7, 2.5) (7, 3)           @det87 det1121
mx (7.5, 2.5)                 @det1121 det2450
mz (8, 2.5)                   @det2157 det2384
mxx (7, 4.5) (7, 5)           @det431 det2444
mx (7.5, 4.5)                 @det431 det2349
mz (8, 4.5)                   @det396 det2192
mxx (7, 6.5) (7, 7)           @det1277 det1742
mx (7.5, 6.5)                 @det1277 det2442
mz (8, 6.5)                   @det913 det2116
mxx (7, 9) (7, 8.5)           @det508 det1240
mx (7.5, 8.5)                 @det1240 det2366
mz (8, 8.5)                   @det101 det1794
mxx (8, 2) (8, 1.5)           @det316 det617
mx (8.5, 1.5)                 @det617 det2493
mz (9, 1.5)                   @det317 det2451
mxx (8, 3.5) (8, 4)           @det73 det805
mx (8.5, 3.5)                 @det0 det73
mz (9, 3.5)                   @det169 det2384
mxx (8, 5.5) (8, 6)           @det1205 det1786
mx (8.5, 5.5)                 @det1205 det2425
mz (9, 5.5)                   @det120 det2192
mxx (8, 7.5) (8, 8)           @det1021 det1364
mx (8.5, 7.5)                 @det1021 det2432
mz (9, 7.5)                   @det626 det2116
mxx (8, 9.5) (8, 0)           @det834 det1107
mx (8.5, 9.5)                 @det1107 det2409
mz (9, 9.5)                   @det184 det1794
mxx (9, 0.5) (9, 1)           @det1773 det2436
mx (9.5, 0.5)                 @det2436 det2492
mz (0, 0.5)                   @det184 det1560
mxx (9, 2.5) (9, 3)           @det1257 det1578
mx (9.5, 2.5)                 @det1578 det2390
mz (0, 2.5)                   @det137 det317
mxx (9, 5) (9, 4.5)           @det323 det1460
mx (9.5, 4.5)                 @det1460 det2462
mz (0, 4.5)                   @det169 det1748
mxx (9, 6.5) (9, 7)           @det1167 det1784
mx (9.5, 6.5)                 @det1261 det1784
mz (0, 6.5)                   @det120 det372
mxx (9, 8.5) (9, 9)           @det1407 det1902
mx (9.5, 8.5)                 @det1262 det1407
mz (0, 8.5)                   @det368 det626
mxx (0.5, 0.5) (0.5, 1)       @det1681 det1773
mzz (1, 0) (0.5, 0)           @det1560
mxx (0.5, 2.5) (0.5, 3)       @det636 det1257
mzz (1, 2) (0.5, 2)           @det137
mxx (0.5, 5) (0.5, 4.5)       @det323 det1139
mzz (1, 4) (0.5, 4)           @det1748
mxx (0.5, 6.5) (0.5, 7)       @det602 det1167
mzz (0.5, 6) (1, 6)           @det372
mxx (0.5, 8.5) (0.5, 9)       @det311 det1902
mzz (1, 8) (0.5, 8)           @det368
mxx (1.5, 1.5) (1.5, 2)       @det1145 det1715
mzz (1.5, 1) (2, 1)           @det829
mxx (1.5, 4) (1.5, 3.5)       @det1459 det1476
mzz (2, 3) (1.5, 3)           @det1171
mxx (1.5, 5.5) (1.5, 6)       @det2337 det2485
mzz (1.5, 5) (2, 5)           @det454
mxx (1.5, 7.5) (1.5, 8)       @det575 det1788
mzz (1.5, 7) (2, 7)           @det2151
mxx (1.5, 0) (1.5, 9.5)       @det264 det1841
mzz (2, 9) (1.5, 9)           @det1491
mxx (2.5, 0.5) (2.5, 1)       @det210 det1681
mzz (2.5, 0) (3, 0)           @det1094
mxx (2.5, 2.5) (2.5, 3)       @det636 det1856
mzz (2.5, 2) (3, 2)           @det382
mxx (2.5, 4.5) (2.5, 5)       @det78 det1139
mzz (2.5, 4) (3, 4)           @det555
mxx (2.5, 7) (2.5, 6.5)       @det602 det2097
mzz (3, 6) (2.5, 6)           @det302
mxx (2.5, 8.5) (2.5, 9)       @det311 det1764
mzz (2.5, 8) (3, 8)           @det2257
mxx (3.5, 1.5) (3.5, 2)       @det1715 det1851
mzz (3.5, 1) (4, 1)           @det2288
mxx (3.5, 3.5) (3.5, 4)       @det1236 det1459
mzz (3.5, 3) (4, 3)           @det789
mxx (3.5, 5.5) (3.5, 6)       @det702 det2485
mzz (3.5, 5) (4, 5)           @det1018
mxx (3.5, 7.5) (3.5, 8)       @det575 det1818
mzz (3.5, 7) (4, 7)           @det290
mxx (3.5, 0) (3.5, 9.5)       @det264 det2013
mzz (4, 9) (3.5, 9)           @det1041
mxx (4.5, 0.5) (4.5, 1)       @det210 det2153
mzz (5, 0) (4.5, 0)           @det1772
mxx (4.5, 2.5) (4.5, 3)       @det647 det1856
mzz (4.5, 2) (5, 2)           @det779
mxx (4.5, 4.5) (4.5, 5)       @det78 det2355
mzz (5, 4) (4.5, 4)           @det1965
mxx (4.5, 6.5) (4.5, 7)       @det1667 det2097
mzz (5, 6) (4.5, 6)           @det2019
mxx (4.5, 8.5) (4.5, 9)       @det216 det1764
mzz (4.5, 8) (5, 8)           @det979
mxx (5.5, 1.5) (5.5, 2)       @det1851 det1885
mzz (5.5, 1) (6, 1)           @det1898
mxx (5.5, 3.5) (5.5, 4)       @det812 det1236
mzz (5.5, 3) (6, 3)           @det1264
mxx (5.5, 5.5) (5.5, 6)       @det702 det1334
mzz (5.5, 5) (6, 5)           @det1698
mxx (5.5, 7.5) (5.5, 8)       @det1818 det1941
mzz (5.5, 7) (6, 7)           @det304
mxx (5.5, 9.5) (5.5, 0)       @det2013 det2294
mzz (5.5, 9) (6, 9)           @det2261
mxx (6.5, 0.5) (6.5, 1)       @det129 det2153
mzz (6.5, 0) (7, 0)           @det725
mxx (6.5, 2.5) (6.5, 3)       @det87 det647
mzz (6.5, 2) (7, 2)           @det2325
mxx (6.5, 5) (6.5, 4.5)       @det2355 det2444
mzz (7, 4) (6.5, 4)           @det758
mxx (6.5, 6.5) (6.5, 7)       @det1667 det1742
mzz (6.5, 6) (7, 6)           @det2062
mxx (6.5, 8.5) (6.5, 9)       @det216 det508
mzz (6.5, 8) (7, 8)           @det274
mxx (7.5, 2) (7.5, 1.5)       @det316 det1885
mzz (7.5, 1) (8, 1)           @det2157
mxx (7.5, 3.5) (7.5, 4)       @det805 det812
mzz (7.5, 3) (8, 3)           @det396
mxx (7.5, 5.5) (7.5, 6)       @det1334 det1786
mzz (7.5, 5) (8, 5)           @det913
mxx (7.5, 8) (7.5, 7.5)       @det1364 det1941
mzz (8, 7) (7.5, 7)           @det101
mxx (7.5, 9.5) (7.5, 0)       @det834 det2294
mzz (7.5, 9) (8, 9)           @det340
mxx (8.5, 0.5) (8.5, 1)       @det129 det1773
mzz (8.5, 0) (9, 0)           @det2451
mxx (8.5, 2.5) (8.5, 3)       @det87 det1257
mzz (8.5, 2) (9, 2)           @det2384
mxx (8.5, 4.5) (8.5, 5)       @det323 det2444
mzz (8.5, 4) (9, 4)           @det2192
mxx (8.5, 6.5) (8.5, 7)       @det1167 det1742
mzz (8.5, 6) (9, 6)           @det2116
mxx (8.5, 8.5) (8.5, 9)       @det508 det1902
mzz (8.5, 8) (9, 8)           @det1794
mxx (9.5, 1.5) (9.5, 2)       @det316 det1145
mzz (0, 1) (9.5, 1)           @det317
mxx (9.5, 4) (9.5, 3.5)       @det805 det1476
mzz (0, 3) (9.5, 3)           @det169
mxx (9.5, 5.5) (9.5, 6)       @det1786 det2337
mzz (9.5, 5) (0, 5)           @det120
mxx (9.5, 7.5) (9.5, 8)       @det1364 det1788
mzz (0, 7) (9.5, 7)           @det626
mxx (9.5, 0) (9.5, 9.5)       @det834 det1841
mzz (0, 9) (9.5, 9)           @det184

--------          7
mzz (0, 1.5) (0.5, 1.5)       @det137 det1560
mxx (1, 1) (1, 1.5)           @det1145 det1978
mzz (0, 3.5) (0.5, 3.5)       @det137 det1748
mxx (1, 3) (1, 3.5)           @det1476 det1503
mzz (0.5, 5.5) (0, 5.5)       @det372 det1748
mxx (1, 5) (1, 5.5)           @det1354 det2337
mzz (0, 7.5) (0.5, 7.5)       @det368 det372
mxx (1, 7.5) (1, 7)           @det1110 det1788
mzz (0, 9.5) (0.5, 9.5)       @det368 det1560
mxx (1, 9) (1, 9.5)           @det866 det1841
mzz (1, 0.5) (1.5, 0.5)       @det829 det1491
mxx (2, 0) (2, 0.5)           @det1681 det1700
mzz (1, 2.5) (1.5, 2.5)       @det829 det1171
mxx (2, 2) (2, 2.5)           @det636 det2348
mzz (1.5, 4.5) (1, 4.5)       @det454 det1171
mxx (2, 4.5) (2, 4)           @det1139 det1722
mzz (1, 6.5) (1.5, 6.5)       @det454 det2151
mxx (2, 6.5) (2, 6)           @det602 det1004
mzz (1, 8.5) (1.5, 8.5)       @det1491 det2151
mxx (2, 8) (2, 8.5)           @det311 det1323
mzz (2, 1.5) (2.5, 1.5)       @det382 det1094
mxx (3, 1.5) (3, 1)           @det1526 det1715
mzz (2, 3.5) (2.5, 3.5)       @det382 det555
mxx (3, 3.5) (3, 3)           @det1459 det2047
mzz (2, 5.5) (2.5, 5.5)       @det302 det555
mxx (3, 5) (3, 5.5)           @det1530 det2485
mzz (2.5, 7.5) (2, 7.5)       @det302 det2257
mxx (3, 7.5) (3, 7)           @det575 det1324
mzz (2, 9.5) (2.5, 9.5)       @det1094 det2257
mxx (3, 9.5) (3, 9)           @det264 det2359
mzz (3.5, 0.5) (3, 0.5)       @det1041 det2288
mxx (4, 0) (4, 0.5)           @det210 det2082
mzz (3, 2.5) (3.5, 2.5)       @det789 det2288
mxx (4, 2) (4, 2.5)           @det312 det1856
mzz (3, 4.5) (3.5, 4.5)       @det789 det1018
mxx (4, 4.5) (4, 4)           @det47 det78
mzz (3.5, 6.5) (3, 6.5)       @det290 det1018
mxx (4, 6) (4, 6.5)           @det1369 det2097
mzz (3, 8.5) (3.5, 8.5)       @det290 det1041
mxx (4, 8) (4, 8.5)           @det1567 det1764
mzz (4, 1.5) (4.5, 1.5)       @det779 det1772
mxx (5, 1) (5, 1.5)           @det1851 det2141
mzz (4.5, 3.5) (4, 3.5)       @det779 det1965
mxx (5, 3.5) (5, 3)           @det1236 det1558
mzz (4, 5.5) (4.5, 5.5)       @det1965 det2019
mxx (5, 5.5) (5, 5)           @det702 det1891
mzz (4, 7.5) (4.5, 7.5)       @det979 det2019
mxx (5, 7) (5, 7.5)           @det1818 det2045
mzz (4, 9.5) (4.5, 9.5)       @det979 det1772
mxx (5, 9.5) (5, 9)           @det1226 det2013
mzz (5, 0.5) (5.5, 0.5)       @det1898 det2261
mxx (6, 0) (6, 0.5)           @det1216 det2153
mzz (5.5, 2.5) (5, 2.5)       @det1264 det1898
mxx (6, 2.5) (6, 2)           @det647 det2350
mzz (5, 4.5) (5.5, 4.5)       @det1264 det1698
mxx (6, 4) (6, 4.5)           @det601 det2355
mzz (5, 6.5) (5.5, 6.5)       @det304 det1698
mxx (6, 6.5) (6, 6)           @det1667 det2148
mzz (5.5, 8.5) (5, 8.5)       @det304 det2261
mxx (6, 8.5) (6, 8)           @det216 det1194
mzz (6, 1.5) (6.5, 1.5)       @det725 det2325
mxx (7, 1.5) (7, 1)           @det1881 det1885
mzz (6, 3.5) (6.5, 3.5)       @det758 det2325
mxx (7, 3) (7, 3.5)           @det812 det2281
mzz (6.5, 5.5) (6, 5.5)       @det758 det2062
mxx (7, 5.5) (7, 5)           @det1334 det1707
mzz (6, 7.5) (6.5, 7.5)       @det274 det2062
mxx (7, 7.5) (7, 7)           @det1941 det2073
mzz (6, 9.5) (6.5, 9.5)       @det274 det725
mxx (7, 9.5) (7, 9)           @det1468 det2294
mzz (7, 0.5) (7.5, 0.5)       @det340 det2157
mxx (8, 0.5) (8, 0)           @det129 det1492
mzz (7.5, 2.5) (7, 2.5)       @det396 det2157
mxx (8, 2.5) (8, 2)           @det87 det1121
mzz (7, 4.5) (7.5, 4.5)       @det396 det913
mxx (8, 4) (8, 4.5)           @det431 det2444
mzz (7, 6.5) (7.5, 6.5)       @det101 det913
mxx (8, 6.5) (8, 6)           @det1277 det1742
mzz (7.5, 8.5) (7, 8.5)       @det101 det340
mxx (8, 8) (8, 8.5)           @det508 det1240
mzz (8.5, 1.5) (8, 1.5)       @det2384 det2451
mxx (9, 1) (9, 1.5)           @det316 det617
mzz (8, 3.5) (8.5, 3.5)       @det2192 det2384
mxx (9, 3) (9, 3.5)           @det73 det805
mzz (8, 5.5) (8.5, 5.5)       @det2116 det2192
mxx (9, 5.5) (9, 5)           @det1205 det1786
mzz (8, 7.5) (8.5, 7.5)       @det1794 det2116
mxx (9, 7) (9, 7.5)           @det1021 det1364
mzz (8, 9.5) (8.5, 9.5)       @det1794 det2451
mxx (9, 9) (9, 9.5)           @det834 det1107
mzz (9, 0.5) (9.5, 0.5)       @det184 det317
mxx (0, 0) (0, 0.5)           @det1773 det2436
mzz (9.5, 2.5) (9, 2.5)       @det169 det317
mxx (0, 2.5) (0, 2)           @det1257 det1578
mzz (9.5, 4.5) (9, 4.5)       @det120 det169
mxx (0, 4.5) (0, 4)           @det323 det1460
mzz (9, 6.5) (9.5, 6.5)       @det120 det626
mxx (0, 6) (0, 6.5)           @det1167 det1784
mzz (9.5, 8.5) (9, 8.5)       @det184 det626
mxx (0, 8.5) (0, 8)           @det1407 det1902
mzz (0, 1) (0.5, 1)           @det1560
mz (0.5, 0.5)                 @det469
mx (0.5, 0)                   @det866 det1681 det1841 det2436
mzz (0, 3) (0.5, 3)           @det137
mz (0.5, 2.5)                 @det387
mx (0.5, 2)                   @det636 det1145 det1578 det1978
mzz (0.5, 5) (0, 5)           @det1748
mz (0.5, 4.5)                 @det394
mx (0.5, 4)                   @det1139 det1460 det1476 det1503
mzz (0, 7) (0.5, 7)           @det372
mz (0.5, 6.5)                 @det447
mx (0.5, 6)                   @det602 det1354 det1784 det2337
mzz (0, 9) (0.5, 9)           @det368
mz (0.5, 8.5)                 @det330
mx (0.5, 8)                   @det311 det1110 det1407 det1788
mzz (1, 2) (1.5, 2)           @det829
mz (1.5, 1.5)                 @det346
mx (1.5, 1)                   @det1681 det1700 det1715 det1978
mzz (1.5, 4) (1, 4)           @det1171
mz (1.5, 3.5)                 @det494
mx (1.5, 3)                   @det636 det1459 det1503 det2348
mzz (1, 6) (1.5, 6)           @det454
mz (1.5, 5.5)                 @det439
mx (1.5, 5)                   @det1139 det1354 det1722 det2485
mzz (1, 8) (1.5, 8)           @det2151
mz (1.5, 7.5)                 @det374
mx (1.5, 7)                   @det575 det602 det1004 det1110
mzz (1, 0) (1.5, 0)           @det1491
mz (1.5, 9.5)                 @det332
mx (1.5, 9)                   @det264 det311 det866 det1323
mzz (2, 1) (2.5, 1)           @det1094
mz (2.5, 0.5)                 @det412
mx (2.5, 0)                   @det210 det264 det1700 det2359
mzz (2, 3) (2.5, 3)           @det382
mz (2.5, 2.5)                 @det445
mx (2.5, 2)                   @det1526 det1715 det1856 det2348
mzz (2, 5) (2.5, 5)           @det555
mz (2.5, 4.5)                 @det320
mx (2.5, 4)                   @det78 det1459 det1722 det2047
mzz (2.5, 7) (2, 7)           @det302
mz (2.5, 6.5)                 @det443
mx (2.5, 6)                   @det1004 det1530 det2097 det2485
mzz (2, 9) (2.5, 9)           @det2257
mz (2.5, 8.5)                 @det336
mx (2.5, 8)                   @det575 det1323 det1324 det1764
mzz (3, 2) (3.5, 2)           @det2288
mz (3.5, 1.5)                 @det401
mx (3.5, 1)                   @det210 det1526 det1851 det2082
mzz (3, 4) (3.5, 4)           @det789
mz (3.5, 3.5)                 @det310
mx (3.5, 3)                   @det312 det1236 det1856 det2047
mzz (3.5, 6) (3, 6)           @det1018
mz (3.5, 5.5)                 @det314
mx (3.5, 5)                   @det47 det78 det702 det1530
mzz (3, 8) (3.5, 8)           @det290
mz (3.5, 7.5)                 @det433
mx (3.5, 7)                   @det1324 det1369 det1818 det2097
mzz (3.5, 0) (3, 0)           @det1041
mz (3.5, 9.5)                 @det435
mx (3.5, 9)                   @det1567 det1764 det2013 det2359
mzz (4, 1) (4.5, 1)           @det1772
mz (4.5, 0.5)                 @det467
mx (4.5, 0)                   @det1226 det2013 det2082 det2153
mzz (4.5, 3) (4, 3)           @det779
mz (4.5, 2.5)                 @det384
mx (4.5, 2)                   @det312 det647 det1851 det2141
mzz (4, 5) (4.5, 5)           @det1965
mz (4.5, 4.5)                 @det392
mx (4.5, 4)                   @det47 det1236 det1558 det2355
mzz (4, 7) (4.5, 7)           @det2019
mz (4.5, 6.5)                 @det511
mx (4.5, 6)                   @det702 det1369 det1667 det1891
mzz (4, 9) (4.5, 9)           @det979
mz (4.5, 8.5)                 @det452
mx (4.5, 8)                   @det216 det1567 det1818 det2045
mzz (5.5, 2) (5, 2)           @det1898
mz (5.5, 1.5)                 @det344
mx (5.5, 1)                   @det1216 det1885 det2141 det2153
mzz (5, 4) (5.5, 4)           @det1264
mz (5.5, 3.5)                 @det428
mx (5.5, 3)                   @det647 det812 det1558 det2350
mzz (5, 6) (5.5, 6)           @det1698
mz (5.5, 5.5)                 @det498
mx (5.5, 5)                   @det601 det1334 det1891 det2355
mzz (5.5, 8) (5, 8)           @det304
mz (5.5, 7.5)                 @det325
mx (5.5, 7)                   @det1667 det1941 det2045 det2148
mzz (5, 0) (5.5, 0)           @det2261
mz (5.5, 9.5)                 @det375
mx (5.5, 9)                   @det216 det1194 det1226 det2294
mzz (6, 1) (6.5, 1)           @det725
mz (6.5, 0.5)                 @det381
mx (6.5, 0)                   @det129 det1216 det1468 det2294
mzz (6, 3) (6.5, 3)           @det2325
mz (6.5, 2.5)                 @det339
mx (6.5, 2)                   @det87 det1881 det1885 det2350
mzz (6.5, 5) (6, 5)           @det758
mz (6.5, 4.5)                 @det471
mx (6.5, 4)                   @det601 det812 det2281 det2444
mzz (6, 7) (6.5, 7)           @det2062
mz (6.5, 6.5)                 @det501
mx (6.5, 6)                   @det1334 det1707 det1742 det2148
mzz (6, 9) (6.5, 9)           @det274
mz (6.5, 8.5)                 @det465
mx (6.5, 8)                   @det508 det1194 det1941 det2073
mzz (7.5, 2) (7, 2)           @det2157
mz (7.5, 1.5)                 @det400
mx (7.5, 1)                   @det129 det316 det1492 det1881
mzz (7, 4) (7.5, 4)           @det396
mz (7.5, 3.5)                 @det309
mx (7.5, 3)                   @det87 det805 det1121 det2281
mzz (7, 6) (7.5, 6)           @det913
mz (7.5, 5.5)                 @det313
mx (7.5, 5)                   @det431 det1707 det1786 det2444
mzz (7.5, 8) (7, 8)           @det101
mz (7.5, 7.5)                 @det354
mx (7.5, 7)                   @det1277 det1364 det1742 det2073
mzz (7, 0) (7.5, 0)           @det340
mz (7.5, 9.5)                 @det411
mx (7.5, 9)                   @det508 det834 det1240 det1468
mzz (8.5, 1) (8, 1)           @det2451
mz (8.5, 0.5)                 @det474
mx (8.5, 0)                   @det834 det1107 det1492 det1773
mzz (8, 3) (8.5, 3)           @det2384
mz (8.5, 2.5)                 @det424
mx (8.5, 2)                   @det316 det617 det1121 det1257
mzz (8, 5) (8.5, 5)           @det2192
mz (8.5, 4.5)                 @det361
mx (8.5, 4)                   @det73 det323 det431 det805
mzz (8, 7) (8.5, 7)           @det2116
mz (8.5, 6.5)                 @det417
mx (8.5, 6)                   @det1167 det1205 det1277 det1786
mzz (8, 9) (8.5, 9)           @det1794
mz (8.5, 8.5)                 @det429
mx (8.5, 8)                   @det1021 det1240 det1364 det1902
mzz (9, 2) (9.5, 2)           @det317
mz (9.5, 1.5)                 @det342
mx (9.5, 1)                   @det617 det1145 det1773 det2436
mzz (9.5, 4) (9, 4)           @det169
mz (9.5, 3.5)                 @det408
mx (9.5, 3)                   @det73 det1257 det1476 det1578
mzz (9, 6) (9.5, 6)           @det120
mz (9.5, 5.5)                 @det434
mx (9.5, 5)                   @det323 det1205 det1460 det2337
mzz (9, 8) (9.5, 8)           @det626
mz (9.5, 7.5)                 @det457
mx (9.5, 7)                   @det1021 det1167 det1784 det1788
mzz (9, 0) (9.5, 0)           @det184
mz (9.5, 9.5)                 @det326
mx (9.5, 9)                   @det1107 det1407 det1841 det1902

--------          8
mzz (1, 1.5) (0.5, 1.5)       @det137 det1560
mxx (0, 1.5) (0, 1)           @det1145 det1978
mzz (1, 3.5) (0.5, 3.5)       @det137 det1748
mxx (0, 3.5) (0, 3)           @det1476 det1503
mzz (0.5, 5.5) (1, 5.5)       @det372 det1748
mxx (0, 5.5) (0, 5)           @det1354 det2337
mzz (1, 7.5) (0.5, 7.5)       @det368 det372
mxx (0, 7) (0, 7.5)           @det1110 det1788
mzz (1, 9.5) (0.5, 9.5)       @det368 det1560
mxx (0, 9) (0, 9.5)           @det866 det1841
mzz (1.5, 0.5) (2, 0.5)       @det829 det1491
mxx (1, 0.5) (1, 0)           @det1681 det1700
mzz (1.5, 2.5) (2, 2.5)       @det829 det1171
mxx (1, 2) (1, 2.5)           @det636 det2348
mzz (1.5, 4.5) (2, 4.5)       @det454 det1171
mxx (1, 4) (1, 4.5)           @det1139 det1722
mzz (1.5, 6.5) (2, 6.5)       @det454 det2151
mxx (1, 6.5) (1, 6)           @det602 det1004
mzz (1.5, 8.5) (2, 8.5)       @det1491 det2151
mxx (1, 8) (1, 8.5)           @det311 det1323
mzz (3, 1.5) (2.5, 1.5)       @det382 det1094
mxx (2, 1) (2, 1.5)           @det1526 det1715
mzz (2.5, 3.5) (3, 3.5)       @det382 det555
mxx (2, 3.5) (2, 3)           @det1459 det2047
mzz (2.5, 5.5) (3, 5.5)       @det302 det555
mxx (2, 5.5) (2, 5)           @det1530 det2485
mzz (2.5, 7.5) (3, 7.5)       @det302 det2257
mxx (2, 7) (2, 7.5)           @det575 det1324
mzz (2.5, 9.5) (3, 9.5)       @det1094 det2257
mxx (2, 9.5) (2, 9)           @det264 det2359
mzz (3.5, 0.5) (4, 0.5)       @det1041 det2288
mxx (3, 0) (3, 0.5)           @det210 det2082
mzz (3.5, 2.5) (4, 2.5)       @det789 det2288
mxx (3, 2.5) (3, 2)           @det312 det1856
mzz (4, 4.5) (3.5, 4.5)       @det789 det1018
mxx (3, 4.5) (3, 4)           @det47 det78
mzz (3.5, 6.5) (4, 6.5)       @det290 det1018
mxx (3, 6) (3, 6.5)           @det1369 det2097
mzz (3.5, 8.5) (4, 8.5)       @det290 det1041
mxx (3, 8.5) (3, 8)           @det1567 det1764
mzz (5, 1.5) (4.5, 1.5)       @det779 det1772
mxx (4, 1.5) (4, 1)           @det1851 det2141
mzz (5, 3.5) (4.5, 3.5)       @det779 det1965
mxx (4, 3) (4, 3.5)           @det1236 det1558
mzz (5, 5.5) (4.5, 5.5)       @det1965 det2019
mxx (4, 5) (4, 5.5)           @det702 det1891
mzz (5, 7.5) (4.5, 7.5)       @det979 det2019
mxx (4, 7) (4, 7.5)           @det1818 det2045
mzz (5, 9.5) (4.5, 9.5)       @det979 det1772
mxx (4, 9.5) (4, 9)           @det1226 det2013
mzz (5.5, 0.5) (6, 0.5)       @det1898 det2261
mxx (5, 0) (5, 0.5)           @det1216 det2153
mzz (5.5, 2.5) (6, 2.5)       @det1264 det1898
mxx (5, 2) (5, 2.5)           @det647 det2350
mzz (5.5, 4.5) (6, 4.5)       @det1264 det1698
mxx (5, 4.5) (5, 4)           @det601 det2355
mzz (6, 6.5) (5.5, 6.5)       @det304 det1698
mxx (5, 6) (5, 6.5)           @det1667 det2148
mzz (5.5, 8.5) (6, 8.5)       @det304 det2261
mxx (5, 8) (5, 8.5)           @det216 det1194
mzz (6.5, 1.5) (7, 1.5)       @det725 det2325
mxx (6, 1.5) (6, 1)           @det1881 det1885
mzz (6.5, 3.5) (7, 3.5)       @det758 det2325
mxx (6, 3.5) (6, 3)           @det812 det2281
mzz (6.5, 5.5) (7, 5.5)       @det758 det2062
mxx (6, 5) (6, 5.5)           @det1334 det1707
mzz (6.5, 7.5) (7, 7.5)       @det274 det2062
mxx (6, 7.5) (6, 7)           @det1941 det2073
mzz (7, 9.5) (6.5, 9.5)       @det274 det725
mxx (6, 9.5) (6, 9)           @det1468 det2294
mzz (7.5, 0.5) (8, 0.5)       @det340 det2157
mxx (7, 0.5) (7, 0)           @det129 det1492
mzz (7.5, 2.5) (8, 2.5)       @det396 det2157
mxx (7, 2) (7, 2.5)           @det87 det1121
mzz (7.5, 4.5) (8, 4.5)       @det396 det913
mxx (7, 4.5) (7, 4)           @det431 det2444
mzz (7.5, 6.5) (8, 6.5)       @det101 det913
mxx (7, 6.5) (7, 6)           @det1277 det1742
mzz (7.5, 8.5) (8, 8.5)       @det101 det340
mxx (7, 8) (7, 8.5)           @det508 det1240
mzz (8.5, 1.5) (9, 1.5)       @det2384 det2451
mxx (8, 1) (8, 1.5)           @det316 det617
mzz (8.5, 3.5) (9, 3.5)       @det2192 det2384
mxx (8, 3.5) (8, 3)           @det73 det805
mzz (9, 5.5) (8.5, 5.5)       @det2116 det2192
mxx (8, 5.5) (8, 5)           @det1205 det1786
mzz (8.5, 7.5) (9, 7.5)       @det1794 det2116
mxx (8, 7.5) (8, 7)           @det1021 det1364
mzz (8.5, 9.5) (9, 9.5)       @det1794 det2451
mxx (8, 9) (8, 9.5)           @det834 det1107
mzz (9.5, 0.5) (0, 0.5)       @det184 det317
mxx (9, 0) (9, 0.5)           @det1773 det2436
mzz (0, 2.5) (9.5, 2.5)       @det169 det317
mxx (9, 2) (9, 2.5)           @det1257 det1578
mzz (9.5, 4.5) (0, 4.5)       @det120 det169
mxx (9, 4) (9, 4.5)           @det323 det1460
mzz (9.5, 6.5) (0, 6.5)       @det120 det626
mxx (9, 6.5) (9, 6)           @det1167 det1784
mzz (0, 8.5) (9.5, 8.5)       @det184 det626
mxx (9, 8) (9, 8.5)           @det1407 det1902
mzz (0.5, 0) (0, 0)           @noisy det479 det1560
mz (0.5, 0.5)                 @noisy det469 det479
mx (0.5, 1)                   @noisy det1145 det1700 det1773 det1978
mzz (0, 2) (0.5, 2)           @noisy det137 det2104
mz (0.5, 2.5)                 @noisy det387 det2104
mx (0.5, 3)                   @noisy det1257 det1476 det1503 det2348
mzz (0, 4) (0.5, 4)           @noisy det98 det1748
mz (0.5, 4.5)                 @noisy det98 det394
mx (0.5, 5)                   @noisy det323 det1354 det1722 det2337
mzz (0.5, 6) (0, 6)           @noisy det372 det514
mz (0.5, 6.5)                 @noisy det447 det514
mx (0.5, 7)                   @noisy det1004 det1110 det1167 det1788
mzz (0, 8) (0.5, 8)           @noisy det368 det1679
mz (0.5, 8.5)                 @noisy det330 det1679
mx (0.5, 9)                   @noisy det866 det1323 det1841 det1902
mzz (1, 1) (1.5, 1)           @noisy det54 det829
mz (1.5, 1.5)                 @noisy det54 det346
mx (1.5, 2)                   @noisy det636 det1145 det1526 det2348
mzz (1, 3) (1.5, 3)           @noisy det1171 det2364
mz (1.5, 3.5)                 @noisy det494 det2364
mx (1.5, 4)                   @noisy det1139 det1476 det1722 det2047
mzz (1.5, 5) (1, 5)           @noisy det454 det612
mz (1.5, 5.5)                 @noisy det439 det612
mx (1.5, 6)                   @noisy det602 det1004 det1530 det2337
mzz (1, 7) (1.5, 7)           @noisy det2151 det2332
mz (1.5, 7.5)                 @noisy det374 det2332
mx (1.5, 8)                   @noisy det311 det1323 det1324 det1788
mzz (1, 9) (1.5, 9)           @noisy det1491 det2338
mz (1.5, 9.5)                 @noisy det332 det2338
mx (1.5, 0)                   @noisy det1681 det1700 det1841 det2359
mzz (2, 0) (2.5, 0)           @noisy det675 det1094
mz (2.5, 0.5)                 @noisy det412 det675
mx (2.5, 1)                   @noisy det1526 det1681 det1715 det2082
mzz (2.5, 2) (2, 2)           @noisy det382 det2376
mz (2.5, 2.5)                 @noisy det445 det2376
mx (2.5, 3)                   @noisy det312 det636 det1459 det2047
mzz (2, 4) (2.5, 4)           @noisy det555 det1396
mz (2.5, 4.5)                 @noisy det320 det1396
mx (2.5, 5)                   @noisy det47 det1139 det1530 det2485
mzz (2, 6) (2.5, 6)           @noisy det302 det2115
mz (2.5, 6.5)                 @noisy det443 det2115
mx (2.5, 7)                   @noisy det575 det602 det1324 det1369
mzz (2.5, 8) (2, 8)           @noisy det2257 det2284
mz (2.5, 8.5)                 @noisy det336 det2284
mx (2.5, 9)                   @noisy det264 det311 det1567 det2359
mzz (3, 1) (3.5, 1)           @noisy det543 det2288
mz (3.5, 1.5)                 @noisy det401 det543
mx (3.5, 2)                   @noisy det312 det1715 det1856 det2141
mzz (3, 3) (3.5, 3)           @noisy det789 det1693
mz (3.5, 3.5)                 @noisy det310 det1693
mx (3.5, 4)                   @noisy det47 det78 det1459 det1558
mzz (3.5, 5) (3, 5)           @noisy det1018 det1489
mz (3.5, 5.5)                 @noisy det314 det1489
mx (3.5, 6)                   @noisy det1369 det1891 det2097 det2485
mzz (3, 7) (3.5, 7)           @noisy det290 det414
mz (3.5, 7.5)                 @noisy det414 det433
mx (3.5, 8)                   @noisy det575 det1567 det1764 det2045
mzz (3, 9) (3.5, 9)           @noisy det1041 det1810
mz (3.5, 9.5)                 @noisy det435 det1810
mx (3.5, 0)                   @noisy det210 det264 det1226 det2082
mzz (4, 0) (4.5, 0)           @noisy det121 det1772
mz (4.5, 0.5)                 @noisy det121 det467
mx (4.5, 1)                   @noisy det210 det1216 det1851 det2141
mzz (4.5, 2) (4, 2)           @noisy det779 det1542
mz (4.5, 2.5)                 @noisy det384 det1542
mx (4.5, 3)                   @noisy det1236 det1558 det1856 det2350
mzz (4, 4) (4.5, 4)           @noisy det1965 det2416
mz (4.5, 4.5)                 @noisy det392 det2416
mx (4.5, 5)                   @noisy det78 det601 det702 det1891
mzz (4, 6) (4.5, 6)           @noisy det1495 det2019
mz (4.5, 6.5)                 @noisy det511 det1495
mx (4.5, 7)                   @noisy det1818 det2045 det2097 det2148
mzz (4.5, 8) (4, 8)           @noisy det281 det979
mz (4.5, 8.5)                 @noisy det281 det452
mx (4.5, 9)                   @noisy det1194 det1226 det1764 det2013
mzz (5.5, 1) (5, 1)           @noisy det792 det1898
mz (5.5, 1.5)                 @noisy det344 det792
mx (5.5, 2)                   @noisy det647 det1851 det1881 det2350
mzz (5, 3) (5.5, 3)           @noisy det140 det1264
mz (5.5, 3.5)                 @noisy det140 det428
mx (5.5, 4)                   @noisy det601 det1236 det2281 det2355
mzz (5, 5) (5.5, 5)           @noisy det1097 det1698
mz (5.5, 5.5)                 @noisy det498 det1097
mx (5.5, 6)                   @noisy det702 det1667 det1707 det2148
mzz (5.5, 7) (5, 7)           @noisy det304 det565
mz (5.5, 7.5)                 @noisy det325 det565
mx (5.5, 8)                   @noisy det216 det1194 det1818 det2073
mzz (5, 9) (5.5, 9)           @noisy det2261 det2356
mz (5.5, 9.5)                 @noisy det375 det2356
mx (5.5, 0)                   @noisy det1216 det1468 det2013 det2153
mzz (6.5, 0) (6, 0)           @noisy det456 det725
mz (6.5, 0.5)                 @noisy det381 det456
mx (6.5, 1)                   @noisy det1492 det1881 det1885 det2153
mzz (6, 2) (6.5, 2)           @noisy det1879 det2325
mz (6.5, 2.5)                 @noisy det339 det1879
mx (6.5, 3)                   @noisy det647 det812 det1121 det2281
mzz (6, 4) (6.5, 4)           @noisy det758 det1939
mz (6.5, 4.5)                 @noisy det471 det1939
mx (6.5, 5)                   @noisy det431 det1334 det1707 det2355
mzz (6, 6) (6.5, 6)           @noisy det1740 det2062
mz (6.5, 6.5)                 @noisy det501 det1740
mx (6.5, 7)                   @noisy det1277 det1667 det1941 det2073
mzz (6, 8) (6.5, 8)           @noisy det274 det2344
mz (6.5, 8.5)                 @noisy det465 det2344
mx (6.5, 9)                   @noisy det216 det1240 det1468 det2294
mzz (7, 1) (7.5, 1)           @noisy det123 det2157
mz (7.5, 1.5)                 @noisy det123 det400
mx (7.5, 2)                   @noisy det87 det617 det1121 det1885
mzz (7.5, 3) (7, 3)           @noisy det396 det1467
mz (7.5, 3.5)                 @noisy det309 det1467
mx (7.5, 4)                   @noisy det73 det431 det812 det2444
mzz (7, 5) (7.5, 5)           @noisy det913 det1201
mz (7.5, 5.5)                 @noisy det313 det1201
mx (7.5, 6)                   @noisy det1205 det1277 det1334 det1742
mzz (7, 7) (7.5, 7)           @noisy det101 det1511
mz (7.5, 7.5)                 @noisy det354 det1511
mx (7.5, 8)                   @noisy det508 det1021 det1240 det1941
mzz (7, 9) (7.5, 9)           @noisy det340 det1499
mz (7.5, 9.5)                 @noisy det411 det1499
mx (7.5, 0)                   @noisy det129 det1107 det1492 det2294
mzz (8.5, 0) (8, 0)           @noisy det1716 det2451
mz (8.5, 0.5)                 @noisy det474 det1716
mx (8.5, 1)                   @noisy det129 det316 det617 det2436
mzz (8, 2) (8.5, 2)           @noisy det1699 det2384
mz (8.5, 2.5)                 @noisy det424 det1699
mx (8.5, 3)                   @noisy det73 det87 det805 det1578
mzz (8, 4) (8.5, 4)           @noisy det1319 det2192
mz (8.5, 4.5)                 @noisy det361 det1319
mx (8.5, 5)                   @noisy det1205 det1460 det1786 det2444
mzz (8.5, 6) (8, 6)           @noisy det470 det2116
mz (8.5, 6.5)                 @noisy det417 det470
mx (8.5, 7)                   @noisy det1021 det1364 det1742 det1784
mzz (8, 8) (8.5, 8)           @noisy det213 det1794
mz (8.5, 8.5)                 @noisy det213 det429
mx (8.5, 9)                   @noisy det508 det834 det1107 det1407
mzz (9, 1) (9.5, 1)           @noisy det317 det525
mz (9.5, 1.5)                 @noisy det342 det525
mx (9.5, 2)                   @noisy det316 det1257 det1578 det1978
mzz (9, 3) (9.5, 3)           @noisy det139 det169
mz (9.5, 3.5)                 @noisy det139 det408
mx (9.5, 4)                   @noisy det323 det805 det1460 det1503
mzz (9.5, 5) (9, 5)           @noisy det59 det120
mz (9.5, 5.5)                 @noisy det59 det434
mx (9.5, 6)                   @noisy det1167 det1354 det1784 det1786
mzz (9, 7) (9.5, 7)           @noisy det626 det922
mz (9.5, 7.5)                 @noisy det457 det922
mx (9.5, 8)                   @noisy det1110 det1364 det1407 det1902
mzz (9, 9) (9.5, 9)           @noisy det184 det212
mz (9.5, 9.5)                 @noisy det212 det326
mx (9.5, 0)                   @noisy det834 det866 det1773 det2436

--------          9
mxx (1, 1.5) (1, 2)           @det1145 det1978
mx (0.5, 1.5)                 @det791 det1145
mz (0, 1.5)                   @det317 det525 det1560 det2104
mxx (1, 3.5) (1, 4)           @det1476 det1503
mx (0.5, 3.5)                 @det908 det1476
mz (0, 3.5)                   @det98 det137 det139 det169
mxx (1, 6) (1, 5.5)           @det1354 det2337
mx (0.5, 5.5)                 @det953 det2337
mz (0, 5.5)                   @det59 det120 det514 det1748
mxx (1, 7.5) (1, 8)           @det1110 det1788
mx (0.5, 7.5)                 @det796 det1788
mz (0, 7.5)                   @det372 det626 det922 det1679
mxx (1, 0) (1, 9.5)           @det866 det1841
mx (0.5, 9.5)                 @det918 det1841
mz (0, 9.5)                   @det184 det212 det368 det479
mxx (2, 0.5) (2, 1)           @det1681 det1700
mx (1.5, 0.5)                 @det911 det1681
mz (1, 0.5)                   @det54 det479 det1491 det1560
mxx (2, 3) (2, 2.5)           @det636 det2348
mx (1.5, 2.5)                 @det636 det810
mz (1, 2.5)                   @det137 det829 det2104 det2364
mxx (2, 4.5) (2, 5)           @det1139 det1722
mx (1.5, 4.5)                 @det811 det1139
mz (1, 4.5)                   @det98 det612 det1171 det1748
mxx (2, 6.5) (2, 7)           @det602 det1004
mx (1.5, 6.5)                 @det602 det915
mz (1, 6.5)                   @det372 det454 det514 det2332
mxx (2, 9) (2, 8.5)           @det311 det1323
mx (1.5, 8.5)                 @det311 det921
mz (1, 8.5)                   @det368 det1679 det2151 det2338
mxx (3, 1.5) (3, 2)           @det1526 det1715
mx (2.5, 1.5)                 @det836 det1715
mz (2, 1.5)                   @det54 det829 det1094 det2376
mxx (3, 3.5) (3, 4)           @det1459 det2047
mx (2.5, 3.5)                 @det840 det1459
mz (2, 3.5)                   @det382 det1171 det1396 det2364
mxx (3, 5.5) (3, 6)           @det1530 det2485
mx (2.5, 5.5)                 @det831 det2485
mz (2, 5.5)                   @det454 det555 det612 det2115
mxx (3, 7.5) (3, 8)           @det575 det1324
mx (2.5, 7.5)                 @det575 det892
mz (2, 7.5)                   @det302 det2151 det2284 det2332
mxx (3, 9.5) (3, 0)           @det264 det2359
mx (2.5, 9.5)                 @det264 det876
mz (2, 9.5)                   @det675 det1491 det2257 det2338
mxx (4, 0.5) (4, 1)           @det210 det2082
mx (3.5, 0.5)                 @det210 det794
mz (3, 0.5)                   @det543 det675 det1041 det1094
mxx (4, 2.5) (4, 3)           @det312 det1856
mx (3.5, 2.5)                 @det967 det1856
mz (3, 2.5)                   @det382 det1693 det2288 det2376
mxx (4, 4.5) (4, 5)           @det47 det78
mx (3.5, 4.5)                 @det78 det839
mz (3, 4.5)                   @det555 det789 det1396 det1489
mxx (4, 6.5) (4, 7)           @det1369 det2097
mx (3.5, 6.5)                 @det849 det2097
mz (3, 6.5)                   @det302 det414 det1018 det2115
mxx (4, 9) (4, 8.5)           @det1567 det1764
mx (3.5, 8.5)                 @det971 det1764
mz (3, 8.5)                   @det290 det1810 det2257 det2284
mxx (5, 1.5) (5, 2)           @det1851 det2141
mx (4.5, 1.5)                 @det993 det1851
mz (4, 1.5)                   @det543 det1542 det1772 det2288
mxx (5, 3.5) (5, 4)           @det1236 det1558
mx (4.5, 3.5)                 @det875 det1236
mz (4, 3.5)                   @det779 det789 det1693 det2416
mxx (5, 5.5) (5, 6)           @det702 det1891
mx (4.5, 5.5)                 @det702 det871
mz (4, 5.5)                   @det1018 det1489 det1495 det1965
mxx (5, 7.5) (5, 8)           @det1818 det2045
mx (4.5, 7.5)                 @det826 det1818
mz (4, 7.5)                   @det281 det290 det414 det2019
mxx (5, 9.5) (5, 0)           @det1226 det2013
mx (4.5, 9.5)                 @det800 det2013
mz (4, 9.5)                   @det121 det979 det1041 det1810
mxx (6, 1) (6, 0.5)           @det1216 det2153
mx (5.5, 0.5)                 @det869 det2153
mz (5, 0.5)                   @det121 det792 det1772 det2261
mxx (6, 2.5) (6, 3)           @det647 det2350
mx (5.5, 2.5)                 @det647 det821
mz (5, 2.5)                   @det140 det779 det1542 det1898
mxx (6, 4.5) (6, 5)           @det601 det2355
mx (5.5, 4.5)                 @det846 det2355
mz (5, 4.5)                   @det1097 det1264 det1965 det2416
mxx (6, 6.5) (6, 7)           @det1667 det2148
mx (5.5, 6.5)                 @det823 det1667
mz (5, 6.5)                   @det565 det1495 det1698 det2019
mxx (6, 8.5) (6, 9)           @det216 det1194
mx (5.5, 8.5)                 @det216 det919
mz (5, 8.5)                   @det281 det304 det979 det2356
mxx (7, 1.5) (7, 2)           @det1881 det1885
mx (6.5, 1.5)                 @det1001 det1885
mz (6, 1.5)                   @det725 det792 det1879 det1898
mxx (7, 4) (7, 3.5)           @det812 det2281
mx (6.5, 3.5)                 @det812 det851
mz (6, 3.5)                   @det140 det1264 det1939 det2325
mxx (7, 5.5) (7, 6)           @det1334 det1707
mx (6.5, 5.5)                 @det806 det1334
mz (6, 5.5)                   @det758 det1097 det1698 det1740
mxx (7, 7.5) (7, 8)           @det1941 det2073
mx (6.5, 7.5)                 @det842 det1941
mz (6, 7.5)                   @det304 det565 det2062 det2344
mxx (7, 9.5) (7, 0)           @det1468 det2294
mx (6.5, 9.5)                 @det854 det2294
mz (6, 9.5)                   @det274 det456 det2261 det2356
mxx (8, 0.5) (8, 1)           @det129 det1492
mx (7.5, 0.5)                 @det129 det799
mz (7, 0.5)                   @det123 det340 det456 det725
mxx (8, 2.5) (8, 3)           @det87 det1121
mx (7.5, 2.5)                 @det87 det895
mz (7, 2.5)                   @det1467 det1879 det2157 det2325
mxx (8, 4.5) (8, 5)           @det431 det2444
mx (7.5, 4.5)                 @det973 det2444
mz (7, 4.5)                   @det396 det758 det1201 det1939
mxx (8, 7) (8, 6.5)           @det1277 det1742
mx (7.5, 6.5)                 @det824 det1742
mz (7, 6.5)                   @det913 det1511 det1740 det2062
mxx (8, 8.5) (8, 9)           @det508 det1240
mx (7.5, 8.5)                 @det508 det996
mz (7, 8.5)                   @det101 det274 det1499 det2344
mxx (9, 1.5) (9, 2)           @det316 det617
mx (8.5, 1.5)                 @det316 det930
mz (8, 1.5)                   @det123 det1699 det2157 det2451
mxx (9, 3.5) (9, 4)           @det73 det805
mx (8.5, 3.5)                 @det805 det940
mz (8, 3.5)                   @det396 det1319 det1467 det2384
mxx (9, 5.5) (9, 6)           @det1205 det1786
mx (8.5, 5.5)                 @det878 det1786
mz (8, 5.5)                   @det470 det913 det1201 det2192
mxx (9, 7.5) (9, 8)           @det1021 det1364
mx (8.5, 7.5)                 @det813 det1364
mz (8, 7.5)                   @det101 det213 det1511 det2116
mxx (9, 0) (9, 9.5)           @det834 det1107
mx (8.5, 9.5)                 @det834 det886
mz (8, 9.5)                   @det340 det1499 det1716 det1794
mxx (0, 1) (0, 0.5)           @det1773 det2436
mx (9.5, 0.5)                 @det927 det1773
mz (9, 0.5)                   @det184 det525 det1716 det2451
mxx (0, 2.5) (0, 3)           @det1257 det1578
mx (9.5, 2.5)                 @det785 det1257
mz (9, 2.5)                   @det139 det317 det1699 det2384
mxx (0, 4.5) (0, 5)           @det323 det1460
mx (9.5, 4.5)                 @det323 det945
mz (9, 4.5)                   @det59 det169 det1319 det2192
mxx (0, 7) (0, 6.5)           @det1167 det1784
mx (9.5, 6.5)                 @det936 det1167
mz (9, 6.5)                   @det120 det470 det922 det2116
mxx (0, 8.5) (0, 9)           @det1407 det1902
mx (9.5, 8.5)                 @det850 det1902
mz (9, 8.5)                   @det212 det213 det626 det1794
mxx (0.5, 0.5) (0.5, 0)       @noisy det1700 det2436
mzz (1, 1) (0.5, 1)           @noisy det479 det1560
mxx (0.5, 2.5) (0.5, 2)       @noisy det1578 det2348
mzz (1, 3) (0.5, 3)           @noisy det137 det2104
mxx (0.5, 4.5) (0.5, 4)       @noisy det1460 det1722
mzz (0.5, 5) (1, 5)           @noisy det98 det1748
mxx (0.5, 6.5) (0.5, 6)       @noisy det1004 det1784
mzz (1, 7) (0.5, 7)           @noisy det372 det514
mxx (0.5, 8.5) (0.5, 8)       @noisy det1323 det1407
mzz (1, 9) (0.5, 9)           @noisy det368 det1679
mxx (1.5, 1.5) (1.5, 1)       @noisy det1526 det1978
mzz (1.5, 2) (2, 2)           @noisy det54 det829
mxx (1.5, 3.5) (1.5, 3)       @noisy det1503 det2047
mzz (1.5, 4) (2, 4)           @noisy det1171 det2364
mxx (1.5, 5) (1.5, 5.5)       @noisy det1354 det1530
mzz (1.5, 6) (2, 6)           @noisy det454 det612
mxx (1.5, 7.5) (1.5, 7)       @noisy det1110 det1324
mzz (1.5, 8) (2, 8)           @noisy det2151 det2332
mxx (1.5, 9.5) (1.5, 9)       @noisy det866 det2359
mzz (1.5, 0) (2, 0)           @noisy det1491 det2338
mxx (2.5, 0.5) (2.5, 0)       @noisy det1700 det2082
mzz (3, 1) (2.5, 1)           @noisy det675 det1094
mxx (2.5, 2) (2.5, 2.5)       @noisy det312 det2348
mzz (2.5, 3) (3, 3)           @noisy det382 det2376
mxx (2.5, 4) (2.5, 4.5)       @noisy det47 det1722
mzz (2.5, 5) (3, 5)           @noisy det555 det1396
mxx (2.5, 6.5) (2.5, 6)       @noisy det1004 det1369
mzz (2.5, 7) (3, 7)           @noisy det302 det2115
mxx (2.5, 8) (2.5, 8.5)       @noisy det1323 det1567
mzz (2.5, 9) (3, 9)           @noisy det2257 det2284
mxx (3.5, 1) (3.5, 1.5)       @noisy det1526 det2141
mzz (3.5, 2) (4, 2)           @noisy det543 det2288
mxx (3.5, 3) (3.5, 3.5)       @noisy det1558 det2047
mzz (4, 4) (3.5, 4)           @noisy det789 det1693
mxx (3.5, 5) (3.5, 5.5)       @noisy det1530 det1891
mzz (3.5, 6) (4, 6)           @noisy det1018 det1489
mxx (3.5, 7) (3.5, 7.5)       @noisy det1324 det2045
mzz (3.5, 8) (4, 8)           @noisy det290 det414
mxx (3.5, 9) (3.5, 9.5)       @noisy det1226 det2359
mzz (3.5, 0) (4, 0)           @noisy det1041 det1810
mxx (4.5, 0.5) (4.5, 0)       @noisy det1216 det2082
mzz (5, 1) (4.5, 1)           @noisy det121 det1772
mxx (4.5, 2) (4.5, 2.5)       @noisy det312 det2350
mzz (5, 3) (4.5, 3)           @noisy det779 det1542
mxx (4.5, 4.5) (4.5, 4)       @noisy det47 det601
mzz (5, 5) (4.5, 5)           @noisy det1965 det2416
mxx (4.5, 6.5) (4.5, 6)       @noisy det1369 det2148
mzz (5, 7) (4.5, 7)           @noisy det1495 det2019
mxx (4.5, 8) (4.5, 8.5)       @noisy det1194 det1567
mzz (5, 9) (4.5, 9)           @noisy det281 det979
mxx (5.5, 1) (5.5, 1.5)       @noisy det1881 det2141
mzz (5.5, 2) (6, 2)           @noisy det792 det1898
mxx (5.5, 3) (5.5, 3.5)       @noisy det1558 det2281
mzz (5.5, 4) (6, 4)           @noisy det140 det1264
mxx (5.5, 5.5) (5.5, 5)       @noisy det1707 det1891
mzz (6, 6) (5.5, 6)           @noisy det1097 det1698
mxx (5.5, 7) (5.5, 7.5)       @noisy det2045 det2073
mzz (5.5, 8) (6, 8)           @noisy det304 det565
mxx (5.5, 9) (5.5, 9.5)       @noisy det1226 det1468
mzz (5.5, 0) (6, 0)           @noisy det2261 det2356
mxx (6.5, 0) (6.5, 0.5)       @noisy det1216 det1492
mzz (6.5, 1) (7, 1)           @noisy det456 det725
mxx (6.5, 2.5) (6.5, 2)       @noisy det1121 det2350
mzz (6.5, 3) (7, 3)           @noisy det1879 det2325
mxx (6.5, 4.5) (6.5, 4)       @noisy det431 det601
mzz (6.5, 5) (7, 5)           @noisy det758 det1939
mxx (6.5, 6) (6.5, 6.5)       @noisy det1277 det2148
mzz (6.5, 7) (7, 7)           @noisy det1740 det2062
mxx (6.5, 8.5) (6.5, 8)       @noisy det1194 det1240
mzz (7, 9) (6.5, 9)           @noisy det274 det2344
mxx (7.5, 1.5) (7.5, 1)       @noisy det617 det1881
mzz (7.5, 2) (8, 2)           @noisy det123 det2157
mxx (7.5, 3) (7.5, 3.5)       @noisy det73 det2281
mzz (7.5, 4) (8, 4)           @noisy det396 det1467
mxx (7.5, 5) (7.5, 5.5)       @noisy det1205 det1707
mzz (7.5, 6) (8, 6)           @noisy det913 det1201
mxx (7.5, 7.5) (7.5, 7)       @noisy det1021 det2073
mzz (7.5, 8) (8, 8)           @noisy det101 det1511
mxx (7.5, 9.5) (7.5, 9)       @noisy det1107 det1468
mzz (7.5, 0) (8, 0)           @noisy det340 det1499
mxx (8.5, 0) (8.5, 0.5)       @noisy det1492 det2436
mzz (8.5, 1) (9, 1)           @noisy det1716 det2451
mxx (8.5, 2.5) (8.5, 2)       @noisy det1121 det1578
mzz (8.5, 3) (9, 3)           @noisy det1699 det2384
mxx (8.5, 4.5) (8.5, 4)       @noisy det431 det1460
mzz (9, 5) (8.5, 5)           @noisy det1319 det2192
mxx (8.5, 6) (8.5, 6.5)       @noisy det1277 det1784
mzz (8.5, 7) (9, 7)           @noisy det470 det2116
mxx (8.5, 8.5) (8.5, 8)       @noisy det1240 det1407
mzz (8.5, 9) (9, 9)           @noisy det213 det1794
mxx (9.5, 1.5) (9.5, 1)       @noisy det617 det1978
mzz (0, 2) (9.5, 2)           @noisy det317 det525
mxx (9.5, 3.5) (9.5, 3)       @noisy det73 det1503
mzz (9.5, 4) (0, 4)           @noisy det139 det169
mxx (9.5, 5) (9.5, 5.5)       @noisy det1205 det1354
mzz (9.5, 6) (0, 6)           @noisy det59 det120
mxx (9.5, 7) (9.5, 7.5)       @noisy det1021 det1110
mzz (0, 8) (9.5, 8)           @noisy det626 det922
mxx (9.5, 9.5) (9.5, 9)       @noisy det866 det1107
mzz (9.5, 0) (0, 0)           @noisy det184 det212

--------         10
mxx (0, 1.5) (0, 2)           @noisy det579 det1978
mx (0.5, 1.5)                 @noisy det579 det791
mz (1, 1.5)                   @noisy det54 det137 det479 det829
mxx (0, 3.5) (0, 4)           @noisy det868 det1503
mx (0.5, 3.5)                 @noisy det868 det908
mz (1, 3.5)                   @noisy det1171 det1748 det2104 det2364
mxx (0, 5.5) (0, 6)           @noisy det1354 det2251
mx (0.5, 5.5)                 @noisy det953 det2251
mz (1, 5.5)                   @noisy det98 det372 det454 det612
mxx (0, 7.5) (0, 8)           @noisy det1110 det1123
mx (0.5, 7.5)                 @noisy det796 det1123
mz (1, 7.5)                   @noisy det368 det514 det2151 det2332
mxx (0, 9.5) (0, 0)           @noisy det609 det866
mx (0.5, 9.5)                 @noisy det609 det918
mz (1, 9.5)                   @noisy det1491 det1560 det1679 det2338
mxx (1, 0.5) (1, 1)           @noisy det1231 det1700
mx (1.5, 0.5)                 @noisy det911 det1231
mz (2, 0.5)                   @noisy det675 det829 det1094 det2338
mxx (1, 2.5) (1, 3)           @noisy det1293 det2348
mx (1.5, 2.5)                 @noisy det810 det1293
mz (2, 2.5)                   @noisy det54 det382 det1171 det2376
mxx (1, 4.5) (1, 5)           @noisy det1722 det1878
mx (1.5, 4.5)                 @noisy det811 det1878
mz (2, 4.5)                   @noisy det454 det555 det1396 det2364
mxx (1, 6.5) (1, 7)           @noisy det1004 det1452
mx (1.5, 6.5)                 @noisy det915 det1452
mz (2, 6.5)                   @noisy det302 det612 det2115 det2151
mxx (1, 8.5) (1, 9)           @noisy det977 det1323
mx (1.5, 8.5)                 @noisy det921 det977
mz (2, 8.5)                   @noisy det1491 det2257 det2284 det2332
mxx (2, 1.5) (2, 2)           @noisy det144 det1526
mx (2.5, 1.5)                 @noisy det144 det836
mz (3, 1.5)                   @noisy det382 det543 det675 det2288
mxx (2, 3.5) (2, 4)           @noisy det1165 det2047
mx (2.5, 3.5)                 @noisy det840 det1165
mz (3, 3.5)                   @noisy det555 det789 det1693 det2376
mxx (2, 5.5) (2, 6)           @noisy det628 det1530
mx (2.5, 5.5)                 @noisy det628 det831
mz (3, 5.5)                   @noisy det302 det1018 det1396 det1489
mxx (2, 7.5) (2, 8)           @noisy det338 det1324
mx (2.5, 7.5)                 @noisy det338 det892
mz (3, 7.5)                   @noisy det290 det414 det2115 det2257
mxx (2, 9.5) (2, 0)           @noisy det1457 det2359
mx (2.5, 9.5)                 @noisy det876 det1457
mz (3, 9.5)                   @noisy det1041 det1094 det1810 det2284
mxx (3, 1) (3, 0.5)           @noisy det60 det2082
mx (3.5, 0.5)                 @noisy det60 det794
mz (4, 0.5)                   @noisy det121 det1772 det1810 det2288
mxx (3, 2.5) (3, 3)           @noisy det312 det1232
mx (3.5, 2.5)                 @noisy det967 det1232
mz (4, 2.5)                   @noisy det543 det779 det789 det1542
mxx (3, 4.5) (3, 5)           @noisy det47 det1287
mx (3.5, 4.5)                 @noisy det839 det1287
mz (4, 4.5)                   @noisy det1018 det1693 det1965 det2416
mxx (3, 7) (3, 6.5)           @noisy det1369 det1743
mx (3.5, 6.5)                 @noisy det849 det1743
mz (4, 6.5)                   @noisy det290 det1489 det1495 det2019
mxx (3, 8.5) (3, 9)           @noisy det1567 det1670
mx (3.5, 8.5)                 @noisy det971 det1670
mz (4, 8.5)                   @noisy det281 det414 det979 det1041
mxx (4, 1.5) (4, 2)           @noisy det1249 det2141
mx (4.5, 1.5)                 @noisy det993 det1249
mz (5, 1.5)                   @noisy det121 det779 det792 det1898
mxx (4, 4) (4, 3.5)           @noisy det576 det1558
mx (4.5, 3.5)                 @noisy det576 det875
mz (5, 3.5)                   @noisy det140 det1264 det1542 det1965
mxx (4, 5.5) (4, 6)           @noisy det661 det1891
mx (4.5, 5.5)                 @noisy det661 det871
mz (5, 5.5)                   @noisy det1097 det1698 det2019 det2416
mxx (4, 7.5) (4, 8)           @noisy det1776 det2045
mx (4.5, 7.5)                 @noisy det826 det1776
mz (5, 7.5)                   @noisy det304 det565 det979 det1495
mxx (4, 9.5) (4, 0)           @noisy det1226 det1478
mx (4.5, 9.5)                 @noisy det800 det1478
mz (5, 9.5)                   @noisy det281 det1772 det2261 det2356
mxx (5, 0.5) (5, 1)           @noisy det5 det1216
mx (5.5, 0.5)                 @noisy det5 det869
mz (6, 0.5)                   @noisy det456 det725 det1898 det2356
mxx (5, 3) (5, 2.5)           @noisy det1398 det2350
mx (5.5, 2.5)                 @noisy det821 det1398
mz (6, 2.5)                   @noisy det792 det1264 det1879 det2325
mxx (5, 4.5) (5, 5)           @noisy det601 det1355
mx (5.5, 4.5)                 @noisy det846 det1355
mz (6, 4.5)                   @noisy det140 det758 det1698 det1939
mxx (5, 6.5) (5, 7)           @noisy det1037 det2148
mx (5.5, 6.5)                 @noisy det823 det1037
mz (6, 6.5)                   @noisy det304 det1097 det1740 det2062
mxx (5, 9) (5, 8.5)           @noisy det1194 det1384
mx (5.5, 8.5)                 @noisy det919 det1384
mz (6, 8.5)                   @noisy det274 det565 det2261 det2344
mxx (6, 1.5) (6, 2)           @noisy det1881 det2417
mx (6.5, 1.5)                 @noisy det1001 det2417
mz (7, 1.5)                   @noisy det123 det456 det2157 det2325
mxx (6, 3.5) (6, 4)           @noisy det2281 det2408
mx (6.5, 3.5)                 @noisy det851 det2408
mz (7, 3.5)                   @noisy det396 det758 det1467 det1879
mxx (6, 6) (6, 5.5)           @noisy det1022 det1707
mx (6.5, 5.5)                 @noisy det806 det1022
mz (7, 5.5)                   @noisy det913 det1201 det1939 det2062
mxx (6, 7.5) (6, 8)           @noisy det1493 det2073
mx (6.5, 7.5)                 @noisy det842 det1493
mz (7, 7.5)                   @noisy det101 det274 det1511 det1740
mxx (6, 9.5) (6, 0)           @noisy det1468 det1537
mx (6.5, 9.5)                 @noisy det854 det1537
mz (7, 9.5)                   @noisy det340 det725 det1499 det2344
mxx (7, 0.5) (7, 1)           @noisy det623 det1492
mx (7.5, 0.5)                 @noisy det623 det799
mz (8, 0.5)                   @noisy det1499 det1716 det2157 det2451
mxx (7, 2.5) (7, 3)           @noisy det678 det1121
mx (7.5, 2.5)                 @noisy det678 det895
mz (8, 2.5)                   @noisy det123 det396 det1699 det2384
mxx (7, 4.5) (7, 5)           @noisy det431 det1317
mx (7.5, 4.5)                 @noisy det973 det1317
mz (8, 4.5)                   @noisy det913 det1319 det1467 det2192
mxx (7, 6.5) (7, 7)           @noisy det1277 det1358
mx (7.5, 6.5)                 @noisy det824 det1358
mz (8, 6.5)                   @noisy det101 det470 det1201 det2116
mxx (7, 9) (7, 8.5)           @noisy det1240 det2098
mx (7.5, 8.5)                 @noisy det996 det2098
mz (8, 8.5)                   @noisy det213 det340 det1511 det1794
mxx (8, 2) (8, 1.5)           @noisy det617 det2136
mx (8.5, 1.5)                 @noisy det930 det2136
mz (9, 1.5)                   @noisy det317 det525 det1716 det2384
mxx (8, 3.5) (8, 4)           @noisy det73 det476
mx (8.5, 3.5)                 @noisy det476 det940
mz (9, 3.5)                   @noisy det139 det169 det1699 det2192
mxx (8, 5.5) (8, 6)           @noisy det50 det1205
mx (8.5, 5.5)                 @noisy det50 det878
mz (9, 5.5)                   @noisy det59 det120 det1319 det2116
mxx (8, 7.5) (8, 8)           @noisy det1021 det1880
mx (8.5, 7.5)                 @noisy det813 det1880
mz (9, 7.5)                   @noisy det470 det626 det922 det1794
mxx (8, 9.5) (8, 0)           @noisy det1107 det1269
mx (8.5, 9.5)                 @noisy det886 det1269
mz (9, 9.5)                   @noisy det184 det212 det213 det2451
mxx (9, 0.5) (9, 1)           @noisy det1060 det2436
mx (9.5, 0.5)                 @noisy det927 det1060
mz (0, 0.5)                   @noisy det212 det317 det479 det1560
mxx (9, 2.5) (9, 3)           @noisy det111 det1578
mx (9.5, 2.5)                 @noisy det111 det785
mz (0, 2.5)                   @noisy det137 det169 det525 det2104
mxx (9, 5) (9, 4.5)           @noisy det1460 det1598
mx (9.5, 4.5)                 @noisy det945 det1598
mz (0, 4.5)                   @noisy det98 det120 det139 det1748
mxx (9, 6.5) (9, 7)           @noisy det1784 det1926
mx (9.5, 6.5)                 @noisy det936 det1926
mz (0, 6.5)                   @noisy det59 det372 det514 det626
mxx (9, 8.5) (9, 9)           @noisy det1407 det1918
mx (9.5, 8.5)                 @noisy det850 det1918
mz (0, 8.5)                   @noisy det184 det368 det922 det1679
mxx (0.5, 0.5) (0.5, 1)       @noisy det1700 det2436
mzz (1, 0) (0.5, 0)           @noisy det479 det1560
mxx (0.5, 2.5) (0.5, 3)       @noisy det1578 det2348
mzz (1, 2) (0.5, 2)           @noisy det137 det2104
mxx (0.5, 5) (0.5, 4.5)       @noisy det1460 det1722
mzz (1, 4) (0.5, 4)           @noisy det98 det1748
mxx (0.5, 6.5) (0.5, 7)       @noisy det1004 det1784
mzz (0.5, 6) (1, 6)           @noisy det372 det514
mxx (0.5, 8.5) (0.5, 9)       @noisy det1323 det1407
mzz (1, 8) (0.5, 8)           @noisy det368 det1679
mxx (1.5, 1.5) (1.5, 2)       @noisy det1526 det1978
mzz (1.5, 1) (2, 1)           @noisy det54 det829
mxx (1.5, 4) (1.5, 3.5)       @noisy det1503 det2047
mzz (2, 3) (1.5, 3)           @noisy det1171 det2364
mxx (1.5, 5.5) (1.5, 6)       @noisy det1354 det1530
mzz (1.5, 5) (2, 5)           @noisy det454 det612
mxx (1.5, 7.5) (1.5, 8)       @noisy det1110 det1324
mzz (1.5, 7) (2, 7)           @noisy det2151 det2332
mxx (1.5, 0) (1.5, 9.5)       @noisy det866 det2359
mzz (2, 9) (1.5, 9)           @noisy det1491 det2338
mxx (2.5, 0.5) (2.5, 1)       @noisy det1700 det2082
mzz (2.5, 0) (3, 0)           @noisy det675 det1094
mxx (2.5, 2.5) (2.5, 3)       @noisy det312 det2348
mzz (2.5, 2) (3, 2)           @noisy det382 det2376
mxx (2.5, 4.5) (2.5, 5)       @noisy det47 det1722
mzz (2.5, 4) (3, 4)           @noisy det555 det1396
mxx (2.5, 7) (2.5, 6.5)       @noisy det1004 det1369
mzz (3, 6) (2.5, 6)           @noisy det302 det2115
mxx (2.5, 8.5) (2.5, 9)       @noisy det1323 det1567
mzz (2.5, 8) (3, 8)           @noisy det2257 det2284
mxx (3.5, 1.5) (3.5, 2)       @noisy det1526 det2141
mzz (3.5, 1) (4, 1)           @noisy det543 det2288
mxx (3.5, 3.5) (3.5, 4)       @noisy det1558 det2047
mzz (3.5, 3) (4, 3)           @noisy det789 det1693
mxx (3.5, 5.5) (3.5, 6)       @noisy det1530 det1891
mzz (3.5, 5) (4, 5)           @noisy det1018 det1489
mxx (3.5, 7.5) (3.5, 8)       @noisy det1324 det2045
mzz (3.5, 7) (4, 7)           @noisy det290 det414
mxx (3.5, 0) (3.5, 9.5)       @noisy det1226 det2359
mzz (4, 9) (3.5, 9)           @noisy det1041 det1810
mxx (4.5, 0.5) (4.5, 1)       @noisy det1216 det2082
mzz (5, 0) (4.5, 0)           @noisy det121 det1772
mxx (4.5, 2.5) (4.5, 3)       @noisy det312 det2350
mzz (4.5, 2) (5, 2)           @noisy det779 det1542
mxx (4.5, 4.5) (4.5, 5)       @noisy det47 det601
mzz (5, 4) (4.5, 4)           @noisy det1965 det2416
mxx (4.5, 6.5) (4.5, 7)       @noisy det1369 det2148
mzz (5, 6) (4.5, 6)           @noisy det1495 det2019
mxx (4.5, 8.5) (4.5, 9)       @noisy det1194 det1567
mzz (4.5, 8) (5, 8)           @noisy det281 det979
mxx (5.5, 1.5) (5.5, 2)       @noisy det1881 det2141
mzz (5.5, 1) (6, 1)           @noisy det792 det1898
mxx (5.5, 3.5) (5.5, 4)       @noisy det1558 det2281
mzz (5.5, 3) (6, 3)           @noisy det140 det1264
mxx (5.5, 5.5) (5.5, 6)       @noisy det1707 det1891
mzz (5.5, 5) (6, 5)           @noisy det1097 det1698
mxx (5.5, 7.5) (5.5, 8)       @noisy det2045 det2073
mzz (5.5, 7) (6, 7)           @noisy det304 det565
mxx (5.5, 9.5) (5.5, 0)       @noisy det1226 det1468
mzz (5.5, 9) (6, 9)           @noisy det2261 det2356
mxx (6.5, 0.5) (6.5, 1)       @noisy det1216 det1492
mzz (6.5, 0) (7, 0)           @noisy det456 det725
mxx (6.5, 2.5) (6.5, 3)       @noisy det1121 det2350
mzz (6.5, 2) (7, 2)           @noisy det1879 det2325
mxx (6.5, 5) (6.5, 4.5)       @noisy det431 det601
mzz (7, 4) (6.5, 4)           @noisy det758 det1939
mxx (6.5, 6.5) (6.5, 7)       @noisy det1277 det2148
mzz (6.5, 6) (7, 6)           @noisy det1740 det2062
mxx (6.5, 8.5) (6.5, 9)       @noisy det1194 det1240
mzz (6.5, 8) (7, 8)           @noisy det274 det2344
mxx (7.5, 2) (7.5, 1.5)       @noisy det617 det1881
mzz (7.5, 1) (8, 1)           @noisy det123 det2157
mxx (7.5, 3.5) (7.5, 4)       @noisy det73 det2281
mzz (7.5, 3) (8, 3)           @noisy det396 det1467
mxx (7.5, 5.5) (7.5, 6)       @noisy det1205 det1707
mzz (7.5, 5) (8, 5)           @noisy det913 det1201
mxx (7.5, 8) (7.5, 7.5)       @noisy det1021 det2073
mzz (8, 7) (7.5, 7)           @noisy det101 det1511
mxx (7.5, 9.5) (7.5, 0)       @noisy det1107 det1468
mzz (7.5, 9) (8, 9)           @noisy det340 det1499
mxx (8.5, 0.5) (8.5, 1)       @noisy det1492 det2436
mzz (8.5, 0) (9, 0)           @noisy det1716 det2451
mxx (8.5, 2.5) (8.5, 3)       @noisy det1121 det1578
mzz (8.5, 2) (9, 2)           @noisy det1699 det2384
mxx (8.5, 4.5) (8.5, 5)       @noisy det431 det1460
mzz (8.5, 4) (9, 4)           @noisy det1319 det2192
mxx (8.5, 6.5) (8.5, 7)       @noisy det1277 det1784
mzz (8.5, 6) (9, 6)           @noisy det470 det2116
mxx (8.5, 8.5) (8.5, 9)       @noisy det1240 det1407
mzz (8.5, 8) (9, 8)           @noisy det213 det1794
mxx (9.5, 1.5) (9.5, 2)       @noisy det617 det1978
mzz (0, 1) (9.5, 1)           @noisy det317 det525
mxx (9.5, 4) (9.5, 3.5)       @noisy det73 det1503
mzz (0, 3) (9.5, 3)           @noisy det139 det169
mxx (9.5, 5.5) (9.5, 6)       @noisy det1205 det1354
mzz (9.5, 5) (0, 5)           @noisy det59 det120
mxx (9.5, 7.5) (9.5, 8)       @noisy det1021 det1110
mzz (0, 7) (9.5, 7)           @noisy det626 det922
mxx (9.5, 0) (9.5, 9.5)       @noisy det866 det1107
mzz (0, 9) (9.5, 9)           @noisy det184 det212

--------         11
mzz (0, 1.5) (0.5, 1.5)       @noisy det479 det2104
mxx (1, 1) (1, 1.5)           @noisy det579 det1978
mzz (0, 3.5) (0.5, 3.5)       @noisy det98 det2104
mxx (1, 3) (1, 3.5)           @noisy det868 det1503
mzz (0.5, 5.5) (0, 5.5)       @noisy det98 det514
mxx (1, 5) (1, 5.5)           @noisy det1354 det2251
mzz (0, 7.5) (0.5, 7.5)       @noisy det514 det1679
mxx (1, 7.5) (1, 7)           @noisy det1110 det1123
mzz (0, 9.5) (0.5, 9.5)       @noisy det479 det1679
mxx (1, 9) (1, 9.5)           @noisy det609 det866
mzz (1, 0.5) (1.5, 0.5)       @noisy det54 det2338
mxx (2, 0) (2, 0.5)           @noisy det1231 det1700
mzz (1, 2.5) (1.5, 2.5)       @noisy det54 det2364
mxx (2, 2) (2, 2.5)           @noisy det1293 det2348
mzz (1.5, 4.5) (1, 4.5)       @noisy det612 det2364
mxx (2, 4.5) (2, 4)           @noisy det1722 det1878
mzz (1, 6.5) (1.5, 6.5)       @noisy det612 det2332
mxx (2, 6.5) (2, 6)           @noisy det1004 det1452
mzz (1, 8.5) (1.5, 8.5)       @noisy det2332 det2338
mxx (2, 8) (2, 8.5)           @noisy det977 det1323
mzz (2, 1.5) (2.5, 1.5)       @noisy det675 det2376
mxx (3, 1.5) (3, 1)           @noisy det144 det1526
mzz (2, 3.5) (2.5, 3.5)       @noisy det1396 det2376
mxx (3, 3.5) (3, 3)           @noisy det1165 det2047
mzz (2, 5.5) (2.5, 5.5)       @noisy det1396 det2115
mxx (3, 5) (3, 5.5)           @noisy det628 det1530
mzz (2.5, 7.5) (2, 7.5)       @noisy det2115 det2284
mxx (3, 7.5) (3, 7)           @noisy det338 det1324
mzz (2, 9.5) (2.5, 9.5)       @noisy det675 det2284
mxx (3, 9.5) (3, 9)           @noisy det1457 det2359
mzz (3.5, 0.5) (3, 0.5)       @noisy det543 det1810
mxx (4, 0) (4, 0.5)           @noisy det60 det2082
mzz (3, 2.5) (3.5, 2.5)       @noisy det543 det1693
mxx (4, 2) (4, 2.5)           @noisy det312 det1232
mzz (3, 4.5) (3.5, 4.5)       @noisy det1489 det1693
mxx (4, 4.5) (4, 4)           @noisy det47 det1287
mzz (3.5, 6.5) (3, 6.5)       @noisy det414 det1489
mxx (4, 6) (4, 6.5)           @noisy det1369 det1743
mzz (3, 8.5) (3.5, 8.5)       @noisy det414 det1810
mxx (4, 8) (4, 8.5)           @noisy det1567 det1670
mzz (4, 1.5) (4.5, 1.5)       @noisy det121 det1542
mxx (5, 1) (5, 1.5)           @noisy det1249 det2141
mzz (4.5, 3.5) (4, 3.5)       @noisy det1542 det2416
mxx (5, 3.5) (5, 3)           @noisy det576 det1558
mzz (4, 5.5) (4.5, 5.5)       @noisy det1495 det2416
mxx (5, 5.5) (5, 5)           @noisy det661 det1891
mzz (4, 7.5) (4.5, 7.5)       @noisy det281 det1495
mxx (5, 7) (5, 7.5)           @noisy det1776 det2045
mzz (4, 9.5) (4.5, 9.5)       @noisy det121 det281
mxx (5, 9.5) (5, 9)           @noisy det1226 det1478
mzz (5, 0.5) (5.5, 0.5)       @noisy det792 det2356
mxx (6, 0) (6, 0.5)           @noisy det5 det1216
mzz (5.5, 2.5) (5, 2.5)       @noisy det140 det792
mxx (6, 2.5) (6, 2)           @noisy det1398 det2350
mzz (5, 4.5) (5.5, 4.5)       @noisy det140 det1097
mxx (6, 4) (6, 4.5)           @noisy det601 det1355
mzz (5, 6.5) (5.5, 6.5)       @noisy det565 det1097
mxx (6, 6.5) (6, 6)           @noisy det1037 det2148
mzz (5.5, 8.5) (5, 8.5)       @noisy det565 det2356
mxx (6, 8.5) (6, 8)           @noisy det1194 det1384
mzz (6, 1.5) (6.5, 1.5)       @noisy det456 det1879
mxx (7, 1.5) (7, 1)           @noisy det1881 det2417
mzz (6, 3.5) (6.5, 3.5)       @noisy det1879 det1939
mxx (7, 3) (7, 3.5)           @noisy det2281 det2408
mzz (6.5, 5.5) (6, 5.5)       @noisy det1740 det1939
mxx (7, 5.5) (7, 5)           @noisy det1022 det1707
mzz (6, 7.5) (6.5, 7.5)       @noisy det1740 det2344
mxx (7, 7.5) (7, 7)           @noisy det1493 det2073
mzz (6, 9.5) (6.5, 9.5)       @noisy det456 det2344
mxx (7, 9.5) (7, 9)           @noisy det1468 det1537
mzz (7, 0.5) (7.5, 0.5)       @noisy det123 det1499
mxx (8, 0.5) (8, 0)           @noisy det623 det1492
mzz (7.5, 2.5) (7, 2.5)       @noisy det123 det1467
mxx (8, 2.5) (8, 2)           @noisy det678 det1121
mzz (7, 4.5) (7.5, 4.5)       @noisy det1201 det1467
mxx (8, 4) (8, 4.5)           @noisy det431 det1317
mzz (7, 6.5) (7.5, 6.5)       @noisy det1201 det1511
mxx (8, 6.5) (8, 6)           @noisy det1277 det1358
mzz (7.5, 8.5) (7, 8.5)       @noisy det1499 det1511
mxx (8, 8) (8, 8.5)           @noisy det1240 det2098
mzz (8.5, 1.5) (8, 1.5)       @noisy det1699 det1716
mxx (9, 1) (9, 1.5)           @noisy det617 det2136
mzz (8, 3.5) (8.5, 3.5)       @noisy det1319 det1699
mxx (9, 3) (9, 3.5)           @noisy det73 det476
mzz (8, 5.5) (8.5, 5.5)       @noisy det470 det1319
mxx (9, 5.5) (9, 5)           @noisy det50 det1205
mzz (8, 7.5) (8.5, 7.5)       @noisy det213 det470
mxx (9, 7) (9, 7.5)           @noisy det1021 det1880
mzz (8, 9.5) (8.5, 9.5)       @noisy det213 det1716
mxx (9, 9) (9, 9.5)           @noisy det1107 det1269
mzz (9, 0.5) (9.5, 0.5)       @noisy det212 det525
mxx (0, 0) (0, 0.5)           @noisy det1060 det2436
mzz (9.5, 2.5) (9, 2.5)       @noisy det139 det525
mxx (0, 2.5) (0, 2)           @noisy det111 det1578
mzz (9.5, 4.5) (9, 4.5)       @noisy det59 det139
mxx (0, 4.5) (0, 4)           @noisy det1460 det1598
mzz (9, 6.5) (9.5, 6.5)       @noisy det59 det922
mxx (0, 6) (0, 6.5)           @noisy det1784 det1926
mzz (9.5, 8.5) (9, 8.5)       @noisy det212 det922
mxx (0, 8.5) (0, 8)           @noisy det1407 det1918
mzz (0, 1) (0.5, 1)           @noisy det479 det1560
mz (0.5, 0.5)                 @noisy det1321 det1560
mx (0.5, 0)                   @noisy det609 det866 det1060 det1700
mzz (0, 3) (0.5, 3)           @noisy det137 det2104
mz (0.5, 2.5)                 @noisy det137 det1344
mx (0.5, 2)                   @noisy det111 det579 det1978 det2348
mzz (0.5, 5) (0, 5)           @noisy det98 det1748
mz (0.5, 4.5)                 @noisy det1349 det1748
mx (0.5, 4)                   @noisy det868 det1503 det1598 det1722
mzz (0, 7) (0.5, 7)           @noisy det372 det514
mz (0.5, 6.5)                 @noisy det372 det1304
mx (0.5, 6)                   @noisy det1004 det1354 det1926 det2251
mzz (0, 9) (0.5, 9)           @noisy det368 det1679
mz (0.5, 8.5)                 @noisy det368 det1363
mx (0.5, 8)                   @noisy det1110 det1123 det1323 det1918
mzz (1, 2) (1.5, 2)           @noisy det54 det829
mz (1.5, 1.5)                 @noisy det829 det1381
mx (1.5, 1)                   @noisy det579 det1231 det1526 det1700
mzz (1.5, 4) (1, 4)           @noisy det1171 det2364
mz (1.5, 3.5)                 @noisy det1171 det1265
mx (1.5, 3)                   @noisy det868 det1293 det2047 det2348
mzz (1, 6) (1.5, 6)           @noisy det454 det612
mz (1.5, 5.5)                 @noisy det454 det1386
mx (1.5, 5)                   @noisy det1530 det1722 det1878 det2251
mzz (1, 8) (1.5, 8)           @noisy det2151 det2332
mz (1.5, 7.5)                 @noisy det1423 det2151
mx (1.5, 7)                   @noisy det1004 det1123 det1324 det1452
mzz (1, 0) (1.5, 0)           @noisy det1491 det2338
mz (1.5, 9.5)                 @noisy det1368 det1491
mx (1.5, 9)                   @noisy det609 det977 det1323 det2359
mzz (2, 1) (2.5, 1)           @noisy det675 det1094
mz (2.5, 0.5)                 @noisy det1094 det1362
mx (2.5, 0)                   @noisy det1231 det1457 det2082 det2359
mzz (2, 3) (2.5, 3)           @noisy det382 det2376
mz (2.5, 2.5)                 @noisy det382 det1303
mx (2.5, 2)                   @noisy det144 det312 det1293 det1526
mzz (2, 5) (2.5, 5)           @noisy det555 det1396
mz (2.5, 4.5)                 @noisy det555 det1343
mx (2.5, 4)                   @noisy det47 det1165 det1878 det2047
mzz (2.5, 7) (2, 7)           @noisy det302 det2115
mz (2.5, 6.5)                 @noisy det302 det1389
mx (2.5, 6)                   @noisy det628 det1369 det1452 det1530
mzz (2, 9) (2.5, 9)           @noisy det2257 det2284
mz (2.5, 8.5)                 @noisy det1373 det2257
mx (2.5, 8)                   @noisy det338 det977 det1324 det1567
mzz (3, 2) (3.5, 2)           @noisy det543 det2288
mz (3.5, 1.5)                 @noisy det1353 det2288
mx (3.5, 1)                   @noisy det60 det144 det2082 det2141
mzz (3, 4) (3.5, 4)           @noisy det789 det1693
mz (3.5, 3.5)                 @noisy det789 det1328
mx (3.5, 3)                   @noisy det312 det1165 det1232 det1558
mzz (3.5, 6) (3, 6)           @noisy det1018 det1489
mz (3.5, 5.5)                 @noisy det1018 det1330
mx (3.5, 5)                   @noisy det47 det628 det1287 det1891
mzz (3, 8) (3.5, 8)           @noisy det290 det414
mz (3.5, 7.5)                 @noisy det290 det1295
mx (3.5, 7)                   @noisy det338 det1369 det1743 det2045
mzz (3.5, 0) (3, 0)           @noisy det1041 det1810
mz (3.5, 9.5)                 @noisy det1041 det1298
mx (3.5, 9)                   @noisy det1226 det1457 det1567 det1670
mzz (4, 1) (4.5, 1)           @noisy det121 det1772
mz (4.5, 0.5)                 @noisy det1318 det1772
mx (4.5, 0)                   @noisy det60 det1216 det1226 det1478
mzz (4.5, 3) (4, 3)           @noisy det779 det1542
mz (4.5, 2.5)                 @noisy det779 det1342
mx (4.5, 2)                   @noisy det1232 det1249 det2141 det2350
mzz (4, 5) (4.5, 5)           @noisy det1965 det2416
mz (4.5, 4.5)                 @noisy det1348 det1965
mx (4.5, 4)                   @noisy det576 det601 det1287 det1558
mzz (4, 7) (4.5, 7)           @noisy det1495 det2019
mz (4.5, 6.5)                 @noisy det1274 det2019
mx (4.5, 6)                   @noisy det661 det1743 det1891 det2148
mzz (4, 9) (4.5, 9)           @noisy det281 det979
mz (4.5, 8.5)                 @noisy det979 det1307
mx (4.5, 8)                   @noisy det1194 det1670 det1776 det2045
mzz (5.5, 2) (5, 2)           @noisy det792 det1898
mz (5.5, 1.5)                 @noisy det1380 det1898
mx (5.5, 1)                   @noisy det5 det1216 det1249 det1881
mzz (5, 4) (5.5, 4)           @noisy det140 det1264
mz (5.5, 3.5)                 @noisy det1264 det1376
mx (5.5, 3)                   @noisy det576 det1398 det2281 det2350
mzz (5, 6) (5.5, 6)           @noisy det1097 det1698
mz (5.5, 5.5)                 @noisy det1267 det1698
mx (5.5, 5)                   @noisy det601 det661 det1355 det1707
mzz (5.5, 8) (5, 8)           @noisy det304 det565
mz (5.5, 7.5)                 @noisy det304 det1357
mx (5.5, 7)                   @noisy det1037 det1776 det2073 det2148
mzz (5, 0) (5.5, 0)           @noisy det2261 det2356
mz (5.5, 9.5)                 @noisy det1331 det2261
mx (5.5, 9)                   @noisy det1194 det1384 det1468 det1478
mzz (6, 1) (6.5, 1)           @noisy det456 det725
mz (6.5, 0.5)                 @noisy det725 det1337
mx (6.5, 0)                   @noisy det5 det1468 det1492 det1537
mzz (6, 3) (6.5, 3)           @noisy det1879 det2325
mz (6.5, 2.5)                 @noisy det1374 det2325
mx (6.5, 2)                   @noisy det1121 det1398 det1881 det2417
mzz (6.5, 5) (6, 5)           @noisy det758 det1939
mz (6.5, 4.5)                 @noisy det758 det1322
mx (6.5, 4)                   @noisy det431 det1355 det2281 det2408
mzz (6, 7) (6.5, 7)           @noisy det1740 det2062
mz (6.5, 6.5)                 @noisy det1272 det2062
mx (6.5, 6)                   @noisy det1022 det1037 det1277 det1707
mzz (6, 9) (6.5, 9)           @noisy det274 det2344
mz (6.5, 8.5)                 @noisy det274 det1254
mx (6.5, 8)                   @noisy det1240 det1384 det1493 det2073
mzz (7.5, 2) (7, 2)           @noisy det123 det2157
mz (7.5, 1.5)                 @noisy det1352 det2157
mx (7.5, 1)                   @noisy det617 det623 det1492 det2417
mzz (7, 4) (7.5, 4)           @noisy det396 det1467
mz (7.5, 3.5)                 @noisy det396 det1327
mx (7.5, 3)                   @noisy det73 det678 det1121 det2408
mzz (7, 6) (7.5, 6)           @noisy det913 det1201
mz (7.5, 5.5)                 @noisy det913 det1329
mx (7.5, 5)                   @noisy det431 det1022 det1205 det1317
mzz (7.5, 8) (7, 8)           @noisy det101 det1511
mz (7.5, 7.5)                 @noisy det101 det1359
mx (7.5, 7)                   @noisy det1021 det1277 det1358 det1493
mzz (7, 0) (7.5, 0)           @noisy det340 det1499
mz (7.5, 9.5)                 @noisy det340 det1361
mx (7.5, 9)                   @noisy det1107 det1240 det1537 det2098
mzz (8.5, 1) (8, 1)           @noisy det1716 det2451
mz (8.5, 0.5)                 @noisy det1259 det2451
mx (8.5, 0)                   @noisy det623 det1107 det1269 det2436
mzz (8, 3) (8.5, 3)           @noisy det1699 det2384
mz (8.5, 2.5)                 @noisy det1289 det2384
mx (8.5, 2)                   @noisy det617 det678 det1578 det2136
mzz (8, 5) (8.5, 5)           @noisy det1319 det2192
mz (8.5, 4.5)                 @noisy det1405 det2192
mx (8.5, 4)                   @noisy det73 det476 det1317 det1460
mzz (8, 7) (8.5, 7)           @noisy det470 det2116
mz (8.5, 6.5)                 @noisy det1370 det2116
mx (8.5, 6)                   @noisy det50 det1205 det1358 det1784
mzz (8, 9) (8.5, 9)           @noisy det213 det1794
mz (8.5, 8.5)                 @noisy det1292 det1794
mx (8.5, 8)                   @noisy det1021 det1407 det1880 det2098
mzz (9, 2) (9.5, 2)           @noisy det317 det525
mz (9.5, 1.5)                 @noisy det317 det1378
mx (9.5, 1)                   @noisy det1060 det1978 det2136 det2436
mzz (9.5, 4) (9, 4)           @noisy det139 det169
mz (9.5, 3.5)                 @noisy det169 det1417
mx (9.5, 3)                   @noisy det111 det476 det1503 det1578
mzz (9, 6) (9.5, 6)           @noisy det59 det120
mz (9.5, 5.5)                 @noisy det120 det1379
mx (9.5, 5)                   @noisy det50 det1354 det1460 det1598
mzz (9, 8) (9.5, 8)           @noisy det626 det922
mz (9.5, 7.5)                 @noisy det626 det1313
mx (9.5, 7)                   @noisy det1110 det1784 det1880 det1926
mzz (9, 0) (9.5, 0)           @noisy det184 det212
mz (9.5, 9.5)                 @noisy det184 det1360
mx (9.5, 9)                   @noisy det866 det1269 det1407 det1918

--------         12
mzz (1, 1.5) (0.5, 1.5)       @noisy det479 det2104
mxx (0, 1.5) (0, 1)           @noisy det579 det1978
mzz (1, 3.5) (0.5, 3.5)       @noisy det98 det2104
mxx (0, 3.5) (0, 3)           @noisy det868 det1503
mzz (0.5, 5.5) (1, 5.5)       @noisy det98 det514
mxx (0, 5.5) (0, 5)           @noisy det1354 det2251
mzz (1, 7.5) (0.5, 7.5)       @noisy det514 det1679
mxx (0, 7) (0, 7.5)           @noisy det1110 det1123
mzz (1, 9.5) (0.5, 9.5)       @noisy det479 det1679
mxx (0, 9) (0, 9.5)           @noisy det609 det866
mzz (1.5, 0.5) (2, 0.5)       @noisy det54 det2338
mxx (1, 0.5) (1, 0)           @noisy det1231 det1700
mzz (1.5, 2.5) (2, 2.5)       @noisy det54 det2364
mxx (1, 2) (1, 2.5)           @noisy det1293 det2348
mzz (1.5, 4.5) (2, 4.5)       @noisy det612 det2364
mxx (1, 4) (1, 4.5)           @noisy det1722 det1878
mzz (1.5, 6.5) (2, 6.5)       @noisy det612 det2332
mxx (1, 6.5) (1, 6)           @noisy det1004 det1452
mzz (1.5, 8.5) (2, 8.5)       @noisy det2332 det2338
mxx (1, 8) (1, 8.5)           @noisy det977 det1323
mzz (3, 1.5) (2.5, 1.5)       @noisy det675 det2376
mxx (2, 1) (2, 1.5)           @noisy det144 det1526
mzz (2.5, 3.5) (3, 3.5)       @noisy det1396 det2376
mxx (2, 3.5) (2, 3)           @noisy det1165 det2047
mzz (2.5, 5.5) (3, 5.5)       @noisy det1396 det2115
mxx (2, 5.5) (2, 5)           @noisy det628 det1530
mzz (2.5, 7.5) (3, 7.5)       @noisy det2115 det2284
mxx (2, 7) (2, 7.5)           @noisy det338 det1324
mzz (2.5, 9.5) (3, 9.5)       @noisy det675 det2284
mxx (2, 9.5) (2, 9)           @noisy det1457 det2359
mzz (3.5, 0.5) (4, 0.5)       @noisy det543 det1810
mxx (3, 0) (3, 0.5)           @noisy det60 det2082
mzz (3.5, 2.5) (4, 2.5)       @noisy det543 det1693
mxx (3, 2.5) (3, 2)           @noisy det312 det1232
mzz (4, 4.5) (3.5, 4.5)       @noisy det1489 det1693
mxx (3, 4.5) (3, 4)           @noisy det47 det1287
mzz (3.5, 6.5) (4, 6.5)       @noisy det414 det1489
mxx (3, 6) (3, 6.5)           @noisy det1369 det1743
mzz (3.5, 8.5) (4, 8.5)       @noisy det414 det1810
mxx (3, 8.5) (3, 8)           @noisy det1567 det1670
mzz (5, 1.5) (4.5, 1.5)       @noisy det121 det1542
mxx (4, 1.5) (4, 1)           @noisy det1249 det2141
mzz (5, 3.5) (4.5, 3.5)       @noisy det1542 det2416
mxx (4, 3) (4, 3.5)           @noisy det576 det1558
mzz (5, 5.5) (4.5, 5.5)       @noisy det1495 det2416
mxx (4, 5) (4, 5.5)           @noisy det661 det1891
mzz (5, 7.5) (4.5, 7.5)       @noisy det281 det1495
mxx (4, 7) (4, 7.5)           @noisy det1776 det2045
mzz (5, 9.5) (4.5, 9.5)       @noisy det121 det281
mxx (4, 9.5) (4, 9)           @noisy det1226 det1478
mzz (5.5, 0.5) (6, 0.5)       @noisy det792 det2356
mxx (5, 0) (5, 0.5)           @noisy det5 det1216
mzz (5.5, 2.5) (6, 2.5)       @noisy det140 det792
mxx (5, 2) (5, 2.5)           @noisy det1398 det2350
mzz (5.5, 4.5) (6, 4.5)       @noisy det140 det1097
mxx (5, 4.5) (5, 4)           @noisy det601 det1355
mzz (6, 6.5) (5.5, 6.5)       @noisy det565 det1097
mxx (5, 6) (5, 6.5)           @noisy det1037 det2148
mzz (5.5, 8.5) (6, 8.5)       @noisy det565 det2356
mxx (5, 8) (5, 8.5)           @noisy det1194 det1384
mzz (6.5, 1.5) (7, 1.5)       @noisy det456 det1879
mxx (6, 1.5) (6, 1)           @noisy det1881 det2417
mzz (6.5, 3.5) (7, 3.5)       @noisy det1879 det1939
mxx (6, 3.5) (6, 3)           @noisy det2281 det2408
mzz (6.5, 5.5) (7, 5.5)       @noisy det1740 det1939
mxx (6, 5) (6, 5.5)           @noisy det1022 det1707
mzz (6.5, 7.5) (7, 7.5)       @noisy det1740 det2344
mxx (6, 7.5) (6, 7)           @noisy det1493 det2073
mzz (7, 9.5) (6.5, 9.5)       @noisy det456 det2344
mxx (6, 9.5) (6, 9)           @noisy det1468 det1537
mzz (7.5, 0.5) (8, 0.5)       @noisy det123 det1499
mxx (7, 0.5) (7, 0)           @noisy det623 det1492
mzz (7.5, 2.5) (8, 2.5)       @noisy det123 det1467
mxx (7, 2) (7, 2.5)           @noisy det678 det1121
mzz (7.5, 4.5) (8, 4.5)       @noisy det1201 det1467
mxx (7, 4.5) (7, 4)           @noisy det431 det1317
mzz (7.5, 6.5) (8, 6.5)       @noisy det1201 det1511
mxx (7, 6.5) (7, 6)           @noisy det1277 det1358
mzz (7.5, 8.5) (8, 8.5)       @noisy det1499 det1511
mxx (7, 8) (7, 8.5)           @noisy det1240 det2098
mzz (8.5, 1.5) (9, 1.5)       @noisy det1699 det1716
mxx (8, 1) (8, 1.5)           @noisy det617 det2136
mzz (8.5, 3.5) (9, 3.5)       @noisy det1319 det1699
mxx (8, 3.5) (8, 3)           @noisy det73 det476
mzz (9, 5.5) (8.5, 5.5)       @noisy det470 det1319
mxx (8, 5.5) (8, 5)           @noisy det50 det1205
mzz (8.5, 7.5) (9, 7.5)       @noisy det213 det470
mxx (8, 7.5) (8, 7)           @noisy det1021 det1880
mzz (8.5, 9.5) (9, 9.5)       @noisy det213 det1716
mxx (8, 9) (8, 9.5)           @noisy det1107 det1269
mzz (9.5, 0.5) (0, 0.5)       @noisy det212 det525
mxx (9, 0) (9, 0.5)           @noisy det1060 det2436
mzz (0, 2.5) (9.5, 2.5)       @noisy det139 det525
mxx (9, 2) (9, 2.5)           @noisy det111 det1578
mzz (9.5, 4.5) (0, 4.5)       @noisy det59 det139
mxx (9, 4) (9, 4.5)           @noisy det1460 det1598
mzz (9.5, 6.5) (0, 6.5)       @noisy det59 det922
mxx (9, 6.5) (9, 6)           @noisy det1784 det1926
mzz (0, 8.5) (9.5, 8.5)       @noisy det212 det922
mxx (9, 8) (9, 8.5)           @noisy det1407 det1918
mzz (0.5, 0) (0, 0)           @noisy det479 det2182
mz (0.5, 0.5)                 @noisy det1321 det2182
mx (0.5, 1)                   @noisy det579 det1231 det1978 det2436
mzz (0, 2) (0.5, 2)           @noisy det1089 det2104
mz (0.5, 2.5)                 @noisy det1089 det1344
mx (0.5, 3)                   @noisy det868 det1293 det1503 det1578
mzz (0, 4) (0.5, 4)           @noisy det98 det2004
mz (0.5, 4.5)                 @noisy det1349 det2004
mx (0.5, 5)                   @noisy det1354 det1460 det1878 det2251
mzz (0.5, 6) (0, 6)           @noisy det514 det2322
mz (0.5, 6.5)                 @noisy det1304 det2322
mx (0.5, 7)                   @noisy det1110 det1123 det1452 det1784
mzz (0, 8) (0.5, 8)           @noisy det1015 det1679
mz (0.5, 8.5)                 @noisy det1015 det1363
mx (0.5, 9)                   @noisy det609 det866 det977 det1407
mzz (1, 1) (1.5, 1)           @noisy det54 det1440
mz (1.5, 1.5)                 @noisy det1381 det1440
mx (1.5, 2)                   @noisy det144 det1293 det1978 det2348
mzz (1, 3) (1.5, 3)           @noisy det1214 det2364
mz (1.5, 3.5)                 @noisy det1214 det1265
mx (1.5, 4)                   @noisy det1165 det1503 det1722 det1878
mzz (1.5, 5) (1, 5)           @noisy det37 det612
mz (1.5, 5.5)                 @noisy det37 det1386
mx (1.5, 6)                   @noisy det628 det1004 det1354 det1452
mzz (1, 7) (1.5, 7)           @noisy det1286 det2332
mz (1.5, 7.5)                 @noisy det1286 det1423
mx (1.5, 8)                   @noisy det338 det977 det1110 det1323
mzz (1, 9) (1.5, 9)           @noisy det2338 det2370
mz (1.5, 9.5)                 @noisy det1368 det2370
mx (1.5, 0)                   @noisy det866 det1231 det1457 det1700
mzz (2, 0) (2.5, 0)           @noisy det675 det1625
mz (2.5, 0.5)                 @noisy det1362 det1625
mx (2.5, 1)                   @noisy det60 det144 det1526 det1700
mzz (2.5, 2) (2, 2)           @noisy det2376 det2476
mz (2.5, 2.5)                 @noisy det1303 det2476
mx (2.5, 3)                   @noisy det1165 det1232 det2047 det2348
mzz (2, 4) (2.5, 4)           @noisy det894 det1396
mz (2.5, 4.5)                 @noisy det894 det1343
mx (2.5, 5)                   @noisy det628 det1287 det1530 det1722
mzz (2, 6) (2.5, 6)           @noisy det706 det2115
mz (2.5, 6.5)                 @noisy det706 det1389
mx (2.5, 7)                   @noisy det338 det1004 det1324 det1743
mzz (2.5, 8) (2, 8)           @noisy det171 det2284
mz (2.5, 8.5)                 @noisy det171 det1373
mx (2.5, 9)                   @noisy det1323 det1457 det1670 det2359
mzz (3, 1) (3.5, 1)           @noisy det543 det1651
mz (3.5, 1.5)                 @noisy det1353 det1651
mx (3.5, 2)                   @noisy det312 det1232 det1249 det1526
mzz (3, 3) (3.5, 3)           @noisy det224 det1693
mz (3.5, 3.5)                 @noisy det224 det1328
mx (3.5, 4)                   @noisy det47 det576 det1287 det2047
mzz (3.5, 5) (3, 5)           @noisy det1489 det1889
mz (3.5, 5.5)                 @noisy det1330 det1889
mx (3.5, 6)                   @noisy det661 det1369 det1530 det1743
mzz (3, 7) (3.5, 7)           @noisy det414 det2079
mz (3.5, 7.5)                 @noisy det1295 det2079
mx (3.5, 8)                   @noisy det1324 det1567 det1670 det1776
mzz (3, 9) (3.5, 9)           @noisy det35 det1810
mz (3.5, 9.5)                 @noisy det35 det1298
mx (3.5, 0)                   @noisy det60 det1478 det2082 det2359
mzz (4, 0) (4.5, 0)           @noisy det121 det1752
mz (4.5, 0.5)                 @noisy det1318 det1752
mx (4.5, 1)                   @noisy det5 det1249 det2082 det2141
mzz (4.5, 2) (4, 2)           @noisy det1542 det2164
mz (4.5, 2.5)                 @noisy det1342 det2164
mx (4.5, 3)                   @noisy det312 det576 det1398 det1558
mzz (4, 4) (4.5, 4)           @noisy det1724 det2416
mz (4.5, 4.5)                 @noisy det1348 det1724
mx (4.5, 5)                   @noisy det47 det661 det1355 det1891
mzz (4, 6) (4.5, 6)           @noisy det122 det1495
mz (4.5, 6.5)                 @noisy det122 det1274
mx (4.5, 7)                   @noisy det1037 det1369 det1776 det2045
mzz (4.5, 8) (4, 8)           @noisy det281 det2299
mz (4.5, 8.5)                 @noisy det1307 det2299
mx (4.5, 9)                   @noisy det1226 det1384 det1478 det1567
mzz (5.5, 1) (5, 1)           @noisy det792 det1076
mz (5.5, 1.5)                 @noisy det1076 det1380
mx (5.5, 2)                   @noisy det1398 det2141 det2350 det2417
mzz (5, 3) (5.5, 3)           @noisy det140 det256
mz (5.5, 3.5)                 @noisy det256 det1376
mx (5.5, 4)                   @noisy det601 det1355 det1558 det2408
mzz (5, 5) (5.5, 5)           @noisy det1097 det2240
mz (5.5, 5.5)                 @noisy det1267 det2240
mx (5.5, 6)                   @noisy det1022 det1037 det1891 det2148
mzz (5.5, 7) (5, 7)           @noisy det565 det1837
mz (5.5, 7.5)                 @noisy det1357 det1837
mx (5.5, 8)                   @noisy det1194 det1384 det1493 det2045
mzz (5, 9) (5.5, 9)           @noisy det1196 det2356
mz (5.5, 9.5)                 @noisy det1196 det1331
mx (5.5, 0)                   @noisy det5 det1216 det1226 det1537
mzz (6.5, 0) (6, 0)           @noisy det456 det1233
mz (6.5, 0.5)                 @noisy det1233 det1337
mx (6.5, 1)                   @noisy det623 det1216 det1881 det2417
mzz (6, 2) (6.5, 2)           @noisy det946 det1879
mz (6.5, 2.5)                 @noisy det946 det1374
mx (6.5, 3)                   @noisy det678 det2281 det2350 det2408
mzz (6, 4) (6.5, 4)           @noisy det1908 det1939
mz (6.5, 4.5)                 @noisy det1322 det1908
mx (6.5, 5)                   @noisy det601 det1022 det1317 det1707
mzz (6, 6) (6.5, 6)           @noisy det279 det1740
mz (6.5, 6.5)                 @noisy det279 det1272
mx (6.5, 7)                   @noisy det1358 det1493 det2073 det2148
mzz (6, 8) (6.5, 8)           @noisy det1705 det2344
mz (6.5, 8.5)                 @noisy det1254 det1705
mx (6.5, 9)                   @noisy det1194 det1468 det1537 det2098
mzz (7, 1) (7.5, 1)           @noisy det123 det2081
mz (7.5, 1.5)                 @noisy det1352 det2081
mx (7.5, 2)                   @noisy det678 det1121 det1881 det2136
mzz (7.5, 3) (7, 3)           @noisy det1270 det1467
mz (7.5, 3.5)                 @noisy det1270 det1327
mx (7.5, 4)                   @noisy det431 det476 det1317 det2281
mzz (7, 5) (7.5, 5)           @noisy det1201 det2352
mz (7.5, 5.5)                 @noisy det1329 det2352
mx (7.5, 6)                   @noisy det50 det1277 det1358 det1707
mzz (7, 7) (7.5, 7)           @noisy det1511 det2377
mz (7.5, 7.5)                 @noisy det1359 det2377
mx (7.5, 8)                   @noisy det1240 det1880 det2073 det2098
mzz (7, 9) (7.5, 9)           @noisy det1268 det1499
mz (7.5, 9.5)                 @noisy det1268 det1361
mx (7.5, 0)                   @noisy det623 det1269 det1468 det1492
mzz (8.5, 0) (8, 0)           @noisy det388 det1716
mz (8.5, 0.5)                 @noisy det388 det1259
mx (8.5, 1)                   @noisy det617 det1060 det1492 det2136
mzz (8, 2) (8.5, 2)           @noisy det1699 det2488
mz (8.5, 2.5)                 @noisy det1289 det2488
mx (8.5, 3)                   @noisy det73 det111 det476 det1121
mzz (8, 4) (8.5, 4)           @noisy det1319 det1893
mz (8.5, 4.5)                 @noisy det1405 det1893
mx (8.5, 5)                   @noisy det50 det431 det1205 det1598
mzz (8.5, 6) (8, 6)           @noisy det189 det470
mz (8.5, 6.5)                 @noisy det189 det1370
mx (8.5, 7)                   @noisy det1021 det1277 det1880 det1926
mzz (8, 8) (8.5, 8)           @noisy det22 det213
mz (8.5, 8.5)                 @noisy det22 det1292
mx (8.5, 9)                   @noisy det1107 det1240 det1269 det1918
mzz (9, 1) (9.5, 1)           @noisy det525 det863
mz (9.5, 1.5)                 @noisy det863 det1378
mx (9.5, 2)                   @noisy det111 det579 det617 det1578
mzz (9, 3) (9.5, 3)           @noisy det139 det2174
mz (9.5, 3.5)                 @noisy det1417 det2174
mx (9.5, 4)                   @noisy det73 det868 det1460 det1598
mzz (9.5, 5) (9, 5)           @noisy det20 det59
mz (9.5, 5.5)                 @noisy det20 det1379
mx (9.5, 6)                   @noisy det1205 det1784 det1926 det2251
mzz (9, 7) (9.5, 7)           @noisy det922 det1762
mz (9.5, 7.5)                 @noisy det1313 det1762
mx (9.5, 8)                   @noisy det1021 det1123 det1407 det1918
mzz (9, 9) (9.5, 9)           @noisy det182 det212
mz (9.5, 9.5)                 @noisy det182 det1360
mx (9.5, 0)                   @noisy det609 det1060 det1107 det2436

--------         13
mxx (1, 1.5) (1, 2)           @noisy det579 det1978
mx (0.5, 1.5)                 @noisy det1694 det1978
mz (0, 1.5)                   @noisy det479 det525 det863 det1089
mxx (1, 3.5) (1, 4)           @noisy det868 det1503
mx (0.5, 3.5)                 @noisy det1503 det1795
mz (0, 3.5)                   @noisy det139 det2004 det2104 det2174
mxx (1, 6) (1, 5.5)           @noisy det1354 det2251
mx (0.5, 5.5)                 @noisy det1354 det1783
mz (0, 5.5)                   @noisy det20 det59 det98 det2322
mxx (1, 7.5) (1, 8)           @noisy det1110 det1123
mx (0.5, 7.5)                 @noisy det1110 det1702
mz (0, 7.5)                   @noisy det514 det922 det1015 det1762
mxx (1, 0) (1, 9.5)           @noisy det609 det866
mx (0.5, 9.5)                 @noisy det866 det1741
mz (0, 9.5)                   @noisy det182 det212 det1679 det2182
mxx (2, 0.5) (2, 1)           @noisy det1231 det1700
mx (1.5, 0.5)                 @noisy det1700 det1848
mz (1, 0.5)                   @noisy det479 det1440 det2182 det2338
mxx (2, 3) (2, 2.5)           @noisy det1293 det2348
mx (1.5, 2.5)                 @noisy det1737 det2348
mz (1, 2.5)                   @noisy det54 det1089 det1214 det2104
mxx (2, 4.5) (2, 5)           @noisy det1722 det1878
mx (1.5, 4.5)                 @noisy det1722 det1739
mz (1, 4.5)                   @noisy det37 det98 det2004 det2364
mxx (2, 6.5) (2, 7)           @noisy det1004 det1452
mx (1.5, 6.5)                 @noisy det1004 det1859
mz (1, 6.5)                   @noisy det514 det612 det1286 det2322
mxx (2, 9) (2, 8.5)           @noisy det977 det1323
mx (1.5, 8.5)                 @noisy det1323 det1866
mz (1, 8.5)                   @noisy det1015 det1679 det2332 det2370
mxx (3, 1.5) (3, 2)           @noisy det144 det1526
mx (2.5, 1.5)                 @noisy det1526 det1755
mz (2, 1.5)                   @noisy det54 det675 det1440 det2476
mxx (3, 3.5) (3, 4)           @noisy det1165 det2047
mx (2.5, 3.5)                 @noisy det1758 det2047
mz (2, 3.5)                   @noisy det894 det1214 det2364 det2376
mxx (3, 5.5) (3, 6)           @noisy det628 det1530
mx (2.5, 5.5)                 @noisy det1530 det1680
mz (2, 5.5)                   @noisy det37 det612 det706 det1396
mxx (3, 7.5) (3, 8)           @noisy det338 det1324
mx (2.5, 7.5)                 @noisy det1324 det1721
mz (2, 7.5)                   @noisy det171 det1286 det2115 det2332
mxx (3, 9.5) (3, 0)           @noisy det1457 det2359
mx (2.5, 9.5)                 @noisy det1814 det2359
mz (2, 9.5)                   @noisy det1625 det2284 det2338 det2370
mxx (4, 0.5) (4, 1)           @noisy det60 det2082
mx (3.5, 0.5)                 @noisy det1765 det2082
mz (3, 0.5)                   @noisy det675 det1625 det1651 det1810
mxx (4, 2.5) (4, 3)           @noisy det312 det1232
mx (3.5, 2.5)                 @noisy det312 det1791
mz (3, 2.5)                   @noisy det224 det543 det2376 det2476
mxx (4, 4.5) (4, 5)           @noisy det47 det1287
mx (3.5, 4.5)                 @noisy det47 det1726
mz (3, 4.5)                   @noisy det894 det1396 det1693 det1889
mxx (4, 6.5) (4, 7)           @noisy det1369 det1743
mx (3.5, 6.5)                 @noisy det1369 det1771
mz (3, 6.5)                   @noisy det706 det1489 det2079 det2115
mxx (4, 9) (4, 8.5)           @noisy det1567 det1670
mx (3.5, 8.5)                 @noisy det1567 det1796
mz (3, 8.5)                   @noisy det35 det171 det414 det2284
mxx (5, 1.5) (5, 2)           @noisy det1249 det2141
mx (4.5, 1.5)                 @noisy det1833 det2141
mz (4, 1.5)                   @noisy det121 det543 det1651 det2164
mxx (5, 3.5) (5, 4)           @noisy det576 det1558
mx (4.5, 3.5)                 @noisy det1558 det1697
mz (4, 3.5)                   @noisy det224 det1542 det1693 det1724
mxx (5, 5.5) (5, 6)           @noisy det661 det1891
mx (4.5, 5.5)                 @noisy det1802 det1891
mz (4, 5.5)                   @noisy det122 det1489 det1889 det2416
mxx (5, 7.5) (5, 8)           @noisy det1776 det2045
mx (4.5, 7.5)                 @noisy det1749 det2045
mz (4, 7.5)                   @noisy det414 det1495 det2079 det2299
mxx (5, 9.5) (5, 0)           @noisy det1226 det1478
mx (4.5, 9.5)                 @noisy det1226 det1709
mz (4, 9.5)                   @noisy det35 det281 det1752 det1810
mxx (6, 1) (6, 0.5)           @noisy det5 det1216
mx (5.5, 0.5)                 @noisy det1216 det1797
mz (5, 0.5)                   @noisy det121 det1076 det1752 det2356
mxx (6, 2.5) (6, 3)           @noisy det1398 det2350
mx (5.5, 2.5)                 @noisy det1746 det2350
mz (5, 2.5)                   @noisy det256 det792 det1542 det2164
mxx (6, 4.5) (6, 5)           @noisy det601 det1355
mx (5.5, 4.5)                 @noisy det601 det1686
mz (5, 4.5)                   @noisy det140 det1724 det2240 det2416
mxx (6, 6.5) (6, 7)           @noisy det1037 det2148
mx (5.5, 6.5)                 @noisy det1678 det2148
mz (5, 6.5)                   @noisy det122 det1097 det1495 det1837
mxx (6, 8.5) (6, 9)           @noisy det1194 det1384
mx (5.5, 8.5)                 @noisy det1194 det1865
mz (5, 8.5)                   @noisy det281 det565 det1196 det2299
mxx (7, 1.5) (7, 2)           @noisy det1881 det2417
mx (6.5, 1.5)                 @noisy det1673 det1881
mz (6, 1.5)                   @noisy det456 det792 det946 det1076
mxx (7, 4) (7, 3.5)           @noisy det2281 det2408
mx (6.5, 3.5)                 @noisy det1778 det2281
mz (6, 3.5)                   @noisy det140 det256 det1879 det1908
mxx (7, 5.5) (7, 6)           @noisy det1022 det1707
mx (6.5, 5.5)                 @noisy det1707 det1729
mz (6, 5.5)                   @noisy det279 det1097 det1939 det2240
mxx (7, 7.5) (7, 8)           @noisy det1493 det2073
mx (6.5, 7.5)                 @noisy det1685 det2073
mz (6, 7.5)                   @noisy det565 det1705 det1740 det1837
mxx (7, 9.5) (7, 0)           @noisy det1468 det1537
mx (6.5, 9.5)                 @noisy det1468 det1781
mz (6, 9.5)                   @noisy det1196 det1233 det2344 det2356
mxx (8, 0.5) (8, 1)           @noisy det623 det1492
mx (7.5, 0.5)                 @noisy det1492 det1708
mz (7, 0.5)                   @noisy det456 det1233 det1499 det2081
mxx (8, 2.5) (8, 3)           @noisy det678 det1121
mx (7.5, 2.5)                 @noisy det1121 det1840
mz (7, 2.5)                   @noisy det123 det946 det1270 det1879
mxx (8, 4.5) (8, 5)           @noisy det431 det1317
mx (7.5, 4.5)                 @noisy det431 det1798
mz (7, 4.5)                   @noisy det1467 det1908 det1939 det2352
mxx (8, 7) (8, 6.5)           @noisy det1277 det1358
mx (7.5, 6.5)                 @noisy det1277 det1750
mz (7, 6.5)                   @noisy det279 det1201 det1740 det2377
mxx (8, 8.5) (8, 9)           @noisy det1240 det2098
mx (7.5, 8.5)                 @noisy det1240 det1672
mz (7, 8.5)                   @noisy det1268 det1511 det1705 det2344
mxx (9, 1.5) (9, 2)           @noisy det617 det2136
mx (8.5, 1.5)                 @noisy det617 det1770
mz (8, 1.5)                   @noisy det123 det1716 det2081 det2488
mxx (9, 3.5) (9, 4)           @noisy det73 det476
mx (8.5, 3.5)                 @noisy det73 det1780
mz (8, 3.5)                   @noisy det1270 det1467 det1699 det1893
mxx (9, 5.5) (9, 6)           @noisy det50 det1205
mx (8.5, 5.5)                 @noisy det1205 det1816
mz (8, 5.5)                   @noisy det189 det1201 det1319 det2352
mxx (9, 7.5) (9, 8)           @noisy det1021 det1880
mx (8.5, 7.5)                 @noisy det1021 det1822
mz (8, 7.5)                   @noisy det22 det470 det1511 det2377
mxx (9, 0) (9, 9.5)           @noisy det1107 det1269
mx (8.5, 9.5)                 @noisy det1107 det1718
mz (8, 9.5)                   @noisy det213 det388 det1268 det1499
mxx (0, 1) (0, 0.5)           @noisy det1060 det2436
mx (9.5, 0.5)                 @noisy det1767 det2436
mz (9, 0.5)                   @noisy det212 det388 det863 det1716
mxx (0, 2.5) (0, 3)           @noisy det111 det1578
mx (9.5, 2.5)                 @noisy det1578 det1689
mz (9, 2.5)                   @noisy det525 det1699 det2174 det2488
mxx (0, 4.5) (0, 5)           @noisy det1460 det1598
mx (9.5, 4.5)                 @noisy det1460 det1753
mz (9, 4.5)                   @noisy det20 det139 det1319 det1893
mxx (0, 7) (0, 6.5)           @noisy det1784 det1926
mx (9.5, 6.5)                 @noisy det1775 det1784
mz (9, 6.5)                   @noisy det59 det189 det470 det1762
mxx (0, 8.5) (0, 9)           @noisy det1407 det1918
mx (9.5, 8.5)                 @noisy det1407 det1774
mz (9, 8.5)                   @noisy det22 det182 det213 det922
mxx (0.5, 0.5) (0.5, 0)       @noisy det1060 det1231
mzz (1, 1) (0.5, 1)           @noisy det479 det2182
mxx (0.5, 2.5) (0.5, 2)       @noisy det111 det1293
mzz (1, 3) (0.5, 3)           @noisy det1089 det2104
mxx (0.5, 4.5) (0.5, 4)       @noisy det1598 det1878
mzz (0.5, 5) (1, 5)           @noisy det98 det2004
mxx (0.5, 6.5) (0.5, 6)       @noisy det1452 det1926
mzz (1, 7) (0.5, 7)           @noisy det514 det2322
mxx (0.5, 8.5) (0.5, 8)       @noisy det977 det1918
mzz (1, 9) (0.5, 9)           @noisy det1015 det1679
mxx (1.5, 1.5) (1.5, 1)       @noisy det144 det579
mzz (1.5, 2) (2, 2)           @noisy det54 det1440
mxx (1.5, 3.5) (1.5, 3)       @noisy det868 det1165
mzz (1.5, 4) (2, 4)           @noisy det1214 det2364
mxx (1.5, 5) (1.5, 5.5)       @noisy det628 det2251
mzz (1.5, 6) (2, 6)           @noisy det37 det612
mxx (1.5, 7.5) (1.5, 7)       @noisy det338 det1123
mzz (1.5, 8) (2, 8)           @noisy det1286 det2332
mxx (1.5, 9.5) (1.5, 9)       @noisy det609 det1457
mzz (1.5, 0) (2, 0)           @noisy det2338 det2370
mxx (2.5, 0.5) (2.5, 0)       @noisy det60 det1231
mzz (3, 1) (2.5, 1)           @noisy det675 det1625
mxx (2.5, 2) (2.5, 2.5)       @noisy det1232 det1293
mzz (2.5, 3) (3, 3)           @noisy det2376 det2476
mxx (2.5, 4) (2.5, 4.5)       @noisy det1287 det1878
mzz (2.5, 5) (3, 5)           @noisy det894 det1396
mxx (2.5, 6.5) (2.5, 6)       @noisy det1452 det1743
mzz (2.5, 7) (3, 7)           @noisy det706 det2115
mxx (2.5, 8) (2.5, 8.5)       @noisy det977 det1670
mzz (2.5, 9) (3, 9)           @noisy det171 det2284
mxx (3.5, 1) (3.5, 1.5)       @noisy det144 det1249
mzz (3.5, 2) (4, 2)           @noisy det543 det1651
mxx (3.5, 3) (3.5, 3.5)       @noisy det576 det1165
mzz (4, 4) (3.5, 4)           @noisy det224 det1693
mxx (3.5, 5) (3.5, 5.5)       @noisy det628 det661
mzz (3.5, 6) (4, 6)           @noisy det1489 det1889
mxx (3.5, 7) (3.5, 7.5)       @noisy det338 det1776
mzz (3.5, 8) (4, 8)           @noisy det414 det2079
mxx (3.5, 9) (3.5, 9.5)       @noisy det1457 det1478
mzz (3.5, 0) (4, 0)           @noisy det35 det1810
mxx (4.5, 0.5) (4.5, 0)       @noisy det5 det60
mzz (5, 1) (4.5, 1)           @noisy det121 det1752
mxx (4.5, 2) (4.5, 2.5)       @noisy det1232 det1398
mzz (5, 3) (4.5, 3)           @noisy det1542 det2164
mxx (4.5, 4.5) (4.5, 4)       @noisy det1287 det1355
mzz (5, 5) (4.5, 5)           @noisy det1724 det2416
mxx (4.5, 6.5) (4.5, 6)       @noisy det1037 det1743
mzz (5, 7) (4.5, 7)           @noisy det122 det1495
mxx (4.5, 8) (4.5, 8.5)       @noisy det1384 det1670
mzz (5, 9) (4.5, 9)           @noisy det281 det2299
mxx (5.5, 1) (5.5, 1.5)       @noisy det1249 det2417
mzz (5.5, 2) (6, 2)           @noisy det792 det1076
mxx (5.5, 3) (5.5, 3.5)       @noisy det576 det2408
mzz (5.5, 4) (6, 4)           @noisy det140 det256
mxx (5.5, 5.5) (5.5, 5)       @noisy det661 det1022
mzz (6, 6) (5.5, 6)           @noisy det1097 det2240
mxx (5.5, 7) (5.5, 7.5)       @noisy det1493 det1776
mzz (5.5, 8) (6, 8)           @noisy det565 det1837
mxx (5.5, 9) (5.5, 9.5)       @noisy det1478 det1537
mzz (5.5, 0) (6, 0)           @noisy det1196 det2356
mxx (6.5, 0) (6.5, 0.5)       @noisy det5 det623
mzz (6.5, 1) (7, 1)           @noisy det456 det1233
mxx (6.5, 2.5) (6.5, 2)       @noisy det678 det1398
mzz (6.5, 3) (7, 3)           @noisy det946 det1879
mxx (6.5, 4.5) (6.5, 4)       @noisy det1317 det1355
mzz (6.5, 5) (7, 5)           @noisy det1908 det1939
mxx (6.5, 6) (6.5, 6.5)       @noisy det1037 det1358
mzz (6.5, 7) (7, 7)           @noisy det279 det1740
mxx (6.5, 8.5) (6.5, 8)       @noisy det1384 det2098
mzz (7, 9) (6.5, 9)           @noisy det1705 det2344
mxx (7.5, 1.5) (7.5, 1)       @noisy det2136 det2417
mzz (7.5, 2) (8, 2)           @noisy det123 det2081
mxx (7.5, 3) (7.5, 3.5)       @noisy det476 det2408
mzz (7.5, 4) (8, 4)           @noisy det1270 det1467
mxx (7.5, 5) (7.5, 5.5)       @noisy det50 det1022
mzz (7.5, 6) (8, 6)           @noisy det1201 det2352
mxx (7.5, 7.5) (7.5, 7)       @noisy det1493 det1880
mzz (7.5, 8) (8, 8)           @noisy det1511 det2377
mxx (7.5, 9.5) (7.5, 9)       @noisy det1269 det1537
mzz (7.5, 0) (8, 0)           @noisy det1268 det1499
mxx (8.5, 0) (8.5, 0.5)       @noisy det623 det1060
mzz (8.5, 1) (9, 1)           @noisy det388 det1716
mxx (8.5, 2.5) (8.5, 2)       @noisy det111 det678
mzz (8.5, 3) (9, 3)           @noisy det1699 det2488
mxx (8.5, 4.5) (8.5, 4)       @noisy det1317 det1598
mzz (9, 5) (8.5, 5)           @noisy det1319 det1893
mxx (8.5, 6) (8.5, 6.5)       @noisy det1358 det1926
mzz (8.5, 7) (9, 7)           @noisy det189 det470
mxx (8.5, 8.5) (8.5, 8)       @noisy det1918 det2098
mzz (8.5, 9) (9, 9)           @noisy det22 det213
mxx (9.5, 1.5) (9.5, 1)       @noisy det579 det2136
mzz (0, 2) (9.5, 2)           @noisy det525 det863
mxx (9.5, 3.5) (9.5, 3)       @noisy det476 det868
mzz (9.5, 4) (0, 4)           @noisy det139 det2174
mxx (9.5, 5) (9.5, 5.5)       @noisy det50 det2251
mzz (9.5, 6) (0, 6)           @noisy det20 det59
mxx (9.5, 7) (9.5, 7.5)       @noisy det1123 det1880
mzz (0, 8) (9.5, 8)           @noisy det922 det1762
mxx (9.5, 9.5) (9.5, 9)       @noisy det609 det1269
mzz (9.5, 0) (0, 0)           @noisy det182 det212

--------         14
mxx (0, 1.5) (0, 2)           @noisy det579 det599
mx (0.5, 1.5)                 @noisy det599 det1694
mz (1, 1.5)                   @noisy det54 det1440 det2104 det2182
mxx (0, 3.5) (0, 4)           @noisy det868 det1449
mx (0.5, 3.5)                 @noisy det1449 det1795
mz (1, 3.5)                   @noisy det98 det1089 det1214 det2364
mxx (0, 5.5) (0, 6)           @noisy det2251 det2331
mx (0.5, 5.5)                 @noisy det1783 det2331
mz (1, 5.5)                   @noisy det37 det514 det612 det2004
mxx (0, 7.5) (0, 8)           @noisy det299 det1123
mx (0.5, 7.5)                 @noisy det299 det1702
mz (1, 7.5)                   @noisy det1286 det1679 det2322 det2332
mxx (0, 9.5) (0, 0)           @noisy det609 det2213
mx (0.5, 9.5)                 @noisy det1741 det2213
mz (1, 9.5)                   @noisy det479 det1015 det2338 det2370
mxx (1, 0.5) (1, 1)           @noisy det861 det1231
mx (1.5, 0.5)                 @noisy det861 det1848
mz (2, 0.5)                   @noisy det54 det675 det1625 det2370
mxx (1, 2.5) (1, 3)           @noisy det1293 det1447
mx (1.5, 2.5)                 @noisy det1447 det1737
mz (2, 2.5)                   @noisy det1440 det2364 det2376 det2476
mxx (1, 4.5) (1, 5)           @noisy det1878 det2044
mx (1.5, 4.5)                 @noisy det1739 det2044
mz (2, 4.5)                   @noisy det612 det894 det1214 det1396
mxx (1, 6.5) (1, 7)           @noisy det113 det1452
mx (1.5, 6.5)                 @noisy det113 det1859
mz (2, 6.5)                   @noisy det37 det706 det2115 det2332
mxx (1, 8.5) (1, 9)           @noisy det977 det1515
mx (1.5, 8.5)                 @noisy det1515 det1866
mz (2, 8.5)                   @noisy det171 det1286 det2284 det2338
mxx (2, 1.5) (2, 2)           @noisy det144 det1619
mx (2.5, 1.5)                 @noisy det1619 det1755
mz (3, 1.5)                   @noisy det543 det1625 det1651 det2376
mxx (2, 3.5) (2, 4)           @noisy det595 det1165
mx (2.5, 3.5)                 @noisy det595 det1758
mz (3, 3.5)                   @noisy det224 det1396 det1693 det2476
mxx (2, 5.5) (2, 6)           @noisy det628 det2336
mx (2.5, 5.5)                 @noisy det1680 det2336
mz (3, 5.5)                   @noisy det894 det1489 det1889 det2115
mxx (2, 7.5) (2, 8)           @noisy det338 det1117
mx (2.5, 7.5)                 @noisy det1117 det1721
mz (3, 7.5)                   @noisy det414 det706 det2079 det2284
mxx (2, 9.5) (2, 0)           @noisy det625 det1457
mx (2.5, 9.5)                 @noisy det625 det1814
mz (3, 9.5)                   @noisy det35 det171 det675 det1810
mxx (3, 1) (3, 0.5)           @noisy det60 det438
mx (3.5, 0.5)                 @noisy det438 det1765
mz (4, 0.5)                   @noisy det35 det121 det543 det1752
mxx (3, 2.5) (3, 3)           @noisy det1232 det1487
mx (3.5, 2.5)                 @noisy det1487 det1791
mz (4, 2.5)                   @noisy det1542 det1651 det1693 det2164
mxx (3, 4.5) (3, 5)           @noisy det307 det1287
mx (3.5, 4.5)                 @noisy det307 det1726
mz (4, 4.5)                   @noisy det224 det1489 det1724 det2416
mxx (3, 7) (3, 6.5)           @noisy det1102 det1743
mx (3.5, 6.5)                 @noisy det1102 det1771
mz (4, 6.5)                   @noisy det122 det414 det1495 det1889
mxx (3, 8.5) (3, 9)           @noisy det550 det1670
mx (3.5, 8.5)                 @noisy det550 det1796
mz (4, 8.5)                   @noisy det281 det1810 det2079 det2299
mxx (4, 1.5) (4, 2)           @noisy det483 det1249
mx (4.5, 1.5)                 @noisy det483 det1833
mz (5, 1.5)                   @noisy det792 det1076 det1542 det1752
mxx (4, 4) (4, 3.5)           @noisy det124 det576
mx (4.5, 3.5)                 @noisy det124 det1697
mz (5, 3.5)                   @noisy det140 det256 det2164 det2416
mxx (4, 5.5) (4, 6)           @noisy det661 det1785
mx (4.5, 5.5)                 @noisy det1785 det1802
mz (5, 5.5)                   @noisy det1097 det1495 det1724 det2240
mxx (4, 7.5) (4, 8)           @noisy det1776 det1813
mx (4.5, 7.5)                 @noisy det1749 det1813
mz (5, 7.5)                   @noisy det122 det281 det565 det1837
mxx (4, 9.5) (4, 0)           @noisy det1478 det2358
mx (4.5, 9.5)                 @noisy det1709 det2358
mz (5, 9.5)                   @noisy det121 det1196 det2299 det2356
mxx (5, 0.5) (5, 1)           @noisy det5 det55
mx (5.5, 0.5)                 @noisy det55 det1797
mz (6, 0.5)                   @noisy det456 det792 det1196 det1233
mxx (5, 3) (5, 2.5)           @noisy det1398 det1812
mx (5.5, 2.5)                 @noisy det1746 det1812
mz (6, 2.5)                   @noisy det140 det946 det1076 det1879
mxx (5, 4.5) (5, 5)           @noisy det1355 det1410
mx (5.5, 4.5)                 @noisy det1410 det1686
mz (6, 4.5)                   @noisy det256 det1097 det1908 det1939
mxx (5, 6.5) (5, 7)           @noisy det1037 det1451
mx (5.5, 6.5)                 @noisy det1451 det1678
mz (6, 6.5)                   @noisy det279 det565 det1740 det2240
mxx (5, 9) (5, 8.5)           @noisy det1384 det1839
mx (5.5, 8.5)                 @noisy det1839 det1865
mz (6, 8.5)                   @noisy det1705 det1837 det2344 det2356
mxx (6, 1.5) (6, 2)           @noisy det1980 det2417
mx (6.5, 1.5)                 @noisy det1673 det1980
mz (7, 1.5)                   @noisy det123 det1233 det1879 det2081
mxx (6, 3.5) (6, 4)           @noisy det1692 det2408
mx (6.5, 3.5)                 @noisy det1692 det1778
mz (7, 3.5)                   @noisy det946 det1270 det1467 det1939
mxx (6, 6) (6, 5.5)           @noisy det363 det1022
mx (6.5, 5.5)                 @noisy det363 det1729
mz (7, 5.5)                   @noisy det1201 det1740 det1908 det2352
mxx (6, 7.5) (6, 8)           @noisy det760 det1493
mx (6.5, 7.5)                 @noisy det760 det1685
mz (7, 7.5)                   @noisy det279 det1511 det2344 det2377
mxx (6, 9.5) (6, 0)           @noisy det1438 det1537
mx (6.5, 9.5)                 @noisy det1438 det1781
mz (7, 9.5)                   @noisy det456 det1268 det1499 det1705
mxx (7, 0.5) (7, 1)           @noisy det623 det1861
mx (7.5, 0.5)                 @noisy det1708 det1861
mz (8, 0.5)                   @noisy det123 det388 det1268 det1716
mxx (7, 2.5) (7, 3)           @noisy det678 det917
mx (7.5, 2.5)                 @noisy det917 det1840
mz (8, 2.5)                   @noisy det1467 det1699 det2081 det2488
mxx (7, 4.5) (7, 5)           @noisy det76 det1317
mx (7.5, 4.5)                 @noisy det76 det1798
mz (8, 4.5)                   @noisy det1201 det1270 det1319 det1893
mxx (7, 6.5) (7, 7)           @noisy det807 det1358
mx (7.5, 6.5)                 @noisy det807 det1750
mz (8, 6.5)                   @noisy det189 det470 det1511 det2352
mxx (7, 9) (7, 8.5)           @noisy det2098 det2207
mx (7.5, 8.5)                 @noisy det1672 det2207
mz (8, 8.5)                   @noisy det22 det213 det1499 det2377
mxx (8, 2) (8, 1.5)           @noisy det437 det2136
mx (8.5, 1.5)                 @noisy det437 det1770
mz (9, 1.5)                   @noisy det388 det525 det863 det1699
mxx (8, 3.5) (8, 4)           @noisy det476 det1890
mx (8.5, 3.5)                 @noisy det1780 det1890
mz (9, 3.5)                   @noisy det139 det1319 det2174 det2488
mxx (8, 5.5) (8, 6)           @noisy det50 det632
mx (8.5, 5.5)                 @noisy det632 det1816
mz (9, 5.5)                   @noisy det20 det59 det470 det1893
mxx (8, 7.5) (8, 8)           @noisy det1880 det1883
mx (8.5, 7.5)                 @noisy det1822 det1883
mz (9, 7.5)                   @noisy det189 det213 det922 det1762
mxx (8, 9.5) (8, 0)           @noisy det1269 det2307
mx (8.5, 9.5)                 @noisy det1718 det2307
mz (9, 9.5)                   @noisy det22 det182 det212 det1716
mxx (9, 0.5) (9, 1)           @noisy det1060 det1180
mx (9.5, 0.5)                 @noisy det1180 det1767
mz (0, 0.5)                   @noisy det182 det479 det525 det2182
mxx (9, 2.5) (9, 3)           @noisy det111 det1524
mx (9.5, 2.5)                 @noisy det1524 det1689
mz (0, 2.5)                   @noisy det139 det863 det1089 det2104
mxx (9, 5) (9, 4.5)           @noisy det747 det1598
mx (9.5, 4.5)                 @noisy det747 det1753
mz (0, 4.5)                   @noisy det59 det98 det2004 det2174
mxx (9, 6.5) (9, 7)           @noisy det562 det1926
mx (9.5, 6.5)                 @noisy det562 det1775
mz (0, 6.5)                   @noisy det20 det514 det922 det2322
mxx (9, 8.5) (9, 9)           @noisy det235 det1918
mx (9.5, 8.5)                 @noisy det235 det1774
mz (0, 8.5)                   @noisy det212 det1015 det1679 det1762
mxx (0.5, 0.5) (0.5, 1)       @noisy det1060 det1231
mzz (1, 0) (0.5, 0)           @noisy det479 det2182
mxx (0.5, 2.5) (0.5, 3)       @noisy det111 det1293
mzz (1, 2) (0.5, 2)           @noisy det1089 det2104
mxx (0.5, 5) (0.5, 4.5)       @noisy det1598 det1878
mzz (1, 4) (0.5, 4)           @noisy det98 det2004
mxx (0.5, 6.5) (0.5, 7)       @noisy det1452 det1926
mzz (0.5, 6) (1, 6)           @noisy det514 det2322
mxx (0.5, 8.5) (0.5, 9)       @noisy det977 det1918
mzz (1, 8) (0.5, 8)           @noisy det1015 det1679
mxx (1.5, 1.5) (1.5, 2)       @noisy det144 det579
mzz (1.5, 1) (2, 1)           @noisy det54 det1440
mxx (1.5, 4) (1.5, 3.5)       @noisy det868 det1165
mzz (2, 3) (1.5, 3)           @noisy det1214 det2364
mxx (1.5, 5.5) (1.5, 6)       @noisy det628 det2251
mzz (1.5, 5) (2, 5)           @noisy det37 det612
mxx (1.5, 7.5) (1.5, 8)       @noisy det338 det1123
mzz (1.5, 7) (2, 7)           @noisy det1286 det2332
mxx (1.5, 0) (1.5, 9.5)       @noisy det609 det1457
mzz (2, 9) (1.5, 9)           @noisy det2338 det2370
mxx (2.5, 0.5) (2.5, 1)       @noisy det60 det1231
mzz (2.5, 0) (3, 0)           @noisy det675 det1625
mxx (2.5, 2.5) (2.5, 3)       @noisy det1232 det1293
mzz (2.5, 2) (3, 2)           @noisy det2376 det2476
mxx (2.5, 4.5) (2.5, 5)       @noisy det1287 det1878
mzz (2.5, 4) (3, 4)           @noisy det894 det1396
mxx (2.5, 7) (2.5, 6.5)       @noisy det1452 det1743
mzz (3, 6) (2.5, 6)           @noisy det706 det2115
mxx (2.5, 8.5) (2.5, 9)       @noisy det977 det1670
mzz (2.5, 8) (3, 8)           @noisy det171 det2284
mxx (3.5, 1.5) (3.5, 2)       @noisy det144 det1249
mzz (3.5, 1) (4, 1)           @noisy det543 det1651
mxx (3.5, 3.5) (3.5, 4)       @noisy det576 det1165
mzz (3.5, 3) (4, 3)           @noisy det224 det1693
mxx (3.5, 5.5) (3.5, 6)       @noisy det628 det661
mzz (3.5, 5) (4, 5)           @noisy det1489 det1889
mxx (3.5, 7.5) (3.5, 8)       @noisy det338 det1776
mzz (3.5, 7) (4, 7)           @noisy det414 det2079
mxx (3.5, 0) (3.5, 9.5)       @noisy det1457 det1478
mzz (4, 9) (3.5, 9)           @noisy det35 det1810
mxx (4.5, 0.5) (4.5, 1)       @noisy det5 det60
mzz (5, 0) (4.5, 0)           @noisy det121 det1752
mxx (4.5, 2.5) (4.5, 3)       @noisy det1232 det1398
mzz (4.5, 2) (5, 2)           @noisy det1542 det2164
mxx (4.5, 4.5) (4.5, 5)       @noisy det1287 det1355
mzz (5, 4) (4.5, 4)           @noisy det1724 det2416
mxx (4.5, 6.5) (4.5, 7)       @noisy det1037 det1743
mzz (5, 6) (4.5, 6)           @noisy det122 det1495
mxx (4.5, 8.5) (4.5, 9)       @noisy det1384 det1670
mzz (4.5, 8) (5, 8)           @noisy det281 det2299
mxx (5.5, 1.5) (5.5, 2)       @noisy det1249 det2417
mzz (5.5, 1) (6, 1)           @noisy det792 det1076
mxx (5.5, 3.5) (5.5, 4)       @noisy det576 det2408
mzz (5.5, 3) (6, 3)           @noisy det140 det256
mxx (5.5, 5.5) (5.5, 6)       @noisy det661 det1022
mzz (5.5, 5) (6, 5)           @noisy det1097 det2240
mxx (5.5, 7.5) (5.5, 8)       @noisy det1493 det1776
mzz (5.5, 7) (6, 7)           @noisy det565 det1837
mxx (5.5, 9.5) (5.5, 0)       @noisy det1478 det1537
mzz (5.5, 9) (6, 9)           @noisy det1196 det2356
mxx (6.5, 0.5) (6.5, 1)       @noisy det5 det623
mzz (6.5, 0) (7, 0)           @noisy det456 det1233
mxx (6.5, 2.5) (6.5, 3)       @noisy det678 det1398
mzz (6.5, 2) (7, 2)           @noisy det946 det1879
mxx (6.5, 5) (6.5, 4.5)       @noisy det1317 det1355
mzz (7, 4) (6.5, 4)           @noisy det1908 det1939
mxx (6.5, 6.5) (6.5, 7)       @noisy det1037 det1358
mzz (6.5, 6) (7, 6)           @noisy det279 det1740
mxx (6.5, 8.5) (6.5, 9)       @noisy det1384 det2098
mzz (6.5, 8) (7, 8)           @noisy det1705 det2344
mxx (7.5, 2) (7.5, 1.5)       @noisy det2136 det2417
mzz (7.5, 1) (8, 1)           @noisy det123 det2081
mxx (7.5, 3.5) (7.5, 4)       @noisy det476 det2408
mzz (7.5, 3) (8, 3)           @noisy det1270 det1467
mxx (7.5, 5.5) (7.5, 6)       @noisy det50 det1022
mzz (7.5, 5) (8, 5)           @noisy det1201 det2352
mxx (7.5, 8) (7.5, 7.5)       @noisy det1493 det1880
mzz (8, 7) (7.5, 7)           @noisy det1511 det2377
mxx (7.5, 9.5) (7.5, 0)       @noisy det1269 det1537
mzz (7.5, 9) (8, 9)           @noisy det1268 det1499
mxx (8.5, 0.5) (8.5, 1)       @noisy det623 det1060
mzz (8.5, 0) (9, 0)           @noisy det388 det1716
mxx (8.5, 2.5) (8.5, 3)       @noisy det111 det678
mzz (8.5, 2) (9, 2)           @noisy det1699 det2488
mxx (8.5, 4.5) (8.5, 5)       @noisy det1317 det1598
mzz (8.5, 4) (9, 4)           @noisy det1319 det1893
mxx (8.5, 6.5) (8.5, 7)       @noisy det1358 det1926
mzz (8.5, 6) (9, 6)           @noisy det189 det470
mxx (8.5, 8.5) (8.5, 9)       @noisy det1918 det2098
mzz (8.5, 8) (9, 8)           @noisy det22 det213
mxx (9.5, 1.5) (9.5, 2)       @noisy det579 det2136
mzz (0, 1) (9.5, 1)           @noisy det525 det863
mxx (9.5, 4) (9.5, 3.5)       @noisy det476 det868
mzz (0, 3) (9.5, 3)           @noisy det139 det2174
mxx (9.5, 5.5) (9.5, 6)       @noisy det50 det2251
mzz (9.5, 5) (0, 5)           @noisy det20 det59
mxx (9.5, 7.5) (9.5, 8)       @noisy det1123 det1880
mzz (0, 7) (9.5, 7)           @noisy det922 det1762
mxx (9.5, 0) (9.5, 9.5)       @noisy det609 det1269
mzz (0, 9) (9.5, 9)           @noisy det182 det212

--------         15
mzz (0, 1.5) (0.5, 1.5)       @noisy det1089 det2182
mxx (1, 1) (1, 1.5)           @noisy det579 det599
mzz (0, 3.5) (0.5, 3.5)       @noisy det1089 det2004
mxx (1, 3) (1, 3.5)           @noisy det868 det1449
mzz (0.5, 5.5) (0, 5.5)       @noisy det2004 det2322
mxx (1, 5) (1, 5.5)           @noisy det2251 det2331
mzz (0, 7.5) (0.5, 7.5)       @noisy det1015 det2322
mxx (1, 7.5) (1, 7)           @noisy det299 det1123
mzz (0, 9.5) (0.5, 9.5)       @noisy det1015 det2182
mxx (1, 9) (1, 9.5)           @noisy det609 det2213
mzz (1, 0.5) (1.5, 0.5)       @noisy det1440 det2370
mxx (2, 0) (2, 0.5)           @noisy det861 det1231
mzz (1, 2.5) (1.5, 2.5)       @noisy det1214 det1440
mxx (2, 2) (2, 2.5)           @noisy det1293 det1447
mzz (1.5, 4.5) (1, 4.5)       @noisy det37 det1214
mxx (2, 4.5) (2, 4)           @noisy det1878 det2044
mzz (1, 6.5) (1.5, 6.5)       @noisy det37 det1286
mxx (2, 6.5) (2, 6)           @noisy det113 det1452
mzz (1, 8.5) (1.5, 8.5)       @noisy det1286 det2370
mxx (2, 8) (2, 8.5)           @noisy det977 det1515
mzz (2, 1.5) (2.5, 1.5)       @noisy det1625 det2476
mxx (3, 1.5) (3, 1)           @noisy det144 det1619
mzz (2, 3.5) (2.5, 3.5)       @noisy det894 det2476
mxx (3, 3.5) (3, 3)           @noisy det595 det1165
mzz (2, 5.5) (2.5, 5.5)       @noisy det706 det894
mxx (3, 5) (3, 5.5)           @noisy det628 det2336
mzz (2.5, 7.5) (2, 7.5)       @noisy det171 det706
mxx (3, 7.5) (3, 7)           @noisy det338 det1117
mzz (2, 9.5) (2.5, 9.5)       @noisy det171 det1625
mxx (3, 9.5) (3, 9)           @noisy det625 det1457
mzz (3.5, 0.5) (3, 0.5)       @noisy det35 det1651
mxx (4, 0) (4, 0.5)           @noisy det60 det438
mzz (3, 2.5) (3.5, 2.5)       @noisy det224 det1651
mxx (4, 2) (4, 2.5)           @noisy det1232 det1487
mzz (3, 4.5) (3.5, 4.5)       @noisy det224 det1889
mxx (4, 4.5) (4, 4)           @noisy det307 det1287
mzz (3.5, 6.5) (3, 6.5)       @noisy det1889 det2079
mxx (4, 6) (4, 6.5)           @noisy det1102 det1743
mzz (3, 8.5) (3.5, 8.5)       @noisy det35 det2079
mxx (4, 8) (4, 8.5)           @noisy det550 det1670
mzz (4, 1.5) (4.5, 1.5)       @noisy det1752 det2164
mxx (5, 1) (5, 1.5)           @noisy det483 det1249
mzz (4.5, 3.5) (4, 3.5)       @noisy det1724 det2164
mxx (5, 3.5) (5, 3)           @noisy det124 det576
mzz (4, 5.5) (4.5, 5.5)       @noisy det122 det1724
mxx (5, 5.5) (5, 5)           @noisy det661 det1785
mzz (4, 7.5) (4.5, 7.5)       @noisy det122 det2299
mxx (5, 7) (5, 7.5)           @noisy det1776 det1813
mzz (4, 9.5) (4.5, 9.5)       @noisy det1752 det2299
mxx (5, 9.5) (5, 9)           @noisy det1478 det2358
mzz (5, 0.5) (5.5, 0.5)       @noisy det1076 det1196
mxx (6, 0) (6, 0.5)           @noisy det5 det55
mzz (5.5, 2.5) (5, 2.5)       @noisy det256 det1076
mxx (6, 2.5) (6, 2)           @noisy det1398 det1812
mzz (5, 4.5) (5.5, 4.5)       @noisy det256 det2240
mxx (6, 4) (6, 4.5)           @noisy det1355 det1410
mzz (5, 6.5) (5.5, 6.5)       @noisy det1837 det2240
mxx (6, 6.5) (6, 6)           @noisy det1037 det1451
mzz (5.5, 8.5) (5, 8.5)       @noisy det1196 det1837
mxx (6, 8.5) (6, 8)           @noisy det1384 det1839
mzz (6, 1.5) (6.5, 1.5)       @noisy det946 det1233
mxx (7, 1.5) (7, 1)           @noisy det1980 det2417
mzz (6, 3.5) (6.5, 3.5)       @noisy det946 det1908
mxx (7, 3) (7, 3.5)           @noisy det1692 det2408
mzz (6.5, 5.5) (6, 5.5)       @noisy det279 det1908
mxx (7, 5.5) (7, 5)           @noisy det363 det1022
mzz (6, 7.5) (6.5, 7.5)       @noisy det279 det1705
mxx (7, 7.5) (7, 7)           @noisy det760 det1493
mzz (6, 9.5) (6.5, 9.5)       @noisy det1233 det1705
mxx (7, 9.5) (7, 9)           @noisy det1438 det1537
mzz (7, 0.5) (7.5, 0.5)       @noisy det1268 det2081
mxx (8, 0.5) (8, 0)           @noisy det623 det1861
mzz (7.5, 2.5) (7, 2.5)       @noisy det1270 det2081
mxx (8, 2.5) (8, 2)           @noisy det678 det917
mzz (7, 4.5) (7.5, 4.5)       @noisy det1270 det2352
mxx (8, 4) (8, 4.5)           @noisy det76 det1317
mzz (7, 6.5) (7.5, 6.5)       @noisy det2352 det2377
mxx (8, 6.5) (8, 6)           @noisy det807 det1358
mzz (7.5, 8.5) (7, 8.5)       @noisy det1268 det2377
mxx (8, 8) (8, 8.5)           @noisy det2098 det2207
mzz (8.5, 1.5) (8, 1.5)       @noisy det388 det2488
mxx (9, 1) (9, 1.5)           @noisy det437 det2136
mzz (8, 3.5) (8.5, 3.5)       @noisy det1893 det2488
mxx (9, 3) (9, 3.5)           @noisy det476 det1890
mzz (8, 5.5) (8.5, 5.5)       @noisy det189 det1893
mxx (9, 5.5) (9, 5)           @noisy det50 det632
mzz (8, 7.5) (8.5, 7.5)       @noisy det22 det189
mxx (9, 7) (9, 7.5)           @noisy det1880 det1883
mzz (8, 9.5) (8.5, 9.5)       @noisy det22 det388
mxx (9, 9) (9, 9.5)           @noisy det1269 det2307
mzz (9, 0.5) (9.5, 0.5)       @noisy det182 det863
mxx (0, 0) (0, 0.5)           @noisy det1060 det1180
mzz (9.5, 2.5) (9, 2.5)       @noisy det863 det2174
mxx (0, 2.5) (0, 2)           @noisy det111 det1524
mzz (9.5, 4.5) (9, 4.5)       @noisy det20 det2174
mxx (0, 4.5) (0, 4)           @noisy det747 det1598
mzz (9, 6.5) (9.5, 6.5)       @noisy det20 det1762
mxx (0, 6) (0, 6.5)           @noisy det562 det1926
mzz (9.5, 8.5) (9, 8.5)       @noisy det182 det1762
mxx (0, 8.5) (0, 8)           @noisy det235 det1918
mzz (0, 1) (0.5, 1)           @noisy det479 det2182
mz (0.5, 0.5)                 @noisy det479 det2161
mx (0.5, 0)                   @noisy det609 det1180 det1231 det2213
mzz (0, 3) (0.5, 3)           @noisy det1089 det2104
mz (0.5, 2.5)                 @noisy det2104 det2173
mx (0.5, 2)                   @noisy det579 det599 det1293 det1524
mzz (0.5, 5) (0, 5)           @noisy det98 det2004
mz (0.5, 4.5)                 @noisy det98 det2269
mx (0.5, 4)                   @noisy det747 det868 det1449 det1878
mzz (0, 7) (0.5, 7)           @noisy det514 det2322
mz (0.5, 6.5)                 @noisy det514 det2234
mx (0.5, 6)                   @noisy det562 det1452 det2251 det2331
mzz (0, 9) (0.5, 9)           @noisy det1015 det1679
mz (0.5, 8.5)                 @noisy det1679 det2209
mx (0.5, 8)                   @noisy det235 det299 det977 det1123
mzz (1, 2) (1.5, 2)           @noisy det54 det1440
mz (1.5, 1.5)                 @noisy det54 det2227
mx (1.5, 1)                   @noisy det144 det599 det861 det1231
mzz (1.5, 4) (1, 4)           @noisy det1214 det2364
mz (1.5, 3.5)                 @noisy det2184 det2364
mx (1.5, 3)                   @noisy det1165 det1293 det1447 det1449
mzz (1, 6) (1.5, 6)           @noisy det37 det612
mz (1.5, 5.5)                 @noisy det612 det2308
mx (1.5, 5)                   @noisy det628 det1878 det2044 det2331
mzz (1, 8) (1.5, 8)           @noisy det1286 det2332
mz (1.5, 7.5)                 @noisy det2249 det2332
mx (1.5, 7)                   @noisy det113 det299 det338 det1452
mzz (1, 0) (1.5, 0)           @noisy det2338 det2370
mz (1.5, 9.5)                 @noisy det2211 det2338
mx (1.5, 9)                   @noisy det977 det1457 det1515 det2213
mzz (2, 1) (2.5, 1)           @noisy det675 det1625
mz (2.5, 0.5)                 @noisy det675 det2285
mx (2.5, 0)                   @noisy det60 det625 det861 det1457
mzz (2, 3) (2.5, 3)           @noisy det2376 det2476
mz (2.5, 2.5)                 @noisy det2232 det2376
mx (2.5, 2)                   @noisy det144 det1232 det1447 det1619
mzz (2, 5) (2.5, 5)           @noisy det894 det1396
mz (2.5, 4.5)                 @noisy det1396 det2195
mx (2.5, 4)                   @noisy det595 det1165 det1287 det2044
mzz (2.5, 7) (2, 7)           @noisy det706 det2115
mz (2.5, 6.5)                 @noisy det2115 det2310
mx (2.5, 6)                   @noisy det113 det628 det1743 det2336
mzz (2, 9) (2.5, 9)           @noisy det171 det2284
mz (2.5, 8.5)                 @noisy det2218 det2284
mx (2.5, 8)                   @noisy det338 det1117 det1515 det1670
mzz (3, 2) (3.5, 2)           @noisy det543 det1651
mz (3.5, 1.5)                 @noisy det543 det2275
mx (3.5, 1)                   @noisy det60 det438 det1249 det1619
mzz (3, 4) (3.5, 4)           @noisy det224 det1693
mz (3.5, 3.5)                 @noisy det1693 det2170
mx (3.5, 3)                   @noisy det576 det595 det1232 det1487
mzz (3.5, 6) (3, 6)           @noisy det1489 det1889
mz (3.5, 5.5)                 @noisy det1489 det2177
mx (3.5, 5)                   @noisy det307 det661 det1287 det2336
mzz (3, 8) (3.5, 8)           @noisy det414 det2079
mz (3.5, 7.5)                 @noisy det414 det2219
mx (3.5, 7)                   @noisy det1102 det1117 det1743 det1776
mzz (3.5, 0) (3, 0)           @noisy det35 det1810
mz (3.5, 9.5)                 @noisy det1810 det2196
mx (3.5, 9)                   @noisy det550 det625 det1478 det1670
mzz (4, 1) (4.5, 1)           @noisy det121 det1752
mz (4.5, 0.5)                 @noisy det121 det2160
mx (4.5, 0)                   @noisy det5 det438 det1478 det2358
mzz (4.5, 3) (4, 3)           @noisy det1542 det2164
mz (4.5, 2.5)                 @noisy det1542 det2263
mx (4.5, 2)                   @noisy det483 det1249 det1398 det1487
mzz (4, 5) (4.5, 5)           @noisy det1724 det2416
mz (4.5, 4.5)                 @noisy det2267 det2416
mx (4.5, 4)                   @noisy det124 det307 det576 det1355
mzz (4, 7) (4.5, 7)           @noisy det122 det1495
mz (4.5, 6.5)                 @noisy det1495 det2254
mx (4.5, 6)                   @noisy det661 det1037 det1102 det1785
mzz (4, 9) (4.5, 9)           @noisy det281 det2299
mz (4.5, 8.5)                 @noisy det281 det2236
mx (4.5, 8)                   @noisy det550 det1384 det1776 det1813
mzz (5.5, 2) (5, 2)           @noisy det792 det1076
mz (5.5, 1.5)                 @noisy det792 det2226
mx (5.5, 1)                   @noisy det5 det55 det483 det2417
mzz (5, 4) (5.5, 4)           @noisy det140 det256
mz (5.5, 3.5)                 @noisy det140 det2199
mx (5.5, 3)                   @noisy det124 det1398 det1812 det2408
mzz (5, 6) (5.5, 6)           @noisy det1097 det2240
mz (5.5, 5.5)                 @noisy det1097 det2185
mx (5.5, 5)                   @noisy det1022 det1355 det1410 det1785
mzz (5.5, 8) (5, 8)           @noisy det565 det1837
mz (5.5, 7.5)                 @noisy det565 det2205
mx (5.5, 7)                   @noisy det1037 det1451 det1493 det1813
mzz (5, 0) (5.5, 0)           @noisy det1196 det2356
mz (5.5, 9.5)                 @noisy det2252 det2356
mx (5.5, 9)                   @noisy det1384 det1537 det1839 det2358
mzz (6, 1) (6.5, 1)           @noisy det456 det1233
mz (6.5, 0.5)                 @noisy det456 det2258
mx (6.5, 0)                   @noisy det55 det623 det1438 det1537
mzz (6, 3) (6.5, 3)           @noisy det946 det1879
mz (6.5, 2.5)                 @noisy det1879 det2220
mx (6.5, 2)                   @noisy det678 det1812 det1980 det2417
mzz (6.5, 5) (6, 5)           @noisy det1908 det1939
mz (6.5, 4.5)                 @noisy det1939 det2163
mx (6.5, 4)                   @noisy det1317 det1410 det1692 det2408
mzz (6, 7) (6.5, 7)           @noisy det279 det1740
mz (6.5, 6.5)                 @noisy det1740 det2188
mx (6.5, 6)                   @noisy det363 det1022 det1358 det1451
mzz (6, 9) (6.5, 9)           @noisy det1705 det2344
mz (6.5, 8.5)                 @noisy det2159 det2344
mx (6.5, 8)                   @noisy det760 det1493 det1839 det2098
mzz (7.5, 2) (7, 2)           @noisy det123 det2081
mz (7.5, 1.5)                 @noisy det123 det2274
mx (7.5, 1)                   @noisy det623 det1861 det1980 det2136
mzz (7, 4) (7.5, 4)           @noisy det1270 det1467
mz (7.5, 3.5)                 @noisy det1467 det2169
mx (7.5, 3)                   @noisy det476 det678 det917 det1692
mzz (7, 6) (7.5, 6)           @noisy det1201 det2352
mz (7.5, 5.5)                 @noisy det1201 det2175
mx (7.5, 5)                   @noisy det50 det76 det363 det1317
mzz (7.5, 8) (7, 8)           @noisy det1511 det2377
mz (7.5, 7.5)                 @noisy det1511 det2191
mx (7.5, 7)                   @noisy det760 det807 det1358 det1880
mzz (7, 0) (7.5, 0)           @noisy det1268 det1499
mz (7.5, 9.5)                 @noisy det1499 det2194
mx (7.5, 9)                   @noisy det1269 det1438 det2098 det2207
mzz (8.5, 1) (8, 1)           @noisy det388 det1716
mz (8.5, 0.5)                 @noisy det1716 det2239
mx (8.5, 0)                   @noisy det1060 det1269 det1861 det2307
mzz (8, 3) (8.5, 3)           @noisy det1699 det2488
mz (8.5, 2.5)                 @noisy det1699 det2210
mx (8.5, 2)                   @noisy det111 det437 det917 det2136
mzz (8, 5) (8.5, 5)           @noisy det1319 det1893
mz (8.5, 4.5)                 @noisy det1319 det2244
mx (8.5, 4)                   @noisy det76 det476 det1598 det1890
mzz (8, 7) (8.5, 7)           @noisy det189 det470
mz (8.5, 6.5)                 @noisy det470 det2291
mx (8.5, 6)                   @noisy det50 det632 det807 det1926
mzz (8, 9) (8.5, 9)           @noisy det22 det213
mz (8.5, 8.5)                 @noisy det213 det2215
mx (8.5, 8)                   @noisy det1880 det1883 det1918 det2207
mzz (9, 2) (9.5, 2)           @noisy det525 det863
mz (9.5, 1.5)                 @noisy det525 det2225
mx (9.5, 1)                   @noisy det437 det579 det1060 det1180
mzz (9.5, 4) (9, 4)           @noisy det139 det2174
mz (9.5, 3.5)                 @noisy det139 det2156
mx (9.5, 3)                   @noisy det111 det868 det1524 det1890
mzz (9, 6) (9.5, 6)           @noisy det20 det59
mz (9.5, 5.5)                 @noisy det59 det2303
mx (9.5, 5)                   @noisy det632 det747 det1598 det2251
mzz (9, 8) (9.5, 8)           @noisy det922 det1762
mz (9.5, 7.5)                 @noisy det922 det2229
mx (9.5, 7)                   @noisy det562 det1123 det1883 det1926
mzz (9, 0) (9.5, 0)           @noisy det182 det212
mz (9.5, 9.5)                 @noisy det212 det2206
mx (9.5, 9)                   @noisy det235 det609 det1918 det2307

--------         16
mzz (1, 1.5) (0.5, 1.5)       @noisy det1089 det2182
mxx (0, 1.5) (0, 1)           @noisy det579 det599
mzz (1, 3.5) (0.5, 3.5)       @noisy det1089 det2004
mxx (0, 3.5) (0, 3)           @noisy det868 det1449
mzz (0.5, 5.5) (1, 5.5)       @noisy det2004 det2322
mxx (0, 5.5) (0, 5)           @noisy det2251 det2331
mzz (1, 7.5) (0.5, 7.5)       @noisy det1015 det2322
mxx (0, 7) (0, 7.5)           @noisy det299 det1123
mzz (1, 9.5) (0.5, 9.5)       @noisy det1015 det2182
mxx (0, 9) (0, 9.5)           @noisy det609 det2213
mzz (1.5, 0.5) (2, 0.5)       @noisy det1440 det2370
mxx (1, 0.5) (1, 0)           @noisy det861 det1231
mzz (1.5, 2.5) (2, 2.5)       @noisy det1214 det1440
mxx (1, 2) (1, 2.5)           @noisy det1293 det1447
mzz (1.5, 4.5) (2, 4.5)       @noisy det37 det1214
mxx (1, 4) (1, 4.5)           @noisy det1878 det2044
mzz (1.5, 6.5) (2, 6.5)       @noisy det37 det1286
mxx (1, 6.5) (1, 6)           @noisy det113 det1452
mzz (1.5, 8.5) (2, 8.5)       @noisy det1286 det2370
mxx (1, 8) (1, 8.5)           @noisy det977 det1515
mzz (3, 1.5) (2.5, 1.5)       @noisy det1625 det2476
mxx (2, 1) (2, 1.5)           @noisy det144 det1619
mzz (2.5, 3.5) (3, 3.5)       @noisy det894 det2476
mxx (2, 3.5) (2, 3)           @noisy det595 det1165
mzz (2.5, 5.5) (3, 5.5)       @noisy det706 det894
mxx (2, 5.5) (2, 5)           @noisy det628 det2336
mzz (2.5, 7.5) (3, 7.5)       @noisy det171 det706
mxx (2, 7) (2, 7.5)           @noisy det338 det1117
mzz (2.5, 9.5) (3, 9.5)       @noisy det171 det1625
mxx (2, 9.5) (2, 9)           @noisy det625 det1457
mzz (3.5, 0.5) (4, 0.5)       @noisy det35 det1651
mxx (3, 0) (3, 0.5)           @noisy det60 det438
mzz (3.5, 2.5) (4, 2.5)       @noisy det224 det1651
mxx (3, 2.5) (3, 2)           @noisy det1232 det1487
mzz (4, 4.5) (3.5, 4.5)       @noisy det224 det1889
mxx (3, 4.5) (3, 4)           @noisy det307 det1287
mzz (3.5, 6.5) (4, 6.5)       @noisy det1889 det2079
mxx (3, 6) (3, 6.5)           @noisy det1102 det1743
mzz (3.5, 8.5) (4, 8.5)       @noisy det35 det2079
mxx (3, 8.5) (3, 8)           @noisy det550 det1670
mzz (5, 1.5) (4.5, 1.5)       @noisy det1752 det2164
mxx (4, 1.5) (4, 1)           @noisy det483 det1249
mzz (5, 3.5) (4.5, 3.5)       @noisy det1724 det2164
mxx (4, 3) (4, 3.5)           @noisy det124 det576
mzz (5, 5.5) (4.5, 5.5)       @noisy det122 det1724
mxx (4, 5) (4, 5.5)           @noisy det661 det1785
mzz (5, 7.5) (4.5, 7.5)       @noisy det122 det2299
mxx (4, 7) (4, 7.5)           @noisy det1776 det1813
mzz (5, 9.5) (4.5, 9.5)       @noisy det1752 det2299
mxx (4, 9.5) (4, 9)           @noisy det1478 det2358
mzz (5.5, 0.5) (6, 0.5)       @noisy det1076 det1196
mxx (5, 0) (5, 0.5)           @noisy det5 det55
mzz (5.5, 2.5) (6, 2.5)       @noisy det256 det1076
mxx (5, 2) (5, 2.5)           @noisy det1398 det1812
mzz (5.5, 4.5) (6, 4.5)       @noisy det256 det2240
mxx (5, 4.5) (5, 4)           @noisy det1355 det1410
mzz (6, 6.5) (5.5, 6.5)       @noisy det1837 det2240
mxx (5, 6) (5, 6.5)           @noisy det1037 det1451
mzz (5.5, 8.5) (6, 8.5)       @noisy det1196 det1837
mxx (5, 8) (5, 8.5)           @noisy det1384 det1839
mzz (6.5, 1.5) (7, 1.5)       @noisy det946 det1233
mxx (6, 1.5) (6, 1)           @noisy det1980 det2417
mzz (6.5, 3.5) (7, 3.5)       @noisy det946 det1908
mxx (6, 3.5) (6, 3)           @noisy det1692 det2408
mzz (6.5, 5.5) (7, 5.5)       @noisy det279 det1908
mxx (6, 5) (6, 5.5)           @noisy det363 det1022
mzz (6.5, 7.5) (7, 7.5)       @noisy det279 det1705
mxx (6, 7.5) (6, 7)           @noisy det760 det1493
mzz (7, 9.5) (6.5, 9.5)       @noisy det1233 det1705
mxx (6, 9.5) (6, 9)           @noisy det1438 det1537
mzz (7.5, 0.5) (8, 0.5)       @noisy det1268 det2081
mxx (7, 0.5) (7, 0)           @noisy det623 det1861
mzz (7.5, 2.5) (8, 2.5)       @noisy det1270 det2081
mxx (7, 2) (7, 2.5)           @noisy det678 det917
mzz (7.5, 4.5) (8, 4.5)       @noisy det1270 det2352
mxx (7, 4.5) (7, 4)           @noisy det76 det1317
mzz (7.5, 6.5) (8, 6.5)       @noisy det2352 det2377
mxx (7, 6.5) (7, 6)           @noisy det807 det1358
mzz (7.5, 8.5) (8, 8.5)       @noisy det1268 det2377
mxx (7, 8) (7, 8.5)           @noisy det2098 det2207
mzz (8.5, 1.5) (9, 1.5)       @noisy det388 det2488
mxx (8, 1) (8, 1.5)           @noisy det437 det2136
mzz (8.5, 3.5) (9, 3.5)       @noisy det1893 det2488
mxx (8, 3.5) (8, 3)           @noisy det476 det1890
mzz (9, 5.5) (8.5, 5.5)       @noisy det189 det1893
mxx (8, 5.5) (8, 5)           @noisy det50 det632
mzz (8.5, 7.5) (9, 7.5)       @noisy det22 det189
mxx (8, 7.5) (8, 7)           @noisy det1880 det1883
mzz (8.5, 9.5) (9, 9.5)       @noisy det22 det388
mxx (8, 9) (8, 9.5)           @noisy det1269 det2307
mzz (9.5, 0.5) (0, 0.5)       @noisy det182 det863
mxx (9, 0) (9, 0.5)           @noisy det1060 det1180
mzz (0, 2.5) (9.5, 2.5)       @noisy det863 det2174
mxx (9, 2) (9, 2.5)           @noisy det111 det1524
mzz (9.5, 4.5) (0, 4.5)       @noisy det20 det2174
mxx (9, 4) (9, 4.5)           @noisy det747 det1598
mzz (9.5, 6.5) (0, 6.5)       @noisy det20 det1762
mxx (9, 6.5) (9, 6)           @noisy det562 det1926
mzz (0, 8.5) (9.5, 8.5)       @noisy det182 det1762
mxx (9, 8) (9, 8.5)           @noisy det235 det1918
mzz (0.5, 0) (0, 0)           @noisy det1275 det2182
mz (0.5, 0.5)                 @noisy det1275 det2161
mx (0.5, 1)                   @noisy det579 det599 det861 det1060
mzz (0, 2) (0.5, 2)           @noisy det1054 det1089
mz (0.5, 2.5)                 @noisy det1054 det2173
mx (0.5, 3)                   @noisy det111 det868 det1447 det1449
mzz (0, 4) (0.5, 4)           @noisy det556 det2004
mz (0.5, 4.5)                 @noisy det556 det2269
mx (0.5, 5)                   @noisy det1598 det2044 det2251 det2331
mzz (0.5, 6) (0, 6)           @noisy det1801 det2322
mz (0.5, 6.5)                 @noisy det1801 det2234
mx (0.5, 7)                   @noisy det113 det299 det1123 det1926
mzz (0, 8) (0.5, 8)           @noisy det1015 det2198
mz (0.5, 8.5)                 @noisy det2198 det2209
mx (0.5, 9)                   @noisy det609 det1515 det1918 det2213
mzz (1, 1) (1.5, 1)           @noisy det980 det1440
mz (1.5, 1.5)                 @noisy det980 det2227
mx (1.5, 2)                   @noisy det579 det1293 det1447 det1619
mzz (1, 3) (1.5, 3)           @noisy det1214 det2453
mz (1.5, 3.5)                 @noisy det2184 det2453
mx (1.5, 4)                   @noisy det595 det868 det1878 det2044
mzz (1.5, 5) (1, 5)           @noisy det37 det1479
mz (1.5, 5.5)                 @noisy det1479 det2308
mx (1.5, 6)                   @noisy det113 det1452 det2251 det2336
mzz (1, 7) (1.5, 7)           @noisy det743 det1286
mz (1.5, 7.5)                 @noisy det743 det2249
mx (1.5, 8)                   @noisy det977 det1117 det1123 det1515
mzz (1, 9) (1.5, 9)           @noisy det1628 det2370
mz (1.5, 9.5)                 @noisy det1628 det2211
mx (1.5, 0)                   @noisy det609 det625 det861 det1231
mzz (2, 0) (2.5, 0)           @noisy det1625 det1828
mz (2.5, 0.5)                 @noisy det1828 det2285
mx (2.5, 1)                   @noisy det144 det438 det1231 det1619
mzz (2.5, 2) (2, 2)           @noisy det1668 det2476
mz (2.5, 2.5)                 @noisy det1668 det2232
mx (2.5, 3)                   @noisy det595 det1165 det1293 det1487
mzz (2, 4) (2.5, 4)           @noisy det192 det894
mz (2.5, 4.5)                 @noisy det192 det2195
mx (2.5, 5)                   @noisy det307 det628 det1878 det2336
mzz (2, 6) (2.5, 6)           @noisy det404 det706
mz (2.5, 6.5)                 @noisy det404 det2310
mx (2.5, 7)                   @noisy det338 det1102 det1117 det1452
mzz (2.5, 8) (2, 8)           @noisy det171 det378
mz (2.5, 8.5)                 @noisy det378 det2218
mx (2.5, 9)                   @noisy det550 det625 det977 det1457
mzz (3, 1) (3.5, 1)           @noisy det1651 det1868
mz (3.5, 1.5)                 @noisy det1868 det2275
mx (3.5, 2)                   @noisy det144 det483 det1232 det1487
mzz (3, 3) (3.5, 3)           @noisy det224 det2009
mz (3.5, 3.5)                 @noisy det2009 det2170
mx (3.5, 4)                   @noisy det124 det307 det1165 det1287
mzz (3.5, 5) (3, 5)           @noisy det1339 det1889
mz (3.5, 5.5)                 @noisy det1339 det2177
mx (3.5, 6)                   @noisy det628 det1102 det1743 det1785
mzz (3, 7) (3.5, 7)           @noisy det2015 det2079
mz (3.5, 7.5)                 @noisy det2015 det2219
mx (3.5, 8)                   @noisy det338 det550 det1670 det1813
mzz (3, 9) (3.5, 9)           @noisy det35 det106
mz (3.5, 9.5)                 @noisy det106 det2196
mx (3.5, 0)                   @noisy det60 det438 det1457 det2358
mzz (4, 0) (4.5, 0)           @noisy det1712 det1752
mz (4.5, 0.5)                 @noisy det1712 det2160
mx (4.5, 1)                   @noisy det55 det60 det483 det1249
mzz (4.5, 2) (4, 2)           @noisy det694 det2164
mz (4.5, 2.5)                 @noisy det694 det2263
mx (4.5, 3)                   @noisy det124 det576 det1232 det1812
mzz (4, 4) (4.5, 4)           @noisy det1403 det1724
mz (4.5, 4.5)                 @noisy det1403 det2267
mx (4.5, 5)                   @noisy det661 det1287 det1410 det1785
mzz (4, 6) (4.5, 6)           @noisy det122 det2361
mz (4.5, 6.5)                 @noisy det2254 det2361
mx (4.5, 7)                   @noisy det1451 det1743 det1776 det1813
mzz (4.5, 8) (4, 8)           @noisy det1128 det2299
mz (4.5, 8.5)                 @noisy det1128 det2236
mx (4.5, 9)                   @noisy det1478 det1670 det1839 det2358
mzz (5.5, 1) (5, 1)           @noisy det600 det1076
mz (5.5, 1.5)                 @noisy det600 det2226
mx (5.5, 2)                   @noisy det1249 det1398 det1812 det1980
mzz (5, 3) (5.5, 3)           @noisy det256 det1522
mz (5.5, 3.5)                 @noisy det1522 det2199
mx (5.5, 4)                   @noisy det576 det1355 det1410 det1692
mzz (5, 5) (5.5, 5)           @noisy det1660 det2240
mz (5.5, 5.5)                 @noisy det1660 det2185
mx (5.5, 6)                   @noisy det363 det661 det1037 det1451
mzz (5.5, 7) (5, 7)           @noisy det709 det1837
mz (5.5, 7.5)                 @noisy det709 det2205
mx (5.5, 8)                   @noisy det760 det1384 det1776 det1839
mzz (5, 9) (5.5, 9)           @noisy det1196 det1429
mz (5.5, 9.5)                 @noisy det1429 det2252
mx (5.5, 0)                   @noisy det5 det55 det1438 det1478
mzz (6.5, 0) (6, 0)           @noisy det1233 det2154
mz (6.5, 0.5)                 @noisy det2154 det2258
mx (6.5, 1)                   @noisy det5 det1861 det1980 det2417
mzz (6, 2) (6.5, 2)           @noisy det946 det1466
mz (6.5, 2.5)                 @noisy det1466 det2220
mx (6.5, 3)                   @noisy det917 det1398 det1692 det2408
mzz (6, 4) (6.5, 4)           @noisy det1908 det2058
mz (6.5, 4.5)                 @noisy det2058 det2163
mx (6.5, 5)                   @noisy det76 det363 det1022 det1355
mzz (6, 6) (6.5, 6)           @noisy det279 det1525
mz (6.5, 6.5)                 @noisy det1525 det2188
mx (6.5, 7)                   @noisy det760 det807 det1037 det1493
mzz (6, 8) (6.5, 8)           @noisy det948 det1705
mz (6.5, 8.5)                 @noisy det948 det2159
mx (6.5, 9)                   @noisy det1384 det1438 det1537 det2207
mzz (7, 1) (7.5, 1)           @noisy det1738 det2081
mz (7.5, 1.5)                 @noisy det1738 det2274
mx (7.5, 2)                   @noisy det437 det678 det917 det2417
mzz (7.5, 3) (7, 3)           @noisy det1118 det1270
mz (7.5, 3.5)                 @noisy det1118 det2169
mx (7.5, 4)                   @noisy det76 det1317 det1890 det2408
mzz (7, 5) (7.5, 5)           @noisy det2034 det2352
mz (7.5, 5.5)                 @noisy det2034 det2175
mx (7.5, 6)                   @noisy det632 det807 det1022 det1358
mzz (7, 7) (7.5, 7)           @noisy det1263 det2377
mz (7.5, 7.5)                 @noisy det1263 det2191
mx (7.5, 8)                   @noisy det1493 det1883 det2098 det2207
mzz (7, 9) (7.5, 9)           @noisy det1268 det2040
mz (7.5, 9.5)                 @noisy det2040 det2194
mx (7.5, 0)                   @noisy det623 det1537 det1861 det2307
mzz (8.5, 0) (8, 0)           @noisy det170 det388
mz (8.5, 0.5)                 @noisy det170 det2239
mx (8.5, 1)                   @noisy det437 det623 det1180 det2136
mzz (8, 2) (8.5, 2)           @noisy det1158 det2488
mz (8.5, 2.5)                 @noisy det1158 det2210
mx (8.5, 3)                   @noisy det476 det678 det1524 det1890
mzz (8, 4) (8.5, 4)           @noisy det1893 det2250
mz (8.5, 4.5)                 @noisy det2244 det2250
mx (8.5, 5)                   @noisy det50 det632 det747 det1317
mzz (8.5, 6) (8, 6)           @noisy det189 det933
mz (8.5, 6.5)                 @noisy det933 det2291
mx (8.5, 7)                   @noisy det562 det1358 det1880 det1883
mzz (8, 8) (8.5, 8)           @noisy det22 det1048
mz (8.5, 8.5)                 @noisy det1048 det2215
mx (8.5, 9)                   @noisy det235 det1269 det2098 det2307
mzz (9, 1) (9.5, 1)           @noisy det104 det863
mz (9.5, 1.5)                 @noisy det104 det2225
mx (9.5, 2)                   @noisy det111 det599 det1524 det2136
mzz (9, 3) (9.5, 3)           @noisy det802 det2174
mz (9.5, 3.5)                 @noisy det802 det2156
mx (9.5, 4)                   @noisy det476 det747 det1449 det1598
mzz (9.5, 5) (9, 5)           @noisy det20 det588
mz (9.5, 5.5)                 @noisy det588 det2303
mx (9.5, 6)                   @noisy det50 det562 det1926 det2331
mzz (9, 7) (9.5, 7)           @noisy det947 det1762
mz (9.5, 7.5)                 @noisy det947 det2229
mx (9.5, 8)                   @noisy det235 det299 det1880 det1918
mzz (9, 9) (9.5, 9)           @noisy det182 det1900
mz (9.5, 9.5)                 @noisy det1900 det2206
mx (9.5, 0)                   @noisy det1060 det1180 det1269 det2213

--------         17
mxx (1, 1.5) (1, 2)           @noisy det579 det599
mx (0.5, 1.5)                 @noisy det244 det579
mz (0, 1.5)                   @noisy det104 det863 det1054 det2182
mxx (1, 3.5) (1, 4)           @noisy det868 det1449
mx (0.5, 3.5)                 @noisy det105 det868
mz (0, 3.5)                   @noisy det556 det802 det1089 det2174
mxx (1, 6) (1, 5.5)           @noisy det2251 det2331
mx (0.5, 5.5)                 @noisy det154 det2251
mz (0, 5.5)                   @noisy det20 det588 det1801 det2004
mxx (1, 7.5) (1, 8)           @noisy det299 det1123
mx (0.5, 7.5)                 @noisy det252 det1123
mz (0, 7.5)                   @noisy det947 det1762 det2198 det2322
mxx (1, 0) (1, 9.5)           @noisy det609 det2213
mx (0.5, 9.5)                 @noisy det199 det609
mz (0, 9.5)                   @noisy det182 det1015 det1275 det1900
mxx (2, 0.5) (2, 1)           @noisy det861 det1231
mx (1.5, 0.5)                 @noisy det131 det1231
mz (1, 0.5)                   @noisy det980 det1275 det2182 det2370
mxx (2, 3) (2, 2.5)           @noisy det1293 det1447
mx (1.5, 2.5)                 @noisy det248 det1293
mz (1, 2.5)                   @noisy det1054 det1089 det1440 det2453
mxx (2, 4.5) (2, 5)           @noisy det1878 det2044
mx (1.5, 4.5)                 @noisy det280 det1878
mz (1, 4.5)                   @noisy det556 det1214 det1479 det2004
mxx (2, 6.5) (2, 7)           @noisy det113 det1452
mx (1.5, 6.5)                 @noisy det136 det1452
mz (1, 6.5)                   @noisy det37 det743 det1801 det2322
mxx (2, 9) (2, 8.5)           @noisy det977 det1515
mx (1.5, 8.5)                 @noisy det141 det977
mz (1, 8.5)                   @noisy det1015 det1286 det1628 det2198
mxx (3, 1.5) (3, 2)           @noisy det144 det1619
mx (2.5, 1.5)                 @noisy det144 det219
mz (2, 1.5)                   @noisy det980 det1440 det1625 det1668
mxx (3, 3.5) (3, 4)           @noisy det595 det1165
mx (2.5, 3.5)                 @noisy det222 det1165
mz (2, 3.5)                   @noisy det192 det1214 det2453 det2476
mxx (3, 5.5) (3, 6)           @noisy det628 det2336
mx (2.5, 5.5)                 @noisy det217 det628
mz (2, 5.5)                   @noisy det37 det404 det894 det1479
mxx (3, 7.5) (3, 8)           @noisy det338 det1117
mx (2.5, 7.5)                 @noisy det204 det338
mz (2, 7.5)                   @noisy det378 det706 det743 det1286
mxx (3, 9.5) (3, 0)           @noisy det625 det1457
mx (2.5, 9.5)                 @noisy det268 det1457
mz (2, 9.5)                   @noisy det171 det1628 det1828 det2370
mxx (4, 0.5) (4, 1)           @noisy det60 det438
mx (3.5, 0.5)                 @noisy det60 det230
mz (3, 0.5)                   @noisy det35 det1625 det1828 det1868
mxx (4, 2.5) (4, 3)           @noisy det1232 det1487
mx (3.5, 2.5)                 @noisy det160 det1232
mz (3, 2.5)                   @noisy det1651 det1668 det2009 det2476
mxx (4, 4.5) (4, 5)           @noisy det307 det1287
mx (3.5, 4.5)                 @noisy det270 det1287
mz (3, 4.5)                   @noisy det192 det224 det894 det1339
mxx (4, 6.5) (4, 7)           @noisy det1102 det1743
mx (3.5, 6.5)                 @noisy det233 det1743
mz (3, 6.5)                   @noisy det404 det706 det1889 det2015
mxx (4, 9) (4, 8.5)           @noisy det550 det1670
mx (3.5, 8.5)                 @noisy det162 det1670
mz (3, 8.5)                   @noisy det106 det171 det378 det2079
mxx (5, 1.5) (5, 2)           @noisy det483 det1249
mx (4.5, 1.5)                 @noisy det194 det1249
mz (4, 1.5)                   @noisy det694 det1651 det1752 det1868
mxx (5, 3.5) (5, 4)           @noisy det124 det576
mx (4.5, 3.5)                 @noisy det245 det576
mz (4, 3.5)                   @noisy det224 det1403 det2009 det2164
mxx (5, 5.5) (5, 6)           @noisy det661 det1785
mx (4.5, 5.5)                 @noisy det114 det661
mz (4, 5.5)                   @noisy det1339 det1724 det1889 det2361
mxx (5, 7.5) (5, 8)           @noisy det1776 det1813
mx (4.5, 7.5)                 @noisy det211 det1776
mz (4, 7.5)                   @noisy det122 det1128 det2015 det2079
mxx (5, 9.5) (5, 0)           @noisy det1478 det2358
mx (4.5, 9.5)                 @noisy det257 det1478
mz (4, 9.5)                   @noisy det35 det106 det1712 det2299
mxx (6, 1) (6, 0.5)           @noisy det5 det55
mx (5.5, 0.5)                 @noisy det5 det108
mz (5, 0.5)                   @noisy det600 det1196 det1712 det1752
mxx (6, 2.5) (6, 3)           @noisy det1398 det1812
mx (5.5, 2.5)                 @noisy det207 det1398
mz (5, 2.5)                   @noisy det694 det1076 det1522 det2164
mxx (6, 4.5) (6, 5)           @noisy det1355 det1410
mx (5.5, 4.5)                 @noisy det231 det1355
mz (5, 4.5)                   @noisy det256 det1403 det1660 det1724
mxx (6, 6.5) (6, 7)           @noisy det1037 det1451
mx (5.5, 6.5)                 @noisy det208 det1037
mz (5, 6.5)                   @noisy det122 det709 det2240 det2361
mxx (6, 8.5) (6, 9)           @noisy det1384 det1839
mx (5.5, 8.5)                 @noisy det138 det1384
mz (5, 8.5)                   @noisy det1128 det1429 det1837 det2299
mxx (7, 1.5) (7, 2)           @noisy det1980 det2417
mx (6.5, 1.5)                 @noisy det200 det2417
mz (6, 1.5)                   @noisy det600 det1076 det1233 det1466
mxx (7, 4) (7, 3.5)           @noisy det1692 det2408
mx (6.5, 3.5)                 @noisy det238 det2408
mz (6, 3.5)                   @noisy det256 det946 det1522 det2058
mxx (7, 5.5) (7, 6)           @noisy det363 det1022
mx (6.5, 5.5)                 @noisy det273 det1022
mz (6, 5.5)                   @noisy det1525 det1660 det1908 det2240
mxx (7, 7.5) (7, 8)           @noisy det760 det1493
mx (6.5, 7.5)                 @noisy det229 det1493
mz (6, 7.5)                   @noisy det279 det709 det948 det1837
mxx (7, 9.5) (7, 0)           @noisy det1438 det1537
mx (6.5, 9.5)                 @noisy det242 det1537
mz (6, 9.5)                   @noisy det1196 det1429 det1705 det2154
mxx (8, 0.5) (8, 1)           @noisy det623 det1861
mx (7.5, 0.5)                 @noisy det255 det623
mz (7, 0.5)                   @noisy det1233 det1268 det1738 det2154
mxx (8, 2.5) (8, 3)           @noisy det678 det917
mx (7.5, 2.5)                 @noisy det125 det678
mz (7, 2.5)                   @noisy det946 det1118 det1466 det2081
mxx (8, 4.5) (8, 5)           @noisy det76 det1317
mx (7.5, 4.5)                 @noisy det165 det1317
mz (7, 4.5)                   @noisy det1270 det1908 det2034 det2058
mxx (8, 7) (8, 6.5)           @noisy det807 det1358
mx (7.5, 6.5)                 @noisy det263 det1358
mz (7, 6.5)                   @noisy det279 det1263 det1525 det2352
mxx (8, 8.5) (8, 9)           @noisy det2098 det2207
mx (7.5, 8.5)                 @noisy det195 det2098
mz (7, 8.5)                   @noisy det948 det1705 det2040 det2377
mxx (9, 1.5) (9, 2)           @noisy det437 det2136
mx (8.5, 1.5)                 @noisy det147 det2136
mz (8, 1.5)                   @noisy det388 det1158 det1738 det2081
mxx (9, 3.5) (9, 4)           @noisy det476 det1890
mx (8.5, 3.5)                 @noisy det150 det476
mz (8, 3.5)                   @noisy det1118 det1270 det2250 det2488
mxx (9, 5.5) (9, 6)           @noisy det50 det632
mx (8.5, 5.5)                 @noisy det50 det117
mz (8, 5.5)                   @noisy det933 det1893 det2034 det2352
mxx (9, 7.5) (9, 8)           @noisy det1880 det1883
mx (8.5, 7.5)                 @noisy det118 det1880
mz (8, 7.5)                   @noisy det189 det1048 det1263 det2377
mxx (9, 0) (9, 9.5)           @noisy det1269 det2307
mx (8.5, 9.5)                 @noisy det261 det1269
mz (8, 9.5)                   @noisy det22 det170 det1268 det2040
mxx (0, 1) (0, 0.5)           @noisy det1060 det1180
mx (9.5, 0.5)                 @noisy det145 det1060
mz (9, 0.5)                   @noisy det104 det170 det182 det388
mxx (0, 2.5) (0, 3)           @noisy det111 det1524
mx (9.5, 2.5)                 @noisy det111 det234
mz (9, 2.5)                   @noisy det802 det863 det1158 det2488
mxx (0, 4.5) (0, 5)           @noisy det747 det1598
mx (9.5, 4.5)                 @noisy det215 det1598
mz (9, 4.5)                   @noisy det588 det1893 det2174 det2250
mxx (0, 7) (0, 6.5)           @noisy det562 det1926
mx (9.5, 6.5)                 @noisy det149 det1926
mz (9, 6.5)                   @noisy det20 det189 det933 det947
mxx (0, 8.5) (0, 9)           @noisy det235 det1918
mx (9.5, 8.5)                 @noisy det236 det1918
mz (9, 8.5)                   @noisy det22 det1048 det1762 det1900
mxx (0.5, 0.5) (0.5, 0)       @noisy det861 det1180
mzz (1, 1) (0.5, 1)           @noisy det1275 det2182
mxx (0.5, 2.5) (0.5, 2)       @noisy det1447 det1524
mzz (1, 3) (0.5, 3)           @noisy det1054 det1089
mxx (0.5, 4.5) (0.5, 4)       @noisy det747 det2044
mzz (0.5, 5) (1, 5)           @noisy det556 det2004
mxx (0.5, 6.5) (0.5, 6)       @noisy det113 det562
mzz (1, 7) (0.5, 7)           @noisy det1801 det2322
mxx (0.5, 8.5) (0.5, 8)       @noisy det235 det1515
mzz (1, 9) (0.5, 9)           @noisy det1015 det2198
mxx (1.5, 1.5) (1.5, 1)       @noisy det599 det1619
mzz (1.5, 2) (2, 2)           @noisy det980 det1440
mxx (1.5, 3.5) (1.5, 3)       @noisy det595 det1449
mzz (1.5, 4) (2, 4)           @noisy det1214 det2453
mxx (1.5, 5) (1.5, 5.5)       @noisy det2331 det2336
mzz (1.5, 6) (2, 6)           @noisy det37 det1479
mxx (1.5, 7.5) (1.5, 7)       @noisy det299 det1117
mzz (1.5, 8) (2, 8)           @noisy det743 det1286
mxx (1.5, 9.5) (1.5, 9)       @noisy det625 det2213
mzz (1.5, 0) (2, 0)           @noisy det1628 det2370
mxx (2.5, 0.5) (2.5, 0)       @noisy det438 det861
mzz (3, 1) (2.5, 1)           @noisy det1625 det1828
mxx (2.5, 2) (2.5, 2.5)       @noisy det1447 det1487
mzz (2.5, 3) (3, 3)           @noisy det1668 det2476
mxx (2.5, 4) (2.5, 4.5)       @noisy det307 det2044
mzz (2.5, 5) (3, 5)           @noisy det192 det894
mxx (2.5, 6.5) (2.5, 6)       @noisy det113 det1102
mzz (2.5, 7) (3, 7)           @noisy det404 det706
mxx (2.5, 8) (2.5, 8.5)       @noisy det550 det1515
mzz (2.5, 9) (3, 9)           @noisy det171 det378
mxx (3.5, 1) (3.5, 1.5)       @noisy det483 det1619
mzz (3.5, 2) (4, 2)           @noisy det1651 det1868
mxx (3.5, 3) (3.5, 3.5)       @noisy det124 det595
mzz (4, 4) (3.5, 4)           @noisy det224 det2009
mxx (3.5, 5) (3.5, 5.5)       @noisy det1785 det2336
mzz (3.5, 6) (4, 6)           @noisy det1339 det1889
mxx (3.5, 7) (3.5, 7.5)       @noisy det1117 det1813
mzz (3.5, 8) (4, 8)           @noisy det2015 det2079
mxx (3.5, 9) (3.5, 9.5)       @noisy det625 det2358
mzz (3.5, 0) (4, 0)           @noisy det35 det106
mxx (4.5, 0.5) (4.5, 0)       @noisy det55 det438
mzz (5, 1) (4.5, 1)           @noisy det1712 det1752
mxx (4.5, 2) (4.5, 2.5)       @noisy det1487 det1812
mzz (5, 3) (4.5, 3)           @noisy det694 det2164
mxx (4.5, 4.5) (4.5, 4)       @noisy det307 det1410
mzz (5, 5) (4.5, 5)           @noisy det1403 det1724
mxx (4.5, 6.5) (4.5, 6)       @noisy det1102 det1451
mzz (5, 7) (4.5, 7)           @noisy det122 det2361
mxx (4.5, 8) (4.5, 8.5)       @noisy det550 det1839
mzz (5, 9) (4.5, 9)           @noisy det1128 det2299
mxx (5.5, 1) (5.5, 1.5)       @noisy det483 det1980
mzz (5.5, 2) (6, 2)           @noisy det600 det1076
mxx (5.5, 3) (5.5, 3.5)       @noisy det124 det1692
mzz (5.5, 4) (6, 4)           @noisy det256 det1522
mxx (5.5, 5.5) (5.5, 5)       @noisy det363 det1785
mzz (6, 6) (5.5, 6)           @noisy det1660 det2240
mxx (5.5, 7) (5.5, 7.5)       @noisy det760 det1813
mzz (5.5, 8) (6, 8)           @noisy det709 det1837
mxx (5.5, 9) (5.5, 9.5)       @noisy det1438 det2358
mzz (5.5, 0) (6, 0)           @noisy det1196 det1429
mxx (6.5, 0) (6.5, 0.5)       @noisy det55 det1861
mzz (6.5, 1) (7, 1)           @noisy det1233 det2154
mxx (6.5, 2.5) (6.5, 2)       @noisy det917 det1812
mzz (6.5, 3) (7, 3)           @noisy det946 det1466
mxx (6.5, 4.5) (6.5, 4)       @noisy det76 det1410
mzz (6.5, 5) (7, 5)           @noisy det1908 det2058
mxx (6.5, 6) (6.5, 6.5)       @noisy det807 det1451
mzz (6.5, 7) (7, 7)           @noisy det279 det1525
mxx (6.5, 8.5) (6.5, 8)       @noisy det1839 det2207
mzz (7, 9) (6.5, 9)           @noisy det948 det1705
mxx (7.5, 1.5) (7.5, 1)       @noisy det437 det1980
mzz (7.5, 2) (8, 2)           @noisy det1738 det2081
mxx (7.5, 3) (7.5, 3.5)       @noisy det1692 det1890
mzz (7.5, 4) (8, 4)           @noisy det1118 det1270
mxx (7.5, 5) (7.5, 5.5)       @noisy det363 det632
mzz (7.5, 6) (8, 6)           @noisy det2034 det2352
mxx (7.5, 7.5) (7.5, 7)       @noisy det760 det1883
mzz (7.5, 8) (8, 8)           @noisy det1263 det2377
mxx (7.5, 9.5) (7.5, 9)       @noisy det1438 det2307
mzz (7.5, 0) (8, 0)           @noisy det1268 det2040
mxx (8.5, 0) (8.5, 0.5)       @noisy det1180 det1861
mzz (8.5, 1) (9, 1)           @noisy det170 det388
mxx (8.5, 2.5) (8.5, 2)       @noisy det917 det1524
mzz (8.5, 3) (9, 3)           @noisy det1158 det2488
mxx (8.5, 4.5) (8.5, 4)       @noisy det76 det747
mzz (9, 5) (8.5, 5)           @noisy det1893 det2250
mxx (8.5, 6) (8.5, 6.5)       @noisy det562 det807
mzz (8.5, 7) (9, 7)           @noisy det189 det933
mxx (8.5, 8.5) (8.5, 8)       @noisy det235 det2207
mzz (8.5, 9) (9, 9)           @noisy det22 det1048
mxx (9.5, 1.5) (9.5, 1)       @noisy det437 det599
mzz (0, 2) (9.5, 2)           @noisy det104 det863
mxx (9.5, 3.5) (9.5, 3)       @noisy det1449 det1890
mzz (9.5, 4) (0, 4)           @noisy det802 det2174
mxx (9.5, 5) (9.5, 5.5)       @noisy det632 det2331
mzz (9.5, 6) (0, 6)           @noisy det20 det588
mxx (9.5, 7) (9.5, 7.5)       @noisy det299 det1883
mzz (0, 8) (9.5, 8)           @noisy det947 det1762
mxx (9.5, 9.5) (9.5, 9)       @noisy det2213 det2307
mzz (9.5, 0) (0, 0)           @noisy det182 det1900

--------         18
mxx (0, 1.5) (0, 2)           @noisy det599 det2313
mx (0.5, 1.5)                 @noisy det244 det2313
mz (1, 1.5)                   @noisy det980 det1089 det1275 det1440
mxx (0, 3.5) (0, 4)           @noisy det568 det1449
mx (0.5, 3.5)                 @noisy det105 det568
mz (1, 3.5)                   @noisy det1054 det1214 det2004 det2453
mxx (0, 5.5) (0, 6)           @noisy det1347 det2331
mx (0.5, 5.5)                 @noisy det154 det1347
mz (1, 5.5)                   @noisy det37 det556 det1479 det2322
mxx (0, 7.5) (0, 8)           @noisy det299 det753
mx (0.5, 7.5)                 @noisy det252 det753
mz (1, 7.5)                   @noisy det743 det1015 det1286 det1801
mxx (0, 9.5) (0, 0)           @noisy det658 det2213
mx (0.5, 9.5)                 @noisy det199 det658
mz (1, 9.5)                   @noisy det1628 det2182 det2198 det2370
mxx (1, 0.5) (1, 1)           @noisy det861 det2094
mx (1.5, 0.5)                 @noisy det131 det2094
mz (2, 0.5)                   @noisy det1440 det1625 det1628 det1828
mxx (1, 2.5) (1, 3)           @noisy det1447 det2419
mx (1.5, 2.5)                 @noisy det248 det2419
mz (2, 2.5)                   @noisy det980 det1214 det1668 det2476
mxx (1, 4.5) (1, 5)           @noisy det295 det2044
mx (1.5, 4.5)                 @noisy det280 det295
mz (2, 4.5)                   @noisy det37 det192 det894 det2453
mxx (1, 6.5) (1, 7)           @noisy det113 det300
mx (1.5, 6.5)                 @noisy det136 det300
mz (2, 6.5)                   @noisy det404 det706 det1286 det1479
mxx (1, 8.5) (1, 9)           @noisy det1345 det1515
mx (1.5, 8.5)                 @noisy det141 det1345
mz (2, 8.5)                   @noisy det171 det378 det743 det2370
mxx (2, 1.5) (2, 2)           @noisy det605 det1619
mx (2.5, 1.5)                 @noisy det219 det605
mz (3, 1.5)                   @noisy det1651 det1828 det1868 det2476
mxx (2, 3.5) (2, 4)           @noisy det595 det1565
mx (2.5, 3.5)                 @noisy det222 det1565
mz (3, 3.5)                   @noisy det224 det894 det1668 det2009
mxx (2, 5.5) (2, 6)           @noisy det1836 det2336
mx (2.5, 5.5)                 @noisy det217 det1836
mz (3, 5.5)                   @noisy det192 det706 det1339 det1889
mxx (2, 7.5) (2, 8)           @noisy det1117 det1858
mx (2.5, 7.5)                 @noisy det204 det1858
mz (3, 7.5)                   @noisy det171 det404 det2015 det2079
mxx (2, 9.5) (2, 0)           @noisy det603 det625
mx (2.5, 9.5)                 @noisy det268 det603
mz (3, 9.5)                   @noisy det35 det106 det378 det1625
mxx (3, 1) (3, 0.5)           @noisy det438 det756
mx (3.5, 0.5)                 @noisy det230 det756
mz (4, 0.5)                   @noisy det106 det1651 det1712 det1752
mxx (3, 2.5) (3, 3)           @noisy det1487 det1631
mx (3.5, 2.5)                 @noisy det160 det1631
mz (4, 2.5)                   @noisy det224 det694 det1868 det2164
mxx (3, 4.5) (3, 5)           @noisy det130 det307
mx (3.5, 4.5)                 @noisy det130 det270
mz (4, 4.5)                   @noisy det1403 det1724 det1889 det2009
mxx (3, 7) (3, 6.5)           @noisy det1102 det1170
mx (3.5, 6.5)                 @noisy det233 det1170
mz (4, 6.5)                   @noisy det122 det1339 det2079 det2361
mxx (3, 8.5) (3, 9)           @noisy det550 det1469
mx (3.5, 8.5)                 @noisy det162 det1469
mz (4, 8.5)                   @noisy det35 det1128 det2015 det2299
mxx (4, 1.5) (4, 2)           @noisy det366 det483
mx (4.5, 1.5)                 @noisy det194 det366
mz (5, 1.5)                   @noisy det600 det1076 det1712 det2164
mxx (4, 4) (4, 3.5)           @noisy det124 det1943
mx (4.5, 3.5)                 @noisy det245 det1943
mz (5, 3.5)                   @noisy det256 det694 det1522 det1724
mxx (4, 5.5) (4, 6)           @noisy det1785 det1921
mx (4.5, 5.5)                 @noisy det114 det1921
mz (5, 5.5)                   @noisy det122 det1403 det1660 det2240
mxx (4, 7.5) (4, 8)           @noisy det1813 det1824
mx (4.5, 7.5)                 @noisy det211 det1824
mz (5, 7.5)                   @noisy det709 det1837 det2299 det2361
mxx (4, 9.5) (4, 0)           @noisy det784 det2358
mx (4.5, 9.5)                 @noisy det257 det784
mz (5, 9.5)                   @noisy det1128 det1196 det1429 det1752
mxx (5, 0.5) (5, 1)           @noisy det55 det1520
mx (5.5, 0.5)                 @noisy det108 det1520
mz (6, 0.5)                   @noisy det1076 det1233 det1429 det2154
mxx (5, 3) (5, 2.5)           @noisy det1812 det1892
mx (5.5, 2.5)                 @noisy det207 det1892
mz (6, 2.5)                   @noisy det256 det600 det946 det1466
mxx (5, 4.5) (5, 5)           @noisy det399 det1410
mx (5.5, 4.5)                 @noisy det231 det399
mz (6, 4.5)                   @noisy det1522 det1908 det2058 det2240
mxx (5, 6.5) (5, 7)           @noisy det1451 det1817
mx (5.5, 6.5)                 @noisy det208 det1817
mz (6, 6.5)                   @noisy det279 det1525 det1660 det1837
mxx (5, 9) (5, 8.5)           @noisy det423 det1839
mx (5.5, 8.5)                 @noisy det138 det423
mz (6, 8.5)                   @noisy det709 det948 det1196 det1705
mxx (6, 1.5) (6, 2)           @noisy det1204 det1980
mx (6.5, 1.5)                 @noisy det200 det1204
mz (7, 1.5)                   @noisy det946 det1738 det2081 det2154
mxx (6, 3.5) (6, 4)           @noisy det1692 det2340
mx (6.5, 3.5)                 @noisy det238 det2340
mz (7, 3.5)                   @noisy det1118 det1270 det1466 det1908
mxx (6, 6) (6, 5.5)           @noisy det363 det1988
mx (6.5, 5.5)                 @noisy det273 det1988
mz (7, 5.5)                   @noisy det279 det2034 det2058 det2352
mxx (6, 7.5) (6, 8)           @noisy det760 det827
mx (6.5, 7.5)                 @noisy det229 det827
mz (7, 7.5)                   @noisy det1263 det1525 det1705 det2377
mxx (6, 9.5) (6, 0)           @noisy det1202 det1438
mx (6.5, 9.5)                 @noisy det242 det1202
mz (7, 9.5)                   @noisy det948 det1233 det1268 det2040
mxx (7, 0.5) (7, 1)           @noisy det1120 det1861
mx (7.5, 0.5)                 @noisy det255 det1120
mz (8, 0.5)                   @noisy det170 det388 det2040 det2081
mxx (7, 2.5) (7, 3)           @noisy det329 det917
mx (7.5, 2.5)                 @noisy det125 det329
mz (8, 2.5)                   @noisy det1158 det1270 det1738 det2488
mxx (7, 4.5) (7, 5)           @noisy det76 det90
mx (7.5, 4.5)                 @noisy det90 det165
mz (8, 4.5)                   @noisy det1118 det1893 det2250 det2352
mxx (7, 6.5) (7, 7)           @noisy det807 det1914
mx (7.5, 6.5)                 @noisy det263 det1914
mz (8, 6.5)                   @noisy det189 det933 det2034 det2377
mxx (7, 9) (7, 8.5)           @noisy det1124 det2207
mx (7.5, 8.5)                 @noisy det195 det1124
mz (8, 8.5)                   @noisy det22 det1048 det1263 det1268
mxx (8, 2) (8, 1.5)           @noisy det437 det1501
mx (8.5, 1.5)                 @noisy det147 det1501
mz (9, 1.5)                   @noisy det104 det170 det863 det2488
mxx (8, 3.5) (8, 4)           @noisy det506 det1890
mx (8.5, 3.5)                 @noisy det150 det506
mz (9, 3.5)                   @noisy det802 det1158 det1893 det2174
mxx (8, 5.5) (8, 6)           @noisy det558 det632
mx (8.5, 5.5)                 @noisy det117 det558
mz (9, 5.5)                   @noisy det20 det189 det588 det2250
mxx (8, 7.5) (8, 8)           @noisy det1883 det2345
mx (8.5, 7.5)                 @noisy det118 det2345
mz (9, 7.5)                   @noisy det22 det933 det947 det1762
mxx (8, 9.5) (8, 0)           @noisy det1436 det2307
mx (8.5, 9.5)                 @noisy det261 det1436
mz (9, 9.5)                   @noisy det182 det388 det1048 det1900
mxx (9, 0.5) (9, 1)           @noisy det1127 det1180
mx (9.5, 0.5)                 @noisy det145 det1127
mz (0, 0.5)                   @noisy det863 det1275 det1900 det2182
mxx (9, 2.5) (9, 3)           @noisy det1524 det2347
mx (9.5, 2.5)                 @noisy det234 det2347
mz (0, 2.5)                   @noisy det104 det1054 det1089 det2174
mxx (9, 5) (9, 4.5)           @noisy det747 det818
mx (9.5, 4.5)                 @noisy det215 det818
mz (0, 4.5)                   @noisy det20 det556 det802 det2004
mxx (9, 6.5) (9, 7)           @noisy det562 det1915
mx (9.5, 6.5)                 @noisy det149 det1915
mz (0, 6.5)                   @noisy det588 det1762 det1801 det2322
mxx (9, 8.5) (9, 9)           @noisy det235 det2162
mx (9.5, 8.5)                 @noisy det236 det2162
mz (0, 8.5)                   @noisy det182 det947 det1015 det2198
mxx (0.5, 0.5) (0.5, 1)       @noisy det861 det1180
mzz (1, 0) (0.5, 0)           @noisy det1275 det2182
mxx (0.5, 2.5) (0.5, 3)       @noisy det1447 det1524
mzz (1, 2) (0.5, 2)           @noisy det1054 det1089
mxx (0.5, 5) (0.5, 4.5)       @noisy det747 det2044
mzz (1, 4) (0.5, 4)           @noisy det556 det2004
mxx (0.5, 6.5) (0.5, 7)       @noisy det113 det562
mzz (0.5, 6) (1, 6)           @noisy det1801 det2322
mxx (0.5, 8.5) (0.5, 9)       @noisy det235 det1515
mzz (1, 8) (0.5, 8)           @noisy det1015 det2198
mxx (1.5, 1.5) (1.5, 2)       @noisy det599 det1619
mzz (1.5, 1) (2, 1)           @noisy det980 det1440
mxx (1.5, 4) (1.5, 3.5)       @noisy det595 det1449
mzz (2, 3) (1.5, 3)           @noisy det1214 det2453
mxx (1.5, 5.5) (1.5, 6)       @noisy det2331 det2336
mzz (1.5, 5) (2, 5)           @noisy det37 det1479
mxx (1.5, 7.5) (1.5, 8)       @noisy det299 det1117
mzz (1.5, 7) (2, 7)           @noisy det743 det1286
mxx (1.5, 0) (1.5, 9.5)       @noisy det625 det2213
mzz (2, 9) (1.5, 9)           @noisy det1628 det2370
mxx (2.5, 0.5) (2.5, 1)       @noisy det438 det861
mzz (2.5, 0) (3, 0)           @noisy det1625 det1828
mxx (2.5, 2.5) (2.5, 3)       @noisy det1447 det1487
mzz (2.5, 2) (3, 2)           @noisy det1668 det2476
mxx (2.5, 4.5) (2.5, 5)       @noisy det307 det2044
mzz (2.5, 4) (3, 4)           @noisy det192 det894
mxx (2.5, 7) (2.5, 6.5)       @noisy det113 det1102
mzz (3, 6) (2.5, 6)           @noisy det404 det706
mxx (2.5, 8.5) (2.5, 9)       @noisy det550 det1515
mzz (2.5, 8) (3, 8)           @noisy det171 det378
mxx (3.5, 1.5) (3.5, 2)       @noisy det483 det1619
mzz (3.5, 1) (4, 1)           @noisy det1651 det1868
mxx (3.5, 3.5) (3.5, 4)       @noisy det124 det595
mzz (3.5, 3) (4, 3)           @noisy det224 det2009
mxx (3.5, 5.5) (3.5, 6)       @noisy det1785 det2336
mzz (3.5, 5) (4, 5)           @noisy det1339 det1889
mxx (3.5, 7.5) (3.5, 8)       @noisy det1117 det1813
mzz (3.5, 7) (4, 7)           @noisy det2015 det2079
mxx (3.5, 0) (3.5, 9.5)       @noisy det625 det2358
mzz (4, 9) (3.5, 9)           @noisy det35 det106
mxx (4.5, 0.5) (4.5, 1)       @noisy det55 det438
mzz (5, 0) (4.5, 0)           @noisy det1712 det1752
mxx (4.5, 2.5) (4.5, 3)       @noisy det1487 det1812
mzz (4.5, 2) (5, 2)           @noisy det694 det2164
mxx (4.5, 4.5) (4.5, 5)       @noisy det307 det1410
mzz (5, 4) (4.5, 4)           @noisy det1403 det1724
mxx (4.5, 6.5) (4.5, 7)       @noisy det1102 det1451
mzz (5, 6) (4.5, 6)           @noisy det122 det2361
mxx (4.5, 8.5) (4.5, 9)       @noisy det550 det1839
mzz (4.5, 8) (5, 8)           @noisy det1128 det2299
mxx (5.5, 1.5) (5.5, 2)       @noisy det483 det1980
mzz (5.5, 1) (6, 1)           @noisy det600 det1076
mxx (5.5, 3.5) (5.5, 4)       @noisy det124 det1692
mzz (5.5, 3) (6, 3)           @noisy det256 det1522
mxx (5.5, 5.5) (5.5, 6)       @noisy det363 det1785
mzz (5.5, 5) (6, 5)           @noisy det1660 det2240
mxx (5.5, 7.5) (5.5, 8)       @noisy det760 det1813
mzz (5.5, 7) (6, 7)           @noisy det709 det1837
mxx (5.5, 9.5) (5.5, 0)       @noisy det1438 det2358
mzz (5.5, 9) (6, 9)           @noisy det1196 det1429
mxx (6.5, 0.5) (6.5, 1)       @noisy det55 det1861
mzz (6.5, 0) (7, 0)           @noisy det1233 det2154
mxx (6.5, 2.5) (6.5, 3)       @noisy det917 det1812
mzz (6.5, 2) (7, 2)           @noisy det946 det1466
mxx (6.5, 5) (6.5, 4.5)       @noisy det76 det1410
mzz (7, 4) (6.5, 4)           @noisy det1908 det2058
mxx (6.5, 6.5) (6.5, 7)       @noisy det807 det1451
mzz (6.5, 6) (7, 6)           @noisy det279 det1525
mxx (6.5, 8.5) (6.5, 9)       @noisy det1839 det2207
mzz (6.5, 8) (7, 8)           @noisy det948 det1705
mxx (7.5, 2) (7.5, 1.5)       @noisy det437 det1980
mzz (7.5, 1) (8, 1)           @noisy det1738 det2081
mxx (7.5, 3.5) (7.5, 4)       @noisy det1692 det1890
mzz (7.5, 3) (8, 3)           @noisy det1118 det1270
mxx (7.5, 5.5) (7.5, 6)       @noisy det363 det632
mzz (7.5, 5) (8, 5)           @noisy det2034 det2352
mxx (7.5, 8) (7.5, 7.5)       @noisy det760 det1883
mzz (8, 7) (7.5, 7)           @noisy det1263 det2377
mxx (7.5, 9.5) (7.5, 0)       @noisy det1438 det2307
mzz (7.5, 9) (8, 9)           @noisy det1268 det2040
mxx (8.5, 0.5) (8.5, 1)       @noisy det1180 det1861
mzz (8.5, 0) (9, 0)           @noisy det170 det388
mxx (8.5, 2.5) (8.5, 3)       @noisy det917 det1524
mzz (8.5, 2) (9, 2)           @noisy det1158 det2488
mxx (8.5, 4.5) (8.5, 5)       @noisy det76 det747
mzz (8.5, 4) (9, 4)           @noisy det1893 det2250
mxx (8.5, 6.5) (8.5, 7)       @noisy det562 det807
mzz (8.5, 6) (9, 6)           @noisy det189 det933
mxx (8.5, 8.5) (8.5, 9)       @noisy det235 det2207
mzz (8.5, 8) (9, 8)           @noisy det22 det1048
mxx (9.5, 1.5) (9.5, 2)       @noisy det437 det599
mzz (0, 1) (9.5, 1)           @noisy det104 det863
mxx (9.5, 4) (9.5, 3.5)       @noisy det1449 det1890
mzz (0, 3) (9.5, 3)           @noisy det802 det2174
mxx (9.5, 5.5) (9.5, 6)       @noisy det632 det2331
mzz (9.5, 5) (0, 5)           @noisy det20 det588
mxx (9.5, 7.5) (9.5, 8)       @noisy det299 det1883
mzz (0, 7) (9.5, 7)           @noisy det947 det1762
mxx (9.5, 0) (9.5, 9.5)       @noisy det2213 det2307
mzz (0, 9) (9.5, 9)           @noisy det182 det1900

--------         19
mzz (0, 1.5) (0.5, 1.5)       @noisy det1054 det1275
mxx (1, 1) (1, 1.5)           @noisy det599 det2313
mzz (0, 3.5) (0.5, 3.5)       @noisy det556 det1054
mxx (1, 3) (1, 3.5)           @noisy det568 det1449
mzz (0.5, 5.5) (0, 5.5)       @noisy det556 det1801
mxx (1, 5) (1, 5.5)           @noisy det1347 det2331
mzz (0, 7.5) (0.5, 7.5)       @noisy det1801 det2198
mxx (1, 7.5) (1, 7)           @noisy det299 det753
mzz (0, 9.5) (0.5, 9.5)       @noisy det1275 det2198
mxx (1, 9) (1, 9.5)           @noisy det658 det2213
mzz (1, 0.5) (1.5, 0.5)       @noisy det980 det1628
mxx (2, 0) (2, 0.5)           @noisy det861 det2094
mzz (1, 2.5) (1.5, 2.5)       @noisy det980 det2453
mxx (2, 2) (2, 2.5)           @noisy det1447 det2419
mzz (1.5, 4.5) (1, 4.5)       @noisy det1479 det2453
mxx (2, 4.5) (2, 4)           @noisy det295 det2044
mzz (1, 6.5) (1.5, 6.5)       @noisy det743 det1479
mxx (2, 6.5) (2, 6)           @noisy det113 det300
mzz (1, 8.5) (1.5, 8.5)       @noisy det743 det1628
mxx (2, 8) (2, 8.5)           @noisy det1345 det1515
mzz (2, 1.5) (2.5, 1.5)       @noisy det1668 det1828
mxx (3, 1.5) (3, 1)           @noisy det605 det1619
mzz (2, 3.5) (2.5, 3.5)       @noisy det192 det1668
mxx (3, 3.5) (3, 3)           @noisy det595 det1565
mzz (2, 5.5) (2.5, 5.5)       @noisy det192 det404
mxx (3, 5) (3, 5.5)           @noisy det1836 det2336
mzz (2.5, 7.5) (2, 7.5)       @noisy det378 det404
mxx (3, 7.5) (3, 7)           @noisy det1117 det1858
mzz (2, 9.5) (2.5, 9.5)       @noisy det378 det1828
mxx (3, 9.5) (3, 9)           @noisy det603 det625
mzz (3.5, 0.5) (3, 0.5)       @noisy det106 det1868
mxx (4, 0) (4, 0.5)           @noisy det438 det756
mzz (3, 2.5) (3.5, 2.5)       @noisy det1868 det2009
mxx (4, 2) (4, 2.5)           @noisy det1487 det1631
mzz (3, 4.5) (3.5, 4.5)       @noisy det1339 det2009
mxx (4, 4.5) (4, 4)           @noisy det130 det307
mzz (3.5, 6.5) (3, 6.5)       @noisy det1339 det2015
mxx (4, 6) (4, 6.5)           @noisy det1102 det1170
mzz (3, 8.5) (3.5, 8.5)       @noisy det106 det2015
mxx (4, 8) (4, 8.5)           @noisy det550 det1469
mzz (4, 1.5) (4.5, 1.5)       @noisy det694 det1712
mxx (5, 1) (5, 1.5)           @noisy det366 det483
mzz (4.5, 3.5) (4, 3.5)       @noisy det694 det1403
mxx (5, 3.5) (5, 3)           @noisy det124 det1943
mzz (4, 5.5) (4.5, 5.5)       @noisy det1403 det2361
mxx (5, 5.5) (5, 5)           @noisy det1785 det1921
mzz (4, 7.5) (4.5, 7.5)       @noisy det1128 det2361
mxx (5, 7) (5, 7.5)           @noisy det1813 det1824
mzz (4, 9.5) (4.5, 9.5)       @noisy det1128 det1712
mxx (5, 9.5) (5, 9)           @noisy det784 det2358
mzz (5, 0.5) (5.5, 0.5)       @noisy det600 det1429
mxx (6, 0) (6, 0.5)           @noisy det55 det1520
mzz (5.5, 2.5) (5, 2.5)       @noisy det600 det1522
mxx (6, 2.5) (6, 2)           @noisy det1812 det1892
mzz (5, 4.5) (5.5, 4.5)       @noisy det1522 det1660
mxx (6, 4) (6, 4.5)           @noisy det399 det1410
mzz (5, 6.5) (5.5, 6.5)       @noisy det709 det1660
mxx (6, 6.5) (6, 6)           @noisy det1451 det1817
mzz (5.5, 8.5) (5, 8.5)       @noisy det709 det1429
mxx (6, 8.5) (6, 8)           @noisy det423 det1839
mzz (6, 1.5) (6.5, 1.5)       @noisy det1466 det2154
mxx (7, 1.5) (7, 1)           @noisy det1204 det1980
mzz (6, 3.5) (6.5, 3.5)       @noisy det1466 det2058
mxx (7, 3) (7, 3.5)           @noisy det1692 det2340
mzz (6.5, 5.5) (6, 5.5)       @noisy det1525 det2058
mxx (7, 5.5) (7, 5)           @noisy det363 det1988
mzz (6, 7.5) (6.5, 7.5)       @noisy det948 det1525
mxx (7, 7.5) (7, 7)           @noisy det760 det827
mzz (6, 9.5) (6.5, 9.5)       @noisy det948 det2154
mxx (7, 9.5) (7, 9)           @noisy det1202 det1438
mzz (7, 0.5) (7.5, 0.5)       @noisy det1738 det2040
mxx (8, 0.5) (8, 0)           @noisy det1120 det1861
mzz (7.5, 2.5) (7, 2.5)       @noisy det1118 det1738
mxx (8, 2.5) (8, 2)           @noisy det329 det917
mzz (7, 4.5) (7.5, 4.5)       @noisy det1118 det2034
mxx (8, 4) (8, 4.5)           @noisy det76 det90
mzz (7, 6.5) (7.5, 6.5)       @noisy det1263 det2034
mxx (8, 6.5) (8, 6)           @noisy det807 det1914
mzz (7.5, 8.5) (7, 8.5)       @noisy det1263 det2040
mxx (8, 8) (8, 8.5)           @noisy det1124 det2207
mzz (8.5, 1.5) (8, 1.5)       @noisy det170 det1158
mxx (9, 1) (9, 1.5)           @noisy det437 det1501
mzz (8, 3.5) (8.5, 3.5)       @noisy det1158 det2250
mxx (9, 3) (9, 3.5)           @noisy det506 det1890
mzz (8, 5.5) (8.5, 5.5)       @noisy det933 det2250
mxx (9, 5.5) (9, 5)           @noisy det558 det632
mzz (8, 7.5) (8.5, 7.5)       @noisy det933 det1048
mxx (9, 7) (9, 7.5)           @noisy det1883 det2345
mzz (8, 9.5) (8.5, 9.5)       @noisy det170 det1048
mxx (9, 9) (9, 9.5)           @noisy det1436 det2307
mzz (9, 0.5) (9.5, 0.5)       @noisy det104 det1900
mxx (0, 0) (0, 0.5)           @noisy det1127 det1180
mzz (9.5, 2.5) (9, 2.5)       @noisy det104 det802
mxx (0, 2.5) (0, 2)           @noisy det1524 det2347
mzz (9.5, 4.5) (9, 4.5)       @noisy det588 det802
mxx (0, 4.5) (0, 4)           @noisy det747 det818
mzz (9, 6.5) (9.5, 6.5)       @noisy det588 det947
mxx (0, 6) (0, 6.5)           @noisy det562 det1915
mzz (9.5, 8.5) (9, 8.5)       @noisy det947 det1900
mxx (0, 8.5) (0, 8)           @noisy det235 det2162
mzz (0, 1) (0.5, 1)           @noisy det1275 det2182
mz (0.5, 0.5)                 @noisy det691 det2182
mx (0.5, 0)                   @noisy det658 det861 det1127 det2213
mzz (0, 3) (0.5, 3)           @noisy det1054 det1089
mz (0.5, 2.5)                 @noisy det651 det1089
mx (0.5, 2)                   @noisy det599 det1447 det2313 det2347
mzz (0.5, 5) (0, 5)           @noisy det556 det2004
mz (0.5, 4.5)                 @noisy det629 det2004
mx (0.5, 4)                   @noisy det568 det818 det1449 det2044
mzz (0, 7) (0.5, 7)           @noisy det1801 det2322
mz (0.5, 6.5)                 @noisy det759 det2322
mx (0.5, 6)                   @noisy det113 det1347 det1915 det2331
mzz (0, 9) (0.5, 9)           @noisy det1015 det2198
mz (0.5, 8.5)                 @noisy det739 det1015
mx (0.5, 8)                   @noisy det299 det753 det1515 det2162
mzz (1, 2) (1.5, 2)           @noisy det980 det1440
mz (1.5, 1.5)                 @noisy det594 det1440
mx (1.5, 1)                   @noisy det861 det1619 det2094 det2313
mzz (1.5, 4) (1, 4)           @noisy det1214 det2453
mz (1.5, 3.5)                 @noisy det710 det1214
mx (1.5, 3)                   @noisy det568 det595 det1447 det2419
mzz (1, 6) (1.5, 6)           @noisy det37 det1479
mz (1.5, 5.5)                 @noisy det37 det663
mx (1.5, 5)                   @noisy det295 det1347 det2044 det2336
mzz (1, 8) (1.5, 8)           @noisy det743 det1286
mz (1.5, 7.5)                 @noisy det613 det1286
mx (1.5, 7)                   @noisy det113 det300 det753 det1117
mzz (1, 0) (1.5, 0)           @noisy det1628 det2370
mz (1.5, 9.5)                 @noisy det741 det2370
mx (1.5, 9)                   @noisy det625 det658 det1345 det1515
mzz (2, 1) (2.5, 1)           @noisy det1625 det1828
mz (2.5, 0.5)                 @noisy det638 det1625
mx (2.5, 0)                   @noisy det438 det603 det625 det2094
mzz (2, 3) (2.5, 3)           @noisy det1668 det2476
mz (2.5, 2.5)                 @noisy det757 det2476
mx (2.5, 2)                   @noisy det605 det1487 det1619 det2419
mzz (2, 5) (2.5, 5)           @noisy det192 det894
mz (2.5, 4.5)                 @noisy det717 det894
mx (2.5, 4)                   @noisy det295 det307 det595 det1565
mzz (2.5, 7) (2, 7)           @noisy det404 det706
mz (2.5, 6.5)                 @noisy det664 det706
mx (2.5, 6)                   @noisy det300 det1102 det1836 det2336
mzz (2, 9) (2.5, 9)           @noisy det171 det378
mz (2.5, 8.5)                 @noisy det171 det589
mx (2.5, 8)                   @noisy det550 det1117 det1345 det1858
mzz (3, 2) (3.5, 2)           @noisy det1651 det1868
mz (3.5, 1.5)                 @noisy det634 det1651
mx (3.5, 1)                   @noisy det438 det483 det605 det756
mzz (3, 4) (3.5, 4)           @noisy det224 det2009
mz (3.5, 3.5)                 @noisy det224 det703
mx (3.5, 3)                   @noisy det124 det1487 det1565 det1631
mzz (3.5, 6) (3, 6)           @noisy det1339 det1889
mz (3.5, 5.5)                 @noisy det708 det1889
mx (3.5, 5)                   @noisy det130 det307 det1785 det1836
mzz (3, 8) (3.5, 8)           @noisy det2015 det2079
mz (3.5, 7.5)                 @noisy det751 det2079
mx (3.5, 7)                   @noisy det1102 det1170 det1813 det1858
mzz (3.5, 0) (3, 0)           @noisy det35 det106
mz (3.5, 9.5)                 @noisy det35 det752
mx (3.5, 9)                   @noisy det550 det603 det1469 det2358
mzz (4, 1) (4.5, 1)           @noisy det1712 det1752
mz (4.5, 0.5)                 @noisy det689 det1752
mx (4.5, 0)                   @noisy det55 det756 det784 det2358
mzz (4.5, 3) (4, 3)           @noisy det694 det2164
mz (4.5, 2.5)                 @noisy det622 det2164
mx (4.5, 2)                   @noisy det366 det483 det1631 det1812
mzz (4, 5) (4.5, 5)           @noisy det1403 det1724
mz (4.5, 4.5)                 @noisy det627 det1724
mx (4.5, 4)                   @noisy det124 det130 det1410 det1943
mzz (4, 7) (4.5, 7)           @noisy det122 det2361
mz (4.5, 6.5)                 @noisy det122 det727
mx (4.5, 6)                   @noisy det1170 det1451 det1785 det1921
mzz (4, 9) (4.5, 9)           @noisy det1128 det2299
mz (4.5, 8.5)                 @noisy det673 det2299
mx (4.5, 8)                   @noisy det1469 det1813 det1824 det1839
mzz (5.5, 2) (5, 2)           @noisy det600 det1076
mz (5.5, 1.5)                 @noisy det592 det1076
mx (5.5, 1)                   @noisy det55 det366 det1520 det1980
mzz (5, 4) (5.5, 4)           @noisy det256 det1522
mz (5.5, 3.5)                 @noisy det256 det688
mx (5.5, 3)                   @noisy det1692 det1812 det1892 det1943
mzz (5, 6) (5.5, 6)           @noisy det1660 det2240
mz (5.5, 5.5)                 @noisy det714 det2240
mx (5.5, 5)                   @noisy det363 det399 det1410 det1921
mzz (5.5, 8) (5, 8)           @noisy det709 det1837
mz (5.5, 7.5)                 @noisy det733 det1837
mx (5.5, 7)                   @noisy det760 det1451 det1817 det1824
mzz (5, 0) (5.5, 0)           @noisy det1196 det1429
mz (5.5, 9.5)                 @noisy det615 det1196
mx (5.5, 9)                   @noisy det423 det784 det1438 det1839
mzz (6, 1) (6.5, 1)           @noisy det1233 det2154
mz (6.5, 0.5)                 @noisy det618 det1233
mx (6.5, 0)                   @noisy det1202 det1438 det1520 det1861
mzz (6, 3) (6.5, 3)           @noisy det946 det1466
mz (6.5, 2.5)                 @noisy det590 det946
mx (6.5, 2)                   @noisy det917 det1204 det1892 det1980
mzz (6.5, 5) (6, 5)           @noisy det1908 det2058
mz (6.5, 4.5)                 @noisy det693 det1908
mx (6.5, 4)                   @noisy det76 det399 det1692 det2340
mzz (6, 7) (6.5, 7)           @noisy det279 det1525
mz (6.5, 6.5)                 @noisy det279 det715
mx (6.5, 6)                   @noisy det363 det807 det1817 det1988
mzz (6, 9) (6.5, 9)           @noisy det948 det1705
mz (6.5, 8.5)                 @noisy det686 det1705
mx (6.5, 8)                   @noisy det423 det760 det827 det2207
mzz (7.5, 2) (7, 2)           @noisy det1738 det2081
mz (7.5, 1.5)                 @noisy det631 det2081
mx (7.5, 1)                   @noisy det437 det1120 det1204 det1861
mzz (7, 4) (7.5, 4)           @noisy det1118 det1270
mz (7.5, 3.5)                 @noisy det701 det1270
mx (7.5, 3)                   @noisy det329 det917 det1890 det2340
mzz (7, 6) (7.5, 6)           @noisy det2034 det2352
mz (7.5, 5.5)                 @noisy det707 det2352
mx (7.5, 5)                   @noisy det76 det90 det632 det1988
mzz (7.5, 8) (7, 8)           @noisy det1263 det2377
mz (7.5, 7.5)                 @noisy det750 det2377
mx (7.5, 7)                   @noisy det807 det827 det1883 det1914
mzz (7, 0) (7.5, 0)           @noisy det1268 det2040
mz (7.5, 9.5)                 @noisy det674 det1268
mx (7.5, 9)                   @noisy det1124 det1202 det2207 det2307
mzz (8.5, 1) (8, 1)           @noisy det170 det388
mz (8.5, 0.5)                 @noisy det388 det640
mx (8.5, 0)                   @noisy det1120 det1180 det1436 det2307
mzz (8, 3) (8.5, 3)           @noisy det1158 det2488
mz (8.5, 2.5)                 @noisy det744 det2488
mx (8.5, 2)                   @noisy det329 det437 det1501 det1524
mzz (8, 5) (8.5, 5)           @noisy det1893 det2250
mz (8.5, 4.5)                 @noisy det604 det1893
mx (8.5, 4)                   @noisy det90 det506 det747 det1890
mzz (8, 7) (8.5, 7)           @noisy det189 det933
mz (8.5, 6.5)                 @noisy det189 det642
mx (8.5, 6)                   @noisy det558 det562 det632 det1914
mzz (8, 9) (8.5, 9)           @noisy det22 det1048
mz (8.5, 8.5)                 @noisy det22 det746
mx (8.5, 8)                   @noisy det235 det1124 det1883 det2345
mzz (9, 2) (9.5, 2)           @noisy det104 det863
mz (9.5, 1.5)                 @noisy det591 det863
mx (9.5, 1)                   @noisy det599 det1127 det1180 det1501
mzz (9.5, 4) (9, 4)           @noisy det802 det2174
mz (9.5, 3.5)                 @noisy det723 det2174
mx (9.5, 3)                   @noisy det506 det1449 det1524 det2347
mzz (9, 6) (9.5, 6)           @noisy det20 det588
mz (9.5, 5.5)                 @noisy det20 det653
mx (9.5, 5)                   @noisy det558 det747 det818 det2331
mzz (9, 8) (9.5, 8)           @noisy det947 det1762
mz (9.5, 7.5)                 @noisy det726 det1762
mx (9.5, 7)                   @noisy det299 det562 det1915 det2345
mzz (9, 0) (9.5, 0)           @noisy det182 det1900
mz (9.5, 9.5)                 @noisy det182 det736
mx (9.5, 9)                   @noisy det235 det1436 det2162 det2213

--------         20
mzz (1, 1.5) (0.5, 1.5)       @noisy det1054 det1275
mxx (0, 1.5) (0, 1)           @noisy det599 det2313
mzz (1, 3.5) (0.5, 3.5)       @noisy det556 det1054
mxx (0, 3.5) (0, 3)           @noisy det568 det1449
mzz (0.5, 5.5) (1, 5.5)       @noisy det556 det1801
mxx (0, 5.5) (0, 5)           @noisy det1347 det2331
mzz (1, 7.5) (0.5, 7.5)       @noisy det1801 det2198
mxx (0, 7) (0, 7.5)           @noisy det299 det753
mzz (1, 9.5) (0.5, 9.5)       @noisy det1275 det2198
mxx (0, 9) (0, 9.5)           @noisy det658 det2213
mzz (1.5, 0.5) (2, 0.5)       @noisy det980 det1628
mxx (1, 0.5) (1, 0)           @noisy det861 det2094
mzz (1.5, 2.5) (2, 2.5)       @noisy det980 det2453
mxx (1, 2) (1, 2.5)           @noisy det1447 det2419
mzz (1.5, 4.5) (2, 4.5)       @noisy det1479 det2453
mxx (1, 4) (1, 4.5)           @noisy det295 det2044
mzz (1.5, 6.5) (2, 6.5)       @noisy det743 det1479
mxx (1, 6.5) (1, 6)           @noisy det113 det300
mzz (1.5, 8.5) (2, 8.5)       @noisy det743 det1628
mxx (1, 8) (1, 8.5)           @noisy det1345 det1515
mzz (3, 1.5) (2.5, 1.5)       @noisy det1668 det1828
mxx (2, 1) (2, 1.5)           @noisy det605 det1619
mzz (2.5, 3.5) (3, 3.5)       @noisy det192 det1668
mxx (2, 3.5) (2, 3)           @noisy det595 det1565
mzz (2.5, 5.5) (3, 5.5)       @noisy det192 det404
mxx (2, 5.5) (2, 5)           @noisy det1836 det2336
mzz (2.5, 7.5) (3, 7.5)       @noisy det378 det404
mxx (2, 7) (2, 7.5)           @noisy det1117 det1858
mzz (2.5, 9.5) (3, 9.5)       @noisy det378 det1828
mxx (2, 9.5) (2, 9)           @noisy det603 det625
mzz (3.5, 0.5) (4, 0.5)       @noisy det106 det1868
mxx (3, 0) (3, 0.5)           @noisy det438 det756
mzz (3.5, 2.5) (4, 2.5)       @noisy det1868 det2009
mxx (3, 2.5) (3, 2)           @noisy det1487 det1631
mzz (4, 4.5) (3.5, 4.5)       @noisy det1339 det2009
mxx (3, 4.5) (3, 4)           @noisy det130 det307
mzz (3.5, 6.5) (4, 6.5)       @noisy det1339 det2015
mxx (3, 6) (3, 6.5)           @noisy det1102 det1170
mzz (3.5, 8.5) (4, 8.5)       @noisy det106 det2015
mxx (3, 8.5) (3, 8)           @noisy det550 det1469
mzz (5, 1.5) (4.5, 1.5)       @noisy det694 det1712
mxx (4, 1.5) (4, 1)           @noisy det366 det483
mzz (5, 3.5) (4.5, 3.5)       @noisy det694 det1403
mxx (4, 3) (4, 3.5)           @noisy det124 det1943
mzz (5, 5.5) (4.5, 5.5)       @noisy det1403 det2361
mxx (4, 5) (4, 5.5)           @noisy det1785 det1921
mzz (5, 7.5) (4.5, 7.5)       @noisy det1128 det2361
mxx (4, 7) (4, 7.5)           @noisy det1813 det1824
mzz (5, 9.5) (4.5, 9.5)       @noisy det1128 det1712
mxx (4, 9.5) (4, 9)           @noisy det784 det2358
mzz (5.5, 0.5) (6, 0.5)       @noisy det600 det1429
mxx (5, 0) (5, 0.5)           @noisy det55 det1520
mzz (5.5, 2.5) (6, 2.5)       @noisy det600 det1522
mxx (5, 2) (5, 2.5)           @noisy det1812 det1892
mzz (5.5, 4.5) (6, 4.5)       @noisy det1522 det1660
mxx (5, 4.5) (5, 4)           @noisy det399 det1410
mzz (6, 6.5) (5.5, 6.5)       @noisy det709 det1660
mxx (5, 6) (5, 6.5)           @noisy det1451 det1817
mzz (5.5, 8.5) (6, 8.5)       @noisy det709 det1429
mxx (5, 8) (5, 8.5)           @noisy det423 det1839
mzz (6.5, 1.5) (7, 1.5)       @noisy det1466 det2154
mxx (6, 1.5) (6, 1)           @noisy det1204 det1980
mzz (6.5, 3.5) (7, 3.5)       @noisy det1466 det2058
mxx (6, 3.5) (6, 3)           @noisy det1692 det2340
mzz (6.5, 5.5) (7, 5.5)       @noisy det1525 det2058
mxx (6, 5) (6, 5.5)           @noisy det363 det1988
mzz (6.5, 7.5) (7, 7.5)       @noisy det948 det1525
mxx (6, 7.5) (6, 7)           @noisy det760 det827
mzz (7, 9.5) (6.5, 9.5)       @noisy det948 det2154
mxx (6, 9.5) (6, 9)           @noisy det1202 det1438
mzz (7.5, 0.5) (8, 0.5)       @noisy det1738 det2040
mxx (7, 0.5) (7, 0)           @noisy det1120 det1861
mzz (7.5, 2.5) (8, 2.5)       @noisy det1118 det1738
mxx (7, 2) (7, 2.5)           @noisy det329 det917
mzz (7.5, 4.5) (8, 4.5)       @noisy det1118 det2034
mxx (7, 4.5) (7, 4)           @noisy det76 det90
mzz (7.5, 6.5) (8, 6.5)       @noisy det1263 det2034
mxx (7, 6.5) (7, 6)           @noisy det807 det1914
mzz (7.5, 8.5) (8, 8.5)       @noisy det1263 det2040
mxx (7, 8) (7, 8.5)           @noisy det1124 det2207
mzz (8.5, 1.5) (9, 1.5)       @noisy det170 det1158
mxx (8, 1) (8, 1.5)           @noisy det437 det1501
mzz (8.5, 3.5) (9, 3.5)       @noisy det1158 det2250
mxx (8, 3.5) (8, 3)           @noisy det506 det1890
mzz (9, 5.5) (8.5, 5.5)       @noisy det933 det2250
mxx (8, 5.5) (8, 5)           @noisy det558 det632
mzz (8.5, 7.5) (9, 7.5)       @noisy det933 det1048
mxx (8, 7.5) (8, 7)           @noisy det1883 det2345
mzz (8.5, 9.5) (9, 9.5)       @noisy det170 det1048
mxx (8, 9) (8, 9.5)           @noisy det1436 det2307
mzz (9.5, 0.5) (0, 0.5)       @noisy det104 det1900
mxx (9, 0) (9, 0.5)           @noisy det1127 det1180
mzz (0, 2.5) (9.5, 2.5)       @noisy det104 det802
mxx (9, 2) (9, 2.5)           @noisy det1524 det2347
mzz (9.5, 4.5) (0, 4.5)       @noisy det588 det802
mxx (9, 4) (9, 4.5)           @noisy det747 det818
mzz (9.5, 6.5) (0, 6.5)       @noisy det588 det947
mxx (9, 6.5) (9, 6)           @noisy det562 det1915
mzz (0, 8.5) (9.5, 8.5)       @noisy det947 det1900
mxx (9, 8) (9, 8.5)           @noisy det235 det2162
mzz (0.5, 0) (0, 0)           @noisy det1275 det1454
mz (0.5, 0.5)                 @noisy det691 det1454
mx (0.5, 1)                   @noisy det599 det1180 det2094 det2313
mzz (0, 2) (0.5, 2)           @noisy det1054 det2327
mz (0.5, 2.5)                 @noisy det651 det2327
mx (0.5, 3)                   @noisy det568 det1449 det1524 det2419
mzz (0, 4) (0.5, 4)           @noisy det556 det1028
mz (0.5, 4.5)                 @noisy det629 det1028
mx (0.5, 5)                   @noisy det295 det747 det1347 det2331
mzz (0.5, 6) (0, 6)           @noisy det1653 det1801
mz (0.5, 6.5)                 @noisy det759 det1653
mx (0.5, 7)                   @noisy det299 det300 det562 det753
mzz (0, 8) (0.5, 8)           @noisy det15 det2198
mz (0.5, 8.5)                 @noisy det15 det739
mx (0.5, 9)                   @noisy det235 det658 det1345 det2213
mzz (1, 1) (1.5, 1)           @noisy det980 det1544
mz (1.5, 1.5)                 @noisy det594 det1544
mx (1.5, 2)                   @noisy det599 det605 det1447 det2419
mzz (1, 3) (1.5, 3)           @noisy det1475 det2453
mz (1.5, 3.5)                 @noisy det710 det1475
mx (1.5, 4)                   @noisy det295 det1449 det1565 det2044
mzz (1.5, 5) (1, 5)           @noisy det793 det1479
mz (1.5, 5.5)                 @noisy det663 det793
mx (1.5, 6)                   @noisy det113 det300 det1836 det2331
mzz (1, 7) (1.5, 7)           @noisy det743 det1247
mz (1.5, 7.5)                 @noisy det613 det1247
mx (1.5, 8)                   @noisy det299 det1345 det1515 det1858
mzz (1, 9) (1.5, 9)           @noisy det1628 det2465
mz (1.5, 9.5)                 @noisy det741 det2465
mx (1.5, 0)                   @noisy det603 det861 det2094 det2213
mzz (2, 0) (2.5, 0)           @noisy det357 det1828
mz (2.5, 0.5)                 @noisy det357 det638
mx (2.5, 1)                   @noisy det605 det756 det861 det1619
mzz (2.5, 2) (2, 2)           @noisy det1665 det1668
mz (2.5, 2.5)                 @noisy det757 det1665
mx (2.5, 3)                   @noisy det595 det1447 det1565 det1631
mzz (2, 4) (2.5, 4)           @noisy det192 det1163
mz (2.5, 4.5)                 @noisy det717 det1163
mx (2.5, 5)                   @noisy det130 det1836 det2044 det2336
mzz (2, 6) (2.5, 6)           @noisy det322 det404
mz (2.5, 6.5)                 @noisy det322 det664
mx (2.5, 7)                   @noisy det113 det1117 det1170 det1858
mzz (2.5, 8) (2, 8)           @noisy det378 det2143
mz (2.5, 8.5)                 @noisy det589 det2143
mx (2.5, 9)                   @noisy det603 det625 det1469 det1515
mzz (3, 1) (3.5, 1)           @noisy det1868 det2273
mz (3.5, 1.5)                 @noisy det634 det2273
mx (3.5, 2)                   @noisy det366 det1487 det1619 det1631
mzz (3, 3) (3.5, 3)           @noisy det2009 det2373
mz (3.5, 3.5)                 @noisy det703 det2373
mx (3.5, 4)                   @noisy det130 det307 det595 det1943
mzz (3.5, 5) (3, 5)           @noisy det1339 det1730
mz (3.5, 5.5)                 @noisy det708 det1730
mx (3.5, 6)                   @noisy det1102 det1170 det1921 det2336
mzz (3, 7) (3.5, 7)           @noisy det1061 det2015
mz (3.5, 7.5)                 @noisy det751 det1061
mx (3.5, 8)                   @noisy det550 det1117 det1469 det1824
mzz (3, 9) (3.5, 9)           @noisy det106 det2363
mz (3.5, 9.5)                 @noisy det752 det2363
mx (3.5, 0)                   @noisy det438 det625 det756 det784
mzz (4, 0) (4.5, 0)           @noisy det33 det1712
mz (4.5, 0.5)                 @noisy det33 det689
mx (4.5, 1)                   @noisy det366 det438 det483 det1520
mzz (4.5, 2) (4, 2)           @noisy det694 det1871
mz (4.5, 2.5)                 @noisy det622 det1871
mx (4.5, 3)                   @noisy det124 det1487 det1892 det1943
mzz (4, 4) (4.5, 4)           @noisy det1403 det1733
mz (4.5, 4.5)                 @noisy det627 det1733
mx (4.5, 5)                   @noisy det307 det399 det1785 det1921
mzz (4, 6) (4.5, 6)           @noisy det1626 det2361
mz (4.5, 6.5)                 @noisy det727 det1626
mx (4.5, 7)                   @noisy det1102 det1813 det1817 det1824
mzz (4.5, 8) (4, 8)           @noisy det1128 det2114
mz (4.5, 8.5)                 @noisy det673 det2114
mx (4.5, 9)                   @noisy det423 det550 det784 det2358
mzz (5.5, 1) (5, 1)           @noisy det600 det1356
mz (5.5, 1.5)                 @noisy det592 det1356
mx (5.5, 2)                   @noisy det483 det1204 det1812 det1892
mzz (5, 3) (5.5, 3)           @noisy det321 det1522
mz (5.5, 3.5)                 @noisy det321 det688
mx (5.5, 4)                   @noisy det124 det399 det1410 det2340
mzz (5, 5) (5.5, 5)           @noisy det334 det1660
mz (5.5, 5.5)                 @noisy det334 det714
mx (5.5, 6)                   @noisy det1451 det1785 det1817 det1988
mzz (5.5, 7) (5, 7)           @noisy det709 det2296
mz (5.5, 7.5)                 @noisy det733 det2296
mx (5.5, 8)                   @noisy det423 det827 det1813 det1839
mzz (5, 9) (5.5, 9)           @noisy det324 det1429
mz (5.5, 9.5)                 @noisy det324 det615
mx (5.5, 0)                   @noisy det55 det1202 det1520 det2358
mzz (6.5, 0) (6, 0)           @noisy det1779 det2154
mz (6.5, 0.5)                 @noisy det618 det1779
mx (6.5, 1)                   @noisy det55 det1120 det1204 det1980
mzz (6, 2) (6.5, 2)           @noisy det988 det1466
mz (6.5, 2.5)                 @noisy det590 det988
mx (6.5, 3)                   @noisy det329 det1692 det1812 det2340
mzz (6, 4) (6.5, 4)           @noisy det2026 det2058
mz (6.5, 4.5)                 @noisy det693 det2026
mx (6.5, 5)                   @noisy det90 det363 det1410 det1988
mzz (6, 6) (6.5, 6)           @noisy det1525 det1768
mz (6.5, 6.5)                 @noisy det715 det1768
mx (6.5, 7)                   @noisy det760 det827 det1451 det1914
mzz (6, 8) (6.5, 8)           @noisy det771 det948
mz (6.5, 8.5)                 @noisy det686 det771
mx (6.5, 9)                   @noisy det1124 det1202 det1438 det1839
mzz (7, 1) (7.5, 1)           @noisy det1383 det1738
mz (7.5, 1.5)                 @noisy det631 det1383
mx (7.5, 2)                   @noisy det329 det917 det1501 det1980
mzz (7.5, 3) (7, 3)           @noisy det1118 det1244
mz (7.5, 3.5)                 @noisy det701 det1244
mx (7.5, 4)                   @noisy det76 det90 det506 det1692
mzz (7, 5) (7.5, 5)           @noisy det1413 det2034
mz (7.5, 5.5)                 @noisy det707 det1413
mx (7.5, 6)                   @noisy det363 det558 det807 det1914
mzz (7, 7) (7.5, 7)           @noisy det1263 det1510
mz (7.5, 7.5)                 @noisy det750 det1510
mx (7.5, 8)                   @noisy det760 det1124 det2207 det2345
mzz (7, 9) (7.5, 9)           @noisy det1284 det2040
mz (7.5, 9.5)                 @noisy det674 det1284
mx (7.5, 0)                   @noisy det1120 det1436 det1438 det1861
mzz (8.5, 0) (8, 0)           @noisy det170 det2306
mz (8.5, 0.5)                 @noisy det640 det2306
mx (8.5, 1)                   @noisy det437 det1127 det1501 det1861
mzz (8, 2) (8.5, 2)           @noisy det704 det1158
mz (8.5, 2.5)                 @noisy det704 det744
mx (8.5, 3)                   @noisy det506 det917 det1890 det2347
mzz (8, 4) (8.5, 4)           @noisy det2181 det2250
mz (8.5, 4.5)                 @noisy det604 det2181
mx (8.5, 5)                   @noisy det76 det558 det632 det818
mzz (8.5, 6) (8, 6)           @noisy det560 det933
mz (8.5, 6.5)                 @noisy det560 det642
mx (8.5, 7)                   @noisy det807 det1883 det1915 det2345
mzz (8, 8) (8.5, 8)           @noisy det1048 det1614
mz (8.5, 8.5)                 @noisy det746 det1614
mx (8.5, 9)                   @noisy det1436 det2162 det2207 det2307
mzz (9, 1) (9.5, 1)           @noisy det104 det1608
mz (9.5, 1.5)                 @noisy det591 det1608
mx (9.5, 2)                   @noisy det437 det1524 det2313 det2347
mzz (9, 3) (9.5, 3)           @noisy det802 det2287
mz (9.5, 3.5)                 @noisy det723 det2287
mx (9.5, 4)                   @noisy det568 det747 det818 det1890
mzz (9.5, 5) (9, 5)           @noisy det385 det588
mz (9.5, 5.5)                 @noisy det385 det653
mx (9.5, 6)                   @noisy det562 det632 det1347 det1915
mzz (9, 7) (9.5, 7)           @noisy det947 det1147
mz (9.5, 7.5)                 @noisy det726 det1147
mx (9.5, 8)                   @noisy det235 det753 det1883 det2162
mzz (9, 9) (9.5, 9)           @noisy det228 det1900
mz (9.5, 9.5)                 @noisy det228 det736
mx (9.5, 0)                   @noisy det658 det1127 det1180 det2307

--------         21
mxx (1, 1.5) (1, 2)           @noisy det599 det2313
mx (0.5, 1.5)                 @noisy det599 det1082
mz (0, 1.5)                   @noisy det104 det1275 det1608 det2327
mxx (1, 3.5) (1, 4)           @noisy det568 det1449
mx (0.5, 3.5)                 @noisy det1133 det1449
mz (0, 3.5)                   @noisy det802 det1028 det1054 det2287
mxx (1, 6) (1, 5.5)           @noisy det1347 det2331
mx (0.5, 5.5)                 @noisy det1168 det2331
mz (0, 5.5)                   @noisy det385 det556 det588 det1653
mxx (1, 7.5) (1, 8)           @noisy det299 det753
mx (0.5, 7.5)                 @noisy det299 det1059
mz (0, 7.5)                   @noisy det15 det947 det1147 det1801
mxx (1, 0) (1, 9.5)           @noisy det658 det2213
mx (0.5, 9.5)                 @noisy det1056 det2213
mz (0, 9.5)                   @noisy det228 det1454 det1900 det2198
mxx (2, 0.5) (2, 1)           @noisy det861 det2094
mx (1.5, 0.5)                 @noisy det861 det1136
mz (1, 0.5)                   @noisy det1275 det1454 det1544 det1628
mxx (2, 3) (2, 2.5)           @noisy det1447 det2419
mx (1.5, 2.5)                 @noisy det1057 det1447
mz (1, 2.5)                   @noisy det980 det1054 det1475 det2327
mxx (2, 4.5) (2, 5)           @noisy det295 det2044
mx (1.5, 4.5)                 @noisy det1055 det2044
mz (1, 4.5)                   @noisy det556 det793 det1028 det2453
mxx (2, 6.5) (2, 7)           @noisy det113 det300
mx (1.5, 6.5)                 @noisy det113 det1183
mz (1, 6.5)                   @noisy det1247 det1479 det1653 det1801
mxx (2, 9) (2, 8.5)           @noisy det1345 det1515
mx (1.5, 8.5)                 @noisy det1152 det1515
mz (1, 8.5)                   @noisy det15 det743 det2198 det2465
mxx (3, 1.5) (3, 2)           @noisy det605 det1619
mx (2.5, 1.5)                 @noisy det1067 det1619
mz (2, 1.5)                   @noisy det980 det1544 det1665 det1828
mxx (3, 3.5) (3, 4)           @noisy det595 det1565
mx (2.5, 3.5)                 @noisy det595 det1068
mz (2, 3.5)                   @noisy det1163 det1475 det1668 det2453
mxx (3, 5.5) (3, 6)           @noisy det1836 det2336
mx (2.5, 5.5)                 @noisy det1227 det2336
mz (2, 5.5)                   @noisy det192 det322 det793 det1479
mxx (3, 7.5) (3, 8)           @noisy det1117 det1858
mx (2.5, 7.5)                 @noisy det1117 det1215
mz (2, 7.5)                   @noisy det404 det743 det1247 det2143
mxx (3, 9.5) (3, 0)           @noisy det603 det625
mx (2.5, 9.5)                 @noisy det625 det1104
mz (2, 9.5)                   @noisy det357 det378 det1628 det2465
mxx (4, 0.5) (4, 1)           @noisy det438 det756
mx (3.5, 0.5)                 @noisy det438 det1169
mz (3, 0.5)                   @noisy det106 det357 det1828 det2273
mxx (4, 2.5) (4, 3)           @noisy det1487 det1631
mx (3.5, 2.5)                 @noisy det1181 det1487
mz (3, 2.5)                   @noisy det1665 det1668 det1868 det2373
mxx (4, 4.5) (4, 5)           @noisy det130 det307
mx (3.5, 4.5)                 @noisy det307 det1069
mz (3, 4.5)                   @noisy det192 det1163 det1730 det2009
mxx (4, 6.5) (4, 7)           @noisy det1102 det1170
mx (3.5, 6.5)                 @noisy det1075 det1102
mz (3, 6.5)                   @noisy det322 det404 det1061 det1339
mxx (4, 9) (4, 8.5)           @noisy det550 det1469
mx (3.5, 8.5)                 @noisy det550 det1189
mz (3, 8.5)                   @noisy det378 det2015 det2143 det2363
mxx (5, 1.5) (5, 2)           @noisy det366 det483
mx (4.5, 1.5)                 @noisy det483 det1211
mz (4, 1.5)                   @noisy det1712 det1868 det1871 det2273
mxx (5, 3.5) (5, 4)           @noisy det124 det1943
mx (4.5, 3.5)                 @noisy det124 det1087
mz (4, 3.5)                   @noisy det694 det1733 det2009 det2373
mxx (5, 5.5) (5, 6)           @noisy det1785 det1921
mx (4.5, 5.5)                 @noisy det1101 det1785
mz (4, 5.5)                   @noisy det1339 det1403 det1626 det1730
mxx (5, 7.5) (5, 8)           @noisy det1813 det1824
mx (4.5, 7.5)                 @noisy det1064 det1813
mz (4, 7.5)                   @noisy det1061 det2015 det2114 det2361
mxx (5, 9.5) (5, 0)           @noisy det784 det2358
mx (4.5, 9.5)                 @noisy det1093 det2358
mz (4, 9.5)                   @noisy det33 det106 det1128 det2363
mxx (6, 1) (6, 0.5)           @noisy det55 det1520
mx (5.5, 0.5)                 @noisy det55 det1096
mz (5, 0.5)                   @noisy det33 det1356 det1429 det1712
mxx (6, 2.5) (6, 3)           @noisy det1812 det1892
mx (5.5, 2.5)                 @noisy det1062 det1812
mz (5, 2.5)                   @noisy det321 det600 det694 det1871
mxx (6, 4.5) (6, 5)           @noisy det399 det1410
mx (5.5, 4.5)                 @noisy det1239 det1410
mz (5, 4.5)                   @noisy det334 det1403 det1522 det1733
mxx (6, 6.5) (6, 7)           @noisy det1451 det1817
mx (5.5, 6.5)                 @noisy det1221 det1451
mz (5, 6.5)                   @noisy det1626 det1660 det2296 det2361
mxx (6, 8.5) (6, 9)           @noisy det423 det1839
mx (5.5, 8.5)                 @noisy det1151 det1839
mz (5, 8.5)                   @noisy det324 det709 det1128 det2114
mxx (7, 1.5) (7, 2)           @noisy det1204 det1980
mx (6.5, 1.5)                 @noisy det1217 det1980
mz (6, 1.5)                   @noisy det600 det988 det1356 det2154
mxx (7, 4) (7, 3.5)           @noisy det1692 det2340
mx (6.5, 3.5)                 @noisy det1078 det1692
mz (6, 3.5)                   @noisy det321 det1466 det1522 det2026
mxx (7, 5.5) (7, 6)           @noisy det363 det1988
mx (6.5, 5.5)                 @noisy det363 det1113
mz (6, 5.5)                   @noisy det334 det1660 det1768 det2058
mxx (7, 7.5) (7, 8)           @noisy det760 det827
mx (6.5, 7.5)                 @noisy det760 det1237
mz (6, 7.5)                   @noisy det709 det771 det1525 det2296
mxx (7, 9.5) (7, 0)           @noisy det1202 det1438
mx (6.5, 9.5)                 @noisy det1115 det1438
mz (6, 9.5)                   @noisy det324 det948 det1429 det1779
mxx (8, 0.5) (8, 1)           @noisy det1120 det1861
mx (7.5, 0.5)                 @noisy det1092 det1861
mz (7, 0.5)                   @noisy det1383 det1779 det2040 det2154
mxx (8, 2.5) (8, 3)           @noisy det329 det917
mx (7.5, 2.5)                 @noisy det917 det1126
mz (7, 2.5)                   @noisy det988 det1244 det1466 det1738
mxx (8, 4.5) (8, 5)           @noisy det76 det90
mx (7.5, 4.5)                 @noisy det76 det1191
mz (7, 4.5)                   @noisy det1118 det1413 det2026 det2058
mxx (8, 7) (8, 6.5)           @noisy det807 det1914
mx (7.5, 6.5)                 @noisy det807 det1066
mz (7, 6.5)                   @noisy det1510 det1525 det1768 det2034
mxx (8, 8.5) (8, 9)           @noisy det1124 det2207
mx (7.5, 8.5)                 @noisy det1213 det2207
mz (7, 8.5)                   @noisy det771 det948 det1263 det1284
mxx (9, 1.5) (9, 2)           @noisy det437 det1501
mx (8.5, 1.5)                 @noisy det437 det1157
mz (8, 1.5)                   @noisy det170 det704 det1383 det1738
mxx (9, 3.5) (9, 4)           @noisy det506 det1890
mx (8.5, 3.5)                 @noisy det1164 det1890
mz (8, 3.5)                   @noisy det1118 det1158 det1244 det2181
mxx (9, 5.5) (9, 6)           @noisy det558 det632
mx (8.5, 5.5)                 @noisy det632 det1106
mz (8, 5.5)                   @noisy det560 det1413 det2034 det2250
mxx (9, 7.5) (9, 8)           @noisy det1883 det2345
mx (8.5, 7.5)                 @noisy det1111 det1883
mz (8, 7.5)                   @noisy det933 det1263 det1510 det1614
mxx (9, 0) (9, 9.5)           @noisy det1436 det2307
mx (8.5, 9.5)                 @noisy det1098 det2307
mz (8, 9.5)                   @noisy det1048 det1284 det2040 det2306
mxx (0, 1) (0, 0.5)           @noisy det1127 det1180
mx (9.5, 0.5)                 @noisy det1156 det1180
mz (9, 0.5)                   @noisy det170 det1608 det1900 det2306
mxx (0, 2.5) (0, 3)           @noisy det1524 det2347
mx (9.5, 2.5)                 @noisy det1049 det1524
mz (9, 2.5)                   @noisy det104 det704 det1158 det2287
mxx (0, 4.5) (0, 5)           @noisy det747 det818
mx (9.5, 4.5)                 @noisy det747 det1065
mz (9, 4.5)                   @noisy det385 det802 det2181 det2250
mxx (0, 7) (0, 6.5)           @noisy det562 det1915
mx (9.5, 6.5)                 @noisy det562 det1162
mz (9, 6.5)                   @noisy det560 det588 det933 det1147
mxx (0, 8.5) (0, 9)           @noisy det235 det2162
mx (9.5, 8.5)                 @noisy det235 det1077
mz (9, 8.5)                   @noisy det228 det947 det1048 det1614
mxx (0.5, 0.5) (0.5, 0)       @noisy det1127 det2094
mzz (1, 1) (0.5, 1)           @noisy det1275 det1454
mxx (0.5, 2.5) (0.5, 2)       @noisy det2347 det2419
mzz (1, 3) (0.5, 3)           @noisy det1054 det2327
mxx (0.5, 4.5) (0.5, 4)       @noisy det295 det818
mzz (0.5, 5) (1, 5)           @noisy det556 det1028
mxx (0.5, 6.5) (0.5, 6)       @noisy det300 det1915
mzz (1, 7) (0.5, 7)           @noisy det1653 det1801
mxx (0.5, 8.5) (0.5, 8)       @noisy det1345 det2162
mzz (1, 9) (0.5, 9)           @noisy det15 det2198
mxx (1.5, 1.5) (1.5, 1)       @noisy det605 det2313
mzz (1.5, 2) (2, 2)           @noisy det980 det1544
mxx (1.5, 3.5) (1.5, 3)       @noisy det568 det1565
mzz (1.5, 4) (2, 4)           @noisy det1475 det2453
mxx (1.5, 5) (1.5, 5.5)       @noisy det1347 det1836
mzz (1.5, 6) (2, 6)           @noisy det793 det1479
mxx (1.5, 7.5) (1.5, 7)       @noisy det753 det1858
mzz (1.5, 8) (2, 8)           @noisy det743 det1247
mxx (1.5, 9.5) (1.5, 9)       @noisy det603 det658
mzz (1.5, 0) (2, 0)           @noisy det1628 det2465
mxx (2.5, 0.5) (2.5, 0)       @noisy det756 det2094
mzz (3, 1) (2.5, 1)           @noisy det357 det1828
mxx (2.5, 2) (2.5, 2.5)       @noisy det1631 det2419
mzz (2.5, 3) (3, 3)           @noisy det1665 det1668
mxx (2.5, 4) (2.5, 4.5)       @noisy det130 det295
mzz (2.5, 5) (3, 5)           @noisy det192 det1163
mxx (2.5, 6.5) (2.5, 6)       @noisy det300 det1170
mzz (2.5, 7) (3, 7)           @noisy det322 det404
mxx (2.5, 8) (2.5, 8.5)       @noisy det1345 det1469
mzz (2.5, 9) (3, 9)           @noisy det378 det2143
mxx (3.5, 1) (3.5, 1.5)       @noisy det366 det605
mzz (3.5, 2) (4, 2)           @noisy det1868 det2273
mxx (3.5, 3) (3.5, 3.5)       @noisy det1565 det1943
mzz (4, 4) (3.5, 4)           @noisy det2009 det2373
mxx (3.5, 5) (3.5, 5.5)       @noisy det1836 det1921
mzz (3.5, 6) (4, 6)           @noisy det1339 det1730
mxx (3.5, 7) (3.5, 7.5)       @noisy det1824 det1858
mzz (3.5, 8) (4, 8)           @noisy det1061 det2015
mxx (3.5, 9) (3.5, 9.5)       @noisy det603 det784
mzz (3.5, 0) (4, 0)           @noisy det106 det2363
mxx (4.5, 0.5) (4.5, 0)       @noisy det756 det1520
mzz (5, 1) (4.5, 1)           @noisy det33 det1712
mxx (4.5, 2) (4.5, 2.5)       @noisy det1631 det1892
mzz (5, 3) (4.5, 3)           @noisy det694 det1871
mxx (4.5, 4.5) (4.5, 4)       @noisy det130 det399
mzz (5, 5) (4.5, 5)           @noisy det1403 det1733
mxx (4.5, 6.5) (4.5, 6)       @noisy det1170 det1817
mzz (5, 7) (4.5, 7)           @noisy det1626 det2361
mxx (4.5, 8) (4.5, 8.5)       @noisy det423 det1469
mzz (5, 9) (4.5, 9)           @noisy det1128 det2114
mxx (5.5, 1) (5.5, 1.5)       @noisy det366 det1204
mzz (5.5, 2) (6, 2)           @noisy det600 det1356
mxx (5.5, 3) (5.5, 3.5)       @noisy det1943 det2340
mzz (5.5, 4) (6, 4)           @noisy det321 det1522
mxx (5.5, 5.5) (5.5, 5)       @noisy det1921 det1988
mzz (6, 6) (5.5, 6)           @noisy det334 det1660
mxx (5.5, 7) (5.5, 7.5)       @noisy det827 det1824
mzz (5.5, 8) (6, 8)           @noisy det709 det2296
mxx (5.5, 9) (5.5, 9.5)       @noisy det784 det1202
mzz (5.5, 0) (6, 0)           @noisy det324 det1429
mxx (6.5, 0) (6.5, 0.5)       @noisy det1120 det1520
mzz (6.5, 1) (7, 1)           @noisy det1779 det2154
mxx (6.5, 2.5) (6.5, 2)       @noisy det329 det1892
mzz (6.5, 3) (7, 3)           @noisy det988 det1466
mxx (6.5, 4.5) (6.5, 4)       @noisy det90 det399
mzz (6.5, 5) (7, 5)           @noisy det2026 det2058
mxx (6.5, 6) (6.5, 6.5)       @noisy det1817 det1914
mzz (6.5, 7) (7, 7)           @noisy det1525 det1768
mxx (6.5, 8.5) (6.5, 8)       @noisy det423 det1124
mzz (7, 9) (6.5, 9)           @noisy det771 det948
mxx (7.5, 1.5) (7.5, 1)       @noisy det1204 det1501
mzz (7.5, 2) (8, 2)           @noisy det1383 det1738
mxx (7.5, 3) (7.5, 3.5)       @noisy det506 det2340
mzz (7.5, 4) (8, 4)           @noisy det1118 det1244
mxx (7.5, 5) (7.5, 5.5)       @noisy det558 det1988
mzz (7.5, 6) (8, 6)           @noisy det1413 det2034
mxx (7.5, 7.5) (7.5, 7)       @noisy det827 det2345
mzz (7.5, 8) (8, 8)           @noisy det1263 det1510
mxx (7.5, 9.5) (7.5, 9)       @noisy det1202 det1436
mzz (7.5, 0) (8, 0)           @noisy det1284 det2040
mxx (8.5, 0) (8.5, 0.5)       @noisy det1120 det1127
mzz (8.5, 1) (9, 1)           @noisy det170 det2306
mxx (8.5, 2.5) (8.5, 2)       @noisy det329 det2347
mzz (8.5, 3) (9, 3)           @noisy det704 det1158
mxx (8.5, 4.5) (8.5, 4)       @noisy det90 det818
mzz (9, 5) (8.5, 5)           @noisy det2181 det2250
mxx (8.5, 6) (8.5, 6.5)       @noisy det1914 det1915
mzz (8.5, 7) (9, 7)           @noisy det560 det933
mxx (8.5, 8.5) (8.5, 8)       @noisy det1124 det2162
mzz (8.5, 9) (9, 9)           @noisy det1048 det1614
mxx (9.5, 1.5) (9.5, 1)       @noisy det1501 det2313
mzz (0, 2) (9.5, 2)           @noisy det104 det1608
mxx (9.5, 3.5) (9.5, 3)       @noisy det506 det568
mzz (9.5, 4) (0, 4)           @noisy det802 det2287
mxx (9.5, 5) (9.5, 5.5)       @noisy det558 det1347
mzz (9.5, 6) (0, 6)           @noisy det385 det588
mxx (9.5, 7) (9.5, 7.5)       @noisy det753 det2345
mzz (0, 8) (9.5, 8)           @noisy det947 det1147
mxx (9.5, 9.5) (9.5, 9)       @noisy det658 det1436
mzz (9.5, 0) (0, 0)           @noisy det228 det1900

--------         22
mxx (0, 1.5) (0, 2)           @noisy det1789 det2313
mx (0.5, 1.5)                 @noisy det1082 det1789
mz (1, 1.5)                   @noisy det980 det1054 det1454 det1544
mxx (0, 3.5) (0, 4)           @noisy det568 det1108
mx (0.5, 3.5)                 @noisy det1108 det1133
mz (1, 3.5)                   @noisy det556 det1475 det2327 det2453
mxx (0, 5.5) (0, 6)           @noisy det1347 det1518
mx (0.5, 5.5)                 @noisy det1168 det1518
mz (1, 5.5)                   @noisy det793 det1028 det1479 det1801
mxx (0, 7.5) (0, 8)           @noisy det753 det1036
mx (0.5, 7.5)                 @noisy det1036 det1059
mz (1, 7.5)                   @noisy det743 det1247 det1653 det2198
mxx (0, 9.5) (0, 0)           @noisy det658 det1559
mx (0.5, 9.5)                 @noisy det1056 det1559
mz (1, 9.5)                   @noisy det15 det1275 det1628 det2465
mxx (1, 0.5) (1, 1)           @noisy det128 det2094
mx (1.5, 0.5)                 @noisy det128 det1136
mz (2, 0.5)                   @noisy det357 det980 det1828 det2465
mxx (1, 2.5) (1, 3)           @noisy det2017 det2419
mx (1.5, 2.5)                 @noisy det1057 det2017
mz (2, 2.5)                   @noisy det1544 det1665 det1668 det2453
mxx (1, 4.5) (1, 5)           @noisy det295 det665
mx (1.5, 4.5)                 @noisy det665 det1055
mz (2, 4.5)                   @noisy det192 det1163 det1475 det1479
mxx (1, 6.5) (1, 7)           @noisy det300 det593
mx (1.5, 6.5)                 @noisy det593 det1183
mz (2, 6.5)                   @noisy det322 det404 det743 det793
mxx (1, 8.5) (1, 9)           @noisy det1345 det2411
mx (1.5, 8.5)                 @noisy det1152 det2411
mz (2, 8.5)                   @noisy det378 det1247 det1628 det2143
mxx (2, 1.5) (2, 2)           @noisy det605 det2368
mx (2.5, 1.5)                 @noisy det1067 det2368
mz (3, 1.5)                   @noisy det357 det1668 det1868 det2273
mxx (2, 3.5) (2, 4)           @noisy det1565 det1682
mx (2.5, 3.5)                 @noisy det1068 det1682
mz (3, 3.5)                   @noisy det192 det1665 det2009 det2373
mxx (2, 5.5) (2, 6)           @noisy det1836 det2235
mx (2.5, 5.5)                 @noisy det1227 det2235
mz (3, 5.5)                   @noisy det404 det1163 det1339 det1730
mxx (2, 7.5) (2, 8)           @noisy det1513 det1858
mx (2.5, 7.5)                 @noisy det1215 det1513
mz (3, 7.5)                   @noisy det322 det378 det1061 det2015
mxx (2, 9.5) (2, 0)           @noisy det296 det603
mx (2.5, 9.5)                 @noisy det296 det1104
mz (3, 9.5)                   @noisy det106 det1828 det2143 det2363
mxx (3, 1) (3, 0.5)           @noisy det62 det756
mx (3.5, 0.5)                 @noisy det62 det1169
mz (4, 0.5)                   @noisy det33 det1712 det1868 det2363
mxx (3, 2.5) (3, 3)           @noisy det275 det1631
mx (3.5, 2.5)                 @noisy det275 det1181
mz (4, 2.5)                   @noisy det694 det1871 det2009 det2273
mxx (3, 4.5) (3, 5)           @noisy det130 det1571
mx (3.5, 4.5)                 @noisy det1069 det1571
mz (4, 4.5)                   @noisy det1339 det1403 det1733 det2373
mxx (3, 7) (3, 6.5)           @noisy det1170 det2381
mx (3.5, 6.5)                 @noisy det1075 det2381
mz (4, 6.5)                   @noisy det1626 det1730 det2015 det2361
mxx (3, 8.5) (3, 9)           @noisy det1469 det2145
mx (3.5, 8.5)                 @noisy det1189 det2145
mz (4, 8.5)                   @noisy det106 det1061 det1128 det2114
mxx (4, 1.5) (4, 2)           @noisy det366 det586
mx (4.5, 1.5)                 @noisy det586 det1211
mz (5, 1.5)                   @noisy det33 det600 det694 det1356
mxx (4, 4) (4, 3.5)           @noisy det1760 det1943
mx (4.5, 3.5)                 @noisy det1087 det1760
mz (5, 3.5)                   @noisy det321 det1403 det1522 det1871
mxx (4, 5.5) (4, 6)           @noisy det1907 det1921
mx (4.5, 5.5)                 @noisy det1101 det1907
mz (5, 5.5)                   @noisy det334 det1660 det1733 det2361
mxx (4, 7.5) (4, 8)           @noisy det1085 det1824
mx (4.5, 7.5)                 @noisy det1064 det1085
mz (5, 7.5)                   @noisy det709 det1128 det1626 det2296
mxx (4, 9.5) (4, 0)           @noisy det495 det784
mx (4.5, 9.5)                 @noisy det495 det1093
mz (5, 9.5)                   @noisy det324 det1429 det1712 det2114
mxx (5, 0.5) (5, 1)           @noisy det91 det1520
mx (5.5, 0.5)                 @noisy det91 det1096
mz (6, 0.5)                   @noisy det324 det600 det1779 det2154
mxx (5, 3) (5, 2.5)           @noisy det1892 det2093
mx (5.5, 2.5)                 @noisy det1062 det2093
mz (6, 2.5)                   @noisy det988 det1356 det1466 det1522
mxx (5, 4.5) (5, 5)           @noisy det399 det1666
mx (5.5, 4.5)                 @noisy det1239 det1666
mz (6, 4.5)                   @noisy det321 det1660 det2026 det2058
mxx (5, 6.5) (5, 7)           @noisy det1817 det2305
mx (5.5, 6.5)                 @noisy det1221 det2305
mz (6, 6.5)                   @noisy det334 det709 det1525 det1768
mxx (5, 9) (5, 8.5)           @noisy det423 det1456
mx (5.5, 8.5)                 @noisy det1151 det1456
mz (6, 8.5)                   @noisy det771 det948 det1429 det2296
mxx (6, 1.5) (6, 2)           @noisy det1204 det2230
mx (6.5, 1.5)                 @noisy det1217 det2230
mz (7, 1.5)                   @noisy det1383 det1466 det1738 det1779
mxx (6, 3.5) (6, 4)           @noisy det265 det2340
mx (6.5, 3.5)                 @noisy det265 det1078
mz (7, 3.5)                   @noisy det988 det1118 det1244 det2058
mxx (6, 6) (6, 5.5)           @noisy det1192 det1988
mx (6.5, 5.5)                 @noisy det1113 det1192
mz (7, 5.5)                   @noisy det1413 det1525 det2026 det2034
mxx (6, 7.5) (6, 8)           @noisy det827 det1176
mx (6.5, 7.5)                 @noisy det1176 det1237
mz (7, 7.5)                   @noisy det948 det1263 det1510 det1768
mxx (6, 9.5) (6, 0)           @noisy det1202 det1728
mx (6.5, 9.5)                 @noisy det1115 det1728
mz (7, 9.5)                   @noisy det771 det1284 det2040 det2154
mxx (7, 0.5) (7, 1)           @noisy det986 det1120
mx (7.5, 0.5)                 @noisy det986 det1092
mz (8, 0.5)                   @noisy det170 det1284 det1738 det2306
mxx (7, 2.5) (7, 3)           @noisy det329 det968
mx (7.5, 2.5)                 @noisy det968 det1126
mz (8, 2.5)                   @noisy det704 det1118 det1158 det1383
mxx (7, 4.5) (7, 5)           @noisy det90 det1212
mx (7.5, 4.5)                 @noisy det1191 det1212
mz (8, 4.5)                   @noisy det1244 det2034 det2181 det2250
mxx (7, 6.5) (7, 7)           @noisy det1914 det2183
mx (7.5, 6.5)                 @noisy det1066 det2183
mz (8, 6.5)                   @noisy det560 det933 det1263 det1413
mxx (7, 9) (7, 8.5)           @noisy det1124 det2421
mx (7.5, 8.5)                 @noisy det1213 det2421
mz (8, 8.5)                   @noisy det1048 det1510 det1614 det2040
mxx (8, 2) (8, 1.5)           @noisy det545 det1501
mx (8.5, 1.5)                 @noisy det545 det1157
mz (9, 1.5)                   @noisy det104 det1158 det1608 det2306
mxx (8, 3.5) (8, 4)           @noisy det506 det1677
mx (8.5, 3.5)                 @noisy det1164 det1677
mz (9, 3.5)                   @noisy det704 det802 det2250 det2287
mxx (8, 5.5) (8, 6)           @noisy det23 det558
mx (8.5, 5.5)                 @noisy det23 det1106
mz (9, 5.5)                   @noisy det385 det588 det933 det2181
mxx (8, 7.5) (8, 8)           @noisy det2339 det2345
mx (8.5, 7.5)                 @noisy det1111 det2339
mz (9, 7.5)                   @noisy det560 det947 det1048 det1147
mxx (8, 9.5) (8, 0)           @noisy det358 det1436
mx (8.5, 9.5)                 @noisy det358 det1098
mz (9, 9.5)                   @noisy det170 det228 det1614 det1900
mxx (9, 0.5) (9, 1)           @noisy det278 det1127
mx (9.5, 0.5)                 @noisy det278 det1156
mz (0, 0.5)                   @noisy det104 det228 det1275 det1454
mxx (9, 2.5) (9, 3)           @noisy det1732 det2347
mx (9.5, 2.5)                 @noisy det1049 det1732
mz (0, 2.5)                   @noisy det802 det1054 det1608 det2327
mxx (9, 5) (9, 4.5)           @noisy det818 det2449
mx (9.5, 4.5)                 @noisy det1065 det2449
mz (0, 4.5)                   @noisy det556 det588 det1028 det2287
mxx (9, 6.5) (9, 7)           @noisy det761 det1915
mx (9.5, 6.5)                 @noisy det761 det1162
mz (0, 6.5)                   @noisy det385 det947 det1653 det1801
mxx (9, 8.5) (9, 9)           @noisy det1465 det2162
mx (9.5, 8.5)                 @noisy det1077 det1465
mz (0, 8.5)                   @noisy det15 det1147 det1900 det2198
mxx (0.5, 0.5) (0.5, 1)       @noisy det1127 det2094
mzz (1, 0) (0.5, 0)           @noisy det1275 det1454
mxx (0.5, 2.5) (0.5, 3)       @noisy det2347 det2419
mzz (1, 2) (0.5, 2)           @noisy det1054 det2327
mxx (0.5, 5) (0.5, 4.5)       @noisy det295 det818
mzz (1, 4) (0.5, 4)           @noisy det556 det1028
mxx (0.5, 6.5) (0.5, 7)       @noisy det300 det1915
mzz (0.5, 6) (1, 6)           @noisy det1653 det1801
mxx (0.5, 8.5) (0.5, 9)       @noisy det1345 det2162
mzz (1, 8) (0.5, 8)           @noisy det15 det2198
mxx (1.5, 1.5) (1.5, 2)       @noisy det605 det2313
mzz (1.5, 1) (2, 1)           @noisy det980 det1544
mxx (1.5, 4) (1.5, 3.5)       @noisy det568 det1565
mzz (2, 3) (1.5, 3)           @noisy det1475 det2453
mxx (1.5, 5.5) (1.5, 6)       @noisy det1347 det1836
mzz (1.5, 5) (2, 5)           @noisy det793 det1479
mxx (1.5, 7.5) (1.5, 8)       @noisy det753 det1858
mzz (1.5, 7) (2, 7)           @noisy det743 det1247
mxx (1.5, 0) (1.5, 9.5)       @noisy det603 det658
mzz (2, 9) (1.5, 9)           @noisy det1628 det2465
mxx (2.5, 0.5) (2.5, 1)       @noisy det756 det2094
mzz (2.5, 0) (3, 0)           @noisy det357 det1828
mxx (2.5, 2.5) (2.5, 3)       @noisy det1631 det2419
mzz (2.5, 2) (3, 2)           @noisy det1665 det1668
mxx (2.5, 4.5) (2.5, 5)       @noisy det130 det295
mzz (2.5, 4) (3, 4)           @noisy det192 det1163
mxx (2.5, 7) (2.5, 6.5)       @noisy det300 det1170
mzz (3, 6) (2.5, 6)           @noisy det322 det404
mxx (2.5, 8.5) (2.5, 9)       @noisy det1345 det1469
mzz (2.5, 8) (3, 8)           @noisy det378 det2143
mxx (3.5, 1.5) (3.5, 2)       @noisy det366 det605
mzz (3.5, 1) (4, 1)           @noisy det1868 det2273
mxx (3.5, 3.5) (3.5, 4)       @noisy det1565 det1943
mzz (3.5, 3) (4, 3)           @noisy det2009 det2373
mxx (3.5, 5.5) (3.5, 6)       @noisy det1836 det1921
mzz (3.5, 5) (4, 5)           @noisy det1339 det1730
mxx (3.5, 7.5) (3.5, 8)       @noisy det1824 det1858
mzz (3.5, 7) (4, 7)           @noisy det1061 det2015
mxx (3.5, 0) (3.5, 9.5)       @noisy det603 det784
mzz (4, 9) (3.5, 9)           @noisy det106 det2363
mxx (4.5, 0.5) (4.5, 1)       @noisy det756 det1520
mzz (5, 0) (4.5, 0)           @noisy det33 det1712
mxx (4.5, 2.5) (4.5, 3)       @noisy det1631 det1892
mzz (4.5, 2) (5, 2)           @noisy det694 det1871
mxx (4.5, 4.5) (4.5, 5)       @noisy det130 det399
mzz (5, 4) (4.5, 4)           @noisy det1403 det1733
mxx (4.5, 6.5) (4.5, 7)       @noisy det1170 det1817
mzz (5, 6) (4.5, 6)           @noisy det1626 det2361
mxx (4.5, 8.5) (4.5, 9)       @noisy det423 det1469
mzz (4.5, 8) (5, 8)           @noisy det1128 det2114
mxx (5.5, 1.5) (5.5, 2)       @noisy det366 det1204
mzz (5.5, 1) (6, 1)           @noisy det600 det1356
mxx (5.5, 3.5) (5.5, 4)       @noisy det1943 det2340
mzz (5.5, 3) (6, 3)           @noisy det321 det1522
mxx (5.5, 5.5) (5.5, 6)       @noisy det1921 det1988
mzz (5.5, 5) (6, 5)           @noisy det334 det1660
mxx (5.5, 7.5) (5.5, 8)       @noisy det827 det1824
mzz (5.5, 7) (6, 7)           @noisy det709 det2296
mxx (5.5, 9.5) (5.5, 0)       @noisy det784 det1202
mzz (5.5, 9) (6, 9)           @noisy det324 det1429
mxx (6.5, 0.5) (6.5, 1)       @noisy det1120 det1520
mzz (6.5, 0) (7, 0)           @noisy det1779 det2154
mxx (6.5, 2.5) (6.5, 3)       @noisy det329 det1892
mzz (6.5, 2) (7, 2)           @noisy det988 det1466
mxx (6.5, 5) (6.5, 4.5)       @noisy det90 det399
mzz (7, 4) (6.5, 4)           @noisy det2026 det2058
mxx (6.5, 6.5) (6.5, 7)       @noisy det1817 det1914
mzz (6.5, 6) (7, 6)           @noisy det1525 det1768
mxx (6.5, 8.5) (6.5, 9)       @noisy det423 det1124
mzz (6.5, 8) (7, 8)           @noisy det771 det948
mxx (7.5, 2) (7.5, 1.5)       @noisy det1204 det1501
mzz (7.5, 1) (8, 1)           @noisy det1383 det1738
mxx (7.5, 3.5) (7.5, 4)       @noisy det506 det2340
mzz (7.5, 3) (8, 3)           @noisy det1118 det1244
mxx (7.5, 5.5) (7.5, 6)       @noisy det558 det1988
mzz (7.5, 5) (8, 5)           @noisy det1413 det2034
mxx (7.5, 8) (7.5, 7.5)       @noisy det827 det2345
mzz (8, 7) (7.5, 7)           @noisy det1263 det1510
mxx (7.5, 9.5) (7.5, 0)       @noisy det1202 det1436
mzz (7.5, 9) (8, 9)           @noisy det1284 det2040
mxx (8.5, 0.5) (8.5, 1)       @noisy det1120 det1127
mzz (8.5, 0) (9, 0)           @noisy det170 det2306
mxx (8.5, 2.5) (8.5, 3)       @noisy det329 det2347
mzz (8.5, 2) (9, 2)           @noisy det704 det1158
mxx (8.5, 4.5) (8.5, 5)       @noisy det90 det818
mzz (8.5, 4) (9, 4)           @noisy det2181 det2250
mxx (8.5, 6.5) (8.5, 7)       @noisy det1914 det1915
mzz (8.5, 6) (9, 6)           @noisy det560 det933
mxx (8.5, 8.5) (8.5, 9)       @noisy det1124 det2162
mzz (8.5, 8) (9, 8)           @noisy det1048 det1614
mxx (9.5, 1.5) (9.5, 2)       @noisy det1501 det2313
mzz (0, 1) (9.5, 1)           @noisy det104 det1608
mxx (9.5, 4) (9.5, 3.5)       @noisy det506 det568
mzz (0, 3) (9.5, 3)           @noisy det802 det2287
mxx (9.5, 5.5) (9.5, 6)       @noisy det558 det1347
mzz (9.5, 5) (0, 5)           @noisy det385 det588
mxx (9.5, 7.5) (9.5, 8)       @noisy det753 det2345
mzz (0, 7) (9.5, 7)           @noisy det947 det1147
mxx (9.5, 0) (9.5, 9.5)       @noisy det658 det1436
mzz (0, 9) (9.5, 9)           @noisy det228 det1900

--------         23
mzz (0, 1.5) (0.5, 1.5)       @noisy det1454 det2327
mxx (1, 1) (1, 1.5)           @noisy det1789 det2313
mzz (0, 3.5) (0.5, 3.5)       @noisy det1028 det2327
mxx (1, 3) (1, 3.5)           @noisy det568 det1108
mzz (0.5, 5.5) (0, 5.5)       @noisy det1028 det1653
mxx (1, 5) (1, 5.5)           @noisy det1347 det1518
mzz (0, 7.5) (0.5, 7.5)       @noisy det15 det1653
mxx (1, 7.5) (1, 7)           @noisy det753 det1036
mzz (0, 9.5) (0.5, 9.5)       @noisy det15 det1454
mxx (1, 9) (1, 9.5)           @noisy det658 det1559
mzz (1, 0.5) (1.5, 0.5)       @noisy det1544 det2465
mxx (2, 0) (2, 0.5)           @noisy det128 det2094
mzz (1, 2.5) (1.5, 2.5)       @noisy det1475 det1544
mxx (2, 2) (2, 2.5)           @noisy det2017 det2419
mzz (1.5, 4.5) (1, 4.5)       @noisy det793 det1475
mxx (2, 4.5) (2, 4)           @noisy det295 det665
mzz (1, 6.5) (1.5, 6.5)       @noisy det793 det1247
mxx (2, 6.5) (2, 6)           @noisy det300 det593
mzz (1, 8.5) (1.5, 8.5)       @noisy det1247 det2465
mxx (2, 8) (2, 8.5)           @noisy det1345 det2411
mzz (2, 1.5) (2.5, 1.5)       @noisy det357 det1665
mxx (3, 1.5) (3, 1)           @noisy det605 det2368
mzz (2, 3.5) (2.5, 3.5)       @noisy det1163 det1665
mxx (3, 3.5) (3, 3)           @noisy det1565 det1682
mzz (2, 5.5) (2.5, 5.5)       @noisy det322 det1163
mxx (3, 5) (3, 5.5)           @noisy det1836 det2235
mzz (2.5, 7.5) (2, 7.5)       @noisy det322 det2143
mxx (3, 7.5) (3, 7)           @noisy det1513 det1858
mzz (2, 9.5) (2.5, 9.5)       @noisy det357 det2143
mxx (3, 9.5) (3, 9)           @noisy det296 det603
mzz (3.5, 0.5) (3, 0.5)       @noisy det2273 det2363
mxx (4, 0) (4, 0.5)           @noisy det62 det756
mzz (3, 2.5) (3.5, 2.5)       @noisy det2273 det2373
mxx (4, 2) (4, 2.5)           @noisy det275 det1631
mzz (3, 4.5) (3.5, 4.5)       @noisy det1730 det2373
mxx (4, 4.5) (4, 4)           @noisy det130 det1571
mzz (3.5, 6.5) (3, 6.5)       @noisy det1061 det1730
mxx (4, 6) (4, 6.5)           @noisy det1170 det2381
mzz (3, 8.5) (3.5, 8.5)       @noisy det1061 det2363
mxx (4, 8) (4, 8.5)           @noisy det1469 det2145
mzz (4, 1.5) (4.5, 1.5)       @noisy det33 det1871
mxx (5, 1) (5, 1.5)           @noisy det366 det586
mzz (4.5, 3.5) (4, 3.5)       @noisy det1733 det1871
mxx (5, 3.5) (5, 3)           @noisy det1760 det1943
mzz (4, 5.5) (4.5, 5.5)       @noisy det1626 det1733
mxx (5, 5.5) (5, 5)           @noisy det1907 det1921
mzz (4, 7.5) (4.5, 7.5)       @noisy det1626 det2114
mxx (5, 7) (5, 7.5)           @noisy det1085 det1824
mzz (4, 9.5) (4.5, 9.5)       @noisy det33 det2114
mxx (5, 9.5) (5, 9)           @noisy det495 det784
mzz (5, 0.5) (5.5, 0.5)       @noisy det324 det1356
mxx (6, 0) (6, 0.5)           @noisy det91 det1520
mzz (5.5, 2.5) (5, 2.5)       @noisy det321 det1356
mxx (6, 2.5) (6, 2)           @noisy det1892 det2093
mzz (5, 4.5) (5.5, 4.5)       @noisy det321 det334
mxx (6, 4) (6, 4.5)           @noisy det399 det1666
mzz (5, 6.5) (5.5, 6.5)       @noisy det334 det2296
mxx (6, 6.5) (6, 6)           @noisy det1817 det2305
mzz (5.5, 8.5) (5, 8.5)       @noisy det324 det2296
mxx (6, 8.5) (6, 8)           @noisy det423 det1456
mzz (6, 1.5) (6.5, 1.5)       @noisy det988 det1779
mxx (7, 1.5) (7, 1)           @noisy det1204 det2230
mzz (6, 3.5) (6.5, 3.5)       @noisy det988 det2026
mxx (7, 3) (7, 3.5)           @noisy det265 det2340
mzz (6.5, 5.5) (6, 5.5)       @noisy det1768 det2026
mxx (7, 5.5) (7, 5)           @noisy det1192 det1988
mzz (6, 7.5) (6.5, 7.5)       @noisy det771 det1768
mxx (7, 7.5) (7, 7)           @noisy det827 det1176
mzz (6, 9.5) (6.5, 9.5)       @noisy det771 det1779
mxx (7, 9.5) (7, 9)           @noisy det1202 det1728
mzz (7, 0.5) (7.5, 0.5)       @noisy det1284 det1383
mxx (8, 0.5) (8, 0)           @noisy det986 det1120
mzz (7.5, 2.5) (7, 2.5)       @noisy det1244 det1383
mxx (8, 2.5) (8, 2)           @noisy det329 det968
mzz (7, 4.5) (7.5, 4.5)       @noisy det1244 det1413
mxx (8, 4) (8, 4.5)           @noisy det90 det1212
mzz (7, 6.5) (7.5, 6.5)       @noisy det1413 det1510
mxx (8, 6.5) (8, 6)           @noisy det1914 det2183
mzz (7.5, 8.5) (7, 8.5)       @noisy det1284 det1510
mxx (8, 8) (8, 8.5)           @noisy det1124 det2421
mzz (8.5, 1.5) (8, 1.5)       @noisy det704 det2306
mxx (9, 1) (9, 1.5)           @noisy det545 det1501
mzz (8, 3.5) (8.5, 3.5)       @noisy det704 det2181
mxx (9, 3) (9, 3.5)           @noisy det506 det1677
mzz (8, 5.5) (8.5, 5.5)       @noisy det560 det2181
mxx (9, 5.5) (9, 5)           @noisy det23 det558
mzz (8, 7.5) (8.5, 7.5)       @noisy det560 det1614
mxx (9, 7) (9, 7.5)           @noisy det2339 det2345
mzz (8, 9.5) (8.5, 9.5)       @noisy det1614 det2306
mxx (9, 9) (9, 9.5)           @noisy det358 det1436
mzz (9, 0.5) (9.5, 0.5)       @noisy det228 det1608
mxx (0, 0) (0, 0.5)           @noisy det278 det1127
mzz (9.5, 2.5) (9, 2.5)       @noisy det1608 det2287
mxx (0, 2.5) (0, 2)           @noisy det1732 det2347
mzz (9.5, 4.5) (9, 4.5)       @noisy det385 det2287
mxx (0, 4.5) (0, 4)           @noisy det818 det2449
mzz (9, 6.5) (9.5, 6.5)       @noisy det385 det1147
mxx (0, 6) (0, 6.5)           @noisy det761 det1915
mzz (9.5, 8.5) (9, 8.5)       @noisy det228 det1147
mxx (0, 8.5) (0, 8)           @noisy det1465 det2162
mzz (0, 1) (0.5, 1)           @noisy det1275 det1454
mz (0.5, 0.5)                 @noisy det1275 det1502
mx (0.5, 0)                   @noisy det278 det658 det1559 det2094
mzz (0, 3) (0.5, 3)           @noisy det1054 det2327
mz (0.5, 2.5)                 @noisy det1054 det1593
mx (0.5, 2)                   @noisy det1732 det1789 det2313 det2419
mzz (0.5, 5) (0, 5)           @noisy det556 det1028
mz (0.5, 4.5)                 @noisy det556 det1595
mx (0.5, 4)                   @noisy det295 det568 det1108 det2449
mzz (0, 7) (0.5, 7)           @noisy det1653 det1801
mz (0.5, 6.5)                 @noisy det1488 det1801
mx (0.5, 6)                   @noisy det300 det761 det1347 det1518
mzz (0, 9) (0.5, 9)           @noisy det15 det2198
mz (0.5, 8.5)                 @noisy det1534 det2198
mx (0.5, 8)                   @noisy det753 det1036 det1345 det1465
mzz (1, 2) (1.5, 2)           @noisy det980 det1544
mz (1.5, 1.5)                 @noisy det980 det1549
mx (1.5, 1)                   @noisy det128 det605 det1789 det2094
mzz (1.5, 4) (1, 4)           @noisy det1475 det2453
mz (1.5, 3.5)                 @noisy det1585 det2453
mx (1.5, 3)                   @noisy det1108 det1565 det2017 det2419
mzz (1, 6) (1.5, 6)           @noisy det793 det1479
mz (1.5, 5.5)                 @noisy det1479 det1550
mx (1.5, 5)                   @noisy det295 det665 det1518 det1836
mzz (1, 8) (1.5, 8)           @noisy det743 det1247
mz (1.5, 7.5)                 @noisy det743 det1575
mx (1.5, 7)                   @noisy det300 det593 det1036 det1858
mzz (1, 0) (1.5, 0)           @noisy det1628 det2465
mz (1.5, 9.5)                 @noisy det1535 det1628
mx (1.5, 9)                   @noisy det603 det1345 det1559 det2411
mzz (2, 1) (2.5, 1)           @noisy det357 det1828
mz (2.5, 0.5)                 @noisy det1609 det1828
mx (2.5, 0)                   @noisy det128 det296 det603 det756
mzz (2, 3) (2.5, 3)           @noisy det1665 det1668
mz (2.5, 2.5)                 @noisy det1486 det1668
mx (2.5, 2)                   @noisy det605 det1631 det2017 det2368
mzz (2, 5) (2.5, 5)           @noisy det192 det1163
mz (2.5, 4.5)                 @noisy det192 det1517
mx (2.5, 4)                   @noisy det130 det665 det1565 det1682
mzz (2.5, 7) (2, 7)           @noisy det322 det404
mz (2.5, 6.5)                 @noisy det404 det1551
mx (2.5, 6)                   @noisy det593 det1170 det1836 det2235
mzz (2, 9) (2.5, 9)           @noisy det378 det2143
mz (2.5, 8.5)                 @noisy det378 det1539
mx (2.5, 8)                   @noisy det1469 det1513 det1858 det2411
mzz (3, 2) (3.5, 2)           @noisy det1868 det2273
mz (3.5, 1.5)                 @noisy det1603 det1868
mx (3.5, 1)                   @noisy det62 det366 det756 det2368
mzz (3, 4) (3.5, 4)           @noisy det2009 det2373
mz (3.5, 3.5)                 @noisy det1507 det2009
mx (3.5, 3)                   @noisy det275 det1631 det1682 det1943
mzz (3.5, 6) (3, 6)           @noisy det1339 det1730
mz (3.5, 5.5)                 @noisy det1339 det1509
mx (3.5, 5)                   @noisy det130 det1571 det1921 det2235
mzz (3, 8) (3.5, 8)           @noisy det1061 det2015
mz (3.5, 7.5)                 @noisy det1483 det2015
mx (3.5, 7)                   @noisy det1170 det1513 det1824 det2381
mzz (3.5, 0) (3, 0)           @noisy det106 det2363
mz (3.5, 9.5)                 @noisy det106 det1484
mx (3.5, 9)                   @noisy det296 det784 det1469 det2145
mzz (4, 1) (4.5, 1)           @noisy det33 det1712
mz (4.5, 0.5)                 @noisy det1500 det1712
mx (4.5, 0)                   @noisy det62 det495 det784 det1520
mzz (4.5, 3) (4, 3)           @noisy det694 det1871
mz (4.5, 2.5)                 @noisy det694 det1590
mx (4.5, 2)                   @noisy det275 det366 det586 det1892
mzz (4, 5) (4.5, 5)           @noisy det1403 det1733
mz (4.5, 4.5)                 @noisy det1403 det1594
mx (4.5, 4)                   @noisy det399 det1571 det1760 det1943
mzz (4, 7) (4.5, 7)           @noisy det1626 det2361
mz (4.5, 6.5)                 @noisy det1600 det2361
mx (4.5, 6)                   @noisy det1817 det1907 det1921 det2381
mzz (4, 9) (4.5, 9)           @noisy det1128 det2114
mz (4.5, 8.5)                 @noisy det1128 det1490
mx (4.5, 8)                   @noisy det423 det1085 det1824 det2145
mzz (5.5, 2) (5, 2)           @noisy det600 det1356
mz (5.5, 1.5)                 @noisy det600 det1546
mx (5.5, 1)                   @noisy det91 det586 det1204 det1520
mzz (5, 4) (5.5, 4)           @noisy det321 det1522
mz (5.5, 3.5)                 @noisy det1522 det1627
mx (5.5, 3)                   @noisy det1760 det1892 det2093 det2340
mzz (5, 6) (5.5, 6)           @noisy det334 det1660
mz (5.5, 5.5)                 @noisy det1586 det1660
mx (5.5, 5)                   @noisy det399 det1666 det1907 det1988
mzz (5.5, 8) (5, 8)           @noisy det709 det2296
mz (5.5, 7.5)                 @noisy det709 det1529
mx (5.5, 7)                   @noisy det827 det1085 det1817 det2305
mzz (5, 0) (5.5, 0)           @noisy det324 det1429
mz (5.5, 9.5)                 @noisy det1429 det1579
mx (5.5, 9)                   @noisy det423 det495 det1202 det1456
mzz (6, 1) (6.5, 1)           @noisy det1779 det2154
mz (6.5, 0.5)                 @noisy det1584 det2154
mx (6.5, 0)                   @noisy det91 det1120 det1202 det1728
mzz (6, 3) (6.5, 3)           @noisy det988 det1466
mz (6.5, 2.5)                 @noisy det1466 det1540
mx (6.5, 2)                   @noisy det329 det1204 det2093 det2230
mzz (6.5, 5) (6, 5)           @noisy det2026 det2058
mz (6.5, 4.5)                 @noisy det1504 det2058
mx (6.5, 4)                   @noisy det90 det265 det1666 det2340
mzz (6, 7) (6.5, 7)           @noisy det1525 det1768
mz (6.5, 6.5)                 @noisy det1525 det1591
mx (6.5, 6)                   @noisy det1192 det1914 det1988 det2305
mzz (6, 9) (6.5, 9)           @noisy det771 det948
mz (6.5, 8.5)                 @noisy det948 det1569
mx (6.5, 8)                   @noisy det827 det1124 det1176 det1456
mzz (7.5, 2) (7, 2)           @noisy det1383 det1738
mz (7.5, 1.5)                 @noisy det1601 det1738
mx (7.5, 1)                   @noisy det986 det1120 det1501 det2230
mzz (7, 4) (7.5, 4)           @noisy det1118 det1244
mz (7.5, 3.5)                 @noisy det1118 det1506
mx (7.5, 3)                   @noisy det265 det329 det506 det968
mzz (7, 6) (7.5, 6)           @noisy det1413 det2034
mz (7.5, 5.5)                 @noisy det1508 det2034
mx (7.5, 5)                   @noisy det90 det558 det1192 det1212
mzz (7.5, 8) (7, 8)           @noisy det1263 det1510
mz (7.5, 7.5)                 @noisy det1263 det1481
mx (7.5, 7)                   @noisy det1176 det1914 det2183 det2345
mzz (7, 0) (7.5, 0)           @noisy det1284 det2040
mz (7.5, 9.5)                 @noisy det1607 det2040
mx (7.5, 9)                   @noisy det1124 det1436 det1728 det2421
mzz (8.5, 1) (8, 1)           @noisy det170 det2306
mz (8.5, 0.5)                 @noisy det170 det1573
mx (8.5, 0)                   @noisy det358 det986 det1127 det1436
mzz (8, 3) (8.5, 3)           @noisy det704 det1158
mz (8.5, 2.5)                 @noisy det1158 det1477
mx (8.5, 2)                   @noisy det545 det968 det1501 det2347
mzz (8, 5) (8.5, 5)           @noisy det2181 det2250
mz (8.5, 4.5)                 @noisy det1561 det2250
mx (8.5, 4)                   @noisy det506 det818 det1212 det1677
mzz (8, 7) (8.5, 7)           @noisy det560 det933
mz (8.5, 6.5)                 @noisy det933 det1615
mx (8.5, 6)                   @noisy det23 det558 det1915 det2183
mzz (8, 9) (8.5, 9)           @noisy det1048 det1614
mz (8.5, 8.5)                 @noisy det1048 det1480
mx (8.5, 8)                   @noisy det2162 det2339 det2345 det2421
mzz (9, 2) (9.5, 2)           @noisy det104 det1608
mz (9.5, 1.5)                 @noisy det104 det1543
mx (9.5, 1)                   @noisy det278 det545 det1127 det2313
mzz (9.5, 4) (9, 4)           @noisy det802 det2287
mz (9.5, 3.5)                 @noisy det802 det1596
mx (9.5, 3)                   @noisy det568 det1677 det1732 det2347
mzz (9, 6) (9.5, 6)           @noisy det385 det588
mz (9.5, 5.5)                 @noisy det588 det1633
mx (9.5, 5)                   @noisy det23 det818 det1347 det2449
mzz (9, 8) (9.5, 8)           @noisy det947 det1147
mz (9.5, 7.5)                 @noisy det947 det1494
mx (9.5, 7)                   @noisy det753 det761 det1915 det2339
mzz (9, 0) (9.5, 0)           @noisy det228 det1900
mz (9.5, 9.5)                 @noisy det1532 det1900
mx (9.5, 9)                   @noisy det358 det658 det1465 det2162

--------         24
mzz (1, 1.5) (0.5, 1.5)       @noisy det1454 det2327
mxx (0, 1.5) (0, 1)           @noisy det1789 det2313
mzz (1, 3.5) (0.5, 3.5)       @noisy det1028 det2327
mxx (0, 3.5) (0, 3)           @noisy det568 det1108
mzz (0.5, 5.5) (1, 5.5)       @noisy det1028 det1653
mxx (0, 5.5) (0, 5)           @noisy det1347 det1518
mzz (1, 7.5) (0.5, 7.5)       @noisy det15 det1653
mxx (0, 7) (0, 7.5)           @noisy det753 det1036
mzz (1, 9.5) (0.5, 9.5)       @noisy det15 det1454
mxx (0, 9) (0, 9.5)           @noisy det658 det1559
mzz (1.5, 0.5) (2, 0.5)       @noisy det1544 det2465
mxx (1, 0.5) (1, 0)           @noisy det128 det2094
mzz (1.5, 2.5) (2, 2.5)       @noisy det1475 det1544
mxx (1, 2) (1, 2.5)           @noisy det2017 det2419
mzz (1.5, 4.5) (2, 4.5)       @noisy det793 det1475
mxx (1, 4) (1, 4.5)           @noisy det295 det665
mzz (1.5, 6.5) (2, 6.5)       @noisy det793 det1247
mxx (1, 6.5) (1, 6)           @noisy det300 det593
mzz (1.5, 8.5) (2, 8.5)       @noisy det1247 det2465
mxx (1, 8) (1, 8.5)           @noisy det1345 det2411
mzz (3, 1.5) (2.5, 1.5)       @noisy det357 det1665
mxx (2, 1) (2, 1.5)           @noisy det605 det2368
mzz (2.5, 3.5) (3, 3.5)       @noisy det1163 det1665
mxx (2, 3.5) (2, 3)           @noisy det1565 det1682
mzz (2.5, 5.5) (3, 5.5)       @noisy det322 det1163
mxx (2, 5.5) (2, 5)           @noisy det1836 det2235
mzz (2.5, 7.5) (3, 7.5)       @noisy det322 det2143
mxx (2, 7) (2, 7.5)           @noisy det1513 det1858
mzz (2.5, 9.5) (3, 9.5)       @noisy det357 det2143
mxx (2, 9.5) (2, 9)           @noisy det296 det603
mzz (3.5, 0.5) (4, 0.5)       @noisy det2273 det2363
mxx (3, 0) (3, 0.5)           @noisy det62 det756
mzz (3.5, 2.5) (4, 2.5)       @noisy det2273 det2373
mxx (3, 2.5) (3, 2)           @noisy det275 det1631
mzz (4, 4.5) (3.5, 4.5)       @noisy det1730 det2373
mxx (3, 4.5) (3, 4)           @noisy det130 det1571
mzz (3.5, 6.5) (4, 6.5)       @noisy det1061 det1730
mxx (3, 6) (3, 6.5)           @noisy det1170 det2381
mzz (3.5, 8.5) (4, 8.5)       @noisy det1061 det2363
mxx (3, 8.5) (3, 8)           @noisy det1469 det2145
mzz (5, 1.5) (4.5, 1.5)       @noisy det33 det1871
mxx (4, 1.5) (4, 1)           @noisy det366 det586
mzz (5, 3.5) (4.5, 3.5)       @noisy det1733 det1871
mxx (4, 3) (4, 3.5)           @noisy det1760 det1943
mzz (5, 5.5) (4.5, 5.5)       @noisy det1626 det1733
mxx (4, 5) (4, 5.5)           @noisy det1907 det1921
mzz (5, 7.5) (4.5, 7.5)       @noisy det1626 det2114
mxx (4, 7) (4, 7.5)           @noisy det1085 det1824
mzz (5, 9.5) (4.5, 9.5)       @noisy det33 det2114
mxx (4, 9.5) (4, 9)           @noisy det495 det784
mzz (5.5, 0.5) (6, 0.5)       @noisy det324 det1356
mxx (5, 0) (5, 0.5)           @noisy det91 det1520
mzz (5.5, 2.5) (6, 2.5)       @noisy det321 det1356
mxx (5, 2) (5, 2.5)           @noisy det1892 det2093
mzz (5.5, 4.5) (6, 4.5)       @noisy det321 det334
mxx (5, 4.5) (5, 4)           @noisy det399 det1666
mzz (6, 6.5) (5.5, 6.5)       @noisy det334 det2296
mxx (5, 6) (5, 6.5)           @noisy det1817 det2305
mzz (5.5, 8.5) (6, 8.5)       @noisy det324 det2296
mxx (5, 8) (5, 8.5)           @noisy det423 det1456
mzz (6.5, 1.5) (7, 1.5)       @noisy det988 det1779
mxx (6, 1.5) (6, 1)           @noisy det1204 det2230
mzz (6.5, 3.5) (7, 3.5)       @noisy det988 det2026
mxx (6, 3.5) (6, 3)           @noisy det265 det2340
mzz (6.5, 5.5) (7, 5.5)       @noisy det1768 det2026
mxx (6, 5) (6, 5.5)           @noisy det1192 det1988
mzz (6.5, 7.5) (7, 7.5)       @noisy det771 det1768
mxx (6, 7.5) (6, 7)           @noisy det827 det1176
mzz (7, 9.5) (6.5, 9.5)       @noisy det771 det1779
mxx (6, 9.5) (6, 9)           @noisy det1202 det1728
mzz (7.5, 0.5) (8, 0.5)       @noisy det1284 det1383
mxx (7, 0.5) (7, 0)           @noisy det986 det1120
mzz (7.5, 2.5) (8, 2.5)       @noisy det1244 det1383
mxx (7, 2) (7, 2.5)           @noisy det329 det968
mzz (7.5, 4.5) (8, 4.5)       @noisy det1244 det1413
mxx (7, 4.5) (7, 4)           @noisy det90 det1212
mzz (7.5, 6.5) (8, 6.5)       @noisy det1413 det1510
mxx (7, 6.5) (7, 6)           @noisy det1914 det2183
mzz (7.5, 8.5) (8, 8.5)       @noisy det1284 det1510
mxx (7, 8) (7, 8.5)           @noisy det1124 det2421
mzz (8.5, 1.5) (9, 1.5)       @noisy det704 det2306
mxx (8, 1) (8, 1.5)           @noisy det545 det1501
mzz (8.5, 3.5) (9, 3.5)       @noisy det704 det2181
mxx (8, 3.5) (8, 3)           @noisy det506 det1677
mzz (9, 5.5) (8.5, 5.5)       @noisy det560 det2181
mxx (8, 5.5) (8, 5)           @noisy det23 det558
mzz (8.5, 7.5) (9, 7.5)       @noisy det560 det1614
mxx (8, 7.5) (8, 7)           @noisy det2339 det2345
mzz (8.5, 9.5) (9, 9.5)       @noisy det1614 det2306
mxx (8, 9) (8, 9.5)           @noisy det358 det1436
mzz (9.5, 0.5) (0, 0.5)       @noisy det228 det1608
mxx (9, 0) (9, 0.5)           @noisy det278 det1127
mzz (0, 2.5) (9.5, 2.5)       @noisy det1608 det2287
mxx (9, 2) (9, 2.5)           @noisy det1732 det2347
mzz (9.5, 4.5) (0, 4.5)       @noisy det385 det2287
mxx (9, 4) (9, 4.5)           @noisy det818 det2449
mzz (9.5, 6.5) (0, 6.5)       @noisy det385 det1147
mxx (9, 6.5) (9, 6)           @noisy det761 det1915
mzz (0, 8.5) (9.5, 8.5)       @noisy det228 det1147
mxx (9, 8) (9, 8.5)           @noisy det1465 det2162
mzz (0.5, 0) (0, 0)           @noisy det1454 det2201
mz (0.5, 0.5)                 @noisy det1502 det2201
mx (0.5, 1)                   @noisy det128 det1127 det1789 det2313
mzz (0, 2) (0.5, 2)           @noisy det1463 det2327
mz (0.5, 2.5)                 @noisy det1463 det1593
mx (0.5, 3)                   @noisy det568 det1108 det2017 det2347
mzz (0, 4) (0.5, 4)           @noisy det1028 det1099
mz (0.5, 4.5)                 @noisy det1099 det1595
mx (0.5, 5)                   @noisy det665 det818 det1347 det1518
mzz (0.5, 6) (0, 6)           @noisy det1653 det1923
mz (0.5, 6.5)                 @noisy det1488 det1923
mx (0.5, 7)                   @noisy det593 det753 det1036 det1915
mzz (0, 8) (0.5, 8)           @noisy det15 det2180
mz (0.5, 8.5)                 @noisy det1534 det2180
mx (0.5, 9)                   @noisy det658 det1559 det2162 det2411
mzz (1, 1) (1.5, 1)           @noisy det598 det1544
mz (1.5, 1.5)                 @noisy det598 det1549
mx (1.5, 2)                   @noisy det2017 det2313 det2368 det2419
mzz (1, 3) (1.5, 3)           @noisy det1475 det2119
mz (1.5, 3.5)                 @noisy det1585 det2119
mx (1.5, 4)                   @noisy det295 det568 det665 det1682
mzz (1.5, 5) (1, 5)           @noisy det544 det793
mz (1.5, 5.5)                 @noisy det544 det1550
mx (1.5, 6)                   @noisy det300 det593 det1347 det2235
mzz (1, 7) (1.5, 7)           @noisy det1247 det1688
mz (1.5, 7.5)                 @noisy det1575 det1688
mx (1.5, 8)                   @noisy det753 det1345 det1513 det2411
mzz (1, 9) (1.5, 9)           @noisy det306 det2465
mz (1.5, 9.5)                 @noisy det306 det1535
mx (1.5, 0)                   @noisy det128 det296 det658 det2094
mzz (2, 0) (2.5, 0)           @noisy det357 det1038
mz (2.5, 0.5)                 @noisy det1038 det1609
mx (2.5, 1)                   @noisy det62 det605 det2094 det2368
mzz (2.5, 2) (2, 2)           @noisy det253 det1665
mz (2.5, 2.5)                 @noisy det253 det1486
mx (2.5, 3)                   @noisy det275 det1565 det1682 det2419
mzz (2, 4) (2.5, 4)           @noisy det720 det1163
mz (2.5, 4.5)                 @noisy det720 det1517
mx (2.5, 5)                   @noisy det295 det1571 det1836 det2235
mzz (2, 6) (2.5, 6)           @noisy det322 det1925
mz (2.5, 6.5)                 @noisy det1551 det1925
mx (2.5, 7)                   @noisy det300 det1513 det1858 det2381
mzz (2.5, 8) (2, 8)           @noisy det1050 det2143
mz (2.5, 8.5)                 @noisy det1050 det1539
mx (2.5, 9)                   @noisy det296 det603 det1345 det2145
mzz (3, 1) (3.5, 1)           @noisy det2176 det2273
mz (3.5, 1.5)                 @noisy det1603 det2176
mx (3.5, 2)                   @noisy det275 det586 det605 det1631
mzz (3, 3) (3.5, 3)           @noisy det95 det2373
mz (3.5, 3.5)                 @noisy det95 det1507
mx (3.5, 4)                   @noisy det130 det1565 det1571 det1760
mzz (3.5, 5) (3, 5)           @noisy det1730 det2217
mz (3.5, 5.5)                 @noisy det1509 det2217
mx (3.5, 6)                   @noisy det1170 det1836 det1907 det2381
mzz (3, 7) (3.5, 7)           @noisy det1061 det2282
mz (3.5, 7.5)                 @noisy det1483 det2282
mx (3.5, 8)                   @noisy det1085 det1469 det1858 det2145
mzz (3, 9) (3.5, 9)           @noisy det1435 det2363
mz (3.5, 9.5)                 @noisy det1435 det1484
mx (3.5, 0)                   @noisy det62 det495 det603 det756
mzz (4, 0) (4.5, 0)           @noisy det33 det79
mz (4.5, 0.5)                 @noisy det79 det1500
mx (4.5, 1)                   @noisy det91 det366 det586 det756
mzz (4.5, 2) (4, 2)           @noisy det874 det1871
mz (4.5, 2.5)                 @noisy det874 det1590
mx (4.5, 3)                   @noisy det1631 det1760 det1943 det2093
mzz (4, 4) (4.5, 4)           @noisy det68 det1733
mz (4.5, 4.5)                 @noisy det68 det1594
mx (4.5, 5)                   @noisy det130 det1666 det1907 det1921
mzz (4, 6) (4.5, 6)           @noisy det1626 det2122
mz (4.5, 6.5)                 @noisy det1600 det2122
mx (4.5, 7)                   @noisy det1085 det1170 det1824 det2305
mzz (4.5, 8) (4, 8)           @noisy det66 det2114
mz (4.5, 8.5)                 @noisy det66 det1490
mx (4.5, 9)                   @noisy det495 det784 det1456 det1469
mzz (5.5, 1) (5, 1)           @noisy det493 det1356
mz (5.5, 1.5)                 @noisy det493 det1546
mx (5.5, 2)                   @noisy det366 det1892 det2093 det2230
mzz (5, 3) (5.5, 3)           @noisy det198 det321
mz (5.5, 3.5)                 @noisy det198 det1627
mx (5.5, 4)                   @noisy det265 det399 det1666 det1943
mzz (5, 5) (5.5, 5)           @noisy det334 det1860
mz (5.5, 5.5)                 @noisy det1586 det1860
mx (5.5, 6)                   @noisy det1192 det1817 det1921 det2305
mzz (5.5, 7) (5, 7)           @noisy det2069 det2296
mz (5.5, 7.5)                 @noisy det1529 det2069
mx (5.5, 8)                   @noisy det423 det1176 det1456 det1824
mzz (5, 9) (5.5, 9)           @noisy det324 det914
mz (5.5, 9.5)                 @noisy det914 det1579
mx (5.5, 0)                   @noisy det91 det784 det1520 det1728
mzz (6.5, 0) (6, 0)           @noisy det1779 det2335
mz (6.5, 0.5)                 @noisy det1584 det2335
mx (6.5, 1)                   @noisy det986 det1204 det1520 det2230
mzz (6, 2) (6.5, 2)           @noisy det671 det988
mz (6.5, 2.5)                 @noisy det671 det1540
mx (6.5, 3)                   @noisy det265 det968 det1892 det2340
mzz (6, 4) (6.5, 4)           @noisy det174 det2026
mz (6.5, 4.5)                 @noisy det174 det1504
mx (6.5, 5)                   @noisy det399 det1192 det1212 det1988
mzz (6, 6) (6.5, 6)           @noisy det134 det1768
mz (6.5, 6.5)                 @noisy det134 det1591
mx (6.5, 7)                   @noisy det827 det1176 det1817 det2183
mzz (6, 8) (6.5, 8)           @noisy det771 det929
mz (6.5, 8.5)                 @noisy det929 det1569
mx (6.5, 9)                   @noisy det423 det1202 det1728 det2421
mzz (7, 1) (7.5, 1)           @noisy det656 det1383
mz (7.5, 1.5)                 @noisy det656 det1601
mx (7.5, 2)                   @noisy det329 det545 det968 det1204
mzz (7.5, 3) (7, 3)           @noisy det981 det1244
mz (7.5, 3.5)                 @noisy det981 det1506
mx (7.5, 4)                   @noisy det90 det1212 det1677 det2340
mzz (7, 5) (7.5, 5)           @noisy det1413 det1657
mz (7.5, 5.5)                 @noisy det1508 det1657
mx (7.5, 6)                   @noisy det23 det1914 det1988 det2183
mzz (7, 7) (7.5, 7)           @noisy det1510 det1646
mz (7.5, 7.5)                 @noisy det1481 det1646
mx (7.5, 8)                   @noisy det827 det1124 det2339 det2421
mzz (7, 9) (7.5, 9)           @noisy det1284 det1823
mz (7.5, 9.5)                 @noisy det1607 det1823
mx (7.5, 0)                   @noisy det358 det986 det1120 det1202
mzz (8.5, 0) (8, 0)           @noisy det2268 det2306
mz (8.5, 0.5)                 @noisy det1573 det2268
mx (8.5, 1)                   @noisy det278 det545 det1120 det1501
mzz (8, 2) (8.5, 2)           @noisy det348 det704
mz (8.5, 2.5)                 @noisy det348 det1477
mx (8.5, 3)                   @noisy det329 det506 det1677 det1732
mzz (8, 4) (8.5, 4)           @noisy det1006 det2181
mz (8.5, 4.5)                 @noisy det1006 det1561
mx (8.5, 5)                   @noisy det23 det90 det558 det2449
mzz (8.5, 6) (8, 6)           @noisy det155 det560
mz (8.5, 6.5)                 @noisy det155 det1615
mx (8.5, 7)                   @noisy det761 det1914 det2339 det2345
mzz (8, 8) (8.5, 8)           @noisy det318 det1614
mz (8.5, 8.5)                 @noisy det318 det1480
mx (8.5, 9)                   @noisy det358 det1124 det1436 det1465
mzz (9, 1) (9.5, 1)           @noisy det1608 det1684
mz (9.5, 1.5)                 @noisy det1543 det1684
mx (9.5, 2)                   @noisy det1501 det1732 det1789 det2347
mzz (9, 3) (9.5, 3)           @noisy det1260 det2287
mz (9.5, 3.5)                 @noisy det1260 det1596
mx (9.5, 4)                   @noisy det506 det818 det1108 det2449
mzz (9.5, 5) (9, 5)           @noisy det385 det606
mz (9.5, 5.5)                 @noisy det606 det1633
mx (9.5, 6)                   @noisy det558 det761 det1518 det1915
mzz (9, 7) (9.5, 7)           @noisy det1147 det2328
mz (9.5, 7.5)                 @noisy det1494 det2328
mx (9.5, 8)                   @noisy det1036 det1465 det2162 det2345
mzz (9, 9) (9.5, 9)           @noisy det228 det1897
mz (9.5, 9.5)                 @noisy det1532 det1897
mx (9.5, 0)                   @noisy det278 det1127 det1436 det1559

--------         25
mxx (1, 1.5) (1, 2)           @noisy det1789 det2313
mx (0.5, 1.5)                 @noisy det1984 det2313
mz (0, 1.5)                   @noisy det1454 det1463 det1608 det1684
mxx (1, 3.5) (1, 4)           @noisy det568 det1108
mx (0.5, 3.5)                 @noisy det568 det2055
mz (0, 3.5)                   @noisy det1099 det1260 det2287 det2327
mxx (1, 6) (1, 5.5)           @noisy det1347 det1518
mx (0.5, 5.5)                 @noisy det1347 det1989
mz (0, 5.5)                   @noisy det385 det606 det1028 det1923
mxx (1, 7.5) (1, 8)           @noisy det753 det1036
mx (0.5, 7.5)                 @noisy det753 det2000
mz (0, 7.5)                   @noisy det1147 det1653 det2180 det2328
mxx (1, 0) (1, 9.5)           @noisy det658 det1559
mx (0.5, 9.5)                 @noisy det658 det1955
mz (0, 9.5)                   @noisy det15 det228 det1897 det2201
mxx (2, 0.5) (2, 1)           @noisy det128 det2094
mx (1.5, 0.5)                 @noisy det2094 det2133
mz (1, 0.5)                   @noisy det598 det1454 det2201 det2465
mxx (2, 3) (2, 2.5)           @noisy det2017 det2419
mx (1.5, 2.5)                 @noisy det2041 det2419
mz (1, 2.5)                   @noisy det1463 det1544 det2119 det2327
mxx (2, 4.5) (2, 5)           @noisy det295 det665
mx (1.5, 4.5)                 @noisy det295 det2039
mz (1, 4.5)                   @noisy det544 det1028 det1099 det1475
mxx (2, 6.5) (2, 7)           @noisy det300 det593
mx (1.5, 6.5)                 @noisy det300 det2134
mz (1, 6.5)                   @noisy det793 det1653 det1688 det1923
mxx (2, 9) (2, 8.5)           @noisy det1345 det2411
mx (1.5, 8.5)                 @noisy det1345 det1956
mz (1, 8.5)                   @noisy det15 det306 det1247 det2180
mxx (3, 1.5) (3, 2)           @noisy det605 det2368
mx (2.5, 1.5)                 @noisy det605 det2059
mz (2, 1.5)                   @noisy det253 det357 det598 det1544
mxx (3, 3.5) (3, 4)           @noisy det1565 det1682
mx (2.5, 3.5)                 @noisy det1565 det2065
mz (2, 3.5)                   @noisy det720 det1475 det1665 det2119
mxx (3, 5.5) (3, 6)           @noisy det1836 det2235
mx (2.5, 5.5)                 @noisy det1836 det1949
mz (2, 5.5)                   @noisy det544 det793 det1163 det1925
mxx (3, 7.5) (3, 8)           @noisy det1513 det1858
mx (2.5, 7.5)                 @noisy det1858 det1938
mz (2, 7.5)                   @noisy det322 det1050 det1247 det1688
mxx (3, 9.5) (3, 0)           @noisy det296 det603
mx (2.5, 9.5)                 @noisy det603 det2105
mz (2, 9.5)                   @noisy det306 det1038 det2143 det2465
mxx (4, 0.5) (4, 1)           @noisy det62 det756
mx (3.5, 0.5)                 @noisy det756 det1995
mz (3, 0.5)                   @noisy det357 det1038 det2176 det2363
mxx (4, 2.5) (4, 3)           @noisy det275 det1631
mx (3.5, 2.5)                 @noisy det1631 det2001
mz (3, 2.5)                   @noisy det95 det253 det1665 det2273
mxx (4, 4.5) (4, 5)           @noisy det130 det1571
mx (3.5, 4.5)                 @noisy det130 det2063
mz (3, 4.5)                   @noisy det720 det1163 det2217 det2373
mxx (4, 6.5) (4, 7)           @noisy det1170 det2381
mx (3.5, 6.5)                 @noisy det1170 det2075
mz (3, 6.5)                   @noisy det322 det1730 det1925 det2282
mxx (4, 9) (4, 8.5)           @noisy det1469 det2145
mx (3.5, 8.5)                 @noisy det1469 det2006
mz (3, 8.5)                   @noisy det1050 det1061 det1435 det2143
mxx (5, 1.5) (5, 2)           @noisy det366 det586
mx (4.5, 1.5)                 @noisy det366 det1931
mz (4, 1.5)                   @noisy det33 det874 det2176 det2273
mxx (5, 3.5) (5, 4)           @noisy det1760 det1943
mx (4.5, 3.5)                 @noisy det1916 det1943
mz (4, 3.5)                   @noisy det68 det95 det1871 det2373
mxx (5, 5.5) (5, 6)           @noisy det1907 det1921
mx (4.5, 5.5)                 @noisy det1921 det2103
mz (4, 5.5)                   @noisy det1730 det1733 det2122 det2217
mxx (5, 7.5) (5, 8)           @noisy det1085 det1824
mx (4.5, 7.5)                 @noisy det1824 det2051
mz (4, 7.5)                   @noisy det66 det1061 det1626 det2282
mxx (5, 9.5) (5, 0)           @noisy det495 det784
mx (4.5, 9.5)                 @noisy det784 det2005
mz (4, 9.5)                   @noisy det79 det1435 det2114 det2363
mxx (6, 1) (6, 0.5)           @noisy det91 det1520
mx (5.5, 0.5)                 @noisy det1520 det2102
mz (5, 0.5)                   @noisy det33 det79 det324 det493
mxx (6, 2.5) (6, 3)           @noisy det1892 det2093
mx (5.5, 2.5)                 @noisy det1892 det2049
mz (5, 2.5)                   @noisy det198 det874 det1356 det1871
mxx (6, 4.5) (6, 5)           @noisy det399 det1666
mx (5.5, 4.5)                 @noisy det399 det1962
mz (5, 4.5)                   @noisy det68 det321 det1733 det1860
mxx (6, 6.5) (6, 7)           @noisy det1817 det2305
mx (5.5, 6.5)                 @noisy det1817 det1945
mz (5, 6.5)                   @noisy det334 det1626 det2069 det2122
mxx (6, 8.5) (6, 9)           @noisy det423 det1456
mx (5.5, 8.5)                 @noisy det423 det1952
mz (5, 8.5)                   @noisy det66 det914 det2114 det2296
mxx (7, 1.5) (7, 2)           @noisy det1204 det2230
mx (6.5, 1.5)                 @noisy det1204 det1940
mz (6, 1.5)                   @noisy det493 det671 det1356 det1779
mxx (7, 4) (7, 3.5)           @noisy det265 det2340
mx (6.5, 3.5)                 @noisy det2083 det2340
mz (6, 3.5)                   @noisy det174 det198 det321 det988
mxx (7, 5.5) (7, 6)           @noisy det1192 det1988
mx (6.5, 5.5)                 @noisy det1988 det2022
mz (6, 5.5)                   @noisy det134 det334 det1860 det2026
mxx (7, 7.5) (7, 8)           @noisy det827 det1176
mx (6.5, 7.5)                 @noisy det827 det1959
mz (6, 7.5)                   @noisy det929 det1768 det2069 det2296
mxx (7, 9.5) (7, 0)           @noisy det1202 det1728
mx (6.5, 9.5)                 @noisy det1202 det2030
mz (6, 9.5)                   @noisy det324 det771 det914 det2335
mxx (8, 0.5) (8, 1)           @noisy det986 det1120
mx (7.5, 0.5)                 @noisy det1120 det2003
mz (7, 0.5)                   @noisy det656 det1284 det1779 det2335
mxx (8, 2.5) (8, 3)           @noisy det329 det968
mx (7.5, 2.5)                 @noisy det329 det2125
mz (7, 2.5)                   @noisy det671 det981 det988 det1383
mxx (8, 4.5) (8, 5)           @noisy det90 det1212
mx (7.5, 4.5)                 @noisy det90 det2007
mz (7, 4.5)                   @noisy det174 det1244 det1657 det2026
mxx (8, 7) (8, 6.5)           @noisy det1914 det2183
mx (7.5, 6.5)                 @noisy det1914 det2052
mz (7, 6.5)                   @noisy det134 det1413 det1646 det1768
mxx (8, 8.5) (8, 9)           @noisy det1124 det2421
mx (7.5, 8.5)                 @noisy det1124 det1934
mz (7, 8.5)                   @noisy det771 det929 det1510 det1823
mxx (9, 1.5) (9, 2)           @noisy det545 det1501
mx (8.5, 1.5)                 @noisy det1501 det1969
mz (8, 1.5)                   @noisy det348 det656 det1383 det2306
mxx (9, 3.5) (9, 4)           @noisy det506 det1677
mx (8.5, 3.5)                 @noisy det506 det1976
mz (8, 3.5)                   @noisy det704 det981 det1006 det1244
mxx (9, 5.5) (9, 6)           @noisy det23 det558
mx (8.5, 5.5)                 @noisy det558 det2108
mz (8, 5.5)                   @noisy det155 det1413 det1657 det2181
mxx (9, 7.5) (9, 8)           @noisy det2339 det2345
mx (8.5, 7.5)                 @noisy det2043 det2345
mz (8, 7.5)                   @noisy det318 det560 det1510 det1646
mxx (9, 0) (9, 9.5)           @noisy det358 det1436
mx (8.5, 9.5)                 @noisy det1436 det1929
mz (8, 9.5)                   @noisy det1284 det1614 det1823 det2268
mxx (0, 1) (0, 0.5)           @noisy det278 det1127
mx (9.5, 0.5)                 @noisy det1127 det1963
mz (9, 0.5)                   @noisy det228 det1684 det2268 det2306
mxx (0, 2.5) (0, 3)           @noisy det1732 det2347
mx (9.5, 2.5)                 @noisy det1972 det2347
mz (9, 2.5)                   @noisy det348 det704 det1260 det1608
mxx (0, 4.5) (0, 5)           @noisy det818 det2449
mx (9.5, 4.5)                 @noisy det818 det1979
mz (9, 4.5)                   @noisy det606 det1006 det2181 det2287
mxx (0, 7) (0, 6.5)           @noisy det761 det1915
mx (9.5, 6.5)                 @noisy det1915 det1973
mz (9, 6.5)                   @noisy det155 det385 det560 det2328
mxx (0, 8.5) (0, 9)           @noisy det1465 det2162
mx (9.5, 8.5)                 @noisy det2080 det2162
mz (9, 8.5)                   @noisy det318 det1147 det1614 det1897
mxx (0.5, 0.5) (0.5, 0)       @noisy det128 det278
mzz (1, 1) (0.5, 1)           @noisy det1454 det2201
mxx (0.5, 2.5) (0.5, 2)       @noisy det1732 det2017
mzz (1, 3) (0.5, 3)           @noisy det1463 det2327
mxx (0.5, 4.5) (0.5, 4)       @noisy det665 det2449
mzz (0.5, 5) (1, 5)           @noisy det1028 det1099
mxx (0.5, 6.5) (0.5, 6)       @noisy det593 det761
mzz (1, 7) (0.5, 7)           @noisy det1653 det1923
mxx (0.5, 8.5) (0.5, 8)       @noisy det1465 det2411
mzz (1, 9) (0.5, 9)           @noisy det15 det2180
mxx (1.5, 1.5) (1.5, 1)       @noisy det1789 det2368
mzz (1.5, 2) (2, 2)           @noisy det598 det1544
mxx (1.5, 3.5) (1.5, 3)       @noisy det1108 det1682
mzz (1.5, 4) (2, 4)           @noisy det1475 det2119
mxx (1.5, 5) (1.5, 5.5)       @noisy det1518 det2235
mzz (1.5, 6) (2, 6)           @noisy det544 det793
mxx (1.5, 7.5) (1.5, 7)       @noisy det1036 det1513
mzz (1.5, 8) (2, 8)           @noisy det1247 det1688
mxx (1.5, 9.5) (1.5, 9)       @noisy det296 det1559
mzz (1.5, 0) (2, 0)           @noisy det306 det2465
mxx (2.5, 0.5) (2.5, 0)       @noisy det62 det128
mzz (3, 1) (2.5, 1)           @noisy det357 det1038
mxx (2.5, 2) (2.5, 2.5)       @noisy det275 det2017
mzz (2.5, 3) (3, 3)           @noisy det253 det1665
mxx (2.5, 4) (2.5, 4.5)       @noisy det665 det1571
mzz (2.5, 5) (3, 5)           @noisy det720 det1163
mxx (2.5, 6.5) (2.5, 6)       @noisy det593 det2381
mzz (2.5, 7) (3, 7)           @noisy det322 det1925
mxx (2.5, 8) (2.5, 8.5)       @noisy det2145 det2411
mzz (2.5, 9) (3, 9)           @noisy det1050 det2143
mxx (3.5, 1) (3.5, 1.5)       @noisy det586 det2368
mzz (3.5, 2) (4, 2)           @noisy det2176 det2273
mxx (3.5, 3) (3.5, 3.5)       @noisy det1682 det1760
mzz (4, 4) (3.5, 4)           @noisy det95 det2373
mxx (3.5, 5) (3.5, 5.5)       @noisy det1907 det2235
mzz (3.5, 6) (4, 6)           @noisy det1730 det2217
mxx (3.5, 7) (3.5, 7.5)       @noisy det1085 det1513
mzz (3.5, 8) (4, 8)           @noisy det1061 det2282
mxx (3.5, 9) (3.5, 9.5)       @noisy det296 det495
mzz (3.5, 0) (4, 0)           @noisy det1435 det2363
mxx (4.5, 0.5) (4.5, 0)       @noisy det62 det91
mzz (5, 1) (4.5, 1)           @noisy det33 det79
mxx (4.5, 2) (4.5, 2.5)       @noisy det275 det2093
mzz (5, 3) (4.5, 3)           @noisy det874 det1871
mxx (4.5, 4.5) (4.5, 4)       @noisy det1571 det1666
mzz (5, 5) (4.5, 5)           @noisy det68 det1733
mxx (4.5, 6.5) (4.5, 6)       @noisy det2305 det2381
mzz (5, 7) (4.5, 7)           @noisy det1626 det2122
mxx (4.5, 8) (4.5, 8.5)       @noisy det1456 det2145
mzz (5, 9) (4.5, 9)           @noisy det66 det2114
mxx (5.5, 1) (5.5, 1.5)       @noisy det586 det2230
mzz (5.5, 2) (6, 2)           @noisy det493 det1356
mxx (5.5, 3) (5.5, 3.5)       @noisy det265 det1760
mzz (5.5, 4) (6, 4)           @noisy det198 det321
mxx (5.5, 5.5) (5.5, 5)       @noisy det1192 det1907
mzz (6, 6) (5.5, 6)           @noisy det334 det1860
mxx (5.5, 7) (5.5, 7.5)       @noisy det1085 det1176
mzz (5.5, 8) (6, 8)           @noisy det2069 det2296
mxx (5.5, 9) (5.5, 9.5)       @noisy det495 det1728
mzz (5.5, 0) (6, 0)           @noisy det324 det914
mxx (6.5, 0) (6.5, 0.5)       @noisy det91 det986
mzz (6.5, 1) (7, 1)           @noisy det1779 det2335
mxx (6.5, 2.5) (6.5, 2)       @noisy det968 det2093
mzz (6.5, 3) (7, 3)           @noisy det671 det988
mxx (6.5, 4.5) (6.5, 4)       @noisy det1212 det1666
mzz (6.5, 5) (7, 5)           @noisy det174 det2026
mxx (6.5, 6) (6.5, 6.5)       @noisy det2183 det2305
mzz (6.5, 7) (7, 7)           @noisy det134 det1768
mxx (6.5, 8.5) (6.5, 8)       @noisy det1456 det2421
mzz (7, 9) (6.5, 9)           @noisy det771 det929
mxx (7.5, 1.5) (7.5, 1)       @noisy det545 det2230
mzz (7.5, 2) (8, 2)           @noisy det656 det1383
mxx (7.5, 3) (7.5, 3.5)       @noisy det265 det1677
mzz (7.5, 4) (8, 4)           @noisy det981 det1244
mxx (7.5, 5) (7.5, 5.5)       @noisy det23 det1192
mzz (7.5, 6) (8, 6)           @noisy det1413 det1657
mxx (7.5, 7.5) (7.5, 7)       @noisy det1176 det2339
mzz (7.5, 8) (8, 8)           @noisy det1510 det1646
mxx (7.5, 9.5) (7.5, 9)       @noisy det358 det1728
mzz (7.5, 0) (8, 0)           @noisy det1284 det1823
mxx (8.5, 0) (8.5, 0.5)       @noisy det278 det986
mzz (8.5, 1) (9, 1)           @noisy det2268 det2306
mxx (8.5, 2.5) (8.5, 2)       @noisy det968 det1732
mzz (8.5, 3) (9, 3)           @noisy det348 det704
mxx (8.5, 4.5) (8.5, 4)       @noisy det1212 det2449
mzz (9, 5) (8.5, 5)           @noisy det1006 det2181
mxx (8.5, 6) (8.5, 6.5)       @noisy det761 det2183
mzz (8.5, 7) (9, 7)           @noisy det155 det560
mxx (8.5, 8.5) (8.5, 8)       @noisy det1465 det2421
mzz (8.5, 9) (9, 9)           @noisy det318 det1614
mxx (9.5, 1.5) (9.5, 1)       @noisy det545 det1789
mzz (0, 2) (9.5, 2)           @noisy det1608 det1684
mxx (9.5, 3.5) (9.5, 3)       @noisy det1108 det1677
mzz (9.5, 4) (0, 4)           @noisy det1260 det2287
mxx (9.5, 5) (9.5, 5.5)       @noisy det23 det1518
mzz (9.5, 6) (0, 6)           @noisy det385 det606
mxx (9.5, 7) (9.5, 7.5)       @noisy det1036 det2339
mzz (0, 8) (9.5, 8)           @noisy det1147 det2328
mxx (9.5, 9.5) (9.5, 9)       @noisy det358 det1559
mzz (9.5, 0) (0, 0)           @noisy det228 det1897

--------         26
mxx (0, 1.5) (0, 2)           @noisy det1789 det2301
mx (0.5, 1.5)                 @noisy det1984 det2301
mz (1, 1.5)                   @noisy det598 det1544 det2201 det2327
mxx (0, 3.5) (0, 4)           @noisy det549 det1108
mx (0.5, 3.5)                 @noisy det549 det2055
mz (1, 3.5)                   @noisy det1028 det1463 det1475 det2119
mxx (0, 5.5) (0, 6)           @noisy det1461 det1518
mx (0.5, 5.5)                 @noisy det1461 det1989
mz (1, 5.5)                   @noisy det544 det793 det1099 det1653
mxx (0, 7.5) (0, 8)           @noisy det161 det1036
mx (0.5, 7.5)                 @noisy det161 det2000
mz (1, 7.5)                   @noisy det15 det1247 det1688 det1923
mxx (0, 9.5) (0, 0)           @noisy det838 det1559
mx (0.5, 9.5)                 @noisy det838 det1955
mz (1, 9.5)                   @noisy det306 det1454 det2180 det2465
mxx (1, 0.5) (1, 1)           @noisy det128 det481
mx (1.5, 0.5)                 @noisy det481 det2133
mz (2, 0.5)                   @noisy det306 det357 det1038 det1544
mxx (1, 2.5) (1, 3)           @noisy det822 det2017
mx (1.5, 2.5)                 @noisy det822 det2041
mz (2, 2.5)                   @noisy det253 det598 det1475 det1665
mxx (1, 4.5) (1, 5)           @noisy det665 det1251
mx (1.5, 4.5)                 @noisy det1251 det2039
mz (2, 4.5)                   @noisy det720 det793 det1163 det2119
mxx (1, 6.5) (1, 7)           @noisy det593 det645
mx (1.5, 6.5)                 @noisy det645 det2134
mz (2, 6.5)                   @noisy det322 det544 det1247 det1925
mxx (1, 8.5) (1, 9)           @noisy det2411 det2441
mx (1.5, 8.5)                 @noisy det1956 det2441
mz (2, 8.5)                   @noisy det1050 det1688 det2143 det2465
mxx (2, 1.5) (2, 2)           @noisy det537 det2368
mx (2.5, 1.5)                 @noisy det537 det2059
mz (3, 1.5)                   @noisy det1038 det1665 det2176 det2273
mxx (2, 3.5) (2, 4)           @noisy det1682 det1852
mx (2.5, 3.5)                 @noisy det1852 det2065
mz (3, 3.5)                   @noisy det95 det253 det1163 det2373
mxx (2, 5.5) (2, 6)           @noisy det1095 det2235
mx (2.5, 5.5)                 @noisy det1095 det1949
mz (3, 5.5)                   @noisy det322 det720 det1730 det2217
mxx (2, 7.5) (2, 8)           @noisy det1513 det1935
mx (2.5, 7.5)                 @noisy det1935 det1938
mz (3, 7.5)                   @noisy det1061 det1925 det2143 det2282
mxx (2, 9.5) (2, 0)           @noisy det112 det296
mx (2.5, 9.5)                 @noisy det112 det2105
mz (3, 9.5)                   @noisy det357 det1050 det1435 det2363
mxx (3, 1) (3, 0.5)           @noisy det62 det2351
mx (3.5, 0.5)                 @noisy det1995 det2351
mz (4, 0.5)                   @noisy det33 det79 det1435 det2273
mxx (3, 2.5) (3, 3)           @noisy det275 det2130
mx (3.5, 2.5)                 @noisy det2001 det2130
mz (4, 2.5)                   @noisy det874 det1871 det2176 det2373
mxx (3, 4.5) (3, 5)           @noisy det288 det1571
mx (3.5, 4.5)                 @noisy det288 det2063
mz (4, 4.5)                   @noisy det68 det95 det1730 det1733
mxx (3, 7) (3, 6.5)           @noisy det2200 det2381
mx (3.5, 6.5)                 @noisy det2075 det2200
mz (4, 6.5)                   @noisy det1061 det1626 det2122 det2217
mxx (3, 8.5) (3, 9)           @noisy det857 det2145
mx (3.5, 8.5)                 @noisy det857 det2006
mz (4, 8.5)                   @noisy det66 det2114 det2282 det2363
mxx (4, 1.5) (4, 2)           @noisy det586 det731
mx (4.5, 1.5)                 @noisy det731 det1931
mz (5, 1.5)                   @noisy det79 det493 det1356 det1871
mxx (4, 4) (4, 3.5)           @noisy det1310 det1760
mx (4.5, 3.5)                 @noisy det1310 det1916
mz (5, 3.5)                   @noisy det198 det321 det874 det1733
mxx (4, 5.5) (4, 6)           @noisy det1045 det1907
mx (4.5, 5.5)                 @noisy det1045 det2103
mz (5, 5.5)                   @noisy det68 det334 det1626 det1860
mxx (4, 7.5) (4, 8)           @noisy det1085 det2321
mx (4.5, 7.5)                 @noisy det2051 det2321
mz (5, 7.5)                   @noisy det2069 det2114 det2122 det2296
mxx (4, 9.5) (4, 0)           @noisy det495 det1020
mx (4.5, 9.5)                 @noisy det1020 det2005
mz (5, 9.5)                   @noisy det33 det66 det324 det914
mxx (5, 0.5) (5, 1)           @noisy det13 det91
mx (5.5, 0.5)                 @noisy det13 det2102
mz (6, 0.5)                   @noisy det914 det1356 det1779 det2335
mxx (5, 3) (5, 2.5)           @noisy det1639 det2093
mx (5.5, 2.5)                 @noisy det1639 det2049
mz (6, 2.5)                   @noisy det321 det493 det671 det988
mxx (5, 4.5) (5, 5)           @noisy det1014 det1666
mx (5.5, 4.5)                 @noisy det1014 det1962
mz (6, 4.5)                   @noisy det174 det198 det334 det2026
mxx (5, 6.5) (5, 7)           @noisy det2190 det2305
mx (5.5, 6.5)                 @noisy det1945 det2190
mz (6, 6.5)                   @noisy det134 det1768 det1860 det2296
mxx (5, 9) (5, 8.5)           @noisy det254 det1456
mx (5.5, 8.5)                 @noisy det254 det1952
mz (6, 8.5)                   @noisy det324 det771 det929 det2069
mxx (6, 1.5) (6, 2)           @noisy det1811 det2230
mx (6.5, 1.5)                 @noisy det1811 det1940
mz (7, 1.5)                   @noisy det656 det988 det1383 det2335
mxx (6, 3.5) (6, 4)           @noisy det265 det488
mx (6.5, 3.5)                 @noisy det488 det2083
mz (7, 3.5)                   @noisy det671 det981 det1244 det2026
mxx (6, 6) (6, 5.5)           @noisy det1011 det1192
mx (6.5, 5.5)                 @noisy det1011 det2022
mz (7, 5.5)                   @noisy det174 det1413 det1657 det1768
mxx (6, 7.5) (6, 8)           @noisy det1176 det1290
mx (6.5, 7.5)                 @noisy det1290 det1959
mz (7, 7.5)                   @noisy det134 det771 det1510 det1646
mxx (6, 9.5) (6, 0)           @noisy det1193 det1728
mx (6.5, 9.5)                 @noisy det1193 det2030
mz (7, 9.5)                   @noisy det929 det1284 det1779 det1823
mxx (7, 0.5) (7, 1)           @noisy det986 det2391
mx (7.5, 0.5)                 @noisy det2003 det2391
mz (8, 0.5)                   @noisy det1383 det1823 det2268 det2306
mxx (7, 2.5) (7, 3)           @noisy det968 det1058
mx (7.5, 2.5)                 @noisy det1058 det2125
mz (8, 2.5)                   @noisy det348 det656 det704 det1244
mxx (7, 4.5) (7, 5)           @noisy det1212 det1341
mx (7.5, 4.5)                 @noisy det1341 det2007
mz (8, 4.5)                   @noisy det981 det1006 det1413 det2181
mxx (7, 6.5) (7, 7)           @noisy det2183 det2385
mx (7.5, 6.5)                 @noisy det2052 det2385
mz (8, 6.5)                   @noisy det155 det560 det1510 det1657
mxx (7, 9) (7, 8.5)           @noisy det142 det2421
mx (7.5, 8.5)                 @noisy det142 det1934
mz (8, 8.5)                   @noisy det318 det1284 det1614 det1646
mxx (8, 2) (8, 1.5)           @noisy det545 det2128
mx (8.5, 1.5)                 @noisy det1969 det2128
mz (9, 1.5)                   @noisy det704 det1608 det1684 det2268
mxx (8, 3.5) (8, 4)           @noisy det1677 det2446
mx (8.5, 3.5)                 @noisy det1976 det2446
mz (9, 3.5)                   @noisy det348 det1260 det2181 det2287
mxx (8, 5.5) (8, 6)           @noisy det23 det1388
mx (8.5, 5.5)                 @noisy det1388 det2108
mz (9, 5.5)                   @noisy det385 det560 det606 det1006
mxx (8, 7.5) (8, 8)           @noisy det1125 det2339
mx (8.5, 7.5)                 @noisy det1125 det2043
mz (9, 7.5)                   @noisy det155 det1147 det1614 det2328
mxx (8, 9.5) (8, 0)           @noisy det358 det2304
mx (8.5, 9.5)                 @noisy det1929 det2304
mz (9, 9.5)                   @noisy det228 det318 det1897 det2306
mxx (9, 0.5) (9, 1)           @noisy det278 det1074
mx (9.5, 0.5)                 @noisy det1074 det1963
mz (0, 0.5)                   @noisy det1454 det1608 det1897 det2201
mxx (9, 2.5) (9, 3)           @noisy det872 det1732
mx (9.5, 2.5)                 @noisy det872 det1972
mz (0, 2.5)                   @noisy det1463 det1684 det2287 det2327
mxx (9, 5) (9, 4.5)           @noisy det1505 det2449
mx (9.5, 4.5)                 @noisy det1505 det1979
mz (0, 4.5)                   @noisy det385 det1028 det1099 det1260
mxx (9, 6.5) (9, 7)           @noisy det761 det1271
mx (9.5, 6.5)                 @noisy det1271 det1973
mz (0, 6.5)                   @noisy det606 det1147 det1653 det1923
mxx (9, 8.5) (9, 9)           @noisy det1465 det2042
mx (9.5, 8.5)                 @noisy det2042 det2080
mz (0, 8.5)                   @noisy det15 det228 det2180 det2328
mxx (0.5, 0.5) (0.5, 1)       @noisy det128 det278
mzz (1, 0) (0.5, 0)           @noisy det1454 det2201
mxx (0.5, 2.5) (0.5, 3)       @noisy det1732 det2017
mzz (1, 2) (0.5, 2)           @noisy det1463 det2327
mxx (0.5, 5) (0.5, 4.5)       @noisy det665 det2449
mzz (1, 4) (0.5, 4)           @noisy det1028 det1099
mxx (0.5, 6.5) (0.5, 7)       @noisy det593 det761
mzz (0.5, 6) (1, 6)           @noisy det1653 det1923
mxx (0.5, 8.5) (0.5, 9)       @noisy det1465 det2411
mzz (1, 8) (0.5, 8)           @noisy det15 det2180
mxx (1.5, 1.5) (1.5, 2)       @noisy det1789 det2368
mzz (1.5, 1) (2, 1)           @noisy det598 det1544
mxx (1.5, 4) (1.5, 3.5)       @noisy det1108 det1682
mzz (2, 3) (1.5, 3)           @noisy det1475 det2119
mxx (1.5, 5.5) (1.5, 6)       @noisy det1518 det2235
mzz (1.5, 5) (2, 5)           @noisy det544 det793
mxx (1.5, 7.5) (1.5, 8)       @noisy det1036 det1513
mzz (1.5, 7) (2, 7)           @noisy det1247 det1688
mxx (1.5, 0) (1.5, 9.5)       @noisy det296 det1559
mzz (2, 9) (1.5, 9)           @noisy det306 det2465
mxx (2.5, 0.5) (2.5, 1)       @noisy det62 det128
mzz (2.5, 0) (3, 0)           @noisy det357 det1038
mxx (2.5, 2.5) (2.5, 3)       @noisy det275 det2017
mzz (2.5, 2) (3, 2)           @noisy det253 det1665
mxx (2.5, 4.5) (2.5, 5)       @noisy det665 det1571
mzz (2.5, 4) (3, 4)           @noisy det720 det1163
mxx (2.5, 7) (2.5, 6.5)       @noisy det593 det2381
mzz (3, 6) (2.5, 6)           @noisy det322 det1925
mxx (2.5, 8.5) (2.5, 9)       @noisy det2145 det2411
mzz (2.5, 8) (3, 8)           @noisy det1050 det2143
mxx (3.5, 1.5) (3.5, 2)       @noisy det586 det2368
mzz (3.5, 1) (4, 1)           @noisy det2176 det2273
mxx (3.5, 3.5) (3.5, 4)       @noisy det1682 det1760
mzz (3.5, 3) (4, 3)           @noisy det95 det2373
mxx (3.5, 5.5) (3.5, 6)       @noisy det1907 det2235
mzz (3.5, 5) (4, 5)           @noisy det1730 det2217
mxx (3.5, 7.5) (3.5, 8)       @noisy det1085 det1513
mzz (3.5, 7) (4, 7)           @noisy det1061 det2282
mxx (3.5, 0) (3.5, 9.5)       @noisy det296 det495
mzz (4, 9) (3.5, 9)           @noisy det1435 det2363
mxx (4.5, 0.5) (4.5, 1)       @noisy det62 det91
mzz (5, 0) (4.5, 0)           @noisy det33 det79
mxx (4.5, 2.5) (4.5, 3)       @noisy det275 det2093
mzz (4.5, 2) (5, 2)           @noisy det874 det1871
mxx (4.5, 4.5) (4.5, 5)       @noisy det1571 det1666
mzz (5, 4) (4.5, 4)           @noisy det68 det1733
mxx (4.5, 6.5) (4.5, 7)       @noisy det2305 det2381
mzz (5, 6) (4.5, 6)           @noisy det1626 det2122
mxx (4.5, 8.5) (4.5, 9)       @noisy det1456 det2145
mzz (4.5, 8) (5, 8)           @noisy det66 det2114
mxx (5.5, 1.5) (5.5, 2)       @noisy det586 det2230
mzz (5.5, 1) (6, 1)           @noisy det493 det1356
mxx (5.5, 3.5) (5.5, 4)       @noisy det265 det1760
mzz (5.5, 3) (6, 3)           @noisy det198 det321
mxx (5.5, 5.5) (5.5, 6)       @noisy det1192 det1907
mzz (5.5, 5) (6, 5)           @noisy det334 det1860
mxx (5.5, 7.5) (5.5, 8)       @noisy det1085 det1176
mzz (5.5, 7) (6, 7)           @noisy det2069 det2296
mxx (5.5, 9.5) (5.5, 0)       @noisy det495 det1728
mzz (5.5, 9) (6, 9)           @noisy det324 det914
mxx (6.5, 0.5) (6.5, 1)       @noisy det91 det986
mzz (6.5, 0) (7, 0)           @noisy det1779 det2335
mxx (6.5, 2.5) (6.5, 3)       @noisy det968 det2093
mzz (6.5, 2) (7, 2)           @noisy det671 det988
mxx (6.5, 5) (6.5, 4.5)       @noisy det1212 det1666
mzz (7, 4) (6.5, 4)           @noisy det174 det2026
mxx (6.5, 6.5) (6.5, 7)       @noisy det2183 det2305
mzz (6.5, 6) (7, 6)           @noisy det134 det1768
mxx (6.5, 8.5) (6.5, 9)       @noisy det1456 det2421
mzz (6.5, 8) (7, 8)           @noisy det771 det929
mxx (7.5, 2) (7.5, 1.5)       @noisy det545 det2230
mzz (7.5, 1) (8, 1)           @noisy det656 det1383
mxx (7.5, 3.5) (7.5, 4)       @noisy det265 det1677
mzz (7.5, 3) (8, 3)           @noisy det981 det1244
mxx (7.5, 5.5) (7.5, 6)       @noisy det23 det1192
mzz (7.5, 5) (8, 5)           @noisy det1413 det1657
mxx (7.5, 8) (7.5, 7.5)       @noisy det1176 det2339
mzz (8, 7) (7.5, 7)           @noisy det1510 det1646
mxx (7.5, 9.5) (7.5, 0)       @noisy det358 det1728
mzz (7.5, 9) (8, 9)           @noisy det1284 det1823
mxx (8.5, 0.5) (8.5, 1)       @noisy det278 det986
mzz (8.5, 0) (9, 0)           @noisy det2268 det2306
mxx (8.5, 2.5) (8.5, 3)       @noisy det968 det1732
mzz (8.5, 2) (9, 2)           @noisy det348 det704
mxx (8.5, 4.5) (8.5, 5)       @noisy det1212 det2449
mzz (8.5, 4) (9, 4)           @noisy det1006 det2181
mxx (8.5, 6.5) (8.5, 7)       @noisy det761 det2183
mzz (8.5, 6) (9, 6)           @noisy det155 det560
mxx (8.5, 8.5) (8.5, 9)       @noisy det1465 det2421
mzz (8.5, 8) (9, 8)           @noisy det318 det1614
mxx (9.5, 1.5) (9.5, 2)       @noisy det545 det1789
mzz (0, 1) (9.5, 1)           @noisy det1608 det1684
mxx (9.5, 4) (9.5, 3.5)       @noisy det1108 det1677
mzz (0, 3) (9.5, 3)           @noisy det1260 det2287
mxx (9.5, 5.5) (9.5, 6)       @noisy det23 det1518
mzz (9.5, 5) (0, 5)           @noisy det385 det606
mxx (9.5, 7.5) (9.5, 8)       @noisy det1036 det2339
mzz (0, 7) (9.5, 7)           @noisy det1147 det2328
mxx (9.5, 0) (9.5, 9.5)       @noisy det358 det1559
mzz (0, 9) (9.5, 9)           @noisy det228 det1897

--------         27
mzz (0, 1.5) (0.5, 1.5)       @noisy det1463 det2201
mxx (1, 1) (1, 1.5)           @noisy det1789 det2301
mzz (0, 3.5) (0.5, 3.5)       @noisy det1099 det1463
mxx (1, 3) (1, 3.5)           @noisy det549 det1108
mzz (0.5, 5.5) (0, 5.5)       @noisy det1099 det1923
mxx (1, 5) (1, 5.5)           @noisy det1461 det1518
mzz (0, 7.5) (0.5, 7.5)       @noisy det1923 det2180
mxx (1, 7.5) (1, 7)           @noisy det161 det1036
mzz (0, 9.5) (0.5, 9.5)       @noisy det2180 det2201
mxx (1, 9) (1, 9.5)           @noisy det838 det1559
mzz (1, 0.5) (1.5, 0.5)       @noisy det306 det598
mxx (2, 0) (2, 0.5)           @noisy det128 det481
mzz (1, 2.5) (1.5, 2.5)       @noisy det598 det2119
mxx (2, 2) (2, 2.5)           @noisy det822 det2017
mzz (1.5, 4.5) (1, 4.5)       @noisy det544 det2119
mxx (2, 4.5) (2, 4)           @noisy det665 det1251
mzz (1, 6.5) (1.5, 6.5)       @noisy det544 det1688
mxx (2, 6.5) (2, 6)           @noisy det593 det645
mzz (1, 8.5) (1.5, 8.5)       @noisy det306 det1688
mxx (2, 8) (2, 8.5)           @noisy det2411 det2441
mzz (2, 1.5) (2.5, 1.5)       @noisy det253 det1038
mxx (3, 1.5) (3, 1)           @noisy det537 det2368
mzz (2, 3.5) (2.5, 3.5)       @noisy det253 det720
mxx (3, 3.5) (3, 3)           @noisy det1682 det1852
mzz (2, 5.5) (2.5, 5.5)       @noisy det720 det1925
mxx (3, 5) (3, 5.5)           @noisy det1095 det2235
mzz (2.5, 7.5) (2, 7.5)       @noisy det1050 det1925
mxx (3, 7.5) (3, 7)           @noisy det1513 det1935
mzz (2, 9.5) (2.5, 9.5)       @noisy det1038 det1050
mxx (3, 9.5) (3, 9)           @noisy det112 det296
mzz (3.5, 0.5) (3, 0.5)       @noisy det1435 det2176
mxx (4, 0) (4, 0.5)           @noisy det62 det2351
mzz (3, 2.5) (3.5, 2.5)       @noisy det95 det2176
mxx (4, 2) (4, 2.5)           @noisy det275 det2130
mzz (3, 4.5) (3.5, 4.5)       @noisy det95 det2217
mxx (4, 4.5) (4, 4)           @noisy det288 det1571
mzz (3.5, 6.5) (3, 6.5)       @noisy det2217 det2282
mxx (4, 6) (4, 6.5)           @noisy det2200 det2381
mzz (3, 8.5) (3.5, 8.5)       @noisy det1435 det2282
mxx (4, 8) (4, 8.5)           @noisy det857 det2145
mzz (4, 1.5) (4.5, 1.5)       @noisy det79 det874
mxx (5, 1) (5, 1.5)           @noisy det586 det731
mzz (4.5, 3.5) (4, 3.5)       @noisy det68 det874
mxx (5, 3.5) (5, 3)           @noisy det1310 det1760
mzz (4, 5.5) (4.5, 5.5)       @noisy det68 det2122
mxx (5, 5.5) (5, 5)           @noisy det1045 det1907
mzz (4, 7.5) (4.5, 7.5)       @noisy det66 det2122
mxx (5, 7) (5, 7.5)           @noisy det1085 det2321
mzz (4, 9.5) (4.5, 9.5)       @noisy det66 det79
mxx (5, 9.5) (5, 9)           @noisy det495 det1020
mzz (5, 0.5) (5.5, 0.5)       @noisy det493 det914
mxx (6, 0) (6, 0.5)           @noisy det13 det91
mzz (5.5, 2.5) (5, 2.5)       @noisy det198 det493
mxx (6, 2.5) (6, 2)           @noisy det1639 det2093
mzz (5, 4.5) (5.5, 4.5)       @noisy det198 det1860
mxx (6, 4) (6, 4.5)           @noisy det1014 det1666
mzz (5, 6.5) (5.5, 6.5)       @noisy det1860 det2069
mxx (6, 6.5) (6, 6)           @noisy det2190 det2305
mzz (5.5, 8.5) (5, 8.5)       @noisy det914 det2069
mxx (6, 8.5) (6, 8)           @noisy det254 det1456
mzz (6, 1.5) (6.5, 1.5)       @noisy det671 det2335
mxx (7, 1.5) (7, 1)           @noisy det1811 det2230
mzz (6, 3.5) (6.5, 3.5)       @noisy det174 det671
mxx (7, 3) (7, 3.5)           @noisy det265 det488
mzz (6.5, 5.5) (6, 5.5)       @noisy det134 det174
mxx (7, 5.5) (7, 5)           @noisy det1011 det1192
mzz (6, 7.5) (6.5, 7.5)       @noisy det134 det929
mxx (7, 7.5) (7, 7)           @noisy det1176 det1290
mzz (6, 9.5) (6.5, 9.5)       @noisy det929 det2335
mxx (7, 9.5) (7, 9)           @noisy det1193 det1728
mzz (7, 0.5) (7.5, 0.5)       @noisy det656 det1823
mxx (8, 0.5) (8, 0)           @noisy det986 det2391
mzz (7.5, 2.5) (7, 2.5)       @noisy det656 det981
mxx (8, 2.5) (8, 2)           @noisy det968 det1058
mzz (7, 4.5) (7.5, 4.5)       @noisy det981 det1657
mxx (8, 4) (8, 4.5)           @noisy det1212 det1341
mzz (7, 6.5) (7.5, 6.5)       @noisy det1646 det1657
mxx (8, 6.5) (8, 6)           @noisy det2183 det2385
mzz (7.5, 8.5) (7, 8.5)       @noisy det1646 det1823
mxx (8, 8) (8, 8.5)           @noisy det142 det2421
mzz (8.5, 1.5) (8, 1.5)       @noisy det348 det2268
mxx (9, 1) (9, 1.5)           @noisy det545 det2128
mzz (8, 3.5) (8.5, 3.5)       @noisy det348 det1006
mxx (9, 3) (9, 3.5)           @noisy det1677 det2446
mzz (8, 5.5) (8.5, 5.5)       @noisy det155 det1006
mxx (9, 5.5) (9, 5)           @noisy det23 det1388
mzz (8, 7.5) (8.5, 7.5)       @noisy det155 det318
mxx (9, 7) (9, 7.5)           @noisy det1125 det2339
mzz (8, 9.5) (8.5, 9.5)       @noisy det318 det2268
mxx (9, 9) (9, 9.5)           @noisy det358 det2304
mzz (9, 0.5) (9.5, 0.5)       @noisy det1684 det1897
mxx (0, 0) (0, 0.5)           @noisy det278 det1074
mzz (9.5, 2.5) (9, 2.5)       @noisy det1260 det1684
mxx (0, 2.5) (0, 2)           @noisy det872 det1732
mzz (9.5, 4.5) (9, 4.5)       @noisy det606 det1260
mxx (0, 4.5) (0, 4)           @noisy det1505 det2449
mzz (9, 6.5) (9.5, 6.5)       @noisy det606 det2328
mxx (0, 6) (0, 6.5)           @noisy det761 det1271
mzz (9.5, 8.5) (9, 8.5)       @noisy det1897 det2328
mxx (0, 8.5) (0, 8)           @noisy det1465 det2042
mzz (0, 1) (0.5, 1)           @noisy det1454 det2201
mz (0.5, 0.5)                 @noisy det1454 det2455
mx (0.5, 0)                   @noisy det128 det838 det1074 det1559
mzz (0, 3) (0.5, 3)           @noisy det1463 det2327
mz (0.5, 2.5)                 @noisy det2327 det2379
mx (0.5, 2)                   @noisy det872 det1789 det2017 det2301
mzz (0.5, 5) (0, 5)           @noisy det1028 det1099
mz (0.5, 4.5)                 @noisy det1028 det2382
mx (0.5, 4)                   @noisy det549 det665 det1108 det1505
mzz (0, 7) (0.5, 7)           @noisy det1653 det1923
mz (0.5, 6.5)                 @noisy det1653 det2431
mx (0.5, 6)                   @noisy det593 det1271 det1461 det1518
mzz (0, 9) (0.5, 9)           @noisy det15 det2180
mz (0.5, 8.5)                 @noisy det15 det2400
mx (0.5, 8)                   @noisy det161 det1036 det2042 det2411
mzz (1, 2) (1.5, 2)           @noisy det598 det1544
mz (1.5, 1.5)                 @noisy det1544 det2428
mx (1.5, 1)                   @noisy det128 det481 det2301 det2368
mzz (1.5, 4) (1, 4)           @noisy det1475 det2119
mz (1.5, 3.5)                 @noisy det65 det1475
mx (1.5, 3)                   @noisy det549 det822 det1682 det2017
mzz (1, 6) (1.5, 6)           @noisy det544 det793
mz (1.5, 5.5)                 @noisy det27 det793
mx (1.5, 5)                   @noisy det665 det1251 det1461 det2235
mzz (1, 8) (1.5, 8)           @noisy det1247 det1688
mz (1.5, 7.5)                 @noisy det1247 det2459
mx (1.5, 7)                   @noisy det161 det593 det645 det1513
mzz (1, 0) (1.5, 0)           @noisy det306 det2465
mz (1.5, 9.5)                 @noisy det2406 det2465
mx (1.5, 9)                   @noisy det296 det838 det2411 det2441
mzz (2, 1) (2.5, 1)           @noisy det357 det1038
mz (2.5, 0.5)                 @noisy det6 det357
mx (2.5, 0)                   @noisy det62 det112 det296 det481
mzz (2, 3) (2.5, 3)           @noisy det253 det1665
mz (2.5, 2.5)                 @noisy det18 det1665
mx (2.5, 2)                   @noisy det275 det537 det822 det2368
mzz (2, 5) (2.5, 5)           @noisy det720 det1163
mz (2.5, 4.5)                 @noisy det1163 det2495
mx (2.5, 4)                   @noisy det1251 det1571 det1682 det1852
mzz (2.5, 7) (2, 7)           @noisy det322 det1925
mz (2.5, 6.5)                 @noisy det31 det322
mx (2.5, 6)                   @noisy det645 det1095 det2235 det2381
mzz (2, 9) (2.5, 9)           @noisy det1050 det2143
mz (2.5, 8.5)                 @noisy det2143 det2418
mx (2.5, 8)                   @noisy det1513 det1935 det2145 det2441
mzz (3, 2) (3.5, 2)           @noisy det2176 det2273
mz (3.5, 1.5)                 @noisy det2273 det2499
mx (3.5, 1)                   @noisy det62 det537 det586 det2351
mzz (3, 4) (3.5, 4)           @noisy det95 det2373
mz (3.5, 3.5)                 @noisy det2373 det2469
mx (3.5, 3)                   @noisy det275 det1760 det1852 det2130
mzz (3.5, 6) (3, 6)           @noisy det1730 det2217
mz (3.5, 5.5)                 @noisy det1730 det2477
mx (3.5, 5)                   @noisy det288 det1095 det1571 det1907
mzz (3, 8) (3.5, 8)           @noisy det1061 det2282
mz (3.5, 7.5)                 @noisy det1061 det2412
mx (3.5, 7)                   @noisy det1085 det1935 det2200 det2381
mzz (3.5, 0) (3, 0)           @noisy det1435 det2363
mz (3.5, 9.5)                 @noisy det2363 det2420
mx (3.5, 9)                   @noisy det112 det495 det857 det2145
mzz (4, 1) (4.5, 1)           @noisy det33 det79
mz (4.5, 0.5)                 @noisy det33 det2454
mx (4.5, 0)                   @noisy det91 det495 det1020 det2351
mzz (4.5, 3) (4, 3)           @noisy det874 det1871
mz (4.5, 2.5)                 @noisy det1871 det2484
mx (4.5, 2)                   @noisy det586 det731 det2093 det2130
mzz (4, 5) (4.5, 5)           @noisy det68 det1733
mz (4.5, 4.5)                 @noisy det1733 det2491
mx (4.5, 4)                   @noisy det288 det1310 det1666 det1760
mzz (4, 7) (4.5, 7)           @noisy det1626 det2122
mz (4.5, 6.5)                 @noisy det1626 det2468
mx (4.5, 6)                   @noisy det1045 det1907 det2200 det2305
mzz (4, 9) (4.5, 9)           @noisy det66 det2114
mz (4.5, 8.5)                 @noisy det2114 det2435
mx (4.5, 8)                   @noisy det857 det1085 det1456 det2321
mzz (5.5, 2) (5, 2)           @noisy det493 det1356
mz (5.5, 1.5)                 @noisy det1356 det2426
mx (5.5, 1)                   @noisy det13 det91 det731 det2230
mzz (5, 4) (5.5, 4)           @noisy det198 det321
mz (5.5, 3.5)                 @noisy det321 det2392
mx (5.5, 3)                   @noisy det265 det1310 det1639 det2093
mzz (5, 6) (5.5, 6)           @noisy det334 det1860
mz (5.5, 5.5)                 @noisy det67 det334
mx (5.5, 5)                   @noisy det1014 det1045 det1192 det1666
mzz (5.5, 8) (5, 8)           @noisy det2069 det2296
mz (5.5, 7.5)                 @noisy det2296 det2490
mx (5.5, 7)                   @noisy det1176 det2190 det2305 det2321
mzz (5, 0) (5.5, 0)           @noisy det324 det914
mz (5.5, 9.5)                 @noisy det324 det2464
mx (5.5, 9)                   @noisy det254 det1020 det1456 det1728
mzz (6, 1) (6.5, 1)           @noisy det1779 det2335
mz (6.5, 0.5)                 @noisy det1779 det2472
mx (6.5, 0)                   @noisy det13 det986 det1193 det1728
mzz (6, 3) (6.5, 3)           @noisy det671 det988
mz (6.5, 2.5)                 @noisy det9 det988
mx (6.5, 2)                   @noisy det968 det1639 det1811 det2230
mzz (6.5, 5) (6, 5)           @noisy det174 det2026
mz (6.5, 4.5)                 @noisy det2026 det2458
mx (6.5, 4)                   @noisy det265 det488 det1014 det1212
mzz (6, 7) (6.5, 7)           @noisy det134 det1768
mz (6.5, 6.5)                 @noisy det69 det1768
mx (6.5, 6)                   @noisy det1011 det1192 det2183 det2190
mzz (6, 9) (6.5, 9)           @noisy det771 det929
mz (6.5, 8.5)                 @noisy det44 det771
mx (6.5, 8)                   @noisy det254 det1176 det1290 det2421
mzz (7.5, 2) (7, 2)           @noisy det656 det1383
mz (7.5, 1.5)                 @noisy det1383 det2497
mx (7.5, 1)                   @noisy det545 det986 det1811 det2391
mzz (7, 4) (7.5, 4)           @noisy det981 det1244
mz (7.5, 3.5)                 @noisy det1244 det2466
mx (7.5, 3)                   @noisy det488 det968 det1058 det1677
mzz (7, 6) (7.5, 6)           @noisy det1413 det1657
mz (7.5, 5.5)                 @noisy det1413 det2474
mx (7.5, 5)                   @noisy det23 det1011 det1212 det1341
mzz (7.5, 8) (7, 8)           @noisy det1510 det1646
mz (7.5, 7.5)                 @noisy det1510 det2410
mx (7.5, 7)                   @noisy det1290 det2183 det2339 det2385
mzz (7, 0) (7.5, 0)           @noisy det1284 det1823
mz (7.5, 9.5)                 @noisy det1284 det2389
mx (7.5, 9)                   @noisy det142 det358 det1193 det2421
mzz (8.5, 1) (8, 1)           @noisy det2268 det2306
mz (8.5, 0.5)                 @noisy det2306 det2438
mx (8.5, 0)                   @noisy det278 det358 det2304 det2391
mzz (8, 3) (8.5, 3)           @noisy det348 det704
mz (8.5, 2.5)                 @noisy det704 det2399
mx (8.5, 2)                   @noisy det545 det1058 det1732 det2128
mzz (8, 5) (8.5, 5)           @noisy det1006 det2181
mz (8.5, 4.5)                 @noisy det29 det2181
mx (8.5, 4)                   @noisy det1341 det1677 det2446 det2449
mzz (8, 7) (8.5, 7)           @noisy det155 det560
mz (8.5, 6.5)                 @noisy det11 det560
mx (8.5, 6)                   @noisy det23 det761 det1388 det2385
mzz (8, 9) (8.5, 9)           @noisy det318 det1614
mz (8.5, 8.5)                 @noisy det1614 det2404
mx (8.5, 8)                   @noisy det142 det1125 det1465 det2339
mzz (9, 2) (9.5, 2)           @noisy det1608 det1684
mz (9.5, 1.5)                 @noisy det1608 det2424
mx (9.5, 1)                   @noisy det278 det1074 det1789 det2128
mzz (9.5, 4) (9, 4)           @noisy det1260 det2287
mz (9.5, 3.5)                 @noisy det77 det2287
mx (9.5, 3)                   @noisy det872 det1108 det1732 det2446
mzz (9, 6) (9.5, 6)           @noisy det385 det606
mz (9.5, 5.5)                 @noisy det19 det385
mx (9.5, 5)                   @noisy det1388 det1505 det1518 det2449
mzz (9, 8) (9.5, 8)           @noisy det1147 det2328
mz (9.5, 7.5)                 @noisy det34 det1147
mx (9.5, 7)                   @noisy det761 det1036 det1125 det1271
mzz (9, 0) (9.5, 0)           @noisy det228 det1897
mz (9.5, 9.5)                 @noisy det228 det2396
mx (9.5, 9)                   @noisy det1465 det1559 det2042 det2304

--------         28
mzz (1, 1.5) (0.5, 1.5)       @noisy det1463 det2201
mxx (0, 1.5) (0, 1)           @noisy det1789 det2301
mzz (1, 3.5) (0.5, 3.5)       @noisy det1099 det1463
mxx (0, 3.5) (0, 3)           @noisy det549 det1108
mzz (0.5, 5.5) (1, 5.5)       @noisy det1099 det1923
mxx (0, 5.5) (0, 5)           @noisy det1461 det1518
mzz (1, 7.5) (0.5, 7.5)       @noisy det1923 det2180
mxx (0, 7) (0, 7.5)           @noisy det161 det1036
mzz (1, 9.5) (0.5, 9.5)       @noisy det2180 det2201
mxx (0, 9) (0, 9.5)           @noisy det838 det1559
mzz (1.5, 0.5) (2, 0.5)       @noisy det306 det598
mxx (1, 0.5) (1, 0)           @noisy det128 det481
mzz (1.5, 2.5) (2, 2.5)       @noisy det598 det2119
mxx (1, 2) (1, 2.5)           @noisy det822 det2017
mzz (1.5, 4.5) (2, 4.5)       @noisy det544 det2119
mxx (1, 4) (1, 4.5)           @noisy det665 det1251
mzz (1.5, 6.5) (2, 6.5)       @noisy det544 det1688
mxx (1, 6.5) (1, 6)           @noisy det593 det645
mzz (1.5, 8.5) (2, 8.5)       @noisy det306 det1688
mxx (1, 8) (1, 8.5)           @noisy det2411 det2441
mzz (3, 1.5) (2.5, 1.5)       @noisy det253 det1038
mxx (2, 1) (2, 1.5)           @noisy det537 det2368
mzz (2.5, 3.5) (3, 3.5)       @noisy det253 det720
mxx (2, 3.5) (2, 3)           @noisy det1682 det1852
mzz (2.5, 5.5) (3, 5.5)       @noisy det720 det1925
mxx (2, 5.5) (2, 5)           @noisy det1095 det2235
mzz (2.5, 7.5) (3, 7.5)       @noisy det1050 det1925
mxx (2, 7) (2, 7.5)           @noisy det1513 det1935
mzz (2.5, 9.5) (3, 9.5)       @noisy det1038 det1050
mxx (2, 9.5) (2, 9)           @noisy det112 det296
mzz (3.5, 0.5) (4, 0.5)       @noisy det1435 det2176
mxx (3, 0) (3, 0.5)           @noisy det62 det2351
mzz (3.5, 2.5) (4, 2.5)       @noisy det95 det2176
mxx (3, 2.5) (3, 2)           @noisy det275 det2130
mzz (4, 4.5) (3.5, 4.5)       @noisy det95 det2217
mxx (3, 4.5) (3, 4)           @noisy det288 det1571
mzz (3.5, 6.5) (4, 6.5)       @noisy det2217 det2282
mxx (3, 6) (3, 6.5)           @noisy det2200 det2381
mzz (3.5, 8.5) (4, 8.5)       @noisy det1435 det2282
mxx (3, 8.5) (3, 8)           @noisy det857 det2145
mzz (5, 1.5) (4.5, 1.5)       @noisy det79 det874
mxx (4, 1.5) (4, 1)           @noisy det586 det731
mzz (5, 3.5) (4.5, 3.5)       @noisy det68 det874
mxx (4, 3) (4, 3.5)           @noisy det1310 det1760
mzz (5, 5.5) (4.5, 5.5)       @noisy det68 det2122
mxx (4, 5) (4, 5.5)           @noisy det1045 det1907
mzz (5, 7.5) (4.5, 7.5)       @noisy det66 det2122
mxx (4, 7) (4, 7.5)           @noisy det1085 det2321
mzz (5, 9.5) (4.5, 9.5)       @noisy det66 det79
mxx (4, 9.5) (4, 9)           @noisy det495 det1020
mzz (5.5, 0.5) (6, 0.5)       @noisy det493 det914
mxx (5, 0) (5, 0.5)           @noisy det13 det91
mzz (5.5, 2.5) (6, 2.5)       @noisy det198 det493
mxx (5, 2) (5, 2.5)           @noisy det1639 det2093
mzz (5.5, 4.5) (6, 4.5)       @noisy det198 det1860
mxx (5, 4.5) (5, 4)           @noisy det1014 det1666
mzz (6, 6.5) (5.5, 6.5)       @noisy det1860 det2069
mxx (5, 6) (5, 6.5)           @noisy det2190 det2305
mzz (5.5, 8.5) (6, 8.5)       @noisy det914 det2069
mxx (5, 8) (5, 8.5)           @noisy det254 det1456
mzz (6.5, 1.5) (7, 1.5)       @noisy det671 det2335
mxx (6, 1.5) (6, 1)           @noisy det1811 det2230
mzz (6.5, 3.5) (7, 3.5)       @noisy det174 det671
mxx (6, 3.5) (6, 3)           @noisy det265 det488
mzz (6.5, 5.5) (7, 5.5)       @noisy det134 det174
mxx (6, 5) (6, 5.5)           @noisy det1011 det1192
mzz (6.5, 7.5) (7, 7.5)       @noisy det134 det929
mxx (6, 7.5) (6, 7)           @noisy det1176 det1290
mzz (7, 9.5) (6.5, 9.5)       @noisy det929 det2335
mxx (6, 9.5) (6, 9)           @noisy det1193 det1728
mzz (7.5, 0.5) (8, 0.5)       @noisy det656 det1823
mxx (7, 0.5) (7, 0)           @noisy det986 det2391
mzz (7.5, 2.5) (8, 2.5)       @noisy det656 det981
mxx (7, 2) (7, 2.5)           @noisy det968 det1058
mzz (7.5, 4.5) (8, 4.5)       @noisy det981 det1657
mxx (7, 4.5) (7, 4)           @noisy det1212 det1341
mzz (7.5, 6.5) (8, 6.5)       @noisy det1646 det1657
mxx (7, 6.5) (7, 6)           @noisy det2183 det2385
mzz (7.5, 8.5) (8, 8.5)       @noisy det1646 det1823
mxx (7, 8) (7, 8.5)           @noisy det142 det2421
mzz (8.5, 1.5) (9, 1.5)       @noisy det348 det2268
mxx (8, 1) (8, 1.5)           @noisy det545 det2128
mzz (8.5, 3.5) (9, 3.5)       @noisy det348 det1006
mxx (8, 3.5) (8, 3)           @noisy det1677 det2446
mzz (9, 5.5) (8.5, 5.5)       @noisy det155 det1006
mxx (8, 5.5) (8, 5)           @noisy det23 det1388
mzz (8.5, 7.5) (9, 7.5)       @noisy det155 det318
mxx (8, 7.5) (8, 7)           @noisy det1125 det2339
mzz (8.5, 9.5) (9, 9.5)       @noisy det318 det2268
mxx (8, 9) (8, 9.5)           @noisy det358 det2304
mzz (9.5, 0.5) (0, 0.5)       @noisy det1684 det1897
mxx (9, 0) (9, 0.5)           @noisy det278 det1074
mzz (0, 2.5) (9.5, 2.5)       @noisy det1260 det1684
mxx (9, 2) (9, 2.5)           @noisy det872 det1732
mzz (9.5, 4.5) (0, 4.5)       @noisy det606 det1260
mxx (9, 4) (9, 4.5)           @noisy det1505 det2449
mzz (9.5, 6.5) (0, 6.5)       @noisy det606 det2328
mxx (9, 6.5) (9, 6)           @noisy det761 det1271
mzz (0, 8.5) (9.5, 8.5)       @noisy det1897 det2328
mxx (9, 8) (9, 8.5)           @noisy det1465 det2042
mzz (0.5, 0) (0, 0)           @noisy det1830 det2201
mz (0.5, 0.5)                 @noisy det1830 det2455
mx (0.5, 1)                   @noisy det278 det481 det1789 det2301
mzz (0, 2) (0.5, 2)           @noisy det1463 det1696
mz (0.5, 2.5)                 @noisy det1696 det2379
mx (0.5, 3)                   @noisy det549 det822 det1108 det1732
mzz (0, 4) (0.5, 4)           @noisy det1099 det1903
mz (0.5, 4.5)                 @noisy det1903 det2382
mx (0.5, 5)                   @noisy det1251 det1461 det1518 det2449
mzz (0.5, 6) (0, 6)           @noisy det472 det1923
mz (0.5, 6.5)                 @noisy det472 det2431
mx (0.5, 7)                   @noisy det161 det645 det761 det1036
mzz (0, 8) (0.5, 8)           @noisy det206 det2180
mz (0.5, 8.5)                 @noisy det206 det2400
mx (0.5, 9)                   @noisy det838 det1465 det1559 det2441
mzz (1, 1) (1.5, 1)           @noisy det598 det815
mz (1.5, 1.5)                 @noisy det815 det2428
mx (1.5, 2)                   @noisy det537 det822 det1789 det2017
mzz (1, 3) (1.5, 3)           @noisy det1642 det2119
mz (1.5, 3.5)                 @noisy det65 det1642
mx (1.5, 4)                   @noisy det665 det1108 det1251 det1852
mzz (1.5, 5) (1, 5)           @noisy det544 det1610
mz (1.5, 5.5)                 @noisy det27 det1610
mx (1.5, 6)                   @noisy det593 det645 det1095 det1518
mzz (1, 7) (1.5, 7)           @noisy det1688 det2489
mz (1.5, 7.5)                 @noisy det2459 det2489
mx (1.5, 8)                   @noisy det1036 det1935 det2411 det2441
mzz (1, 9) (1.5, 9)           @noisy det306 det2470
mz (1.5, 9.5)                 @noisy det2406 det2470
mx (1.5, 0)                   @noisy det112 det128 det481 det1559
mzz (2, 0) (2.5, 0)           @noisy det1038 det2260
mz (2.5, 0.5)                 @noisy det6 det2260
mx (2.5, 1)                   @noisy det128 det537 det2351 det2368
mzz (2.5, 2) (2, 2)           @noisy det253 det1552
mz (2.5, 2.5)                 @noisy det18 det1552
mx (2.5, 3)                   @noisy det1682 det1852 det2017 det2130
mzz (2, 4) (2.5, 4)           @noisy det143 det720
mz (2.5, 4.5)                 @noisy det143 det2495
mx (2.5, 5)                   @noisy det288 det665 det1095 det2235
mzz (2, 6) (2.5, 6)           @noisy det561 det1925
mz (2.5, 6.5)                 @noisy det31 det561
mx (2.5, 7)                   @noisy det593 det1513 det1935 det2200
mzz (2.5, 8) (2, 8)           @noisy det17 det1050
mz (2.5, 8.5)                 @noisy det17 det2418
mx (2.5, 9)                   @noisy det112 det296 det857 det2411
mzz (3, 1) (3.5, 1)           @noisy det1580 det2176
mz (3.5, 1.5)                 @noisy det1580 det2499
mx (3.5, 2)                   @noisy det275 det731 det2130 det2368
mzz (3, 3) (3.5, 3)           @noisy det95 det1659
mz (3.5, 3.5)                 @noisy det1659 det2469
mx (3.5, 4)                   @noisy det288 det1310 det1571 det1682
mzz (3.5, 5) (3, 5)           @noisy det763 det2217
mz (3.5, 5.5)                 @noisy det763 det2477
mx (3.5, 6)                   @noisy det1045 det2200 det2235 det2381
mzz (3, 7) (3.5, 7)           @noisy det964 det2282
mz (3.5, 7.5)                 @noisy det964 det2412
mx (3.5, 8)                   @noisy det857 det1513 det2145 det2321
mzz (3, 9) (3.5, 9)           @noisy det608 det1435
mz (3.5, 9.5)                 @noisy det608 det2420
mx (3.5, 0)                   @noisy det62 det296 det1020 det2351
mzz (4, 0) (4.5, 0)           @noisy det79 det1210
mz (4.5, 0.5)                 @noisy det1210 det2454
mx (4.5, 1)                   @noisy det13 det62 det586 det731
mzz (4.5, 2) (4, 2)           @noisy det619 det874
mz (4.5, 2.5)                 @noisy det619 det2484
mx (4.5, 3)                   @noisy det275 det1310 det1639 det1760
mzz (4, 4) (4.5, 4)           @noisy det68 det1154
mz (4.5, 4.5)                 @noisy det1154 det2491
mx (4.5, 5)                   @noisy det1014 det1045 det1571 det1907
mzz (4, 6) (4.5, 6)           @noisy det103 det2122
mz (4.5, 6.5)                 @noisy det103 det2468
mx (4.5, 7)                   @noisy det1085 det2190 det2321 det2381
mzz (4.5, 8) (4, 8)           @noisy det66 det2445
mz (4.5, 8.5)                 @noisy det2435 det2445
mx (4.5, 9)                   @noisy det254 det495 det1020 det2145
mzz (5.5, 1) (5, 1)           @noisy det493 det1109
mz (5.5, 1.5)                 @noisy det1109 det2426
mx (5.5, 2)                   @noisy det586 det1639 det1811 det2093
mzz (5, 3) (5.5, 3)           @noisy det198 det884
mz (5.5, 3.5)                 @noisy det884 det2392
mx (5.5, 4)                   @noisy det488 det1014 det1666 det1760
mzz (5, 5) (5.5, 5)           @noisy det327 det1860
mz (5.5, 5.5)                 @noisy det67 det327
mx (5.5, 6)                   @noisy det1011 det1907 det2190 det2305
mzz (5.5, 7) (5, 7)           @noisy det1444 det2069
mz (5.5, 7.5)                 @noisy det1444 det2490
mx (5.5, 8)                   @noisy det254 det1085 det1290 det1456
mzz (5, 9) (5.5, 9)           @noisy det914 det1425
mz (5.5, 9.5)                 @noisy det1425 det2464
mx (5.5, 0)                   @noisy det13 det91 det495 det1193
mzz (6.5, 0) (6, 0)           @noisy det1406 det2335
mz (6.5, 0.5)                 @noisy det1406 det2472
mx (6.5, 1)                   @noisy det91 det1811 det2230 det2391
mzz (6, 2) (6.5, 2)           @noisy det671 det1071
mz (6.5, 2.5)                 @noisy det9 det1071
mx (6.5, 3)                   @noisy det265 det488 det1058 det2093
mzz (6, 4) (6.5, 4)           @noisy det174 det2150
mz (6.5, 4.5)                 @noisy det2150 det2458
mx (6.5, 5)                   @noisy det1011 det1192 det1341 det1666
mzz (6, 6) (6.5, 6)           @noisy det134 det1179
mz (6.5, 6.5)                 @noisy det69 det1179
mx (6.5, 7)                   @noisy det1176 det1290 det2305 det2385
mzz (6, 8) (6.5, 8)           @noisy det573 det929
mz (6.5, 8.5)                 @noisy det44 det573
mx (6.5, 9)                   @noisy det142 det1193 det1456 det1728
mzz (7, 1) (7.5, 1)           @noisy det656 det687
mz (7.5, 1.5)                 @noisy det687 det2497
mx (7.5, 2)                   @noisy det968 det1058 det2128 det2230
mzz (7.5, 3) (7, 3)           @noisy det981 det1933
mz (7.5, 3.5)                 @noisy det1933 det2466
mx (7.5, 4)                   @noisy det265 det1212 det1341 det2446
mzz (7, 5) (7.5, 5)           @noisy det1070 det1657
mz (7.5, 5.5)                 @noisy det1070 det2474
mx (7.5, 6)                   @noisy det1192 det1388 det2183 det2385
mzz (7, 7) (7.5, 7)           @noisy det1035 det1646
mz (7.5, 7.5)                 @noisy det1035 det2410
mx (7.5, 8)                   @noisy det142 det1125 det1176 det2421
mzz (7, 9) (7.5, 9)           @noisy det1823 det2140
mz (7.5, 9.5)                 @noisy det2140 det2389
mx (7.5, 0)                   @noisy det986 det1728 det2304 det2391
mzz (8.5, 0) (8, 0)           @noisy det1531 det2268
mz (8.5, 0.5)                 @noisy det1531 det2438
mx (8.5, 1)                   @noisy det545 det986 det1074 det2128
mzz (8, 2) (8.5, 2)           @noisy det348 det2166
mz (8.5, 2.5)                 @noisy det2166 det2399
mx (8.5, 3)                   @noisy det872 det968 det1677 det2446
mzz (8, 4) (8.5, 4)           @noisy det386 det1006
mz (8.5, 4.5)                 @noisy det29 det386
mx (8.5, 5)                   @noisy det23 det1212 det1388 det1505
mzz (8.5, 6) (8, 6)           @noisy det155 det1854
mz (8.5, 6.5)                 @noisy det11 det1854
mx (8.5, 7)                   @noisy det1125 det1271 det2183 det2339
mzz (8, 8) (8.5, 8)           @noisy det318 det1422
mz (8.5, 8.5)                 @noisy det1422 det2404
mx (8.5, 9)                   @noisy det358 det2042 det2304 det2421
mzz (9, 1) (9.5, 1)           @noisy det352 det1684
mz (9.5, 1.5)                 @noisy det352 det2424
mx (9.5, 2)                   @noisy det545 det872 det1732 det2301
mzz (9, 3) (9.5, 3)           @noisy det1260 det1424
mz (9.5, 3.5)                 @noisy det77 det1424
mx (9.5, 4)                   @noisy det549 det1505 det1677 det2449
mzz (9.5, 5) (9, 5)           @noisy det415 det606
mz (9.5, 5.5)                 @noisy det19 det415
mx (9.5, 6)                   @noisy det23 det761 det1271 det1461
mzz (9, 7) (9.5, 7)           @noisy det1761 det2328
mz (9.5, 7.5)                 @noisy det34 det1761
mx (9.5, 8)                   @noisy det161 det1465 det2042 det2339
mzz (9, 9) (9.5, 9)           @noisy det492 det1897
mz (9.5, 9.5)                 @noisy det492 det2396
mx (9.5, 0)                   @noisy det278 det358 det838 det1074

--------         29
mxx (1, 1.5) (1, 2)           @noisy det1789 det2301
mx (0.5, 1.5)                 @noisy det440 det1789
mz (0, 1.5)                   @noisy det352 det1684 det1696 det2201
mxx (1, 3.5) (1, 4)           @noisy det549 det1108
mx (0.5, 3.5)                 @noisy det516 det1108
mz (0, 3.5)                   @noisy det1260 det1424 det1463 det1903
mxx (1, 6) (1, 5.5)           @noisy det1461 det1518
mx (0.5, 5.5)                 @noisy det355 det1518
mz (0, 5.5)                   @noisy det415 det472 det606 det1099
mxx (1, 7.5) (1, 8)           @noisy det161 det1036
mx (0.5, 7.5)                 @noisy det453 det1036
mz (0, 7.5)                   @noisy det206 det1761 det1923 det2328
mxx (1, 0) (1, 9.5)           @noisy det838 det1559
mx (0.5, 9.5)                 @noisy det504 det1559
mz (0, 9.5)                   @noisy det492 det1830 det1897 det2180
mxx (2, 0.5) (2, 1)           @noisy det128 det481
mx (1.5, 0.5)                 @noisy det128 det522
mz (1, 0.5)                   @noisy det306 det815 det1830 det2201
mxx (2, 3) (2, 2.5)           @noisy det822 det2017
mx (1.5, 2.5)                 @noisy det389 det2017
mz (1, 2.5)                   @noisy det598 det1463 det1642 det1696
mxx (2, 4.5) (2, 5)           @noisy det665 det1251
mx (1.5, 4.5)                 @noisy det503 det665
mz (1, 4.5)                   @noisy det1099 det1610 det1903 det2119
mxx (2, 6.5) (2, 7)           @noisy det593 det645
mx (1.5, 6.5)                 @noisy det333 det593
mz (1, 6.5)                   @noisy det472 det544 det1923 det2489
mxx (2, 9) (2, 8.5)           @noisy det2411 det2441
mx (1.5, 8.5)                 @noisy det337 det2411
mz (1, 8.5)                   @noisy det206 det1688 det2180 det2470
mxx (3, 1.5) (3, 2)           @noisy det537 det2368
mx (2.5, 1.5)                 @noisy det526 det2368
mz (2, 1.5)                   @noisy det598 det815 det1038 det1552
mxx (3, 3.5) (3, 4)           @noisy det1682 det1852
mx (2.5, 3.5)                 @noisy det530 det1682
mz (2, 3.5)                   @noisy det143 det253 det1642 det2119
mxx (3, 5.5) (3, 6)           @noisy det1095 det2235
mx (2.5, 5.5)                 @noisy det413 det2235
mz (2, 5.5)                   @noisy det544 det561 det720 det1610
mxx (3, 7.5) (3, 8)           @noisy det1513 det1935
mx (2.5, 7.5)                 @noisy det466 det1513
mz (2, 7.5)                   @noisy det17 det1688 det1925 det2489
mxx (3, 9.5) (3, 0)           @noisy det112 det296
mx (2.5, 9.5)                 @noisy det296 det377
mz (2, 9.5)                   @noisy det306 det1050 det2260 det2470
mxx (4, 0.5) (4, 1)           @noisy det62 det2351
mx (3.5, 0.5)                 @noisy det62 det534
mz (3, 0.5)                   @noisy det1038 det1435 det1580 det2260
mxx (4, 2.5) (4, 3)           @noisy det275 det2130
mx (3.5, 2.5)                 @noisy det275 det364
mz (3, 2.5)                   @noisy det253 det1552 det1659 det2176
mxx (4, 4.5) (4, 5)           @noisy det288 det1571
mx (3.5, 4.5)                 @noisy det419 det1571
mz (3, 4.5)                   @noisy det95 det143 det720 det763
mxx (4, 6.5) (4, 7)           @noisy det2200 det2381
mx (3.5, 6.5)                 @noisy det542 det2381
mz (3, 6.5)                   @noisy det561 det964 det1925 det2217
mxx (4, 9) (4, 8.5)           @noisy det857 det2145
mx (3.5, 8.5)                 @noisy det369 det2145
mz (3, 8.5)                   @noisy det17 det608 det1050 det2282
mxx (5, 1.5) (5, 2)           @noisy det586 det731
mx (4.5, 1.5)                 @noisy det390 det586
mz (4, 1.5)                   @noisy det79 det619 det1580 det2176
mxx (5, 3.5) (5, 4)           @noisy det1310 det1760
mx (4.5, 3.5)                 @noisy det451 det1760
mz (4, 3.5)                   @noisy det95 det874 det1154 det1659
mxx (5, 5.5) (5, 6)           @noisy det1045 det1907
mx (4.5, 5.5)                 @noisy det468 det1907
mz (4, 5.5)                   @noisy det68 det103 det763 det2217
mxx (5, 7.5) (5, 8)           @noisy det1085 det2321
mx (4.5, 7.5)                 @noisy det517 det1085
mz (4, 7.5)                   @noisy det964 det2122 det2282 det2445
mxx (5, 9.5) (5, 0)           @noisy det495 det1020
mx (4.5, 9.5)                 @noisy det459 det495
mz (4, 9.5)                   @noisy det66 det608 det1210 det1435
mxx (6, 1) (6, 0.5)           @noisy det13 det91
mx (5.5, 0.5)                 @noisy det91 det463
mz (5, 0.5)                   @noisy det79 det914 det1109 det1210
mxx (6, 2.5) (6, 3)           @noisy det1639 det2093
mx (5.5, 2.5)                 @noisy det513 det2093
mz (5, 2.5)                   @noisy det493 det619 det874 det884
mxx (6, 4.5) (6, 5)           @noisy det1014 det1666
mx (5.5, 4.5)                 @noisy det427 det1666
mz (5, 4.5)                   @noisy det68 det198 det327 det1154
mxx (6, 6.5) (6, 7)           @noisy det2190 det2305
mx (5.5, 6.5)                 @noisy det407 det2305
mz (5, 6.5)                   @noisy det103 det1444 det1860 det2122
mxx (6, 8.5) (6, 9)           @noisy det254 det1456
mx (5.5, 8.5)                 @noisy det335 det1456
mz (5, 8.5)                   @noisy det66 det1425 det2069 det2445
mxx (7, 1.5) (7, 2)           @noisy det1811 det2230
mx (6.5, 1.5)                 @noisy det395 det2230
mz (6, 1.5)                   @noisy det493 det1071 det1109 det2335
mxx (7, 4) (7, 3.5)           @noisy det265 det488
mx (6.5, 3.5)                 @noisy det265 det548
mz (6, 3.5)                   @noisy det198 det671 det884 det2150
mxx (7, 5.5) (7, 6)           @noisy det1011 det1192
mx (6.5, 5.5)                 @noisy det485 det1192
mz (6, 5.5)                   @noisy det174 det327 det1179 det1860
mxx (7, 7.5) (7, 8)           @noisy det1176 det1290
mx (6.5, 7.5)                 @noisy det425 det1176
mz (6, 7.5)                   @noisy det134 det573 det1444 det2069
mxx (7, 9.5) (7, 0)           @noisy det1193 det1728
mx (6.5, 9.5)                 @noisy det552 det1728
mz (6, 9.5)                   @noisy det914 det929 det1406 det1425
mxx (8, 0.5) (8, 1)           @noisy det986 det2391
mx (7.5, 0.5)                 @noisy det458 det986
mz (7, 0.5)                   @noisy det687 det1406 det1823 det2335
mxx (8, 2.5) (8, 3)           @noisy det968 det1058
mx (7.5, 2.5)                 @noisy det509 det968
mz (7, 2.5)                   @noisy det656 det671 det1071 det1933
mxx (8, 4.5) (8, 5)           @noisy det1212 det1341
mx (7.5, 4.5)                 @noisy det370 det1212
mz (7, 4.5)                   @noisy det174 det981 det1070 det2150
mxx (8, 7) (8, 6.5)           @noisy det2183 det2385
mx (7.5, 6.5)                 @noisy det502 det2183
mz (7, 6.5)                   @noisy det134 det1035 det1179 det1657
mxx (8, 8.5) (8, 9)           @noisy det142 det2421
mx (7.5, 8.5)                 @noisy det391 det2421
mz (7, 8.5)                   @noisy det573 det929 det1646 det2140
mxx (9, 1.5) (9, 2)           @noisy det545 det2128
mx (8.5, 1.5)                 @noisy det345 det545
mz (8, 1.5)                   @noisy det656 det687 det2166 det2268
mxx (9, 3.5) (9, 4)           @noisy det1677 det2446
mx (8.5, 3.5)                 @noisy det349 det1677
mz (8, 3.5)                   @noisy det348 det386 det981 det1933
mxx (9, 5.5) (9, 6)           @noisy det23 det1388
mx (8.5, 5.5)                 @noisy det23 det480
mz (8, 5.5)                   @noisy det1006 det1070 det1657 det1854
mxx (9, 7.5) (9, 8)           @noisy det1125 det2339
mx (8.5, 7.5)                 @noisy det490 det2339
mz (8, 7.5)                   @noisy det155 det1035 det1422 det1646
mxx (9, 0) (9, 9.5)           @noisy det358 det2304
mx (8.5, 9.5)                 @noisy det358 det464
mz (8, 9.5)                   @noisy det318 det1531 det1823 det2140
mxx (0, 1) (0, 0.5)           @noisy det278 det1074
mx (9.5, 0.5)                 @noisy det278 det343
mz (9, 0.5)                   @noisy det352 det1531 det1897 det2268
mxx (0, 2.5) (0, 3)           @noisy det872 det1732
mx (9.5, 2.5)                 @noisy det436 det1732
mz (9, 2.5)                   @noisy det348 det1424 det1684 det2166
mxx (0, 4.5) (0, 5)           @noisy det1505 det2449
mx (9.5, 4.5)                 @noisy det521 det2449
mz (9, 4.5)                   @noisy det386 det415 det1006 det1260
mxx (0, 7) (0, 6.5)           @noisy det761 det1271
mx (9.5, 6.5)                 @noisy det347 det761
mz (9, 6.5)                   @noisy det155 det606 det1761 det1854
mxx (0, 8.5) (0, 9)           @noisy det1465 det2042
mx (9.5, 8.5)                 @noisy det546 det1465
mz (9, 8.5)                   @noisy det318 det492 det1422 det2328
mxx (0.5, 0.5) (0.5, 0)       @noisy det481 det1074
mzz (1, 1) (0.5, 1)           @noisy det1830 det2201
mxx (0.5, 2.5) (0.5, 2)       @noisy det822 det872
mzz (1, 3) (0.5, 3)           @noisy det1463 det1696
mxx (0.5, 4.5) (0.5, 4)       @noisy det1251 det1505
mzz (0.5, 5) (1, 5)           @noisy det1099 det1903
mxx (0.5, 6.5) (0.5, 6)       @noisy det645 det1271
mzz (1, 7) (0.5, 7)           @noisy det472 det1923
mxx (0.5, 8.5) (0.5, 8)       @noisy det2042 det2441
mzz (1, 9) (0.5, 9)           @noisy det206 det2180
mxx (1.5, 1.5) (1.5, 1)       @noisy det537 det2301
mzz (1.5, 2) (2, 2)           @noisy det598 det815
mxx (1.5, 3.5) (1.5, 3)       @noisy det549 det1852
mzz (1.5, 4) (2, 4)           @noisy det1642 det2119
mxx (1.5, 5) (1.5, 5.5)       @noisy det1095 det1461
mzz (1.5, 6) (2, 6)           @noisy det544 det1610
mxx (1.5, 7.5) (1.5, 7)       @noisy det161 det1935
mzz (1.5, 8) (2, 8)           @noisy det1688 det2489
mxx (1.5, 9.5) (1.5, 9)       @noisy det112 det838
mzz (1.5, 0) (2, 0)           @noisy det306 det2470
mxx (2.5, 0.5) (2.5, 0)       @noisy det481 det2351
mzz (3, 1) (2.5, 1)           @noisy det1038 det2260
mxx (2.5, 2) (2.5, 2.5)       @noisy det822 det2130
mzz (2.5, 3) (3, 3)           @noisy det253 det1552
mxx (2.5, 4) (2.5, 4.5)       @noisy det288 det1251
mzz (2.5, 5) (3, 5)           @noisy det143 det720
mxx (2.5, 6.5) (2.5, 6)       @noisy det645 det2200
mzz (2.5, 7) (3, 7)           @noisy det561 det1925
mxx (2.5, 8) (2.5, 8.5)       @noisy det857 det2441
mzz (2.5, 9) (3, 9)           @noisy det17 det1050
mxx (3.5, 1) (3.5, 1.5)       @noisy det537 det731
mzz (3.5, 2) (4, 2)           @noisy det1580 det2176
mxx (3.5, 3) (3.5, 3.5)       @noisy det1310 det1852
mzz (4, 4) (3.5, 4)           @noisy det95 det1659
mxx (3.5, 5) (3.5, 5.5)       @noisy det1045 det1095
mzz (3.5, 6) (4, 6)           @noisy det763 det2217
mxx (3.5, 7) (3.5, 7.5)       @noisy det1935 det2321
mzz (3.5, 8) (4, 8)           @noisy det964 det2282
mxx (3.5, 9) (3.5, 9.5)       @noisy det112 det1020
mzz (3.5, 0) (4, 0)           @noisy det608 det1435
mxx (4.5, 0.5) (4.5, 0)       @noisy det13 det2351
mzz (5, 1) (4.5, 1)           @noisy det79 det1210
mxx (4.5, 2) (4.5, 2.5)       @noisy det1639 det2130
mzz (5, 3) (4.5, 3)           @noisy det619 det874
mxx (4.5, 4.5) (4.5, 4)       @noisy det288 det1014
mzz (5, 5) (4.5, 5)           @noisy det68 det1154
mxx (4.5, 6.5) (4.5, 6)       @noisy det2190 det2200
mzz (5, 7) (4.5, 7)           @noisy det103 det2122
mxx (4.5, 8) (4.5, 8.5)       @noisy det254 det857
mzz (5, 9) (4.5, 9)           @noisy det66 det2445
mxx (5.5, 1) (5.5, 1.5)       @noisy det731 det1811
mzz (5.5, 2) (6, 2)           @noisy det493 det1109
mxx (5.5, 3) (5.5, 3.5)       @noisy det488 det1310
mzz (5.5, 4) (6, 4)           @noisy det198 det884
mxx (5.5, 5.5) (5.5, 5)       @noisy det1011 det1045
mzz (6, 6) (5.5, 6)           @noisy det327 det1860
mxx (5.5, 7) (5.5, 7.5)       @noisy det1290 det2321
mzz (5.5, 8) (6, 8)           @noisy det1444 det2069
mxx (5.5, 9) (5.5, 9.5)       @noisy det1020 det1193
mzz (5.5, 0) (6, 0)           @noisy det914 det1425
mxx (6.5, 0) (6.5, 0.5)       @noisy det13 det2391
mzz (6.5, 1) (7, 1)           @noisy det1406 det2335
mxx (6.5, 2.5) (6.5, 2)       @noisy det1058 det1639
mzz (6.5, 3) (7, 3)           @noisy det671 det1071
mxx (6.5, 4.5) (6.5, 4)       @noisy det1014 det1341
mzz (6.5, 5) (7, 5)           @noisy det174 det2150
mxx (6.5, 6) (6.5, 6.5)       @noisy det2190 det2385
mzz (6.5, 7) (7, 7)           @noisy det134 det1179
mxx (6.5, 8.5) (6.5, 8)       @noisy det142 det254
mzz (7, 9) (6.5, 9)           @noisy det573 det929
mxx (7.5, 1.5) (7.5, 1)       @noisy det1811 det2128
mzz (7.5, 2) (8, 2)           @noisy det656 det687
mxx (7.5, 3) (7.5, 3.5)       @noisy det488 det2446
mzz (7.5, 4) (8, 4)           @noisy det981 det1933
mxx (7.5, 5) (7.5, 5.5)       @noisy det1011 det1388
mzz (7.5, 6) (8, 6)           @noisy det1070 det1657
mxx (7.5, 7.5) (7.5, 7)       @noisy det1125 det1290
mzz (7.5, 8) (8, 8)           @noisy det1035 det1646
mxx (7.5, 9.5) (7.5, 9)       @noisy det1193 det2304
mzz (7.5, 0) (8, 0)           @noisy det1823 det2140
mxx (8.5, 0) (8.5, 0.5)       @noisy det1074 det2391
mzz (8.5, 1) (9, 1)           @noisy det1531 det2268
mxx (8.5, 2.5) (8.5, 2)       @noisy det872 det1058
mzz (8.5, 3) (9, 3)           @noisy det348 det2166
mxx (8.5, 4.5) (8.5, 4)       @noisy det1341 det1505
mzz (9, 5) (8.5, 5)           @noisy det386 det1006
mxx (8.5, 6) (8.5, 6.5)       @noisy det1271 det2385
mzz (8.5, 7) (9, 7)           @noisy det155 det1854
mxx (8.5, 8.5) (8.5, 8)       @noisy det142 det2042
mzz (8.5, 9) (9, 9)           @noisy det318 det1422
mxx (9.5, 1.5) (9.5, 1)       @noisy det2128 det2301
mzz (0, 2) (9.5, 2)           @noisy det352 det1684
mxx (9.5, 3.5) (9.5, 3)       @noisy det549 det2446
mzz (9.5, 4) (0, 4)           @noisy det1260 det1424
mxx (9.5, 5) (9.5, 5.5)       @noisy det1388 det1461
mzz (9.5, 6) (0, 6)           @noisy det415 det606
mxx (9.5, 7) (9.5, 7.5)       @noisy det161 det1125
mzz (0, 8) (9.5, 8)           @noisy det1761 det2328
mxx (9.5, 9.5) (9.5, 9)       @noisy det838 det2304
mzz (9.5, 0) (0, 0)           @noisy det492 det1897

--------         30
mxx (0, 1.5) (0, 2)           @noisy det2271 det2301
mx (0.5, 1.5)                 @noisy det440 det2271
mz (1, 1.5)                   @noisy det598 det815 det1463 det1830
mxx (0, 3.5) (0, 4)           @noisy det331 det549
mx (0.5, 3.5)                 @noisy det331 det516
mz (1, 3.5)                   @noisy det1099 det1642 det1696 det2119
mxx (0, 5.5) (0, 6)           @noisy det572 det1461
mx (0.5, 5.5)                 @noisy det355 det572
mz (1, 5.5)                   @noisy det544 det1610 det1903 det1923
mxx (0, 7.5) (0, 8)           @noisy det161 det1135
mx (0.5, 7.5)                 @noisy det453 det1135
mz (1, 7.5)                   @noisy det472 det1688 det2180 det2489
mxx (0, 9.5) (0, 0)           @noisy det838 det1086
mx (0.5, 9.5)                 @noisy det504 det1086
mz (1, 9.5)                   @noisy det206 det306 det2201 det2470
mxx (1, 0.5) (1, 1)           @noisy det481 det1864
mx (1.5, 0.5)                 @noisy det522 det1864
mz (2, 0.5)                   @noisy det598 det1038 det2260 det2470
mxx (1, 2.5) (1, 3)           @noisy det822 det1927
mx (1.5, 2.5)                 @noisy det389 det1927
mz (2, 2.5)                   @noisy det253 det815 det1552 det2119
mxx (1, 4.5) (1, 5)           @noisy det585 det1251
mx (1.5, 4.5)                 @noisy det503 det585
mz (2, 4.5)                   @noisy det143 det544 det720 det1642
mxx (1, 6.5) (1, 7)           @noisy det645 det1394
mx (1.5, 6.5)                 @noisy det333 det1394
mz (2, 6.5)                   @noisy det561 det1610 det1688 det1925
mxx (1, 8.5) (1, 9)           @noisy det146 det2441
mx (1.5, 8.5)                 @noisy det146 det337
mz (2, 8.5)                   @noisy det17 det306 det1050 det2489
mxx (2, 1.5) (2, 2)           @noisy det537 det1734
mx (2.5, 1.5)                 @noisy det526 det1734
mz (3, 1.5)                   @noisy det253 det1580 det2176 det2260
mxx (2, 3.5) (2, 4)           @noisy det1852 det2142
mx (2.5, 3.5)                 @noisy det530 det2142
mz (3, 3.5)                   @noisy det95 det720 det1552 det1659
mxx (2, 5.5) (2, 6)           @noisy det1095 det1994
mx (2.5, 5.5)                 @noisy det413 det1994
mz (3, 5.5)                   @noisy det143 det763 det1925 det2217
mxx (2, 7.5) (2, 8)           @noisy det956 det1935
mx (2.5, 7.5)                 @noisy det466 det956
mz (3, 7.5)                   @noisy det561 det964 det1050 det2282
mxx (2, 9.5) (2, 0)           @noisy det112 det1432
mx (2.5, 9.5)                 @noisy det377 det1432
mz (3, 9.5)                   @noisy det17 det608 det1038 det1435
mxx (3, 1) (3, 0.5)           @noisy det2144 det2351
mx (3.5, 0.5)                 @noisy det534 det2144
mz (4, 0.5)                   @noisy det79 det608 det1210 det2176
mxx (3, 2.5) (3, 3)           @noisy det1896 det2130
mx (3.5, 2.5)                 @noisy det364 det1896
mz (4, 2.5)                   @noisy det95 det619 det874 det1580
mxx (3, 4.5) (3, 5)           @noisy det288 det1458
mx (3.5, 4.5)                 @noisy det419 det1458
mz (4, 4.5)                   @noisy det68 det1154 det1659 det2217
mxx (3, 7) (3, 6.5)           @noisy det1695 det2200
mx (3.5, 6.5)                 @noisy det542 det1695
mz (4, 6.5)                   @noisy det103 det763 det2122 det2282
mxx (3, 8.5) (3, 9)           @noisy det857 det2152
mx (3.5, 8.5)                 @noisy det369 det2152
mz (4, 8.5)                   @noisy det66 det964 det1435 det2445
mxx (4, 1.5) (4, 2)           @noisy det624 det731
mx (4.5, 1.5)                 @noisy det390 det624
mz (5, 1.5)                   @noisy det493 det874 det1109 det1210
mxx (4, 4) (4, 3.5)           @noisy det1072 det1310
mx (4.5, 3.5)                 @noisy det451 det1072
mz (5, 3.5)                   @noisy det68 det198 det619 det884
mxx (4, 5.5) (4, 6)           @noisy det1045 det2061
mx (4.5, 5.5)                 @noisy det468 det2061
mz (5, 5.5)                   @noisy det327 det1154 det1860 det2122
mxx (4, 7.5) (4, 8)           @noisy det712 det2321
mx (4.5, 7.5)                 @noisy det517 det712
mz (5, 7.5)                   @noisy det66 det103 det1444 det2069
mxx (4, 9.5) (4, 0)           @noisy det1020 det1846
mx (4.5, 9.5)                 @noisy det459 det1846
mz (5, 9.5)                   @noisy det79 det914 det1425 det2445
mxx (5, 0.5) (5, 1)           @noisy det13 det899
mx (5.5, 0.5)                 @noisy det463 det899
mz (6, 0.5)                   @noisy det493 det1406 det1425 det2335
mxx (5, 3) (5, 2.5)           @noisy det1320 det1639
mx (5.5, 2.5)                 @noisy det513 det1320
mz (6, 2.5)                   @noisy det198 det671 det1071 det1109
mxx (5, 4.5) (5, 5)           @noisy det1014 det2259
mx (5.5, 4.5)                 @noisy det427 det2259
mz (6, 4.5)                   @noisy det174 det884 det1860 det2150
mxx (5, 6.5) (5, 7)           @noisy det151 det2190
mx (5.5, 6.5)                 @noisy det151 det407
mz (6, 6.5)                   @noisy det134 det327 det1179 det2069
mxx (5, 9) (5, 8.5)           @noisy det254 det1409
mx (5.5, 8.5)                 @noisy det335 det1409
mz (6, 8.5)                   @noisy det573 det914 det929 det1444
mxx (6, 1.5) (6, 2)           @noisy det1811 det2318
mx (6.5, 1.5)                 @noisy det395 det2318
mz (7, 1.5)                   @noisy det656 det671 det687 det1406
mxx (6, 3.5) (6, 4)           @noisy det383 det488
mx (6.5, 3.5)                 @noisy det383 det548
mz (7, 3.5)                   @noisy det174 det981 det1071 det1933
mxx (6, 6) (6, 5.5)           @noisy det36 det1011
mx (6.5, 5.5)                 @noisy det36 det485
mz (7, 5.5)                   @noisy det134 det1070 det1657 det2150
mxx (6, 7.5) (6, 8)           @noisy det650 det1290
mx (6.5, 7.5)                 @noisy det425 det650
mz (7, 7.5)                   @noisy det929 det1035 det1179 det1646
mxx (6, 9.5) (6, 0)           @noisy det856 det1193
mx (6.5, 9.5)                 @noisy det552 det856
mz (7, 9.5)                   @noisy det573 det1823 det2140 det2335
mxx (7, 0.5) (7, 1)           @noisy det1913 det2391
mx (7.5, 0.5)                 @noisy det458 det1913
mz (8, 0.5)                   @noisy det656 det1531 det2140 det2268
mxx (7, 2.5) (7, 3)           @noisy det371 det1058
mx (7.5, 2.5)                 @noisy det371 det509
mz (8, 2.5)                   @noisy det348 det687 det981 det2166
mxx (7, 4.5) (7, 5)           @noisy det1341 det2422
mx (7.5, 4.5)                 @noisy det370 det2422
mz (8, 4.5)                   @noisy det386 det1006 det1657 det1933
mxx (7, 6.5) (7, 7)           @noisy det2012 det2385
mx (7.5, 6.5)                 @noisy det502 det2012
mz (8, 6.5)                   @noisy det155 det1070 det1646 det1854
mxx (7, 9) (7, 8.5)           @noisy det142 det1541
mx (7.5, 8.5)                 @noisy det391 det1541
mz (8, 8.5)                   @noisy det318 det1035 det1422 det1823
mxx (8, 2) (8, 1.5)           @noisy det380 det2128
mx (8.5, 1.5)                 @noisy det345 det380
mz (9, 1.5)                   @noisy det348 det352 det1531 det1684
mxx (8, 3.5) (8, 4)           @noisy det2367 det2446
mx (8.5, 3.5)                 @noisy det349 det2367
mz (9, 3.5)                   @noisy det1006 det1260 det1424 det2166
mxx (8, 5.5) (8, 6)           @noisy det421 det1388
mx (8.5, 5.5)                 @noisy det421 det480
mz (9, 5.5)                   @noisy det155 det386 det415 det606
mxx (8, 7.5) (8, 8)           @noisy det259 det1125
mx (8.5, 7.5)                 @noisy det259 det490
mz (9, 7.5)                   @noisy det318 det1761 det1854 det2328
mxx (8, 9.5) (8, 0)           @noisy det1234 det2304
mx (8.5, 9.5)                 @noisy det464 det1234
mz (9, 9.5)                   @noisy det492 det1422 det1897 det2268
mxx (9, 0.5) (9, 1)           @noisy det1074 det1606
mx (9.5, 0.5)                 @noisy det343 det1606
mz (0, 0.5)                   @noisy det492 det1684 det1830 det2201
mxx (9, 2.5) (9, 3)           @noisy det872 det902
mx (9.5, 2.5)                 @noisy det436 det902
mz (0, 2.5)                   @noisy det352 det1260 det1463 det1696
mxx (9, 5) (9, 4.5)           @noisy det1505 det2407
mx (9.5, 4.5)                 @noisy det521 det2407
mz (0, 4.5)                   @noisy det606 det1099 det1424 det1903
mxx (9, 6.5) (9, 7)           @noisy det402 det1271
mx (9.5, 6.5)                 @noisy det347 det402
mz (0, 6.5)                   @noisy det415 det472 det1923 det2328
mxx (9, 8.5) (9, 9)           @noisy det2042 det2333
mx (9.5, 8.5)                 @noisy det546 det2333
mz (0, 8.5)                   @noisy det206 det1761 det1897 det2180
mxx (0.5, 0.5) (0.5, 1)       @noisy det481 det1074
mzz (1, 0) (0.5, 0)           @noisy det1830 det2201
mxx (0.5, 2.5) (0.5, 3)       @noisy det822 det872
mzz (1, 2) (0.5, 2)           @noisy det1463 det1696
mxx (0.5, 5) (0.5, 4.5)       @noisy det1251 det1505
mzz (1, 4) (0.5, 4)           @noisy det1099 det1903
mxx (0.5, 6.5) (0.5, 7)       @noisy det645 det1271
mzz (0.5, 6) (1, 6)           @noisy det472 det1923
mxx (0.5, 8.5) (0.5, 9)       @noisy det2042 det2441
mzz (1, 8) (0.5, 8)           @noisy det206 det2180
mxx (1.5, 1.5) (1.5, 2)       @noisy det537 det2301
mzz (1.5, 1) (2, 1)           @noisy det598 det815
mxx (1.5, 4) (1.5, 3.5)       @noisy det549 det1852
mzz (2, 3) (1.5, 3)           @noisy det1642 det2119
mxx (1.5, 5.5) (1.5, 6)       @noisy det1095 det1461
mzz (1.5, 5) (2, 5)           @noisy det544 det1610
mxx (1.5, 7.5) (1.5, 8)       @noisy det161 det1935
mzz (1.5, 7) (2, 7)           @noisy det1688 det2489
mxx (1.5, 0) (1.5, 9.5)       @noisy det112 det838
mzz (2, 9) (1.5, 9)           @noisy det306 det2470
mxx (2.5, 0.5) (2.5, 1)       @noisy det481 det2351
mzz (2.5, 0) (3, 0)           @noisy det1038 det2260
mxx (2.5, 2.5) (2.5, 3)       @noisy det822 det2130
mzz (2.5, 2) (3, 2)           @noisy det253 det1552
mxx (2.5, 4.5) (2.5, 5)       @noisy det288 det1251
mzz (2.5, 4) (3, 4)           @noisy det143 det720
mxx (2.5, 7) (2.5, 6.5)       @noisy det645 det2200
mzz (3, 6) (2.5, 6)           @noisy det561 det1925
mxx (2.5, 8.5) (2.5, 9)       @noisy det857 det2441
mzz (2.5, 8) (3, 8)           @noisy det17 det1050
mxx (3.5, 1.5) (3.5, 2)       @noisy det537 det731
mzz (3.5, 1) (4, 1)           @noisy det1580 det2176
mxx (3.5, 3.5) (3.5, 4)       @noisy det1310 det1852
mzz (3.5, 3) (4, 3)           @noisy det95 det1659
mxx (3.5, 5.5) (3.5, 6)       @noisy det1045 det1095
mzz (3.5, 5) (4, 5)           @noisy det763 det2217
mxx (3.5, 7.5) (3.5, 8)       @noisy det1935 det2321
mzz (3.5, 7) (4, 7)           @noisy det964 det2282
mxx (3.5, 0) (3.5, 9.5)       @noisy det112 det1020
mzz (4, 9) (3.5, 9)           @noisy det608 det1435
mxx (4.5, 0.5) (4.5, 1)       @noisy det13 det2351
mzz (5, 0) (4.5, 0)           @noisy det79 det1210
mxx (4.5, 2.5) (4.5, 3)       @noisy det1639 det2130
mzz (4.5, 2) (5, 2)           @noisy det619 det874
mxx (4.5, 4.5) (4.5, 5)       @noisy det288 det1014
mzz (5, 4) (4.5, 4)           @noisy det68 det1154
mxx (4.5, 6.5) (4.5, 7)       @noisy det2190 det2200
mzz (5, 6) (4.5, 6)           @noisy det103 det2122
mxx (4.5, 8.5) (4.5, 9)       @noisy det254 det857
mzz (4.5, 8) (5, 8)           @noisy det66 det2445
mxx (5.5, 1.5) (5.5, 2)       @noisy det731 det1811
mzz (5.5, 1) (6, 1)           @noisy det493 det1109
mxx (5.5, 3.5) (5.5, 4)       @noisy det488 det1310
mzz (5.5, 3) (6, 3)           @noisy det198 det884
mxx (5.5, 5.5) (5.5, 6)       @noisy det1011 det1045
mzz (5.5, 5) (6, 5)           @noisy det327 det1860
mxx (5.5, 7.5) (5.5, 8)       @noisy det1290 det2321
mzz (5.5, 7) (6, 7)           @noisy det1444 det2069
mxx (5.5, 9.5) (5.5, 0)       @noisy det1020 det1193
mzz (5.5, 9) (6, 9)           @noisy det914 det1425
mxx (6.5, 0.5) (6.5, 1)       @noisy det13 det2391
mzz (6.5, 0) (7, 0)           @noisy det1406 det2335
mxx (6.5, 2.5) (6.5, 3)       @noisy det1058 det1639
mzz (6.5, 2) (7, 2)           @noisy det671 det1071
mxx (6.5, 5) (6.5, 4.5)       @noisy det1014 det1341
mzz (7, 4) (6.5, 4)           @noisy det174 det2150
mxx (6.5, 6.5) (6.5, 7)       @noisy det2190 det2385
mzz (6.5, 6) (7, 6)           @noisy det134 det1179
mxx (6.5, 8.5) (6.5, 9)       @noisy det142 det254
mzz (6.5, 8) (7, 8)           @noisy det573 det929
mxx (7.5, 2) (7.5, 1.5)       @noisy det1811 det2128
mzz (7.5, 1) (8, 1)           @noisy det656 det687
mxx (7.5, 3.5) (7.5, 4)       @noisy det488 det2446
mzz (7.5, 3) (8, 3)           @noisy det981 det1933
mxx (7.5, 5.5) (7.5, 6)       @noisy det1011 det1388
mzz (7.5, 5) (8, 5)           @noisy det1070 det1657
mxx (7.5, 8) (7.5, 7.5)       @noisy det1125 det1290
mzz (8, 7) (7.5, 7)           @noisy det1035 det1646
mxx (7.5, 9.5) (7.5, 0)       @noisy det1193 det2304
mzz (7.5, 9) (8, 9)           @noisy det1823 det2140
mxx (8.5, 0.5) (8.5, 1)       @noisy det1074 det2391
mzz (8.5, 0) (9, 0)           @noisy det1531 det2268
mxx (8.5, 2.5) (8.5, 3)       @noisy det872 det1058
mzz (8.5, 2) (9, 2)           @noisy det348 det2166
mxx (8.5, 4.5) (8.5, 5)       @noisy det1341 det1505
mzz (8.5, 4) (9, 4)           @noisy det386 det1006
mxx (8.5, 6.5) (8.5, 7)       @noisy det1271 det2385
mzz (8.5, 6) (9, 6)           @noisy det155 det1854
mxx (8.5, 8.5) (8.5, 9)       @noisy det142 det2042
mzz (8.5, 8) (9, 8)           @noisy det318 det1422
mxx (9.5, 1.5) (9.5, 2)       @noisy det2128 det2301
mzz (0, 1) (9.5, 1)           @noisy det352 det1684
mxx (9.5, 4) (9.5, 3.5)       @noisy det549 det2446
mzz (0, 3) (9.5, 3)           @noisy det1260 det1424
mxx (9.5, 5.5) (9.5, 6)       @noisy det1388 det1461
mzz (9.5, 5) (0, 5)           @noisy det415 det606
mxx (9.5, 7.5) (9.5, 8)       @noisy det161 det1125
mzz (0, 7) (9.5, 7)           @noisy det1761 det2328
mxx (9.5, 0) (9.5, 9.5)       @noisy det838 det2304
mzz (0, 9) (9.5, 9)           @noisy det492 det1897

--------         31
mzz (0, 1.5) (0.5, 1.5)       @noisy det1696 det1830
mxx (1, 1) (1, 1.5)           @noisy det2271 det2301
mzz (0, 3.5) (0.5, 3.5)       @noisy det1696 det1903
mxx (1, 3) (1, 3.5)           @noisy det331 det549
mzz (0.5, 5.5) (0, 5.5)       @noisy det472 det1903
mxx (1, 5) (1, 5.5)           @noisy det572 det1461
mzz (0, 7.5) (0.5, 7.5)       @noisy det206 det472
mxx (1, 7.5) (1, 7)           @noisy det161 det1135
mzz (0, 9.5) (0.5, 9.5)       @noisy det206 det1830
mxx (1, 9) (1, 9.5)           @noisy det838 det1086
mzz (1, 0.5) (1.5, 0.5)       @noisy det815 det2470
mxx (2, 0) (2, 0.5)           @noisy det481 det1864
mzz (1, 2.5) (1.5, 2.5)       @noisy det815 det1642
mxx (2, 2) (2, 2.5)           @noisy det822 det1927
mzz (1.5, 4.5) (1, 4.5)       @noisy det1610 det1642
mxx (2, 4.5) (2, 4)           @noisy det585 det1251
mzz (1, 6.5) (1.5, 6.5)       @noisy det1610 det2489
mxx (2, 6.5) (2, 6)           @noisy det645 det1394
mzz (1, 8.5) (1.5, 8.5)       @noisy det2470 det2489
mxx (2, 8) (2, 8.5)           @noisy det146 det2441
mzz (2, 1.5) (2.5, 1.5)       @noisy det1552 det2260
mxx (3, 1.5) (3, 1)           @noisy det537 det1734
mzz (2, 3.5) (2.5, 3.5)       @noisy det143 det1552
mxx (3, 3.5) (3, 3)           @noisy det1852 det2142
mzz (2, 5.5) (2.5, 5.5)       @noisy det143 det561
mxx (3, 5) (3, 5.5)           @noisy det1095 det1994
mzz (2.5, 7.5) (2, 7.5)       @noisy det17 det561
mxx (3, 7.5) (3, 7)           @noisy det956 det1935
mzz (2, 9.5) (2.5, 9.5)       @noisy det17 det2260
mxx (3, 9.5) (3, 9)           @noisy det112 det1432
mzz (3.5, 0.5) (3, 0.5)       @noisy det608 det1580
mxx (4, 0) (4, 0.5)           @noisy det2144 det2351
mzz (3, 2.5) (3.5, 2.5)       @noisy det1580 det1659
mxx (4, 2) (4, 2.5)           @noisy det1896 det2130
mzz (3, 4.5) (3.5, 4.5)       @noisy det763 det1659
mxx (4, 4.5) (4, 4)           @noisy det288 det1458
mzz (3.5, 6.5) (3, 6.5)       @noisy det763 det964
mxx (4, 6) (4, 6.5)           @noisy det1695 det2200
mzz (3, 8.5) (3.5, 8.5)       @noisy det608 det964
mxx (4, 8) (4, 8.5)           @noisy det857 det2152
mzz (4, 1.5) (4.5, 1.5)       @noisy det619 det1210
mxx (5, 1) (5, 1.5)           @noisy det624 det731
mzz (4.5, 3.5) (4, 3.5)       @noisy det619 det1154
mxx (5, 3.5) (5, 3)           @noisy det1072 det1310
mzz (4, 5.5) (4.5, 5.5)       @noisy det103 det1154
mxx (5, 5.5) (5, 5)           @noisy det1045 det2061
mzz (4, 7.5) (4.5, 7.5)       @noisy det103 det2445
mxx (5, 7) (5, 7.5)           @noisy det712 det2321
mzz (4, 9.5) (4.5, 9.5)       @noisy det1210 det2445
mxx (5, 9.5) (5, 9)           @noisy det1020 det1846
mzz (5, 0.5) (5.5, 0.5)       @noisy det1109 det1425
mxx (6, 0) (6, 0.5)           @noisy det13 det899
mzz (5.5, 2.5) (5, 2.5)       @noisy det884 det1109
mxx (6, 2.5) (6, 2)           @noisy det1320 det1639
mzz (5, 4.5) (5.5, 4.5)       @noisy det327 det884
mxx (6, 4) (6, 4.5)           @noisy det1014 det2259
mzz (5, 6.5) (5.5, 6.5)       @noisy det327 det1444
mxx (6, 6.5) (6, 6)           @noisy det151 det2190
mzz (5.5, 8.5) (5, 8.5)       @noisy det1425 det1444
mxx (6, 8.5) (6, 8)           @noisy det254 det1409
mzz (6, 1.5) (6.5, 1.5)       @noisy det1071 det1406
mxx (7, 1.5) (7, 1)           @noisy det1811 det2318
mzz (6, 3.5) (6.5, 3.5)       @noisy det1071 det2150
mxx (7, 3) (7, 3.5)           @noisy det383 det488
mzz (6.5, 5.5) (6, 5.5)       @noisy det1179 det2150
mxx (7, 5.5) (7, 5)           @noisy det36 det1011
mzz (6, 7.5) (6.5, 7.5)       @noisy det573 det1179
mxx (7, 7.5) (7, 7)           @noisy det650 det1290
mzz (6, 9.5) (6.5, 9.5)       @noisy det573 det1406
mxx (7, 9.5) (7, 9)           @noisy det856 det1193
mzz (7, 0.5) (7.5, 0.5)       @noisy det687 det2140
mxx (8, 0.5) (8, 0)           @noisy det1913 det2391
mzz (7.5, 2.5) (7, 2.5)       @noisy det687 det1933
mxx (8, 2.5) (8, 2)           @noisy det371 det1058
mzz (7, 4.5) (7.5, 4.5)       @noisy det1070 det1933
mxx (8, 4) (8, 4.5)           @noisy det1341 det2422
mzz (7, 6.5) (7.5, 6.5)       @noisy det1035 det1070
mxx (8, 6.5) (8, 6)           @noisy det2012 det2385
mzz (7.5, 8.5) (7, 8.5)       @noisy det1035 det2140
mxx (8, 8) (8, 8.5)           @noisy det142 det1541
mzz (8.5, 1.5) (8, 1.5)       @noisy det1531 det2166
mxx (9, 1) (9, 1.5)           @noisy det380 det2128
mzz (8, 3.5) (8.5, 3.5)       @noisy det386 det2166
mxx (9, 3) (9, 3.5)           @noisy det2367 det2446
mzz (8, 5.5) (8.5, 5.5)       @noisy det386 det1854
mxx (9, 5.5) (9, 5)           @noisy det421 det1388
mzz (8, 7.5) (8.5, 7.5)       @noisy det1422 det1854
mxx (9, 7) (9, 7.5)           @noisy det259 det1125
mzz (8, 9.5) (8.5, 9.5)       @noisy det1422 det1531
mxx (9, 9) (9, 9.5)           @noisy det1234 det2304
mzz (9, 0.5) (9.5, 0.5)       @noisy det352 det492
mxx (0, 0) (0, 0.5)           @noisy det1074 det1606
mzz (9.5, 2.5) (9, 2.5)       @noisy det352 det1424
mxx (0, 2.5) (0, 2)           @noisy det872 det902
mzz (9.5, 4.5) (9, 4.5)       @noisy det415 det1424
mxx (0, 4.5) (0, 4)           @noisy det1505 det2407
mzz (9, 6.5) (9.5, 6.5)       @noisy det415 det1761
mxx (0, 6) (0, 6.5)           @noisy det402 det1271
mzz (9.5, 8.5) (9, 8.5)       @noisy det492 det1761
mxx (0, 8.5) (0, 8)           @noisy det2042 det2333
mzz (0, 1) (0.5, 1)           @noisy det1830 det2201
mz (0.5, 0.5)                 @noisy det984 det2201
mx (0.5, 0)                   @noisy det481 det838 det1086 det1606
mzz (0, 3) (0.5, 3)           @noisy det1463 det1696
mz (0.5, 2.5)                 @noisy det920 det1463
mx (0.5, 2)                   @noisy det822 det902 det2271 det2301
mzz (0.5, 5) (0, 5)           @noisy det1099 det1903
mz (0.5, 4.5)                 @noisy det858 det1099
mx (0.5, 4)                   @noisy det331 det549 det1251 det2407
mzz (0, 7) (0.5, 7)           @noisy det472 det1923
mz (0.5, 6.5)                 @noisy det966 det1923
mx (0.5, 6)                   @noisy det402 det572 det645 det1461
mzz (0, 9) (0.5, 9)           @noisy det206 det2180
mz (0.5, 8.5)                 @noisy det932 det2180
mx (0.5, 8)                   @noisy det161 det1135 det2333 det2441
mzz (1, 2) (1.5, 2)           @noisy det598 det815
mz (1.5, 1.5)                 @noisy det598 det965
mx (1.5, 1)                   @noisy det481 det537 det1864 det2271
mzz (1.5, 4) (1, 4)           @noisy det1642 det2119
mz (1.5, 3.5)                 @noisy det887 det2119
mx (1.5, 3)                   @noisy det331 det822 det1852 det1927
mzz (1, 6) (1.5, 6)           @noisy det544 det1610
mz (1.5, 5.5)                 @noisy det544 det860
mx (1.5, 5)                   @noisy det572 det585 det1095 det1251
mzz (1, 8) (1.5, 8)           @noisy det1688 det2489
mz (1.5, 7.5)                 @noisy det990 det1688
mx (1.5, 7)                   @noisy det645 det1135 det1394 det1935
mzz (1, 0) (1.5, 0)           @noisy det306 det2470
mz (1.5, 9.5)                 @noisy det306 det941
mx (1.5, 9)                   @noisy det112 det146 det1086 det2441
mzz (2, 1) (2.5, 1)           @noisy det1038 det2260
mz (2.5, 0.5)                 @noisy det845 det1038
mx (2.5, 0)                   @noisy det112 det1432 det1864 det2351
mzz (2, 3) (2.5, 3)           @noisy det253 det1552
mz (2.5, 2.5)                 @noisy det253 det893
mx (2.5, 2)                   @noisy det537 det1734 det1927 det2130
mzz (2, 5) (2.5, 5)           @noisy det143 det720
mz (2.5, 4.5)                 @noisy det720 det910
mx (2.5, 4)                   @noisy det288 det585 det1852 det2142
mzz (2.5, 7) (2, 7)           @noisy det561 det1925
mz (2.5, 6.5)                 @noisy det862 det1925
mx (2.5, 6)                   @noisy det1095 det1394 det1994 det2200
mzz (2, 9) (2.5, 9)           @noisy det17 det1050
mz (2.5, 8.5)                 @noisy det955 det1050
mx (2.5, 8)                   @noisy det146 det857 det956 det1935
mzz (3, 2) (3.5, 2)           @noisy det1580 det2176
mz (3.5, 1.5)                 @noisy det837 det2176
mx (3.5, 1)                   @noisy det731 det1734 det2144 det2351
mzz (3, 4) (3.5, 4)           @noisy det95 det1659
mz (3.5, 3.5)                 @noisy det95 det992
mx (3.5, 3)                   @noisy det1310 det1896 det2130 det2142
mzz (3.5, 6) (3, 6)           @noisy det763 det2217
mz (3.5, 5.5)                 @noisy det1000 det2217
mx (3.5, 5)                   @noisy det288 det1045 det1458 det1994
mzz (3, 8) (3.5, 8)           @noisy det964 det2282
mz (3.5, 7.5)                 @noisy det942 det2282
mx (3.5, 7)                   @noisy det956 det1695 det2200 det2321
mzz (3.5, 0) (3, 0)           @noisy det608 det1435
mz (3.5, 9.5)                 @noisy det950 det1435
mx (3.5, 9)                   @noisy det857 det1020 det1432 det2152
mzz (4, 1) (4.5, 1)           @noisy det79 det1210
mz (4.5, 0.5)                 @noisy det79 det983
mx (4.5, 0)                   @noisy det13 det1020 det1846 det2144
mzz (4.5, 3) (4, 3)           @noisy det619 det874
mz (4.5, 2.5)                 @noisy det820 det874
mx (4.5, 2)                   @noisy det624 det731 det1639 det1896
mzz (4, 5) (4.5, 5)           @noisy det68 det1154
mz (4.5, 4.5)                 @noisy det68 det828
mx (4.5, 4)                   @noisy det1014 det1072 det1310 det1458
mzz (4, 7) (4.5, 7)           @noisy det103 det2122
mz (4.5, 6.5)                 @noisy det937 det2122
mx (4.5, 6)                   @noisy det1045 det1695 det2061 det2190
mzz (4, 9) (4.5, 9)           @noisy det66 det2445
mz (4.5, 8.5)                 @noisy det66 det972
mx (4.5, 8)                   @noisy det254 det712 det2152 det2321
mzz (5.5, 2) (5, 2)           @noisy det493 det1109
mz (5.5, 1.5)                 @noisy det493 det962
mx (5.5, 1)                   @noisy det13 det624 det899 det1811
mzz (5, 4) (5.5, 4)           @noisy det198 det884
mz (5.5, 3.5)                 @noisy det198 det961
mx (5.5, 3)                   @noisy det488 det1072 det1320 det1639
mzz (5, 6) (5.5, 6)           @noisy det327 det1860
mz (5.5, 5.5)                 @noisy det891 det1860
mx (5.5, 5)                   @noisy det1011 det1014 det2061 det2259
mzz (5.5, 8) (5, 8)           @noisy det1444 det2069
mz (5.5, 7.5)                 @noisy det925 det2069
mx (5.5, 7)                   @noisy det151 det712 det1290 det2190
mzz (5, 0) (5.5, 0)           @noisy det914 det1425
mz (5.5, 9.5)                 @noisy det809 det914
mx (5.5, 9)                   @noisy det254 det1193 det1409 det1846
mzz (6, 1) (6.5, 1)           @noisy det1406 det2335
mz (6.5, 0.5)                 @noisy det814 det2335
mx (6.5, 0)                   @noisy det856 det899 det1193 det2391
mzz (6, 3) (6.5, 3)           @noisy det671 det1071
mz (6.5, 2.5)                 @noisy det671 det870
mx (6.5, 2)                   @noisy det1058 det1320 det1811 det2318
mzz (6.5, 5) (6, 5)           @noisy det174 det2150
mz (6.5, 4.5)                 @noisy det174 det987
mx (6.5, 4)                   @noisy det383 det488 det1341 det2259
mzz (6, 7) (6.5, 7)           @noisy det134 det1179
mz (6.5, 6.5)                 @noisy det134 det896
mx (6.5, 6)                   @noisy det36 det151 det1011 det2385
mzz (6, 9) (6.5, 9)           @noisy det573 det929
mz (6.5, 8.5)                 @noisy det873 det929
mx (6.5, 8)                   @noisy det142 det650 det1290 det1409
mzz (7.5, 2) (7, 2)           @noisy det656 det687
mz (7.5, 1.5)                 @noisy det656 det835
mx (7.5, 1)                   @noisy det1913 det2128 det2318 det2391
mzz (7, 4) (7.5, 4)           @noisy det981 det1933
mz (7.5, 3.5)                 @noisy det981 det991
mx (7.5, 3)                   @noisy det371 det383 det1058 det2446
mzz (7, 6) (7.5, 6)           @noisy det1070 det1657
mz (7.5, 5.5)                 @noisy det999 det1657
mx (7.5, 5)                   @noisy det36 det1341 det1388 det2422
mzz (7.5, 8) (7, 8)           @noisy det1035 det1646
mz (7.5, 7.5)                 @noisy det938 det1646
mx (7.5, 7)                   @noisy det650 det1125 det2012 det2385
mzz (7, 0) (7.5, 0)           @noisy det1823 det2140
mz (7.5, 9.5)                 @noisy det949 det1823
mx (7.5, 9)                   @noisy det142 det856 det1541 det2304
mzz (8.5, 1) (8, 1)           @noisy det1531 det2268
mz (8.5, 0.5)                 @noisy det903 det2268
mx (8.5, 0)                   @noisy det1074 det1234 det1913 det2304
mzz (8, 3) (8.5, 3)           @noisy det348 det2166
mz (8.5, 2.5)                 @noisy det348 det926
mx (8.5, 2)                   @noisy det371 det380 det872 det2128
mzz (8, 5) (8.5, 5)           @noisy det386 det1006
mz (8.5, 4.5)                 @noisy det1006 det1013
mx (8.5, 4)                   @noisy det1505 det2367 det2422 det2446
mzz (8, 7) (8.5, 7)           @noisy det155 det1854
mz (8.5, 6.5)                 @noisy det155 det847
mx (8.5, 6)                   @noisy det421 det1271 det1388 det2012
mzz (8, 9) (8.5, 9)           @noisy det318 det1422
mz (8.5, 8.5)                 @noisy det318 det931
mx (8.5, 8)                   @noisy det259 det1125 det1541 det2042
mzz (9, 2) (9.5, 2)           @noisy det352 det1684
mz (9.5, 1.5)                 @noisy det960 det1684
mx (9.5, 1)                   @noisy det380 det1074 det1606 det2301
mzz (9.5, 4) (9, 4)           @noisy det1260 det1424
mz (9.5, 3.5)                 @noisy det904 det1260
mx (9.5, 3)                   @noisy det549 det872 det902 det2367
mzz (9, 6) (9.5, 6)           @noisy det415 det606
mz (9.5, 5.5)                 @noisy det606 det853
mx (9.5, 5)                   @noisy det421 det1461 det1505 det2407
mzz (9, 8) (9.5, 8)           @noisy det1761 det2328
mz (9.5, 7.5)                 @noisy det816 det2328
mx (9.5, 7)                   @noisy det161 det259 det402 det1271
mzz (9, 0) (9.5, 0)           @noisy det492 det1897
mz (9.5, 9.5)                 @noisy det928 det1897
mx (9.5, 9)                   @noisy det838 det1234 det2042 det2333

--------         32
mzz (1, 1.5) (0.5, 1.5)       @noisy det1696 det1830
mxx (0, 1.5) (0, 1)           @noisy det2271 det2301
mzz (1, 3.5) (0.5, 3.5)       @noisy det1696 det1903
mxx (0, 3.5) (0, 3)           @noisy det331 det549
mzz (0.5, 5.5) (1, 5.5)       @noisy det472 det1903
mxx (0, 5.5) (0, 5)           @noisy det572 det1461
mzz (1, 7.5) (0.5, 7.5)       @noisy det206 det472
mxx (0, 7) (0, 7.5)           @noisy det161 det1135
mzz (1, 9.5) (0.5, 9.5)       @noisy det206 det1830
mxx (0, 9) (0, 9.5)           @noisy det838 det1086
mzz (1.5, 0.5) (2, 0.5)       @noisy det815 det2470
mxx (1, 0.5) (1, 0)           @noisy det481 det1864
mzz (1.5, 2.5) (2, 2.5)       @noisy det815 det1642
mxx (1, 2) (1, 2.5)           @noisy det822 det1927
mzz (1.5, 4.5) (2, 4.5)       @noisy det1610 det1642
mxx (1, 4) (1, 4.5)           @noisy det585 det1251
mzz (1.5, 6.5) (2, 6.5)       @noisy det1610 det2489
mxx (1, 6.5) (1, 6)           @noisy det645 det1394
mzz (1.5, 8.5) (2, 8.5)       @noisy det2470 det2489
mxx (1, 8) (1, 8.5)           @noisy det146 det2441
mzz (3, 1.5) (2.5, 1.5)       @noisy det1552 det2260
mxx (2, 1) (2, 1.5)           @noisy det537 det1734
mzz (2.5, 3.5) (3, 3.5)       @noisy det143 det1552
mxx (2, 3.5) (2, 3)           @noisy det1852 det2142
mzz (2.5, 5.5) (3, 5.5)       @noisy det143 det561
mxx (2, 5.5) (2, 5)           @noisy det1095 det1994
mzz (2.5, 7.5) (3, 7.5)       @noisy det17 det561
mxx (2, 7) (2, 7.5)           @noisy det956 det1935
mzz (2.5, 9.5) (3, 9.5)       @noisy det17 det2260
mxx (2, 9.5) (2, 9)           @noisy det112 det1432
mzz (3.5, 0.5) (4, 0.5)       @noisy det608 det1580
mxx (3, 0) (3, 0.5)           @noisy det2144 det2351
mzz (3.5, 2.5) (4, 2.5)       @noisy det1580 det1659
mxx (3, 2.5) (3, 2)           @noisy det1896 det2130
mzz (4, 4.5) (3.5, 4.5)       @noisy det763 det1659
mxx (3, 4.5) (3, 4)           @noisy det288 det1458
mzz (3.5, 6.5) (4, 6.5)       @noisy det763 det964
mxx (3, 6) (3, 6.5)           @noisy det1695 det2200
mzz (3.5, 8.5) (4, 8.5)       @noisy det608 det964
mxx (3, 8.5) (3, 8)           @noisy det857 det2152
mzz (5, 1.5) (4.5, 1.5)       @noisy det619 det1210
mxx (4, 1.5) (4, 1)           @noisy det624 det731
mzz (5, 3.5) (4.5, 3.5)       @noisy det619 det1154
mxx (4, 3) (4, 3.5)           @noisy det1072 det1310
mzz (5, 5.5) (4.5, 5.5)       @noisy det103 det1154
mxx (4, 5) (4, 5.5)           @noisy det1045 det2061
mzz (5, 7.5) (4.5, 7.5)       @noisy det103 det2445
mxx (4, 7) (4, 7.5)           @noisy det712 det2321
mzz (5, 9.5) (4.5, 9.5)       @noisy det1210 det2445
mxx (4, 9.5) (4, 9)           @noisy det1020 det1846
mzz (5.5, 0.5) (6, 0.5)       @noisy det1109 det1425
mxx (5, 0) (5, 0.5)           @noisy det13 det899
mzz (5.5, 2.5) (6, 2.5)       @noisy det884 det1109
mxx (5, 2) (5, 2.5)           @noisy det1320 det1639
mzz (5.5, 4.5) (6, 4.5)       @noisy det327 det884
mxx (5, 4.5) (5, 4)           @noisy det1014 det2259
mzz (6, 6.5) (5.5, 6.5)       @noisy det327 det1444
mxx (5, 6) (5, 6.5)           @noisy det151 det2190
mzz (5.5, 8.5) (6, 8.5)       @noisy det1425 det1444
mxx (5, 8) (5, 8.5)           @noisy det254 det1409
mzz (6.5, 1.5) (7, 1.5)       @noisy det1071 det1406
mxx (6, 1.5) (6, 1)           @noisy det1811 det2318
mzz (6.5, 3.5) (7, 3.5)       @noisy det1071 det2150
mxx (6, 3.5) (6, 3)           @noisy det383 det488
mzz (6.5, 5.5) (7, 5.5)       @noisy det1179 det2150
mxx (6, 5) (6, 5.5)           @noisy det36 det1011
mzz (6.5, 7.5) (7, 7.5)       @noisy det573 det1179
mxx (6, 7.5) (6, 7)           @noisy det650 det1290
mzz (7, 9.5) (6.5, 9.5)       @noisy det573 det1406
mxx (6, 9.5) (6, 9)           @noisy det856 det1193
mzz (7.5, 0.5) (8, 0.5)       @noisy det687 det2140
mxx (7, 0.5) (7, 0)           @noisy det1913 det2391
mzz (7.5, 2.5) (8, 2.5)       @noisy det687 det1933
mxx (7, 2) (7, 2.5)           @noisy det371 det1058
mzz (7.5, 4.5) (8, 4.5)       @noisy det1070 det1933
mxx (7, 4.5) (7, 4)           @noisy det1341 det2422
mzz (7.5, 6.5) (8, 6.5)       @noisy det1035 det1070
mxx (7, 6.5) (7, 6)           @noisy det2012 det2385
mzz (7.5, 8.5) (8, 8.5)       @noisy det1035 det2140
mxx (7, 8) (7, 8.5)           @noisy det142 det1541
mzz (8.5, 1.5) (9, 1.5)       @noisy det1531 det2166
mxx (8, 1) (8, 1.5)           @noisy det380 det2128
mzz (8.5, 3.5) (9, 3.5)       @noisy det386 det2166
mxx (8, 3.5) (8, 3)           @noisy det2367 det2446
mzz (9, 5.5) (8.5, 5.5)       @noisy det386 det1854
mxx (8, 5.5) (8, 5)           @noisy det421 det1388
mzz (8.5, 7.5) (9, 7.5)       @noisy det1422 det1854
mxx (8, 7.5) (8, 7)           @noisy det259 det1125
mzz (8.5, 9.5) (9, 9.5)       @noisy det1422 det1531
mxx (8, 9) (8, 9.5)           @noisy det1234 det2304
mzz (9.5, 0.5) (0, 0.5)       @noisy det352 det492
mxx (9, 0) (9, 0.5)           @noisy det1074 det1606
mzz (0, 2.5) (9.5, 2.5)       @noisy det352 det1424
mxx (9, 2) (9, 2.5)           @noisy det872 det902
mzz (9.5, 4.5) (0, 4.5)       @noisy det415 det1424
mxx (9, 4) (9, 4.5)           @noisy det1505 det2407
mzz (9.5, 6.5) (0, 6.5)       @noisy det415 det1761
mxx (9, 6.5) (9, 6)           @noisy det402 det1271
mzz (0, 8.5) (9.5, 8.5)       @noisy det492 det1761
mxx (9, 8) (9, 8.5)           @noisy det2042 det2333
mzz (0.5, 0) (0, 0)           @noisy det1830 det2186
mz (0.5, 0.5)                 @noisy det984 det2186
mx (0.5, 1)                   @noisy det1074 det1864 det2271 det2301
mzz (0, 2) (0.5, 2)           @noisy det1696 det2383
mz (0.5, 2.5)                 @noisy det920 det2383
mx (0.5, 3)                   @noisy det331 det549 det872 det1927
mzz (0, 4) (0.5, 4)           @noisy det1903 det2223
mz (0.5, 4.5)                 @noisy det858 det2223
mx (0.5, 5)                   @noisy det572 det585 det1461 det1505
mzz (0.5, 6) (0, 6)           @noisy det472 det1024
mz (0.5, 6.5)                 @noisy det966 det1024
mx (0.5, 7)                   @noisy det161 det1135 det1271 det1394
mzz (0, 8) (0.5, 8)           @noisy det206 det373
mz (0.5, 8.5)                 @noisy det373 det932
mx (0.5, 9)                   @noisy det146 det838 det1086 det2042
mzz (1, 1) (1.5, 1)           @noisy det815 det1516
mz (1.5, 1.5)                 @noisy det965 det1516
mx (1.5, 2)                   @noisy det822 det1734 det1927 det2301
mzz (1, 3) (1.5, 3)           @noisy det1642 det2471
mz (1.5, 3.5)                 @noisy det887 det2471
mx (1.5, 4)                   @noisy det549 det585 det1251 det2142
mzz (1.5, 5) (1, 5)           @noisy det797 det1610
mz (1.5, 5.5)                 @noisy det797 det860
mx (1.5, 6)                   @noisy det645 det1394 det1461 det1994
mzz (1, 7) (1.5, 7)           @noisy det1253 det2489
mz (1.5, 7.5)                 @noisy det990 det1253
mx (1.5, 8)                   @noisy det146 det161 det956 det2441
mzz (1, 9) (1.5, 9)           @noisy det1266 det2470
mz (1.5, 9.5)                 @noisy det941 det1266
mx (1.5, 0)                   @noisy det481 det838 det1432 det1864
mzz (2, 0) (2.5, 0)           @noisy det564 det2260
mz (2.5, 0.5)                 @noisy det564 det845
mx (2.5, 1)                   @noisy det481 det537 det1734 det2144
mzz (2.5, 2) (2, 2)           @noisy det1552 det1901
mz (2.5, 2.5)                 @noisy det893 det1901
mx (2.5, 3)                   @noisy det822 det1852 det1896 det2142
mzz (2, 4) (2.5, 4)           @noisy det143 det782
mz (2.5, 4.5)                 @noisy det782 det910
mx (2.5, 5)                   @noisy det1095 det1251 det1458 det1994
mzz (2, 6) (2.5, 6)           @noisy det561 det2117
mz (2.5, 6.5)                 @noisy det862 det2117
mx (2.5, 7)                   @noisy det645 det956 det1695 det1935
mzz (2.5, 8) (2, 8)           @noisy det17 det1691
mz (2.5, 8.5)                 @noisy det955 det1691
mx (2.5, 9)                   @noisy det112 det1432 det2152 det2441
mzz (3, 1) (3.5, 1)           @noisy det832 det1580
mz (3.5, 1.5)                 @noisy det832 det837
mx (3.5, 2)                   @noisy det537 det624 det1896 det2130
mzz (3, 3) (3.5, 3)           @noisy det166 det1659
mz (3.5, 3.5)                 @noisy det166 det992
mx (3.5, 4)                   @noisy det288 det1072 det1458 det1852
mzz (3.5, 5) (3, 5)           @noisy det597 det763
mz (3.5, 5.5)                 @noisy det597 det1000
mx (3.5, 6)                   @noisy det1095 det1695 det2061 det2200
mzz (3, 7) (3.5, 7)           @noisy det964 det1637
mz (3.5, 7.5)                 @noisy det942 det1637
mx (3.5, 8)                   @noisy det712 det857 det1935 det2152
mzz (3, 9) (3.5, 9)           @noisy det376 det608
mz (3.5, 9.5)                 @noisy det376 det950
mx (3.5, 0)                   @noisy det112 det1846 det2144 det2351
mzz (4, 0) (4.5, 0)           @noisy det1210 det1644
mz (4.5, 0.5)                 @noisy det983 det1644
mx (4.5, 1)                   @noisy det624 det731 det899 det2351
mzz (4.5, 2) (4, 2)           @noisy det619 det1974
mz (4.5, 2.5)                 @noisy det820 det1974
mx (4.5, 3)                   @noisy det1072 det1310 det1320 det2130
mzz (4, 4) (4.5, 4)           @noisy det1154 det1568
mz (4.5, 4.5)                 @noisy det828 det1568
mx (4.5, 5)                   @noisy det288 det1045 det2061 det2259
mzz (4, 6) (4.5, 6)           @noisy det103 det635
mz (4.5, 6.5)                 @noisy det635 det937
mx (4.5, 7)                   @noisy det151 det712 det2200 det2321
mzz (4.5, 8) (4, 8)           @noisy det912 det2445
mz (4.5, 8.5)                 @noisy det912 det972
mx (4.5, 9)                   @noisy det857 det1020 det1409 det1846
mzz (5.5, 1) (5, 1)           @noisy det1109 det2242
mz (5.5, 1.5)                 @noisy det962 det2242
mx (5.5, 2)                   @noisy det731 det1320 det1639 det2318
mzz (5, 3) (5.5, 3)           @noisy det260 det884
mz (5.5, 3.5)                 @noisy det260 det961
mx (5.5, 4)                   @noisy det383 det1014 det1310 det2259
mzz (5, 5) (5.5, 5)           @noisy det327 det2386
mz (5.5, 5.5)                 @noisy det891 det2386
mx (5.5, 6)                   @noisy det36 det151 det1045 det2190
mzz (5.5, 7) (5, 7)           @noisy det1444 det2319
mz (5.5, 7.5)                 @noisy det925 det2319
mx (5.5, 8)                   @noisy det254 det650 det1409 det2321
mzz (5, 9) (5.5, 9)           @noisy det844 det1425
mz (5.5, 9.5)                 @noisy det809 det844
mx (5.5, 0)                   @noisy det13 det856 det899 det1020
mzz (6.5, 0) (6, 0)           @noisy det1406 det1557
mz (6.5, 0.5)                 @noisy det814 det1557
mx (6.5, 1)                   @noisy det13 det1811 det1913 det2318
mzz (6, 2) (6.5, 2)           @noisy det1071 det1717
mz (6.5, 2.5)                 @noisy det870 det1717
mx (6.5, 3)                   @noisy det371 det383 det488 det1639
mzz (6, 4) (6.5, 4)           @noisy det1299 det2150
mz (6.5, 4.5)                 @noisy det987 det1299
mx (6.5, 5)                   @noisy det36 det1011 det1014 det2422
mzz (6, 6) (6.5, 6)           @noisy det159 det1179
mz (6.5, 6.5)                 @noisy det159 det896
mx (6.5, 7)                   @noisy det650 det1290 det2012 det2190
mzz (6, 8) (6.5, 8)           @noisy det573 det1471
mz (6.5, 8.5)                 @noisy det873 det1471
mx (6.5, 9)                   @noisy det254 det856 det1193 det1541
mzz (7, 1) (7.5, 1)           @noisy det687 det2290
mz (7.5, 1.5)                 @noisy det835 det2290
mx (7.5, 2)                   @noisy det371 det380 det1058 det1811
mzz (7.5, 3) (7, 3)           @noisy det1754 det1933
mz (7.5, 3.5)                 @noisy det991 det1754
mx (7.5, 4)                   @noisy det488 det1341 det2367 det2422
mzz (7, 5) (7.5, 5)           @noisy det1070 det2193
mz (7.5, 5.5)                 @noisy det999 det2193
mx (7.5, 6)                   @noisy det421 det1011 det2012 det2385
mzz (7, 7) (7.5, 7)           @noisy det1035 det1397
mz (7.5, 7.5)                 @noisy det938 det1397
mx (7.5, 8)                   @noisy det142 det259 det1290 det1541
mzz (7, 9) (7.5, 9)           @noisy det283 det2140
mz (7.5, 9.5)                 @noisy det283 det949
mx (7.5, 0)                   @noisy det1193 det1234 det1913 det2391
mzz (8.5, 0) (8, 0)           @noisy det1531 det1664
mz (8.5, 0.5)                 @noisy det903 det1664
mx (8.5, 1)                   @noisy det380 det1606 det2128 det2391
mzz (8, 2) (8.5, 2)           @noisy det2165 det2166
mz (8.5, 2.5)                 @noisy det926 det2165
mx (8.5, 3)                   @noisy det902 det1058 det2367 det2446
mzz (8, 4) (8.5, 4)           @noisy det386 det630
mz (8.5, 4.5)                 @noisy det630 det1013
mx (8.5, 5)                   @noisy det421 det1341 det1388 det2407
mzz (8.5, 6) (8, 6)           @noisy det817 det1854
mz (8.5, 6.5)                 @noisy det817 det847
mx (8.5, 7)                   @noisy det259 det402 det1125 det2385
mzz (8, 8) (8.5, 8)           @noisy det1422 det1887
mz (8.5, 8.5)                 @noisy det931 det1887
mx (8.5, 9)                   @noisy det142 det1234 det2304 det2333
mzz (9, 1) (9.5, 1)           @noisy det53 det352
mz (9.5, 1.5)                 @noisy det53 det960
mx (9.5, 2)                   @noisy det872 det902 det2128 det2271
mzz (9, 3) (9.5, 3)           @noisy det8 det1424
mz (9.5, 3.5)                 @noisy det8 det904
mx (9.5, 4)                   @noisy det331 det1505 det2407 det2446
mzz (9.5, 5) (9, 5)           @noisy det415 det1899
mz (9.5, 5.5)                 @noisy det853 det1899
mx (9.5, 6)                   @noisy det402 det572 det1271 det1388
mzz (9, 7) (9.5, 7)           @noisy det397 det1761
mz (9.5, 7.5)                 @noisy det397 det816
mx (9.5, 8)                   @noisy det1125 det1135 det2042 det2333
mzz (9, 9) (9.5, 9)           @noisy det492 det1042
mz (9.5, 9.5)                 @noisy det928 det1042
mx (9.5, 0)                   @noisy det1074 det1086 det1606 det2304

--------         33
mxx (1, 1.5) (1, 2)           @noisy det2271 det2301
mx (0.5, 1.5)                 @noisy det1411 det2301
mz (0, 1.5)                   @noisy det53 det352 det1830 det2383
mxx (1, 3.5) (1, 4)           @noisy det331 det549
mx (0.5, 3.5)                 @noisy det549 det1333
mz (0, 3.5)                   @noisy det8 det1424 det1696 det2223
mxx (1, 6) (1, 5.5)           @noisy det572 det1461
mx (0.5, 5.5)                 @noisy det1415 det1461
mz (0, 5.5)                   @noisy det415 det1024 det1899 det1903
mxx (1, 7.5) (1, 8)           @noisy det161 det1135
mx (0.5, 7.5)                 @noisy det161 det1421
mz (0, 7.5)                   @noisy det373 det397 det472 det1761
mxx (1, 0) (1, 9.5)           @noisy det838 det1086
mx (0.5, 9.5)                 @noisy det838 det1283
mz (0, 9.5)                   @noisy det206 det492 det1042 det2186
mxx (2, 0.5) (2, 1)           @noisy det481 det1864
mx (1.5, 0.5)                 @noisy det481 det1375
mz (1, 0.5)                   @noisy det1516 det1830 det2186 det2470
mxx (2, 3) (2, 2.5)           @noisy det822 det1927
mx (1.5, 2.5)                 @noisy det822 det1418
mz (1, 2.5)                   @noisy det815 det1696 det2383 det2471
mxx (2, 4.5) (2, 5)           @noisy det585 det1251
mx (1.5, 4.5)                 @noisy det1251 det1282
mz (1, 4.5)                   @noisy det797 det1642 det1903 det2223
mxx (2, 6.5) (2, 7)           @noisy det645 det1394
mx (1.5, 6.5)                 @noisy det645 det1382
mz (1, 6.5)                   @noisy det472 det1024 det1253 det1610
mxx (2, 9) (2, 8.5)           @noisy det146 det2441
mx (1.5, 8.5)                 @noisy det1390 det2441
mz (1, 8.5)                   @noisy det206 det373 det1266 det2489
mxx (3, 1.5) (3, 2)           @noisy det537 det1734
mx (2.5, 1.5)                 @noisy det537 det1301
mz (2, 1.5)                   @noisy det815 det1516 det1901 det2260
mxx (3, 3.5) (3, 4)           @noisy det1852 det2142
mx (2.5, 3.5)                 @noisy det1305 det1852
mz (2, 3.5)                   @noisy det782 det1552 det1642 det2471
mxx (3, 5.5) (3, 6)           @noisy det1095 det1994
mx (2.5, 5.5)                 @noisy det1095 det1377
mz (2, 5.5)                   @noisy det143 det797 det1610 det2117
mxx (3, 7.5) (3, 8)           @noisy det956 det1935
mx (2.5, 7.5)                 @noisy det1434 det1935
mz (2, 7.5)                   @noisy det561 det1253 det1691 det2489
mxx (3, 9.5) (3, 0)           @noisy det112 det1432
mx (2.5, 9.5)                 @noisy det112 det1439
mz (2, 9.5)                   @noisy det17 det564 det1266 det2470
mxx (4, 0.5) (4, 1)           @noisy det2144 det2351
mx (3.5, 0.5)                 @noisy det1308 det2351
mz (3, 0.5)                   @noisy det564 det608 det832 det2260
mxx (4, 2.5) (4, 3)           @noisy det1896 det2130
mx (3.5, 2.5)                 @noisy det1426 det2130
mz (3, 2.5)                   @noisy det166 det1552 det1580 det1901
mxx (4, 4.5) (4, 5)           @noisy det288 det1458
mx (3.5, 4.5)                 @noisy det288 det1441
mz (3, 4.5)                   @noisy det143 det597 det782 det1659
mxx (4, 6.5) (4, 7)           @noisy det1695 det2200
mx (3.5, 6.5)                 @noisy det1312 det2200
mz (3, 6.5)                   @noisy det561 det763 det1637 det2117
mxx (4, 9) (4, 8.5)           @noisy det857 det2152
mx (3.5, 8.5)                 @noisy det857 det1430
mz (3, 8.5)                   @noisy det17 det376 det964 det1691
mxx (5, 1.5) (5, 2)           @noisy det624 det731
mx (4.5, 1.5)                 @noisy det731 det1445
mz (4, 1.5)                   @noisy det832 det1210 det1580 det1974
mxx (5, 3.5) (5, 4)           @noisy det1072 det1310
mx (4.5, 3.5)                 @noisy det1310 det1416
mz (4, 3.5)                   @noisy det166 det619 det1568 det1659
mxx (5, 5.5) (5, 6)           @noisy det1045 det2061
mx (4.5, 5.5)                 @noisy det1045 det1338
mz (4, 5.5)                   @noisy det597 det635 det763 det1154
mxx (5, 7.5) (5, 8)           @noisy det712 det2321
mx (4.5, 7.5)                 @noisy det1294 det2321
mz (4, 7.5)                   @noisy det103 det912 det964 det1637
mxx (5, 9.5) (5, 0)           @noisy det1020 det1846
mx (4.5, 9.5)                 @noisy det1020 det1428
mz (4, 9.5)                   @noisy det376 det608 det1644 det2445
mxx (6, 1) (6, 0.5)           @noisy det13 det899
mx (5.5, 0.5)                 @noisy det13 det1336
mz (5, 0.5)                   @noisy det1210 det1425 det1644 det2242
mxx (6, 2.5) (6, 3)           @noisy det1320 det1639
mx (5.5, 2.5)                 @noisy det1291 det1639
mz (5, 2.5)                   @noisy det260 det619 det1109 det1974
mxx (6, 4.5) (6, 5)           @noisy det1014 det2259
mx (5.5, 4.5)                 @noisy det1014 det1392
mz (5, 4.5)                   @noisy det884 det1154 det1568 det2386
mxx (6, 6.5) (6, 7)           @noisy det151 det2190
mx (5.5, 6.5)                 @noisy det1450 det2190
mz (5, 6.5)                   @noisy det103 det327 det635 det2319
mxx (6, 8.5) (6, 9)           @noisy det254 det1409
mx (5.5, 8.5)                 @noisy det254 det1387
mz (5, 8.5)                   @noisy det844 det912 det1444 det2445
mxx (7, 1.5) (7, 2)           @noisy det1811 det2318
mx (6.5, 1.5)                 @noisy det1448 det1811
mz (6, 1.5)                   @noisy det1109 det1406 det1717 det2242
mxx (7, 4) (7, 3.5)           @noisy det383 det488
mx (6.5, 3.5)                 @noisy det488 det1315
mz (6, 3.5)                   @noisy det260 det884 det1071 det1299
mxx (7, 5.5) (7, 6)           @noisy det36 det1011
mx (6.5, 5.5)                 @noisy det1011 det1443
mz (6, 5.5)                   @noisy det159 det327 det2150 det2386
mxx (7, 7.5) (7, 8)           @noisy det650 det1290
mx (6.5, 7.5)                 @noisy det1290 det1391
mz (6, 7.5)                   @noisy det1179 det1444 det1471 det2319
mxx (7, 9.5) (7, 0)           @noisy det856 det1193
mx (6.5, 9.5)                 @noisy det1193 det1316
mz (6, 9.5)                   @noisy det573 det844 det1425 det1557
mxx (8, 0.5) (8, 1)           @noisy det1913 det2391
mx (7.5, 0.5)                 @noisy det1427 det2391
mz (7, 0.5)                   @noisy det1406 det1557 det2140 det2290
mxx (8, 2.5) (8, 3)           @noisy det371 det1058
mx (7.5, 2.5)                 @noisy det1058 det1365
mz (7, 2.5)                   @noisy det687 det1071 det1717 det1754
mxx (8, 4.5) (8, 5)           @noisy det1341 det2422
mx (7.5, 4.5)                 @noisy det1341 det1431
mz (7, 4.5)                   @noisy det1299 det1933 det2150 det2193
mxx (8, 7) (8, 6.5)           @noisy det2012 det2385
mx (7.5, 6.5)                 @noisy det1453 det2385
mz (7, 6.5)                   @noisy det159 det1070 det1179 det1397
mxx (8, 8.5) (8, 9)           @noisy det142 det1541
mx (7.5, 8.5)                 @noisy det142 det1446
mz (7, 8.5)                   @noisy det283 det573 det1035 det1471
mxx (9, 1.5) (9, 2)           @noisy det380 det2128
mx (8.5, 1.5)                 @noisy det1401 det2128
mz (8, 1.5)                   @noisy det687 det1531 det2165 det2290
mxx (9, 3.5) (9, 4)           @noisy det2367 det2446
mx (8.5, 3.5)                 @noisy det1408 det2446
mz (8, 3.5)                   @noisy det630 det1754 det1933 det2166
mxx (9, 5.5) (9, 6)           @noisy det421 det1388
mx (8.5, 5.5)                 @noisy det1346 det1388
mz (8, 5.5)                   @noisy det386 det817 det1070 det2193
mxx (9, 7.5) (9, 8)           @noisy det259 det1125
mx (8.5, 7.5)                 @noisy det1125 det1350
mz (8, 7.5)                   @noisy det1035 det1397 det1854 det1887
mxx (9, 0) (9, 9.5)           @noisy det1234 det2304
mx (8.5, 9.5)                 @noisy det1433 det2304
mz (8, 9.5)                   @noisy det283 det1422 det1664 det2140
mxx (0, 1) (0, 0.5)           @noisy det1074 det1606
mx (9.5, 0.5)                 @noisy det1074 det1400
mz (9, 0.5)                   @noisy det53 det492 det1531 det1664
mxx (0, 2.5) (0, 3)           @noisy det872 det902
mx (9.5, 2.5)                 @noisy det872 det1402
mz (9, 2.5)                   @noisy det8 det352 det2165 det2166
mxx (0, 4.5) (0, 5)           @noisy det1505 det2407
mx (9.5, 4.5)                 @noisy det1296 det1505
mz (9, 4.5)                   @noisy det386 det630 det1424 det1899
mxx (0, 7) (0, 6.5)           @noisy det402 det1271
mx (9.5, 6.5)                 @noisy det1271 det1404
mz (9, 6.5)                   @noisy det397 det415 det817 det1854
mxx (0, 8.5) (0, 9)           @noisy det2042 det2333
mx (9.5, 8.5)                 @noisy det1314 det2042
mz (9, 8.5)                   @noisy det1042 det1422 det1761 det1887
mxx (0.5, 0.5) (0.5, 0)       @noisy det1606 det1864
mzz (1, 1) (0.5, 1)           @noisy det1830 det2186
mxx (0.5, 2.5) (0.5, 2)       @noisy det902 det1927
mzz (1, 3) (0.5, 3)           @noisy det1696 det2383
mxx (0.5, 4.5) (0.5, 4)       @noisy det585 det2407
mzz (0.5, 5) (1, 5)           @noisy det1903 det2223
mxx (0.5, 6.5) (0.5, 6)       @noisy det402 det1394
mzz (1, 7) (0.5, 7)           @noisy det472 det1024
mxx (0.5, 8.5) (0.5, 8)       @noisy det146 det2333
mzz (1, 9) (0.5, 9)           @noisy det206 det373
mxx (1.5, 1.5) (1.5, 1)       @noisy det1734 det2271
mzz (1.5, 2) (2, 2)           @noisy det815 det1516
mxx (1.5, 3.5) (1.5, 3)       @noisy det331 det2142
mzz (1.5, 4) (2, 4)           @noisy det1642 det2471
mxx (1.5, 5) (1.5, 5.5)       @noisy det572 det1994
mzz (1.5, 6) (2, 6)           @noisy det797 det1610
mxx (1.5, 7.5) (1.5, 7)       @noisy det956 det1135
mzz (1.5, 8) (2, 8)           @noisy det1253 det2489
mxx (1.5, 9.5) (1.5, 9)       @noisy det1086 det1432
mzz (1.5, 0) (2, 0)           @noisy det1266 det2470
mxx (2.5, 0.5) (2.5, 0)       @noisy det1864 det2144
mzz (3, 1) (2.5, 1)           @noisy det564 det2260
mxx (2.5, 2) (2.5, 2.5)       @noisy det1896 det1927
mzz (2.5, 3) (3, 3)           @noisy det1552 det1901
mxx (2.5, 4) (2.5, 4.5)       @noisy det585 det1458
mzz (2.5, 5) (3, 5)           @noisy det143 det782
mxx (2.5, 6.5) (2.5, 6)       @noisy det1394 det1695
mzz (2.5, 7) (3, 7)           @noisy det561 det2117
mxx (2.5, 8) (2.5, 8.5)       @noisy det146 det2152
mzz (2.5, 9) (3, 9)           @noisy det17 det1691
mxx (3.5, 1) (3.5, 1.5)       @noisy det624 det1734
mzz (3.5, 2) (4, 2)           @noisy det832 det1580
mxx (3.5, 3) (3.5, 3.5)       @noisy det1072 det2142
mzz (4, 4) (3.5, 4)           @noisy det166 det1659
mxx (3.5, 5) (3.5, 5.5)       @noisy det1994 det2061
mzz (3.5, 6) (4, 6)           @noisy det597 det763
mxx (3.5, 7) (3.5, 7.5)       @noisy det712 det956
mzz (3.5, 8) (4, 8)           @noisy det964 det1637
mxx (3.5, 9) (3.5, 9.5)       @noisy det1432 det1846
mzz (3.5, 0) (4, 0)           @noisy det376 det608
mxx (4.5, 0.5) (4.5, 0)       @noisy det899 det2144
mzz (5, 1) (4.5, 1)           @noisy det1210 det1644
mxx (4.5, 2) (4.5, 2.5)       @noisy det1320 det1896
mzz (5, 3) (4.5, 3)           @noisy det619 det1974
mxx (4.5, 4.5) (4.5, 4)       @noisy det1458 det2259
mzz (5, 5) (4.5, 5)           @noisy det1154 det1568
mxx (4.5, 6.5) (4.5, 6)       @noisy det151 det1695
mzz (5, 7) (4.5, 7)           @noisy det103 det635
mxx (4.5, 8) (4.5, 8.5)       @noisy det1409 det2152
mzz (5, 9) (4.5, 9)           @noisy det912 det2445
mxx (5.5, 1) (5.5, 1.5)       @noisy det624 det2318
mzz (5.5, 2) (6, 2)           @noisy det1109 det2242
mxx (5.5, 3) (5.5, 3.5)       @noisy det383 det1072
mzz (5.5, 4) (6, 4)           @noisy det260 det884
mxx (5.5, 5.5) (5.5, 5)       @noisy det36 det2061
mzz (6, 6) (5.5, 6)           @noisy det327 det2386
mxx (5.5, 7) (5.5, 7.5)       @noisy det650 det712
mzz (5.5, 8) (6, 8)           @noisy det1444 det2319
mxx (5.5, 9) (5.5, 9.5)       @noisy det856 det1846
mzz (5.5, 0) (6, 0)           @noisy det844 det1425
mxx (6.5, 0) (6.5, 0.5)       @noisy det899 det1913
mzz (6.5, 1) (7, 1)           @noisy det1406 det1557
mxx (6.5, 2.5) (6.5, 2)       @noisy det371 det1320
mzz (6.5, 3) (7, 3)           @noisy det1071 det1717
mxx (6.5, 4.5) (6.5, 4)       @noisy det2259 det2422
mzz (6.5, 5) (7, 5)           @noisy det1299 det2150
mxx (6.5, 6) (6.5, 6.5)       @noisy det151 det2012
mzz (6.5, 7) (7, 7)           @noisy det159 det1179
mxx (6.5, 8.5) (6.5, 8)       @noisy det1409 det1541
mzz (7, 9) (6.5, 9)           @noisy det573 det1471
mxx (7.5, 1.5) (7.5, 1)       @noisy det380 det2318
mzz (7.5, 2) (8, 2)           @noisy det687 det2290
mxx (7.5, 3) (7.5, 3.5)       @noisy det383 det2367
mzz (7.5, 4) (8, 4)           @noisy det1754 det1933
mxx (7.5, 5) (7.5, 5.5)       @noisy det36 det421
mzz (7.5, 6) (8, 6)           @noisy det1070 det2193
mxx (7.5, 7.5) (7.5, 7)       @noisy det259 det650
mzz (7.5, 8) (8, 8)           @noisy det1035 det1397
mxx (7.5, 9.5) (7.5, 9)       @noisy det856 det1234
mzz (7.5, 0) (8, 0)           @noisy det283 det2140
mxx (8.5, 0) (8.5, 0.5)       @noisy det1606 det1913
mzz (8.5, 1) (9, 1)           @noisy det1531 det1664
mxx (8.5, 2.5) (8.5, 2)       @noisy det371 det902
mzz (8.5, 3) (9, 3)           @noisy det2165 det2166
mxx (8.5, 4.5) (8.5, 4)       @noisy det2407 det2422
mzz (9, 5) (8.5, 5)           @noisy det386 det630
mxx (8.5, 6) (8.5, 6.5)       @noisy det402 det2012
mzz (8.5, 7) (9, 7)           @noisy det817 det1854
mxx (8.5, 8.5) (8.5, 8)       @noisy det1541 det2333
mzz (8.5, 9) (9, 9)           @noisy det1422 det1887
mxx (9.5, 1.5) (9.5, 1)       @noisy det380 det2271
mzz (0, 2) (9.5, 2)           @noisy det53 det352
mxx (9.5, 3.5) (9.5, 3)       @noisy det331 det2367
mzz (9.5, 4) (0, 4)           @noisy det8 det1424
mxx (9.5, 5) (9.5, 5.5)       @noisy det421 det572
mzz (9.5, 6) (0, 6)           @noisy det415 det1899
mxx (9.5, 7) (9.5, 7.5)       @noisy det259 det1135
mzz (0, 8) (9.5, 8)           @noisy det397 det1761
mxx (9.5, 9.5) (9.5, 9)       @noisy det1086 det1234
mzz (9.5, 0) (0, 0)           @noisy det492 det1042

--------         34
mxx (0, 1.5) (0, 2)           @noisy det1766 det2271
mx (0.5, 1.5)                 @noisy det1411 det1766
mz (1, 1.5)                   @noisy det815 det1516 det1696 det2186
mxx (0, 3.5) (0, 4)           @noisy det331 det536
mx (0.5, 3.5)                 @noisy det536 det1333
mz (1, 3.5)                   @noisy det1642 det1903 det2383 det2471
mxx (0, 5.5) (0, 6)           @noisy det572 det767
mx (0.5, 5.5)                 @noisy det767 det1415
mz (1, 5.5)                   @noisy det472 det797 det1610 det2223
mxx (0, 7.5) (0, 8)           @noisy det1135 det1160
mx (0.5, 7.5)                 @noisy det1160 det1421
mz (1, 7.5)                   @noisy det206 det1024 det1253 det2489
mxx (0, 9.5) (0, 0)           @noisy det1086 det1997
mx (0.5, 9.5)                 @noisy det1283 det1997
mz (1, 9.5)                   @noisy det373 det1266 det1830 det2470
mxx (1, 0.5) (1, 1)           @noisy det418 det1864
mx (1.5, 0.5)                 @noisy det418 det1375
mz (2, 0.5)                   @noisy det564 det815 det1266 det2260
mxx (1, 2.5) (1, 3)           @noisy det92 det1927
mx (1.5, 2.5)                 @noisy det92 det1418
mz (2, 2.5)                   @noisy det1516 det1552 det1642 det1901
mxx (1, 4.5) (1, 5)           @noisy det547 det585
mx (1.5, 4.5)                 @noisy det547 det1282
mz (2, 4.5)                   @noisy det143 det782 det1610 det2471
mxx (1, 6.5) (1, 7)           @noisy det540 det1394
mx (1.5, 6.5)                 @noisy det540 det1382
mz (2, 6.5)                   @noisy det561 det797 det2117 det2489
mxx (1, 8.5) (1, 9)           @noisy det146 det1393
mx (1.5, 8.5)                 @noisy det1390 det1393
mz (2, 8.5)                   @noisy det17 det1253 det1691 det2470
mxx (2, 1.5) (2, 2)           @noisy det679 det1734
mx (2.5, 1.5)                 @noisy det679 det1301
mz (3, 1.5)                   @noisy det564 det832 det1552 det1580
mxx (2, 3.5) (2, 4)           @noisy det803 det2142
mx (2.5, 3.5)                 @noisy det803 det1305
mz (3, 3.5)                   @noisy det143 det166 det1659 det1901
mxx (2, 5.5) (2, 6)           @noisy det1150 det1994
mx (2.5, 5.5)                 @noisy det1150 det1377
mz (3, 5.5)                   @noisy det561 det597 det763 det782
mxx (2, 7.5) (2, 8)           @noisy det956 det1604
mx (2.5, 7.5)                 @noisy det1434 det1604
mz (3, 7.5)                   @noisy det17 det964 det1637 det2117
mxx (2, 9.5) (2, 0)           @noisy det1432 det1662
mx (2.5, 9.5)                 @noisy det1439 det1662
mz (3, 9.5)                   @noisy det376 det608 det1691 det2260
mxx (3, 1) (3, 0.5)           @noisy det855 det2144
mx (3.5, 0.5)                 @noisy det855 det1308
mz (4, 0.5)                   @noisy det376 det1210 det1580 det1644
mxx (3, 2.5) (3, 3)           @noisy det1896 det2149
mx (3.5, 2.5)                 @noisy det1426 det2149
mz (4, 2.5)                   @noisy det619 det832 det1659 det1974
mxx (3, 4.5) (3, 5)           @noisy det1458 det2168
mx (3.5, 4.5)                 @noisy det1441 det2168
mz (4, 4.5)                   @noisy det166 det763 det1154 det1568
mxx (3, 7) (3, 6.5)           @noisy det864 det1695
mx (3.5, 6.5)                 @noisy det864 det1312
mz (4, 6.5)                   @noisy det103 det597 det635 det964
mxx (3, 8.5) (3, 9)           @noisy det700 det2152
mx (3.5, 8.5)                 @noisy det700 det1430
mz (4, 8.5)                   @noisy det608 det912 det1637 det2445
mxx (4, 1.5) (4, 2)           @noisy det191 det624
mx (4.5, 1.5)                 @noisy det191 det1445
mz (5, 1.5)                   @noisy det619 det1109 det1644 det2242
mxx (4, 4) (4, 3.5)           @noisy det682 det1072
mx (4.5, 3.5)                 @noisy det682 det1416
mz (5, 3.5)                   @noisy det260 det884 det1154 det1974
mxx (4, 5.5) (4, 6)           @noisy det963 det2061
mx (4.5, 5.5)                 @noisy det963 det1338
mz (5, 5.5)                   @noisy det103 det327 det1568 det2386
mxx (4, 7.5) (4, 8)           @noisy det57 det712
mx (4.5, 7.5)                 @noisy det57 det1294
mz (5, 7.5)                   @noisy det635 det1444 det2319 det2445
mxx (4, 9.5) (4, 0)           @noisy det1846 det2311
mx (4.5, 9.5)                 @noisy det1428 det2311
mz (5, 9.5)                   @noisy det844 det912 det1210 det1425
mxx (5, 0.5) (5, 1)           @noisy det722 det899
mx (5.5, 0.5)                 @noisy det722 det1336
mz (6, 0.5)                   @noisy det844 det1109 det1406 det1557
mxx (5, 3) (5, 2.5)           @noisy det1320 det1462
mx (5.5, 2.5)                 @noisy det1291 det1462
mz (6, 2.5)                   @noisy det884 det1071 det1717 det2242
mxx (5, 4.5) (5, 5)           @noisy det64 det2259
mx (5.5, 4.5)                 @noisy det64 det1392
mz (6, 4.5)                   @noisy det260 det327 det1299 det2150
mxx (5, 6.5) (5, 7)           @noisy det151 det728
mx (5.5, 6.5)                 @noisy det728 det1450
mz (6, 6.5)                   @noisy det159 det1179 det1444 det2386
mxx (5, 9) (5, 8.5)           @noisy det1172 det1409
mx (5.5, 8.5)                 @noisy det1172 det1387
mz (6, 8.5)                   @noisy det573 det1425 det1471 det2319
mxx (6, 1.5) (6, 2)           @noisy det531 det2318
mx (6.5, 1.5)                 @noisy det531 det1448
mz (7, 1.5)                   @noisy det687 det1071 det1557 det2290
mxx (6, 3.5) (6, 4)           @noisy det383 det1142
mx (6.5, 3.5)                 @noisy det1142 det1315
mz (7, 3.5)                   @noisy det1717 det1754 det1933 det2150
mxx (6, 6) (6, 5.5)           @noisy det36 det1112
mx (6.5, 5.5)                 @noisy det1112 det1443
mz (7, 5.5)                   @noisy det1070 det1179 det1299 det2193
mxx (6, 7.5) (6, 8)           @noisy det650 det790
mx (6.5, 7.5)                 @noisy det790 det1391
mz (7, 7.5)                   @noisy det159 det573 det1035 det1397
mxx (6, 9.5) (6, 0)           @noisy det856 det1703
mx (6.5, 9.5)                 @noisy det1316 det1703
mz (7, 9.5)                   @noisy det283 det1406 det1471 det2140
mxx (7, 0.5) (7, 1)           @noisy det616 det1913
mx (7.5, 0.5)                 @noisy det616 det1427
mz (8, 0.5)                   @noisy det283 det687 det1531 det1664
mxx (7, 2.5) (7, 3)           @noisy det371 det1137
mx (7.5, 2.5)                 @noisy det1137 det1365
mz (8, 2.5)                   @noisy det1933 det2165 det2166 det2290
mxx (7, 4.5) (7, 5)           @noisy det1399 det2422
mx (7.5, 4.5)                 @noisy det1399 det1431
mz (8, 4.5)                   @noisy det386 det630 det1070 det1754
mxx (7, 6.5) (7, 7)           @noisy det801 det2012
mx (7.5, 6.5)                 @noisy det801 det1453
mz (8, 6.5)                   @noisy det817 det1035 det1854 det2193
mxx (7, 9) (7, 8.5)           @noisy det250 det1541
mx (7.5, 8.5)                 @noisy det250 det1446
mz (8, 8.5)                   @noisy det1397 det1422 det1887 det2140
mxx (8, 2) (8, 1.5)           @noisy det380 det2277
mx (8.5, 1.5)                 @noisy det1401 det2277
mz (9, 1.5)                   @noisy det53 det352 det1664 det2166
mxx (8, 3.5) (8, 4)           @noisy det1821 det2367
mx (8.5, 3.5)                 @noisy det1408 det1821
mz (9, 3.5)                   @noisy det8 det386 det1424 det2165
mxx (8, 5.5) (8, 6)           @noisy det421 det1612
mx (8.5, 5.5)                 @noisy det1346 det1612
mz (9, 5.5)                   @noisy det415 det630 det1854 det1899
mxx (8, 7.5) (8, 8)           @noisy det259 det2189
mx (8.5, 7.5)                 @noisy det1350 det2189
mz (9, 7.5)                   @noisy det397 det817 det1422 det1761
mxx (8, 9.5) (8, 0)           @noisy det1234 det1649
mx (8.5, 9.5)                 @noisy det1433 det1649
mz (9, 9.5)                   @noisy det492 det1042 det1531 det1887
mxx (9, 0.5) (9, 1)           @noisy det1119 det1606
mx (9.5, 0.5)                 @noisy det1119 det1400
mz (0, 0.5)                   @noisy det352 det1042 det1830 det2186
mxx (9, 2.5) (9, 3)           @noisy det902 det2018
mx (9.5, 2.5)                 @noisy det1402 det2018
mz (0, 2.5)                   @noisy det53 det1424 det1696 det2383
mxx (9, 5) (9, 4.5)           @noisy det881 det2407
mx (9.5, 4.5)                 @noisy det881 det1296
mz (0, 4.5)                   @noisy det8 det415 det1903 det2223
mxx (9, 6.5) (9, 7)           @noisy det402 det578
mx (9.5, 6.5)                 @noisy det578 det1404
mz (0, 6.5)                   @noisy det472 det1024 det1761 det1899
mxx (9, 8.5) (9, 9)           @noisy det1281 det2333
mx (9.5, 8.5)                 @noisy det1281 det1314
mz (0, 8.5)                   @noisy det206 det373 det397 det492
mxx (0.5, 0.5) (0.5, 1)       @noisy det1606 det1864
mzz (1, 0) (0.5, 0)           @noisy det1830 det2186
mxx (0.5, 2.5) (0.5, 3)       @noisy det902 det1927
mzz (1, 2) (0.5, 2)           @noisy det1696 det2383
mxx (0.5, 5) (0.5, 4.5)       @noisy det585 det2407
mzz (1, 4) (0.5, 4)           @noisy det1903 det2223
mxx (0.5, 6.5) (0.5, 7)       @noisy det402 det1394
mzz (0.5, 6) (1, 6)           @noisy det472 det1024
mxx (0.5, 8.5) (0.5, 9)       @noisy det146 det2333
mzz (1, 8) (0.5, 8)           @noisy det206 det373
mxx (1.5, 1.5) (1.5, 2)       @noisy det1734 det2271
mzz (1.5, 1) (2, 1)           @noisy det815 det1516
mxx (1.5, 4) (1.5, 3.5)       @noisy det331 det2142
mzz (2, 3) (1.5, 3)           @noisy det1642 det2471
mxx (1.5, 5.5) (1.5, 6)       @noisy det572 det1994
mzz (1.5, 5) (2, 5)           @noisy det797 det1610
mxx (1.5, 7.5) (1.5, 8)       @noisy det956 det1135
mzz (1.5, 7) (2, 7)           @noisy det1253 det2489
mxx (1.5, 0) (1.5, 9.5)       @noisy det1086 det1432
mzz (2, 9) (1.5, 9)           @noisy det1266 det2470
mxx (2.5, 0.5) (2.5, 1)       @noisy det1864 det2144
mzz (2.5, 0) (3, 0)           @noisy det564 det2260
mxx (2.5, 2.5) (2.5, 3)       @noisy det1896 det1927
mzz (2.5, 2) (3, 2)           @noisy det1552 det1901
mxx (2.5, 4.5) (2.5, 5)       @noisy det585 det1458
mzz (2.5, 4) (3, 4)           @noisy det143 det782
mxx (2.5, 7) (2.5, 6.5)       @noisy det1394 det1695
mzz (3, 6) (2.5, 6)           @noisy det561 det2117
mxx (2.5, 8.5) (2.5, 9)       @noisy det146 det2152
mzz (2.5, 8) (3, 8)           @noisy det17 det1691
mxx (3.5, 1.5) (3.5, 2)       @noisy det624 det1734
mzz (3.5, 1) (4, 1)           @noisy det832 det1580
mxx (3.5, 3.5) (3.5, 4)       @noisy det1072 det2142
mzz (3.5, 3) (4, 3)           @noisy det166 det1659
mxx (3.5, 5.5) (3.5, 6)       @noisy det1994 det2061
mzz (3.5, 5) (4, 5)           @noisy det597 det763
mxx (3.5, 7.5) (3.5, 8)       @noisy det712 det956
mzz (3.5, 7) (4, 7)           @noisy det964 det1637
mxx (3.5, 0) (3.5, 9.5)       @noisy det1432 det1846
mzz (4, 9) (3.5, 9)           @noisy det376 det608
mxx (4.5, 0.5) (4.5, 1)       @noisy det899 det2144
mzz (5, 0) (4.5, 0)           @noisy det1210 det1644
mxx (4.5, 2.5) (4.5, 3)       @noisy det1320 det1896
mzz (4.5, 2) (5, 2)           @noisy det619 det1974
mxx (4.5, 4.5) (4.5, 5)       @noisy det1458 det2259
mzz (5, 4) (4.5, 4)           @noisy det1154 det1568
mxx (4.5, 6.5) (4.5, 7)       @noisy det151 det1695
mzz (5, 6) (4.5, 6)           @noisy det103 det635
mxx (4.5, 8.5) (4.5, 9)       @noisy det1409 det2152
mzz (4.5, 8) (5, 8)           @noisy det912 det2445
mxx (5.5, 1.5) (5.5, 2)       @noisy det624 det2318
mzz (5.5, 1) (6, 1)           @noisy det1109 det2242
mxx (5.5, 3.5) (5.5, 4)       @noisy det383 det1072
mzz (5.5, 3) (6, 3)           @noisy det260 det884
mxx (5.5, 5.5) (5.5, 6)       @noisy det36 det2061
mzz (5.5, 5) (6, 5)           @noisy det327 det2386
mxx (5.5, 7.5) (5.5, 8)       @noisy det650 det712
mzz (5.5, 7) (6, 7)           @noisy det1444 det2319
mxx (5.5, 9.5) (5.5, 0)       @noisy det856 det1846
mzz (5.5, 9) (6, 9)           @noisy det844 det1425
mxx (6.5, 0.5) (6.5, 1)       @noisy det899 det1913
mzz (6.5, 0) (7, 0)           @noisy det1406 det1557
mxx (6.5, 2.5) (6.5, 3)       @noisy det371 det1320
mzz (6.5, 2) (7, 2)           @noisy det1071 det1717
mxx (6.5, 5) (6.5, 4.5)       @noisy det2259 det2422
mzz (7, 4) (6.5, 4)           @noisy det1299 det2150
mxx (6.5, 6.5) (6.5, 7)       @noisy det151 det2012
mzz (6.5, 6) (7, 6)           @noisy det159 det1179
mxx (6.5, 8.5) (6.5, 9)       @noisy det1409 det1541
mzz (6.5, 8) (7, 8)           @noisy det573 det1471
mxx (7.5, 2) (7.5, 1.5)       @noisy det380 det2318
mzz (7.5, 1) (8, 1)           @noisy det687 det2290
mxx (7.5, 3.5) (7.5, 4)       @noisy det383 det2367
mzz (7.5, 3) (8, 3)           @noisy det1754 det1933
mxx (7.5, 5.5) (7.5, 6)       @noisy det36 det421
mzz (7.5, 5) (8, 5)           @noisy det1070 det2193
mxx (7.5, 8) (7.5, 7.5)       @noisy det259 det650
mzz (8, 7) (7.5, 7)           @noisy det1035 det1397
mxx (7.5, 9.5) (7.5, 0)       @noisy det856 det1234
mzz (7.5, 9) (8, 9)           @noisy det283 det2140
mxx (8.5, 0.5) (8.5, 1)       @noisy det1606 det1913
mzz (8.5, 0) (9, 0)           @noisy det1531 det1664
mxx (8.5, 2.5) (8.5, 3)       @noisy det371 det902
mzz (8.5, 2) (9, 2)           @noisy det2165 det2166
mxx (8.5, 4.5) (8.5, 5)       @noisy det2407 det2422
mzz (8.5, 4) (9, 4)           @noisy det386 det630
mxx (8.5, 6.5) (8.5, 7)       @noisy det402 det2012
mzz (8.5, 6) (9, 6)           @noisy det817 det1854
mxx (8.5, 8.5) (8.5, 9)       @noisy det1541 det2333
mzz (8.5, 8) (9, 8)           @noisy det1422 det1887
mxx (9.5, 1.5) (9.5, 2)       @noisy det380 det2271
mzz (0, 1) (9.5, 1)           @noisy det53 det352
mxx (9.5, 4) (9.5, 3.5)       @noisy det331 det2367
mzz (0, 3) (9.5, 3)           @noisy det8 det1424
mxx (9.5, 5.5) (9.5, 6)       @noisy det421 det572
mzz (9.5, 5) (0, 5)           @noisy det415 det1899
mxx (9.5, 7.5) (9.5, 8)       @noisy det259 det1135
mzz (0, 7) (9.5, 7)           @noisy det397 det1761
mxx (9.5, 0) (9.5, 9.5)       @noisy det1086 det1234
mzz (0, 9) (9.5, 9)           @noisy det492 det1042

--------         35
mzz (0, 1.5) (0.5, 1.5)       @noisy det2186 det2383
mxx (1, 1) (1, 1.5)           @noisy det1766 det2271
mzz (0, 3.5) (0.5, 3.5)       @noisy det2223 det2383
mxx (1, 3) (1, 3.5)           @noisy det331 det536
mzz (0.5, 5.5) (0, 5.5)       @noisy det1024 det2223
mxx (1, 5) (1, 5.5)           @noisy det572 det767
mzz (0, 7.5) (0.5, 7.5)       @noisy det373 det1024
mxx (1, 7.5) (1, 7)           @noisy det1135 det1160
mzz (0, 9.5) (0.5, 9.5)       @noisy det373 det2186
mxx (1, 9) (1, 9.5)           @noisy det1086 det1997
mzz (1, 0.5) (1.5, 0.5)       @noisy det1266 det1516
mxx (2, 0) (2, 0.5)           @noisy det418 det1864
mzz (1, 2.5) (1.5, 2.5)       @noisy det1516 det2471
mxx (2, 2) (2, 2.5)           @noisy det92 det1927
mzz (1.5, 4.5) (1, 4.5)       @noisy det797 det2471
mxx (2, 4.5) (2, 4)           @noisy det547 det585
mzz (1, 6.5) (1.5, 6.5)       @noisy det797 det1253
mxx (2, 6.5) (2, 6)           @noisy det540 det1394
mzz (1, 8.5) (1.5, 8.5)       @noisy det1253 det1266
mxx (2, 8) (2, 8.5)           @noisy det146 det1393
mzz (2, 1.5) (2.5, 1.5)       @noisy det564 det1901
mxx (3, 1.5) (3, 1)           @noisy det679 det1734
mzz (2, 3.5) (2.5, 3.5)       @noisy det782 det1901
mxx (3, 3.5) (3, 3)           @noisy det803 det2142
mzz (2, 5.5) (2.5, 5.5)       @noisy det782 det2117
mxx (3, 5) (3, 5.5)           @noisy det1150 det1994
mzz (2.5, 7.5) (2, 7.5)       @noisy det1691 det2117
mxx (3, 7.5) (3, 7)           @noisy det956 det1604
mzz (2, 9.5) (2.5, 9.5)       @noisy det564 det1691
mxx (3, 9.5) (3, 9)           @noisy det1432 det1662
mzz (3.5, 0.5) (3, 0.5)       @noisy det376 det832
mxx (4, 0) (4, 0.5)           @noisy det855 det2144
mzz (3, 2.5) (3.5, 2.5)       @noisy det166 det832
mxx (4, 2) (4, 2.5)           @noisy det1896 det2149
mzz (3, 4.5) (3.5, 4.5)       @noisy det166 det597
mxx (4, 4.5) (4, 4)           @noisy det1458 det2168
mzz (3.5, 6.5) (3, 6.5)       @noisy det597 det1637
mxx (4, 6) (4, 6.5)           @noisy det864 det1695
mzz (3, 8.5) (3.5, 8.5)       @noisy det376 det1637
mxx (4, 8) (4, 8.5)           @noisy det700 det2152
mzz (4, 1.5) (4.5, 1.5)       @noisy det1644 det1974
mxx (5, 1) (5, 1.5)           @noisy det191 det624
mzz (4.5, 3.5) (4, 3.5)       @noisy det1568 det1974
mxx (5, 3.5) (5, 3)           @noisy det682 det1072
mzz (4, 5.5) (4.5, 5.5)       @noisy det635 det1568
mxx (5, 5.5) (5, 5)           @noisy det963 det2061
mzz (4, 7.5) (4.5, 7.5)       @noisy det635 det912
mxx (5, 7) (5, 7.5)           @noisy det57 det712
mzz (4, 9.5) (4.5, 9.5)       @noisy det912 det1644
mxx (5, 9.5) (5, 9)           @noisy det1846 det2311
mzz (5, 0.5) (5.5, 0.5)       @noisy det844 det2242
mxx (6, 0) (6, 0.5)           @noisy det722 det899
mzz (5.5, 2.5) (5, 2.5)       @noisy det260 det2242
mxx (6, 2.5) (6, 2)           @noisy det1320 det1462
mzz (5, 4.5) (5.5, 4.5)       @noisy det260 det2386
mxx (6, 4) (6, 4.5)           @noisy det64 det2259
mzz (5, 6.5) (5.5, 6.5)       @noisy det2319 det2386
mxx (6, 6.5) (6, 6)           @noisy det151 det728
mzz (5.5, 8.5) (5, 8.5)       @noisy det844 det2319
mxx (6, 8.5) (6, 8)           @noisy det1172 det1409
mzz (6, 1.5) (6.5, 1.5)       @noisy det1557 det1717
mxx (7, 1.5) (7, 1)           @noisy det531 det2318
mzz (6, 3.5) (6.5, 3.5)       @noisy det1299 det1717
mxx (7, 3) (7, 3.5)           @noisy det383 det1142
mzz (6.5, 5.5) (6, 5.5)       @noisy det159 det1299
mxx (7, 5.5) (7, 5)           @noisy det36 det1112
mzz (6, 7.5) (6.5, 7.5)       @noisy det159 det1471
mxx (7, 7.5) (7, 7)           @noisy det650 det790
mzz (6, 9.5) (6.5, 9.5)       @noisy det1471 det1557
mxx (7, 9.5) (7, 9)           @noisy det856 det1703
mzz (7, 0.5) (7.5, 0.5)       @noisy det283 det2290
mxx (8, 0.5) (8, 0)           @noisy det616 det1913
mzz (7.5, 2.5) (7, 2.5)       @noisy det1754 det2290
mxx (8, 2.5) (8, 2)           @noisy det371 det1137
mzz (7, 4.5) (7.5, 4.5)       @noisy det1754 det2193
mxx (8, 4) (8, 4.5)           @noisy det1399 det2422
mzz (7, 6.5) (7.5, 6.5)       @noisy det1397 det2193
mxx (8, 6.5) (8, 6)           @noisy det801 det2012
mzz (7.5, 8.5) (7, 8.5)       @noisy det283 det1397
mxx (8, 8) (8, 8.5)           @noisy det250 det1541
mzz (8.5, 1.5) (8, 1.5)       @noisy det1664 det2165
mxx (9, 1) (9, 1.5)           @noisy det380 det2277
mzz (8, 3.5) (8.5, 3.5)       @noisy det630 det2165
mxx (9, 3) (9, 3.5)           @noisy det1821 det2367
mzz (8, 5.5) (8.5, 5.5)       @noisy det630 det817
mxx (9, 5.5) (9, 5)           @noisy det421 det1612
mzz (8, 7.5) (8.5, 7.5)       @noisy det817 det1887
mxx (9, 7) (9, 7.5)           @noisy det259 det2189
mzz (8, 9.5) (8.5, 9.5)       @noisy det1664 det1887
mxx (9, 9) (9, 9.5)           @noisy det1234 det1649
mzz (9, 0.5) (9.5, 0.5)       @noisy det53 det1042
mxx (0, 0) (0, 0.5)           @noisy det1119 det1606
mzz (9.5, 2.5) (9, 2.5)       @noisy det8 det53
mxx (0, 2.5) (0, 2)           @noisy det902 det2018
mzz (9.5, 4.5) (9, 4.5)       @noisy det8 det1899
mxx (0, 4.5) (0, 4)           @noisy det881 det2407
mzz (9, 6.5) (9.5, 6.5)       @noisy det397 det1899
mxx (0, 6) (0, 6.5)           @noisy det402 det578
mzz (9.5, 8.5) (9, 8.5)       @noisy det397 det1042
mxx (0, 8.5) (0, 8)           @noisy det1281 det2333
mzz (0, 1) (0.5, 1)           @noisy det1830 det2186
mz (0.5, 0.5)                 @noisy det1704 det1830
mx (0.5, 0)                   @noisy det1086 det1119 det1864 det1997
mzz (0, 3) (0.5, 3)           @noisy det1696 det2383
mz (0.5, 2.5)                 @noisy det1696 det1843
mx (0.5, 2)                   @noisy det1766 det1927 det2018 det2271
mzz (0.5, 5) (0, 5)           @noisy det1903 det2223
mz (0.5, 4.5)                 @noisy det1829 det1903
mx (0.5, 4)                   @noisy det331 det536 det585 det881
mzz (0, 7) (0.5, 7)           @noisy det472 det1024
mz (0.5, 6.5)                 @noisy det472 det1873
mx (0.5, 6)                   @noisy det572 det578 det767 det1394
mzz (0, 9) (0.5, 9)           @noisy det206 det373
mz (0.5, 8.5)                 @noisy det206 det1747
mx (0.5, 8)                   @noisy det146 det1135 det1160 det1281
mzz (1, 2) (1.5, 2)           @noisy det815 det1516
mz (1.5, 1.5)                 @noisy det815 det1763
mx (1.5, 1)                   @noisy det418 det1734 det1766 det1864
mzz (1.5, 4) (1, 4)           @noisy det1642 det2471
mz (1.5, 3.5)                 @noisy det1642 det1804
mx (1.5, 3)                   @noisy det92 det536 det1927 det2142
mzz (1, 6) (1.5, 6)           @noisy det797 det1610
mz (1.5, 5.5)                 @noisy det1610 det1867
mx (1.5, 5)                   @noisy det547 det585 det767 det1994
mzz (1, 8) (1.5, 8)           @noisy det1253 det2489
mz (1.5, 7.5)                 @noisy det1793 det2489
mx (1.5, 7)                   @noisy det540 det956 det1160 det1394
mzz (1, 0) (1.5, 0)           @noisy det1266 det2470
mz (1.5, 9.5)                 @noisy det1751 det2470
mx (1.5, 9)                   @noisy det146 det1393 det1432 det1997
mzz (2, 1) (2.5, 1)           @noisy det564 det2260
mz (2.5, 0.5)                 @noisy det1842 det2260
mx (2.5, 0)                   @noisy det418 det1432 det1662 det2144
mzz (2, 3) (2.5, 3)           @noisy det1552 det1901
mz (2.5, 2.5)                 @noisy det1552 det1872
mx (2.5, 2)                   @noisy det92 det679 det1734 det1896
mzz (2, 5) (2.5, 5)           @noisy det143 det782
mz (2.5, 4.5)                 @noisy det143 det1731
mx (2.5, 4)                   @noisy det547 det803 det1458 det2142
mzz (2.5, 7) (2, 7)           @noisy det561 det2117
mz (2.5, 6.5)                 @noisy det561 det1870
mx (2.5, 6)                   @noisy det540 det1150 det1695 det1994
mzz (2, 9) (2.5, 9)           @noisy det17 det1691
mz (2.5, 8.5)                 @noisy det17 det1756
mx (2.5, 8)                   @noisy det956 det1393 det1604 det2152
mzz (3, 2) (3.5, 2)           @noisy det832 det1580
mz (3.5, 1.5)                 @noisy det1580 det1834
mx (3.5, 1)                   @noisy det624 det679 det855 det2144
mzz (3, 4) (3.5, 4)           @noisy det166 det1659
mz (3.5, 3.5)                 @noisy det1659 det1713
mx (3.5, 3)                   @noisy det803 det1072 det1896 det2149
mzz (3.5, 6) (3, 6)           @noisy det597 det763
mz (3.5, 5.5)                 @noisy det763 det1720
mx (3.5, 5)                   @noisy det1150 det1458 det2061 det2168
mzz (3, 8) (3.5, 8)           @noisy det964 det1637
mz (3.5, 7.5)                 @noisy det964 det1855
mx (3.5, 7)                   @noisy det712 det864 det1604 det1695
mzz (3.5, 0) (3, 0)           @noisy det376 det608
mz (3.5, 9.5)                 @noisy det608 det1863
mx (3.5, 9)                   @noisy det700 det1662 det1846 det2152
mzz (4, 1) (4.5, 1)           @noisy det1210 det1644
mz (4.5, 0.5)                 @noisy det1210 det1701
mx (4.5, 0)                   @noisy det855 det899 det1846 det2311
mzz (4.5, 3) (4, 3)           @noisy det619 det1974
mz (4.5, 2.5)                 @noisy det619 det1819
mx (4.5, 2)                   @noisy det191 det624 det1320 det2149
mzz (4, 5) (4.5, 5)           @noisy det1154 det1568
mz (4.5, 4.5)                 @noisy det1154 det1826
mx (4.5, 4)                   @noisy det682 det1072 det2168 det2259
mzz (4, 7) (4.5, 7)           @noisy det103 det635
mz (4.5, 6.5)                 @noisy det103 det1874
mx (4.5, 6)                   @noisy det151 det864 det963 det2061
mzz (4, 9) (4.5, 9)           @noisy det912 det2445
mz (4.5, 8.5)                 @noisy det1875 det2445
mx (4.5, 8)                   @noisy det57 det700 det712 det1409
mzz (5.5, 2) (5, 2)           @noisy det1109 det2242
mz (5.5, 1.5)                 @noisy det1109 det1759
mx (5.5, 1)                   @noisy det191 det722 det899 det2318
mzz (5, 4) (5.5, 4)           @noisy det260 det884
mz (5.5, 3.5)                 @noisy det884 det1787
mx (5.5, 3)                   @noisy det383 det682 det1320 det1462
mzz (5, 6) (5.5, 6)           @noisy det327 det2386
mz (5.5, 5.5)                 @noisy det327 det1809
mx (5.5, 5)                   @noisy det36 det64 det963 det2259
mzz (5.5, 8) (5, 8)           @noisy det1444 det2319
mz (5.5, 7.5)                 @noisy det1444 det1744
mx (5.5, 7)                   @noisy det57 det151 det650 det728
mzz (5, 0) (5.5, 0)           @noisy det844 det1425
mz (5.5, 9.5)                 @noisy det1425 det1799
mx (5.5, 9)                   @noisy det856 det1172 det1409 det2311
mzz (6, 1) (6.5, 1)           @noisy det1406 det1557
mz (6.5, 0.5)                 @noisy det1406 det1806
mx (6.5, 0)                   @noisy det722 det856 det1703 det1913
mzz (6, 3) (6.5, 3)           @noisy det1071 det1717
mz (6.5, 2.5)                 @noisy det1071 det1790
mx (6.5, 2)                   @noisy det371 det531 det1462 det2318
mzz (6.5, 5) (6, 5)           @noisy det1299 det2150
mz (6.5, 4.5)                 @noisy det1706 det2150
mx (6.5, 4)                   @noisy det64 det383 det1142 det2422
mzz (6, 7) (6.5, 7)           @noisy det159 det1179
mz (6.5, 6.5)                 @noisy det1179 det1815
mx (6.5, 6)                   @noisy det36 det728 det1112 det2012
mzz (6, 9) (6.5, 9)           @noisy det573 det1471
mz (6.5, 8.5)                 @noisy det573 det1882
mx (6.5, 8)                   @noisy det650 det790 det1172 det1541
mzz (7.5, 2) (7, 2)           @noisy det687 det2290
mz (7.5, 1.5)                 @noisy det687 det1832
mx (7.5, 1)                   @noisy det380 det531 det616 det1913
mzz (7, 4) (7.5, 4)           @noisy det1754 det1933
mz (7.5, 3.5)                 @noisy det1711 det1933
mx (7.5, 3)                   @noisy det371 det1137 det1142 det2367
mzz (7, 6) (7.5, 6)           @noisy det1070 det2193
mz (7.5, 5.5)                 @noisy det1070 det1719
mx (7.5, 5)                   @noisy det421 det1112 det1399 det2422
mzz (7.5, 8) (7, 8)           @noisy det1035 det1397
mz (7.5, 7.5)                 @noisy det1035 det1853
mx (7.5, 7)                   @noisy det259 det790 det801 det2012
mzz (7, 0) (7.5, 0)           @noisy det283 det2140
mz (7.5, 9.5)                 @noisy det1862 det2140
mx (7.5, 9)                   @noisy det250 det1234 det1541 det1703
mzz (8.5, 1) (8, 1)           @noisy det1531 det1664
mz (8.5, 0.5)                 @noisy det1531 det1727
mx (8.5, 0)                   @noisy det616 det1234 det1606 det1649
mzz (8, 3) (8.5, 3)           @noisy det2165 det2166
mz (8.5, 2.5)                 @noisy det1847 det2166
mx (8.5, 2)                   @noisy det380 det902 det1137 det2277
mzz (8, 5) (8.5, 5)           @noisy det386 det630
mz (8.5, 4.5)                 @noisy det386 det1782
mx (8.5, 4)                   @noisy det1399 det1821 det2367 det2407
mzz (8, 7) (8.5, 7)           @noisy det817 det1854
mz (8.5, 6.5)                 @noisy det1845 det1854
mx (8.5, 6)                   @noisy det402 det421 det801 det1612
mzz (8, 9) (8.5, 9)           @noisy det1422 det1887
mz (8.5, 8.5)                 @noisy det1422 det1850
mx (8.5, 8)                   @noisy det250 det259 det2189 det2333
mzz (9, 2) (9.5, 2)           @noisy det53 det352
mz (9.5, 1.5)                 @noisy det352 det1757
mx (9.5, 1)                   @noisy det1119 det1606 det2271 det2277
mzz (9.5, 4) (9, 4)           @noisy det8 det1424
mz (9.5, 3.5)                 @noisy det1424 det1827
mx (9.5, 3)                   @noisy det331 det902 det1821 det2018
mzz (9, 6) (9.5, 6)           @noisy det415 det1899
mz (9.5, 5.5)                 @noisy det415 det1857
mx (9.5, 5)                   @noisy det572 det881 det1612 det2407
mzz (9, 8) (9.5, 8)           @noisy det397 det1761
mz (9.5, 7.5)                 @noisy det1761 det1808
mx (9.5, 7)                   @noisy det402 det578 det1135 det2189
mzz (9, 0) (9.5, 0)           @noisy det492 det1042
mz (9.5, 9.5)                 @noisy det492 det1745
mx (9.5, 9)                   @noisy det1086 det1281 det1649 det2333

--------         36
mzz (1, 1.5) (0.5, 1.5)       @noisy det2186 det2383
mxx (0, 1.5) (0, 1)           @noisy det1766 det2271
mzz (1, 3.5) (0.5, 3.5)       @noisy det2223 det2383
mxx (0, 3.5) (0, 3)           @noisy det331 det536
mzz (0.5, 5.5) (1, 5.5)       @noisy det1024 det2223
mxx (0, 5.5) (0, 5)           @noisy det572 det767
mzz (1, 7.5) (0.5, 7.5)       @noisy det373 det1024
mxx (0, 7) (0, 7.5)           @noisy det1135 det1160
mzz (1, 9.5) (0.5, 9.5)       @noisy det373 det2186
mxx (0, 9) (0, 9.5)           @noisy det1086 det1997
mzz (1.5, 0.5) (2, 0.5)       @noisy det1266 det1516
mxx (1, 0.5) (1, 0)           @noisy det418 det1864
mzz (1.5, 2.5) (2, 2.5)       @noisy det1516 det2471
mxx (1, 2) (1, 2.5)           @noisy det92 det1927
mzz (1.5, 4.5) (2, 4.5)       @noisy det797 det2471
mxx (1, 4) (1, 4.5)           @noisy det547 det585
mzz (1.5, 6.5) (2, 6.5)       @noisy det797 det1253
mxx (1, 6.5) (1, 6)           @noisy det540 det1394
mzz (1.5, 8.5) (2, 8.5)       @noisy det1253 det1266
mxx (1, 8) (1, 8.5)           @noisy det146 det1393
mzz (3, 1.5) (2.5, 1.5)       @noisy det564 det1901
mxx (2, 1) (2, 1.5)           @noisy det679 det1734
mzz (2.5, 3.5) (3, 3.5)       @noisy det782 det1901
mxx (2, 3.5) (2, 3)           @noisy det803 det2142
mzz (2.5, 5.5) (3, 5.5)       @noisy det782 det2117
mxx (2, 5.5) (2, 5)           @noisy det1150 det1994
mzz (2.5, 7.5) (3, 7.5)       @noisy det1691 det2117
mxx (2, 7) (2, 7.5)           @noisy det956 det1604
mzz (2.5, 9.5) (3, 9.5)       @noisy det564 det1691
mxx (2, 9.5) (2, 9)           @noisy det1432 det1662
mzz (3.5, 0.5) (4, 0.5)       @noisy det376 det832
mxx (3, 0) (3, 0.5)           @noisy det855 det2144
mzz (3.5, 2.5) (4, 2.5)       @noisy det166 det832
mxx (3, 2.5) (3, 2)           @noisy det1896 det2149
mzz (4, 4.5) (3.5, 4.5)       @noisy det166 det597
mxx (3, 4.5) (3, 4)           @noisy det1458 det2168
mzz (3.5, 6.5) (4, 6.5)       @noisy det597 det1637
mxx (3, 6) (3, 6.5)           @noisy det864 det1695
mzz (3.5, 8.5) (4, 8.5)       @noisy det376 det1637
mxx (3, 8.5) (3, 8)           @noisy det700 det2152
mzz (5, 1.5) (4.5, 1.5)       @noisy det1644 det1974
mxx (4, 1.5) (4, 1)           @noisy det191 det624
mzz (5, 3.5) (4.5, 3.5)       @noisy det1568 det1974
mxx (4, 3) (4, 3.5)           @noisy det682 det1072
mzz (5, 5.5) (4.5, 5.5)       @noisy det635 det1568
mxx (4, 5) (4, 5.5)           @noisy det963 det2061
mzz (5, 7.5) (4.5, 7.5)       @noisy det635 det912
mxx (4, 7) (4, 7.5)           @noisy det57 det712
mzz (5, 9.5) (4.5, 9.5)       @noisy det912 det1644
mxx (4, 9.5) (4, 9)           @noisy det1846 det2311
mzz (5.5, 0.5) (6, 0.5)       @noisy det844 det2242
mxx (5, 0) (5, 0.5)           @noisy det722 det899
mzz (5.5, 2.5) (6, 2.5)       @noisy det260 det2242
mxx (5, 2) (5, 2.5)           @noisy det1320 det1462
mzz (5.5, 4.5) (6, 4.5)       @noisy det260 det2386
mxx (5, 4.5) (5, 4)           @noisy det64 det2259
mzz (6, 6.5) (5.5, 6.5)       @noisy det2319 det2386
mxx (5, 6) (5, 6.5)           @noisy det151 det728
mzz (5.5, 8.5) (6, 8.5)       @noisy det844 det2319
mxx (5, 8) (5, 8.5)           @noisy det1172 det1409
mzz (6.5, 1.5) (7, 1.5)       @noisy det1557 det1717
mxx (6, 1.5) (6, 1)           @noisy det531 det2318
mzz (6.5, 3.5) (7, 3.5)       @noisy det1299 det1717
mxx (6, 3.5) (6, 3)           @noisy det383 det1142
mzz (6.5, 5.5) (7, 5.5)       @noisy det159 det1299
mxx (6, 5) (6, 5.5)           @noisy det36 det1112
mzz (6.5, 7.5) (7, 7.5)       @noisy det159 det1471
mxx (6, 7.5) (6, 7)           @noisy det650 det790
mzz (7, 9.5) (6.5, 9.5)       @noisy det1471 det1557
mxx (6, 9.5) (6, 9)           @noisy det856 det1703
mzz (7.5, 0.5) (8, 0.5)       @noisy det283 det2290
mxx (7, 0.5) (7, 0)           @noisy det616 det1913
mzz (7.5, 2.5) (8, 2.5)       @noisy det1754 det2290
mxx (7, 2) (7, 2.5)           @noisy det371 det1137
mzz (7.5, 4.5) (8, 4.5)       @noisy det1754 det2193
mxx (7, 4.5) (7, 4)           @noisy det1399 det2422
mzz (7.5, 6.5) (8, 6.5)       @noisy det1397 det2193
mxx (7, 6.5) (7, 6)           @noisy det801 det2012
mzz (7.5, 8.5) (8, 8.5)       @noisy det283 det1397
mxx (7, 8) (7, 8.5)           @noisy det250 det1541
mzz (8.5, 1.5) (9, 1.5)       @noisy det1664 det2165
mxx (8, 1) (8, 1.5)           @noisy det380 det2277
mzz (8.5, 3.5) (9, 3.5)       @noisy det630 det2165
mxx (8, 3.5) (8, 3)           @noisy det1821 det2367
mzz (9, 5.5) (8.5, 5.5)       @noisy det630 det817
mxx (8, 5.5) (8, 5)           @noisy det421 det1612
mzz (8.5, 7.5) (9, 7.5)       @noisy det817 det1887
mxx (8, 7.5) (8, 7)           @noisy det259 det2189
mzz (8.5, 9.5) (9, 9.5)       @noisy det1664 det1887
mxx (8, 9) (8, 9.5)           @noisy det1234 det1649
mzz (9.5, 0.5) (0, 0.5)       @noisy det53 det1042
mxx (9, 0) (9, 0.5)           @noisy det1119 det1606
mzz (0, 2.5) (9.5, 2.5)       @noisy det8 det53
mxx (9, 2) (9, 2.5)           @noisy det902 det2018
mzz (9.5, 4.5) (0, 4.5)       @noisy det8 det1899
mxx (9, 4) (9, 4.5)           @noisy det881 det2407
mzz (9.5, 6.5) (0, 6.5)       @noisy det397 det1899
mxx (9, 6.5) (9, 6)           @noisy det402 det578
mzz (0, 8.5) (9.5, 8.5)       @noisy det397 det1042
mxx (9, 8) (9, 8.5)           @noisy det1281 det2333
mzz (0.5, 0) (0, 0)           @noisy det775 det2186
mz (0.5, 0.5)                 @noisy det775 det1704
mx (0.5, 1)                   @noisy det418 det1606 det1766 det2271
mzz (0, 2) (0.5, 2)           @noisy det528 det2383
mz (0.5, 2.5)                 @noisy det528 det1843
mx (0.5, 3)                   @noisy det92 det331 det536 det902
mzz (0, 4) (0.5, 4)           @noisy det271 det2223
mz (0.5, 4.5)                 @noisy det271 det1829
mx (0.5, 5)                   @noisy det547 det572 det767 det2407
mzz (0.5, 6) (0, 6)           @noisy det1024 det2334
mz (0.5, 6.5)                 @noisy det1873 det2334
mx (0.5, 7)                   @noisy det402 det540 det1135 det1160
mzz (0, 8) (0.5, 8)           @noisy det373 det1911
mz (0.5, 8.5)                 @noisy det1747 det1911
mx (0.5, 9)                   @noisy det1086 det1393 det1997 det2333
mzz (1, 1) (1.5, 1)           @noisy det1034 det1516
mz (1.5, 1.5)                 @noisy det1034 det1763
mx (1.5, 2)                   @noisy det92 det679 det1927 det2271
mzz (1, 3) (1.5, 3)           @noisy det444 det2471
mz (1.5, 3.5)                 @noisy det444 det1804
mx (1.5, 4)                   @noisy det331 det547 det585 det803
mzz (1.5, 5) (1, 5)           @noisy det797 det1800
mz (1.5, 5.5)                 @noisy det1800 det1867
mx (1.5, 6)                   @noisy det540 det572 det1150 det1394
mzz (1, 7) (1.5, 7)           @noisy det554 det1253
mz (1.5, 7.5)                 @noisy det554 det1793
mx (1.5, 8)                   @noisy det146 det1135 det1393 det1604
mzz (1, 9) (1.5, 9)           @noisy det1266 det1736
mz (1.5, 9.5)                 @noisy det1736 det1751
mx (1.5, 0)                   @noisy det418 det1086 det1662 det1864
mzz (2, 0) (2.5, 0)           @noisy det564 det898
mz (2.5, 0.5)                 @noisy det898 det1842
mx (2.5, 1)                   @noisy det679 det855 det1734 det1864
mzz (2.5, 2) (2, 2)           @noisy det477 det1901
mz (2.5, 2.5)                 @noisy det477 det1872
mx (2.5, 3)                   @noisy det803 det1927 det2142 det2149
mzz (2, 4) (2.5, 4)           @noisy det782 det1031
mz (2.5, 4.5)                 @noisy det1031 det1731
mx (2.5, 5)                   @noisy det585 det1150 det1994 det2168
mzz (2, 6) (2.5, 6)           @noisy det1288 det2117
mz (2.5, 6.5)                 @noisy det1288 det1870
mx (2.5, 7)                   @noisy det864 det956 det1394 det1604
mzz (2.5, 8) (2, 8)           @noisy det1340 det1691
mz (2.5, 8.5)                 @noisy det1340 det1756
mx (2.5, 9)                   @noisy det146 det700 det1432 det1662
mzz (3, 1) (3.5, 1)           @noisy det293 det832
mz (3.5, 1.5)                 @noisy det293 det1834
mx (3.5, 2)                   @noisy det191 det1734 det1896 det2149
mzz (3, 3) (3.5, 3)           @noisy det166 det328
mz (3.5, 3.5)                 @noisy det328 det1713
mx (3.5, 4)                   @noisy det682 det1458 det2142 det2168
mzz (3.5, 5) (3, 5)           @noisy det597 det1545
mz (3.5, 5.5)                 @noisy det1545 det1720
mx (3.5, 6)                   @noisy det864 det963 det1695 det1994
mzz (3, 7) (3.5, 7)           @noisy det1637 det2300
mz (3.5, 7.5)                 @noisy det1855 det2300
mx (3.5, 8)                   @noisy det57 det700 det956 det2152
mzz (3, 9) (3.5, 9)           @noisy det190 det376
mz (3.5, 9.5)                 @noisy det190 det1863
mx (3.5, 0)                   @noisy det855 det1432 det2144 det2311
mzz (4, 0) (4.5, 0)           @noisy det297 det1644
mz (4.5, 0.5)                 @noisy det297 det1701
mx (4.5, 1)                   @noisy det191 det624 det722 det2144
mzz (4.5, 2) (4, 2)           @noisy det126 det1974
mz (4.5, 2.5)                 @noisy det126 det1819
mx (4.5, 3)                   @noisy det682 det1072 det1462 det1896
mzz (4, 4) (4.5, 4)           @noisy det1568 det1676
mz (4.5, 4.5)                 @noisy det1676 det1826
mx (4.5, 5)                   @noisy det64 det963 det1458 det2061
mzz (4, 6) (4.5, 6)           @noisy det635 det957
mz (4.5, 6.5)                 @noisy det957 det1874
mx (4.5, 7)                   @noisy det57 det712 det728 det1695
mzz (4.5, 8) (4, 8)           @noisy det912 det1687
mz (4.5, 8.5)                 @noisy det1687 det1875
mx (4.5, 9)                   @noisy det1172 det1846 det2152 det2311
mzz (5.5, 1) (5, 1)           @noisy det2242 det2245
mz (5.5, 1.5)                 @noisy det1759 det2245
mx (5.5, 2)                   @noisy det531 det624 det1320 det1462
mzz (5, 3) (5.5, 3)           @noisy det260 det951
mz (5.5, 3.5)                 @noisy det951 det1787
mx (5.5, 4)                   @noisy det64 det1072 det1142 det2259
mzz (5, 5) (5.5, 5)           @noisy det1831 det2386
mz (5.5, 5.5)                 @noisy det1809 det1831
mx (5.5, 6)                   @noisy det151 det728 det1112 det2061
mzz (5.5, 7) (5, 7)           @noisy det614 det2319
mz (5.5, 7.5)                 @noisy det614 det1744
mx (5.5, 8)                   @noisy det712 det790 det1172 det1409
mzz (5, 9) (5.5, 9)           @noisy det220 det844
mz (5.5, 9.5)                 @noisy det220 det1799
mx (5.5, 0)                   @noisy det722 det899 det1703 det1846
mzz (6.5, 0) (6, 0)           @noisy det783 det1557
mz (6.5, 0.5)                 @noisy det783 det1806
mx (6.5, 1)                   @noisy det531 det616 det899 det2318
mzz (6, 2) (6.5, 2)           @noisy det315 det1717
mz (6.5, 2.5)                 @noisy det315 det1790
mx (6.5, 3)                   @noisy det383 det1137 det1142 det1320
mzz (6, 4) (6.5, 4)           @noisy det643 det1299
mz (6.5, 4.5)                 @noisy det643 det1706
mx (6.5, 5)                   @noisy det36 det1112 det1399 det2259
mzz (6, 6) (6.5, 6)           @noisy det159 det505
mz (6.5, 6.5)                 @noisy det505 det1815
mx (6.5, 7)                   @noisy det151 det650 det790 det801
mzz (6, 8) (6.5, 8)           @noisy det319 det1471
mz (6.5, 8.5)                 @noisy det319 det1882
mx (6.5, 9)                   @noisy det250 det856 det1409 det1703
mzz (7, 1) (7.5, 1)           @noisy det1218 det2290
mz (7.5, 1.5)                 @noisy det1218 det1832
mx (7.5, 2)                   @noisy det371 det1137 det2277 det2318
mzz (7.5, 3) (7, 3)           @noisy det1280 det1754
mz (7.5, 3.5)                 @noisy det1280 det1711
mx (7.5, 4)                   @noisy det383 det1399 det1821 det2422
mzz (7, 5) (7.5, 5)           @noisy det672 det2193
mz (7.5, 5.5)                 @noisy det672 det1719
mx (7.5, 6)                   @noisy det36 det801 det1612 det2012
mzz (7, 7) (7.5, 7)           @noisy det1397 det1485
mz (7.5, 7.5)                 @noisy det1485 det1853
mx (7.5, 8)                   @noisy det250 det650 det1541 det2189
mzz (7, 9) (7.5, 9)           @noisy det283 det830
mz (7.5, 9.5)                 @noisy det830 det1862
mx (7.5, 0)                   @noisy det616 det856 det1649 det1913
mzz (8.5, 0) (8, 0)           @noisy det148 det1664
mz (8.5, 0.5)                 @noisy det148 det1727
mx (8.5, 1)                   @noisy det380 det1119 det1913 det2277
mzz (8, 2) (8.5, 2)           @noisy det848 det2165
mz (8.5, 2.5)                 @noisy det848 det1847
mx (8.5, 3)                   @noisy det371 det1821 det2018 det2367
mzz (8, 4) (8.5, 4)           @noisy det630 det1536
mz (8.5, 4.5)                 @noisy det1536 det1782
mx (8.5, 5)                   @noisy det421 det881 det1612 det2422
mzz (8.5, 6) (8, 6)           @noisy det817 det1835
mz (8.5, 6.5)                 @noisy det1835 det1845
mx (8.5, 7)                   @noisy det259 det578 det2012 det2189
mzz (8, 8) (8.5, 8)           @noisy det944 det1887
mz (8.5, 8.5)                 @noisy det944 det1850
mx (8.5, 9)                   @noisy det1234 det1281 det1541 det1649
mzz (9, 1) (9.5, 1)           @noisy det53 det1876
mz (9.5, 1.5)                 @noisy det1757 det1876
mx (9.5, 2)                   @noisy det380 det902 det1766 det2018
mzz (9, 3) (9.5, 3)           @noisy det8 det48
mz (9.5, 3.5)                 @noisy det48 det1827
mx (9.5, 4)                   @noisy det536 det881 det2367 det2407
mzz (9.5, 5) (9, 5)           @noisy det1899 det2280
mz (9.5, 5.5)                 @noisy det1857 det2280
mx (9.5, 6)                   @noisy det402 det421 det578 det767
mzz (9, 7) (9.5, 7)           @noisy det397 det596
mz (9.5, 7.5)                 @noisy det596 det1808
mx (9.5, 8)                   @noisy det259 det1160 det1281 det2333
mzz (9, 9) (9.5, 9)           @noisy det1042 det1207
mz (9.5, 9.5)                 @noisy det1207 det1745
mx (9.5, 0)                   @noisy det1119 det1234 det1606 det1997

--------         37
mxx (1, 1.5) (1, 2)           @noisy det1766 det2271
mx (0.5, 1.5)                 @noisy det2216 det2271
mz (0, 1.5)                   @noisy det53 det528 det1876 det2186
mxx (1, 3.5) (1, 4)           @noisy det331 det536
mx (0.5, 3.5)                 @noisy det331 det2314
mz (0, 3.5)                   @noisy det8 det48 det271 det2383
mxx (1, 6) (1, 5.5)           @noisy det572 det767
mx (0.5, 5.5)                 @noisy det572 det2302
mz (0, 5.5)                   @noisy det1899 det2223 det2280 det2334
mxx (1, 7.5) (1, 8)           @noisy det1135 det1160
mx (0.5, 7.5)                 @noisy det1135 det2228
mz (0, 7.5)                   @noisy det397 det596 det1024 det1911
mxx (1, 0) (1, 9.5)           @noisy det1086 det1997
mx (0.5, 9.5)                 @noisy det1086 det2256
mz (0, 9.5)                   @noisy det373 det775 det1042 det1207
mxx (2, 0.5) (2, 1)           @noisy det418 det1864
mx (1.5, 0.5)                 @noisy det1864 det2264
mz (1, 0.5)                   @noisy det775 det1034 det1266 det2186
mxx (2, 3) (2, 2.5)           @noisy det92 det1927
mx (1.5, 2.5)                 @noisy det1927 det2224
mz (1, 2.5)                   @noisy det444 det528 det1516 det2383
mxx (2, 4.5) (2, 5)           @noisy det547 det585
mx (1.5, 4.5)                 @noisy det585 det2253
mz (1, 4.5)                   @noisy det271 det1800 det2223 det2471
mxx (2, 6.5) (2, 7)           @noisy det540 det1394
mx (1.5, 6.5)                 @noisy det1394 det2270
mz (1, 6.5)                   @noisy det554 det797 det1024 det2334
mxx (2, 9) (2, 8.5)           @noisy det146 det1393
mx (1.5, 8.5)                 @noisy det146 det2279
mz (1, 8.5)                   @noisy det373 det1253 det1736 det1911
mxx (3, 1.5) (3, 2)           @noisy det679 det1734
mx (2.5, 1.5)                 @noisy det1734 det2272
mz (2, 1.5)                   @noisy det477 det564 det1034 det1516
mxx (3, 3.5) (3, 4)           @noisy det803 det2142
mx (2.5, 3.5)                 @noisy det2142 det2278
mz (2, 3.5)                   @noisy det444 det1031 det1901 det2471
mxx (3, 5.5) (3, 6)           @noisy det1150 det1994
mx (2.5, 5.5)                 @noisy det1994 det2197
mz (2, 5.5)                   @noisy det782 det797 det1288 det1800
mxx (3, 7.5) (3, 8)           @noisy det956 det1604
mx (2.5, 7.5)                 @noisy det956 det2312
mz (2, 7.5)                   @noisy det554 det1253 det1340 det2117
mxx (3, 9.5) (3, 0)           @noisy det1432 det1662
mx (2.5, 9.5)                 @noisy det1432 det2243
mz (2, 9.5)                   @noisy det898 det1266 det1691 det1736
mxx (4, 0.5) (4, 1)           @noisy det855 det2144
mx (3.5, 0.5)                 @noisy det2144 det2221
mz (3, 0.5)                   @noisy det293 det376 det564 det898
mxx (4, 2.5) (4, 3)           @noisy det1896 det2149
mx (3.5, 2.5)                 @noisy det1896 det2309
mz (3, 2.5)                   @noisy det328 det477 det832 det1901
mxx (4, 4.5) (4, 5)           @noisy det1458 det2168
mx (3.5, 4.5)                 @noisy det1458 det2246
mz (3, 4.5)                   @noisy det166 det782 det1031 det1545
mxx (4, 6.5) (4, 7)           @noisy det864 det1695
mx (3.5, 6.5)                 @noisy det1695 det2289
mz (3, 6.5)                   @noisy det597 det1288 det2117 det2300
mxx (4, 9) (4, 8.5)           @noisy det700 det2152
mx (3.5, 8.5)                 @noisy det2152 det2315
mz (3, 8.5)                   @noisy det190 det1340 det1637 det1691
mxx (5, 1.5) (5, 2)           @noisy det191 det624
mx (4.5, 1.5)                 @noisy det624 det2171
mz (4, 1.5)                   @noisy det126 det293 det832 det1644
mxx (5, 3.5) (5, 4)           @noisy det682 det1072
mx (4.5, 3.5)                 @noisy det1072 det2222
mz (4, 3.5)                   @noisy det166 det328 det1676 det1974
mxx (5, 5.5) (5, 6)           @noisy det963 det2061
mx (4.5, 5.5)                 @noisy det2061 det2320
mz (4, 5.5)                   @noisy det597 det957 det1545 det1568
mxx (5, 7.5) (5, 8)           @noisy det57 det712
mx (4.5, 7.5)                 @noisy det712 det2265
mz (4, 7.5)                   @noisy det635 det1637 det1687 det2300
mxx (5, 9.5) (5, 0)           @noisy det1846 det2311
mx (4.5, 9.5)                 @noisy det1846 det2233
mz (4, 9.5)                   @noisy det190 det297 det376 det912
mxx (6, 1) (6, 0.5)           @noisy det722 det899
mx (5.5, 0.5)                 @noisy det899 det2316
mz (5, 0.5)                   @noisy det297 det844 det1644 det2245
mxx (6, 2.5) (6, 3)           @noisy det1320 det1462
mx (5.5, 2.5)                 @noisy det1320 det2262
mz (5, 2.5)                   @noisy det126 det951 det1974 det2242
mxx (6, 4.5) (6, 5)           @noisy det64 det2259
mx (5.5, 4.5)                 @noisy det2203 det2259
mz (5, 4.5)                   @noisy det260 det1568 det1676 det1831
mxx (6, 6.5) (6, 7)           @noisy det151 det728
mx (5.5, 6.5)                 @noisy det151 det2187
mz (5, 6.5)                   @noisy det614 det635 det957 det2386
mxx (6, 8.5) (6, 9)           @noisy det1172 det1409
mx (5.5, 8.5)                 @noisy det1409 det2276
mz (5, 8.5)                   @noisy det220 det912 det1687 det2319
mxx (7, 1.5) (7, 2)           @noisy det531 det2318
mx (6.5, 1.5)                 @noisy det2178 det2318
mz (6, 1.5)                   @noisy det315 det1557 det2242 det2245
mxx (7, 4) (7, 3.5)           @noisy det383 det1142
mx (6.5, 3.5)                 @noisy det383 det2295
mz (6, 3.5)                   @noisy det260 det643 det951 det1717
mxx (7, 5.5) (7, 6)           @noisy det36 det1112
mx (6.5, 5.5)                 @noisy det36 det2247
mz (6, 5.5)                   @noisy det505 det1299 det1831 det2386
mxx (7, 7.5) (7, 8)           @noisy det650 det790
mx (6.5, 7.5)                 @noisy det650 det2202
mz (6, 7.5)                   @noisy det159 det319 det614 det2319
mxx (7, 9.5) (7, 0)           @noisy det856 det1703
mx (6.5, 9.5)                 @noisy det856 det2298
mz (6, 9.5)                   @noisy det220 det783 det844 det1471
mxx (8, 0.5) (8, 1)           @noisy det616 det1913
mx (7.5, 0.5)                 @noisy det1913 det2231
mz (7, 0.5)                   @noisy det283 det783 det1218 det1557
mxx (8, 2.5) (8, 3)           @noisy det371 det1137
mx (7.5, 2.5)                 @noisy det371 det2255
mz (7, 2.5)                   @noisy det315 det1280 det1717 det2290
mxx (8, 4.5) (8, 5)           @noisy det1399 det2422
mx (7.5, 4.5)                 @noisy det2317 det2422
mz (7, 4.5)                   @noisy det643 det672 det1299 det1754
mxx (8, 7) (8, 6.5)           @noisy det801 det2012
mx (7.5, 6.5)                 @noisy det2012 det2241
mz (7, 6.5)                   @noisy det159 det505 det1485 det2193
mxx (8, 8.5) (8, 9)           @noisy det250 det1541
mx (7.5, 8.5)                 @noisy det1541 det2172
mz (7, 8.5)                   @noisy det319 det830 det1397 det1471
mxx (9, 1.5) (9, 2)           @noisy det380 det2277
mx (8.5, 1.5)                 @noisy det380 det2286
mz (8, 1.5)                   @noisy det848 det1218 det1664 det2290
mxx (9, 3.5) (9, 4)           @noisy det1821 det2367
mx (8.5, 3.5)                 @noisy det2297 det2367
mz (8, 3.5)                   @noisy det1280 det1536 det1754 det2165
mxx (9, 5.5) (9, 6)           @noisy det421 det1612
mx (8.5, 5.5)                 @noisy det421 det2324
mz (8, 5.5)                   @noisy det630 det672 det1835 det2193
mxx (9, 7.5) (9, 8)           @noisy det259 det2189
mx (8.5, 7.5)                 @noisy det259 det2330
mz (8, 7.5)                   @noisy det817 det944 det1397 det1485
mxx (9, 0) (9, 9.5)           @noisy det1234 det1649
mx (8.5, 9.5)                 @noisy det1234 det2237
mz (8, 9.5)                   @noisy det148 det283 det830 det1887
mxx (0, 1) (0, 0.5)           @noisy det1119 det1606
mx (9.5, 0.5)                 @noisy det1606 det2283
mz (9, 0.5)                   @noisy det148 det1042 det1664 det1876
mxx (0, 2.5) (0, 3)           @noisy det902 det2018
mx (9.5, 2.5)                 @noisy det902 det2208
mz (9, 2.5)                   @noisy det48 det53 det848 det2165
mxx (0, 4.5) (0, 5)           @noisy det881 det2407
mx (9.5, 4.5)                 @noisy det2266 det2407
mz (9, 4.5)                   @noisy det8 det630 det1536 det2280
mxx (0, 7) (0, 6.5)           @noisy det402 det578
mx (9.5, 6.5)                 @noisy det402 det2293
mz (9, 6.5)                   @noisy det596 det817 det1835 det1899
mxx (0, 8.5) (0, 9)           @noisy det1281 det2333
mx (9.5, 8.5)                 @noisy det2292 det2333
mz (9, 8.5)                   @noisy det397 det944 det1207 det1887
mxx (0.5, 0.5) (0.5, 0)       @noisy det418 det1119
mzz (1, 1) (0.5, 1)           @noisy det775 det2186
mxx (0.5, 2.5) (0.5, 2)       @noisy det92 det2018
mzz (1, 3) (0.5, 3)           @noisy det528 det2383
mxx (0.5, 4.5) (0.5, 4)       @noisy det547 det881
mzz (0.5, 5) (1, 5)           @noisy det271 det2223
mxx (0.5, 6.5) (0.5, 6)       @noisy det540 det578
mzz (1, 7) (0.5, 7)           @noisy det1024 det2334
mxx (0.5, 8.5) (0.5, 8)       @noisy det1281 det1393
mzz (1, 9) (0.5, 9)           @noisy det373 det1911
mxx (1.5, 1.5) (1.5, 1)       @noisy det679 det1766
mzz (1.5, 2) (2, 2)           @noisy det1034 det1516
mxx (1.5, 3.5) (1.5, 3)       @noisy det536 det803
mzz (1.5, 4) (2, 4)           @noisy det444 det2471
mxx (1.5, 5) (1.5, 5.5)       @noisy det767 det1150
mzz (1.5, 6) (2, 6)           @noisy det797 det1800
mxx (1.5, 7.5) (1.5, 7)       @noisy det1160 det1604
mzz (1.5, 8) (2, 8)           @noisy det554 det1253
mxx (1.5, 9.5) (1.5, 9)       @noisy det1662 det1997
mzz (1.5, 0) (2, 0)           @noisy det1266 det1736
mxx (2.5, 0.5) (2.5, 0)       @noisy det418 det855
mzz (3, 1) (2.5, 1)           @noisy det564 det898
mxx (2.5, 2) (2.5, 2.5)       @noisy det92 det2149
mzz (2.5, 3) (3, 3)           @noisy det477 det1901
mxx (2.5, 4) (2.5, 4.5)       @noisy det547 det2168
mzz (2.5, 5) (3, 5)           @noisy det782 det1031
mxx (2.5, 6.5) (2.5, 6)       @noisy det540 det864
mzz (2.5, 7) (3, 7)           @noisy det1288 det2117
mxx (2.5, 8) (2.5, 8.5)       @noisy det700 det1393
mzz (2.5, 9) (3, 9)           @noisy det1340 det1691
mxx (3.5, 1) (3.5, 1.5)       @noisy det191 det679
mzz (3.5, 2) (4, 2)           @noisy det293 det832
mxx (3.5, 3) (3.5, 3.5)       @noisy det682 det803
mzz (4, 4) (3.5, 4)           @noisy det166 det328
mxx (3.5, 5) (3.5, 5.5)       @noisy det963 det1150
mzz (3.5, 6) (4, 6)           @noisy det597 det1545
mxx (3.5, 7) (3.5, 7.5)       @noisy det57 det1604
mzz (3.5, 8) (4, 8)           @noisy det1637 det2300
mxx (3.5, 9) (3.5, 9.5)       @noisy det1662 det2311
mzz (3.5, 0) (4, 0)           @noisy det190 det376
mxx (4.5, 0.5) (4.5, 0)       @noisy det722 det855
mzz (5, 1) (4.5, 1)           @noisy det297 det1644
mxx (4.5, 2) (4.5, 2.5)       @noisy det1462 det2149
mzz (5, 3) (4.5, 3)           @noisy det126 det1974
mxx (4.5, 4.5) (4.5, 4)       @noisy det64 det2168
mzz (5, 5) (4.5, 5)           @noisy det1568 det1676
mxx (4.5, 6.5) (4.5, 6)       @noisy det728 det864
mzz (5, 7) (4.5, 7)           @noisy det635 det957
mxx (4.5, 8) (4.5, 8.5)       @noisy det700 det1172
mzz (5, 9) (4.5, 9)           @noisy det912 det1687
mxx (5.5, 1) (5.5, 1.5)       @noisy det191 det531
mzz (5.5, 2) (6, 2)           @noisy det2242 det2245
mxx (5.5, 3) (5.5, 3.5)       @noisy det682 det1142
mzz (5.5, 4) (6, 4)           @noisy det260 det951
mxx (5.5, 5.5) (5.5, 5)       @noisy det963 det1112
mzz (6, 6) (5.5, 6)           @noisy det1831 det2386
mxx (5.5, 7) (5.5, 7.5)       @noisy det57 det790
mzz (5.5, 8) (6, 8)           @noisy det614 det2319
mxx (5.5, 9) (5.5, 9.5)       @noisy det1703 det2311
mzz (5.5, 0) (6, 0)           @noisy det220 det844
mxx (6.5, 0) (6.5, 0.5)       @noisy det616 det722
mzz (6.5, 1) (7, 1)           @noisy det783 det1557
mxx (6.5, 2.5) (6.5, 2)       @noisy det1137 det1462
mzz (6.5, 3) (7, 3)           @noisy det315 det1717
mxx (6.5, 4.5) (6.5, 4)       @noisy det64 det1399
mzz (6.5, 5) (7, 5)           @noisy det643 det1299
mxx (6.5, 6) (6.5, 6.5)       @noisy det728 det801
mzz (6.5, 7) (7, 7)           @noisy det159 det505
mxx (6.5, 8.5) (6.5, 8)       @noisy det250 det1172
mzz (7, 9) (6.5, 9)           @noisy det319 det1471
mxx (7.5, 1.5) (7.5, 1)       @noisy det531 det2277
mzz (7.5, 2) (8, 2)           @noisy det1218 det2290
mxx (7.5, 3) (7.5, 3.5)       @noisy det1142 det1821
mzz (7.5, 4) (8, 4)           @noisy det1280 det1754
mxx (7.5, 5) (7.5, 5.5)       @noisy det1112 det1612
mzz (7.5, 6) (8, 6)           @noisy det672 det2193
mxx (7.5, 7.5) (7.5, 7)       @noisy det790 det2189
mzz (7.5, 8) (8, 8)           @noisy det1397 det1485
mxx (7.5, 9.5) (7.5, 9)       @noisy det1649 det1703
mzz (7.5, 0) (8, 0)           @noisy det283 det830
mxx (8.5, 0) (8.5, 0.5)       @noisy det616 det1119
mzz (8.5, 1) (9, 1)           @noisy det148 det1664
mxx (8.5, 2.5) (8.5, 2)       @noisy det1137 det2018
mzz (8.5, 3) (9, 3)           @noisy det848 det2165
mxx (8.5, 4.5) (8.5, 4)       @noisy det881 det1399
mzz (9, 5) (8.5, 5)           @noisy det630 det1536
mxx (8.5, 6) (8.5, 6.5)       @noisy det578 det801
mzz (8.5, 7) (9, 7)           @noisy det817 det1835
mxx (8.5, 8.5) (8.5, 8)       @noisy det250 det1281
mzz (8.5, 9) (9, 9)           @noisy det944 det1887
mxx (9.5, 1.5) (9.5, 1)       @noisy det1766 det2277
mzz (0, 2) (9.5, 2)           @noisy det53 det1876
mxx (9.5, 3.5) (9.5, 3)       @noisy det536 det1821
mzz (9.5, 4) (0, 4)           @noisy det8 det48
mxx (9.5, 5) (9.5, 5.5)       @noisy det767 det1612
mzz (9.5, 6) (0, 6)           @noisy det1899 det2280
mxx (9.5, 7) (9.5, 7.5)       @noisy det1160 det2189
mzz (0, 8) (9.5, 8)           @noisy det397 det596
mxx (9.5, 9.5) (9.5, 9)       @noisy det1649 det1997
mzz (9.5, 0) (0, 0)           @noisy det1042 det1207

--------         38
mxx (0, 1.5) (0, 2)           @noisy det1278 det1766
mx (0.5, 1.5)                 @noisy det1278 det2216
mz (1, 1.5)                   @noisy det775 det1034 det1516 det2383
mxx (0, 3.5) (0, 4)           @noisy det284 det536
mx (0.5, 3.5)                 @noisy det284 det2314
mz (1, 3.5)                   @noisy det444 det528 det2223 det2471
mxx (0, 5.5) (0, 6)           @noisy det153 det767
mx (0.5, 5.5)                 @noisy det153 det2302
mz (1, 5.5)                   @noisy det271 det797 det1024 det1800
mxx (0, 7.5) (0, 8)           @noisy det1030 det1160
mx (0.5, 7.5)                 @noisy det1030 det2228
mz (1, 7.5)                   @noisy det373 det554 det1253 det2334
mxx (0, 9.5) (0, 0)           @noisy det1997 det2326
mx (0.5, 9.5)                 @noisy det2256 det2326
mz (1, 9.5)                   @noisy det1266 det1736 det1911 det2186
mxx (1, 0.5) (1, 1)           @noisy det418 det442
mx (1.5, 0.5)                 @noisy det442 det2264
mz (2, 0.5)                   @noisy det564 det898 det1516 det1736
mxx (1, 2.5) (1, 3)           @noisy det92 det1998
mx (1.5, 2.5)                 @noisy det1998 det2224
mz (2, 2.5)                   @noisy det477 det1034 det1901 det2471
mxx (1, 4.5) (1, 5)           @noisy det547 det1081
mx (1.5, 4.5)                 @noisy det1081 det2253
mz (2, 4.5)                   @noisy det444 det782 det797 det1031
mxx (1, 6.5) (1, 7)           @noisy det135 det540
mx (1.5, 6.5)                 @noisy det135 det2270
mz (2, 6.5)                   @noisy det1253 det1288 det1800 det2117
mxx (1, 8.5) (1, 9)           @noisy det367 det1393
mx (1.5, 8.5)                 @noisy det367 det2279
mz (2, 8.5)                   @noisy det554 det1266 det1340 det1691
mxx (2, 1.5) (2, 2)           @noisy det679 det2402
mx (2.5, 1.5)                 @noisy det2272 det2402
mz (3, 1.5)                   @noisy det293 det832 det898 det1901
mxx (2, 3.5) (2, 4)           @noisy det803 det1219
mx (2.5, 3.5)                 @noisy det1219 det2278
mz (3, 3.5)                   @noisy det166 det328 det477 det782
mxx (2, 5.5) (2, 6)           @noisy det1079 det1150
mx (2.5, 5.5)                 @noisy det1079 det2197
mz (3, 5.5)                   @noisy det597 det1031 det1545 det2117
mxx (2, 7.5) (2, 8)           @noisy det1604 det2212
mx (2.5, 7.5)                 @noisy det2212 det2312
mz (3, 7.5)                   @noisy det1288 det1637 det1691 det2300
mxx (2, 9.5) (2, 0)           @noisy det677 det1662
mx (2.5, 9.5)                 @noisy det677 det2243
mz (3, 9.5)                   @noisy det190 det376 det564 det1340
mxx (3, 1) (3, 0.5)           @noisy det855 det1648
mx (3.5, 0.5)                 @noisy det1648 det2221
mz (4, 0.5)                   @noisy det190 det297 det832 det1644
mxx (3, 2.5) (3, 3)           @noisy det1769 det2149
mx (3.5, 2.5)                 @noisy det1769 det2309
mz (4, 2.5)                   @noisy det126 det166 det293 det1974
mxx (3, 4.5) (3, 5)           @noisy det41 det2168
mx (3.5, 4.5)                 @noisy det41 det2246
mz (4, 4.5)                   @noisy det328 det597 det1568 det1676
mxx (3, 7) (3, 6.5)           @noisy det864 det1276
mx (3.5, 6.5)                 @noisy det1276 det2289
mz (4, 6.5)                   @noisy det635 det957 det1545 det1637
mxx (3, 8.5) (3, 9)           @noisy det700 det1116
mx (3.5, 8.5)                 @noisy det1116 det2315
mz (4, 8.5)                   @noisy det376 det912 det1687 det2300
mxx (4, 1.5) (4, 2)           @noisy det191 det2480
mx (4.5, 1.5)                 @noisy det2171 det2480
mz (5, 1.5)                   @noisy det297 det1974 det2242 det2245
mxx (4, 4) (4, 3.5)           @noisy det416 det682
mx (4.5, 3.5)                 @noisy det416 det2222
mz (5, 3.5)                   @noisy det126 det260 det951 det1568
mxx (4, 5.5) (4, 6)           @noisy det963 det1258
mx (4.5, 5.5)                 @noisy det1258 det2320
mz (5, 5.5)                   @noisy det635 det1676 det1831 det2386
mxx (4, 7.5) (4, 8)           @noisy det57 det1630
mx (4.5, 7.5)                 @noisy det1630 det2265
mz (5, 7.5)                   @noisy det614 det912 det957 det2319
mxx (4, 9.5) (4, 0)           @noisy det75 det2311
mx (4.5, 9.5)                 @noisy det75 det2233
mz (5, 9.5)                   @noisy det220 det844 det1644 det1687
mxx (5, 0.5) (5, 1)           @noisy det722 det1063
mx (5.5, 0.5)                 @noisy det1063 det2316
mz (6, 0.5)                   @noisy det220 det783 det1557 det2242
mxx (5, 3) (5, 2.5)           @noisy det405 det1462
mx (5.5, 2.5)                 @noisy det405 det2262
mz (6, 2.5)                   @noisy det260 det315 det1717 det2245
mxx (5, 4.5) (5, 5)           @noisy det64 det158
mx (5.5, 4.5)                 @noisy det158 det2203
mz (6, 4.5)                   @noisy det643 det951 det1299 det2386
mxx (5, 6.5) (5, 7)           @noisy det728 det804
mx (5.5, 6.5)                 @noisy det804 det2187
mz (6, 6.5)                   @noisy det159 det505 det1831 det2319
mxx (5, 9) (5, 8.5)           @noisy det163 det1172
mx (5.5, 8.5)                 @noisy det163 det2276
mz (6, 8.5)                   @noisy det319 det614 det844 det1471
mxx (6, 1.5) (6, 2)           @noisy det531 det1473
mx (6.5, 1.5)                 @noisy det1473 det2178
mz (7, 1.5)                   @noisy det783 det1218 det1717 det2290
mxx (6, 3.5) (6, 4)           @noisy det954 det1142
mx (6.5, 3.5)                 @noisy det954 det2295
mz (7, 3.5)                   @noisy det315 det1280 det1299 det1754
mxx (6, 6) (6, 5.5)           @noisy det909 det1112
mx (6.5, 5.5)                 @noisy det909 det2247
mz (7, 5.5)                   @noisy det159 det643 det672 det2193
mxx (6, 7.5) (6, 8)           @noisy det25 det790
mx (6.5, 7.5)                 @noisy det25 det2202
mz (7, 7.5)                   @noisy det505 det1397 det1471 det1485
mxx (6, 9.5) (6, 0)           @noisy det1703 det1807
mx (6.5, 9.5)                 @noisy det1807 det2298
mz (7, 9.5)                   @noisy det283 det319 det830 det1557
mxx (7, 0.5) (7, 1)           @noisy det180 det616
mx (7.5, 0.5)                 @noisy det180 det2231
mz (8, 0.5)                   @noisy det148 det830 det1664 det2290
mxx (7, 2.5) (7, 3)           @noisy det620 det1137
mx (7.5, 2.5)                 @noisy det620 det2255
mz (8, 2.5)                   @noisy det848 det1218 det1754 det2165
mxx (7, 4.5) (7, 5)           @noisy det1399 det1690
mx (7.5, 4.5)                 @noisy det1690 det2317
mz (8, 4.5)                   @noisy det630 det1280 det1536 det2193
mxx (7, 6.5) (7, 7)           @noisy det766 det801
mx (7.5, 6.5)                 @noisy det766 det2241
mz (8, 6.5)                   @noisy det672 det817 det1397 det1835
mxx (7, 9) (7, 8.5)           @noisy det241 det250
mx (7.5, 8.5)                 @noisy det241 det2172
mz (8, 8.5)                   @noisy det283 det944 det1485 det1887
mxx (8, 2) (8, 1.5)           @noisy det1975 det2277
mx (8.5, 1.5)                 @noisy det1975 det2286
mz (9, 1.5)                   @noisy det53 det148 det1876 det2165
mxx (8, 3.5) (8, 4)           @noisy det341 det1821
mx (8.5, 3.5)                 @noisy det341 det2297
mz (9, 3.5)                   @noisy det8 det48 det630 det848
mxx (8, 5.5) (8, 6)           @noisy det1371 det1612
mx (8.5, 5.5)                 @noisy det1371 det2324
mz (9, 5.5)                   @noisy det817 det1536 det1899 det2280
mxx (8, 7.5) (8, 8)           @noisy det1442 det2189
mx (8.5, 7.5)                 @noisy det1442 det2330
mz (9, 7.5)                   @noisy det397 det596 det1835 det1887
mxx (8, 9.5) (8, 0)           @noisy det1649 det1928
mx (8.5, 9.5)                 @noisy det1928 det2237
mz (9, 9.5)                   @noisy det944 det1042 det1207 det1664
mxx (9, 0.5) (9, 1)           @noisy det1119 det1273
mx (9.5, 0.5)                 @noisy det1273 det2283
mz (0, 0.5)                   @noisy det53 det775 det1207 det2186
mxx (9, 2.5) (9, 3)           @noisy det935 det2018
mx (9.5, 2.5)                 @noisy det935 det2208
mz (0, 2.5)                   @noisy det8 det528 det1876 det2383
mxx (9, 5) (9, 4.5)           @noisy det247 det881
mx (9.5, 4.5)                 @noisy det247 det2266
mz (0, 4.5)                   @noisy det48 det271 det1899 det2223
mxx (9, 6.5) (9, 7)           @noisy det578 det1166
mx (9.5, 6.5)                 @noisy det1166 det2293
mz (0, 6.5)                   @noisy det397 det1024 det2280 det2334
mxx (9, 8.5) (9, 9)           @noisy det738 det1281
mx (9.5, 8.5)                 @noisy det738 det2292
mz (0, 8.5)                   @noisy det373 det596 det1042 det1911
mxx (0.5, 0.5) (0.5, 1)       @noisy det418 det1119
mzz (1, 0) (0.5, 0)           @noisy det775 det2186
mxx (0.5, 2.5) (0.5, 3)       @noisy det92 det2018
mzz (1, 2) (0.5, 2)           @noisy det528 det2383
mxx (0.5, 5) (0.5, 4.5)       @noisy det547 det881
mzz (1, 4) (0.5, 4)           @noisy det271 det2223
mxx (0.5, 6.5) (0.5, 7)       @noisy det540 det578
mzz (0.5, 6) (1, 6)           @noisy det1024 det2334
mxx (0.5, 8.5) (0.5, 9)       @noisy det1281 det1393
mzz (1, 8) (0.5, 8)           @noisy det373 det1911
mxx (1.5, 1.5) (1.5, 2)       @noisy det679 det1766
mzz (1.5, 1) (2, 1)           @noisy det1034 det1516
mxx (1.5, 4) (1.5, 3.5)       @noisy det536 det803
mzz (2, 3) (1.5, 3)           @noisy det444 det2471
mxx (1.5, 5.5) (1.5, 6)       @noisy det767 det1150
mzz (1.5, 5) (2, 5)           @noisy det797 det1800
mxx (1.5, 7.5) (1.5, 8)       @noisy det1160 det1604
mzz (1.5, 7) (2, 7)           @noisy det554 det1253
mxx (1.5, 0) (1.5, 9.5)       @noisy det1662 det1997
mzz (2, 9) (1.5, 9)           @noisy det1266 det1736
mxx (2.5, 0.5) (2.5, 1)       @noisy det418 det855
mzz (2.5, 0) (3, 0)           @noisy det564 det898
mxx (2.5, 2.5) (2.5, 3)       @noisy det92 det2149
mzz (2.5, 2) (3, 2)           @noisy det477 det1901
mxx (2.5, 4.5) (2.5, 5)       @noisy det547 det2168
mzz (2.5, 4) (3, 4)           @noisy det782 det1031
mxx (2.5, 7) (2.5, 6.5)       @noisy det540 det864
mzz (3, 6) (2.5, 6)           @noisy det1288 det2117
mxx (2.5, 8.5) (2.5, 9)       @noisy det700 det1393
mzz (2.5, 8) (3, 8)           @noisy det1340 det1691
mxx (3.5, 1.5) (3.5, 2)       @noisy det191 det679
mzz (3.5, 1) (4, 1)           @noisy det293 det832
mxx (3.5, 3.5) (3.5, 4)       @noisy det682 det803
mzz (3.5, 3) (4, 3)           @noisy det166 det328
mxx (3.5, 5.5) (3.5, 6)       @noisy det963 det1150
mzz (3.5, 5) (4, 5)           @noisy det597 det1545
mxx (3.5, 7.5) (3.5, 8)       @noisy det57 det1604
mzz (3.5, 7) (4, 7)           @noisy det1637 det2300
mxx (3.5, 0) (3.5, 9.5)       @noisy det1662 det2311
mzz (4, 9) (3.5, 9)           @noisy det190 det376
mxx (4.5, 0.5) (4.5, 1)       @noisy det722 det855
mzz (5, 0) (4.5, 0)           @noisy det297 det1644
mxx (4.5, 2.5) (4.5, 3)       @noisy det1462 det2149
mzz (4.5, 2) (5, 2)           @noisy det126 det1974
mxx (4.5, 4.5) (4.5, 5)       @noisy det64 det2168
mzz (5, 4) (4.5, 4)           @noisy det1568 det1676
mxx (4.5, 6.5) (4.5, 7)       @noisy det728 det864
mzz (5, 6) (4.5, 6)           @noisy det635 det957
mxx (4.5, 8.5) (4.5, 9)       @noisy det700 det1172
mzz (4.5, 8) (5, 8)           @noisy det912 det1687
mxx (5.5, 1.5) (5.5, 2)       @noisy det191 det531
mzz (5.5, 1) (6, 1)           @noisy det2242 det2245
mxx (5.5, 3.5) (5.5, 4)       @noisy det682 det1142
mzz (5.5, 3) (6, 3)           @noisy det260 det951
mxx (5.5, 5.5) (5.5, 6)       @noisy det963 det1112
mzz (5.5, 5) (6, 5)           @noisy det1831 det2386
mxx (5.5, 7.5) (5.5, 8)       @noisy det57 det790
mzz (5.5, 7) (6, 7)           @noisy det614 det2319
mxx (5.5, 9.5) (5.5, 0)       @noisy det1703 det2311
mzz (5.5, 9) (6, 9)           @noisy det220 det844
mxx (6.5, 0.5) (6.5, 1)       @noisy det616 det722
mzz (6.5, 0) (7, 0)           @noisy det783 det1557
mxx (6.5, 2.5) (6.5, 3)       @noisy det1137 det1462
mzz (6.5, 2) (7, 2)           @noisy det315 det1717
mxx (6.5, 5) (6.5, 4.5)       @noisy det64 det1399
mzz (7, 4) (6.5, 4)           @noisy det643 det1299
mxx (6.5, 6.5) (6.5, 7)       @noisy det728 det801
mzz (6.5, 6) (7, 6)           @noisy det159 det505
mxx (6.5, 8.5) (6.5, 9)       @noisy det250 det1172
mzz (6.5, 8) (7, 8)           @noisy det319 det1471
mxx (7.5, 2) (7.5, 1.5)       @noisy det531 det2277
mzz (7.5, 1) (8, 1)           @noisy det1218 det2290
mxx (7.5, 3.5) (7.5, 4)       @noisy det1142 det1821
mzz (7.5, 3) (8, 3)           @noisy det1280 det1754
mxx (7.5, 5.5) (7.5, 6)       @noisy det1112 det1612
mzz (7.5, 5) (8, 5)           @noisy det672 det2193
mxx (7.5, 8) (7.5, 7.5)       @noisy det790 det2189
mzz (8, 7) (7.5, 7)           @noisy det1397 det1485
mxx (7.5, 9.5) (7.5, 0)       @noisy det1649 det1703
mzz (7.5, 9) (8, 9)           @noisy det283 det830
mxx (8.5, 0.5) (8.5, 1)       @noisy det616 det1119
mzz (8.5, 0) (9, 0)           @noisy det148 det1664
mxx (8.5, 2.5) (8.5, 3)       @noisy det1137 det2018
mzz (8.5, 2) (9, 2)           @noisy det848 det2165
mxx (8.5, 4.5) (8.5, 5)       @noisy det881 det1399
mzz (8.5, 4) (9, 4)           @noisy det630 det1536
mxx (8.5, 6.5) (8.5, 7)       @noisy det578 det801
mzz (8.5, 6) (9, 6)           @noisy det817 det1835
mxx (8.5, 8.5) (8.5, 9)       @noisy det250 det1281
mzz (8.5, 8) (9, 8)           @noisy det944 det1887
mxx (9.5, 1.5) (9.5, 2)       @noisy det1766 det2277
mzz (0, 1) (9.5, 1)           @noisy det53 det1876
mxx (9.5, 4) (9.5, 3.5)       @noisy det536 det1821
mzz (0, 3) (9.5, 3)           @noisy det8 det48
mxx (9.5, 5.5) (9.5, 6)       @noisy det767 det1612
mzz (9.5, 5) (0, 5)           @noisy det1899 det2280
mxx (9.5, 7.5) (9.5, 8)       @noisy det1160 det2189
mzz (0, 7) (9.5, 7)           @noisy det397 det596
mxx (9.5, 0) (9.5, 9.5)       @noisy det1649 det1997
mzz (0, 9) (9.5, 9)           @noisy det1042 det1207

--------         39
mzz (0, 1.5) (0.5, 1.5)       @noisy det528 det775
mxx (1, 1) (1, 1.5)           @noisy det1278 det1766
mzz (0, 3.5) (0.5, 3.5)       @noisy det271 det528
mxx (1, 3) (1, 3.5)           @noisy det284 det536
mzz (0.5, 5.5) (0, 5.5)       @noisy det271 det2334
mxx (1, 5) (1, 5.5)           @noisy det153 det767
mzz (0, 7.5) (0.5, 7.5)       @noisy det1911 det2334
mxx (1, 7.5) (1, 7)           @noisy det1030 det1160
mzz (0, 9.5) (0.5, 9.5)       @noisy det775 det1911
mxx (1, 9) (1, 9.5)           @noisy det1997 det2326
mzz (1, 0.5) (1.5, 0.5)       @noisy det1034 det1736
mxx (2, 0) (2, 0.5)           @noisy det418 det442
mzz (1, 2.5) (1.5, 2.5)       @noisy det444 det1034
mxx (2, 2) (2, 2.5)           @noisy det92 det1998
mzz (1.5, 4.5) (1, 4.5)       @noisy det444 det1800
mxx (2, 4.5) (2, 4)           @noisy det547 det1081
mzz (1, 6.5) (1.5, 6.5)       @noisy det554 det1800
mxx (2, 6.5) (2, 6)           @noisy det135 det540
mzz (1, 8.5) (1.5, 8.5)       @noisy det554 det1736
mxx (2, 8) (2, 8.5)           @noisy det367 det1393
mzz (2, 1.5) (2.5, 1.5)       @noisy det477 det898
mxx (3, 1.5) (3, 1)           @noisy det679 det2402
mzz (2, 3.5) (2.5, 3.5)       @noisy det477 det1031
mxx (3, 3.5) (3, 3)           @noisy det803 det1219
mzz (2, 5.5) (2.5, 5.5)       @noisy det1031 det1288
mxx (3, 5) (3, 5.5)           @noisy det1079 det1150
mzz (2.5, 7.5) (2, 7.5)       @noisy det1288 det1340
mxx (3, 7.5) (3, 7)           @noisy det1604 det2212
mzz (2, 9.5) (2.5, 9.5)       @noisy det898 det1340
mxx (3, 9.5) (3, 9)           @noisy det677 det1662
mzz (3.5, 0.5) (3, 0.5)       @noisy det190 det293
mxx (4, 0) (4, 0.5)           @noisy det855 det1648
mzz (3, 2.5) (3.5, 2.5)       @noisy det293 det328
mxx (4, 2) (4, 2.5)           @noisy det1769 det2149
mzz (3, 4.5) (3.5, 4.5)       @noisy det328 det1545
mxx (4, 4.5) (4, 4)           @noisy det41 det2168
mzz (3.5, 6.5) (3, 6.5)       @noisy det1545 det2300
mxx (4, 6) (4, 6.5)           @noisy det864 det1276
mzz (3, 8.5) (3.5, 8.5)       @noisy det190 det2300
mxx (4, 8) (4, 8.5)           @noisy det700 det1116
mzz (4, 1.5) (4.5, 1.5)       @noisy det126 det297
mxx (5, 1) (5, 1.5)           @noisy det191 det2480
mzz (4.5, 3.5) (4, 3.5)       @noisy det126 det1676
mxx (5, 3.5) (5, 3)           @noisy det416 det682
mzz (4, 5.5) (4.5, 5.5)       @noisy det957 det1676
mxx (5, 5.5) (5, 5)           @noisy det963 det1258
mzz (4, 7.5) (4.5, 7.5)       @noisy det957 det1687
mxx (5, 7) (5, 7.5)           @noisy det57 det1630
mzz (4, 9.5) (4.5, 9.5)       @noisy det297 det1687
mxx (5, 9.5) (5, 9)           @noisy det75 det2311
mzz (5, 0.5) (5.5, 0.5)       @noisy det220 det2245
mxx (6, 0) (6, 0.5)           @noisy det722 det1063
mzz (5.5, 2.5) (5, 2.5)       @noisy det951 det2245
mxx (6, 2.5) (6, 2)           @noisy det405 det1462
mzz (5, 4.5) (5.5, 4.5)       @noisy det951 det1831
mxx (6, 4) (6, 4.5)           @noisy det64 det158
mzz (5, 6.5) (5.5, 6.5)       @noisy det614 det1831
mxx (6, 6.5) (6, 6)           @noisy det728 det804
mzz (5.5, 8.5) (5, 8.5)       @noisy det220 det614
mxx (6, 8.5) (6, 8)           @noisy det163 det1172
mzz (6, 1.5) (6.5, 1.5)       @noisy det315 det783
mxx (7, 1.5) (7, 1)           @noisy det531 det1473
mzz (6, 3.5) (6.5, 3.5)       @noisy det315 det643
mxx (7, 3) (7, 3.5)           @noisy det954 det1142
mzz (6.5, 5.5) (6, 5.5)       @noisy det505 det643
mxx (7, 5.5) (7, 5)           @noisy det909 det1112
mzz (6, 7.5) (6.5, 7.5)       @noisy det319 det505
mxx (7, 7.5) (7, 7)           @noisy det25 det790
mzz (6, 9.5) (6.5, 9.5)       @noisy det319 det783
mxx (7, 9.5) (7, 9)           @noisy det1703 det1807
mzz (7, 0.5) (7.5, 0.5)       @noisy det830 det1218
mxx (8, 0.5) (8, 0)           @noisy det180 det616
mzz (7.5, 2.5) (7, 2.5)       @noisy det1218 det1280
mxx (8, 2.5) (8, 2)           @noisy det620 det1137
mzz (7, 4.5) (7.5, 4.5)       @noisy det672 det1280
mxx (8, 4) (8, 4.5)           @noisy det1399 det1690
mzz (7, 6.5) (7.5, 6.5)       @noisy det672 det1485
mxx (8, 6.5) (8, 6)           @noisy det766 det801
mzz (7.5, 8.5) (7, 8.5)       @noisy det830 det1485
mxx (8, 8) (8, 8.5)           @noisy det241 det250
mzz (8.5, 1.5) (8, 1.5)       @noisy det148 det848
mxx (9, 1) (9, 1.5)           @noisy det1975 det2277
mzz (8, 3.5) (8.5, 3.5)       @noisy det848 det1536
mxx (9, 3) (9, 3.5)           @noisy det341 det1821
mzz (8, 5.5) (8.5, 5.5)       @noisy det1536 det1835
mxx (9, 5.5) (9, 5)           @noisy det1371 det1612
mzz (8, 7.5) (8.5, 7.5)       @noisy det944 det1835
mxx (9, 7) (9, 7.5)           @noisy det1442 det2189
mzz (8, 9.5) (8.5, 9.5)       @noisy det148 det944
mxx (9, 9) (9, 9.5)           @noisy det1649 det1928
mzz (9, 0.5) (9.5, 0.5)       @noisy det1207 det1876
mxx (0, 0) (0, 0.5)           @noisy det1119 det1273
mzz (9.5, 2.5) (9, 2.5)       @noisy det48 det1876
mxx (0, 2.5) (0, 2)           @noisy det935 det2018
mzz (9.5, 4.5) (9, 4.5)       @noisy det48 det2280
mxx (0, 4.5) (0, 4)           @noisy det247 det881
mzz (9, 6.5) (9.5, 6.5)       @noisy det596 det2280
mxx (0, 6) (0, 6.5)           @noisy det578 det1166
mzz (9.5, 8.5) (9, 8.5)       @noisy det596 det1207
mxx (0, 8.5) (0, 8)           @noisy det738 det1281
mzz (0, 1) (0.5, 1)           @noisy det775 det2186
mz (0.5, 0.5)                 @noisy det167 det2186
mx (0.5, 0)                   @noisy det418 det1273 det1997 det2326
mzz (0, 3) (0.5, 3)           @noisy det528 det2383
mz (0.5, 2.5)                 @noisy det286 det2383
mx (0.5, 2)                   @noisy det92 det935 det1278 det1766
mzz (0.5, 5) (0, 5)           @noisy det271 det2223
mz (0.5, 4.5)                 @noisy det266 det2223
mx (0.5, 4)                   @noisy det247 det284 det536 det547
mzz (0, 7) (0.5, 7)           @noisy det1024 det2334
mz (0.5, 6.5)                 @noisy det227 det1024
mx (0.5, 6)                   @noisy det153 det540 det767 det1166
mzz (0, 9) (0.5, 9)           @noisy det373 det1911
mz (0.5, 8.5)                 @noisy det221 det373
mx (0.5, 8)                   @noisy det738 det1030 det1160 det1393
mzz (1, 2) (1.5, 2)           @noisy det1034 det1516
mz (1.5, 1.5)                 @noisy det243 det1516
mx (1.5, 1)                   @noisy det418 det442 det679 det1278
mzz (1.5, 4) (1, 4)           @noisy det444 det2471
mz (1.5, 3.5)                 @noisy det267 det2471
mx (1.5, 3)                   @noisy det92 det284 det803 det1998
mzz (1, 6) (1.5, 6)           @noisy det797 det1800
mz (1.5, 5.5)                 @noisy det132 det797
mx (1.5, 5)                   @noisy det153 det547 det1081 det1150
mzz (1, 8) (1.5, 8)           @noisy det554 det1253
mz (1.5, 7.5)                 @noisy det176 det1253
mx (1.5, 7)                   @noisy det135 det540 det1030 det1604
mzz (1, 0) (1.5, 0)           @noisy det1266 det1736
mz (1.5, 9.5)                 @noisy det226 det1266
mx (1.5, 9)                   @noisy det367 det1393 det1662 det2326
mzz (2, 1) (2.5, 1)           @noisy det564 det898
mz (2.5, 0.5)                 @noisy det209 det564
mx (2.5, 0)                   @noisy det442 det677 det855 det1662
mzz (2, 3) (2.5, 3)           @noisy det477 det1901
mz (2.5, 2.5)                 @noisy det225 det1901
mx (2.5, 2)                   @noisy det679 det1998 det2149 det2402
mzz (2, 5) (2.5, 5)           @noisy det782 det1031
mz (2.5, 4.5)                 @noisy det201 det782
mx (2.5, 4)                   @noisy det803 det1081 det1219 det2168
mzz (2.5, 7) (2, 7)           @noisy det1288 det2117
mz (2.5, 6.5)                 @noisy det133 det2117
mx (2.5, 6)                   @noisy det135 det864 det1079 det1150
mzz (2, 9) (2.5, 9)           @noisy det1340 det1691
mz (2.5, 8.5)                 @noisy det285 det1691
mx (2.5, 8)                   @noisy det367 det700 det1604 det2212
mzz (3, 2) (3.5, 2)           @noisy det293 det832
mz (3.5, 1.5)                 @noisy det203 det832
mx (3.5, 1)                   @noisy det191 det855 det1648 det2402
mzz (3, 4) (3.5, 4)           @noisy det166 det328
mz (3.5, 3.5)                 @noisy det166 det178
mx (3.5, 3)                   @noisy det682 det1219 det1769 det2149
mzz (3.5, 6) (3, 6)           @noisy det597 det1545
mz (3.5, 5.5)                 @noisy det186 det597
mx (3.5, 5)                   @noisy det41 det963 det1079 det2168
mzz (3, 8) (3.5, 8)           @noisy det1637 det2300
mz (3.5, 7.5)                 @noisy det298 det1637
mx (3.5, 7)                   @noisy det57 det864 det1276 det2212
mzz (3.5, 0) (3, 0)           @noisy det190 det376
mz (3.5, 9.5)                 @noisy det303 det376
mx (3.5, 9)                   @noisy det677 det700 det1116 det2311
mzz (4, 1) (4.5, 1)           @noisy det297 det1644
mz (4.5, 0.5)                 @noisy det164 det1644
mx (4.5, 0)                   @noisy det75 det722 det1648 det2311
mzz (4.5, 3) (4, 3)           @noisy det126 det1974
mz (4.5, 2.5)                 @noisy det262 det1974
mx (4.5, 2)                   @noisy det191 det1462 det1769 det2480
mzz (4, 5) (4.5, 5)           @noisy det1568 det1676
mz (4.5, 4.5)                 @noisy det197 det1568
mx (4.5, 4)                   @noisy det41 det64 det416 det682
mzz (4, 7) (4.5, 7)           @noisy det635 det957
mz (4.5, 6.5)                 @noisy det181 det635
mx (4.5, 6)                   @noisy det728 det963 det1258 det1276
mzz (4, 9) (4.5, 9)           @noisy det912 det1687
mz (4.5, 8.5)                 @noisy det152 det912
mx (4.5, 8)                   @noisy det57 det1116 det1172 det1630
mzz (5.5, 2) (5, 2)           @noisy det2242 det2245
mz (5.5, 1.5)                 @noisy det239 det2242
mx (5.5, 1)                   @noisy det531 det722 det1063 det2480
mzz (5, 4) (5.5, 4)           @noisy det260 det951
mz (5.5, 3.5)                 @noisy det260 det282
mx (5.5, 3)                   @noisy det405 det416 det1142 det1462
mzz (5, 6) (5.5, 6)           @noisy det1831 det2386
mz (5.5, 5.5)                 @noisy det269 det2386
mx (5.5, 5)                   @noisy det64 det158 det1112 det1258
mzz (5.5, 8) (5, 8)           @noisy det614 det2319
mz (5.5, 7.5)                 @noisy det277 det2319
mx (5.5, 7)                   @noisy det728 det790 det804 det1630
mzz (5, 0) (5.5, 0)           @noisy det220 det844
mz (5.5, 9.5)                 @noisy det179 det844
mx (5.5, 9)                   @noisy det75 det163 det1172 det1703
mzz (6, 1) (6.5, 1)           @noisy det783 det1557
mz (6.5, 0.5)                 @noisy det185 det1557
mx (6.5, 0)                   @noisy det616 det1063 det1703 det1807
mzz (6, 3) (6.5, 3)           @noisy det315 det1717
mz (6.5, 2.5)                 @noisy det287 det1717
mx (6.5, 2)                   @noisy det405 det531 det1137 det1473
mzz (6.5, 5) (6, 5)           @noisy det643 det1299
mz (6.5, 4.5)                 @noisy det172 det1299
mx (6.5, 4)                   @noisy det158 det954 det1142 det1399
mzz (6, 7) (6.5, 7)           @noisy det159 det505
mz (6.5, 6.5)                 @noisy det159 det175
mx (6.5, 6)                   @noisy det801 det804 det909 det1112
mzz (6, 9) (6.5, 9)           @noisy det319 det1471
mz (6.5, 8.5)                 @noisy det251 det1471
mx (6.5, 8)                   @noisy det25 det163 det250 det790
mzz (7.5, 2) (7, 2)           @noisy det1218 det2290
mz (7.5, 1.5)                 @noisy det202 det2290
mx (7.5, 1)                   @noisy det180 det616 det1473 det2277
mzz (7, 4) (7.5, 4)           @noisy det1280 det1754
mz (7.5, 3.5)                 @noisy det177 det1754
mx (7.5, 3)                   @noisy det620 det954 det1137 det1821
mzz (7, 6) (7.5, 6)           @noisy det672 det2193
mz (7.5, 5.5)                 @noisy det183 det2193
mx (7.5, 5)                   @noisy det909 det1399 det1612 det1690
mzz (7.5, 8) (7, 8)           @noisy det1397 det1485
mz (7.5, 7.5)                 @noisy det294 det1397
mx (7.5, 7)                   @noisy det25 det766 det801 det2189
mzz (7, 0) (7.5, 0)           @noisy det283 det830
mz (7.5, 9.5)                 @noisy det283 det301
mx (7.5, 9)                   @noisy det241 det250 det1649 det1807
mzz (8.5, 1) (8, 1)           @noisy det148 det1664
mz (8.5, 0.5)                 @noisy det196 det1664
mx (8.5, 0)                   @noisy det180 det1119 det1649 det1928
mzz (8, 3) (8.5, 3)           @noisy det848 det2165
mz (8.5, 2.5)                 @noisy det291 det2165
mx (8.5, 2)                   @noisy det620 det1975 det2018 det2277
mzz (8, 5) (8.5, 5)           @noisy det630 det1536
mz (8.5, 4.5)                 @noisy det232 det630
mx (8.5, 4)                   @noisy det341 det881 det1690 det1821
mzz (8, 7) (8.5, 7)           @noisy det817 det1835
mz (8.5, 6.5)                 @noisy det214 det817
mx (8.5, 6)                   @noisy det578 det766 det1371 det1612
mzz (8, 9) (8.5, 9)           @noisy det944 det1887
mz (8.5, 8.5)                 @noisy det292 det1887
mx (8.5, 8)                   @noisy det241 det1281 det1442 det2189
mzz (9, 2) (9.5, 2)           @noisy det53 det1876
mz (9.5, 1.5)                 @noisy det53 det237
mx (9.5, 1)                   @noisy det1119 det1273 det1766 det1975
mzz (9.5, 4) (9, 4)           @noisy det8 det48
mz (9.5, 3.5)                 @noisy det8 det276
mx (9.5, 3)                   @noisy det341 det536 det935 det2018
mzz (9, 6) (9.5, 6)           @noisy det1899 det2280
mz (9.5, 5.5)                 @noisy det223 det1899
mx (9.5, 5)                   @noisy det247 det767 det881 det1371
mzz (9, 8) (9.5, 8)           @noisy det397 det596
mz (9.5, 7.5)                 @noisy det187 det397
mx (9.5, 7)                   @noisy det578 det1160 det1166 det1442
mzz (9, 0) (9.5, 0)           @noisy det1042 det1207
mz (9.5, 9.5)                 @noisy det218 det1042
mx (9.5, 9)                   @noisy det738 det1281 det1928 det1997

--------         40
mzz (1, 1.5) (0.5, 1.5)       @noisy det528 det775
mxx (0, 1.5) (0, 1)           @noisy det1278 det1766
mzz (1, 3.5) (0.5, 3.5)       @noisy det271 det528
mxx (0, 3.5) (0, 3)           @noisy det284 det536
mzz (0.5, 5.5) (1, 5.5)       @noisy det271 det2334
mxx (0, 5.5) (0, 5)           @noisy det153 det767
mzz (1, 7.5) (0.5, 7.5)       @noisy det1911 det2334
mxx (0, 7) (0, 7.5)           @noisy det1030 det1160
mzz (1, 9.5) (0.5, 9.5)       @noisy det775 det1911
mxx (0, 9) (0, 9.5)           @noisy det1997 det2326
mzz (1.5, 0.5) (2, 0.5)       @noisy det1034 det1736
mxx (1, 0.5) (1, 0)           @noisy det418 det442
mzz (1.5, 2.5) (2, 2.5)       @noisy det444 det1034
mxx (1, 2) (1, 2.5)           @noisy det92 det1998
mzz (1.5, 4.5) (2, 4.5)       @noisy det444 det1800
mxx (1, 4) (1, 4.5)           @noisy det547 det1081
mzz (1.5, 6.5) (2, 6.5)       @noisy det554 det1800
mxx (1, 6.5) (1, 6)           @noisy det135 det540
mzz (1.5, 8.5) (2, 8.5)       @noisy det554 det1736
mxx (1, 8) (1, 8.5)           @noisy det367 det1393
mzz (3, 1.5) (2.5, 1.5)       @noisy det477 det898
mxx (2, 1) (2, 1.5)           @noisy det679 det2402
mzz (2.5, 3.5) (3, 3.5)       @noisy det477 det1031
mxx (2, 3.5) (2, 3)           @noisy det803 det1219
mzz (2.5, 5.5) (3, 5.5)       @noisy det1031 det1288
mxx (2, 5.5) (2, 5)           @noisy det1079 det1150
mzz (2.5, 7.5) (3, 7.5)       @noisy det1288 det1340
mxx (2, 7) (2, 7.5)           @noisy det1604 det2212
mzz (2.5, 9.5) (3, 9.5)       @noisy det898 det1340
mxx (2, 9.5) (2, 9)           @noisy det677 det1662
mzz (3.5, 0.5) (4, 0.5)       @noisy det190 det293
mxx (3, 0) (3, 0.5)           @noisy det855 det1648
mzz (3.5, 2.5) (4, 2.5)       @noisy det293 det328
mxx (3, 2.5) (3, 2)           @noisy det1769 det2149
mzz (4, 4.5) (3.5, 4.5)       @noisy det328 det1545
mxx (3, 4.5) (3, 4)           @noisy det41 det2168
mzz (3.5, 6.5) (4, 6.5)       @noisy det1545 det2300
mxx (3, 6) (3, 6.5)           @noisy det864 det1276
mzz (3.5, 8.5) (4, 8.5)       @noisy det190 det2300
mxx (3, 8.5) (3, 8)           @noisy det700 det1116
mzz (5, 1.5) (4.5, 1.5)       @noisy det126 det297
mxx (4, 1.5) (4, 1)           @noisy det191 det2480
mzz (5, 3.5) (4.5, 3.5)       @noisy det126 det1676
mxx (4, 3) (4, 3.5)           @noisy det416 det682
mzz (5, 5.5) (4.5, 5.5)       @noisy det957 det1676
mxx (4, 5) (4, 5.5)           @noisy det963 det1258
mzz (5, 7.5) (4.5, 7.5)       @noisy det957 det1687
mxx (4, 7) (4, 7.5)           @noisy det57 det1630
mzz (5, 9.5) (4.5, 9.5)       @noisy det297 det1687
mxx (4, 9.5) (4, 9)           @noisy det75 det2311
mzz (5.5, 0.5) (6, 0.5)       @noisy det220 det2245
mxx (5, 0) (5, 0.5)           @noisy det722 det1063
mzz (5.5, 2.5) (6, 2.5)       @noisy det951 det2245
mxx (5, 2) (5, 2.5)           @noisy det405 det1462
mzz (5.5, 4.5) (6, 4.5)       @noisy det951 det1831
mxx (5, 4.5) (5, 4)           @noisy det64 det158
mzz (6, 6.5) (5.5, 6.5)       @noisy det614 det1831
mxx (5, 6) (5, 6.5)           @noisy det728 det804
mzz (5.5, 8.5) (6, 8.5)       @noisy det220 det614
mxx (5, 8) (5, 8.5)           @noisy det163 det1172
mzz (6.5, 1.5) (7, 1.5)       @noisy det315 det783
mxx (6, 1.5) (6, 1)           @noisy det531 det1473
mzz (6.5, 3.5) (7, 3.5)       @noisy det315 det643
mxx (6, 3.5) (6, 3)           @noisy det954 det1142
mzz (6.5, 5.5) (7, 5.5)       @noisy det505 det643
mxx (6, 5) (6, 5.5)           @noisy det909 det1112
mzz (6.5, 7.5) (7, 7.5)       @noisy det319 det505
mxx (6, 7.5) (6, 7)           @noisy det25 det790
mzz (7, 9.5) (6.5, 9.5)       @noisy det319 det783
mxx (6, 9.5) (6, 9)           @noisy det1703 det1807
mzz (7.5, 0.5) (8, 0.5)       @noisy det830 det1218
mxx (7, 0.5) (7, 0)           @noisy det180 det616
mzz (7.5, 2.5) (8, 2.5)       @noisy det1218 det1280
mxx (7, 2) (7, 2.5)           @noisy det620 det1137
mzz (7.5, 4.5) (8, 4.5)       @noisy det672 det1280
mxx (7, 4.5) (7, 4)           @noisy det1399 det1690
mzz (7.5, 6.5) (8, 6.5)       @noisy det672 det1485
mxx (7, 6.5) (7, 6)           @noisy det766 det801
mzz (7.5, 8.5) (8, 8.5)       @noisy det830 det1485
mxx (7, 8) (7, 8.5)           @noisy det241 det250
mzz (8.5, 1.5) (9, 1.5)       @noisy det148 det848
mxx (8, 1) (8, 1.5)           @noisy det1975 det2277
mzz (8.5, 3.5) (9, 3.5)       @noisy det848 det1536
mxx (8, 3.5) (8, 3)           @noisy det341 det1821
mzz (9, 5.5) (8.5, 5.5)       @noisy det1536 det1835
mxx (8, 5.5) (8, 5)           @noisy det1371 det1612
mzz (8.5, 7.5) (9, 7.5)       @noisy det944 det1835
mxx (8, 7.5) (8, 7)           @noisy det1442 det2189
mzz (8.5, 9.5) (9, 9.5)       @noisy det148 det944
mxx (8, 9) (8, 9.5)           @noisy det1649 det1928
mzz (9.5, 0.5) (0, 0.5)       @noisy det1207 det1876
mxx (9, 0) (9, 0.5)           @noisy det1119 det1273
mzz (0, 2.5) (9.5, 2.5)       @noisy det48 det1876
mxx (9, 2) (9, 2.5)           @noisy det935 det2018
mzz (9.5, 4.5) (0, 4.5)       @noisy det48 det2280
mxx (9, 4) (9, 4.5)           @noisy det247 det881
mzz (9.5, 6.5) (0, 6.5)       @noisy det596 det2280
mxx (9, 6.5) (9, 6)           @noisy det578 det1166
mzz (0, 8.5) (9.5, 8.5)       @noisy det596 det1207
mxx (9, 8) (9, 8.5)           @noisy det738 det1281
mzz (0.5, 0) (0, 0)           @noisy det775 det1629
mz (0.5, 0.5)                 @noisy det167 det1629
mx (0.5, 1)                   @noisy det442 det1119 det1278 det1766
mzz (0, 2) (0.5, 2)           @noisy det520 det528
mz (0.5, 2.5)                 @noisy det286 det520
mx (0.5, 3)                   @noisy det284 det536 det1998 det2018
mzz (0, 4) (0.5, 4)           @noisy det271 det819
mz (0.5, 4.5)                 @noisy det266 det819
mx (0.5, 5)                   @noisy det153 det767 det881 det1081
mzz (0.5, 6) (0, 6)           @noisy det1996 det2334
mz (0.5, 6.5)                 @noisy det227 det1996
mx (0.5, 7)                   @noisy det135 det578 det1030 det1160
mzz (0, 8) (0.5, 8)           @noisy det1710 det1911
mz (0.5, 8.5)                 @noisy det221 det1710
mx (0.5, 9)                   @noisy det367 det1281 det1997 det2326
mzz (1, 1) (1.5, 1)           @noisy det833 det1034
mz (1.5, 1.5)                 @noisy det243 det833
mx (1.5, 2)                   @noisy det92 det1766 det1998 det2402
mzz (1, 3) (1.5, 3)           @noisy det444 det639
mz (1.5, 3.5)                 @noisy det267 det639
mx (1.5, 4)                   @noisy det536 det547 det1081 det1219
mzz (1.5, 5) (1, 5)           @noisy det1800 det2342
mz (1.5, 5.5)                 @noisy det132 det2342
mx (1.5, 6)                   @noisy det135 det540 det767 det1079
mzz (1, 7) (1.5, 7)           @noisy det554 det1820
mz (1.5, 7.5)                 @noisy det176 det1820
mx (1.5, 8)                   @noisy det367 det1160 det1393 det2212
mzz (1, 9) (1.5, 9)           @noisy det353 det1736
mz (1.5, 9.5)                 @noisy det226 det353
mx (1.5, 0)                   @noisy det418 det442 det677 det1997
mzz (2, 0) (2.5, 0)           @noisy det409 det898
mz (2.5, 0.5)                 @noisy det209 det409
mx (2.5, 1)                   @noisy det418 det679 det1648 det2402
mzz (2.5, 2) (2, 2)           @noisy det477 det695
mz (2.5, 2.5)                 @noisy det225 det695
mx (2.5, 3)                   @noisy det92 det803 det1219 det1769
mzz (2, 4) (2.5, 4)           @noisy det1031 det1838
mz (2.5, 4.5)                 @noisy det201 det1838
mx (2.5, 5)                   @noisy det41 det547 det1079 det1150
mzz (2, 6) (2.5, 6)           @noisy det1288 det2329
mz (2.5, 6.5)                 @noisy det133 det2329
mx (2.5, 7)                   @noisy det540 det1276 det1604 det2212
mzz (2.5, 8) (2, 8)           @noisy det359 det1340
mz (2.5, 8.5)                 @noisy det285 det359
mx (2.5, 9)                   @noisy det677 det1116 det1393 det1662
mzz (3, 1) (3.5, 1)           @noisy det293 det1309
mz (3.5, 1.5)                 @noisy det203 det1309
mx (3.5, 2)                   @noisy det679 det1769 det2149 det2480
mzz (3, 3) (3.5, 3)           @noisy det328 det1735
mz (3.5, 3.5)                 @noisy det178 det1735
mx (3.5, 4)                   @noisy det41 det416 det803 det2168
mzz (3.5, 5) (3, 5)           @noisy det859 det1545
mz (3.5, 5.5)                 @noisy det186 det859
mx (3.5, 6)                   @noisy det864 det1150 det1258 det1276
mzz (3, 7) (3.5, 7)           @noisy det1849 det2300
mz (3.5, 7.5)                 @noisy det298 det1849
mx (3.5, 8)                   @noisy det700 det1116 det1604 det1630
mzz (3, 9) (3.5, 9)           @noisy det190 det1464
mz (3.5, 9.5)                 @noisy det303 det1464
mx (3.5, 0)                   @noisy det75 det855 det1648 det1662
mzz (4, 0) (4.5, 0)           @noisy det297 det1332
mz (4.5, 0.5)                 @noisy det164 det1332
mx (4.5, 1)                   @noisy det191 det855 det1063 det2480
mzz (4.5, 2) (4, 2)           @noisy det126 det289
mz (4.5, 2.5)                 @noisy det262 det289
mx (4.5, 3)                   @noisy det405 det416 det682 det2149
mzz (4, 4) (4.5, 4)           @noisy det1676 det1803
mz (4.5, 4.5)                 @noisy det197 det1803
mx (4.5, 5)                   @noisy det158 det963 det1258 det2168
mzz (4, 6) (4.5, 6)           @noisy det957 det1655
mz (4.5, 6.5)                 @noisy det181 det1655
mx (4.5, 7)                   @noisy det57 det804 det864 det1630
mzz (4.5, 8) (4, 8)           @noisy det657 det1687
mz (4.5, 8.5)                 @noisy det152 det657
mx (4.5, 9)                   @noisy det75 det163 det700 det2311
mzz (5.5, 1) (5, 1)           @noisy det754 det2245
mz (5.5, 1.5)                 @noisy det239 det754
mx (5.5, 2)                   @noisy det191 det405 det1462 det1473
mzz (5, 3) (5.5, 3)           @noisy det951 det1372
mz (5.5, 3.5)                 @noisy det282 det1372
mx (5.5, 4)                   @noisy det64 det158 det682 det954
mzz (5, 5) (5.5, 5)           @noisy det246 det1831
mz (5.5, 5.5)                 @noisy det246 det269
mx (5.5, 6)                   @noisy det728 det804 det909 det963
mzz (5.5, 7) (5, 7)           @noisy det607 det614
mz (5.5, 7.5)                 @noisy det277 det607
mx (5.5, 8)                   @noisy det25 det57 det163 det1172
mzz (5, 9) (5.5, 9)           @noisy det205 det220
mz (5.5, 9.5)                 @noisy det179 det205
mx (5.5, 0)                   @noisy det722 det1063 det1807 det2311
mzz (6.5, 0) (6, 0)           @noisy det783 det1419
mz (6.5, 0.5)                 @noisy det185 det1419
mx (6.5, 1)                   @noisy det180 det531 det722 det1473
mzz (6, 2) (6.5, 2)           @noisy det61 det315
mz (6.5, 2.5)                 @noisy det61 det287
mx (6.5, 3)                   @noisy det620 det954 det1142 det1462
mzz (6, 4) (6.5, 4)           @noisy det643 det787
mz (6.5, 4.5)                 @noisy det172 det787
mx (6.5, 5)                   @noisy det64 det909 det1112 det1690
mzz (6, 6) (6.5, 6)           @noisy det505 det1528
mz (6.5, 6.5)                 @noisy det175 det1528
mx (6.5, 7)                   @noisy det25 det728 det766 det790
mzz (6, 8) (6.5, 8)           @noisy det319 det1302
mz (6.5, 8.5)                 @noisy det251 det1302
mx (6.5, 9)                   @noisy det241 det1172 det1703 det1807
mzz (7, 1) (7.5, 1)           @noisy det1218 det1904
mz (7.5, 1.5)                 @noisy det202 det1904
mx (7.5, 2)                   @noisy det531 det620 det1137 det1975
mzz (7.5, 3) (7, 3)           @noisy det1250 det1280
mz (7.5, 3.5)                 @noisy det177 det1250
mx (7.5, 4)                   @noisy det341 det1142 det1399 det1690
mzz (7, 5) (7.5, 5)           @noisy det660 det672
mz (7.5, 5.5)                 @noisy det183 det660
mx (7.5, 6)                   @noisy det766 det801 det1112 det1371
mzz (7, 7) (7.5, 7)           @noisy det1485 det1905
mz (7.5, 7.5)                 @noisy det294 det1905
mx (7.5, 8)                   @noisy det241 det250 det790 det1442
mzz (7, 9) (7.5, 9)           @noisy det830 det2155
mz (7.5, 9.5)                 @noisy det301 det2155
mx (7.5, 0)                   @noisy det180 det616 det1703 det1928
mzz (8.5, 0) (8, 0)           @noisy det148 det1040
mz (8.5, 0.5)                 @noisy det196 det1040
mx (8.5, 1)                   @noisy det616 det1273 det1975 det2277
mzz (8, 2) (8.5, 2)           @noisy det848 det883
mz (8.5, 2.5)                 @noisy det291 det883
mx (8.5, 3)                   @noisy det341 det935 det1137 det1821
mzz (8, 4) (8.5, 4)           @noisy det1228 det1536
mz (8.5, 4.5)                 @noisy det232 det1228
mx (8.5, 5)                   @noisy det247 det1371 det1399 det1612
mzz (8.5, 6) (8, 6)           @noisy det644 det1835
mz (8.5, 6.5)                 @noisy det214 det644
mx (8.5, 7)                   @noisy det801 det1166 det1442 det2189
mzz (8, 8) (8.5, 8)           @noisy det944 det1825
mz (8.5, 8.5)                 @noisy det292 det1825
mx (8.5, 9)                   @noisy det250 det738 det1649 det1928
mzz (9, 1) (9.5, 1)           @noisy det1553 det1876
mz (9.5, 1.5)                 @noisy det237 det1553
mx (9.5, 2)                   @noisy det935 det1278 det2018 det2277
mzz (9, 3) (9.5, 3)           @noisy det48 det1039
mz (9.5, 3.5)                 @noisy det276 det1039
mx (9.5, 4)                   @noisy det247 det284 det881 det1821
mzz (9.5, 5) (9, 5)           @noisy det2248 det2280
mz (9.5, 5.5)                 @noisy det223 det2248
mx (9.5, 6)                   @noisy det153 det578 det1166 det1612
mzz (9, 7) (9.5, 7)           @noisy det596 det1326
mz (9.5, 7.5)                 @noisy det187 det1326
mx (9.5, 8)                   @noisy det738 det1030 det1281 det2189
mzz (9, 9) (9.5, 9)           @noisy det1207 det1243
mz (9.5, 9.5)                 @noisy det218 det1243
mx (9.5, 0)                   @noisy det1119 det1273 det1649 det2326

--------         41
mxx (1, 1.5) (1, 2)           @noisy det1278 det1766
mx (0.5, 1.5)                 @noisy det705 det1766
mz (0, 1.5)                   @noisy det520 det775 det1553 det1876
mxx (1, 3.5) (1, 4)           @noisy det284 det536
mx (0.5, 3.5)                 @noisy det536 det621
mz (0, 3.5)                   @noisy det48 det528 det819 det1039
mxx (1, 6) (1, 5.5)           @noisy det153 det767
mx (0.5, 5.5)                 @noisy det767 det778
mz (0, 5.5)                   @noisy det271 det1996 det2248 det2280
mxx (1, 7.5) (1, 8)           @noisy det1030 det1160
mx (0.5, 7.5)                 @noisy det716 det1160
mz (0, 7.5)                   @noisy det596 det1326 det1710 det2334
mxx (1, 0) (1, 9.5)           @noisy det1997 det2326
mx (0.5, 9.5)                 @noisy det654 det1997
mz (0, 9.5)                   @noisy det1207 det1243 det1629 det1911
mxx (2, 0.5) (2, 1)           @noisy det418 det442
mx (1.5, 0.5)                 @noisy det418 det755
mz (1, 0.5)                   @noisy det775 det833 det1629 det1736
mxx (2, 3) (2, 2.5)           @noisy det92 det1998
mx (1.5, 2.5)                 @noisy det92 det777
mz (1, 2.5)                   @noisy det520 det528 det639 det1034
mxx (2, 4.5) (2, 5)           @noisy det547 det1081
mx (1.5, 4.5)                 @noisy det547 det652
mz (1, 4.5)                   @noisy det271 det444 det819 det2342
mxx (2, 6.5) (2, 7)           @noisy det135 det540
mx (1.5, 6.5)                 @noisy det540 det762
mz (1, 6.5)                   @noisy det1800 det1820 det1996 det2334
mxx (2, 9) (2, 8.5)           @noisy det367 det1393
mx (1.5, 8.5)                 @noisy det765 det1393
mz (1, 8.5)                   @noisy det353 det554 det1710 det1911
mxx (3, 1.5) (3, 2)           @noisy det679 det2402
mx (2.5, 1.5)                 @noisy det676 det679
mz (2, 1.5)                   @noisy det695 det833 det898 det1034
mxx (3, 3.5) (3, 4)           @noisy det803 det1219
mx (2.5, 3.5)                 @noisy det680 det803
mz (2, 3.5)                   @noisy det444 det477 det639 det1838
mxx (3, 5.5) (3, 6)           @noisy det1079 det1150
mx (2.5, 5.5)                 @noisy det669 det1150
mz (2, 5.5)                   @noisy det1031 det1800 det2329 det2342
mxx (3, 7.5) (3, 8)           @noisy det1604 det2212
mx (2.5, 7.5)                 @noisy det684 det1604
mz (2, 7.5)                   @noisy det359 det554 det1288 det1820
mxx (3, 9.5) (3, 0)           @noisy det677 det1662
mx (2.5, 9.5)                 @noisy det769 det1662
mz (2, 9.5)                   @noisy det353 det409 det1340 det1736
mxx (4, 0.5) (4, 1)           @noisy det855 det1648
mx (3.5, 0.5)                 @noisy det745 det855
mz (3, 0.5)                   @noisy det190 det409 det898 det1309
mxx (4, 2.5) (4, 3)           @noisy det1769 det2149
mx (3.5, 2.5)                 @noisy det781 det2149
mz (3, 2.5)                   @noisy det293 det477 det695 det1735
mxx (4, 4.5) (4, 5)           @noisy det41 det2168
mx (3.5, 4.5)                 @noisy det729 det2168
mz (3, 4.5)                   @noisy det328 det859 det1031 det1838
mxx (4, 6.5) (4, 7)           @noisy det864 det1276
mx (3.5, 6.5)                 @noisy det692 det864
mz (3, 6.5)                   @noisy det1288 det1545 det1849 det2329
mxx (4, 9) (4, 8.5)           @noisy det700 det1116
mx (3.5, 8.5)                 @noisy det700 det786
mz (3, 8.5)                   @noisy det359 det1340 det1464 det2300
mxx (5, 1.5) (5, 2)           @noisy det191 det2480
mx (4.5, 1.5)                 @noisy det191 det646
mz (4, 1.5)                   @noisy det289 det293 det297 det1309
mxx (5, 3.5) (5, 4)           @noisy det416 det682
mx (4.5, 3.5)                 @noisy det682 det713
mz (4, 3.5)                   @noisy det126 det328 det1735 det1803
mxx (5, 5.5) (5, 6)           @noisy det963 det1258
mx (4.5, 5.5)                 @noisy det724 det963
mz (4, 5.5)                   @noisy det859 det1545 det1655 det1676
mxx (5, 7.5) (5, 8)           @noisy det57 det1630
mx (4.5, 7.5)                 @noisy det57 det667
mz (4, 7.5)                   @noisy det657 det957 det1849 det2300
mxx (5, 9.5) (5, 0)           @noisy det75 det2311
mx (4.5, 9.5)                 @noisy det721 det2311
mz (4, 9.5)                   @noisy det190 det1332 det1464 det1687
mxx (6, 1) (6, 0.5)           @noisy det722 det1063
mx (5.5, 0.5)                 @noisy det719 det722
mz (5, 0.5)                   @noisy det220 det297 det754 det1332
mxx (6, 2.5) (6, 3)           @noisy det405 det1462
mx (5.5, 2.5)                 @noisy det666 det1462
mz (5, 2.5)                   @noisy det126 det289 det1372 det2245
mxx (6, 4.5) (6, 5)           @noisy det64 det158
mx (5.5, 4.5)                 @noisy det64 det685
mz (5, 4.5)                   @noisy det246 det951 det1676 det1803
mxx (6, 6.5) (6, 7)           @noisy det728 det804
mx (5.5, 6.5)                 @noisy det662 det728
mz (5, 6.5)                   @noisy det607 det957 det1655 det1831
mxx (6, 8.5) (6, 9)           @noisy det163 det1172
mx (5.5, 8.5)                 @noisy det764 det1172
mz (5, 8.5)                   @noisy det205 det614 det657 det1687
mxx (7, 1.5) (7, 2)           @noisy det531 det1473
mx (6.5, 1.5)                 @noisy det531 det649
mz (6, 1.5)                   @noisy det61 det754 det783 det2245
mxx (7, 4) (7, 3.5)           @noisy det954 det1142
mx (6.5, 3.5)                 @noisy det699 det1142
mz (6, 3.5)                   @noisy det315 det787 det951 det1372
mxx (7, 5.5) (7, 6)           @noisy det909 det1112
mx (6.5, 5.5)                 @noisy det641 det1112
mz (6, 5.5)                   @noisy det246 det643 det1528 det1831
mxx (7, 7.5) (7, 8)           @noisy det25 det790
mx (6.5, 7.5)                 @noisy det683 det790
mz (6, 7.5)                   @noisy det505 det607 det614 det1302
mxx (7, 9.5) (7, 0)           @noisy det1703 det1807
mx (6.5, 9.5)                 @noisy det610 det1703
mz (6, 9.5)                   @noisy det205 det220 det319 det1419
mxx (8, 0.5) (8, 1)           @noisy det180 det616
mx (7.5, 0.5)                 @noisy det616 det718
mz (7, 0.5)                   @noisy det783 det830 det1419 det1904
mxx (8, 2.5) (8, 3)           @noisy det620 det1137
mx (7.5, 2.5)                 @noisy det748 det1137
mz (7, 2.5)                   @noisy det61 det315 det1218 det1250
mxx (8, 4.5) (8, 5)           @noisy det1399 det1690
mx (7.5, 4.5)                 @noisy det788 det1399
mz (7, 4.5)                   @noisy det643 det660 det787 det1280
mxx (8, 7) (8, 6.5)           @noisy det766 det801
mx (7.5, 6.5)                 @noisy det711 det801
mz (7, 6.5)                   @noisy det505 det672 det1528 det1905
mxx (8, 8.5) (8, 9)           @noisy det241 det250
mx (7.5, 8.5)                 @noisy det250 det648
mz (7, 8.5)                   @noisy det319 det1302 det1485 det2155
mxx (9, 1.5) (9, 2)           @noisy det1975 det2277
mx (8.5, 1.5)                 @noisy det770 det2277
mz (8, 1.5)                   @noisy det148 det883 det1218 det1904
mxx (9, 3.5) (9, 4)           @noisy det341 det1821
mx (8.5, 3.5)                 @noisy det776 det1821
mz (8, 3.5)                   @noisy det848 det1228 det1250 det1280
mxx (9, 5.5) (9, 6)           @noisy det1371 det1612
mx (8.5, 5.5)                 @noisy det730 det1612
mz (8, 5.5)                   @noisy det644 det660 det672 det1536
mxx (9, 7.5) (9, 8)           @noisy det1442 det2189
mx (8.5, 7.5)                 @noisy det734 det2189
mz (8, 7.5)                   @noisy det1485 det1825 det1835 det1905
mxx (9, 0) (9, 9.5)           @noisy det1649 det1928
mx (8.5, 9.5)                 @noisy det633 det1649
mz (8, 9.5)                   @noisy det830 det944 det1040 det2155
mxx (0, 1) (0, 0.5)           @noisy det1119 det1273
mx (9.5, 0.5)                 @noisy det768 det1119
mz (9, 0.5)                   @noisy det148 det1040 det1207 det1553
mxx (0, 2.5) (0, 3)           @noisy det935 det2018
mx (9.5, 2.5)                 @noisy det697 det2018
mz (9, 2.5)                   @noisy det848 det883 det1039 det1876
mxx (0, 4.5) (0, 5)           @noisy det247 det881
mx (9.5, 4.5)                 @noisy det670 det881
mz (9, 4.5)                   @noisy det48 det1228 det1536 det2248
mxx (0, 7) (0, 6.5)           @noisy det578 det1166
mx (9.5, 6.5)                 @noisy det578 det773
mz (9, 6.5)                   @noisy det644 det1326 det1835 det2280
mxx (0, 8.5) (0, 9)           @noisy det738 det1281
mx (9.5, 8.5)                 @noisy det696 det1281
mz (9, 8.5)                   @noisy det596 det944 det1243 det1825
mxx (0.5, 0.5) (0.5, 0)       @noisy det442 det1273
mzz (1, 1) (0.5, 1)           @noisy det775 det1629
mxx (0.5, 2.5) (0.5, 2)       @noisy det935 det1998
mzz (1, 3) (0.5, 3)           @noisy det520 det528
mxx (0.5, 4.5) (0.5, 4)       @noisy det247 det1081
mzz (0.5, 5) (1, 5)           @noisy det271 det819
mxx (0.5, 6.5) (0.5, 6)       @noisy det135 det1166
mzz (1, 7) (0.5, 7)           @noisy det1996 det2334
mxx (0.5, 8.5) (0.5, 8)       @noisy det367 det738
mzz (1, 9) (0.5, 9)           @noisy det1710 det1911
mxx (1.5, 1.5) (1.5, 1)       @noisy det1278 det2402
mzz (1.5, 2) (2, 2)           @noisy det833 det1034
mxx (1.5, 3.5) (1.5, 3)       @noisy det284 det1219
mzz (1.5, 4) (2, 4)           @noisy det444 det639
mxx (1.5, 5) (1.5, 5.5)       @noisy det153 det1079
mzz (1.5, 6) (2, 6)           @noisy det1800 det2342
mxx (1.5, 7.5) (1.5, 7)       @noisy det1030 det2212
mzz (1.5, 8) (2, 8)           @noisy det554 det1820
mxx (1.5, 9.5) (1.5, 9)       @noisy det677 det2326
mzz (1.5, 0) (2, 0)           @noisy det353 det1736
mxx (2.5, 0.5) (2.5, 0)       @noisy det442 det1648
mzz (3, 1) (2.5, 1)           @noisy det409 det898
mxx (2.5, 2) (2.5, 2.5)       @noisy det1769 det1998
mzz (2.5, 3) (3, 3)           @noisy det477 det695
mxx (2.5, 4) (2.5, 4.5)       @noisy det41 det1081
mzz (2.5, 5) (3, 5)           @noisy det1031 det1838
mxx (2.5, 6.5) (2.5, 6)       @noisy det135 det1276
mzz (2.5, 7) (3, 7)           @noisy det1288 det2329
mxx (2.5, 8) (2.5, 8.5)       @noisy det367 det1116
mzz (2.5, 9) (3, 9)           @noisy det359 det1340
mxx (3.5, 1) (3.5, 1.5)       @noisy det2402 det2480
mzz (3.5, 2) (4, 2)           @noisy det293 det1309
mxx (3.5, 3) (3.5, 3.5)       @noisy det416 det1219
mzz (4, 4) (3.5, 4)           @noisy det328 det1735
mxx (3.5, 5) (3.5, 5.5)       @noisy det1079 det1258
mzz (3.5, 6) (4, 6)           @noisy det859 det1545
mxx (3.5, 7) (3.5, 7.5)       @noisy det1630 det2212
mzz (3.5, 8) (4, 8)           @noisy det1849 det2300
mxx (3.5, 9) (3.5, 9.5)       @noisy det75 det677
mzz (3.5, 0) (4, 0)           @noisy det190 det1464
mxx (4.5, 0.5) (4.5, 0)       @noisy det1063 det1648
mzz (5, 1) (4.5, 1)           @noisy det297 det1332
mxx (4.5, 2) (4.5, 2.5)       @noisy det405 det1769
mzz (5, 3) (4.5, 3)           @noisy det126 det289
mxx (4.5, 4.5) (4.5, 4)       @noisy det41 det158
mzz (5, 5) (4.5, 5)           @noisy det1676 det1803
mxx (4.5, 6.5) (4.5, 6)       @noisy det804 det1276
mzz (5, 7) (4.5, 7)           @noisy det957 det1655
mxx (4.5, 8) (4.5, 8.5)       @noisy det163 det1116
mzz (5, 9) (4.5, 9)           @noisy det657 det1687
mxx (5.5, 1) (5.5, 1.5)       @noisy det1473 det2480
mzz (5.5, 2) (6, 2)           @noisy det754 det2245
mxx (5.5, 3) (5.5, 3.5)       @noisy det416 det954
mzz (5.5, 4) (6, 4)           @noisy det951 det1372
mxx (5.5, 5.5) (5.5, 5)       @noisy det909 det1258
mzz (6, 6) (5.5, 6)           @noisy det246 det1831
mxx (5.5, 7) (5.5, 7.5)       @noisy det25 det1630
mzz (5.5, 8) (6, 8)           @noisy det607 det614
mxx (5.5, 9) (5.5, 9.5)       @noisy det75 det1807
mzz (5.5, 0) (6, 0)           @noisy det205 det220
mxx (6.5, 0) (6.5, 0.5)       @noisy det180 det1063
mzz (6.5, 1) (7, 1)           @noisy det783 det1419
mxx (6.5, 2.5) (6.5, 2)       @noisy det405 det620
mzz (6.5, 3) (7, 3)           @noisy det61 det315
mxx (6.5, 4.5) (6.5, 4)       @noisy det158 det1690
mzz (6.5, 5) (7, 5)           @noisy det643 det787
mxx (6.5, 6) (6.5, 6.5)       @noisy det766 det804
mzz (6.5, 7) (7, 7)           @noisy det505 det1528
mxx (6.5, 8.5) (6.5, 8)       @noisy det163 det241
mzz (7, 9) (6.5, 9)           @noisy det319 det1302
mxx (7.5, 1.5) (7.5, 1)       @noisy det1473 det1975
mzz (7.5, 2) (8, 2)           @noisy det1218 det1904
mxx (7.5, 3) (7.5, 3.5)       @noisy det341 det954
mzz (7.5, 4) (8, 4)           @noisy det1250 det1280
mxx (7.5, 5) (7.5, 5.5)       @noisy det909 det1371
mzz (7.5, 6) (8, 6)           @noisy det660 det672
mxx (7.5, 7.5) (7.5, 7)       @noisy det25 det1442
mzz (7.5, 8) (8, 8)           @noisy det1485 det1905
mxx (7.5, 9.5) (7.5, 9)       @noisy det1807 det1928
mzz (7.5, 0) (8, 0)           @noisy det830 det2155
mxx (8.5, 0) (8.5, 0.5)       @noisy det180 det1273
mzz (8.5, 1) (9, 1)           @noisy det148 det1040
mxx (8.5, 2.5) (8.5, 2)       @noisy det620 det935
mzz (8.5, 3) (9, 3)           @noisy det848 det883
mxx (8.5, 4.5) (8.5, 4)       @noisy det247 det1690
mzz (9, 5) (8.5, 5)           @noisy det1228 det1536
mxx (8.5, 6) (8.5, 6.5)       @noisy det766 det1166
mzz (8.5, 7) (9, 7)           @noisy det644 det1835
mxx (8.5, 8.5) (8.5, 8)       @noisy det241 det738
mzz (8.5, 9) (9, 9)           @noisy det944 det1825
mxx (9.5, 1.5) (9.5, 1)       @noisy det1278 det1975
mzz (0, 2) (9.5, 2)           @noisy det1553 det1876
mxx (9.5, 3.5) (9.5, 3)       @noisy det284 det341
mzz (9.5, 4) (0, 4)           @noisy det48 det1039
mxx (9.5, 5) (9.5, 5.5)       @noisy det153 det1371
mzz (9.5, 6) (0, 6)           @noisy det2248 det2280
mxx (9.5, 7) (9.5, 7.5)       @noisy det1030 det1442
mzz (0, 8) (9.5, 8)           @noisy det596 det1326
mxx (9.5, 9.5) (9.5, 9)       @noisy det1928 det2326
mzz (9.5, 0) (0, 0)           @noisy det1207 det1243

--------         42
mxx (0, 1.5) (0, 2)           @noisy det1278 det1624
mx (0.5, 1.5)                 @noisy det705 det1624
mz (1, 1.5)                   @noisy det528 det833 det1034 det1629
mxx (0, 3.5) (0, 4)           @noisy det284 det1576
mx (0.5, 3.5)                 @noisy det621 det1576
mz (1, 3.5)                   @noisy det271 det444 det520 det639
mxx (0, 5.5) (0, 6)           @noisy det153 det1197
mx (0.5, 5.5)                 @noisy det778 det1197
mz (1, 5.5)                   @noisy det819 det1800 det2334 det2342
mxx (0, 7.5) (0, 8)           @noisy det1030 det2057
mx (0.5, 7.5)                 @noisy det716 det2057
mz (1, 7.5)                   @noisy det554 det1820 det1911 det1996
mxx (0, 9.5) (0, 0)           @noisy det512 det2326
mx (0.5, 9.5)                 @noisy det512 det654
mz (1, 9.5)                   @noisy det353 det775 det1710 det1736
mxx (1, 0.5) (1, 1)           @noisy det442 det900
mx (1.5, 0.5)                 @noisy det755 det900
mz (2, 0.5)                   @noisy det353 det409 det898 det1034
mxx (1, 2.5) (1, 3)           @noisy det102 det1998
mx (1.5, 2.5)                 @noisy det102 det777
mz (2, 2.5)                   @noisy det444 det477 det695 det833
mxx (1, 4.5) (1, 5)           @noisy det360 det1081
mx (1.5, 4.5)                 @noisy det360 det652
mz (2, 4.5)                   @noisy det639 det1031 det1800 det1838
mxx (1, 6.5) (1, 7)           @noisy det135 det994
mx (1.5, 6.5)                 @noisy det762 det994
mz (2, 6.5)                   @noisy det554 det1288 det2329 det2342
mxx (1, 8.5) (1, 9)           @noisy det367 det1090
mx (1.5, 8.5)                 @noisy det765 det1090
mz (2, 8.5)                   @noisy det359 det1340 det1736 det1820
mxx (2, 1.5) (2, 2)           @noisy det188 det2402
mx (2.5, 1.5)                 @noisy det188 det676
mz (3, 1.5)                   @noisy det293 det409 det477 det1309
mxx (2, 3.5) (2, 4)           @noisy det975 det1219
mx (2.5, 3.5)                 @noisy det680 det975
mz (3, 3.5)                   @noisy det328 det695 det1031 det1735
mxx (2, 5.5) (2, 6)           @noisy det193 det1079
mx (2.5, 5.5)                 @noisy det193 det669
mz (3, 5.5)                   @noisy det859 det1288 det1545 det1838
mxx (2, 7.5) (2, 8)           @noisy det551 det2212
mx (2.5, 7.5)                 @noisy det551 det684
mz (3, 7.5)                   @noisy det1340 det1849 det2300 det2329
mxx (2, 9.5) (2, 0)           @noisy det677 det1605
mx (2.5, 9.5)                 @noisy det769 det1605
mz (3, 9.5)                   @noisy det190 det359 det898 det1464
mxx (3, 1) (3, 0.5)           @noisy det559 det1648
mx (3.5, 0.5)                 @noisy det559 det745
mz (4, 0.5)                   @noisy det293 det297 det1332 det1464
mxx (3, 2.5) (3, 3)           @noisy det1671 det1769
mx (3.5, 2.5)                 @noisy det781 det1671
mz (4, 2.5)                   @noisy det126 det289 det328 det1309
mxx (3, 4.5) (3, 5)           @noisy det41 det1981
mx (3.5, 4.5)                 @noisy det729 det1981
mz (4, 4.5)                   @noisy det1545 det1676 det1735 det1803
mxx (3, 7) (3, 6.5)           @noisy det88 det1276
mx (3.5, 6.5)                 @noisy det88 det692
mz (4, 6.5)                   @noisy det859 det957 det1655 det2300
mxx (3, 8.5) (3, 9)           @noisy det1116 det1474
mx (3.5, 8.5)                 @noisy det786 det1474
mz (4, 8.5)                   @noisy det190 det657 det1687 det1849
mxx (4, 1.5) (4, 2)           @noisy det2238 det2480
mx (4.5, 1.5)                 @noisy det646 det2238
mz (5, 1.5)                   @noisy det126 det754 det1332 det2245
mxx (4, 4) (4, 3.5)           @noisy det416 det1656
mx (4.5, 3.5)                 @noisy det713 det1656
mz (5, 3.5)                   @noisy det289 det951 det1372 det1676
mxx (4, 5.5) (4, 6)           @noisy det1258 det2131
mx (4.5, 5.5)                 @noisy det724 det2131
mz (5, 5.5)                   @noisy det246 det957 det1803 det1831
mxx (4, 7.5) (4, 8)           @noisy det39 det1630
mx (4.5, 7.5)                 @noisy det39 det667
mz (5, 7.5)                   @noisy det607 det614 det1655 det1687
mxx (4, 9.5) (4, 0)           @noisy det75 det1877
mx (4.5, 9.5)                 @noisy det721 det1877
mz (5, 9.5)                   @noisy det205 det220 det297 det657
mxx (5, 0.5) (5, 1)           @noisy det478 det1063
mx (5.5, 0.5)                 @noisy det478 det719
mz (6, 0.5)                   @noisy det205 det783 det1419 det2245
mxx (5, 3) (5, 2.5)           @noisy det405 det1053
mx (5.5, 2.5)                 @noisy det666 det1053
mz (6, 2.5)                   @noisy det61 det315 det754 det951
mxx (5, 4.5) (5, 5)           @noisy det158 det1285
mx (5.5, 4.5)                 @noisy det685 det1285
mz (6, 4.5)                   @noisy det643 det787 det1372 det1831
mxx (5, 6.5) (5, 7)           @noisy det804 det1805
mx (5.5, 6.5)                 @noisy det662 det1805
mz (6, 6.5)                   @noisy det246 det505 det614 det1528
mxx (5, 9) (5, 8.5)           @noisy det163 det970
mx (5.5, 8.5)                 @noisy det764 det970
mz (6, 8.5)                   @noisy det220 det319 det607 det1302
mxx (6, 1.5) (6, 2)           @noisy det398 det1473
mx (6.5, 1.5)                 @noisy det398 det649
mz (7, 1.5)                   @noisy det315 det1218 det1419 det1904
mxx (6, 3.5) (6, 4)           @noisy det308 det954
mx (6.5, 3.5)                 @noisy det308 det699
mz (7, 3.5)                   @noisy det61 det643 det1250 det1280
mxx (6, 6) (6, 5.5)           @noisy det909 det1220
mx (6.5, 5.5)                 @noisy det641 det1220
mz (7, 5.5)                   @noisy det505 det660 det672 det787
mxx (6, 7.5) (6, 8)           @noisy det25 det1564
mx (6.5, 7.5)                 @noisy det683 det1564
mz (7, 7.5)                   @noisy det319 det1485 det1528 det1905
mxx (6, 9.5) (6, 0)           @noisy det1246 det1807
mx (6.5, 9.5)                 @noisy det610 det1246
mz (7, 9.5)                   @noisy det783 det830 det1302 det2155
mxx (7, 0.5) (7, 1)           @noisy det180 det1572
mx (7.5, 0.5)                 @noisy det718 det1572
mz (8, 0.5)                   @noisy det148 det1040 det1218 det2155
mxx (7, 2.5) (7, 3)           @noisy det620 det1674
mx (7.5, 2.5)                 @noisy det748 det1674
mz (8, 2.5)                   @noisy det848 det883 det1280 det1904
mxx (7, 4.5) (7, 5)           @noisy det1335 det1690
mx (7.5, 4.5)                 @noisy det788 det1335
mz (8, 4.5)                   @noisy det672 det1228 det1250 det1536
mxx (7, 6.5) (7, 7)           @noisy det766 det1869
mx (7.5, 6.5)                 @noisy det711 det1869
mz (8, 6.5)                   @noisy det644 det660 det1485 det1835
mxx (7, 9) (7, 8.5)           @noisy det241 det1395
mx (7.5, 8.5)                 @noisy det648 det1395
mz (8, 8.5)                   @noisy det830 det944 det1825 det1905
mxx (8, 2) (8, 1.5)           @noisy det1208 det1975
mx (8.5, 1.5)                 @noisy det770 det1208
mz (9, 1.5)                   @noisy det848 det1040 det1553 det1876
mxx (8, 3.5) (8, 4)           @noisy det341 det1223
mx (8.5, 3.5)                 @noisy det776 det1223
mz (9, 3.5)                   @noisy det48 det883 det1039 det1536
mxx (8, 5.5) (8, 6)           @noisy det1371 det1599
mx (8.5, 5.5)                 @noisy det730 det1599
mz (9, 5.5)                   @noisy det1228 det1835 det2248 det2280
mxx (8, 7.5) (8, 8)           @noisy det486 det1442
mx (8.5, 7.5)                 @noisy det486 det734
mz (9, 7.5)                   @noisy det596 det644 det944 det1326
mxx (8, 9.5) (8, 0)           @noisy det82 det1928
mx (8.5, 9.5)                 @noisy det82 det633
mz (9, 9.5)                   @noisy det148 det1207 det1243 det1825
mxx (9, 0.5) (9, 1)           @noisy det1273 det1472
mx (9.5, 0.5)                 @noisy det768 det1472
mz (0, 0.5)                   @noisy det775 det1243 det1629 det1876
mxx (9, 2.5) (9, 3)           @noisy det935 det1498
mx (9.5, 2.5)                 @noisy det697 det1498
mz (0, 2.5)                   @noisy det48 det520 det528 det1553
mxx (9, 5) (9, 4.5)           @noisy det247 det2357
mx (9.5, 4.5)                 @noisy det670 det2357
mz (0, 4.5)                   @noisy det271 det819 det1039 det2280
mxx (9, 6.5) (9, 7)           @noisy det1088 det1166
mx (9.5, 6.5)                 @noisy det773 det1088
mz (0, 6.5)                   @noisy det596 det1996 det2248 det2334
mxx (9, 8.5) (9, 9)           @noisy det738 det1029
mx (9.5, 8.5)                 @noisy det696 det1029
mz (0, 8.5)                   @noisy det1207 det1326 det1710 det1911
mxx (0.5, 0.5) (0.5, 1)       @noisy det442 det1273
mzz (1, 0) (0.5, 0)           @noisy det775 det1629
mxx (0.5, 2.5) (0.5, 3)       @noisy det935 det1998
mzz (1, 2) (0.5, 2)           @noisy det520 det528
mxx (0.5, 5) (0.5, 4.5)       @noisy det247 det1081
mzz (1, 4) (0.5, 4)           @noisy det271 det819
mxx (0.5, 6.5) (0.5, 7)       @noisy det135 det1166
mzz (0.5, 6) (1, 6)           @noisy det1996 det2334
mxx (0.5, 8.5) (0.5, 9)       @noisy det367 det738
mzz (1, 8) (0.5, 8)           @noisy det1710 det1911
mxx (1.5, 1.5) (1.5, 2)       @noisy det1278 det2402
mzz (1.5, 1) (2, 1)           @noisy det833 det1034
mxx (1.5, 4) (1.5, 3.5)       @noisy det284 det1219
mzz (2, 3) (1.5, 3)           @noisy det444 det639
mxx (1.5, 5.5) (1.5, 6)       @noisy det153 det1079
mzz (1.5, 5) (2, 5)           @noisy det1800 det2342
mxx (1.5, 7.5) (1.5, 8)       @noisy det1030 det2212
mzz (1.5, 7) (2, 7)           @noisy det554 det1820
mxx (1.5, 0) (1.5, 9.5)       @noisy det677 det2326
mzz (2, 9) (1.5, 9)           @noisy det353 det1736
mxx (2.5, 0.5) (2.5, 1)       @noisy det442 det1648
mzz (2.5, 0) (3, 0)           @noisy det409 det898
mxx (2.5, 2.5) (2.5, 3)       @noisy det1769 det1998
mzz (2.5, 2) (3, 2)           @noisy det477 det695
mxx (2.5, 4.5) (2.5, 5)       @noisy det41 det1081
mzz (2.5, 4) (3, 4)           @noisy det1031 det1838
mxx (2.5, 7) (2.5, 6.5)       @noisy det135 det1276
mzz (3, 6) (2.5, 6)           @noisy det1288 det2329
mxx (2.5, 8.5) (2.5, 9)       @noisy det367 det1116
mzz (2.5, 8) (3, 8)           @noisy det359 det1340
mxx (3.5, 1.5) (3.5, 2)       @noisy det2402 det2480
mzz (3.5, 1) (4, 1)           @noisy det293 det1309
mxx (3.5, 3.5) (3.5, 4)       @noisy det416 det1219
mzz (3.5, 3) (4, 3)           @noisy det328 det1735
mxx (3.5, 5.5) (3.5, 6)       @noisy det1079 det1258
mzz (3.5, 5) (4, 5)           @noisy det859 det1545
mxx (3.5, 7.5) (3.5, 8)       @noisy det1630 det2212
mzz (3.5, 7) (4, 7)           @noisy det1849 det2300
mxx (3.5, 0) (3.5, 9.5)       @noisy det75 det677
mzz (4, 9) (3.5, 9)           @noisy det190 det1464
mxx (4.5, 0.5) (4.5, 1)       @noisy det1063 det1648
mzz (5, 0) (4.5, 0)           @noisy det297 det1332
mxx (4.5, 2.5) (4.5, 3)       @noisy det405 det1769
mzz (4.5, 2) (5, 2)           @noisy det126 det289
mxx (4.5, 4.5) (4.5, 5)       @noisy det41 det158
mzz (5, 4) (4.5, 4)           @noisy det1676 det1803
mxx (4.5, 6.5) (4.5, 7)       @noisy det804 det1276
mzz (5, 6) (4.5, 6)           @noisy det957 det1655
mxx (4.5, 8.5) (4.5, 9)       @noisy det163 det1116
mzz (4.5, 8) (5, 8)           @noisy det657 det1687
mxx (5.5, 1.5) (5.5, 2)       @noisy det1473 det2480
mzz (5.5, 1) (6, 1)           @noisy det754 det2245
mxx (5.5, 3.5) (5.5, 4)       @noisy det416 det954
mzz (5.5, 3) (6, 3)           @noisy det951 det1372
mxx (5.5, 5.5) (5.5, 6)       @noisy det909 det1258
mzz (5.5, 5) (6, 5)           @noisy det246 det1831
mxx (5.5, 7.5) (5.5, 8)       @noisy det25 det1630
mzz (5.5, 7) (6, 7)           @noisy det607 det614
mxx (5.5, 9.5) (5.5, 0)       @noisy det75 det1807
mzz (5.5, 9) (6, 9)           @noisy det205 det220
mxx (6.5, 0.5) (6.5, 1)       @noisy det180 det1063
mzz (6.5, 0) (7, 0)           @noisy det783 det1419
mxx (6.5, 2.5) (6.5, 3)       @noisy det405 det620
mzz (6.5, 2) (7, 2)           @noisy det61 det315
mxx (6.5, 5) (6.5, 4.5)       @noisy det158 det1690
mzz (7, 4) (6.5, 4)           @noisy det643 det787
mxx (6.5, 6.5) (6.5, 7)       @noisy det766 det804
mzz (6.5, 6) (7, 6)           @noisy det505 det1528
mxx (6.5, 8.5) (6.5, 9)       @noisy det163 det241
mzz (6.5, 8) (7, 8)           @noisy det319 det1302
mxx (7.5, 2) (7.5, 1.5)       @noisy det1473 det1975
mzz (7.5, 1) (8, 1)           @noisy det1218 det1904
mxx (7.5, 3.5) (7.5, 4)       @noisy det341 det954
mzz (7.5, 3) (8, 3)           @noisy det1250 det1280
mxx (7.5, 5.5) (7.5, 6)       @noisy det909 det1371
mzz (7.5, 5) (8, 5)           @noisy det660 det672
mxx (7.5, 8) (7.5, 7.5)       @noisy det25 det1442
mzz (8, 7) (7.5, 7)           @noisy det1485 det1905
mxx (7.5, 9.5) (7.5, 0)       @noisy det1807 det1928
mzz (7.5, 9) (8, 9)           @noisy det830 det2155
mxx (8.5, 0.5) (8.5, 1)       @noisy det180 det1273
mzz (8.5, 0) (9, 0)           @noisy det148 det1040
mxx (8.5, 2.5) (8.5, 3)       @noisy det620 det935
mzz (8.5, 2) (9, 2)           @noisy det848 det883
mxx (8.5, 4.5) (8.5, 5)       @noisy det247 det1690
mzz (8.5, 4) (9, 4)           @noisy det1228 det1536
mxx (8.5, 6.5) (8.5, 7)       @noisy det766 det1166
mzz (8.5, 6) (9, 6)           @noisy det644 det1835
mxx (8.5, 8.5) (8.5, 9)       @noisy det241 det738
mzz (8.5, 8) (9, 8)           @noisy det944 det1825
mxx (9.5, 1.5) (9.5, 2)       @noisy det1278 det1975
mzz (0, 1) (9.5, 1)           @noisy det1553 det1876
mxx (9.5, 4) (9.5, 3.5)       @noisy det284 det341
mzz (0, 3) (9.5, 3)           @noisy det48 det1039
mxx (9.5, 5.5) (9.5, 6)       @noisy det153 det1371
mzz (9.5, 5) (0, 5)           @noisy det2248 det2280
mxx (9.5, 7.5) (9.5, 8)       @noisy det1030 det1442
mzz (0, 7) (9.5, 7)           @noisy det596 det1326
mxx (9.5, 0) (9.5, 9.5)       @noisy det1928 det2326
mzz (0, 9) (9.5, 9)           @noisy det1207 det1243

--------         43
mzz (0, 1.5) (0.5, 1.5)       @noisy det520 det1629
mxx (1, 1) (1, 1.5)           @noisy det1278 det1624
mzz (0, 3.5) (0.5, 3.5)       @noisy det520 det819
mxx (1, 3) (1, 3.5)           @noisy det284 det1576
mzz (0.5, 5.5) (0, 5.5)       @noisy det819 det1996
mxx (1, 5) (1, 5.5)           @noisy det153 det1197
mzz (0, 7.5) (0.5, 7.5)       @noisy det1710 det1996
mxx (1, 7.5) (1, 7)           @noisy det1030 det2057
mzz (0, 9.5) (0.5, 9.5)       @noisy det1629 det1710
mxx (1, 9) (1, 9.5)           @noisy det512 det2326
mzz (1, 0.5) (1.5, 0.5)       @noisy det353 det833
mxx (2, 0) (2, 0.5)           @noisy det442 det900
mzz (1, 2.5) (1.5, 2.5)       @noisy det639 det833
mxx (2, 2) (2, 2.5)           @noisy det102 det1998
mzz (1.5, 4.5) (1, 4.5)       @noisy det639 det2342
mxx (2, 4.5) (2, 4)           @noisy det360 det1081
mzz (1, 6.5) (1.5, 6.5)       @noisy det1820 det2342
mxx (2, 6.5) (2, 6)           @noisy det135 det994
mzz (1, 8.5) (1.5, 8.5)       @noisy det353 det1820
mxx (2, 8) (2, 8.5)           @noisy det367 det1090
mzz (2, 1.5) (2.5, 1.5)       @noisy det409 det695
mxx (3, 1.5) (3, 1)           @noisy det188 det2402
mzz (2, 3.5) (2.5, 3.5)       @noisy det695 det1838
mxx (3, 3.5) (3, 3)           @noisy det975 det1219
mzz (2, 5.5) (2.5, 5.5)       @noisy det1838 det2329
mxx (3, 5) (3, 5.5)           @noisy det193 det1079
mzz (2.5, 7.5) (2, 7.5)       @noisy det359 det2329
mxx (3, 7.5) (3, 7)           @noisy det551 det2212
mzz (2, 9.5) (2.5, 9.5)       @noisy det359 det409
mxx (3, 9.5) (3, 9)           @noisy det677 det1605
mzz (3.5, 0.5) (3, 0.5)       @noisy det1309 det1464
mxx (4, 0) (4, 0.5)           @noisy det559 det1648
mzz (3, 2.5) (3.5, 2.5)       @noisy det1309 det1735
mxx (4, 2) (4, 2.5)           @noisy det1671 det1769
mzz (3, 4.5) (3.5, 4.5)       @noisy det859 det1735
mxx (4, 4.5) (4, 4)           @noisy det41 det1981
mzz (3.5, 6.5) (3, 6.5)       @noisy det859 det1849
mxx (4, 6) (4, 6.5)           @noisy det88 det1276
mzz (3, 8.5) (3.5, 8.5)       @noisy det1464 det1849
mxx (4, 8) (4, 8.5)           @noisy det1116 det1474
mzz (4, 1.5) (4.5, 1.5)       @noisy det289 det1332
mxx (5, 1) (5, 1.5)           @noisy det2238 det2480
mzz (4.5, 3.5) (4, 3.5)       @noisy det289 det1803
mxx (5, 3.5) (5, 3)           @noisy det416 det1656
mzz (4, 5.5) (4.5, 5.5)       @noisy det1655 det1803
mxx (5, 5.5) (5, 5)           @noisy det1258 det2131
mzz (4, 7.5) (4.5, 7.5)       @noisy det657 det1655
mxx (5, 7) (5, 7.5)           @noisy det39 det1630
mzz (4, 9.5) (4.5, 9.5)       @noisy det657 det1332
mxx (5, 9.5) (5, 9)           @noisy det75 det1877
mzz (5, 0.5) (5.5, 0.5)       @noisy det205 det754
mxx (6, 0) (6, 0.5)           @noisy det478 det1063
mzz (5.5, 2.5) (5, 2.5)       @noisy det754 det1372
mxx (6, 2.5) (6, 2)           @noisy det405 det1053
mzz (5, 4.5) (5.5, 4.5)       @noisy det246 det1372
mxx (6, 4) (6, 4.5)           @noisy det158 det1285
mzz (5, 6.5) (5.5, 6.5)       @noisy det246 det607
mxx (6, 6.5) (6, 6)           @noisy det804 det1805
mzz (5.5, 8.5) (5, 8.5)       @noisy det205 det607
mxx (6, 8.5) (6, 8)           @noisy det163 det970
mzz (6, 1.5) (6.5, 1.5)       @noisy det61 det1419
mxx (7, 1.5) (7, 1)           @noisy det398 det1473
mzz (6, 3.5) (6.5, 3.5)       @noisy det61 det787
mxx (7, 3) (7, 3.5)           @noisy det308 det954
mzz (6.5, 5.5) (6, 5.5)       @noisy det787 det1528
mxx (7, 5.5) (7, 5)           @noisy det909 det1220
mzz (6, 7.5) (6.5, 7.5)       @noisy det1302 det1528
mxx (7, 7.5) (7, 7)           @noisy det25 det1564
mzz (6, 9.5) (6.5, 9.5)       @noisy det1302 det1419
mxx (7, 9.5) (7, 9)           @noisy det1246 det1807
mzz (7, 0.5) (7.5, 0.5)       @noisy det1904 det2155
mxx (8, 0.5) (8, 0)           @noisy det180 det1572
mzz (7.5, 2.5) (7, 2.5)       @noisy det1250 det1904
mxx (8, 2.5) (8, 2)           @noisy det620 det1674
mzz (7, 4.5) (7.5, 4.5)       @noisy det660 det1250
mxx (8, 4) (8, 4.5)           @noisy det1335 det1690
mzz (7, 6.5) (7.5, 6.5)       @noisy det660 det1905
mxx (8, 6.5) (8, 6)           @noisy det766 det1869
mzz (7.5, 8.5) (7, 8.5)       @noisy det1905 det2155
mxx (8, 8) (8, 8.5)           @noisy det241 det1395
mzz (8.5, 1.5) (8, 1.5)       @noisy det883 det1040
mxx (9, 1) (9, 1.5)           @noisy det1208 det1975
mzz (8, 3.5) (8.5, 3.5)       @noisy det883 det1228
mxx (9, 3) (9, 3.5)           @noisy det341 det1223
mzz (8, 5.5) (8.5, 5.5)       @noisy det644 det1228
mxx (9, 5.5) (9, 5)           @noisy det1371 det1599
mzz (8, 7.5) (8.5, 7.5)       @noisy det644 det1825
mxx (9, 7) (9, 7.5)           @noisy det486 det1442
mzz (8, 9.5) (8.5, 9.5)       @noisy det1040 det1825
mxx (9, 9) (9, 9.5)           @noisy det82 det1928
mzz (9, 0.5) (9.5, 0.5)       @noisy det1243 det1553
mxx (0, 0) (0, 0.5)           @noisy det1273 det1472
mzz (9.5, 2.5) (9, 2.5)       @noisy det1039 det1553
mxx (0, 2.5) (0, 2)           @noisy det935 det1498
mzz (9.5, 4.5) (9, 4.5)       @noisy det1039 det2248
mxx (0, 4.5) (0, 4)           @noisy det247 det2357
mzz (9, 6.5) (9.5, 6.5)       @noisy det1326 det2248
mxx (0, 6) (0, 6.5)           @noisy det1088 det1166
mzz (9.5, 8.5) (9, 8.5)       @noisy det1243 det1326
mxx (0, 8.5) (0, 8)           @noisy det738 det1029
mzz (0, 1) (0.5, 1)           @noisy det775 det1629
mz (0.5, 0.5)                 @noisy det775 det1131
mx (0.5, 0)                   @noisy det442 det512 det1472 det2326
mzz (0, 3) (0.5, 3)           @noisy det520 det528
mz (0.5, 2.5)                 @noisy det528 det1132
mx (0.5, 2)                   @noisy det1278 det1498 det1624 det1998
mzz (0.5, 5) (0, 5)           @noisy det271 det819
mz (0.5, 4.5)                 @noisy det271 det1138
mx (0.5, 4)                   @noisy det284 det1081 det1576 det2357
mzz (0, 7) (0.5, 7)           @noisy det1996 det2334
mz (0.5, 6.5)                 @noisy det1187 det2334
mx (0.5, 6)                   @noisy det135 det153 det1088 det1197
mzz (0, 9) (0.5, 9)           @noisy det1710 det1911
mz (0.5, 8.5)                 @noisy det1178 det1911
mx (0.5, 8)                   @noisy det367 det1029 det1030 det2057
mzz (1, 2) (1.5, 2)           @noisy det833 det1034
mz (1.5, 1.5)                 @noisy det1034 det1200
mx (1.5, 1)                   @noisy det442 det900 det1624 det2402
mzz (1.5, 4) (1, 4)           @noisy det444 det639
mz (1.5, 3.5)                 @noisy det444 det1141
mx (1.5, 3)                   @noisy det102 det1219 det1576 det1998
mzz (1, 6) (1.5, 6)           @noisy det1800 det2342
mz (1.5, 5.5)                 @noisy det1174 det1800
mx (1.5, 5)                   @noisy det360 det1079 det1081 det1197
mzz (1, 8) (1.5, 8)           @noisy det554 det1820
mz (1.5, 7.5)                 @noisy det554 det1222
mx (1.5, 7)                   @noisy det135 det994 det2057 det2212
mzz (1, 0) (1.5, 0)           @noisy det353 det1736
mz (1.5, 9.5)                 @noisy det1185 det1736
mx (1.5, 9)                   @noisy det367 det512 det677 det1090
mzz (2, 1) (2.5, 1)           @noisy det409 det898
mz (2.5, 0.5)                 @noisy det898 det1245
mx (2.5, 0)                   @noisy det677 det900 det1605 det1648
mzz (2, 3) (2.5, 3)           @noisy det477 det695
mz (2.5, 2.5)                 @noisy det477 det1184
mx (2.5, 2)                   @noisy det102 det188 det1769 det2402
mzz (2, 5) (2.5, 5)           @noisy det1031 det1838
mz (2.5, 4.5)                 @noisy det1031 det1159
mx (2.5, 4)                   @noisy det41 det360 det975 det1219
mzz (2.5, 7) (2, 7)           @noisy det1288 det2329
mz (2.5, 6.5)                 @noisy det1105 det1288
mx (2.5, 6)                   @noisy det193 det994 det1079 det1276
mzz (2, 9) (2.5, 9)           @noisy det359 det1340
mz (2.5, 8.5)                 @noisy det1083 det1340
mx (2.5, 8)                   @noisy det551 det1090 det1116 det2212
mzz (3, 2) (3.5, 2)           @noisy det293 det1309
mz (3.5, 1.5)                 @noisy det293 det1242
mx (3.5, 1)                   @noisy det188 det559 det1648 det2480
mzz (3, 4) (3.5, 4)           @noisy det328 det1735
mz (3.5, 3.5)                 @noisy det328 det1143
mx (3.5, 3)                   @noisy det416 det975 det1671 det1769
mzz (3.5, 6) (3, 6)           @noisy det859 det1545
mz (3.5, 5.5)                 @noisy det1149 det1545
mx (3.5, 5)                   @noisy det41 det193 det1258 det1981
mzz (3, 8) (3.5, 8)           @noisy det1849 det2300
mz (3.5, 7.5)                 @noisy det1188 det2300
mx (3.5, 7)                   @noisy det88 det551 det1276 det1630
mzz (3.5, 0) (3, 0)           @noisy det190 det1464
mz (3.5, 9.5)                 @noisy det190 det1100
mx (3.5, 9)                   @noisy det75 det1116 det1474 det1605
mzz (4, 1) (4.5, 1)           @noisy det297 det1332
mz (4.5, 0.5)                 @noisy det297 det1129
mx (4.5, 0)                   @noisy det75 det559 det1063 det1877
mzz (4.5, 3) (4, 3)           @noisy det126 det289
mz (4.5, 2.5)                 @noisy det126 det1130
mx (4.5, 2)                   @noisy det405 det1671 det2238 det2480
mzz (4, 5) (4.5, 5)           @noisy det1676 det1803
mz (4.5, 4.5)                 @noisy det1238 det1676
mx (4.5, 4)                   @noisy det158 det416 det1656 det1981
mzz (4, 7) (4.5, 7)           @noisy det957 det1655
mz (4.5, 6.5)                 @noisy det957 det1229
mx (4.5, 6)                   @noisy det88 det804 det1258 det2131
mzz (4, 9) (4.5, 9)           @noisy det657 det1687
mz (4.5, 8.5)                 @noisy det1114 det1687
mx (4.5, 8)                   @noisy det39 det163 det1474 det1630
mzz (5.5, 2) (5, 2)           @noisy det754 det2245
mz (5.5, 1.5)                 @noisy det1198 det2245
mx (5.5, 1)                   @noisy det478 det1063 det1473 det2238
mzz (5, 4) (5.5, 4)           @noisy det951 det1372
mz (5.5, 3.5)                 @noisy det951 det1161
mx (5.5, 3)                   @noisy det405 det954 det1053 det1656
mzz (5, 6) (5.5, 6)           @noisy det246 det1831
mz (5.5, 5.5)                 @noisy det1144 det1831
mx (5.5, 5)                   @noisy det158 det909 det1285 det2131
mzz (5.5, 8) (5, 8)           @noisy det607 det614
mz (5.5, 7.5)                 @noisy det614 det1073
mx (5.5, 7)                   @noisy det25 det39 det804 det1805
mzz (5, 0) (5.5, 0)           @noisy det205 det220
mz (5.5, 9.5)                 @noisy det220 det1224
mx (5.5, 9)                   @noisy det163 det970 det1807 det1877
mzz (6, 1) (6.5, 1)           @noisy det783 det1419
mz (6.5, 0.5)                 @noisy det783 det1230
mx (6.5, 0)                   @noisy det180 det478 det1246 det1807
mzz (6, 3) (6.5, 3)           @noisy det61 det315
mz (6.5, 2.5)                 @noisy det315 det1084
mx (6.5, 2)                   @noisy det398 det620 det1053 det1473
mzz (6.5, 5) (6, 5)           @noisy det643 det787
mz (6.5, 4.5)                 @noisy det643 det1134
mx (6.5, 4)                   @noisy det308 det954 det1285 det1690
mzz (6, 7) (6.5, 7)           @noisy det505 det1528
mz (6.5, 6.5)                 @noisy det505 det1148
mx (6.5, 6)                   @noisy det766 det909 det1220 det1805
mzz (6, 9) (6.5, 9)           @noisy det319 det1302
mz (6.5, 8.5)                 @noisy det319 det1122
mx (6.5, 8)                   @noisy det25 det241 det970 det1564
mzz (7.5, 2) (7, 2)           @noisy det1218 det1904
mz (7.5, 1.5)                 @noisy det1218 det1241
mx (7.5, 1)                   @noisy det180 det398 det1572 det1975
mzz (7, 4) (7.5, 4)           @noisy det1250 det1280
mz (7.5, 3.5)                 @noisy det1140 det1280
mx (7.5, 3)                   @noisy det308 det341 det620 det1674
mzz (7, 6) (7.5, 6)           @noisy det660 det672
mz (7.5, 5.5)                 @noisy det672 det1146
mx (7.5, 5)                   @noisy det1220 det1335 det1371 det1690
mzz (7.5, 8) (7, 8)           @noisy det1485 det1905
mz (7.5, 7.5)                 @noisy det1186 det1485
mx (7.5, 7)                   @noisy det766 det1442 det1564 det1869
mzz (7, 0) (7.5, 0)           @noisy det830 det2155
mz (7.5, 9.5)                 @noisy det830 det1153
mx (7.5, 9)                   @noisy det241 det1246 det1395 det1928
mzz (8.5, 1) (8, 1)           @noisy det148 det1040
mz (8.5, 0.5)                 @noisy det148 det1209
mx (8.5, 0)                   @noisy det82 det1273 det1572 det1928
mzz (8, 3) (8.5, 3)           @noisy det848 det883
mz (8.5, 2.5)                 @noisy det848 det1177
mx (8.5, 2)                   @noisy det935 det1208 det1674 det1975
mzz (8, 5) (8.5, 5)           @noisy det1228 det1536
mz (8.5, 4.5)                 @noisy det1103 det1536
mx (8.5, 4)                   @noisy det247 det341 det1223 det1335
mzz (8, 7) (8.5, 7)           @noisy det644 det1835
mz (8.5, 6.5)                 @noisy det1248 det1835
mx (8.5, 6)                   @noisy det1166 det1371 det1599 det1869
mzz (8, 9) (8.5, 9)           @noisy det944 det1825
mz (8.5, 8.5)                 @noisy det944 det1182
mx (8.5, 8)                   @noisy det486 det738 det1395 det1442
mzz (9, 2) (9.5, 2)           @noisy det1553 det1876
mz (9.5, 1.5)                 @noisy det1195 det1876
mx (9.5, 1)                   @noisy det1208 det1273 det1278 det1472
mzz (9.5, 4) (9, 4)           @noisy det48 det1039
mz (9.5, 3.5)                 @noisy det48 det1155
mx (9.5, 3)                   @noisy det284 det935 det1223 det1498
mzz (9, 6) (9.5, 6)           @noisy det2248 det2280
mz (9.5, 5.5)                 @noisy det1256 det2280
mx (9.5, 5)                   @noisy det153 det247 det1599 det2357
mzz (9, 8) (9.5, 8)           @noisy det596 det1326
mz (9.5, 7.5)                 @noisy det596 det1199
mx (9.5, 7)                   @noisy det486 det1030 det1088 det1166
mzz (9, 0) (9.5, 0)           @noisy det1207 det1243
mz (9.5, 9.5)                 @noisy det1175 det1207
mx (9.5, 9)                   @noisy det82 det738 det1029 det2326

--------         44
mzz (1, 1.5) (0.5, 1.5)       @noisy det520 det1629
mxx (0, 1.5) (0, 1)           @noisy det1278 det1624
mzz (1, 3.5) (0.5, 3.5)       @noisy det520 det819
mxx (0, 3.5) (0, 3)           @noisy det284 det1576
mzz (0.5, 5.5) (1, 5.5)       @noisy det819 det1996
mxx (0, 5.5) (0, 5)           @noisy det153 det1197
mzz (1, 7.5) (0.5, 7.5)       @noisy det1710 det1996
mxx (0, 7) (0, 7.5)           @noisy det1030 det2057
mzz (1, 9.5) (0.5, 9.5)       @noisy det1629 det1710
mxx (0, 9) (0, 9.5)           @noisy det512 det2326
mzz (1.5, 0.5) (2, 0.5)       @noisy det353 det833
mxx (1, 0.5) (1, 0)           @noisy det442 det900
mzz (1.5, 2.5) (2, 2.5)       @noisy det639 det833
mxx (1, 2) (1, 2.5)           @noisy det102 det1998
mzz (1.5, 4.5) (2, 4.5)       @noisy det639 det2342
mxx (1, 4) (1, 4.5)           @noisy det360 det1081
mzz (1.5, 6.5) (2, 6.5)       @noisy det1820 det2342
mxx (1, 6.5) (1, 6)           @noisy det135 det994
mzz (1.5, 8.5) (2, 8.5)       @noisy det353 det1820
mxx (1, 8) (1, 8.5)           @noisy det367 det1090
mzz (3, 1.5) (2.5, 1.5)       @noisy det409 det695
mxx (2, 1) (2, 1.5)           @noisy det188 det2402
mzz (2.5, 3.5) (3, 3.5)       @noisy det695 det1838
mxx (2, 3.5) (2, 3)           @noisy det975 det1219
mzz (2.5, 5.5) (3, 5.5)       @noisy det1838 det2329
mxx (2, 5.5) (2, 5)           @noisy det193 det1079
mzz (2.5, 7.5) (3, 7.5)       @noisy det359 det2329
mxx (2, 7) (2, 7.5)           @noisy det551 det2212
mzz (2.5, 9.5) (3, 9.5)       @noisy det359 det409
mxx (2, 9.5) (2, 9)           @noisy det677 det1605
mzz (3.5, 0.5) (4, 0.5)       @noisy det1309 det1464
mxx (3, 0) (3, 0.5)           @noisy det559 det1648
mzz (3.5, 2.5) (4, 2.5)       @noisy det1309 det1735
mxx (3, 2.5) (3, 2)           @noisy det1671 det1769
mzz (4, 4.5) (3.5, 4.5)       @noisy det859 det1735
mxx (3, 4.5) (3, 4)           @noisy det41 det1981
mzz (3.5, 6.5) (4, 6.5)       @noisy det859 det1849
mxx (3, 6) (3, 6.5)           @noisy det88 det1276
mzz (3.5, 8.5) (4, 8.5)       @noisy det1464 det1849
mxx (3, 8.5) (3, 8)           @noisy det1116 det1474
mzz (5, 1.5) (4.5, 1.5)       @noisy det289 det1332
mxx (4, 1.5) (4, 1)           @noisy det2238 det2480
mzz (5, 3.5) (4.5, 3.5)       @noisy det289 det1803
mxx (4, 3) (4, 3.5)           @noisy det416 det1656
mzz (5, 5.5) (4.5, 5.5)       @noisy det1655 det1803
mxx (4, 5) (4, 5.5)           @noisy det1258 det2131
mzz (5, 7.5) (4.5, 7.5)       @noisy det657 det1655
mxx (4, 7) (4, 7.5)           @noisy det39 det1630
mzz (5, 9.5) (4.5, 9.5)       @noisy det657 det1332
mxx (4, 9.5) (4, 9)           @noisy det75 det1877
mzz (5.5, 0.5) (6, 0.5)       @noisy det205 det754
mxx (5, 0) (5, 0.5)           @noisy det478 det1063
mzz (5.5, 2.5) (6, 2.5)       @noisy det754 det1372
mxx (5, 2) (5, 2.5)           @noisy det405 det1053
mzz (5.5, 4.5) (6, 4.5)       @noisy det246 det1372
mxx (5, 4.5) (5, 4)           @noisy det158 det1285
mzz (6, 6.5) (5.5, 6.5)       @noisy det246 det607
mxx (5, 6) (5, 6.5)           @noisy det804 det1805
mzz (5.5, 8.5) (6, 8.5)       @noisy det205 det607
mxx (5, 8) (5, 8.5)           @noisy det163 det970
mzz (6.5, 1.5) (7, 1.5)       @noisy det61 det1419
mxx (6, 1.5) (6, 1)           @noisy det398 det1473
mzz (6.5, 3.5) (7, 3.5)       @noisy det61 det787
mxx (6, 3.5) (6, 3)           @noisy det308 det954
mzz (6.5, 5.5) (7, 5.5)       @noisy det787 det1528
mxx (6, 5) (6, 5.5)           @noisy det909 det1220
mzz (6.5, 7.5) (7, 7.5)       @noisy det1302 det1528
mxx (6, 7.5) (6, 7)           @noisy det25 det1564
mzz (7, 9.5) (6.5, 9.5)       @noisy det1302 det1419
mxx (6, 9.5) (6, 9)           @noisy det1246 det1807
mzz (7.5, 0.5) (8, 0.5)       @noisy det1904 det2155
mxx (7, 0.5) (7, 0)           @noisy det180 det1572
mzz (7.5, 2.5) (8, 2.5)       @noisy det1250 det1904
mxx (7, 2) (7, 2.5)           @noisy det620 det1674
mzz (7.5, 4.5) (8, 4.5)       @noisy det660 det1250
mxx (7, 4.5) (7, 4)           @noisy det1335 det1690
mzz (7.5, 6.5) (8, 6.5)       @noisy det660 det1905
mxx (7, 6.5) (7, 6)           @noisy det766 det1869
mzz (7.5, 8.5) (8, 8.5)       @noisy det1905 det2155
mxx (7, 8) (7, 8.5)           @noisy det241 det1395
mzz (8.5, 1.5) (9, 1.5)       @noisy det883 det1040
mxx (8, 1) (8, 1.5)           @noisy det1208 det1975
mzz (8.5, 3.5) (9, 3.5)       @noisy det883 det1228
mxx (8, 3.5) (8, 3)           @noisy det341 det1223
mzz (9, 5.5) (8.5, 5.5)       @noisy det644 det1228
mxx (8, 5.5) (8, 5)           @noisy det1371 det1599
mzz (8.5, 7.5) (9, 7.5)       @noisy det644 det1825
mxx (8, 7.5) (8, 7)           @noisy det486 det1442
mzz (8.5, 9.5) (9, 9.5)       @noisy det1040 det1825
mxx (8, 9) (8, 9.5)           @noisy det82 det1928
mzz (9.5, 0.5) (0, 0.5)       @noisy det1243 det1553
mxx (9, 0) (9, 0.5)           @noisy det1273 det1472
mzz (0, 2.5) (9.5, 2.5)       @noisy det1039 det1553
mxx (9, 2) (9, 2.5)           @noisy det935 det1498
mzz (9.5, 4.5) (0, 4.5)       @noisy det1039 det2248
mxx (9, 4) (9, 4.5)           @noisy det247 det2357
mzz (9.5, 6.5) (0, 6.5)       @noisy det1326 det2248
mxx (9, 6.5) (9, 6)           @noisy det1088 det1166
mzz (0, 8.5) (9.5, 8.5)       @noisy det1243 det1326
mxx (9, 8) (9, 8.5)           @noisy det738 det1029
mzz (0.5, 0) (0, 0)           @noisy det1300 det1629
mz (0.5, 0.5)                 @noisy det1131 det1300
mx (0.5, 1)                   @noisy det900 det1273 det1278 det1624
mzz (0, 2) (0.5, 2)           @noisy det520 det2127
mz (0.5, 2.5)                 @noisy det1132 det2127
mx (0.5, 3)                   @noisy det102 det284 det935 det1576
mzz (0, 4) (0.5, 4)           @noisy det819 det2138
mz (0.5, 4.5)                 @noisy det1138 det2138
mx (0.5, 5)                   @noisy det153 det247 det360 det1197
mzz (0.5, 6) (0, 6)           @noisy det1906 det1996
mz (0.5, 6.5)                 @noisy det1187 det1906
mx (0.5, 7)                   @noisy det994 det1030 det1166 det2057
mzz (0, 8) (0.5, 8)           @noisy det659 det1710
mz (0.5, 8.5)                 @noisy det659 det1178
mx (0.5, 9)                   @noisy det512 det738 det1090 det2326
mzz (1, 1) (1.5, 1)           @noisy det157 det833
mz (1.5, 1.5)                 @noisy det157 det1200
mx (1.5, 2)                   @noisy det102 det188 det1278 det1998
mzz (1, 3) (1.5, 3)           @noisy det639 det2478
mz (1.5, 3.5)                 @noisy det1141 det2478
mx (1.5, 4)                   @noisy det284 det360 det975 det1081
mzz (1.5, 5) (1, 5)           @noisy det574 det2342
mz (1.5, 5.5)                 @noisy det574 det1174
mx (1.5, 6)                   @noisy det135 det153 det193 det994
mzz (1, 7) (1.5, 7)           @noisy det1820 det1919
mz (1.5, 7.5)                 @noisy det1222 det1919
mx (1.5, 8)                   @noisy det367 det551 det1030 det1090
mzz (1, 9) (1.5, 9)           @noisy det40 det353
mz (1.5, 9.5)                 @noisy det40 det1185
mx (1.5, 0)                   @noisy det442 det900 det1605 det2326
mzz (2, 0) (2.5, 0)           @noisy det409 det582
mz (2.5, 0.5)                 @noisy det582 det1245
mx (2.5, 1)                   @noisy det188 det442 det559 det2402
mzz (2.5, 2) (2, 2)           @noisy det449 det695
mz (2.5, 2.5)                 @noisy det449 det1184
mx (2.5, 3)                   @noisy det975 det1219 det1671 det1998
mzz (2, 4) (2.5, 4)           @noisy det1838 det1844
mz (2.5, 4.5)                 @noisy det1159 det1844
mx (2.5, 5)                   @noisy det193 det1079 det1081 det1981
mzz (2, 6) (2.5, 6)           @noisy det2329 det2433
mz (2.5, 6.5)                 @noisy det1105 det2433
mx (2.5, 7)                   @noisy det88 det135 det551 det2212
mzz (2.5, 8) (2, 8)           @noisy det359 det1412
mz (2.5, 8.5)                 @noisy det1083 det1412
mx (2.5, 9)                   @noisy det367 det677 det1474 det1605
mzz (3, 1) (3.5, 1)           @noisy det1306 det1309
mz (3.5, 1.5)                 @noisy det1242 det1306
mx (3.5, 2)                   @noisy det1671 det1769 det2238 det2402
mzz (3, 3) (3.5, 3)           @noisy det1735 det1983
mz (3.5, 3.5)                 @noisy det1143 det1983
mx (3.5, 4)                   @noisy det41 det1219 det1656 det1981
mzz (3.5, 5) (3, 5)           @noisy det852 det859
mz (3.5, 5.5)                 @noisy det852 det1149
mx (3.5, 6)                   @noisy det88 det1079 det1276 det2131
mzz (3, 7) (3.5, 7)           @noisy det460 det1849
mz (3.5, 7.5)                 @noisy det460 det1188
mx (3.5, 8)                   @noisy det39 det1116 det1474 det2212
mzz (3, 9) (3.5, 9)           @noisy det1027 det1464
mz (3.5, 9.5)                 @noisy det1027 det1100
mx (3.5, 0)                   @noisy det559 det677 det1648 det1877
mzz (4, 0) (4.5, 0)           @noisy det1080 det1332
mz (4.5, 0.5)                 @noisy det1080 det1129
mx (4.5, 1)                   @noisy det478 det1648 det2238 det2480
mzz (4.5, 2) (4, 2)           @noisy det289 det2071
mz (4.5, 2.5)                 @noisy det1130 det2071
mx (4.5, 3)                   @noisy det416 det1053 det1656 det1769
mzz (4, 4) (4.5, 4)           @noisy det698 det1803
mz (4.5, 4.5)                 @noisy det698 det1238
mx (4.5, 5)                   @noisy det41 det1258 det1285 det2131
mzz (4, 6) (4.5, 6)           @noisy det168 det1655
mz (4.5, 6.5)                 @noisy det168 det1229
mx (4.5, 7)                   @noisy det39 det1276 det1630 det1805
mzz (4.5, 8) (4, 8)           @noisy det657 det1777
mz (4.5, 8.5)                 @noisy det1114 det1777
mx (4.5, 9)                   @noisy det75 det970 det1116 det1877
mzz (5.5, 1) (5, 1)           @noisy det754 det1675
mz (5.5, 1.5)                 @noisy det1198 det1675
mx (5.5, 2)                   @noisy det398 det405 det1053 det2480
mzz (5, 3) (5.5, 3)           @noisy det461 det1372
mz (5.5, 3.5)                 @noisy det461 det1161
mx (5.5, 4)                   @noisy det158 det308 det416 det1285
mzz (5, 5) (5.5, 5)           @noisy det246 det1173
mz (5.5, 5.5)                 @noisy det1144 det1173
mx (5.5, 6)                   @noisy det804 det1220 det1258 det1805
mzz (5.5, 7) (5, 7)           @noisy det607 det668
mz (5.5, 7.5)                 @noisy det668 det1073
mx (5.5, 8)                   @noisy det163 det970 det1564 det1630
mzz (5, 9) (5.5, 9)           @noisy det205 det491
mz (5.5, 9.5)                 @noisy det491 det1224
mx (5.5, 0)                   @noisy det75 det478 det1063 det1246
mzz (6.5, 0) (6, 0)           @noisy det1419 det2323
mz (6.5, 0.5)                 @noisy det1230 det2323
mx (6.5, 1)                   @noisy det398 det1063 det1473 det1572
mzz (6, 2) (6.5, 2)           @noisy det2 det61
mz (6.5, 2.5)                 @noisy det2 det1084
mx (6.5, 3)                   @noisy det308 det405 det954 det1674
mzz (6, 4) (6.5, 4)           @noisy det787 det1203
mz (6.5, 4.5)                 @noisy det1134 det1203
mx (6.5, 5)                   @noisy det158 det909 det1220 det1335
mzz (6, 6) (6.5, 6)           @noisy det681 det1528
mz (6.5, 6.5)                 @noisy det681 det1148
mx (6.5, 7)                   @noisy det25 det804 det1564 det1869
mzz (6, 8) (6.5, 8)           @noisy det1302 det1964
mz (6.5, 8.5)                 @noisy det1122 det1964
mx (6.5, 9)                   @noisy det163 det1246 det1395 det1807
mzz (7, 1) (7.5, 1)           @noisy det737 det1904
mz (7.5, 1.5)                 @noisy det737 det1241
mx (7.5, 2)                   @noisy det620 det1208 det1473 det1674
mzz (7.5, 3) (7, 3)           @noisy det365 det1250
mz (7.5, 3.5)                 @noisy det365 det1140
mx (7.5, 4)                   @noisy det954 det1223 det1335 det1690
mzz (7, 5) (7.5, 5)           @noisy det660 det2341
mz (7.5, 5.5)                 @noisy det1146 det2341
mx (7.5, 6)                   @noisy det766 det909 det1599 det1869
mzz (7, 7) (7.5, 7)           @noisy det1235 det1905
mz (7.5, 7.5)                 @noisy det1186 det1235
mx (7.5, 8)                   @noisy det25 det241 det486 det1395
mzz (7, 9) (7.5, 9)           @noisy det2155 det2204
mz (7.5, 9.5)                 @noisy det1153 det2204
mx (7.5, 0)                   @noisy det82 det180 det1572 det1807
mzz (8.5, 0) (8, 0)           @noisy det867 det1040
mz (8.5, 0.5)                 @noisy det867 det1209
mx (8.5, 1)                   @noisy det180 det1208 det1472 det1975
mzz (8, 2) (8.5, 2)           @noisy det883 det2056
mz (8.5, 2.5)                 @noisy det1177 det2056
mx (8.5, 3)                   @noisy det341 det620 det1223 det1498
mzz (8, 4) (8.5, 4)           @noisy det1228 det2027
mz (8.5, 4.5)                 @noisy det1103 det2027
mx (8.5, 5)                   @noisy det1371 det1599 det1690 det2357
mzz (8.5, 6) (8, 6)           @noisy det116 det644
mz (8.5, 6.5)                 @noisy det116 det1248
mx (8.5, 7)                   @noisy det486 det766 det1088 det1442
mzz (8, 8) (8.5, 8)           @noisy det989 det1825
mz (8.5, 8.5)                 @noisy det989 det1182
mx (8.5, 9)                   @noisy det82 det241 det1029 det1928
mzz (9, 1) (9.5, 1)           @noisy det1553 det1723
mz (9.5, 1.5)                 @noisy det1195 det1723
mx (9.5, 2)                   @noisy det935 det1498 det1624 det1975
mzz (9, 3) (9.5, 3)           @noisy det1039 det2362
mz (9.5, 3.5)                 @noisy det1155 det2362
mx (9.5, 4)                   @noisy det247 det341 det1576 det2357
mzz (9.5, 5) (9, 5)           @noisy det1225 det2248
mz (9.5, 5.5)                 @noisy det1225 det1256
mx (9.5, 6)                   @noisy det1088 det1166 det1197 det1371
mzz (9, 7) (9.5, 7)           @noisy det1326 det2028
mz (9.5, 7.5)                 @noisy det1199 det2028
mx (9.5, 8)                   @noisy det738 det1029 det1442 det2057
mzz (9, 9) (9.5, 9)           @noisy det1243 det2353
mz (9.5, 9.5)                 @noisy det1175 det2353
mx (9.5, 0)                   @noisy det512 det1273 det1472 det1928

--------         45
mxx (1, 1.5) (1, 2)           @noisy det1278 det1624
mx (0.5, 1.5)                 @noisy det1278 det1658
mz (0, 1.5)                   @noisy det1553 det1629 det1723 det2127
mxx (1, 3.5) (1, 4)           @noisy det284 det1576
mx (0.5, 3.5)                 @noisy det284 det1623
mz (0, 3.5)                   @noisy det520 det1039 det2138 det2362
mxx (1, 6) (1, 5.5)           @noisy det153 det1197
mx (0.5, 5.5)                 @noisy det153 det1574
mz (0, 5.5)                   @noisy det819 det1225 det1906 det2248
mxx (1, 7.5) (1, 8)           @noisy det1030 det2057
mx (0.5, 7.5)                 @noisy det1030 det1577
mz (0, 7.5)                   @noisy det659 det1326 det1996 det2028
mxx (1, 0) (1, 9.5)           @noisy det512 det2326
mx (0.5, 9.5)                 @noisy det1618 det2326
mz (0, 9.5)                   @noisy det1243 det1300 det1710 det2353
mxx (2, 0.5) (2, 1)           @noisy det442 det900
mx (1.5, 0.5)                 @noisy det442 det1548
mz (1, 0.5)                   @noisy det157 det353 det1300 det1629
mxx (2, 3) (2, 2.5)           @noisy det102 det1998
mx (1.5, 2.5)                 @noisy det1521 det1998
mz (1, 2.5)                   @noisy det520 det833 det2127 det2478
mxx (2, 4.5) (2, 5)           @noisy det360 det1081
mx (1.5, 4.5)                 @noisy det1081 det1616
mz (1, 4.5)                   @noisy det574 det639 det819 det2138
mxx (2, 6.5) (2, 7)           @noisy det135 det994
mx (1.5, 6.5)                 @noisy det135 det1554
mz (1, 6.5)                   @noisy det1906 det1919 det1996 det2342
mxx (2, 9) (2, 8.5)           @noisy det367 det1090
mx (1.5, 8.5)                 @noisy det367 det1556
mz (1, 8.5)                   @noisy det40 det659 det1710 det1820
mxx (3, 1.5) (3, 2)           @noisy det188 det2402
mx (2.5, 1.5)                 @noisy det1640 det2402
mz (2, 1.5)                   @noisy det157 det409 det449 det833
mxx (3, 3.5) (3, 4)           @noisy det975 det1219
mx (2.5, 3.5)                 @noisy det1219 det1643
mz (2, 3.5)                   @noisy det639 det695 det1844 det2478
mxx (3, 5.5) (3, 6)           @noisy det193 det1079
mx (2.5, 5.5)                 @noisy det1079 det1636
mz (2, 5.5)                   @noisy det574 det1838 det2342 det2433
mxx (3, 7.5) (3, 8)           @noisy det551 det2212
mx (2.5, 7.5)                 @noisy det1592 det2212
mz (2, 7.5)                   @noisy det1412 det1820 det1919 det2329
mxx (3, 9.5) (3, 0)           @noisy det677 det1605
mx (2.5, 9.5)                 @noisy det677 det1597
mz (2, 9.5)                   @noisy det40 det353 det359 det582
mxx (4, 0.5) (4, 1)           @noisy det559 det1648
mx (3.5, 0.5)                 @noisy det1648 det1650
mz (3, 0.5)                   @noisy det409 det582 det1306 det1464
mxx (4, 2.5) (4, 3)           @noisy det1671 det1769
mx (3.5, 2.5)                 @noisy det1583 det1769
mz (3, 2.5)                   @noisy det449 det695 det1309 det1983
mxx (4, 4.5) (4, 5)           @noisy det41 det1981
mx (3.5, 4.5)                 @noisy det41 det1641
mz (3, 4.5)                   @noisy det852 det1735 det1838 det1844
mxx (4, 6.5) (4, 7)           @noisy det88 det1276
mx (3.5, 6.5)                 @noisy det1276 det1654
mz (3, 6.5)                   @noisy det460 det859 det2329 det2433
mxx (4, 9) (4, 8.5)           @noisy det1116 det1474
mx (3.5, 8.5)                 @noisy det1116 det1587
mz (3, 8.5)                   @noisy det359 det1027 det1412 det1849
mxx (5, 1.5) (5, 2)           @noisy det2238 det2480
mx (4.5, 1.5)                 @noisy det1611 det2480
mz (4, 1.5)                   @noisy det1306 det1309 det1332 det2071
mxx (5, 3.5) (5, 4)           @noisy det416 det1656
mx (4.5, 3.5)                 @noisy det416 det1661
mz (4, 3.5)                   @noisy det289 det698 det1735 det1983
mxx (5, 5.5) (5, 6)           @noisy det1258 det2131
mx (4.5, 5.5)                 @noisy det1258 det1514
mz (4, 5.5)                   @noisy det168 det852 det859 det1803
mxx (5, 7.5) (5, 8)           @noisy det39 det1630
mx (4.5, 7.5)                 @noisy det1630 det1635
mz (4, 7.5)                   @noisy det460 det1655 det1777 det1849
mxx (5, 9.5) (5, 0)           @noisy det75 det1877
mx (4.5, 9.5)                 @noisy det75 det1582
mz (4, 9.5)                   @noisy det657 det1027 det1080 det1464
mxx (6, 1) (6, 0.5)           @noisy det478 det1063
mx (5.5, 0.5)                 @noisy det1063 det1512
mz (5, 0.5)                   @noisy det205 det1080 det1332 det1675
mxx (6, 2.5) (6, 3)           @noisy det405 det1053
mx (5.5, 2.5)                 @noisy det405 det1634
mz (5, 2.5)                   @noisy det289 det461 det754 det2071
mxx (6, 4.5) (6, 5)           @noisy det158 det1285
mx (5.5, 4.5)                 @noisy det158 det1647
mz (5, 4.5)                   @noisy det698 det1173 det1372 det1803
mxx (6, 6.5) (6, 7)           @noisy det804 det1805
mx (5.5, 6.5)                 @noisy det804 det1632
mz (5, 6.5)                   @noisy det168 det246 det668 det1655
mxx (6, 8.5) (6, 9)           @noisy det163 det970
mx (5.5, 8.5)                 @noisy det163 det1555
mz (5, 8.5)                   @noisy det491 det607 det657 det1777
mxx (7, 1.5) (7, 2)           @noisy det398 det1473
mx (6.5, 1.5)                 @noisy det1473 det1617
mz (6, 1.5)                   @noisy det2 det754 det1419 det1675
mxx (7, 4) (7, 3.5)           @noisy det308 det954
mx (6.5, 3.5)                 @noisy det954 det1497
mz (6, 3.5)                   @noisy det61 det461 det1203 det1372
mxx (7, 5.5) (7, 6)           @noisy det909 det1220
mx (6.5, 5.5)                 @noisy det909 det1602
mz (6, 5.5)                   @noisy det246 det681 det787 det1173
mxx (7, 7.5) (7, 8)           @noisy det25 det1564
mx (6.5, 7.5)                 @noisy det25 det1645
mz (6, 7.5)                   @noisy det607 det668 det1528 det1964
mxx (7, 9.5) (7, 0)           @noisy det1246 det1807
mx (6.5, 9.5)                 @noisy det1527 det1807
mz (6, 9.5)                   @noisy det205 det491 det1302 det2323
mxx (8, 0.5) (8, 1)           @noisy det180 det1572
mx (7.5, 0.5)                 @noisy det180 det1581
mz (7, 0.5)                   @noisy det737 det1419 det2155 det2323
mxx (8, 2.5) (8, 3)           @noisy det620 det1674
mx (7.5, 2.5)                 @noisy det620 det1538
mz (7, 2.5)                   @noisy det2 det61 det365 det1904
mxx (8, 4.5) (8, 5)           @noisy det1335 det1690
mx (7.5, 4.5)                 @noisy det1589 det1690
mz (7, 4.5)                   @noisy det787 det1203 det1250 det2341
mxx (8, 7) (8, 6.5)           @noisy det766 det1869
mx (7.5, 6.5)                 @noisy det766 det1533
mz (7, 6.5)                   @noisy det660 det681 det1235 det1528
mxx (8, 8.5) (8, 9)           @noisy det241 det1395
mx (7.5, 8.5)                 @noisy det241 det1613
mz (7, 8.5)                   @noisy det1302 det1905 det1964 det2204
mxx (9, 1.5) (9, 2)           @noisy det1208 det1975
mx (8.5, 1.5)                 @noisy det1563 det1975
mz (8, 1.5)                   @noisy det737 det1040 det1904 det2056
mxx (9, 3.5) (9, 4)           @noisy det341 det1223
mx (8.5, 3.5)                 @noisy det341 det1570
mz (8, 3.5)                   @noisy det365 det883 det1250 det2027
mxx (9, 5.5) (9, 6)           @noisy det1371 det1599
mx (8.5, 5.5)                 @noisy det1371 det1519
mz (8, 5.5)                   @noisy det116 det660 det1228 det2341
mxx (9, 7.5) (9, 8)           @noisy det486 det1442
mx (8.5, 7.5)                 @noisy det1442 det1523
mz (8, 7.5)                   @noisy det644 det989 det1235 det1905
mxx (9, 0) (9, 9.5)           @noisy det82 det1928
mx (8.5, 9.5)                 @noisy det1588 det1928
mz (8, 9.5)                   @noisy det867 det1825 det2155 det2204
mxx (0, 1) (0, 0.5)           @noisy det1273 det1472
mx (9.5, 0.5)                 @noisy det1273 det1562
mz (9, 0.5)                   @noisy det867 det1040 det1243 det1723
mxx (0, 2.5) (0, 3)           @noisy det935 det1498
mx (9.5, 2.5)                 @noisy det935 det1652
mz (9, 2.5)                   @noisy det883 det1553 det2056 det2362
mxx (0, 4.5) (0, 5)           @noisy det247 det2357
mx (9.5, 4.5)                 @noisy det247 det1638
mz (9, 4.5)                   @noisy det1039 det1225 det1228 det2027
mxx (0, 7) (0, 6.5)           @noisy det1088 det1166
mx (9.5, 6.5)                 @noisy det1166 det1566
mz (9, 6.5)                   @noisy det116 det644 det2028 det2248
mxx (0, 8.5) (0, 9)           @noisy det738 det1029
mx (9.5, 8.5)                 @noisy det738 det1496
mz (9, 8.5)                   @noisy det989 det1326 det1825 det2353
mxx (0.5, 0.5) (0.5, 0)       @noisy det900 det1472
mzz (1, 1) (0.5, 1)           @noisy det1300 det1629
mxx (0.5, 2.5) (0.5, 2)       @noisy det102 det1498
mzz (1, 3) (0.5, 3)           @noisy det520 det2127
mxx (0.5, 4.5) (0.5, 4)       @noisy det360 det2357
mzz (0.5, 5) (1, 5)           @noisy det819 det2138
mxx (0.5, 6.5) (0.5, 6)       @noisy det994 det1088
mzz (1, 7) (0.5, 7)           @noisy det1906 det1996
mxx (0.5, 8.5) (0.5, 8)       @noisy det1029 det1090
mzz (1, 9) (0.5, 9)           @noisy det659 det1710
mxx (1.5, 1.5) (1.5, 1)       @noisy det188 det1624
mzz (1.5, 2) (2, 2)           @noisy det157 det833
mxx (1.5, 3.5) (1.5, 3)       @noisy det975 det1576
mzz (1.5, 4) (2, 4)           @noisy det639 det2478
mxx (1.5, 5) (1.5, 5.5)       @noisy det193 det1197
mzz (1.5, 6) (2, 6)           @noisy det574 det2342
mxx (1.5, 7.5) (1.5, 7)       @noisy det551 det2057
mzz (1.5, 8) (2, 8)           @noisy det1820 det1919
mxx (1.5, 9.5) (1.5, 9)       @noisy det512 det1605
mzz (1.5, 0) (2, 0)           @noisy det40 det353
mxx (2.5, 0.5) (2.5, 0)       @noisy det559 det900
mzz (3, 1) (2.5, 1)           @noisy det409 det582
mxx (2.5, 2) (2.5, 2.5)       @noisy det102 det1671
mzz (2.5, 3) (3, 3)           @noisy det449 det695
mxx (2.5, 4) (2.5, 4.5)       @noisy det360 det1981
mzz (2.5, 5) (3, 5)           @noisy det1838 det1844
mxx (2.5, 6.5) (2.5, 6)       @noisy det88 det994
mzz (2.5, 7) (3, 7)           @noisy det2329 det2433
mxx (2.5, 8) (2.5, 8.5)       @noisy det1090 det1474
mzz (2.5, 9) (3, 9)           @noisy det359 det1412
mxx (3.5, 1) (3.5, 1.5)       @noisy det188 det2238
mzz (3.5, 2) (4, 2)           @noisy det1306 det1309
mxx (3.5, 3) (3.5, 3.5)       @noisy det975 det1656
mzz (4, 4) (3.5, 4)           @noisy det1735 det1983
mxx (3.5, 5) (3.5, 5.5)       @noisy det193 det2131
mzz (3.5, 6) (4, 6)           @noisy det852 det859
mxx (3.5, 7) (3.5, 7.5)       @noisy det39 det551
mzz (3.5, 8) (4, 8)           @noisy det460 det1849
mxx (3.5, 9) (3.5, 9.5)       @noisy det1605 det1877
mzz (3.5, 0) (4, 0)           @noisy det1027 det1464
mxx (4.5, 0.5) (4.5, 0)       @noisy det478 det559
mzz (5, 1) (4.5, 1)           @noisy det1080 det1332
mxx (4.5, 2) (4.5, 2.5)       @noisy det1053 det1671
mzz (5, 3) (4.5, 3)           @noisy det289 det2071
mxx (4.5, 4.5) (4.5, 4)       @noisy det1285 det1981
mzz (5, 5) (4.5, 5)           @noisy det698 det1803
mxx (4.5, 6.5) (4.5, 6)       @noisy det88 det1805
mzz (5, 7) (4.5, 7)           @noisy det168 det1655
mxx (4.5, 8) (4.5, 8.5)       @noisy det970 det1474
mzz (5, 9) (4.5, 9)           @noisy det657 det1777
mxx (5.5, 1) (5.5, 1.5)       @noisy det398 det2238
mzz (5.5, 2) (6, 2)           @noisy det754 det1675
mxx (5.5, 3) (5.5, 3.5)       @noisy det308 det1656
mzz (5.5, 4) (6, 4)           @noisy det461 det1372
mxx (5.5, 5.5) (5.5, 5)       @noisy det1220 det2131
mzz (6, 6) (5.5, 6)           @noisy det246 det1173
mxx (5.5, 7) (5.5, 7.5)       @noisy det39 det1564
mzz (5.5, 8) (6, 8)           @noisy det607 det668
mxx (5.5, 9) (5.5, 9.5)       @noisy det1246 det1877
mzz (5.5, 0) (6, 0)           @noisy det205 det491
mxx (6.5, 0) (6.5, 0.5)       @noisy det478 det1572
mzz (6.5, 1) (7, 1)           @noisy det1419 det2323
mxx (6.5, 2.5) (6.5, 2)       @noisy det1053 det1674
mzz (6.5, 3) (7, 3)           @noisy det2 det61
mxx (6.5, 4.5) (6.5, 4)       @noisy det1285 det1335
mzz (6.5, 5) (7, 5)           @noisy det787 det1203
mxx (6.5, 6) (6.5, 6.5)       @noisy det1805 det1869
mzz (6.5, 7) (7, 7)           @noisy det681 det1528
mxx (6.5, 8.5) (6.5, 8)       @noisy det970 det1395
mzz (7, 9) (6.5, 9)           @noisy det1302 det1964
mxx (7.5, 1.5) (7.5, 1)       @noisy det398 det1208
mzz (7.5, 2) (8, 2)           @noisy det737 det1904
mxx (7.5, 3) (7.5, 3.5)       @noisy det308 det1223
mzz (7.5, 4) (8, 4)           @noisy det365 det1250
mxx (7.5, 5) (7.5, 5.5)       @noisy det1220 det1599
mzz (7.5, 6) (8, 6)           @noisy det660 det2341
mxx (7.5, 7.5) (7.5, 7)       @noisy det486 det1564
mzz (7.5, 8) (8, 8)           @noisy det1235 det1905
mxx (7.5, 9.5) (7.5, 9)       @noisy det82 det1246
mzz (7.5, 0) (8, 0)           @noisy det2155 det2204
mxx (8.5, 0) (8.5, 0.5)       @noisy det1472 det1572
mzz (8.5, 1) (9, 1)           @noisy det867 det1040
mxx (8.5, 2.5) (8.5, 2)       @noisy det1498 det1674
mzz (8.5, 3) (9, 3)           @noisy det883 det2056
mxx (8.5, 4.5) (8.5, 4)       @noisy det1335 det2357
mzz (9, 5) (8.5, 5)           @noisy det1228 det2027
mxx (8.5, 6) (8.5, 6.5)       @noisy det1088 det1869
mzz (8.5, 7) (9, 7)           @noisy det116 det644
mxx (8.5, 8.5) (8.5, 8)       @noisy det1029 det1395
mzz (8.5, 9) (9, 9)           @noisy det989 det1825
mxx (9.5, 1.5) (9.5, 1)       @noisy det1208 det1624
mzz (0, 2) (9.5, 2)           @noisy det1553 det1723
mxx (9.5, 3.5) (9.5, 3)       @noisy det1223 det1576
mzz (9.5, 4) (0, 4)           @noisy det1039 det2362
mxx (9.5, 5) (9.5, 5.5)       @noisy det1197 det1599
mzz (9.5, 6) (0, 6)           @noisy det1225 det2248
mxx (9.5, 7) (9.5, 7.5)       @noisy det486 det2057
mzz (0, 8) (9.5, 8)           @noisy det1326 det2028
mxx (9.5, 9.5) (9.5, 9)       @noisy det82 det512
mzz (9.5, 0) (0, 0)           @noisy det1243 det2353

--------         46
mxx (0, 1.5) (0, 2)           @noisy det272 det1624
mx (0.5, 1.5)                 @noisy det272 det1658
mz (1, 1.5)                   @noisy det157 det520 det833 det1300
mxx (0, 3.5) (0, 4)           @noisy det1351 det1576
mx (0.5, 3.5)                 @noisy det1351 det1623
mz (1, 3.5)                   @noisy det639 det819 det2127 det2478
mxx (0, 5.5) (0, 6)           @noisy det1197 det2378
mx (0.5, 5.5)                 @noisy det1574 det2378
mz (1, 5.5)                   @noisy det574 det1996 det2138 det2342
mxx (0, 7.5) (0, 8)           @noisy det655 det2057
mx (0.5, 7.5)                 @noisy det655 det1577
mz (1, 7.5)                   @noisy det1710 det1820 det1906 det1919
mxx (0, 9.5) (0, 0)           @noisy det512 det1884
mx (0.5, 9.5)                 @noisy det1618 det1884
mz (1, 9.5)                   @noisy det40 det353 det659 det1629
mxx (1, 0.5) (1, 1)           @noisy det14 det900
mx (1.5, 0.5)                 @noisy det14 det1548
mz (2, 0.5)                   @noisy det40 det409 det582 det833
mxx (1, 2.5) (1, 3)           @noisy det102 det119
mx (1.5, 2.5)                 @noisy det119 det1521
mz (2, 2.5)                   @noisy det157 det449 det639 det695
mxx (1, 4.5) (1, 5)           @noisy det360 det393
mx (1.5, 4.5)                 @noisy det393 det1616
mz (2, 4.5)                   @noisy det1838 det1844 det2342 det2478
mxx (1, 6.5) (1, 7)           @noisy det611 det994
mx (1.5, 6.5)                 @noisy det611 det1554
mz (2, 6.5)                   @noisy det574 det1820 det2329 det2433
mxx (1, 8.5) (1, 9)           @noisy det1023 det1090
mx (1.5, 8.5)                 @noisy det1023 det1556
mz (2, 8.5)                   @noisy det353 det359 det1412 det1919
mxx (2, 1.5) (2, 2)           @noisy det188 det1725
mx (2.5, 1.5)                 @noisy det1640 det1725
mz (3, 1.5)                   @noisy det582 det695 det1306 det1309
mxx (2, 3.5) (2, 4)           @noisy det975 det1190
mx (2.5, 3.5)                 @noisy det1190 det1643
mz (3, 3.5)                   @noisy det449 det1735 det1838 det1983
mxx (2, 5.5) (2, 6)           @noisy det193 det2090
mx (2.5, 5.5)                 @noisy det1636 det2090
mz (3, 5.5)                   @noisy det852 det859 det1844 det2329
mxx (2, 7.5) (2, 8)           @noisy det356 det551
mx (2.5, 7.5)                 @noisy det356 det1592
mz (3, 7.5)                   @noisy det359 det460 det1849 det2433
mxx (2, 9.5) (2, 0)           @noisy det1311 det1605
mx (2.5, 9.5)                 @noisy det1311 det1597
mz (3, 9.5)                   @noisy det409 det1027 det1412 det1464
mxx (3, 1) (3, 0.5)           @noisy det559 det1414
mx (3.5, 0.5)                 @noisy det1414 det1650
mz (4, 0.5)                   @noisy det1027 det1080 det1309 det1332
mxx (3, 2.5) (3, 3)           @noisy det362 det1671
mx (3.5, 2.5)                 @noisy det362 det1583
mz (4, 2.5)                   @noisy det289 det1306 det1735 det2071
mxx (3, 4.5) (3, 5)           @noisy det1981 det2002
mx (3.5, 4.5)                 @noisy det1641 det2002
mz (4, 4.5)                   @noisy det698 det859 det1803 det1983
mxx (3, 7) (3, 6.5)           @noisy det88 det2146
mx (3.5, 6.5)                 @noisy det1654 det2146
mz (4, 6.5)                   @noisy det168 det852 det1655 det1849
mxx (3, 8.5) (3, 9)           @noisy det841 det1474
mx (3.5, 8.5)                 @noisy det841 det1587
mz (4, 8.5)                   @noisy det460 det657 det1464 det1777
mxx (4, 1.5) (4, 2)           @noisy det1621 det2238
mx (4.5, 1.5)                 @noisy det1611 det1621
mz (5, 1.5)                   @noisy det289 det754 det1080 det1675
mxx (4, 4) (4, 3.5)           @noisy det1656 det2374
mx (4.5, 3.5)                 @noisy det1661 det2374
mz (5, 3.5)                   @noisy det461 det1372 det1803 det2071
mxx (4, 5.5) (4, 6)           @noisy det584 det2131
mx (4.5, 5.5)                 @noisy det584 det1514
mz (5, 5.5)                   @noisy det246 det698 det1173 det1655
mxx (4, 7.5) (4, 8)           @noisy det39 det808
mx (4.5, 7.5)                 @noisy det808 det1635
mz (5, 7.5)                   @noisy det168 det607 det657 det668
mxx (4, 9.5) (4, 0)           @noisy det127 det1877
mx (4.5, 9.5)                 @noisy det127 det1582
mz (5, 9.5)                   @noisy det205 det491 det1332 det1777
mxx (5, 0.5) (5, 1)           @noisy det478 det2371
mx (5.5, 0.5)                 @noisy det1512 det2371
mz (6, 0.5)                   @noisy det491 det754 det1419 det2323
mxx (5, 3) (5, 2.5)           @noisy det742 det1053
mx (5.5, 2.5)                 @noisy det742 det1634
mz (6, 2.5)                   @noisy det2 det61 det1372 det1675
mxx (5, 4.5) (5, 5)           @noisy det798 det1285
mx (5.5, 4.5)                 @noisy det798 det1647
mz (6, 4.5)                   @noisy det246 det461 det787 det1203
mxx (5, 6.5) (5, 7)           @noisy det637 det1805
mx (5.5, 6.5)                 @noisy det637 det1632
mz (6, 6.5)                   @noisy det607 det681 det1173 det1528
mxx (5, 9) (5, 8.5)           @noisy det740 det970
mx (5.5, 8.5)                 @noisy det740 det1555
mz (6, 8.5)                   @noisy det205 det668 det1302 det1964
mxx (6, 1.5) (6, 2)           @noisy det398 det795
mx (6.5, 1.5)                 @noisy det795 det1617
mz (7, 1.5)                   @noisy det61 det737 det1904 det2323
mxx (6, 3.5) (6, 4)           @noisy det308 det732
mx (6.5, 3.5)                 @noisy det732 det1497
mz (7, 3.5)                   @noisy det2 det365 det787 det1250
mxx (6, 6) (6, 5.5)           @noisy det10 det1220
mx (6.5, 5.5)                 @noisy det10 det1602
mz (7, 5.5)                   @noisy det660 det1203 det1528 det2341
mxx (6, 7.5) (6, 8)           @noisy det30 det1564
mx (6.5, 7.5)                 @noisy det30 det1645
mz (7, 7.5)                   @noisy det681 det1235 det1302 det1905
mxx (6, 9.5) (6, 0)           @noisy det109 det1246
mx (6.5, 9.5)                 @noisy det109 det1527
mz (7, 9.5)                   @noisy det1419 det1964 det2155 det2204
mxx (7, 0.5) (7, 1)           @noisy det1572 det1683
mx (7.5, 0.5)                 @noisy det1581 det1683
mz (8, 0.5)                   @noisy det867 det1040 det1904 det2204
mxx (7, 2.5) (7, 3)           @noisy det1367 det1674
mx (7.5, 2.5)                 @noisy det1367 det1538
mz (8, 2.5)                   @noisy det737 det883 det1250 det2056
mxx (7, 4.5) (7, 5)           @noisy det1335 det2167
mx (7.5, 4.5)                 @noisy det1589 det2167
mz (8, 4.5)                   @noisy det365 det660 det1228 det2027
mxx (7, 6.5) (7, 7)           @noisy det249 det1869
mx (7.5, 6.5)                 @noisy det249 det1533
mz (8, 6.5)                   @noisy det116 det644 det1905 det2341
mxx (7, 9) (7, 8.5)           @noisy det1047 det1395
mx (7.5, 8.5)                 @noisy det1047 det1613
mz (8, 8.5)                   @noisy det989 det1235 det1825 det2155
mxx (8, 2) (8, 1.5)           @noisy det1208 det1894
mx (8.5, 1.5)                 @noisy det1563 det1894
mz (9, 1.5)                   @noisy det867 det883 det1553 det1723
mxx (8, 3.5) (8, 4)           @noisy det1223 det1663
mx (8.5, 3.5)                 @noisy det1570 det1663
mz (9, 3.5)                   @noisy det1039 det1228 det2056 det2362
mxx (8, 5.5) (8, 6)           @noisy det1599 det2179
mx (8.5, 5.5)                 @noisy det1519 det2179
mz (9, 5.5)                   @noisy det644 det1225 det2027 det2248
mxx (8, 7.5) (8, 8)           @noisy det351 det486
mx (8.5, 7.5)                 @noisy det351 det1523
mz (9, 7.5)                   @noisy det116 det1326 det1825 det2028
mxx (8, 9.5) (8, 0)           @noisy det82 det1206
mx (8.5, 9.5)                 @noisy det1206 det1588
mz (9, 9.5)                   @noisy det989 det1040 det1243 det2353
mxx (9, 0.5) (9, 1)           @noisy det1472 det1620
mx (9.5, 0.5)                 @noisy det1562 det1620
mz (0, 0.5)                   @noisy det1300 det1553 det1629 det2353
mxx (9, 2.5) (9, 3)           @noisy det110 det1498
mx (9.5, 2.5)                 @noisy det110 det1652
mz (0, 2.5)                   @noisy det520 det1039 det1723 det2127
mxx (9, 5) (9, 4.5)           @noisy det1714 det2357
mx (9.5, 4.5)                 @noisy det1638 det1714
mz (0, 4.5)                   @noisy det819 det2138 det2248 det2362
mxx (9, 6.5) (9, 7)           @noisy det1088 det1385
mx (9.5, 6.5)                 @noisy det1385 det1566
mz (0, 6.5)                   @noisy det1225 det1326 det1906 det1996
mxx (9, 8.5) (9, 9)           @noisy det240 det1029
mx (9.5, 8.5)                 @noisy det240 det1496
mz (0, 8.5)                   @noisy det659 det1243 det1710 det2028
mxx (0.5, 0.5) (0.5, 1)       @noisy det900 det1472
mzz (1, 0) (0.5, 0)           @noisy det1300 det1629
mxx (0.5, 2.5) (0.5, 3)       @noisy det102 det1498
mzz (1, 2) (0.5, 2)           @noisy det520 det2127
mxx (0.5, 5) (0.5, 4.5)       @noisy det360 det2357
mzz (1, 4) (0.5, 4)           @noisy det819 det2138
mxx (0.5, 6.5) (0.5, 7)       @noisy det994 det1088
mzz (0.5, 6) (1, 6)           @noisy det1906 det1996
mxx (0.5, 8.5) (0.5, 9)       @noisy det1029 det1090
mzz (1, 8) (0.5, 8)           @noisy det659 det1710
mxx (1.5, 1.5) (1.5, 2)       @noisy det188 det1624
mzz (1.5, 1) (2, 1)           @noisy det157 det833
mxx (1.5, 4) (1.5, 3.5)       @noisy det975 det1576
mzz (2, 3) (1.5, 3)           @noisy det639 det2478
mxx (1.5, 5.5) (1.5, 6)       @noisy det193 det1197
mzz (1.5, 5) (2, 5)           @noisy det574 det2342
mxx (1.5, 7.5) (1.5, 8)       @noisy det551 det2057
mzz (1.5, 7) (2, 7)           @noisy det1820 det1919
mxx (1.5, 0) (1.5, 9.5)       @noisy det512 det1605
mzz (2, 9) (1.5, 9)           @noisy det40 det353
mxx (2.5, 0.5) (2.5, 1)       @noisy det559 det900
mzz (2.5, 0) (3, 0)           @noisy det409 det582
mxx (2.5, 2.5) (2.5, 3)       @noisy det102 det1671
mzz (2.5, 2) (3, 2)           @noisy det449 det695
mxx (2.5, 4.5) (2.5, 5)       @noisy det360 det1981
mzz (2.5, 4) (3, 4)           @noisy det1838 det1844
mxx (2.5, 7) (2.5, 6.5)       @noisy det88 det994
mzz (3, 6) (2.5, 6)           @noisy det2329 det2433
mxx (2.5, 8.5) (2.5, 9)       @noisy det1090 det1474
mzz (2.5, 8) (3, 8)           @noisy det359 det1412
mxx (3.5, 1.5) (3.5, 2)       @noisy det188 det2238
mzz (3.5, 1) (4, 1)           @noisy det1306 det1309
mxx (3.5, 3.5) (3.5, 4)       @noisy det975 det1656
mzz (3.5, 3) (4, 3)           @noisy det1735 det1983
mxx (3.5, 5.5) (3.5, 6)       @noisy det193 det2131
mzz (3.5, 5) (4, 5)           @noisy det852 det859
mxx (3.5, 7.5) (3.5, 8)       @noisy det39 det551
mzz (3.5, 7) (4, 7)           @noisy det460 det1849
mxx (3.5, 0) (3.5, 9.5)       @noisy det1605 det1877
mzz (4, 9) (3.5, 9)           @noisy det1027 det1464
mxx (4.5, 0.5) (4.5, 1)       @noisy det478 det559
mzz (5, 0) (4.5, 0)           @noisy det1080 det1332
mxx (4.5, 2.5) (4.5, 3)       @noisy det1053 det1671
mzz (4.5, 2) (5, 2)           @noisy det289 det2071
mxx (4.5, 4.5) (4.5, 5)       @noisy det1285 det1981
mzz (5, 4) (4.5, 4)           @noisy det698 det1803
mxx (4.5, 6.5) (4.5, 7)       @noisy det88 det1805
mzz (5, 6) (4.5, 6)           @noisy det168 det1655
mxx (4.5, 8.5) (4.5, 9)       @noisy det970 det1474
mzz (4.5, 8) (5, 8)           @noisy det657 det1777
mxx (5.5, 1.5) (5.5, 2)       @noisy det398 det2238
mzz (5.5, 1) (6, 1)           @noisy det754 det1675
mxx (5.5, 3.5) (5.5, 4)       @noisy det308 det1656
mzz (5.5, 3) (6, 3)           @noisy det461 det1372
mxx (5.5, 5.5) (5.5, 6)       @noisy det1220 det2131
mzz (5.5, 5) (6, 5)           @noisy det246 det1173
mxx (5.5, 7.5) (5.5, 8)       @noisy det39 det1564
mzz (5.5, 7) (6, 7)           @noisy det607 det668
mxx (5.5, 9.5) (5.5, 0)       @noisy det1246 det1877
mzz (5.5, 9) (6, 9)           @noisy det205 det491
mxx (6.5, 0.5) (6.5, 1)       @noisy det478 det1572
mzz (6.5, 0) (7, 0)           @noisy det1419 det2323
mxx (6.5, 2.5) (6.5, 3)       @noisy det1053 det1674
mzz (6.5, 2) (7, 2)           @noisy det2 det61
mxx (6.5, 5) (6.5, 4.5)       @noisy det1285 det1335
mzz (7, 4) (6.5, 4)           @noisy det787 det1203
mxx (6.5, 6.5) (6.5, 7)       @noisy det1805 det1869
mzz (6.5, 6) (7, 6)           @noisy det681 det1528
mxx (6.5, 8.5) (6.5, 9)       @noisy det970 det1395
mzz (6.5, 8) (7, 8)           @noisy det1302 det1964
mxx (7.5, 2) (7.5, 1.5)       @noisy det398 det1208
mzz (7.5, 1) (8, 1)           @noisy det737 det1904
mxx (7.5, 3.5) (7.5, 4)       @noisy det308 det1223
mzz (7.5, 3) (8, 3)           @noisy det365 det1250
mxx (7.5, 5.5) (7.5, 6)       @noisy det1220 det1599
mzz (7.5, 5) (8, 5)           @noisy det660 det2341
mxx (7.5, 8) (7.5, 7.5)       @noisy det486 det1564
mzz (8, 7) (7.5, 7)           @noisy det1235 det1905
mxx (7.5, 9.5) (7.5, 0)       @noisy det82 det1246
mzz (7.5, 9) (8, 9)           @noisy det2155 det2204
mxx (8.5, 0.5) (8.5, 1)       @noisy det1472 det1572
mzz (8.5, 0) (9, 0)           @noisy det867 det1040
mxx (8.5, 2.5) (8.5, 3)       @noisy det1498 det1674
mzz (8.5, 2) (9, 2)           @noisy det883 det2056
mxx (8.5, 4.5) (8.5, 5)       @noisy det1335 det2357
mzz (8.5, 4) (9, 4)           @noisy det1228 det2027
mxx (8.5, 6.5) (8.5, 7)       @noisy det1088 det1869
mzz (8.5, 6) (9, 6)           @noisy det116 det644
mxx (8.5, 8.5) (8.5, 9)       @noisy det1029 det1395
mzz (8.5, 8) (9, 8)           @noisy det989 det1825
mxx (9.5, 1.5) (9.5, 2)       @noisy det1208 det1624
mzz (0, 1) (9.5, 1)           @noisy det1553 det1723
mxx (9.5, 4) (9.5, 3.5)       @noisy det1223 det1576
mzz (0, 3) (9.5, 3)           @noisy det1039 det2362
mxx (9.5, 5.5) (9.5, 6)       @noisy det1197 det1599
mzz (9.5, 5) (0, 5)           @noisy det1225 det2248
mxx (9.5, 7.5) (9.5, 8)       @noisy det486 det2057
mzz (0, 7) (9.5, 7)           @noisy det1326 det2028
mxx (9.5, 0) (9.5, 9.5)       @noisy det82 det512
mzz (0, 9) (9.5, 9)           @noisy det1243 det2353

--------         47
mzz (0, 1.5) (0.5, 1.5)       @noisy det1300 det2127
mxx (1, 1) (1, 1.5)           @noisy det272 det1624
mzz (0, 3.5) (0.5, 3.5)       @noisy det2127 det2138
mxx (1, 3) (1, 3.5)           @noisy det1351 det1576
mzz (0.5, 5.5) (0, 5.5)       @noisy det1906 det2138
mxx (1, 5) (1, 5.5)           @noisy det1197 det2378
mzz (0, 7.5) (0.5, 7.5)       @noisy det659 det1906
mxx (1, 7.5) (1, 7)           @noisy det655 det2057
mzz (0, 9.5) (0.5, 9.5)       @noisy det659 det1300
mxx (1, 9) (1, 9.5)           @noisy det512 det1884
mzz (1, 0.5) (1.5, 0.5)       @noisy det40 det157
mxx (2, 0) (2, 0.5)           @noisy det14 det900
mzz (1, 2.5) (1.5, 2.5)       @noisy det157 det2478
mxx (2, 2) (2, 2.5)           @noisy det102 det119
mzz (1.5, 4.5) (1, 4.5)       @noisy det574 det2478
mxx (2, 4.5) (2, 4)           @noisy det360 det393
mzz (1, 6.5) (1.5, 6.5)       @noisy det574 det1919
mxx (2, 6.5) (2, 6)           @noisy det611 det994
mzz (1, 8.5) (1.5, 8.5)       @noisy det40 det1919
mxx (2, 8) (2, 8.5)           @noisy det1023 det1090
mzz (2, 1.5) (2.5, 1.5)       @noisy det449 det582
mxx (3, 1.5) (3, 1)           @noisy det188 det1725
mzz (2, 3.5) (2.5, 3.5)       @noisy det449 det1844
mxx (3, 3.5) (3, 3)           @noisy det975 det1190
mzz (2, 5.5) (2.5, 5.5)       @noisy det1844 det2433
mxx (3, 5) (3, 5.5)           @noisy det193 det2090
mzz (2.5, 7.5) (2, 7.5)       @noisy det1412 det2433
mxx (3, 7.5) (3, 7)           @noisy det356 det551
mzz (2, 9.5) (2.5, 9.5)       @noisy det582 det1412
mxx (3, 9.5) (3, 9)           @noisy det1311 det1605
mzz (3.5, 0.5) (3, 0.5)       @noisy det1027 det1306
mxx (4, 0) (4, 0.5)           @noisy det559 det1414
mzz (3, 2.5) (3.5, 2.5)       @noisy det1306 det1983
mxx (4, 2) (4, 2.5)           @noisy det362 det1671
mzz (3, 4.5) (3.5, 4.5)       @noisy det852 det1983
mxx (4, 4.5) (4, 4)           @noisy det1981 det2002
mzz (3.5, 6.5) (3, 6.5)       @noisy det460 det852
mxx (4, 6) (4, 6.5)           @noisy det88 det2146
mzz (3, 8.5) (3.5, 8.5)       @noisy det460 det1027
mxx (4, 8) (4, 8.5)           @noisy det841 det1474
mzz (4, 1.5) (4.5, 1.5)       @noisy det1080 det2071
mxx (5, 1) (5, 1.5)           @noisy det1621 det2238
mzz (4.5, 3.5) (4, 3.5)       @noisy det698 det2071
mxx (5, 3.5) (5, 3)           @noisy det1656 det2374
mzz (4, 5.5) (4.5, 5.5)       @noisy det168 det698
mxx (5, 5.5) (5, 5)           @noisy det584 det2131
mzz (4, 7.5) (4.5, 7.5)       @noisy det168 det1777
mxx (5, 7) (5, 7.5)           @noisy det39 det808
mzz (4, 9.5) (4.5, 9.5)       @noisy det1080 det1777
mxx (5, 9.5) (5, 9)           @noisy det127 det1877
mzz (5, 0.5) (5.5, 0.5)       @noisy det491 det1675
mxx (6, 0) (6, 0.5)           @noisy det478 det2371
mzz (5.5, 2.5) (5, 2.5)       @noisy det461 det1675
mxx (6, 2.5) (6, 2)           @noisy det742 det1053
mzz (5, 4.5) (5.5, 4.5)       @noisy det461 det1173
mxx (6, 4) (6, 4.5)           @noisy det798 det1285
mzz (5, 6.5) (5.5, 6.5)       @noisy det668 det1173
mxx (6, 6.5) (6, 6)           @noisy det637 det1805
mzz (5.5, 8.5) (5, 8.5)       @noisy det491 det668
mxx (6, 8.5) (6, 8)           @noisy det740 det970
mzz (6, 1.5) (6.5, 1.5)       @noisy det2 det2323
mxx (7, 1.5) (7, 1)           @noisy det398 det795
mzz (6, 3.5) (6.5, 3.5)       @noisy det2 det1203
mxx (7, 3) (7, 3.5)           @noisy det308 det732
mzz (6.5, 5.5) (6, 5.5)       @noisy det681 det1203
mxx (7, 5.5) (7, 5)           @noisy det10 det1220
mzz (6, 7.5) (6.5, 7.5)       @noisy det681 det1964
mxx (7, 7.5) (7, 7)           @noisy det30 det1564
mzz (6, 9.5) (6.5, 9.5)       @noisy det1964 det2323
mxx (7, 9.5) (7, 9)           @noisy det109 det1246
mzz (7, 0.5) (7.5, 0.5)       @noisy det737 det2204
mxx (8, 0.5) (8, 0)           @noisy det1572 det1683
mzz (7.5, 2.5) (7, 2.5)       @noisy det365 det737
mxx (8, 2.5) (8, 2)           @noisy det1367 det1674
mzz (7, 4.5) (7.5, 4.5)       @noisy det365 det2341
mxx (8, 4) (8, 4.5)           @noisy det1335 det2167
mzz (7, 6.5) (7.5, 6.5)       @noisy det1235 det2341
mxx (8, 6.5) (8, 6)           @noisy det249 det1869
mzz (7.5, 8.5) (7, 8.5)       @noisy det1235 det2204
mxx (8, 8) (8, 8.5)           @noisy det1047 det1395
mzz (8.5, 1.5) (8, 1.5)       @noisy det867 det2056
mxx (9, 1) (9, 1.5)           @noisy det1208 det1894
mzz (8, 3.5) (8.5, 3.5)       @noisy det2027 det2056
mxx (9, 3) (9, 3.5)           @noisy det1223 det1663
mzz (8, 5.5) (8.5, 5.5)       @noisy det116 det2027
mxx (9, 5.5) (9, 5)           @noisy det1599 det2179
mzz (8, 7.5) (8.5, 7.5)       @noisy det116 det989
mxx (9, 7) (9, 7.5)           @noisy det351 det486
mzz (8, 9.5) (8.5, 9.5)       @noisy det867 det989
mxx (9, 9) (9, 9.5)           @noisy det82 det1206
mzz (9, 0.5) (9.5, 0.5)       @noisy det1723 det2353
mxx (0, 0) (0, 0.5)           @noisy det1472 det1620
mzz (9.5, 2.5) (9, 2.5)       @noisy det1723 det2362
mxx (0, 2.5) (0, 2)           @noisy det110 det1498
mzz (9.5, 4.5) (9, 4.5)       @noisy det1225 det2362
mxx (0, 4.5) (0, 4)           @noisy det1714 det2357
mzz (9, 6.5) (9.5, 6.5)       @noisy det1225 det2028
mxx (0, 6) (0, 6.5)           @noisy det1088 det1385
mzz (9.5, 8.5) (9, 8.5)       @noisy det2028 det2353
mxx (0, 8.5) (0, 8)           @noisy det240 det1029
mzz (0, 1) (0.5, 1)           @noisy det1300 det1629
mz (0.5, 0.5)                 @noisy det1629 det2107
mx (0.5, 0)                   @noisy det512 det900 det1620 det1884
mzz (0, 3) (0.5, 3)           @noisy det520 det2127
mz (0.5, 2.5)                 @noisy det520 det2135
mx (0.5, 2)                   @noisy det102 det110 det272 det1624
mzz (0.5, 5) (0, 5)           @noisy det819 det2138
mz (0.5, 4.5)                 @noisy det819 det2137
mx (0.5, 4)                   @noisy det360 det1351 det1576 det1714
mzz (0, 7) (0.5, 7)           @noisy det1906 det1996
mz (0.5, 6.5)                 @noisy det1996 det2124
mx (0.5, 6)                   @noisy det994 det1197 det1385 det2378
mzz (0, 9) (0.5, 9)           @noisy det659 det1710
mz (0.5, 8.5)                 @noisy det1710 det1960
mx (0.5, 8)                   @noisy det240 det655 det1090 det2057
mzz (1, 2) (1.5, 2)           @noisy det157 det833
mz (1.5, 1.5)                 @noisy det833 det1993
mx (1.5, 1)                   @noisy det14 det188 det272 det900
mzz (1.5, 4) (1, 4)           @noisy det639 det2478
mz (1.5, 3.5)                 @noisy det639 det2113
mx (1.5, 3)                   @noisy det102 det119 det975 det1351
mzz (1, 6) (1.5, 6)           @noisy det574 det2342
mz (1.5, 5.5)                 @noisy det2023 det2342
mx (1.5, 5)                   @noisy det193 det360 det393 det2378
mzz (1, 8) (1.5, 8)           @noisy det1820 det1919
mz (1.5, 7.5)                 @noisy det1820 det2025
mx (1.5, 7)                   @noisy det551 det611 det655 det994
mzz (1, 0) (1.5, 0)           @noisy det40 det353
mz (1.5, 9.5)                 @noisy det353 det1968
mx (1.5, 9)                   @noisy det1023 det1090 det1605 det1884
mzz (2, 1) (2.5, 1)           @noisy det409 det582
mz (2.5, 0.5)                 @noisy det409 det2060
mx (2.5, 0)                   @noisy det14 det559 det1311 det1605
mzz (2, 3) (2.5, 3)           @noisy det449 det695
mz (2.5, 2.5)                 @noisy det695 det2016
mx (2.5, 2)                   @noisy det119 det188 det1671 det1725
mzz (2, 5) (2.5, 5)           @noisy det1838 det1844
mz (2.5, 4.5)                 @noisy det1838 det2132
mx (2.5, 4)                   @noisy det393 det975 det1190 det1981
mzz (2.5, 7) (2, 7)           @noisy det2329 det2433
mz (2.5, 6.5)                 @noisy det2088 det2329
mx (2.5, 6)                   @noisy det88 det193 det611 det2090
mzz (2, 9) (2.5, 9)           @noisy det359 det1412
mz (2.5, 8.5)                 @noisy det359 det2020
mx (2.5, 8)                   @noisy det356 det551 det1023 det1474
mzz (3, 2) (3.5, 2)           @noisy det1306 det1309
mz (3.5, 1.5)                 @noisy det1309 det2054
mx (3.5, 1)                   @noisy det559 det1414 det1725 det2238
mzz (3, 4) (3.5, 4)           @noisy det1735 det1983
mz (3.5, 3.5)                 @noisy det1735 det2112
mx (3.5, 3)                   @noisy det362 det1190 det1656 det1671
mzz (3.5, 6) (3, 6)           @noisy det852 det859
mz (3.5, 5.5)                 @noisy det859 det2121
mx (3.5, 5)                   @noisy det1981 det2002 det2090 det2131
mzz (3, 8) (3.5, 8)           @noisy det460 det1849
mz (3.5, 7.5)                 @noisy det1849 det2076
mx (3.5, 7)                   @noisy det39 det88 det356 det2146
mzz (3.5, 0) (3, 0)           @noisy det1027 det1464
mz (3.5, 9.5)                 @noisy det1464 det2085
mx (3.5, 9)                   @noisy det841 det1311 det1474 det1877
mzz (4, 1) (4.5, 1)           @noisy det1080 det1332
mz (4.5, 0.5)                 @noisy det1332 det2106
mx (4.5, 0)                   @noisy det127 det478 det1414 det1877
mzz (4.5, 3) (4, 3)           @noisy det289 det2071
mz (4.5, 2.5)                 @noisy det289 det2074
mx (4.5, 2)                   @noisy det362 det1053 det1621 det2238
mzz (4, 5) (4.5, 5)           @noisy det698 det1803
mz (4.5, 4.5)                 @noisy det1803 det2046
mx (4.5, 4)                   @noisy det1285 det1656 det2002 det2374
mzz (4, 7) (4.5, 7)           @noisy det168 det1655
mz (4.5, 6.5)                 @noisy det1655 det1966
mx (4.5, 6)                   @noisy det584 det1805 det2131 det2146
mzz (4, 9) (4.5, 9)           @noisy det657 det1777
mz (4.5, 8.5)                 @noisy det657 det2099
mx (4.5, 8)                   @noisy det39 det808 det841 det970
mzz (5.5, 2) (5, 2)           @noisy det754 det1675
mz (5.5, 1.5)                 @noisy det754 det1990
mx (5.5, 1)                   @noisy det398 det478 det1621 det2371
mzz (5, 4) (5.5, 4)           @noisy det461 det1372
mz (5.5, 3.5)                 @noisy det1372 det2092
mx (5.5, 3)                   @noisy det308 det742 det1053 det2374
mzz (5, 6) (5.5, 6)           @noisy det246 det1173
mz (5.5, 5.5)                 @noisy det246 det2118
mx (5.5, 5)                   @noisy det584 det798 det1220 det1285
mzz (5.5, 8) (5, 8)           @noisy det607 det668
mz (5.5, 7.5)                 @noisy det607 det2008
mx (5.5, 7)                   @noisy det637 det808 det1564 det1805
mzz (5, 0) (5.5, 0)           @noisy det205 det491
mz (5.5, 9.5)                 @noisy det205 det2031
mx (5.5, 9)                   @noisy det127 det740 det970 det1246
mzz (6, 1) (6.5, 1)           @noisy det1419 det2323
mz (6.5, 0.5)                 @noisy det1419 det2037
mx (6.5, 0)                   @noisy det109 det1246 det1572 det2371
mzz (6, 3) (6.5, 3)           @noisy det2 det61
mz (6.5, 2.5)                 @noisy det61 det2100
mx (6.5, 2)                   @noisy det398 det742 det795 det1674
mzz (6.5, 5) (6, 5)           @noisy det787 det1203
mz (6.5, 4.5)                 @noisy det787 det2109
mx (6.5, 4)                   @noisy det308 det732 det798 det1335
mzz (6, 7) (6.5, 7)           @noisy det681 det1528
mz (6.5, 6.5)                 @noisy det1528 det2123
mx (6.5, 6)                   @noisy det10 det637 det1220 det1869
mzz (6, 9) (6.5, 9)           @noisy det1302 det1964
mz (6.5, 8.5)                 @noisy det1302 det2101
mx (6.5, 8)                   @noisy det30 det740 det1395 det1564
mzz (7.5, 2) (7, 2)           @noisy det737 det1904
mz (7.5, 1.5)                 @noisy det1904 det2050
mx (7.5, 1)                   @noisy det795 det1208 det1572 det1683
mzz (7, 4) (7.5, 4)           @noisy det365 det1250
mz (7.5, 3.5)                 @noisy det1250 det2111
mx (7.5, 3)                   @noisy det732 det1223 det1367 det1674
mzz (7, 6) (7.5, 6)           @noisy det660 det2341
mz (7.5, 5.5)                 @noisy det660 det2120
mx (7.5, 5)                   @noisy det10 det1335 det1599 det2167
mzz (7.5, 8) (7, 8)           @noisy det1235 det1905
mz (7.5, 7.5)                 @noisy det1905 det2072
mx (7.5, 7)                   @noisy det30 det249 det486 det1869
mzz (7, 0) (7.5, 0)           @noisy det2155 det2204
mz (7.5, 9.5)                 @noisy det2084 det2155
mx (7.5, 9)                   @noisy det82 det109 det1047 det1395
mzz (8.5, 1) (8, 1)           @noisy det867 det1040
mz (8.5, 0.5)                 @noisy det1040 det2129
mx (8.5, 0)                   @noisy det82 det1206 det1472 det1683
mzz (8, 3) (8.5, 3)           @noisy det883 det2056
mz (8.5, 2.5)                 @noisy det883 det2139
mx (8.5, 2)                   @noisy det1208 det1367 det1498 det1894
mzz (8, 5) (8.5, 5)           @noisy det1228 det2027
mz (8.5, 4.5)                 @noisy det1228 det2110
mx (8.5, 4)                   @noisy det1223 det1663 det2167 det2357
mzz (8, 7) (8.5, 7)           @noisy det116 det644
mz (8.5, 6.5)                 @noisy det644 det2066
mx (8.5, 6)                   @noisy det249 det1088 det1599 det2179
mzz (8, 9) (8.5, 9)           @noisy det989 det1825
mz (8.5, 8.5)                 @noisy det1825 det2070
mx (8.5, 8)                   @noisy det351 det486 det1029 det1047
mzz (9, 2) (9.5, 2)           @noisy det1553 det1723
mz (9.5, 1.5)                 @noisy det1553 det1986
mx (9.5, 1)                   @noisy det1472 det1620 det1624 det1894
mzz (9.5, 4) (9, 4)           @noisy det1039 det2362
mz (9.5, 3.5)                 @noisy det1039 det2126
mx (9.5, 3)                   @noisy det110 det1498 det1576 det1663
mzz (9, 6) (9.5, 6)           @noisy det1225 det2248
mz (9.5, 5.5)                 @noisy det2077 det2248
mx (9.5, 5)                   @noisy det1197 det1714 det2179 det2357
mzz (9, 8) (9.5, 8)           @noisy det1326 det2028
mz (9.5, 7.5)                 @noisy det1326 det2038
mx (9.5, 7)                   @noisy det351 det1088 det1385 det2057
mzz (9, 0) (9.5, 0)           @noisy det1243 det2353
mz (9.5, 9.5)                 @noisy det1243 det1957
mx (9.5, 9)                   @noisy det240 det512 det1029 det1206

--------         48
mzz (1, 1.5) (0.5, 1.5)       @noisy det1300 det2127
mxx (0, 1.5) (0, 1)           @noisy det272 det1624
mzz (1, 3.5) (0.5, 3.5)       @noisy det2127 det2138
mxx (0, 3.5) (0, 3)           @noisy det1351 det1576
mzz (0.5, 5.5) (1, 5.5)       @noisy det1906 det2138
mxx (0, 5.5) (0, 5)           @noisy det1197 det2378
mzz (1, 7.5) (0.5, 7.5)       @noisy det659 det1906
mxx (0, 7) (0, 7.5)           @noisy det655 det2057
mzz (1, 9.5) (0.5, 9.5)       @noisy det659 det1300
mxx (0, 9) (0, 9.5)           @noisy det512 det1884
mzz (1.5, 0.5) (2, 0.5)       @noisy det40 det157
mxx (1, 0.5) (1, 0)           @noisy det14 det900
mzz (1.5, 2.5) (2, 2.5)       @noisy det157 det2478
mxx (1, 2) (1, 2.5)           @noisy det102 det119
mzz (1.5, 4.5) (2, 4.5)       @noisy det574 det2478
mxx (1, 4) (1, 4.5)           @noisy det360 det393
mzz (1.5, 6.5) (2, 6.5)       @noisy det574 det1919
mxx (1, 6.5) (1, 6)           @noisy det611 det994
mzz (1.5, 8.5) (2, 8.5)       @noisy det40 det1919
mxx (1, 8) (1, 8.5)           @noisy det1023 det1090
mzz (3, 1.5) (2.5, 1.5)       @noisy det449 det582
mxx (2, 1) (2, 1.5)           @noisy det188 det1725
mzz (2.5, 3.5) (3, 3.5)       @noisy det449 det1844
mxx (2, 3.5) (2, 3)           @noisy det975 det1190
mzz (2.5, 5.5) (3, 5.5)       @noisy det1844 det2433
mxx (2, 5.5) (2, 5)           @noisy det193 det2090
mzz (2.5, 7.5) (3, 7.5)       @noisy det1412 det2433
mxx (2, 7) (2, 7.5)           @noisy det356 det551
mzz (2.5, 9.5) (3, 9.5)       @noisy det582 det1412
mxx (2, 9.5) (2, 9)           @noisy det1311 det1605
mzz (3.5, 0.5) (4, 0.5)       @noisy det1027 det1306
mxx (3, 0) (3, 0.5)           @noisy det559 det1414
mzz (3.5, 2.5) (4, 2.5)       @noisy det1306 det1983
mxx (3, 2.5) (3, 2)           @noisy det362 det1671
mzz (4, 4.5) (3.5, 4.5)       @noisy det852 det1983
mxx (3, 4.5) (3, 4)           @noisy det1981 det2002
mzz (3.5, 6.5) (4, 6.5)       @noisy det460 det852
mxx (3, 6) (3, 6.5)           @noisy det88 det2146
mzz (3.5, 8.5) (4, 8.5)       @noisy det460 det1027
mxx (3, 8.5) (3, 8)           @noisy det841 det1474
mzz (5, 1.5) (4.5, 1.5)       @noisy det1080 det2071
mxx (4, 1.5) (4, 1)           @noisy det1621 det2238
mzz (5, 3.5) (4.5, 3.5)       @noisy det698 det2071
mxx (4, 3) (4, 3.5)           @noisy det1656 det2374
mzz (5, 5.5) (4.5, 5.5)       @noisy det168 det698
mxx (4, 5) (4, 5.5)           @noisy det584 det2131
mzz (5, 7.5) (4.5, 7.5)       @noisy det168 det1777
mxx (4, 7) (4, 7.5)           @noisy det39 det808
mzz (5, 9.5) (4.5, 9.5)       @noisy det1080 det1777
mxx (4, 9.5) (4, 9)           @noisy det127 det1877
mzz (5.5, 0.5) (6, 0.5)       @noisy det491 det1675
mxx (5, 0) (5, 0.5)           @noisy det478 det2371
mzz (5.5, 2.5) (6, 2.5)       @noisy det461 det1675
mxx (5, 2) (5, 2.5)           @noisy det742 det1053
mzz (5.5, 4.5) (6, 4.5)       @noisy det461 det1173
mxx (5, 4.5) (5, 4)           @noisy det798 det1285
mzz (6, 6.5) (5.5, 6.5)       @noisy det668 det1173
mxx (5, 6) (5, 6.5)           @noisy det637 det1805
mzz (5.5, 8.5) (6, 8.5)       @noisy det491 det668
mxx (5, 8) (5, 8.5)           @noisy det740 det970
mzz (6.5, 1.5) (7, 1.5)       @noisy det2 det2323
mxx (6, 1.5) (6, 1)           @noisy det398 det795
mzz (6.5, 3.5) (7, 3.5)       @noisy det2 det1203
mxx (6, 3.5) (6, 3)           @noisy det308 det732
mzz (6.5, 5.5) (7, 5.5)       @noisy det681 det1203
mxx (6, 5) (6, 5.5)           @noisy det10 det1220
mzz (6.5, 7.5) (7, 7.5)       @noisy det681 det1964
mxx (6, 7.5) (6, 7)           @noisy det30 det1564
mzz (7, 9.5) (6.5, 9.5)       @noisy det1964 det2323
mxx (6, 9.5) (6, 9)           @noisy det109 det1246
mzz (7.5, 0.5) (8, 0.5)       @noisy det737 det2204
mxx (7, 0.5) (7, 0)           @noisy det1572 det1683
mzz (7.5, 2.5) (8, 2.5)       @noisy det365 det737
mxx (7, 2) (7, 2.5)           @noisy det1367 det1674
mzz (7.5, 4.5) (8, 4.5)       @noisy det365 det2341
mxx (7, 4.5) (7, 4)           @noisy det1335 det2167
mzz (7.5, 6.5) (8, 6.5)       @noisy det1235 det2341
mxx (7, 6.5) (7, 6)           @noisy det249 det1869
mzz (7.5, 8.5) (8, 8.5)       @noisy det1235 det2204
mxx (7, 8) (7, 8.5)           @noisy det1047 det1395
mzz (8.5, 1.5) (9, 1.5)       @noisy det867 det2056
mxx (8, 1) (8, 1.5)           @noisy det1208 det1894
mzz (8.5, 3.5) (9, 3.5)       @noisy det2027 det2056
mxx (8, 3.5) (8, 3)           @noisy det1223 det1663
mzz (9, 5.5) (8.5, 5.5)       @noisy det116 det2027
mxx (8, 5.5) (8, 5)           @noisy det1599 det2179
mzz (8.5, 7.5) (9, 7.5)       @noisy det116 det989
mxx (8, 7.5) (8, 7)           @noisy det351 det486
mzz (8.5, 9.5) (9, 9.5)       @noisy det867 det989
mxx (8, 9) (8, 9.5)           @noisy det82 det1206
mzz (9.5, 0.5) (0, 0.5)       @noisy det1723 det2353
mxx (9, 0) (9, 0.5)           @noisy det1472 det1620
mzz (0, 2.5) (9.5, 2.5)       @noisy det1723 det2362
mxx (9, 2) (9, 2.5)           @noisy det110 det1498
mzz (9.5, 4.5) (0, 4.5)       @noisy det1225 det2362
mxx (9, 4) (9, 4.5)           @noisy det1714 det2357
mzz (9.5, 6.5) (0, 6.5)       @noisy det1225 det2028
mxx (9, 6.5) (9, 6)           @noisy det1088 det1385
mzz (0, 8.5) (9.5, 8.5)       @noisy det2028 det2353
mxx (9, 8) (9, 8.5)           @noisy det240 det1029
mzz (0.5, 0) (0, 0)           @det1255 det1300
mz (0.5, 0.5)                 @det1255 det2107
mx (0.5, 1)                   @det14 det272 det1472 det1624
mzz (0, 2) (0.5, 2)           @det774 det2127
mz (0.5, 2.5)                 @det774 det2135
mx (0.5, 3)                   @det119 det1351 det1498 det1576
mzz (0, 4) (0.5, 4)           @det523 det2138
mz (0.5, 4.5)                 @det523 det2137
mx (0.5, 5)                   @det393 det1197 det2357 det2378
mzz (0.5, 6) (0, 6)           @det1051 det1906
mz (0.5, 6.5)                 @det1051 det2124
mx (0.5, 7)                   @det611 det655 det1088 det2057
mzz (0, 8) (0.5, 8)           @det659 det1482
mz (0.5, 8.5)                 @det1482 det1960
mx (0.5, 9)                   @det512 det1023 det1029 det1884
mzz (1, 1) (1.5, 1)           @det157 det2147
mz (1.5, 1.5)                 @det1993 det2147
mx (1.5, 2)                   @det102 det119 det1624 det1725
mzz (1, 3) (1.5, 3)           @det156 det2478
mz (1.5, 3.5)                 @det156 det2113
mx (1.5, 4)                   @det360 det393 det1190 det1576
mzz (1.5, 5) (1, 5)           @det574 det772
mz (1.5, 5.5)                 @det772 det2023
mx (1.5, 6)                   @det611 det994 det1197 det2090
mzz (1, 7) (1.5, 7)           @det1437 det1919
mz (1.5, 7.5)                 @det1437 det2025
mx (1.5, 8)                   @det356 det1023 det1090 det2057
mzz (1, 9) (1.5, 9)           @det40 det780
mz (1.5, 9.5)                 @det780 det1968
mx (1.5, 0)                   @det14 det512 det900 det1311
mzz (2, 0) (2.5, 0)           @det582 det2158
mz (2.5, 0.5)                 @det2060 det2158
mx (2.5, 1)                   @det188 det900 det1414 det1725
mzz (2.5, 2) (2, 2)           @det449 det1325
mz (2.5, 2.5)                 @det1325 det2016
mx (2.5, 3)                   @det102 det362 det975 det1190
mzz (2, 4) (2.5, 4)           @det1844 det1895
mz (2.5, 4.5)                 @det1895 det2132
mx (2.5, 5)                   @det193 det360 det2002 det2090
mzz (2, 6) (2.5, 6)           @det173 det2433
mz (2.5, 6.5)                 @det173 det2088
mx (2.5, 7)                   @det356 det551 det994 det2146
mzz (2.5, 8) (2, 8)           @det563 det1412
mz (2.5, 8.5)                 @det563 det2020
mx (2.5, 9)                   @det841 det1090 det1311 det1605
mzz (3, 1) (3.5, 1)           @det1306 det2214
mz (3.5, 1.5)                 @det2054 det2214
mx (3.5, 2)                   @det188 det362 det1621 det1671
mzz (3, 3) (3.5, 3)           @det1420 det1983
mz (3.5, 3.5)                 @det1420 det2112
mx (3.5, 4)                   @det975 det1981 det2002 det2374
mzz (3.5, 5) (3, 5)           @det115 det852
mz (3.5, 5.5)                 @det115 det2121
mx (3.5, 6)                   @det88 det193 det584 det2146
mzz (3, 7) (3.5, 7)           @det460 det1622
mz (3.5, 7.5)                 @det1622 det2076
mx (3.5, 8)                   @det551 det808 det841 det1474
mzz (3, 9) (3.5, 9)           @det420 det1027
mz (3.5, 9.5)                 @det420 det2085
mx (3.5, 0)                   @det127 det559 det1414 det1605
mzz (4, 0) (4.5, 0)           @det100 det1080
mz (4.5, 0.5)                 @det100 det2106
mx (4.5, 1)                   @det559 det1621 det2238 det2371
mzz (4.5, 2) (4, 2)           @det305 det2071
mz (4.5, 2.5)                 @det305 det2074
mx (4.5, 3)                   @det742 det1656 det1671 det2374
mzz (4, 4) (4.5, 4)           @det698 det1792
mz (4.5, 4.5)                 @det1792 det2046
mx (4.5, 5)                   @det584 det798 det1981 det2131
mzz (4, 6) (4.5, 6)           @det168 det2064
mz (4.5, 6.5)                 @det1966 det2064
mx (4.5, 7)                   @det39 det88 det637 det808
mzz (4.5, 8) (4, 8)           @det1777 det2048
mz (4.5, 8.5)                 @det2048 det2099
mx (4.5, 9)                   @det127 det740 det1474 det1877
mzz (5.5, 1) (5, 1)           @det1470 det1675
mz (5.5, 1.5)                 @det1470 det1990
mx (5.5, 2)                   @det742 det795 det1053 det2238
mzz (5, 3) (5.5, 3)           @det51 det461
mz (5.5, 3.5)                 @det51 det2092
mx (5.5, 4)                   @det732 det798 det1285 det1656
mzz (5, 5) (5.5, 5)           @det690 det1173
mz (5.5, 5.5)                 @det690 det2118
mx (5.5, 6)                   @det10 det637 det1805 det2131
mzz (5.5, 7) (5, 7)           @det350 det668
mz (5.5, 7.5)                 @det350 det2008
mx (5.5, 8)                   @det30 det39 det740 det970
mzz (5, 9) (5.5, 9)           @det107 det491
mz (5.5, 9.5)                 @det107 det2031
mx (5.5, 0)                   @det109 det478 det1877 det2371
mzz (6.5, 0) (6, 0)           @det1297 det2323
mz (6.5, 0.5)                 @det1297 det2037
mx (6.5, 1)                   @det398 det478 det795 det1683
mzz (6, 2) (6.5, 2)           @det2 det749
mz (6.5, 2.5)                 @det749 det2100
mx (6.5, 3)                   @det308 det732 det1053 det1367
mzz (6, 4) (6.5, 4)           @det258 det1203
mz (6.5, 4.5)                 @det258 det2109
mx (6.5, 5)                   @det10 det1220 det1285 det2167
mzz (6, 6) (6.5, 6)           @det681 det825
mz (6.5, 6.5)                 @det825 det2123
mx (6.5, 7)                   @det30 det249 det1564 det1805
mzz (6, 8) (6.5, 8)           @det1547 det1964
mz (6.5, 8.5)                 @det1547 det2101
mx (6.5, 9)                   @det109 det970 det1047 det1246
mzz (7, 1) (7.5, 1)           @det81 det737
mz (7.5, 1.5)                 @det81 det2050
mx (7.5, 2)                   @det398 det1367 det1674 det1894
mzz (7.5, 3) (7, 3)           @det365 det2036
mz (7.5, 3.5)                 @det2036 det2111
mx (7.5, 4)                   @det308 det1335 det1663 det2167
mzz (7, 5) (7.5, 5)           @det1669 det2341
mz (7.5, 5.5)                 @det1669 det2120
mx (7.5, 6)                   @det249 det1220 det1869 det2179
mzz (7, 7) (7.5, 7)           @det843 det1235
mz (7.5, 7.5)                 @det843 det2072
mx (7.5, 8)                   @det351 det1047 det1395 det1564
mzz (7, 9) (7.5, 9)           @det1942 det2204
mz (7.5, 9.5)                 @det1942 det2084
mx (7.5, 0)                   @det1206 det1246 det1572 det1683
mzz (8.5, 0) (8, 0)           @det867 det1888
mz (8.5, 0.5)                 @det1888 det2129
mx (8.5, 1)                   @det1208 det1572 det1620 det1894
mzz (8, 2) (8.5, 2)           @det877 det2056
mz (8.5, 2.5)                 @det877 det2139
mx (8.5, 3)                   @det110 det1223 det1663 det1674
mzz (8, 4) (8.5, 4)           @det1886 det2027
mz (8.5, 4.5)                 @det1886 det2110
mx (8.5, 5)                   @det1335 det1599 det1714 det2179
mzz (8.5, 6) (8, 6)           @det116 det1091
mz (8.5, 6.5)                 @det1091 det2066
mx (8.5, 7)                   @det351 det486 det1385 det1869
mzz (8, 8) (8.5, 8)           @det989 det1252
mz (8.5, 8.5)                 @det1252 det2070
mx (8.5, 9)                   @det82 det240 det1206 det1395
mzz (9, 1) (9.5, 1)           @det1279 det1723
mz (9.5, 1.5)                 @det1279 det1986
mx (9.5, 2)                   @det110 det272 det1208 det1498
mzz (9, 3) (9.5, 3)           @det735 det2362
mz (9.5, 3.5)                 @det735 det2126
mx (9.5, 4)                   @det1223 det1351 det1714 det2357
mzz (9.5, 5) (9, 5)           @det1225 det1366
mz (9.5, 5.5)                 @det1366 det2077
mx (9.5, 6)                   @det1088 det1385 det1599 det2378
mzz (9, 7) (9.5, 7)           @det1455 det2028
mz (9.5, 7.5)                 @det1455 det2038
mx (9.5, 8)                   @det240 det486 det655 det1029
mzz (9, 9) (9.5, 9)           @det85 det2353
mz (9.5, 9.5)                 @det85 det1957
mx (9.5, 0)                   @det82 det1472 det1620 det1884

--------         49
mxx (1, 1.5) (1, 2)           @noisy det272 det1624
mx (0.5, 1.5)                 @noisy det1624 det2423
mz (0, 1.5)                   @noisy det774 det1279 det1300 det1723
mxx (1, 3.5) (1, 4)           @noisy det1351 det1576
mx (0.5, 3.5)                 @noisy det43 det1576
mz (0, 3.5)                   @noisy det523 det735 det2127 det2362
mxx (1, 6) (1, 5.5)           @noisy det1197 det2378
mx (0.5, 5.5)                 @noisy det38 det1197
mz (0, 5.5)                   @noisy det1051 det1225 det1366 det2138
mxx (1, 7.5) (1, 8)           @noisy det655 det2057
mx (0.5, 7.5)                 @noisy det2057 det2434
mz (0, 7.5)                   @noisy det1455 det1482 det1906 det2028
mxx (1, 0) (1, 9.5)           @noisy det512 det1884
mx (0.5, 9.5)                 @noisy det512 det2481
mz (0, 9.5)                   @noisy det85 det659 det1255 det2353
mxx (2, 0.5) (2, 1)           @noisy det14 det900
mx (1.5, 0.5)                 @noisy det84 det900
mz (1, 0.5)                   @noisy det40 det1255 det1300 det2147
mxx (2, 3) (2, 2.5)           @noisy det102 det119
mx (1.5, 2.5)                 @noisy det102 det2483
mz (1, 2.5)                   @noisy det156 det157 det774 det2127
mxx (2, 4.5) (2, 5)           @noisy det360 det393
mx (1.5, 4.5)                 @noisy det360 det2479
mz (1, 4.5)                   @noisy det523 det772 det2138 det2478
mxx (2, 6.5) (2, 7)           @noisy det611 det994
mx (1.5, 6.5)                 @noisy det89 det994
mz (1, 6.5)                   @noisy det574 det1051 det1437 det1906
mxx (2, 9) (2, 8.5)           @noisy det1023 det1090
mx (1.5, 8.5)                 @noisy det94 det1090
mz (1, 8.5)                   @noisy det659 det780 det1482 det1919
mxx (3, 1.5) (3, 2)           @noisy det188 det1725
mx (2.5, 1.5)                 @noisy det7 det188
mz (2, 1.5)                   @noisy det157 det582 det1325 det2147
mxx (3, 3.5) (3, 4)           @noisy det975 det1190
mx (2.5, 3.5)                 @noisy det12 det975
mz (2, 3.5)                   @noisy det156 det449 det1895 det2478
mxx (3, 5.5) (3, 6)           @noisy det193 det2090
mx (2.5, 5.5)                 @noisy det86 det193
mz (2, 5.5)                   @noisy det173 det574 det772 det1844
mxx (3, 7.5) (3, 8)           @noisy det356 det551
mx (2.5, 7.5)                 @noisy det551 det2448
mz (2, 7.5)                   @noisy det563 det1437 det1919 det2433
mxx (3, 9.5) (3, 0)           @noisy det1311 det1605
mx (2.5, 9.5)                 @noisy det58 det1605
mz (2, 9.5)                   @noisy det40 det780 det1412 det2158
mxx (4, 0.5) (4, 1)           @noisy det559 det1414
mx (3.5, 0.5)                 @noisy det16 det559
mz (3, 0.5)                   @noisy det582 det1027 det2158 det2214
mxx (4, 2.5) (4, 3)           @noisy det362 det1671
mx (3.5, 2.5)                 @noisy det42 det1671
mz (3, 2.5)                   @noisy det449 det1306 det1325 det1420
mxx (4, 4.5) (4, 5)           @noisy det1981 det2002
mx (3.5, 4.5)                 @noisy det1981 det2456
mz (3, 4.5)                   @noisy det115 det1844 det1895 det1983
mxx (4, 6.5) (4, 7)           @noisy det88 det2146
mx (3.5, 6.5)                 @noisy det21 det88
mz (3, 6.5)                   @noisy det173 det852 det1622 det2433
mxx (4, 9) (4, 8.5)           @noisy det841 det1474
mx (3.5, 8.5)                 @noisy det46 det1474
mz (3, 8.5)                   @noisy det420 det460 det563 det1412
mxx (5, 1.5) (5, 2)           @noisy det1621 det2238
mx (4.5, 1.5)                 @noisy det71 det2238
mz (4, 1.5)                   @noisy det305 det1080 det1306 det2214
mxx (5, 3.5) (5, 4)           @noisy det1656 det2374
mx (4.5, 3.5)                 @noisy det1656 det2430
mz (4, 3.5)                   @noisy det1420 det1792 det1983 det2071
mxx (5, 5.5) (5, 6)           @noisy det584 det2131
mx (4.5, 5.5)                 @noisy det49 det2131
mz (4, 5.5)                   @noisy det115 det698 det852 det2064
mxx (5, 7.5) (5, 8)           @noisy det39 det808
mx (4.5, 7.5)                 @noisy det1 det39
mz (4, 7.5)                   @noisy det168 det460 det1622 det2048
mxx (5, 9.5) (5, 0)           @noisy det127 det1877
mx (4.5, 9.5)                 @noisy det1877 det2439
mz (4, 9.5)                   @noisy det100 det420 det1027 det1777
mxx (6, 1) (6, 0.5)           @noisy det478 det2371
mx (5.5, 0.5)                 @noisy det45 det478
mz (5, 0.5)                   @noisy det100 det491 det1080 det1470
mxx (6, 2.5) (6, 3)           @noisy det742 det1053
mx (5.5, 2.5)                 @noisy det1053 det2496
mz (5, 2.5)                   @noisy det51 det305 det1675 det2071
mxx (6, 4.5) (6, 5)           @noisy det798 det1285
mx (5.5, 4.5)                 @noisy det1285 det2403
mz (5, 4.5)                   @noisy det461 det690 det698 det1792
mxx (6, 6.5) (6, 7)           @noisy det637 det1805
mx (5.5, 6.5)                 @noisy det83 det1805
mz (5, 6.5)                   @noisy det168 det350 det1173 det2064
mxx (6, 8.5) (6, 9)           @noisy det740 det970
mx (5.5, 8.5)                 @noisy det93 det970
mz (5, 8.5)                   @noisy det107 det668 det1777 det2048
mxx (7, 1.5) (7, 2)           @noisy det398 det795
mx (6.5, 1.5)                 @noisy det74 det398
mz (6, 1.5)                   @noisy det749 det1470 det1675 det2323
mxx (7, 4) (7, 3.5)           @noisy det308 det732
mx (6.5, 3.5)                 @noisy det26 det308
mz (6, 3.5)                   @noisy det2 det51 det258 det461
mxx (7, 5.5) (7, 6)           @noisy det10 det1220
mx (6.5, 5.5)                 @noisy det1220 det2461
mz (6, 5.5)                   @noisy det690 det825 det1173 det1203
mxx (7, 7.5) (7, 8)           @noisy det30 det1564
mx (6.5, 7.5)                 @noisy det1564 det2401
mz (6, 7.5)                   @noisy det350 det668 det681 det1547
mxx (7, 9.5) (7, 0)           @noisy det109 det1246
mx (6.5, 9.5)                 @noisy det32 det1246
mz (6, 9.5)                   @noisy det107 det491 det1297 det1964
mxx (8, 0.5) (8, 1)           @noisy det1572 det1683
mx (7.5, 0.5)                 @noisy det1572 det2437
mz (7, 0.5)                   @noisy det81 det1297 det2204 det2323
mxx (8, 2.5) (8, 3)           @noisy det1367 det1674
mx (7.5, 2.5)                 @noisy det80 det1674
mz (7, 2.5)                   @noisy det2 det737 det749 det2036
mxx (8, 4.5) (8, 5)           @noisy det1335 det2167
mx (7.5, 4.5)                 @noisy det52 det1335
mz (7, 4.5)                   @noisy det258 det365 det1203 det1669
mxx (8, 7) (8, 6.5)           @noisy det249 det1869
mx (7.5, 6.5)                 @noisy det70 det1869
mz (7, 6.5)                   @noisy det681 det825 det843 det2341
mxx (8, 8.5) (8, 9)           @noisy det1047 det1395
mx (7.5, 8.5)                 @noisy det72 det1395
mz (7, 8.5)                   @noisy det1235 det1547 det1942 det1964
mxx (9, 1.5) (9, 2)           @noisy det1208 det1894
mx (8.5, 1.5)                 @noisy det97 det1208
mz (8, 1.5)                   @noisy det81 det737 det867 det877
mxx (9, 3.5) (9, 4)           @noisy det1223 det1663
mx (8.5, 3.5)                 @noisy det28 det1223
mz (8, 3.5)                   @noisy det365 det1886 det2036 det2056
mxx (9, 5.5) (9, 6)           @noisy det1599 det2179
mx (8.5, 5.5)                 @noisy det56 det1599
mz (8, 5.5)                   @noisy det1091 det1669 det2027 det2341
mxx (9, 7.5) (9, 8)           @noisy det351 det486
mx (8.5, 7.5)                 @noisy det63 det486
mz (8, 7.5)                   @noisy det116 det843 det1235 det1252
mxx (9, 0) (9, 9.5)           @noisy det82 det1206
mx (8.5, 9.5)                 @noisy det82 det2447
mz (8, 9.5)                   @noisy det989 det1888 det1942 det2204
mxx (0, 1) (0, 0.5)           @noisy det1472 det1620
mx (9.5, 0.5)                 @noisy det96 det1472
mz (9, 0.5)                   @noisy det867 det1279 det1888 det2353
mxx (0, 2.5) (0, 3)           @noisy det110 det1498
mx (9.5, 2.5)                 @noisy det1498 det2415
mz (9, 2.5)                   @noisy det735 det877 det1723 det2056
mxx (0, 4.5) (0, 5)           @noisy det1714 det2357
mx (9.5, 4.5)                 @noisy det3 det2357
mz (9, 4.5)                   @noisy det1366 det1886 det2027 det2362
mxx (0, 7) (0, 6.5)           @noisy det1088 det1385
mx (9.5, 6.5)                 @noisy det99 det1088
mz (9, 6.5)                   @noisy det116 det1091 det1225 det1455
mxx (0, 8.5) (0, 9)           @noisy det240 det1029
mx (9.5, 8.5)                 @noisy det24 det1029
mz (9, 8.5)                   @noisy det85 det989 det1252 det2028
mxx (0.5, 0.5) (0.5, 0)       @det14 det1620
mzz (1, 1) (0.5, 1)           @det1255 det1300
mxx (0.5, 2.5) (0.5, 2)       @det110 det119
mzz (1, 3) (0.5, 3)           @det774 det2127
mxx (0.5, 4.5) (0.5, 4)       @det393 det1714
mzz (0.5, 5) (1, 5)           @det523 det2138
mxx (0.5, 6.5) (0.5, 6)       @det611 det1385
mzz (1, 7) (0.5, 7)           @det1051 det1906
mxx (0.5, 8.5) (0.5, 8)       @det240 det1023
mzz (1, 9) (0.5, 9)           @det659 det1482
mxx (1.5, 1.5) (1.5, 1)       @det272 det1725
mzz (1.5, 2) (2, 2)           @det157 det2147
mxx (1.5, 3.5) (1.5, 3)       @det1190 det1351
mzz (1.5, 4) (2, 4)           @det156 det2478
mxx (1.5, 5) (1.5, 5.5)       @det2090 det2378
mzz (1.5, 6) (2, 6)           @det574 det772
mxx (1.5, 7.5) (1.5, 7)       @det356 det655
mzz (1.5, 8) (2, 8)           @det1437 det1919
mxx (1.5, 9.5) (1.5, 9)       @det1311 det1884
mzz (1.5, 0) (2, 0)           @det40 det780
mxx (2.5, 0.5) (2.5, 0)       @det14 det1414
mzz (3, 1) (2.5, 1)           @det582 det2158
mxx (2.5, 2) (2.5, 2.5)       @det119 det362
mzz (2.5, 3) (3, 3)           @det449 det1325
mxx (2.5, 4) (2.5, 4.5)       @det393 det2002
mzz (2.5, 5) (3, 5)           @det1844 det1895
mxx (2.5, 6.5) (2.5, 6)       @det611 det2146
mzz (2.5, 7) (3, 7)           @det173 det2433
mxx (2.5, 8) (2.5, 8.5)       @det841 det1023
mzz (2.5, 9) (3, 9)           @det563 det1412
mxx (3.5, 1) (3.5, 1.5)       @det1621 det1725
mzz (3.5, 2) (4, 2)           @det1306 det2214
mxx (3.5, 3) (3.5, 3.5)       @det1190 det2374
mzz (4, 4) (3.5, 4)           @det1420 det1983
mxx (3.5, 5) (3.5, 5.5)       @det584 det2090
mzz (3.5, 6) (4, 6)           @det115 det852
mxx (3.5, 7) (3.5, 7.5)       @det356 det808
mzz (3.5, 8) (4, 8)           @det460 det1622
mxx (3.5, 9) (3.5, 9.5)       @det127 det1311
mzz (3.5, 0) (4, 0)           @det420 det1027
mxx (4.5, 0.5) (4.5, 0)       @det1414 det2371
mzz (5, 1) (4.5, 1)           @det100 det1080
mxx (4.5, 2) (4.5, 2.5)       @det362 det742
mzz (5, 3) (4.5, 3)           @det305 det2071
mxx (4.5, 4.5) (4.5, 4)       @det798 det2002
mzz (5, 5) (4.5, 5)           @det698 det1792
mxx (4.5, 6.5) (4.5, 6)       @det637 det2146
mzz (5, 7) (4.5, 7)           @det168 det2064
mxx (4.5, 8) (4.5, 8.5)       @det740 det841
mzz (5, 9) (4.5, 9)           @det1777 det2048
mxx (5.5, 1) (5.5, 1.5)       @det795 det1621
mzz (5.5, 2) (6, 2)           @det1470 det1675
mxx (5.5, 3) (5.5, 3.5)       @det732 det2374
mzz (5.5, 4) (6, 4)           @det51 det461
mxx (5.5, 5.5) (5.5, 5)       @det10 det584
mzz (6, 6) (5.5, 6)           @det690 det1173
mxx (5.5, 7) (5.5, 7.5)       @det30 det808
mzz (5.5, 8) (6, 8)           @det350 det668
mxx (5.5, 9) (5.5, 9.5)       @det109 det127
mzz (5.5, 0) (6, 0)           @det107 det491
mxx (6.5, 0) (6.5, 0.5)       @det1683 det2371
mzz (6.5, 1) (7, 1)           @det1297 det2323
mxx (6.5, 2.5) (6.5, 2)       @det742 det1367
mzz (6.5, 3) (7, 3)           @det2 det749
mxx (6.5, 4.5) (6.5, 4)       @det798 det2167
mzz (6.5, 5) (7, 5)           @det258 det1203
mxx (6.5, 6) (6.5, 6.5)       @det249 det637
mzz (6.5, 7) (7, 7)           @det681 det825
mxx (6.5, 8.5) (6.5, 8)       @det740 det1047
mzz (7, 9) (6.5, 9)           @det1547 det1964
mxx (7.5, 1.5) (7.5, 1)       @det795 det1894
mzz (7.5, 2) (8, 2)           @det81 det737
mxx (7.5, 3) (7.5, 3.5)       @det732 det1663
mzz (7.5, 4) (8, 4)           @det365 det2036
mxx (7.5, 5) (7.5, 5.5)       @det10 det2179
mzz (7.5, 6) (8, 6)           @det1669 det2341
mxx (7.5, 7.5) (7.5, 7)       @det30 det351
mzz (7.5, 8) (8, 8)           @det843 det1235
mxx (7.5, 9.5) (7.5, 9)       @det109 det1206
mzz (7.5, 0) (8, 0)           @det1942 det2204
mxx (8.5, 0) (8.5, 0.5)       @det1620 det1683
mzz (8.5, 1) (9, 1)           @det867 det1888
mxx (8.5, 2.5) (8.5, 2)       @det110 det1367
mzz (8.5, 3) (9, 3)           @det877 det2056
mxx (8.5, 4.5) (8.5, 4)       @det1714 det2167
mzz (9, 5) (8.5, 5)           @det1886 det2027
mxx (8.5, 6) (8.5, 6.5)       @det249 det1385
mzz (8.5, 7) (9, 7)           @det116 det1091
mxx (8.5, 8.5) (8.5, 8)       @det240 det1047
mzz (8.5, 9) (9, 9)           @det989 det1252
mxx (9.5, 1.5) (9.5, 1)       @det272 det1894
mzz (0, 2) (9.5, 2)           @det1279 det1723
mxx (9.5, 3.5) (9.5, 3)       @det1351 det1663
mzz (9.5, 4) (0, 4)           @det735 det2362
mxx (9.5, 5) (9.5, 5.5)       @det2179 det2378
mzz (9.5, 6) (0, 6)           @det1225 det1366
mxx (9.5, 7) (9.5, 7.5)       @det351 det655
mzz (0, 8) (9.5, 8)           @det1455 det2028
mxx (9.5, 9.5) (9.5, 9)       @det1206 det1884
mzz (9.5, 0) (0, 0)           @det85 det2353

--------         50
mxx (0, 1.5) (0, 2)           @det272
mx (0.5, 1.5)                 @det2423
mz (1, 1.5)                   @det157 det1255 det2127 det2147
mxx (0, 3.5) (0, 4)           @det1351
mx (0.5, 3.5)                 @det43
mz (1, 3.5)                   @det156 det774 det2138 det2478
mxx (0, 5.5) (0, 6)           @det2378
mx (0.5, 5.5)                 @det38
mz (1, 5.5)                   @det523 det574 det772 det1906
mxx (0, 7.5) (0, 8)           @det655
mx (0.5, 7.5)                 @det2434
mz (1, 7.5)                   @det659 det1051 det1437 det1919
mxx (0, 9.5) (0, 0)           @det1884
mx (0.5, 9.5)                 @det2481
mz (1, 9.5)                   @det40 det780 det1300 det1482
mxx (1, 0.5) (1, 1)           @det14
mx (1.5, 0.5)                 @det84
mz (2, 0.5)                   @det157 det582 det780 det2158
mxx (1, 2.5) (1, 3)           @det119
mx (1.5, 2.5)                 @det2483
mz (2, 2.5)                   @det449 det1325 det2147 det2478
mxx (1, 4.5) (1, 5)           @det393
mx (1.5, 4.5)                 @det2479
mz (2, 4.5)                   @det156 det574 det1844 det1895
mxx (1, 6.5) (1, 7)           @det611
mx (1.5, 6.5)                 @det89
mz (2, 6.5)                   @det173 det772 det1919 det2433
mxx (1, 8.5) (1, 9)           @det1023
mx (1.5, 8.5)                 @det94
mz (2, 8.5)                   @det40 det563 det1412 det1437
mxx (2, 1.5) (2, 2)           @det1725
mx (2.5, 1.5)                 @det7
mz (3, 1.5)                   @det449 det1306 det2158 det2214
mxx (2, 3.5) (2, 4)           @det1190
mx (2.5, 3.5)                 @det12
mz (3, 3.5)                   @det1325 det1420 det1844 det1983
mxx (2, 5.5) (2, 6)           @det2090
mx (2.5, 5.5)                 @det86
mz (3, 5.5)                   @det115 det852 det1895 det2433
mxx (2, 7.5) (2, 8)           @det356
mx (2.5, 7.5)                 @det2448
mz (3, 7.5)                   @det173 det460 det1412 det1622
mxx (2, 9.5) (2, 0)           @det1311
mx (2.5, 9.5)                 @det58
mz (3, 9.5)                   @det420 det563 det582 det1027
mxx (3, 1) (3, 0.5)           @det1414
mx (3.5, 0.5)                 @det16
mz (4, 0.5)                   @det100 det420 det1080 det1306
mxx (3, 2.5) (3, 3)           @det362
mx (3.5, 2.5)                 @det42
mz (4, 2.5)                   @det305 det1983 det2071 det2214
mxx (3, 4.5) (3, 5)           @det2002
mx (3.5, 4.5)                 @det2456
mz (4, 4.5)                   @det698 det852 det1420 det1792
mxx (3, 7) (3, 6.5)           @det2146
mx (3.5, 6.5)                 @det21
mz (4, 6.5)                   @det115 det168 det460 det2064
mxx (3, 8.5) (3, 9)           @det841
mx (3.5, 8.5)                 @det46
mz (4, 8.5)                   @det1027 det1622 det1777 det2048
mxx (4, 1.5) (4, 2)           @det1621
mx (4.5, 1.5)                 @det71
mz (5, 1.5)                   @det100 det1470 det1675 det2071
mxx (4, 4) (4, 3.5)           @det2374
mx (4.5, 3.5)                 @det2430
mz (5, 3.5)                   @det51 det305 det461 det698
mxx (4, 5.5) (4, 6)           @det584
mx (4.5, 5.5)                 @det49
mz (5, 5.5)                   @det168 det690 det1173 det1792
mxx (4, 7.5) (4, 8)           @det808
mx (4.5, 7.5)                 @det1
mz (5, 7.5)                   @det350 det668 det1777 det2064
mxx (4, 9.5) (4, 0)           @det127
mx (4.5, 9.5)                 @det2439
mz (5, 9.5)                   @det107 det491 det1080 det2048
mxx (5, 0.5) (5, 1)           @det2371
mx (5.5, 0.5)                 @det45
mz (6, 0.5)                   @det107 det1297 det1675 det2323
mxx (5, 3) (5, 2.5)           @det742
mx (5.5, 2.5)                 @det2496
mz (6, 2.5)                   @det2 det461 det749 det1470
mxx (5, 4.5) (5, 5)           @det798
mx (5.5, 4.5)                 @det2403
mz (6, 4.5)                   @det51 det258 det1173 det1203
mxx (5, 6.5) (5, 7)           @det637
mx (5.5, 6.5)                 @det83
mz (6, 6.5)                   @det668 det681 det690 det825
mxx (5, 9) (5, 8.5)           @det740
mx (5.5, 8.5)                 @det93
mz (6, 8.5)                   @det350 det491 det1547 det1964
mxx (6, 1.5) (6, 2)           @det795
mx (6.5, 1.5)                 @det74
mz (7, 1.5)                   @det2 det81 det737 det1297
mxx (6, 3.5) (6, 4)           @det732
mx (6.5, 3.5)                 @det26
mz (7, 3.5)                   @det365 det749 det1203 det2036
mxx (6, 6) (6, 5.5)           @det10
mx (6.5, 5.5)                 @det2461
mz (7, 5.5)                   @det258 det681 det1669 det2341
mxx (6, 7.5) (6, 8)           @det30
mx (6.5, 7.5)                 @det2401
mz (7, 7.5)                   @det825 det843 det1235 det1964
mxx (6, 9.5) (6, 0)           @det109
mx (6.5, 9.5)                 @det32
mz (7, 9.5)                   @det1547 det1942 det2204 det2323
mxx (7, 0.5) (7, 1)           @det1683
mx (7.5, 0.5)                 @det2437
mz (8, 0.5)                   @det737 det867 det1888 det1942
mxx (7, 2.5) (7, 3)           @det1367
mx (7.5, 2.5)                 @det80
mz (8, 2.5)                   @det81 det365 det877 det2056
mxx (7, 4.5) (7, 5)           @det2167
mx (7.5, 4.5)                 @det52
mz (8, 4.5)                   @det1886 det2027 det2036 det2341
mxx (7, 6.5) (7, 7)           @det249
mx (7.5, 6.5)                 @det70
mz (8, 6.5)                   @det116 det1091 det1235 det1669
mxx (7, 9) (7, 8.5)           @det1047
mx (7.5, 8.5)                 @det72
mz (8, 8.5)                   @det843 det989 det1252 det2204
mxx (8, 2) (8, 1.5)           @det1894
mx (8.5, 1.5)                 @det97
mz (9, 1.5)                   @det1279 det1723 det1888 det2056
mxx (8, 3.5) (8, 4)           @det1663
mx (8.5, 3.5)                 @det28
mz (9, 3.5)                   @det735 det877 det2027 det2362
mxx (8, 5.5) (8, 6)           @det2179
mx (8.5, 5.5)                 @det56
mz (9, 5.5)                   @det116 det1225 det1366 det1886
mxx (8, 7.5) (8, 8)           @det351
mx (8.5, 7.5)                 @det63
mz (9, 7.5)                   @det989 det1091 det1455 det2028
mxx (8, 9.5) (8, 0)           @det1206
mx (8.5, 9.5)                 @det2447
mz (9, 9.5)                   @det85 det867 det1252 det2353
mxx (9, 0.5) (9, 1)           @det1620
mx (9.5, 0.5)                 @det96
mz (0, 0.5)                   @det85 det1255 det1300 det1723
mxx (9, 2.5) (9, 3)           @det110
mx (9.5, 2.5)                 @det2415
mz (0, 2.5)                   @det774 det1279 det2127 det2362
mxx (9, 5) (9, 4.5)           @det1714
mx (9.5, 4.5)                 @det3
mz (0, 4.5)                   @det523 det735 det1225 det2138
mxx (9, 6.5) (9, 7)           @det1385
mx (9.5, 6.5)                 @det99
mz (0, 6.5)                   @det1051 det1366 det1906 det2028
mxx (9, 8.5) (9, 9)           @det240
mx (9.5, 8.5)                 @det24
mz (0, 8.5)                   @det659 det1455 det1482 det2353
mxx (0.5, 0.5) (0.5, 1)       @det14 det1620
mzz (1, 0) (0.5, 0)           @det1255 det1300
mxx (0.5, 2.5) (0.5, 3)       @det110 det119
mzz (1, 2) (0.5, 2)           @det774 det2127
mxx (0.5, 5) (0.5, 4.5)       @det393 det1714
mzz (1, 4) (0.5, 4)           @det523 det2138
mxx (0.5, 6.5) (0.5, 7)       @det611 det1385
mzz (0.5, 6) (1, 6)           @det1051 det1906
mxx (0.5, 8.5) (0.5, 9)       @det240 det1023
mzz (1, 8) (0.5, 8)           @det659 det1482
mxx (1.5, 1.5) (1.5, 2)       @det272 det1725
mzz (1.5, 1) (2, 1)           @det157 det2147
mxx (1.5, 4) (1.5, 3.5)       @det1190 det1351
mzz (2, 3) (1.5, 3)           @det156 det2478
mxx (1.5, 5.5) (1.5, 6)       @det2090 det2378
mzz (1.5, 5) (2, 5)           @det574 det772
mxx (1.5, 7.5) (1.5, 8)       @det356 det655
mzz (1.5, 7) (2, 7)           @det1437 det1919
mxx (1.5, 0) (1.5, 9.5)       @det1311 det1884
mzz (2, 9) (1.5, 9)           @det40 det780
mxx (2.5, 0.5) (2.5, 1)       @det14 det1414
mzz (2.5, 0) (3, 0)           @det582 det2158
mxx (2.5, 2.5) (2.5, 3)       @det119 det362
mzz (2.5, 2) (3, 2)           @det449 det1325
mxx (2.5, 4.5) (2.5, 5)       @det393 det2002
mzz (2.5, 4) (3, 4)           @det1844 det1895
mxx (2.5, 7) (2.5, 6.5)       @det611 det2146
mzz (3, 6) (2.5, 6)           @det173 det2433
mxx (2.5, 8.5) (2.5, 9)       @det841 det1023
mzz (2.5, 8) (3, 8)           @det563 det1412
mxx (3.5, 1.5) (3.5, 2)       @det1621 det1725
mzz (3.5, 1) (4, 1)           @det1306 det2214
mxx (3.5, 3.5) (3.5, 4)       @det1190 det2374
mzz (3.5, 3) (4, 3)           @det1420 det1983
mxx (3.5, 5.5) (3.5, 6)       @det584 det2090
mzz (3.5, 5) (4, 5)           @det115 det852
mxx (3.5, 7.5) (3.5, 8)       @det356 det808
mzz (3.5, 7) (4, 7)           @det460 det1622
mxx (3.5, 0) (3.5, 9.5)       @det127 det1311
mzz (4, 9) (3.5, 9)           @det420 det1027
mxx (4.5, 0.5) (4.5, 1)       @det1414 det2371
mzz (5, 0) (4.5, 0)           @det100 det1080
mxx (4.5, 2.5) (4.5, 3)       @det362 det742
mzz (4.5, 2) (5, 2)           @det305 det2071
mxx (4.5, 4.5) (4.5, 5)       @det798 det2002
mzz (5, 4) (4.5, 4)           @det698 det1792
mxx (4.5, 6.5) (4.5, 7)       @det637 det2146
mzz (5, 6) (4.5, 6)           @det168 det2064
mxx (4.5, 8.5) (4.5, 9)       @det740 det841
mzz (4.5, 8) (5, 8)           @det1777 det2048
mxx (5.5, 1.5) (5.5, 2)       @det795 det1621
mzz (5.5, 1) (6, 1)           @det1470 det1675
mxx (5.5, 3.5) (5.5, 4)       @det732 det2374
mzz (5.5, 3) (6, 3)           @det51 det461
mxx (5.5, 5.5) (5.5, 6)       @det10 det584
mzz (5.5, 5) (6, 5)           @det690 det1173
mxx (5.5, 7.5) (5.5, 8)       @det30 det808
mzz (5.5, 7) (6, 7)           @det350 det668
mxx (5.5, 9.5) (5.5, 0)       @det109 det127
mzz (5.5, 9) (6, 9)           @det107 det491
mxx (6.5, 0.5) (6.5, 1)       @det1683 det2371
mzz (6.5, 0) (7, 0)           @det1297 det2323
mxx (6.5, 2.5) (6.5, 3)       @det742 det1367
mzz (6.5, 2) (7, 2)           @det2 det749
mxx (6.5, 5) (6.5, 4.5)       @det798 det2167
mzz (7, 4) (6.5, 4)           @det258 det1203
mxx (6.5, 6.5) (6.5, 7)       @det249 det637
mzz (6.5, 6) (7, 6)           @det681 det825
mxx (6.5, 8.5) (6.5, 9)       @det740 det1047
mzz (6.5, 8) (7, 8)           @det1547 det1964
mxx (7.5, 2) (7.5, 1.5)       @det795 det1894
mzz (7.5, 1) (8, 1)           @det81 det737
mxx (7.5, 3.5) (7.5, 4)       @det732 det1663
mzz (7.5, 3) (8, 3)           @det365 det2036
mxx (7.5, 5.5) (7.5, 6)       @det10 det2179
mzz (7.5, 5) (8, 5)           @det1669 det2341
mxx (7.5, 8) (7.5, 7.5)       @det30 det351
mzz (8, 7) (7.5, 7)           @det843 det1235
mxx (7.5, 9.5) (7.5, 0)       @det109 det1206
mzz (7.5, 9) (8, 9)           @det1942 det2204
mxx (8.5, 0.5) (8.5, 1)       @det1620 det1683
mzz (8.5, 0) (9, 0)           @det867 det1888
mxx (8.5, 2.5) (8.5, 3)       @det110 det1367
mzz (8.5, 2) (9, 2)           @det877 det2056
mxx (8.5, 4.5) (8.5, 5)       @det1714 det2167
mzz (8.5, 4) (9, 4)           @det1886 det2027
mxx (8.5, 6.5) (8.5, 7)       @det249 det1385
mzz (8.5, 6) (9, 6)           @det116 det1091
mxx (8.5, 8.5) (8.5, 9)       @det240 det1047
mzz (8.5, 8) (9, 8)           @det989 det1252
mxx (9.5, 1.5) (9.5, 2)       @det272 det1894
mzz (0, 1) (9.5, 1)           @det1279 det1723
mxx (9.5, 4) (9.5, 3.5)       @det1351 det1663
mzz (0, 3) (9.5, 3)           @det735 det2362
mxx (9.5, 5.5) (9.5, 6)       @det2179 det2378
mzz (9.5, 5) (0, 5)           @det1225 det1366
mxx (9.5, 7.5) (9.5, 8)       @det351 det655
mzz (0, 7) (9.5, 7)           @det1455 det2028
mxx (9.5, 0) (9.5, 9.5)       @det1206 det1884
mzz (0, 9) (9.5, 9)           @det85 det2353

--------         51
mzz (0, 1.5) (0.5, 1.5)       @det774 det1255
mxx (1, 1) (1, 1.5)           @det272
mzz (0, 3.5) (0.5, 3.5)       @det523 det774
mxx (1, 3) (1, 3.5)           @det1351
mzz (0.5, 5.5) (0, 5.5)       @det523 det1051
mxx (1, 5) (1, 5.5)           @det2378
mzz (0, 7.5) (0.5, 7.5)       @det1051 det1482
mxx (1, 7.5) (1, 7)           @det655
mzz (0, 9.5) (0.5, 9.5)       @det1255 det1482
mxx (1, 9) (1, 9.5)           @det1884
mzz (1, 0.5) (1.5, 0.5)       @det780 det2147
mxx (2, 0) (2, 0.5)           @det14
mzz (1, 2.5) (1.5, 2.5)       @det156 det2147
mxx (2, 2) (2, 2.5)           @det119
mzz (1.5, 4.5) (1, 4.5)       @det156 det772
mxx (2, 4.5) (2, 4)           @det393
mzz (1, 6.5) (1.5, 6.5)       @det772 det1437
mxx (2, 6.5) (2, 6)           @det611
mzz (1, 8.5) (1.5, 8.5)       @det780 det1437
mxx (2, 8) (2, 8.5)           @det1023
mzz (2, 1.5) (2.5, 1.5)       @det1325 det2158
mxx (3, 1.5) (3, 1)           @det1725
mzz (2, 3.5) (2.5, 3.5)       @det1325 det1895
mxx (3, 3.5) (3, 3)           @det1190
mzz (2, 5.5) (2.5, 5.5)       @det173 det1895
mxx (3, 5) (3, 5.5)           @det2090
mzz (2.5, 7.5) (2, 7.5)       @det173 det563
mxx (3, 7.5) (3, 7)           @det356
mzz (2, 9.5) (2.5, 9.5)       @det563 det2158
mxx (3, 9.5) (3, 9)           @det1311
mzz (3.5, 0.5) (3, 0.5)       @det420 det2214
mxx (4, 0) (4, 0.5)           @det1414
mzz (3, 2.5) (3.5, 2.5)       @det1420 det2214
mxx (4, 2) (4, 2.5)           @det362
mzz (3, 4.5) (3.5, 4.5)       @det115 det1420
mxx (4, 4.5) (4, 4)           @det2002
mzz (3.5, 6.5) (3, 6.5)       @det115 det1622
mxx (4, 6) (4, 6.5)           @det2146
mzz (3, 8.5) (3.5, 8.5)       @det420 det1622
mxx (4, 8) (4, 8.5)           @det841
mzz (4, 1.5) (4.5, 1.5)       @det100 det305
mxx (5, 1) (5, 1.5)           @det1621
mzz (4.5, 3.5) (4, 3.5)       @det305 det1792
mxx (5, 3.5) (5, 3)           @det2374
mzz (4, 5.5) (4.5, 5.5)       @det1792 det2064
mxx (5, 5.5) (5, 5)           @det584
mzz (4, 7.5) (4.5, 7.5)       @det2048 det2064
mxx (5, 7) (5, 7.5)           @det808
mzz (4, 9.5) (4.5, 9.5)       @det100 det2048
mxx (5, 9.5) (5, 9)           @det127
mzz (5, 0.5) (5.5, 0.5)       @det107 det1470
mxx (6, 0) (6, 0.5)           @det2371
mzz (5.5, 2.5) (5, 2.5)       @det51 det1470
mxx (6, 2.5) (6, 2)           @det742
mzz (5, 4.5) (5.5, 4.5)       @det51 det690
mxx (6, 4) (6, 4.5)           @det798
mzz (5, 6.5) (5.5, 6.5)       @det350 det690
mxx (6, 6.5) (6, 6)           @det637
mzz (5.5, 8.5) (5, 8.5)       @det107 det350
mxx (6, 8.5) (6, 8)           @det740
mzz (6, 1.5) (6.5, 1.5)       @det749 det1297
mxx (7, 1.5) (7, 1)           @det795
mzz (6, 3.5) (6.5, 3.5)       @det258 det749
mxx (7, 3) (7, 3.5)           @det732
mzz (6.5, 5.5) (6, 5.5)       @det258 det825
mxx (7, 5.5) (7, 5)           @det10
mzz (6, 7.5) (6.5, 7.5)       @det825 det1547
mxx (7, 7.5) (7, 7)           @det30
mzz (6, 9.5) (6.5, 9.5)       @det1297 det1547
mxx (7, 9.5) (7, 9)           @det109
mzz (7, 0.5) (7.5, 0.5)       @det81 det1942
mxx (8, 0.5) (8, 0)           @det1683
mzz (7.5, 2.5) (7, 2.5)       @det81 det2036
mxx (8, 2.5) (8, 2)           @det1367
mzz (7, 4.5) (7.5, 4.5)       @det1669 det2036
mxx (8, 4) (8, 4.5)           @det2167
mzz (7, 6.5) (7.5, 6.5)       @det843 det1669
mxx (8, 6.5) (8, 6)           @det249
mzz (7.5, 8.5) (7, 8.5)       @det843 det1942
mxx (8, 8) (8, 8.5)           @det1047
mzz (8.5, 1.5) (8, 1.5)       @det877 det1888
mxx (9, 1) (9, 1.5)           @det1894
mzz (8, 3.5) (8.5, 3.5)       @det877 det1886
mxx (9, 3) (9, 3.5)           @det1663
mzz (8, 5.5) (8.5, 5.5)       @det1091 det1886
mxx (9, 5.5) (9, 5)           @det2179
mzz (8, 7.5) (8.5, 7.5)       @det1091 det1252
mxx (9, 7) (9, 7.5)           @det351
mzz (8, 9.5) (8.5, 9.5)       @det1252 det1888
mxx (9, 9) (9, 9.5)           @det1206
mzz (9, 0.5) (9.5, 0.5)       @det85 det1279
mxx (0, 0) (0, 0.5)           @det1620
mzz (9.5, 2.5) (9, 2.5)       @det735 det1279
mxx (0, 2.5) (0, 2)           @det110
mzz (9.5, 4.5) (9, 4.5)       @det735 det1366
mxx (0, 4.5) (0, 4)           @det1714
mzz (9, 6.5) (9.5, 6.5)       @det1366 det1455
mxx (0, 6) (0, 6.5)           @det1385
mzz (9.5, 8.5) (9, 8.5)       @det85 det1455
mxx (0, 8.5) (0, 8)           @det240
mzz (0, 1) (0.5, 1)           @det1255 det1300
mz (0.5, 0.5)                 @det569 det1300
mx (0.5, 0)                   @det14 det1884
mzz (0, 3) (0.5, 3)           @det774 det2127
mz (0.5, 2.5)                 @det519 det2127
mx (0.5, 2)                   @det119 det272
mzz (0.5, 5) (0, 5)           @det523 det2138
mz (0.5, 4.5)                 @det524 det2138
mx (0.5, 4)                   @det393 det1351
mzz (0, 7) (0.5, 7)           @det1051 det1906
mz (0.5, 6.5)                 @det430 det1906
mx (0.5, 6)                   @det611 det2378
mzz (0, 9) (0.5, 9)           @det659 det1482
mz (0.5, 8.5)                 @det426 det659
mx (0.5, 8)                   @det655 det1023
mzz (1, 2) (1.5, 2)           @det157 det2147
mz (1.5, 1.5)                 @det157 det448
mx (1.5, 1)                   @det14 det1725
mzz (1.5, 4) (1, 4)           @det156 det2478
mz (1.5, 3.5)                 @det482 det2478
mx (1.5, 3)                   @det119 det1190
mzz (1, 6) (1.5, 6)           @det574 det772
mz (1.5, 5.5)                 @det529 det574
mx (1.5, 5)                   @det393 det2090
mzz (1, 8) (1.5, 8)           @det1437 det1919
mz (1.5, 7.5)                 @det484 det1919
mx (1.5, 7)                   @det356 det611
mzz (1, 0) (1.5, 0)           @det40 det780
mz (1.5, 9.5)                 @det40 det507
mx (1.5, 9)                   @det1023 det1311
mzz (2, 1) (2.5, 1)           @det582 det2158
mz (2.5, 0.5)                 @det406 det582
mx (2.5, 0)                   @det1311 det1414
mzz (2, 3) (2.5, 3)           @det449 det1325
mz (2.5, 2.5)                 @det449 det473
mx (2.5, 2)                   @det362 det1725
mzz (2, 5) (2.5, 5)           @det1844 det1895
mz (2.5, 4.5)                 @det403 det1844
mx (2.5, 4)                   @det1190 det2002
mzz (2.5, 7) (2, 7)           @det173 det2433
mz (2.5, 6.5)                 @det532 det2433
mx (2.5, 6)                   @det2090 det2146
mzz (2, 9) (2.5, 9)           @det563 det1412
mz (2.5, 8.5)                 @det515 det1412
mx (2.5, 8)                   @det356 det841
mzz (3, 2) (3.5, 2)           @det1306 det2214
mz (3.5, 1.5)                 @det577 det1306
mx (3.5, 1)                   @det1414 det1621
mzz (3, 4) (3.5, 4)           @det1420 det1983
mz (3.5, 3.5)                 @det462 det1983
mx (3.5, 3)                   @det362 det2374
mzz (3.5, 6) (3, 6)           @det115 det852
mz (3.5, 5.5)                 @det583 det852
mx (3.5, 5)                   @det584 det2002
mzz (3, 8) (3.5, 8)           @det460 det1622
mz (3.5, 7.5)                 @det460 det538
mx (3.5, 7)                   @det808 det2146
mzz (3.5, 0) (3, 0)           @det420 det1027
mz (3.5, 9.5)                 @det541 det1027
mx (3.5, 9)                   @det127 det841
mzz (4, 1) (4.5, 1)           @det100 det1080
mz (4.5, 0.5)                 @det567 det1080
mx (4.5, 0)                   @det127 det2371
mzz (4.5, 3) (4, 3)           @det305 det2071
mz (4.5, 2.5)                 @det566 det2071
mx (4.5, 2)                   @det742 det1621
mzz (4, 5) (4.5, 5)           @det698 det1792
mz (4.5, 4.5)                 @det570 det698
mx (4.5, 4)                   @det798 det2374
mzz (4, 7) (4.5, 7)           @det168 det2064
mz (4.5, 6.5)                 @det168 det432
mx (4.5, 6)                   @det584 det637
mzz (4, 9) (4.5, 9)           @det1777 det2048
mz (4.5, 8.5)                 @det557 det1777
mx (4.5, 8)                   @det740 det808
mzz (5.5, 2) (5, 2)           @det1470 det1675
mz (5.5, 1.5)                 @det446 det1675
mx (5.5, 1)                   @det795 det2371
mzz (5, 4) (5.5, 4)           @det51 det461
mz (5.5, 3.5)                 @det461 det553
mx (5.5, 3)                   @det732 det742
mzz (5, 6) (5.5, 6)           @det690 det1173
mz (5.5, 5.5)                 @det487 det1173
mx (5.5, 5)                   @det10 det798
mzz (5.5, 8) (5, 8)           @det350 det668
mz (5.5, 7.5)                 @det499 det668
mx (5.5, 7)                   @det30 det637
mzz (5, 0) (5.5, 0)           @det107 det491
mz (5.5, 9.5)                 @det489 det491
mx (5.5, 9)                   @det109 det740
mzz (6, 1) (6.5, 1)           @det1297 det2323
mz (6.5, 0.5)                 @det496 det2323
mx (6.5, 0)                   @det109 det1683
mzz (6, 3) (6.5, 3)           @det2 det749
mz (6.5, 2.5)                 @det2 det450
mx (6.5, 2)                   @det795 det1367
mzz (6.5, 5) (6, 5)           @det258 det1203
mz (6.5, 4.5)                 @det571 det1203
mx (6.5, 4)                   @det732 det2167
mzz (6, 7) (6.5, 7)           @det681 det825
mz (6.5, 6.5)                 @det379 det681
mx (6.5, 6)                   @det10 det249
mzz (6, 9) (6.5, 9)           @det1547 det1964
mz (6.5, 8.5)                 @det455 det1964
mx (6.5, 8)                   @det30 det1047
mzz (7.5, 2) (7, 2)           @det81 det737
mz (7.5, 1.5)                 @det510 det737
mx (7.5, 1)                   @det1683 det1894
mzz (7, 4) (7.5, 4)           @det365 det2036
mz (7.5, 3.5)                 @det365 det580
mx (7.5, 3)                   @det1367 det1663
mzz (7, 6) (7.5, 6)           @det1669 det2341
mz (7.5, 5.5)                 @det581 det2341
mx (7.5, 5)                   @det2167 det2179
mzz (7.5, 8) (7, 8)           @det843 det1235
mz (7.5, 7.5)                 @det535 det1235
mx (7.5, 7)                   @det249 det351
mzz (7, 0) (7.5, 0)           @det1942 det2204
mz (7.5, 9.5)                 @det539 det2204
mx (7.5, 9)                   @det1047 det1206
mzz (8.5, 1) (8, 1)           @det867 det1888
mz (8.5, 0.5)                 @det587 det867
mx (8.5, 0)                   @det1206 det1620
mzz (8, 3) (8.5, 3)           @det877 det2056
mz (8.5, 2.5)                 @det527 det2056
mx (8.5, 2)                   @det110 det1894
mzz (8, 5) (8.5, 5)           @det1886 det2027
mz (8.5, 4.5)                 @det475 det2027
mx (8.5, 4)                   @det1663 det1714
mzz (8, 7) (8.5, 7)           @det116 det1091
mz (8.5, 6.5)                 @det116 det410
mx (8.5, 6)                   @det1385 det2179
mzz (8, 9) (8.5, 9)           @det989 det1252
mz (8.5, 8.5)                 @det533 det989
mx (8.5, 8)                   @det240 det351
mzz (9, 2) (9.5, 2)           @det1279 det1723
mz (9.5, 1.5)                 @det441 det1723
mx (9.5, 1)                   @det272 det1620
mzz (9.5, 4) (9, 4)           @det735 det2362
mz (9.5, 3.5)                 @det500 det2362
mx (9.5, 3)                   @det110 det1351
mzz (9, 6) (9.5, 6)           @det1225 det1366
mz (9.5, 5.5)                 @det518 det1225
mx (9.5, 5)                   @det1714 det2378
mzz (9, 8) (9.5, 8)           @det1455 det2028
mz (9.5, 7.5)                 @det497 det2028
mx (9.5, 7)                   @det655 det1385
mzz (9, 0) (9.5, 0)           @det85 det2353
mz (9.5, 9.5)                 @det422 det2353
mx (9.5, 9)                   @det240 det1884

--------         52
mzz (1, 1.5) (0.5, 1.5)       @det774 det1255
mxx (0, 1.5) (0, 1)           @det272
mzz (1, 3.5) (0.5, 3.5)       @det523 det774
mxx (0, 3.5) (0, 3)           @det1351
mzz (0.5, 5.5) (1, 5.5)       @det523 det1051
mxx (0, 5.5) (0, 5)           @det2378
mzz (1, 7.5) (0.5, 7.5)       @det1051 det1482
mxx (0, 7) (0, 7.5)           @det655
mzz (1, 9.5) (0.5, 9.5)       @det1255 det1482
mxx (0, 9) (0, 9.5)           @det1884
mzz (1.5, 0.5) (2, 0.5)       @det780 det2147
mxx (1, 0.5) (1, 0)           @det14
mzz (1.5, 2.5) (2, 2.5)       @det156 det2147
mxx (1, 2) (1, 2.5)           @det119
mzz (1.5, 4.5) (2, 4.5)       @det156 det772
mxx (1, 4) (1, 4.5)           @det393
mzz (1.5, 6.5) (2, 6.5)       @det772 det1437
mxx (1, 6.5) (1, 6)           @det611
mzz (1.5, 8.5) (2, 8.5)       @det780 det1437
mxx (1, 8) (1, 8.5)           @det1023
mzz (3, 1.5) (2.5, 1.5)       @det1325 det2158
mxx (2, 1) (2, 1.5)           @det1725
mzz (2.5, 3.5) (3, 3.5)       @det1325 det1895
mxx (2, 3.5) (2, 3)           @det1190
mzz (2.5, 5.5) (3, 5.5)       @det173 det1895
mxx (2, 5.5) (2, 5)           @det2090
mzz (2.5, 7.5) (3, 7.5)       @det173 det563
mxx (2, 7) (2, 7.5)           @det356
mzz (2.5, 9.5) (3, 9.5)       @det563 det2158
mxx (2, 9.5) (2, 9)           @det1311
mzz (3.5, 0.5) (4, 0.5)       @det420 det2214
mxx (3, 0) (3, 0.5)           @det1414
mzz (3.5, 2.5) (4, 2.5)       @det1420 det2214
mxx (3, 2.5) (3, 2)           @det362
mzz (4, 4.5) (3.5, 4.5)       @det115 det1420
mxx (3, 4.5) (3, 4)           @det2002
mzz (3.5, 6.5) (4, 6.5)       @det115 det1622
mxx (3, 6) (3, 6.5)           @det2146
mzz (3.5, 8.5) (4, 8.5)       @det420 det1622
mxx (3, 8.5) (3, 8)           @det841
mzz (5, 1.5) (4.5, 1.5)       @det100 det305
mxx (4, 1.5) (4, 1)           @det1621
mzz (5, 3.5) (4.5, 3.5)       @det305 det1792
mxx (4, 3) (4, 3.5)           @det2374
mzz (5, 5.5) (4.5, 5.5)       @det1792 det2064
mxx (4, 5) (4, 5.5)           @det584
mzz (5, 7.5) (4.5, 7.5)       @det2048 det2064
mxx (4, 7) (4, 7.5)           @det808
mzz (5, 9.5) (4.5, 9.5)       @det100 det2048
mxx (4, 9.5) (4, 9)           @det127
mzz (5.5, 0.5) (6, 0.5)       @det107 det1470
mxx (5, 0) (5, 0.5)           @det2371
mzz (5.5, 2.5) (6, 2.5)       @det51 det1470
mxx (5, 2) (5, 2.5)           @det742
mzz (5.5, 4.5) (6, 4.5)       @det51 det690
mxx (5, 4.5) (5, 4)           @det798
mzz (6, 6.5) (5.5, 6.5)       @det350 det690
mxx (5, 6) (5, 6.5)           @det637
mzz (5.5, 8.5) (6, 8.5)       @det107 det350
mxx (5, 8) (5, 8.5)           @det740
mzz (6.5, 1.5) (7, 1.5)       @det749 det1297
mxx (6, 1.5) (6, 1)           @det795
mzz (6.5, 3.5) (7, 3.5)       @det258 det749
mxx (6, 3.5) (6, 3)           @det732
mzz (6.5, 5.5) (7, 5.5)       @det258 det825
mxx (6, 5) (6, 5.5)           @det10
mzz (6.5, 7.5) (7, 7.5)       @det825 det1547
mxx (6, 7.5) (6, 7)           @det30
mzz (7, 9.5) (6.5, 9.5)       @det1297 det1547
mxx (6, 9.5) (6, 9)           @det109
mzz (7.5, 0.5) (8, 0.5)       @det81 det1942
mxx (7, 0.5) (7, 0)           @det1683
mzz (7.5, 2.5) (8, 2.5)       @det81 det2036
mxx (7, 2) (7, 2.5)           @det1367
mzz (7.5, 4.5) (8, 4.5)       @det1669 det2036
mxx (7, 4.5) (7, 4)           @det2167
mzz (7.5, 6.5) (8, 6.5)       @det843 det1669
mxx (7, 6.5) (7, 6)           @det249
mzz (7.5, 8.5) (8, 8.5)       @det843 det1942
mxx (7, 8) (7, 8.5)           @det1047
mzz (8.5, 1.5) (9, 1.5)       @det877 det1888
mxx (8, 1) (8, 1.5)           @det1894
mzz (8.5, 3.5) (9, 3.5)       @det877 det1886
mxx (8, 3.5) (8, 3)           @det1663
mzz (9, 5.5) (8.5, 5.5)       @det1091 det1886
mxx (8, 5.5) (8, 5)           @det2179
mzz (8.5, 7.5) (9, 7.5)       @det1091 det1252
mxx (8, 7.5) (8, 7)           @det351
mzz (8.5, 9.5) (9, 9.5)       @det1252 det1888
mxx (8, 9) (8, 9.5)           @det1206
mzz (9.5, 0.5) (0, 0.5)       @det85 det1279
mxx (9, 0) (9, 0.5)           @det1620
mzz (0, 2.5) (9.5, 2.5)       @det735 det1279
mxx (9, 2) (9, 2.5)           @det110
mzz (9.5, 4.5) (0, 4.5)       @det735 det1366
mxx (9, 4) (9, 4.5)           @det1714
mzz (9.5, 6.5) (0, 6.5)       @det1366 det1455
mxx (9, 6.5) (9, 6)           @det1385
mzz (0, 8.5) (9.5, 8.5)       @det85 det1455
mxx (9, 8) (9, 8.5)           @det240
mzz (0.5, 0) (0, 0)           @det1255
mz (0.5, 0.5)                 @det569
mx (0.5, 1)                   @det272 det1620
mzz (0, 2) (0.5, 2)           @det774
mz (0.5, 2.5)                 @det519
mx (0.5, 3)                   @det110 det1351
mzz (0, 4) (0.5, 4)           @det523
mz (0.5, 4.5)                 @det524
mx (0.5, 5)                   @det1714 det2378
mzz (0.5, 6) (0, 6)           @det1051
mz (0.5, 6.5)                 @det430
mx (0.5, 7)                   @det655 det1385
mzz (0, 8) (0.5, 8)           @det1482
mz (0.5, 8.5)                 @det426
mx (0.5, 9)                   @det240 det1884
mzz (1, 1) (1.5, 1)           @det2147
mz (1.5, 1.5)                 @det448
mx (1.5, 2)                   @det119 det272
mzz (1, 3) (1.5, 3)           @det156
mz (1.5, 3.5)                 @det482
mx (1.5, 4)                   @det393 det1351
mzz (1.5, 5) (1, 5)           @det772
mz (1.5, 5.5)                 @det529
mx (1.5, 6)                   @det611 det2378
mzz (1, 7) (1.5, 7)           @det1437
mz (1.5, 7.5)                 @det484
mx (1.5, 8)                   @det655 det1023
mzz (1, 9) (1.5, 9)           @det780
mz (1.5, 9.5)                 @det507
mx (1.5, 0)                   @det14 det1884
mzz (2, 0) (2.5, 0)           @det2158
mz (2.5, 0.5)                 @det406
mx (2.5, 1)                   @det14 det1725
mzz (2.5, 2) (2, 2)           @det1325
mz (2.5, 2.5)                 @det473
mx (2.5, 3)                   @det119 det1190
mzz (2, 4) (2.5, 4)           @det1895
mz (2.5, 4.5)                 @det403
mx (2.5, 5)                   @det393 det2090
mzz (2, 6) (2.5, 6)           @det173
mz (2.5, 6.5)                 @det532
mx (2.5, 7)                   @det356 det611
mzz (2.5, 8) (2, 8)           @det563
mz (2.5, 8.5)                 @det515
mx (2.5, 9)                   @det1023 det1311
mzz (3, 1) (3.5, 1)           @det2214
mz (3.5, 1.5)                 @det577
mx (3.5, 2)                   @det362 det1725
mzz (3, 3) (3.5, 3)           @det1420
mz (3.5, 3.5)                 @det462
mx (3.5, 4)                   @det1190 det2002
mzz (3.5, 5) (3, 5)           @det115
mz (3.5, 5.5)                 @det583
mx (3.5, 6)                   @det2090 det2146
mzz (3, 7) (3.5, 7)           @det1622
mz (3.5, 7.5)                 @det538
mx (3.5, 8)                   @det356 det841
mzz (3, 9) (3.5, 9)           @det420
mz (3.5, 9.5)                 @det541
mx (3.5, 0)                   @det1311 det1414
mzz (4, 0) (4.5, 0)           @det100
mz (4.5, 0.5)                 @det567
mx (4.5, 1)                   @det1414 det1621
mzz (4.5, 2) (4, 2)           @det305
mz (4.5, 2.5)                 @det566
mx (4.5, 3)                   @det362 det2374
mzz (4, 4) (4.5, 4)           @det1792
mz (4.5, 4.5)                 @det570
mx (4.5, 5)                   @det584 det2002
mzz (4, 6) (4.5, 6)           @det2064
mz (4.5, 6.5)                 @det432
mx (4.5, 7)                   @det808 det2146
mzz (4.5, 8) (4, 8)           @det2048
mz (4.5, 8.5)                 @det557
mx (4.5, 9)                   @det127 det841
mzz (5.5, 1) (5, 1)           @det1470
mz (5.5, 1.5)                 @det446
mx (5.5, 2)                   @det742 det1621
mzz (5, 3) (5.5, 3)           @det51
mz (5.5, 3.5)                 @det553
mx (5.5, 4)                   @det798 det2374
mzz (5, 5) (5.5, 5)           @det690
mz (5.5, 5.5)                 @det487
mx (5.5, 6)                   @det584 det637
mzz (5.5, 7) (5, 7)           @det350
mz (5.5, 7.5)                 @det499
mx (5.5, 8)                   @det740 det808
mzz (5, 9) (5.5, 9)           @det107
mz (5.5, 9.5)                 @det489
mx (5.5, 0)                   @det127 det2371
mzz (6.5, 0) (6, 0)           @det1297
mz (6.5, 0.5)                 @det496
mx (6.5, 1)                   @det795 det2371
mzz (6, 2) (6.5, 2)           @det749
mz (6.5, 2.5)                 @det450
mx (6.5, 3)                   @det732 det742
mzz (6, 4) (6.5, 4)           @det258
mz (6.5, 4.5)                 @det571
mx (6.5, 5)                   @det10 det798
mzz (6, 6) (6.5, 6)           @det825
mz (6.5, 6.5)                 @det379
mx (6.5, 7)                   @det30 det637
mzz (6, 8) (6.5, 8)           @det1547
mz (6.5, 8.5)                 @det455
mx (6.5, 9)                   @det109 det740
mzz (7, 1) (7.5, 1)           @det81
mz (7.5, 1.5)                 @det510
mx (7.5, 2)                   @det795 det1367
mzz (7.5, 3) (7, 3)           @det2036
mz (7.5, 3.5)                 @det580
mx (7.5, 4)                   @det732 det2167
mzz (7, 5) (7.5, 5)           @det1669
mz (7.5, 5.5)                 @det581
mx (7.5, 6)                   @det10 det249
mzz (7, 7) (7.5, 7)           @det843
mz (7.5, 7.5)                 @det535
mx (7.5, 8)                   @det30 det1047
mzz (7, 9) (7.5, 9)           @det1942
mz (7.5, 9.5)                 @det539
mx (7.5, 0)                   @det109 det1683
mzz (8.5, 0) (8, 0)           @det1888
mz (8.5, 0.5)                 @det587
mx (8.5, 1)                   @det1683 det1894
mzz (8, 2) (8.5, 2)           @det877
mz (8.5, 2.5)                 @det527
mx (8.5, 3)                   @det1367 det1663
mzz (8, 4) (8.5, 4)           @det1886
mz (8.5, 4.5)                 @det475
mx (8.5, 5)                   @det2167 det2179
mzz (8.5, 6) (8, 6)           @det1091
mz (8.5, 6.5)                 @det410
mx (8.5, 7)                   @det249 det351
mzz (8, 8) (8.5, 8)           @det1252
mz (8.5, 8.5)                 @det533
mx (8.5, 9)                   @det1047 det1206
mzz (9, 1) (9.5, 1)           @det1279
mz (9.5, 1.5)                 @det441
mx (9.5, 2)                   @det110 det1894
mzz (9, 3) (9.5, 3)           @det735
mz (9.5, 3.5)                 @det500
mx (9.5, 4)                   @det1663 det1714
mzz (9.5, 5) (9, 5)           @det1366
mz (9.5, 5.5)                 @det518
mx (9.5, 6)                   @det1385 det2179
mzz (9, 7) (9.5, 7)           @det1455
mz (9.5, 7.5)                 @det497
mx (9.5, 8)                   @det240 det351
mzz (9, 9) (9.5, 9)           @det85
mz (9.5, 9.5)                 @det422
mx (9.5, 0)                   @det1206 det1620

--------         53
mxx (1, 1.5) (1, 2)           @det272
mx (0.5, 1.5)                 @det272 det906
mz (0, 1.5)                   @det1255 det1279
mxx (1, 3.5) (1, 4)           @det1351
mx (0.5, 3.5)                 @det1016 det1351
mz (0, 3.5)                   @det735 det774
mxx (1, 6) (1, 5.5)           @det2378
mx (0.5, 5.5)                 @det1012 det2378
mz (0, 5.5)                   @det523 det1366
mxx (1, 7.5) (1, 8)           @det655
mx (0.5, 7.5)                 @det655 det1010
mz (0, 7.5)                   @det1051 det1455
mxx (1, 0) (1, 9.5)           @det1884
mx (0.5, 9.5)                 @det976 det1884
mz (0, 9.5)                   @det85 det1482
mxx (2, 0.5) (2, 1)           @det14
mx (1.5, 0.5)                 @det14 det985
mz (1, 0.5)                   @det780 det1255
mxx (2, 3) (2, 2.5)           @det119
mx (1.5, 2.5)                 @det119 det1008
mz (1, 2.5)                   @det774 det2147
mxx (2, 4.5) (2, 5)           @det393
mx (1.5, 4.5)                 @det393 det974
mz (1, 4.5)                   @det156 det523
mxx (2, 6.5) (2, 7)           @det611
mx (1.5, 6.5)                 @det611 det865
mz (1, 6.5)                   @det772 det1051
mxx (2, 9) (2, 8.5)           @det1023
mx (1.5, 8.5)                 @det998 det1023
mz (1, 8.5)                   @det1437 det1482
mxx (3, 1.5) (3, 2)           @det1725
mx (2.5, 1.5)                 @det885 det1725
mz (2, 1.5)                   @det2147 det2158
mxx (3, 3.5) (3, 4)           @det1190
mx (2.5, 3.5)                 @det888 det1190
mz (2, 3.5)                   @det156 det1325
mxx (3, 5.5) (3, 6)           @det2090
mx (2.5, 5.5)                 @det879 det2090
mz (2, 5.5)                   @det772 det1895
mxx (3, 7.5) (3, 8)           @det356
mx (2.5, 7.5)                 @det356 det943
mz (2, 7.5)                   @det173 det1437
mxx (3, 9.5) (3, 0)           @det1311
mx (2.5, 9.5)                 @det1033 det1311
mz (2, 9.5)                   @det563 det780
mxx (4, 0.5) (4, 1)           @det1414
mx (3.5, 0.5)                 @det897 det1414
mz (3, 0.5)                   @det420 det2158
mxx (4, 2.5) (4, 3)           @det362
mx (3.5, 2.5)                 @det362 det1019
mz (3, 2.5)                   @det1325 det2214
mxx (4, 4.5) (4, 5)           @det2002
mx (3.5, 4.5)                 @det1032 det2002
mz (3, 4.5)                   @det1420 det1895
mxx (4, 6.5) (4, 7)           @det2146
mx (3.5, 6.5)                 @det901 det2146
mz (3, 6.5)                   @det115 det173
mxx (4, 9) (4, 8.5)           @det841
mx (3.5, 8.5)                 @det841 det1025
mz (3, 8.5)                   @det563 det1622
mxx (5, 1.5) (5, 2)           @det1621
mx (4.5, 1.5)                 @det1043 det1621
mz (4, 1.5)                   @det100 det2214
mxx (5, 3.5) (5, 4)           @det2374
mx (4.5, 3.5)                 @det916 det2374
mz (4, 3.5)                   @det305 det1420
mxx (5, 5.5) (5, 6)           @det584
mx (4.5, 5.5)                 @det584 det939
mz (4, 5.5)                   @det115 det1792
mxx (5, 7.5) (5, 8)           @det808
mx (4.5, 7.5)                 @det808 det880
mz (4, 7.5)                   @det1622 det2064
mxx (5, 9.5) (5, 0)           @det127
mx (4.5, 9.5)                 @det127 det924
mz (4, 9.5)                   @det420 det2048
mxx (6, 1) (6, 0.5)           @det2371
mx (5.5, 0.5)                 @det1017 det2371
mz (5, 0.5)                   @det100 det107
mxx (6, 2.5) (6, 3)           @det742
mx (5.5, 2.5)                 @det742 det982
mz (5, 2.5)                   @det305 det1470
mxx (6, 4.5) (6, 5)           @det798
mx (5.5, 4.5)                 @det798 det890
mz (5, 4.5)                   @det51 det1792
mxx (6, 6.5) (6, 7)           @det637
mx (5.5, 6.5)                 @det637 det1052
mz (5, 6.5)                   @det690 det2064
mxx (6, 8.5) (6, 9)           @det740
mx (5.5, 8.5)                 @det740 det995
mz (5, 8.5)                   @det350 det2048
mxx (7, 1.5) (7, 2)           @det795
mx (6.5, 1.5)                 @det795 det1046
mz (6, 1.5)                   @det1297 det1470
mxx (7, 4) (7, 3.5)           @det732
mx (6.5, 3.5)                 @det732 det907
mz (6, 3.5)                   @det51 det749
mxx (7, 5.5) (7, 6)           @det10
mx (6.5, 5.5)                 @det10 det959
mz (6, 5.5)                   @det258 det690
mxx (7, 7.5) (7, 8)           @det30
mx (6.5, 7.5)                 @det30 det889
mz (6, 7.5)                   @det350 det825
mxx (7, 9.5) (7, 0)           @det109
mx (6.5, 9.5)                 @det109 det1005
mz (6, 9.5)                   @det107 det1547
mxx (8, 0.5) (8, 1)           @det1683
mx (7.5, 0.5)                 @det923 det1683
mz (7, 0.5)                   @det1297 det1942
mxx (8, 2.5) (8, 3)           @det1367
mx (7.5, 2.5)                 @det978 det1367
mz (7, 2.5)                   @det81 det749
mxx (8, 4.5) (8, 5)           @det2167
mx (7.5, 4.5)                 @det1026 det2167
mz (7, 4.5)                   @det258 det2036
mxx (8, 7) (8, 6.5)           @det249
mx (7.5, 6.5)                 @det249 det969
mz (7, 6.5)                   @det825 det1669
mxx (8, 8.5) (8, 9)           @det1047
mx (7.5, 8.5)                 @det1044 det1047
mz (7, 8.5)                   @det843 det1547
mxx (9, 1.5) (9, 2)           @det1894
mx (8.5, 1.5)                 @det1003 det1894
mz (8, 1.5)                   @det81 det1888
mxx (9, 3.5) (9, 4)           @det1663
mx (8.5, 3.5)                 @det1009 det1663
mz (8, 3.5)                   @det877 det2036
mxx (9, 5.5) (9, 6)           @det2179
mx (8.5, 5.5)                 @det952 det2179
mz (8, 5.5)                   @det1669 det1886
mxx (9, 7.5) (9, 8)           @det351
mx (8.5, 7.5)                 @det351 det958
mz (8, 7.5)                   @det843 det1091
mxx (9, 0) (9, 9.5)           @det1206
mx (8.5, 9.5)                 @det934 det1206
mz (8, 9.5)                   @det1252 det1942
mxx (0, 1) (0, 0.5)           @det1620
mx (9.5, 0.5)                 @det1002 det1620
mz (9, 0.5)                   @det85 det1888
mxx (0, 2.5) (0, 3)           @det110
mx (9.5, 2.5)                 @det110 det997
mz (9, 2.5)                   @det877 det1279
mxx (0, 4.5) (0, 5)           @det1714
mx (9.5, 4.5)                 @det882 det1714
mz (9, 4.5)                   @det735 det1886
mxx (0, 7) (0, 6.5)           @det1385
mx (9.5, 6.5)                 @det1007 det1385
mz (9, 6.5)                   @det1091 det1366
mxx (0, 8.5) (0, 9)           @det240
mx (9.5, 8.5)                 @det240 det905
mz (9, 8.5)                   @det1252 det1455
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)           @det1255
mxx (0.5, 2.5) (0.5, 2)
mzz (1, 3) (0.5, 3)           @det774
mxx (0.5, 4.5) (0.5, 4)
mzz (0.5, 5) (1, 5)           @det523
mxx (0.5, 6.5) (0.5, 6)
mzz (1, 7) (0.5, 7)           @det1051
mxx (0.5, 8.5) (0.5, 8)
mzz (1, 9) (0.5, 9)           @det1482
mxx (1.5, 1.5) (1.5, 1)
mzz (1.5, 2) (2, 2)           @det2147
mxx (1.5, 3.5) (1.5, 3)
mzz (1.5, 4) (2, 4)           @det156
mxx (1.5, 5) (1.5, 5.5)
mzz (1.5, 6) (2, 6)           @det772
mxx (1.5, 7.5) (1.5, 7)
mzz (1.5, 8) (2, 8)           @det1437
mxx (1.5, 9.5) (1.5, 9)
mzz (1.5, 0) (2, 0)           @det780
mxx (2.5, 0.5) (2.5, 0)
mzz (3, 1) (2.5, 1)           @det2158
mxx (2.5, 2) (2.5, 2.5)
mzz (2.5, 3) (3, 3)           @det1325
mxx (2.5, 4) (2.5, 4.5)
mzz (2.5, 5) (3, 5)           @det1895
mxx (2.5, 6.5) (2.5, 6)
mzz (2.5, 7) (3, 7)           @det173
mxx (2.5, 8) (2.5, 8.5)
mzz (2.5, 9) (3, 9)           @det563
mxx (3.5, 1) (3.5, 1.5)
mzz (3.5, 2) (4, 2)           @det2214
mxx (3.5, 3) (3.5, 3.5)
mzz (4, 4) (3.5, 4)           @det1420
mxx (3.5, 5) (3.5, 5.5)
mzz (3.5, 6) (4, 6)           @det115
mxx (3.5, 7) (3.5, 7.5)
mzz (3.5, 8) (4, 8)           @det1622
mxx (3.5, 9) (3.5, 9.5)
mzz (3.5, 0) (4, 0)           @det420
mxx (4.5, 0.5) (4.5, 0)
mzz (5, 1) (4.5, 1)           @det100
mxx (4.5, 2) (4.5, 2.5)
mzz (5, 3) (4.5, 3)           @det305
mxx (4.5, 4.5) (4.5, 4)
mzz (5, 5) (4.5, 5)           @det1792
mxx (4.5, 6.5) (4.5, 6)
mzz (5, 7) (4.5, 7)           @det2064
mxx (4.5, 8) (4.5, 8.5)
mzz (5, 9) (4.5, 9)           @det2048
mxx (5.5, 1) (5.5, 1.5)
mzz (5.5, 2) (6, 2)           @det1470
mxx (5.5, 3) (5.5, 3.5)
mzz (5.5, 4) (6, 4)           @det51
mxx (5.5, 5.5) (5.5, 5)
mzz (6, 6) (5.5, 6)           @det690
mxx (5.5, 7) (5.5, 7.5)
mzz (5.5, 8) (6, 8)           @det350
mxx (5.5, 9) (5.5, 9.5)
mzz (5.5, 0) (6, 0)           @det107
mxx (6.5, 0) (6.5, 0.5)
mzz (6.5, 1) (7, 1)           @det1297
mxx (6.5, 2.5) (6.5, 2)
mzz (6.5, 3) (7, 3)           @det749
mxx (6.5, 4.5) (6.5, 4)
mzz (6.5, 5) (7, 5)           @det258
mxx (6.5, 6) (6.5, 6.5)
mzz (6.5, 7) (7, 7)           @det825
mxx (6.5, 8.5) (6.5, 8)
mzz (7, 9) (6.5, 9)           @det1547
mxx (7.5, 1.5) (7.5, 1)
mzz (7.5, 2) (8, 2)           @det81
mxx (7.5, 3) (7.5, 3.5)
mzz (7.5, 4) (8, 4)           @det2036
mxx (7.5, 5) (7.5, 5.5)
mzz (7.5, 6) (8, 6)           @det1669
mxx (7.5, 7.5) (7.5, 7)
mzz (7.5, 8) (8, 8)           @det843
mxx (7.5, 9.5) (7.5, 9)
mzz (7.5, 0) (8, 0)           @det1942
mxx (8.5, 0) (8.5, 0.5)
mzz (8.5, 1) (9, 1)           @det1888
mxx (8.5, 2.5) (8.5, 2)
mzz (8.5, 3) (9, 3)           @det877
mxx (8.5, 4.5) (8.5, 4)
mzz (9, 5) (8.5, 5)           @det1886
mxx (8.5, 6) (8.5, 6.5)
mzz (8.5, 7) (9, 7)           @det1091
mxx (8.5, 8.5) (8.5, 8)
mzz (8.5, 9) (9, 9)           @det1252
mxx (9.5, 1.5) (9.5, 1)
mzz (0, 2) (9.5, 2)           @det1279
mxx (9.5, 3.5) (9.5, 3)
mzz (9.5, 4) (0, 4)           @det735
mxx (9.5, 5) (9.5, 5.5)
mzz (9.5, 6) (0, 6)           @det1366
mxx (9.5, 7) (9.5, 7.5)
mzz (0, 8) (9.5, 8)           @det1455
mxx (9.5, 9.5) (9.5, 9)
mzz (9.5, 0) (0, 0)           @det85

--------         54
mxx (0, 1.5) (0, 2)
mx (0.5, 1.5)                 @det906
mz (1, 1.5)                   @det774 det2147
mxx (0, 3.5) (0, 4)
mx (0.5, 3.5)                 @det1016
mz (1, 3.5)                   @det156 det523
mxx (0, 5.5) (0, 6)
mx (0.5, 5.5)                 @det1012
mz (1, 5.5)                   @det772 det1051
mxx (0, 7.5) (0, 8)
mx (0.5, 7.5)                 @det1010
mz (1, 7.5)                   @det1437 det1482
mxx (0, 9.5) (0, 0)
mx (0.5, 9.5)                 @det976
mz (1, 9.5)                   @det780 det1255
mxx (1, 0.5) (1, 1)
mx (1.5, 0.5)                 @det985
mz (2, 0.5)                   @det2147 det2158
mxx (1, 2.5) (1, 3)
mx (1.5, 2.5)                 @det1008
mz (2, 2.5)                   @det156 det1325
mxx (1, 4.5) (1, 5)
mx (1.5, 4.5)                 @det974
mz (2, 4.5)                   @det772 det1895
mxx (1, 6.5) (1, 7)
mx (1.5, 6.5)                 @det865
mz (2, 6.5)                   @det173 det1437
mxx (1, 8.5) (1, 9)
mx (1.5, 8.5)                 @det998
mz (2, 8.5)                   @det563 det780
mxx (2, 1.5) (2, 2)
mx (2.5, 1.5)                 @det885
mz (3, 1.5)                   @det1325 det2214
mxx (2, 3.5) (2, 4)
mx (2.5, 3.5)                 @det888
mz (3, 3.5)                   @det1420 det1895
mxx (2, 5.5) (2, 6)
mx (2.5, 5.5)                 @det879
mz (3, 5.5)                   @det115 det173
mxx (2, 7.5) (2, 8)
mx (2.5, 7.5)                 @det943
mz (3, 7.5)                   @det563 det1622
mxx (2, 9.5) (2, 0)
mx (2.5, 9.5)                 @det1033
mz (3, 9.5)                   @det420 det2158
mxx (3, 1) (3, 0.5)
mx (3.5, 0.5)                 @det897
mz (4, 0.5)                   @det100 det2214
mxx (3, 2.5) (3, 3)
mx (3.5, 2.5)                 @det1019
mz (4, 2.5)                   @det305 det1420
mxx (3, 4.5) (3, 5)
mx (3.5, 4.5)                 @det1032
mz (4, 4.5)                   @det115 det1792
mxx (3, 7) (3, 6.5)
mx (3.5, 6.5)                 @det901
mz (4, 6.5)                   @det1622 det2064
mxx (3, 8.5) (3, 9)
mx (3.5, 8.5)                 @det1025
mz (4, 8.5)                   @det420 det2048
mxx (4, 1.5) (4, 2)
mx (4.5, 1.5)                 @det1043
mz (5, 1.5)                   @det305 det1470
mxx (4, 4) (4, 3.5)
mx (4.5, 3.5)                 @det916
mz (5, 3.5)                   @det51 det1792
mxx (4, 5.5) (4, 6)
mx (4.5, 5.5)                 @det939
mz (5, 5.5)                   @det690 det2064
mxx (4, 7.5) (4, 8)
mx (4.5, 7.5)                 @det880
mz (5, 7.5)                   @det350 det2048
mxx (4, 9.5) (4, 0)
mx (4.5, 9.5)                 @det924
mz (5, 9.5)                   @det100 det107
mxx (5, 0.5) (5, 1)
mx (5.5, 0.5)                 @det1017
mz (6, 0.5)                   @det1297 det1470
mxx (5, 3) (5, 2.5)
mx (5.5, 2.5)                 @det982
mz (6, 2.5)                   @det51 det749
mxx (5, 4.5) (5, 5)
mx (5.5, 4.5)                 @det890
mz (6, 4.5)                   @det258 det690
mxx (5, 6.5) (5, 7)
mx (5.5, 6.5)                 @det1052
mz (6, 6.5)                   @det350 det825
mxx (5, 9) (5, 8.5)
mx (5.5, 8.5)                 @det995
mz (6, 8.5)                   @det107 det1547
mxx (6, 1.5) (6, 2)
mx (6.5, 1.5)                 @det1046
mz (7, 1.5)                   @det81 det749
mxx (6, 3.5) (6, 4)
mx (6.5, 3.5)                 @det907
mz (7, 3.5)                   @det258 det2036
mxx (6, 6) (6, 5.5)
mx (6.5, 5.5)                 @det959
mz (7, 5.5)                   @det825 det1669
mxx (6, 7.5) (6, 8)
mx (6.5, 7.5)                 @det889
mz (7, 7.5)                   @det843 det1547
mxx (6, 9.5) (6, 0)
mx (6.5, 9.5)                 @det1005
mz (7, 9.5)                   @det1297 det1942
mxx (7, 0.5) (7, 1)
mx (7.5, 0.5)                 @det923
mz (8, 0.5)                   @det81 det1888
mxx (7, 2.5) (7, 3)
mx (7.5, 2.5)                 @det978
mz (8, 2.5)                   @det877 det2036
mxx (7, 4.5) (7, 5)
mx (7.5, 4.5)                 @det1026
mz (8, 4.5)                   @det1669 det1886
mxx (7, 6.5) (7, 7)
mx (7.5, 6.5)                 @det969
mz (8, 6.5)                   @det843 det1091
mxx (7, 9) (7, 8.5)
mx (7.5, 8.5)                 @det1044
mz (8, 8.5)                   @det1252 det1942
mxx (8, 2) (8, 1.5)
mx (8.5, 1.5)                 @det1003
mz (9, 1.5)                   @det877 det1279
mxx (8, 3.5) (8, 4)
mx (8.5, 3.5)                 @det1009
mz (9, 3.5)                   @det735 det1886
mxx (8, 5.5) (8, 6)
mx (8.5, 5.5)                 @det952
mz (9, 5.5)                   @det1091 det1366
mxx (8, 7.5) (8, 8)
mx (8.5, 7.5)                 @det958
mz (9, 7.5)                   @det1252 det1455
mxx (8, 9.5) (8, 0)
mx (8.5, 9.5)                 @det934
mz (9, 9.5)                   @det85 det1888
mxx (9, 0.5) (9, 1)
mx (9.5, 0.5)                 @det1002
mz (0, 0.5)                   @det1255 det1279
mxx (9, 2.5) (9, 3)
mx (9.5, 2.5)                 @det997
mz (0, 2.5)                   @det735 det774
mxx (9, 5) (9, 4.5)
mx (9.5, 4.5)                 @det882
mz (0, 4.5)                   @det523 det1366
mxx (9, 6.5) (9, 7)
mx (9.5, 6.5)                 @det1007
mz (0, 6.5)                   @det1051 det1455
mxx (9, 8.5) (9, 9)
mx (9.5, 8.5)                 @det905
mz (0, 8.5)                   @det85 det1482
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)           @det1255
mxx (0.5, 2.5) (0.5, 3)
mzz (1, 2) (0.5, 2)           @det774
mxx (0.5, 5) (0.5, 4.5)
mzz (1, 4) (0.5, 4)           @det523
mxx (0.5, 6.5) (0.5, 7)
mzz (0.5, 6) (1, 6)           @det1051
mxx (0.5, 8.5) (0.5, 9)
mzz (1, 8) (0.5, 8)           @det1482
mxx (1.5, 1.5) (1.5, 2)
mzz (1.5, 1) (2, 1)           @det2147
mxx (1.5, 4) (1.5, 3.5)
mzz (2, 3) (1.5, 3)           @det156
mxx (1.5, 5.5) (1.5, 6)
mzz (1.5, 5) (2, 5)           @det772
mxx (1.5, 7.5) (1.5, 8)
mzz (1.5, 7) (2, 7)           @det1437
mxx (1.5, 0) (1.5, 9.5)
mzz (2, 9) (1.5, 9)           @det780
mxx (2.5, 0.5) (2.5, 1)
mzz (2.5, 0) (3, 0)           @det2158
mxx (2.5, 2.5) (2.5, 3)
mzz (2.5, 2) (3, 2)           @det1325
mxx (2.5, 4.5) (2.5, 5)
mzz (2.5, 4) (3, 4)           @det1895
mxx (2.5, 7) (2.5, 6.5)
mzz (3, 6) (2.5, 6)           @det173
mxx (2.5, 8.5) (2.5, 9)
mzz (2.5, 8) (3, 8)           @det563
mxx (3.5, 1.5) (3.5, 2)
mzz (3.5, 1) (4, 1)           @det2214
mxx (3.5, 3.5) (3.5, 4)
mzz (3.5, 3) (4, 3)           @det1420
mxx (3.5, 5.5) (3.5, 6)
mzz (3.5, 5) (4, 5)           @det115
mxx (3.5, 7.5) (3.5, 8)
mzz (3.5, 7) (4, 7)           @det1622
mxx (3.5, 0) (3.5, 9.5)
mzz (4, 9) (3.5, 9)           @det420
mxx (4.5, 0.5) (4.5, 1)
mzz (5, 0) (4.5, 0)           @det100
mxx (4.5, 2.5) (4.5, 3)
mzz (4.5, 2) (5, 2)           @det305
mxx (4.5, 4.5) (4.5, 5)
mzz (5, 4) (4.5, 4)           @det1792
mxx (4.5, 6.5) (4.5, 7)
mzz (5, 6) (4.5, 6)           @det2064
mxx (4.5, 8.5) (4.5, 9)
mzz (4.5, 8) (5, 8)           @det2048
mxx (5.5, 1.5) (5.5, 2)
mzz (5.5, 1) (6, 1)           @det1470
mxx (5.5, 3.5) (5.5, 4)
mzz (5.5, 3) (6, 3)           @det51
mxx (5.5, 5.5) (5.5, 6)
mzz (5.5, 5) (6, 5)           @det690
mxx (5.5, 7.5) (5.5, 8)
mzz (5.5, 7) (6, 7)           @det350
mxx (5.5, 9.5) (5.5, 0)
mzz (5.5, 9) (6, 9)           @det107
mxx (6.5, 0.5) (6.5, 1)
mzz (6.5, 0) (7, 0)           @det1297
mxx (6.5, 2.5) (6.5, 3)
mzz (6.5, 2) (7, 2)           @det749
mxx (6.5, 5) (6.5, 4.5)
mzz (7, 4) (6.5, 4)           @det258
mxx (6.5, 6.5) (6.5, 7)
mzz (6.5, 6) (7, 6)           @det825
mxx (6.5, 8.5) (6.5, 9)
mzz (6.5, 8) (7, 8)           @det1547
mxx (7.5, 2) (7.5, 1.5)
mzz (7.5, 1) (8, 1)           @det81
mxx (7.5, 3.5) (7.5, 4)
mzz (7.5, 3) (8, 3)           @det2036
mxx (7.5, 5.5) (7.5, 6)
mzz (7.5, 5) (8, 5)           @det1669
mxx (7.5, 8) (7.5, 7.5)
mzz (8, 7) (7.5, 7)           @det843
mxx (7.5, 9.5) (7.5, 0)
mzz (7.5, 9) (8, 9)           @det1942
mxx (8.5, 0.5) (8.5, 1)
mzz (8.5, 0) (9, 0)           @det1888
mxx (8.5, 2.5) (8.5, 3)
mzz (8.5, 2) (9, 2)           @det877
mxx (8.5, 4.5) (8.5, 5)
mzz (8.5, 4) (9, 4)           @det1886
mxx (8.5, 6.5) (8.5, 7)
mzz (8.5, 6) (9, 6)           @det1091
mxx (8.5, 8.5) (8.5, 9)
mzz (8.5, 8) (9, 8)           @det1252
mxx (9.5, 1.5) (9.5, 2)
mzz (0, 1) (9.5, 1)           @det1279
mxx (9.5, 4) (9.5, 3.5)
mzz (0, 3) (9.5, 3)           @det735
mxx (9.5, 5.5) (9.5, 6)
mzz (9.5, 5) (0, 5)           @det1366
mxx (9.5, 7.5) (9.5, 8)
mzz (0, 7) (9.5, 7)           @det1455
mxx (9.5, 0) (9.5, 9.5)
mzz (0, 9) (9.5, 9)           @det85

--------         55
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)
mzz (0, 3.5) (0.5, 3.5)
mxx (1, 3) (1, 3.5)
mzz (0.5, 5.5) (0, 5.5)
mxx (1, 5) (1, 5.5)
mzz (0, 7.5) (0.5, 7.5)
mxx (1, 7.5) (1, 7)
mzz (0, 9.5) (0.5, 9.5)
mxx (1, 9) (1, 9.5)
mzz (1, 0.5) (1.5, 0.5)
mxx (2, 0) (2, 0.5)
mzz (1, 2.5) (1.5, 2.5)
mxx (2, 2) (2, 2.5)
mzz (1.5, 4.5) (1, 4.5)
mxx (2, 4.5) (2, 4)
mzz (1, 6.5) (1.5, 6.5)
mxx (2, 6.5) (2, 6)
mzz (1, 8.5) (1.5, 8.5)
mxx (2, 8) (2, 8.5)
mzz (2, 1.5) (2.5, 1.5)
mxx (3, 1.5) (3, 1)
mzz (2, 3.5) (2.5, 3.5)
mxx (3, 3.5) (3, 3)
mzz (2, 5.5) (2.5, 5.5)
mxx (3, 5) (3, 5.5)
mzz (2.5, 7.5) (2, 7.5)
mxx (3, 7.5) (3, 7)
mzz (2, 9.5) (2.5, 9.5)
mxx (3, 9.5) (3, 9)
mzz (3.5, 0.5) (3, 0.5)
mxx (4, 0) (4, 0.5)
mzz (3, 2.5) (3.5, 2.5)
mxx (4, 2) (4, 2.5)
mzz (3, 4.5) (3.5, 4.5)
mxx (4, 4.5) (4, 4)
mzz (3.5, 6.5) (3, 6.5)
mxx (4, 6) (4, 6.5)
mzz (3, 8.5) (3.5, 8.5)
mxx (4, 8) (4, 8.5)
mzz (4, 1.5) (4.5, 1.5)
mxx (5, 1) (5, 1.5)
mzz (4.5, 3.5) (4, 3.5)
mxx (5, 3.5) (5, 3)
mzz (4, 5.5) (4.5, 5.5)
mxx (5, 5.5) (5, 5)
mzz (4, 7.5) (4.5, 7.5)
mxx (5, 7) (5, 7.5)
mzz (4, 9.5) (4.5, 9.5)
mxx (5, 9.5) (5, 9)
mzz (5, 0.5) (5.5, 0.5)
mxx (6, 0) (6, 0.5)
mzz (5.5, 2.5) (5, 2.5)
mxx (6, 2.5) (6, 2)
mzz (5, 4.5) (5.5, 4.5)
mxx (6, 4) (6, 4.5)
mzz (5, 6.5) (5.5, 6.5)
mxx (6, 6.5) (6, 6)
mzz (5.5, 8.5) (5, 8.5)
mxx (6, 8.5) (6, 8)
mzz (6, 1.5) (6.5, 1.5)
mxx (7, 1.5) (7, 1)
mzz (6, 3.5) (6.5, 3.5)
mxx (7, 3) (7, 3.5)
mzz (6.5, 5.5) (6, 5.5)
mxx (7, 5.5) (7, 5)
mzz (6, 7.5) (6.5, 7.5)
mxx (7, 7.5) (7, 7)
mzz (6, 9.5) (6.5, 9.5)
mxx (7, 9.5) (7, 9)
mzz (7, 0.5) (7.5, 0.5)
mxx (8, 0.5) (8, 0)
mzz (7.5, 2.5) (7, 2.5)
mxx (8, 2.5) (8, 2)
mzz (7, 4.5) (7.5, 4.5)
mxx (8, 4) (8, 4.5)
mzz (7, 6.5) (7.5, 6.5)
mxx (8, 6.5) (8, 6)
mzz (7.5, 8.5) (7, 8.5)
mxx (8, 8) (8, 8.5)
mzz (8.5, 1.5) (8, 1.5)
mxx (9, 1) (9, 1.5)
mzz (8, 3.5) (8.5, 3.5)
mxx (9, 3) (9, 3.5)
mzz (8, 5.5) (8.5, 5.5)
mxx (9, 5.5) (9, 5)
mzz (8, 7.5) (8.5, 7.5)
mxx (9, 7) (9, 7.5)
mzz (8, 9.5) (8.5, 9.5)
mxx (9, 9) (9, 9.5)
mzz (9, 0.5) (9.5, 0.5)
mxx (0, 0) (0, 0.5)
mzz (9.5, 2.5) (9, 2.5)
mxx (0, 2.5) (0, 2)
mzz (9.5, 4.5) (9, 4.5)
mxx (0, 4.5) (0, 4)
mzz (9, 6.5) (9.5, 6.5)
mxx (0, 6) (0, 6.5)
mzz (9.5, 8.5) (9, 8.5)
mxx (0, 8.5) (0, 8)
mzz (0, 1) (0.5, 1)           @det1255
mz (0.5, 0.5)                 @det1255
mx (0.5, 0)
mzz (0, 3) (0.5, 3)           @det774
mz (0.5, 2.5)                 @det774
mx (0.5, 2)
mzz (0.5, 5) (0, 5)           @det523
mz (0.5, 4.5)                 @det523
mx (0.5, 4)
mzz (0, 7) (0.5, 7)           @det1051
mz (0.5, 6.5)                 @det1051
mx (0.5, 6)
mzz (0, 9) (0.5, 9)           @det1482
mz (0.5, 8.5)                 @det1482
mx (0.5, 8)
mzz (1, 2) (1.5, 2)           @det2147
mz (1.5, 1.5)                 @det2147
mx (1.5, 1)
mzz (1.5, 4) (1, 4)           @det156
mz (1.5, 3.5)                 @det156
mx (1.5, 3)
mzz (1, 6) (1.5, 6)           @det772
mz (1.5, 5.5)                 @det772
mx (1.5, 5)
mzz (1, 8) (1.5, 8)           @det1437
mz (1.5, 7.5)                 @det1437
mx (1.5, 7)
mzz (1, 0) (1.5, 0)           @det780
mz (1.5, 9.5)                 @det780
mx (1.5, 9)
mzz (2, 1) (2.5, 1)           @det2158
mz (2.5, 0.5)                 @det2158
mx (2.5, 0)
mzz (2, 3) (2.5, 3)           @det1325
mz (2.5, 2.5)                 @det1325
mx (2.5, 2)
mzz (2, 5) (2.5, 5)           @det1895
mz (2.5, 4.5)                 @det1895
mx (2.5, 4)
mzz (2.5, 7) (2, 7)           @det173
mz (2.5, 6.5)                 @det173
mx (2.5, 6)
mzz (2, 9) (2.5, 9)           @det563
mz (2.5, 8.5)                 @det563
mx (2.5, 8)
mzz (3, 2) (3.5, 2)           @det2214
mz (3.5, 1.5)                 @det2214
mx (3.5, 1)
mzz (3, 4) (3.5, 4)           @det1420
mz (3.5, 3.5)                 @det1420
mx (3.5, 3)
mzz (3.5, 6) (3, 6)           @det115
mz (3.5, 5.5)                 @det115
mx (3.5, 5)
mzz (3, 8) (3.5, 8)           @det1622
mz (3.5, 7.5)                 @det1622
mx (3.5, 7)
mzz (3.5, 0) (3, 0)           @det420
mz (3.5, 9.5)                 @det420
mx (3.5, 9)
mzz (4, 1) (4.5, 1)           @det100
mz (4.5, 0.5)                 @det100
mx (4.5, 0)
mzz (4.5, 3) (4, 3)           @det305
mz (4.5, 2.5)                 @det305
mx (4.5, 2)
mzz (4, 5) (4.5, 5)           @det1792
mz (4.5, 4.5)                 @det1792
mx (4.5, 4)
mzz (4, 7) (4.5, 7)           @det2064
mz (4.5, 6.5)                 @det2064
mx (4.5, 6)
mzz (4, 9) (4.5, 9)           @det2048
mz (4.5, 8.5)                 @det2048
mx (4.5, 8)
mzz (5.5, 2) (5, 2)           @det1470
mz (5.5, 1.5)                 @det1470
mx (5.5, 1)
mzz (5, 4) (5.5, 4)           @det51
mz (5.5, 3.5)                 @det51
mx (5.5, 3)
mzz (5, 6) (5.5, 6)           @det690
mz (5.5, 5.5)                 @det690
mx (5.5, 5)
mzz (5.5, 8) (5, 8)           @det350
mz (5.5, 7.5)                 @det350
mx (5.5, 7)
mzz (5, 0) (5.5, 0)           @det107
mz (5.5, 9.5)                 @det107
mx (5.5, 9)
mzz (6, 1) (6.5, 1)           @det1297
mz (6.5, 0.5)                 @det1297
mx (6.5, 0)
mzz (6, 3) (6.5, 3)           @det749
mz (6.5, 2.5)                 @det749
mx (6.5, 2)
mzz (6.5, 5) (6, 5)           @det258
mz (6.5, 4.5)                 @det258
mx (6.5, 4)
mzz (6, 7) (6.5, 7)           @det825
mz (6.5, 6.5)                 @det825
mx (6.5, 6)
mzz (6, 9) (6.5, 9)           @det1547
mz (6.5, 8.5)                 @det1547
mx (6.5, 8)
mzz (7.5, 2) (7, 2)           @det81
mz (7.5, 1.5)                 @det81
mx (7.5, 1)
mzz (7, 4) (7.5, 4)           @det2036
mz (7.5, 3.5)                 @det2036
mx (7.5, 3)
mzz (7, 6) (7.5, 6)           @det1669
mz (7.5, 5.5)                 @det1669
mx (7.5, 5)
mzz (7.5, 8) (7, 8)           @det843
mz (7.5, 7.5)                 @det843
mx (7.5, 7)
mzz (7, 0) (7.5, 0)           @det1942
mz (7.5, 9.5)                 @det1942
mx (7.5, 9)
mzz (8.5, 1) (8, 1)           @det1888
mz (8.5, 0.5)                 @det1888
mx (8.5, 0)
mzz (8, 3) (8.5, 3)           @det877
mz (8.5, 2.5)                 @det877
mx (8.5, 2)
mzz (8, 5) (8.5, 5)           @det1886
mz (8.5, 4.5)                 @det1886
mx (8.5, 4)
mzz (8, 7) (8.5, 7)           @det1091
mz (8.5, 6.5)                 @det1091
mx (8.5, 6)
mzz (8, 9) (8.5, 9)           @det1252
mz (8.5, 8.5)                 @det1252
mx (8.5, 8)
mzz (9, 2) (9.5, 2)           @det1279
mz (9.5, 1.5)                 @det1279
mx (9.5, 1)
mzz (9.5, 4) (9, 4)           @det735
mz (9.5, 3.5)                 @det735
mx (9.5, 3)
mzz (9, 6) (9.5, 6)           @det1366
mz (9.5, 5.5)                 @det1366
mx (9.5, 5)
mzz (9, 8) (9.5, 8)           @det1455
mz (9.5, 7.5)                 @det1455
mx (9.5, 7)
mzz (9, 0) (9.5, 0)           @det85
mz (9.5, 9.5)                 @det85
mx (9.5, 9)

--------         56
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)
mzz (1, 3.5) (0.5, 3.5)
mxx (0, 3.5) (0, 3)
mzz (0.5, 5.5) (1, 5.5)
mxx (0, 5.5) (0, 5)
mzz (1, 7.5) (0.5, 7.5)
mxx (0, 7) (0, 7.5)
mzz (1, 9.5) (0.5, 9.5)
mxx (0, 9) (0, 9.5)
mzz (1.5, 0.5) (2, 0.5)
mxx (1, 0.5) (1, 0)
mzz (1.5, 2.5) (2, 2.5)
mxx (1, 2) (1, 2.5)
mzz (1.5, 4.5) (2, 4.5)
mxx (1, 4) (1, 4.5)
mzz (1.5, 6.5) (2, 6.5)
mxx (1, 6.5) (1, 6)
mzz (1.5, 8.5) (2, 8.5)
mxx (1, 8) (1, 8.5)
mzz (3, 1.5) (2.5, 1.5)
mxx (2, 1) (2, 1.5)
mzz (2.5, 3.5) (3, 3.5)
mxx (2, 3.5) (2, 3)
mzz (2.5, 5.5) (3, 5.5)
mxx (2, 5.5) (2, 5)
mzz (2.5, 7.5) (3, 7.5)
mxx (2, 7) (2, 7.5)
mzz (2.5, 9.5) (3, 9.5)
mxx (2, 9.5) (2, 9)
mzz (3.5, 0.5) (4, 0.5)
mxx (3, 0) (3, 0.5)
mzz (3.5, 2.5) (4, 2.5)
mxx (3, 2.5) (3, 2)
mzz (4, 4.5) (3.5, 4.5)
mxx (3, 4.5) (3, 4)
mzz (3.5, 6.5) (4, 6.5)
mxx (3, 6) (3, 6.5)
mzz (3.5, 8.5) (4, 8.5)
mxx (3, 8.5) (3, 8)
mzz (5, 1.5) (4.5, 1.5)
mxx (4, 1.5) (4, 1)
mzz (5, 3.5) (4.5, 3.5)
mxx (4, 3) (4, 3.5)
mzz (5, 5.5) (4.5, 5.5)
mxx (4, 5) (4, 5.5)
mzz (5, 7.5) (4.5, 7.5)
mxx (4, 7) (4, 7.5)
mzz (5, 9.5) (4.5, 9.5)
mxx (4, 9.5) (4, 9)
mzz (5.5, 0.5) (6, 0.5)
mxx (5, 0) (5, 0.5)
mzz (5.5, 2.5) (6, 2.5)
mxx (5, 2) (5, 2.5)
mzz (5.5, 4.5) (6, 4.5)
mxx (5, 4.5) (5, 4)
mzz (6, 6.5) (5.5, 6.5)
mxx (5, 6) (5, 6.5)
mzz (5.5, 8.5) (6, 8.5)
mxx (5, 8) (5, 8.5)
mzz (6.5, 1.5) (7, 1.5)
mxx (6, 1.5) (6, 1)
mzz (6.5, 3.5) (7, 3.5)
mxx (6, 3.5) (6, 3)
mzz (6.5, 5.5) (7, 5.5)
mxx (6, 5) (6, 5.5)
mzz (6.5, 7.5) (7, 7.5)
mxx (6, 7.5) (6, 7)
mzz (7, 9.5) (6.5, 9.5)
mxx (6, 9.5) (6, 9)
mzz (7.5, 0.5) (8, 0.5)
mxx (7, 0.5) (7, 0)
mzz (7.5, 2.5) (8, 2.5)
mxx (7, 2) (7, 2.5)
mzz (7.5, 4.5) (8, 4.5)
mxx (7, 4.5) (7, 4)
mzz (7.5, 6.5) (8, 6.5)
mxx (7, 6.5) (7, 6)
mzz (7.5, 8.5) (8, 8.5)
mxx (7, 8) (7, 8.5)
mzz (8.5, 1.5) (9, 1.5)
mxx (8, 1) (8, 1.5)
mzz (8.5, 3.5) (9, 3.5)
mxx (8, 3.5) (8, 3)
mzz (9, 5.5) (8.5, 5.5)
mxx (8, 5.5) (8, 5)
mzz (8.5, 7.5) (9, 7.5)
mxx (8, 7.5) (8, 7)
mzz (8.5, 9.5) (9, 9.5)
mxx (8, 9) (8, 9.5)
mzz (9.5, 0.5) (0, 0.5)
mxx (9, 0) (9, 0.5)
mzz (0, 2.5) (9.5, 2.5)
mxx (9, 2) (9, 2.5)
mzz (9.5, 4.5) (0, 4.5)
mxx (9, 4) (9, 4.5)
mzz (9.5, 6.5) (0, 6.5)
mxx (9, 6.5) (9, 6)
mzz (0, 8.5) (9.5, 8.5)
mxx (9, 8) (9, 8.5)

--------         57
mxx (1, 1.5) (1, 2)
mx (0.5, 1.5)
mz (0, 1.5)
mxx (1, 3.5) (1, 4)
mx (0.5, 3.5)
mz (0, 3.5)
mxx (1, 6) (1, 5.5)
mx (0.5, 5.5)
mz (0, 5.5)
mxx (1, 7.5) (1, 8)
mx (0.5, 7.5)
mz (0, 7.5)
mxx (1, 0) (1, 9.5)
mx (0.5, 9.5)
mz (0, 9.5)
mxx (2, 0.5) (2, 1)
mx (1.5, 0.5)
mz (1, 0.5)
mxx (2, 3) (2, 2.5)
mx (1.5, 2.5)
mz (1, 2.5)
mxx (2, 4.5) (2, 5)
mx (1.5, 4.5)
mz (1, 4.5)
mxx (2, 6.5) (2, 7)
mx (1.5, 6.5)
mz (1, 6.5)
mxx (2, 9) (2, 8.5)
mx (1.5, 8.5)
mz (1, 8.5)
mxx (3, 1.5) (3, 2)
mx (2.5, 1.5)
mz (2, 1.5)
mxx (3, 3.5) (3, 4)
mx (2.5, 3.5)
mz (2, 3.5)
mxx (3, 5.5) (3, 6)
mx (2.5, 5.5)
mz (2, 5.5)
mxx (3, 7.5) (3, 8)
mx (2.5, 7.5)
mz (2, 7.5)
mxx (3, 9.5) (3, 0)
mx (2.5, 9.5)
mz (2, 9.5)
mxx (4, 0.5) (4, 1)
mx (3.5, 0.5)
mz (3, 0.5)
mxx (4, 2.5) (4, 3)
mx (3.5, 2.5)
mz (3, 2.5)
mxx (4, 4.5) (4, 5)
mx (3.5, 4.5)
mz (3, 4.5)
mxx (4, 6.5) (4, 7)
mx (3.5, 6.5)
mz (3, 6.5)
mxx (4, 9) (4, 8.5)
mx (3.5, 8.5)
mz (3, 8.5)
mxx (5, 1.5) (5, 2)
mx (4.5, 1.5)
mz (4, 1.5)
mxx (5, 3.5) (5, 4)
mx (4.5, 3.5)
mz (4, 3.5)
mxx (5, 5.5) (5, 6)
mx (4.5, 5.5)
mz (4, 5.5)
mxx (5, 7.5) (5, 8)
mx (4.5, 7.5)
mz (4, 7.5)
mxx (5, 9.5) (5, 0)
mx (4.5, 9.5)
mz (4, 9.5)
mxx (6, 1) (6, 0.5)
mx (5.5, 0.5)
mz (5, 0.5)
mxx (6, 2.5) (6, 3)
mx (5.5, 2.5)
mz (5, 2.5)
mxx (6, 4.5) (6, 5)
mx (5.5, 4.5)
mz (5, 4.5)
mxx (6, 6.5) (6, 7)
mx (5.5, 6.5)
mz (5, 6.5)
mxx (6, 8.5) (6, 9)
mx (5.5, 8.5)
mz (5, 8.5)
mxx (7, 1.5) (7, 2)
mx (6.5, 1.5)
mz (6, 1.5)
mxx (7, 4) (7, 3.5)
mx (6.5, 3.5)
mz (6, 3.5)
mxx (7, 5.5) (7, 6)
mx (6.5, 5.5)
mz (6, 5.5)
mxx (7, 7.5) (7, 8)
mx (6.5, 7.5)
mz (6, 7.5)
mxx (7, 9.5) (7, 0)
mx (6.5, 9.5)
mz (6, 9.5)
mxx (8, 0.5) (8, 1)
mx (7.5, 0.5)
mz (7, 0.5)
mxx (8, 2.5) (8, 3)
mx (7.5, 2.5)
mz (7, 2.5)
mxx (8, 4.5) (8, 5)
mx (7.5, 4.5)
mz (7, 4.5)
mxx (8, 7) (8, 6.5)
mx (7.5, 6.5)
mz (7, 6.5)
mxx (8, 8.5) (8, 9)
mx (7.5, 8.5)
mz (7, 8.5)
mxx (9, 1.5) (9, 2)
mx (8.5, 1.5)
mz (8, 1.5)
mxx (9, 3.5) (9, 4)
mx (8.5, 3.5)
mz (8, 3.5)
mxx (9, 5.5) (9, 6)
mx (8.5, 5.5)
mz (8, 5.5)
mxx (9, 7.5) (9, 8)
mx (8.5, 7.5)
mz (8, 7.5)
mxx (9, 0) (9, 9.5)
mx (8.5, 9.5)
mz (8, 9.5)
mxx (0, 1) (0, 0.5)
mx (9.5, 0.5)
mz (9, 0.5)
mxx (0, 2.5) (0, 3)
mx (9.5, 2.5)
mz (9, 2.5)
mxx (0, 4.5) (0, 5)
mx (9.5, 4.5)
mz (9, 4.5)
mxx (0, 7) (0, 6.5)
mx (9.5, 6.5)
mz (9, 6.5)
mxx (0, 8.5) (0, 9)
mx (9.5, 8.5)
mz (9, 8.5)



==> anc/Fig25_right/d_6.txt <==
--------          0
mzz (0.5, 0) (0, 0)
mz (0.5, 0.5)
mx (0.5, 1)
mzz (0, 2) (0.5, 2)
mz (0.5, 2.5)
mx (0.5, 3)
mzz (0, 4) (0.5, 4)
mz (0.5, 4.5)
mx (0.5, 5)
mzz (1, 1) (1.5, 1)
mz (1.5, 1.5)
mx (1.5, 2)
mzz (1, 3) (1.5, 3)
mz (1.5, 3.5)
mx (1.5, 4)
mzz (1.5, 5) (1, 5)
mz (1.5, 5.5)
mx (1.5, 0)
mzz (2, 0) (2.5, 0)
mz (2.5, 0.5)
mx (2.5, 1)
mzz (2.5, 2) (2, 2)
mz (2.5, 2.5)
mx (2.5, 3)
mzz (2, 4) (2.5, 4)
mz (2.5, 4.5)
mx (2.5, 5)
mzz (3, 1) (3.5, 1)
mz (3.5, 1.5)
mx (3.5, 2)
mzz (3, 3) (3.5, 3)
mz (3.5, 3.5)
mx (3.5, 4)
mzz (3.5, 5) (3, 5)
mz (3.5, 5.5)
mx (3.5, 0)
mzz (4, 0) (4.5, 0)
mz (4.5, 0.5)
mx (4.5, 1)
mzz (4.5, 2) (4, 2)
mz (4.5, 2.5)
mx (4.5, 3)
mzz (4, 4) (4.5, 4)
mz (4.5, 4.5)
mx (4.5, 5)
mzz (5.5, 1) (5, 1)
mz (5.5, 1.5)
mx (5.5, 2)
mzz (5, 3) (5.5, 3)
mz (5.5, 3.5)
mx (5.5, 4)
mzz (5, 5) (5.5, 5)
mz (5.5, 5.5)
mx (5.5, 0)

--------          1
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)
mxx (0.5, 2.5) (0.5, 2)
mzz (1, 3) (0.5, 3)
mxx (0.5, 4.5) (0.5, 4)
mzz (0.5, 5) (1, 5)
mxx (1.5, 1.5) (1.5, 1)
mzz (1.5, 2) (2, 2)
mxx (1.5, 3.5) (1.5, 3)
mzz (1.5, 4) (2, 4)
mxx (1.5, 5) (1.5, 5.5)
mzz (1.5, 0) (2, 0)
mxx (2.5, 0.5) (2.5, 0)
mzz (3, 1) (2.5, 1)
mxx (2.5, 2) (2.5, 2.5)
mzz (2.5, 3) (3, 3)
mxx (2.5, 4) (2.5, 4.5)
mzz (2.5, 5) (3, 5)
mxx (3.5, 1) (3.5, 1.5)
mzz (3.5, 2) (4, 2)
mxx (3.5, 3) (3.5, 3.5)
mzz (4, 4) (3.5, 4)
mxx (3.5, 5) (3.5, 5.5)
mzz (3.5, 0) (4, 0)
mxx (4.5, 0.5) (4.5, 0)
mzz (5, 1) (4.5, 1)
mxx (4.5, 2) (4.5, 2.5)
mzz (5, 3) (4.5, 3)
mxx (4.5, 4.5) (4.5, 4)
mzz (5, 5) (4.5, 5)
mxx (5.5, 1) (5.5, 1.5)
mzz (5.5, 2) (0, 2)
mxx (5.5, 3) (5.5, 3.5)
mzz (5.5, 4) (0, 4)
mxx (5.5, 5.5) (5.5, 5)
mzz (5.5, 0) (0, 0)

--------          2
mxx (0, 1.5) (0, 2)           @det86
mx (0.5, 1.5)                 @det86
mz (1, 1.5)
mxx (0, 3.5) (0, 4)           @det164
mx (0.5, 3.5)                 @det164
mz (1, 3.5)
mxx (0, 5.5) (0, 0)           @det114
mx (0.5, 5.5)                 @det114
mz (1, 5.5)
mxx (1, 0.5) (1, 1)           @det143
mx (1.5, 0.5)                 @det143
mz (2, 0.5)
mxx (1, 2.5) (1, 3)           @det207
mx (1.5, 2.5)                 @det207
mz (2, 2.5)
mxx (1, 4.5) (1, 5)           @det7
mx (1.5, 4.5)                 @det7
mz (2, 4.5)
mxx (2, 1.5) (2, 2)           @det596
mx (2.5, 1.5)                 @det596
mz (3, 1.5)
mxx (2, 3.5) (2, 4)           @det604
mx (2.5, 3.5)                 @det604
mz (3, 3.5)
mxx (2, 5.5) (2, 0)           @det200
mx (2.5, 5.5)                 @det200
mz (3, 5.5)
mxx (3, 1) (3, 0.5)           @det452
mx (3.5, 0.5)                 @det452
mz (4, 0.5)
mxx (3, 2.5) (3, 3)           @det473
mx (3.5, 2.5)                 @det473
mz (4, 2.5)
mxx (3, 4.5) (3, 5)           @det245
mx (3.5, 4.5)                 @det245
mz (4, 4.5)
mxx (4, 1.5) (4, 2)           @det390
mx (4.5, 1.5)                 @det390
mz (5, 1.5)
mxx (4, 4) (4, 3.5)           @det81
mx (4.5, 3.5)                 @det81
mz (5, 3.5)
mxx (4, 5.5) (4, 0)           @det377
mx (4.5, 5.5)                 @det377
mz (5, 5.5)
mxx (5, 0.5) (5, 1)           @det15
mx (5.5, 0.5)                 @det15
mz (0, 0.5)
mxx (5, 3) (5, 2.5)           @det545
mx (5.5, 2.5)                 @det545
mz (0, 2.5)
mxx (5, 4.5) (5, 5)           @det522
mx (5.5, 4.5)                 @det522
mz (0, 4.5)
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)
mxx (0.5, 2.5) (0.5, 3)
mzz (1, 2) (0.5, 2)
mxx (0.5, 5) (0.5, 4.5)
mzz (1, 4) (0.5, 4)
mxx (1.5, 1.5) (1.5, 2)
mzz (1.5, 1) (2, 1)
mxx (1.5, 4) (1.5, 3.5)
mzz (2, 3) (1.5, 3)
mxx (1.5, 5.5) (1.5, 0)
mzz (1.5, 5) (2, 5)
mxx (2.5, 0.5) (2.5, 1)
mzz (2.5, 0) (3, 0)
mxx (2.5, 2.5) (2.5, 3)
mzz (2.5, 2) (3, 2)
mxx (2.5, 4.5) (2.5, 5)
mzz (2.5, 4) (3, 4)
mxx (3.5, 1.5) (3.5, 2)
mzz (3.5, 1) (4, 1)
mxx (3.5, 3.5) (3.5, 4)
mzz (3.5, 3) (4, 3)
mxx (3.5, 5.5) (3.5, 0)
mzz (3.5, 5) (4, 5)
mxx (4.5, 0.5) (4.5, 1)
mzz (5, 0) (4.5, 0)
mxx (4.5, 2.5) (4.5, 3)
mzz (4.5, 2) (5, 2)
mxx (4.5, 4.5) (4.5, 5)
mzz (5, 4) (4.5, 4)
mxx (5.5, 1.5) (5.5, 2)
mzz (5.5, 1) (0, 1)
mxx (5.5, 3.5) (5.5, 4)
mzz (5.5, 3) (0, 3)
mxx (5.5, 5.5) (5.5, 0)
mzz (5.5, 5) (0, 5)

--------          3
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)           @det86
mzz (0, 3.5) (0.5, 3.5)
mxx (1, 3) (1, 3.5)           @det164
mzz (0.5, 5.5) (0, 5.5)
mxx (1, 5) (1, 5.5)           @det114
mzz (1, 0.5) (1.5, 0.5)
mxx (2, 0) (2, 0.5)           @det143
mzz (1, 2.5) (1.5, 2.5)
mxx (2, 2) (2, 2.5)           @det207
mzz (1.5, 4.5) (1, 4.5)
mxx (2, 4.5) (2, 4)           @det7
mzz (2, 1.5) (2.5, 1.5)
mxx (3, 1.5) (3, 1)           @det596
mzz (2, 3.5) (2.5, 3.5)
mxx (3, 3.5) (3, 3)           @det604
mzz (2, 5.5) (2.5, 5.5)
mxx (3, 5) (3, 5.5)           @det200
mzz (3.5, 0.5) (3, 0.5)
mxx (4, 0) (4, 0.5)           @det452
mzz (3, 2.5) (3.5, 2.5)
mxx (4, 2) (4, 2.5)           @det473
mzz (3, 4.5) (3.5, 4.5)
mxx (4, 4.5) (4, 4)           @det245
mzz (4, 1.5) (4.5, 1.5)
mxx (5, 1) (5, 1.5)           @det390
mzz (4.5, 3.5) (4, 3.5)
mxx (5, 3.5) (5, 3)           @det81
mzz (4, 5.5) (4.5, 5.5)
mxx (5, 5.5) (5, 5)           @det377
mzz (5, 0.5) (5.5, 0.5)
mxx (0, 0) (0, 0.5)           @det15
mzz (5.5, 2.5) (5, 2.5)
mxx (0, 2.5) (0, 2)           @det545
mzz (5, 4.5) (5.5, 4.5)
mxx (0, 4.5) (0, 4)           @det522
mzz (0, 1) (0.5, 1)
mz (0.5, 0.5)                 @det456
mx (0.5, 0)                   @det15 det114
mzz (0, 3) (0.5, 3)
mz (0.5, 2.5)                 @det454
mx (0.5, 2)                   @det86 det545
mzz (0.5, 5) (0, 5)
mz (0.5, 4.5)                 @det446
mx (0.5, 4)                   @det164 det522
mzz (1, 2) (1.5, 2)
mz (1.5, 1.5)                 @det466
mx (1.5, 1)                   @det86 det143
mzz (1.5, 4) (1, 4)
mz (1.5, 3.5)                 @det451
mx (1.5, 3)                   @det164 det207
mzz (1, 0) (1.5, 0)
mz (1.5, 5.5)                 @det460
mx (1.5, 5)                   @det7 det114
mzz (2, 1) (2.5, 1)
mz (2.5, 0.5)                 @det447
mx (2.5, 0)                   @det143 det200
mzz (2, 3) (2.5, 3)
mz (2.5, 2.5)                 @det434
mx (2.5, 2)                   @det207 det596
mzz (2, 5) (2.5, 5)
mz (2.5, 4.5)                 @det443
mx (2.5, 4)                   @det7 det604
mzz (3, 2) (3.5, 2)
mz (3.5, 1.5)                 @det430
mx (3.5, 1)                   @det452 det596
mzz (3, 4) (3.5, 4)
mz (3.5, 3.5)                 @det474
mx (3.5, 3)                   @det473 det604
mzz (3.5, 0) (3, 0)
mz (3.5, 5.5)                 @det478
mx (3.5, 5)                   @det200 det245
mzz (4, 1) (4.5, 1)
mz (4.5, 0.5)                 @det469
mx (4.5, 0)                   @det377 det452
mzz (4.5, 3) (4, 3)
mz (4.5, 2.5)                 @det485
mx (4.5, 2)                   @det390 det473
mzz (4, 5) (4.5, 5)
mz (4.5, 4.5)                 @det457
mx (4.5, 4)                   @det81 det245
mzz (5.5, 2) (5, 2)
mz (5.5, 1.5)                 @det439
mx (5.5, 1)                   @det15 det390
mzz (5, 4) (5.5, 4)
mz (5.5, 3.5)                 @det449
mx (5.5, 3)                   @det81 det545
mzz (5, 0) (5.5, 0)
mz (5.5, 5.5)                 @det459
mx (5.5, 5)                   @det377 det522

--------          4
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)           @det86
mzz (1, 3.5) (0.5, 3.5)
mxx (0, 3.5) (0, 3)           @det164
mzz (0.5, 5.5) (1, 5.5)
mxx (0, 5.5) (0, 5)           @det114
mzz (1.5, 0.5) (2, 0.5)
mxx (1, 0.5) (1, 0)           @det143
mzz (1.5, 2.5) (2, 2.5)
mxx (1, 2) (1, 2.5)           @det207
mzz (1.5, 4.5) (2, 4.5)
mxx (1, 4) (1, 4.5)           @det7
mzz (3, 1.5) (2.5, 1.5)
mxx (2, 1) (2, 1.5)           @det596
mzz (2.5, 3.5) (3, 3.5)
mxx (2, 3.5) (2, 3)           @det604
mzz (2.5, 5.5) (3, 5.5)
mxx (2, 5.5) (2, 5)           @det200
mzz (3.5, 0.5) (4, 0.5)
mxx (3, 0) (3, 0.5)           @det452
mzz (3.5, 2.5) (4, 2.5)
mxx (3, 2.5) (3, 2)           @det473
mzz (4, 4.5) (3.5, 4.5)
mxx (3, 4.5) (3, 4)           @det245
mzz (5, 1.5) (4.5, 1.5)
mxx (4, 1.5) (4, 1)           @det390
mzz (5, 3.5) (4.5, 3.5)
mxx (4, 3) (4, 3.5)           @det81
mzz (5, 5.5) (4.5, 5.5)
mxx (4, 5) (4, 5.5)           @det377
mzz (5.5, 0.5) (0, 0.5)
mxx (5, 0) (5, 0.5)           @det15
mzz (5.5, 2.5) (0, 2.5)
mxx (5, 2) (5, 2.5)           @det545
mzz (5.5, 4.5) (0, 4.5)
mxx (5, 4.5) (5, 4)           @det522
mzz (0.5, 0) (0, 0)           @det359
mz (0.5, 0.5)                 @det359 det456
mx (0.5, 1)                   @det86 det143
mzz (0, 2) (0.5, 2)           @det387
mz (0.5, 2.5)                 @det387 det454
mx (0.5, 3)                   @det164 det207
mzz (0, 4) (0.5, 4)           @det532
mz (0.5, 4.5)                 @det446 det532
mx (0.5, 5)                   @det7 det114
mzz (1, 1) (1.5, 1)           @det344
mz (1.5, 1.5)                 @det344 det466
mx (1.5, 2)                   @det207 det596
mzz (1, 3) (1.5, 3)           @det512
mz (1.5, 3.5)                 @det451 det512
mx (1.5, 4)                   @det7 det604
mzz (1.5, 5) (1, 5)           @det324
mz (1.5, 5.5)                 @det324 det460
mx (1.5, 0)                   @det143 det200
mzz (2, 0) (2.5, 0)           @det499
mz (2.5, 0.5)                 @det447 det499
mx (2.5, 1)                   @det452 det596
mzz (2.5, 2) (2, 2)           @det489
mz (2.5, 2.5)                 @det434 det489
mx (2.5, 3)                   @det473 det604
mzz (2, 4) (2.5, 4)           @det67
mz (2.5, 4.5)                 @det67 det443
mx (2.5, 5)                   @det200 det245
mzz (3, 1) (3.5, 1)           @det197
mz (3.5, 1.5)                 @det197 det430
mx (3.5, 2)                   @det390 det473
mzz (3, 3) (3.5, 3)           @det36
mz (3.5, 3.5)                 @det36 det474
mx (3.5, 4)                   @det81 det245
mzz (3.5, 5) (3, 5)           @det594
mz (3.5, 5.5)                 @det478 det594
mx (3.5, 0)                   @det377 det452
mzz (4, 0) (4.5, 0)           @det410
mz (4.5, 0.5)                 @det410 det469
mx (4.5, 1)                   @det15 det390
mzz (4.5, 2) (4, 2)           @det85
mz (4.5, 2.5)                 @det85 det485
mx (4.5, 3)                   @det81 det545
mzz (4, 4) (4.5, 4)           @det494
mz (4.5, 4.5)                 @det457 det494
mx (4.5, 5)                   @det377 det522
mzz (5.5, 1) (5, 1)           @det398
mz (5.5, 1.5)                 @det398 det439
mx (5.5, 2)                   @det86 det545
mzz (5, 3) (5.5, 3)           @det318
mz (5.5, 3.5)                 @det318 det449
mx (5.5, 4)                   @det164 det522
mzz (5, 5) (5.5, 5)           @det48
mz (5.5, 5.5)                 @det48 det459
mx (5.5, 0)                   @det15 det114

--------          5
mxx (1, 1.5) (1, 2)           @det86
mx (0.5, 1.5)                 @det45
mz (0, 1.5)                   @det387 det398
mxx (1, 3.5) (1, 4)           @det164
mx (0.5, 3.5)                 @det610
mz (0, 3.5)                   @det318 det532
mxx (1, 0) (1, 5.5)           @det114
mx (0.5, 5.5)                 @det4
mz (0, 5.5)                   @det48 det359
mxx (2, 0.5) (2, 1)           @det143
mx (1.5, 0.5)                 @det551
mz (1, 0.5)                   @det344 det359
mxx (2, 3) (2, 2.5)           @det207
mx (1.5, 2.5)                 @det549
mz (1, 2.5)                   @det387 det512
mxx (2, 4.5) (2, 5)           @det7
mx (1.5, 4.5)                 @det19
mz (1, 4.5)                   @det324 det532
mxx (3, 1.5) (3, 2)           @det596
mx (2.5, 1.5)                 @det34
mz (2, 1.5)                   @det344 det489
mxx (3, 3.5) (3, 4)           @det604
mx (2.5, 3.5)                 @det29
mz (2, 3.5)                   @det67 det512
mxx (3, 5.5) (3, 0)           @det200
mx (2.5, 5.5)                 @det0
mz (2, 5.5)                   @det324 det499
mxx (4, 0.5) (4, 1)           @det452
mx (3.5, 0.5)                 @det28
mz (3, 0.5)                   @det197 det499
mxx (4, 2.5) (4, 3)           @det473
mx (3.5, 2.5)                 @det17
mz (3, 2.5)                   @det36 det489
mxx (4, 4.5) (4, 5)           @det245
mx (3.5, 4.5)                 @det31
mz (3, 4.5)                   @det67 det594
mxx (5, 1.5) (5, 2)           @det390
mx (4.5, 1.5)                 @det42
mz (4, 1.5)                   @det85 det197
mxx (5, 3.5) (5, 4)           @det81
mx (4.5, 3.5)                 @det49
mz (4, 3.5)                   @det36 det494
mxx (5, 5.5) (5, 0)           @det377
mx (4.5, 5.5)                 @det602
mz (4, 5.5)                   @det410 det594
mxx (0, 1) (0, 0.5)           @det15
mx (5.5, 0.5)                 @det598
mz (5, 0.5)                   @det398 det410
mxx (0, 2.5) (0, 3)           @det545
mx (5.5, 2.5)                 @det22
mz (5, 2.5)                   @det85 det318
mxx (0, 4.5) (0, 5)           @det522
mx (5.5, 4.5)                 @det3
mz (5, 4.5)                   @det48 det494
mxx (0.5, 0.5) (0.5, 0)       @det15 det143
mzz (1, 1) (0.5, 1)           @det359
mxx (0.5, 2.5) (0.5, 2)       @det207 det545
mzz (1, 3) (0.5, 3)           @det387
mxx (0.5, 4.5) (0.5, 4)       @det7 det522
mzz (0.5, 5) (1, 5)           @det532
mxx (1.5, 1.5) (1.5, 1)       @det86 det596
mzz (1.5, 2) (2, 2)           @det344
mxx (1.5, 3.5) (1.5, 3)       @det164 det604
mzz (1.5, 4) (2, 4)           @det512
mxx (1.5, 5) (1.5, 5.5)       @det114 det200
mzz (1.5, 0) (2, 0)           @det324
mxx (2.5, 0.5) (2.5, 0)       @det143 det452
mzz (3, 1) (2.5, 1)           @det499
mxx (2.5, 2) (2.5, 2.5)       @det207 det473
mzz (2.5, 3) (3, 3)           @det489
mxx (2.5, 4) (2.5, 4.5)       @det7 det245
mzz (2.5, 5) (3, 5)           @det67
mxx (3.5, 1) (3.5, 1.5)       @det390 det596
mzz (3.5, 2) (4, 2)           @det197
mxx (3.5, 3) (3.5, 3.5)       @det81 det604
mzz (4, 4) (3.5, 4)           @det36
mxx (3.5, 5) (3.5, 5.5)       @det200 det377
mzz (3.5, 0) (4, 0)           @det594
mxx (4.5, 0.5) (4.5, 0)       @det15 det452
mzz (5, 1) (4.5, 1)           @det410
mxx (4.5, 2) (4.5, 2.5)       @det473 det545
mzz (5, 3) (4.5, 3)           @det85
mxx (4.5, 4.5) (4.5, 4)       @det245 det522
mzz (5, 5) (4.5, 5)           @det494
mxx (5.5, 1) (5.5, 1.5)       @det86 det390
mzz (5.5, 2) (0, 2)           @det398
mxx (5.5, 3) (5.5, 3.5)       @det81 det164
mzz (5.5, 4) (0, 4)           @det318
mxx (5.5, 5.5) (5.5, 5)       @det114 det377
mzz (5.5, 0) (0, 0)           @det48

--------          6
mxx (0, 1.5) (0, 2)           @det86 det175
mx (0.5, 1.5)                 @det45 det175
mz (1, 1.5)                   @det344 det359
mxx (0, 3.5) (0, 4)           @det164 det335
mx (0.5, 3.5)                 @det335 det610
mz (1, 3.5)                   @det387 det512
mxx (0, 5.5) (0, 0)           @det33 det114
mx (0.5, 5.5)                 @det4 det33
mz (1, 5.5)                   @det324 det532
mxx (1, 0.5) (1, 1)           @det143 det441
mx (1.5, 0.5)                 @det441 det551
mz (2, 0.5)                   @det324 det499
mxx (1, 2.5) (1, 3)           @det173 det207
mx (1.5, 2.5)                 @det173 det549
mz (2, 2.5)                   @det344 det489
mxx (1, 4.5) (1, 5)           @det7 det262
mx (1.5, 4.5)                 @det19 det262
mz (2, 4.5)                   @det67 det512
mxx (2, 1.5) (2, 2)           @det588 det596
mx (2.5, 1.5)                 @det34 det588
mz (3, 1.5)                   @det197 det499
mxx (2, 3.5) (2, 4)           @det239 det604
mx (2.5, 3.5)                 @det29 det239
mz (3, 3.5)                   @det36 det489
mxx (2, 5.5) (2, 0)           @det200 det315
mx (2.5, 5.5)                 @det0 det315
mz (3, 5.5)                   @det67 det594
mxx (3, 1) (3, 0.5)           @det194 det452
mx (3.5, 0.5)                 @det28 det194
mz (4, 0.5)                   @det410 det594
mxx (3, 2.5) (3, 3)           @det473 det531
mx (3.5, 2.5)                 @det17 det531
mz (4, 2.5)                   @det85 det197
mxx (3, 4.5) (3, 5)           @det245 det555
mx (3.5, 4.5)                 @det31 det555
mz (4, 4.5)                   @det36 det494
mxx (4, 1.5) (4, 2)           @det343 det390
mx (4.5, 1.5)                 @det42 det343
mz (5, 1.5)                   @det398 det410
mxx (4, 4) (4, 3.5)           @det81 det599
mx (4.5, 3.5)                 @det49 det599
mz (5, 3.5)                   @det85 det318
mxx (4, 5.5) (4, 0)           @det377 det488
mx (4.5, 5.5)                 @det488 det602
mz (5, 5.5)                   @det48 det494
mxx (5, 0.5) (5, 1)           @det15 det316
mx (5.5, 0.5)                 @det316 det598
mz (0, 0.5)                   @det48 det359
mxx (5, 3) (5, 2.5)           @det286 det545
mx (5.5, 2.5)                 @det22 det286
mz (0, 2.5)                   @det387 det398
mxx (5, 4.5) (5, 5)           @det236 det522
mx (5.5, 4.5)                 @det3 det236
mz (0, 4.5)                   @det318 det532
mxx (0.5, 0.5) (0.5, 1)       @det15 det143
mzz (1, 0) (0.5, 0)           @det359
mxx (0.5, 2.5) (0.5, 3)       @det207 det545
mzz (1, 2) (0.5, 2)           @det387
mxx (0.5, 5) (0.5, 4.5)       @det7 det522
mzz (1, 4) (0.5, 4)           @det532
mxx (1.5, 1.5) (1.5, 2)       @det86 det596
mzz (1.5, 1) (2, 1)           @det344
mxx (1.5, 4) (1.5, 3.5)       @det164 det604
mzz (2, 3) (1.5, 3)           @det512
mxx (1.5, 5.5) (1.5, 0)       @det114 det200
mzz (1.5, 5) (2, 5)           @det324
mxx (2.5, 0.5) (2.5, 1)       @det143 det452
mzz (2.5, 0) (3, 0)           @det499
mxx (2.5, 2.5) (2.5, 3)       @det207 det473
mzz (2.5, 2) (3, 2)           @det489
mxx (2.5, 4.5) (2.5, 5)       @det7 det245
mzz (2.5, 4) (3, 4)           @det67
mxx (3.5, 1.5) (3.5, 2)       @det390 det596
mzz (3.5, 1) (4, 1)           @det197
mxx (3.5, 3.5) (3.5, 4)       @det81 det604
mzz (3.5, 3) (4, 3)           @det36
mxx (3.5, 5.5) (3.5, 0)       @det200 det377
mzz (3.5, 5) (4, 5)           @det594
mxx (4.5, 0.5) (4.5, 1)       @det15 det452
mzz (5, 0) (4.5, 0)           @det410
mxx (4.5, 2.5) (4.5, 3)       @det473 det545
mzz (4.5, 2) (5, 2)           @det85
mxx (4.5, 4.5) (4.5, 5)       @det245 det522
mzz (5, 4) (4.5, 4)           @det494
mxx (5.5, 1.5) (5.5, 2)       @det86 det390
mzz (5.5, 1) (0, 1)           @det398
mxx (5.5, 3.5) (5.5, 4)       @det81 det164
mzz (5.5, 3) (0, 3)           @det318
mxx (5.5, 5.5) (5.5, 0)       @det114 det377
mzz (5.5, 5) (0, 5)           @det48

--------          7
mzz (0, 1.5) (0.5, 1.5)       @det359 det387
mxx (1, 1) (1, 1.5)           @det86 det175
mzz (0, 3.5) (0.5, 3.5)       @det387 det532
mxx (1, 3) (1, 3.5)           @det164 det335
mzz (0.5, 5.5) (0, 5.5)       @det359 det532
mxx (1, 5) (1, 5.5)           @det33 det114
mzz (1, 0.5) (1.5, 0.5)       @det324 det344
mxx (2, 0) (2, 0.5)           @det143 det441
mzz (1, 2.5) (1.5, 2.5)       @det344 det512
mxx (2, 2) (2, 2.5)           @det173 det207
mzz (1.5, 4.5) (1, 4.5)       @det324 det512
mxx (2, 4.5) (2, 4)           @det7 det262
mzz (2, 1.5) (2.5, 1.5)       @det489 det499
mxx (3, 1.5) (3, 1)           @det588 det596
mzz (2, 3.5) (2.5, 3.5)       @det67 det489
mxx (3, 3.5) (3, 3)           @det239 det604
mzz (2, 5.5) (2.5, 5.5)       @det67 det499
mxx (3, 5) (3, 5.5)           @det200 det315
mzz (3.5, 0.5) (3, 0.5)       @det197 det594
mxx (4, 0) (4, 0.5)           @det194 det452
mzz (3, 2.5) (3.5, 2.5)       @det36 det197
mxx (4, 2) (4, 2.5)           @det473 det531
mzz (3, 4.5) (3.5, 4.5)       @det36 det594
mxx (4, 4.5) (4, 4)           @det245 det555
mzz (4, 1.5) (4.5, 1.5)       @det85 det410
mxx (5, 1) (5, 1.5)           @det343 det390
mzz (4.5, 3.5) (4, 3.5)       @det85 det494
mxx (5, 3.5) (5, 3)           @det81 det599
mzz (4, 5.5) (4.5, 5.5)       @det410 det494
mxx (5, 5.5) (5, 5)           @det377 det488
mzz (5, 0.5) (5.5, 0.5)       @det48 det398
mxx (0, 0) (0, 0.5)           @det15 det316
mzz (5.5, 2.5) (5, 2.5)       @det318 det398
mxx (0, 2.5) (0, 2)           @det286 det545
mzz (5, 4.5) (5.5, 4.5)       @det48 det318
mxx (0, 4.5) (0, 4)           @det236 det522
mzz (0, 1) (0.5, 1)           @det359
mz (0.5, 0.5)                 @det169
mx (0.5, 0)                   @det33 det114 det143 det316
mzz (0, 3) (0.5, 3)           @det387
mz (0.5, 2.5)                 @det224
mx (0.5, 2)                   @det86 det175 det207 det286
mzz (0.5, 5) (0, 5)           @det532
mz (0.5, 4.5)                 @det216
mx (0.5, 4)                   @det7 det164 det236 det335
mzz (1, 2) (1.5, 2)           @det344
mz (1.5, 1.5)                 @det181
mx (1.5, 1)                   @det143 det175 det441 det596
mzz (1.5, 4) (1, 4)           @det512
mz (1.5, 3.5)                 @det162
mx (1.5, 3)                   @det173 det207 det335 det604
mzz (1, 0) (1.5, 0)           @det324
mz (1.5, 5.5)                 @det176
mx (1.5, 5)                   @det7 det33 det200 det262
mzz (2, 1) (2.5, 1)           @det499
mz (2.5, 0.5)                 @det178
mx (2.5, 0)                   @det200 det315 det441 det452
mzz (2, 3) (2.5, 3)           @det489
mz (2.5, 2.5)                 @det146
mx (2.5, 2)                   @det173 det473 det588 det596
mzz (2, 5) (2.5, 5)           @det67
mz (2.5, 4.5)                 @det212
mx (2.5, 4)                   @det239 det245 det262 det604
mzz (3, 2) (3.5, 2)           @det197
mz (3.5, 1.5)                 @det222
mx (3.5, 1)                   @det194 det390 det452 det588
mzz (3, 4) (3.5, 4)           @det36
mz (3.5, 3.5)                 @det189
mx (3.5, 3)                   @det81 det239 det473 det531
mzz (3.5, 0) (3, 0)           @det594
mz (3.5, 5.5)                 @det199
mx (3.5, 5)                   @det245 det315 det377 det555
mzz (4, 1) (4.5, 1)           @det410
mz (4.5, 0.5)                 @det183
mx (4.5, 0)                   @det15 det194 det377 det488
mzz (4.5, 3) (4, 3)           @det85
mz (4.5, 2.5)                 @det205
mx (4.5, 2)                   @det343 det390 det531 det545
mzz (4, 5) (4.5, 5)           @det494
mz (4.5, 4.5)                 @det196
mx (4.5, 4)                   @det81 det522 det555 det599
mzz (5.5, 2) (5, 2)           @det398
mz (5.5, 1.5)                 @det150
mx (5.5, 1)                   @det15 det86 det316 det343
mzz (5, 4) (5.5, 4)           @det318
mz (5.5, 3.5)                 @det161
mx (5.5, 3)                   @det164 det286 det545 det599
mzz (5, 0) (5.5, 0)           @det48
mz (5.5, 5.5)                 @det172
mx (5.5, 5)                   @det114 det236 det488 det522

--------          8
mzz (1, 1.5) (0.5, 1.5)       @det359 det387
mxx (0, 1.5) (0, 1)           @det86 det175
mzz (1, 3.5) (0.5, 3.5)       @det387 det532
mxx (0, 3.5) (0, 3)           @det164 det335
mzz (0.5, 5.5) (1, 5.5)       @det359 det532
mxx (0, 5.5) (0, 5)           @det33 det114
mzz (1.5, 0.5) (2, 0.5)       @det324 det344
mxx (1, 0.5) (1, 0)           @det143 det441
mzz (1.5, 2.5) (2, 2.5)       @det344 det512
mxx (1, 2) (1, 2.5)           @det173 det207
mzz (1.5, 4.5) (2, 4.5)       @det324 det512
mxx (1, 4) (1, 4.5)           @det7 det262
mzz (3, 1.5) (2.5, 1.5)       @det489 det499
mxx (2, 1) (2, 1.5)           @det588 det596
mzz (2.5, 3.5) (3, 3.5)       @det67 det489
mxx (2, 3.5) (2, 3)           @det239 det604
mzz (2.5, 5.5) (3, 5.5)       @det67 det499
mxx (2, 5.5) (2, 5)           @det200 det315
mzz (3.5, 0.5) (4, 0.5)       @det197 det594
mxx (3, 0) (3, 0.5)           @det194 det452
mzz (3.5, 2.5) (4, 2.5)       @det36 det197
mxx (3, 2.5) (3, 2)           @det473 det531
mzz (4, 4.5) (3.5, 4.5)       @det36 det594
mxx (3, 4.5) (3, 4)           @det245 det555
mzz (5, 1.5) (4.5, 1.5)       @det85 det410
mxx (4, 1.5) (4, 1)           @det343 det390
mzz (5, 3.5) (4.5, 3.5)       @det85 det494
mxx (4, 3) (4, 3.5)           @det81 det599
mzz (5, 5.5) (4.5, 5.5)       @det410 det494
mxx (4, 5) (4, 5.5)           @det377 det488
mzz (5.5, 0.5) (0, 0.5)       @det48 det398
mxx (5, 0) (5, 0.5)           @det15 det316
mzz (5.5, 2.5) (0, 2.5)       @det318 det398
mxx (5, 2) (5, 2.5)           @det286 det545
mzz (5.5, 4.5) (0, 4.5)       @det48 det318
mxx (5, 4.5) (5, 4)           @det236 det522
mzz (0.5, 0) (0, 0)           @noisy det27 det359
mz (0.5, 0.5)                 @noisy det27 det169
mx (0.5, 1)                   @noisy det15 det86 det175 det441
mzz (0, 2) (0.5, 2)           @noisy det82 det387
mz (0.5, 2.5)                 @noisy det82 det224
mx (0.5, 3)                   @noisy det164 det173 det335 det545
mzz (0, 4) (0.5, 4)           @noisy det475 det532
mz (0.5, 4.5)                 @noisy det216 det475
mx (0.5, 5)                   @noisy det33 det114 det262 det522
mzz (1, 1) (1.5, 1)           @noisy det264 det344
mz (1.5, 1.5)                 @noisy det181 det264
mx (1.5, 2)                   @noisy det86 det173 det207 det588
mzz (1, 3) (1.5, 3)           @noisy det300 det512
mz (1.5, 3.5)                 @noisy det162 det300
mx (1.5, 4)                   @noisy det7 det164 det239 det262
mzz (1.5, 5) (1, 5)           @noisy det268 det324
mz (1.5, 5.5)                 @noisy det176 det268
mx (1.5, 0)                   @noisy det114 det143 det315 det441
mzz (2, 0) (2.5, 0)           @noisy det115 det499
mz (2.5, 0.5)                 @noisy det115 det178
mx (2.5, 1)                   @noisy det143 det194 det588 det596
mzz (2.5, 2) (2, 2)           @noisy det470 det489
mz (2.5, 2.5)                 @noisy det146 det470
mx (2.5, 3)                   @noisy det207 det239 det531 det604
mzz (2, 4) (2.5, 4)           @noisy det67 det405
mz (2.5, 4.5)                 @noisy det212 det405
mx (2.5, 5)                   @noisy det7 det200 det315 det555
mzz (3, 1) (3.5, 1)           @noisy det197 det372
mz (3.5, 1.5)                 @noisy det222 det372
mx (3.5, 2)                   @noisy det343 det473 det531 det596
mzz (3, 3) (3.5, 3)           @noisy det36 det174
mz (3.5, 3.5)                 @noisy det174 det189
mx (3.5, 4)                   @noisy det245 det555 det599 det604
mzz (3.5, 5) (3, 5)           @noisy det461 det594
mz (3.5, 5.5)                 @noisy det199 det461
mx (3.5, 0)                   @noisy det194 det200 det452 det488
mzz (4, 0) (4.5, 0)           @noisy det410 det568
mz (4.5, 0.5)                 @noisy det183 det568
mx (4.5, 1)                   @noisy det316 det343 det390 det452
mzz (4.5, 2) (4, 2)           @noisy det64 det85
mz (4.5, 2.5)                 @noisy det64 det205
mx (4.5, 3)                   @noisy det81 det286 det473 det599
mzz (4, 4) (4.5, 4)           @noisy det453 det494
mz (4.5, 4.5)                 @noisy det196 det453
mx (4.5, 5)                   @noisy det236 det245 det377 det488
mzz (5.5, 1) (5, 1)           @noisy det398 det463
mz (5.5, 1.5)                 @noisy det150 det463
mx (5.5, 2)                   @noisy det175 det286 det390 det545
mzz (5, 3) (5.5, 3)           @noisy det318 det365
mz (5.5, 3.5)                 @noisy det161 det365
mx (5.5, 4)                   @noisy det81 det236 det335 det522
mzz (5, 5) (5.5, 5)           @noisy det48 det407
mz (5.5, 5.5)                 @noisy det172 det407
mx (5.5, 0)                   @noisy det15 det33 det316 det377

--------          9
mxx (1, 1.5) (1, 2)           @det86 det175
mx (0.5, 1.5)                 @det86 det320
mz (0, 1.5)                   @det82 det359 det398 det463
mxx (1, 3.5) (1, 4)           @det164 det335
mx (0.5, 3.5)                 @det164 det347
mz (0, 3.5)                   @det318 det365 det387 det475
mxx (1, 0) (1, 5.5)           @det33 det114
mx (0.5, 5.5)                 @det114 det333
mz (0, 5.5)                   @det27 det48 det407 det532
mxx (2, 0.5) (2, 1)           @det143 det441
mx (1.5, 0.5)                 @det143 det334
mz (1, 0.5)                   @det27 det264 det324 det359
mxx (2, 3) (2, 2.5)           @det173 det207
mx (1.5, 2.5)                 @det207 det350
mz (1, 2.5)                   @det82 det300 det344 det387
mxx (2, 4.5) (2, 5)           @det7 det262
mx (1.5, 4.5)                 @det7 det336
mz (1, 4.5)                   @det268 det475 det512 det532
mxx (3, 1.5) (3, 2)           @det588 det596
mx (2.5, 1.5)                 @det314 det596
mz (2, 1.5)                   @det264 det344 det470 det499
mxx (3, 3.5) (3, 4)           @det239 det604
mx (2.5, 3.5)                 @det327 det604
mz (2, 3.5)                   @det300 det405 det489 det512
mxx (3, 5.5) (3, 0)           @det200 det315
mx (2.5, 5.5)                 @det200 det353
mz (2, 5.5)                   @det67 det115 det268 det324
mxx (4, 0.5) (4, 1)           @det194 det452
mx (3.5, 0.5)                 @det338 det452
mz (3, 0.5)                   @det115 det372 det499 det594
mxx (4, 2.5) (4, 3)           @det473 det531
mx (3.5, 2.5)                 @det310 det473
mz (3, 2.5)                   @det174 det197 det470 det489
mxx (4, 4.5) (4, 5)           @det245 det555
mx (3.5, 4.5)                 @det245 det331
mz (3, 4.5)                   @det36 det67 det405 det461
mxx (5, 1.5) (5, 2)           @det343 det390
mx (4.5, 1.5)                 @det319 det390
mz (4, 1.5)                   @det64 det197 det372 det410
mxx (5, 3.5) (5, 4)           @det81 det599
mx (4.5, 3.5)                 @det81 det322
mz (4, 3.5)                   @det36 det85 det174 det453
mxx (5, 5.5) (5, 0)           @det377 det488
mx (4.5, 5.5)                 @det358 det377
mz (4, 5.5)                   @det461 det494 det568 det594
mxx (0, 1) (0, 0.5)           @det15 det316
mx (5.5, 0.5)                 @det15 det352
mz (5, 0.5)                   @det48 det410 det463 det568
mxx (0, 2.5) (0, 3)           @det286 det545
mx (5.5, 2.5)                 @det341 det545
mz (5, 2.5)                   @det64 det85 det365 det398
mxx (0, 4.5) (0, 5)           @det236 det522
mx (5.5, 4.5)                 @det332 det522
mz (5, 4.5)                   @det318 det407 det453 det494
mxx (0.5, 0.5) (0.5, 0)       @noisy det316 det441
mzz (1, 1) (0.5, 1)           @noisy det27 det359
mxx (0.5, 2.5) (0.5, 2)       @noisy det173 det286
mzz (1, 3) (0.5, 3)           @noisy det82 det387
mxx (0.5, 4.5) (0.5, 4)       @noisy det236 det262
mzz (0.5, 5) (1, 5)           @noisy det475 det532
mxx (1.5, 1.5) (1.5, 1)       @noisy det175 det588
mzz (1.5, 2) (2, 2)           @noisy det264 det344
mxx (1.5, 3.5) (1.5, 3)       @noisy det239 det335
mzz (1.5, 4) (2, 4)           @noisy det300 det512
mxx (1.5, 5) (1.5, 5.5)       @noisy det33 det315
mzz (1.5, 0) (2, 0)           @noisy det268 det324
mxx (2.5, 0.5) (2.5, 0)       @noisy det194 det441
mzz (3, 1) (2.5, 1)           @noisy det115 det499
mxx (2.5, 2) (2.5, 2.5)       @noisy det173 det531
mzz (2.5, 3) (3, 3)           @noisy det470 det489
mxx (2.5, 4) (2.5, 4.5)       @noisy det262 det555
mzz (2.5, 5) (3, 5)           @noisy det67 det405
mxx (3.5, 1) (3.5, 1.5)       @noisy det343 det588
mzz (3.5, 2) (4, 2)           @noisy det197 det372
mxx (3.5, 3) (3.5, 3.5)       @noisy det239 det599
mzz (4, 4) (3.5, 4)           @noisy det36 det174
mxx (3.5, 5) (3.5, 5.5)       @noisy det315 det488
mzz (3.5, 0) (4, 0)           @noisy det461 det594
mxx (4.5, 0.5) (4.5, 0)       @noisy det194 det316
mzz (5, 1) (4.5, 1)           @noisy det410 det568
mxx (4.5, 2) (4.5, 2.5)       @noisy det286 det531
mzz (5, 3) (4.5, 3)           @noisy det64 det85
mxx (4.5, 4.5) (4.5, 4)       @noisy det236 det555
mzz (5, 5) (4.5, 5)           @noisy det453 det494
mxx (5.5, 1) (5.5, 1.5)       @noisy det175 det343
mzz (5.5, 2) (0, 2)           @noisy det398 det463
mxx (5.5, 3) (5.5, 3.5)       @noisy det335 det599
mzz (5.5, 4) (0, 4)           @noisy det318 det365
mxx (5.5, 5.5) (5.5, 5)       @noisy det33 det488
mzz (5.5, 0) (0, 0)           @noisy det48 det407

--------         10
mxx (0, 1.5) (0, 2)           @noisy det175 det508
mx (0.5, 1.5)                 @noisy det320 det508
mz (1, 1.5)                   @noisy det27 det264 det344 det387
mxx (0, 3.5) (0, 4)           @noisy det335 det450
mx (0.5, 3.5)                 @noisy det347 det450
mz (1, 3.5)                   @noisy det82 det300 det512 det532
mxx (0, 5.5) (0, 0)           @noisy det33 det351
mx (0.5, 5.5)                 @noisy det333 det351
mz (1, 5.5)                   @noisy det268 det324 det359 det475
mxx (1, 0.5) (1, 1)           @noisy det309 det441
mx (1.5, 0.5)                 @noisy det309 det334
mz (2, 0.5)                   @noisy det115 det268 det344 det499
mxx (1, 2.5) (1, 3)           @noisy det173 det477
mx (1.5, 2.5)                 @noisy det350 det477
mz (2, 2.5)                   @noisy det264 det470 det489 det512
mxx (1, 4.5) (1, 5)           @noisy det262 det546
mx (1.5, 4.5)                 @noisy det336 det546
mz (2, 4.5)                   @noisy det67 det300 det324 det405
mxx (2, 1.5) (2, 2)           @noisy det389 det588
mx (2.5, 1.5)                 @noisy det314 det389
mz (3, 1.5)                   @noisy det115 det197 det372 det489
mxx (2, 3.5) (2, 4)           @noisy det239 det445
mx (2.5, 3.5)                 @noisy det327 det445
mz (3, 3.5)                   @noisy det36 det67 det174 det470
mxx (2, 5.5) (2, 0)           @noisy det315 det543
mx (2.5, 5.5)                 @noisy det353 det543
mz (3, 5.5)                   @noisy det405 det461 det499 det594
mxx (3, 1) (3, 0.5)           @noisy det194 det265
mx (3.5, 0.5)                 @noisy det265 det338
mz (4, 0.5)                   @noisy det197 det410 det461 det568
mxx (3, 2.5) (3, 3)           @noisy det214 det531
mx (3.5, 2.5)                 @noisy det214 det310
mz (4, 2.5)                   @noisy det36 det64 det85 det372
mxx (3, 4.5) (3, 5)           @noisy det555 det584
mx (3.5, 4.5)                 @noisy det331 det584
mz (4, 4.5)                   @noisy det174 det453 det494 det594
mxx (4, 1.5) (4, 2)           @noisy det119 det343
mx (4.5, 1.5)                 @noisy det119 det319
mz (5, 1.5)                   @noisy det85 det398 det463 det568
mxx (4, 4) (4, 3.5)           @noisy det289 det599
mx (4.5, 3.5)                 @noisy det289 det322
mz (5, 3.5)                   @noisy det64 det318 det365 det494
mxx (4, 5.5) (4, 0)           @noisy det163 det488
mx (4.5, 5.5)                 @noisy det163 det358
mz (5, 5.5)                   @noisy det48 det407 det410 det453
mxx (5, 0.5) (5, 1)           @noisy det316 det462
mx (5.5, 0.5)                 @noisy det352 det462
mz (0, 0.5)                   @noisy det27 det359 det398 det407
mxx (5, 3) (5, 2.5)           @noisy det286 det432
mx (5.5, 2.5)                 @noisy det341 det432
mz (0, 2.5)                   @noisy det82 det318 det387 det463
mxx (5, 4.5) (5, 5)           @noisy det204 det236
mx (5.5, 4.5)                 @noisy det204 det332
mz (0, 4.5)                   @noisy det48 det365 det475 det532
mxx (0.5, 0.5) (0.5, 1)       @noisy det316 det441
mzz (1, 0) (0.5, 0)           @noisy det27 det359
mxx (0.5, 2.5) (0.5, 3)       @noisy det173 det286
mzz (1, 2) (0.5, 2)           @noisy det82 det387
mxx (0.5, 5) (0.5, 4.5)       @noisy det236 det262
mzz (1, 4) (0.5, 4)           @noisy det475 det532
mxx (1.5, 1.5) (1.5, 2)       @noisy det175 det588
mzz (1.5, 1) (2, 1)           @noisy det264 det344
mxx (1.5, 4) (1.5, 3.5)       @noisy det239 det335
mzz (2, 3) (1.5, 3)           @noisy det300 det512
mxx (1.5, 5.5) (1.5, 0)       @noisy det33 det315
mzz (1.5, 5) (2, 5)           @noisy det268 det324
mxx (2.5, 0.5) (2.5, 1)       @noisy det194 det441
mzz (2.5, 0) (3, 0)           @noisy det115 det499
mxx (2.5, 2.5) (2.5, 3)       @noisy det173 det531
mzz (2.5, 2) (3, 2)           @noisy det470 det489
mxx (2.5, 4.5) (2.5, 5)       @noisy det262 det555
mzz (2.5, 4) (3, 4)           @noisy det67 det405
mxx (3.5, 1.5) (3.5, 2)       @noisy det343 det588
mzz (3.5, 1) (4, 1)           @noisy det197 det372
mxx (3.5, 3.5) (3.5, 4)       @noisy det239 det599
mzz (3.5, 3) (4, 3)           @noisy det36 det174
mxx (3.5, 5.5) (3.5, 0)       @noisy det315 det488
mzz (3.5, 5) (4, 5)           @noisy det461 det594
mxx (4.5, 0.5) (4.5, 1)       @noisy det194 det316
mzz (5, 0) (4.5, 0)           @noisy det410 det568
mxx (4.5, 2.5) (4.5, 3)       @noisy det286 det531
mzz (4.5, 2) (5, 2)           @noisy det64 det85
mxx (4.5, 4.5) (4.5, 5)       @noisy det236 det555
mzz (5, 4) (4.5, 4)           @noisy det453 det494
mxx (5.5, 1.5) (5.5, 2)       @noisy det175 det343
mzz (5.5, 1) (0, 1)           @noisy det398 det463
mxx (5.5, 3.5) (5.5, 4)       @noisy det335 det599
mzz (5.5, 3) (0, 3)           @noisy det318 det365
mxx (5.5, 5.5) (5.5, 0)       @noisy det33 det488
mzz (5.5, 5) (0, 5)           @noisy det48 det407

--------         11
mzz (0, 1.5) (0.5, 1.5)       @noisy det27 det82
mxx (1, 1) (1, 1.5)           @noisy det175 det508
mzz (0, 3.5) (0.5, 3.5)       @noisy det82 det475
mxx (1, 3) (1, 3.5)           @noisy det335 det450
mzz (0.5, 5.5) (0, 5.5)       @noisy det27 det475
mxx (1, 5) (1, 5.5)           @noisy det33 det351
mzz (1, 0.5) (1.5, 0.5)       @noisy det264 det268
mxx (2, 0) (2, 0.5)           @noisy det309 det441
mzz (1, 2.5) (1.5, 2.5)       @noisy det264 det300
mxx (2, 2) (2, 2.5)           @noisy det173 det477
mzz (1.5, 4.5) (1, 4.5)       @noisy det268 det300
mxx (2, 4.5) (2, 4)           @noisy det262 det546
mzz (2, 1.5) (2.5, 1.5)       @noisy det115 det470
mxx (3, 1.5) (3, 1)           @noisy det389 det588
mzz (2, 3.5) (2.5, 3.5)       @noisy det405 det470
mxx (3, 3.5) (3, 3)           @noisy det239 det445
mzz (2, 5.5) (2.5, 5.5)       @noisy det115 det405
mxx (3, 5) (3, 5.5)           @noisy det315 det543
mzz (3.5, 0.5) (3, 0.5)       @noisy det372 det461
mxx (4, 0) (4, 0.5)           @noisy det194 det265
mzz (3, 2.5) (3.5, 2.5)       @noisy det174 det372
mxx (4, 2) (4, 2.5)           @noisy det214 det531
mzz (3, 4.5) (3.5, 4.5)       @noisy det174 det461
mxx (4, 4.5) (4, 4)           @noisy det555 det584
mzz (4, 1.5) (4.5, 1.5)       @noisy det64 det568
mxx (5, 1) (5, 1.5)           @noisy det119 det343
mzz (4.5, 3.5) (4, 3.5)       @noisy det64 det453
mxx (5, 3.5) (5, 3)           @noisy det289 det599
mzz (4, 5.5) (4.5, 5.5)       @noisy det453 det568
mxx (5, 5.5) (5, 5)           @noisy det163 det488
mzz (5, 0.5) (5.5, 0.5)       @noisy det407 det463
mxx (0, 0) (0, 0.5)           @noisy det316 det462
mzz (5.5, 2.5) (5, 2.5)       @noisy det365 det463
mxx (0, 2.5) (0, 2)           @noisy det286 det432
mzz (5, 4.5) (5.5, 4.5)       @noisy det365 det407
mxx (0, 4.5) (0, 4)           @noisy det204 det236
mzz (0, 1) (0.5, 1)           @noisy det27 det359
mz (0.5, 0.5)                 @noisy det359 det500
mx (0.5, 0)                   @noisy det33 det351 det441 det462
mzz (0, 3) (0.5, 3)           @noisy det82 det387
mz (0.5, 2.5)                 @noisy det387 det498
mx (0.5, 2)                   @noisy det173 det175 det432 det508
mzz (0.5, 5) (0, 5)           @noisy det475 det532
mz (0.5, 4.5)                 @noisy det492 det532
mx (0.5, 4)                   @noisy det204 det262 det335 det450
mzz (1, 2) (1.5, 2)           @noisy det264 det344
mz (1.5, 1.5)                 @noisy det344 det510
mx (1.5, 1)                   @noisy det309 det441 det508 det588
mzz (1.5, 4) (1, 4)           @noisy det300 det512
mz (1.5, 3.5)                 @noisy det512 det530
mx (1.5, 3)                   @noisy det173 det239 det450 det477
mzz (1, 0) (1.5, 0)           @noisy det268 det324
mz (1.5, 5.5)                 @noisy det324 det507
mx (1.5, 5)                   @noisy det262 det315 det351 det546
mzz (2, 1) (2.5, 1)           @noisy det115 det499
mz (2.5, 0.5)                 @noisy det465 det499
mx (2.5, 0)                   @noisy det194 det309 det315 det543
mzz (2, 3) (2.5, 3)           @noisy det470 det489
mz (2.5, 2.5)                 @noisy det489 det515
mx (2.5, 2)                   @noisy det389 det477 det531 det588
mzz (2, 5) (2.5, 5)           @noisy det67 det405
mz (2.5, 4.5)                 @noisy det67 det486
mx (2.5, 4)                   @noisy det239 det445 det546 det555
mzz (3, 2) (3.5, 2)           @noisy det197 det372
mz (3.5, 1.5)                 @noisy det197 det495
mx (3.5, 1)                   @noisy det194 det265 det343 det389
mzz (3, 4) (3.5, 4)           @noisy det36 det174
mz (3.5, 3.5)                 @noisy det36 det458
mx (3.5, 3)                   @noisy det214 det445 det531 det599
mzz (3.5, 0) (3, 0)           @noisy det461 det594
mz (3.5, 5.5)                 @noisy det483 det594
mx (3.5, 5)                   @noisy det488 det543 det555 det584
mzz (4, 1) (4.5, 1)           @noisy det410 det568
mz (4.5, 0.5)                 @noisy det410 det513
mx (4.5, 0)                   @noisy det163 det265 det316 det488
mzz (4.5, 3) (4, 3)           @noisy det64 det85
mz (4.5, 2.5)                 @noisy det85 det479
mx (4.5, 2)                   @noisy det119 det214 det286 det343
mzz (4, 5) (4.5, 5)           @noisy det453 det494
mz (4.5, 4.5)                 @noisy det494 det502
mx (4.5, 4)                   @noisy det236 det289 det584 det599
mzz (5.5, 2) (5, 2)           @noisy det398 det463
mz (5.5, 1.5)                 @noisy det398 det518
mx (5.5, 1)                   @noisy det119 det175 det316 det462
mzz (5, 4) (5.5, 4)           @noisy det318 det365
mz (5.5, 3.5)                 @noisy det318 det528
mx (5.5, 3)                   @noisy det286 det289 det335 det432
mzz (5, 0) (5.5, 0)           @noisy det48 det407
mz (5.5, 5.5)                 @noisy det48 det503
mx (5.5, 5)                   @noisy det33 det163 det204 det236

--------         12
mzz (1, 1.5) (0.5, 1.5)       @noisy det27 det82
mxx (0, 1.5) (0, 1)           @noisy det175 det508
mzz (1, 3.5) (0.5, 3.5)       @noisy det82 det475
mxx (0, 3.5) (0, 3)           @noisy det335 det450
mzz (0.5, 5.5) (1, 5.5)       @noisy det27 det475
mxx (0, 5.5) (0, 5)           @noisy det33 det351
mzz (1.5, 0.5) (2, 0.5)       @noisy det264 det268
mxx (1, 0.5) (1, 0)           @noisy det309 det441
mzz (1.5, 2.5) (2, 2.5)       @noisy det264 det300
mxx (1, 2) (1, 2.5)           @noisy det173 det477
mzz (1.5, 4.5) (2, 4.5)       @noisy det268 det300
mxx (1, 4) (1, 4.5)           @noisy det262 det546
mzz (3, 1.5) (2.5, 1.5)       @noisy det115 det470
mxx (2, 1) (2, 1.5)           @noisy det389 det588
mzz (2.5, 3.5) (3, 3.5)       @noisy det405 det470
mxx (2, 3.5) (2, 3)           @noisy det239 det445
mzz (2.5, 5.5) (3, 5.5)       @noisy det115 det405
mxx (2, 5.5) (2, 5)           @noisy det315 det543
mzz (3.5, 0.5) (4, 0.5)       @noisy det372 det461
mxx (3, 0) (3, 0.5)           @noisy det194 det265
mzz (3.5, 2.5) (4, 2.5)       @noisy det174 det372
mxx (3, 2.5) (3, 2)           @noisy det214 det531
mzz (4, 4.5) (3.5, 4.5)       @noisy det174 det461
mxx (3, 4.5) (3, 4)           @noisy det555 det584
mzz (5, 1.5) (4.5, 1.5)       @noisy det64 det568
mxx (4, 1.5) (4, 1)           @noisy det119 det343
mzz (5, 3.5) (4.5, 3.5)       @noisy det64 det453
mxx (4, 3) (4, 3.5)           @noisy det289 det599
mzz (5, 5.5) (4.5, 5.5)       @noisy det453 det568
mxx (4, 5) (4, 5.5)           @noisy det163 det488
mzz (5.5, 0.5) (0, 0.5)       @noisy det407 det463
mxx (5, 0) (5, 0.5)           @noisy det316 det462
mzz (5.5, 2.5) (0, 2.5)       @noisy det365 det463
mxx (5, 2) (5, 2.5)           @noisy det286 det432
mzz (5.5, 4.5) (0, 4.5)       @noisy det365 det407
mxx (5, 4.5) (5, 4)           @noisy det204 det236
mzz (0.5, 0) (0, 0)           @noisy det27 det273
mz (0.5, 0.5)                 @noisy det273 det500
mx (0.5, 1)                   @noisy det175 det309 det316 det508
mzz (0, 2) (0.5, 2)           @noisy det82 det258
mz (0.5, 2.5)                 @noisy det258 det498
mx (0.5, 3)                   @noisy det286 det335 det450 det477
mzz (0, 4) (0.5, 4)           @noisy det475 det497
mz (0.5, 4.5)                 @noisy det492 det497
mx (0.5, 5)                   @noisy det33 det236 det351 det546
mzz (1, 1) (1.5, 1)           @noisy det264 det573
mz (1.5, 1.5)                 @noisy det510 det573
mx (1.5, 2)                   @noisy det173 det175 det389 det477
mzz (1, 3) (1.5, 3)           @noisy det300 det367
mz (1.5, 3.5)                 @noisy det367 det530
mx (1.5, 4)                   @noisy det262 det335 det445 det546
mzz (1.5, 5) (1, 5)           @noisy det268 det591
mz (1.5, 5.5)                 @noisy det507 det591
mx (1.5, 0)                   @noisy det33 det309 det441 det543
mzz (2, 0) (2.5, 0)           @noisy det115 det425
mz (2.5, 0.5)                 @noisy det425 det465
mx (2.5, 1)                   @noisy det265 det389 det441 det588
mzz (2.5, 2) (2, 2)           @noisy det296 det470
mz (2.5, 2.5)                 @noisy det296 det515
mx (2.5, 3)                   @noisy det173 det214 det239 det445
mzz (2, 4) (2.5, 4)           @noisy det106 det405
mz (2.5, 4.5)                 @noisy det106 det486
mx (2.5, 5)                   @noisy det262 det315 det543 det584
mzz (3, 1) (3.5, 1)           @noisy det291 det372
mz (3.5, 1.5)                 @noisy det291 det495
mx (3.5, 2)                   @noisy det119 det214 det531 det588
mzz (3, 3) (3.5, 3)           @noisy det174 det376
mz (3.5, 3.5)                 @noisy det376 det458
mx (3.5, 4)                   @noisy det239 det289 det555 det584
mzz (3.5, 5) (3, 5)           @noisy det130 det461
mz (3.5, 5.5)                 @noisy det130 det483
mx (3.5, 0)                   @noisy det163 det194 det265 det315
mzz (4, 0) (4.5, 0)           @noisy det533 det568
mz (4.5, 0.5)                 @noisy det513 det533
mx (4.5, 1)                   @noisy det119 det194 det343 det462
mzz (4.5, 2) (4, 2)           @noisy det64 det278
mz (4.5, 2.5)                 @noisy det278 det479
mx (4.5, 3)                   @noisy det289 det432 det531 det599
mzz (4, 4) (4.5, 4)           @noisy det453 det468
mz (4.5, 4.5)                 @noisy det468 det502
mx (4.5, 5)                   @noisy det163 det204 det488 det555
mzz (5.5, 1) (5, 1)           @noisy det403 det463
mz (5.5, 1.5)                 @noisy det403 det518
mx (5.5, 2)                   @noisy det286 det343 det432 det508
mzz (5, 3) (5.5, 3)           @noisy det365 det433
mz (5.5, 3.5)                 @noisy det433 det528
mx (5.5, 4)                   @noisy det204 det236 det450 det599
mzz (5, 5) (5.5, 5)           @noisy det66 det407
mz (5.5, 5.5)                 @noisy det66 det503
mx (5.5, 0)                   @noisy det316 det351 det462 det488

--------         13
mxx (1, 1.5) (1, 2)           @noisy det175 det508
mx (0.5, 1.5)                 @noisy det26 det175
mz (0, 1.5)                   @noisy det27 det258 det403 det463
mxx (1, 3.5) (1, 4)           @noisy det335 det450
mx (0.5, 3.5)                 @noisy det69 det335
mz (0, 3.5)                   @noisy det82 det365 det433 det497
mxx (1, 0) (1, 5.5)           @noisy det33 det351
mx (0.5, 5.5)                 @noisy det33 det80
mz (0, 5.5)                   @noisy det66 det273 det407 det475
mxx (2, 0.5) (2, 1)           @noisy det309 det441
mx (1.5, 0.5)                 @noisy det54 det441
mz (1, 0.5)                   @noisy det27 det268 det273 det573
mxx (2, 3) (2, 2.5)           @noisy det173 det477
mx (1.5, 2.5)                 @noisy det72 det173
mz (1, 2.5)                   @noisy det82 det258 det264 det367
mxx (2, 4.5) (2, 5)           @noisy det262 det546
mx (1.5, 4.5)                 @noisy det35 det262
mz (1, 4.5)                   @noisy det300 det475 det497 det591
mxx (3, 1.5) (3, 2)           @noisy det389 det588
mx (2.5, 1.5)                 @noisy det23 det588
mz (2, 1.5)                   @noisy det115 det264 det296 det573
mxx (3, 3.5) (3, 4)           @noisy det239 det445
mx (2.5, 3.5)                 @noisy det57 det239
mz (2, 3.5)                   @noisy det106 det300 det367 det470
mxx (3, 5.5) (3, 0)           @noisy det315 det543
mx (2.5, 5.5)                 @noisy det74 det315
mz (2, 5.5)                   @noisy det268 det405 det425 det591
mxx (4, 0.5) (4, 1)           @noisy det194 det265
mx (3.5, 0.5)                 @noisy det47 det194
mz (3, 0.5)                   @noisy det115 det291 det425 det461
mxx (4, 2.5) (4, 3)           @noisy det214 det531
mx (3.5, 2.5)                 @noisy det93 det531
mz (3, 2.5)                   @noisy det296 det372 det376 det470
mxx (4, 4.5) (4, 5)           @noisy det555 det584
mx (3.5, 4.5)                 @noisy det50 det555
mz (3, 4.5)                   @noisy det106 det130 det174 det405
mxx (5, 1.5) (5, 2)           @noisy det119 det343
mx (4.5, 1.5)                 @noisy det25 det343
mz (4, 1.5)                   @noisy det278 det291 det372 det568
mxx (5, 3.5) (5, 4)           @noisy det289 det599
mx (4.5, 3.5)                 @noisy det32 det599
mz (4, 3.5)                   @noisy det64 det174 det376 det468
mxx (5, 5.5) (5, 0)           @noisy det163 det488
mx (4.5, 5.5)                 @noisy det88 det488
mz (4, 5.5)                   @noisy det130 det453 det461 det533
mxx (0, 1) (0, 0.5)           @noisy det316 det462
mx (5.5, 0.5)                 @noisy det62 det316
mz (5, 0.5)                   @noisy det403 det407 det533 det568
mxx (0, 2.5) (0, 3)           @noisy det286 det432
mx (5.5, 2.5)                 @noisy det41 det286
mz (5, 2.5)                   @noisy det64 det278 det433 det463
mxx (0, 4.5) (0, 5)           @noisy det204 det236
mx (5.5, 4.5)                 @noisy det78 det236
mz (5, 4.5)                   @noisy det66 det365 det453 det468
mxx (0.5, 0.5) (0.5, 0)       @noisy det309 det462
mzz (1, 1) (0.5, 1)           @noisy det27 det273
mxx (0.5, 2.5) (0.5, 2)       @noisy det432 det477
mzz (1, 3) (0.5, 3)           @noisy det82 det258
mxx (0.5, 4.5) (0.5, 4)       @noisy det204 det546
mzz (0.5, 5) (1, 5)           @noisy det475 det497
mxx (1.5, 1.5) (1.5, 1)       @noisy det389 det508
mzz (1.5, 2) (2, 2)           @noisy det264 det573
mxx (1.5, 3.5) (1.5, 3)       @noisy det445 det450
mzz (1.5, 4) (2, 4)           @noisy det300 det367
mxx (1.5, 5) (1.5, 5.5)       @noisy det351 det543
mzz (1.5, 0) (2, 0)           @noisy det268 det591
mxx (2.5, 0.5) (2.5, 0)       @noisy det265 det309
mzz (3, 1) (2.5, 1)           @noisy det115 det425
mxx (2.5, 2) (2.5, 2.5)       @noisy det214 det477
mzz (2.5, 3) (3, 3)           @noisy det296 det470
mxx (2.5, 4) (2.5, 4.5)       @noisy det546 det584
mzz (2.5, 5) (3, 5)           @noisy det106 det405
mxx (3.5, 1) (3.5, 1.5)       @noisy det119 det389
mzz (3.5, 2) (4, 2)           @noisy det291 det372
mxx (3.5, 3) (3.5, 3.5)       @noisy det289 det445
mzz (4, 4) (3.5, 4)           @noisy det174 det376
mxx (3.5, 5) (3.5, 5.5)       @noisy det163 det543
mzz (3.5, 0) (4, 0)           @noisy det130 det461
mxx (4.5, 0.5) (4.5, 0)       @noisy det265 det462
mzz (5, 1) (4.5, 1)           @noisy det533 det568
mxx (4.5, 2) (4.5, 2.5)       @noisy det214 det432
mzz (5, 3) (4.5, 3)           @noisy det64 det278
mxx (4.5, 4.5) (4.5, 4)       @noisy det204 det584
mzz (5, 5) (4.5, 5)           @noisy det453 det468
mxx (5.5, 1) (5.5, 1.5)       @noisy det119 det508
mzz (5.5, 2) (0, 2)           @noisy det403 det463
mxx (5.5, 3) (5.5, 3.5)       @noisy det289 det450
mzz (5.5, 4) (0, 4)           @noisy det365 det433
mxx (5.5, 5.5) (5.5, 5)       @noisy det163 det351
mzz (5.5, 0) (0, 0)           @noisy det66 det407

--------         14
mxx (0, 1.5) (0, 2)           @noisy det337 det508
mx (0.5, 1.5)                 @noisy det26 det337
mz (1, 1.5)                   @noisy det82 det264 det273 det573
mxx (0, 3.5) (0, 4)           @noisy det450 det605
mx (0.5, 3.5)                 @noisy det69 det605
mz (1, 3.5)                   @noisy det258 det300 det367 det475
mxx (0, 5.5) (0, 0)           @noisy det141 det351
mx (0.5, 5.5)                 @noisy det80 det141
mz (1, 5.5)                   @noisy det27 det268 det497 det591
mxx (1, 0.5) (1, 1)           @noisy det309 det311
mx (1.5, 0.5)                 @noisy det54 det311
mz (2, 0.5)                   @noisy det115 det264 det425 det591
mxx (1, 2.5) (1, 3)           @noisy det477 det571
mx (1.5, 2.5)                 @noisy det72 det571
mz (2, 2.5)                   @noisy det296 det300 det470 det573
mxx (1, 4.5) (1, 5)           @noisy det40 det546
mx (1.5, 4.5)                 @noisy det35 det40
mz (2, 4.5)                   @noisy det106 det268 det367 det405
mxx (2, 1.5) (2, 2)           @noisy det389 det400
mx (2.5, 1.5)                 @noisy det23 det400
mz (3, 1.5)                   @noisy det291 det372 det425 det470
mxx (2, 3.5) (2, 4)           @noisy det445 det521
mx (2.5, 3.5)                 @noisy det57 det521
mz (3, 3.5)                   @noisy det174 det296 det376 det405
mxx (2, 5.5) (2, 0)           @noisy det159 det543
mx (2.5, 5.5)                 @noisy det74 det159
mz (3, 5.5)                   @noisy det106 det115 det130 det461
mxx (3, 1) (3, 0.5)           @noisy det265 det476
mx (3.5, 0.5)                 @noisy det47 det476
mz (4, 0.5)                   @noisy det130 det372 det533 det568
mxx (3, 2.5) (3, 3)           @noisy det214 det355
mx (3.5, 2.5)                 @noisy det93 det355
mz (4, 2.5)                   @noisy det64 det174 det278 det291
mxx (3, 4.5) (3, 5)           @noisy det480 det584
mx (3.5, 4.5)                 @noisy det50 det480
mz (4, 4.5)                   @noisy det376 det453 det461 det468
mxx (4, 1.5) (4, 2)           @noisy det119 det279
mx (4.5, 1.5)                 @noisy det25 det279
mz (5, 1.5)                   @noisy det64 det403 det463 det533
mxx (4, 4) (4, 3.5)           @noisy det289 det415
mx (4.5, 3.5)                 @noisy det32 det415
mz (5, 3.5)                   @noisy det278 det365 det433 det453
mxx (4, 5.5) (4, 0)           @noisy det163 det210
mx (4.5, 5.5)                 @noisy det88 det210
mz (5, 5.5)                   @noisy det66 det407 det468 det568
mxx (5, 0.5) (5, 1)           @noisy det462 det514
mx (5.5, 0.5)                 @noisy det62 det514
mz (0, 0.5)                   @noisy det27 det66 det273 det463
mxx (5, 3) (5, 2.5)           @noisy det432 det437
mx (5.5, 2.5)                 @noisy det41 det437
mz (0, 2.5)                   @noisy det82 det258 det365 det403
mxx (5, 4.5) (5, 5)           @noisy det204 det590
mx (5.5, 4.5)                 @noisy det78 det590
mz (0, 4.5)                   @noisy det407 det433 det475 det497
mxx (0.5, 0.5) (0.5, 1)       @noisy det309 det462
mzz (1, 0) (0.5, 0)           @noisy det27 det273
mxx (0.5, 2.5) (0.5, 3)       @noisy det432 det477
mzz (1, 2) (0.5, 2)           @noisy det82 det258
mxx (0.5, 5) (0.5, 4.5)       @noisy det204 det546
mzz (1, 4) (0.5, 4)           @noisy det475 det497
mxx (1.5, 1.5) (1.5, 2)       @noisy det389 det508
mzz (1.5, 1) (2, 1)           @noisy det264 det573
mxx (1.5, 4) (1.5, 3.5)       @noisy det445 det450
mzz (2, 3) (1.5, 3)           @noisy det300 det367
mxx (1.5, 5.5) (1.5, 0)       @noisy det351 det543
mzz (1.5, 5) (2, 5)           @noisy det268 det591
mxx (2.5, 0.5) (2.5, 1)       @noisy det265 det309
mzz (2.5, 0) (3, 0)           @noisy det115 det425
mxx (2.5, 2.5) (2.5, 3)       @noisy det214 det477
mzz (2.5, 2) (3, 2)           @noisy det296 det470
mxx (2.5, 4.5) (2.5, 5)       @noisy det546 det584
mzz (2.5, 4) (3, 4)           @noisy det106 det405
mxx (3.5, 1.5) (3.5, 2)       @noisy det119 det389
mzz (3.5, 1) (4, 1)           @noisy det291 det372
mxx (3.5, 3.5) (3.5, 4)       @noisy det289 det445
mzz (3.5, 3) (4, 3)           @noisy det174 det376
mxx (3.5, 5.5) (3.5, 0)       @noisy det163 det543
mzz (3.5, 5) (4, 5)           @noisy det130 det461
mxx (4.5, 0.5) (4.5, 1)       @noisy det265 det462
mzz (5, 0) (4.5, 0)           @noisy det533 det568
mxx (4.5, 2.5) (4.5, 3)       @noisy det214 det432
mzz (4.5, 2) (5, 2)           @noisy det64 det278
mxx (4.5, 4.5) (4.5, 5)       @noisy det204 det584
mzz (5, 4) (4.5, 4)           @noisy det453 det468
mxx (5.5, 1.5) (5.5, 2)       @noisy det119 det508
mzz (5.5, 1) (0, 1)           @noisy det403 det463
mxx (5.5, 3.5) (5.5, 4)       @noisy det289 det450
mzz (5.5, 3) (0, 3)           @noisy det365 det433
mxx (5.5, 5.5) (5.5, 0)       @noisy det163 det351
mzz (5.5, 5) (0, 5)           @noisy det66 det407

--------         15
mzz (0, 1.5) (0.5, 1.5)       @noisy det258 det273
mxx (1, 1) (1, 1.5)           @noisy det337 det508
mzz (0, 3.5) (0.5, 3.5)       @noisy det258 det497
mxx (1, 3) (1, 3.5)           @noisy det450 det605
mzz (0.5, 5.5) (0, 5.5)       @noisy det273 det497
mxx (1, 5) (1, 5.5)           @noisy det141 det351
mzz (1, 0.5) (1.5, 0.5)       @noisy det573 det591
mxx (2, 0) (2, 0.5)           @noisy det309 det311
mzz (1, 2.5) (1.5, 2.5)       @noisy det367 det573
mxx (2, 2) (2, 2.5)           @noisy det477 det571
mzz (1.5, 4.5) (1, 4.5)       @noisy det367 det591
mxx (2, 4.5) (2, 4)           @noisy det40 det546
mzz (2, 1.5) (2.5, 1.5)       @noisy det296 det425
mxx (3, 1.5) (3, 1)           @noisy det389 det400
mzz (2, 3.5) (2.5, 3.5)       @noisy det106 det296
mxx (3, 3.5) (3, 3)           @noisy det445 det521
mzz (2, 5.5) (2.5, 5.5)       @noisy det106 det425
mxx (3, 5) (3, 5.5)           @noisy det159 det543
mzz (3.5, 0.5) (3, 0.5)       @noisy det130 det291
mxx (4, 0) (4, 0.5)           @noisy det265 det476
mzz (3, 2.5) (3.5, 2.5)       @noisy det291 det376
mxx (4, 2) (4, 2.5)           @noisy det214 det355
mzz (3, 4.5) (3.5, 4.5)       @noisy det130 det376
mxx (4, 4.5) (4, 4)           @noisy det480 det584
mzz (4, 1.5) (4.5, 1.5)       @noisy det278 det533
mxx (5, 1) (5, 1.5)           @noisy det119 det279
mzz (4.5, 3.5) (4, 3.5)       @noisy det278 det468
mxx (5, 3.5) (5, 3)           @noisy det289 det415
mzz (4, 5.5) (4.5, 5.5)       @noisy det468 det533
mxx (5, 5.5) (5, 5)           @noisy det163 det210
mzz (5, 0.5) (5.5, 0.5)       @noisy det66 det403
mxx (0, 0) (0, 0.5)           @noisy det462 det514
mzz (5.5, 2.5) (5, 2.5)       @noisy det403 det433
mxx (0, 2.5) (0, 2)           @noisy det432 det437
mzz (5, 4.5) (5.5, 4.5)       @noisy det66 det433
mxx (0, 4.5) (0, 4)           @noisy det204 det590
mzz (0, 1) (0.5, 1)           @noisy det27 det273
mz (0.5, 0.5)                 @noisy det27 det195
mx (0.5, 0)                   @noisy det141 det309 det351 det514
mzz (0, 3) (0.5, 3)           @noisy det82 det258
mz (0.5, 2.5)                 @noisy det82 det206
mx (0.5, 2)                   @noisy det337 det437 det477 det508
mzz (0.5, 5) (0, 5)           @noisy det475 det497
mz (0.5, 4.5)                 @noisy det217 det475
mx (0.5, 4)                   @noisy det450 det546 det590 det605
mzz (1, 2) (1.5, 2)           @noisy det264 det573
mz (1.5, 1.5)                 @noisy det238 det264
mx (1.5, 1)                   @noisy det309 det311 det337 det389
mzz (1.5, 4) (1, 4)           @noisy det300 det367
mz (1.5, 3.5)                 @noisy det253 det300
mx (1.5, 3)                   @noisy det445 det477 det571 det605
mzz (1, 0) (1.5, 0)           @noisy det268 det591
mz (1.5, 5.5)                 @noisy det203 det268
mx (1.5, 5)                   @noisy det40 det141 det543 det546
mzz (2, 1) (2.5, 1)           @noisy det115 det425
mz (2.5, 0.5)                 @noisy det115 det250
mx (2.5, 0)                   @noisy det159 det265 det311 det543
mzz (2, 3) (2.5, 3)           @noisy det296 det470
mz (2.5, 2.5)                 @noisy det232 det470
mx (2.5, 2)                   @noisy det214 det389 det400 det571
mzz (2, 5) (2.5, 5)           @noisy det106 det405
mz (2.5, 4.5)                 @noisy det211 det405
mx (2.5, 4)                   @noisy det40 det445 det521 det584
mzz (3, 2) (3.5, 2)           @noisy det291 det372
mz (3.5, 1.5)                 @noisy det223 det372
mx (3.5, 1)                   @noisy det119 det265 det400 det476
mzz (3, 4) (3.5, 4)           @noisy det174 det376
mz (3.5, 3.5)                 @noisy det174 det209
mx (3.5, 3)                   @noisy det214 det289 det355 det521
mzz (3.5, 0) (3, 0)           @noisy det130 det461
mz (3.5, 5.5)                 @noisy det192 det461
mx (3.5, 5)                   @noisy det159 det163 det480 det584
mzz (4, 1) (4.5, 1)           @noisy det533 det568
mz (4.5, 0.5)                 @noisy det208 det568
mx (4.5, 0)                   @noisy det163 det210 det462 det476
mzz (4.5, 3) (4, 3)           @noisy det64 det278
mz (4.5, 2.5)                 @noisy det64 det229
mx (4.5, 2)                   @noisy det119 det279 det355 det432
mzz (4, 5) (4.5, 5)           @noisy det453 det468
mz (4.5, 4.5)                 @noisy det226 det453
mx (4.5, 4)                   @noisy det204 det289 det415 det480
mzz (5.5, 2) (5, 2)           @noisy det403 det463
mz (5.5, 1.5)                 @noisy det235 det463
mx (5.5, 1)                   @noisy det279 det462 det508 det514
mzz (5, 4) (5.5, 4)           @noisy det365 det433
mz (5.5, 3.5)                 @noisy det251 det365
mx (5.5, 3)                   @noisy det415 det432 det437 det450
mzz (5, 0) (5.5, 0)           @noisy det66 det407
mz (5.5, 5.5)                 @noisy det201 det407
mx (5.5, 5)                   @noisy det204 det210 det351 det590

--------         16
mzz (1, 1.5) (0.5, 1.5)       @noisy det258 det273
mxx (0, 1.5) (0, 1)           @noisy det337 det508
mzz (1, 3.5) (0.5, 3.5)       @noisy det258 det497
mxx (0, 3.5) (0, 3)           @noisy det450 det605
mzz (0.5, 5.5) (1, 5.5)       @noisy det273 det497
mxx (0, 5.5) (0, 5)           @noisy det141 det351
mzz (1.5, 0.5) (2, 0.5)       @noisy det573 det591
mxx (1, 0.5) (1, 0)           @noisy det309 det311
mzz (1.5, 2.5) (2, 2.5)       @noisy det367 det573
mxx (1, 2) (1, 2.5)           @noisy det477 det571
mzz (1.5, 4.5) (2, 4.5)       @noisy det367 det591
mxx (1, 4) (1, 4.5)           @noisy det40 det546
mzz (3, 1.5) (2.5, 1.5)       @noisy det296 det425
mxx (2, 1) (2, 1.5)           @noisy det389 det400
mzz (2.5, 3.5) (3, 3.5)       @noisy det106 det296
mxx (2, 3.5) (2, 3)           @noisy det445 det521
mzz (2.5, 5.5) (3, 5.5)       @noisy det106 det425
mxx (2, 5.5) (2, 5)           @noisy det159 det543
mzz (3.5, 0.5) (4, 0.5)       @noisy det130 det291
mxx (3, 0) (3, 0.5)           @noisy det265 det476
mzz (3.5, 2.5) (4, 2.5)       @noisy det291 det376
mxx (3, 2.5) (3, 2)           @noisy det214 det355
mzz (4, 4.5) (3.5, 4.5)       @noisy det130 det376
mxx (3, 4.5) (3, 4)           @noisy det480 det584
mzz (5, 1.5) (4.5, 1.5)       @noisy det278 det533
mxx (4, 1.5) (4, 1)           @noisy det119 det279
mzz (5, 3.5) (4.5, 3.5)       @noisy det278 det468
mxx (4, 3) (4, 3.5)           @noisy det289 det415
mzz (5, 5.5) (4.5, 5.5)       @noisy det468 det533
mxx (4, 5) (4, 5.5)           @noisy det163 det210
mzz (5.5, 0.5) (0, 0.5)       @noisy det66 det403
mxx (5, 0) (5, 0.5)           @noisy det462 det514
mzz (5.5, 2.5) (0, 2.5)       @noisy det403 det433
mxx (5, 2) (5, 2.5)           @noisy det432 det437
mzz (5.5, 4.5) (0, 4.5)       @noisy det66 det433
mxx (5, 4.5) (5, 4)           @noisy det204 det590
mzz (0.5, 0) (0, 0)           @noisy det65 det273
mz (0.5, 0.5)                 @noisy det65 det195
mx (0.5, 1)                   @noisy det311 det337 det462 det508
mzz (0, 2) (0.5, 2)           @noisy det258 det481
mz (0.5, 2.5)                 @noisy det206 det481
mx (0.5, 3)                   @noisy det432 det450 det571 det605
mzz (0, 4) (0.5, 4)           @noisy det71 det497
mz (0.5, 4.5)                 @noisy det71 det217
mx (0.5, 5)                   @noisy det40 det141 det204 det351
mzz (1, 1) (1.5, 1)           @noisy det438 det573
mz (1.5, 1.5)                 @noisy det238 det438
mx (1.5, 2)                   @noisy det400 det477 det508 det571
mzz (1, 3) (1.5, 3)           @noisy det266 det367
mz (1.5, 3.5)                 @noisy det253 det266
mx (1.5, 4)                   @noisy det40 det450 det521 det546
mzz (1.5, 5) (1, 5)           @noisy det285 det591
mz (1.5, 5.5)                 @noisy det203 det285
mx (1.5, 0)                   @noisy det159 det309 det311 det351
mzz (2, 0) (2.5, 0)           @noisy det425 det583
mz (2.5, 0.5)                 @noisy det250 det583
mx (2.5, 1)                   @noisy det309 det389 det400 det476
mzz (2.5, 2) (2, 2)           @noisy det296 det406
mz (2.5, 2.5)                 @noisy det232 det406
mx (2.5, 3)                   @noisy det355 det445 det477 det521
mzz (2, 4) (2.5, 4)           @noisy det73 det106
mz (2.5, 4.5)                 @noisy det73 det211
mx (2.5, 5)                   @noisy det159 det480 det543 det546
mzz (3, 1) (3.5, 1)           @noisy det291 det569
mz (3.5, 1.5)                 @noisy det223 det569
mx (3.5, 2)                   @noisy det214 det279 det355 det389
mzz (3, 3) (3.5, 3)           @noisy det198 det376
mz (3.5, 3.5)                 @noisy det198 det209
mx (3.5, 4)                   @noisy det415 det445 det480 det584
mzz (3.5, 5) (3, 5)           @noisy det55 det130
mz (3.5, 5.5)                 @noisy det55 det192
mx (3.5, 0)                   @noisy det210 det265 det476 det543
mzz (4, 0) (4.5, 0)           @noisy det533 det538
mz (4.5, 0.5)                 @noisy det208 det538
mx (4.5, 1)                   @noisy det119 det265 det279 det514
mzz (4.5, 2) (4, 2)           @noisy det278 det487
mz (4.5, 2.5)                 @noisy det229 det487
mx (4.5, 3)                   @noisy det214 det289 det415 det437
mzz (4, 4) (4.5, 4)           @noisy det255 det468
mz (4.5, 4.5)                 @noisy det226 det255
mx (4.5, 5)                   @noisy det163 det210 det584 det590
mzz (5.5, 1) (5, 1)           @noisy det269 det403
mz (5.5, 1.5)                 @noisy det235 det269
mx (5.5, 2)                   @noisy det119 det337 det432 det437
mzz (5, 3) (5.5, 3)           @noisy det272 det433
mz (5.5, 3.5)                 @noisy det251 det272
mx (5.5, 4)                   @noisy det204 det289 det590 det605
mzz (5, 5) (5.5, 5)           @noisy det66 det122
mz (5.5, 5.5)                 @noisy det122 det201
mx (5.5, 0)                   @noisy det141 det163 det462 det514

--------         17
mxx (1, 1.5) (1, 2)           @noisy det337 det508
mx (0.5, 1.5)                 @noisy det385 det508
mz (0, 1.5)                   @noisy det269 det273 det403 det481
mxx (1, 3.5) (1, 4)           @noisy det450 det605
mx (0.5, 3.5)                 @noisy det339 det450
mz (0, 3.5)                   @noisy det71 det258 det272 det433
mxx (1, 0) (1, 5.5)           @noisy det141 det351
mx (0.5, 5.5)                 @noisy det349 det351
mz (0, 5.5)                   @noisy det65 det66 det122 det497
mxx (2, 0.5) (2, 1)           @noisy det309 det311
mx (1.5, 0.5)                 @noisy det309 det356
mz (1, 0.5)                   @noisy det65 det273 det438 det591
mxx (2, 3) (2, 2.5)           @noisy det477 det571
mx (1.5, 2.5)                 @noisy det340 det477
mz (1, 2.5)                   @noisy det258 det266 det481 det573
mxx (2, 4.5) (2, 5)           @noisy det40 det546
mx (1.5, 4.5)                 @noisy det368 det546
mz (1, 4.5)                   @noisy det71 det285 det367 det497
mxx (3, 1.5) (3, 2)           @noisy det389 det400
mx (2.5, 1.5)                 @noisy det381 det389
mz (2, 1.5)                   @noisy det406 det425 det438 det573
mxx (3, 3.5) (3, 4)           @noisy det445 det521
mx (2.5, 3.5)                 @noisy det357 det445
mz (2, 3.5)                   @noisy det73 det266 det296 det367
mxx (3, 5.5) (3, 0)           @noisy det159 det543
mx (2.5, 5.5)                 @noisy det342 det543
mz (2, 5.5)                   @noisy det106 det285 det583 det591
mxx (4, 0.5) (4, 1)           @noisy det265 det476
mx (3.5, 0.5)                 @noisy det265 det345
mz (3, 0.5)                   @noisy det130 det425 det569 det583
mxx (4, 2.5) (4, 3)           @noisy det214 det355
mx (3.5, 2.5)                 @noisy det214 det364
mz (3, 2.5)                   @noisy det198 det291 det296 det406
mxx (4, 4.5) (4, 5)           @noisy det480 det584
mx (3.5, 4.5)                 @noisy det348 det584
mz (3, 4.5)                   @noisy det55 det73 det106 det376
mxx (5, 1.5) (5, 2)           @noisy det119 det279
mx (4.5, 1.5)                 @noisy det119 det383
mz (4, 1.5)                   @noisy det291 det487 det533 det569
mxx (5, 3.5) (5, 4)           @noisy det289 det415
mx (4.5, 3.5)                 @noisy det289 det392
mz (4, 3.5)                   @noisy det198 det255 det278 det376
mxx (5, 5.5) (5, 0)           @noisy det163 det210
mx (4.5, 5.5)                 @noisy det163 det360
mz (4, 5.5)                   @noisy det55 det130 det468 det538
mxx (0, 1) (0, 0.5)           @noisy det462 det514
mx (5.5, 0.5)                 @noisy det374 det462
mz (5, 0.5)                   @noisy det66 det269 det533 det538
mxx (0, 2.5) (0, 3)           @noisy det432 det437
mx (5.5, 2.5)                 @noisy det371 det432
mz (5, 2.5)                   @noisy det272 det278 det403 det487
mxx (0, 4.5) (0, 5)           @noisy det204 det590
mx (5.5, 4.5)                 @noisy det204 det346
mz (5, 4.5)                   @noisy det122 det255 det433 det468
mxx (0.5, 0.5) (0.5, 0)       @noisy det311 det514
mzz (1, 1) (0.5, 1)           @noisy det65 det273
mxx (0.5, 2.5) (0.5, 2)       @noisy det437 det571
mzz (1, 3) (0.5, 3)           @noisy det258 det481
mxx (0.5, 4.5) (0.5, 4)       @noisy det40 det590
mzz (0.5, 5) (1, 5)           @noisy det71 det497
mxx (1.5, 1.5) (1.5, 1)       @noisy det337 det400
mzz (1.5, 2) (2, 2)           @noisy det438 det573
mxx (1.5, 3.5) (1.5, 3)       @noisy det521 det605
mzz (1.5, 4) (2, 4)           @noisy det266 det367
mxx (1.5, 5) (1.5, 5.5)       @noisy det141 det159
mzz (1.5, 0) (2, 0)           @noisy det285 det591
mxx (2.5, 0.5) (2.5, 0)       @noisy det311 det476
mzz (3, 1) (2.5, 1)           @noisy det425 det583
mxx (2.5, 2) (2.5, 2.5)       @noisy det355 det571
mzz (2.5, 3) (3, 3)           @noisy det296 det406
mxx (2.5, 4) (2.5, 4.5)       @noisy det40 det480
mzz (2.5, 5) (3, 5)           @noisy det73 det106
mxx (3.5, 1) (3.5, 1.5)       @noisy det279 det400
mzz (3.5, 2) (4, 2)           @noisy det291 det569
mxx (3.5, 3) (3.5, 3.5)       @noisy det415 det521
mzz (4, 4) (3.5, 4)           @noisy det198 det376
mxx (3.5, 5) (3.5, 5.5)       @noisy det159 det210
mzz (3.5, 0) (4, 0)           @noisy det55 det130
mxx (4.5, 0.5) (4.5, 0)       @noisy det476 det514
mzz (5, 1) (4.5, 1)           @noisy det533 det538
mxx (4.5, 2) (4.5, 2.5)       @noisy det355 det437
mzz (5, 3) (4.5, 3)           @noisy det278 det487
mxx (4.5, 4.5) (4.5, 4)       @noisy det480 det590
mzz (5, 5) (4.5, 5)           @noisy det255 det468
mxx (5.5, 1) (5.5, 1.5)       @noisy det279 det337
mzz (5.5, 2) (0, 2)           @noisy det269 det403
mxx (5.5, 3) (5.5, 3.5)       @noisy det415 det605
mzz (5.5, 4) (0, 4)           @noisy det272 det433
mxx (5.5, 5.5) (5.5, 5)       @noisy det141 det210
mzz (5.5, 0) (0, 0)           @noisy det66 det122

--------         18
mxx (0, 1.5) (0, 2)           @noisy det337 det436
mx (0.5, 1.5)                 @noisy det385 det436
mz (1, 1.5)                   @noisy det65 det258 det438 det573
mxx (0, 3.5) (0, 4)           @noisy det317 det605
mx (0.5, 3.5)                 @noisy det317 det339
mz (1, 3.5)                   @noisy det266 det367 det481 det497
mxx (0, 5.5) (0, 0)           @noisy det141 det325
mx (0.5, 5.5)                 @noisy det325 det349
mz (1, 5.5)                   @noisy det71 det273 det285 det591
mxx (1, 0.5) (1, 1)           @noisy det52 det311
mx (1.5, 0.5)                 @noisy det52 det356
mz (2, 0.5)                   @noisy det285 det425 det573 det583
mxx (1, 2.5) (1, 3)           @noisy det321 det571
mx (1.5, 2.5)                 @noisy det321 det340
mz (2, 2.5)                   @noisy det296 det367 det406 det438
mxx (1, 4.5) (1, 5)           @noisy det40 det94
mx (1.5, 4.5)                 @noisy det94 det368
mz (2, 4.5)                   @noisy det73 det106 det266 det591
mxx (2, 1.5) (2, 2)           @noisy det225 det400
mx (2.5, 1.5)                 @noisy det225 det381
mz (3, 1.5)                   @noisy det291 det296 det569 det583
mxx (2, 3.5) (2, 4)           @noisy det249 det521
mx (2.5, 3.5)                 @noisy det249 det357
mz (3, 3.5)                   @noisy det106 det198 det376 det406
mxx (2, 5.5) (2, 0)           @noisy det159 det379
mx (2.5, 5.5)                 @noisy det342 det379
mz (3, 5.5)                   @noisy det55 det73 det130 det425
mxx (3, 1) (3, 0.5)           @noisy det369 det476
mx (3.5, 0.5)                 @noisy det345 det369
mz (4, 0.5)                   @noisy det55 det291 det533 det538
mxx (3, 2.5) (3, 3)           @noisy det354 det355
mx (3.5, 2.5)                 @noisy det354 det364
mz (4, 2.5)                   @noisy det278 det376 det487 det569
mxx (3, 4.5) (3, 5)           @noisy det299 det480
mx (3.5, 4.5)                 @noisy det299 det348
mz (4, 4.5)                   @noisy det130 det198 det255 det468
mxx (4, 1.5) (4, 2)           @noisy det103 det279
mx (4.5, 1.5)                 @noisy det103 det383
mz (5, 1.5)                   @noisy det269 det278 det403 det538
mxx (4, 4) (4, 3.5)           @noisy det307 det415
mx (4.5, 3.5)                 @noisy det307 det392
mz (5, 3.5)                   @noisy det272 det433 det468 det487
mxx (4, 5.5) (4, 0)           @noisy det210 det401
mx (4.5, 5.5)                 @noisy det360 det401
mz (5, 5.5)                   @noisy det66 det122 det255 det533
mxx (5, 0.5) (5, 1)           @noisy det13 det514
mx (5.5, 0.5)                 @noisy det13 det374
mz (0, 0.5)                   @noisy det65 det122 det273 det403
mxx (5, 3) (5, 2.5)           @noisy det154 det437
mx (5.5, 2.5)                 @noisy det154 det371
mz (0, 2.5)                   @noisy det258 det269 det433 det481
mxx (5, 4.5) (5, 5)           @noisy det306 det590
mx (5.5, 4.5)                 @noisy det306 det346
mz (0, 4.5)                   @noisy det66 det71 det272 det497
mxx (0.5, 0.5) (0.5, 1)       @noisy det311 det514
mzz (1, 0) (0.5, 0)           @noisy det65 det273
mxx (0.5, 2.5) (0.5, 3)       @noisy det437 det571
mzz (1, 2) (0.5, 2)           @noisy det258 det481
mxx (0.5, 5) (0.5, 4.5)       @noisy det40 det590
mzz (1, 4) (0.5, 4)           @noisy det71 det497
mxx (1.5, 1.5) (1.5, 2)       @noisy det337 det400
mzz (1.5, 1) (2, 1)           @noisy det438 det573
mxx (1.5, 4) (1.5, 3.5)       @noisy det521 det605
mzz (2, 3) (1.5, 3)           @noisy det266 det367
mxx (1.5, 5.5) (1.5, 0)       @noisy det141 det159
mzz (1.5, 5) (2, 5)           @noisy det285 det591
mxx (2.5, 0.5) (2.5, 1)       @noisy det311 det476
mzz (2.5, 0) (3, 0)           @noisy det425 det583
mxx (2.5, 2.5) (2.5, 3)       @noisy det355 det571
mzz (2.5, 2) (3, 2)           @noisy det296 det406
mxx (2.5, 4.5) (2.5, 5)       @noisy det40 det480
mzz (2.5, 4) (3, 4)           @noisy det73 det106
mxx (3.5, 1.5) (3.5, 2)       @noisy det279 det400
mzz (3.5, 1) (4, 1)           @noisy det291 det569
mxx (3.5, 3.5) (3.5, 4)       @noisy det415 det521
mzz (3.5, 3) (4, 3)           @noisy det198 det376
mxx (3.5, 5.5) (3.5, 0)       @noisy det159 det210
mzz (3.5, 5) (4, 5)           @noisy det55 det130
mxx (4.5, 0.5) (4.5, 1)       @noisy det476 det514
mzz (5, 0) (4.5, 0)           @noisy det533 det538
mxx (4.5, 2.5) (4.5, 3)       @noisy det355 det437
mzz (4.5, 2) (5, 2)           @noisy det278 det487
mxx (4.5, 4.5) (4.5, 5)       @noisy det480 det590
mzz (5, 4) (4.5, 4)           @noisy det255 det468
mxx (5.5, 1.5) (5.5, 2)       @noisy det279 det337
mzz (5.5, 1) (0, 1)           @noisy det269 det403
mxx (5.5, 3.5) (5.5, 4)       @noisy det415 det605
mzz (5.5, 3) (0, 3)           @noisy det272 det433
mxx (5.5, 5.5) (5.5, 0)       @noisy det141 det210
mzz (5.5, 5) (0, 5)           @noisy det66 det122

--------         19
mzz (0, 1.5) (0.5, 1.5)       @noisy det65 det481
mxx (1, 1) (1, 1.5)           @noisy det337 det436
mzz (0, 3.5) (0.5, 3.5)       @noisy det71 det481
mxx (1, 3) (1, 3.5)           @noisy det317 det605
mzz (0.5, 5.5) (0, 5.5)       @noisy det65 det71
mxx (1, 5) (1, 5.5)           @noisy det141 det325
mzz (1, 0.5) (1.5, 0.5)       @noisy det285 det438
mxx (2, 0) (2, 0.5)           @noisy det52 det311
mzz (1, 2.5) (1.5, 2.5)       @noisy det266 det438
mxx (2, 2) (2, 2.5)           @noisy det321 det571
mzz (1.5, 4.5) (1, 4.5)       @noisy det266 det285
mxx (2, 4.5) (2, 4)           @noisy det40 det94
mzz (2, 1.5) (2.5, 1.5)       @noisy det406 det583
mxx (3, 1.5) (3, 1)           @noisy det225 det400
mzz (2, 3.5) (2.5, 3.5)       @noisy det73 det406
mxx (3, 3.5) (3, 3)           @noisy det249 det521
mzz (2, 5.5) (2.5, 5.5)       @noisy det73 det583
mxx (3, 5) (3, 5.5)           @noisy det159 det379
mzz (3.5, 0.5) (3, 0.5)       @noisy det55 det569
mxx (4, 0) (4, 0.5)           @noisy det369 det476
mzz (3, 2.5) (3.5, 2.5)       @noisy det198 det569
mxx (4, 2) (4, 2.5)           @noisy det354 det355
mzz (3, 4.5) (3.5, 4.5)       @noisy det55 det198
mxx (4, 4.5) (4, 4)           @noisy det299 det480
mzz (4, 1.5) (4.5, 1.5)       @noisy det487 det538
mxx (5, 1) (5, 1.5)           @noisy det103 det279
mzz (4.5, 3.5) (4, 3.5)       @noisy det255 det487
mxx (5, 3.5) (5, 3)           @noisy det307 det415
mzz (4, 5.5) (4.5, 5.5)       @noisy det255 det538
mxx (5, 5.5) (5, 5)           @noisy det210 det401
mzz (5, 0.5) (5.5, 0.5)       @noisy det122 det269
mxx (0, 0) (0, 0.5)           @noisy det13 det514
mzz (5.5, 2.5) (5, 2.5)       @noisy det269 det272
mxx (0, 2.5) (0, 2)           @noisy det154 det437
mzz (5, 4.5) (5.5, 4.5)       @noisy det122 det272
mxx (0, 4.5) (0, 4)           @noisy det306 det590
mzz (0, 1) (0.5, 1)           @noisy det65 det273
mz (0.5, 0.5)                 @noisy det273 det539
mx (0.5, 0)                   @noisy det13 det141 det311 det325
mzz (0, 3) (0.5, 3)           @noisy det258 det481
mz (0.5, 2.5)                 @noisy det258 det529
mx (0.5, 2)                   @noisy det154 det337 det436 det571
mzz (0.5, 5) (0, 5)           @noisy det71 det497
mz (0.5, 4.5)                 @noisy det497 det501
mx (0.5, 4)                   @noisy det40 det306 det317 det605
mzz (1, 2) (1.5, 2)           @noisy det438 det573
mz (1.5, 1.5)                 @noisy det535 det573
mx (1.5, 1)                   @noisy det52 det311 det400 det436
mzz (1.5, 4) (1, 4)           @noisy det266 det367
mz (1.5, 3.5)                 @noisy det367 det536
mx (1.5, 3)                   @noisy det317 det321 det521 det571
mzz (1, 0) (1.5, 0)           @noisy det285 det591
mz (1.5, 5.5)                 @noisy det542 det591
mx (1.5, 5)                   @noisy det40 det94 det159 det325
mzz (2, 1) (2.5, 1)           @noisy det425 det583
mz (2.5, 0.5)                 @noisy det425 det524
mx (2.5, 0)                   @noisy det52 det159 det379 det476
mzz (2, 3) (2.5, 3)           @noisy det296 det406
mz (2.5, 2.5)                 @noisy det296 det520
mx (2.5, 2)                   @noisy det225 det321 det355 det400
mzz (2, 5) (2.5, 5)           @noisy det73 det106
mz (2.5, 4.5)                 @noisy det106 det491
mx (2.5, 4)                   @noisy det94 det249 det480 det521
mzz (3, 2) (3.5, 2)           @noisy det291 det569
mz (3.5, 1.5)                 @noisy det291 det509
mx (3.5, 1)                   @noisy det225 det279 det369 det476
mzz (3, 4) (3.5, 4)           @noisy det198 det376
mz (3.5, 3.5)                 @noisy det376 det557
mx (3.5, 3)                   @noisy det249 det354 det355 det415
mzz (3.5, 0) (3, 0)           @noisy det55 det130
mz (3.5, 5.5)                 @noisy det130 det550
mx (3.5, 5)                   @noisy det210 det299 det379 det480
mzz (4, 1) (4.5, 1)           @noisy det533 det538
mz (4.5, 0.5)                 @noisy det533 det547
mx (4.5, 0)                   @noisy det210 det369 det401 det514
mzz (4.5, 3) (4, 3)           @noisy det278 det487
mz (4.5, 2.5)                 @noisy det278 det544
mx (4.5, 2)                   @noisy det103 det279 det354 det437
mzz (4, 5) (4.5, 5)           @noisy det255 det468
mz (4.5, 4.5)                 @noisy det468 det511
mx (4.5, 4)                   @noisy det299 det307 det415 det590
mzz (5.5, 2) (5, 2)           @noisy det269 det403
mz (5.5, 1.5)                 @noisy det403 det523
mx (5.5, 1)                   @noisy det13 det103 det337 det514
mzz (5, 4) (5.5, 4)           @noisy det272 det433
mz (5.5, 3.5)                 @noisy det433 det534
mx (5.5, 3)                   @noisy det154 det307 det437 det605
mzz (5, 0) (5.5, 0)           @noisy det66 det122
mz (5.5, 5.5)                 @noisy det66 det540
mx (5.5, 5)                   @noisy det141 det306 det401 det590

--------         20
mzz (1, 1.5) (0.5, 1.5)       @noisy det65 det481
mxx (0, 1.5) (0, 1)           @noisy det337 det436
mzz (1, 3.5) (0.5, 3.5)       @noisy det71 det481
mxx (0, 3.5) (0, 3)           @noisy det317 det605
mzz (0.5, 5.5) (1, 5.5)       @noisy det65 det71
mxx (0, 5.5) (0, 5)           @noisy det141 det325
mzz (1.5, 0.5) (2, 0.5)       @noisy det285 det438
mxx (1, 0.5) (1, 0)           @noisy det52 det311
mzz (1.5, 2.5) (2, 2.5)       @noisy det266 det438
mxx (1, 2) (1, 2.5)           @noisy det321 det571
mzz (1.5, 4.5) (2, 4.5)       @noisy det266 det285
mxx (1, 4) (1, 4.5)           @noisy det40 det94
mzz (3, 1.5) (2.5, 1.5)       @noisy det406 det583
mxx (2, 1) (2, 1.5)           @noisy det225 det400
mzz (2.5, 3.5) (3, 3.5)       @noisy det73 det406
mxx (2, 3.5) (2, 3)           @noisy det249 det521
mzz (2.5, 5.5) (3, 5.5)       @noisy det73 det583
mxx (2, 5.5) (2, 5)           @noisy det159 det379
mzz (3.5, 0.5) (4, 0.5)       @noisy det55 det569
mxx (3, 0) (3, 0.5)           @noisy det369 det476
mzz (3.5, 2.5) (4, 2.5)       @noisy det198 det569
mxx (3, 2.5) (3, 2)           @noisy det354 det355
mzz (4, 4.5) (3.5, 4.5)       @noisy det55 det198
mxx (3, 4.5) (3, 4)           @noisy det299 det480
mzz (5, 1.5) (4.5, 1.5)       @noisy det487 det538
mxx (4, 1.5) (4, 1)           @noisy det103 det279
mzz (5, 3.5) (4.5, 3.5)       @noisy det255 det487
mxx (4, 3) (4, 3.5)           @noisy det307 det415
mzz (5, 5.5) (4.5, 5.5)       @noisy det255 det538
mxx (4, 5) (4, 5.5)           @noisy det210 det401
mzz (5.5, 0.5) (0, 0.5)       @noisy det122 det269
mxx (5, 0) (5, 0.5)           @noisy det13 det514
mzz (5.5, 2.5) (0, 2.5)       @noisy det269 det272
mxx (5, 2) (5, 2.5)           @noisy det154 det437
mzz (5.5, 4.5) (0, 4.5)       @noisy det122 det272
mxx (5, 4.5) (5, 4)           @noisy det306 det590
mzz (0.5, 0) (0, 0)           @noisy det65 det261
mz (0.5, 0.5)                 @noisy det261 det539
mx (0.5, 1)                   @noisy det52 det337 det436 det514
mzz (0, 2) (0.5, 2)           @noisy det24 det481
mz (0.5, 2.5)                 @noisy det24 det529
mx (0.5, 3)                   @noisy det317 det321 det437 det605
mzz (0, 4) (0.5, 4)           @noisy det71 det76
mz (0.5, 4.5)                 @noisy det76 det501
mx (0.5, 5)                   @noisy det94 det141 det325 det590
mzz (1, 1) (1.5, 1)           @noisy det132 det438
mz (1.5, 1.5)                 @noisy det132 det535
mx (1.5, 2)                   @noisy det225 det321 det337 det571
mzz (1, 3) (1.5, 3)           @noisy det43 det266
mz (1.5, 3.5)                 @noisy det43 det536
mx (1.5, 4)                   @noisy det40 det94 det249 det605
mzz (1.5, 5) (1, 5)           @noisy det285 det303
mz (1.5, 5.5)                 @noisy det303 det542
mx (1.5, 0)                   @noisy det52 det141 det311 det379
mzz (2, 0) (2.5, 0)           @noisy det96 det583
mz (2.5, 0.5)                 @noisy det96 det524
mx (2.5, 1)                   @noisy det225 det311 det369 det400
mzz (2.5, 2) (2, 2)           @noisy det9 det406
mz (2.5, 2.5)                 @noisy det9 det520
mx (2.5, 3)                   @noisy det249 det354 det521 det571
mzz (2, 4) (2.5, 4)           @noisy det73 det329
mz (2.5, 4.5)                 @noisy det329 det491
mx (2.5, 5)                   @noisy det40 det159 det299 det379
mzz (3, 1) (3.5, 1)           @noisy det83 det569
mz (3.5, 1.5)                 @noisy det83 det509
mx (3.5, 2)                   @noisy det103 det354 det355 det400
mzz (3, 3) (3.5, 3)           @noisy det187 det198
mz (3.5, 3.5)                 @noisy det187 det557
mx (3.5, 4)                   @noisy det299 det307 det480 det521
mzz (3.5, 5) (3, 5)           @noisy det55 det362
mz (3.5, 5.5)                 @noisy det362 det550
mx (3.5, 0)                   @noisy det159 det369 det401 det476
mzz (4, 0) (4.5, 0)           @noisy det218 det538
mz (4.5, 0.5)                 @noisy det218 det547
mx (4.5, 1)                   @noisy det13 det103 det279 det476
mzz (4.5, 2) (4, 2)           @noisy det46 det487
mz (4.5, 2.5)                 @noisy det46 det544
mx (4.5, 3)                   @noisy det154 det307 det355 det415
mzz (4, 4) (4.5, 4)           @noisy det255 det263
mz (4.5, 4.5)                 @noisy det263 det511
mx (4.5, 5)                   @noisy det210 det306 det401 det480
mzz (5.5, 1) (5, 1)           @noisy det269 det396
mz (5.5, 1.5)                 @noisy det396 det523
mx (5.5, 2)                   @noisy det154 det279 det436 det437
mzz (5, 3) (5.5, 3)           @noisy det272 det504
mz (5.5, 3.5)                 @noisy det504 det534
mx (5.5, 4)                   @noisy det306 det317 det415 det590
mzz (5, 5) (5.5, 5)           @noisy det122 det298
mz (5.5, 5.5)                 @noisy det298 det540
mx (5.5, 0)                   @noisy det13 det210 det325 det514

--------         21
mxx (1, 1.5) (1, 2)           @noisy det337 det436
mx (0.5, 1.5)                 @noisy det98 det337
mz (0, 1.5)                   @noisy det24 det65 det269 det396
mxx (1, 3.5) (1, 4)           @noisy det317 det605
mx (0.5, 3.5)                 @noisy det109 det605
mz (0, 3.5)                   @noisy det76 det272 det481 det504
mxx (1, 0) (1, 5.5)           @noisy det141 det325
mx (0.5, 5.5)                 @noisy det63 det141
mz (0, 5.5)                   @noisy det71 det122 det261 det298
mxx (2, 0.5) (2, 1)           @noisy det52 det311
mx (1.5, 0.5)                 @noisy det108 det311
mz (1, 0.5)                   @noisy det65 det132 det261 det285
mxx (2, 3) (2, 2.5)           @noisy det321 det571
mx (1.5, 2.5)                 @noisy det112 det571
mz (1, 2.5)                   @noisy det24 det43 det438 det481
mxx (2, 4.5) (2, 5)           @noisy det40 det94
mx (1.5, 4.5)                 @noisy det40 det70
mz (1, 4.5)                   @noisy det71 det76 det266 det303
mxx (3, 1.5) (3, 2)           @noisy det225 det400
mx (2.5, 1.5)                 @noisy det92 det400
mz (2, 1.5)                   @noisy det9 det132 det438 det583
mxx (3, 3.5) (3, 4)           @noisy det249 det521
mx (2.5, 3.5)                 @noisy det111 det521
mz (2, 3.5)                   @noisy det43 det266 det329 det406
mxx (3, 5.5) (3, 0)           @noisy det159 det379
mx (2.5, 5.5)                 @noisy det113 det159
mz (2, 5.5)                   @noisy det73 det96 det285 det303
mxx (4, 0.5) (4, 1)           @noisy det369 det476
mx (3.5, 0.5)                 @noisy det89 det476
mz (3, 0.5)                   @noisy det55 det83 det96 det583
mxx (4, 2.5) (4, 3)           @noisy det354 det355
mx (3.5, 2.5)                 @noisy det68 det355
mz (3, 2.5)                   @noisy det9 det187 det406 det569
mxx (4, 4.5) (4, 5)           @noisy det299 det480
mx (3.5, 4.5)                 @noisy det91 det480
mz (3, 4.5)                   @noisy det73 det198 det329 det362
mxx (5, 1.5) (5, 2)           @noisy det103 det279
mx (4.5, 1.5)                 @noisy det97 det279
mz (4, 1.5)                   @noisy det46 det83 det538 det569
mxx (5, 3.5) (5, 4)           @noisy det307 det415
mx (4.5, 3.5)                 @noisy det102 det415
mz (4, 3.5)                   @noisy det187 det198 det263 det487
mxx (5, 5.5) (5, 0)           @noisy det210 det401
mx (4.5, 5.5)                 @noisy det60 det210
mz (4, 5.5)                   @noisy det55 det218 det255 det362
mxx (0, 1) (0, 0.5)           @noisy det13 det514
mx (5.5, 0.5)                 @noisy det56 det514
mz (5, 0.5)                   @noisy det122 det218 det396 det538
mxx (0, 2.5) (0, 3)           @noisy det154 det437
mx (5.5, 2.5)                 @noisy det77 det437
mz (5, 2.5)                   @noisy det46 det269 det487 det504
mxx (0, 4.5) (0, 5)           @noisy det306 det590
mx (5.5, 4.5)                 @noisy det61 det590
mz (5, 4.5)                   @noisy det255 det263 det272 det298
mxx (0.5, 0.5) (0.5, 0)       @noisy det13 det52
mzz (1, 1) (0.5, 1)           @noisy det65 det261
mxx (0.5, 2.5) (0.5, 2)       @noisy det154 det321
mzz (1, 3) (0.5, 3)           @noisy det24 det481
mxx (0.5, 4.5) (0.5, 4)       @noisy det94 det306
mzz (0.5, 5) (1, 5)           @noisy det71 det76
mxx (1.5, 1.5) (1.5, 1)       @noisy det225 det436
mzz (1.5, 2) (2, 2)           @noisy det132 det438
mxx (1.5, 3.5) (1.5, 3)       @noisy det249 det317
mzz (1.5, 4) (2, 4)           @noisy det43 det266
mxx (1.5, 5) (1.5, 5.5)       @noisy det325 det379
mzz (1.5, 0) (2, 0)           @noisy det285 det303
mxx (2.5, 0.5) (2.5, 0)       @noisy det52 det369
mzz (3, 1) (2.5, 1)           @noisy det96 det583
mxx (2.5, 2) (2.5, 2.5)       @noisy det321 det354
mzz (2.5, 3) (3, 3)           @noisy det9 det406
mxx (2.5, 4) (2.5, 4.5)       @noisy det94 det299
mzz (2.5, 5) (3, 5)           @noisy det73 det329
mxx (3.5, 1) (3.5, 1.5)       @noisy det103 det225
mzz (3.5, 2) (4, 2)           @noisy det83 det569
mxx (3.5, 3) (3.5, 3.5)       @noisy det249 det307
mzz (4, 4) (3.5, 4)           @noisy det187 det198
mxx (3.5, 5) (3.5, 5.5)       @noisy det379 det401
mzz (3.5, 0) (4, 0)           @noisy det55 det362
mxx (4.5, 0.5) (4.5, 0)       @noisy det13 det369
mzz (5, 1) (4.5, 1)           @noisy det218 det538
mxx (4.5, 2) (4.5, 2.5)       @noisy det154 det354
mzz (5, 3) (4.5, 3)           @noisy det46 det487
mxx (4.5, 4.5) (4.5, 4)       @noisy det299 det306
mzz (5, 5) (4.5, 5)           @noisy det255 det263
mxx (5.5, 1) (5.5, 1.5)       @noisy det103 det436
mzz (5.5, 2) (0, 2)           @noisy det269 det396
mxx (5.5, 3) (5.5, 3.5)       @noisy det307 det317
mzz (5.5, 4) (0, 4)           @noisy det272 det504
mxx (5.5, 5.5) (5.5, 5)       @noisy det325 det401
mzz (5.5, 0) (0, 0)           @noisy det122 det298

--------         22
mxx (0, 1.5) (0, 2)           @noisy det215 det436
mx (0.5, 1.5)                 @noisy det98 det215
mz (1, 1.5)                   @noisy det132 det261 det438 det481
mxx (0, 3.5) (0, 4)           @noisy det317 det373
mx (0.5, 3.5)                 @noisy det109 det373
mz (1, 3.5)                   @noisy det24 det43 det71 det266
mxx (0, 5.5) (0, 0)           @noisy det325 det600
mx (0.5, 5.5)                 @noisy det63 det600
mz (1, 5.5)                   @noisy det65 det76 det285 det303
mxx (1, 0.5) (1, 1)           @noisy det52 det59
mx (1.5, 0.5)                 @noisy det59 det108
mz (2, 0.5)                   @noisy det96 det303 det438 det583
mxx (1, 2.5) (1, 3)           @noisy det321 det366
mx (1.5, 2.5)                 @noisy det112 det366
mz (2, 2.5)                   @noisy det9 det132 det266 det406
mxx (1, 4.5) (1, 5)           @noisy det94 det227
mx (1.5, 4.5)                 @noisy det70 det227
mz (2, 4.5)                   @noisy det43 det73 det285 det329
mxx (2, 1.5) (2, 2)           @noisy det225 det313
mx (2.5, 1.5)                 @noisy det92 det313
mz (3, 1.5)                   @noisy det83 det96 det406 det569
mxx (2, 3.5) (2, 4)           @noisy det249 det587
mx (2.5, 3.5)                 @noisy det111 det587
mz (3, 3.5)                   @noisy det9 det73 det187 det198
mxx (2, 5.5) (2, 0)           @noisy det379 det411
mx (2.5, 5.5)                 @noisy det113 det411
mz (3, 5.5)                   @noisy det55 det329 det362 det583
mxx (3, 1) (3, 0.5)           @noisy det326 det369
mx (3.5, 0.5)                 @noisy det89 det326
mz (4, 0.5)                   @noisy det218 det362 det538 det569
mxx (3, 2.5) (3, 3)           @noisy det84 det354
mx (3.5, 2.5)                 @noisy det68 det84
mz (4, 2.5)                   @noisy det46 det83 det198 det487
mxx (3, 4.5) (3, 5)           @noisy det294 det299
mx (3.5, 4.5)                 @noisy det91 det294
mz (4, 4.5)                   @noisy det55 det187 det255 det263
mxx (4, 1.5) (4, 2)           @noisy det103 det361
mx (4.5, 1.5)                 @noisy det97 det361
mz (5, 1.5)                   @noisy det218 det269 det396 det487
mxx (4, 4) (4, 3.5)           @noisy det184 det307
mx (4.5, 3.5)                 @noisy det102 det184
mz (5, 3.5)                   @noisy det46 det255 det272 det504
mxx (4, 5.5) (4, 0)           @noisy det401 det519
mx (4.5, 5.5)                 @noisy det60 det519
mz (5, 5.5)                   @noisy det122 det263 det298 det538
mxx (5, 0.5) (5, 1)           @noisy det13 det202
mx (5.5, 0.5)                 @noisy det56 det202
mz (0, 0.5)                   @noisy det65 det261 det269 det298
mxx (5, 3) (5, 2.5)           @noisy det107 det154
mx (5.5, 2.5)                 @noisy det77 det107
mz (0, 2.5)                   @noisy det24 det272 det396 det481
mxx (5, 4.5) (5, 5)           @noisy det90 det306
mx (5.5, 4.5)                 @noisy det61 det90
mz (0, 4.5)                   @noisy det71 det76 det122 det504
mxx (0.5, 0.5) (0.5, 1)       @noisy det13 det52
mzz (1, 0) (0.5, 0)           @noisy det65 det261
mxx (0.5, 2.5) (0.5, 3)       @noisy det154 det321
mzz (1, 2) (0.5, 2)           @noisy det24 det481
mxx (0.5, 5) (0.5, 4.5)       @noisy det94 det306
mzz (1, 4) (0.5, 4)           @noisy det71 det76
mxx (1.5, 1.5) (1.5, 2)       @noisy det225 det436
mzz (1.5, 1) (2, 1)           @noisy det132 det438
mxx (1.5, 4) (1.5, 3.5)       @noisy det249 det317
mzz (2, 3) (1.5, 3)           @noisy det43 det266
mxx (1.5, 5.5) (1.5, 0)       @noisy det325 det379
mzz (1.5, 5) (2, 5)           @noisy det285 det303
mxx (2.5, 0.5) (2.5, 1)       @noisy det52 det369
mzz (2.5, 0) (3, 0)           @noisy det96 det583
mxx (2.5, 2.5) (2.5, 3)       @noisy det321 det354
mzz (2.5, 2) (3, 2)           @noisy det9 det406
mxx (2.5, 4.5) (2.5, 5)       @noisy det94 det299
mzz (2.5, 4) (3, 4)           @noisy det73 det329
mxx (3.5, 1.5) (3.5, 2)       @noisy det103 det225
mzz (3.5, 1) (4, 1)           @noisy det83 det569
mxx (3.5, 3.5) (3.5, 4)       @noisy det249 det307
mzz (3.5, 3) (4, 3)           @noisy det187 det198
mxx (3.5, 5.5) (3.5, 0)       @noisy det379 det401
mzz (3.5, 5) (4, 5)           @noisy det55 det362
mxx (4.5, 0.5) (4.5, 1)       @noisy det13 det369
mzz (5, 0) (4.5, 0)           @noisy det218 det538
mxx (4.5, 2.5) (4.5, 3)       @noisy det154 det354
mzz (4.5, 2) (5, 2)           @noisy det46 det487
mxx (4.5, 4.5) (4.5, 5)       @noisy det299 det306
mzz (5, 4) (4.5, 4)           @noisy det255 det263
mxx (5.5, 1.5) (5.5, 2)       @noisy det103 det436
mzz (5.5, 1) (0, 1)           @noisy det269 det396
mxx (5.5, 3.5) (5.5, 4)       @noisy det307 det317
mzz (5.5, 3) (0, 3)           @noisy det272 det504
mxx (5.5, 5.5) (5.5, 0)       @noisy det325 det401
mzz (5.5, 5) (0, 5)           @noisy det122 det298

--------         23
mzz (0, 1.5) (0.5, 1.5)       @noisy det24 det261
mxx (1, 1) (1, 1.5)           @noisy det215 det436
mzz (0, 3.5) (0.5, 3.5)       @noisy det24 det76
mxx (1, 3) (1, 3.5)           @noisy det317 det373
mzz (0.5, 5.5) (0, 5.5)       @noisy det76 det261
mxx (1, 5) (1, 5.5)           @noisy det325 det600
mzz (1, 0.5) (1.5, 0.5)       @noisy det132 det303
mxx (2, 0) (2, 0.5)           @noisy det52 det59
mzz (1, 2.5) (1.5, 2.5)       @noisy det43 det132
mxx (2, 2) (2, 2.5)           @noisy det321 det366
mzz (1.5, 4.5) (1, 4.5)       @noisy det43 det303
mxx (2, 4.5) (2, 4)           @noisy det94 det227
mzz (2, 1.5) (2.5, 1.5)       @noisy det9 det96
mxx (3, 1.5) (3, 1)           @noisy det225 det313
mzz (2, 3.5) (2.5, 3.5)       @noisy det9 det329
mxx (3, 3.5) (3, 3)           @noisy det249 det587
mzz (2, 5.5) (2.5, 5.5)       @noisy det96 det329
mxx (3, 5) (3, 5.5)           @noisy det379 det411
mzz (3.5, 0.5) (3, 0.5)       @noisy det83 det362
mxx (4, 0) (4, 0.5)           @noisy det326 det369
mzz (3, 2.5) (3.5, 2.5)       @noisy det83 det187
mxx (4, 2) (4, 2.5)           @noisy det84 det354
mzz (3, 4.5) (3.5, 4.5)       @noisy det187 det362
mxx (4, 4.5) (4, 4)           @noisy det294 det299
mzz (4, 1.5) (4.5, 1.5)       @noisy det46 det218
mxx (5, 1) (5, 1.5)           @noisy det103 det361
mzz (4.5, 3.5) (4, 3.5)       @noisy det46 det263
mxx (5, 3.5) (5, 3)           @noisy det184 det307
mzz (4, 5.5) (4.5, 5.5)       @noisy det218 det263
mxx (5, 5.5) (5, 5)           @noisy det401 det519
mzz (5, 0.5) (5.5, 0.5)       @noisy det298 det396
mxx (0, 0) (0, 0.5)           @noisy det13 det202
mzz (5.5, 2.5) (5, 2.5)       @noisy det396 det504
mxx (0, 2.5) (0, 2)           @noisy det107 det154
mzz (5, 4.5) (5.5, 4.5)       @noisy det298 det504
mxx (0, 4.5) (0, 4)           @noisy det90 det306
mzz (0, 1) (0.5, 1)           @noisy det65 det261
mz (0.5, 0.5)                 @noisy det65 det234
mx (0.5, 0)                   @noisy det52 det202 det325 det600
mzz (0, 3) (0.5, 3)           @noisy det24 det481
mz (0.5, 2.5)                 @noisy det281 det481
mx (0.5, 2)                   @noisy det107 det215 det321 det436
mzz (0.5, 5) (0, 5)           @noisy det71 det76
mz (0.5, 4.5)                 @noisy det71 det277
mx (0.5, 4)                   @noisy det90 det94 det317 det373
mzz (1, 2) (1.5, 2)           @noisy det132 det438
mz (1.5, 1.5)                 @noisy det243 det438
mx (1.5, 1)                   @noisy det52 det59 det215 det225
mzz (1.5, 4) (1, 4)           @noisy det43 det266
mz (1.5, 3.5)                 @noisy det233 det266
mx (1.5, 3)                   @noisy det249 det321 det366 det373
mzz (1, 0) (1.5, 0)           @noisy det285 det303
mz (1.5, 5.5)                 @noisy det240 det285
mx (1.5, 5)                   @noisy det94 det227 det379 det600
mzz (2, 1) (2.5, 1)           @noisy det96 det583
mz (2.5, 0.5)                 @noisy det221 det583
mx (2.5, 0)                   @noisy det59 det369 det379 det411
mzz (2, 3) (2.5, 3)           @noisy det9 det406
mz (2.5, 2.5)                 @noisy det213 det406
mx (2.5, 2)                   @noisy det225 det313 det354 det366
mzz (2, 5) (2.5, 5)           @noisy det73 det329
mz (2.5, 4.5)                 @noisy det73 det274
mx (2.5, 4)                   @noisy det227 det249 det299 det587
mzz (3, 2) (3.5, 2)           @noisy det83 det569
mz (3.5, 1.5)                 @noisy det280 det569
mx (3.5, 1)                   @noisy det103 det313 det326 det369
mzz (3, 4) (3.5, 4)           @noisy det187 det198
mz (3.5, 3.5)                 @noisy det198 det252
mx (3.5, 3)                   @noisy det84 det307 det354 det587
mzz (3.5, 0) (3, 0)           @noisy det55 det362
mz (3.5, 5.5)                 @noisy det55 det247
mx (3.5, 5)                   @noisy det294 det299 det401 det411
mzz (4, 1) (4.5, 1)           @noisy det218 det538
mz (4.5, 0.5)                 @noisy det246 det538
mx (4.5, 0)                   @noisy det13 det326 det401 det519
mzz (4.5, 3) (4, 3)           @noisy det46 det487
mz (4.5, 2.5)                 @noisy det267 det487
mx (4.5, 2)                   @noisy det84 det103 det154 det361
mzz (4, 5) (4.5, 5)           @noisy det255 det263
mz (4.5, 4.5)                 @noisy det255 det283
mx (4.5, 4)                   @noisy det184 det294 det306 det307
mzz (5.5, 2) (5, 2)           @noisy det269 det396
mz (5.5, 1.5)                 @noisy det220 det269
mx (5.5, 1)                   @noisy det13 det202 det361 det436
mzz (5, 4) (5.5, 4)           @noisy det272 det504
mz (5.5, 3.5)                 @noisy det231 det272
mx (5.5, 3)                   @noisy det107 det154 det184 det317
mzz (5, 0) (5.5, 0)           @noisy det122 det298
mz (5.5, 5.5)                 @noisy det122 det237
mx (5.5, 5)                   @noisy det90 det306 det325 det519

--------         24
mzz (1, 1.5) (0.5, 1.5)       @noisy det24 det261
mxx (0, 1.5) (0, 1)           @noisy det215 det436
mzz (1, 3.5) (0.5, 3.5)       @noisy det24 det76
mxx (0, 3.5) (0, 3)           @noisy det317 det373
mzz (0.5, 5.5) (1, 5.5)       @noisy det76 det261
mxx (0, 5.5) (0, 5)           @noisy det325 det600
mzz (1.5, 0.5) (2, 0.5)       @noisy det132 det303
mxx (1, 0.5) (1, 0)           @noisy det52 det59
mzz (1.5, 2.5) (2, 2.5)       @noisy det43 det132
mxx (1, 2) (1, 2.5)           @noisy det321 det366
mzz (1.5, 4.5) (2, 4.5)       @noisy det43 det303
mxx (1, 4) (1, 4.5)           @noisy det94 det227
mzz (3, 1.5) (2.5, 1.5)       @noisy det9 det96
mxx (2, 1) (2, 1.5)           @noisy det225 det313
mzz (2.5, 3.5) (3, 3.5)       @noisy det9 det329
mxx (2, 3.5) (2, 3)           @noisy det249 det587
mzz (2.5, 5.5) (3, 5.5)       @noisy det96 det329
mxx (2, 5.5) (2, 5)           @noisy det379 det411
mzz (3.5, 0.5) (4, 0.5)       @noisy det83 det362
mxx (3, 0) (3, 0.5)           @noisy det326 det369
mzz (3.5, 2.5) (4, 2.5)       @noisy det83 det187
mxx (3, 2.5) (3, 2)           @noisy det84 det354
mzz (4, 4.5) (3.5, 4.5)       @noisy det187 det362
mxx (3, 4.5) (3, 4)           @noisy det294 det299
mzz (5, 1.5) (4.5, 1.5)       @noisy det46 det218
mxx (4, 1.5) (4, 1)           @noisy det103 det361
mzz (5, 3.5) (4.5, 3.5)       @noisy det46 det263
mxx (4, 3) (4, 3.5)           @noisy det184 det307
mzz (5, 5.5) (4.5, 5.5)       @noisy det218 det263
mxx (4, 5) (4, 5.5)           @noisy det401 det519
mzz (5.5, 0.5) (0, 0.5)       @noisy det298 det396
mxx (5, 0) (5, 0.5)           @noisy det13 det202
mzz (5.5, 2.5) (0, 2.5)       @noisy det396 det504
mxx (5, 2) (5, 2.5)           @noisy det107 det154
mzz (5.5, 4.5) (0, 4.5)       @noisy det298 det504
mxx (5, 4.5) (5, 4)           @noisy det90 det306
mzz (0.5, 0) (0, 0)           @noisy det261 det482
mz (0.5, 0.5)                 @noisy det234 det482
mx (0.5, 1)                   @noisy det13 det59 det215 det436
mzz (0, 2) (0.5, 2)           @noisy det24 det156
mz (0.5, 2.5)                 @noisy det156 det281
mx (0.5, 3)                   @noisy det154 det317 det366 det373
mzz (0, 4) (0.5, 4)           @noisy det76 det541
mz (0.5, 4.5)                 @noisy det277 det541
mx (0.5, 5)                   @noisy det227 det306 det325 det600
mzz (1, 1) (1.5, 1)           @noisy det132 det496
mz (1.5, 1.5)                 @noisy det243 det496
mx (1.5, 2)                   @noisy det313 det321 det366 det436
mzz (1, 3) (1.5, 3)           @noisy det43 det608
mz (1.5, 3.5)                 @noisy det233 det608
mx (1.5, 4)                   @noisy det94 det227 det317 det587
mzz (1.5, 5) (1, 5)           @noisy det158 det303
mz (1.5, 5.5)                 @noisy det158 det240
mx (1.5, 0)                   @noisy det52 det59 det325 det411
mzz (2, 0) (2.5, 0)           @noisy det96 det167
mz (2.5, 0.5)                 @noisy det167 det221
mx (2.5, 1)                   @noisy det52 det225 det313 det326
mzz (2.5, 2) (2, 2)           @noisy det9 det44
mz (2.5, 2.5)                 @noisy det44 det213
mx (2.5, 3)                   @noisy det84 det249 det321 det587
mzz (2, 4) (2.5, 4)           @noisy det308 det329
mz (2.5, 4.5)                 @noisy det274 det308
mx (2.5, 5)                   @noisy det94 det294 det379 det411
mzz (3, 1) (3.5, 1)           @noisy det83 det219
mz (3.5, 1.5)                 @noisy det219 det280
mx (3.5, 2)                   @noisy det84 det225 det354 det361
mzz (3, 3) (3.5, 3)           @noisy det187 det276
mz (3.5, 3.5)                 @noisy det252 det276
mx (3.5, 4)                   @noisy det184 det249 det294 det299
mzz (3.5, 5) (3, 5)           @noisy det241 det362
mz (3.5, 5.5)                 @noisy det241 det247
mx (3.5, 0)                   @noisy det326 det369 det379 det519
mzz (4, 0) (4.5, 0)           @noisy det218 det471
mz (4.5, 0.5)                 @noisy det246 det471
mx (4.5, 1)                   @noisy det103 det202 det361 det369
mzz (4.5, 2) (4, 2)           @noisy det30 det46
mz (4.5, 2.5)                 @noisy det30 det267
mx (4.5, 3)                   @noisy det107 det184 det307 det354
mzz (4, 4) (4.5, 4)           @noisy det12 det263
mz (4.5, 4.5)                 @noisy det12 det283
mx (4.5, 5)                   @noisy det90 det299 det401 det519
mzz (5.5, 1) (5, 1)           @noisy det396 det420
mz (5.5, 1.5)                 @noisy det220 det420
mx (5.5, 2)                   @noisy det103 det107 det154 det215
mzz (5, 3) (5.5, 3)           @noisy det230 det504
mz (5.5, 3.5)                 @noisy det230 det231
mx (5.5, 4)                   @noisy det90 det306 det307 det373
mzz (5, 5) (5.5, 5)           @noisy det190 det298
mz (5.5, 5.5)                 @noisy det190 det237
mx (5.5, 0)                   @noisy det13 det202 det401 det600

--------         25
mxx (1, 1.5) (1, 2)           @noisy det215 det436
mx (0.5, 1.5)                 @noisy det378 det436
mz (0, 1.5)                   @noisy det156 det261 det396 det420
mxx (1, 3.5) (1, 4)           @noisy det317 det373
mx (0.5, 3.5)                 @noisy det317 det416
mz (0, 3.5)                   @noisy det24 det230 det504 det541
mxx (1, 0) (1, 5.5)           @noisy det325 det600
mx (0.5, 5.5)                 @noisy det325 det426
mz (0, 5.5)                   @noisy det76 det190 det298 det482
mxx (2, 0.5) (2, 1)           @noisy det52 det59
mx (1.5, 0.5)                 @noisy det52 det386
mz (1, 0.5)                   @noisy det261 det303 det482 det496
mxx (2, 3) (2, 2.5)           @noisy det321 det366
mx (1.5, 2.5)                 @noisy det321 det417
mz (1, 2.5)                   @noisy det24 det132 det156 det608
mxx (2, 4.5) (2, 5)           @noisy det94 det227
mx (1.5, 4.5)                 @noisy det94 det409
mz (1, 4.5)                   @noisy det43 det76 det158 det541
mxx (3, 1.5) (3, 2)           @noisy det225 det313
mx (2.5, 1.5)                 @noisy det225 det370
mz (2, 1.5)                   @noisy det44 det96 det132 det496
mxx (3, 3.5) (3, 4)           @noisy det249 det587
mx (2.5, 3.5)                 @noisy det249 det388
mz (2, 3.5)                   @noisy det9 det43 det308 det608
mxx (3, 5.5) (3, 0)           @noisy det379 det411
mx (2.5, 5.5)                 @noisy det379 det418
mz (2, 5.5)                   @noisy det158 det167 det303 det329
mxx (4, 0.5) (4, 1)           @noisy det326 det369
mx (3.5, 0.5)                 @noisy det369 det412
mz (3, 0.5)                   @noisy det96 det167 det219 det362
mxx (4, 2.5) (4, 3)           @noisy det84 det354
mx (3.5, 2.5)                 @noisy det354 det363
mz (3, 2.5)                   @noisy det9 det44 det83 det276
mxx (4, 4.5) (4, 5)           @noisy det294 det299
mx (3.5, 4.5)                 @noisy det299 det395
mz (3, 4.5)                   @noisy det187 det241 det308 det329
mxx (5, 1.5) (5, 2)           @noisy det103 det361
mx (4.5, 1.5)                 @noisy det103 det375
mz (4, 1.5)                   @noisy det30 det83 det218 det219
mxx (5, 3.5) (5, 4)           @noisy det184 det307
mx (4.5, 3.5)                 @noisy det307 det382
mz (4, 3.5)                   @noisy det12 det46 det187 det276
mxx (5, 5.5) (5, 0)           @noisy det401 det519
mx (4.5, 5.5)                 @noisy det401 det421
mz (4, 5.5)                   @noisy det241 det263 det362 det471
mxx (0, 1) (0, 0.5)           @noisy det13 det202
mx (5.5, 0.5)                 @noisy det13 det419
mz (5, 0.5)                   @noisy det218 det298 det420 det471
mxx (0, 2.5) (0, 3)           @noisy det107 det154
mx (5.5, 2.5)                 @noisy det154 det413
mz (5, 2.5)                   @noisy det30 det46 det230 det396
mxx (0, 4.5) (0, 5)           @noisy det90 det306
mx (5.5, 4.5)                 @noisy det306 det423
mz (5, 4.5)                   @noisy det12 det190 det263 det504
mxx (0.5, 0.5) (0.5, 0)       @noisy det59 det202
mzz (1, 1) (0.5, 1)           @noisy det261 det482
mxx (0.5, 2.5) (0.5, 2)       @noisy det107 det366
mzz (1, 3) (0.5, 3)           @noisy det24 det156
mxx (0.5, 4.5) (0.5, 4)       @noisy det90 det227
mzz (0.5, 5) (1, 5)           @noisy det76 det541
mxx (1.5, 1.5) (1.5, 1)       @noisy det215 det313
mzz (1.5, 2) (2, 2)           @noisy det132 det496
mxx (1.5, 3.5) (1.5, 3)       @noisy det373 det587
mzz (1.5, 4) (2, 4)           @noisy det43 det608
mxx (1.5, 5) (1.5, 5.5)       @noisy det411 det600
mzz (1.5, 0) (2, 0)           @noisy det158 det303
mxx (2.5, 0.5) (2.5, 0)       @noisy det59 det326
mzz (3, 1) (2.5, 1)           @noisy det96 det167
mxx (2.5, 2) (2.5, 2.5)       @noisy det84 det366
mzz (2.5, 3) (3, 3)           @noisy det9 det44
mxx (2.5, 4) (2.5, 4.5)       @noisy det227 det294
mzz (2.5, 5) (3, 5)           @noisy det308 det329
mxx (3.5, 1) (3.5, 1.5)       @noisy det313 det361
mzz (3.5, 2) (4, 2)           @noisy det83 det219
mxx (3.5, 3) (3.5, 3.5)       @noisy det184 det587
mzz (4, 4) (3.5, 4)           @noisy det187 det276
mxx (3.5, 5) (3.5, 5.5)       @noisy det411 det519
mzz (3.5, 0) (4, 0)           @noisy det241 det362
mxx (4.5, 0.5) (4.5, 0)       @noisy det202 det326
mzz (5, 1) (4.5, 1)           @noisy det218 det471
mxx (4.5, 2) (4.5, 2.5)       @noisy det84 det107
mzz (5, 3) (4.5, 3)           @noisy det30 det46
mxx (4.5, 4.5) (4.5, 4)       @noisy det90 det294
mzz (5, 5) (4.5, 5)           @noisy det12 det263
mxx (5.5, 1) (5.5, 1.5)       @noisy det215 det361
mzz (5.5, 2) (0, 2)           @noisy det396 det420
mxx (5.5, 3) (5.5, 3.5)       @noisy det184 det373
mzz (5.5, 4) (0, 4)           @noisy det230 det504
mxx (5.5, 5.5) (5.5, 5)       @noisy det519 det600
mzz (5.5, 0) (0, 0)           @noisy det190 det298

--------         26
mxx (0, 1.5) (0, 2)           @noisy det215 det302
mx (0.5, 1.5)                 @noisy det302 det378
mz (1, 1.5)                   @noisy det24 det132 det482 det496
mxx (0, 3.5) (0, 4)           @noisy det373 det553
mx (0.5, 3.5)                 @noisy det416 det553
mz (1, 3.5)                   @noisy det43 det76 det156 det608
mxx (0, 5.5) (0, 0)           @noisy det472 det600
mx (0.5, 5.5)                 @noisy det426 det472
mz (1, 5.5)                   @noisy det158 det261 det303 det541
mxx (1, 0.5) (1, 1)           @noisy det16 det59
mx (1.5, 0.5)                 @noisy det16 det386
mz (2, 0.5)                   @noisy det96 det132 det158 det167
mxx (1, 2.5) (1, 3)           @noisy det366 det384
mx (1.5, 2.5)                 @noisy det384 det417
mz (2, 2.5)                   @noisy det9 det43 det44 det496
mxx (1, 4.5) (1, 5)           @noisy det227 det527
mx (1.5, 4.5)                 @noisy det409 det527
mz (2, 4.5)                   @noisy det303 det308 det329 det608
mxx (2, 1.5) (2, 2)           @noisy det313 det506
mx (2.5, 1.5)                 @noisy det370 det506
mz (3, 1.5)                   @noisy det9 det83 det167 det219
mxx (2, 3.5) (2, 4)           @noisy det574 det587
mx (2.5, 3.5)                 @noisy det388 det574
mz (3, 3.5)                   @noisy det44 det187 det276 det329
mxx (2, 5.5) (2, 0)           @noisy det10 det411
mx (2.5, 5.5)                 @noisy det10 det418
mz (3, 5.5)                   @noisy det96 det241 det308 det362
mxx (3, 1) (3, 0.5)           @noisy det18 det326
mx (3.5, 0.5)                 @noisy det18 det412
mz (4, 0.5)                   @noisy det83 det218 det241 det471
mxx (3, 2.5) (3, 3)           @noisy det84 det552
mx (3.5, 2.5)                 @noisy det363 det552
mz (4, 2.5)                   @noisy det30 det46 det187 det219
mxx (3, 4.5) (3, 5)           @noisy det294 det394
mx (3.5, 4.5)                 @noisy det394 det395
mz (4, 4.5)                   @noisy det12 det263 det276 det362
mxx (4, 1.5) (4, 2)           @noisy det131 det361
mx (4.5, 1.5)                 @noisy det131 det375
mz (5, 1.5)                   @noisy det46 det396 det420 det471
mxx (4, 4) (4, 3.5)           @noisy det184 det391
mx (4.5, 3.5)                 @noisy det382 det391
mz (5, 3.5)                   @noisy det30 det230 det263 det504
mxx (4, 5.5) (4, 0)           @noisy det58 det519
mx (4.5, 5.5)                 @noisy det58 det421
mz (5, 5.5)                   @noisy det12 det190 det218 det298
mxx (5, 0.5) (5, 1)           @noisy det202 det516
mx (5.5, 0.5)                 @noisy det419 det516
mz (0, 0.5)                   @noisy det190 det261 det396 det482
mxx (5, 3) (5, 2.5)           @noisy det107 det312
mx (5.5, 2.5)                 @noisy det312 det413
mz (0, 2.5)                   @noisy det24 det156 det420 det504
mxx (5, 4.5) (5, 5)           @noisy det90 det133
mx (5.5, 4.5)                 @noisy det133 det423
mz (0, 4.5)                   @noisy det76 det230 det298 det541
mxx (0.5, 0.5) (0.5, 1)       @noisy det59 det202
mzz (1, 0) (0.5, 0)           @noisy det261 det482
mxx (0.5, 2.5) (0.5, 3)       @noisy det107 det366
mzz (1, 2) (0.5, 2)           @noisy det24 det156
mxx (0.5, 5) (0.5, 4.5)       @noisy det90 det227
mzz (1, 4) (0.5, 4)           @noisy det76 det541
mxx (1.5, 1.5) (1.5, 2)       @noisy det215 det313
mzz (1.5, 1) (2, 1)           @noisy det132 det496
mxx (1.5, 4) (1.5, 3.5)       @noisy det373 det587
mzz (2, 3) (1.5, 3)           @noisy det43 det608
mxx (1.5, 5.5) (1.5, 0)       @noisy det411 det600
mzz (1.5, 5) (2, 5)           @noisy det158 det303
mxx (2.5, 0.5) (2.5, 1)       @noisy det59 det326
mzz (2.5, 0) (3, 0)           @noisy det96 det167
mxx (2.5, 2.5) (2.5, 3)       @noisy det84 det366
mzz (2.5, 2) (3, 2)           @noisy det9 det44
mxx (2.5, 4.5) (2.5, 5)       @noisy det227 det294
mzz (2.5, 4) (3, 4)           @noisy det308 det329
mxx (3.5, 1.5) (3.5, 2)       @noisy det313 det361
mzz (3.5, 1) (4, 1)           @noisy det83 det219
mxx (3.5, 3.5) (3.5, 4)       @noisy det184 det587
mzz (3.5, 3) (4, 3)           @noisy det187 det276
mxx (3.5, 5.5) (3.5, 0)       @noisy det411 det519
mzz (3.5, 5) (4, 5)           @noisy det241 det362
mxx (4.5, 0.5) (4.5, 1)       @noisy det202 det326
mzz (5, 0) (4.5, 0)           @noisy det218 det471
mxx (4.5, 2.5) (4.5, 3)       @noisy det84 det107
mzz (4.5, 2) (5, 2)           @noisy det30 det46
mxx (4.5, 4.5) (4.5, 5)       @noisy det90 det294
mzz (5, 4) (4.5, 4)           @noisy det12 det263
mxx (5.5, 1.5) (5.5, 2)       @noisy det215 det361
mzz (5.5, 1) (0, 1)           @noisy det396 det420
mxx (5.5, 3.5) (5.5, 4)       @noisy det184 det373
mzz (5.5, 3) (0, 3)           @noisy det230 det504
mxx (5.5, 5.5) (5.5, 0)       @noisy det519 det600
mzz (5.5, 5) (0, 5)           @noisy det190 det298

--------         27
mzz (0, 1.5) (0.5, 1.5)       @noisy det156 det482
mxx (1, 1) (1, 1.5)           @noisy det215 det302
mzz (0, 3.5) (0.5, 3.5)       @noisy det156 det541
mxx (1, 3) (1, 3.5)           @noisy det373 det553
mzz (0.5, 5.5) (0, 5.5)       @noisy det482 det541
mxx (1, 5) (1, 5.5)           @noisy det472 det600
mzz (1, 0.5) (1.5, 0.5)       @noisy det158 det496
mxx (2, 0) (2, 0.5)           @noisy det16 det59
mzz (1, 2.5) (1.5, 2.5)       @noisy det496 det608
mxx (2, 2) (2, 2.5)           @noisy det366 det384
mzz (1.5, 4.5) (1, 4.5)       @noisy det158 det608
mxx (2, 4.5) (2, 4)           @noisy det227 det527
mzz (2, 1.5) (2.5, 1.5)       @noisy det44 det167
mxx (3, 1.5) (3, 1)           @noisy det313 det506
mzz (2, 3.5) (2.5, 3.5)       @noisy det44 det308
mxx (3, 3.5) (3, 3)           @noisy det574 det587
mzz (2, 5.5) (2.5, 5.5)       @noisy det167 det308
mxx (3, 5) (3, 5.5)           @noisy det10 det411
mzz (3.5, 0.5) (3, 0.5)       @noisy det219 det241
mxx (4, 0) (4, 0.5)           @noisy det18 det326
mzz (3, 2.5) (3.5, 2.5)       @noisy det219 det276
mxx (4, 2) (4, 2.5)           @noisy det84 det552
mzz (3, 4.5) (3.5, 4.5)       @noisy det241 det276
mxx (4, 4.5) (4, 4)           @noisy det294 det394
mzz (4, 1.5) (4.5, 1.5)       @noisy det30 det471
mxx (5, 1) (5, 1.5)           @noisy det131 det361
mzz (4.5, 3.5) (4, 3.5)       @noisy det12 det30
mxx (5, 3.5) (5, 3)           @noisy det184 det391
mzz (4, 5.5) (4.5, 5.5)       @noisy det12 det471
mxx (5, 5.5) (5, 5)           @noisy det58 det519
mzz (5, 0.5) (5.5, 0.5)       @noisy det190 det420
mxx (0, 0) (0, 0.5)           @noisy det202 det516
mzz (5.5, 2.5) (5, 2.5)       @noisy det230 det420
mxx (0, 2.5) (0, 2)           @noisy det107 det312
mzz (5, 4.5) (5.5, 4.5)       @noisy det190 det230
mxx (0, 4.5) (0, 4)           @noisy det90 det133
mzz (0, 1) (0.5, 1)           @noisy det261 det482
mz (0.5, 0.5)                 @noisy det261 det572
mx (0.5, 0)                   @noisy det59 det472 det516 det600
mzz (0, 3) (0.5, 3)           @noisy det24 det156
mz (0.5, 2.5)                 @noisy det24 det579
mx (0.5, 2)                   @noisy det215 det302 det312 det366
mzz (0.5, 5) (0, 5)           @noisy det76 det541
mz (0.5, 4.5)                 @noisy det76 det592
mx (0.5, 4)                   @noisy det133 det227 det373 det553
mzz (1, 2) (1.5, 2)           @noisy det132 det496
mz (1.5, 1.5)                 @noisy det132 det525
mx (1.5, 1)                   @noisy det16 det59 det302 det313
mzz (1.5, 4) (1, 4)           @noisy det43 det608
mz (1.5, 3.5)                 @noisy det43 det567
mx (1.5, 3)                   @noisy det366 det384 det553 det587
mzz (1, 0) (1.5, 0)           @noisy det158 det303
mz (1.5, 5.5)                 @noisy det303 det578
mx (1.5, 5)                   @noisy det227 det411 det472 det527
mzz (2, 1) (2.5, 1)           @noisy det96 det167
mz (2.5, 0.5)                 @noisy det96 det559
mx (2.5, 0)                   @noisy det10 det16 det326 det411
mzz (2, 3) (2.5, 3)           @noisy det9 det44
mz (2.5, 2.5)                 @noisy det9 det548
mx (2.5, 2)                   @noisy det84 det313 det384 det506
mzz (2, 5) (2.5, 5)           @noisy det308 det329
mz (2.5, 4.5)                 @noisy det329 det585
mx (2.5, 4)                   @noisy det294 det527 det574 det587
mzz (3, 2) (3.5, 2)           @noisy det83 det219
mz (3.5, 1.5)                 @noisy det83 det597
mx (3.5, 1)                   @noisy det18 det326 det361 det506
mzz (3, 4) (3.5, 4)           @noisy det187 det276
mz (3.5, 3.5)                 @noisy det187 det560
mx (3.5, 3)                   @noisy det84 det184 det552 det574
mzz (3.5, 0) (3, 0)           @noisy det241 det362
mz (3.5, 5.5)                 @noisy det362 det556
mx (3.5, 5)                   @noisy det10 det294 det394 det519
mzz (4, 1) (4.5, 1)           @noisy det218 det471
mz (4.5, 0.5)                 @noisy det218 det554
mx (4.5, 0)                   @noisy det18 det58 det202 det519
mzz (4.5, 3) (4, 3)           @noisy det30 det46
mz (4.5, 2.5)                 @noisy det46 det577
mx (4.5, 2)                   @noisy det107 det131 det361 det552
mzz (4, 5) (4.5, 5)           @noisy det12 det263
mz (4.5, 4.5)                 @noisy det263 det601
mx (4.5, 4)                   @noisy det90 det184 det391 det394
mzz (5.5, 2) (5, 2)           @noisy det396 det420
mz (5.5, 1.5)                 @noisy det396 det558
mx (5.5, 1)                   @noisy det131 det202 det215 det516
mzz (5, 4) (5.5, 4)           @noisy det230 det504
mz (5.5, 3.5)                 @noisy det504 det566
mx (5.5, 3)                   @noisy det107 det312 det373 det391
mzz (5, 0) (5.5, 0)           @noisy det190 det298
mz (5.5, 5.5)                 @noisy det298 det575
mx (5.5, 5)                   @noisy det58 det90 det133 det600

--------         28
mzz (1, 1.5) (0.5, 1.5)       @noisy det156 det482
mxx (0, 1.5) (0, 1)           @noisy det215 det302
mzz (1, 3.5) (0.5, 3.5)       @noisy det156 det541
mxx (0, 3.5) (0, 3)           @noisy det373 det553
mzz (0.5, 5.5) (1, 5.5)       @noisy det482 det541
mxx (0, 5.5) (0, 5)           @noisy det472 det600
mzz (1.5, 0.5) (2, 0.5)       @noisy det158 det496
mxx (1, 0.5) (1, 0)           @noisy det16 det59
mzz (1.5, 2.5) (2, 2.5)       @noisy det496 det608
mxx (1, 2) (1, 2.5)           @noisy det366 det384
mzz (1.5, 4.5) (2, 4.5)       @noisy det158 det608
mxx (1, 4) (1, 4.5)           @noisy det227 det527
mzz (3, 1.5) (2.5, 1.5)       @noisy det44 det167
mxx (2, 1) (2, 1.5)           @noisy det313 det506
mzz (2.5, 3.5) (3, 3.5)       @noisy det44 det308
mxx (2, 3.5) (2, 3)           @noisy det574 det587
mzz (2.5, 5.5) (3, 5.5)       @noisy det167 det308
mxx (2, 5.5) (2, 5)           @noisy det10 det411
mzz (3.5, 0.5) (4, 0.5)       @noisy det219 det241
mxx (3, 0) (3, 0.5)           @noisy det18 det326
mzz (3.5, 2.5) (4, 2.5)       @noisy det219 det276
mxx (3, 2.5) (3, 2)           @noisy det84 det552
mzz (4, 4.5) (3.5, 4.5)       @noisy det241 det276
mxx (3, 4.5) (3, 4)           @noisy det294 det394
mzz (5, 1.5) (4.5, 1.5)       @noisy det30 det471
mxx (4, 1.5) (4, 1)           @noisy det131 det361
mzz (5, 3.5) (4.5, 3.5)       @noisy det12 det30
mxx (4, 3) (4, 3.5)           @noisy det184 det391
mzz (5, 5.5) (4.5, 5.5)       @noisy det12 det471
mxx (4, 5) (4, 5.5)           @noisy det58 det519
mzz (5.5, 0.5) (0, 0.5)       @noisy det190 det420
mxx (5, 0) (5, 0.5)           @noisy det202 det516
mzz (5.5, 2.5) (0, 2.5)       @noisy det230 det420
mxx (5, 2) (5, 2.5)           @noisy det107 det312
mzz (5.5, 4.5) (0, 4.5)       @noisy det190 det230
mxx (5, 4.5) (5, 4)           @noisy det90 det133
mzz (0.5, 0) (0, 0)           @noisy det482 det603
mz (0.5, 0.5)                 @noisy det572 det603
mx (0.5, 1)                   @noisy det16 det202 det215 det302
mzz (0, 2) (0.5, 2)           @noisy det156 det537
mz (0.5, 2.5)                 @noisy det537 det579
mx (0.5, 3)                   @noisy det107 det373 det384 det553
mzz (0, 4) (0.5, 4)           @noisy det505 det541
mz (0.5, 4.5)                 @noisy det505 det592
mx (0.5, 5)                   @noisy det90 det472 det527 det600
mzz (1, 1) (1.5, 1)           @noisy det448 det496
mz (1.5, 1.5)                 @noisy det448 det525
mx (1.5, 2)                   @noisy det215 det366 det384 det506
mzz (1, 3) (1.5, 3)           @noisy det100 det608
mz (1.5, 3.5)                 @noisy det100 det567
mx (1.5, 4)                   @noisy det227 det373 det527 det574
mzz (1.5, 5) (1, 5)           @noisy det38 det158
mz (1.5, 5.5)                 @noisy det38 det578
mx (1.5, 0)                   @noisy det10 det16 det59 det600
mzz (2, 0) (2.5, 0)           @noisy det167 det270
mz (2.5, 0.5)                 @noisy det270 det559
mx (2.5, 1)                   @noisy det18 det59 det313 det506
mzz (2.5, 2) (2, 2)           @noisy det37 det44
mz (2.5, 2.5)                 @noisy det37 det548
mx (2.5, 3)                   @noisy det366 det552 det574 det587
mzz (2, 4) (2.5, 4)           @noisy det8 det308
mz (2.5, 4.5)                 @noisy det8 det585
mx (2.5, 5)                   @noisy det10 det227 det394 det411
mzz (3, 1) (3.5, 1)           @noisy det165 det219
mz (3.5, 1.5)                 @noisy det165 det597
mx (3.5, 2)                   @noisy det84 det131 det313 det552
mzz (3, 3) (3.5, 3)           @noisy det276 det414
mz (3.5, 3.5)                 @noisy det414 det560
mx (3.5, 4)                   @noisy det294 det391 det394 det587
mzz (3.5, 5) (3, 5)           @noisy det241 det564
mz (3.5, 5.5)                 @noisy det556 det564
mx (3.5, 0)                   @noisy det18 det58 det326 det411
mzz (4, 0) (4.5, 0)           @noisy det244 det471
mz (4.5, 0.5)                 @noisy det244 det554
mx (4.5, 1)                   @noisy det131 det326 det361 det516
mzz (4.5, 2) (4, 2)           @noisy det30 det53
mz (4.5, 2.5)                 @noisy det53 det577
mx (4.5, 3)                   @noisy det84 det184 det312 det391
mzz (4, 4) (4.5, 4)           @noisy det12 det580
mz (4.5, 4.5)                 @noisy det580 det601
mx (4.5, 5)                   @noisy det58 det133 det294 det519
mzz (5.5, 1) (5, 1)           @noisy det420 det517
mz (5.5, 1.5)                 @noisy det517 det558
mx (5.5, 2)                   @noisy det107 det302 det312 det361
mzz (5, 3) (5.5, 3)           @noisy det125 det230
mz (5.5, 3.5)                 @noisy det125 det566
mx (5.5, 4)                   @noisy det90 det133 det184 det553
mzz (5, 5) (5.5, 5)           @noisy det79 det190
mz (5.5, 5.5)                 @noisy det79 det575
mx (5.5, 0)                   @noisy det202 det472 det516 det519

--------         29
mxx (1, 1.5) (1, 2)           @noisy det215 det302
mx (0.5, 1.5)                 @noisy det101 det215
mz (0, 1.5)                   @noisy det420 det482 det517 det537
mxx (1, 3.5) (1, 4)           @noisy det373 det553
mx (0.5, 3.5)                 @noisy det135 det373
mz (0, 3.5)                   @noisy det125 det156 det230 det505
mxx (1, 0) (1, 5.5)           @noisy det472 det600
mx (0.5, 5.5)                 @noisy det142 det600
mz (0, 5.5)                   @noisy det79 det190 det541 det603
mxx (2, 0.5) (2, 1)           @noisy det16 det59
mx (1.5, 0.5)                 @noisy det59 det120
mz (1, 0.5)                   @noisy det158 det448 det482 det603
mxx (2, 3) (2, 2.5)           @noisy det366 det384
mx (1.5, 2.5)                 @noisy det136 det366
mz (1, 2.5)                   @noisy det100 det156 det496 det537
mxx (2, 4.5) (2, 5)           @noisy det227 det527
mx (1.5, 4.5)                 @noisy det105 det227
mz (1, 4.5)                   @noisy det38 det505 det541 det608
mxx (3, 1.5) (3, 2)           @noisy det313 det506
mx (2.5, 1.5)                 @noisy det95 det313
mz (2, 1.5)                   @noisy det37 det167 det448 det496
mxx (3, 3.5) (3, 4)           @noisy det574 det587
mx (2.5, 3.5)                 @noisy det138 det587
mz (2, 3.5)                   @noisy det8 det44 det100 det608
mxx (3, 5.5) (3, 0)           @noisy det10 det411
mx (2.5, 5.5)                 @noisy det137 det411
mz (2, 5.5)                   @noisy det38 det158 det270 det308
mxx (4, 0.5) (4, 1)           @noisy det18 det326
mx (3.5, 0.5)                 @noisy det116 det326
mz (3, 0.5)                   @noisy det165 det167 det241 det270
mxx (4, 2.5) (4, 3)           @noisy det84 det552
mx (3.5, 2.5)                 @noisy det84 det151
mz (3, 2.5)                   @noisy det37 det44 det219 det414
mxx (4, 4.5) (4, 5)           @noisy det294 det394
mx (3.5, 4.5)                 @noisy det117 det294
mz (3, 4.5)                   @noisy det8 det276 det308 det564
mxx (5, 1.5) (5, 2)           @noisy det131 det361
mx (4.5, 1.5)                 @noisy det99 det361
mz (4, 1.5)                   @noisy det53 det165 det219 det471
mxx (5, 3.5) (5, 4)           @noisy det184 det391
mx (4.5, 3.5)                 @noisy det104 det184
mz (4, 3.5)                   @noisy det30 det276 det414 det580
mxx (5, 5.5) (5, 0)           @noisy det58 det519
mx (4.5, 5.5)                 @noisy det147 det519
mz (4, 5.5)                   @noisy det12 det241 det244 det564
mxx (0, 1) (0, 0.5)           @noisy det202 det516
mx (5.5, 0.5)                 @noisy det123 det202
mz (5, 0.5)                   @noisy det190 det244 det471 det517
mxx (0, 2.5) (0, 3)           @noisy det107 det312
mx (5.5, 2.5)                 @noisy det107 det110
mz (5, 2.5)                   @noisy det30 det53 det125 det420
mxx (0, 4.5) (0, 5)           @noisy det90 det133
mx (5.5, 4.5)                 @noisy det90 det140
mz (5, 4.5)                   @noisy det12 det79 det230 det580
mxx (0.5, 0.5) (0.5, 0)       @noisy det16 det516
mzz (1, 1) (0.5, 1)           @noisy det482 det603
mxx (0.5, 2.5) (0.5, 2)       @noisy det312 det384
mzz (1, 3) (0.5, 3)           @noisy det156 det537
mxx (0.5, 4.5) (0.5, 4)       @noisy det133 det527
mzz (0.5, 5) (1, 5)           @noisy det505 det541
mxx (1.5, 1.5) (1.5, 1)       @noisy det302 det506
mzz (1.5, 2) (2, 2)           @noisy det448 det496
mxx (1.5, 3.5) (1.5, 3)       @noisy det553 det574
mzz (1.5, 4) (2, 4)           @noisy det100 det608
mxx (1.5, 5) (1.5, 5.5)       @noisy det10 det472
mzz (1.5, 0) (2, 0)           @noisy det38 det158
mxx (2.5, 0.5) (2.5, 0)       @noisy det16 det18
mzz (3, 1) (2.5, 1)           @noisy det167 det270
mxx (2.5, 2) (2.5, 2.5)       @noisy det384 det552
mzz (2.5, 3) (3, 3)           @noisy det37 det44
mxx (2.5, 4) (2.5, 4.5)       @noisy det394 det527
mzz (2.5, 5) (3, 5)           @noisy det8 det308
mxx (3.5, 1) (3.5, 1.5)       @noisy det131 det506
mzz (3.5, 2) (4, 2)           @noisy det165 det219
mxx (3.5, 3) (3.5, 3.5)       @noisy det391 det574
mzz (4, 4) (3.5, 4)           @noisy det276 det414
mxx (3.5, 5) (3.5, 5.5)       @noisy det10 det58
mzz (3.5, 0) (4, 0)           @noisy det241 det564
mxx (4.5, 0.5) (4.5, 0)       @noisy det18 det516
mzz (5, 1) (4.5, 1)           @noisy det244 det471
mxx (4.5, 2) (4.5, 2.5)       @noisy det312 det552
mzz (5, 3) (4.5, 3)           @noisy det30 det53
mxx (4.5, 4.5) (4.5, 4)       @noisy det133 det394
mzz (5, 5) (4.5, 5)           @noisy det12 det580
mxx (5.5, 1) (5.5, 1.5)       @noisy det131 det302
mzz (5.5, 2) (0, 2)           @noisy det420 det517
mxx (5.5, 3) (5.5, 3.5)       @noisy det391 det553
mzz (5.5, 4) (0, 4)           @noisy det125 det230
mxx (5.5, 5.5) (5.5, 5)       @noisy det58 det472
mzz (5.5, 0) (0, 0)           @noisy det79 det190

--------         30
mxx (0, 1.5) (0, 2)           @noisy det126 det302
mx (0.5, 1.5)                 @noisy det101 det126
mz (1, 1.5)                   @noisy det156 det448 det496 det603
mxx (0, 3.5) (0, 4)           @noisy det526 det553
mx (0.5, 3.5)                 @noisy det135 det526
mz (1, 3.5)                   @noisy det100 det537 det541 det608
mxx (0, 5.5) (0, 0)           @noisy det51 det472
mx (0.5, 5.5)                 @noisy det51 det142
mz (1, 5.5)                   @noisy det38 det158 det482 det505
mxx (1, 0.5) (1, 1)           @noisy det16 det139
mx (1.5, 0.5)                 @noisy det120 det139
mz (2, 0.5)                   @noisy det38 det167 det270 det496
mxx (1, 2.5) (1, 3)           @noisy det193 det384
mx (1.5, 2.5)                 @noisy det136 det193
mz (2, 2.5)                   @noisy det37 det44 det448 det608
mxx (1, 4.5) (1, 5)           @noisy det284 det527
mx (1.5, 4.5)                 @noisy det105 det284
mz (2, 4.5)                   @noisy det8 det100 det158 det308
mxx (2, 1.5) (2, 2)           @noisy det506 det563
mx (2.5, 1.5)                 @noisy det95 det563
mz (3, 1.5)                   @noisy det44 det165 det219 det270
mxx (2, 3.5) (2, 4)           @noisy det242 det574
mx (2.5, 3.5)                 @noisy det138 det242
mz (3, 3.5)                   @noisy det37 det276 det308 det414
mxx (2, 5.5) (2, 0)           @noisy det10 det330
mx (2.5, 5.5)                 @noisy det137 det330
mz (3, 5.5)                   @noisy det8 det167 det241 det564
mxx (3, 1) (3, 0.5)           @noisy det18 det328
mx (3.5, 0.5)                 @noisy det116 det328
mz (4, 0.5)                   @noisy det219 det244 det471 det564
mxx (3, 2.5) (3, 3)           @noisy det177 det552
mx (3.5, 2.5)                 @noisy det151 det177
mz (4, 2.5)                   @noisy det30 det53 det165 det276
mxx (3, 4.5) (3, 5)           @noisy det394 det490
mx (3.5, 4.5)                 @noisy det117 det490
mz (4, 4.5)                   @noisy det12 det241 det414 det580
mxx (4, 1.5) (4, 2)           @noisy det75 det131
mx (4.5, 1.5)                 @noisy det75 det99
mz (5, 1.5)                   @noisy det30 det244 det420 det517
mxx (4, 4) (4, 3.5)           @noisy det155 det391
mx (4.5, 3.5)                 @noisy det104 det155
mz (5, 3.5)                   @noisy det12 det53 det125 det230
mxx (4, 5.5) (4, 0)           @noisy det58 det562
mx (4.5, 5.5)                 @noisy det147 det562
mz (5, 5.5)                   @noisy det79 det190 det471 det580
mxx (5, 0.5) (5, 1)           @noisy det516 det561
mx (5.5, 0.5)                 @noisy det123 det561
mz (0, 0.5)                   @noisy det79 det420 det482 det603
mxx (5, 3) (5, 2.5)           @noisy det312 det484
mx (5.5, 2.5)                 @noisy det110 det484
mz (0, 2.5)                   @noisy det156 det230 det517 det537
mxx (5, 4.5) (5, 5)           @noisy det133 det144
mx (5.5, 4.5)                 @noisy det140 det144
mz (0, 4.5)                   @noisy det125 det190 det505 det541
mxx (0.5, 0.5) (0.5, 1)       @noisy det16 det516
mzz (1, 0) (0.5, 0)           @noisy det482 det603
mxx (0.5, 2.5) (0.5, 3)       @noisy det312 det384
mzz (1, 2) (0.5, 2)           @noisy det156 det537
mxx (0.5, 5) (0.5, 4.5)       @noisy det133 det527
mzz (1, 4) (0.5, 4)           @noisy det505 det541
mxx (1.5, 1.5) (1.5, 2)       @noisy det302 det506
mzz (1.5, 1) (2, 1)           @noisy det448 det496
mxx (1.5, 4) (1.5, 3.5)       @noisy det553 det574
mzz (2, 3) (1.5, 3)           @noisy det100 det608
mxx (1.5, 5.5) (1.5, 0)       @noisy det10 det472
mzz (1.5, 5) (2, 5)           @noisy det38 det158
mxx (2.5, 0.5) (2.5, 1)       @noisy det16 det18
mzz (2.5, 0) (3, 0)           @noisy det167 det270
mxx (2.5, 2.5) (2.5, 3)       @noisy det384 det552
mzz (2.5, 2) (3, 2)           @noisy det37 det44
mxx (2.5, 4.5) (2.5, 5)       @noisy det394 det527
mzz (2.5, 4) (3, 4)           @noisy det8 det308
mxx (3.5, 1.5) (3.5, 2)       @noisy det131 det506
mzz (3.5, 1) (4, 1)           @noisy det165 det219
mxx (3.5, 3.5) (3.5, 4)       @noisy det391 det574
mzz (3.5, 3) (4, 3)           @noisy det276 det414
mxx (3.5, 5.5) (3.5, 0)       @noisy det10 det58
mzz (3.5, 5) (4, 5)           @noisy det241 det564
mxx (4.5, 0.5) (4.5, 1)       @noisy det18 det516
mzz (5, 0) (4.5, 0)           @noisy det244 det471
mxx (4.5, 2.5) (4.5, 3)       @noisy det312 det552
mzz (4.5, 2) (5, 2)           @noisy det30 det53
mxx (4.5, 4.5) (4.5, 5)       @noisy det133 det394
mzz (5, 4) (4.5, 4)           @noisy det12 det580
mxx (5.5, 1.5) (5.5, 2)       @noisy det131 det302
mzz (5.5, 1) (0, 1)           @noisy det420 det517
mxx (5.5, 3.5) (5.5, 4)       @noisy det391 det553
mzz (5.5, 3) (0, 3)           @noisy det125 det230
mxx (5.5, 5.5) (5.5, 0)       @noisy det58 det472
mzz (5.5, 5) (0, 5)           @noisy det79 det190

--------         31
mzz (0, 1.5) (0.5, 1.5)       @noisy det537 det603
mxx (1, 1) (1, 1.5)           @noisy det126 det302
mzz (0, 3.5) (0.5, 3.5)       @noisy det505 det537
mxx (1, 3) (1, 3.5)           @noisy det526 det553
mzz (0.5, 5.5) (0, 5.5)       @noisy det505 det603
mxx (1, 5) (1, 5.5)           @noisy det51 det472
mzz (1, 0.5) (1.5, 0.5)       @noisy det38 det448
mxx (2, 0) (2, 0.5)           @noisy det16 det139
mzz (1, 2.5) (1.5, 2.5)       @noisy det100 det448
mxx (2, 2) (2, 2.5)           @noisy det193 det384
mzz (1.5, 4.5) (1, 4.5)       @noisy det38 det100
mxx (2, 4.5) (2, 4)           @noisy det284 det527
mzz (2, 1.5) (2.5, 1.5)       @noisy det37 det270
mxx (3, 1.5) (3, 1)           @noisy det506 det563
mzz (2, 3.5) (2.5, 3.5)       @noisy det8 det37
mxx (3, 3.5) (3, 3)           @noisy det242 det574
mzz (2, 5.5) (2.5, 5.5)       @noisy det8 det270
mxx (3, 5) (3, 5.5)           @noisy det10 det330
mzz (3.5, 0.5) (3, 0.5)       @noisy det165 det564
mxx (4, 0) (4, 0.5)           @noisy det18 det328
mzz (3, 2.5) (3.5, 2.5)       @noisy det165 det414
mxx (4, 2) (4, 2.5)           @noisy det177 det552
mzz (3, 4.5) (3.5, 4.5)       @noisy det414 det564
mxx (4, 4.5) (4, 4)           @noisy det394 det490
mzz (4, 1.5) (4.5, 1.5)       @noisy det53 det244
mxx (5, 1) (5, 1.5)           @noisy det75 det131
mzz (4.5, 3.5) (4, 3.5)       @noisy det53 det580
mxx (5, 3.5) (5, 3)           @noisy det155 det391
mzz (4, 5.5) (4.5, 5.5)       @noisy det244 det580
mxx (5, 5.5) (5, 5)           @noisy det58 det562
mzz (5, 0.5) (5.5, 0.5)       @noisy det79 det517
mxx (0, 0) (0, 0.5)           @noisy det516 det561
mzz (5.5, 2.5) (5, 2.5)       @noisy det125 det517
mxx (0, 2.5) (0, 2)           @noisy det312 det484
mzz (5, 4.5) (5.5, 4.5)       @noisy det79 det125
mxx (0, 4.5) (0, 4)           @noisy det133 det144
mzz (0, 1) (0.5, 1)           @noisy det482 det603
mz (0.5, 0.5)                 @noisy det295 det482
mx (0.5, 0)                   @noisy det16 det51 det472 det561
mzz (0, 3) (0.5, 3)           @noisy det156 det537
mz (0.5, 2.5)                 @noisy det156 det271
mx (0.5, 2)                   @noisy det126 det302 det384 det484
mzz (0.5, 5) (0, 5)           @noisy det505 det541
mz (0.5, 4.5)                 @noisy det287 det541
mx (0.5, 4)                   @noisy det144 det526 det527 det553
mzz (1, 2) (1.5, 2)           @noisy det448 det496
mz (1.5, 1.5)                 @noisy det297 det496
mx (1.5, 1)                   @noisy det16 det126 det139 det506
mzz (1.5, 4) (1, 4)           @noisy det100 det608
mz (1.5, 3.5)                 @noisy det290 det608
mx (1.5, 3)                   @noisy det193 det384 det526 det574
mzz (1, 0) (1.5, 0)           @noisy det38 det158
mz (1.5, 5.5)                 @noisy det158 det256
mx (1.5, 5)                   @noisy det10 det51 det284 det527
mzz (2, 1) (2.5, 1)           @noisy det167 det270
mz (2.5, 0.5)                 @noisy det167 det305
mx (2.5, 0)                   @noisy det10 det18 det139 det330
mzz (2, 3) (2.5, 3)           @noisy det37 det44
mz (2.5, 2.5)                 @noisy det44 det301
mx (2.5, 2)                   @noisy det193 det506 det552 det563
mzz (2, 5) (2.5, 5)           @noisy det8 det308
mz (2.5, 4.5)                 @noisy det282 det308
mx (2.5, 4)                   @noisy det242 det284 det394 det574
mzz (3, 2) (3.5, 2)           @noisy det165 det219
mz (3.5, 1.5)                 @noisy det219 det292
mx (3.5, 1)                   @noisy det18 det131 det328 det563
mzz (3, 4) (3.5, 4)           @noisy det276 det414
mz (3.5, 3.5)                 @noisy det260 det276
mx (3.5, 3)                   @noisy det177 det242 det391 det552
mzz (3.5, 0) (3, 0)           @noisy det241 det564
mz (3.5, 5.5)                 @noisy det241 det259
mx (3.5, 5)                   @noisy det58 det330 det394 det490
mzz (4, 1) (4.5, 1)           @noisy det244 det471
mz (4.5, 0.5)                 @noisy det257 det471
mx (4.5, 0)                   @noisy det58 det328 det516 det562
mzz (4.5, 3) (4, 3)           @noisy det30 det53
mz (4.5, 2.5)                 @noisy det30 det275
mx (4.5, 2)                   @noisy det75 det131 det177 det312
mzz (4, 5) (4.5, 5)           @noisy det12 det580
mz (4.5, 4.5)                 @noisy det12 det293
mx (4.5, 4)                   @noisy det133 det155 det391 det490
mzz (5.5, 2) (5, 2)           @noisy det420 det517
mz (5.5, 1.5)                 @noisy det304 det420
mx (5.5, 1)                   @noisy det75 det302 det516 det561
mzz (5, 4) (5.5, 4)           @noisy det125 det230
mz (5.5, 3.5)                 @noisy det230 det288
mx (5.5, 3)                   @noisy det155 det312 det484 det553
mzz (5, 0) (5.5, 0)           @noisy det79 det190
mz (5.5, 5.5)                 @noisy det190 det254
mx (5.5, 5)                   @noisy det133 det144 det472 det562

--------         32
mzz (1, 1.5) (0.5, 1.5)       @noisy det537 det603
mxx (0, 1.5) (0, 1)           @noisy det126 det302
mzz (1, 3.5) (0.5, 3.5)       @noisy det505 det537
mxx (0, 3.5) (0, 3)           @noisy det526 det553
mzz (0.5, 5.5) (1, 5.5)       @noisy det505 det603
mxx (0, 5.5) (0, 5)           @noisy det51 det472
mzz (1.5, 0.5) (2, 0.5)       @noisy det38 det448
mxx (1, 0.5) (1, 0)           @noisy det16 det139
mzz (1.5, 2.5) (2, 2.5)       @noisy det100 det448
mxx (1, 2) (1, 2.5)           @noisy det193 det384
mzz (1.5, 4.5) (2, 4.5)       @noisy det38 det100
mxx (1, 4) (1, 4.5)           @noisy det284 det527
mzz (3, 1.5) (2.5, 1.5)       @noisy det37 det270
mxx (2, 1) (2, 1.5)           @noisy det506 det563
mzz (2.5, 3.5) (3, 3.5)       @noisy det8 det37
mxx (2, 3.5) (2, 3)           @noisy det242 det574
mzz (2.5, 5.5) (3, 5.5)       @noisy det8 det270
mxx (2, 5.5) (2, 5)           @noisy det10 det330
mzz (3.5, 0.5) (4, 0.5)       @noisy det165 det564
mxx (3, 0) (3, 0.5)           @noisy det18 det328
mzz (3.5, 2.5) (4, 2.5)       @noisy det165 det414
mxx (3, 2.5) (3, 2)           @noisy det177 det552
mzz (4, 4.5) (3.5, 4.5)       @noisy det414 det564
mxx (3, 4.5) (3, 4)           @noisy det394 det490
mzz (5, 1.5) (4.5, 1.5)       @noisy det53 det244
mxx (4, 1.5) (4, 1)           @noisy det75 det131
mzz (5, 3.5) (4.5, 3.5)       @noisy det53 det580
mxx (4, 3) (4, 3.5)           @noisy det155 det391
mzz (5, 5.5) (4.5, 5.5)       @noisy det244 det580
mxx (4, 5) (4, 5.5)           @noisy det58 det562
mzz (5.5, 0.5) (0, 0.5)       @noisy det79 det517
mxx (5, 0) (5, 0.5)           @noisy det516 det561
mzz (5.5, 2.5) (0, 2.5)       @noisy det125 det517
mxx (5, 2) (5, 2.5)           @noisy det312 det484
mzz (5.5, 4.5) (0, 4.5)       @noisy det79 det125
mxx (5, 4.5) (5, 4)           @noisy det133 det144
mzz (0.5, 0) (0, 0)           @det565 det603
mz (0.5, 0.5)                 @det295 det565
mx (0.5, 1)                   @det126 det139 det302 det516
mzz (0, 2) (0.5, 2)           @det166 det537
mz (0.5, 2.5)                 @det166 det271
mx (0.5, 3)                   @det193 det312 det526 det553
mzz (0, 4) (0.5, 4)           @det160 det505
mz (0.5, 4.5)                 @det160 det287
mx (0.5, 5)                   @det51 det133 det284 det472
mzz (1, 1) (1.5, 1)           @det323 det448
mz (1.5, 1.5)                 @det297 det323
mx (1.5, 2)                   @det193 det302 det384 det563
mzz (1, 3) (1.5, 3)           @det100 det248
mz (1.5, 3.5)                 @det248 det290
mx (1.5, 4)                   @det242 det284 det527 det553
mzz (1.5, 5) (1, 5)           @det14 det38
mz (1.5, 5.5)                 @det14 det256
mx (1.5, 0)                   @det16 det139 det330 det472
mzz (2, 0) (2.5, 0)           @det87 det270
mz (2.5, 0.5)                 @det87 det305
mx (2.5, 1)                   @det16 det328 det506 det563
mzz (2.5, 2) (2, 2)           @det37 det380
mz (2.5, 2.5)                 @det301 det380
mx (2.5, 3)                   @det177 det242 det384 det574
mzz (2, 4) (2.5, 4)           @det8 det152
mz (2.5, 4.5)                 @det152 det282
mx (2.5, 5)                   @det10 det330 det490 det527
mzz (3, 1) (3.5, 1)           @det21 det165
mz (3.5, 1.5)                 @det21 det292
mx (3.5, 2)                   @det75 det177 det506 det552
mzz (3, 3) (3.5, 3)           @det191 det414
mz (3.5, 3.5)                 @det191 det260
mx (3.5, 4)                   @det155 det394 det490 det574
mzz (3.5, 5) (3, 5)           @det127 det564
mz (3.5, 5.5)                 @det127 det259
mx (3.5, 0)                   @det10 det18 det328 det562
mzz (4, 0) (4.5, 0)           @det228 det244
mz (4.5, 0.5)                 @det228 det257
mx (4.5, 1)                   @det18 det75 det131 det561
mzz (4.5, 2) (4, 2)           @det53 det493
mz (4.5, 2.5)                 @det275 det493
mx (4.5, 3)                   @det155 det391 det484 det552
mzz (4, 4) (4.5, 4)           @det393 det580
mz (4.5, 4.5)                 @det293 det393
mx (4.5, 5)                   @det58 det144 det394 det562
mzz (5.5, 1) (5, 1)           @det186 det517
mz (5.5, 1.5)                 @det186 det304
mx (5.5, 2)                   @det126 det131 det312 det484
mzz (5, 3) (5.5, 3)           @det125 det148
mz (5.5, 3.5)                 @det148 det288
mx (5.5, 4)                   @det133 det144 det391 det526
mzz (5, 5) (5.5, 5)           @det39 det79
mz (5.5, 5.5)                 @det39 det254
mx (5.5, 0)                   @det51 det58 det516 det561

--------         33
mxx (1, 1.5) (1, 2)           @noisy det126 det302
mx (0.5, 1.5)                 @noisy det302 det467
mz (0, 1.5)                   @noisy det166 det186 det517 det603
mxx (1, 3.5) (1, 4)           @noisy det526 det553
mx (0.5, 3.5)                 @noisy det422 det553
mz (0, 3.5)                   @noisy det125 det148 det160 det537
mxx (1, 0) (1, 5.5)           @noisy det51 det472
mx (0.5, 5.5)                 @noisy det429 det472
mz (0, 5.5)                   @noisy det39 det79 det505 det565
mxx (2, 0.5) (2, 1)           @noisy det16 det139
mx (1.5, 0.5)                 @noisy det16 det402
mz (1, 0.5)                   @noisy det38 det323 det565 det603
mxx (2, 3) (2, 2.5)           @noisy det193 det384
mx (1.5, 2.5)                 @noisy det384 det424
mz (1, 2.5)                   @noisy det166 det248 det448 det537
mxx (2, 4.5) (2, 5)           @noisy det284 det527
mx (1.5, 4.5)                 @noisy det442 det527
mz (1, 4.5)                   @noisy det14 det100 det160 det505
mxx (3, 1.5) (3, 2)           @noisy det506 det563
mx (2.5, 1.5)                 @noisy det455 det506
mz (2, 1.5)                   @noisy det270 det323 det380 det448
mxx (3, 3.5) (3, 4)           @noisy det242 det574
mx (2.5, 3.5)                 @noisy det404 det574
mz (2, 3.5)                   @noisy det37 det100 det152 det248
mxx (3, 5.5) (3, 0)           @noisy det10 det330
mx (2.5, 5.5)                 @noisy det10 det427
mz (2, 5.5)                   @noisy det8 det14 det38 det87
mxx (4, 0.5) (4, 1)           @noisy det18 det328
mx (3.5, 0.5)                 @noisy det18 det397
mz (3, 0.5)                   @noisy det21 det87 det270 det564
mxx (4, 2.5) (4, 3)           @noisy det177 det552
mx (3.5, 2.5)                 @noisy det435 det552
mz (3, 2.5)                   @noisy det37 det165 det191 det380
mxx (4, 4.5) (4, 5)           @noisy det394 det490
mx (3.5, 4.5)                 @noisy det394 det399
mz (3, 4.5)                   @noisy det8 det127 det152 det414
mxx (5, 1.5) (5, 2)           @noisy det75 det131
mx (4.5, 1.5)                 @noisy det131 det464
mz (4, 1.5)                   @noisy det21 det165 det244 det493
mxx (5, 3.5) (5, 4)           @noisy det155 det391
mx (4.5, 3.5)                 @noisy det391 det440
mz (4, 3.5)                   @noisy det53 det191 det393 det414
mxx (5, 5.5) (5, 0)           @noisy det58 det562
mx (4.5, 5.5)                 @noisy det58 det431
mz (4, 5.5)                   @noisy det127 det228 det564 det580
mxx (0, 1) (0, 0.5)           @noisy det516 det561
mx (5.5, 0.5)                 @noisy det408 det516
mz (5, 0.5)                   @noisy det79 det186 det228 det244
mxx (0, 2.5) (0, 3)           @noisy det312 det484
mx (5.5, 2.5)                 @noisy det312 det444
mz (5, 2.5)                   @noisy det53 det148 det493 det517
mxx (0, 4.5) (0, 5)           @noisy det133 det144
mx (5.5, 4.5)                 @noisy det133 det428
mz (5, 4.5)                   @noisy det39 det125 det393 det580
mxx (0.5, 0.5) (0.5, 0)       @det139 det561
mzz (1, 1) (0.5, 1)           @det565 det603
mxx (0.5, 2.5) (0.5, 2)       @det193 det484
mzz (1, 3) (0.5, 3)           @det166 det537
mxx (0.5, 4.5) (0.5, 4)       @det144 det284
mzz (0.5, 5) (1, 5)           @det160 det505
mxx (1.5, 1.5) (1.5, 1)       @det126 det563
mzz (1.5, 2) (2, 2)           @det323 det448
mxx (1.5, 3.5) (1.5, 3)       @det242 det526
mzz (1.5, 4) (2, 4)           @det100 det248
mxx (1.5, 5) (1.5, 5.5)       @det51 det330
mzz (1.5, 0) (2, 0)           @det14 det38
mxx (2.5, 0.5) (2.5, 0)       @det139 det328
mzz (3, 1) (2.5, 1)           @det87 det270
mxx (2.5, 2) (2.5, 2.5)       @det177 det193
mzz (2.5, 3) (3, 3)           @det37 det380
mxx (2.5, 4) (2.5, 4.5)       @det284 det490
mzz (2.5, 5) (3, 5)           @det8 det152
mxx (3.5, 1) (3.5, 1.5)       @det75 det563
mzz (3.5, 2) (4, 2)           @det21 det165
mxx (3.5, 3) (3.5, 3.5)       @det155 det242
mzz (4, 4) (3.5, 4)           @det191 det414
mxx (3.5, 5) (3.5, 5.5)       @det330 det562
mzz (3.5, 0) (4, 0)           @det127 det564
mxx (4.5, 0.5) (4.5, 0)       @det328 det561
mzz (5, 1) (4.5, 1)           @det228 det244
mxx (4.5, 2) (4.5, 2.5)       @det177 det484
mzz (5, 3) (4.5, 3)           @det53 det493
mxx (4.5, 4.5) (4.5, 4)       @det144 det490
mzz (5, 5) (4.5, 5)           @det393 det580
mxx (5.5, 1) (5.5, 1.5)       @det75 det126
mzz (5.5, 2) (0, 2)           @det186 det517
mxx (5.5, 3) (5.5, 3.5)       @det155 det526
mzz (5.5, 4) (0, 4)           @det125 det148
mxx (5.5, 5.5) (5.5, 5)       @det51 det562
mzz (5.5, 0) (0, 0)           @det39 det79

--------         34
mxx (0, 1.5) (0, 2)           @det126
mx (0.5, 1.5)                 @det467
mz (1, 1.5)                   @det323 det448 det537 det565
mxx (0, 3.5) (0, 4)           @det526
mx (0.5, 3.5)                 @det422
mz (1, 3.5)                   @det100 det166 det248 det505
mxx (0, 5.5) (0, 0)           @det51
mx (0.5, 5.5)                 @det429
mz (1, 5.5)                   @det14 det38 det160 det603
mxx (1, 0.5) (1, 1)           @det139
mx (1.5, 0.5)                 @det402
mz (2, 0.5)                   @det14 det87 det270 det448
mxx (1, 2.5) (1, 3)           @det193
mx (1.5, 2.5)                 @det424
mz (2, 2.5)                   @det37 det100 det323 det380
mxx (1, 4.5) (1, 5)           @det284
mx (1.5, 4.5)                 @det442
mz (2, 4.5)                   @det8 det38 det152 det248
mxx (2, 1.5) (2, 2)           @det563
mx (2.5, 1.5)                 @det455
mz (3, 1.5)                   @det21 det37 det87 det165
mxx (2, 3.5) (2, 4)           @det242
mx (2.5, 3.5)                 @det404
mz (3, 3.5)                   @det8 det191 det380 det414
mxx (2, 5.5) (2, 0)           @det330
mx (2.5, 5.5)                 @det427
mz (3, 5.5)                   @det127 det152 det270 det564
mxx (3, 1) (3, 0.5)           @det328
mx (3.5, 0.5)                 @det397
mz (4, 0.5)                   @det127 det165 det228 det244
mxx (3, 2.5) (3, 3)           @det177
mx (3.5, 2.5)                 @det435
mz (4, 2.5)                   @det21 det53 det414 det493
mxx (3, 4.5) (3, 5)           @det490
mx (3.5, 4.5)                 @det399
mz (4, 4.5)                   @det191 det393 det564 det580
mxx (4, 1.5) (4, 2)           @det75
mx (4.5, 1.5)                 @det464
mz (5, 1.5)                   @det53 det186 det228 det517
mxx (4, 4) (4, 3.5)           @det155
mx (4.5, 3.5)                 @det440
mz (5, 3.5)                   @det125 det148 det493 det580
mxx (4, 5.5) (4, 0)           @det562
mx (4.5, 5.5)                 @det431
mz (5, 5.5)                   @det39 det79 det244 det393
mxx (5, 0.5) (5, 1)           @det561
mx (5.5, 0.5)                 @det408
mz (0, 0.5)                   @det39 det517 det565 det603
mxx (5, 3) (5, 2.5)           @det484
mx (5.5, 2.5)                 @det444
mz (0, 2.5)                   @det125 det166 det186 det537
mxx (5, 4.5) (5, 5)           @det144
mx (5.5, 4.5)                 @det428
mz (0, 4.5)                   @det79 det148 det160 det505
mxx (0.5, 0.5) (0.5, 1)       @det139 det561
mzz (1, 0) (0.5, 0)           @det565 det603
mxx (0.5, 2.5) (0.5, 3)       @det193 det484
mzz (1, 2) (0.5, 2)           @det166 det537
mxx (0.5, 5) (0.5, 4.5)       @det144 det284
mzz (1, 4) (0.5, 4)           @det160 det505
mxx (1.5, 1.5) (1.5, 2)       @det126 det563
mzz (1.5, 1) (2, 1)           @det323 det448
mxx (1.5, 4) (1.5, 3.5)       @det242 det526
mzz (2, 3) (1.5, 3)           @det100 det248
mxx (1.5, 5.5) (1.5, 0)       @det51 det330
mzz (1.5, 5) (2, 5)           @det14 det38
mxx (2.5, 0.5) (2.5, 1)       @det139 det328
mzz (2.5, 0) (3, 0)           @det87 det270
mxx (2.5, 2.5) (2.5, 3)       @det177 det193
mzz (2.5, 2) (3, 2)           @det37 det380
mxx (2.5, 4.5) (2.5, 5)       @det284 det490
mzz (2.5, 4) (3, 4)           @det8 det152
mxx (3.5, 1.5) (3.5, 2)       @det75 det563
mzz (3.5, 1) (4, 1)           @det21 det165
mxx (3.5, 3.5) (3.5, 4)       @det155 det242
mzz (3.5, 3) (4, 3)           @det191 det414
mxx (3.5, 5.5) (3.5, 0)       @det330 det562
mzz (3.5, 5) (4, 5)           @det127 det564
mxx (4.5, 0.5) (4.5, 1)       @det328 det561
mzz (5, 0) (4.5, 0)           @det228 det244
mxx (4.5, 2.5) (4.5, 3)       @det177 det484
mzz (4.5, 2) (5, 2)           @det53 det493
mxx (4.5, 4.5) (4.5, 5)       @det144 det490
mzz (5, 4) (4.5, 4)           @det393 det580
mxx (5.5, 1.5) (5.5, 2)       @det75 det126
mzz (5.5, 1) (0, 1)           @det186 det517
mxx (5.5, 3.5) (5.5, 4)       @det155 det526
mzz (5.5, 3) (0, 3)           @det125 det148
mxx (5.5, 5.5) (5.5, 0)       @det51 det562
mzz (5.5, 5) (0, 5)           @det39 det79

--------         35
mzz (0, 1.5) (0.5, 1.5)       @det166 det565
mxx (1, 1) (1, 1.5)           @det126
mzz (0, 3.5) (0.5, 3.5)       @det160 det166
mxx (1, 3) (1, 3.5)           @det526
mzz (0.5, 5.5) (0, 5.5)       @det160 det565
mxx (1, 5) (1, 5.5)           @det51
mzz (1, 0.5) (1.5, 0.5)       @det14 det323
mxx (2, 0) (2, 0.5)           @det139
mzz (1, 2.5) (1.5, 2.5)       @det248 det323
mxx (2, 2) (2, 2.5)           @det193
mzz (1.5, 4.5) (1, 4.5)       @det14 det248
mxx (2, 4.5) (2, 4)           @det284
mzz (2, 1.5) (2.5, 1.5)       @det87 det380
mxx (3, 1.5) (3, 1)           @det563
mzz (2, 3.5) (2.5, 3.5)       @det152 det380
mxx (3, 3.5) (3, 3)           @det242
mzz (2, 5.5) (2.5, 5.5)       @det87 det152
mxx (3, 5) (3, 5.5)           @det330
mzz (3.5, 0.5) (3, 0.5)       @det21 det127
mxx (4, 0) (4, 0.5)           @det328
mzz (3, 2.5) (3.5, 2.5)       @det21 det191
mxx (4, 2) (4, 2.5)           @det177
mzz (3, 4.5) (3.5, 4.5)       @det127 det191
mxx (4, 4.5) (4, 4)           @det490
mzz (4, 1.5) (4.5, 1.5)       @det228 det493
mxx (5, 1) (5, 1.5)           @det75
mzz (4.5, 3.5) (4, 3.5)       @det393 det493
mxx (5, 3.5) (5, 3)           @det155
mzz (4, 5.5) (4.5, 5.5)       @det228 det393
mxx (5, 5.5) (5, 5)           @det562
mzz (5, 0.5) (5.5, 0.5)       @det39 det186
mxx (0, 0) (0, 0.5)           @det561
mzz (5.5, 2.5) (5, 2.5)       @det148 det186
mxx (0, 2.5) (0, 2)           @det484
mzz (5, 4.5) (5.5, 4.5)       @det39 det148
mxx (0, 4.5) (0, 4)           @det144
mzz (0, 1) (0.5, 1)           @det565 det603
mz (0.5, 0.5)                 @det603 det609
mx (0.5, 0)                   @det51 det139
mzz (0, 3) (0.5, 3)           @det166 det537
mz (0.5, 2.5)                 @det20 det537
mx (0.5, 2)                   @det126 det193
mzz (0.5, 5) (0, 5)           @det160 det505
mz (0.5, 4.5)                 @det505 det576
mx (0.5, 4)                   @det284 det526
mzz (1, 2) (1.5, 2)           @det323 det448
mz (1.5, 1.5)                 @det448 det586
mx (1.5, 1)                   @det139 det563
mzz (1.5, 4) (1, 4)           @det100 det248
mz (1.5, 3.5)                 @det100 det607
mx (1.5, 3)                   @det193 det242
mzz (1, 0) (1.5, 0)           @det14 det38
mz (1.5, 5.5)                 @det1 det38
mx (1.5, 5)                   @det284 det330
mzz (2, 1) (2.5, 1)           @det87 det270
mz (2.5, 0.5)                 @det270 det595
mx (2.5, 0)                   @det328 det330
mzz (2, 3) (2.5, 3)           @det37 det380
mz (2.5, 2.5)                 @det37 det589
mx (2.5, 2)                   @det177 det563
mzz (2, 5) (2.5, 5)           @det8 det152
mz (2.5, 4.5)                 @det8 det570
mx (2.5, 4)                   @det242 det490
mzz (3, 2) (3.5, 2)           @det21 det165
mz (3.5, 1.5)                 @det165 det581
mx (3.5, 1)                   @det75 det328
mzz (3, 4) (3.5, 4)           @det191 det414
mz (3.5, 3.5)                 @det11 det414
mx (3.5, 3)                   @det155 det177
mzz (3.5, 0) (3, 0)           @det127 det564
mz (3.5, 5.5)                 @det6 det564
mx (3.5, 5)                   @det490 det562
mzz (4, 1) (4.5, 1)           @det228 det244
mz (4.5, 0.5)                 @det5 det244
mx (4.5, 0)                   @det561 det562
mzz (4.5, 3) (4, 3)           @det53 det493
mz (4.5, 2.5)                 @det2 det53
mx (4.5, 2)                   @det75 det484
mzz (4, 5) (4.5, 5)           @det393 det580
mz (4.5, 4.5)                 @det580 det582
mx (4.5, 4)                   @det144 det155
mzz (5.5, 2) (5, 2)           @det186 det517
mz (5.5, 1.5)                 @det517 det593
mx (5.5, 1)                   @det126 det561
mzz (5, 4) (5.5, 4)           @det125 det148
mz (5.5, 3.5)                 @det125 det606
mx (5.5, 3)                   @det484 det526
mzz (5, 0) (5.5, 0)           @det39 det79
mz (5.5, 5.5)                 @det79 det611
mx (5.5, 5)                   @det51 det144

--------         36
mzz (1, 1.5) (0.5, 1.5)       @det166 det565
mxx (0, 1.5) (0, 1)           @det126
mzz (1, 3.5) (0.5, 3.5)       @det160 det166
mxx (0, 3.5) (0, 3)           @det526
mzz (0.5, 5.5) (1, 5.5)       @det160 det565
mxx (0, 5.5) (0, 5)           @det51
mzz (1.5, 0.5) (2, 0.5)       @det14 det323
mxx (1, 0.5) (1, 0)           @det139
mzz (1.5, 2.5) (2, 2.5)       @det248 det323
mxx (1, 2) (1, 2.5)           @det193
mzz (1.5, 4.5) (2, 4.5)       @det14 det248
mxx (1, 4) (1, 4.5)           @det284
mzz (3, 1.5) (2.5, 1.5)       @det87 det380
mxx (2, 1) (2, 1.5)           @det563
mzz (2.5, 3.5) (3, 3.5)       @det152 det380
mxx (2, 3.5) (2, 3)           @det242
mzz (2.5, 5.5) (3, 5.5)       @det87 det152
mxx (2, 5.5) (2, 5)           @det330
mzz (3.5, 0.5) (4, 0.5)       @det21 det127
mxx (3, 0) (3, 0.5)           @det328
mzz (3.5, 2.5) (4, 2.5)       @det21 det191
mxx (3, 2.5) (3, 2)           @det177
mzz (4, 4.5) (3.5, 4.5)       @det127 det191
mxx (3, 4.5) (3, 4)           @det490
mzz (5, 1.5) (4.5, 1.5)       @det228 det493
mxx (4, 1.5) (4, 1)           @det75
mzz (5, 3.5) (4.5, 3.5)       @det393 det493
mxx (4, 3) (4, 3.5)           @det155
mzz (5, 5.5) (4.5, 5.5)       @det228 det393
mxx (4, 5) (4, 5.5)           @det562
mzz (5.5, 0.5) (0, 0.5)       @det39 det186
mxx (5, 0) (5, 0.5)           @det561
mzz (5.5, 2.5) (0, 2.5)       @det148 det186
mxx (5, 2) (5, 2.5)           @det484
mzz (5.5, 4.5) (0, 4.5)       @det39 det148
mxx (5, 4.5) (5, 4)           @det144
mzz (0.5, 0) (0, 0)           @det565
mz (0.5, 0.5)                 @det609
mx (0.5, 1)                   @det126 det561
mzz (0, 2) (0.5, 2)           @det166
mz (0.5, 2.5)                 @det20
mx (0.5, 3)                   @det484 det526
mzz (0, 4) (0.5, 4)           @det160
mz (0.5, 4.5)                 @det576
mx (0.5, 5)                   @det51 det144
mzz (1, 1) (1.5, 1)           @det323
mz (1.5, 1.5)                 @det586
mx (1.5, 2)                   @det126 det193
mzz (1, 3) (1.5, 3)           @det248
mz (1.5, 3.5)                 @det607
mx (1.5, 4)                   @det284 det526
mzz (1.5, 5) (1, 5)           @det14
mz (1.5, 5.5)                 @det1
mx (1.5, 0)                   @det51 det139
mzz (2, 0) (2.5, 0)           @det87
mz (2.5, 0.5)                 @det595
mx (2.5, 1)                   @det139 det563
mzz (2.5, 2) (2, 2)           @det380
mz (2.5, 2.5)                 @det589
mx (2.5, 3)                   @det193 det242
mzz (2, 4) (2.5, 4)           @det152
mz (2.5, 4.5)                 @det570
mx (2.5, 5)                   @det284 det330
mzz (3, 1) (3.5, 1)           @det21
mz (3.5, 1.5)                 @det581
mx (3.5, 2)                   @det177 det563
mzz (3, 3) (3.5, 3)           @det191
mz (3.5, 3.5)                 @det11
mx (3.5, 4)                   @det242 det490
mzz (3.5, 5) (3, 5)           @det127
mz (3.5, 5.5)                 @det6
mx (3.5, 0)                   @det328 det330
mzz (4, 0) (4.5, 0)           @det228
mz (4.5, 0.5)                 @det5
mx (4.5, 1)                   @det75 det328
mzz (4.5, 2) (4, 2)           @det493
mz (4.5, 2.5)                 @det2
mx (4.5, 3)                   @det155 det177
mzz (4, 4) (4.5, 4)           @det393
mz (4.5, 4.5)                 @det582
mx (4.5, 5)                   @det490 det562
mzz (5.5, 1) (5, 1)           @det186
mz (5.5, 1.5)                 @det593
mx (5.5, 2)                   @det75 det484
mzz (5, 3) (5.5, 3)           @det148
mz (5.5, 3.5)                 @det606
mx (5.5, 4)                   @det144 det155
mzz (5, 5) (5.5, 5)           @det39
mz (5.5, 5.5)                 @det611
mx (5.5, 0)                   @det561 det562

--------         37
mxx (1, 1.5) (1, 2)           @det126
mx (0.5, 1.5)                 @det126 det153
mz (0, 1.5)                   @det186 det565
mxx (1, 3.5) (1, 4)           @det526
mx (0.5, 3.5)                 @det168 det526
mz (0, 3.5)                   @det148 det166
mxx (1, 0) (1, 5.5)           @det51
mx (0.5, 5.5)                 @det51 det118
mz (0, 5.5)                   @det39 det160
mxx (2, 0.5) (2, 1)           @det139
mx (1.5, 0.5)                 @det139 det185
mz (1, 0.5)                   @det14 det565
mxx (2, 3) (2, 2.5)           @det193
mx (1.5, 2.5)                 @det170 det193
mz (1, 2.5)                   @det166 det323
mxx (2, 4.5) (2, 5)           @det284
mx (1.5, 4.5)                 @det129 det284
mz (1, 4.5)                   @det160 det248
mxx (3, 1.5) (3, 2)           @det563
mx (2.5, 1.5)                 @det145 det563
mz (2, 1.5)                   @det87 det323
mxx (3, 3.5) (3, 4)           @det242
mx (2.5, 3.5)                 @det188 det242
mz (2, 3.5)                   @det248 det380
mxx (3, 5.5) (3, 0)           @det330
mx (2.5, 5.5)                 @det171 det330
mz (2, 5.5)                   @det14 det152
mxx (4, 0.5) (4, 1)           @det328
mx (3.5, 0.5)                 @det180 det328
mz (3, 0.5)                   @det87 det127
mxx (4, 2.5) (4, 3)           @det177
mx (3.5, 2.5)                 @det128 det177
mz (3, 2.5)                   @det21 det380
mxx (4, 4.5) (4, 5)           @det490
mx (3.5, 4.5)                 @det182 det490
mz (3, 4.5)                   @det152 det191
mxx (5, 1.5) (5, 2)           @det75
mx (4.5, 1.5)                 @det75 det149
mz (4, 1.5)                   @det21 det228
mxx (5, 3.5) (5, 4)           @det155
mx (4.5, 3.5)                 @det155 det157
mz (4, 3.5)                   @det191 det493
mxx (5, 5.5) (5, 0)           @det562
mx (4.5, 5.5)                 @det124 det562
mz (4, 5.5)                   @det127 det393
mxx (0, 1) (0, 0.5)           @det561
mx (5.5, 0.5)                 @det121 det561
mz (5, 0.5)                   @det39 det228
mxx (0, 2.5) (0, 3)           @det484
mx (5.5, 2.5)                 @det134 det484
mz (5, 2.5)                   @det186 det493
mxx (0, 4.5) (0, 5)           @det144
mx (5.5, 4.5)                 @det144 det179
mz (5, 4.5)                   @det148 det393
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)           @det565
mxx (0.5, 2.5) (0.5, 2)
mzz (1, 3) (0.5, 3)           @det166
mxx (0.5, 4.5) (0.5, 4)
mzz (0.5, 5) (1, 5)           @det160
mxx (1.5, 1.5) (1.5, 1)
mzz (1.5, 2) (2, 2)           @det323
mxx (1.5, 3.5) (1.5, 3)
mzz (1.5, 4) (2, 4)           @det248
mxx (1.5, 5) (1.5, 5.5)
mzz (1.5, 0) (2, 0)           @det14
mxx (2.5, 0.5) (2.5, 0)
mzz (3, 1) (2.5, 1)           @det87
mxx (2.5, 2) (2.5, 2.5)
mzz (2.5, 3) (3, 3)           @det380
mxx (2.5, 4) (2.5, 4.5)
mzz (2.5, 5) (3, 5)           @det152
mxx (3.5, 1) (3.5, 1.5)
mzz (3.5, 2) (4, 2)           @det21
mxx (3.5, 3) (3.5, 3.5)
mzz (4, 4) (3.5, 4)           @det191
mxx (3.5, 5) (3.5, 5.5)
mzz (3.5, 0) (4, 0)           @det127
mxx (4.5, 0.5) (4.5, 0)
mzz (5, 1) (4.5, 1)           @det228
mxx (4.5, 2) (4.5, 2.5)
mzz (5, 3) (4.5, 3)           @det493
mxx (4.5, 4.5) (4.5, 4)
mzz (5, 5) (4.5, 5)           @det393
mxx (5.5, 1) (5.5, 1.5)
mzz (5.5, 2) (0, 2)           @det186
mxx (5.5, 3) (5.5, 3.5)
mzz (5.5, 4) (0, 4)           @det148
mxx (5.5, 5.5) (5.5, 5)
mzz (5.5, 0) (0, 0)           @det39

--------         38
mxx (0, 1.5) (0, 2)
mx (0.5, 1.5)                 @det153
mz (1, 1.5)                   @det166 det323
mxx (0, 3.5) (0, 4)
mx (0.5, 3.5)                 @det168
mz (1, 3.5)                   @det160 det248
mxx (0, 5.5) (0, 0)
mx (0.5, 5.5)                 @det118
mz (1, 5.5)                   @det14 det565
mxx (1, 0.5) (1, 1)
mx (1.5, 0.5)                 @det185
mz (2, 0.5)                   @det87 det323
mxx (1, 2.5) (1, 3)
mx (1.5, 2.5)                 @det170
mz (2, 2.5)                   @det248 det380
mxx (1, 4.5) (1, 5)
mx (1.5, 4.5)                 @det129
mz (2, 4.5)                   @det14 det152
mxx (2, 1.5) (2, 2)
mx (2.5, 1.5)                 @det145
mz (3, 1.5)                   @det21 det380
mxx (2, 3.5) (2, 4)
mx (2.5, 3.5)                 @det188
mz (3, 3.5)                   @det152 det191
mxx (2, 5.5) (2, 0)
mx (2.5, 5.5)                 @det171
mz (3, 5.5)                   @det87 det127
mxx (3, 1) (3, 0.5)
mx (3.5, 0.5)                 @det180
mz (4, 0.5)                   @det21 det228
mxx (3, 2.5) (3, 3)
mx (3.5, 2.5)                 @det128
mz (4, 2.5)                   @det191 det493
mxx (3, 4.5) (3, 5)
mx (3.5, 4.5)                 @det182
mz (4, 4.5)                   @det127 det393
mxx (4, 1.5) (4, 2)
mx (4.5, 1.5)                 @det149
mz (5, 1.5)                   @det186 det493
mxx (4, 4) (4, 3.5)
mx (4.5, 3.5)                 @det157
mz (5, 3.5)                   @det148 det393
mxx (4, 5.5) (4, 0)
mx (4.5, 5.5)                 @det124
mz (5, 5.5)                   @det39 det228
mxx (5, 0.5) (5, 1)
mx (5.5, 0.5)                 @det121
mz (0, 0.5)                   @det186 det565
mxx (5, 3) (5, 2.5)
mx (5.5, 2.5)                 @det134
mz (0, 2.5)                   @det148 det166
mxx (5, 4.5) (5, 5)
mx (5.5, 4.5)                 @det179
mz (0, 4.5)                   @det39 det160
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)           @det565
mxx (0.5, 2.5) (0.5, 3)
mzz (1, 2) (0.5, 2)           @det166
mxx (0.5, 5) (0.5, 4.5)
mzz (1, 4) (0.5, 4)           @det160
mxx (1.5, 1.5) (1.5, 2)
mzz (1.5, 1) (2, 1)           @det323
mxx (1.5, 4) (1.5, 3.5)
mzz (2, 3) (1.5, 3)           @det248
mxx (1.5, 5.5) (1.5, 0)
mzz (1.5, 5) (2, 5)           @det14
mxx (2.5, 0.5) (2.5, 1)
mzz (2.5, 0) (3, 0)           @det87
mxx (2.5, 2.5) (2.5, 3)
mzz (2.5, 2) (3, 2)           @det380
mxx (2.5, 4.5) (2.5, 5)
mzz (2.5, 4) (3, 4)           @det152
mxx (3.5, 1.5) (3.5, 2)
mzz (3.5, 1) (4, 1)           @det21
mxx (3.5, 3.5) (3.5, 4)
mzz (3.5, 3) (4, 3)           @det191
mxx (3.5, 5.5) (3.5, 0)
mzz (3.5, 5) (4, 5)           @det127
mxx (4.5, 0.5) (4.5, 1)
mzz (5, 0) (4.5, 0)           @det228
mxx (4.5, 2.5) (4.5, 3)
mzz (4.5, 2) (5, 2)           @det493
mxx (4.5, 4.5) (4.5, 5)
mzz (5, 4) (4.5, 4)           @det393
mxx (5.5, 1.5) (5.5, 2)
mzz (5.5, 1) (0, 1)           @det186
mxx (5.5, 3.5) (5.5, 4)
mzz (5.5, 3) (0, 3)           @det148
mxx (5.5, 5.5) (5.5, 0)
mzz (5.5, 5) (0, 5)           @det39

--------         39
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)
mzz (0, 3.5) (0.5, 3.5)
mxx (1, 3) (1, 3.5)
mzz (0.5, 5.5) (0, 5.5)
mxx (1, 5) (1, 5.5)
mzz (1, 0.5) (1.5, 0.5)
mxx (2, 0) (2, 0.5)
mzz (1, 2.5) (1.5, 2.5)
mxx (2, 2) (2, 2.5)
mzz (1.5, 4.5) (1, 4.5)
mxx (2, 4.5) (2, 4)
mzz (2, 1.5) (2.5, 1.5)
mxx (3, 1.5) (3, 1)
mzz (2, 3.5) (2.5, 3.5)
mxx (3, 3.5) (3, 3)
mzz (2, 5.5) (2.5, 5.5)
mxx (3, 5) (3, 5.5)
mzz (3.5, 0.5) (3, 0.5)
mxx (4, 0) (4, 0.5)
mzz (3, 2.5) (3.5, 2.5)
mxx (4, 2) (4, 2.5)
mzz (3, 4.5) (3.5, 4.5)
mxx (4, 4.5) (4, 4)
mzz (4, 1.5) (4.5, 1.5)
mxx (5, 1) (5, 1.5)
mzz (4.5, 3.5) (4, 3.5)
mxx (5, 3.5) (5, 3)
mzz (4, 5.5) (4.5, 5.5)
mxx (5, 5.5) (5, 5)
mzz (5, 0.5) (5.5, 0.5)
mxx (0, 0) (0, 0.5)
mzz (5.5, 2.5) (5, 2.5)
mxx (0, 2.5) (0, 2)
mzz (5, 4.5) (5.5, 4.5)
mxx (0, 4.5) (0, 4)
mzz (0, 1) (0.5, 1)           @det565
mz (0.5, 0.5)                 @det565
mx (0.5, 0)
mzz (0, 3) (0.5, 3)           @det166
mz (0.5, 2.5)                 @det166
mx (0.5, 2)
mzz (0.5, 5) (0, 5)           @det160
mz (0.5, 4.5)                 @det160
mx (0.5, 4)
mzz (1, 2) (1.5, 2)           @det323
mz (1.5, 1.5)                 @det323
mx (1.5, 1)
mzz (1.5, 4) (1, 4)           @det248
mz (1.5, 3.5)                 @det248
mx (1.5, 3)
mzz (1, 0) (1.5, 0)           @det14
mz (1.5, 5.5)                 @det14
mx (1.5, 5)
mzz (2, 1) (2.5, 1)           @det87
mz (2.5, 0.5)                 @det87
mx (2.5, 0)
mzz (2, 3) (2.5, 3)           @det380
mz (2.5, 2.5)                 @det380
mx (2.5, 2)
mzz (2, 5) (2.5, 5)           @det152
mz (2.5, 4.5)                 @det152
mx (2.5, 4)
mzz (3, 2) (3.5, 2)           @det21
mz (3.5, 1.5)                 @det21
mx (3.5, 1)
mzz (3, 4) (3.5, 4)           @det191
mz (3.5, 3.5)                 @det191
mx (3.5, 3)
mzz (3.5, 0) (3, 0)           @det127
mz (3.5, 5.5)                 @det127
mx (3.5, 5)
mzz (4, 1) (4.5, 1)           @det228
mz (4.5, 0.5)                 @det228
mx (4.5, 0)
mzz (4.5, 3) (4, 3)           @det493
mz (4.5, 2.5)                 @det493
mx (4.5, 2)
mzz (4, 5) (4.5, 5)           @det393
mz (4.5, 4.5)                 @det393
mx (4.5, 4)
mzz (5.5, 2) (5, 2)           @det186
mz (5.5, 1.5)                 @det186
mx (5.5, 1)
mzz (5, 4) (5.5, 4)           @det148
mz (5.5, 3.5)                 @det148
mx (5.5, 3)
mzz (5, 0) (5.5, 0)           @det39
mz (5.5, 5.5)                 @det39
mx (5.5, 5)

--------         40
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)
mzz (1, 3.5) (0.5, 3.5)
mxx (0, 3.5) (0, 3)
mzz (0.5, 5.5) (1, 5.5)
mxx (0, 5.5) (0, 5)
mzz (1.5, 0.5) (2, 0.5)
mxx (1, 0.5) (1, 0)
mzz (1.5, 2.5) (2, 2.5)
mxx (1, 2) (1, 2.5)
mzz (1.5, 4.5) (2, 4.5)
mxx (1, 4) (1, 4.5)
mzz (3, 1.5) (2.5, 1.5)
mxx (2, 1) (2, 1.5)
mzz (2.5, 3.5) (3, 3.5)
mxx (2, 3.5) (2, 3)
mzz (2.5, 5.5) (3, 5.5)
mxx (2, 5.5) (2, 5)
mzz (3.5, 0.5) (4, 0.5)
mxx (3, 0) (3, 0.5)
mzz (3.5, 2.5) (4, 2.5)
mxx (3, 2.5) (3, 2)
mzz (4, 4.5) (3.5, 4.5)
mxx (3, 4.5) (3, 4)
mzz (5, 1.5) (4.5, 1.5)
mxx (4, 1.5) (4, 1)
mzz (5, 3.5) (4.5, 3.5)
mxx (4, 3) (4, 3.5)
mzz (5, 5.5) (4.5, 5.5)
mxx (4, 5) (4, 5.5)
mzz (5.5, 0.5) (0, 0.5)
mxx (5, 0) (5, 0.5)
mzz (5.5, 2.5) (0, 2.5)
mxx (5, 2) (5, 2.5)
mzz (5.5, 4.5) (0, 4.5)
mxx (5, 4.5) (5, 4)

--------         41
mxx (1, 1.5) (1, 2)
mx (0.5, 1.5)
mz (0, 1.5)
mxx (1, 3.5) (1, 4)
mx (0.5, 3.5)
mz (0, 3.5)
mxx (1, 0) (1, 5.5)
mx (0.5, 5.5)
mz (0, 5.5)
mxx (2, 0.5) (2, 1)
mx (1.5, 0.5)
mz (1, 0.5)
mxx (2, 3) (2, 2.5)
mx (1.5, 2.5)
mz (1, 2.5)
mxx (2, 4.5) (2, 5)
mx (1.5, 4.5)
mz (1, 4.5)
mxx (3, 1.5) (3, 2)
mx (2.5, 1.5)
mz (2, 1.5)
mxx (3, 3.5) (3, 4)
mx (2.5, 3.5)
mz (2, 3.5)
mxx (3, 5.5) (3, 0)
mx (2.5, 5.5)
mz (2, 5.5)
mxx (4, 0.5) (4, 1)
mx (3.5, 0.5)
mz (3, 0.5)
mxx (4, 2.5) (4, 3)
mx (3.5, 2.5)
mz (3, 2.5)
mxx (4, 4.5) (4, 5)
mx (3.5, 4.5)
mz (3, 4.5)
mxx (5, 1.5) (5, 2)
mx (4.5, 1.5)
mz (4, 1.5)
mxx (5, 3.5) (5, 4)
mx (4.5, 3.5)
mz (4, 3.5)
mxx (5, 5.5) (5, 0)
mx (4.5, 5.5)
mz (4, 5.5)
mxx (0, 1) (0, 0.5)
mx (5.5, 0.5)
mz (5, 0.5)
mxx (0, 2.5) (0, 3)
mx (5.5, 2.5)
mz (5, 2.5)
mxx (0, 4.5) (0, 5)
mx (5.5, 4.5)
mz (5, 4.5)



==> anc/Fig25_right/d_8.txt <==
--------          0
mzz (0.5, 0) (0, 0)
mz (0.5, 0.5)
mx (0.5, 1)
mzz (0, 2) (0.5, 2)
mz (0.5, 2.5)
mx (0.5, 3)
mzz (0, 4) (0.5, 4)
mz (0.5, 4.5)
mx (0.5, 5)
mzz (0.5, 6) (0, 6)
mz (0.5, 6.5)
mx (0.5, 7)
mzz (1, 1) (1.5, 1)
mz (1.5, 1.5)
mx (1.5, 2)
mzz (1, 3) (1.5, 3)
mz (1.5, 3.5)
mx (1.5, 4)
mzz (1.5, 5) (1, 5)
mz (1.5, 5.5)
mx (1.5, 6)
mzz (1, 7) (1.5, 7)
mz (1.5, 7.5)
mx (1.5, 0)
mzz (2, 0) (2.5, 0)
mz (2.5, 0.5)
mx (2.5, 1)
mzz (2.5, 2) (2, 2)
mz (2.5, 2.5)
mx (2.5, 3)
mzz (2, 4) (2.5, 4)
mz (2.5, 4.5)
mx (2.5, 5)
mzz (2, 6) (2.5, 6)
mz (2.5, 6.5)
mx (2.5, 7)
mzz (3, 1) (3.5, 1)
mz (3.5, 1.5)
mx (3.5, 2)
mzz (3, 3) (3.5, 3)
mz (3.5, 3.5)
mx (3.5, 4)
mzz (3.5, 5) (3, 5)
mz (3.5, 5.5)
mx (3.5, 6)
mzz (3, 7) (3.5, 7)
mz (3.5, 7.5)
mx (3.5, 0)
mzz (4, 0) (4.5, 0)
mz (4.5, 0.5)
mx (4.5, 1)
mzz (4.5, 2) (4, 2)
mz (4.5, 2.5)
mx (4.5, 3)
mzz (4, 4) (4.5, 4)
mz (4.5, 4.5)
mx (4.5, 5)
mzz (4, 6) (4.5, 6)
mz (4.5, 6.5)
mx (4.5, 7)
mzz (5.5, 1) (5, 1)
mz (5.5, 1.5)
mx (5.5, 2)
mzz (5, 3) (5.5, 3)
mz (5.5, 3.5)
mx (5.5, 4)
mzz (5, 5) (5.5, 5)
mz (5.5, 5.5)
mx (5.5, 6)
mzz (5.5, 7) (5, 7)
mz (5.5, 7.5)
mx (5.5, 0)
mzz (6.5, 0) (6, 0)
mz (6.5, 0.5)
mx (6.5, 1)
mzz (6, 2) (6.5, 2)
mz (6.5, 2.5)
mx (6.5, 3)
mzz (6, 4) (6.5, 4)
mz (6.5, 4.5)
mx (6.5, 5)
mzz (6, 6) (6.5, 6)
mz (6.5, 6.5)
mx (6.5, 7)
mzz (7, 1) (7.5, 1)
mz (7.5, 1.5)
mx (7.5, 2)
mzz (7.5, 3) (7, 3)
mz (7.5, 3.5)
mx (7.5, 4)
mzz (7, 5) (7.5, 5)
mz (7.5, 5.5)
mx (7.5, 6)
mzz (7, 7) (7.5, 7)
mz (7.5, 7.5)
mx (7.5, 0)

--------          1
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)
mxx (0.5, 2.5) (0.5, 2)
mzz (1, 3) (0.5, 3)
mxx (0.5, 4.5) (0.5, 4)
mzz (0.5, 5) (1, 5)
mxx (0.5, 6.5) (0.5, 6)
mzz (1, 7) (0.5, 7)
mxx (1.5, 1.5) (1.5, 1)
mzz (1.5, 2) (2, 2)
mxx (1.5, 3.5) (1.5, 3)
mzz (1.5, 4) (2, 4)
mxx (1.5, 5) (1.5, 5.5)
mzz (1.5, 6) (2, 6)
mxx (1.5, 7.5) (1.5, 7)
mzz (1.5, 0) (2, 0)
mxx (2.5, 0.5) (2.5, 0)
mzz (3, 1) (2.5, 1)
mxx (2.5, 2) (2.5, 2.5)
mzz (2.5, 3) (3, 3)
mxx (2.5, 4) (2.5, 4.5)
mzz (2.5, 5) (3, 5)
mxx (2.5, 6.5) (2.5, 6)
mzz (2.5, 7) (3, 7)
mxx (3.5, 1) (3.5, 1.5)
mzz (3.5, 2) (4, 2)
mxx (3.5, 3) (3.5, 3.5)
mzz (4, 4) (3.5, 4)
mxx (3.5, 5) (3.5, 5.5)
mzz (3.5, 6) (4, 6)
mxx (3.5, 7) (3.5, 7.5)
mzz (3.5, 0) (4, 0)
mxx (4.5, 0.5) (4.5, 0)
mzz (5, 1) (4.5, 1)
mxx (4.5, 2) (4.5, 2.5)
mzz (5, 3) (4.5, 3)
mxx (4.5, 4.5) (4.5, 4)
mzz (5, 5) (4.5, 5)
mxx (4.5, 6.5) (4.5, 6)
mzz (5, 7) (4.5, 7)
mxx (5.5, 1) (5.5, 1.5)
mzz (5.5, 2) (6, 2)
mxx (5.5, 3) (5.5, 3.5)
mzz (5.5, 4) (6, 4)
mxx (5.5, 5.5) (5.5, 5)
mzz (6, 6) (5.5, 6)
mxx (5.5, 7) (5.5, 7.5)
mzz (5.5, 0) (6, 0)
mxx (6.5, 0) (6.5, 0.5)
mzz (6.5, 1) (7, 1)
mxx (6.5, 2.5) (6.5, 2)
mzz (6.5, 3) (7, 3)
mxx (6.5, 4.5) (6.5, 4)
mzz (6.5, 5) (7, 5)
mxx (6.5, 6) (6.5, 6.5)
mzz (6.5, 7) (7, 7)
mxx (7.5, 1.5) (7.5, 1)
mzz (7.5, 2) (0, 2)
mxx (7.5, 3) (7.5, 3.5)
mzz (7.5, 4) (0, 4)
mxx (7.5, 5) (7.5, 5.5)
mzz (7.5, 6) (0, 6)
mxx (7.5, 7.5) (7.5, 7)
mzz (7.5, 0) (0, 0)

--------          2
mxx (0, 1.5) (0, 2)           @det532
mx (0.5, 1.5)                 @det532
mz (1, 1.5)
mxx (0, 3.5) (0, 4)           @det1330
mx (0.5, 3.5)                 @det1330
mz (1, 3.5)
mxx (0, 5.5) (0, 6)           @det952
mx (0.5, 5.5)                 @det952
mz (1, 5.5)
mxx (0, 7.5) (0, 0)           @det930
mx (0.5, 7.5)                 @det930
mz (1, 7.5)
mxx (1, 0.5) (1, 1)           @det1218
mx (1.5, 0.5)                 @det1218
mz (2, 0.5)
mxx (1, 2.5) (1, 3)           @det12
mx (1.5, 2.5)                 @det12
mz (2, 2.5)
mxx (1, 4.5) (1, 5)           @det25
mx (1.5, 4.5)                 @det25
mz (2, 4.5)
mxx (1, 6.5) (1, 7)           @det806
mx (1.5, 6.5)                 @det806
mz (2, 6.5)
mxx (2, 1.5) (2, 2)           @det589
mx (2.5, 1.5)                 @det589
mz (3, 1.5)
mxx (2, 3.5) (2, 4)           @det237
mx (2.5, 3.5)                 @det237
mz (3, 3.5)
mxx (2, 5.5) (2, 6)           @det50
mx (2.5, 5.5)                 @det50
mz (3, 5.5)
mxx (2, 0) (2, 7.5)           @det845
mx (2.5, 7.5)                 @det845
mz (3, 7.5)
mxx (3, 1) (3, 0.5)           @det994
mx (3.5, 0.5)                 @det994
mz (4, 0.5)
mxx (3, 2.5) (3, 3)           @det888
mx (3.5, 2.5)                 @det888
mz (4, 2.5)
mxx (3, 4.5) (3, 5)           @det1083
mx (3.5, 4.5)                 @det1083
mz (4, 4.5)
mxx (3, 7) (3, 6.5)           @det531
mx (3.5, 6.5)                 @det531
mz (4, 6.5)
mxx (4, 1.5) (4, 2)           @det907
mx (4.5, 1.5)                 @det907
mz (5, 1.5)
mxx (4, 4) (4, 3.5)           @det1061
mx (4.5, 3.5)                 @det1061
mz (5, 3.5)
mxx (4, 5.5) (4, 6)           @det397
mx (4.5, 5.5)                 @det397
mz (5, 5.5)
mxx (4, 0) (4, 7.5)           @det517
mx (4.5, 7.5)                 @det517
mz (5, 7.5)
mxx (5, 0.5) (5, 1)           @det512
mx (5.5, 0.5)                 @det512
mz (6, 0.5)
mxx (5, 3) (5, 2.5)           @det156
mx (5.5, 2.5)                 @det156
mz (6, 2.5)
mxx (5, 4.5) (5, 5)           @det418
mx (5.5, 4.5)                 @det418
mz (6, 4.5)
mxx (5, 6.5) (5, 7)           @det31
mx (5.5, 6.5)                 @det31
mz (6, 6.5)
mxx (6, 1.5) (6, 2)           @det1082
mx (6.5, 1.5)                 @det1082
mz (7, 1.5)
mxx (6, 3.5) (6, 4)           @det999
mx (6.5, 3.5)                 @det999
mz (7, 3.5)
mxx (6, 6) (6, 5.5)           @det420
mx (6.5, 5.5)                 @det420
mz (7, 5.5)
mxx (6, 7.5) (6, 0)           @det1225
mx (6.5, 7.5)                 @det1225
mz (7, 7.5)
mxx (7, 0.5) (7, 1)           @det919
mx (7.5, 0.5)                 @det919
mz (0, 0.5)
mxx (7, 2.5) (7, 3)           @det580
mx (7.5, 2.5)                 @det580
mz (0, 2.5)
mxx (7, 4.5) (7, 5)           @det1111
mx (7.5, 4.5)                 @det1111
mz (0, 4.5)
mxx (7, 6.5) (7, 7)           @det576
mx (7.5, 6.5)                 @det576
mz (0, 6.5)
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)
mxx (0.5, 2.5) (0.5, 3)
mzz (1, 2) (0.5, 2)
mxx (0.5, 5) (0.5, 4.5)
mzz (1, 4) (0.5, 4)
mxx (0.5, 6.5) (0.5, 7)
mzz (0.5, 6) (1, 6)
mxx (1.5, 1.5) (1.5, 2)
mzz (1.5, 1) (2, 1)
mxx (1.5, 4) (1.5, 3.5)
mzz (2, 3) (1.5, 3)
mxx (1.5, 5.5) (1.5, 6)
mzz (1.5, 5) (2, 5)
mxx (1.5, 0) (1.5, 7.5)
mzz (1.5, 7) (2, 7)
mxx (2.5, 0.5) (2.5, 1)
mzz (2.5, 0) (3, 0)
mxx (2.5, 2.5) (2.5, 3)
mzz (2.5, 2) (3, 2)
mxx (2.5, 4.5) (2.5, 5)
mzz (2.5, 4) (3, 4)
mxx (2.5, 7) (2.5, 6.5)
mzz (3, 6) (2.5, 6)
mxx (3.5, 1.5) (3.5, 2)
mzz (3.5, 1) (4, 1)
mxx (3.5, 3.5) (3.5, 4)
mzz (3.5, 3) (4, 3)
mxx (3.5, 5.5) (3.5, 6)
mzz (3.5, 5) (4, 5)
mxx (3.5, 0) (3.5, 7.5)
mzz (3.5, 7) (4, 7)
mxx (4.5, 0.5) (4.5, 1)
mzz (5, 0) (4.5, 0)
mxx (4.5, 2.5) (4.5, 3)
mzz (4.5, 2) (5, 2)
mxx (4.5, 4.5) (4.5, 5)
mzz (5, 4) (4.5, 4)
mxx (4.5, 6.5) (4.5, 7)
mzz (5, 6) (4.5, 6)
mxx (5.5, 1.5) (5.5, 2)
mzz (5.5, 1) (6, 1)
mxx (5.5, 3.5) (5.5, 4)
mzz (5.5, 3) (6, 3)
mxx (5.5, 5.5) (5.5, 6)
mzz (5.5, 5) (6, 5)
mxx (5.5, 7.5) (5.5, 0)
mzz (5.5, 7) (6, 7)
mxx (6.5, 0.5) (6.5, 1)
mzz (6.5, 0) (7, 0)
mxx (6.5, 2.5) (6.5, 3)
mzz (6.5, 2) (7, 2)
mxx (6.5, 5) (6.5, 4.5)
mzz (7, 4) (6.5, 4)
mxx (6.5, 6.5) (6.5, 7)
mzz (6.5, 6) (7, 6)
mxx (7.5, 2) (7.5, 1.5)
mzz (0, 1) (7.5, 1)
mxx (7.5, 3.5) (7.5, 4)
mzz (7.5, 3) (0, 3)
mxx (7.5, 5.5) (7.5, 6)
mzz (7.5, 5) (0, 5)
mxx (7.5, 0) (7.5, 7.5)
mzz (0, 7) (7.5, 7)

--------          3
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)           @det532
mzz (0, 3.5) (0.5, 3.5)
mxx (1, 3) (1, 3.5)           @det1330
mzz (0.5, 5.5) (0, 5.5)
mxx (1, 5) (1, 5.5)           @det952
mzz (0, 7.5) (0.5, 7.5)
mxx (1, 7.5) (1, 7)           @det930
mzz (1, 0.5) (1.5, 0.5)
mxx (2, 0) (2, 0.5)           @det1218
mzz (1, 2.5) (1.5, 2.5)
mxx (2, 2) (2, 2.5)           @det12
mzz (1.5, 4.5) (1, 4.5)
mxx (2, 4.5) (2, 4)           @det25
mzz (1, 6.5) (1.5, 6.5)
mxx (2, 6.5) (2, 6)           @det806
mzz (2, 1.5) (2.5, 1.5)
mxx (3, 1.5) (3, 1)           @det589
mzz (2, 3.5) (2.5, 3.5)
mxx (3, 3.5) (3, 3)           @det237
mzz (2, 5.5) (2.5, 5.5)
mxx (3, 5) (3, 5.5)           @det50
mzz (2.5, 7.5) (2, 7.5)
mxx (3, 7.5) (3, 7)           @det845
mzz (3.5, 0.5) (3, 0.5)
mxx (4, 0) (4, 0.5)           @det994
mzz (3, 2.5) (3.5, 2.5)
mxx (4, 2) (4, 2.5)           @det888
mzz (3, 4.5) (3.5, 4.5)
mxx (4, 4.5) (4, 4)           @det1083
mzz (3.5, 6.5) (3, 6.5)
mxx (4, 6) (4, 6.5)           @det531
mzz (4, 1.5) (4.5, 1.5)
mxx (5, 1) (5, 1.5)           @det907
mzz (4.5, 3.5) (4, 3.5)
mxx (5, 3.5) (5, 3)           @det1061
mzz (4, 5.5) (4.5, 5.5)
mxx (5, 5.5) (5, 5)           @det397
mzz (4, 7.5) (4.5, 7.5)
mxx (5, 7) (5, 7.5)           @det517
mzz (5, 0.5) (5.5, 0.5)
mxx (6, 0) (6, 0.5)           @det512
mzz (5.5, 2.5) (5, 2.5)
mxx (6, 2.5) (6, 2)           @det156
mzz (5, 4.5) (5.5, 4.5)
mxx (6, 4) (6, 4.5)           @det418
mzz (5, 6.5) (5.5, 6.5)
mxx (6, 6.5) (6, 6)           @det31
mzz (6, 1.5) (6.5, 1.5)
mxx (7, 1.5) (7, 1)           @det1082
mzz (6, 3.5) (6.5, 3.5)
mxx (7, 3) (7, 3.5)           @det999
mzz (6.5, 5.5) (6, 5.5)
mxx (7, 5.5) (7, 5)           @det420
mzz (6, 7.5) (6.5, 7.5)
mxx (7, 7.5) (7, 7)           @det1225
mzz (7, 0.5) (7.5, 0.5)
mxx (0, 0) (0, 0.5)           @det919
mzz (7.5, 2.5) (7, 2.5)
mxx (0, 2.5) (0, 2)           @det580
mzz (7, 4.5) (7.5, 4.5)
mxx (0, 4.5) (0, 4)           @det1111
mzz (7, 6.5) (7.5, 6.5)
mxx (0, 6) (0, 6.5)           @det576
mzz (0, 1) (0.5, 1)
mz (0.5, 0.5)                 @det336
mx (0.5, 0)                   @det919 det930
mzz (0, 3) (0.5, 3)
mz (0.5, 2.5)                 @det311
mx (0.5, 2)                   @det532 det580
mzz (0.5, 5) (0, 5)
mz (0.5, 4.5)                 @det291
mx (0.5, 4)                   @det1111 det1330
mzz (0, 7) (0.5, 7)
mz (0.5, 6.5)                 @det301
mx (0.5, 6)                   @det576 det952
mzz (1, 2) (1.5, 2)
mz (1.5, 1.5)                 @det337
mx (1.5, 1)                   @det532 det1218
mzz (1.5, 4) (1, 4)
mz (1.5, 3.5)                 @det274
mx (1.5, 3)                   @det12 det1330
mzz (1, 6) (1.5, 6)
mz (1.5, 5.5)                 @det277
mx (1.5, 5)                   @det25 det952
mzz (1, 0) (1.5, 0)
mz (1.5, 7.5)                 @det268
mx (1.5, 7)                   @det806 det930
mzz (2, 1) (2.5, 1)
mz (2.5, 0.5)                 @det294
mx (2.5, 0)                   @det845 det1218
mzz (2, 3) (2.5, 3)
mz (2.5, 2.5)                 @det332
mx (2.5, 2)                   @det12 det589
mzz (2, 5) (2.5, 5)
mz (2.5, 4.5)                 @det323
mx (2.5, 4)                   @det25 det237
mzz (2.5, 7) (2, 7)
mz (2.5, 6.5)                 @det271
mx (2.5, 6)                   @det50 det806
mzz (3, 2) (3.5, 2)
mz (3.5, 1.5)                 @det320
mx (3.5, 1)                   @det589 det994
mzz (3, 4) (3.5, 4)
mz (3.5, 3.5)                 @det338
mx (3.5, 3)                   @det237 det888
mzz (3.5, 6) (3, 6)
mz (3.5, 5.5)                 @det270
mx (3.5, 5)                   @det50 det1083
mzz (3.5, 0) (3, 0)
mz (3.5, 7.5)                 @det297
mx (3.5, 7)                   @det531 det845
mzz (4, 1) (4.5, 1)
mz (4.5, 0.5)                 @det315
mx (4.5, 0)                   @det517 det994
mzz (4.5, 3) (4, 3)
mz (4.5, 2.5)                 @det287
mx (4.5, 2)                   @det888 det907
mzz (4, 5) (4.5, 5)
mz (4.5, 4.5)                 @det312
mx (4.5, 4)                   @det1061 det1083
mzz (4, 7) (4.5, 7)
mz (4.5, 6.5)                 @det300
mx (4.5, 6)                   @det397 det531
mzz (5.5, 2) (5, 2)
mz (5.5, 1.5)                 @det278
mx (5.5, 1)                   @det512 det907
mzz (5, 4) (5.5, 4)
mz (5.5, 3.5)                 @det272
mx (5.5, 3)                   @det156 det1061
mzz (5, 6) (5.5, 6)
mz (5.5, 5.5)                 @det276
mx (5.5, 5)                   @det397 det418
mzz (5, 0) (5.5, 0)
mz (5.5, 7.5)                 @det267
mx (5.5, 7)                   @det31 det517
mzz (6, 1) (6.5, 1)
mz (6.5, 0.5)                 @det265
mx (6.5, 0)                   @det512 det1225
mzz (6, 3) (6.5, 3)
mz (6.5, 2.5)                 @det293
mx (6.5, 2)                   @det156 det1082
mzz (6.5, 5) (6, 5)
mz (6.5, 4.5)                 @det310
mx (6.5, 4)                   @det418 det999
mzz (6, 7) (6.5, 7)
mz (6.5, 6.5)                 @det331
mx (6.5, 6)                   @det31 det420
mzz (7.5, 2) (7, 2)
mz (7.5, 1.5)                 @det314
mx (7.5, 1)                   @det919 det1082
mzz (7, 4) (7.5, 4)
mz (7.5, 3.5)                 @det258
mx (7.5, 3)                   @det580 det999
mzz (7, 6) (7.5, 6)
mz (7.5, 5.5)                 @det339
mx (7.5, 5)                   @det420 det1111
mzz (7, 0) (7.5, 0)
mz (7.5, 7.5)                 @det303
mx (7.5, 7)                   @det576 det1225

--------          4
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)           @det532
mzz (1, 3.5) (0.5, 3.5)
mxx (0, 3.5) (0, 3)           @det1330
mzz (0.5, 5.5) (1, 5.5)
mxx (0, 5.5) (0, 5)           @det952
mzz (1, 7.5) (0.5, 7.5)
mxx (0, 7) (0, 7.5)           @det930
mzz (1.5, 0.5) (2, 0.5)
mxx (1, 0.5) (1, 0)           @det1218
mzz (1.5, 2.5) (2, 2.5)
mxx (1, 2) (1, 2.5)           @det12
mzz (1.5, 4.5) (2, 4.5)
mxx (1, 4) (1, 4.5)           @det25
mzz (1.5, 6.5) (2, 6.5)
mxx (1, 6.5) (1, 6)           @det806
mzz (3, 1.5) (2.5, 1.5)
mxx (2, 1) (2, 1.5)           @det589
mzz (2.5, 3.5) (3, 3.5)
mxx (2, 3.5) (2, 3)           @det237
mzz (2.5, 5.5) (3, 5.5)
mxx (2, 5.5) (2, 5)           @det50
mzz (2.5, 7.5) (3, 7.5)
mxx (2, 7) (2, 7.5)           @det845
mzz (3.5, 0.5) (4, 0.5)
mxx (3, 0) (3, 0.5)           @det994
mzz (3.5, 2.5) (4, 2.5)
mxx (3, 2.5) (3, 2)           @det888
mzz (4, 4.5) (3.5, 4.5)
mxx (3, 4.5) (3, 4)           @det1083
mzz (3.5, 6.5) (4, 6.5)
mxx (3, 6) (3, 6.5)           @det531
mzz (5, 1.5) (4.5, 1.5)
mxx (4, 1.5) (4, 1)           @det907
mzz (5, 3.5) (4.5, 3.5)
mxx (4, 3) (4, 3.5)           @det1061
mzz (5, 5.5) (4.5, 5.5)
mxx (4, 5) (4, 5.5)           @det397
mzz (5, 7.5) (4.5, 7.5)
mxx (4, 7) (4, 7.5)           @det517
mzz (5.5, 0.5) (6, 0.5)
mxx (5, 0) (5, 0.5)           @det512
mzz (5.5, 2.5) (6, 2.5)
mxx (5, 2) (5, 2.5)           @det156
mzz (5.5, 4.5) (6, 4.5)
mxx (5, 4.5) (5, 4)           @det418
mzz (6, 6.5) (5.5, 6.5)
mxx (5, 6) (5, 6.5)           @det31
mzz (6.5, 1.5) (7, 1.5)
mxx (6, 1.5) (6, 1)           @det1082
mzz (6.5, 3.5) (7, 3.5)
mxx (6, 3.5) (6, 3)           @det999
mzz (6.5, 5.5) (7, 5.5)
mxx (6, 5) (6, 5.5)           @det420
mzz (6.5, 7.5) (7, 7.5)
mxx (6, 7.5) (6, 7)           @det1225
mzz (7.5, 0.5) (0, 0.5)
mxx (7, 0.5) (7, 0)           @det919
mzz (7.5, 2.5) (0, 2.5)
mxx (7, 2) (7, 2.5)           @det580
mzz (7.5, 4.5) (0, 4.5)
mxx (7, 4.5) (7, 4)           @det1111
mzz (7.5, 6.5) (0, 6.5)
mxx (7, 6.5) (7, 6)           @det576
mzz (0.5, 0) (0, 0)           @det895
mz (0.5, 0.5)                 @det336 det895
mx (0.5, 1)                   @det532 det1218
mzz (0, 2) (0.5, 2)           @det1093
mz (0.5, 2.5)                 @det311 det1093
mx (0.5, 3)                   @det12 det1330
mzz (0, 4) (0.5, 4)           @det249
mz (0.5, 4.5)                 @det249 det291
mx (0.5, 5)                   @det25 det952
mzz (0.5, 6) (0, 6)           @det933
mz (0.5, 6.5)                 @det301 det933
mx (0.5, 7)                   @det806 det930
mzz (1, 1) (1.5, 1)           @det170
mz (1.5, 1.5)                 @det170 det337
mx (1.5, 2)                   @det12 det589
mzz (1, 3) (1.5, 3)           @det751
mz (1.5, 3.5)                 @det274 det751
mx (1.5, 4)                   @det25 det237
mzz (1.5, 5) (1, 5)           @det240
mz (1.5, 5.5)                 @det240 det277
mx (1.5, 6)                   @det50 det806
mzz (1, 7) (1.5, 7)           @det255
mz (1.5, 7.5)                 @det255 det268
mx (1.5, 0)                   @det845 det1218
mzz (2, 0) (2.5, 0)           @det363
mz (2.5, 0.5)                 @det294 det363
mx (2.5, 1)                   @det589 det994
mzz (2.5, 2) (2, 2)           @det1213
mz (2.5, 2.5)                 @det332 det1213
mx (2.5, 3)                   @det237 det888
mzz (2, 4) (2.5, 4)           @det1092
mz (2.5, 4.5)                 @det323 det1092
mx (2.5, 5)                   @det50 det1083
mzz (2, 6) (2.5, 6)           @det883
mz (2.5, 6.5)                 @det271 det883
mx (2.5, 7)                   @det531 det845
mzz (3, 1) (3.5, 1)           @det906
mz (3.5, 1.5)                 @det320 det906
mx (3.5, 2)                   @det888 det907
mzz (3, 3) (3.5, 3)           @det1107
mz (3.5, 3.5)                 @det338 det1107
mx (3.5, 4)                   @det1061 det1083
mzz (3.5, 5) (3, 5)           @det100
mz (3.5, 5.5)                 @det100 det270
mx (3.5, 6)                   @det397 det531
mzz (3, 7) (3.5, 7)           @det1168
mz (3.5, 7.5)                 @det297 det1168
mx (3.5, 0)                   @det517 det994
mzz (4, 0) (4.5, 0)           @det802
mz (4.5, 0.5)                 @det315 det802
mx (4.5, 1)                   @det512 det907
mzz (4.5, 2) (4, 2)           @det77
mz (4.5, 2.5)                 @det77 det287
mx (4.5, 3)                   @det156 det1061
mzz (4, 4) (4.5, 4)           @det79
mz (4.5, 4.5)                 @det79 det312
mx (4.5, 5)                   @det397 det418
mzz (4, 6) (4.5, 6)           @det198
mz (4.5, 6.5)                 @det198 det300
mx (4.5, 7)                   @det31 det517
mzz (5.5, 1) (5, 1)           @det631
mz (5.5, 1.5)                 @det278 det631
mx (5.5, 2)                   @det156 det1082
mzz (5, 3) (5.5, 3)           @det1315
mz (5.5, 3.5)                 @det272 det1315
mx (5.5, 4)                   @det418 det999
mzz (5, 5) (5.5, 5)           @det921
mz (5.5, 5.5)                 @det276 det921
mx (5.5, 6)                   @det31 det420
mzz (5.5, 7) (5, 7)           @det1242
mz (5.5, 7.5)                 @det267 det1242
mx (5.5, 0)                   @det512 det1225
mzz (6.5, 0) (6, 0)           @det1324
mz (6.5, 0.5)                 @det265 det1324
mx (6.5, 1)                   @det919 det1082
mzz (6, 2) (6.5, 2)           @det685
mz (6.5, 2.5)                 @det293 det685
mx (6.5, 3)                   @det580 det999
mzz (6, 4) (6.5, 4)           @det892
mz (6.5, 4.5)                 @det310 det892
mx (6.5, 5)                   @det420 det1111
mzz (6, 6) (6.5, 6)           @det1044
mz (6.5, 6.5)                 @det331 det1044
mx (6.5, 7)                   @det576 det1225
mzz (7, 1) (7.5, 1)           @det318
mz (7.5, 1.5)                 @det314 det318
mx (7.5, 2)                   @det532 det580
mzz (7.5, 3) (7, 3)           @det1012
mz (7.5, 3.5)                 @det258 det1012
mx (7.5, 4)                   @det1111 det1330
mzz (7, 5) (7.5, 5)           @det1167
mz (7.5, 5.5)                 @det339 det1167
mx (7.5, 6)                   @det576 det952
mzz (7, 7) (7.5, 7)           @det694
mz (7.5, 7.5)                 @det303 det694
mx (7.5, 0)                   @det919 det930

--------          5
mxx (1, 1.5) (1, 2)           @det532
mx (0.5, 1.5)                 @det471
mz (0, 1.5)                   @det318 det1093
mxx (1, 3.5) (1, 4)           @det1330
mx (0.5, 3.5)                 @det425
mz (0, 3.5)                   @det249 det1012
mxx (1, 6) (1, 5.5)           @det952
mx (0.5, 5.5)                 @det426
mz (0, 5.5)                   @det933 det1167
mxx (1, 0) (1, 7.5)           @det930
mx (0.5, 7.5)                 @det495
mz (0, 7.5)                   @det694 det895
mxx (2, 0.5) (2, 1)           @det1218
mx (1.5, 0.5)                 @det433
mz (1, 0.5)                   @det170 det895
mxx (2, 3) (2, 2.5)           @det12
mx (1.5, 2.5)                 @det481
mz (1, 2.5)                   @det751 det1093
mxx (2, 4.5) (2, 5)           @det25
mx (1.5, 4.5)                 @det500
mz (1, 4.5)                   @det240 det249
mxx (2, 6.5) (2, 7)           @det806
mx (1.5, 6.5)                 @det469
mz (1, 6.5)                   @det255 det933
mxx (3, 1.5) (3, 2)           @det589
mx (2.5, 1.5)                 @det504
mz (2, 1.5)                   @det170 det1213
mxx (3, 3.5) (3, 4)           @det237
mx (2.5, 3.5)                 @det436
mz (2, 3.5)                   @det751 det1092
mxx (3, 5.5) (3, 6)           @det50
mx (2.5, 5.5)                 @det489
mz (2, 5.5)                   @det240 det883
mxx (3, 7.5) (3, 0)           @det845
mx (2.5, 7.5)                 @det438
mz (2, 7.5)                   @det255 det363
mxx (4, 0.5) (4, 1)           @det994
mx (3.5, 0.5)                 @det466
mz (3, 0.5)                   @det363 det906
mxx (4, 2.5) (4, 3)           @det888
mx (3.5, 2.5)                 @det457
mz (3, 2.5)                   @det1107 det1213
mxx (4, 4.5) (4, 5)           @det1083
mx (3.5, 4.5)                 @det468
mz (3, 4.5)                   @det100 det1092
mxx (4, 6.5) (4, 7)           @det531
mx (3.5, 6.5)                 @det475
mz (3, 6.5)                   @det883 det1168
mxx (5, 1.5) (5, 2)           @det907
mx (4.5, 1.5)                 @det467
mz (4, 1.5)                   @det77 det906
mxx (5, 3.5) (5, 4)           @det1061
mx (4.5, 3.5)                 @det476
mz (4, 3.5)                   @det79 det1107
mxx (5, 5.5) (5, 6)           @det397
mx (4.5, 5.5)                 @det450
mz (4, 5.5)                   @det100 det198
mxx (5, 0) (5, 7.5)           @det517
mx (4.5, 7.5)                 @det492
mz (4, 7.5)                   @det802 det1168
mxx (6, 1) (6, 0.5)           @det512
mx (5.5, 0.5)                 @det445
mz (5, 0.5)                   @det631 det802
mxx (6, 2.5) (6, 3)           @det156
mx (5.5, 2.5)                 @det505
mz (5, 2.5)                   @det77 det1315
mxx (6, 4.5) (6, 5)           @det418
mx (5.5, 4.5)                 @det483
mz (5, 4.5)                   @det79 det921
mxx (6, 6.5) (6, 7)           @det31
mx (5.5, 6.5)                 @det451
mz (5, 6.5)                   @det198 det1242
mxx (7, 1.5) (7, 2)           @det1082
mx (6.5, 1.5)                 @det473
mz (6, 1.5)                   @det631 det685
mxx (7, 4) (7, 3.5)           @det999
mx (6.5, 3.5)                 @det477
mz (6, 3.5)                   @det892 det1315
mxx (7, 5.5) (7, 6)           @det420
mx (6.5, 5.5)                 @det478
mz (6, 5.5)                   @det921 det1044
mxx (7, 0) (7, 7.5)           @det1225
mx (6.5, 7.5)                 @det493
mz (6, 7.5)                   @det1242 det1324
mxx (0, 1) (0, 0.5)           @det919
mx (7.5, 0.5)                 @det464
mz (7, 0.5)                   @det318 det1324
mxx (0, 2.5) (0, 3)           @det580
mx (7.5, 2.5)                 @det430
mz (7, 2.5)                   @det685 det1012
mxx (0, 4.5) (0, 5)           @det1111
mx (7.5, 4.5)                 @det431
mz (7, 4.5)                   @det892 det1167
mxx (0, 7) (0, 6.5)           @det576
mx (7.5, 6.5)                 @det474
mz (7, 6.5)                   @det694 det1044
mxx (0.5, 0.5) (0.5, 0)       @det919 det1218
mzz (1, 1) (0.5, 1)           @det895
mxx (0.5, 2.5) (0.5, 2)       @det12 det580
mzz (1, 3) (0.5, 3)           @det1093
mxx (0.5, 4.5) (0.5, 4)       @det25 det1111
mzz (0.5, 5) (1, 5)           @det249
mxx (0.5, 6.5) (0.5, 6)       @det576 det806
mzz (1, 7) (0.5, 7)           @det933
mxx (1.5, 1.5) (1.5, 1)       @det532 det589
mzz (1.5, 2) (2, 2)           @det170
mxx (1.5, 3.5) (1.5, 3)       @det237 det1330
mzz (1.5, 4) (2, 4)           @det751
mxx (1.5, 5) (1.5, 5.5)       @det50 det952
mzz (1.5, 6) (2, 6)           @det240
mxx (1.5, 7.5) (1.5, 7)       @det845 det930
mzz (1.5, 0) (2, 0)           @det255
mxx (2.5, 0.5) (2.5, 0)       @det994 det1218
mzz (3, 1) (2.5, 1)           @det363
mxx (2.5, 2) (2.5, 2.5)       @det12 det888
mzz (2.5, 3) (3, 3)           @det1213
mxx (2.5, 4) (2.5, 4.5)       @det25 det1083
mzz (2.5, 5) (3, 5)           @det1092
mxx (2.5, 6.5) (2.5, 6)       @det531 det806
mzz (2.5, 7) (3, 7)           @det883
mxx (3.5, 1) (3.5, 1.5)       @det589 det907
mzz (3.5, 2) (4, 2)           @det906
mxx (3.5, 3) (3.5, 3.5)       @det237 det1061
mzz (4, 4) (3.5, 4)           @det1107
mxx (3.5, 5) (3.5, 5.5)       @det50 det397
mzz (3.5, 6) (4, 6)           @det100
mxx (3.5, 7) (3.5, 7.5)       @det517 det845
mzz (3.5, 0) (4, 0)           @det1168
mxx (4.5, 0.5) (4.5, 0)       @det512 det994
mzz (5, 1) (4.5, 1)           @det802
mxx (4.5, 2) (4.5, 2.5)       @det156 det888
mzz (5, 3) (4.5, 3)           @det77
mxx (4.5, 4.5) (4.5, 4)       @det418 det1083
mzz (5, 5) (4.5, 5)           @det79
mxx (4.5, 6.5) (4.5, 6)       @det31 det531
mzz (5, 7) (4.5, 7)           @det198
mxx (5.5, 1) (5.5, 1.5)       @det907 det1082
mzz (5.5, 2) (6, 2)           @det631
mxx (5.5, 3) (5.5, 3.5)       @det999 det1061
mzz (5.5, 4) (6, 4)           @det1315
mxx (5.5, 5.5) (5.5, 5)       @det397 det420
mzz (6, 6) (5.5, 6)           @det921
mxx (5.5, 7) (5.5, 7.5)       @det517 det1225
mzz (5.5, 0) (6, 0)           @det1242
mxx (6.5, 0) (6.5, 0.5)       @det512 det919
mzz (6.5, 1) (7, 1)           @det1324
mxx (6.5, 2.5) (6.5, 2)       @det156 det580
mzz (6.5, 3) (7, 3)           @det685
mxx (6.5, 4.5) (6.5, 4)       @det418 det1111
mzz (6.5, 5) (7, 5)           @det892
mxx (6.5, 6) (6.5, 6.5)       @det31 det576
mzz (6.5, 7) (7, 7)           @det1044
mxx (7.5, 1.5) (7.5, 1)       @det532 det1082
mzz (7.5, 2) (0, 2)           @det318
mxx (7.5, 3) (7.5, 3.5)       @det999 det1330
mzz (7.5, 4) (0, 4)           @det1012
mxx (7.5, 5) (7.5, 5.5)       @det420 det952
mzz (7.5, 6) (0, 6)           @det1167
mxx (7.5, 7.5) (7.5, 7)       @det930 det1225
mzz (7.5, 0) (0, 0)           @det694

--------          6
mxx (0, 1.5) (0, 2)           @det527 det532
mx (0.5, 1.5)                 @det471 det527
mz (1, 1.5)                   @det170 det895
mxx (0, 3.5) (0, 4)           @det429 det1330
mx (0.5, 3.5)                 @det425 det429
mz (1, 3.5)                   @det751 det1093
mxx (0, 5.5) (0, 6)           @det577 det952
mx (0.5, 5.5)                 @det426 det577
mz (1, 5.5)                   @det240 det249
mxx (0, 7.5) (0, 0)           @det410 det930
mx (0.5, 7.5)                 @det410 det495
mz (1, 7.5)                   @det255 det933
mxx (1, 0.5) (1, 1)           @det574 det1218
mx (1.5, 0.5)                 @det433 det574
mz (2, 0.5)                   @det255 det363
mxx (1, 2.5) (1, 3)           @det4 det12
mx (1.5, 2.5)                 @det4 det481
mz (2, 2.5)                   @det170 det1213
mxx (1, 4.5) (1, 5)           @det25 det234
mx (1.5, 4.5)                 @det234 det500
mz (2, 4.5)                   @det751 det1092
mxx (1, 6.5) (1, 7)           @det351 det806
mx (1.5, 6.5)                 @det351 det469
mz (2, 6.5)                   @det240 det883
mxx (2, 1.5) (2, 2)           @det589 det766
mx (2.5, 1.5)                 @det504 det766
mz (3, 1.5)                   @det363 det906
mxx (2, 3.5) (2, 4)           @det237 det1171
mx (2.5, 3.5)                 @det436 det1171
mz (3, 3.5)                   @det1107 det1213
mxx (2, 5.5) (2, 6)           @det50 det511
mx (2.5, 5.5)                 @det489 det511
mz (3, 5.5)                   @det100 det1092
mxx (2, 0) (2, 7.5)           @det845 det931
mx (2.5, 7.5)                 @det438 det931
mz (3, 7.5)                   @det883 det1168
mxx (3, 1) (3, 0.5)           @det904 det994
mx (3.5, 0.5)                 @det466 det904
mz (4, 0.5)                   @det802 det1168
mxx (3, 2.5) (3, 3)           @det661 det888
mx (3.5, 2.5)                 @det457 det661
mz (4, 2.5)                   @det77 det906
mxx (3, 4.5) (3, 5)           @det870 det1083
mx (3.5, 4.5)                 @det468 det870
mz (4, 4.5)                   @det79 det1107
mxx (3, 7) (3, 6.5)           @det531 det1057
mx (3.5, 6.5)                 @det475 det1057
mz (4, 6.5)                   @det100 det198
mxx (4, 1.5) (4, 2)           @det907 det1178
mx (4.5, 1.5)                 @det467 det1178
mz (5, 1.5)                   @det631 det802
mxx (4, 4) (4, 3.5)           @det869 det1061
mx (4.5, 3.5)                 @det476 det869
mz (5, 3.5)                   @det77 det1315
mxx (4, 5.5) (4, 6)           @det27 det397
mx (4.5, 5.5)                 @det27 det450
mz (5, 5.5)                   @det79 det921
mxx (4, 0) (4, 7.5)           @det151 det517
mx (4.5, 7.5)                 @det151 det492
mz (5, 7.5)                   @det198 det1242
mxx (5, 0.5) (5, 1)           @det125 det512
mx (5.5, 0.5)                 @det125 det445
mz (6, 0.5)                   @det1242 det1324
mxx (5, 3) (5, 2.5)           @det26 det156
mx (5.5, 2.5)                 @det26 det505
mz (6, 2.5)                   @det631 det685
mxx (5, 4.5) (5, 5)           @det418 det454
mx (5.5, 4.5)                 @det454 det483
mz (6, 4.5)                   @det892 det1315
mxx (5, 6.5) (5, 7)           @det31 det1308
mx (5.5, 6.5)                 @det451 det1308
mz (6, 6.5)                   @det921 det1044
mxx (6, 1.5) (6, 2)           @det757 det1082
mx (6.5, 1.5)                 @det473 det757
mz (7, 1.5)                   @det318 det1324
mxx (6, 3.5) (6, 4)           @det999 det1318
mx (6.5, 3.5)                 @det477 det1318
mz (7, 3.5)                   @det685 det1012
mxx (6, 6) (6, 5.5)           @det420 det533
mx (6.5, 5.5)                 @det478 det533
mz (7, 5.5)                   @det892 det1167
mxx (6, 7.5) (6, 0)           @det181 det1225
mx (6.5, 7.5)                 @det181 det493
mz (7, 7.5)                   @det694 det1044
mxx (7, 0.5) (7, 1)           @det874 det919
mx (7.5, 0.5)                 @det464 det874
mz (0, 0.5)                   @det694 det895
mxx (7, 2.5) (7, 3)           @det358 det580
mx (7.5, 2.5)                 @det358 det430
mz (0, 2.5)                   @det318 det1093
mxx (7, 4.5) (7, 5)           @det1104 det1111
mx (7.5, 4.5)                 @det431 det1104
mz (0, 4.5)                   @det249 det1012
mxx (7, 6.5) (7, 7)           @det576 det1322
mx (7.5, 6.5)                 @det474 det1322
mz (0, 6.5)                   @det933 det1167
mxx (0.5, 0.5) (0.5, 1)       @det919 det1218
mzz (1, 0) (0.5, 0)           @det895
mxx (0.5, 2.5) (0.5, 3)       @det12 det580
mzz (1, 2) (0.5, 2)           @det1093
mxx (0.5, 5) (0.5, 4.5)       @det25 det1111
mzz (1, 4) (0.5, 4)           @det249
mxx (0.5, 6.5) (0.5, 7)       @det576 det806
mzz (0.5, 6) (1, 6)           @det933
mxx (1.5, 1.5) (1.5, 2)       @det532 det589
mzz (1.5, 1) (2, 1)           @det170
mxx (1.5, 4) (1.5, 3.5)       @det237 det1330
mzz (2, 3) (1.5, 3)           @det751
mxx (1.5, 5.5) (1.5, 6)       @det50 det952
mzz (1.5, 5) (2, 5)           @det240
mxx (1.5, 0) (1.5, 7.5)       @det845 det930
mzz (1.5, 7) (2, 7)           @det255
mxx (2.5, 0.5) (2.5, 1)       @det994 det1218
mzz (2.5, 0) (3, 0)           @det363
mxx (2.5, 2.5) (2.5, 3)       @det12 det888
mzz (2.5, 2) (3, 2)           @det1213
mxx (2.5, 4.5) (2.5, 5)       @det25 det1083
mzz (2.5, 4) (3, 4)           @det1092
mxx (2.5, 7) (2.5, 6.5)       @det531 det806
mzz (3, 6) (2.5, 6)           @det883
mxx (3.5, 1.5) (3.5, 2)       @det589 det907
mzz (3.5, 1) (4, 1)           @det906
mxx (3.5, 3.5) (3.5, 4)       @det237 det1061
mzz (3.5, 3) (4, 3)           @det1107
mxx (3.5, 5.5) (3.5, 6)       @det50 det397
mzz (3.5, 5) (4, 5)           @det100
mxx (3.5, 0) (3.5, 7.5)       @det517 det845
mzz (3.5, 7) (4, 7)           @det1168
mxx (4.5, 0.5) (4.5, 1)       @det512 det994
mzz (5, 0) (4.5, 0)           @det802
mxx (4.5, 2.5) (4.5, 3)       @det156 det888
mzz (4.5, 2) (5, 2)           @det77
mxx (4.5, 4.5) (4.5, 5)       @det418 det1083
mzz (5, 4) (4.5, 4)           @det79
mxx (4.5, 6.5) (4.5, 7)       @det31 det531
mzz (5, 6) (4.5, 6)           @det198
mxx (5.5, 1.5) (5.5, 2)       @det907 det1082
mzz (5.5, 1) (6, 1)           @det631
mxx (5.5, 3.5) (5.5, 4)       @det999 det1061
mzz (5.5, 3) (6, 3)           @det1315
mxx (5.5, 5.5) (5.5, 6)       @det397 det420
mzz (5.5, 5) (6, 5)           @det921
mxx (5.5, 7.5) (5.5, 0)       @det517 det1225
mzz (5.5, 7) (6, 7)           @det1242
mxx (6.5, 0.5) (6.5, 1)       @det512 det919
mzz (6.5, 0) (7, 0)           @det1324
mxx (6.5, 2.5) (6.5, 3)       @det156 det580
mzz (6.5, 2) (7, 2)           @det685
mxx (6.5, 5) (6.5, 4.5)       @det418 det1111
mzz (7, 4) (6.5, 4)           @det892
mxx (6.5, 6.5) (6.5, 7)       @det31 det576
mzz (6.5, 6) (7, 6)           @det1044
mxx (7.5, 2) (7.5, 1.5)       @det532 det1082
mzz (0, 1) (7.5, 1)           @det318
mxx (7.5, 3.5) (7.5, 4)       @det999 det1330
mzz (7.5, 3) (0, 3)           @det1012
mxx (7.5, 5.5) (7.5, 6)       @det420 det952
mzz (7.5, 5) (0, 5)           @det1167
mxx (7.5, 0) (7.5, 7.5)       @det930 det1225
mzz (0, 7) (7.5, 7)           @det694

--------          7
mzz (0, 1.5) (0.5, 1.5)       @det895 det1093
mxx (1, 1) (1, 1.5)           @det527 det532
mzz (0, 3.5) (0.5, 3.5)       @det249 det1093
mxx (1, 3) (1, 3.5)           @det429 det1330
mzz (0.5, 5.5) (0, 5.5)       @det249 det933
mxx (1, 5) (1, 5.5)           @det577 det952
mzz (0, 7.5) (0.5, 7.5)       @det895 det933
mxx (1, 7.5) (1, 7)           @det410 det930
mzz (1, 0.5) (1.5, 0.5)       @det170 det255
mxx (2, 0) (2, 0.5)           @det574 det1218
mzz (1, 2.5) (1.5, 2.5)       @det170 det751
mxx (2, 2) (2, 2.5)           @det4 det12
mzz (1.5, 4.5) (1, 4.5)       @det240 det751
mxx (2, 4.5) (2, 4)           @det25 det234
mzz (1, 6.5) (1.5, 6.5)       @det240 det255
mxx (2, 6.5) (2, 6)           @det351 det806
mzz (2, 1.5) (2.5, 1.5)       @det363 det1213
mxx (3, 1.5) (3, 1)           @det589 det766
mzz (2, 3.5) (2.5, 3.5)       @det1092 det1213
mxx (3, 3.5) (3, 3)           @det237 det1171
mzz (2, 5.5) (2.5, 5.5)       @det883 det1092
mxx (3, 5) (3, 5.5)           @det50 det511
mzz (2.5, 7.5) (2, 7.5)       @det363 det883
mxx (3, 7.5) (3, 7)           @det845 det931
mzz (3.5, 0.5) (3, 0.5)       @det906 det1168
mxx (4, 0) (4, 0.5)           @det904 det994
mzz (3, 2.5) (3.5, 2.5)       @det906 det1107
mxx (4, 2) (4, 2.5)           @det661 det888
mzz (3, 4.5) (3.5, 4.5)       @det100 det1107
mxx (4, 4.5) (4, 4)           @det870 det1083
mzz (3.5, 6.5) (3, 6.5)       @det100 det1168
mxx (4, 6) (4, 6.5)           @det531 det1057
mzz (4, 1.5) (4.5, 1.5)       @det77 det802
mxx (5, 1) (5, 1.5)           @det907 det1178
mzz (4.5, 3.5) (4, 3.5)       @det77 det79
mxx (5, 3.5) (5, 3)           @det869 det1061
mzz (4, 5.5) (4.5, 5.5)       @det79 det198
mxx (5, 5.5) (5, 5)           @det27 det397
mzz (4, 7.5) (4.5, 7.5)       @det198 det802
mxx (5, 7) (5, 7.5)           @det151 det517
mzz (5, 0.5) (5.5, 0.5)       @det631 det1242
mxx (6, 0) (6, 0.5)           @det125 det512
mzz (5.5, 2.5) (5, 2.5)       @det631 det1315
mxx (6, 2.5) (6, 2)           @det26 det156
mzz (5, 4.5) (5.5, 4.5)       @det921 det1315
mxx (6, 4) (6, 4.5)           @det418 det454
mzz (5, 6.5) (5.5, 6.5)       @det921 det1242
mxx (6, 6.5) (6, 6)           @det31 det1308
mzz (6, 1.5) (6.5, 1.5)       @det685 det1324
mxx (7, 1.5) (7, 1)           @det757 det1082
mzz (6, 3.5) (6.5, 3.5)       @det685 det892
mxx (7, 3) (7, 3.5)           @det999 det1318
mzz (6.5, 5.5) (6, 5.5)       @det892 det1044
mxx (7, 5.5) (7, 5)           @det420 det533
mzz (6, 7.5) (6.5, 7.5)       @det1044 det1324
mxx (7, 7.5) (7, 7)           @det181 det1225
mzz (7, 0.5) (7.5, 0.5)       @det318 det694
mxx (0, 0) (0, 0.5)           @det874 det919
mzz (7.5, 2.5) (7, 2.5)       @det318 det1012
mxx (0, 2.5) (0, 2)           @det358 det580
mzz (7, 4.5) (7.5, 4.5)       @det1012 det1167
mxx (0, 4.5) (0, 4)           @det1104 det1111
mzz (7, 6.5) (7.5, 6.5)       @det694 det1167
mxx (0, 6) (0, 6.5)           @det576 det1322
mzz (0, 1) (0.5, 1)           @det895
mz (0.5, 0.5)                 @det628
mx (0.5, 0)                   @det410 det874 det930 det1218
mzz (0, 3) (0.5, 3)           @det1093
mz (0.5, 2.5)                 @det676
mx (0.5, 2)                   @det12 det358 det527 det532
mzz (0.5, 5) (0, 5)           @det249
mz (0.5, 4.5)                 @det670
mx (0.5, 4)                   @det25 det429 det1104 det1330
mzz (0, 7) (0.5, 7)           @det933
mz (0.5, 6.5)                 @det594
mx (0.5, 6)                   @det577 det806 det952 det1322
mzz (1, 2) (1.5, 2)           @det170
mz (1.5, 1.5)                 @det630
mx (1.5, 1)                   @det527 det574 det589 det1218
mzz (1.5, 4) (1, 4)           @det751
mz (1.5, 3.5)                 @det654
mx (1.5, 3)                   @det4 det12 det237 det429
mzz (1, 6) (1.5, 6)           @det240
mz (1.5, 5.5)                 @det658
mx (1.5, 5)                   @det25 det50 det234 det577
mzz (1, 0) (1.5, 0)           @det255
mz (1.5, 7.5)                 @det649
mx (1.5, 7)                   @det351 det410 det806 det845
mzz (2, 1) (2.5, 1)           @det363
mz (2.5, 0.5)                 @det609
mx (2.5, 0)                   @det574 det845 det931 det994
mzz (2, 3) (2.5, 3)           @det1213
mz (2.5, 2.5)                 @det620
mx (2.5, 2)                   @det4 det589 det766 det888
mzz (2, 5) (2.5, 5)           @det1092
mz (2.5, 4.5)                 @det610
mx (2.5, 4)                   @det234 det237 det1083 det1171
mzz (2.5, 7) (2, 7)           @det883
mz (2.5, 6.5)                 @det651
mx (2.5, 6)                   @det50 det351 det511 det531
mzz (3, 2) (3.5, 2)           @det906
mz (3.5, 1.5)                 @det671
mx (3.5, 1)                   @det766 det904 det907 det994
mzz (3, 4) (3.5, 4)           @det1107
mz (3.5, 3.5)                 @det632
mx (3.5, 3)                   @det661 det888 det1061 det1171
mzz (3.5, 6) (3, 6)           @det100
mz (3.5, 5.5)                 @det624
mx (3.5, 5)                   @det397 det511 det870 det1083
mzz (3.5, 0) (3, 0)           @det1168
mz (3.5, 7.5)                 @det673
mx (3.5, 7)                   @det517 det531 det931 det1057
mzz (4, 1) (4.5, 1)           @det802
mz (4.5, 0.5)                 @det605
mx (4.5, 0)                   @det151 det512 det517 det904
mzz (4.5, 3) (4, 3)           @det77
mz (4.5, 2.5)                 @det667
mx (4.5, 2)                   @det156 det661 det907 det1178
mzz (4, 5) (4.5, 5)           @det79
mz (4.5, 4.5)                 @det643
mx (4.5, 4)                   @det418 det869 det870 det1061
mzz (4, 7) (4.5, 7)           @det198
mz (4.5, 6.5)                 @det592
mx (4.5, 6)                   @det27 det31 det397 det1057
mzz (5.5, 2) (5, 2)           @det631
mz (5.5, 1.5)                 @det656
mx (5.5, 1)                   @det125 det512 det1082 det1178
mzz (5, 4) (5.5, 4)           @det1315
mz (5.5, 3.5)                 @det652
mx (5.5, 3)                   @det26 det156 det869 det999
mzz (5, 6) (5.5, 6)           @det921
mz (5.5, 5.5)                 @det655
mx (5.5, 5)                   @det27 det418 det420 det454
mzz (5, 0) (5.5, 0)           @det1242
mz (5.5, 7.5)                 @det647
mx (5.5, 7)                   @det31 det151 det1225 det1308
mzz (6, 1) (6.5, 1)           @det1324
mz (6.5, 0.5)                 @det646
mx (6.5, 0)                   @det125 det181 det919 det1225
mzz (6, 3) (6.5, 3)           @det685
mz (6.5, 2.5)                 @det672
mx (6.5, 2)                   @det26 det580 det757 det1082
mzz (6.5, 5) (6, 5)           @det892
mz (6.5, 4.5)                 @det600
mx (6.5, 4)                   @det454 det999 det1111 det1318
mzz (6, 7) (6.5, 7)           @det1044
mz (6.5, 6.5)                 @det619
mx (6.5, 6)                   @det420 det533 det576 det1308
mzz (7.5, 2) (7, 2)           @det318
mz (7.5, 1.5)                 @det645
mx (7.5, 1)                   @det532 det757 det874 det919
mzz (7, 4) (7.5, 4)           @det1012
mz (7.5, 3.5)                 @det662
mx (7.5, 3)                   @det358 det580 det1318 det1330
mzz (7, 6) (7.5, 6)           @det1167
mz (7.5, 5.5)                 @det638
mx (7.5, 5)                   @det533 det952 det1104 det1111
mzz (7, 0) (7.5, 0)           @det694
mz (7.5, 7.5)                 @det666
mx (7.5, 7)                   @det181 det576 det930 det1322

--------          8
mzz (1, 1.5) (0.5, 1.5)       @det895 det1093
mxx (0, 1.5) (0, 1)           @det527 det532
mzz (1, 3.5) (0.5, 3.5)       @det249 det1093
mxx (0, 3.5) (0, 3)           @det429 det1330
mzz (0.5, 5.5) (1, 5.5)       @det249 det933
mxx (0, 5.5) (0, 5)           @det577 det952
mzz (1, 7.5) (0.5, 7.5)       @det895 det933
mxx (0, 7) (0, 7.5)           @det410 det930
mzz (1.5, 0.5) (2, 0.5)       @det170 det255
mxx (1, 0.5) (1, 0)           @det574 det1218
mzz (1.5, 2.5) (2, 2.5)       @det170 det751
mxx (1, 2) (1, 2.5)           @det4 det12
mzz (1.5, 4.5) (2, 4.5)       @det240 det751
mxx (1, 4) (1, 4.5)           @det25 det234
mzz (1.5, 6.5) (2, 6.5)       @det240 det255
mxx (1, 6.5) (1, 6)           @det351 det806
mzz (3, 1.5) (2.5, 1.5)       @det363 det1213
mxx (2, 1) (2, 1.5)           @det589 det766
mzz (2.5, 3.5) (3, 3.5)       @det1092 det1213
mxx (2, 3.5) (2, 3)           @det237 det1171
mzz (2.5, 5.5) (3, 5.5)       @det883 det1092
mxx (2, 5.5) (2, 5)           @det50 det511
mzz (2.5, 7.5) (3, 7.5)       @det363 det883
mxx (2, 7) (2, 7.5)           @det845 det931
mzz (3.5, 0.5) (4, 0.5)       @det906 det1168
mxx (3, 0) (3, 0.5)           @det904 det994
mzz (3.5, 2.5) (4, 2.5)       @det906 det1107
mxx (3, 2.5) (3, 2)           @det661 det888
mzz (4, 4.5) (3.5, 4.5)       @det100 det1107
mxx (3, 4.5) (3, 4)           @det870 det1083
mzz (3.5, 6.5) (4, 6.5)       @det100 det1168
mxx (3, 6) (3, 6.5)           @det531 det1057
mzz (5, 1.5) (4.5, 1.5)       @det77 det802
mxx (4, 1.5) (4, 1)           @det907 det1178
mzz (5, 3.5) (4.5, 3.5)       @det77 det79
mxx (4, 3) (4, 3.5)           @det869 det1061
mzz (5, 5.5) (4.5, 5.5)       @det79 det198
mxx (4, 5) (4, 5.5)           @det27 det397
mzz (5, 7.5) (4.5, 7.5)       @det198 det802
mxx (4, 7) (4, 7.5)           @det151 det517
mzz (5.5, 0.5) (6, 0.5)       @det631 det1242
mxx (5, 0) (5, 0.5)           @det125 det512
mzz (5.5, 2.5) (6, 2.5)       @det631 det1315
mxx (5, 2) (5, 2.5)           @det26 det156
mzz (5.5, 4.5) (6, 4.5)       @det921 det1315
mxx (5, 4.5) (5, 4)           @det418 det454
mzz (6, 6.5) (5.5, 6.5)       @det921 det1242
mxx (5, 6) (5, 6.5)           @det31 det1308
mzz (6.5, 1.5) (7, 1.5)       @det685 det1324
mxx (6, 1.5) (6, 1)           @det757 det1082
mzz (6.5, 3.5) (7, 3.5)       @det685 det892
mxx (6, 3.5) (6, 3)           @det999 det1318
mzz (6.5, 5.5) (7, 5.5)       @det892 det1044
mxx (6, 5) (6, 5.5)           @det420 det533
mzz (6.5, 7.5) (7, 7.5)       @det1044 det1324
mxx (6, 7.5) (6, 7)           @det181 det1225
mzz (7.5, 0.5) (0, 0.5)       @det318 det694
mxx (7, 0.5) (7, 0)           @det874 det919
mzz (7.5, 2.5) (0, 2.5)       @det318 det1012
mxx (7, 2) (7, 2.5)           @det358 det580
mzz (7.5, 4.5) (0, 4.5)       @det1012 det1167
mxx (7, 4.5) (7, 4)           @det1104 det1111
mzz (7.5, 6.5) (0, 6.5)       @det694 det1167
mxx (7, 6.5) (7, 6)           @det576 det1322
mzz (0.5, 0) (0, 0)           @noisy det692 det895
mz (0.5, 0.5)                 @noisy det628 det692
mx (0.5, 1)                   @noisy det527 det532 det574 det919
mzz (0, 2) (0.5, 2)           @noisy det521 det1093
mz (0.5, 2.5)                 @noisy det521 det676
mx (0.5, 3)                   @noisy det4 det429 det580 det1330
mzz (0, 4) (0.5, 4)           @noisy det249 det1289
mz (0.5, 4.5)                 @noisy det670 det1289
mx (0.5, 5)                   @noisy det234 det577 det952 det1111
mzz (0.5, 6) (0, 6)           @noisy det933 det1176
mz (0.5, 6.5)                 @noisy det594 det1176
mx (0.5, 7)                   @noisy det351 det410 det576 det930
mzz (1, 1) (1.5, 1)           @noisy det170 det1244
mz (1.5, 1.5)                 @noisy det630 det1244
mx (1.5, 2)                   @noisy det4 det12 det532 det766
mzz (1, 3) (1.5, 3)           @noisy det751 det1106
mz (1.5, 3.5)                 @noisy det654 det1106
mx (1.5, 4)                   @noisy det25 det234 det1171 det1330
mzz (1.5, 5) (1, 5)           @noisy det240 det688
mz (1.5, 5.5)                 @noisy det658 det688
mx (1.5, 6)                   @noisy det351 det511 det806 det952
mzz (1, 7) (1.5, 7)           @noisy det102 det255
mz (1.5, 7.5)                 @noisy det102 det649
mx (1.5, 0)                   @noisy det574 det930 det931 det1218
mzz (2, 0) (2.5, 0)           @noisy det363 det1249
mz (2.5, 0.5)                 @noisy det609 det1249
mx (2.5, 1)                   @noisy det589 det766 det904 det1218
mzz (2.5, 2) (2, 2)           @noisy det561 det1213
mz (2.5, 2.5)                 @noisy det561 det620
mx (2.5, 3)                   @noisy det12 det237 det661 det1171
mzz (2, 4) (2.5, 4)           @noisy det911 det1092
mz (2.5, 4.5)                 @noisy det610 det911
mx (2.5, 5)                   @noisy det25 det50 det511 det870
mzz (2, 6) (2.5, 6)           @noisy det763 det883
mz (2.5, 6.5)                 @noisy det651 det763
mx (2.5, 7)                   @noisy det806 det845 det931 det1057
mzz (3, 1) (3.5, 1)           @noisy det385 det906
mz (3.5, 1.5)                 @noisy det385 det671
mx (3.5, 2)                   @noisy det589 det661 det888 det1178
mzz (3, 3) (3.5, 3)           @noisy det1107 det1240
mz (3.5, 3.5)                 @noisy det632 det1240
mx (3.5, 4)                   @noisy det237 det869 det870 det1083
mzz (3.5, 5) (3, 5)           @noisy det100 det754
mz (3.5, 5.5)                 @noisy det624 det754
mx (3.5, 6)                   @noisy det27 det50 det531 det1057
mzz (3, 7) (3.5, 7)           @noisy det695 det1168
mz (3.5, 7.5)                 @noisy det673 det695
mx (3.5, 0)                   @noisy det151 det845 det904 det994
mzz (4, 0) (4.5, 0)           @noisy det485 det802
mz (4.5, 0.5)                 @noisy det485 det605
mx (4.5, 1)                   @noisy det125 det907 det994 det1178
mzz (4.5, 2) (4, 2)           @noisy det77 det653
mz (4.5, 2.5)                 @noisy det653 det667
mx (4.5, 3)                   @noisy det26 det869 det888 det1061
mzz (4, 4) (4.5, 4)           @noisy det79 det382
mz (4.5, 4.5)                 @noisy det382 det643
mx (4.5, 5)                   @noisy det27 det397 det454 det1083
mzz (4, 6) (4.5, 6)           @noisy det198 det264
mz (4.5, 6.5)                 @noisy det264 det592
mx (4.5, 7)                   @noisy det151 det517 det531 det1308
mzz (5.5, 1) (5, 1)           @noisy det60 det631
mz (5.5, 1.5)                 @noisy det60 det656
mx (5.5, 2)                   @noisy det26 det156 det757 det907
mzz (5, 3) (5.5, 3)           @noisy det1264 det1315
mz (5.5, 3.5)                 @noisy det652 det1264
mx (5.5, 4)                   @noisy det418 det454 det1061 det1318
mzz (5, 5) (5.5, 5)           @noisy det921 det925
mz (5.5, 5.5)                 @noisy det655 det925
mx (5.5, 6)                   @noisy det31 det397 det533 det1308
mzz (5.5, 7) (5, 7)           @noisy det660 det1242
mz (5.5, 7.5)                 @noisy det647 det660
mx (5.5, 0)                   @noisy det125 det181 det512 det517
mzz (6.5, 0) (6, 0)           @noisy det684 det1324
mz (6.5, 0.5)                 @noisy det646 det684
mx (6.5, 1)                   @noisy det512 det757 det874 det1082
mzz (6, 2) (6.5, 2)           @noisy det657 det685
mz (6.5, 2.5)                 @noisy det657 det672
mx (6.5, 3)                   @noisy det156 det358 det999 det1318
mzz (6, 4) (6.5, 4)           @noisy det39 det892
mz (6.5, 4.5)                 @noisy det39 det600
mx (6.5, 5)                   @noisy det418 det420 det533 det1104
mzz (6, 6) (6.5, 6)           @noisy det85 det1044
mz (6.5, 6.5)                 @noisy det85 det619
mx (6.5, 7)                   @noisy det31 det181 det1225 det1322
mzz (7, 1) (7.5, 1)           @noisy det318 det854
mz (7.5, 1.5)                 @noisy det645 det854
mx (7.5, 2)                   @noisy det358 det527 det580 det1082
mzz (7.5, 3) (7, 3)           @noisy det756 det1012
mz (7.5, 3.5)                 @noisy det662 det756
mx (7.5, 4)                   @noisy det429 det999 det1104 det1111
mzz (7, 5) (7.5, 5)           @noisy det856 det1167
mz (7.5, 5.5)                 @noisy det638 det856
mx (7.5, 6)                   @noisy det420 det576 det577 det1322
mzz (7, 7) (7.5, 7)           @noisy det169 det694
mz (7.5, 7.5)                 @noisy det169 det666
mx (7.5, 0)                   @noisy det410 det874 det919 det1225

--------          9
mxx (1, 1.5) (1, 2)           @det527 det532
mx (0.5, 1.5)                 @det532 det778
mz (0, 1.5)                   @det318 det521 det854 det895
mxx (1, 3.5) (1, 4)           @det429 det1330
mx (0.5, 3.5)                 @det838 det1330
mz (0, 3.5)                   @det756 det1012 det1093 det1289
mxx (1, 6) (1, 5.5)           @det577 det952
mx (0.5, 5.5)                 @det841 det952
mz (0, 5.5)                   @det249 det856 det1167 det1176
mxx (1, 0) (1, 7.5)           @det410 det930
mx (0.5, 7.5)                 @det804 det930
mz (0, 7.5)                   @det169 det692 det694 det933
mxx (2, 0.5) (2, 1)           @det574 det1218
mx (1.5, 0.5)                 @det833 det1218
mz (1, 0.5)                   @det255 det692 det895 det1244
mxx (2, 3) (2, 2.5)           @det4 det12
mx (1.5, 2.5)                 @det12 det824
mz (1, 2.5)                   @det170 det521 det1093 det1106
mxx (2, 4.5) (2, 5)           @det25 det234
mx (1.5, 4.5)                 @det25 det798
mz (1, 4.5)                   @det249 det688 det751 det1289
mxx (2, 6.5) (2, 7)           @det351 det806
mx (1.5, 6.5)                 @det777 det806
mz (1, 6.5)                   @det102 det240 det933 det1176
mxx (3, 1.5) (3, 2)           @det589 det766
mx (2.5, 1.5)                 @det589 det832
mz (2, 1.5)                   @det170 det363 det561 det1244
mxx (3, 3.5) (3, 4)           @det237 det1171
mx (2.5, 3.5)                 @det237 det828
mz (2, 3.5)                   @det751 det911 det1106 det1213
mxx (3, 5.5) (3, 6)           @det50 det511
mx (2.5, 5.5)                 @det50 det790
mz (2, 5.5)                   @det240 det688 det763 det1092
mxx (3, 7.5) (3, 0)           @det845 det931
mx (2.5, 7.5)                 @det768 det845
mz (2, 7.5)                   @det102 det255 det883 det1249
mxx (4, 0.5) (4, 1)           @det904 det994
mx (3.5, 0.5)                 @det780 det994
mz (3, 0.5)                   @det363 det385 det1168 det1249
mxx (4, 2.5) (4, 3)           @det661 det888
mx (3.5, 2.5)                 @det813 det888
mz (3, 2.5)                   @det561 det906 det1213 det1240
mxx (4, 4.5) (4, 5)           @det870 det1083
mx (3.5, 4.5)                 @det812 det1083
mz (3, 4.5)                   @det754 det911 det1092 det1107
mxx (4, 6.5) (4, 7)           @det531 det1057
mx (3.5, 6.5)                 @det531 det817
mz (3, 6.5)                   @det100 det695 det763 det883
mxx (5, 1.5) (5, 2)           @det907 det1178
mx (4.5, 1.5)                 @det774 det907
mz (4, 1.5)                   @det385 det653 det802 det906
mxx (5, 3.5) (5, 4)           @det869 det1061
mx (4.5, 3.5)                 @det783 det1061
mz (4, 3.5)                   @det77 det382 det1107 det1240
mxx (5, 5.5) (5, 6)           @det27 det397
mx (4.5, 5.5)                 @det397 det836
mz (4, 5.5)                   @det79 det100 det264 det754
mxx (5, 0) (5, 7.5)           @det151 det517
mx (4.5, 7.5)                 @det517 det801
mz (4, 7.5)                   @det198 det485 det695 det1168
mxx (6, 1) (6, 0.5)           @det125 det512
mx (5.5, 0.5)                 @det512 det834
mz (5, 0.5)                   @det60 det485 det802 det1242
mxx (6, 2.5) (6, 3)           @det26 det156
mx (5.5, 2.5)                 @det156 det805
mz (5, 2.5)                   @det77 det631 det653 det1264
mxx (6, 4.5) (6, 5)           @det418 det454
mx (5.5, 4.5)                 @det418 det825
mz (5, 4.5)                   @det79 det382 det925 det1315
mxx (6, 6.5) (6, 7)           @det31 det1308
mx (5.5, 6.5)                 @det31 det797
mz (5, 6.5)                   @det198 det264 det660 det921
mxx (7, 1.5) (7, 2)           @det757 det1082
mx (6.5, 1.5)                 @det803 det1082
mz (6, 1.5)                   @det60 det631 det657 det1324
mxx (7, 4) (7, 3.5)           @det999 det1318
mx (6.5, 3.5)                 @det819 det999
mz (6, 3.5)                   @det39 det685 det1264 det1315
mxx (7, 5.5) (7, 6)           @det420 det533
mx (6.5, 5.5)                 @det420 det822
mz (6, 5.5)                   @det85 det892 det921 det925
mxx (7, 0) (7, 7.5)           @det181 det1225
mx (6.5, 7.5)                 @det760 det1225
mz (6, 7.5)                   @det660 det684 det1044 det1242
mxx (0, 1) (0, 0.5)           @det874 det919
mx (7.5, 0.5)                 @det779 det919
mz (7, 0.5)                   @det684 det694 det854 det1324
mxx (0, 2.5) (0, 3)           @det358 det580
mx (7.5, 2.5)                 @det580 det842
mz (7, 2.5)                   @det318 det657 det685 det756
mxx (0, 4.5) (0, 5)           @det1104 det1111
mx (7.5, 4.5)                 @det844 det1111
mz (7, 4.5)                   @det39 det856 det892 det1012
mxx (0, 7) (0, 6.5)           @det576 det1322
mx (7.5, 6.5)                 @det576 det816
mz (7, 6.5)                   @det85 det169 det1044 det1167
mxx (0.5, 0.5) (0.5, 0)       @noisy det574 det874
mzz (1, 1) (0.5, 1)           @noisy det692 det895
mxx (0.5, 2.5) (0.5, 2)       @noisy det4 det358
mzz (1, 3) (0.5, 3)           @noisy det521 det1093
mxx (0.5, 4.5) (0.5, 4)       @noisy det234 det1104
mzz (0.5, 5) (1, 5)           @noisy det249 det1289
mxx (0.5, 6.5) (0.5, 6)       @noisy det351 det1322
mzz (1, 7) (0.5, 7)           @noisy det933 det1176
mxx (1.5, 1.5) (1.5, 1)       @noisy det527 det766
mzz (1.5, 2) (2, 2)           @noisy det170 det1244
mxx (1.5, 3.5) (1.5, 3)       @noisy det429 det1171
mzz (1.5, 4) (2, 4)           @noisy det751 det1106
mxx (1.5, 5) (1.5, 5.5)       @noisy det511 det577
mzz (1.5, 6) (2, 6)           @noisy det240 det688
mxx (1.5, 7.5) (1.5, 7)       @noisy det410 det931
mzz (1.5, 0) (2, 0)           @noisy det102 det255
mxx (2.5, 0.5) (2.5, 0)       @noisy det574 det904
mzz (3, 1) (2.5, 1)           @noisy det363 det1249
mxx (2.5, 2) (2.5, 2.5)       @noisy det4 det661
mzz (2.5, 3) (3, 3)           @noisy det561 det1213
mxx (2.5, 4) (2.5, 4.5)       @noisy det234 det870
mzz (2.5, 5) (3, 5)           @noisy det911 det1092
mxx (2.5, 6.5) (2.5, 6)       @noisy det351 det1057
mzz (2.5, 7) (3, 7)           @noisy det763 det883
mxx (3.5, 1) (3.5, 1.5)       @noisy det766 det1178
mzz (3.5, 2) (4, 2)           @noisy det385 det906
mxx (3.5, 3) (3.5, 3.5)       @noisy det869 det1171
mzz (4, 4) (3.5, 4)           @noisy det1107 det1240
mxx (3.5, 5) (3.5, 5.5)       @noisy det27 det511
mzz (3.5, 6) (4, 6)           @noisy det100 det754
mxx (3.5, 7) (3.5, 7.5)       @noisy det151 det931
mzz (3.5, 0) (4, 0)           @noisy det695 det1168
mxx (4.5, 0.5) (4.5, 0)       @noisy det125 det904
mzz (5, 1) (4.5, 1)           @noisy det485 det802
mxx (4.5, 2) (4.5, 2.5)       @noisy det26 det661
mzz (5, 3) (4.5, 3)           @noisy det77 det653
mxx (4.5, 4.5) (4.5, 4)       @noisy det454 det870
mzz (5, 5) (4.5, 5)           @noisy det79 det382
mxx (4.5, 6.5) (4.5, 6)       @noisy det1057 det1308
mzz (5, 7) (4.5, 7)           @noisy det198 det264
mxx (5.5, 1) (5.5, 1.5)       @noisy det757 det1178
mzz (5.5, 2) (6, 2)           @noisy det60 det631
mxx (5.5, 3) (5.5, 3.5)       @noisy det869 det1318
mzz (5.5, 4) (6, 4)           @noisy det1264 det1315
mxx (5.5, 5.5) (5.5, 5)       @noisy det27 det533
mzz (6, 6) (5.5, 6)           @noisy det921 det925
mxx (5.5, 7) (5.5, 7.5)       @noisy det151 det181
mzz (5.5, 0) (6, 0)           @noisy det660 det1242
mxx (6.5, 0) (6.5, 0.5)       @noisy det125 det874
mzz (6.5, 1) (7, 1)           @noisy det684 det1324
mxx (6.5, 2.5) (6.5, 2)       @noisy det26 det358
mzz (6.5, 3) (7, 3)           @noisy det657 det685
mxx (6.5, 4.5) (6.5, 4)       @noisy det454 det1104
mzz (6.5, 5) (7, 5)           @noisy det39 det892
mxx (6.5, 6) (6.5, 6.5)       @noisy det1308 det1322
mzz (6.5, 7) (7, 7)           @noisy det85 det1044
mxx (7.5, 1.5) (7.5, 1)       @noisy det527 det757
mzz (7.5, 2) (0, 2)           @noisy det318 det854
mxx (7.5, 3) (7.5, 3.5)       @noisy det429 det1318
mzz (7.5, 4) (0, 4)           @noisy det756 det1012
mxx (7.5, 5) (7.5, 5.5)       @noisy det533 det577
mzz (7.5, 6) (0, 6)           @noisy det856 det1167
mxx (7.5, 7.5) (7.5, 7)       @noisy det181 det410
mzz (7.5, 0) (0, 0)           @noisy det169 det694

--------         10
mxx (0, 1.5) (0, 2)           @noisy det527 det897
mx (0.5, 1.5)                 @noisy det778 det897
mz (1, 1.5)                   @noisy det170 det692 det1093 det1244
mxx (0, 3.5) (0, 4)           @noisy det429 det852
mx (0.5, 3.5)                 @noisy det838 det852
mz (1, 3.5)                   @noisy det249 det521 det751 det1106
mxx (0, 5.5) (0, 6)           @noisy det246 det577
mx (0.5, 5.5)                 @noisy det246 det841
mz (1, 5.5)                   @noisy det240 det688 det933 det1289
mxx (0, 7.5) (0, 0)           @noisy det220 det410
mx (0.5, 7.5)                 @noisy det220 det804
mz (1, 7.5)                   @noisy det102 det255 det895 det1176
mxx (1, 0.5) (1, 1)           @noisy det574 det583
mx (1.5, 0.5)                 @noisy det583 det833
mz (2, 0.5)                   @noisy det102 det170 det363 det1249
mxx (1, 2.5) (1, 3)           @noisy det4 det1031
mx (1.5, 2.5)                 @noisy det824 det1031
mz (2, 2.5)                   @noisy det561 det751 det1213 det1244
mxx (1, 4.5) (1, 5)           @noisy det234 det846
mx (1.5, 4.5)                 @noisy det798 det846
mz (2, 4.5)                   @noisy det240 det911 det1092 det1106
mxx (1, 6.5) (1, 7)           @noisy det308 det351
mx (1.5, 6.5)                 @noisy det308 det777
mz (2, 6.5)                   @noisy det255 det688 det763 det883
mxx (2, 1.5) (2, 2)           @noisy det766 det1141
mx (2.5, 1.5)                 @noisy det832 det1141
mz (3, 1.5)                   @noisy det385 det906 det1213 det1249
mxx (2, 3.5) (2, 4)           @noisy det860 det1171
mx (2.5, 3.5)                 @noisy det828 det860
mz (3, 3.5)                   @noisy det561 det1092 det1107 det1240
mxx (2, 5.5) (2, 6)           @noisy det305 det511
mx (2.5, 5.5)                 @noisy det305 det790
mz (3, 5.5)                   @noisy det100 det754 det883 det911
mxx (2, 0) (2, 7.5)           @noisy det931 det1274
mx (2.5, 7.5)                 @noisy det768 det1274
mz (3, 7.5)                   @noisy det363 det695 det763 det1168
mxx (3, 1) (3, 0.5)           @noisy det530 det904
mx (3.5, 0.5)                 @noisy det530 det780
mz (4, 0.5)                   @noisy det485 det695 det802 det906
mxx (3, 2.5) (3, 3)           @noisy det409 det661
mx (3.5, 2.5)                 @noisy det409 det813
mz (4, 2.5)                   @noisy det77 det385 det653 det1107
mxx (3, 4.5) (3, 5)           @noisy det870 det1138
mx (3.5, 4.5)                 @noisy det812 det1138
mz (4, 4.5)                   @noisy det79 det100 det382 det1240
mxx (3, 7) (3, 6.5)           @noisy det725 det1057
mx (3.5, 6.5)                 @noisy det725 det817
mz (4, 6.5)                   @noisy det198 det264 det754 det1168
mxx (4, 1.5) (4, 2)           @noisy det416 det1178
mx (4.5, 1.5)                 @noisy det416 det774
mz (5, 1.5)                   @noisy det60 det77 det485 det631
mxx (4, 4) (4, 3.5)           @noisy det218 det869
mx (4.5, 3.5)                 @noisy det218 det783
mz (5, 3.5)                   @noisy det79 det653 det1264 det1315
mxx (4, 5.5) (4, 6)           @noisy det27 det334
mx (4.5, 5.5)                 @noisy det334 det836
mz (5, 5.5)                   @noisy det198 det382 det921 det925
mxx (4, 0) (4, 7.5)           @noisy det151 det1205
mx (4.5, 7.5)                 @noisy det801 det1205
mz (5, 7.5)                   @noisy det264 det660 det802 det1242
mxx (5, 0.5) (5, 1)           @noisy det125 det678
mx (5.5, 0.5)                 @noisy det678 det834
mz (6, 0.5)                   @noisy det631 det660 det684 det1324
mxx (5, 3) (5, 2.5)           @noisy det26 det1126
mx (5.5, 2.5)                 @noisy det805 det1126
mz (6, 2.5)                   @noisy det60 det657 det685 det1315
mxx (5, 4.5) (5, 5)           @noisy det368 det454
mx (5.5, 4.5)                 @noisy det368 det825
mz (6, 4.5)                   @noisy det39 det892 det921 det1264
mxx (5, 6.5) (5, 7)           @noisy det1131 det1308
mx (5.5, 6.5)                 @noisy det797 det1131
mz (6, 6.5)                   @noisy det85 det925 det1044 det1242
mxx (6, 1.5) (6, 2)           @noisy det721 det757
mx (6.5, 1.5)                 @noisy det721 det803
mz (7, 1.5)                   @noisy det318 det684 det685 det854
mxx (6, 3.5) (6, 4)           @noisy det905 det1318
mx (6.5, 3.5)                 @noisy det819 det905
mz (7, 3.5)                   @noisy det657 det756 det892 det1012
mxx (6, 6) (6, 5.5)           @noisy det533 det693
mx (6.5, 5.5)                 @noisy det693 det822
mz (7, 5.5)                   @noisy det39 det856 det1044 det1167
mxx (6, 7.5) (6, 0)           @noisy det181 det1027
mx (6.5, 7.5)                 @noisy det760 det1027
mz (7, 7.5)                   @noisy det85 det169 det694 det1324
mxx (7, 0.5) (7, 1)           @noisy det359 det874
mx (7.5, 0.5)                 @noisy det359 det779
mz (0, 0.5)                   @noisy det169 det318 det692 det895
mxx (7, 2.5) (7, 3)           @noisy det173 det358
mx (7.5, 2.5)                 @noisy det173 det842
mz (0, 2.5)                   @noisy det521 det854 det1012 det1093
mxx (7, 4.5) (7, 5)           @noisy det1035 det1104
mx (7.5, 4.5)                 @noisy det844 det1035
mz (0, 4.5)                   @noisy det249 det756 det1167 det1289
mxx (7, 6.5) (7, 7)           @noisy det1196 det1322
mx (7.5, 6.5)                 @noisy det816 det1196
mz (0, 6.5)                   @noisy det694 det856 det933 det1176
mxx (0.5, 0.5) (0.5, 1)       @noisy det574 det874
mzz (1, 0) (0.5, 0)           @noisy det692 det895
mxx (0.5, 2.5) (0.5, 3)       @noisy det4 det358
mzz (1, 2) (0.5, 2)           @noisy det521 det1093
mxx (0.5, 5) (0.5, 4.5)       @noisy det234 det1104
mzz (1, 4) (0.5, 4)           @noisy det249 det1289
mxx (0.5, 6.5) (0.5, 7)       @noisy det351 det1322
mzz (0.5, 6) (1, 6)           @noisy det933 det1176
mxx (1.5, 1.5) (1.5, 2)       @noisy det527 det766
mzz (1.5, 1) (2, 1)           @noisy det170 det1244
mxx (1.5, 4) (1.5, 3.5)       @noisy det429 det1171
mzz (2, 3) (1.5, 3)           @noisy det751 det1106
mxx (1.5, 5.5) (1.5, 6)       @noisy det511 det577
mzz (1.5, 5) (2, 5)           @noisy det240 det688
mxx (1.5, 0) (1.5, 7.5)       @noisy det410 det931
mzz (1.5, 7) (2, 7)           @noisy det102 det255
mxx (2.5, 0.5) (2.5, 1)       @noisy det574 det904
mzz (2.5, 0) (3, 0)           @noisy det363 det1249
mxx (2.5, 2.5) (2.5, 3)       @noisy det4 det661
mzz (2.5, 2) (3, 2)           @noisy det561 det1213
mxx (2.5, 4.5) (2.5, 5)       @noisy det234 det870
mzz (2.5, 4) (3, 4)           @noisy det911 det1092
mxx (2.5, 7) (2.5, 6.5)       @noisy det351 det1057
mzz (3, 6) (2.5, 6)           @noisy det763 det883
mxx (3.5, 1.5) (3.5, 2)       @noisy det766 det1178
mzz (3.5, 1) (4, 1)           @noisy det385 det906
mxx (3.5, 3.5) (3.5, 4)       @noisy det869 det1171
mzz (3.5, 3) (4, 3)           @noisy det1107 det1240
mxx (3.5, 5.5) (3.5, 6)       @noisy det27 det511
mzz (3.5, 5) (4, 5)           @noisy det100 det754
mxx (3.5, 0) (3.5, 7.5)       @noisy det151 det931
mzz (3.5, 7) (4, 7)           @noisy det695 det1168
mxx (4.5, 0.5) (4.5, 1)       @noisy det125 det904
mzz (5, 0) (4.5, 0)           @noisy det485 det802
mxx (4.5, 2.5) (4.5, 3)       @noisy det26 det661
mzz (4.5, 2) (5, 2)           @noisy det77 det653
mxx (4.5, 4.5) (4.5, 5)       @noisy det454 det870
mzz (5, 4) (4.5, 4)           @noisy det79 det382
mxx (4.5, 6.5) (4.5, 7)       @noisy det1057 det1308
mzz (5, 6) (4.5, 6)           @noisy det198 det264
mxx (5.5, 1.5) (5.5, 2)       @noisy det757 det1178
mzz (5.5, 1) (6, 1)           @noisy det60 det631
mxx (5.5, 3.5) (5.5, 4)       @noisy det869 det1318
mzz (5.5, 3) (6, 3)           @noisy det1264 det1315
mxx (5.5, 5.5) (5.5, 6)       @noisy det27 det533
mzz (5.5, 5) (6, 5)           @noisy det921 det925
mxx (5.5, 7.5) (5.5, 0)       @noisy det151 det181
mzz (5.5, 7) (6, 7)           @noisy det660 det1242
mxx (6.5, 0.5) (6.5, 1)       @noisy det125 det874
mzz (6.5, 0) (7, 0)           @noisy det684 det1324
mxx (6.5, 2.5) (6.5, 3)       @noisy det26 det358
mzz (6.5, 2) (7, 2)           @noisy det657 det685
mxx (6.5, 5) (6.5, 4.5)       @noisy det454 det1104
mzz (7, 4) (6.5, 4)           @noisy det39 det892
mxx (6.5, 6.5) (6.5, 7)       @noisy det1308 det1322
mzz (6.5, 6) (7, 6)           @noisy det85 det1044
mxx (7.5, 2) (7.5, 1.5)       @noisy det527 det757
mzz (0, 1) (7.5, 1)           @noisy det318 det854
mxx (7.5, 3.5) (7.5, 4)       @noisy det429 det1318
mzz (7.5, 3) (0, 3)           @noisy det756 det1012
mxx (7.5, 5.5) (7.5, 6)       @noisy det533 det577
mzz (7.5, 5) (0, 5)           @noisy det856 det1167
mxx (7.5, 0) (7.5, 7.5)       @noisy det181 det410
mzz (0, 7) (7.5, 7)           @noisy det169 det694

--------         11
mzz (0, 1.5) (0.5, 1.5)       @noisy det521 det692
mxx (1, 1) (1, 1.5)           @noisy det527 det897
mzz (0, 3.5) (0.5, 3.5)       @noisy det521 det1289
mxx (1, 3) (1, 3.5)           @noisy det429 det852
mzz (0.5, 5.5) (0, 5.5)       @noisy det1176 det1289
mxx (1, 5) (1, 5.5)           @noisy det246 det577
mzz (0, 7.5) (0.5, 7.5)       @noisy det692 det1176
mxx (1, 7.5) (1, 7)           @noisy det220 det410
mzz (1, 0.5) (1.5, 0.5)       @noisy det102 det1244
mxx (2, 0) (2, 0.5)           @noisy det574 det583
mzz (1, 2.5) (1.5, 2.5)       @noisy det1106 det1244
mxx (2, 2) (2, 2.5)           @noisy det4 det1031
mzz (1.5, 4.5) (1, 4.5)       @noisy det688 det1106
mxx (2, 4.5) (2, 4)           @noisy det234 det846
mzz (1, 6.5) (1.5, 6.5)       @noisy det102 det688
mxx (2, 6.5) (2, 6)           @noisy det308 det351
mzz (2, 1.5) (2.5, 1.5)       @noisy det561 det1249
mxx (3, 1.5) (3, 1)           @noisy det766 det1141
mzz (2, 3.5) (2.5, 3.5)       @noisy det561 det911
mxx (3, 3.5) (3, 3)           @noisy det860 det1171
mzz (2, 5.5) (2.5, 5.5)       @noisy det763 det911
mxx (3, 5) (3, 5.5)           @noisy det305 det511
mzz (2.5, 7.5) (2, 7.5)       @noisy det763 det1249
mxx (3, 7.5) (3, 7)           @noisy det931 det1274
mzz (3.5, 0.5) (3, 0.5)       @noisy det385 det695
mxx (4, 0) (4, 0.5)           @noisy det530 det904
mzz (3, 2.5) (3.5, 2.5)       @noisy det385 det1240
mxx (4, 2) (4, 2.5)           @noisy det409 det661
mzz (3, 4.5) (3.5, 4.5)       @noisy det754 det1240
mxx (4, 4.5) (4, 4)           @noisy det870 det1138
mzz (3.5, 6.5) (3, 6.5)       @noisy det695 det754
mxx (4, 6) (4, 6.5)           @noisy det725 det1057
mzz (4, 1.5) (4.5, 1.5)       @noisy det485 det653
mxx (5, 1) (5, 1.5)           @noisy det416 det1178
mzz (4.5, 3.5) (4, 3.5)       @noisy det382 det653
mxx (5, 3.5) (5, 3)           @noisy det218 det869
mzz (4, 5.5) (4.5, 5.5)       @noisy det264 det382
mxx (5, 5.5) (5, 5)           @noisy det27 det334
mzz (4, 7.5) (4.5, 7.5)       @noisy det264 det485
mxx (5, 7) (5, 7.5)           @noisy det151 det1205
mzz (5, 0.5) (5.5, 0.5)       @noisy det60 det660
mxx (6, 0) (6, 0.5)           @noisy det125 det678
mzz (5.5, 2.5) (5, 2.5)       @noisy det60 det1264
mxx (6, 2.5) (6, 2)           @noisy det26 det1126
mzz (5, 4.5) (5.5, 4.5)       @noisy det925 det1264
mxx (6, 4) (6, 4.5)           @noisy det368 det454
mzz (5, 6.5) (5.5, 6.5)       @noisy det660 det925
mxx (6, 6.5) (6, 6)           @noisy det1131 det1308
mzz (6, 1.5) (6.5, 1.5)       @noisy det657 det684
mxx (7, 1.5) (7, 1)           @noisy det721 det757
mzz (6, 3.5) (6.5, 3.5)       @noisy det39 det657
mxx (7, 3) (7, 3.5)           @noisy det905 det1318
mzz (6.5, 5.5) (6, 5.5)       @noisy det39 det85
mxx (7, 5.5) (7, 5)           @noisy det533 det693
mzz (6, 7.5) (6.5, 7.5)       @noisy det85 det684
mxx (7, 7.5) (7, 7)           @noisy det181 det1027
mzz (7, 0.5) (7.5, 0.5)       @noisy det169 det854
mxx (0, 0) (0, 0.5)           @noisy det359 det874
mzz (7.5, 2.5) (7, 2.5)       @noisy det756 det854
mxx (0, 2.5) (0, 2)           @noisy det173 det358
mzz (7, 4.5) (7.5, 4.5)       @noisy det756 det856
mxx (0, 4.5) (0, 4)           @noisy det1035 det1104
mzz (7, 6.5) (7.5, 6.5)       @noisy det169 det856
mxx (0, 6) (0, 6.5)           @noisy det1196 det1322
mzz (0, 1) (0.5, 1)           @noisy det692 det895
mz (0.5, 0.5)                 @noisy det895 det980
mx (0.5, 0)                   @noisy det220 det359 det410 det574
mzz (0, 3) (0.5, 3)           @noisy det521 det1093
mz (0.5, 2.5)                 @noisy det946 det1093
mx (0.5, 2)                   @noisy det4 det173 det527 det897
mzz (0.5, 5) (0, 5)           @noisy det249 det1289
mz (0.5, 4.5)                 @noisy det249 det971
mx (0.5, 4)                   @noisy det234 det429 det852 det1035
mzz (0, 7) (0.5, 7)           @noisy det933 det1176
mz (0.5, 6.5)                 @noisy det933 det985
mx (0.5, 6)                   @noisy det246 det351 det577 det1196
mzz (1, 2) (1.5, 2)           @noisy det170 det1244
mz (1.5, 1.5)                 @noisy det170 det983
mx (1.5, 1)                   @noisy det574 det583 det766 det897
mzz (1.5, 4) (1, 4)           @noisy det751 det1106
mz (1.5, 3.5)                 @noisy det751 det957
mx (1.5, 3)                   @noisy det4 det852 det1031 det1171
mzz (1, 6) (1.5, 6)           @noisy det240 det688
mz (1.5, 5.5)                 @noisy det240 det959
mx (1.5, 5)                   @noisy det234 det246 det511 det846
mzz (1, 0) (1.5, 0)           @noisy det102 det255
mz (1.5, 7.5)                 @noisy det255 det1003
mx (1.5, 7)                   @noisy det220 det308 det351 det931
mzz (2, 1) (2.5, 1)           @noisy det363 det1249
mz (2.5, 0.5)                 @noisy det363 det987
mx (2.5, 0)                   @noisy det583 det904 det931 det1274
mzz (2, 3) (2.5, 3)           @noisy det561 det1213
mz (2.5, 2.5)                 @noisy det1018 det1213
mx (2.5, 2)                   @noisy det661 det766 det1031 det1141
mzz (2, 5) (2.5, 5)           @noisy det911 det1092
mz (2.5, 4.5)                 @noisy det1011 det1092
mx (2.5, 4)                   @noisy det846 det860 det870 det1171
mzz (2.5, 7) (2, 7)           @noisy det763 det883
mz (2.5, 6.5)                 @noisy det883 det955
mx (2.5, 6)                   @noisy det305 det308 det511 det1057
mzz (3, 2) (3.5, 2)           @noisy det385 det906
mz (3.5, 1.5)                 @noisy det906 det973
mx (3.5, 1)                   @noisy det530 det904 det1141 det1178
mzz (3, 4) (3.5, 4)           @noisy det1107 det1240
mz (3.5, 3.5)                 @noisy det986 det1107
mx (3.5, 3)                   @noisy det409 det661 det860 det869
mzz (3.5, 6) (3, 6)           @noisy det100 det754
mz (3.5, 5.5)                 @noisy det100 det1008
mx (3.5, 5)                   @noisy det27 det305 det870 det1138
mzz (3.5, 0) (3, 0)           @noisy det695 det1168
mz (3.5, 7.5)                 @noisy det977 det1168
mx (3.5, 7)                   @noisy det151 det725 det1057 det1274
mzz (4, 1) (4.5, 1)           @noisy det485 det802
mz (4.5, 0.5)                 @noisy det802 det995
mx (4.5, 0)                   @noisy det125 det151 det530 det1205
mzz (4.5, 3) (4, 3)           @noisy det77 det653
mz (4.5, 2.5)                 @noisy det77 det966
mx (4.5, 2)                   @noisy det26 det409 det416 det1178
mzz (4, 5) (4.5, 5)           @noisy det79 det382
mz (4.5, 4.5)                 @noisy det79 det947
mx (4.5, 4)                   @noisy det218 det454 det869 det1138
mzz (4, 7) (4.5, 7)           @noisy det198 det264
mz (4.5, 6.5)                 @noisy det198 det982
mx (4.5, 6)                   @noisy det27 det334 det725 det1308
mzz (5.5, 2) (5, 2)           @noisy det60 det631
mz (5.5, 1.5)                 @noisy det631 det1009
mx (5.5, 1)                   @noisy det125 det416 det678 det757
mzz (5, 4) (5.5, 4)           @noisy det1264 det1315
mz (5.5, 3.5)                 @noisy det956 det1315
mx (5.5, 3)                   @noisy det26 det218 det1126 det1318
mzz (5, 6) (5.5, 6)           @noisy det921 det925
mz (5.5, 5.5)                 @noisy det921 det958
mx (5.5, 5)                   @noisy det334 det368 det454 det533
mzz (5, 0) (5.5, 0)           @noisy det660 det1242
mz (5.5, 7.5)                 @noisy det1001 det1242
mx (5.5, 7)                   @noisy det181 det1131 det1205 det1308
mzz (6, 1) (6.5, 1)           @noisy det684 det1324
mz (6.5, 0.5)                 @noisy det1000 det1324
mx (6.5, 0)                   @noisy det181 det678 det874 det1027
mzz (6, 3) (6.5, 3)           @noisy det657 det685
mz (6.5, 2.5)                 @noisy det685 det940
mx (6.5, 2)                   @noisy det358 det721 det757 det1126
mzz (6.5, 5) (6, 5)           @noisy det39 det892
mz (6.5, 4.5)                 @noisy det892 det993
mx (6.5, 4)                   @noisy det368 det905 det1104 det1318
mzz (6, 7) (6.5, 7)           @noisy det85 det1044
mz (6.5, 6.5)                 @noisy det1015 det1044
mx (6.5, 6)                   @noisy det533 det693 det1131 det1322
mzz (7.5, 2) (7, 2)           @noisy det318 det854
mz (7.5, 1.5)                 @noisy det318 det949
mx (7.5, 1)                   @noisy det359 det527 det721 det874
mzz (7, 4) (7.5, 4)           @noisy det756 det1012
mz (7.5, 3.5)                 @noisy det1012 det1013
mx (7.5, 3)                   @noisy det173 det358 det429 det905
mzz (7, 6) (7.5, 6)           @noisy det856 det1167
mz (7.5, 5.5)                 @noisy det989 det1167
mx (7.5, 5)                   @noisy det577 det693 det1035 det1104
mzz (7, 0) (7.5, 0)           @noisy det169 det694
mz (7.5, 7.5)                 @noisy det694 det951
mx (7.5, 7)                   @noisy det410 det1027 det1196 det1322

--------         12
mzz (1, 1.5) (0.5, 1.5)       @noisy det521 det692
mxx (0, 1.5) (0, 1)           @noisy det527 det897
mzz (1, 3.5) (0.5, 3.5)       @noisy det521 det1289
mxx (0, 3.5) (0, 3)           @noisy det429 det852
mzz (0.5, 5.5) (1, 5.5)       @noisy det1176 det1289
mxx (0, 5.5) (0, 5)           @noisy det246 det577
mzz (1, 7.5) (0.5, 7.5)       @noisy det692 det1176
mxx (0, 7) (0, 7.5)           @noisy det220 det410
mzz (1.5, 0.5) (2, 0.5)       @noisy det102 det1244
mxx (1, 0.5) (1, 0)           @noisy det574 det583
mzz (1.5, 2.5) (2, 2.5)       @noisy det1106 det1244
mxx (1, 2) (1, 2.5)           @noisy det4 det1031
mzz (1.5, 4.5) (2, 4.5)       @noisy det688 det1106
mxx (1, 4) (1, 4.5)           @noisy det234 det846
mzz (1.5, 6.5) (2, 6.5)       @noisy det102 det688
mxx (1, 6.5) (1, 6)           @noisy det308 det351
mzz (3, 1.5) (2.5, 1.5)       @noisy det561 det1249
mxx (2, 1) (2, 1.5)           @noisy det766 det1141
mzz (2.5, 3.5) (3, 3.5)       @noisy det561 det911
mxx (2, 3.5) (2, 3)           @noisy det860 det1171
mzz (2.5, 5.5) (3, 5.5)       @noisy det763 det911
mxx (2, 5.5) (2, 5)           @noisy det305 det511
mzz (2.5, 7.5) (3, 7.5)       @noisy det763 det1249
mxx (2, 7) (2, 7.5)           @noisy det931 det1274
mzz (3.5, 0.5) (4, 0.5)       @noisy det385 det695
mxx (3, 0) (3, 0.5)           @noisy det530 det904
mzz (3.5, 2.5) (4, 2.5)       @noisy det385 det1240
mxx (3, 2.5) (3, 2)           @noisy det409 det661
mzz (4, 4.5) (3.5, 4.5)       @noisy det754 det1240
mxx (3, 4.5) (3, 4)           @noisy det870 det1138
mzz (3.5, 6.5) (4, 6.5)       @noisy det695 det754
mxx (3, 6) (3, 6.5)           @noisy det725 det1057
mzz (5, 1.5) (4.5, 1.5)       @noisy det485 det653
mxx (4, 1.5) (4, 1)           @noisy det416 det1178
mzz (5, 3.5) (4.5, 3.5)       @noisy det382 det653
mxx (4, 3) (4, 3.5)           @noisy det218 det869
mzz (5, 5.5) (4.5, 5.5)       @noisy det264 det382
mxx (4, 5) (4, 5.5)           @noisy det27 det334
mzz (5, 7.5) (4.5, 7.5)       @noisy det264 det485
mxx (4, 7) (4, 7.5)           @noisy det151 det1205
mzz (5.5, 0.5) (6, 0.5)       @noisy det60 det660
mxx (5, 0) (5, 0.5)           @noisy det125 det678
mzz (5.5, 2.5) (6, 2.5)       @noisy det60 det1264
mxx (5, 2) (5, 2.5)           @noisy det26 det1126
mzz (5.5, 4.5) (6, 4.5)       @noisy det925 det1264
mxx (5, 4.5) (5, 4)           @noisy det368 det454
mzz (6, 6.5) (5.5, 6.5)       @noisy det660 det925
mxx (5, 6) (5, 6.5)           @noisy det1131 det1308
mzz (6.5, 1.5) (7, 1.5)       @noisy det657 det684
mxx (6, 1.5) (6, 1)           @noisy det721 det757
mzz (6.5, 3.5) (7, 3.5)       @noisy det39 det657
mxx (6, 3.5) (6, 3)           @noisy det905 det1318
mzz (6.5, 5.5) (7, 5.5)       @noisy det39 det85
mxx (6, 5) (6, 5.5)           @noisy det533 det693
mzz (6.5, 7.5) (7, 7.5)       @noisy det85 det684
mxx (6, 7.5) (6, 7)           @noisy det181 det1027
mzz (7.5, 0.5) (0, 0.5)       @noisy det169 det854
mxx (7, 0.5) (7, 0)           @noisy det359 det874
mzz (7.5, 2.5) (0, 2.5)       @noisy det756 det854
mxx (7, 2) (7, 2.5)           @noisy det173 det358
mzz (7.5, 4.5) (0, 4.5)       @noisy det756 det856
mxx (7, 4.5) (7, 4)           @noisy det1035 det1104
mzz (7.5, 6.5) (0, 6.5)       @noisy det169 det856
mxx (7, 6.5) (7, 6)           @noisy det1196 det1322
mzz (0.5, 0) (0, 0)           @noisy det692 det990
mz (0.5, 0.5)                 @noisy det980 det990
mx (0.5, 1)                   @noisy det527 det583 det874 det897
mzz (0, 2) (0.5, 2)           @noisy det35 det521
mz (0.5, 2.5)                 @noisy det35 det946
mx (0.5, 3)                   @noisy det358 det429 det852 det1031
mzz (0, 4) (0.5, 4)           @noisy det107 det1289
mz (0.5, 4.5)                 @noisy det107 det971
mx (0.5, 5)                   @noisy det246 det577 det846 det1104
mzz (0.5, 6) (0, 6)           @noisy det166 det1176
mz (0.5, 6.5)                 @noisy det166 det985
mx (0.5, 7)                   @noisy det220 det308 det410 det1322
mzz (1, 1) (1.5, 1)           @noisy det901 det1244
mz (1.5, 1.5)                 @noisy det901 det983
mx (1.5, 2)                   @noisy det4 det527 det1031 det1141
mzz (1, 3) (1.5, 3)           @noisy det233 det1106
mz (1.5, 3.5)                 @noisy det233 det957
mx (1.5, 4)                   @noisy det234 det429 det846 det860
mzz (1.5, 5) (1, 5)           @noisy det688 det916
mz (1.5, 5.5)                 @noisy det916 det959
mx (1.5, 6)                   @noisy det305 det308 det351 det577
mzz (1, 7) (1.5, 7)           @noisy det102 det502
mz (1.5, 7.5)                 @noisy det502 det1003
mx (1.5, 0)                   @noisy det410 det574 det583 det1274
mzz (2, 0) (2.5, 0)           @noisy det953 det1249
mz (2.5, 0.5)                 @noisy det953 det987
mx (2.5, 1)                   @noisy det530 det574 det766 det1141
mzz (2.5, 2) (2, 2)           @noisy det164 det561
mz (2.5, 2.5)                 @noisy det164 det1018
mx (2.5, 3)                   @noisy det4 det409 det860 det1171
mzz (2, 4) (2.5, 4)           @noisy det881 det911
mz (2.5, 4.5)                 @noisy det881 det1011
mx (2.5, 5)                   @noisy det234 det305 det511 det1138
mzz (2, 6) (2.5, 6)           @noisy det763 det1172
mz (2.5, 6.5)                 @noisy det955 det1172
mx (2.5, 7)                   @noisy det351 det725 det931 det1274
mzz (3, 1) (3.5, 1)           @noisy det385 det1309
mz (3.5, 1.5)                 @noisy det973 det1309
mx (3.5, 2)                   @noisy det409 det416 det661 det766
mzz (3, 3) (3.5, 3)           @noisy det114 det1240
mz (3.5, 3.5)                 @noisy det114 det986
mx (3.5, 4)                   @noisy det218 det870 det1138 det1171
mzz (3.5, 5) (3, 5)           @noisy det482 det754
mz (3.5, 5.5)                 @noisy det482 det1008
mx (3.5, 6)                   @noisy det334 det511 det725 det1057
mzz (3, 7) (3.5, 7)           @noisy det695 det762
mz (3.5, 7.5)                 @noisy det762 det977
mx (3.5, 0)                   @noisy det530 det904 det931 det1205
mzz (4, 0) (4.5, 0)           @noisy det485 det723
mz (4.5, 0.5)                 @noisy det723 det995
mx (4.5, 1)                   @noisy det416 det678 det904 det1178
mzz (4.5, 2) (4, 2)           @noisy det653 det683
mz (4.5, 2.5)                 @noisy det683 det966
mx (4.5, 3)                   @noisy det218 det661 det869 det1126
mzz (4, 4) (4.5, 4)           @noisy det330 det382
mz (4.5, 4.5)                 @noisy det330 det947
mx (4.5, 5)                   @noisy det27 det334 det368 det870
mzz (4, 6) (4.5, 6)           @noisy det264 det821
mz (4.5, 6.5)                 @noisy det821 det982
mx (4.5, 7)                   @noisy det151 det1057 det1131 det1205
mzz (5.5, 1) (5, 1)           @noisy det60 det855
mz (5.5, 1.5)                 @noisy det855 det1009
mx (5.5, 2)                   @noisy det26 det721 det1126 det1178
mzz (5, 3) (5.5, 3)           @noisy det1224 det1264
mz (5.5, 3.5)                 @noisy det956 det1224
mx (5.5, 4)                   @noisy det368 det454 det869 det905
mzz (5, 5) (5.5, 5)           @noisy det260 det925
mz (5.5, 5.5)                 @noisy det260 det958
mx (5.5, 6)                   @noisy det27 det693 det1131 det1308
mzz (5.5, 7) (5, 7)           @noisy det660 det1231
mz (5.5, 7.5)                 @noisy det1001 det1231
mx (5.5, 0)                   @noisy det125 det151 det678 det1027
mzz (6.5, 0) (6, 0)           @noisy det684 det1110
mz (6.5, 0.5)                 @noisy det1000 det1110
mx (6.5, 1)                   @noisy det125 det359 det721 det757
mzz (6, 2) (6.5, 2)           @noisy det465 det657
mz (6.5, 2.5)                 @noisy det465 det940
mx (6.5, 3)                   @noisy det26 det173 det905 det1318
mzz (6, 4) (6.5, 4)           @noisy det39 det607
mz (6.5, 4.5)                 @noisy det607 det993
mx (6.5, 5)                   @noisy det454 det533 det693 det1035
mzz (6, 6) (6.5, 6)           @noisy det53 det85
mz (6.5, 6.5)                 @noisy det53 det1015
mx (6.5, 7)                   @noisy det181 det1027 det1196 det1308
mzz (7, 1) (7.5, 1)           @noisy det854 det1151
mz (7.5, 1.5)                 @noisy det949 det1151
mx (7.5, 2)                   @noisy det173 det358 det757 det897
mzz (7.5, 3) (7, 3)           @noisy det273 det756
mz (7.5, 3.5)                 @noisy det273 det1013
mx (7.5, 4)                   @noisy det852 det1035 det1104 det1318
mzz (7, 5) (7.5, 5)           @noisy det856 det1295
mz (7.5, 5.5)                 @noisy det989 det1295
mx (7.5, 6)                   @noisy det246 det533 det1196 det1322
mzz (7, 7) (7.5, 7)           @noisy det169 det1078
mz (7.5, 7.5)                 @noisy det951 det1078
mx (7.5, 0)                   @noisy det181 det220 det359 det874

--------         13
mxx (1, 1.5) (1, 2)           @noisy det527 det897
mx (0.5, 1.5)                 @noisy det527 det1124
mz (0, 1.5)                   @noisy det35 det692 det854 det1151
mxx (1, 3.5) (1, 4)           @noisy det429 det852
mx (0.5, 3.5)                 @noisy det429 det1148
mz (0, 3.5)                   @noisy det107 det273 det521 det756
mxx (1, 6) (1, 5.5)           @noisy det246 det577
mx (0.5, 5.5)                 @noisy det577 det1150
mz (0, 5.5)                   @noisy det166 det856 det1289 det1295
mxx (1, 0) (1, 7.5)           @noisy det220 det410
mx (0.5, 7.5)                 @noisy det410 det1166
mz (0, 7.5)                   @noisy det169 det990 det1078 det1176
mxx (2, 0.5) (2, 1)           @noisy det574 det583
mx (1.5, 0.5)                 @noisy det574 det1145
mz (1, 0.5)                   @noisy det102 det692 det901 det990
mxx (2, 3) (2, 2.5)           @noisy det4 det1031
mx (1.5, 2.5)                 @noisy det4 det1160
mz (1, 2.5)                   @noisy det35 det233 det521 det1244
mxx (2, 4.5) (2, 5)           @noisy det234 det846
mx (1.5, 4.5)                 @noisy det234 det1140
mz (1, 4.5)                   @noisy det107 det916 det1106 det1289
mxx (2, 6.5) (2, 7)           @noisy det308 det351
mx (1.5, 6.5)                 @noisy det351 det1123
mz (1, 6.5)                   @noisy det166 det502 det688 det1176
mxx (3, 1.5) (3, 2)           @noisy det766 det1141
mx (2.5, 1.5)                 @noisy det766 det1139
mz (2, 1.5)                   @noisy det164 det901 det1244 det1249
mxx (3, 3.5) (3, 4)           @noisy det860 det1171
mx (2.5, 3.5)                 @noisy det1154 det1171
mz (2, 3.5)                   @noisy det233 det561 det881 det1106
mxx (3, 5.5) (3, 6)           @noisy det305 det511
mx (2.5, 5.5)                 @noisy det511 det1134
mz (2, 5.5)                   @noisy det688 det911 det916 det1172
mxx (3, 7.5) (3, 0)           @noisy det931 det1274
mx (2.5, 7.5)                 @noisy det931 det1117
mz (2, 7.5)                   @noisy det102 det502 det763 det953
mxx (4, 0.5) (4, 1)           @noisy det530 det904
mx (3.5, 0.5)                 @noisy det904 det1147
mz (3, 0.5)                   @noisy det695 det953 det1249 det1309
mxx (4, 2.5) (4, 3)           @noisy det409 det661
mx (3.5, 2.5)                 @noisy det661 det1115
mz (3, 2.5)                   @noisy det114 det164 det385 det561
mxx (4, 4.5) (4, 5)           @noisy det870 det1138
mx (3.5, 4.5)                 @noisy det870 det1149
mz (3, 4.5)                   @noisy det482 det881 det911 det1240
mxx (4, 6.5) (4, 7)           @noisy det725 det1057
mx (3.5, 6.5)                 @noisy det1057 det1157
mz (3, 6.5)                   @noisy det754 det762 det763 det1172
mxx (5, 1.5) (5, 2)           @noisy det416 det1178
mx (4.5, 1.5)                 @noisy det1120 det1178
mz (4, 1.5)                   @noisy det385 det485 det683 det1309
mxx (5, 3.5) (5, 4)           @noisy det218 det869
mx (4.5, 3.5)                 @noisy det869 det1128
mz (4, 3.5)                   @noisy det114 det330 det653 det1240
mxx (5, 5.5) (5, 6)           @noisy det27 det334
mx (4.5, 5.5)                 @noisy det27 det1164
mz (4, 5.5)                   @noisy det382 det482 det754 det821
mxx (5, 0) (5, 7.5)           @noisy det151 det1205
mx (4.5, 7.5)                 @noisy det151 det1129
mz (4, 7.5)                   @noisy det264 det695 det723 det762
mxx (6, 1) (6, 0.5)           @noisy det125 det678
mx (5.5, 0.5)                 @noisy det125 det1105
mz (5, 0.5)                   @noisy det485 det660 det723 det855
mxx (6, 2.5) (6, 3)           @noisy det26 det1126
mx (5.5, 2.5)                 @noisy det26 det1143
mz (5, 2.5)                   @noisy det60 det653 det683 det1224
mxx (6, 4.5) (6, 5)           @noisy det368 det454
mx (5.5, 4.5)                 @noisy det454 det1162
mz (5, 4.5)                   @noisy det260 det330 det382 det1264
mxx (6, 6.5) (6, 7)           @noisy det1131 det1308
mx (5.5, 6.5)                 @noisy det1108 det1308
mz (5, 6.5)                   @noisy det264 det821 det925 det1231
mxx (7, 1.5) (7, 2)           @noisy det721 det757
mx (6.5, 1.5)                 @noisy det757 det1109
mz (6, 1.5)                   @noisy det60 det465 det684 det855
mxx (7, 4) (7, 3.5)           @noisy det905 det1318
mx (6.5, 3.5)                 @noisy det1158 det1318
mz (6, 3.5)                   @noisy det607 det657 det1224 det1264
mxx (7, 5.5) (7, 6)           @noisy det533 det693
mx (6.5, 5.5)                 @noisy det533 det1159
mz (6, 5.5)                   @noisy det39 det53 det260 det925
mxx (7, 0) (7, 7.5)           @noisy det181 det1027
mx (6.5, 7.5)                 @noisy det181 det1102
mz (6, 7.5)                   @noisy det85 det660 det1110 det1231
mxx (0, 1) (0, 0.5)           @noisy det359 det874
mx (7.5, 0.5)                 @noisy det874 det1125
mz (7, 0.5)                   @noisy det169 det684 det1110 det1151
mxx (0, 2.5) (0, 3)           @noisy det173 det358
mx (7.5, 2.5)                 @noisy det358 det1100
mz (7, 2.5)                   @noisy det273 det465 det657 det854
mxx (0, 4.5) (0, 5)           @noisy det1035 det1104
mx (7.5, 4.5)                 @noisy det1101 det1104
mz (7, 4.5)                   @noisy det39 det607 det756 det1295
mxx (0, 7) (0, 6.5)           @noisy det1196 det1322
mx (7.5, 6.5)                 @noisy det1156 det1322
mz (7, 6.5)                   @noisy det53 det85 det856 det1078
mxx (0.5, 0.5) (0.5, 0)       @noisy det359 det583
mzz (1, 1) (0.5, 1)           @noisy det692 det990
mxx (0.5, 2.5) (0.5, 2)       @noisy det173 det1031
mzz (1, 3) (0.5, 3)           @noisy det35 det521
mxx (0.5, 4.5) (0.5, 4)       @noisy det846 det1035
mzz (0.5, 5) (1, 5)           @noisy det107 det1289
mxx (0.5, 6.5) (0.5, 6)       @noisy det308 det1196
mzz (1, 7) (0.5, 7)           @noisy det166 det1176
mxx (1.5, 1.5) (1.5, 1)       @noisy det897 det1141
mzz (1.5, 2) (2, 2)           @noisy det901 det1244
mxx (1.5, 3.5) (1.5, 3)       @noisy det852 det860
mzz (1.5, 4) (2, 4)           @noisy det233 det1106
mxx (1.5, 5) (1.5, 5.5)       @noisy det246 det305
mzz (1.5, 6) (2, 6)           @noisy det688 det916
mxx (1.5, 7.5) (1.5, 7)       @noisy det220 det1274
mzz (1.5, 0) (2, 0)           @noisy det102 det502
mxx (2.5, 0.5) (2.5, 0)       @noisy det530 det583
mzz (3, 1) (2.5, 1)           @noisy det953 det1249
mxx (2.5, 2) (2.5, 2.5)       @noisy det409 det1031
mzz (2.5, 3) (3, 3)           @noisy det164 det561
mxx (2.5, 4) (2.5, 4.5)       @noisy det846 det1138
mzz (2.5, 5) (3, 5)           @noisy det881 det911
mxx (2.5, 6.5) (2.5, 6)       @noisy det308 det725
mzz (2.5, 7) (3, 7)           @noisy det763 det1172
mxx (3.5, 1) (3.5, 1.5)       @noisy det416 det1141
mzz (3.5, 2) (4, 2)           @noisy det385 det1309
mxx (3.5, 3) (3.5, 3.5)       @noisy det218 det860
mzz (4, 4) (3.5, 4)           @noisy det114 det1240
mxx (3.5, 5) (3.5, 5.5)       @noisy det305 det334
mzz (3.5, 6) (4, 6)           @noisy det482 det754
mxx (3.5, 7) (3.5, 7.5)       @noisy det1205 det1274
mzz (3.5, 0) (4, 0)           @noisy det695 det762
mxx (4.5, 0.5) (4.5, 0)       @noisy det530 det678
mzz (5, 1) (4.5, 1)           @noisy det485 det723
mxx (4.5, 2) (4.5, 2.5)       @noisy det409 det1126
mzz (5, 3) (4.5, 3)           @noisy det653 det683
mxx (4.5, 4.5) (4.5, 4)       @noisy det368 det1138
mzz (5, 5) (4.5, 5)           @noisy det330 det382
mxx (4.5, 6.5) (4.5, 6)       @noisy det725 det1131
mzz (5, 7) (4.5, 7)           @noisy det264 det821
mxx (5.5, 1) (5.5, 1.5)       @noisy det416 det721
mzz (5.5, 2) (6, 2)           @noisy det60 det855
mxx (5.5, 3) (5.5, 3.5)       @noisy det218 det905
mzz (5.5, 4) (6, 4)           @noisy det1224 det1264
mxx (5.5, 5.5) (5.5, 5)       @noisy det334 det693
mzz (6, 6) (5.5, 6)           @noisy det260 det925
mxx (5.5, 7) (5.5, 7.5)       @noisy det1027 det1205
mzz (5.5, 0) (6, 0)           @noisy det660 det1231
mxx (6.5, 0) (6.5, 0.5)       @noisy det359 det678
mzz (6.5, 1) (7, 1)           @noisy det684 det1110
mxx (6.5, 2.5) (6.5, 2)       @noisy det173 det1126
mzz (6.5, 3) (7, 3)           @noisy det465 det657
mxx (6.5, 4.5) (6.5, 4)       @noisy det368 det1035
mzz (6.5, 5) (7, 5)           @noisy det39 det607
mxx (6.5, 6) (6.5, 6.5)       @noisy det1131 det1196
mzz (6.5, 7) (7, 7)           @noisy det53 det85
mxx (7.5, 1.5) (7.5, 1)       @noisy det721 det897
mzz (7.5, 2) (0, 2)           @noisy det854 det1151
mxx (7.5, 3) (7.5, 3.5)       @noisy det852 det905
mzz (7.5, 4) (0, 4)           @noisy det273 det756
mxx (7.5, 5) (7.5, 5.5)       @noisy det246 det693
mzz (7.5, 6) (0, 6)           @noisy det856 det1295
mxx (7.5, 7.5) (7.5, 7)       @noisy det220 det1027
mzz (7.5, 0) (0, 0)           @noisy det169 det1078

--------         14
mxx (0, 1.5) (0, 2)           @noisy det69 det897
mx (0.5, 1.5)                 @noisy det69 det1124
mz (1, 1.5)                   @noisy det521 det901 det990 det1244
mxx (0, 3.5) (0, 4)           @noisy det704 det852
mx (0.5, 3.5)                 @noisy det704 det1148
mz (1, 3.5)                   @noisy det35 det233 det1106 det1289
mxx (0, 5.5) (0, 6)           @noisy det246 det1114
mx (0.5, 5.5)                 @noisy det1114 det1150
mz (1, 5.5)                   @noisy det107 det688 det916 det1176
mxx (0, 7.5) (0, 0)           @noisy det220 det1133
mx (0.5, 7.5)                 @noisy det1133 det1166
mz (1, 7.5)                   @noisy det102 det166 det502 det692
mxx (1, 0.5) (1, 1)           @noisy det342 det583
mx (1.5, 0.5)                 @noisy det342 det1145
mz (2, 0.5)                   @noisy det502 det953 det1244 det1249
mxx (1, 2.5) (1, 3)           @noisy det753 det1031
mx (1.5, 2.5)                 @noisy det753 det1160
mz (2, 2.5)                   @noisy det164 det561 det901 det1106
mxx (1, 4.5) (1, 5)           @noisy det32 det846
mx (1.5, 4.5)                 @noisy det32 det1140
mz (2, 4.5)                   @noisy det233 det688 det881 det911
mxx (1, 6.5) (1, 7)           @noisy det74 det308
mx (1.5, 6.5)                 @noisy det74 det1123
mz (2, 6.5)                   @noisy det102 det763 det916 det1172
mxx (2, 1.5) (2, 2)           @noisy det38 det1141
mx (2.5, 1.5)                 @noisy det38 det1139
mz (3, 1.5)                   @noisy det385 det561 det953 det1309
mxx (2, 3.5) (2, 4)           @noisy det197 det860
mx (2.5, 3.5)                 @noisy det197 det1154
mz (3, 3.5)                   @noisy det114 det164 det911 det1240
mxx (2, 5.5) (2, 6)           @noisy det305 det1220
mx (2.5, 5.5)                 @noisy det1134 det1220
mz (3, 5.5)                   @noisy det482 det754 det763 det881
mxx (2, 0) (2, 7.5)           @noisy det1135 det1274
mx (2.5, 7.5)                 @noisy det1117 det1135
mz (3, 7.5)                   @noisy det695 det762 det1172 det1249
mxx (3, 1) (3, 0.5)           @noisy det530 det1316
mx (3.5, 0.5)                 @noisy det1147 det1316
mz (4, 0.5)                   @noisy det385 det485 det723 det762
mxx (3, 2.5) (3, 3)           @noisy det409 det1121
mx (3.5, 2.5)                 @noisy det1115 det1121
mz (4, 2.5)                   @noisy det653 det683 det1240 det1309
mxx (3, 4.5) (3, 5)           @noisy det205 det1138
mx (3.5, 4.5)                 @noisy det205 det1149
mz (4, 4.5)                   @noisy det114 det330 det382 det754
mxx (3, 7) (3, 6.5)           @noisy det196 det725
mx (3.5, 6.5)                 @noisy det196 det1157
mz (4, 6.5)                   @noisy det264 det482 det695 det821
mxx (4, 1.5) (4, 2)           @noisy det416 det507
mx (4.5, 1.5)                 @noisy det507 det1120
mz (5, 1.5)                   @noisy det60 det653 det723 det855
mxx (4, 4) (4, 3.5)           @noisy det218 det784
mx (4.5, 3.5)                 @noisy det784 det1128
mz (5, 3.5)                   @noisy det382 det683 det1224 det1264
mxx (4, 5.5) (4, 6)           @noisy det334 det1187
mx (4.5, 5.5)                 @noisy det1164 det1187
mz (5, 5.5)                   @noisy det260 det264 det330 det925
mxx (4, 0) (4, 7.5)           @noisy det1089 det1205
mx (4.5, 7.5)                 @noisy det1089 det1129
mz (5, 7.5)                   @noisy det485 det660 det821 det1231
mxx (5, 0.5) (5, 1)           @noisy det678 det1161
mx (5.5, 0.5)                 @noisy det1105 det1161
mz (6, 0.5)                   @noisy det60 det684 det1110 det1231
mxx (5, 3) (5, 2.5)           @noisy det496 det1126
mx (5.5, 2.5)                 @noisy det496 det1143
mz (6, 2.5)                   @noisy det465 det657 det855 det1264
mxx (5, 4.5) (5, 5)           @noisy det368 det1190
mx (5.5, 4.5)                 @noisy det1162 det1190
mz (6, 4.5)                   @noisy det39 det607 det925 det1224
mxx (5, 6.5) (5, 7)           @noisy det1131 det1287
mx (5.5, 6.5)                 @noisy det1108 det1287
mz (6, 6.5)                   @noisy det53 det85 det260 det660
mxx (6, 1.5) (6, 2)           @noisy det721 det1235
mx (6.5, 1.5)                 @noisy det1109 det1235
mz (7, 1.5)                   @noisy det657 det854 det1110 det1151
mxx (6, 3.5) (6, 4)           @noisy det905 det1195
mx (6.5, 3.5)                 @noisy det1158 det1195
mz (7, 3.5)                   @noisy det39 det273 det465 det756
mxx (6, 6) (6, 5.5)           @noisy det681 det693
mx (6.5, 5.5)                 @noisy det681 det1159
mz (7, 5.5)                   @noisy det85 det607 det856 det1295
mxx (6, 7.5) (6, 0)           @noisy det1027 det1237
mx (6.5, 7.5)                 @noisy det1102 det1237
mz (7, 7.5)                   @noisy det53 det169 det684 det1078
mxx (7, 0.5) (7, 1)           @noisy det359 det1022
mx (7.5, 0.5)                 @noisy det1022 det1125
mz (0, 0.5)                   @noisy det692 det854 det990 det1078
mxx (7, 2.5) (7, 3)           @noisy det173 det393
mx (7.5, 2.5)                 @noisy det393 det1100
mz (0, 2.5)                   @noisy det35 det521 det756 det1151
mxx (7, 4.5) (7, 5)           @noisy det167 det1035
mx (7.5, 4.5)                 @noisy det167 det1101
mz (0, 4.5)                   @noisy det107 det273 det856 det1289
mxx (7, 6.5) (7, 7)           @noisy det219 det1196
mx (7.5, 6.5)                 @noisy det219 det1156
mz (0, 6.5)                   @noisy det166 det169 det1176 det1295
mxx (0.5, 0.5) (0.5, 1)       @noisy det359 det583
mzz (1, 0) (0.5, 0)           @noisy det692 det990
mxx (0.5, 2.5) (0.5, 3)       @noisy det173 det1031
mzz (1, 2) (0.5, 2)           @noisy det35 det521
mxx (0.5, 5) (0.5, 4.5)       @noisy det846 det1035
mzz (1, 4) (0.5, 4)           @noisy det107 det1289
mxx (0.5, 6.5) (0.5, 7)       @noisy det308 det1196
mzz (0.5, 6) (1, 6)           @noisy det166 det1176
mxx (1.5, 1.5) (1.5, 2)       @noisy det897 det1141
mzz (1.5, 1) (2, 1)           @noisy det901 det1244
mxx (1.5, 4) (1.5, 3.5)       @noisy det852 det860
mzz (2, 3) (1.5, 3)           @noisy det233 det1106
mxx (1.5, 5.5) (1.5, 6)       @noisy det246 det305
mzz (1.5, 5) (2, 5)           @noisy det688 det916
mxx (1.5, 0) (1.5, 7.5)       @noisy det220 det1274
mzz (1.5, 7) (2, 7)           @noisy det102 det502
mxx (2.5, 0.5) (2.5, 1)       @noisy det530 det583
mzz (2.5, 0) (3, 0)           @noisy det953 det1249
mxx (2.5, 2.5) (2.5, 3)       @noisy det409 det1031
mzz (2.5, 2) (3, 2)           @noisy det164 det561
mxx (2.5, 4.5) (2.5, 5)       @noisy det846 det1138
mzz (2.5, 4) (3, 4)           @noisy det881 det911
mxx (2.5, 7) (2.5, 6.5)       @noisy det308 det725
mzz (3, 6) (2.5, 6)           @noisy det763 det1172
mxx (3.5, 1.5) (3.5, 2)       @noisy det416 det1141
mzz (3.5, 1) (4, 1)           @noisy det385 det1309
mxx (3.5, 3.5) (3.5, 4)       @noisy det218 det860
mzz (3.5, 3) (4, 3)           @noisy det114 det1240
mxx (3.5, 5.5) (3.5, 6)       @noisy det305 det334
mzz (3.5, 5) (4, 5)           @noisy det482 det754
mxx (3.5, 0) (3.5, 7.5)       @noisy det1205 det1274
mzz (3.5, 7) (4, 7)           @noisy det695 det762
mxx (4.5, 0.5) (4.5, 1)       @noisy det530 det678
mzz (5, 0) (4.5, 0)           @noisy det485 det723
mxx (4.5, 2.5) (4.5, 3)       @noisy det409 det1126
mzz (4.5, 2) (5, 2)           @noisy det653 det683
mxx (4.5, 4.5) (4.5, 5)       @noisy det368 det1138
mzz (5, 4) (4.5, 4)           @noisy det330 det382
mxx (4.5, 6.5) (4.5, 7)       @noisy det725 det1131
mzz (5, 6) (4.5, 6)           @noisy det264 det821
mxx (5.5, 1.5) (5.5, 2)       @noisy det416 det721
mzz (5.5, 1) (6, 1)           @noisy det60 det855
mxx (5.5, 3.5) (5.5, 4)       @noisy det218 det905
mzz (5.5, 3) (6, 3)           @noisy det1224 det1264
mxx (5.5, 5.5) (5.5, 6)       @noisy det334 det693
mzz (5.5, 5) (6, 5)           @noisy det260 det925
mxx (5.5, 7.5) (5.5, 0)       @noisy det1027 det1205
mzz (5.5, 7) (6, 7)           @noisy det660 det1231
mxx (6.5, 0.5) (6.5, 1)       @noisy det359 det678
mzz (6.5, 0) (7, 0)           @noisy det684 det1110
mxx (6.5, 2.5) (6.5, 3)       @noisy det173 det1126
mzz (6.5, 2) (7, 2)           @noisy det465 det657
mxx (6.5, 5) (6.5, 4.5)       @noisy det368 det1035
mzz (7, 4) (6.5, 4)           @noisy det39 det607
mxx (6.5, 6.5) (6.5, 7)       @noisy det1131 det1196
mzz (6.5, 6) (7, 6)           @noisy det53 det85
mxx (7.5, 2) (7.5, 1.5)       @noisy det721 det897
mzz (0, 1) (7.5, 1)           @noisy det854 det1151
mxx (7.5, 3.5) (7.5, 4)       @noisy det852 det905
mzz (7.5, 3) (0, 3)           @noisy det273 det756
mxx (7.5, 5.5) (7.5, 6)       @noisy det246 det693
mzz (7.5, 5) (0, 5)           @noisy det856 det1295
mxx (7.5, 0) (7.5, 7.5)       @noisy det220 det1027
mzz (0, 7) (7.5, 7)           @noisy det169 det1078

--------         15
mzz (0, 1.5) (0.5, 1.5)       @noisy det35 det990
mxx (1, 1) (1, 1.5)           @noisy det69 det897
mzz (0, 3.5) (0.5, 3.5)       @noisy det35 det107
mxx (1, 3) (1, 3.5)           @noisy det704 det852
mzz (0.5, 5.5) (0, 5.5)       @noisy det107 det166
mxx (1, 5) (1, 5.5)           @noisy det246 det1114
mzz (0, 7.5) (0.5, 7.5)       @noisy det166 det990
mxx (1, 7.5) (1, 7)           @noisy det220 det1133
mzz (1, 0.5) (1.5, 0.5)       @noisy det502 det901
mxx (2, 0) (2, 0.5)           @noisy det342 det583
mzz (1, 2.5) (1.5, 2.5)       @noisy det233 det901
mxx (2, 2) (2, 2.5)           @noisy det753 det1031
mzz (1.5, 4.5) (1, 4.5)       @noisy det233 det916
mxx (2, 4.5) (2, 4)           @noisy det32 det846
mzz (1, 6.5) (1.5, 6.5)       @noisy det502 det916
mxx (2, 6.5) (2, 6)           @noisy det74 det308
mzz (2, 1.5) (2.5, 1.5)       @noisy det164 det953
mxx (3, 1.5) (3, 1)           @noisy det38 det1141
mzz (2, 3.5) (2.5, 3.5)       @noisy det164 det881
mxx (3, 3.5) (3, 3)           @noisy det197 det860
mzz (2, 5.5) (2.5, 5.5)       @noisy det881 det1172
mxx (3, 5) (3, 5.5)           @noisy det305 det1220
mzz (2.5, 7.5) (2, 7.5)       @noisy det953 det1172
mxx (3, 7.5) (3, 7)           @noisy det1135 det1274
mzz (3.5, 0.5) (3, 0.5)       @noisy det762 det1309
mxx (4, 0) (4, 0.5)           @noisy det530 det1316
mzz (3, 2.5) (3.5, 2.5)       @noisy det114 det1309
mxx (4, 2) (4, 2.5)           @noisy det409 det1121
mzz (3, 4.5) (3.5, 4.5)       @noisy det114 det482
mxx (4, 4.5) (4, 4)           @noisy det205 det1138
mzz (3.5, 6.5) (3, 6.5)       @noisy det482 det762
mxx (4, 6) (4, 6.5)           @noisy det196 det725
mzz (4, 1.5) (4.5, 1.5)       @noisy det683 det723
mxx (5, 1) (5, 1.5)           @noisy det416 det507
mzz (4.5, 3.5) (4, 3.5)       @noisy det330 det683
mxx (5, 3.5) (5, 3)           @noisy det218 det784
mzz (4, 5.5) (4.5, 5.5)       @noisy det330 det821
mxx (5, 5.5) (5, 5)           @noisy det334 det1187
mzz (4, 7.5) (4.5, 7.5)       @noisy det723 det821
mxx (5, 7) (5, 7.5)           @noisy det1089 det1205
mzz (5, 0.5) (5.5, 0.5)       @noisy det855 det1231
mxx (6, 0) (6, 0.5)           @noisy det678 det1161
mzz (5.5, 2.5) (5, 2.5)       @noisy det855 det1224
mxx (6, 2.5) (6, 2)           @noisy det496 det1126
mzz (5, 4.5) (5.5, 4.5)       @noisy det260 det1224
mxx (6, 4) (6, 4.5)           @noisy det368 det1190
mzz (5, 6.5) (5.5, 6.5)       @noisy det260 det1231
mxx (6, 6.5) (6, 6)           @noisy det1131 det1287
mzz (6, 1.5) (6.5, 1.5)       @noisy det465 det1110
mxx (7, 1.5) (7, 1)           @noisy det721 det1235
mzz (6, 3.5) (6.5, 3.5)       @noisy det465 det607
mxx (7, 3) (7, 3.5)           @noisy det905 det1195
mzz (6.5, 5.5) (6, 5.5)       @noisy det53 det607
mxx (7, 5.5) (7, 5)           @noisy det681 det693
mzz (6, 7.5) (6.5, 7.5)       @noisy det53 det1110
mxx (7, 7.5) (7, 7)           @noisy det1027 det1237
mzz (7, 0.5) (7.5, 0.5)       @noisy det1078 det1151
mxx (0, 0) (0, 0.5)           @noisy det359 det1022
mzz (7.5, 2.5) (7, 2.5)       @noisy det273 det1151
mxx (0, 2.5) (0, 2)           @noisy det173 det393
mzz (7, 4.5) (7.5, 4.5)       @noisy det273 det1295
mxx (0, 4.5) (0, 4)           @noisy det167 det1035
mzz (7, 6.5) (7.5, 6.5)       @noisy det1078 det1295
mxx (0, 6) (0, 6.5)           @noisy det219 det1196
mzz (0, 1) (0.5, 1)           @noisy det692 det990
mz (0.5, 0.5)                 @noisy det692 det1296
mx (0.5, 0)                   @noisy det220 det583 det1022 det1133
mzz (0, 3) (0.5, 3)           @noisy det35 det521
mz (0.5, 2.5)                 @noisy det521 det1294
mx (0.5, 2)                   @noisy det69 det393 det897 det1031
mzz (0.5, 5) (0, 5)           @noisy det107 det1289
mz (0.5, 4.5)                 @noisy det1251 det1289
mx (0.5, 4)                   @noisy det167 det704 det846 det852
mzz (0, 7) (0.5, 7)           @noisy det166 det1176
mz (0.5, 6.5)                 @noisy det1176 det1261
mx (0.5, 6)                   @noisy det219 det246 det308 det1114
mzz (1, 2) (1.5, 2)           @noisy det901 det1244
mz (1.5, 1.5)                 @noisy det1244 det1253
mx (1.5, 1)                   @noisy det69 det342 det583 det1141
mzz (1.5, 4) (1, 4)           @noisy det233 det1106
mz (1.5, 3.5)                 @noisy det1106 det1273
mx (1.5, 3)                   @noisy det704 det753 det860 det1031
mzz (1, 6) (1.5, 6)           @noisy det688 det916
mz (1.5, 5.5)                 @noisy det688 det1278
mx (1.5, 5)                   @noisy det32 det305 det846 det1114
mzz (1, 0) (1.5, 0)           @noisy det102 det502
mz (1.5, 7.5)                 @noisy det102 det1307
mx (1.5, 7)                   @noisy det74 det308 det1133 det1274
mzz (2, 1) (2.5, 1)           @noisy det953 det1249
mz (2.5, 0.5)                 @noisy det1249 det1256
mx (2.5, 0)                   @noisy det342 det530 det1135 det1274
mzz (2, 3) (2.5, 3)           @noisy det164 det561
mz (2.5, 2.5)                 @noisy det561 det1288
mx (2.5, 2)                   @noisy det38 det409 det753 det1141
mzz (2, 5) (2.5, 5)           @noisy det881 det911
mz (2.5, 4.5)                 @noisy det911 det1279
mx (2.5, 4)                   @noisy det32 det197 det860 det1138
mzz (2.5, 7) (2, 7)           @noisy det763 det1172
mz (2.5, 6.5)                 @noisy det763 det1271
mx (2.5, 6)                   @noisy det74 det305 det725 det1220
mzz (3, 2) (3.5, 2)           @noisy det385 det1309
mz (3.5, 1.5)                 @noisy det385 det1252
mx (3.5, 1)                   @noisy det38 det416 det530 det1316
mzz (3, 4) (3.5, 4)           @noisy det114 det1240
mz (3.5, 3.5)                 @noisy det1240 det1298
mx (3.5, 3)                   @noisy det197 det218 det409 det1121
mzz (3.5, 6) (3, 6)           @noisy det482 det754
mz (3.5, 5.5)                 @noisy det754 det1246
mx (3.5, 5)                   @noisy det205 det334 det1138 det1220
mzz (3.5, 0) (3, 0)           @noisy det695 det762
mz (3.5, 7.5)                 @noisy det695 det1257
mx (3.5, 7)                   @noisy det196 det725 det1135 det1205
mzz (4, 1) (4.5, 1)           @noisy det485 det723
mz (4.5, 0.5)                 @noisy det485 det1267
mx (4.5, 0)                   @noisy det678 det1089 det1205 det1316
mzz (4.5, 3) (4, 3)           @noisy det653 det683
mz (4.5, 2.5)                 @noisy det653 det1285
mx (4.5, 2)                   @noisy det416 det507 det1121 det1126
mzz (4, 5) (4.5, 5)           @noisy det330 det382
mz (4.5, 4.5)                 @noisy det382 det1268
mx (4.5, 4)                   @noisy det205 det218 det368 det784
mzz (4, 7) (4.5, 7)           @noisy det264 det821
mz (4.5, 6.5)                 @noisy det264 det1260
mx (4.5, 6)                   @noisy det196 det334 det1131 det1187
mzz (5.5, 2) (5, 2)           @noisy det60 det855
mz (5.5, 1.5)                 @noisy det60 det1310
mx (5.5, 1)                   @noisy det507 det678 det721 det1161
mzz (5, 4) (5.5, 4)           @noisy det1224 det1264
mz (5.5, 3.5)                 @noisy det1264 det1272
mx (5.5, 3)                   @noisy det496 det784 det905 det1126
mzz (5, 6) (5.5, 6)           @noisy det260 det925
mz (5.5, 5.5)                 @noisy det925 det1277
mx (5.5, 5)                   @noisy det368 det693 det1187 det1190
mzz (5, 0) (5.5, 0)           @noisy det660 det1231
mz (5.5, 7.5)                 @noisy det660 det1306
mx (5.5, 7)                   @noisy det1027 det1089 det1131 det1287
mzz (6, 1) (6.5, 1)           @noisy det684 det1110
mz (6.5, 0.5)                 @noisy det684 det1305
mx (6.5, 0)                   @noisy det359 det1027 det1161 det1237
mzz (6, 3) (6.5, 3)           @noisy det465 det657
mz (6.5, 2.5)                 @noisy det657 det1258
mx (6.5, 2)                   @noisy det173 det496 det721 det1235
mzz (6.5, 5) (6, 5)           @noisy det39 det607
mz (6.5, 4.5)                 @noisy det39 det1266
mx (6.5, 4)                   @noisy det905 det1035 det1190 det1195
mzz (6, 7) (6.5, 7)           @noisy det53 det85
mz (6.5, 6.5)                 @noisy det85 det1286
mx (6.5, 6)                   @noisy det681 det693 det1196 det1287
mzz (7.5, 2) (7, 2)           @noisy det854 det1151
mz (7.5, 1.5)                 @noisy det854 det1269
mx (7.5, 1)                   @noisy det359 det897 det1022 det1235
mzz (7, 4) (7.5, 4)           @noisy det273 det756
mz (7.5, 3.5)                 @noisy det756 det1313
mx (7.5, 3)                   @noisy det173 det393 det852 det1195
mzz (7, 6) (7.5, 6)           @noisy det856 det1295
mz (7.5, 5.5)                 @noisy det856 det1299
mx (7.5, 5)                   @noisy det167 det246 det681 det1035
mzz (7, 0) (7.5, 0)           @noisy det169 det1078
mz (7.5, 7.5)                 @noisy det169 det1297
mx (7.5, 7)                   @noisy det219 det220 det1196 det1237

--------         16
mzz (1, 1.5) (0.5, 1.5)       @noisy det35 det990
mxx (0, 1.5) (0, 1)           @noisy det69 det897
mzz (1, 3.5) (0.5, 3.5)       @noisy det35 det107
mxx (0, 3.5) (0, 3)           @noisy det704 det852
mzz (0.5, 5.5) (1, 5.5)       @noisy det107 det166
mxx (0, 5.5) (0, 5)           @noisy det246 det1114
mzz (1, 7.5) (0.5, 7.5)       @noisy det166 det990
mxx (0, 7) (0, 7.5)           @noisy det220 det1133
mzz (1.5, 0.5) (2, 0.5)       @noisy det502 det901
mxx (1, 0.5) (1, 0)           @noisy det342 det583
mzz (1.5, 2.5) (2, 2.5)       @noisy det233 det901
mxx (1, 2) (1, 2.5)           @noisy det753 det1031
mzz (1.5, 4.5) (2, 4.5)       @noisy det233 det916
mxx (1, 4) (1, 4.5)           @noisy det32 det846
mzz (1.5, 6.5) (2, 6.5)       @noisy det502 det916
mxx (1, 6.5) (1, 6)           @noisy det74 det308
mzz (3, 1.5) (2.5, 1.5)       @noisy det164 det953
mxx (2, 1) (2, 1.5)           @noisy det38 det1141
mzz (2.5, 3.5) (3, 3.5)       @noisy det164 det881
mxx (2, 3.5) (2, 3)           @noisy det197 det860
mzz (2.5, 5.5) (3, 5.5)       @noisy det881 det1172
mxx (2, 5.5) (2, 5)           @noisy det305 det1220
mzz (2.5, 7.5) (3, 7.5)       @noisy det953 det1172
mxx (2, 7) (2, 7.5)           @noisy det1135 det1274
mzz (3.5, 0.5) (4, 0.5)       @noisy det762 det1309
mxx (3, 0) (3, 0.5)           @noisy det530 det1316
mzz (3.5, 2.5) (4, 2.5)       @noisy det114 det1309
mxx (3, 2.5) (3, 2)           @noisy det409 det1121
mzz (4, 4.5) (3.5, 4.5)       @noisy det114 det482
mxx (3, 4.5) (3, 4)           @noisy det205 det1138
mzz (3.5, 6.5) (4, 6.5)       @noisy det482 det762
mxx (3, 6) (3, 6.5)           @noisy det196 det725
mzz (5, 1.5) (4.5, 1.5)       @noisy det683 det723
mxx (4, 1.5) (4, 1)           @noisy det416 det507
mzz (5, 3.5) (4.5, 3.5)       @noisy det330 det683
mxx (4, 3) (4, 3.5)           @noisy det218 det784
mzz (5, 5.5) (4.5, 5.5)       @noisy det330 det821
mxx (4, 5) (4, 5.5)           @noisy det334 det1187
mzz (5, 7.5) (4.5, 7.5)       @noisy det723 det821
mxx (4, 7) (4, 7.5)           @noisy det1089 det1205
mzz (5.5, 0.5) (6, 0.5)       @noisy det855 det1231
mxx (5, 0) (5, 0.5)           @noisy det678 det1161
mzz (5.5, 2.5) (6, 2.5)       @noisy det855 det1224
mxx (5, 2) (5, 2.5)           @noisy det496 det1126
mzz (5.5, 4.5) (6, 4.5)       @noisy det260 det1224
mxx (5, 4.5) (5, 4)           @noisy det368 det1190
mzz (6, 6.5) (5.5, 6.5)       @noisy det260 det1231
mxx (5, 6) (5, 6.5)           @noisy det1131 det1287
mzz (6.5, 1.5) (7, 1.5)       @noisy det465 det1110
mxx (6, 1.5) (6, 1)           @noisy det721 det1235
mzz (6.5, 3.5) (7, 3.5)       @noisy det465 det607
mxx (6, 3.5) (6, 3)           @noisy det905 det1195
mzz (6.5, 5.5) (7, 5.5)       @noisy det53 det607
mxx (6, 5) (6, 5.5)           @noisy det681 det693
mzz (6.5, 7.5) (7, 7.5)       @noisy det53 det1110
mxx (6, 7.5) (6, 7)           @noisy det1027 det1237
mzz (7.5, 0.5) (0, 0.5)       @noisy det1078 det1151
mxx (7, 0.5) (7, 0)           @noisy det359 det1022
mzz (7.5, 2.5) (0, 2.5)       @noisy det273 det1151
mxx (7, 2) (7, 2.5)           @noisy det173 det393
mzz (7.5, 4.5) (0, 4.5)       @noisy det273 det1295
mxx (7, 4.5) (7, 4)           @noisy det167 det1035
mzz (7.5, 6.5) (0, 6.5)       @noisy det1078 det1295
mxx (7, 6.5) (7, 6)           @noisy det219 det1196
mzz (0.5, 0) (0, 0)           @noisy det990 det1045
mz (0.5, 0.5)                 @noisy det1045 det1296
mx (0.5, 1)                   @noisy det69 det342 det359 det897
mzz (0, 2) (0.5, 2)           @noisy det35 det617
mz (0.5, 2.5)                 @noisy det617 det1294
mx (0.5, 3)                   @noisy det173 det704 det753 det852
mzz (0, 4) (0.5, 4)           @noisy det107 det515
mz (0.5, 4.5)                 @noisy det515 det1251
mx (0.5, 5)                   @noisy det32 det246 det1035 det1114
mzz (0.5, 6) (0, 6)           @noisy det166 det1247
mz (0.5, 6.5)                 @noisy det1247 det1261
mx (0.5, 7)                   @noisy det74 det220 det1133 det1196
mzz (1, 1) (1.5, 1)           @noisy det901 det1325
mz (1.5, 1.5)                 @noisy det1253 det1325
mx (1.5, 2)                   @noisy det38 det753 det897 det1031
mzz (1, 3) (1.5, 3)           @noisy det233 det1046
mz (1.5, 3.5)                 @noisy det1046 det1273
mx (1.5, 4)                   @noisy det32 det197 det846 det852
mzz (1.5, 5) (1, 5)           @noisy det916 det926
mz (1.5, 5.5)                 @noisy det926 det1278
mx (1.5, 6)                   @noisy det74 det246 det308 det1220
mzz (1, 7) (1.5, 7)           @noisy det63 det502
mz (1.5, 7.5)                 @noisy det63 det1307
mx (1.5, 0)                   @noisy det220 det342 det583 det1135
mzz (2, 0) (2.5, 0)           @noisy det953 det1021
mz (2.5, 0.5)                 @noisy det1021 det1256
mx (2.5, 1)                   @noisy det38 det583 det1141 det1316
mzz (2.5, 2) (2, 2)           @noisy det28 det164
mz (2.5, 2.5)                 @noisy det28 det1288
mx (2.5, 3)                   @noisy det197 det860 det1031 det1121
mzz (2, 4) (2.5, 4)           @noisy det587 det881
mz (2.5, 4.5)                 @noisy det587 det1279
mx (2.5, 5)                   @noisy det205 det305 det846 det1220
mzz (2, 6) (2.5, 6)           @noisy det1096 det1172
mz (2.5, 6.5)                 @noisy det1096 det1271
mx (2.5, 7)                   @noisy det196 det308 det1135 det1274
mzz (3, 1) (3.5, 1)           @noisy det1163 det1309
mz (3.5, 1.5)                 @noisy det1163 det1252
mx (3.5, 2)                   @noisy det409 det507 det1121 det1141
mzz (3, 3) (3.5, 3)           @noisy det114 det719
mz (3.5, 3.5)                 @noisy det719 det1298
mx (3.5, 4)                   @noisy det205 det784 det860 det1138
mzz (3.5, 5) (3, 5)           @noisy det482 det613
mz (3.5, 5.5)                 @noisy det613 det1246
mx (3.5, 6)                   @noisy det196 det305 det725 det1187
mzz (3, 7) (3.5, 7)           @noisy det92 det762
mz (3.5, 7.5)                 @noisy det92 det1257
mx (3.5, 0)                   @noisy det530 det1089 det1274 det1316
mzz (4, 0) (4.5, 0)           @noisy det335 det723
mz (4.5, 0.5)                 @noisy det335 det1267
mx (4.5, 1)                   @noisy det416 det507 det530 det1161
mzz (4.5, 2) (4, 2)           @noisy det683 det1255
mz (4.5, 2.5)                 @noisy det1255 det1285
mx (4.5, 3)                   @noisy det218 det409 det496 det784
mzz (4, 4) (4.5, 4)           @noisy det330 det843
mz (4.5, 4.5)                 @noisy det843 det1268
mx (4.5, 5)                   @noisy det334 det1138 det1187 det1190
mzz (4, 6) (4.5, 6)           @noisy det821 det950
mz (4.5, 6.5)                 @noisy det950 det1260
mx (4.5, 7)                   @noisy det725 det1089 det1205 det1287
mzz (5.5, 1) (5, 1)           @noisy det686 det855
mz (5.5, 1.5)                 @noisy det686 det1310
mx (5.5, 2)                   @noisy det416 det496 det1126 det1235
mzz (5, 3) (5.5, 3)           @noisy det136 det1224
mz (5.5, 3.5)                 @noisy det136 det1272
mx (5.5, 4)                   @noisy det218 det368 det1190 det1195
mzz (5, 5) (5.5, 5)           @noisy det260 det1334
mz (5.5, 5.5)                 @noisy det1277 det1334
mx (5.5, 6)                   @noisy det334 det681 det1131 det1287
mzz (5.5, 7) (5, 7)           @noisy det1231 det1300
mz (5.5, 7.5)                 @noisy det1300 det1306
mx (5.5, 0)                   @noisy det678 det1161 det1205 det1237
mzz (6.5, 0) (6, 0)           @noisy det176 det1110
mz (6.5, 0.5)                 @noisy det176 det1305
mx (6.5, 1)                   @noisy det678 det721 det1022 det1235
mzz (6, 2) (6.5, 2)           @noisy det458 det465
mz (6.5, 2.5)                 @noisy det458 det1258
mx (6.5, 3)                   @noisy det393 det905 det1126 det1195
mzz (6, 4) (6.5, 4)           @noisy det172 det607
mz (6.5, 4.5)                 @noisy det172 det1266
mx (6.5, 5)                   @noisy det167 det368 det681 det693
mzz (6, 6) (6.5, 6)           @noisy det53 det1099
mz (6.5, 6.5)                 @noisy det1099 det1286
mx (6.5, 7)                   @noisy det219 det1027 det1131 det1237
mzz (7, 1) (7.5, 1)           @noisy det460 det1151
mz (7.5, 1.5)                 @noisy det460 det1269
mx (7.5, 2)                   @noisy det69 det173 det393 det721
mzz (7.5, 3) (7, 3)           @noisy det273 det1333
mz (7.5, 3.5)                 @noisy det1313 det1333
mx (7.5, 4)                   @noisy det167 det704 det905 det1035
mzz (7, 5) (7.5, 5)           @noisy det890 det1295
mz (7.5, 5.5)                 @noisy det890 det1299
mx (7.5, 6)                   @noisy det219 det693 det1114 det1196
mzz (7, 7) (7.5, 7)           @noisy det922 det1078
mz (7.5, 7.5)                 @noisy det922 det1297
mx (7.5, 0)                   @noisy det359 det1022 det1027 det1133

--------         17
mxx (1, 1.5) (1, 2)           @noisy det69 det897
mx (0.5, 1.5)                 @noisy det98 det897
mz (0, 1.5)                   @noisy det460 det617 det990 det1151
mxx (1, 3.5) (1, 4)           @noisy det704 det852
mx (0.5, 3.5)                 @noisy det61 det852
mz (0, 3.5)                   @noisy det35 det273 det515 det1333
mxx (1, 6) (1, 5.5)           @noisy det246 det1114
mx (0.5, 5.5)                 @noisy det62 det246
mz (0, 5.5)                   @noisy det107 det890 det1247 det1295
mxx (1, 0) (1, 7.5)           @noisy det220 det1133
mx (0.5, 7.5)                 @noisy det84 det220
mz (0, 7.5)                   @noisy det166 det922 det1045 det1078
mxx (2, 0.5) (2, 1)           @noisy det342 det583
mx (1.5, 0.5)                 @noisy det56 det583
mz (1, 0.5)                   @noisy det502 det990 det1045 det1325
mxx (2, 3) (2, 2.5)           @noisy det753 det1031
mx (1.5, 2.5)                 @noisy det48 det1031
mz (1, 2.5)                   @noisy det35 det617 det901 det1046
mxx (2, 4.5) (2, 5)           @noisy det32 det846
mx (1.5, 4.5)                 @noisy det83 det846
mz (1, 4.5)                   @noisy det107 det233 det515 det926
mxx (2, 6.5) (2, 7)           @noisy det74 det308
mx (1.5, 6.5)                 @noisy det97 det308
mz (1, 6.5)                   @noisy det63 det166 det916 det1247
mxx (3, 1.5) (3, 2)           @noisy det38 det1141
mx (2.5, 1.5)                 @noisy det54 det1141
mz (2, 1.5)                   @noisy det28 det901 det953 det1325
mxx (3, 3.5) (3, 4)           @noisy det197 det860
mx (2.5, 3.5)                 @noisy det42 det860
mz (2, 3.5)                   @noisy det164 det233 det587 det1046
mxx (3, 5.5) (3, 6)           @noisy det305 det1220
mx (2.5, 5.5)                 @noisy det78 det305
mz (2, 5.5)                   @noisy det881 det916 det926 det1096
mxx (3, 7.5) (3, 0)           @noisy det1135 det1274
mx (2.5, 7.5)                 @noisy det93 det1274
mz (2, 7.5)                   @noisy det63 det502 det1021 det1172
mxx (4, 0.5) (4, 1)           @noisy det530 det1316
mx (3.5, 0.5)                 @noisy det40 det530
mz (3, 0.5)                   @noisy det762 det953 det1021 det1163
mxx (4, 2.5) (4, 3)           @noisy det409 det1121
mx (3.5, 2.5)                 @noisy det91 det409
mz (3, 2.5)                   @noisy det28 det164 det719 det1309
mxx (4, 4.5) (4, 5)           @noisy det205 det1138
mx (3.5, 4.5)                 @noisy det41 det1138
mz (3, 4.5)                   @noisy det114 det587 det613 det881
mxx (4, 6.5) (4, 7)           @noisy det196 det725
mx (3.5, 6.5)                 @noisy det44 det725
mz (3, 6.5)                   @noisy det92 det482 det1096 det1172
mxx (5, 1.5) (5, 2)           @noisy det416 det507
mx (4.5, 1.5)                 @noisy det96 det416
mz (4, 1.5)                   @noisy det723 det1163 det1255 det1309
mxx (5, 3.5) (5, 4)           @noisy det218 det784
mx (4.5, 3.5)                 @noisy det103 det218
mz (4, 3.5)                   @noisy det114 det683 det719 det843
mxx (5, 5.5) (5, 6)           @noisy det334 det1187
mx (4.5, 5.5)                 @noisy det52 det334
mz (4, 5.5)                   @noisy det330 det482 det613 det950
mxx (5, 0) (5, 7.5)           @noisy det1089 det1205
mx (4.5, 7.5)                 @noisy det104 det1205
mz (4, 7.5)                   @noisy det92 det335 det762 det821
mxx (6, 1) (6, 0.5)           @noisy det678 det1161
mx (5.5, 0.5)                 @noisy det58 det678
mz (5, 0.5)                   @noisy det335 det686 det723 det1231
mxx (6, 2.5) (6, 3)           @noisy det496 det1126
mx (5.5, 2.5)                 @noisy det86 det1126
mz (5, 2.5)                   @noisy det136 det683 det855 det1255
mxx (6, 4.5) (6, 5)           @noisy det368 det1190
mx (5.5, 4.5)                 @noisy det49 det368
mz (5, 4.5)                   @noisy det330 det843 det1224 det1334
mxx (6, 6.5) (6, 7)           @noisy det1131 det1287
mx (5.5, 6.5)                 @noisy det81 det1131
mz (5, 6.5)                   @noisy det260 det821 det950 det1300
mxx (7, 1.5) (7, 2)           @noisy det721 det1235
mx (6.5, 1.5)                 @noisy det82 det721
mz (6, 1.5)                   @noisy det458 det686 det855 det1110
mxx (7, 4) (7, 3.5)           @noisy det905 det1195
mx (6.5, 3.5)                 @noisy det45 det905
mz (6, 3.5)                   @noisy det136 det172 det465 det1224
mxx (7, 5.5) (7, 6)           @noisy det681 det693
mx (6.5, 5.5)                 @noisy det47 det693
mz (6, 5.5)                   @noisy det260 det607 det1099 det1334
mxx (7, 0) (7, 7.5)           @noisy det1027 det1237
mx (6.5, 7.5)                 @noisy det71 det1027
mz (6, 7.5)                   @noisy det53 det176 det1231 det1300
mxx (0, 1) (0, 0.5)           @noisy det359 det1022
mx (7.5, 0.5)                 @noisy det87 det359
mz (7, 0.5)                   @noisy det176 det460 det1078 det1110
mxx (0, 2.5) (0, 3)           @noisy det173 det393
mx (7.5, 2.5)                 @noisy det64 det173
mz (7, 2.5)                   @noisy det458 det465 det1151 det1333
mxx (0, 4.5) (0, 5)           @noisy det167 det1035
mx (7.5, 4.5)                 @noisy det66 det1035
mz (7, 4.5)                   @noisy det172 det273 det607 det890
mxx (0, 7) (0, 6.5)           @noisy det219 det1196
mx (7.5, 6.5)                 @noisy det43 det1196
mz (7, 6.5)                   @noisy det53 det922 det1099 det1295
mxx (0.5, 0.5) (0.5, 0)       @noisy det342 det1022
mzz (1, 1) (0.5, 1)           @noisy det990 det1045
mxx (0.5, 2.5) (0.5, 2)       @noisy det393 det753
mzz (1, 3) (0.5, 3)           @noisy det35 det617
mxx (0.5, 4.5) (0.5, 4)       @noisy det32 det167
mzz (0.5, 5) (1, 5)           @noisy det107 det515
mxx (0.5, 6.5) (0.5, 6)       @noisy det74 det219
mzz (1, 7) (0.5, 7)           @noisy det166 det1247
mxx (1.5, 1.5) (1.5, 1)       @noisy det38 det69
mzz (1.5, 2) (2, 2)           @noisy det901 det1325
mxx (1.5, 3.5) (1.5, 3)       @noisy det197 det704
mzz (1.5, 4) (2, 4)           @noisy det233 det1046
mxx (1.5, 5) (1.5, 5.5)       @noisy det1114 det1220
mzz (1.5, 6) (2, 6)           @noisy det916 det926
mxx (1.5, 7.5) (1.5, 7)       @noisy det1133 det1135
mzz (1.5, 0) (2, 0)           @noisy det63 det502
mxx (2.5, 0.5) (2.5, 0)       @noisy det342 det1316
mzz (3, 1) (2.5, 1)           @noisy det953 det1021
mxx (2.5, 2) (2.5, 2.5)       @noisy det753 det1121
mzz (2.5, 3) (3, 3)           @noisy det28 det164
mxx (2.5, 4) (2.5, 4.5)       @noisy det32 det205
mzz (2.5, 5) (3, 5)           @noisy det587 det881
mxx (2.5, 6.5) (2.5, 6)       @noisy det74 det196
mzz (2.5, 7) (3, 7)           @noisy det1096 det1172
mxx (3.5, 1) (3.5, 1.5)       @noisy det38 det507
mzz (3.5, 2) (4, 2)           @noisy det1163 det1309
mxx (3.5, 3) (3.5, 3.5)       @noisy det197 det784
mzz (4, 4) (3.5, 4)           @noisy det114 det719
mxx (3.5, 5) (3.5, 5.5)       @noisy det1187 det1220
mzz (3.5, 6) (4, 6)           @noisy det482 det613
mxx (3.5, 7) (3.5, 7.5)       @noisy det1089 det1135
mzz (3.5, 0) (4, 0)           @noisy det92 det762
mxx (4.5, 0.5) (4.5, 0)       @noisy det1161 det1316
mzz (5, 1) (4.5, 1)           @noisy det335 det723
mxx (4.5, 2) (4.5, 2.5)       @noisy det496 det1121
mzz (5, 3) (4.5, 3)           @noisy det683 det1255
mxx (4.5, 4.5) (4.5, 4)       @noisy det205 det1190
mzz (5, 5) (4.5, 5)           @noisy det330 det843
mxx (4.5, 6.5) (4.5, 6)       @noisy det196 det1287
mzz (5, 7) (4.5, 7)           @noisy det821 det950
mxx (5.5, 1) (5.5, 1.5)       @noisy det507 det1235
mzz (5.5, 2) (6, 2)           @noisy det686 det855
mxx (5.5, 3) (5.5, 3.5)       @noisy det784 det1195
mzz (5.5, 4) (6, 4)           @noisy det136 det1224
mxx (5.5, 5.5) (5.5, 5)       @noisy det681 det1187
mzz (6, 6) (5.5, 6)           @noisy det260 det1334
mxx (5.5, 7) (5.5, 7.5)       @noisy det1089 det1237
mzz (5.5, 0) (6, 0)           @noisy det1231 det1300
mxx (6.5, 0) (6.5, 0.5)       @noisy det1022 det1161
mzz (6.5, 1) (7, 1)           @noisy det176 det1110
mxx (6.5, 2.5) (6.5, 2)       @noisy det393 det496
mzz (6.5, 3) (7, 3)           @noisy det458 det465
mxx (6.5, 4.5) (6.5, 4)       @noisy det167 det1190
mzz (6.5, 5) (7, 5)           @noisy det172 det607
mxx (6.5, 6) (6.5, 6.5)       @noisy det219 det1287
mzz (6.5, 7) (7, 7)           @noisy det53 det1099
mxx (7.5, 1.5) (7.5, 1)       @noisy det69 det1235
mzz (7.5, 2) (0, 2)           @noisy det460 det1151
mxx (7.5, 3) (7.5, 3.5)       @noisy det704 det1195
mzz (7.5, 4) (0, 4)           @noisy det273 det1333
mxx (7.5, 5) (7.5, 5.5)       @noisy det681 det1114
mzz (7.5, 6) (0, 6)           @noisy det890 det1295
mxx (7.5, 7.5) (7.5, 7)       @noisy det1133 det1237
mzz (7.5, 0) (0, 0)           @noisy det922 det1078

--------         18
mxx (0, 1.5) (0, 2)           @noisy det69 det536
mx (0.5, 1.5)                 @noisy det98 det536
mz (1, 1.5)                   @noisy det35 det901 det1045 det1325
mxx (0, 3.5) (0, 4)           @noisy det449 det704
mx (0.5, 3.5)                 @noisy det61 det449
mz (1, 3.5)                   @noisy det107 det233 det617 det1046
mxx (0, 5.5) (0, 6)           @noisy det1037 det1114
mx (0.5, 5.5)                 @noisy det62 det1037
mz (1, 5.5)                   @noisy det166 det515 det916 det926
mxx (0, 7.5) (0, 0)           @noisy det147 det1133
mx (0.5, 7.5)                 @noisy det84 det147
mz (1, 7.5)                   @noisy det63 det502 det990 det1247
mxx (1, 0.5) (1, 1)           @noisy det342 det1056
mx (1.5, 0.5)                 @noisy det56 det1056
mz (2, 0.5)                   @noisy det63 det901 det953 det1021
mxx (1, 2.5) (1, 3)           @noisy det202 det753
mx (1.5, 2.5)                 @noisy det48 det202
mz (2, 2.5)                   @noisy det28 det164 det233 det1325
mxx (1, 4.5) (1, 5)           @noisy det32 det442
mx (1.5, 4.5)                 @noisy det83 det442
mz (2, 4.5)                   @noisy det587 det881 det916 det1046
mxx (1, 6.5) (1, 7)           @noisy det74 det1090
mx (1.5, 6.5)                 @noisy det97 det1090
mz (2, 6.5)                   @noisy det502 det926 det1096 det1172
mxx (2, 1.5) (2, 2)           @noisy det38 det1072
mx (2.5, 1.5)                 @noisy det54 det1072
mz (3, 1.5)                   @noisy det164 det1021 det1163 det1309
mxx (2, 3.5) (2, 4)           @noisy det197 det1169
mx (2.5, 3.5)                 @noisy det42 det1169
mz (3, 3.5)                   @noisy det28 det114 det719 det881
mxx (2, 5.5) (2, 6)           @noisy det1023 det1220
mx (2.5, 5.5)                 @noisy det78 det1023
mz (3, 5.5)                   @noisy det482 det587 det613 det1172
mxx (2, 0) (2, 7.5)           @noisy det1041 det1135
mx (2.5, 7.5)                 @noisy det93 det1041
mz (3, 7.5)                   @noisy det92 det762 det953 det1096
mxx (3, 1) (3, 0.5)           @noisy det1016 det1316
mx (3.5, 0.5)                 @noisy det40 det1016
mz (4, 0.5)                   @noisy det92 det335 det723 det1309
mxx (3, 2.5) (3, 3)           @noisy det254 det1121
mx (3.5, 2.5)                 @noisy det91 det254
mz (4, 2.5)                   @noisy det114 det683 det1163 det1255
mxx (3, 4.5) (3, 5)           @noisy det205 det1239
mx (3.5, 4.5)                 @noisy det41 det1239
mz (4, 4.5)                   @noisy det330 det482 det719 det843
mxx (3, 7) (3, 6.5)           @noisy det8 det196
mx (3.5, 6.5)                 @noisy det8 det44
mz (4, 6.5)                   @noisy det613 det762 det821 det950
mxx (4, 1.5) (4, 2)           @noisy det188 det507
mx (4.5, 1.5)                 @noisy det96 det188
mz (5, 1.5)                   @noisy det335 det683 det686 det855
mxx (4, 4) (4, 3.5)           @noisy det328 det784
mx (4.5, 3.5)                 @noisy det103 det328
mz (5, 3.5)                   @noisy det136 det330 det1224 det1255
mxx (4, 5.5) (4, 6)           @noisy det606 det1187
mx (4.5, 5.5)                 @noisy det52 det606
mz (5, 5.5)                   @noisy det260 det821 det843 det1334
mxx (4, 0) (4, 7.5)           @noisy det923 det1089
mx (4.5, 7.5)                 @noisy det104 det923
mz (5, 7.5)                   @noisy det723 det950 det1231 det1300
mxx (5, 0.5) (5, 1)           @noisy det1161 det1181
mx (5.5, 0.5)                 @noisy det58 det1181
mz (6, 0.5)                   @noisy det176 det855 det1110 det1300
mxx (5, 3) (5, 2.5)           @noisy det496 det1024
mx (5.5, 2.5)                 @noisy det86 det1024
mz (6, 2.5)                   @noisy det458 det465 det686 det1224
mxx (5, 4.5) (5, 5)           @noisy det33 det1190
mx (5.5, 4.5)                 @noisy det33 det49
mz (6, 4.5)                   @noisy det136 det172 det260 det607
mxx (5, 6.5) (5, 7)           @noisy det1095 det1287
mx (5.5, 6.5)                 @noisy det81 det1095
mz (6, 6.5)                   @noisy det53 det1099 det1231 det1334
mxx (6, 1.5) (6, 2)           @noisy det443 det1235
mx (6.5, 1.5)                 @noisy det82 det443
mz (7, 1.5)                   @noisy det176 det460 det465 det1151
mxx (6, 3.5) (6, 4)           @noisy det179 det1195
mx (6.5, 3.5)                 @noisy det45 det179
mz (7, 3.5)                   @noisy det273 det458 det607 det1333
mxx (6, 6) (6, 5.5)           @noisy det681 det1186
mx (6.5, 5.5)                 @noisy det47 det1186
mz (7, 5.5)                   @noisy det53 det172 det890 det1295
mxx (6, 7.5) (6, 0)           @noisy det159 det1237
mx (6.5, 7.5)                 @noisy det71 det159
mz (7, 7.5)                   @noisy det922 det1078 det1099 det1110
mxx (7, 0.5) (7, 1)           @noisy det94 det1022
mx (7.5, 0.5)                 @noisy det87 det94
mz (0, 0.5)                   @noisy det922 det990 det1045 det1151
mxx (7, 2.5) (7, 3)           @noisy det393 det1303
mx (7.5, 2.5)                 @noisy det64 det1303
mz (0, 2.5)                   @noisy det35 det273 det460 det617
mxx (7, 4.5) (7, 5)           @noisy det167 det191
mx (7.5, 4.5)                 @noisy det66 det191
mz (0, 4.5)                   @noisy det107 det515 det1295 det1333
mxx (7, 6.5) (7, 7)           @noisy det46 det219
mx (7.5, 6.5)                 @noisy det43 det46
mz (0, 6.5)                   @noisy det166 det890 det1078 det1247
mxx (0.5, 0.5) (0.5, 1)       @noisy det342 det1022
mzz (1, 0) (0.5, 0)           @noisy det990 det1045
mxx (0.5, 2.5) (0.5, 3)       @noisy det393 det753
mzz (1, 2) (0.5, 2)           @noisy det35 det617
mxx (0.5, 5) (0.5, 4.5)       @noisy det32 det167
mzz (1, 4) (0.5, 4)           @noisy det107 det515
mxx (0.5, 6.5) (0.5, 7)       @noisy det74 det219
mzz (0.5, 6) (1, 6)           @noisy det166 det1247
mxx (1.5, 1.5) (1.5, 2)       @noisy det38 det69
mzz (1.5, 1) (2, 1)           @noisy det901 det1325
mxx (1.5, 4) (1.5, 3.5)       @noisy det197 det704
mzz (2, 3) (1.5, 3)           @noisy det233 det1046
mxx (1.5, 5.5) (1.5, 6)       @noisy det1114 det1220
mzz (1.5, 5) (2, 5)           @noisy det916 det926
mxx (1.5, 0) (1.5, 7.5)       @noisy det1133 det1135
mzz (1.5, 7) (2, 7)           @noisy det63 det502
mxx (2.5, 0.5) (2.5, 1)       @noisy det342 det1316
mzz (2.5, 0) (3, 0)           @noisy det953 det1021
mxx (2.5, 2.5) (2.5, 3)       @noisy det753 det1121
mzz (2.5, 2) (3, 2)           @noisy det28 det164
mxx (2.5, 4.5) (2.5, 5)       @noisy det32 det205
mzz (2.5, 4) (3, 4)           @noisy det587 det881
mxx (2.5, 7) (2.5, 6.5)       @noisy det74 det196
mzz (3, 6) (2.5, 6)           @noisy det1096 det1172
mxx (3.5, 1.5) (3.5, 2)       @noisy det38 det507
mzz (3.5, 1) (4, 1)           @noisy det1163 det1309
mxx (3.5, 3.5) (3.5, 4)       @noisy det197 det784
mzz (3.5, 3) (4, 3)           @noisy det114 det719
mxx (3.5, 5.5) (3.5, 6)       @noisy det1187 det1220
mzz (3.5, 5) (4, 5)           @noisy det482 det613
mxx (3.5, 0) (3.5, 7.5)       @noisy det1089 det1135
mzz (3.5, 7) (4, 7)           @noisy det92 det762
mxx (4.5, 0.5) (4.5, 1)       @noisy det1161 det1316
mzz (5, 0) (4.5, 0)           @noisy det335 det723
mxx (4.5, 2.5) (4.5, 3)       @noisy det496 det1121
mzz (4.5, 2) (5, 2)           @noisy det683 det1255
mxx (4.5, 4.5) (4.5, 5)       @noisy det205 det1190
mzz (5, 4) (4.5, 4)           @noisy det330 det843
mxx (4.5, 6.5) (4.5, 7)       @noisy det196 det1287
mzz (5, 6) (4.5, 6)           @noisy det821 det950
mxx (5.5, 1.5) (5.5, 2)       @noisy det507 det1235
mzz (5.5, 1) (6, 1)           @noisy det686 det855
mxx (5.5, 3.5) (5.5, 4)       @noisy det784 det1195
mzz (5.5, 3) (6, 3)           @noisy det136 det1224
mxx (5.5, 5.5) (5.5, 6)       @noisy det681 det1187
mzz (5.5, 5) (6, 5)           @noisy det260 det1334
mxx (5.5, 7.5) (5.5, 0)       @noisy det1089 det1237
mzz (5.5, 7) (6, 7)           @noisy det1231 det1300
mxx (6.5, 0.5) (6.5, 1)       @noisy det1022 det1161
mzz (6.5, 0) (7, 0)           @noisy det176 det1110
mxx (6.5, 2.5) (6.5, 3)       @noisy det393 det496
mzz (6.5, 2) (7, 2)           @noisy det458 det465
mxx (6.5, 5) (6.5, 4.5)       @noisy det167 det1190
mzz (7, 4) (6.5, 4)           @noisy det172 det607
mxx (6.5, 6.5) (6.5, 7)       @noisy det219 det1287
mzz (6.5, 6) (7, 6)           @noisy det53 det1099
mxx (7.5, 2) (7.5, 1.5)       @noisy det69 det1235
mzz (0, 1) (7.5, 1)           @noisy det460 det1151
mxx (7.5, 3.5) (7.5, 4)       @noisy det704 det1195
mzz (7.5, 3) (0, 3)           @noisy det273 det1333
mxx (7.5, 5.5) (7.5, 6)       @noisy det681 det1114
mzz (7.5, 5) (0, 5)           @noisy det890 det1295
mxx (7.5, 0) (7.5, 7.5)       @noisy det1133 det1237
mzz (0, 7) (7.5, 7)           @noisy det922 det1078

--------         19
mzz (0, 1.5) (0.5, 1.5)       @noisy det617 det1045
mxx (1, 1) (1, 1.5)           @noisy det69 det536
mzz (0, 3.5) (0.5, 3.5)       @noisy det515 det617
mxx (1, 3) (1, 3.5)           @noisy det449 det704
mzz (0.5, 5.5) (0, 5.5)       @noisy det515 det1247
mxx (1, 5) (1, 5.5)           @noisy det1037 det1114
mzz (0, 7.5) (0.5, 7.5)       @noisy det1045 det1247
mxx (1, 7.5) (1, 7)           @noisy det147 det1133
mzz (1, 0.5) (1.5, 0.5)       @noisy det63 det1325
mxx (2, 0) (2, 0.5)           @noisy det342 det1056
mzz (1, 2.5) (1.5, 2.5)       @noisy det1046 det1325
mxx (2, 2) (2, 2.5)           @noisy det202 det753
mzz (1.5, 4.5) (1, 4.5)       @noisy det926 det1046
mxx (2, 4.5) (2, 4)           @noisy det32 det442
mzz (1, 6.5) (1.5, 6.5)       @noisy det63 det926
mxx (2, 6.5) (2, 6)           @noisy det74 det1090
mzz (2, 1.5) (2.5, 1.5)       @noisy det28 det1021
mxx (3, 1.5) (3, 1)           @noisy det38 det1072
mzz (2, 3.5) (2.5, 3.5)       @noisy det28 det587
mxx (3, 3.5) (3, 3)           @noisy det197 det1169
mzz (2, 5.5) (2.5, 5.5)       @noisy det587 det1096
mxx (3, 5) (3, 5.5)           @noisy det1023 det1220
mzz (2.5, 7.5) (2, 7.5)       @noisy det1021 det1096
mxx (3, 7.5) (3, 7)           @noisy det1041 det1135
mzz (3.5, 0.5) (3, 0.5)       @noisy det92 det1163
mxx (4, 0) (4, 0.5)           @noisy det1016 det1316
mzz (3, 2.5) (3.5, 2.5)       @noisy det719 det1163
mxx (4, 2) (4, 2.5)           @noisy det254 det1121
mzz (3, 4.5) (3.5, 4.5)       @noisy det613 det719
mxx (4, 4.5) (4, 4)           @noisy det205 det1239
mzz (3.5, 6.5) (3, 6.5)       @noisy det92 det613
mxx (4, 6) (4, 6.5)           @noisy det8 det196
mzz (4, 1.5) (4.5, 1.5)       @noisy det335 det1255
mxx (5, 1) (5, 1.5)           @noisy det188 det507
mzz (4.5, 3.5) (4, 3.5)       @noisy det843 det1255
mxx (5, 3.5) (5, 3)           @noisy det328 det784
mzz (4, 5.5) (4.5, 5.5)       @noisy det843 det950
mxx (5, 5.5) (5, 5)           @noisy det606 det1187
mzz (4, 7.5) (4.5, 7.5)       @noisy det335 det950
mxx (5, 7) (5, 7.5)           @noisy det923 det1089
mzz (5, 0.5) (5.5, 0.5)       @noisy det686 det1300
mxx (6, 0) (6, 0.5)           @noisy det1161 det1181
mzz (5.5, 2.5) (5, 2.5)       @noisy det136 det686
mxx (6, 2.5) (6, 2)           @noisy det496 det1024
mzz (5, 4.5) (5.5, 4.5)       @noisy det136 det1334
mxx (6, 4) (6, 4.5)           @noisy det33 det1190
mzz (5, 6.5) (5.5, 6.5)       @noisy det1300 det1334
mxx (6, 6.5) (6, 6)           @noisy det1095 det1287
mzz (6, 1.5) (6.5, 1.5)       @noisy det176 det458
mxx (7, 1.5) (7, 1)           @noisy det443 det1235
mzz (6, 3.5) (6.5, 3.5)       @noisy det172 det458
mxx (7, 3) (7, 3.5)           @noisy det179 det1195
mzz (6.5, 5.5) (6, 5.5)       @noisy det172 det1099
mxx (7, 5.5) (7, 5)           @noisy det681 det1186
mzz (6, 7.5) (6.5, 7.5)       @noisy det176 det1099
mxx (7, 7.5) (7, 7)           @noisy det159 det1237
mzz (7, 0.5) (7.5, 0.5)       @noisy det460 det922
mxx (0, 0) (0, 0.5)           @noisy det94 det1022
mzz (7.5, 2.5) (7, 2.5)       @noisy det460 det1333
mxx (0, 2.5) (0, 2)           @noisy det393 det1303
mzz (7, 4.5) (7.5, 4.5)       @noisy det890 det1333
mxx (0, 4.5) (0, 4)           @noisy det167 det191
mzz (7, 6.5) (7.5, 6.5)       @noisy det890 det922
mxx (0, 6) (0, 6.5)           @noisy det46 det219
mzz (0, 1) (0.5, 1)           @noisy det990 det1045
mz (0.5, 0.5)                 @noisy det185 det990
mx (0.5, 0)                   @noisy det94 det147 det342 det1133
mzz (0, 3) (0.5, 3)           @noisy det35 det617
mz (0.5, 2.5)                 @noisy det35 det203
mx (0.5, 2)                   @noisy det69 det536 det753 det1303
mzz (0.5, 5) (0, 5)           @noisy det107 det515
mz (0.5, 4.5)                 @noisy det107 det210
mx (0.5, 4)                   @noisy det32 det191 det449 det704
mzz (0, 7) (0.5, 7)           @noisy det166 det1247
mz (0.5, 6.5)                 @noisy det166 det217
mx (0.5, 6)                   @noisy det46 det74 det1037 det1114
mzz (1, 2) (1.5, 2)           @noisy det901 det1325
mz (1.5, 1.5)                 @noisy det200 det901
mx (1.5, 1)                   @noisy det38 det342 det536 det1056
mzz (1.5, 4) (1, 4)           @noisy det233 det1046
mz (1.5, 3.5)                 @noisy det230 det233
mx (1.5, 3)                   @noisy det197 det202 det449 det753
mzz (1, 6) (1.5, 6)           @noisy det916 det926
mz (1.5, 5.5)                 @noisy det232 det916
mx (1.5, 5)                   @noisy det32 det442 det1037 det1220
mzz (1, 0) (1.5, 0)           @noisy det63 det502
mz (1.5, 7.5)                 @noisy det195 det502
mx (1.5, 7)                   @noisy det74 det147 det1090 det1135
mzz (2, 1) (2.5, 1)           @noisy det953 det1021
mz (2.5, 0.5)                 @noisy det227 det953
mx (2.5, 0)                   @noisy det1041 det1056 det1135 det1316
mzz (2, 3) (2.5, 3)           @noisy det28 det164
mz (2.5, 2.5)                 @noisy det164 det182
mx (2.5, 2)                   @noisy det38 det202 det1072 det1121
mzz (2, 5) (2.5, 5)           @noisy det587 det881
mz (2.5, 4.5)                 @noisy det177 det881
mx (2.5, 4)                   @noisy det197 det205 det442 det1169
mzz (2.5, 7) (2, 7)           @noisy det1096 det1172
mz (2.5, 6.5)                 @noisy det228 det1172
mx (2.5, 6)                   @noisy det196 det1023 det1090 det1220
mzz (3, 2) (3.5, 2)           @noisy det1163 det1309
mz (3.5, 1.5)                 @noisy det211 det1309
mx (3.5, 1)                   @noisy det507 det1016 det1072 det1316
mzz (3, 4) (3.5, 4)           @noisy det114 det719
mz (3.5, 3.5)                 @noisy det114 det187
mx (3.5, 3)                   @noisy det254 det784 det1121 det1169
mzz (3.5, 6) (3, 6)           @noisy det482 det613
mz (3.5, 5.5)                 @noisy det209 det482
mx (3.5, 5)                   @noisy det205 det1023 det1187 det1239
mzz (3.5, 0) (3, 0)           @noisy det92 det762
mz (3.5, 7.5)                 @noisy det214 det762
mx (3.5, 7)                   @noisy det8 det196 det1041 det1089
mzz (4, 1) (4.5, 1)           @noisy det335 det723
mz (4.5, 0.5)                 @noisy det224 det723
mx (4.5, 0)                   @noisy det923 det1016 det1089 det1161
mzz (4.5, 3) (4, 3)           @noisy det683 det1255
mz (4.5, 2.5)                 @noisy det207 det683
mx (4.5, 2)                   @noisy det188 det254 det496 det507
mzz (4, 5) (4.5, 5)           @noisy det330 det843
mz (4.5, 4.5)                 @noisy det222 det330
mx (4.5, 4)                   @noisy det328 det784 det1190 det1239
mzz (4, 7) (4.5, 7)           @noisy det821 det950
mz (4.5, 6.5)                 @noisy det216 det821
mx (4.5, 6)                   @noisy det8 det606 det1187 det1287
mzz (5.5, 2) (5, 2)           @noisy det686 det855
mz (5.5, 1.5)                 @noisy det199 det855
mx (5.5, 1)                   @noisy det188 det1161 det1181 det1235
mzz (5, 4) (5.5, 4)           @noisy det136 det1224
mz (5.5, 3.5)                 @noisy det229 det1224
mx (5.5, 3)                   @noisy det328 det496 det1024 det1195
mzz (5, 6) (5.5, 6)           @noisy det260 det1334
mz (5.5, 5.5)                 @noisy det231 det260
mx (5.5, 5)                   @noisy det33 det606 det681 det1190
mzz (5, 0) (5.5, 0)           @noisy det1231 det1300
mz (5.5, 7.5)                 @noisy det193 det1231
mx (5.5, 7)                   @noisy det923 det1095 det1237 det1287
mzz (6, 1) (6.5, 1)           @noisy det176 det1110
mz (6.5, 0.5)                 @noisy det192 det1110
mx (6.5, 0)                   @noisy det159 det1022 det1181 det1237
mzz (6, 3) (6.5, 3)           @noisy det458 det465
mz (6.5, 2.5)                 @noisy det212 det465
mx (6.5, 2)                   @noisy det393 det443 det1024 det1235
mzz (6.5, 5) (6, 5)           @noisy det172 det607
mz (6.5, 4.5)                 @noisy det221 det607
mx (6.5, 4)                   @noisy det33 det167 det179 det1195
mzz (6, 7) (6.5, 7)           @noisy det53 det1099
mz (6.5, 6.5)                 @noisy det53 det180
mx (6.5, 6)                   @noisy det219 det681 det1095 det1186
mzz (7.5, 2) (7, 2)           @noisy det460 det1151
mz (7.5, 1.5)                 @noisy det223 det1151
mx (7.5, 1)                   @noisy det69 det94 det443 det1022
mzz (7, 4) (7.5, 4)           @noisy det273 det1333
mz (7.5, 3.5)                 @noisy det201 det273
mx (7.5, 3)                   @noisy det179 det393 det704 det1303
mzz (7, 6) (7.5, 6)           @noisy det890 det1295
mz (7.5, 5.5)                 @noisy det189 det1295
mx (7.5, 5)                   @noisy det167 det191 det1114 det1186
mzz (7, 0) (7.5, 0)           @noisy det922 det1078
mz (7.5, 7.5)                 @noisy det175 det1078
mx (7.5, 7)                   @noisy det46 det159 det219 det1133

--------         20
mzz (1, 1.5) (0.5, 1.5)       @noisy det617 det1045
mxx (0, 1.5) (0, 1)           @noisy det69 det536
mzz (1, 3.5) (0.5, 3.5)       @noisy det515 det617
mxx (0, 3.5) (0, 3)           @noisy det449 det704
mzz (0.5, 5.5) (1, 5.5)       @noisy det515 det1247
mxx (0, 5.5) (0, 5)           @noisy det1037 det1114
mzz (1, 7.5) (0.5, 7.5)       @noisy det1045 det1247
mxx (0, 7) (0, 7.5)           @noisy det147 det1133
mzz (1.5, 0.5) (2, 0.5)       @noisy det63 det1325
mxx (1, 0.5) (1, 0)           @noisy det342 det1056
mzz (1.5, 2.5) (2, 2.5)       @noisy det1046 det1325
mxx (1, 2) (1, 2.5)           @noisy det202 det753
mzz (1.5, 4.5) (2, 4.5)       @noisy det926 det1046
mxx (1, 4) (1, 4.5)           @noisy det32 det442
mzz (1.5, 6.5) (2, 6.5)       @noisy det63 det926
mxx (1, 6.5) (1, 6)           @noisy det74 det1090
mzz (3, 1.5) (2.5, 1.5)       @noisy det28 det1021
mxx (2, 1) (2, 1.5)           @noisy det38 det1072
mzz (2.5, 3.5) (3, 3.5)       @noisy det28 det587
mxx (2, 3.5) (2, 3)           @noisy det197 det1169
mzz (2.5, 5.5) (3, 5.5)       @noisy det587 det1096
mxx (2, 5.5) (2, 5)           @noisy det1023 det1220
mzz (2.5, 7.5) (3, 7.5)       @noisy det1021 det1096
mxx (2, 7) (2, 7.5)           @noisy det1041 det1135
mzz (3.5, 0.5) (4, 0.5)       @noisy det92 det1163
mxx (3, 0) (3, 0.5)           @noisy det1016 det1316
mzz (3.5, 2.5) (4, 2.5)       @noisy det719 det1163
mxx (3, 2.5) (3, 2)           @noisy det254 det1121
mzz (4, 4.5) (3.5, 4.5)       @noisy det613 det719
mxx (3, 4.5) (3, 4)           @noisy det205 det1239
mzz (3.5, 6.5) (4, 6.5)       @noisy det92 det613
mxx (3, 6) (3, 6.5)           @noisy det8 det196
mzz (5, 1.5) (4.5, 1.5)       @noisy det335 det1255
mxx (4, 1.5) (4, 1)           @noisy det188 det507
mzz (5, 3.5) (4.5, 3.5)       @noisy det843 det1255
mxx (4, 3) (4, 3.5)           @noisy det328 det784
mzz (5, 5.5) (4.5, 5.5)       @noisy det843 det950
mxx (4, 5) (4, 5.5)           @noisy det606 det1187
mzz (5, 7.5) (4.5, 7.5)       @noisy det335 det950
mxx (4, 7) (4, 7.5)           @noisy det923 det1089
mzz (5.5, 0.5) (6, 0.5)       @noisy det686 det1300
mxx (5, 0) (5, 0.5)           @noisy det1161 det1181
mzz (5.5, 2.5) (6, 2.5)       @noisy det136 det686
mxx (5, 2) (5, 2.5)           @noisy det496 det1024
mzz (5.5, 4.5) (6, 4.5)       @noisy det136 det1334
mxx (5, 4.5) (5, 4)           @noisy det33 det1190
mzz (6, 6.5) (5.5, 6.5)       @noisy det1300 det1334
mxx (5, 6) (5, 6.5)           @noisy det1095 det1287
mzz (6.5, 1.5) (7, 1.5)       @noisy det176 det458
mxx (6, 1.5) (6, 1)           @noisy det443 det1235
mzz (6.5, 3.5) (7, 3.5)       @noisy det172 det458
mxx (6, 3.5) (6, 3)           @noisy det179 det1195
mzz (6.5, 5.5) (7, 5.5)       @noisy det172 det1099
mxx (6, 5) (6, 5.5)           @noisy det681 det1186
mzz (6.5, 7.5) (7, 7.5)       @noisy det176 det1099
mxx (6, 7.5) (6, 7)           @noisy det159 det1237
mzz (7.5, 0.5) (0, 0.5)       @noisy det460 det922
mxx (7, 0.5) (7, 0)           @noisy det94 det1022
mzz (7.5, 2.5) (0, 2.5)       @noisy det460 det1333
mxx (7, 2) (7, 2.5)           @noisy det393 det1303
mzz (7.5, 4.5) (0, 4.5)       @noisy det890 det1333
mxx (7, 4.5) (7, 4)           @noisy det167 det191
mzz (7.5, 6.5) (0, 6.5)       @noisy det890 det922
mxx (7, 6.5) (7, 6)           @noisy det46 det219
mzz (0.5, 0) (0, 0)           @noisy det88 det1045
mz (0.5, 0.5)                 @noisy det88 det185
mx (0.5, 1)                   @noisy det69 det536 det1022 det1056
mzz (0, 2) (0.5, 2)           @noisy det462 det617
mz (0.5, 2.5)                 @noisy det203 det462
mx (0.5, 3)                   @noisy det202 det393 det449 det704
mzz (0, 4) (0.5, 4)           @noisy det515 det752
mz (0.5, 4.5)                 @noisy det210 det752
mx (0.5, 5)                   @noisy det167 det442 det1037 det1114
mzz (0.5, 6) (0, 6)           @noisy det226 det1247
mz (0.5, 6.5)                 @noisy det217 det226
mx (0.5, 7)                   @noisy det147 det219 det1090 det1133
mzz (1, 1) (1.5, 1)           @noisy det1292 det1325
mz (1.5, 1.5)                 @noisy det200 det1292
mx (1.5, 2)                   @noisy det69 det202 det753 det1072
mzz (1, 3) (1.5, 3)           @noisy det118 det1046
mz (1.5, 3.5)                 @noisy det118 det230
mx (1.5, 4)                   @noisy det32 det442 det704 det1169
mzz (1.5, 5) (1, 5)           @noisy det926 det984
mz (1.5, 5.5)                 @noisy det232 det984
mx (1.5, 6)                   @noisy det74 det1023 det1090 det1114
mzz (1, 7) (1.5, 7)           @noisy det63 det1119
mz (1.5, 7.5)                 @noisy det195 det1119
mx (1.5, 0)                   @noisy det342 det1041 det1056 det1133
mzz (2, 0) (2.5, 0)           @noisy det122 det1021
mz (2.5, 0.5)                 @noisy det122 det227
mx (2.5, 1)                   @noisy det38 det342 det1016 det1072
mzz (2.5, 2) (2, 2)           @noisy det28 det765
mz (2.5, 2.5)                 @noisy det182 det765
mx (2.5, 3)                   @noisy det197 det254 det753 det1169
mzz (2, 4) (2.5, 4)           @noisy det587 det908
mz (2.5, 4.5)                 @noisy det177 det908
mx (2.5, 5)                   @noisy det32 det1023 det1220 det1239
mzz (2, 6) (2.5, 6)           @noisy det772 det1096
mz (2.5, 6.5)                 @noisy det228 det772
mx (2.5, 7)                   @noisy det8 det74 det1041 det1135
mzz (3, 1) (3.5, 1)           @noisy det563 det1163
mz (3.5, 1.5)                 @noisy det211 det563
mx (3.5, 2)                   @noisy det38 det188 det254 det1121
mzz (3, 3) (3.5, 3)           @noisy det392 det719
mz (3.5, 3.5)                 @noisy det187 det392
mx (3.5, 4)                   @noisy det197 det205 det328 det1239
mzz (3.5, 5) (3, 5)           @noisy det248 det613
mz (3.5, 5.5)                 @noisy det209 det248
mx (3.5, 6)                   @noisy det8 det196 det606 det1220
mzz (3, 7) (3.5, 7)           @noisy det92 det149
mz (3.5, 7.5)                 @noisy det149 det214
mx (3.5, 0)                   @noisy det923 det1016 det1135 det1316
mzz (4, 0) (4.5, 0)           @noisy det335 det1263
mz (4.5, 0.5)                 @noisy det224 det1263
mx (4.5, 1)                   @noisy det188 det507 det1181 det1316
mzz (4.5, 2) (4, 2)           @noisy det95 det1255
mz (4.5, 2.5)                 @noisy det95 det207
mx (4.5, 3)                   @noisy det328 det784 det1024 det1121
mzz (4, 4) (4.5, 4)           @noisy det520 det843
mz (4.5, 4.5)                 @noisy det222 det520
mx (4.5, 5)                   @noisy det33 det205 det606 det1187
mzz (4, 6) (4.5, 6)           @noisy det950 det1329
mz (4.5, 6.5)                 @noisy det216 det1329
mx (4.5, 7)                   @noisy det196 det923 det1089 det1095
mzz (5.5, 1) (5, 1)           @noisy det108 det686
mz (5.5, 1.5)                 @noisy det108 det199
mx (5.5, 2)                   @noisy det443 det496 det507 det1024
mzz (5, 3) (5.5, 3)           @noisy det136 det1098
mz (5.5, 3.5)                 @noisy det229 det1098
mx (5.5, 4)                   @noisy det33 det179 det784 det1190
mzz (5, 5) (5.5, 5)           @noisy det731 det1334
mz (5.5, 5.5)                 @noisy det231 det731
mx (5.5, 6)                   @noisy det1095 det1186 det1187 det1287
mzz (5.5, 7) (5, 7)           @noisy det109 det1300
mz (5.5, 7.5)                 @noisy det109 det193
mx (5.5, 0)                   @noisy det159 det1089 det1161 det1181
mzz (6.5, 0) (6, 0)           @noisy det176 det1036
mz (6.5, 0.5)                 @noisy det192 det1036
mx (6.5, 1)                   @noisy det94 det443 det1161 det1235
mzz (6, 2) (6.5, 2)           @noisy det117 det458
mz (6.5, 2.5)                 @noisy det117 det212
mx (6.5, 3)                   @noisy det179 det496 det1195 det1303
mzz (6, 4) (6.5, 4)           @noisy det172 det927
mz (6.5, 4.5)                 @noisy det221 det927
mx (6.5, 5)                   @noisy det191 det681 det1186 det1190
mzz (6, 6) (6.5, 6)           @noisy det459 det1099
mz (6.5, 6.5)                 @noisy det180 det459
mx (6.5, 7)                   @noisy det46 det159 det1237 det1287
mzz (7, 1) (7.5, 1)           @noisy det460 det978
mz (7.5, 1.5)                 @noisy det223 det978
mx (7.5, 2)                   @noisy det393 det536 det1235 det1303
mzz (7.5, 3) (7, 3)           @noisy det1028 det1333
mz (7.5, 3.5)                 @noisy det201 det1028
mx (7.5, 4)                   @noisy det167 det191 det449 det1195
mzz (7, 5) (7.5, 5)           @noisy det890 det991
mz (7.5, 5.5)                 @noisy det189 det991
mx (7.5, 6)                   @noisy det46 det219 det681 det1037
mzz (7, 7) (7.5, 7)           @noisy det508 det922
mz (7.5, 7.5)                 @noisy det175 det508
mx (7.5, 0)                   @noisy det94 det147 det1022 det1237

--------         21
mxx (1, 1.5) (1, 2)           @noisy det69 det536
mx (0.5, 1.5)                 @noisy det69 det373
mz (0, 1.5)                   @noisy det460 det462 det978 det1045
mxx (1, 3.5) (1, 4)           @noisy det449 det704
mx (0.5, 3.5)                 @noisy det399 det704
mz (0, 3.5)                   @noisy det617 det752 det1028 det1333
mxx (1, 6) (1, 5.5)           @noisy det1037 det1114
mx (0.5, 5.5)                 @noisy det401 det1114
mz (0, 5.5)                   @noisy det226 det515 det890 det991
mxx (1, 0) (1, 7.5)           @noisy det147 det1133
mx (0.5, 7.5)                 @noisy det357 det1133
mz (0, 7.5)                   @noisy det88 det508 det922 det1247
mxx (2, 0.5) (2, 1)           @noisy det342 det1056
mx (1.5, 0.5)                 @noisy det342 det407
mz (1, 0.5)                   @noisy det63 det88 det1045 det1292
mxx (2, 3) (2, 2.5)           @noisy det202 det753
mx (1.5, 2.5)                 @noisy det381 det753
mz (1, 2.5)                   @noisy det118 det462 det617 det1325
mxx (2, 4.5) (2, 5)           @noisy det32 det442
mx (1.5, 4.5)                 @noisy det32 det354
mz (1, 4.5)                   @noisy det515 det752 det984 det1046
mxx (2, 6.5) (2, 7)           @noisy det74 det1090
mx (1.5, 6.5)                 @noisy det74 det372
mz (1, 6.5)                   @noisy det226 det926 det1119 det1247
mxx (3, 1.5) (3, 2)           @noisy det38 det1072
mx (2.5, 1.5)                 @noisy det38 det390
mz (2, 1.5)                   @noisy det765 det1021 det1292 det1325
mxx (3, 3.5) (3, 4)           @noisy det197 det1169
mx (2.5, 3.5)                 @noisy det197 det389
mz (2, 3.5)                   @noisy det28 det118 det908 det1046
mxx (3, 5.5) (3, 6)           @noisy det1023 det1220
mx (2.5, 5.5)                 @noisy det349 det1220
mz (2, 5.5)                   @noisy det587 det772 det926 det984
mxx (3, 7.5) (3, 0)           @noisy det1041 det1135
mx (2.5, 7.5)                 @noisy det346 det1135
mz (2, 7.5)                   @noisy det63 det122 det1096 det1119
mxx (4, 0.5) (4, 1)           @noisy det1016 det1316
mx (3.5, 0.5)                 @noisy det366 det1316
mz (3, 0.5)                   @noisy det92 det122 det563 det1021
mxx (4, 2.5) (4, 3)           @noisy det254 det1121
mx (3.5, 2.5)                 @noisy det361 det1121
mz (3, 2.5)                   @noisy det28 det392 det765 det1163
mxx (4, 4.5) (4, 5)           @noisy det205 det1239
mx (3.5, 4.5)                 @noisy det205 det370
mz (3, 4.5)                   @noisy det248 det587 det719 det908
mxx (4, 6.5) (4, 7)           @noisy det8 det196
mx (3.5, 6.5)                 @noisy det196 det375
mz (3, 6.5)                   @noisy det149 det613 det772 det1096
mxx (5, 1.5) (5, 2)           @noisy det188 det507
mx (4.5, 1.5)                 @noisy det369 det507
mz (4, 1.5)                   @noisy det95 det335 det563 det1163
mxx (5, 3.5) (5, 4)           @noisy det328 det784
mx (4.5, 3.5)                 @noisy det376 det784
mz (4, 3.5)                   @noisy det392 det520 det719 det1255
mxx (5, 5.5) (5, 6)           @noisy det606 det1187
mx (4.5, 5.5)                 @noisy det396 det1187
mz (4, 5.5)                   @noisy det248 det613 det843 det1329
mxx (5, 0) (5, 7.5)           @noisy det923 det1089
mx (4.5, 7.5)                 @noisy det355 det1089
mz (4, 7.5)                   @noisy det92 det149 det950 det1263
mxx (6, 1) (6, 0.5)           @noisy det1161 det1181
mx (5.5, 0.5)                 @noisy det394 det1161
mz (5, 0.5)                   @noisy det108 det335 det1263 det1300
mxx (6, 2.5) (6, 3)           @noisy det496 det1024
mx (5.5, 2.5)                 @noisy det356 det496
mz (5, 2.5)                   @noisy det95 det686 det1098 det1255
mxx (6, 4.5) (6, 5)           @noisy det33 det1190
mx (5.5, 4.5)                 @noisy det383 det1190
mz (5, 4.5)                   @noisy det136 det520 det731 det843
mxx (6, 6.5) (6, 7)           @noisy det1095 det1287
mx (5.5, 6.5)                 @noisy det412 det1287
mz (5, 6.5)                   @noisy det109 det950 det1329 det1334
mxx (7, 1.5) (7, 2)           @noisy det443 det1235
mx (6.5, 1.5)                 @noisy det400 det1235
mz (6, 1.5)                   @noisy det108 det117 det176 det686
mxx (7, 4) (7, 3.5)           @noisy det179 det1195
mx (6.5, 3.5)                 @noisy det377 det1195
mz (6, 3.5)                   @noisy det136 det458 det927 det1098
mxx (7, 5.5) (7, 6)           @noisy det681 det1186
mx (6.5, 5.5)                 @noisy det380 det681
mz (6, 5.5)                   @noisy det172 det459 det731 det1334
mxx (7, 0) (7, 7.5)           @noisy det159 det1237
mx (6.5, 7.5)                 @noisy det391 det1237
mz (6, 7.5)                   @noisy det109 det1036 det1099 det1300
mxx (0, 1) (0, 0.5)           @noisy det94 det1022
mx (7.5, 0.5)                 @noisy det343 det1022
mz (7, 0.5)                   @noisy det176 det922 det978 det1036
mxx (0, 2.5) (0, 3)           @noisy det393 det1303
mx (7.5, 2.5)                 @noisy det393 det405
mz (7, 2.5)                   @noisy det117 det458 det460 det1028
mxx (0, 4.5) (0, 5)           @noisy det167 det191
mx (7.5, 4.5)                 @noisy det167 det408
mz (7, 4.5)                   @noisy det172 det927 det991 det1333
mxx (0, 7) (0, 6.5)           @noisy det46 det219
mx (7.5, 6.5)                 @noisy det219 det374
mz (7, 6.5)                   @noisy det459 det508 det890 det1099
mxx (0.5, 0.5) (0.5, 0)       @noisy det94 det1056
mzz (1, 1) (0.5, 1)           @noisy det88 det1045
mxx (0.5, 2.5) (0.5, 2)       @noisy det202 det1303
mzz (1, 3) (0.5, 3)           @noisy det462 det617
mxx (0.5, 4.5) (0.5, 4)       @noisy det191 det442
mzz (0.5, 5) (1, 5)           @noisy det515 det752
mxx (0.5, 6.5) (0.5, 6)       @noisy det46 det1090
mzz (1, 7) (0.5, 7)           @noisy det226 det1247
mxx (1.5, 1.5) (1.5, 1)       @noisy det536 det1072
mzz (1.5, 2) (2, 2)           @noisy det1292 det1325
mxx (1.5, 3.5) (1.5, 3)       @noisy det449 det1169
mzz (1.5, 4) (2, 4)           @noisy det118 det1046
mxx (1.5, 5) (1.5, 5.5)       @noisy det1023 det1037
mzz (1.5, 6) (2, 6)           @noisy det926 det984
mxx (1.5, 7.5) (1.5, 7)       @noisy det147 det1041
mzz (1.5, 0) (2, 0)           @noisy det63 det1119
mxx (2.5, 0.5) (2.5, 0)       @noisy det1016 det1056
mzz (3, 1) (2.5, 1)           @noisy det122 det1021
mxx (2.5, 2) (2.5, 2.5)       @noisy det202 det254
mzz (2.5, 3) (3, 3)           @noisy det28 det765
mxx (2.5, 4) (2.5, 4.5)       @noisy det442 det1239
mzz (2.5, 5) (3, 5)           @noisy det587 det908
mxx (2.5, 6.5) (2.5, 6)       @noisy det8 det1090
mzz (2.5, 7) (3, 7)           @noisy det772 det1096
mxx (3.5, 1) (3.5, 1.5)       @noisy det188 det1072
mzz (3.5, 2) (4, 2)           @noisy det563 det1163
mxx (3.5, 3) (3.5, 3.5)       @noisy det328 det1169
mzz (4, 4) (3.5, 4)           @noisy det392 det719
mxx (3.5, 5) (3.5, 5.5)       @noisy det606 det1023
mzz (3.5, 6) (4, 6)           @noisy det248 det613
mxx (3.5, 7) (3.5, 7.5)       @noisy det923 det1041
mzz (3.5, 0) (4, 0)           @noisy det92 det149
mxx (4.5, 0.5) (4.5, 0)       @noisy det1016 det1181
mzz (5, 1) (4.5, 1)           @noisy det335 det1263
mxx (4.5, 2) (4.5, 2.5)       @noisy det254 det1024
mzz (5, 3) (4.5, 3)           @noisy det95 det1255
mxx (4.5, 4.5) (4.5, 4)       @noisy det33 det1239
mzz (5, 5) (4.5, 5)           @noisy det520 det843
mxx (4.5, 6.5) (4.5, 6)       @noisy det8 det1095
mzz (5, 7) (4.5, 7)           @noisy det950 det1329
mxx (5.5, 1) (5.5, 1.5)       @noisy det188 det443
mzz (5.5, 2) (6, 2)           @noisy det108 det686
mxx (5.5, 3) (5.5, 3.5)       @noisy det179 det328
mzz (5.5, 4) (6, 4)           @noisy det136 det1098
mxx (5.5, 5.5) (5.5, 5)       @noisy det606 det1186
mzz (6, 6) (5.5, 6)           @noisy det731 det1334
mxx (5.5, 7) (5.5, 7.5)       @noisy det159 det923
mzz (5.5, 0) (6, 0)           @noisy det109 det1300
mxx (6.5, 0) (6.5, 0.5)       @noisy det94 det1181
mzz (6.5, 1) (7, 1)           @noisy det176 det1036
mxx (6.5, 2.5) (6.5, 2)       @noisy det1024 det1303
mzz (6.5, 3) (7, 3)           @noisy det117 det458
mxx (6.5, 4.5) (6.5, 4)       @noisy det33 det191
mzz (6.5, 5) (7, 5)           @noisy det172 det927
mxx (6.5, 6) (6.5, 6.5)       @noisy det46 det1095
mzz (6.5, 7) (7, 7)           @noisy det459 det1099
mxx (7.5, 1.5) (7.5, 1)       @noisy det443 det536
mzz (7.5, 2) (0, 2)           @noisy det460 det978
mxx (7.5, 3) (7.5, 3.5)       @noisy det179 det449
mzz (7.5, 4) (0, 4)           @noisy det1028 det1333
mxx (7.5, 5) (7.5, 5.5)       @noisy det1037 det1186
mzz (7.5, 6) (0, 6)           @noisy det890 det991
mxx (7.5, 7.5) (7.5, 7)       @noisy det147 det159
mzz (7.5, 0) (0, 0)           @noisy det508 det922

--------         22
mxx (0, 1.5) (0, 2)           @noisy det36 det536
mx (0.5, 1.5)                 @noisy det36 det373
mz (1, 1.5)                   @noisy det88 det617 det1292 det1325
mxx (0, 3.5) (0, 4)           @noisy det333 det449
mx (0.5, 3.5)                 @noisy det333 det399
mz (1, 3.5)                   @noisy det118 det462 det515 det1046
mxx (0, 5.5) (0, 6)           @noisy det1037 det1103
mx (0.5, 5.5)                 @noisy det401 det1103
mz (1, 5.5)                   @noisy det752 det926 det984 det1247
mxx (0, 7.5) (0, 0)           @noisy det147 det840
mx (0.5, 7.5)                 @noisy det357 det840
mz (1, 7.5)                   @noisy det63 det226 det1045 det1119
mxx (1, 0.5) (1, 1)           @noisy det1056 det1142
mx (1.5, 0.5)                 @noisy det407 det1142
mz (2, 0.5)                   @noisy det122 det1021 det1119 det1325
mxx (1, 2.5) (1, 3)           @noisy det202 det746
mx (1.5, 2.5)                 @noisy det381 det746
mz (2, 2.5)                   @noisy det28 det765 det1046 det1292
mxx (1, 4.5) (1, 5)           @noisy det442 det1132
mx (1.5, 4.5)                 @noisy det354 det1132
mz (2, 4.5)                   @noisy det118 det587 det908 det926
mxx (1, 6.5) (1, 7)           @noisy det1058 det1090
mx (1.5, 6.5)                 @noisy det372 det1058
mz (2, 6.5)                   @noisy det63 det772 det984 det1096
mxx (2, 1.5) (2, 2)           @noisy det34 det1072
mx (2.5, 1.5)                 @noisy det34 det390
mz (3, 1.5)                   @noisy det28 det122 det563 det1163
mxx (2, 3.5) (2, 4)           @noisy det550 det1169
mx (2.5, 3.5)                 @noisy det389 det550
mz (3, 3.5)                   @noisy det392 det587 det719 det765
mxx (2, 5.5) (2, 6)           @noisy det1023 det1130
mx (2.5, 5.5)                 @noisy det349 det1130
mz (3, 5.5)                   @noisy det248 det613 det908 det1096
mxx (2, 0) (2, 7.5)           @noisy det101 det1041
mx (2.5, 7.5)                 @noisy det101 det346
mz (3, 7.5)                   @noisy det92 det149 det772 det1021
mxx (3, 1) (3, 0.5)           @noisy det256 det1016
mx (3.5, 0.5)                 @noisy det256 det366
mz (4, 0.5)                   @noisy det149 det335 det1163 det1263
mxx (3, 2.5) (3, 3)           @noisy det254 det362
mx (3.5, 2.5)                 @noisy det361 det362
mz (4, 2.5)                   @noisy det95 det563 det719 det1255
mxx (3, 4.5) (3, 5)           @noisy det1069 det1239
mx (3.5, 4.5)                 @noisy det370 det1069
mz (4, 4.5)                   @noisy det392 det520 det613 det843
mxx (3, 7) (3, 6.5)           @noisy det8 det90
mx (3.5, 6.5)                 @noisy det90 det375
mz (4, 6.5)                   @noisy det92 det248 det950 det1329
mxx (4, 1.5) (4, 2)           @noisy det188 det903
mx (4.5, 1.5)                 @noisy det369 det903
mz (5, 1.5)                   @noisy det108 det686 det1255 det1263
mxx (4, 4) (4, 3.5)           @noisy det328 det395
mx (4.5, 3.5)                 @noisy det376 det395
mz (5, 3.5)                   @noisy det95 det136 det843 det1098
mxx (4, 5.5) (4, 6)           @noisy det344 det606
mx (4.5, 5.5)                 @noisy det344 det396
mz (5, 5.5)                   @noisy det520 det731 det950 det1334
mxx (4, 0) (4, 7.5)           @noisy det669 det923
mx (4.5, 7.5)                 @noisy det355 det669
mz (5, 7.5)                   @noisy det109 det335 det1300 det1329
mxx (5, 0.5) (5, 1)           @noisy det350 det1181
mx (5.5, 0.5)                 @noisy det350 det394
mz (6, 0.5)                   @noisy det109 det176 det686 det1036
mxx (5, 3) (5, 2.5)           @noisy det853 det1024
mx (5.5, 2.5)                 @noisy det356 det853
mz (6, 2.5)                   @noisy det108 det117 det136 det458
mxx (5, 4.5) (5, 5)           @noisy det33 det67
mx (5.5, 4.5)                 @noisy det67 det383
mz (6, 4.5)                   @noisy det172 det927 det1098 det1334
mxx (5, 6.5) (5, 7)           @noisy det588 det1095
mx (5.5, 6.5)                 @noisy det412 det588
mz (6, 6.5)                   @noisy det459 det731 det1099 det1300
mxx (6, 1.5) (6, 2)           @noisy det367 det443
mx (6.5, 1.5)                 @noisy det367 det400
mz (7, 1.5)                   @noisy det458 det460 det978 det1036
mxx (6, 3.5) (6, 4)           @noisy det179 det1234
mx (6.5, 3.5)                 @noisy det377 det1234
mz (7, 3.5)                   @noisy det117 det172 det1028 det1333
mxx (6, 6) (6, 5.5)           @noisy det1186 det1321
mx (6.5, 5.5)                 @noisy det380 det1321
mz (7, 5.5)                   @noisy det890 det927 det991 det1099
mxx (6, 7.5) (6, 0)           @noisy det159 det417
mx (6.5, 7.5)                 @noisy det391 det417
mz (7, 7.5)                   @noisy det176 det459 det508 det922
mxx (7, 0.5) (7, 1)           @noisy det94 det1341
mx (7.5, 0.5)                 @noisy det343 det1341
mz (0, 0.5)                   @noisy det88 det460 det508 det1045
mxx (7, 2.5) (7, 3)           @noisy det127 det1303
mx (7.5, 2.5)                 @noisy det127 det405
mz (0, 2.5)                   @noisy det462 det617 det978 det1333
mxx (7, 4.5) (7, 5)           @noisy det191 det348
mx (7.5, 4.5)                 @noisy det348 det408
mz (0, 4.5)                   @noisy det515 det752 det890 det1028
mxx (7, 6.5) (7, 7)           @noisy det46 det434
mx (7.5, 6.5)                 @noisy det374 det434
mz (0, 6.5)                   @noisy det226 det922 det991 det1247
mxx (0.5, 0.5) (0.5, 1)       @noisy det94 det1056
mzz (1, 0) (0.5, 0)           @noisy det88 det1045
mxx (0.5, 2.5) (0.5, 3)       @noisy det202 det1303
mzz (1, 2) (0.5, 2)           @noisy det462 det617
mxx (0.5, 5) (0.5, 4.5)       @noisy det191 det442
mzz (1, 4) (0.5, 4)           @noisy det515 det752
mxx (0.5, 6.5) (0.5, 7)       @noisy det46 det1090
mzz (0.5, 6) (1, 6)           @noisy det226 det1247
mxx (1.5, 1.5) (1.5, 2)       @noisy det536 det1072
mzz (1.5, 1) (2, 1)           @noisy det1292 det1325
mxx (1.5, 4) (1.5, 3.5)       @noisy det449 det1169
mzz (2, 3) (1.5, 3)           @noisy det118 det1046
mxx (1.5, 5.5) (1.5, 6)       @noisy det1023 det1037
mzz (1.5, 5) (2, 5)           @noisy det926 det984
mxx (1.5, 0) (1.5, 7.5)       @noisy det147 det1041
mzz (1.5, 7) (2, 7)           @noisy det63 det1119
mxx (2.5, 0.5) (2.5, 1)       @noisy det1016 det1056
mzz (2.5, 0) (3, 0)           @noisy det122 det1021
mxx (2.5, 2.5) (2.5, 3)       @noisy det202 det254
mzz (2.5, 2) (3, 2)           @noisy det28 det765
mxx (2.5, 4.5) (2.5, 5)       @noisy det442 det1239
mzz (2.5, 4) (3, 4)           @noisy det587 det908
mxx (2.5, 7) (2.5, 6.5)       @noisy det8 det1090
mzz (3, 6) (2.5, 6)           @noisy det772 det1096
mxx (3.5, 1.5) (3.5, 2)       @noisy det188 det1072
mzz (3.5, 1) (4, 1)           @noisy det563 det1163
mxx (3.5, 3.5) (3.5, 4)       @noisy det328 det1169
mzz (3.5, 3) (4, 3)           @noisy det392 det719
mxx (3.5, 5.5) (3.5, 6)       @noisy det606 det1023
mzz (3.5, 5) (4, 5)           @noisy det248 det613
mxx (3.5, 0) (3.5, 7.5)       @noisy det923 det1041
mzz (3.5, 7) (4, 7)           @noisy det92 det149
mxx (4.5, 0.5) (4.5, 1)       @noisy det1016 det1181
mzz (5, 0) (4.5, 0)           @noisy det335 det1263
mxx (4.5, 2.5) (4.5, 3)       @noisy det254 det1024
mzz (4.5, 2) (5, 2)           @noisy det95 det1255
mxx (4.5, 4.5) (4.5, 5)       @noisy det33 det1239
mzz (5, 4) (4.5, 4)           @noisy det520 det843
mxx (4.5, 6.5) (4.5, 7)       @noisy det8 det1095
mzz (5, 6) (4.5, 6)           @noisy det950 det1329
mxx (5.5, 1.5) (5.5, 2)       @noisy det188 det443
mzz (5.5, 1) (6, 1)           @noisy det108 det686
mxx (5.5, 3.5) (5.5, 4)       @noisy det179 det328
mzz (5.5, 3) (6, 3)           @noisy det136 det1098
mxx (5.5, 5.5) (5.5, 6)       @noisy det606 det1186
mzz (5.5, 5) (6, 5)           @noisy det731 det1334
mxx (5.5, 7.5) (5.5, 0)       @noisy det159 det923
mzz (5.5, 7) (6, 7)           @noisy det109 det1300
mxx (6.5, 0.5) (6.5, 1)       @noisy det94 det1181
mzz (6.5, 0) (7, 0)           @noisy det176 det1036
mxx (6.5, 2.5) (6.5, 3)       @noisy det1024 det1303
mzz (6.5, 2) (7, 2)           @noisy det117 det458
mxx (6.5, 5) (6.5, 4.5)       @noisy det33 det191
mzz (7, 4) (6.5, 4)           @noisy det172 det927
mxx (6.5, 6.5) (6.5, 7)       @noisy det46 det1095
mzz (6.5, 6) (7, 6)           @noisy det459 det1099
mxx (7.5, 2) (7.5, 1.5)       @noisy det443 det536
mzz (0, 1) (7.5, 1)           @noisy det460 det978
mxx (7.5, 3.5) (7.5, 4)       @noisy det179 det449
mzz (7.5, 3) (0, 3)           @noisy det1028 det1333
mxx (7.5, 5.5) (7.5, 6)       @noisy det1037 det1186
mzz (7.5, 5) (0, 5)           @noisy det890 det991
mxx (7.5, 0) (7.5, 7.5)       @noisy det147 det159
mzz (0, 7) (7.5, 7)           @noisy det508 det922

--------         23
mzz (0, 1.5) (0.5, 1.5)       @noisy det88 det462
mxx (1, 1) (1, 1.5)           @noisy det36 det536
mzz (0, 3.5) (0.5, 3.5)       @noisy det462 det752
mxx (1, 3) (1, 3.5)           @noisy det333 det449
mzz (0.5, 5.5) (0, 5.5)       @noisy det226 det752
mxx (1, 5) (1, 5.5)           @noisy det1037 det1103
mzz (0, 7.5) (0.5, 7.5)       @noisy det88 det226
mxx (1, 7.5) (1, 7)           @noisy det147 det840
mzz (1, 0.5) (1.5, 0.5)       @noisy det1119 det1292
mxx (2, 0) (2, 0.5)           @noisy det1056 det1142
mzz (1, 2.5) (1.5, 2.5)       @noisy det118 det1292
mxx (2, 2) (2, 2.5)           @noisy det202 det746
mzz (1.5, 4.5) (1, 4.5)       @noisy det118 det984
mxx (2, 4.5) (2, 4)           @noisy det442 det1132
mzz (1, 6.5) (1.5, 6.5)       @noisy det984 det1119
mxx (2, 6.5) (2, 6)           @noisy det1058 det1090
mzz (2, 1.5) (2.5, 1.5)       @noisy det122 det765
mxx (3, 1.5) (3, 1)           @noisy det34 det1072
mzz (2, 3.5) (2.5, 3.5)       @noisy det765 det908
mxx (3, 3.5) (3, 3)           @noisy det550 det1169
mzz (2, 5.5) (2.5, 5.5)       @noisy det772 det908
mxx (3, 5) (3, 5.5)           @noisy det1023 det1130
mzz (2.5, 7.5) (2, 7.5)       @noisy det122 det772
mxx (3, 7.5) (3, 7)           @noisy det101 det1041
mzz (3.5, 0.5) (3, 0.5)       @noisy det149 det563
mxx (4, 0) (4, 0.5)           @noisy det256 det1016
mzz (3, 2.5) (3.5, 2.5)       @noisy det392 det563
mxx (4, 2) (4, 2.5)           @noisy det254 det362
mzz (3, 4.5) (3.5, 4.5)       @noisy det248 det392
mxx (4, 4.5) (4, 4)           @noisy det1069 det1239
mzz (3.5, 6.5) (3, 6.5)       @noisy det149 det248
mxx (4, 6) (4, 6.5)           @noisy det8 det90
mzz (4, 1.5) (4.5, 1.5)       @noisy det95 det1263
mxx (5, 1) (5, 1.5)           @noisy det188 det903
mzz (4.5, 3.5) (4, 3.5)       @noisy det95 det520
mxx (5, 3.5) (5, 3)           @noisy det328 det395
mzz (4, 5.5) (4.5, 5.5)       @noisy det520 det1329
mxx (5, 5.5) (5, 5)           @noisy det344 det606
mzz (4, 7.5) (4.5, 7.5)       @noisy det1263 det1329
mxx (5, 7) (5, 7.5)           @noisy det669 det923
mzz (5, 0.5) (5.5, 0.5)       @noisy det108 det109
mxx (6, 0) (6, 0.5)           @noisy det350 det1181
mzz (5.5, 2.5) (5, 2.5)       @noisy det108 det1098
mxx (6, 2.5) (6, 2)           @noisy det853 det1024
mzz (5, 4.5) (5.5, 4.5)       @noisy det731 det1098
mxx (6, 4) (6, 4.5)           @noisy det33 det67
mzz (5, 6.5) (5.5, 6.5)       @noisy det109 det731
mxx (6, 6.5) (6, 6)           @noisy det588 det1095
mzz (6, 1.5) (6.5, 1.5)       @noisy det117 det1036
mxx (7, 1.5) (7, 1)           @noisy det367 det443
mzz (6, 3.5) (6.5, 3.5)       @noisy det117 det927
mxx (7, 3) (7, 3.5)           @noisy det179 det1234
mzz (6.5, 5.5) (6, 5.5)       @noisy det459 det927
mxx (7, 5.5) (7, 5)           @noisy det1186 det1321
mzz (6, 7.5) (6.5, 7.5)       @noisy det459 det1036
mxx (7, 7.5) (7, 7)           @noisy det159 det417
mzz (7, 0.5) (7.5, 0.5)       @noisy det508 det978
mxx (0, 0) (0, 0.5)           @noisy det94 det1341
mzz (7.5, 2.5) (7, 2.5)       @noisy det978 det1028
mxx (0, 2.5) (0, 2)           @noisy det127 det1303
mzz (7, 4.5) (7.5, 4.5)       @noisy det991 det1028
mxx (0, 4.5) (0, 4)           @noisy det191 det348
mzz (7, 6.5) (7.5, 6.5)       @noisy det508 det991
mxx (0, 6) (0, 6.5)           @noisy det46 det434
mzz (0, 1) (0.5, 1)           @noisy det88 det1045
mz (0.5, 0.5)                 @noisy det564 det1045
mx (0.5, 0)                   @noisy det147 det840 det1056 det1341
mzz (0, 3) (0.5, 3)           @noisy det462 det617
mz (0.5, 2.5)                 @noisy det569 det617
mx (0.5, 2)                   @noisy det36 det127 det202 det536
mzz (0.5, 5) (0, 5)           @noisy det515 det752
mz (0.5, 4.5)                 @noisy det515 det537
mx (0.5, 4)                   @noisy det333 det348 det442 det449
mzz (0, 7) (0.5, 7)           @noisy det226 det1247
mz (0.5, 6.5)                 @noisy det541 det1247
mx (0.5, 6)                   @noisy det434 det1037 det1090 det1103
mzz (1, 2) (1.5, 2)           @noisy det1292 det1325
mz (1.5, 1.5)                 @noisy det566 det1325
mx (1.5, 1)                   @noisy det36 det1056 det1072 det1142
mzz (1.5, 4) (1, 4)           @noisy det118 det1046
mz (1.5, 3.5)                 @noisy det526 det1046
mx (1.5, 3)                   @noisy det202 det333 det746 det1169
mzz (1, 6) (1.5, 6)           @noisy det926 det984
mz (1.5, 5.5)                 @noisy det529 det926
mx (1.5, 5)                   @noisy det442 det1023 det1103 det1132
mzz (1, 0) (1.5, 0)           @noisy det63 det1119
mz (1.5, 7.5)                 @noisy det63 det575
mx (1.5, 7)                   @noisy det840 det1041 det1058 det1090
mzz (2, 1) (2.5, 1)           @noisy det122 det1021
mz (2.5, 0.5)                 @noisy det523 det1021
mx (2.5, 0)                   @noisy det101 det1016 det1041 det1142
mzz (2, 3) (2.5, 3)           @noisy det28 det765
mz (2.5, 2.5)                 @noisy det28 det559
mx (2.5, 2)                   @noisy det34 det254 det746 det1072
mzz (2, 5) (2.5, 5)           @noisy det587 det908
mz (2.5, 4.5)                 @noisy det553 det587
mx (2.5, 4)                   @noisy det550 det1132 det1169 det1239
mzz (2.5, 7) (2, 7)           @noisy det772 det1096
mz (2.5, 6.5)                 @noisy det524 det1096
mx (2.5, 6)                   @noisy det8 det1023 det1058 det1130
mzz (3, 2) (3.5, 2)           @noisy det563 det1163
mz (3.5, 1.5)                 @noisy det538 det1163
mx (3.5, 1)                   @noisy det34 det188 det256 det1016
mzz (3, 4) (3.5, 4)           @noisy det392 det719
mz (3.5, 3.5)                 @noisy det567 det719
mx (3.5, 3)                   @noisy det254 det328 det362 det550
mzz (3.5, 6) (3, 6)           @noisy det248 det613
mz (3.5, 5.5)                 @noisy det560 det613
mx (3.5, 5)                   @noisy det606 det1069 det1130 det1239
mzz (3.5, 0) (3, 0)           @noisy det92 det149
mz (3.5, 7.5)                 @noisy det92 det539
mx (3.5, 7)                   @noisy det8 det90 det101 det923
mzz (4, 1) (4.5, 1)           @noisy det335 det1263
mz (4.5, 0.5)                 @noisy det335 det543
mx (4.5, 0)                   @noisy det256 det669 det923 det1181
mzz (4.5, 3) (4, 3)           @noisy det95 det1255
mz (4.5, 2.5)                 @noisy det535 det1255
mx (4.5, 2)                   @noisy det188 det362 det903 det1024
mzz (4, 5) (4.5, 5)           @noisy det520 det843
mz (4.5, 4.5)                 @noisy det570 det843
mx (4.5, 4)                   @noisy det33 det328 det395 det1069
mzz (4, 7) (4.5, 7)           @noisy det950 det1329
mz (4.5, 6.5)                 @noisy det540 det950
mx (4.5, 6)                   @noisy det90 det344 det606 det1095
mzz (5.5, 2) (5, 2)           @noisy det108 det686
mz (5.5, 1.5)                 @noisy det548 det686
mx (5.5, 1)                   @noisy det350 det443 det903 det1181
mzz (5, 4) (5.5, 4)           @noisy det136 det1098
mz (5.5, 3.5)                 @noisy det136 det525
mx (5.5, 3)                   @noisy det179 det395 det853 det1024
mzz (5, 6) (5.5, 6)           @noisy det731 det1334
mz (5.5, 5.5)                 @noisy det528 det1334
mx (5.5, 5)                   @noisy det33 det67 det344 det1186
mzz (5, 0) (5.5, 0)           @noisy det109 det1300
mz (5.5, 7.5)                 @noisy det573 det1300
mx (5.5, 7)                   @noisy det159 det588 det669 det1095
mzz (6, 1) (6.5, 1)           @noisy det176 det1036
mz (6.5, 0.5)                 @noisy det176 det571
mx (6.5, 0)                   @noisy det94 det159 det350 det417
mzz (6, 3) (6.5, 3)           @noisy det117 det458
mz (6.5, 2.5)                 @noisy det458 det562
mx (6.5, 2)                   @noisy det367 det443 det853 det1303
mzz (6.5, 5) (6, 5)           @noisy det172 det927
mz (6.5, 4.5)                 @noisy det172 det542
mx (6.5, 4)                   @noisy det67 det179 det191 det1234
mzz (6, 7) (6.5, 7)           @noisy det459 det1099
mz (6.5, 6.5)                 @noisy det557 det1099
mx (6.5, 6)                   @noisy det46 det588 det1186 det1321
mzz (7.5, 2) (7, 2)           @noisy det460 det978
mz (7.5, 1.5)                 @noisy det460 det572
mx (7.5, 1)                   @noisy det94 det367 det536 det1341
mzz (7, 4) (7.5, 4)           @noisy det1028 det1333
mz (7.5, 3.5)                 @noisy det555 det1333
mx (7.5, 3)                   @noisy det127 det449 det1234 det1303
mzz (7, 6) (7.5, 6)           @noisy det890 det991
mz (7.5, 5.5)                 @noisy det568 det890
mx (7.5, 5)                   @noisy det191 det348 det1037 det1321
mzz (7, 0) (7.5, 0)           @noisy det508 det922
mz (7.5, 7.5)                 @noisy det549 det922
mx (7.5, 7)                   @noisy det46 det147 det417 det434

--------         24
mzz (1, 1.5) (0.5, 1.5)       @noisy det88 det462
mxx (0, 1.5) (0, 1)           @noisy det36 det536
mzz (1, 3.5) (0.5, 3.5)       @noisy det462 det752
mxx (0, 3.5) (0, 3)           @noisy det333 det449
mzz (0.5, 5.5) (1, 5.5)       @noisy det226 det752
mxx (0, 5.5) (0, 5)           @noisy det1037 det1103
mzz (1, 7.5) (0.5, 7.5)       @noisy det88 det226
mxx (0, 7) (0, 7.5)           @noisy det147 det840
mzz (1.5, 0.5) (2, 0.5)       @noisy det1119 det1292
mxx (1, 0.5) (1, 0)           @noisy det1056 det1142
mzz (1.5, 2.5) (2, 2.5)       @noisy det118 det1292
mxx (1, 2) (1, 2.5)           @noisy det202 det746
mzz (1.5, 4.5) (2, 4.5)       @noisy det118 det984
mxx (1, 4) (1, 4.5)           @noisy det442 det1132
mzz (1.5, 6.5) (2, 6.5)       @noisy det984 det1119
mxx (1, 6.5) (1, 6)           @noisy det1058 det1090
mzz (3, 1.5) (2.5, 1.5)       @noisy det122 det765
mxx (2, 1) (2, 1.5)           @noisy det34 det1072
mzz (2.5, 3.5) (3, 3.5)       @noisy det765 det908
mxx (2, 3.5) (2, 3)           @noisy det550 det1169
mzz (2.5, 5.5) (3, 5.5)       @noisy det772 det908
mxx (2, 5.5) (2, 5)           @noisy det1023 det1130
mzz (2.5, 7.5) (3, 7.5)       @noisy det122 det772
mxx (2, 7) (2, 7.5)           @noisy det101 det1041
mzz (3.5, 0.5) (4, 0.5)       @noisy det149 det563
mxx (3, 0) (3, 0.5)           @noisy det256 det1016
mzz (3.5, 2.5) (4, 2.5)       @noisy det392 det563
mxx (3, 2.5) (3, 2)           @noisy det254 det362
mzz (4, 4.5) (3.5, 4.5)       @noisy det248 det392
mxx (3, 4.5) (3, 4)           @noisy det1069 det1239
mzz (3.5, 6.5) (4, 6.5)       @noisy det149 det248
mxx (3, 6) (3, 6.5)           @noisy det8 det90
mzz (5, 1.5) (4.5, 1.5)       @noisy det95 det1263
mxx (4, 1.5) (4, 1)           @noisy det188 det903
mzz (5, 3.5) (4.5, 3.5)       @noisy det95 det520
mxx (4, 3) (4, 3.5)           @noisy det328 det395
mzz (5, 5.5) (4.5, 5.5)       @noisy det520 det1329
mxx (4, 5) (4, 5.5)           @noisy det344 det606
mzz (5, 7.5) (4.5, 7.5)       @noisy det1263 det1329
mxx (4, 7) (4, 7.5)           @noisy det669 det923
mzz (5.5, 0.5) (6, 0.5)       @noisy det108 det109
mxx (5, 0) (5, 0.5)           @noisy det350 det1181
mzz (5.5, 2.5) (6, 2.5)       @noisy det108 det1098
mxx (5, 2) (5, 2.5)           @noisy det853 det1024
mzz (5.5, 4.5) (6, 4.5)       @noisy det731 det1098
mxx (5, 4.5) (5, 4)           @noisy det33 det67
mzz (6, 6.5) (5.5, 6.5)       @noisy det109 det731
mxx (5, 6) (5, 6.5)           @noisy det588 det1095
mzz (6.5, 1.5) (7, 1.5)       @noisy det117 det1036
mxx (6, 1.5) (6, 1)           @noisy det367 det443
mzz (6.5, 3.5) (7, 3.5)       @noisy det117 det927
mxx (6, 3.5) (6, 3)           @noisy det179 det1234
mzz (6.5, 5.5) (7, 5.5)       @noisy det459 det927
mxx (6, 5) (6, 5.5)           @noisy det1186 det1321
mzz (6.5, 7.5) (7, 7.5)       @noisy det459 det1036
mxx (6, 7.5) (6, 7)           @noisy det159 det417
mzz (7.5, 0.5) (0, 0.5)       @noisy det508 det978
mxx (7, 0.5) (7, 0)           @noisy det94 det1341
mzz (7.5, 2.5) (0, 2.5)       @noisy det978 det1028
mxx (7, 2) (7, 2.5)           @noisy det127 det1303
mzz (7.5, 4.5) (0, 4.5)       @noisy det991 det1028
mxx (7, 4.5) (7, 4)           @noisy det191 det348
mzz (7.5, 6.5) (0, 6.5)       @noisy det508 det991
mxx (7, 6.5) (7, 6)           @noisy det46 det434
mzz (0.5, 0) (0, 0)           @noisy det88 det236
mz (0.5, 0.5)                 @noisy det236 det564
mx (0.5, 1)                   @noisy det36 det94 det536 det1142
mzz (0, 2) (0.5, 2)           @noisy det30 det462
mz (0.5, 2.5)                 @noisy det30 det569
mx (0.5, 3)                   @noisy det333 det449 det746 det1303
mzz (0, 4) (0.5, 4)           @noisy det162 det752
mz (0.5, 4.5)                 @noisy det162 det537
mx (0.5, 5)                   @noisy det191 det1037 det1103 det1132
mzz (0.5, 6) (0, 6)           @noisy det226 det578
mz (0.5, 6.5)                 @noisy det541 det578
mx (0.5, 7)                   @noisy det46 det147 det840 det1058
mzz (1, 1) (1.5, 1)           @noisy det1086 det1292
mz (1.5, 1.5)                 @noisy det566 det1086
mx (1.5, 2)                   @noisy det34 det202 det536 det746
mzz (1, 3) (1.5, 3)           @noisy det118 det1020
mz (1.5, 3.5)                 @noisy det526 det1020
mx (1.5, 4)                   @noisy det442 det449 det550 det1132
mzz (1.5, 5) (1, 5)           @noisy det106 det984
mz (1.5, 5.5)                 @noisy det106 det529
mx (1.5, 6)                   @noisy det1037 det1058 det1090 det1130
mzz (1, 7) (1.5, 7)           @noisy det1119 det1320
mz (1.5, 7.5)                 @noisy det575 det1320
mx (1.5, 0)                   @noisy det101 det147 det1056 det1142
mzz (2, 0) (2.5, 0)           @noisy det122 det174
mz (2.5, 0.5)                 @noisy det174 det523
mx (2.5, 1)                   @noisy det34 det256 det1056 det1072
mzz (2.5, 2) (2, 2)           @noisy det765 det839
mz (2.5, 2.5)                 @noisy det559 det839
mx (2.5, 3)                   @noisy det202 det362 det550 det1169
mzz (2, 4) (2.5, 4)           @noisy det908 det1293
mz (2.5, 4.5)                 @noisy det553 det1293
mx (2.5, 5)                   @noisy det442 det1023 det1069 det1130
mzz (2, 6) (2.5, 6)           @noisy det772 det1290
mz (2.5, 6.5)                 @noisy det524 det1290
mx (2.5, 7)                   @noisy det90 det101 det1041 det1090
mzz (3, 1) (3.5, 1)           @noisy det563 det1146
mz (3.5, 1.5)                 @noisy det538 det1146
mx (3.5, 2)                   @noisy det254 det362 det903 det1072
mzz (3, 3) (3.5, 3)           @noisy det1 det392
mz (3.5, 3.5)                 @noisy det1 det567
mx (3.5, 4)                   @noisy det395 det1069 det1169 det1239
mzz (3.5, 5) (3, 5)           @noisy det248 det1137
mz (3.5, 5.5)                 @noisy det560 det1137
mx (3.5, 6)                   @noisy det8 det90 det344 det1023
mzz (3, 7) (3.5, 7)           @noisy det149 det184
mz (3.5, 7.5)                 @noisy det184 det539
mx (3.5, 0)                   @noisy det256 det669 det1016 det1041
mzz (4, 0) (4.5, 0)           @noisy det579 det1263
mz (4.5, 0.5)                 @noisy det543 det579
mx (4.5, 1)                   @noisy det188 det350 det903 det1016
mzz (4.5, 2) (4, 2)           @noisy det95 det1204
mz (4.5, 2.5)                 @noisy det535 det1204
mx (4.5, 3)                   @noisy det254 det328 det395 det853
mzz (4, 4) (4.5, 4)           @noisy det520 det718
mz (4.5, 4.5)                 @noisy det570 det718
mx (4.5, 5)                   @noisy det67 det344 det606 det1239
mzz (4, 6) (4.5, 6)           @noisy det627 det1329
mz (4.5, 6.5)                 @noisy det540 det627
mx (4.5, 7)                   @noisy det8 det588 det669 det923
mzz (5.5, 1) (5, 1)           @noisy det108 det283
mz (5.5, 1.5)                 @noisy det283 det548
mx (5.5, 2)                   @noisy det188 det367 det853 det1024
mzz (5, 3) (5.5, 3)           @noisy det51 det1098
mz (5.5, 3.5)                 @noisy det51 det525
mx (5.5, 4)                   @noisy det33 det67 det328 det1234
mzz (5, 5) (5.5, 5)           @noisy det551 det731
mz (5.5, 5.5)                 @noisy det528 det551
mx (5.5, 6)                   @noisy det588 det606 det1095 det1321
mzz (5.5, 7) (5, 7)           @noisy det109 det503
mz (5.5, 7.5)                 @noisy det503 det573
mx (5.5, 0)                   @noisy det350 det417 det923 det1181
mzz (6.5, 0) (6, 0)           @noisy det1036 det1155
mz (6.5, 0.5)                 @noisy det571 det1155
mx (6.5, 1)                   @noisy det367 det443 det1181 det1341
mzz (6, 2) (6.5, 2)           @noisy det117 det137
mz (6.5, 2.5)                 @noisy det137 det562
mx (6.5, 3)                   @noisy det127 det179 det1024 det1234
mzz (6, 4) (6.5, 4)           @noisy det163 det927
mz (6.5, 4.5)                 @noisy det163 det542
mx (6.5, 5)                   @noisy det33 det348 det1186 det1321
mzz (6, 6) (6.5, 6)           @noisy det459 det1302
mz (6.5, 6.5)                 @noisy det557 det1302
mx (6.5, 7)                   @noisy det159 det417 det434 det1095
mzz (7, 1) (7.5, 1)           @noisy det978 det1323
mz (7.5, 1.5)                 @noisy det572 det1323
mx (7.5, 2)                   @noisy det36 det127 det443 det1303
mzz (7.5, 3) (7, 3)           @noisy det910 det1028
mz (7.5, 3.5)                 @noisy det555 det910
mx (7.5, 4)                   @noisy det179 det191 det333 det348
mzz (7, 5) (7.5, 5)           @noisy det152 det991
mz (7.5, 5.5)                 @noisy det152 det568
mx (7.5, 6)                   @noisy det46 det434 det1103 det1186
mzz (7, 7) (7.5, 7)           @noisy det508 det915
mz (7.5, 7.5)                 @noisy det549 det915
mx (7.5, 0)                   @noisy det94 det159 det840 det1341

--------         25
mxx (1, 1.5) (1, 2)           @noisy det36 det536
mx (0.5, 1.5)                 @noisy det536 det710
mz (0, 1.5)                   @noisy det30 det88 det978 det1323
mxx (1, 3.5) (1, 4)           @noisy det333 det449
mx (0.5, 3.5)                 @noisy det449 det705
mz (0, 3.5)                   @noisy det162 det462 det910 det1028
mxx (1, 6) (1, 5.5)           @noisy det1037 det1103
mx (0.5, 5.5)                 @noisy det708 det1037
mz (0, 5.5)                   @noisy det152 det578 det752 det991
mxx (1, 0) (1, 7.5)           @noisy det147 det840
mx (0.5, 7.5)                 @noisy det147 det729
mz (0, 7.5)                   @noisy det226 det236 det508 det915
mxx (2, 0.5) (2, 1)           @noisy det1056 det1142
mx (1.5, 0.5)                 @noisy det691 det1056
mz (1, 0.5)                   @noisy det88 det236 det1086 det1119
mxx (2, 3) (2, 2.5)           @noisy det202 det746
mx (1.5, 2.5)                 @noisy det202 det744
mz (1, 2.5)                   @noisy det30 det462 det1020 det1292
mxx (2, 4.5) (2, 5)           @noisy det442 det1132
mx (1.5, 4.5)                 @noisy det442 det728
mz (1, 4.5)                   @noisy det106 det118 det162 det752
mxx (2, 6.5) (2, 7)           @noisy det1058 det1090
mx (1.5, 6.5)                 @noisy det709 det1090
mz (1, 6.5)                   @noisy det226 det578 det984 det1320
mxx (3, 1.5) (3, 2)           @noisy det34 det1072
mx (2.5, 1.5)                 @noisy det697 det1072
mz (2, 1.5)                   @noisy det122 det839 det1086 det1292
mxx (3, 3.5) (3, 4)           @noisy det550 det1169
mx (2.5, 3.5)                 @noisy det724 det1169
mz (2, 3.5)                   @noisy det118 det765 det1020 det1293
mxx (3, 5.5) (3, 6)           @noisy det1023 det1130
mx (2.5, 5.5)                 @noisy det720 det1023
mz (2, 5.5)                   @noisy det106 det908 det984 det1290
mxx (3, 7.5) (3, 0)           @noisy det101 det1041
mx (2.5, 7.5)                 @noisy det701 det1041
mz (2, 7.5)                   @noisy det174 det772 det1119 det1320
mxx (4, 0.5) (4, 1)           @noisy det256 det1016
mx (3.5, 0.5)                 @noisy det712 det1016
mz (3, 0.5)                   @noisy det122 det149 det174 det1146
mxx (4, 2.5) (4, 3)           @noisy det254 det362
mx (3.5, 2.5)                 @noisy det254 det687
mz (3, 2.5)                   @noisy det1 det563 det765 det839
mxx (4, 4.5) (4, 5)           @noisy det1069 det1239
mx (3.5, 4.5)                 @noisy det735 det1239
mz (3, 4.5)                   @noisy det392 det908 det1137 det1293
mxx (4, 6.5) (4, 7)           @noisy det8 det90
mx (3.5, 6.5)                 @noisy det8 det740
mz (3, 6.5)                   @noisy det184 det248 det772 det1290
mxx (5, 1.5) (5, 2)           @noisy det188 det903
mx (4.5, 1.5)                 @noisy det188 det707
mz (4, 1.5)                   @noisy det563 det1146 det1204 det1263
mxx (5, 3.5) (5, 4)           @noisy det328 det395
mx (4.5, 3.5)                 @noisy det328 det714
mz (4, 3.5)                   @noisy det1 det95 det392 det718
mxx (5, 5.5) (5, 6)           @noisy det344 det606
mx (4.5, 5.5)                 @noisy det606 det733
mz (4, 5.5)                   @noisy det248 det520 det627 det1137
mxx (5, 0) (5, 7.5)           @noisy det669 det923
mx (4.5, 7.5)                 @noisy det727 det923
mz (4, 7.5)                   @noisy det149 det184 det579 det1329
mxx (6, 1) (6, 0.5)           @noisy det350 det1181
mx (5.5, 0.5)                 @noisy det732 det1181
mz (5, 0.5)                   @noisy det109 det283 det579 det1263
mxx (6, 2.5) (6, 3)           @noisy det853 det1024
mx (5.5, 2.5)                 @noisy det730 det1024
mz (5, 2.5)                   @noisy det51 det95 det108 det1204
mxx (6, 4.5) (6, 5)           @noisy det33 det67
mx (5.5, 4.5)                 @noisy det33 det745
mz (5, 4.5)                   @noisy det520 det551 det718 det1098
mxx (6, 6.5) (6, 7)           @noisy det588 det1095
mx (5.5, 6.5)                 @noisy det696 det1095
mz (5, 6.5)                   @noisy det503 det627 det731 det1329
mxx (7, 1.5) (7, 2)           @noisy det367 det443
mx (6.5, 1.5)                 @noisy det443 det706
mz (6, 1.5)                   @noisy det108 det137 det283 det1036
mxx (7, 4) (7, 3.5)           @noisy det179 det1234
mx (6.5, 3.5)                 @noisy det179 det741
mz (6, 3.5)                   @noisy det51 det117 det163 det1098
mxx (7, 5.5) (7, 6)           @noisy det1186 det1321
mx (6.5, 5.5)                 @noisy det742 det1186
mz (6, 5.5)                   @noisy det551 det731 det927 det1302
mxx (7, 0) (7, 7.5)           @noisy det159 det417
mx (6.5, 7.5)                 @noisy det159 det698
mz (6, 7.5)                   @noisy det109 det459 det503 det1155
mxx (0, 1) (0, 0.5)           @noisy det94 det1341
mx (7.5, 0.5)                 @noisy det94 det711
mz (7, 0.5)                   @noisy det508 det1036 det1155 det1323
mxx (0, 2.5) (0, 3)           @noisy det127 det1303
mx (7.5, 2.5)                 @noisy det689 det1303
mz (7, 2.5)                   @noisy det117 det137 det910 det978
mxx (0, 4.5) (0, 5)           @noisy det191 det348
mx (7.5, 4.5)                 @noisy det191 det690
mz (7, 4.5)                   @noisy det152 det163 det927 det1028
mxx (0, 7) (0, 6.5)           @noisy det46 det434
mx (7.5, 6.5)                 @noisy det46 det739
mz (7, 6.5)                   @noisy det459 det915 det991 det1302
mxx (0.5, 0.5) (0.5, 0)       @noisy det1142 det1341
mzz (1, 1) (0.5, 1)           @noisy det88 det236
mxx (0.5, 2.5) (0.5, 2)       @noisy det127 det746
mzz (1, 3) (0.5, 3)           @noisy det30 det462
mxx (0.5, 4.5) (0.5, 4)       @noisy det348 det1132
mzz (0.5, 5) (1, 5)           @noisy det162 det752
mxx (0.5, 6.5) (0.5, 6)       @noisy det434 det1058
mzz (1, 7) (0.5, 7)           @noisy det226 det578
mxx (1.5, 1.5) (1.5, 1)       @noisy det34 det36
mzz (1.5, 2) (2, 2)           @noisy det1086 det1292
mxx (1.5, 3.5) (1.5, 3)       @noisy det333 det550
mzz (1.5, 4) (2, 4)           @noisy det118 det1020
mxx (1.5, 5) (1.5, 5.5)       @noisy det1103 det1130
mzz (1.5, 6) (2, 6)           @noisy det106 det984
mxx (1.5, 7.5) (1.5, 7)       @noisy det101 det840
mzz (1.5, 0) (2, 0)           @noisy det1119 det1320
mxx (2.5, 0.5) (2.5, 0)       @noisy det256 det1142
mzz (3, 1) (2.5, 1)           @noisy det122 det174
mxx (2.5, 2) (2.5, 2.5)       @noisy det362 det746
mzz (2.5, 3) (3, 3)           @noisy det765 det839
mxx (2.5, 4) (2.5, 4.5)       @noisy det1069 det1132
mzz (2.5, 5) (3, 5)           @noisy det908 det1293
mxx (2.5, 6.5) (2.5, 6)       @noisy det90 det1058
mzz (2.5, 7) (3, 7)           @noisy det772 det1290
mxx (3.5, 1) (3.5, 1.5)       @noisy det34 det903
mzz (3.5, 2) (4, 2)           @noisy det563 det1146
mxx (3.5, 3) (3.5, 3.5)       @noisy det395 det550
mzz (4, 4) (3.5, 4)           @noisy det1 det392
mxx (3.5, 5) (3.5, 5.5)       @noisy det344 det1130
mzz (3.5, 6) (4, 6)           @noisy det248 det1137
mxx (3.5, 7) (3.5, 7.5)       @noisy det101 det669
mzz (3.5, 0) (4, 0)           @noisy det149 det184
mxx (4.5, 0.5) (4.5, 0)       @noisy det256 det350
mzz (5, 1) (4.5, 1)           @noisy det579 det1263
mxx (4.5, 2) (4.5, 2.5)       @noisy det362 det853
mzz (5, 3) (4.5, 3)           @noisy det95 det1204
mxx (4.5, 4.5) (4.5, 4)       @noisy det67 det1069
mzz (5, 5) (4.5, 5)           @noisy det520 det718
mxx (4.5, 6.5) (4.5, 6)       @noisy det90 det588
mzz (5, 7) (4.5, 7)           @noisy det627 det1329
mxx (5.5, 1) (5.5, 1.5)       @noisy det367 det903
mzz (5.5, 2) (6, 2)           @noisy det108 det283
mxx (5.5, 3) (5.5, 3.5)       @noisy det395 det1234
mzz (5.5, 4) (6, 4)           @noisy det51 det1098
mxx (5.5, 5.5) (5.5, 5)       @noisy det344 det1321
mzz (6, 6) (5.5, 6)           @noisy det551 det731
mxx (5.5, 7) (5.5, 7.5)       @noisy det417 det669
mzz (5.5, 0) (6, 0)           @noisy det109 det503
mxx (6.5, 0) (6.5, 0.5)       @noisy det350 det1341
mzz (6.5, 1) (7, 1)           @noisy det1036 det1155
mxx (6.5, 2.5) (6.5, 2)       @noisy det127 det853
mzz (6.5, 3) (7, 3)           @noisy det117 det137
mxx (6.5, 4.5) (6.5, 4)       @noisy det67 det348
mzz (6.5, 5) (7, 5)           @noisy det163 det927
mxx (6.5, 6) (6.5, 6.5)       @noisy det434 det588
mzz (6.5, 7) (7, 7)           @noisy det459 det1302
mxx (7.5, 1.5) (7.5, 1)       @noisy det36 det367
mzz (7.5, 2) (0, 2)           @noisy det978 det1323
mxx (7.5, 3) (7.5, 3.5)       @noisy det333 det1234
mzz (7.5, 4) (0, 4)           @noisy det910 det1028
mxx (7.5, 5) (7.5, 5.5)       @noisy det1103 det1321
mzz (7.5, 6) (0, 6)           @noisy det152 det991
mxx (7.5, 7.5) (7.5, 7)       @noisy det417 det840
mzz (7.5, 0) (0, 0)           @noisy det508 det915

--------         26
mxx (0, 1.5) (0, 2)           @noisy det36 det518
mx (0.5, 1.5)                 @noisy det518 det710
mz (1, 1.5)                   @noisy det236 det462 det1086 det1292
mxx (0, 3.5) (0, 4)           @noisy det247 det333
mx (0.5, 3.5)                 @noisy det247 det705
mz (1, 3.5)                   @noisy det30 det118 det752 det1020
mxx (0, 5.5) (0, 6)           @noisy det1014 det1103
mx (0.5, 5.5)                 @noisy det708 det1014
mz (1, 5.5)                   @noisy det106 det162 det226 det984
mxx (0, 7.5) (0, 0)           @noisy det365 det840
mx (0.5, 7.5)                 @noisy det365 det729
mz (1, 7.5)                   @noisy det88 det578 det1119 det1320
mxx (1, 0.5) (1, 1)           @noisy det360 det1142
mx (1.5, 0.5)                 @noisy det360 det691
mz (2, 0.5)                   @noisy det122 det174 det1292 det1320
mxx (1, 2.5) (1, 3)           @noisy det746 det748
mx (1.5, 2.5)                 @noisy det744 det748
mz (2, 2.5)                   @noisy det118 det765 det839 det1086
mxx (1, 4.5) (1, 5)           @noisy det736 det1132
mx (1.5, 4.5)                 @noisy det728 det736
mz (2, 4.5)                   @noisy det908 det984 det1020 det1293
mxx (1, 6.5) (1, 7)           @noisy det487 det1058
mx (1.5, 6.5)                 @noisy det487 det709
mz (2, 6.5)                   @noisy det106 det772 det1119 det1290
mxx (2, 1.5) (2, 2)           @noisy det34 det1040
mx (2.5, 1.5)                 @noisy det697 det1040
mz (3, 1.5)                   @noisy det174 det563 det765 det1146
mxx (2, 3.5) (2, 4)           @noisy det80 det550
mx (2.5, 3.5)                 @noisy det80 det724
mz (3, 3.5)                   @noisy det1 det392 det839 det908
mxx (2, 5.5) (2, 6)           @noisy det1130 det1174
mx (2.5, 5.5)                 @noisy det720 det1174
mz (3, 5.5)                   @noisy det248 det772 det1137 det1293
mxx (2, 0) (2, 7.5)           @noisy det101 det1017
mx (2.5, 7.5)                 @noisy det701 det1017
mz (3, 7.5)                   @noisy det122 det149 det184 det1290
mxx (3, 1) (3, 0.5)           @noisy det256 det835
mx (3.5, 0.5)                 @noisy det712 det835
mz (4, 0.5)                   @noisy det184 det563 det579 det1263
mxx (3, 2.5) (3, 3)           @noisy det362 det611
mx (3.5, 2.5)                 @noisy det611 det687
mz (4, 2.5)                   @noisy det95 det392 det1146 det1204
mxx (3, 4.5) (3, 5)           @noisy det1069 det1152
mx (3.5, 4.5)                 @noisy det735 det1152
mz (4, 4.5)                   @noisy det1 det248 det520 det718
mxx (3, 7) (3, 6.5)           @noisy det90 det1097
mx (3.5, 6.5)                 @noisy det740 det1097
mz (4, 6.5)                   @noisy det149 det627 det1137 det1329
mxx (4, 1.5) (4, 2)           @noisy det675 det903
mx (4.5, 1.5)                 @noisy det675 det707
mz (5, 1.5)                   @noisy det95 det108 det283 det579
mxx (4, 4) (4, 3.5)           @noisy det395 det750
mx (4.5, 3.5)                 @noisy det714 det750
mz (5, 3.5)                   @noisy det51 det520 det1098 det1204
mxx (4, 5.5) (4, 6)           @noisy det344 det929
mx (4.5, 5.5)                 @noisy det733 det929
mz (5, 5.5)                   @noisy det551 det718 det731 det1329
mxx (4, 0) (4, 7.5)           @noisy det204 det669
mx (4.5, 7.5)                 @noisy det204 det727
mz (5, 7.5)                   @noisy det109 det503 det627 det1263
mxx (5, 0.5) (5, 1)           @noisy det350 det379
mx (5.5, 0.5)                 @noisy det379 det732
mz (6, 0.5)                   @noisy det108 det503 det1036 det1155
mxx (5, 3) (5, 2.5)           @noisy det853 det1116
mx (5.5, 2.5)                 @noisy det730 det1116
mz (6, 2.5)                   @noisy det117 det137 det283 det1098
mxx (5, 4.5) (5, 5)           @noisy det67 det722
mx (5.5, 4.5)                 @noisy det722 det745
mz (6, 4.5)                   @noisy det51 det163 det731 det927
mxx (5, 6.5) (5, 7)           @noisy det514 det588
mx (5.5, 6.5)                 @noisy det514 det696
mz (6, 6.5)                   @noisy det109 det459 det551 det1302
mxx (6, 1.5) (6, 2)           @noisy det367 det448
mx (6.5, 1.5)                 @noisy det448 det706
mz (7, 1.5)                   @noisy det117 det978 det1155 det1323
mxx (6, 3.5) (6, 4)           @noisy det546 det1234
mx (6.5, 3.5)                 @noisy det546 det741
mz (7, 3.5)                   @noisy det137 det910 det927 det1028
mxx (6, 6) (6, 5.5)           @noisy det879 det1321
mx (6.5, 5.5)                 @noisy det742 det879
mz (7, 5.5)                   @noisy det152 det163 det459 det991
mxx (6, 7.5) (6, 0)           @noisy det417 det522
mx (6.5, 7.5)                 @noisy det522 det698
mz (7, 7.5)                   @noisy det508 det915 det1036 det1302
mxx (7, 0.5) (7, 1)           @noisy det1254 det1341
mx (7.5, 0.5)                 @noisy det711 det1254
mz (0, 0.5)                   @noisy det88 det236 det915 det978
mxx (7, 2.5) (7, 3)           @noisy det127 det171
mx (7.5, 2.5)                 @noisy det171 det689
mz (0, 2.5)                   @noisy det30 det462 det1028 det1323
mxx (7, 4.5) (7, 5)           @noisy det348 det509
mx (7.5, 4.5)                 @noisy det509 det690
mz (0, 4.5)                   @noisy det162 det752 det910 det991
mxx (7, 6.5) (7, 7)           @noisy det434 det743
mx (7.5, 6.5)                 @noisy det739 det743
mz (0, 6.5)                   @noisy det152 det226 det508 det578
mxx (0.5, 0.5) (0.5, 1)       @noisy det1142 det1341
mzz (1, 0) (0.5, 0)           @noisy det88 det236
mxx (0.5, 2.5) (0.5, 3)       @noisy det127 det746
mzz (1, 2) (0.5, 2)           @noisy det30 det462
mxx (0.5, 5) (0.5, 4.5)       @noisy det348 det1132
mzz (1, 4) (0.5, 4)           @noisy det162 det752
mxx (0.5, 6.5) (0.5, 7)       @noisy det434 det1058
mzz (0.5, 6) (1, 6)           @noisy det226 det578
mxx (1.5, 1.5) (1.5, 2)       @noisy det34 det36
mzz (1.5, 1) (2, 1)           @noisy det1086 det1292
mxx (1.5, 4) (1.5, 3.5)       @noisy det333 det550
mzz (2, 3) (1.5, 3)           @noisy det118 det1020
mxx (1.5, 5.5) (1.5, 6)       @noisy det1103 det1130
mzz (1.5, 5) (2, 5)           @noisy det106 det984
mxx (1.5, 0) (1.5, 7.5)       @noisy det101 det840
mzz (1.5, 7) (2, 7)           @noisy det1119 det1320
mxx (2.5, 0.5) (2.5, 1)       @noisy det256 det1142
mzz (2.5, 0) (3, 0)           @noisy det122 det174
mxx (2.5, 2.5) (2.5, 3)       @noisy det362 det746
mzz (2.5, 2) (3, 2)           @noisy det765 det839
mxx (2.5, 4.5) (2.5, 5)       @noisy det1069 det1132
mzz (2.5, 4) (3, 4)           @noisy det908 det1293
mxx (2.5, 7) (2.5, 6.5)       @noisy det90 det1058
mzz (3, 6) (2.5, 6)           @noisy det772 det1290
mxx (3.5, 1.5) (3.5, 2)       @noisy det34 det903
mzz (3.5, 1) (4, 1)           @noisy det563 det1146
mxx (3.5, 3.5) (3.5, 4)       @noisy det395 det550
mzz (3.5, 3) (4, 3)           @noisy det1 det392
mxx (3.5, 5.5) (3.5, 6)       @noisy det344 det1130
mzz (3.5, 5) (4, 5)           @noisy det248 det1137
mxx (3.5, 0) (3.5, 7.5)       @noisy det101 det669
mzz (3.5, 7) (4, 7)           @noisy det149 det184
mxx (4.5, 0.5) (4.5, 1)       @noisy det256 det350
mzz (5, 0) (4.5, 0)           @noisy det579 det1263
mxx (4.5, 2.5) (4.5, 3)       @noisy det362 det853
mzz (4.5, 2) (5, 2)           @noisy det95 det1204
mxx (4.5, 4.5) (4.5, 5)       @noisy det67 det1069
mzz (5, 4) (4.5, 4)           @noisy det520 det718
mxx (4.5, 6.5) (4.5, 7)       @noisy det90 det588
mzz (5, 6) (4.5, 6)           @noisy det627 det1329
mxx (5.5, 1.5) (5.5, 2)       @noisy det367 det903
mzz (5.5, 1) (6, 1)           @noisy det108 det283
mxx (5.5, 3.5) (5.5, 4)       @noisy det395 det1234
mzz (5.5, 3) (6, 3)           @noisy det51 det1098
mxx (5.5, 5.5) (5.5, 6)       @noisy det344 det1321
mzz (5.5, 5) (6, 5)           @noisy det551 det731
mxx (5.5, 7.5) (5.5, 0)       @noisy det417 det669
mzz (5.5, 7) (6, 7)           @noisy det109 det503
mxx (6.5, 0.5) (6.5, 1)       @noisy det350 det1341
mzz (6.5, 0) (7, 0)           @noisy det1036 det1155
mxx (6.5, 2.5) (6.5, 3)       @noisy det127 det853
mzz (6.5, 2) (7, 2)           @noisy det117 det137
mxx (6.5, 5) (6.5, 4.5)       @noisy det67 det348
mzz (7, 4) (6.5, 4)           @noisy det163 det927
mxx (6.5, 6.5) (6.5, 7)       @noisy det434 det588
mzz (6.5, 6) (7, 6)           @noisy det459 det1302
mxx (7.5, 2) (7.5, 1.5)       @noisy det36 det367
mzz (0, 1) (7.5, 1)           @noisy det978 det1323
mxx (7.5, 3.5) (7.5, 4)       @noisy det333 det1234
mzz (7.5, 3) (0, 3)           @noisy det910 det1028
mxx (7.5, 5.5) (7.5, 6)       @noisy det1103 det1321
mzz (7.5, 5) (0, 5)           @noisy det152 det991
mxx (7.5, 0) (7.5, 7.5)       @noisy det417 det840
mzz (0, 7) (7.5, 7)           @noisy det508 det915

--------         27
mzz (0, 1.5) (0.5, 1.5)       @noisy det30 det236
mxx (1, 1) (1, 1.5)           @noisy det36 det518
mzz (0, 3.5) (0.5, 3.5)       @noisy det30 det162
mxx (1, 3) (1, 3.5)           @noisy det247 det333
mzz (0.5, 5.5) (0, 5.5)       @noisy det162 det578
mxx (1, 5) (1, 5.5)           @noisy det1014 det1103
mzz (0, 7.5) (0.5, 7.5)       @noisy det236 det578
mxx (1, 7.5) (1, 7)           @noisy det365 det840
mzz (1, 0.5) (1.5, 0.5)       @noisy det1086 det1320
mxx (2, 0) (2, 0.5)           @noisy det360 det1142
mzz (1, 2.5) (1.5, 2.5)       @noisy det1020 det1086
mxx (2, 2) (2, 2.5)           @noisy det746 det748
mzz (1.5, 4.5) (1, 4.5)       @noisy det106 det1020
mxx (2, 4.5) (2, 4)           @noisy det736 det1132
mzz (1, 6.5) (1.5, 6.5)       @noisy det106 det1320
mxx (2, 6.5) (2, 6)           @noisy det487 det1058
mzz (2, 1.5) (2.5, 1.5)       @noisy det174 det839
mxx (3, 1.5) (3, 1)           @noisy det34 det1040
mzz (2, 3.5) (2.5, 3.5)       @noisy det839 det1293
mxx (3, 3.5) (3, 3)           @noisy det80 det550
mzz (2, 5.5) (2.5, 5.5)       @noisy det1290 det1293
mxx (3, 5) (3, 5.5)           @noisy det1130 det1174
mzz (2.5, 7.5) (2, 7.5)       @noisy det174 det1290
mxx (3, 7.5) (3, 7)           @noisy det101 det1017
mzz (3.5, 0.5) (3, 0.5)       @noisy det184 det1146
mxx (4, 0) (4, 0.5)           @noisy det256 det835
mzz (3, 2.5) (3.5, 2.5)       @noisy det1 det1146
mxx (4, 2) (4, 2.5)           @noisy det362 det611
mzz (3, 4.5) (3.5, 4.5)       @noisy det1 det1137
mxx (4, 4.5) (4, 4)           @noisy det1069 det1152
mzz (3.5, 6.5) (3, 6.5)       @noisy det184 det1137
mxx (4, 6) (4, 6.5)           @noisy det90 det1097
mzz (4, 1.5) (4.5, 1.5)       @noisy det579 det1204
mxx (5, 1) (5, 1.5)           @noisy det675 det903
mzz (4.5, 3.5) (4, 3.5)       @noisy det718 det1204
mxx (5, 3.5) (5, 3)           @noisy det395 det750
mzz (4, 5.5) (4.5, 5.5)       @noisy det627 det718
mxx (5, 5.5) (5, 5)           @noisy det344 det929
mzz (4, 7.5) (4.5, 7.5)       @noisy det579 det627
mxx (5, 7) (5, 7.5)           @noisy det204 det669
mzz (5, 0.5) (5.5, 0.5)       @noisy det283 det503
mxx (6, 0) (6, 0.5)           @noisy det350 det379
mzz (5.5, 2.5) (5, 2.5)       @noisy det51 det283
mxx (6, 2.5) (6, 2)           @noisy det853 det1116
mzz (5, 4.5) (5.5, 4.5)       @noisy det51 det551
mxx (6, 4) (6, 4.5)           @noisy det67 det722
mzz (5, 6.5) (5.5, 6.5)       @noisy det503 det551
mxx (6, 6.5) (6, 6)           @noisy det514 det588
mzz (6, 1.5) (6.5, 1.5)       @noisy det137 det1155
mxx (7, 1.5) (7, 1)           @noisy det367 det448
mzz (6, 3.5) (6.5, 3.5)       @noisy det137 det163
mxx (7, 3) (7, 3.5)           @noisy det546 det1234
mzz (6.5, 5.5) (6, 5.5)       @noisy det163 det1302
mxx (7, 5.5) (7, 5)           @noisy det879 det1321
mzz (6, 7.5) (6.5, 7.5)       @noisy det1155 det1302
mxx (7, 7.5) (7, 7)           @noisy det417 det522
mzz (7, 0.5) (7.5, 0.5)       @noisy det915 det1323
mxx (0, 0) (0, 0.5)           @noisy det1254 det1341
mzz (7.5, 2.5) (7, 2.5)       @noisy det910 det1323
mxx (0, 2.5) (0, 2)           @noisy det127 det171
mzz (7, 4.5) (7.5, 4.5)       @noisy det152 det910
mxx (0, 4.5) (0, 4)           @noisy det348 det509
mzz (7, 6.5) (7.5, 6.5)       @noisy det152 det915
mxx (0, 6) (0, 6.5)           @noisy det434 det743
mzz (0, 1) (0.5, 1)           @noisy det88 det236
mz (0.5, 0.5)                 @noisy det88 det887
mx (0.5, 0)                   @noisy det365 det840 det1142 det1254
mzz (0, 3) (0.5, 3)           @noisy det30 det462
mz (0.5, 2.5)                 @noisy det462 det884
mx (0.5, 2)                   @noisy det36 det171 det518 det746
mzz (0.5, 5) (0, 5)           @noisy det162 det752
mz (0.5, 4.5)                 @noisy det752 det878
mx (0.5, 4)                   @noisy det247 det333 det509 det1132
mzz (0, 7) (0.5, 7)           @noisy det226 det578
mz (0.5, 6.5)                 @noisy det226 det913
mx (0.5, 6)                   @noisy det743 det1014 det1058 det1103
mzz (1, 2) (1.5, 2)           @noisy det1086 det1292
mz (1.5, 1.5)                 @noisy det851 det1292
mx (1.5, 1)                   @noisy det34 det360 det518 det1142
mzz (1.5, 4) (1, 4)           @noisy det118 det1020
mz (1.5, 3.5)                 @noisy det118 det865
mx (1.5, 3)                   @noisy det247 det550 det746 det748
mzz (1, 6) (1.5, 6)           @noisy det106 det984
mz (1.5, 5.5)                 @noisy det868 det984
mx (1.5, 5)                   @noisy det736 det1014 det1130 det1132
mzz (1, 0) (1.5, 0)           @noisy det1119 det1320
mz (1.5, 7.5)                 @noisy det898 det1119
mx (1.5, 7)                   @noisy det101 det365 det487 det1058
mzz (2, 1) (2.5, 1)           @noisy det122 det174
mz (2.5, 0.5)                 @noisy det122 det861
mx (2.5, 0)                   @noisy det101 det256 det360 det1017
mzz (2, 3) (2.5, 3)           @noisy det765 det839
mz (2.5, 2.5)                 @noisy det765 det877
mx (2.5, 2)                   @noisy det34 det362 det748 det1040
mzz (2, 5) (2.5, 5)           @noisy det908 det1293
mz (2.5, 4.5)                 @noisy det871 det908
mx (2.5, 4)                   @noisy det80 det550 det736 det1069
mzz (2.5, 7) (2, 7)           @noisy det772 det1290
mz (2.5, 6.5)                 @noisy det772 det863
mx (2.5, 6)                   @noisy det90 det487 det1130 det1174
mzz (3, 2) (3.5, 2)           @noisy det563 det1146
mz (3.5, 1.5)                 @noisy det563 det880
mx (3.5, 1)                   @noisy det256 det835 det903 det1040
mzz (3, 4) (3.5, 4)           @noisy det1 det392
mz (3.5, 3.5)                 @noisy det392 det889
mx (3.5, 3)                   @noisy det80 det362 det395 det611
mzz (3.5, 6) (3, 6)           @noisy det248 det1137
mz (3.5, 5.5)                 @noisy det248 det909
mx (3.5, 5)                   @noisy det344 det1069 det1152 det1174
mzz (3.5, 0) (3, 0)           @noisy det149 det184
mz (3.5, 7.5)                 @noisy det149 det882
mx (3.5, 7)                   @noisy det90 det669 det1017 det1097
mzz (4, 1) (4.5, 1)           @noisy det579 det1263
mz (4.5, 0.5)                 @noisy det858 det1263
mx (4.5, 0)                   @noisy det204 det350 det669 det835
mzz (4.5, 3) (4, 3)           @noisy det95 det1204
mz (4.5, 2.5)                 @noisy det95 det872
mx (4.5, 2)                   @noisy det611 det675 det853 det903
mzz (4, 5) (4.5, 5)           @noisy det520 det718
mz (4.5, 4.5)                 @noisy det520 det918
mx (4.5, 4)                   @noisy det67 det395 det750 det1152
mzz (4, 7) (4.5, 7)           @noisy det627 det1329
mz (4.5, 6.5)                 @noisy det886 det1329
mx (4.5, 6)                   @noisy det344 det588 det929 det1097
mzz (5.5, 2) (5, 2)           @noisy det108 det283
mz (5.5, 1.5)                 @noisy det108 det900
mx (5.5, 1)                   @noisy det350 det367 det379 det675
mzz (5, 4) (5.5, 4)           @noisy det51 det1098
mz (5.5, 3.5)                 @noisy det864 det1098
mx (5.5, 3)                   @noisy det750 det853 det1116 det1234
mzz (5, 6) (5.5, 6)           @noisy det551 det731
mz (5.5, 5.5)                 @noisy det731 det866
mx (5.5, 5)                   @noisy det67 det722 det929 det1321
mzz (5, 0) (5.5, 0)           @noisy det109 det503
mz (5.5, 7.5)                 @noisy det109 det896
mx (5.5, 7)                   @noisy det204 det417 det514 det588
mzz (6, 1) (6.5, 1)           @noisy det1036 det1155
mz (6.5, 0.5)                 @noisy det894 det1036
mx (6.5, 0)                   @noisy det379 det417 det522 det1341
mzz (6, 3) (6.5, 3)           @noisy det117 det137
mz (6.5, 2.5)                 @noisy det117 det914
mx (6.5, 2)                   @noisy det127 det367 det448 det1116
mzz (6.5, 5) (6, 5)           @noisy det163 det927
mz (6.5, 4.5)                 @noisy det893 det927
mx (6.5, 4)                   @noisy det348 det546 det722 det1234
mzz (6, 7) (6.5, 7)           @noisy det459 det1302
mz (6.5, 6.5)                 @noisy det459 det873
mx (6.5, 6)                   @noisy det434 det514 det879 det1321
mzz (7.5, 2) (7, 2)           @noisy det978 det1323
mz (7.5, 1.5)                 @noisy det857 det978
mx (7.5, 1)                   @noisy det36 det448 det1254 det1341
mzz (7, 4) (7.5, 4)           @noisy det910 det1028
mz (7.5, 3.5)                 @noisy det902 det1028
mx (7.5, 3)                   @noisy det127 det171 det333 det546
mzz (7, 6) (7.5, 6)           @noisy det152 det991
mz (7.5, 5.5)                 @noisy det891 det991
mx (7.5, 5)                   @noisy det348 det509 det879 det1103
mzz (7, 0) (7.5, 0)           @noisy det508 det915
mz (7.5, 7.5)                 @noisy det508 det867
mx (7.5, 7)                   @noisy det434 det522 det743 det840

--------         28
mzz (1, 1.5) (0.5, 1.5)       @noisy det30 det236
mxx (0, 1.5) (0, 1)           @noisy det36 det518
mzz (1, 3.5) (0.5, 3.5)       @noisy det30 det162
mxx (0, 3.5) (0, 3)           @noisy det247 det333
mzz (0.5, 5.5) (1, 5.5)       @noisy det162 det578
mxx (0, 5.5) (0, 5)           @noisy det1014 det1103
mzz (1, 7.5) (0.5, 7.5)       @noisy det236 det578
mxx (0, 7) (0, 7.5)           @noisy det365 det840
mzz (1.5, 0.5) (2, 0.5)       @noisy det1086 det1320
mxx (1, 0.5) (1, 0)           @noisy det360 det1142
mzz (1.5, 2.5) (2, 2.5)       @noisy det1020 det1086
mxx (1, 2) (1, 2.5)           @noisy det746 det748
mzz (1.5, 4.5) (2, 4.5)       @noisy det106 det1020
mxx (1, 4) (1, 4.5)           @noisy det736 det1132
mzz (1.5, 6.5) (2, 6.5)       @noisy det106 det1320
mxx (1, 6.5) (1, 6)           @noisy det487 det1058
mzz (3, 1.5) (2.5, 1.5)       @noisy det174 det839
mxx (2, 1) (2, 1.5)           @noisy det34 det1040
mzz (2.5, 3.5) (3, 3.5)       @noisy det839 det1293
mxx (2, 3.5) (2, 3)           @noisy det80 det550
mzz (2.5, 5.5) (3, 5.5)       @noisy det1290 det1293
mxx (2, 5.5) (2, 5)           @noisy det1130 det1174
mzz (2.5, 7.5) (3, 7.5)       @noisy det174 det1290
mxx (2, 7) (2, 7.5)           @noisy det101 det1017
mzz (3.5, 0.5) (4, 0.5)       @noisy det184 det1146
mxx (3, 0) (3, 0.5)           @noisy det256 det835
mzz (3.5, 2.5) (4, 2.5)       @noisy det1 det1146
mxx (3, 2.5) (3, 2)           @noisy det362 det611
mzz (4, 4.5) (3.5, 4.5)       @noisy det1 det1137
mxx (3, 4.5) (3, 4)           @noisy det1069 det1152
mzz (3.5, 6.5) (4, 6.5)       @noisy det184 det1137
mxx (3, 6) (3, 6.5)           @noisy det90 det1097
mzz (5, 1.5) (4.5, 1.5)       @noisy det579 det1204
mxx (4, 1.5) (4, 1)           @noisy det675 det903
mzz (5, 3.5) (4.5, 3.5)       @noisy det718 det1204
mxx (4, 3) (4, 3.5)           @noisy det395 det750
mzz (5, 5.5) (4.5, 5.5)       @noisy det627 det718
mxx (4, 5) (4, 5.5)           @noisy det344 det929
mzz (5, 7.5) (4.5, 7.5)       @noisy det579 det627
mxx (4, 7) (4, 7.5)           @noisy det204 det669
mzz (5.5, 0.5) (6, 0.5)       @noisy det283 det503
mxx (5, 0) (5, 0.5)           @noisy det350 det379
mzz (5.5, 2.5) (6, 2.5)       @noisy det51 det283
mxx (5, 2) (5, 2.5)           @noisy det853 det1116
mzz (5.5, 4.5) (6, 4.5)       @noisy det51 det551
mxx (5, 4.5) (5, 4)           @noisy det67 det722
mzz (6, 6.5) (5.5, 6.5)       @noisy det503 det551
mxx (5, 6) (5, 6.5)           @noisy det514 det588
mzz (6.5, 1.5) (7, 1.5)       @noisy det137 det1155
mxx (6, 1.5) (6, 1)           @noisy det367 det448
mzz (6.5, 3.5) (7, 3.5)       @noisy det137 det163
mxx (6, 3.5) (6, 3)           @noisy det546 det1234
mzz (6.5, 5.5) (7, 5.5)       @noisy det163 det1302
mxx (6, 5) (6, 5.5)           @noisy det879 det1321
mzz (6.5, 7.5) (7, 7.5)       @noisy det1155 det1302
mxx (6, 7.5) (6, 7)           @noisy det417 det522
mzz (7.5, 0.5) (0, 0.5)       @noisy det915 det1323
mxx (7, 0.5) (7, 0)           @noisy det1254 det1341
mzz (7.5, 2.5) (0, 2.5)       @noisy det910 det1323
mxx (7, 2) (7, 2.5)           @noisy det127 det171
mzz (7.5, 4.5) (0, 4.5)       @noisy det152 det910
mxx (7, 4.5) (7, 4)           @noisy det348 det509
mzz (7.5, 6.5) (0, 6.5)       @noisy det152 det915
mxx (7, 6.5) (7, 6)           @noisy det434 det743
mzz (0.5, 0) (0, 0)           @noisy det70 det236
mz (0.5, 0.5)                 @noisy det70 det887
mx (0.5, 1)                   @noisy det36 det360 det518 det1341
mzz (0, 2) (0.5, 2)           @noisy det30 det1034
mz (0.5, 2.5)                 @noisy det884 det1034
mx (0.5, 3)                   @noisy det127 det247 det333 det748
mzz (0, 4) (0.5, 4)           @noisy det162 det289
mz (0.5, 4.5)                 @noisy det289 det878
mx (0.5, 5)                   @noisy det348 det736 det1014 det1103
mzz (0.5, 6) (0, 6)           @noisy det578 det1025
mz (0.5, 6.5)                 @noisy det913 det1025
mx (0.5, 7)                   @noisy det365 det434 det487 det840
mzz (1, 1) (1.5, 1)           @noisy det734 det1086
mz (1.5, 1.5)                 @noisy det734 det851
mx (1.5, 2)                   @noisy det36 det746 det748 det1040
mzz (1, 3) (1.5, 3)           @noisy det1020 det1113
mz (1.5, 3.5)                 @noisy det865 det1113
mx (1.5, 4)                   @noisy det80 det333 det736 det1132
mzz (1.5, 5) (1, 5)           @noisy det106 det899
mz (1.5, 5.5)                 @noisy det868 det899
mx (1.5, 6)                   @noisy det487 det1058 det1103 det1174
mzz (1, 7) (1.5, 7)           @noisy det664 det1320
mz (1.5, 7.5)                 @noisy det664 det898
mx (1.5, 0)                   @noisy det360 det840 det1017 det1142
mzz (2, 0) (2.5, 0)           @noisy det174 det1319
mz (2.5, 0.5)                 @noisy det861 det1319
mx (2.5, 1)                   @noisy det34 det835 det1040 det1142
mzz (2.5, 2) (2, 2)           @noisy det565 det839
mz (2.5, 2.5)                 @noisy det565 det877
mx (2.5, 3)                   @noisy det80 det550 det611 det746
mzz (2, 4) (2.5, 4)           @noisy det1048 det1293
mz (2.5, 4.5)                 @noisy det871 det1048
mx (2.5, 5)                   @noisy det1130 det1132 det1152 det1174
mzz (2, 6) (2.5, 6)           @noisy det378 det1290
mz (2.5, 6.5)                 @noisy det378 det863
mx (2.5, 7)                   @noisy det101 det1017 det1058 det1097
mzz (3, 1) (3.5, 1)           @noisy det552 det1146
mz (3.5, 1.5)                 @noisy det552 det880
mx (3.5, 2)                   @noisy det34 det362 det611 det675
mzz (3, 3) (3.5, 3)           @noisy det1 det1236
mz (3.5, 3.5)                 @noisy det889 det1236
mx (3.5, 4)                   @noisy det550 det750 det1069 det1152
mzz (3.5, 5) (3, 5)           @noisy det414 det1137
mz (3.5, 5.5)                 @noisy det414 det909
mx (3.5, 6)                   @noisy det90 det929 det1097 det1130
mzz (3, 7) (3.5, 7)           @noisy det184 det406
mz (3.5, 7.5)                 @noisy det406 det882
mx (3.5, 0)                   @noisy det101 det204 det256 det835
mzz (4, 0) (4.5, 0)           @noisy det579 det1127
mz (4.5, 0.5)                 @noisy det858 det1127
mx (4.5, 1)                   @noisy det256 det379 det675 det903
mzz (4.5, 2) (4, 2)           @noisy det1204 det1343
mz (4.5, 2.5)                 @noisy det872 det1343
mx (4.5, 3)                   @noisy det362 det395 det750 det1116
mzz (4, 4) (4.5, 4)           @noisy det718 det1118
mz (4.5, 4.5)                 @noisy det918 det1118
mx (4.5, 5)                   @noisy det344 det722 det929 det1069
mzz (4, 6) (4.5, 6)           @noisy det627 det1221
mz (4.5, 6.5)                 @noisy det886 det1221
mx (4.5, 7)                   @noisy det90 det204 det514 det669
mzz (5.5, 1) (5, 1)           @noisy det183 det283
mz (5.5, 1.5)                 @noisy det183 det900
mx (5.5, 2)                   @noisy det448 det853 det903 det1116
mzz (5, 3) (5.5, 3)           @noisy det51 det700
mz (5.5, 3.5)                 @noisy det700 det864
mx (5.5, 4)                   @noisy det67 det395 det546 det722
mzz (5, 5) (5.5, 5)           @noisy det551 det679
mz (5.5, 5.5)                 @noisy det679 det866
mx (5.5, 6)                   @noisy det344 det514 det588 det879
mzz (5.5, 7) (5, 7)           @noisy det503 det1207
mz (5.5, 7.5)                 @noisy det896 det1207
mx (5.5, 0)                   @noisy det350 det379 det522 det669
mzz (6.5, 0) (6, 0)           @noisy det1053 det1155
mz (6.5, 0.5)                 @noisy det894 det1053
mx (6.5, 1)                   @noisy det350 det367 det448 det1254
mzz (6, 2) (6.5, 2)           @noisy det137 det286
mz (6.5, 2.5)                 @noisy det286 det914
mx (6.5, 3)                   @noisy det171 det546 det853 det1234
mzz (6, 4) (6.5, 4)           @noisy det163 det178
mz (6.5, 4.5)                 @noisy det178 det893
mx (6.5, 5)                   @noisy det67 det509 det879 det1321
mzz (6, 6) (6.5, 6)           @noisy det73 det1302
mz (6.5, 6.5)                 @noisy det73 det873
mx (6.5, 7)                   @noisy det417 det522 det588 det743
mzz (7, 1) (7.5, 1)           @noisy det556 det1323
mz (7.5, 1.5)                 @noisy det556 det857
mx (7.5, 2)                   @noisy det127 det171 det367 det518
mzz (7.5, 3) (7, 3)           @noisy det345 det910
mz (7.5, 3.5)                 @noisy det345 det902
mx (7.5, 4)                   @noisy det247 det348 det509 det1234
mzz (7, 5) (7.5, 5)           @noisy det152 det749
mz (7.5, 5.5)                 @noisy det749 det891
mx (7.5, 6)                   @noisy det434 det743 det1014 det1321
mzz (7, 7) (7.5, 7)           @noisy det915 det1250
mz (7.5, 7.5)                 @noisy det867 det1250
mx (7.5, 0)                   @noisy det365 det417 det1254 det1341

--------         29
mxx (1, 1.5) (1, 2)           @noisy det36 det518
mx (0.5, 1.5)                 @noisy det36 det1066
mz (0, 1.5)                   @noisy det236 det556 det1034 det1323
mxx (1, 3.5) (1, 4)           @noisy det247 det333
mx (0.5, 3.5)                 @noisy det333 det1038
mz (0, 3.5)                   @noisy det30 det289 det345 det910
mxx (1, 6) (1, 5.5)           @noisy det1014 det1103
mx (0.5, 5.5)                 @noisy det1039 det1103
mz (0, 5.5)                   @noisy det152 det162 det749 det1025
mxx (1, 0) (1, 7.5)           @noisy det365 det840
mx (0.5, 7.5)                 @noisy det840 det1030
mz (0, 7.5)                   @noisy det70 det578 det915 det1250
mxx (2, 0.5) (2, 1)           @noisy det360 det1142
mx (1.5, 0.5)                 @noisy det1033 det1142
mz (1, 0.5)                   @noisy det70 det236 det734 det1320
mxx (2, 3) (2, 2.5)           @noisy det746 det748
mx (1.5, 2.5)                 @noisy det746 det1075
mz (1, 2.5)                   @noisy det30 det1034 det1086 det1113
mxx (2, 4.5) (2, 5)           @noisy det736 det1132
mx (1.5, 4.5)                 @noisy det1084 det1132
mz (1, 4.5)                   @noisy det162 det289 det899 det1020
mxx (2, 6.5) (2, 7)           @noisy det487 det1058
mx (1.5, 6.5)                 @noisy det1058 det1065
mz (1, 6.5)                   @noisy det106 det578 det664 det1025
mxx (3, 1.5) (3, 2)           @noisy det34 det1040
mx (2.5, 1.5)                 @noisy det34 det1032
mz (2, 1.5)                   @noisy det174 det565 det734 det1086
mxx (3, 3.5) (3, 4)           @noisy det80 det550
mx (2.5, 3.5)                 @noisy det550 det1081
mz (2, 3.5)                   @noisy det839 det1020 det1048 det1113
mxx (3, 5.5) (3, 6)           @noisy det1130 det1174
mx (2.5, 5.5)                 @noisy det1080 det1130
mz (2, 5.5)                   @noisy det106 det378 det899 det1293
mxx (3, 7.5) (3, 0)           @noisy det101 det1017
mx (2.5, 7.5)                 @noisy det101 det1055
mz (2, 7.5)                   @noisy det664 det1290 det1319 det1320
mxx (4, 0.5) (4, 1)           @noisy det256 det835
mx (3.5, 0.5)                 @noisy det256 det1062
mz (3, 0.5)                   @noisy det174 det184 det552 det1319
mxx (4, 2.5) (4, 3)           @noisy det362 det611
mx (3.5, 2.5)                 @noisy det362 det1054
mz (3, 2.5)                   @noisy det565 det839 det1146 det1236
mxx (4, 4.5) (4, 5)           @noisy det1069 det1152
mx (3.5, 4.5)                 @noisy det1064 det1069
mz (3, 4.5)                   @noisy det1 det414 det1048 det1293
mxx (4, 6.5) (4, 7)           @noisy det90 det1097
mx (3.5, 6.5)                 @noisy det90 det1068
mz (3, 6.5)                   @noisy det378 det406 det1137 det1290
mxx (5, 1.5) (5, 2)           @noisy det675 det903
mx (4.5, 1.5)                 @noisy det903 det1063
mz (4, 1.5)                   @noisy det552 det579 det1146 det1343
mxx (5, 3.5) (5, 4)           @noisy det395 det750
mx (4.5, 3.5)                 @noisy det395 det1070
mz (4, 3.5)                   @noisy det1 det1118 det1204 det1236
mxx (5, 5.5) (5, 6)           @noisy det344 det929
mx (4.5, 5.5)                 @noisy det344 det1079
mz (4, 5.5)                   @noisy det414 det718 det1137 det1221
mxx (5, 0) (5, 7.5)           @noisy det204 det669
mx (4.5, 7.5)                 @noisy det669 det1074
mz (4, 7.5)                   @noisy det184 det406 det627 det1127
mxx (6, 1) (6, 0.5)           @noisy det350 det379
mx (5.5, 0.5)                 @noisy det350 det1047
mz (5, 0.5)                   @noisy det183 det503 det579 det1127
mxx (6, 2.5) (6, 3)           @noisy det853 det1116
mx (5.5, 2.5)                 @noisy det853 det1085
mz (5, 2.5)                   @noisy det283 det700 det1204 det1343
mxx (6, 4.5) (6, 5)           @noisy det67 det722
mx (5.5, 4.5)                 @noisy det67 det1076
mz (5, 4.5)                   @noisy det51 det679 det718 det1118
mxx (6, 6.5) (6, 7)           @noisy det514 det588
mx (5.5, 6.5)                 @noisy det588 det1050
mz (5, 6.5)                   @noisy det551 det627 det1207 det1221
mxx (7, 1.5) (7, 2)           @noisy det367 det448
mx (6.5, 1.5)                 @noisy det367 det1051
mz (6, 1.5)                   @noisy det183 det283 det286 det1155
mxx (7, 4) (7, 3.5)           @noisy det546 det1234
mx (6.5, 3.5)                 @noisy det1071 det1234
mz (6, 3.5)                   @noisy det51 det137 det178 det700
mxx (7, 5.5) (7, 6)           @noisy det879 det1321
mx (6.5, 5.5)                 @noisy det1073 det1321
mz (6, 5.5)                   @noisy det73 det163 det551 det679
mxx (7, 0) (7, 7.5)           @noisy det417 det522
mx (6.5, 7.5)                 @noisy det417 det1052
mz (6, 7.5)                   @noisy det503 det1053 det1207 det1302
mxx (0, 1) (0, 0.5)           @noisy det1254 det1341
mx (7.5, 0.5)                 @noisy det1060 det1341
mz (7, 0.5)                   @noisy det556 det915 det1053 det1155
mxx (0, 2.5) (0, 3)           @noisy det127 det171
mx (7.5, 2.5)                 @noisy det127 det1042
mz (7, 2.5)                   @noisy det137 det286 det345 det1323
mxx (0, 4.5) (0, 5)           @noisy det348 det509
mx (7.5, 4.5)                 @noisy det348 det1043
mz (7, 4.5)                   @noisy det163 det178 det749 det910
mxx (0, 7) (0, 6.5)           @noisy det434 det743
mx (7.5, 6.5)                 @noisy det434 det1067
mz (7, 6.5)                   @noisy det73 det152 det1250 det1302
mxx (0.5, 0.5) (0.5, 0)       @noisy det360 det1254
mzz (1, 1) (0.5, 1)           @noisy det70 det236
mxx (0.5, 2.5) (0.5, 2)       @noisy det171 det748
mzz (1, 3) (0.5, 3)           @noisy det30 det1034
mxx (0.5, 4.5) (0.5, 4)       @noisy det509 det736
mzz (0.5, 5) (1, 5)           @noisy det162 det289
mxx (0.5, 6.5) (0.5, 6)       @noisy det487 det743
mzz (1, 7) (0.5, 7)           @noisy det578 det1025
mxx (1.5, 1.5) (1.5, 1)       @noisy det518 det1040
mzz (1.5, 2) (2, 2)           @noisy det734 det1086
mxx (1.5, 3.5) (1.5, 3)       @noisy det80 det247
mzz (1.5, 4) (2, 4)           @noisy det1020 det1113
mxx (1.5, 5) (1.5, 5.5)       @noisy det1014 det1174
mzz (1.5, 6) (2, 6)           @noisy det106 det899
mxx (1.5, 7.5) (1.5, 7)       @noisy det365 det1017
mzz (1.5, 0) (2, 0)           @noisy det664 det1320
mxx (2.5, 0.5) (2.5, 0)       @noisy det360 det835
mzz (3, 1) (2.5, 1)           @noisy det174 det1319
mxx (2.5, 2) (2.5, 2.5)       @noisy det611 det748
mzz (2.5, 3) (3, 3)           @noisy det565 det839
mxx (2.5, 4) (2.5, 4.5)       @noisy det736 det1152
mzz (2.5, 5) (3, 5)           @noisy det1048 det1293
mxx (2.5, 6.5) (2.5, 6)       @noisy det487 det1097
mzz (2.5, 7) (3, 7)           @noisy det378 det1290
mxx (3.5, 1) (3.5, 1.5)       @noisy det675 det1040
mzz (3.5, 2) (4, 2)           @noisy det552 det1146
mxx (3.5, 3) (3.5, 3.5)       @noisy det80 det750
mzz (4, 4) (3.5, 4)           @noisy det1 det1236
mxx (3.5, 5) (3.5, 5.5)       @noisy det929 det1174
mzz (3.5, 6) (4, 6)           @noisy det414 det1137
mxx (3.5, 7) (3.5, 7.5)       @noisy det204 det1017
mzz (3.5, 0) (4, 0)           @noisy det184 det406
mxx (4.5, 0.5) (4.5, 0)       @noisy det379 det835
mzz (5, 1) (4.5, 1)           @noisy det579 det1127
mxx (4.5, 2) (4.5, 2.5)       @noisy det611 det1116
mzz (5, 3) (4.5, 3)           @noisy det1204 det1343
mxx (4.5, 4.5) (4.5, 4)       @noisy det722 det1152
mzz (5, 5) (4.5, 5)           @noisy det718 det1118
mxx (4.5, 6.5) (4.5, 6)       @noisy det514 det1097
mzz (5, 7) (4.5, 7)           @noisy det627 det1221
mxx (5.5, 1) (5.5, 1.5)       @noisy det448 det675
mzz (5.5, 2) (6, 2)           @noisy det183 det283
mxx (5.5, 3) (5.5, 3.5)       @noisy det546 det750
mzz (5.5, 4) (6, 4)           @noisy det51 det700
mxx (5.5, 5.5) (5.5, 5)       @noisy det879 det929
mzz (6, 6) (5.5, 6)           @noisy det551 det679
mxx (5.5, 7) (5.5, 7.5)       @noisy det204 det522
mzz (5.5, 0) (6, 0)           @noisy det503 det1207
mxx (6.5, 0) (6.5, 0.5)       @noisy det379 det1254
mzz (6.5, 1) (7, 1)           @noisy det1053 det1155
mxx (6.5, 2.5) (6.5, 2)       @noisy det171 det1116
mzz (6.5, 3) (7, 3)           @noisy det137 det286
mxx (6.5, 4.5) (6.5, 4)       @noisy det509 det722
mzz (6.5, 5) (7, 5)           @noisy det163 det178
mxx (6.5, 6) (6.5, 6.5)       @noisy det514 det743
mzz (6.5, 7) (7, 7)           @noisy det73 det1302
mxx (7.5, 1.5) (7.5, 1)       @noisy det448 det518
mzz (7.5, 2) (0, 2)           @noisy det556 det1323
mxx (7.5, 3) (7.5, 3.5)       @noisy det247 det546
mzz (7.5, 4) (0, 4)           @noisy det345 det910
mxx (7.5, 5) (7.5, 5.5)       @noisy det879 det1014
mzz (7.5, 6) (0, 6)           @noisy det152 det749
mxx (7.5, 7.5) (7.5, 7)       @noisy det365 det522
mzz (7.5, 0) (0, 0)           @noisy det915 det1250

--------         30
mxx (0, 1.5) (0, 2)           @noisy det245 det518
mx (0.5, 1.5)                 @noisy det245 det1066
mz (1, 1.5)                   @noisy det30 det70 det734 det1086
mxx (0, 3.5) (0, 4)           @noisy det247 det1188
mx (0.5, 3.5)                 @noisy det1038 det1188
mz (1, 3.5)                   @noisy det162 det1020 det1034 det1113
mxx (0, 5.5) (0, 6)           @noisy det1014 det1276
mx (0.5, 5.5)                 @noisy det1039 det1276
mz (1, 5.5)                   @noisy det106 det289 det578 det899
mxx (0, 7.5) (0, 0)           @noisy det365 det591
mx (0.5, 7.5)                 @noisy det591 det1030
mz (1, 7.5)                   @noisy det236 det664 det1025 det1320
mxx (1, 0.5) (1, 1)           @noisy det360 det716
mx (1.5, 0.5)                 @noisy det716 det1033
mz (2, 0.5)                   @noisy det174 det664 det1086 det1319
mxx (1, 2.5) (1, 3)           @noisy det748 det1087
mx (1.5, 2.5)                 @noisy det1075 det1087
mz (2, 2.5)                   @noisy det565 det734 det839 det1020
mxx (1, 4.5) (1, 5)           @noisy det398 det736
mx (1.5, 4.5)                 @noisy det398 det1084
mz (2, 4.5)                   @noisy det106 det1048 det1113 det1293
mxx (1, 6.5) (1, 7)           @noisy det384 det487
mx (1.5, 6.5)                 @noisy det384 det1065
mz (2, 6.5)                   @noisy det378 det899 det1290 det1320
mxx (2, 1.5) (2, 2)           @noisy det614 det1040
mx (2.5, 1.5)                 @noisy det614 det1032
mz (3, 1.5)                   @noisy det552 det839 det1146 det1319
mxx (2, 3.5) (2, 4)           @noisy det80 det131
mx (2.5, 3.5)                 @noisy det131 det1081
mz (3, 3.5)                   @noisy det1 det565 det1236 det1293
mxx (2, 5.5) (2, 6)           @noisy det99 det1174
mx (2.5, 5.5)                 @noisy det99 det1080
mz (3, 5.5)                   @noisy det414 det1048 det1137 det1290
mxx (2, 0) (2, 7.5)           @noisy det586 det1017
mx (2.5, 7.5)                 @noisy det586 det1055
mz (3, 7.5)                   @noisy det174 det184 det378 det406
mxx (3, 1) (3, 0.5)           @noisy det513 det835
mx (3.5, 0.5)                 @noisy det513 det1062
mz (4, 0.5)                   @noisy det406 det579 det1127 det1146
mxx (3, 2.5) (3, 3)           @noisy det611 det1197
mx (3.5, 2.5)                 @noisy det1054 det1197
mz (4, 2.5)                   @noisy det1 det552 det1204 det1343
mxx (3, 4.5) (3, 5)           @noisy det747 det1152
mx (3.5, 4.5)                 @noisy det747 det1064
mz (4, 4.5)                   @noisy det718 det1118 det1137 det1236
mxx (3, 7) (3, 6.5)           @noisy det629 det1097
mx (3.5, 6.5)                 @noisy det629 det1068
mz (4, 6.5)                   @noisy det184 det414 det627 det1221
mxx (4, 1.5) (4, 2)           @noisy det675 det726
mx (4.5, 1.5)                 @noisy det726 det1063
mz (5, 1.5)                   @noisy det183 det283 det1127 det1204
mxx (4, 4) (4, 3.5)           @noisy det750 det849
mx (4.5, 3.5)                 @noisy det849 det1070
mz (5, 3.5)                   @noisy det51 det700 det718 det1343
mxx (4, 5.5) (4, 6)           @noisy det353 det929
mx (4.5, 5.5)                 @noisy det353 det1079
mz (5, 5.5)                   @noisy det551 det627 det679 det1118
mxx (4, 0) (4, 7.5)           @noisy det204 det413
mx (4.5, 7.5)                 @noisy det413 det1074
mz (5, 7.5)                   @noisy det503 det579 det1207 det1221
mxx (5, 0.5) (5, 1)           @noisy det379 det1262
mx (5.5, 0.5)                 @noisy det1047 det1262
mz (6, 0.5)                   @noisy det283 det1053 det1155 det1207
mxx (5, 3) (5, 2.5)           @noisy det674 det1116
mx (5.5, 2.5)                 @noisy det674 det1085
mz (6, 2.5)                   @noisy det51 det137 det183 det286
mxx (5, 4.5) (5, 5)           @noisy det722 det917
mx (5.5, 4.5)                 @noisy det917 det1076
mz (6, 4.5)                   @noisy det163 det178 det551 det700
mxx (5, 6.5) (5, 7)           @noisy det514 det621
mx (5.5, 6.5)                 @noisy det621 det1050
mz (6, 6.5)                   @noisy det73 det503 det679 det1302
mxx (6, 1.5) (6, 2)           @noisy det37 det448
mx (6.5, 1.5)                 @noisy det37 det1051
mz (7, 1.5)                   @noisy det137 det556 det1053 det1323
mxx (6, 3.5) (6, 4)           @noisy det546 det885
mx (6.5, 3.5)                 @noisy det885 det1071
mz (7, 3.5)                   @noisy det163 det286 det345 det910
mxx (6, 6) (6, 5.5)           @noisy det879 det1189
mx (6.5, 5.5)                 @noisy det1073 det1189
mz (7, 5.5)                   @noisy det152 det178 det749 det1302
mxx (6, 7.5) (6, 0)           @noisy det341 det522
mx (6.5, 7.5)                 @noisy det341 det1052
mz (7, 7.5)                   @noisy det73 det915 det1155 det1250
mxx (7, 0.5) (7, 1)           @noisy det623 det1254
mx (7.5, 0.5)                 @noisy det623 det1060
mz (0, 0.5)                   @noisy det70 det236 det1250 det1323
mxx (7, 2.5) (7, 3)           @noisy det171 det403
mx (7.5, 2.5)                 @noisy det403 det1042
mz (0, 2.5)                   @noisy det30 det556 det910 det1034
mxx (7, 4.5) (7, 5)           @noisy det509 det510
mx (7.5, 4.5)                 @noisy det510 det1043
mz (0, 4.5)                   @noisy det152 det162 det289 det345
mxx (7, 6.5) (7, 7)           @noisy det743 det996
mx (7.5, 6.5)                 @noisy det996 det1067
mz (0, 6.5)                   @noisy det578 det749 det915 det1025
mxx (0.5, 0.5) (0.5, 1)       @noisy det360 det1254
mzz (1, 0) (0.5, 0)           @noisy det70 det236
mxx (0.5, 2.5) (0.5, 3)       @noisy det171 det748
mzz (1, 2) (0.5, 2)           @noisy det30 det1034
mxx (0.5, 5) (0.5, 4.5)       @noisy det509 det736
mzz (1, 4) (0.5, 4)           @noisy det162 det289
mxx (0.5, 6.5) (0.5, 7)       @noisy det487 det743
mzz (0.5, 6) (1, 6)           @noisy det578 det1025
mxx (1.5, 1.5) (1.5, 2)       @noisy det518 det1040
mzz (1.5, 1) (2, 1)           @noisy det734 det1086
mxx (1.5, 4) (1.5, 3.5)       @noisy det80 det247
mzz (2, 3) (1.5, 3)           @noisy det1020 det1113
mxx (1.5, 5.5) (1.5, 6)       @noisy det1014 det1174
mzz (1.5, 5) (2, 5)           @noisy det106 det899
mxx (1.5, 0) (1.5, 7.5)       @noisy det365 det1017
mzz (1.5, 7) (2, 7)           @noisy det664 det1320
mxx (2.5, 0.5) (2.5, 1)       @noisy det360 det835
mzz (2.5, 0) (3, 0)           @noisy det174 det1319
mxx (2.5, 2.5) (2.5, 3)       @noisy det611 det748
mzz (2.5, 2) (3, 2)           @noisy det565 det839
mxx (2.5, 4.5) (2.5, 5)       @noisy det736 det1152
mzz (2.5, 4) (3, 4)           @noisy det1048 det1293
mxx (2.5, 7) (2.5, 6.5)       @noisy det487 det1097
mzz (3, 6) (2.5, 6)           @noisy det378 det1290
mxx (3.5, 1.5) (3.5, 2)       @noisy det675 det1040
mzz (3.5, 1) (4, 1)           @noisy det552 det1146
mxx (3.5, 3.5) (3.5, 4)       @noisy det80 det750
mzz (3.5, 3) (4, 3)           @noisy det1 det1236
mxx (3.5, 5.5) (3.5, 6)       @noisy det929 det1174
mzz (3.5, 5) (4, 5)           @noisy det414 det1137
mxx (3.5, 0) (3.5, 7.5)       @noisy det204 det1017
mzz (3.5, 7) (4, 7)           @noisy det184 det406
mxx (4.5, 0.5) (4.5, 1)       @noisy det379 det835
mzz (5, 0) (4.5, 0)           @noisy det579 det1127
mxx (4.5, 2.5) (4.5, 3)       @noisy det611 det1116
mzz (4.5, 2) (5, 2)           @noisy det1204 det1343
mxx (4.5, 4.5) (4.5, 5)       @noisy det722 det1152
mzz (5, 4) (4.5, 4)           @noisy det718 det1118
mxx (4.5, 6.5) (4.5, 7)       @noisy det514 det1097
mzz (5, 6) (4.5, 6)           @noisy det627 det1221
mxx (5.5, 1.5) (5.5, 2)       @noisy det448 det675
mzz (5.5, 1) (6, 1)           @noisy det183 det283
mxx (5.5, 3.5) (5.5, 4)       @noisy det546 det750
mzz (5.5, 3) (6, 3)           @noisy det51 det700
mxx (5.5, 5.5) (5.5, 6)       @noisy det879 det929
mzz (5.5, 5) (6, 5)           @noisy det551 det679
mxx (5.5, 7.5) (5.5, 0)       @noisy det204 det522
mzz (5.5, 7) (6, 7)           @noisy det503 det1207
mxx (6.5, 0.5) (6.5, 1)       @noisy det379 det1254
mzz (6.5, 0) (7, 0)           @noisy det1053 det1155
mxx (6.5, 2.5) (6.5, 3)       @noisy det171 det1116
mzz (6.5, 2) (7, 2)           @noisy det137 det286
mxx (6.5, 5) (6.5, 4.5)       @noisy det509 det722
mzz (7, 4) (6.5, 4)           @noisy det163 det178
mxx (6.5, 6.5) (6.5, 7)       @noisy det514 det743
mzz (6.5, 6) (7, 6)           @noisy det73 det1302
mxx (7.5, 2) (7.5, 1.5)       @noisy det448 det518
mzz (0, 1) (7.5, 1)           @noisy det556 det1323
mxx (7.5, 3.5) (7.5, 4)       @noisy det247 det546
mzz (7.5, 3) (0, 3)           @noisy det345 det910
mxx (7.5, 5.5) (7.5, 6)       @noisy det879 det1014
mzz (7.5, 5) (0, 5)           @noisy det152 det749
mxx (7.5, 0) (7.5, 7.5)       @noisy det365 det522
mzz (0, 7) (7.5, 7)           @noisy det915 det1250

--------         31
mzz (0, 1.5) (0.5, 1.5)       @noisy det70 det1034
mxx (1, 1) (1, 1.5)           @noisy det245 det518
mzz (0, 3.5) (0.5, 3.5)       @noisy det289 det1034
mxx (1, 3) (1, 3.5)           @noisy det247 det1188
mzz (0.5, 5.5) (0, 5.5)       @noisy det289 det1025
mxx (1, 5) (1, 5.5)           @noisy det1014 det1276
mzz (0, 7.5) (0.5, 7.5)       @noisy det70 det1025
mxx (1, 7.5) (1, 7)           @noisy det365 det591
mzz (1, 0.5) (1.5, 0.5)       @noisy det664 det734
mxx (2, 0) (2, 0.5)           @noisy det360 det716
mzz (1, 2.5) (1.5, 2.5)       @noisy det734 det1113
mxx (2, 2) (2, 2.5)           @noisy det748 det1087
mzz (1.5, 4.5) (1, 4.5)       @noisy det899 det1113
mxx (2, 4.5) (2, 4)           @noisy det398 det736
mzz (1, 6.5) (1.5, 6.5)       @noisy det664 det899
mxx (2, 6.5) (2, 6)           @noisy det384 det487
mzz (2, 1.5) (2.5, 1.5)       @noisy det565 det1319
mxx (3, 1.5) (3, 1)           @noisy det614 det1040
mzz (2, 3.5) (2.5, 3.5)       @noisy det565 det1048
mxx (3, 3.5) (3, 3)           @noisy det80 det131
mzz (2, 5.5) (2.5, 5.5)       @noisy det378 det1048
mxx (3, 5) (3, 5.5)           @noisy det99 det1174
mzz (2.5, 7.5) (2, 7.5)       @noisy det378 det1319
mxx (3, 7.5) (3, 7)           @noisy det586 det1017
mzz (3.5, 0.5) (3, 0.5)       @noisy det406 det552
mxx (4, 0) (4, 0.5)           @noisy det513 det835
mzz (3, 2.5) (3.5, 2.5)       @noisy det552 det1236
mxx (4, 2) (4, 2.5)           @noisy det611 det1197
mzz (3, 4.5) (3.5, 4.5)       @noisy det414 det1236
mxx (4, 4.5) (4, 4)           @noisy det747 det1152
mzz (3.5, 6.5) (3, 6.5)       @noisy det406 det414
mxx (4, 6) (4, 6.5)           @noisy det629 det1097
mzz (4, 1.5) (4.5, 1.5)       @noisy det1127 det1343
mxx (5, 1) (5, 1.5)           @noisy det675 det726
mzz (4.5, 3.5) (4, 3.5)       @noisy det1118 det1343
mxx (5, 3.5) (5, 3)           @noisy det750 det849
mzz (4, 5.5) (4.5, 5.5)       @noisy det1118 det1221
mxx (5, 5.5) (5, 5)           @noisy det353 det929
mzz (4, 7.5) (4.5, 7.5)       @noisy det1127 det1221
mxx (5, 7) (5, 7.5)           @noisy det204 det413
mzz (5, 0.5) (5.5, 0.5)       @noisy det183 det1207
mxx (6, 0) (6, 0.5)           @noisy det379 det1262
mzz (5.5, 2.5) (5, 2.5)       @noisy det183 det700
mxx (6, 2.5) (6, 2)           @noisy det674 det1116
mzz (5, 4.5) (5.5, 4.5)       @noisy det679 det700
mxx (6, 4) (6, 4.5)           @noisy det722 det917
mzz (5, 6.5) (5.5, 6.5)       @noisy det679 det1207
mxx (6, 6.5) (6, 6)           @noisy det514 det621
mzz (6, 1.5) (6.5, 1.5)       @noisy det286 det1053
mxx (7, 1.5) (7, 1)           @noisy det37 det448
mzz (6, 3.5) (6.5, 3.5)       @noisy det178 det286
mxx (7, 3) (7, 3.5)           @noisy det546 det885
mzz (6.5, 5.5) (6, 5.5)       @noisy det73 det178
mxx (7, 5.5) (7, 5)           @noisy det879 det1189
mzz (6, 7.5) (6.5, 7.5)       @noisy det73 det1053
mxx (7, 7.5) (7, 7)           @noisy det341 det522
mzz (7, 0.5) (7.5, 0.5)       @noisy det556 det1250
mxx (0, 0) (0, 0.5)           @noisy det623 det1254
mzz (7.5, 2.5) (7, 2.5)       @noisy det345 det556
mxx (0, 2.5) (0, 2)           @noisy det171 det403
mzz (7, 4.5) (7.5, 4.5)       @noisy det345 det749
mxx (0, 4.5) (0, 4)           @noisy det509 det510
mzz (7, 6.5) (7.5, 6.5)       @noisy det749 det1250
mxx (0, 6) (0, 6.5)           @noisy det743 det996
mzz (0, 1) (0.5, 1)           @noisy det70 det236
mz (0.5, 0.5)                 @noisy det236 det1232
mx (0.5, 0)                   @noisy det360 det365 det591 det623
mzz (0, 3) (0.5, 3)           @noisy det30 det1034
mz (0.5, 2.5)                 @noisy det30 det1209
mx (0.5, 2)                   @noisy det245 det403 det518 det748
mzz (0.5, 5) (0, 5)           @noisy det162 det289
mz (0.5, 4.5)                 @noisy det162 det1227
mx (0.5, 4)                   @noisy det247 det510 det736 det1188
mzz (0, 7) (0.5, 7)           @noisy det578 det1025
mz (0.5, 6.5)                 @noisy det578 det1211
mx (0.5, 6)                   @noisy det487 det996 det1014 det1276
mzz (1, 2) (1.5, 2)           @noisy det734 det1086
mz (1.5, 1.5)                 @noisy det1086 det1202
mx (1.5, 1)                   @noisy det245 det360 det716 det1040
mzz (1.5, 4) (1, 4)           @noisy det1020 det1113
mz (1.5, 3.5)                 @noisy det1020 det1212
mx (1.5, 3)                   @noisy det80 det748 det1087 det1188
mzz (1, 6) (1.5, 6)           @noisy det106 det899
mz (1.5, 5.5)                 @noisy det106 det1215
mx (1.5, 5)                   @noisy det398 det736 det1174 det1276
mzz (1, 0) (1.5, 0)           @noisy det664 det1320
mz (1.5, 7.5)                 @noisy det1182 det1320
mx (1.5, 7)                   @noisy det384 det487 det591 det1017
mzz (2, 1) (2.5, 1)           @noisy det174 det1319
mz (2.5, 0.5)                 @noisy det174 det1206
mx (2.5, 0)                   @noisy det586 det716 det835 det1017
mzz (2, 3) (2.5, 3)           @noisy det565 det839
mz (2.5, 2.5)                 @noisy det839 det1226
mx (2.5, 2)                   @noisy det611 det614 det1040 det1087
mzz (2, 5) (2.5, 5)           @noisy det1048 det1293
mz (2.5, 4.5)                 @noisy det1219 det1293
mx (2.5, 4)                   @noisy det80 det131 det398 det1152
mzz (2.5, 7) (2, 7)           @noisy det378 det1290
mz (2.5, 6.5)                 @noisy det1208 det1290
mx (2.5, 6)                   @noisy det99 det384 det1097 det1174
mzz (3, 2) (3.5, 2)           @noisy det552 det1146
mz (3.5, 1.5)                 @noisy det1146 det1228
mx (3.5, 1)                   @noisy det513 det614 det675 det835
mzz (3, 4) (3.5, 4)           @noisy det1 det1236
mz (3.5, 3.5)                 @noisy det1 det1173
mx (3.5, 3)                   @noisy det131 det611 det750 det1197
mzz (3.5, 6) (3, 6)           @noisy det414 det1137
mz (3.5, 5.5)                 @noisy det1137 det1191
mx (3.5, 5)                   @noisy det99 det747 det929 det1152
mzz (3.5, 0) (3, 0)           @noisy det184 det406
mz (3.5, 7.5)                 @noisy det184 det1229
mx (3.5, 7)                   @noisy det204 det586 det629 det1097
mzz (4, 1) (4.5, 1)           @noisy det579 det1127
mz (4.5, 0.5)                 @noisy det579 det1203
mx (4.5, 0)                   @noisy det204 det379 det413 det513
mzz (4.5, 3) (4, 3)           @noisy det1204 det1343
mz (4.5, 2.5)                 @noisy det1204 det1222
mx (4.5, 2)                   @noisy det675 det726 det1116 det1197
mzz (4, 5) (4.5, 5)           @noisy det718 det1118
mz (4.5, 4.5)                 @noisy det718 det1199
mx (4.5, 4)                   @noisy det722 det747 det750 det849
mzz (4, 7) (4.5, 7)           @noisy det627 det1221
mz (4.5, 6.5)                 @noisy det627 det1230
mx (4.5, 6)                   @noisy det353 det514 det629 det929
mzz (5.5, 2) (5, 2)           @noisy det183 det283
mz (5.5, 1.5)                 @noisy det283 det1183
mx (5.5, 1)                   @noisy det379 det448 det726 det1262
mzz (5, 4) (5.5, 4)           @noisy det51 det700
mz (5.5, 3.5)                 @noisy det51 det1210
mx (5.5, 3)                   @noisy det546 det674 det849 det1116
mzz (5, 6) (5.5, 6)           @noisy det551 det679
mz (5.5, 5.5)                 @noisy det551 det1214
mx (5.5, 5)                   @noisy det353 det722 det879 det917
mzz (5, 0) (5.5, 0)           @noisy det503 det1207
mz (5.5, 7.5)                 @noisy det503 det1180
mx (5.5, 7)                   @noisy det413 det514 det522 det621
mzz (6, 1) (6.5, 1)           @noisy det1053 det1155
mz (6.5, 0.5)                 @noisy det1155 det1179
mx (6.5, 0)                   @noisy det341 det522 det1254 det1262
mzz (6, 3) (6.5, 3)           @noisy det137 det286
mz (6.5, 2.5)                 @noisy det137 det1192
mx (6.5, 2)                   @noisy det37 det171 det448 det674
mzz (6.5, 5) (6, 5)           @noisy det163 det178
mz (6.5, 4.5)                 @noisy det163 det1198
mx (6.5, 4)                   @noisy det509 det546 det885 det917
mzz (6, 7) (6.5, 7)           @noisy det73 det1302
mz (6.5, 6.5)                 @noisy det1223 det1302
mx (6.5, 6)                   @noisy det621 det743 det879 det1189
mzz (7.5, 2) (7, 2)           @noisy det556 det1323
mz (7.5, 1.5)                 @noisy det1201 det1323
mx (7.5, 1)                   @noisy det37 det518 det623 det1254
mzz (7, 4) (7.5, 4)           @noisy det345 det910
mz (7.5, 3.5)                 @noisy det910 det1185
mx (7.5, 3)                   @noisy det171 det247 det403 det885
mzz (7, 6) (7.5, 6)           @noisy det152 det749
mz (7.5, 5.5)                 @noisy det152 det1175
mx (7.5, 5)                   @noisy det509 det510 det1014 det1189
mzz (7, 0) (7.5, 0)           @noisy det915 det1250
mz (7.5, 7.5)                 @noisy det915 det1216
mx (7.5, 7)                   @noisy det341 det365 det743 det996

--------         32
mzz (1, 1.5) (0.5, 1.5)       @noisy det70 det1034
mxx (0, 1.5) (0, 1)           @noisy det245 det518
mzz (1, 3.5) (0.5, 3.5)       @noisy det289 det1034
mxx (0, 3.5) (0, 3)           @noisy det247 det1188
mzz (0.5, 5.5) (1, 5.5)       @noisy det289 det1025
mxx (0, 5.5) (0, 5)           @noisy det1014 det1276
mzz (1, 7.5) (0.5, 7.5)       @noisy det70 det1025
mxx (0, 7) (0, 7.5)           @noisy det365 det591
mzz (1.5, 0.5) (2, 0.5)       @noisy det664 det734
mxx (1, 0.5) (1, 0)           @noisy det360 det716
mzz (1.5, 2.5) (2, 2.5)       @noisy det734 det1113
mxx (1, 2) (1, 2.5)           @noisy det748 det1087
mzz (1.5, 4.5) (2, 4.5)       @noisy det899 det1113
mxx (1, 4) (1, 4.5)           @noisy det398 det736
mzz (1.5, 6.5) (2, 6.5)       @noisy det664 det899
mxx (1, 6.5) (1, 6)           @noisy det384 det487
mzz (3, 1.5) (2.5, 1.5)       @noisy det565 det1319
mxx (2, 1) (2, 1.5)           @noisy det614 det1040
mzz (2.5, 3.5) (3, 3.5)       @noisy det565 det1048
mxx (2, 3.5) (2, 3)           @noisy det80 det131
mzz (2.5, 5.5) (3, 5.5)       @noisy det378 det1048
mxx (2, 5.5) (2, 5)           @noisy det99 det1174
mzz (2.5, 7.5) (3, 7.5)       @noisy det378 det1319
mxx (2, 7) (2, 7.5)           @noisy det586 det1017
mzz (3.5, 0.5) (4, 0.5)       @noisy det406 det552
mxx (3, 0) (3, 0.5)           @noisy det513 det835
mzz (3.5, 2.5) (4, 2.5)       @noisy det552 det1236
mxx (3, 2.5) (3, 2)           @noisy det611 det1197
mzz (4, 4.5) (3.5, 4.5)       @noisy det414 det1236
mxx (3, 4.5) (3, 4)           @noisy det747 det1152
mzz (3.5, 6.5) (4, 6.5)       @noisy det406 det414
mxx (3, 6) (3, 6.5)           @noisy det629 det1097
mzz (5, 1.5) (4.5, 1.5)       @noisy det1127 det1343
mxx (4, 1.5) (4, 1)           @noisy det675 det726
mzz (5, 3.5) (4.5, 3.5)       @noisy det1118 det1343
mxx (4, 3) (4, 3.5)           @noisy det750 det849
mzz (5, 5.5) (4.5, 5.5)       @noisy det1118 det1221
mxx (4, 5) (4, 5.5)           @noisy det353 det929
mzz (5, 7.5) (4.5, 7.5)       @noisy det1127 det1221
mxx (4, 7) (4, 7.5)           @noisy det204 det413
mzz (5.5, 0.5) (6, 0.5)       @noisy det183 det1207
mxx (5, 0) (5, 0.5)           @noisy det379 det1262
mzz (5.5, 2.5) (6, 2.5)       @noisy det183 det700
mxx (5, 2) (5, 2.5)           @noisy det674 det1116
mzz (5.5, 4.5) (6, 4.5)       @noisy det679 det700
mxx (5, 4.5) (5, 4)           @noisy det722 det917
mzz (6, 6.5) (5.5, 6.5)       @noisy det679 det1207
mxx (5, 6) (5, 6.5)           @noisy det514 det621
mzz (6.5, 1.5) (7, 1.5)       @noisy det286 det1053
mxx (6, 1.5) (6, 1)           @noisy det37 det448
mzz (6.5, 3.5) (7, 3.5)       @noisy det178 det286
mxx (6, 3.5) (6, 3)           @noisy det546 det885
mzz (6.5, 5.5) (7, 5.5)       @noisy det73 det178
mxx (6, 5) (6, 5.5)           @noisy det879 det1189
mzz (6.5, 7.5) (7, 7.5)       @noisy det73 det1053
mxx (6, 7.5) (6, 7)           @noisy det341 det522
mzz (7.5, 0.5) (0, 0.5)       @noisy det556 det1250
mxx (7, 0.5) (7, 0)           @noisy det623 det1254
mzz (7.5, 2.5) (0, 2.5)       @noisy det345 det556
mxx (7, 2) (7, 2.5)           @noisy det171 det403
mzz (7.5, 4.5) (0, 4.5)       @noisy det345 det749
mxx (7, 4.5) (7, 4)           @noisy det509 det510
mzz (7.5, 6.5) (0, 6.5)       @noisy det749 det1250
mxx (7, 6.5) (7, 6)           @noisy det743 det996
mzz (0.5, 0) (0, 0)           @noisy det70 det317
mz (0.5, 0.5)                 @noisy det317 det1232
mx (0.5, 1)                   @noisy det245 det518 det716 det1254
mzz (0, 2) (0.5, 2)           @noisy det299 det1034
mz (0.5, 2.5)                 @noisy det299 det1209
mx (0.5, 3)                   @noisy det171 det247 det1087 det1188
mzz (0, 4) (0.5, 4)           @noisy det289 det1270
mz (0.5, 4.5)                 @noisy det1227 det1270
mx (0.5, 5)                   @noisy det398 det509 det1014 det1276
mzz (0.5, 6) (0, 6)           @noisy det347 det1025
mz (0.5, 6.5)                 @noisy det347 det1211
mx (0.5, 7)                   @noisy det365 det384 det591 det743
mzz (1, 1) (1.5, 1)           @noisy det734 det876
mz (1.5, 1.5)                 @noisy det876 det1202
mx (1.5, 2)                   @noisy det518 det614 det748 det1087
mzz (1, 3) (1.5, 3)           @noisy det235 det1113
mz (1.5, 3.5)                 @noisy det235 det1212
mx (1.5, 4)                   @noisy det131 det247 det398 det736
mzz (1.5, 5) (1, 5)           @noisy det899 det1282
mz (1.5, 5.5)                 @noisy det1215 det1282
mx (1.5, 6)                   @noisy det99 det384 det487 det1014
mzz (1, 7) (1.5, 7)           @noisy det664 det1275
mz (1.5, 7.5)                 @noisy det1182 det1275
mx (1.5, 0)                   @noisy det360 det365 det586 det716
mzz (2, 0) (2.5, 0)           @noisy det545 det1319
mz (2.5, 0.5)                 @noisy det545 det1206
mx (2.5, 1)                   @noisy det360 det513 det614 det1040
mzz (2.5, 2) (2, 2)           @noisy det519 det565
mz (2.5, 2.5)                 @noisy det519 det1226
mx (2.5, 3)                   @noisy det80 det131 det748 det1197
mzz (2, 4) (2.5, 4)           @noisy det717 det1048
mz (2.5, 4.5)                 @noisy det717 det1219
mx (2.5, 5)                   @noisy det99 det736 det747 det1174
mzz (2, 6) (2.5, 6)           @noisy det378 det677
mz (2.5, 6.5)                 @noisy det677 det1208
mx (2.5, 7)                   @noisy det487 det586 det629 det1017
mzz (3, 1) (3.5, 1)           @noisy det552 det862
mz (3.5, 1.5)                 @noisy det862 det1228
mx (3.5, 2)                   @noisy det611 det726 det1040 det1197
mzz (3, 3) (3.5, 3)           @noisy det534 det1236
mz (3.5, 3.5)                 @noisy det534 det1173
mx (3.5, 4)                   @noisy det80 det747 det849 det1152
mzz (3.5, 5) (3, 5)           @noisy det414 det1088
mz (3.5, 5.5)                 @noisy det1088 det1191
mx (3.5, 6)                   @noisy det353 det629 det1097 det1174
mzz (3, 7) (3.5, 7)           @noisy det406 det920
mz (3.5, 7.5)                 @noisy det920 det1229
mx (3.5, 0)                   @noisy det413 det513 det835 det1017
mzz (4, 0) (4.5, 0)           @noisy det847 det1127
mz (4.5, 0.5)                 @noisy det847 det1203
mx (4.5, 1)                   @noisy det675 det726 det835 det1262
mzz (4.5, 2) (4, 2)           @noisy det811 det1343
mz (4.5, 2.5)                 @noisy det811 det1222
mx (4.5, 3)                   @noisy det611 det674 det750 det849
mzz (4, 4) (4.5, 4)           @noisy det1094 det1118
mz (4.5, 4.5)                 @noisy det1094 det1199
mx (4.5, 5)                   @noisy det353 det917 det929 det1152
mzz (4, 6) (4.5, 6)           @noisy det837 det1221
mz (4.5, 6.5)                 @noisy det837 det1230
mx (4.5, 7)                   @noisy det204 det413 det621 det1097
mzz (5.5, 1) (5, 1)           @noisy det183 det875
mz (5.5, 1.5)                 @noisy det875 det1183
mx (5.5, 2)                   @noisy det37 det674 det675 det1116
mzz (5, 3) (5.5, 3)           @noisy det700 det1153
mz (5.5, 3.5)                 @noisy det1153 det1210
mx (5.5, 4)                   @noisy det722 det750 det885 det917
mzz (5, 5) (5.5, 5)           @noisy det679 det1170
mz (5.5, 5.5)                 @noisy det1170 det1214
mx (5.5, 6)                   @noisy det514 det621 det929 det1189
mzz (5.5, 7) (5, 7)           @noisy det737 det1207
mz (5.5, 7.5)                 @noisy det737 det1180
mx (5.5, 0)                   @noisy det204 det341 det379 det1262
mzz (6.5, 0) (6, 0)           @noisy det75 det1053
mz (6.5, 0.5)                 @noisy det75 det1179
mx (6.5, 1)                   @noisy det37 det379 det448 det623
mzz (6, 2) (6.5, 2)           @noisy det286 det758
mz (6.5, 2.5)                 @noisy det758 det1192
mx (6.5, 3)                   @noisy det403 det546 det885 det1116
mzz (6, 4) (6.5, 4)           @noisy det178 det386
mz (6.5, 4.5)                 @noisy det386 det1198
mx (6.5, 5)                   @noisy det510 det722 det879 det1189
mzz (6, 6) (6.5, 6)           @noisy det73 det269
mz (6.5, 6.5)                 @noisy det269 det1223
mx (6.5, 7)                   @noisy det341 det514 det522 det996
mzz (7, 1) (7.5, 1)           @noisy det556 det584
mz (7.5, 1.5)                 @noisy det584 det1201
mx (7.5, 2)                   @noisy det171 det245 det403 det448
mzz (7.5, 3) (7, 3)           @noisy det213 det345
mz (7.5, 3.5)                 @noisy det213 det1185
mx (7.5, 4)                   @noisy det509 det510 det546 det1188
mzz (7, 5) (7.5, 5)           @noisy det190 det749
mz (7.5, 5.5)                 @noisy det190 det1175
mx (7.5, 6)                   @noisy det743 det879 det996 det1276
mzz (7, 7) (7.5, 7)           @noisy det296 det1250
mz (7.5, 7.5)                 @noisy det296 det1216
mx (7.5, 0)                   @noisy det522 det591 det623 det1254

--------         33
mxx (1, 1.5) (1, 2)           @noisy det245 det518
mx (0.5, 1.5)                 @noisy det17 det518
mz (0, 1.5)                   @noisy det70 det299 det556 det584
mxx (1, 3.5) (1, 4)           @noisy det247 det1188
mx (0.5, 3.5)                 @noisy det13 det247
mz (0, 3.5)                   @noisy det213 det345 det1034 det1270
mxx (1, 6) (1, 5.5)           @noisy det1014 det1276
mx (0.5, 5.5)                 @noisy det15 det1014
mz (0, 5.5)                   @noisy det190 det289 det347 det749
mxx (1, 0) (1, 7.5)           @noisy det365 det591
mx (0.5, 7.5)                 @noisy det3 det365
mz (0, 7.5)                   @noisy det296 det317 det1025 det1250
mxx (2, 0.5) (2, 1)           @noisy det360 det716
mx (1.5, 0.5)                 @noisy det10 det360
mz (1, 0.5)                   @noisy det70 det317 det664 det876
mxx (2, 3) (2, 2.5)           @noisy det748 det1087
mx (1.5, 2.5)                 @noisy det748 det1340
mz (1, 2.5)                   @noisy det235 det299 det734 det1034
mxx (2, 4.5) (2, 5)           @noisy det398 det736
mx (1.5, 4.5)                 @noisy det736 det1327
mz (1, 4.5)                   @noisy det289 det1113 det1270 det1282
mxx (2, 6.5) (2, 7)           @noisy det384 det487
mx (1.5, 6.5)                 @noisy det16 det487
mz (1, 6.5)                   @noisy det347 det899 det1025 det1275
mxx (3, 1.5) (3, 2)           @noisy det614 det1040
mx (2.5, 1.5)                 @noisy det6 det1040
mz (2, 1.5)                   @noisy det519 det734 det876 det1319
mxx (3, 3.5) (3, 4)           @noisy det80 det131
mx (2.5, 3.5)                 @noisy det80 det1335
mz (2, 3.5)                   @noisy det235 det565 det717 det1113
mxx (3, 5.5) (3, 6)           @noisy det99 det1174
mx (2.5, 5.5)                 @noisy det1174 det1326
mz (2, 5.5)                   @noisy det677 det899 det1048 det1282
mxx (3, 7.5) (3, 0)           @noisy det586 det1017
mx (2.5, 7.5)                 @noisy det11 det1017
mz (2, 7.5)                   @noisy det378 det545 det664 det1275
mxx (4, 0.5) (4, 1)           @noisy det513 det835
mx (3.5, 0.5)                 @noisy det835 det1331
mz (3, 0.5)                   @noisy det406 det545 det862 det1319
mxx (4, 2.5) (4, 3)           @noisy det611 det1197
mx (3.5, 2.5)                 @noisy det9 det611
mz (3, 2.5)                   @noisy det519 det534 det552 det565
mxx (4, 4.5) (4, 5)           @noisy det747 det1152
mx (3.5, 4.5)                 @noisy det1152 det1332
mz (3, 4.5)                   @noisy det717 det1048 det1088 det1236
mxx (4, 6.5) (4, 7)           @noisy det629 det1097
mx (3.5, 6.5)                 @noisy det1097 det1337
mz (3, 6.5)                   @noisy det378 det414 det677 det920
mxx (5, 1.5) (5, 2)           @noisy det675 det726
mx (4.5, 1.5)                 @noisy det14 det675
mz (4, 1.5)                   @noisy det552 det811 det862 det1127
mxx (5, 3.5) (5, 4)           @noisy det750 det849
mx (4.5, 3.5)                 @noisy det21 det750
mz (4, 3.5)                   @noisy det534 det1094 det1236 det1343
mxx (5, 5.5) (5, 6)           @noisy det353 det929
mx (4.5, 5.5)                 @noisy det0 det929
mz (4, 5.5)                   @noisy det414 det837 det1088 det1118
mxx (5, 0) (5, 7.5)           @noisy det204 det413
mx (4.5, 7.5)                 @noisy det23 det204
mz (4, 7.5)                   @noisy det406 det847 det920 det1221
mxx (6, 1) (6, 0.5)           @noisy det379 det1262
mx (5.5, 0.5)                 @noisy det2 det379
mz (5, 0.5)                   @noisy det847 det875 det1127 det1207
mxx (6, 2.5) (6, 3)           @noisy det674 det1116
mx (5.5, 2.5)                 @noisy det1116 det1328
mz (5, 2.5)                   @noisy det183 det811 det1153 det1343
mxx (6, 4.5) (6, 5)           @noisy det722 det917
mx (5.5, 4.5)                 @noisy det722 det1342
mz (5, 4.5)                   @noisy det700 det1094 det1118 det1170
mxx (6, 6.5) (6, 7)           @noisy det514 det621
mx (5.5, 6.5)                 @noisy det5 det514
mz (5, 6.5)                   @noisy det679 det737 det837 det1221
mxx (7, 1.5) (7, 2)           @noisy det37 det448
mx (6.5, 1.5)                 @noisy det7 det448
mz (6, 1.5)                   @noisy det183 det758 det875 det1053
mxx (7, 4) (7, 3.5)           @noisy det546 det885
mx (6.5, 3.5)                 @noisy det546 det1338
mz (6, 3.5)                   @noisy det286 det386 det700 det1153
mxx (7, 5.5) (7, 6)           @noisy det879 det1189
mx (6.5, 5.5)                 @noisy det879 det1339
mz (6, 5.5)                   @noisy det178 det269 det679 det1170
mxx (7, 0) (7, 7.5)           @noisy det341 det522
mx (6.5, 7.5)                 @noisy det24 det522
mz (6, 7.5)                   @noisy det73 det75 det737 det1207
mxx (0, 1) (0, 0.5)           @noisy det623 det1254
mx (7.5, 0.5)                 @noisy det18 det1254
mz (7, 0.5)                   @noisy det75 det584 det1053 det1250
mxx (0, 2.5) (0, 3)           @noisy det171 det403
mx (7.5, 2.5)                 @noisy det19 det171
mz (7, 2.5)                   @noisy det213 det286 det556 det758
mxx (0, 4.5) (0, 5)           @noisy det509 det510
mx (7.5, 4.5)                 @noisy det20 det509
mz (7, 4.5)                   @noisy det178 det190 det345 det386
mxx (0, 7) (0, 6.5)           @noisy det743 det996
mx (7.5, 6.5)                 @noisy det743 det1336
mz (7, 6.5)                   @noisy det73 det269 det296 det749
mxx (0.5, 0.5) (0.5, 0)       @noisy det623 det716
mzz (1, 1) (0.5, 1)           @noisy det70 det317
mxx (0.5, 2.5) (0.5, 2)       @noisy det403 det1087
mzz (1, 3) (0.5, 3)           @noisy det299 det1034
mxx (0.5, 4.5) (0.5, 4)       @noisy det398 det510
mzz (0.5, 5) (1, 5)           @noisy det289 det1270
mxx (0.5, 6.5) (0.5, 6)       @noisy det384 det996
mzz (1, 7) (0.5, 7)           @noisy det347 det1025
mxx (1.5, 1.5) (1.5, 1)       @noisy det245 det614
mzz (1.5, 2) (2, 2)           @noisy det734 det876
mxx (1.5, 3.5) (1.5, 3)       @noisy det131 det1188
mzz (1.5, 4) (2, 4)           @noisy det235 det1113
mxx (1.5, 5) (1.5, 5.5)       @noisy det99 det1276
mzz (1.5, 6) (2, 6)           @noisy det899 det1282
mxx (1.5, 7.5) (1.5, 7)       @noisy det586 det591
mzz (1.5, 0) (2, 0)           @noisy det664 det1275
mxx (2.5, 0.5) (2.5, 0)       @noisy det513 det716
mzz (3, 1) (2.5, 1)           @noisy det545 det1319
mxx (2.5, 2) (2.5, 2.5)       @noisy det1087 det1197
mzz (2.5, 3) (3, 3)           @noisy det519 det565
mxx (2.5, 4) (2.5, 4.5)       @noisy det398 det747
mzz (2.5, 5) (3, 5)           @noisy det717 det1048
mxx (2.5, 6.5) (2.5, 6)       @noisy det384 det629
mzz (2.5, 7) (3, 7)           @noisy det378 det677
mxx (3.5, 1) (3.5, 1.5)       @noisy det614 det726
mzz (3.5, 2) (4, 2)           @noisy det552 det862
mxx (3.5, 3) (3.5, 3.5)       @noisy det131 det849
mzz (4, 4) (3.5, 4)           @noisy det534 det1236
mxx (3.5, 5) (3.5, 5.5)       @noisy det99 det353
mzz (3.5, 6) (4, 6)           @noisy det414 det1088
mxx (3.5, 7) (3.5, 7.5)       @noisy det413 det586
mzz (3.5, 0) (4, 0)           @noisy det406 det920
mxx (4.5, 0.5) (4.5, 0)       @noisy det513 det1262
mzz (5, 1) (4.5, 1)           @noisy det847 det1127
mxx (4.5, 2) (4.5, 2.5)       @noisy det674 det1197
mzz (5, 3) (4.5, 3)           @noisy det811 det1343
mxx (4.5, 4.5) (4.5, 4)       @noisy det747 det917
mzz (5, 5) (4.5, 5)           @noisy det1094 det1118
mxx (4.5, 6.5) (4.5, 6)       @noisy det621 det629
mzz (5, 7) (4.5, 7)           @noisy det837 det1221
mxx (5.5, 1) (5.5, 1.5)       @noisy det37 det726
mzz (5.5, 2) (6, 2)           @noisy det183 det875
mxx (5.5, 3) (5.5, 3.5)       @noisy det849 det885
mzz (5.5, 4) (6, 4)           @noisy det700 det1153
mxx (5.5, 5.5) (5.5, 5)       @noisy det353 det1189
mzz (6, 6) (5.5, 6)           @noisy det679 det1170
mxx (5.5, 7) (5.5, 7.5)       @noisy det341 det413
mzz (5.5, 0) (6, 0)           @noisy det737 det1207
mxx (6.5, 0) (6.5, 0.5)       @noisy det623 det1262
mzz (6.5, 1) (7, 1)           @noisy det75 det1053
mxx (6.5, 2.5) (6.5, 2)       @noisy det403 det674
mzz (6.5, 3) (7, 3)           @noisy det286 det758
mxx (6.5, 4.5) (6.5, 4)       @noisy det510 det917
mzz (6.5, 5) (7, 5)           @noisy det178 det386
mxx (6.5, 6) (6.5, 6.5)       @noisy det621 det996
mzz (6.5, 7) (7, 7)           @noisy det73 det269
mxx (7.5, 1.5) (7.5, 1)       @noisy det37 det245
mzz (7.5, 2) (0, 2)           @noisy det556 det584
mxx (7.5, 3) (7.5, 3.5)       @noisy det885 det1188
mzz (7.5, 4) (0, 4)           @noisy det213 det345
mxx (7.5, 5) (7.5, 5.5)       @noisy det1189 det1276
mzz (7.5, 6) (0, 6)           @noisy det190 det749
mxx (7.5, 7.5) (7.5, 7)       @noisy det341 det591
mzz (7.5, 0) (0, 0)           @noisy det296 det1250

--------         34
mxx (0, 1.5) (0, 2)           @noisy det215 det245
mx (0.5, 1.5)                 @noisy det17 det215
mz (1, 1.5)                   @noisy det317 det734 det876 det1034
mxx (0, 3.5) (0, 4)           @noisy det558 det1188
mx (0.5, 3.5)                 @noisy det13 det558
mz (1, 3.5)                   @noisy det235 det289 det299 det1113
mxx (0, 5.5) (0, 6)           @noisy det29 det1276
mx (0.5, 5.5)                 @noisy det15 det29
mz (1, 5.5)                   @noisy det899 det1025 det1270 det1282
mxx (0, 7.5) (0, 0)           @noisy det194 det591
mx (0.5, 7.5)                 @noisy det3 det194
mz (1, 7.5)                   @noisy det70 det347 det664 det1275
mxx (1, 0.5) (1, 1)           @noisy det239 det716
mx (1.5, 0.5)                 @noisy det10 det239
mz (2, 0.5)                   @noisy det545 det734 det1275 det1319
mxx (1, 2.5) (1, 3)           @noisy det1087 det1301
mx (1.5, 2.5)                 @noisy det1301 det1340
mz (2, 2.5)                   @noisy det519 det565 det876 det1113
mxx (1, 4.5) (1, 5)           @noisy det208 det398
mx (1.5, 4.5)                 @noisy det208 det1327
mz (2, 4.5)                   @noisy det235 det717 det899 det1048
mxx (1, 6.5) (1, 7)           @noisy det384 det1200
mx (1.5, 6.5)                 @noisy det16 det1200
mz (2, 6.5)                   @noisy det378 det664 det677 det1282
mxx (2, 1.5) (2, 2)           @noisy det614 det1281
mx (2.5, 1.5)                 @noisy det6 det1281
mz (3, 1.5)                   @noisy det545 det552 det565 det862
mxx (2, 3.5) (2, 4)           @noisy det131 det302
mx (2.5, 3.5)                 @noisy det302 det1335
mz (3, 3.5)                   @noisy det519 det534 det1048 det1236
mxx (2, 5.5) (2, 6)           @noisy det99 det738
mx (2.5, 5.5)                 @noisy det738 det1326
mz (3, 5.5)                   @noisy det378 det414 det717 det1088
mxx (2, 0) (2, 7.5)           @noisy det586 det1238
mx (2.5, 7.5)                 @noisy det11 det1238
mz (3, 7.5)                   @noisy det406 det677 det920 det1319
mxx (3, 1) (3, 0.5)           @noisy det55 det513
mx (3.5, 0.5)                 @noisy det55 det1331
mz (4, 0.5)                   @noisy det552 det847 det920 det1127
mxx (3, 2.5) (3, 3)           @noisy det316 det1197
mx (3.5, 2.5)                 @noisy det9 det316
mz (4, 2.5)                   @noisy det811 det862 det1236 det1343
mxx (3, 4.5) (3, 5)           @noisy det747 det1233
mx (3.5, 4.5)                 @noisy det1233 det1332
mz (4, 4.5)                   @noisy det414 det534 det1094 det1118
mxx (3, 7) (3, 6.5)           @noisy det629 det1245
mx (3.5, 6.5)                 @noisy det1245 det1337
mz (4, 6.5)                   @noisy det406 det837 det1088 det1221
mxx (4, 1.5) (4, 2)           @noisy det726 det1217
mx (4.5, 1.5)                 @noisy det14 det1217
mz (5, 1.5)                   @noisy det183 det847 det875 det1343
mxx (4, 4) (4, 3.5)           @noisy det849 det938
mx (4.5, 3.5)                 @noisy det21 det938
mz (5, 3.5)                   @noisy det700 det811 det1118 det1153
mxx (4, 5.5) (4, 6)           @noisy det165 det353
mx (4.5, 5.5)                 @noisy det0 det165
mz (5, 5.5)                   @noisy det679 det1094 det1170 det1221
mxx (4, 0) (4, 7.5)           @noisy det413 det1259
mx (4.5, 7.5)                 @noisy det23 det1259
mz (5, 7.5)                   @noisy det737 det837 det1127 det1207
mxx (5, 0.5) (5, 1)           @noisy det275 det1262
mx (5.5, 0.5)                 @noisy det2 det275
mz (6, 0.5)                   @noisy det75 det183 det737 det1053
mxx (5, 3) (5, 2.5)           @noisy det674 det1241
mx (5.5, 2.5)                 @noisy det1241 det1328
mz (6, 2.5)                   @noisy det286 det700 det758 det875
mxx (5, 4.5) (5, 5)           @noisy det917 det963
mx (5.5, 4.5)                 @noisy det963 det1342
mz (6, 4.5)                   @noisy det178 det386 det679 det1153
mxx (5, 6.5) (5, 7)           @noisy det68 det621
mx (5.5, 6.5)                 @noisy det5 det68
mz (6, 6.5)                   @noisy det73 det269 det1170 det1207
mxx (6, 1.5) (6, 2)           @noisy det37 det1265
mx (6.5, 1.5)                 @noisy det7 det1265
mz (7, 1.5)                   @noisy det75 det286 det556 det584
mxx (6, 3.5) (6, 4)           @noisy det280 det885
mx (6.5, 3.5)                 @noisy det280 det1338
mz (7, 3.5)                   @noisy det178 det213 det345 det758
mxx (6, 6) (6, 5.5)           @noisy det252 det1189
mx (6.5, 5.5)                 @noisy det252 det1339
mz (7, 5.5)                   @noisy det73 det190 det386 det749
mxx (6, 7.5) (6, 0)           @noisy det341 det848
mx (6.5, 7.5)                 @noisy det24 det848
mz (7, 7.5)                   @noisy det269 det296 det1053 det1250
mxx (7, 0.5) (7, 1)           @noisy det250 det623
mx (7.5, 0.5)                 @noisy det18 det250
mz (0, 0.5)                   @noisy det70 det296 det317 det556
mxx (7, 2.5) (7, 3)           @noisy det403 det702
mx (7.5, 2.5)                 @noisy det19 det702
mz (0, 2.5)                   @noisy det299 det345 det584 det1034
mxx (7, 4.5) (7, 5)           @noisy det76 det510
mx (7.5, 4.5)                 @noisy det20 det76
mz (0, 4.5)                   @noisy det213 det289 det749 det1270
mxx (7, 6.5) (7, 7)           @noisy det547 det996
mx (7.5, 6.5)                 @noisy det547 det1336
mz (0, 6.5)                   @noisy det190 det347 det1025 det1250
mxx (0.5, 0.5) (0.5, 1)       @noisy det623 det716
mzz (1, 0) (0.5, 0)           @noisy det70 det317
mxx (0.5, 2.5) (0.5, 3)       @noisy det403 det1087
mzz (1, 2) (0.5, 2)           @noisy det299 det1034
mxx (0.5, 5) (0.5, 4.5)       @noisy det398 det510
mzz (1, 4) (0.5, 4)           @noisy det289 det1270
mxx (0.5, 6.5) (0.5, 7)       @noisy det384 det996
mzz (0.5, 6) (1, 6)           @noisy det347 det1025
mxx (1.5, 1.5) (1.5, 2)       @noisy det245 det614
mzz (1.5, 1) (2, 1)           @noisy det734 det876
mxx (1.5, 4) (1.5, 3.5)       @noisy det131 det1188
mzz (2, 3) (1.5, 3)           @noisy det235 det1113
mxx (1.5, 5.5) (1.5, 6)       @noisy det99 det1276
mzz (1.5, 5) (2, 5)           @noisy det899 det1282
mxx (1.5, 0) (1.5, 7.5)       @noisy det586 det591
mzz (1.5, 7) (2, 7)           @noisy det664 det1275
mxx (2.5, 0.5) (2.5, 1)       @noisy det513 det716
mzz (2.5, 0) (3, 0)           @noisy det545 det1319
mxx (2.5, 2.5) (2.5, 3)       @noisy det1087 det1197
mzz (2.5, 2) (3, 2)           @noisy det519 det565
mxx (2.5, 4.5) (2.5, 5)       @noisy det398 det747
mzz (2.5, 4) (3, 4)           @noisy det717 det1048
mxx (2.5, 7) (2.5, 6.5)       @noisy det384 det629
mzz (3, 6) (2.5, 6)           @noisy det378 det677
mxx (3.5, 1.5) (3.5, 2)       @noisy det614 det726
mzz (3.5, 1) (4, 1)           @noisy det552 det862
mxx (3.5, 3.5) (3.5, 4)       @noisy det131 det849
mzz (3.5, 3) (4, 3)           @noisy det534 det1236
mxx (3.5, 5.5) (3.5, 6)       @noisy det99 det353
mzz (3.5, 5) (4, 5)           @noisy det414 det1088
mxx (3.5, 0) (3.5, 7.5)       @noisy det413 det586
mzz (3.5, 7) (4, 7)           @noisy det406 det920
mxx (4.5, 0.5) (4.5, 1)       @noisy det513 det1262
mzz (5, 0) (4.5, 0)           @noisy det847 det1127
mxx (4.5, 2.5) (4.5, 3)       @noisy det674 det1197
mzz (4.5, 2) (5, 2)           @noisy det811 det1343
mxx (4.5, 4.5) (4.5, 5)       @noisy det747 det917
mzz (5, 4) (4.5, 4)           @noisy det1094 det1118
mxx (4.5, 6.5) (4.5, 7)       @noisy det621 det629
mzz (5, 6) (4.5, 6)           @noisy det837 det1221
mxx (5.5, 1.5) (5.5, 2)       @noisy det37 det726
mzz (5.5, 1) (6, 1)           @noisy det183 det875
mxx (5.5, 3.5) (5.5, 4)       @noisy det849 det885
mzz (5.5, 3) (6, 3)           @noisy det700 det1153
mxx (5.5, 5.5) (5.5, 6)       @noisy det353 det1189
mzz (5.5, 5) (6, 5)           @noisy det679 det1170
mxx (5.5, 7.5) (5.5, 0)       @noisy det341 det413
mzz (5.5, 7) (6, 7)           @noisy det737 det1207
mxx (6.5, 0.5) (6.5, 1)       @noisy det623 det1262
mzz (6.5, 0) (7, 0)           @noisy det75 det1053
mxx (6.5, 2.5) (6.5, 3)       @noisy det403 det674
mzz (6.5, 2) (7, 2)           @noisy det286 det758
mxx (6.5, 5) (6.5, 4.5)       @noisy det510 det917
mzz (7, 4) (6.5, 4)           @noisy det178 det386
mxx (6.5, 6.5) (6.5, 7)       @noisy det621 det996
mzz (6.5, 6) (7, 6)           @noisy det73 det269
mxx (7.5, 2) (7.5, 1.5)       @noisy det37 det245
mzz (0, 1) (7.5, 1)           @noisy det556 det584
mxx (7.5, 3.5) (7.5, 4)       @noisy det885 det1188
mzz (7.5, 3) (0, 3)           @noisy det213 det345
mxx (7.5, 5.5) (7.5, 6)       @noisy det1189 det1276
mzz (7.5, 5) (0, 5)           @noisy det190 det749
mxx (7.5, 0) (7.5, 7.5)       @noisy det341 det591
mzz (0, 7) (7.5, 7)           @noisy det296 det1250

--------         35
mzz (0, 1.5) (0.5, 1.5)       @noisy det299 det317
mxx (1, 1) (1, 1.5)           @noisy det215 det245
mzz (0, 3.5) (0.5, 3.5)       @noisy det299 det1270
mxx (1, 3) (1, 3.5)           @noisy det558 det1188
mzz (0.5, 5.5) (0, 5.5)       @noisy det347 det1270
mxx (1, 5) (1, 5.5)           @noisy det29 det1276
mzz (0, 7.5) (0.5, 7.5)       @noisy det317 det347
mxx (1, 7.5) (1, 7)           @noisy det194 det591
mzz (1, 0.5) (1.5, 0.5)       @noisy det876 det1275
mxx (2, 0) (2, 0.5)           @noisy det239 det716
mzz (1, 2.5) (1.5, 2.5)       @noisy det235 det876
mxx (2, 2) (2, 2.5)           @noisy det1087 det1301
mzz (1.5, 4.5) (1, 4.5)       @noisy det235 det1282
mxx (2, 4.5) (2, 4)           @noisy det208 det398
mzz (1, 6.5) (1.5, 6.5)       @noisy det1275 det1282
mxx (2, 6.5) (2, 6)           @noisy det384 det1200
mzz (2, 1.5) (2.5, 1.5)       @noisy det519 det545
mxx (3, 1.5) (3, 1)           @noisy det614 det1281
mzz (2, 3.5) (2.5, 3.5)       @noisy det519 det717
mxx (3, 3.5) (3, 3)           @noisy det131 det302
mzz (2, 5.5) (2.5, 5.5)       @noisy det677 det717
mxx (3, 5) (3, 5.5)           @noisy det99 det738
mzz (2.5, 7.5) (2, 7.5)       @noisy det545 det677
mxx (3, 7.5) (3, 7)           @noisy det586 det1238
mzz (3.5, 0.5) (3, 0.5)       @noisy det862 det920
mxx (4, 0) (4, 0.5)           @noisy det55 det513
mzz (3, 2.5) (3.5, 2.5)       @noisy det534 det862
mxx (4, 2) (4, 2.5)           @noisy det316 det1197
mzz (3, 4.5) (3.5, 4.5)       @noisy det534 det1088
mxx (4, 4.5) (4, 4)           @noisy det747 det1233
mzz (3.5, 6.5) (3, 6.5)       @noisy det920 det1088
mxx (4, 6) (4, 6.5)           @noisy det629 det1245
mzz (4, 1.5) (4.5, 1.5)       @noisy det811 det847
mxx (5, 1) (5, 1.5)           @noisy det726 det1217
mzz (4.5, 3.5) (4, 3.5)       @noisy det811 det1094
mxx (5, 3.5) (5, 3)           @noisy det849 det938
mzz (4, 5.5) (4.5, 5.5)       @noisy det837 det1094
mxx (5, 5.5) (5, 5)           @noisy det165 det353
mzz (4, 7.5) (4.5, 7.5)       @noisy det837 det847
mxx (5, 7) (5, 7.5)           @noisy det413 det1259
mzz (5, 0.5) (5.5, 0.5)       @noisy det737 det875
mxx (6, 0) (6, 0.5)           @noisy det275 det1262
mzz (5.5, 2.5) (5, 2.5)       @noisy det875 det1153
mxx (6, 2.5) (6, 2)           @noisy det674 det1241
mzz (5, 4.5) (5.5, 4.5)       @noisy det1153 det1170
mxx (6, 4) (6, 4.5)           @noisy det917 det963
mzz (5, 6.5) (5.5, 6.5)       @noisy det737 det1170
mxx (6, 6.5) (6, 6)           @noisy det68 det621
mzz (6, 1.5) (6.5, 1.5)       @noisy det75 det758
mxx (7, 1.5) (7, 1)           @noisy det37 det1265
mzz (6, 3.5) (6.5, 3.5)       @noisy det386 det758
mxx (7, 3) (7, 3.5)           @noisy det280 det885
mzz (6.5, 5.5) (6, 5.5)       @noisy det269 det386
mxx (7, 5.5) (7, 5)           @noisy det252 det1189
mzz (6, 7.5) (6.5, 7.5)       @noisy det75 det269
mxx (7, 7.5) (7, 7)           @noisy det341 det848
mzz (7, 0.5) (7.5, 0.5)       @noisy det296 det584
mxx (0, 0) (0, 0.5)           @noisy det250 det623
mzz (7.5, 2.5) (7, 2.5)       @noisy det213 det584
mxx (0, 2.5) (0, 2)           @noisy det403 det702
mzz (7, 4.5) (7.5, 4.5)       @noisy det190 det213
mxx (0, 4.5) (0, 4)           @noisy det76 det510
mzz (7, 6.5) (7.5, 6.5)       @noisy det190 det296
mxx (0, 6) (0, 6.5)           @noisy det547 det996
mzz (0, 1) (0.5, 1)           @noisy det70 det317
mz (0.5, 0.5)                 @noisy det70 det132
mx (0.5, 0)                   @noisy det194 det250 det591 det716
mzz (0, 3) (0.5, 3)           @noisy det299 det1034
mz (0.5, 2.5)                 @noisy det121 det1034
mx (0.5, 2)                   @noisy det215 det245 det702 det1087
mzz (0.5, 5) (0, 5)           @noisy det289 det1270
mz (0.5, 4.5)                 @noisy det110 det289
mx (0.5, 4)                   @noisy det76 det398 det558 det1188
mzz (0, 7) (0.5, 7)           @noisy det347 det1025
mz (0.5, 6.5)                 @noisy det116 det1025
mx (0.5, 6)                   @noisy det29 det384 det547 det1276
mzz (1, 2) (1.5, 2)           @noisy det734 det876
mz (1.5, 1.5)                 @noisy det140 det734
mx (1.5, 1)                   @noisy det215 det239 det614 det716
mzz (1.5, 4) (1, 4)           @noisy det235 det1113
mz (1.5, 3.5)                 @noisy det148 det1113
mx (1.5, 3)                   @noisy det131 det558 det1087 det1301
mzz (1, 6) (1.5, 6)           @noisy det899 det1282
mz (1.5, 5.5)                 @noisy det154 det899
mx (1.5, 5)                   @noisy det29 det99 det208 det398
mzz (1, 0) (1.5, 0)           @noisy det664 det1275
mz (1.5, 7.5)                 @noisy det144 det664
mx (1.5, 7)                   @noisy det194 det384 det586 det1200
mzz (2, 1) (2.5, 1)           @noisy det545 det1319
mz (2.5, 0.5)                 @noisy det141 det1319
mx (2.5, 0)                   @noisy det239 det513 det586 det1238
mzz (2, 3) (2.5, 3)           @noisy det519 det565
mz (2.5, 2.5)                 @noisy det130 det565
mx (2.5, 2)                   @noisy det614 det1197 det1281 det1301
mzz (2, 5) (2.5, 5)           @noisy det717 det1048
mz (2.5, 4.5)                 @noisy det126 det1048
mx (2.5, 4)                   @noisy det131 det208 det302 det747
mzz (2.5, 7) (2, 7)           @noisy det378 det677
mz (2.5, 6.5)                 @noisy det145 det378
mx (2.5, 6)                   @noisy det99 det629 det738 det1200
mzz (3, 2) (3.5, 2)           @noisy det552 det862
mz (3.5, 1.5)                 @noisy det111 det552
mx (3.5, 1)                   @noisy det55 det513 det726 det1281
mzz (3, 4) (3.5, 4)           @noisy det534 det1236
mz (3.5, 3.5)                 @noisy det133 det1236
mx (3.5, 3)                   @noisy det302 det316 det849 det1197
mzz (3.5, 6) (3, 6)           @noisy det414 det1088
mz (3.5, 5.5)                 @noisy det160 det414
mx (3.5, 5)                   @noisy det353 det738 det747 det1233
mzz (3.5, 0) (3, 0)           @noisy det406 det920
mz (3.5, 7.5)                 @noisy det113 det406
mx (3.5, 7)                   @noisy det413 det629 det1238 det1245
mzz (4, 1) (4.5, 1)           @noisy det847 det1127
mz (4.5, 0.5)                 @noisy det120 det1127
mx (4.5, 0)                   @noisy det55 det413 det1259 det1262
mzz (4.5, 3) (4, 3)           @noisy det811 det1343
mz (4.5, 2.5)                 @noisy det158 det1343
mx (4.5, 2)                   @noisy det316 det674 det726 det1217
mzz (4, 5) (4.5, 5)           @noisy det1094 det1118
mz (4.5, 4.5)                 @noisy det138 det1118
mx (4.5, 4)                   @noisy det849 det917 det938 det1233
mzz (4, 7) (4.5, 7)           @noisy det837 det1221
mz (4.5, 6.5)                 @noisy det115 det1221
mx (4.5, 6)                   @noisy det165 det353 det621 det1245
mzz (5.5, 2) (5, 2)           @noisy det183 det875
mz (5.5, 1.5)                 @noisy det153 det183
mx (5.5, 1)                   @noisy det37 det275 det1217 det1262
mzz (5, 4) (5.5, 4)           @noisy det700 det1153
mz (5.5, 3.5)                 @noisy det146 det700
mx (5.5, 3)                   @noisy det674 det885 det938 det1241
mzz (5, 6) (5.5, 6)           @noisy det679 det1170
mz (5.5, 5.5)                 @noisy det150 det679
mx (5.5, 5)                   @noisy det165 det917 det963 det1189
mzz (5, 0) (5.5, 0)           @noisy det737 det1207
mz (5.5, 7.5)                 @noisy det143 det1207
mx (5.5, 7)                   @noisy det68 det341 det621 det1259
mzz (6, 1) (6.5, 1)           @noisy det75 det1053
mz (6.5, 0.5)                 @noisy det142 det1053
mx (6.5, 0)                   @noisy det275 det341 det623 det848
mzz (6, 3) (6.5, 3)           @noisy det286 det758
mz (6.5, 2.5)                 @noisy det161 det286
mx (6.5, 2)                   @noisy det37 det403 det1241 det1265
mzz (6.5, 5) (6, 5)           @noisy det178 det386
mz (6.5, 4.5)                 @noisy det119 det178
mx (6.5, 4)                   @noisy det280 det510 det885 det963
mzz (6, 7) (6.5, 7)           @noisy det73 det269
mz (6.5, 6.5)                 @noisy det73 det128
mx (6.5, 6)                   @noisy det68 det252 det996 det1189
mzz (7.5, 2) (7, 2)           @noisy det556 det584
mz (7.5, 1.5)                 @noisy det139 det556
mx (7.5, 1)                   @noisy det245 det250 det623 det1265
mzz (7, 4) (7.5, 4)           @noisy det213 det345
mz (7.5, 3.5)                 @noisy det157 det345
mx (7.5, 3)                   @noisy det280 det403 det702 det1188
mzz (7, 6) (7.5, 6)           @noisy det190 det749
mz (7.5, 5.5)                 @noisy det134 det749
mx (7.5, 5)                   @noisy det76 det252 det510 det1276
mzz (7, 0) (7.5, 0)           @noisy det296 det1250
mz (7.5, 7.5)                 @noisy det123 det1250
mx (7.5, 7)                   @noisy det547 det591 det848 det996

--------         36
mzz (1, 1.5) (0.5, 1.5)       @noisy det299 det317
mxx (0, 1.5) (0, 1)           @noisy det215 det245
mzz (1, 3.5) (0.5, 3.5)       @noisy det299 det1270
mxx (0, 3.5) (0, 3)           @noisy det558 det1188
mzz (0.5, 5.5) (1, 5.5)       @noisy det347 det1270
mxx (0, 5.5) (0, 5)           @noisy det29 det1276
mzz (1, 7.5) (0.5, 7.5)       @noisy det317 det347
mxx (0, 7) (0, 7.5)           @noisy det194 det591
mzz (1.5, 0.5) (2, 0.5)       @noisy det876 det1275
mxx (1, 0.5) (1, 0)           @noisy det239 det716
mzz (1.5, 2.5) (2, 2.5)       @noisy det235 det876
mxx (1, 2) (1, 2.5)           @noisy det1087 det1301
mzz (1.5, 4.5) (2, 4.5)       @noisy det235 det1282
mxx (1, 4) (1, 4.5)           @noisy det208 det398
mzz (1.5, 6.5) (2, 6.5)       @noisy det1275 det1282
mxx (1, 6.5) (1, 6)           @noisy det384 det1200
mzz (3, 1.5) (2.5, 1.5)       @noisy det519 det545
mxx (2, 1) (2, 1.5)           @noisy det614 det1281
mzz (2.5, 3.5) (3, 3.5)       @noisy det519 det717
mxx (2, 3.5) (2, 3)           @noisy det131 det302
mzz (2.5, 5.5) (3, 5.5)       @noisy det677 det717
mxx (2, 5.5) (2, 5)           @noisy det99 det738
mzz (2.5, 7.5) (3, 7.5)       @noisy det545 det677
mxx (2, 7) (2, 7.5)           @noisy det586 det1238
mzz (3.5, 0.5) (4, 0.5)       @noisy det862 det920
mxx (3, 0) (3, 0.5)           @noisy det55 det513
mzz (3.5, 2.5) (4, 2.5)       @noisy det534 det862
mxx (3, 2.5) (3, 2)           @noisy det316 det1197
mzz (4, 4.5) (3.5, 4.5)       @noisy det534 det1088
mxx (3, 4.5) (3, 4)           @noisy det747 det1233
mzz (3.5, 6.5) (4, 6.5)       @noisy det920 det1088
mxx (3, 6) (3, 6.5)           @noisy det629 det1245
mzz (5, 1.5) (4.5, 1.5)       @noisy det811 det847
mxx (4, 1.5) (4, 1)           @noisy det726 det1217
mzz (5, 3.5) (4.5, 3.5)       @noisy det811 det1094
mxx (4, 3) (4, 3.5)           @noisy det849 det938
mzz (5, 5.5) (4.5, 5.5)       @noisy det837 det1094
mxx (4, 5) (4, 5.5)           @noisy det165 det353
mzz (5, 7.5) (4.5, 7.5)       @noisy det837 det847
mxx (4, 7) (4, 7.5)           @noisy det413 det1259
mzz (5.5, 0.5) (6, 0.5)       @noisy det737 det875
mxx (5, 0) (5, 0.5)           @noisy det275 det1262
mzz (5.5, 2.5) (6, 2.5)       @noisy det875 det1153
mxx (5, 2) (5, 2.5)           @noisy det674 det1241
mzz (5.5, 4.5) (6, 4.5)       @noisy det1153 det1170
mxx (5, 4.5) (5, 4)           @noisy det917 det963
mzz (6, 6.5) (5.5, 6.5)       @noisy det737 det1170
mxx (5, 6) (5, 6.5)           @noisy det68 det621
mzz (6.5, 1.5) (7, 1.5)       @noisy det75 det758
mxx (6, 1.5) (6, 1)           @noisy det37 det1265
mzz (6.5, 3.5) (7, 3.5)       @noisy det386 det758
mxx (6, 3.5) (6, 3)           @noisy det280 det885
mzz (6.5, 5.5) (7, 5.5)       @noisy det269 det386
mxx (6, 5) (6, 5.5)           @noisy det252 det1189
mzz (6.5, 7.5) (7, 7.5)       @noisy det75 det269
mxx (6, 7.5) (6, 7)           @noisy det341 det848
mzz (7.5, 0.5) (0, 0.5)       @noisy det296 det584
mxx (7, 0.5) (7, 0)           @noisy det250 det623
mzz (7.5, 2.5) (0, 2.5)       @noisy det213 det584
mxx (7, 2) (7, 2.5)           @noisy det403 det702
mzz (7.5, 4.5) (0, 4.5)       @noisy det190 det213
mxx (7, 4.5) (7, 4)           @noisy det76 det510
mzz (7.5, 6.5) (0, 6.5)       @noisy det190 det296
mxx (7, 6.5) (7, 6)           @noisy det547 det996
mzz (0.5, 0) (0, 0)           @noisy det317 det1312
mz (0.5, 0.5)                 @noisy det132 det1312
mx (0.5, 1)                   @noisy det215 det239 det245 det623
mzz (0, 2) (0.5, 2)           @noisy det299 det1304
mz (0.5, 2.5)                 @noisy det121 det1304
mx (0.5, 3)                   @noisy det403 det558 det1188 det1301
mzz (0, 4) (0.5, 4)           @noisy det850 det1270
mz (0.5, 4.5)                 @noisy det110 det850
mx (0.5, 5)                   @noisy det29 det208 det510 det1276
mzz (0.5, 6) (0, 6)           @noisy det347 det924
mz (0.5, 6.5)                 @noisy det116 det924
mx (0.5, 7)                   @noisy det194 det591 det996 det1200
mzz (1, 1) (1.5, 1)           @noisy det859 det876
mz (1.5, 1.5)                 @noisy det140 det859
mx (1.5, 2)                   @noisy det245 det1087 det1281 det1301
mzz (1, 3) (1.5, 3)           @noisy det235 det388
mz (1.5, 3.5)                 @noisy det148 det388
mx (1.5, 4)                   @noisy det208 det302 det398 det1188
mzz (1.5, 5) (1, 5)           @noisy det364 det1282
mz (1.5, 5.5)                 @noisy det154 det364
mx (1.5, 6)                   @noisy det384 det738 det1200 det1276
mzz (1, 7) (1.5, 7)           @noisy det124 det1275
mz (1.5, 7.5)                 @noisy det124 det144
mx (1.5, 0)                   @noisy det239 det591 det716 det1238
mzz (2, 0) (2.5, 0)           @noisy det544 det545
mz (2.5, 0.5)                 @noisy det141 det544
mx (2.5, 1)                   @noisy det55 det614 det716 det1281
mzz (2.5, 2) (2, 2)           @noisy det519 det1006
mz (2.5, 2.5)                 @noisy det130 det1006
mx (2.5, 3)                   @noisy det131 det302 det316 det1087
mzz (2, 4) (2.5, 4)           @noisy det72 det717
mz (2.5, 4.5)                 @noisy det72 det126
mx (2.5, 5)                   @noisy det99 det398 det738 det1233
mzz (2, 6) (2.5, 6)           @noisy det238 det677
mz (2.5, 6.5)                 @noisy det145 det238
mx (2.5, 7)                   @noisy det384 det586 det1238 det1245
mzz (3, 1) (3.5, 1)           @noisy det682 det862
mz (3.5, 1.5)                 @noisy det111 det682
mx (3.5, 2)                   @noisy det316 det614 det1197 det1217
mzz (3, 3) (3.5, 3)           @noisy det534 det1291
mz (3.5, 3.5)                 @noisy det133 det1291
mx (3.5, 4)                   @noisy det131 det747 det938 det1233
mzz (3.5, 5) (3, 5)           @noisy det1088 det1194
mz (3.5, 5.5)                 @noisy det160 det1194
mx (3.5, 6)                   @noisy det99 det165 det629 det1245
mzz (3, 7) (3.5, 7)           @noisy det581 det920
mz (3.5, 7.5)                 @noisy det113 det581
mx (3.5, 0)                   @noisy det55 det513 det586 det1259
mzz (4, 0) (4.5, 0)           @noisy det352 det847
mz (4.5, 0.5)                 @noisy det120 det352
mx (4.5, 1)                   @noisy det275 det513 det726 det1217
mzz (4.5, 2) (4, 2)           @noisy det811 det1049
mz (4.5, 2.5)                 @noisy det158 det1049
mx (4.5, 3)                   @noisy det849 det938 det1197 det1241
mzz (4, 4) (4.5, 4)           @noisy det554 det1094
mz (4.5, 4.5)                 @noisy det138 det554
mx (4.5, 5)                   @noisy det165 det353 det747 det963
mzz (4, 6) (4.5, 6)           @noisy det837 det912
mz (4.5, 6.5)                 @noisy det115 det912
mx (4.5, 7)                   @noisy det68 det413 det629 det1259
mzz (5.5, 1) (5, 1)           @noisy det261 det875
mz (5.5, 1.5)                 @noisy det153 det261
mx (5.5, 2)                   @noisy det674 det726 det1241 det1265
mzz (5, 3) (5.5, 3)           @noisy det789 det1153
mz (5.5, 3.5)                 @noisy det146 det789
mx (5.5, 4)                   @noisy det280 det849 det917 det963
mzz (5, 5) (5.5, 5)           @noisy det1026 det1170
mz (5.5, 5.5)                 @noisy det150 det1026
mx (5.5, 6)                   @noisy det68 det252 det353 det621
mzz (5.5, 7) (5, 7)           @noisy det57 det737
mz (5.5, 7.5)                 @noisy det57 det143
mx (5.5, 0)                   @noisy det275 det413 det848 det1262
mzz (6.5, 0) (6, 0)           @noisy det75 det1144
mz (6.5, 0.5)                 @noisy det142 det1144
mx (6.5, 1)                   @noisy det37 det250 det1262 det1265
mzz (6, 2) (6.5, 2)           @noisy det506 det758
mz (6.5, 2.5)                 @noisy det161 det506
mx (6.5, 3)                   @noisy det280 det674 det702 det885
mzz (6, 4) (6.5, 4)           @noisy det386 det415
mz (6.5, 4.5)                 @noisy det119 det415
mx (6.5, 5)                   @noisy det76 det252 det917 det1189
mzz (6, 6) (6.5, 6)           @noisy det269 det1243
mz (6.5, 6.5)                 @noisy det128 det1243
mx (6.5, 7)                   @noisy det341 det547 det621 det848
mzz (7, 1) (7.5, 1)           @noisy det584 det1165
mz (7.5, 1.5)                 @noisy det139 det1165
mx (7.5, 2)                   @noisy det37 det215 det403 det702
mzz (7.5, 3) (7, 3)           @noisy det213 det785
mz (7.5, 3.5)                 @noisy det157 det785
mx (7.5, 4)                   @noisy det76 det510 det558 det885
mzz (7, 5) (7.5, 5)           @noisy det190 det1059
mz (7.5, 5.5)                 @noisy det134 det1059
mx (7.5, 6)                   @noisy det29 det547 det996 det1189
mzz (7, 7) (7.5, 7)           @noisy det296 det1091
mz (7.5, 7.5)                 @noisy det123 det1091
mx (7.5, 0)                   @noisy det194 det250 det341 det623

--------         37
mxx (1, 1.5) (1, 2)           @noisy det215 det245
mx (0.5, 1.5)                 @noisy det245 det281
mz (0, 1.5)                   @noisy det317 det584 det1165 det1304
mxx (1, 3.5) (1, 4)           @noisy det558 det1188
mx (0.5, 3.5)                 @noisy det319 det1188
mz (0, 3.5)                   @noisy det213 det299 det785 det850
mxx (1, 6) (1, 5.5)           @noisy det29 det1276
mx (0.5, 5.5)                 @noisy det241 det1276
mz (0, 5.5)                   @noisy det190 det924 det1059 det1270
mxx (1, 0) (1, 7.5)           @noisy det194 det591
mx (0.5, 7.5)                 @noisy det257 det591
mz (0, 7.5)                   @noisy det296 det347 det1091 det1312
mxx (2, 0.5) (2, 1)           @noisy det239 det716
mx (1.5, 0.5)                 @noisy det313 det716
mz (1, 0.5)                   @noisy det317 det859 det1275 det1312
mxx (2, 3) (2, 2.5)           @noisy det1087 det1301
mx (1.5, 2.5)                 @noisy det288 det1087
mz (1, 2.5)                   @noisy det299 det388 det876 det1304
mxx (2, 4.5) (2, 5)           @noisy det208 det398
mx (1.5, 4.5)                 @noisy det307 det398
mz (1, 4.5)                   @noisy det235 det364 det850 det1270
mxx (2, 6.5) (2, 7)           @noisy det384 det1200
mx (1.5, 6.5)                 @noisy det282 det384
mz (1, 6.5)                   @noisy det124 det347 det924 det1282
mxx (3, 1.5) (3, 2)           @noisy det614 det1281
mx (2.5, 1.5)                 @noisy det304 det614
mz (2, 1.5)                   @noisy det545 det859 det876 det1006
mxx (3, 3.5) (3, 4)           @noisy det131 det302
mx (2.5, 3.5)                 @noisy det131 det324
mz (2, 3.5)                   @noisy det72 det235 det388 det519
mxx (3, 5.5) (3, 6)           @noisy det99 det738
mx (2.5, 5.5)                 @noisy det99 det298
mz (2, 5.5)                   @noisy det238 det364 det717 det1282
mxx (3, 7.5) (3, 0)           @noisy det586 det1238
mx (2.5, 7.5)                 @noisy det266 det586
mz (2, 7.5)                   @noisy det124 det544 det677 det1275
mxx (4, 0.5) (4, 1)           @noisy det55 det513
mx (3.5, 0.5)                 @noisy det321 det513
mz (3, 0.5)                   @noisy det544 det545 det682 det920
mxx (4, 2.5) (4, 3)           @noisy det316 det1197
mx (3.5, 2.5)                 @noisy det262 det1197
mz (3, 2.5)                   @noisy det519 det862 det1006 det1291
mxx (4, 4.5) (4, 5)           @noisy det747 det1233
mx (3.5, 4.5)                 @noisy det322 det747
mz (3, 4.5)                   @noisy det72 det534 det717 det1194
mxx (4, 6.5) (4, 7)           @noisy det629 det1245
mx (3.5, 6.5)                 @noisy det326 det629
mz (3, 6.5)                   @noisy det238 det581 det677 det1088
mxx (5, 1.5) (5, 2)           @noisy det726 det1217
mx (4.5, 1.5)                 @noisy det279 det726
mz (4, 1.5)                   @noisy det682 det847 det862 det1049
mxx (5, 3.5) (5, 4)           @noisy det849 det938
mx (4.5, 3.5)                 @noisy det284 det849
mz (4, 3.5)                   @noisy det534 det554 det811 det1291
mxx (5, 5.5) (5, 6)           @noisy det165 det353
mx (4.5, 5.5)                 @noisy det295 det353
mz (4, 5.5)                   @noisy det912 det1088 det1094 det1194
mxx (5, 0) (5, 7.5)           @noisy det413 det1259
mx (4.5, 7.5)                 @noisy det285 det413
mz (4, 7.5)                   @noisy det352 det581 det837 det920
mxx (6, 1) (6, 0.5)           @noisy det275 det1262
mx (5.5, 0.5)                 @noisy det292 det1262
mz (5, 0.5)                   @noisy det261 det352 det737 det847
mxx (6, 2.5) (6, 3)           @noisy det674 det1241
mx (5.5, 2.5)                 @noisy det309 det674
mz (5, 2.5)                   @noisy det789 det811 det875 det1049
mxx (6, 4.5) (6, 5)           @noisy det917 det963
mx (5.5, 4.5)                 @noisy det290 det917
mz (5, 4.5)                   @noisy det554 det1026 det1094 det1153
mxx (6, 6.5) (6, 7)           @noisy det68 det621
mx (5.5, 6.5)                 @noisy det251 det621
mz (5, 6.5)                   @noisy det57 det837 det912 det1170
mxx (7, 1.5) (7, 2)           @noisy det37 det1265
mx (6.5, 1.5)                 @noisy det37 det253
mz (6, 1.5)                   @noisy det75 det261 det506 det875
mxx (7, 4) (7, 3.5)           @noisy det280 det885
mx (6.5, 3.5)                 @noisy det327 det885
mz (6, 3.5)                   @noisy det415 det758 det789 det1153
mxx (7, 5.5) (7, 6)           @noisy det252 det1189
mx (6.5, 5.5)                 @noisy det329 det1189
mz (6, 5.5)                   @noisy det386 det1026 det1170 det1243
mxx (7, 0) (7, 7.5)           @noisy det341 det848
mx (6.5, 7.5)                 @noisy det244 det341
mz (6, 7.5)                   @noisy det57 det269 det737 det1144
mxx (0, 1) (0, 0.5)           @noisy det250 det623
mx (7.5, 0.5)                 @noisy det259 det623
mz (7, 0.5)                   @noisy det75 det296 det1144 det1165
mxx (0, 2.5) (0, 3)           @noisy det403 det702
mx (7.5, 2.5)                 @noisy det242 det403
mz (7, 2.5)                   @noisy det506 det584 det758 det785
mxx (0, 4.5) (0, 5)           @noisy det76 det510
mx (7.5, 4.5)                 @noisy det243 det510
mz (7, 4.5)                   @noisy det213 det386 det415 det1059
mxx (0, 7) (0, 6.5)           @noisy det547 det996
mx (7.5, 6.5)                 @noisy det325 det996
mz (7, 6.5)                   @noisy det190 det269 det1091 det1243
mxx (0.5, 0.5) (0.5, 0)       @noisy det239 det250
mzz (1, 1) (0.5, 1)           @noisy det317 det1312
mxx (0.5, 2.5) (0.5, 2)       @noisy det702 det1301
mzz (1, 3) (0.5, 3)           @noisy det299 det1304
mxx (0.5, 4.5) (0.5, 4)       @noisy det76 det208
mzz (0.5, 5) (1, 5)           @noisy det850 det1270
mxx (0.5, 6.5) (0.5, 6)       @noisy det547 det1200
mzz (1, 7) (0.5, 7)           @noisy det347 det924
mxx (1.5, 1.5) (1.5, 1)       @noisy det215 det1281
mzz (1.5, 2) (2, 2)           @noisy det859 det876
mxx (1.5, 3.5) (1.5, 3)       @noisy det302 det558
mzz (1.5, 4) (2, 4)           @noisy det235 det388
mxx (1.5, 5) (1.5, 5.5)       @noisy det29 det738
mzz (1.5, 6) (2, 6)           @noisy det364 det1282
mxx (1.5, 7.5) (1.5, 7)       @noisy det194 det1238
mzz (1.5, 0) (2, 0)           @noisy det124 det1275
mxx (2.5, 0.5) (2.5, 0)       @noisy det55 det239
mzz (3, 1) (2.5, 1)           @noisy det544 det545
mxx (2.5, 2) (2.5, 2.5)       @noisy det316 det1301
mzz (2.5, 3) (3, 3)           @noisy det519 det1006
mxx (2.5, 4) (2.5, 4.5)       @noisy det208 det1233
mzz (2.5, 5) (3, 5)           @noisy det72 det717
mxx (2.5, 6.5) (2.5, 6)       @noisy det1200 det1245
mzz (2.5, 7) (3, 7)           @noisy det238 det677
mxx (3.5, 1) (3.5, 1.5)       @noisy det1217 det1281
mzz (3.5, 2) (4, 2)           @noisy det682 det862
mxx (3.5, 3) (3.5, 3.5)       @noisy det302 det938
mzz (4, 4) (3.5, 4)           @noisy det534 det1291
mxx (3.5, 5) (3.5, 5.5)       @noisy det165 det738
mzz (3.5, 6) (4, 6)           @noisy det1088 det1194
mxx (3.5, 7) (3.5, 7.5)       @noisy det1238 det1259
mzz (3.5, 0) (4, 0)           @noisy det581 det920
mxx (4.5, 0.5) (4.5, 0)       @noisy det55 det275
mzz (5, 1) (4.5, 1)           @noisy det352 det847
mxx (4.5, 2) (4.5, 2.5)       @noisy det316 det1241
mzz (5, 3) (4.5, 3)           @noisy det811 det1049
mxx (4.5, 4.5) (4.5, 4)       @noisy det963 det1233
mzz (5, 5) (4.5, 5)           @noisy det554 det1094
mxx (4.5, 6.5) (4.5, 6)       @noisy det68 det1245
mzz (5, 7) (4.5, 7)           @noisy det837 det912
mxx (5.5, 1) (5.5, 1.5)       @noisy det1217 det1265
mzz (5.5, 2) (6, 2)           @noisy det261 det875
mxx (5.5, 3) (5.5, 3.5)       @noisy det280 det938
mzz (5.5, 4) (6, 4)           @noisy det789 det1153
mxx (5.5, 5.5) (5.5, 5)       @noisy det165 det252
mzz (6, 6) (5.5, 6)           @noisy det1026 det1170
mxx (5.5, 7) (5.5, 7.5)       @noisy det848 det1259
mzz (5.5, 0) (6, 0)           @noisy det57 det737
mxx (6.5, 0) (6.5, 0.5)       @noisy det250 det275
mzz (6.5, 1) (7, 1)           @noisy det75 det1144
mxx (6.5, 2.5) (6.5, 2)       @noisy det702 det1241
mzz (6.5, 3) (7, 3)           @noisy det506 det758
mxx (6.5, 4.5) (6.5, 4)       @noisy det76 det963
mzz (6.5, 5) (7, 5)           @noisy det386 det415
mxx (6.5, 6) (6.5, 6.5)       @noisy det68 det547
mzz (6.5, 7) (7, 7)           @noisy det269 det1243
mxx (7.5, 1.5) (7.5, 1)       @noisy det215 det1265
mzz (7.5, 2) (0, 2)           @noisy det584 det1165
mxx (7.5, 3) (7.5, 3.5)       @noisy det280 det558
mzz (7.5, 4) (0, 4)           @noisy det213 det785
mxx (7.5, 5) (7.5, 5.5)       @noisy det29 det252
mzz (7.5, 6) (0, 6)           @noisy det190 det1059
mxx (7.5, 7.5) (7.5, 7)       @noisy det194 det848
mzz (7.5, 0) (0, 0)           @noisy det296 det1091

--------         38
mxx (0, 1.5) (0, 2)           @noisy det215 det759
mx (0.5, 1.5)                 @noisy det281 det759
mz (1, 1.5)                   @noisy det299 det859 det876 det1312
mxx (0, 3.5) (0, 4)           @noisy det558 det633
mx (0.5, 3.5)                 @noisy det319 det633
mz (1, 3.5)                   @noisy det235 det388 det1270 det1304
mxx (0, 5.5) (0, 6)           @noisy det29 det404
mx (0.5, 5.5)                 @noisy det241 det404
mz (1, 5.5)                   @noisy det347 det364 det850 det1282
mxx (0, 7.5) (0, 0)           @noisy det194 det371
mx (0.5, 7.5)                 @noisy det257 det371
mz (1, 7.5)                   @noisy det124 det317 det924 det1275
mxx (1, 0.5) (1, 1)           @noisy det239 det791
mx (1.5, 0.5)                 @noisy det313 det791
mz (2, 0.5)                   @noisy det124 det544 det545 det876
mxx (1, 2.5) (1, 3)           @noisy det962 det1301
mx (1.5, 2.5)                 @noisy det288 det962
mz (2, 2.5)                   @noisy det235 det519 det859 det1006
mxx (1, 4.5) (1, 5)           @noisy det208 det1029
mx (1.5, 4.5)                 @noisy det307 det1029
mz (2, 4.5)                   @noisy det72 det388 det717 det1282
mxx (1, 6.5) (1, 7)           @noisy det516 det1200
mx (1.5, 6.5)                 @noisy det282 det516
mz (2, 6.5)                   @noisy det238 det364 det677 det1275
mxx (2, 1.5) (2, 2)           @noisy det206 det1281
mx (2.5, 1.5)                 @noisy det206 det304
mz (3, 1.5)                   @noisy det519 det544 det682 det862
mxx (2, 3.5) (2, 4)           @noisy det302 det1248
mx (2.5, 3.5)                 @noisy det324 det1248
mz (3, 3.5)                   @noisy det534 det717 det1006 det1291
mxx (2, 5.5) (2, 6)           @noisy det738 det1122
mx (2.5, 5.5)                 @noisy det298 det1122
mz (3, 5.5)                   @noisy det72 det677 det1088 det1194
mxx (2, 0) (2, 7.5)           @noisy det168 det1238
mx (2.5, 7.5)                 @noisy det168 det266
mz (3, 7.5)                   @noisy det238 det545 det581 det920
mxx (3, 1) (3, 0.5)           @noisy det55 det808
mx (3.5, 0.5)                 @noisy det321 det808
mz (4, 0.5)                   @noisy det352 det581 det847 det862
mxx (3, 2.5) (3, 3)           @noisy det316 det715
mx (3.5, 2.5)                 @noisy det262 det715
mz (4, 2.5)                   @noisy det534 det682 det811 det1049
mxx (3, 4.5) (3, 5)           @noisy det402 det1233
mx (3.5, 4.5)                 @noisy det322 det402
mz (4, 4.5)                   @noisy det554 det1088 det1094 det1291
mxx (3, 7) (3, 6.5)           @noisy det699 det1245
mx (3.5, 6.5)                 @noisy det326 det699
mz (4, 6.5)                   @noisy det837 det912 det920 det1194
mxx (4, 1.5) (4, 2)           @noisy det1184 det1217
mx (4.5, 1.5)                 @noisy det279 det1184
mz (5, 1.5)                   @noisy det261 det352 det811 det875
mxx (4, 4) (4, 3.5)           @noisy det938 det1283
mx (4.5, 3.5)                 @noisy det284 det1283
mz (5, 3.5)                   @noisy det789 det1049 det1094 det1153
mxx (4, 5.5) (4, 6)           @noisy det165 det387
mx (4.5, 5.5)                 @noisy det295 det387
mz (5, 5.5)                   @noisy det554 det837 det1026 det1170
mxx (4, 0) (4, 7.5)           @noisy det135 det1259
mx (4.5, 7.5)                 @noisy det135 det285
mz (5, 7.5)                   @noisy det57 det737 det847 det912
mxx (5, 0.5) (5, 1)           @noisy det275 det499
mx (5.5, 0.5)                 @noisy det292 det499
mz (6, 0.5)                   @noisy det57 det75 det875 det1144
mxx (5, 3) (5, 2.5)           @noisy det1241 det1314
mx (5.5, 2.5)                 @noisy det309 det1314
mz (6, 2.5)                   @noisy det261 det506 det758 det1153
mxx (5, 4.5) (5, 5)           @noisy det22 det963
mx (5.5, 4.5)                 @noisy det22 det290
mz (6, 4.5)                   @noisy det386 det415 det789 det1170
mxx (5, 6.5) (5, 7)           @noisy det68 det461
mx (5.5, 6.5)                 @noisy det251 det461
mz (6, 6.5)                   @noisy det269 det737 det1026 det1243
mxx (6, 1.5) (6, 2)           @noisy det1265 det1311
mx (6.5, 1.5)                 @noisy det253 det1311
mz (7, 1.5)                   @noisy det584 det758 det1144 det1165
mxx (6, 3.5) (6, 4)           @noisy det280 det964
mx (6.5, 3.5)                 @noisy det327 det964
mz (7, 3.5)                   @noisy det213 det386 det506 det785
mxx (6, 6) (6, 5.5)           @noisy det89 det252
mx (6.5, 5.5)                 @noisy det89 det329
mz (7, 5.5)                   @noisy det190 det269 det415 det1059
mxx (6, 7.5) (6, 0)           @noisy det848 det1077
mx (6.5, 7.5)                 @noisy det244 det1077
mz (7, 7.5)                   @noisy det75 det296 det1091 det1243
mxx (7, 0.5) (7, 1)           @noisy det250 det703
mx (7.5, 0.5)                 @noisy det259 det703
mz (0, 0.5)                   @noisy det317 det584 det1091 det1312
mxx (7, 2.5) (7, 3)           @noisy det225 det702
mx (7.5, 2.5)                 @noisy det225 det242
mz (0, 2.5)                   @noisy det213 det299 det1165 det1304
mxx (7, 4.5) (7, 5)           @noisy det76 det713
mx (7.5, 4.5)                 @noisy det243 det713
mz (0, 4.5)                   @noisy det190 det785 det850 det1270
mxx (7, 6.5) (7, 7)           @noisy det186 det547
mx (7.5, 6.5)                 @noisy det186 det325
mz (0, 6.5)                   @noisy det296 det347 det924 det1059
mxx (0.5, 0.5) (0.5, 1)       @noisy det239 det250
mzz (1, 0) (0.5, 0)           @noisy det317 det1312
mxx (0.5, 2.5) (0.5, 3)       @noisy det702 det1301
mzz (1, 2) (0.5, 2)           @noisy det299 det1304
mxx (0.5, 5) (0.5, 4.5)       @noisy det76 det208
mzz (1, 4) (0.5, 4)           @noisy det850 det1270
mxx (0.5, 6.5) (0.5, 7)       @noisy det547 det1200
mzz (0.5, 6) (1, 6)           @noisy det347 det924
mxx (1.5, 1.5) (1.5, 2)       @noisy det215 det1281
mzz (1.5, 1) (2, 1)           @noisy det859 det876
mxx (1.5, 4) (1.5, 3.5)       @noisy det302 det558
mzz (2, 3) (1.5, 3)           @noisy det235 det388
mxx (1.5, 5.5) (1.5, 6)       @noisy det29 det738
mzz (1.5, 5) (2, 5)           @noisy det364 det1282
mxx (1.5, 0) (1.5, 7.5)       @noisy det194 det1238
mzz (1.5, 7) (2, 7)           @noisy det124 det1275
mxx (2.5, 0.5) (2.5, 1)       @noisy det55 det239
mzz (2.5, 0) (3, 0)           @noisy det544 det545
mxx (2.5, 2.5) (2.5, 3)       @noisy det316 det1301
mzz (2.5, 2) (3, 2)           @noisy det519 det1006
mxx (2.5, 4.5) (2.5, 5)       @noisy det208 det1233
mzz (2.5, 4) (3, 4)           @noisy det72 det717
mxx (2.5, 7) (2.5, 6.5)       @noisy det1200 det1245
mzz (3, 6) (2.5, 6)           @noisy det238 det677
mxx (3.5, 1.5) (3.5, 2)       @noisy det1217 det1281
mzz (3.5, 1) (4, 1)           @noisy det682 det862
mxx (3.5, 3.5) (3.5, 4)       @noisy det302 det938
mzz (3.5, 3) (4, 3)           @noisy det534 det1291
mxx (3.5, 5.5) (3.5, 6)       @noisy det165 det738
mzz (3.5, 5) (4, 5)           @noisy det1088 det1194
mxx (3.5, 0) (3.5, 7.5)       @noisy det1238 det1259
mzz (3.5, 7) (4, 7)           @noisy det581 det920
mxx (4.5, 0.5) (4.5, 1)       @noisy det55 det275
mzz (5, 0) (4.5, 0)           @noisy det352 det847
mxx (4.5, 2.5) (4.5, 3)       @noisy det316 det1241
mzz (4.5, 2) (5, 2)           @noisy det811 det1049
mxx (4.5, 4.5) (4.5, 5)       @noisy det963 det1233
mzz (5, 4) (4.5, 4)           @noisy det554 det1094
mxx (4.5, 6.5) (4.5, 7)       @noisy det68 det1245
mzz (5, 6) (4.5, 6)           @noisy det837 det912
mxx (5.5, 1.5) (5.5, 2)       @noisy det1217 det1265
mzz (5.5, 1) (6, 1)           @noisy det261 det875
mxx (5.5, 3.5) (5.5, 4)       @noisy det280 det938
mzz (5.5, 3) (6, 3)           @noisy det789 det1153
mxx (5.5, 5.5) (5.5, 6)       @noisy det165 det252
mzz (5.5, 5) (6, 5)           @noisy det1026 det1170
mxx (5.5, 7.5) (5.5, 0)       @noisy det848 det1259
mzz (5.5, 7) (6, 7)           @noisy det57 det737
mxx (6.5, 0.5) (6.5, 1)       @noisy det250 det275
mzz (6.5, 0) (7, 0)           @noisy det75 det1144
mxx (6.5, 2.5) (6.5, 3)       @noisy det702 det1241
mzz (6.5, 2) (7, 2)           @noisy det506 det758
mxx (6.5, 5) (6.5, 4.5)       @noisy det76 det963
mzz (7, 4) (6.5, 4)           @noisy det386 det415
mxx (6.5, 6.5) (6.5, 7)       @noisy det68 det547
mzz (6.5, 6) (7, 6)           @noisy det269 det1243
mxx (7.5, 2) (7.5, 1.5)       @noisy det215 det1265
mzz (0, 1) (7.5, 1)           @noisy det584 det1165
mxx (7.5, 3.5) (7.5, 4)       @noisy det280 det558
mzz (7.5, 3) (0, 3)           @noisy det213 det785
mxx (7.5, 5.5) (7.5, 6)       @noisy det29 det252
mzz (7.5, 5) (0, 5)           @noisy det190 det1059
mxx (7.5, 0) (7.5, 7.5)       @noisy det194 det848
mzz (0, 7) (7.5, 7)           @noisy det296 det1091

--------         39
mzz (0, 1.5) (0.5, 1.5)       @noisy det1304 det1312
mxx (1, 1) (1, 1.5)           @noisy det215 det759
mzz (0, 3.5) (0.5, 3.5)       @noisy det850 det1304
mxx (1, 3) (1, 3.5)           @noisy det558 det633
mzz (0.5, 5.5) (0, 5.5)       @noisy det850 det924
mxx (1, 5) (1, 5.5)           @noisy det29 det404
mzz (0, 7.5) (0.5, 7.5)       @noisy det924 det1312
mxx (1, 7.5) (1, 7)           @noisy det194 det371
mzz (1, 0.5) (1.5, 0.5)       @noisy det124 det859
mxx (2, 0) (2, 0.5)           @noisy det239 det791
mzz (1, 2.5) (1.5, 2.5)       @noisy det388 det859
mxx (2, 2) (2, 2.5)           @noisy det962 det1301
mzz (1.5, 4.5) (1, 4.5)       @noisy det364 det388
mxx (2, 4.5) (2, 4)           @noisy det208 det1029
mzz (1, 6.5) (1.5, 6.5)       @noisy det124 det364
mxx (2, 6.5) (2, 6)           @noisy det516 det1200
mzz (2, 1.5) (2.5, 1.5)       @noisy det544 det1006
mxx (3, 1.5) (3, 1)           @noisy det206 det1281
mzz (2, 3.5) (2.5, 3.5)       @noisy det72 det1006
mxx (3, 3.5) (3, 3)           @noisy det302 det1248
mzz (2, 5.5) (2.5, 5.5)       @noisy det72 det238
mxx (3, 5) (3, 5.5)           @noisy det738 det1122
mzz (2.5, 7.5) (2, 7.5)       @noisy det238 det544
mxx (3, 7.5) (3, 7)           @noisy det168 det1238
mzz (3.5, 0.5) (3, 0.5)       @noisy det581 det682
mxx (4, 0) (4, 0.5)           @noisy det55 det808
mzz (3, 2.5) (3.5, 2.5)       @noisy det682 det1291
mxx (4, 2) (4, 2.5)           @noisy det316 det715
mzz (3, 4.5) (3.5, 4.5)       @noisy det1194 det1291
mxx (4, 4.5) (4, 4)           @noisy det402 det1233
mzz (3.5, 6.5) (3, 6.5)       @noisy det581 det1194
mxx (4, 6) (4, 6.5)           @noisy det699 det1245
mzz (4, 1.5) (4.5, 1.5)       @noisy det352 det1049
mxx (5, 1) (5, 1.5)           @noisy det1184 det1217
mzz (4.5, 3.5) (4, 3.5)       @noisy det554 det1049
mxx (5, 3.5) (5, 3)           @noisy det938 det1283
mzz (4, 5.5) (4.5, 5.5)       @noisy det554 det912
mxx (5, 5.5) (5, 5)           @noisy det165 det387
mzz (4, 7.5) (4.5, 7.5)       @noisy det352 det912
mxx (5, 7) (5, 7.5)           @noisy det135 det1259
mzz (5, 0.5) (5.5, 0.5)       @noisy det57 det261
mxx (6, 0) (6, 0.5)           @noisy det275 det499
mzz (5.5, 2.5) (5, 2.5)       @noisy det261 det789
mxx (6, 2.5) (6, 2)           @noisy det1241 det1314
mzz (5, 4.5) (5.5, 4.5)       @noisy det789 det1026
mxx (6, 4) (6, 4.5)           @noisy det22 det963
mzz (5, 6.5) (5.5, 6.5)       @noisy det57 det1026
mxx (6, 6.5) (6, 6)           @noisy det68 det461
mzz (6, 1.5) (6.5, 1.5)       @noisy det506 det1144
mxx (7, 1.5) (7, 1)           @noisy det1265 det1311
mzz (6, 3.5) (6.5, 3.5)       @noisy det415 det506
mxx (7, 3) (7, 3.5)           @noisy det280 det964
mzz (6.5, 5.5) (6, 5.5)       @noisy det415 det1243
mxx (7, 5.5) (7, 5)           @noisy det89 det252
mzz (6, 7.5) (6.5, 7.5)       @noisy det1144 det1243
mxx (7, 7.5) (7, 7)           @noisy det848 det1077
mzz (7, 0.5) (7.5, 0.5)       @noisy det1091 det1165
mxx (0, 0) (0, 0.5)           @noisy det250 det703
mzz (7.5, 2.5) (7, 2.5)       @noisy det785 det1165
mxx (0, 2.5) (0, 2)           @noisy det225 det702
mzz (7, 4.5) (7.5, 4.5)       @noisy det785 det1059
mxx (0, 4.5) (0, 4)           @noisy det76 det713
mzz (7, 6.5) (7.5, 6.5)       @noisy det1059 det1091
mxx (0, 6) (0, 6.5)           @noisy det186 det547
mzz (0, 1) (0.5, 1)           @noisy det317 det1312
mz (0.5, 0.5)                 @noisy det317 det432
mx (0.5, 0)                   @noisy det194 det239 det371 det703
mzz (0, 3) (0.5, 3)           @noisy det299 det1304
mz (0.5, 2.5)                 @noisy det299 det446
mx (0.5, 2)                   @noisy det215 det225 det759 det1301
mzz (0.5, 5) (0, 5)           @noisy det850 det1270
mz (0.5, 4.5)                 @noisy det421 det1270
mx (0.5, 4)                   @noisy det208 det558 det633 det713
mzz (0, 7) (0.5, 7)           @noisy det347 det924
mz (0.5, 6.5)                 @noisy det347 det472
mx (0.5, 6)                   @noisy det29 det186 det404 det1200
mzz (1, 2) (1.5, 2)           @noisy det859 det876
mz (1.5, 1.5)                 @noisy det488 det876
mx (1.5, 1)                   @noisy det239 det759 det791 det1281
mzz (1.5, 4) (1, 4)           @noisy det235 det388
mz (1.5, 3.5)                 @noisy det235 det497
mx (1.5, 3)                   @noisy det302 det633 det962 det1301
mzz (1, 6) (1.5, 6)           @noisy det364 det1282
mz (1.5, 5.5)                 @noisy det501 det1282
mx (1.5, 5)                   @noisy det208 det404 det738 det1029
mzz (1, 0) (1.5, 0)           @noisy det124 det1275
mz (1.5, 7.5)                 @noisy det447 det1275
mx (1.5, 7)                   @noisy det371 det516 det1200 det1238
mzz (2, 1) (2.5, 1)           @noisy det544 det545
mz (2.5, 0.5)                 @noisy det490 det545
mx (2.5, 0)                   @noisy det55 det168 det791 det1238
mzz (2, 3) (2.5, 3)           @noisy det519 det1006
mz (2.5, 2.5)                 @noisy det423 det519
mx (2.5, 2)                   @noisy det206 det316 det962 det1281
mzz (2, 5) (2.5, 5)           @noisy det72 det717
mz (2.5, 4.5)                 @noisy det455 det717
mx (2.5, 4)                   @noisy det302 det1029 det1233 det1248
mzz (2.5, 7) (2, 7)           @noisy det238 det677
mz (2.5, 6.5)                 @noisy det491 det677
mx (2.5, 6)                   @noisy det516 det738 det1122 det1245
mzz (3, 2) (3.5, 2)           @noisy det682 det862
mz (3.5, 1.5)                 @noisy det424 det862
mx (3.5, 1)                   @noisy det55 det206 det808 det1217
mzz (3, 4) (3.5, 4)           @noisy det534 det1291
mz (3.5, 3.5)                 @noisy det435 det534
mx (3.5, 3)                   @noisy det316 det715 det938 det1248
mzz (3.5, 6) (3, 6)           @noisy det1088 det1194
mz (3.5, 5.5)                 @noisy det463 det1088
mx (3.5, 5)                   @noisy det165 det402 det1122 det1233
mzz (3.5, 0) (3, 0)           @noisy det581 det920
mz (3.5, 7.5)                 @noisy det427 det920
mx (3.5, 7)                   @noisy det168 det699 det1245 det1259
mzz (4, 1) (4.5, 1)           @noisy det352 det847
mz (4.5, 0.5)                 @noisy det479 det847
mx (4.5, 0)                   @noisy det135 det275 det808 det1259
mzz (4.5, 3) (4, 3)           @noisy det811 det1049
mz (4.5, 2.5)                 @noisy det419 det811
mx (4.5, 2)                   @noisy det715 det1184 det1217 det1241
mzz (4, 5) (4.5, 5)           @noisy det554 det1094
mz (4.5, 4.5)                 @noisy det484 det1094
mx (4.5, 4)                   @noisy det402 det938 det963 det1283
mzz (4, 7) (4.5, 7)           @noisy det837 det912
mz (4.5, 6.5)                 @noisy det428 det837
mx (4.5, 6)                   @noisy det68 det165 det387 det699
mzz (5.5, 2) (5, 2)           @noisy det261 det875
mz (5.5, 1.5)                 @noisy det453 det875
mx (5.5, 1)                   @noisy det275 det499 det1184 det1265
mzz (5, 4) (5.5, 4)           @noisy det789 det1153
mz (5.5, 3.5)                 @noisy det494 det1153
mx (5.5, 3)                   @noisy det280 det1241 det1283 det1314
mzz (5, 6) (5.5, 6)           @noisy det1026 det1170
mz (5.5, 5.5)                 @noisy det498 det1170
mx (5.5, 5)                   @noisy det22 det252 det387 det963
mzz (5, 0) (5.5, 0)           @noisy det57 det737
mz (5.5, 7.5)                 @noisy det444 det737
mx (5.5, 7)                   @noisy det68 det135 det461 det848
mzz (6, 1) (6.5, 1)           @noisy det75 det1144
mz (6.5, 0.5)                 @noisy det75 det480
mx (6.5, 0)                   @noisy det250 det499 det848 det1077
mzz (6, 3) (6.5, 3)           @noisy det506 det758
mz (6.5, 2.5)                 @noisy det470 det758
mx (6.5, 2)                   @noisy det702 det1265 det1311 det1314
mzz (6.5, 5) (6, 5)           @noisy det386 det415
mz (6.5, 4.5)                 @noisy det386 det440
mx (6.5, 4)                   @noisy det22 det76 det280 det964
mzz (6, 7) (6.5, 7)           @noisy det269 det1243
mz (6.5, 6.5)                 @noisy det269 det422
mx (6.5, 6)                   @noisy det89 det252 det461 det547
mzz (7.5, 2) (7, 2)           @noisy det584 det1165
mz (7.5, 1.5)                 @noisy det486 det584
mx (7.5, 1)                   @noisy det215 det250 det703 det1311
mzz (7, 4) (7.5, 4)           @noisy det213 det785
mz (7.5, 3.5)                 @noisy det213 det456
mx (7.5, 3)                   @noisy det225 det558 det702 det964
mzz (7, 6) (7.5, 6)           @noisy det190 det1059
mz (7.5, 5.5)                 @noisy det190 det439
mx (7.5, 5)                   @noisy det29 det76 det89 det713
mzz (7, 0) (7.5, 0)           @noisy det296 det1091
mz (7.5, 7.5)                 @noisy det296 det452
mx (7.5, 7)                   @noisy det186 det194 det547 det1077

--------         40
mzz (1, 1.5) (0.5, 1.5)       @noisy det1304 det1312
mxx (0, 1.5) (0, 1)           @noisy det215 det759
mzz (1, 3.5) (0.5, 3.5)       @noisy det850 det1304
mxx (0, 3.5) (0, 3)           @noisy det558 det633
mzz (0.5, 5.5) (1, 5.5)       @noisy det850 det924
mxx (0, 5.5) (0, 5)           @noisy det29 det404
mzz (1, 7.5) (0.5, 7.5)       @noisy det924 det1312
mxx (0, 7) (0, 7.5)           @noisy det194 det371
mzz (1.5, 0.5) (2, 0.5)       @noisy det124 det859
mxx (1, 0.5) (1, 0)           @noisy det239 det791
mzz (1.5, 2.5) (2, 2.5)       @noisy det388 det859
mxx (1, 2) (1, 2.5)           @noisy det962 det1301
mzz (1.5, 4.5) (2, 4.5)       @noisy det364 det388
mxx (1, 4) (1, 4.5)           @noisy det208 det1029
mzz (1.5, 6.5) (2, 6.5)       @noisy det124 det364
mxx (1, 6.5) (1, 6)           @noisy det516 det1200
mzz (3, 1.5) (2.5, 1.5)       @noisy det544 det1006
mxx (2, 1) (2, 1.5)           @noisy det206 det1281
mzz (2.5, 3.5) (3, 3.5)       @noisy det72 det1006
mxx (2, 3.5) (2, 3)           @noisy det302 det1248
mzz (2.5, 5.5) (3, 5.5)       @noisy det72 det238
mxx (2, 5.5) (2, 5)           @noisy det738 det1122
mzz (2.5, 7.5) (3, 7.5)       @noisy det238 det544
mxx (2, 7) (2, 7.5)           @noisy det168 det1238
mzz (3.5, 0.5) (4, 0.5)       @noisy det581 det682
mxx (3, 0) (3, 0.5)           @noisy det55 det808
mzz (3.5, 2.5) (4, 2.5)       @noisy det682 det1291
mxx (3, 2.5) (3, 2)           @noisy det316 det715
mzz (4, 4.5) (3.5, 4.5)       @noisy det1194 det1291
mxx (3, 4.5) (3, 4)           @noisy det402 det1233
mzz (3.5, 6.5) (4, 6.5)       @noisy det581 det1194
mxx (3, 6) (3, 6.5)           @noisy det699 det1245
mzz (5, 1.5) (4.5, 1.5)       @noisy det352 det1049
mxx (4, 1.5) (4, 1)           @noisy det1184 det1217
mzz (5, 3.5) (4.5, 3.5)       @noisy det554 det1049
mxx (4, 3) (4, 3.5)           @noisy det938 det1283
mzz (5, 5.5) (4.5, 5.5)       @noisy det554 det912
mxx (4, 5) (4, 5.5)           @noisy det165 det387
mzz (5, 7.5) (4.5, 7.5)       @noisy det352 det912
mxx (4, 7) (4, 7.5)           @noisy det135 det1259
mzz (5.5, 0.5) (6, 0.5)       @noisy det57 det261
mxx (5, 0) (5, 0.5)           @noisy det275 det499
mzz (5.5, 2.5) (6, 2.5)       @noisy det261 det789
mxx (5, 2) (5, 2.5)           @noisy det1241 det1314
mzz (5.5, 4.5) (6, 4.5)       @noisy det789 det1026
mxx (5, 4.5) (5, 4)           @noisy det22 det963
mzz (6, 6.5) (5.5, 6.5)       @noisy det57 det1026
mxx (5, 6) (5, 6.5)           @noisy det68 det461
mzz (6.5, 1.5) (7, 1.5)       @noisy det506 det1144
mxx (6, 1.5) (6, 1)           @noisy det1265 det1311
mzz (6.5, 3.5) (7, 3.5)       @noisy det415 det506
mxx (6, 3.5) (6, 3)           @noisy det280 det964
mzz (6.5, 5.5) (7, 5.5)       @noisy det415 det1243
mxx (6, 5) (6, 5.5)           @noisy det89 det252
mzz (6.5, 7.5) (7, 7.5)       @noisy det1144 det1243
mxx (6, 7.5) (6, 7)           @noisy det848 det1077
mzz (7.5, 0.5) (0, 0.5)       @noisy det1091 det1165
mxx (7, 0.5) (7, 0)           @noisy det250 det703
mzz (7.5, 2.5) (0, 2.5)       @noisy det785 det1165
mxx (7, 2) (7, 2.5)           @noisy det225 det702
mzz (7.5, 4.5) (0, 4.5)       @noisy det785 det1059
mxx (7, 4.5) (7, 4)           @noisy det76 det713
mzz (7.5, 6.5) (0, 6.5)       @noisy det1059 det1091
mxx (7, 6.5) (7, 6)           @noisy det186 det547
mzz (0.5, 0) (0, 0)           @det129 det1312
mz (0.5, 0.5)                 @det129 det432
mx (0.5, 1)                   @det215 det250 det759 det791
mzz (0, 2) (0.5, 2)           @det1280 det1304
mz (0.5, 2.5)                 @det446 det1280
mx (0.5, 3)                   @det558 det633 det702 det962
mzz (0, 4) (0.5, 4)           @det582 det850
mz (0.5, 4.5)                 @det421 det582
mx (0.5, 5)                   @det29 det76 det404 det1029
mzz (0.5, 6) (0, 6)           @det411 det924
mz (0.5, 6.5)                 @det411 det472
mx (0.5, 7)                   @det194 det371 det516 det547
mzz (1, 1) (1.5, 1)           @det859 det979
mz (1.5, 1.5)                 @det488 det979
mx (1.5, 2)                   @det206 det215 det962 det1301
mzz (1, 3) (1.5, 3)           @det388 det668
mz (1.5, 3.5)                 @det497 det668
mx (1.5, 4)                   @det208 det558 det1029 det1248
mzz (1.5, 5) (1, 5)           @det155 det364
mz (1.5, 5.5)                 @det155 det501
mx (1.5, 6)                   @det29 det516 det1122 det1200
mzz (1, 7) (1.5, 7)           @det124 det585
mz (1.5, 7.5)                 @det447 det585
mx (1.5, 0)                   @det168 det194 det239 det791
mzz (2, 0) (2.5, 0)           @det105 det544
mz (2.5, 0.5)                 @det105 det490
mx (2.5, 1)                   @det206 det239 det808 det1281
mzz (2.5, 2) (2, 2)           @det988 det1006
mz (2.5, 2.5)                 @det423 det988
mx (2.5, 3)                   @det302 det715 det1248 det1301
mzz (2, 4) (2.5, 4)           @det72 det306
mz (2.5, 4.5)                 @det306 det455
mx (2.5, 5)                   @det208 det402 det738 det1122
mzz (2, 6) (2.5, 6)           @det238 det1112
mz (2.5, 6.5)                 @det491 det1112
mx (2.5, 7)                   @det168 det699 det1200 det1238
mzz (3, 1) (3.5, 1)           @det682 det1284
mz (3.5, 1.5)                 @det424 det1284
mx (3.5, 2)                   @det316 det715 det1184 det1281
mzz (3, 3) (3.5, 3)           @det782 det1291
mz (3.5, 3.5)                 @det435 det782
mx (3.5, 4)                   @det302 det402 det1233 det1283
mzz (3.5, 5) (3, 5)           @det827 det1194
mz (3.5, 5.5)                 @det463 det827
mx (3.5, 6)                   @det387 det699 det738 det1245
mzz (3, 7) (3.5, 7)           @det581 det944
mz (3.5, 7.5)                 @det427 det944
mx (3.5, 0)                   @det55 det135 det808 det1238
mzz (4, 0) (4.5, 0)           @det59 det352
mz (4.5, 0.5)                 @det59 det479
mx (4.5, 1)                   @det55 det499 det1184 det1217
mzz (4.5, 2) (4, 2)           @det65 det1049
mz (4.5, 2.5)                 @det65 det419
mx (4.5, 3)                   @det316 det938 det1283 det1314
mzz (4, 4) (4.5, 4)           @det340 det554
mz (4.5, 4.5)                 @det340 det484
mx (4.5, 5)                   @det22 det165 det387 det1233
mzz (4, 6) (4.5, 6)           @det912 det1136
mz (4.5, 6.5)                 @det428 det1136
mx (4.5, 7)                   @det135 det461 det1245 det1259
mzz (5.5, 1) (5, 1)           @det261 det972
mz (5.5, 1.5)                 @det453 det972
mx (5.5, 2)                   @det1217 det1241 det1311 det1314
mzz (5, 3) (5.5, 3)           @det789 det1177
mz (5.5, 3.5)                 @det494 det1177
mx (5.5, 4)                   @det22 det938 det963 det964
mzz (5, 5) (5.5, 5)           @det437 det1026
mz (5.5, 5.5)                 @det437 det498
mx (5.5, 6)                   @det68 det89 det165 det461
mzz (5.5, 7) (5, 7)           @det57 det626
mz (5.5, 7.5)                 @det444 det626
mx (5.5, 0)                   @det275 det499 det1077 det1259
mzz (6.5, 0) (6, 0)           @det1144 det1317
mz (6.5, 0.5)                 @det480 det1317
mx (6.5, 1)                   @det275 det703 det1265 det1311
mzz (6, 2) (6.5, 2)           @det506 det1019
mz (6.5, 2.5)                 @det470 det1019
mx (6.5, 3)                   @det225 det280 det964 det1241
mzz (6, 4) (6.5, 4)           @det112 det415
mz (6.5, 4.5)                 @det112 det440
mx (6.5, 5)                   @det89 det252 det713 det963
mzz (6, 6) (6.5, 6)           @det680 det1243
mz (6.5, 6.5)                 @det422 det680
mx (6.5, 7)                   @det68 det186 det848 det1077
mzz (7, 1) (7.5, 1)           @det441 det1165
mz (7.5, 1.5)                 @det441 det486
mx (7.5, 2)                   @det225 det702 det759 det1265
mzz (7.5, 3) (7, 3)           @det785 det815
mz (7.5, 3.5)                 @det456 det815
mx (7.5, 4)                   @det76 det280 det633 det713
mzz (7, 5) (7.5, 5)           @det1059 det1193
mz (7.5, 5.5)                 @det439 det1193
mx (7.5, 6)                   @det186 det252 det404 det547
mzz (7, 7) (7.5, 7)           @det263 det1091
mz (7.5, 7.5)                 @det263 det452
mx (7.5, 0)                   @det250 det371 det703 det848

--------         41
mxx (1, 1.5) (1, 2)           @noisy det215 det759
mx (0.5, 1.5)                 @noisy det215 det598
mz (0, 1.5)                   @noisy det441 det1165 det1280 det1312
mxx (1, 3.5) (1, 4)           @noisy det558 det633
mx (0.5, 3.5)                 @noisy det558 det593
mz (0, 3.5)                   @noisy det582 det785 det815 det1304
mxx (1, 6) (1, 5.5)           @noisy det29 det404
mx (0.5, 5.5)                 @noisy det29 det595
mz (0, 5.5)                   @noisy det411 det850 det1059 det1193
mxx (1, 0) (1, 7.5)           @noisy det194 det371
mx (0.5, 7.5)                 @noisy det194 det639
mz (0, 7.5)                   @noisy det129 det263 det924 det1091
mxx (2, 0.5) (2, 1)           @noisy det239 det791
mx (1.5, 0.5)                 @noisy det239 det612
mz (1, 0.5)                   @noisy det124 det129 det979 det1312
mxx (2, 3) (2, 2.5)           @noisy det962 det1301
mx (1.5, 2.5)                 @noisy det648 det1301
mz (1, 2.5)                   @noisy det668 det859 det1280 det1304
mxx (2, 4.5) (2, 5)           @noisy det208 det1029
mx (1.5, 4.5)                 @noisy det208 det616
mz (1, 4.5)                   @noisy det155 det388 det582 det850
mxx (2, 6.5) (2, 7)           @noisy det516 det1200
mx (1.5, 6.5)                 @noisy det597 det1200
mz (1, 6.5)                   @noisy det364 det411 det585 det924
mxx (3, 1.5) (3, 2)           @noisy det206 det1281
mx (2.5, 1.5)                 @noisy det665 det1281
mz (2, 1.5)                   @noisy det544 det859 det979 det988
mxx (3, 3.5) (3, 4)           @noisy det302 det1248
mx (2.5, 3.5)                 @noisy det302 det590
mz (2, 3.5)                   @noisy det306 det388 det668 det1006
mxx (3, 5.5) (3, 6)           @noisy det738 det1122
mx (2.5, 5.5)                 @noisy det608 det738
mz (2, 5.5)                   @noisy det72 det155 det364 det1112
mxx (3, 7.5) (3, 0)           @noisy det168 det1238
mx (2.5, 7.5)                 @noisy det625 det1238
mz (2, 7.5)                   @noisy det105 det124 det238 det585
mxx (4, 0.5) (4, 1)           @noisy det55 det808
mx (3.5, 0.5)                 @noisy det55 det634
mz (3, 0.5)                   @noisy det105 det544 det581 det1284
mxx (4, 2.5) (4, 3)           @noisy det316 det715
mx (3.5, 2.5)                 @noisy det316 det622
mz (3, 2.5)                   @noisy det682 det782 det988 det1006
mxx (4, 4.5) (4, 5)           @noisy det402 det1233
mx (3.5, 4.5)                 @noisy det635 det1233
mz (3, 4.5)                   @noisy det72 det306 det827 det1291
mxx (4, 6.5) (4, 7)           @noisy det699 det1245
mx (3.5, 6.5)                 @noisy det641 det1245
mz (3, 6.5)                   @noisy det238 det944 det1112 det1194
mxx (5, 1.5) (5, 2)           @noisy det1184 det1217
mx (4.5, 1.5)                 @noisy det596 det1217
mz (4, 1.5)                   @noisy det65 det352 det682 det1284
mxx (5, 3.5) (5, 4)           @noisy det938 det1283
mx (4.5, 3.5)                 @noisy det603 det938
mz (4, 3.5)                   @noisy det340 det782 det1049 det1291
mxx (5, 5.5) (5, 6)           @noisy det165 det387
mx (4.5, 5.5)                 @noisy det165 det604
mz (4, 5.5)                   @noisy det554 det827 det1136 det1194
mxx (5, 0) (5, 7.5)           @noisy det135 det1259
mx (4.5, 7.5)                 @noisy det636 det1259
mz (4, 7.5)                   @noisy det59 det581 det912 det944
mxx (6, 1) (6, 0.5)           @noisy det275 det499
mx (5.5, 0.5)                 @noisy det275 det601
mz (5, 0.5)                   @noisy det57 det59 det352 det972
mxx (6, 2.5) (6, 3)           @noisy det1241 det1314
mx (5.5, 2.5)                 @noisy det618 det1241
mz (5, 2.5)                   @noisy det65 det261 det1049 det1177
mxx (6, 4.5) (6, 5)           @noisy det22 det963
mx (5.5, 4.5)                 @noisy det650 det963
mz (5, 4.5)                   @noisy det340 det437 det554 det789
mxx (6, 6.5) (6, 7)           @noisy det68 det461
mx (5.5, 6.5)                 @noisy det68 det615
mz (5, 6.5)                   @noisy det626 det912 det1026 det1136
mxx (7, 1.5) (7, 2)           @noisy det1265 det1311
mx (6.5, 1.5)                 @noisy det659 det1265
mz (6, 1.5)                   @noisy det261 det972 det1019 det1144
mxx (7, 4) (7, 3.5)           @noisy det280 det964
mx (6.5, 3.5)                 @noisy det280 det642
mz (6, 3.5)                   @noisy det112 det506 det789 det1177
mxx (7, 5.5) (7, 6)           @noisy det89 det252
mx (6.5, 5.5)                 @noisy det252 det644
mz (6, 5.5)                   @noisy det415 det437 det680 det1026
mxx (7, 0) (7, 7.5)           @noisy det848 det1077
mx (6.5, 7.5)                 @noisy det637 det848
mz (6, 7.5)                   @noisy det57 det626 det1243 det1317
mxx (0, 1) (0, 0.5)           @noisy det250 det703
mx (7.5, 0.5)                 @noisy det250 det663
mz (7, 0.5)                   @noisy det441 det1091 det1144 det1317
mxx (0, 2.5) (0, 3)           @noisy det225 det702
mx (7.5, 2.5)                 @noisy det599 det702
mz (7, 2.5)                   @noisy det506 det815 det1019 det1165
mxx (0, 4.5) (0, 5)           @noisy det76 det713
mx (7.5, 4.5)                 @noisy det76 det602
mz (7, 4.5)                   @noisy det112 det415 det785 det1193
mxx (0, 7) (0, 6.5)           @noisy det186 det547
mx (7.5, 6.5)                 @noisy det547 det640
mz (7, 6.5)                   @noisy det263 det680 det1059 det1243
mxx (0.5, 0.5) (0.5, 0)       @det703 det791
mzz (1, 1) (0.5, 1)           @det129 det1312
mxx (0.5, 2.5) (0.5, 2)       @det225 det962
mzz (1, 3) (0.5, 3)           @det1280 det1304
mxx (0.5, 4.5) (0.5, 4)       @det713 det1029
mzz (0.5, 5) (1, 5)           @det582 det850
mxx (0.5, 6.5) (0.5, 6)       @det186 det516
mzz (1, 7) (0.5, 7)           @det411 det924
mxx (1.5, 1.5) (1.5, 1)       @det206 det759
mzz (1.5, 2) (2, 2)           @det859 det979
mxx (1.5, 3.5) (1.5, 3)       @det633 det1248
mzz (1.5, 4) (2, 4)           @det388 det668
mxx (1.5, 5) (1.5, 5.5)       @det404 det1122
mzz (1.5, 6) (2, 6)           @det155 det364
mxx (1.5, 7.5) (1.5, 7)       @det168 det371
mzz (1.5, 0) (2, 0)           @det124 det585
mxx (2.5, 0.5) (2.5, 0)       @det791 det808
mzz (3, 1) (2.5, 1)           @det105 det544
mxx (2.5, 2) (2.5, 2.5)       @det715 det962
mzz (2.5, 3) (3, 3)           @det988 det1006
mxx (2.5, 4) (2.5, 4.5)       @det402 det1029
mzz (2.5, 5) (3, 5)           @det72 det306
mxx (2.5, 6.5) (2.5, 6)       @det516 det699
mzz (2.5, 7) (3, 7)           @det238 det1112
mxx (3.5, 1) (3.5, 1.5)       @det206 det1184
mzz (3.5, 2) (4, 2)           @det682 det1284
mxx (3.5, 3) (3.5, 3.5)       @det1248 det1283
mzz (4, 4) (3.5, 4)           @det782 det1291
mxx (3.5, 5) (3.5, 5.5)       @det387 det1122
mzz (3.5, 6) (4, 6)           @det827 det1194
mxx (3.5, 7) (3.5, 7.5)       @det135 det168
mzz (3.5, 0) (4, 0)           @det581 det944
mxx (4.5, 0.5) (4.5, 0)       @det499 det808
mzz (5, 1) (4.5, 1)           @det59 det352
mxx (4.5, 2) (4.5, 2.5)       @det715 det1314
mzz (5, 3) (4.5, 3)           @det65 det1049
mxx (4.5, 4.5) (4.5, 4)       @det22 det402
mzz (5, 5) (4.5, 5)           @det340 det554
mxx (4.5, 6.5) (4.5, 6)       @det461 det699
mzz (5, 7) (4.5, 7)           @det912 det1136
mxx (5.5, 1) (5.5, 1.5)       @det1184 det1311
mzz (5.5, 2) (6, 2)           @det261 det972
mxx (5.5, 3) (5.5, 3.5)       @det964 det1283
mzz (5.5, 4) (6, 4)           @det789 det1177
mxx (5.5, 5.5) (5.5, 5)       @det89 det387
mzz (6, 6) (5.5, 6)           @det437 det1026
mxx (5.5, 7) (5.5, 7.5)       @det135 det1077
mzz (5.5, 0) (6, 0)           @det57 det626
mxx (6.5, 0) (6.5, 0.5)       @det499 det703
mzz (6.5, 1) (7, 1)           @det1144 det1317
mxx (6.5, 2.5) (6.5, 2)       @det225 det1314
mzz (6.5, 3) (7, 3)           @det506 det1019
mxx (6.5, 4.5) (6.5, 4)       @det22 det713
mzz (6.5, 5) (7, 5)           @det112 det415
mxx (6.5, 6) (6.5, 6.5)       @det186 det461
mzz (6.5, 7) (7, 7)           @det680 det1243
mxx (7.5, 1.5) (7.5, 1)       @det759 det1311
mzz (7.5, 2) (0, 2)           @det441 det1165
mxx (7.5, 3) (7.5, 3.5)       @det633 det964
mzz (7.5, 4) (0, 4)           @det785 det815
mxx (7.5, 5) (7.5, 5.5)       @det89 det404
mzz (7.5, 6) (0, 6)           @det1059 det1193
mxx (7.5, 7.5) (7.5, 7)       @det371 det1077
mzz (7.5, 0) (0, 0)           @det263 det1091

--------         42
mxx (0, 1.5) (0, 2)           @det759
mx (0.5, 1.5)                 @det598
mz (1, 1.5)                   @det129 det859 det979 det1304
mxx (0, 3.5) (0, 4)           @det633
mx (0.5, 3.5)                 @det593
mz (1, 3.5)                   @det388 det668 det850 det1280
mxx (0, 5.5) (0, 6)           @det404
mx (0.5, 5.5)                 @det595
mz (1, 5.5)                   @det155 det364 det582 det924
mxx (0, 7.5) (0, 0)           @det371
mx (0.5, 7.5)                 @det639
mz (1, 7.5)                   @det124 det411 det585 det1312
mxx (1, 0.5) (1, 1)           @det791
mx (1.5, 0.5)                 @det612
mz (2, 0.5)                   @det105 det544 det585 det859
mxx (1, 2.5) (1, 3)           @det962
mx (1.5, 2.5)                 @det648
mz (2, 2.5)                   @det388 det979 det988 det1006
mxx (1, 4.5) (1, 5)           @det1029
mx (1.5, 4.5)                 @det616
mz (2, 4.5)                   @det72 det306 det364 det668
mxx (1, 6.5) (1, 7)           @det516
mx (1.5, 6.5)                 @det597
mz (2, 6.5)                   @det124 det155 det238 det1112
mxx (2, 1.5) (2, 2)           @det206
mx (2.5, 1.5)                 @det665
mz (3, 1.5)                   @det105 det682 det1006 det1284
mxx (2, 3.5) (2, 4)           @det1248
mx (2.5, 3.5)                 @det590
mz (3, 3.5)                   @det72 det782 det988 det1291
mxx (2, 5.5) (2, 6)           @det1122
mx (2.5, 5.5)                 @det608
mz (3, 5.5)                   @det238 det306 det827 det1194
mxx (2, 0) (2, 7.5)           @det168
mx (2.5, 7.5)                 @det625
mz (3, 7.5)                   @det544 det581 det944 det1112
mxx (3, 1) (3, 0.5)           @det808
mx (3.5, 0.5)                 @det634
mz (4, 0.5)                   @det59 det352 det682 det944
mxx (3, 2.5) (3, 3)           @det715
mx (3.5, 2.5)                 @det622
mz (4, 2.5)                   @det65 det1049 det1284 det1291
mxx (3, 4.5) (3, 5)           @det402
mx (3.5, 4.5)                 @det635
mz (4, 4.5)                   @det340 det554 det782 det1194
mxx (3, 7) (3, 6.5)           @det699
mx (3.5, 6.5)                 @det641
mz (4, 6.5)                   @det581 det827 det912 det1136
mxx (4, 1.5) (4, 2)           @det1184
mx (4.5, 1.5)                 @det596
mz (5, 1.5)                   @det59 det261 det972 det1049
mxx (4, 4) (4, 3.5)           @det1283
mx (4.5, 3.5)                 @det603
mz (5, 3.5)                   @det65 det554 det789 det1177
mxx (4, 5.5) (4, 6)           @det387
mx (4.5, 5.5)                 @det604
mz (5, 5.5)                   @det340 det437 det912 det1026
mxx (4, 0) (4, 7.5)           @det135
mx (4.5, 7.5)                 @det636
mz (5, 7.5)                   @det57 det352 det626 det1136
mxx (5, 0.5) (5, 1)           @det499
mx (5.5, 0.5)                 @det601
mz (6, 0.5)                   @det261 det626 det1144 det1317
mxx (5, 3) (5, 2.5)           @det1314
mx (5.5, 2.5)                 @det618
mz (6, 2.5)                   @det506 det789 det972 det1019
mxx (5, 4.5) (5, 5)           @det22
mx (5.5, 4.5)                 @det650
mz (6, 4.5)                   @det112 det415 det1026 det1177
mxx (5, 6.5) (5, 7)           @det461
mx (5.5, 6.5)                 @det615
mz (6, 6.5)                   @det57 det437 det680 det1243
mxx (6, 1.5) (6, 2)           @det1311
mx (6.5, 1.5)                 @det659
mz (7, 1.5)                   @det441 det506 det1165 det1317
mxx (6, 3.5) (6, 4)           @det964
mx (6.5, 3.5)                 @det642
mz (7, 3.5)                   @det415 det785 det815 det1019
mxx (6, 6) (6, 5.5)           @det89
mx (6.5, 5.5)                 @det644
mz (7, 5.5)                   @det112 det1059 det1193 det1243
mxx (6, 7.5) (6, 0)           @det1077
mx (6.5, 7.5)                 @det637
mz (7, 7.5)                   @det263 det680 det1091 det1144
mxx (7, 0.5) (7, 1)           @det703
mx (7.5, 0.5)                 @det663
mz (0, 0.5)                   @det129 det263 det1165 det1312
mxx (7, 2.5) (7, 3)           @det225
mx (7.5, 2.5)                 @det599
mz (0, 2.5)                   @det441 det785 det1280 det1304
mxx (7, 4.5) (7, 5)           @det713
mx (7.5, 4.5)                 @det602
mz (0, 4.5)                   @det582 det815 det850 det1059
mxx (7, 6.5) (7, 7)           @det186
mx (7.5, 6.5)                 @det640
mz (0, 6.5)                   @det411 det924 det1091 det1193
mxx (0.5, 0.5) (0.5, 1)       @det703 det791
mzz (1, 0) (0.5, 0)           @det129 det1312
mxx (0.5, 2.5) (0.5, 3)       @det225 det962
mzz (1, 2) (0.5, 2)           @det1280 det1304
mxx (0.5, 5) (0.5, 4.5)       @det713 det1029
mzz (1, 4) (0.5, 4)           @det582 det850
mxx (0.5, 6.5) (0.5, 7)       @det186 det516
mzz (0.5, 6) (1, 6)           @det411 det924
mxx (1.5, 1.5) (1.5, 2)       @det206 det759
mzz (1.5, 1) (2, 1)           @det859 det979
mxx (1.5, 4) (1.5, 3.5)       @det633 det1248
mzz (2, 3) (1.5, 3)           @det388 det668
mxx (1.5, 5.5) (1.5, 6)       @det404 det1122
mzz (1.5, 5) (2, 5)           @det155 det364
mxx (1.5, 0) (1.5, 7.5)       @det168 det371
mzz (1.5, 7) (2, 7)           @det124 det585
mxx (2.5, 0.5) (2.5, 1)       @det791 det808
mzz (2.5, 0) (3, 0)           @det105 det544
mxx (2.5, 2.5) (2.5, 3)       @det715 det962
mzz (2.5, 2) (3, 2)           @det988 det1006
mxx (2.5, 4.5) (2.5, 5)       @det402 det1029
mzz (2.5, 4) (3, 4)           @det72 det306
mxx (2.5, 7) (2.5, 6.5)       @det516 det699
mzz (3, 6) (2.5, 6)           @det238 det1112
mxx (3.5, 1.5) (3.5, 2)       @det206 det1184
mzz (3.5, 1) (4, 1)           @det682 det1284
mxx (3.5, 3.5) (3.5, 4)       @det1248 det1283
mzz (3.5, 3) (4, 3)           @det782 det1291
mxx (3.5, 5.5) (3.5, 6)       @det387 det1122
mzz (3.5, 5) (4, 5)           @det827 det1194
mxx (3.5, 0) (3.5, 7.5)       @det135 det168
mzz (3.5, 7) (4, 7)           @det581 det944
mxx (4.5, 0.5) (4.5, 1)       @det499 det808
mzz (5, 0) (4.5, 0)           @det59 det352
mxx (4.5, 2.5) (4.5, 3)       @det715 det1314
mzz (4.5, 2) (5, 2)           @det65 det1049
mxx (4.5, 4.5) (4.5, 5)       @det22 det402
mzz (5, 4) (4.5, 4)           @det340 det554
mxx (4.5, 6.5) (4.5, 7)       @det461 det699
mzz (5, 6) (4.5, 6)           @det912 det1136
mxx (5.5, 1.5) (5.5, 2)       @det1184 det1311
mzz (5.5, 1) (6, 1)           @det261 det972
mxx (5.5, 3.5) (5.5, 4)       @det964 det1283
mzz (5.5, 3) (6, 3)           @det789 det1177
mxx (5.5, 5.5) (5.5, 6)       @det89 det387
mzz (5.5, 5) (6, 5)           @det437 det1026
mxx (5.5, 7.5) (5.5, 0)       @det135 det1077
mzz (5.5, 7) (6, 7)           @det57 det626
mxx (6.5, 0.5) (6.5, 1)       @det499 det703
mzz (6.5, 0) (7, 0)           @det1144 det1317
mxx (6.5, 2.5) (6.5, 3)       @det225 det1314
mzz (6.5, 2) (7, 2)           @det506 det1019
mxx (6.5, 5) (6.5, 4.5)       @det22 det713
mzz (7, 4) (6.5, 4)           @det112 det415
mxx (6.5, 6.5) (6.5, 7)       @det186 det461
mzz (6.5, 6) (7, 6)           @det680 det1243
mxx (7.5, 2) (7.5, 1.5)       @det759 det1311
mzz (0, 1) (7.5, 1)           @det441 det1165
mxx (7.5, 3.5) (7.5, 4)       @det633 det964
mzz (7.5, 3) (0, 3)           @det785 det815
mxx (7.5, 5.5) (7.5, 6)       @det89 det404
mzz (7.5, 5) (0, 5)           @det1059 det1193
mxx (7.5, 0) (7.5, 7.5)       @det371 det1077
mzz (0, 7) (7.5, 7)           @det263 det1091

--------         43
mzz (0, 1.5) (0.5, 1.5)       @det129 det1280
mxx (1, 1) (1, 1.5)           @det759
mzz (0, 3.5) (0.5, 3.5)       @det582 det1280
mxx (1, 3) (1, 3.5)           @det633
mzz (0.5, 5.5) (0, 5.5)       @det411 det582
mxx (1, 5) (1, 5.5)           @det404
mzz (0, 7.5) (0.5, 7.5)       @det129 det411
mxx (1, 7.5) (1, 7)           @det371
mzz (1, 0.5) (1.5, 0.5)       @det585 det979
mxx (2, 0) (2, 0.5)           @det791
mzz (1, 2.5) (1.5, 2.5)       @det668 det979
mxx (2, 2) (2, 2.5)           @det962
mzz (1.5, 4.5) (1, 4.5)       @det155 det668
mxx (2, 4.5) (2, 4)           @det1029
mzz (1, 6.5) (1.5, 6.5)       @det155 det585
mxx (2, 6.5) (2, 6)           @det516
mzz (2, 1.5) (2.5, 1.5)       @det105 det988
mxx (3, 1.5) (3, 1)           @det206
mzz (2, 3.5) (2.5, 3.5)       @det306 det988
mxx (3, 3.5) (3, 3)           @det1248
mzz (2, 5.5) (2.5, 5.5)       @det306 det1112
mxx (3, 5) (3, 5.5)           @det1122
mzz (2.5, 7.5) (2, 7.5)       @det105 det1112
mxx (3, 7.5) (3, 7)           @det168
mzz (3.5, 0.5) (3, 0.5)       @det944 det1284
mxx (4, 0) (4, 0.5)           @det808
mzz (3, 2.5) (3.5, 2.5)       @det782 det1284
mxx (4, 2) (4, 2.5)           @det715
mzz (3, 4.5) (3.5, 4.5)       @det782 det827
mxx (4, 4.5) (4, 4)           @det402
mzz (3.5, 6.5) (3, 6.5)       @det827 det944
mxx (4, 6) (4, 6.5)           @det699
mzz (4, 1.5) (4.5, 1.5)       @det59 det65
mxx (5, 1) (5, 1.5)           @det1184
mzz (4.5, 3.5) (4, 3.5)       @det65 det340
mxx (5, 3.5) (5, 3)           @det1283
mzz (4, 5.5) (4.5, 5.5)       @det340 det1136
mxx (5, 5.5) (5, 5)           @det387
mzz (4, 7.5) (4.5, 7.5)       @det59 det1136
mxx (5, 7) (5, 7.5)           @det135
mzz (5, 0.5) (5.5, 0.5)       @det626 det972
mxx (6, 0) (6, 0.5)           @det499
mzz (5.5, 2.5) (5, 2.5)       @det972 det1177
mxx (6, 2.5) (6, 2)           @det1314
mzz (5, 4.5) (5.5, 4.5)       @det437 det1177
mxx (6, 4) (6, 4.5)           @det22
mzz (5, 6.5) (5.5, 6.5)       @det437 det626
mxx (6, 6.5) (6, 6)           @det461
mzz (6, 1.5) (6.5, 1.5)       @det1019 det1317
mxx (7, 1.5) (7, 1)           @det1311
mzz (6, 3.5) (6.5, 3.5)       @det112 det1019
mxx (7, 3) (7, 3.5)           @det964
mzz (6.5, 5.5) (6, 5.5)       @det112 det680
mxx (7, 5.5) (7, 5)           @det89
mzz (6, 7.5) (6.5, 7.5)       @det680 det1317
mxx (7, 7.5) (7, 7)           @det1077
mzz (7, 0.5) (7.5, 0.5)       @det263 det441
mxx (0, 0) (0, 0.5)           @det703
mzz (7.5, 2.5) (7, 2.5)       @det441 det815
mxx (0, 2.5) (0, 2)           @det225
mzz (7, 4.5) (7.5, 4.5)       @det815 det1193
mxx (0, 4.5) (0, 4)           @det713
mzz (7, 6.5) (7.5, 6.5)       @det263 det1193
mxx (0, 6) (0, 6.5)           @det186
mzz (0, 1) (0.5, 1)           @det129 det1312
mz (0.5, 0.5)                 @det820 det1312
mx (0.5, 0)                   @det371 det791
mzz (0, 3) (0.5, 3)           @det1280 det1304
mz (0.5, 2.5)                 @det818 det1304
mx (0.5, 2)                   @det759 det962
mzz (0.5, 5) (0, 5)           @det582 det850
mz (0.5, 4.5)                 @det769 det850
mx (0.5, 4)                   @det633 det1029
mzz (0, 7) (0.5, 7)           @det411 det924
mz (0.5, 6.5)                 @det814 det924
mx (0.5, 6)                   @det404 det516
mzz (1, 2) (1.5, 2)           @det859 det979
mz (1.5, 1.5)                 @det771 det859
mx (1.5, 1)                   @det206 det791
mzz (1.5, 4) (1, 4)           @det388 det668
mz (1.5, 3.5)                 @det388 det795
mx (1.5, 3)                   @det962 det1248
mzz (1, 6) (1.5, 6)           @det155 det364
mz (1.5, 5.5)                 @det364 det800
mx (1.5, 5)                   @det1029 det1122
mzz (1, 0) (1.5, 0)           @det124 det585
mz (1.5, 7.5)                 @det124 det831
mx (1.5, 7)                   @det168 det516
mzz (2, 1) (2.5, 1)           @det105 det544
mz (2.5, 0.5)                 @det544 det792
mx (2.5, 0)                   @det168 det808
mzz (2, 3) (2.5, 3)           @det988 det1006
mz (2.5, 2.5)                 @det810 det1006
mx (2.5, 2)                   @det206 det715
mzz (2, 5) (2.5, 5)           @det72 det306
mz (2.5, 4.5)                 @det72 det807
mx (2.5, 4)                   @det402 det1248
mzz (2.5, 7) (2, 7)           @det238 det1112
mz (2.5, 6.5)                 @det238 det793
mx (2.5, 6)                   @det699 det1122
mzz (3, 2) (3.5, 2)           @det682 det1284
mz (3.5, 1.5)                 @det682 det770
mx (3.5, 1)                   @det808 det1184
mzz (3, 4) (3.5, 4)           @det782 det1291
mz (3.5, 3.5)                 @det823 det1291
mx (3.5, 3)                   @det715 det1283
mzz (3.5, 6) (3, 6)           @det827 det1194
mz (3.5, 5.5)                 @det773 det1194
mx (3.5, 5)                   @det387 det402
mzz (3.5, 0) (3, 0)           @det581 det944
mz (3.5, 7.5)                 @det581 det775
mx (3.5, 7)                   @det135 det699
mzz (4, 1) (4.5, 1)           @det59 det352
mz (4.5, 0.5)                 @det352 det755
mx (4.5, 0)                   @det135 det499
mzz (4.5, 3) (4, 3)           @det65 det1049
mz (4.5, 2.5)                 @det767 det1049
mx (4.5, 2)                   @det1184 det1314
mzz (4, 5) (4.5, 5)           @det340 det554
mz (4.5, 4.5)                 @det554 det786
mx (4.5, 4)                   @det22 det1283
mzz (4, 7) (4.5, 7)           @det912 det1136
mz (4.5, 6.5)                 @det781 det912
mx (4.5, 6)                   @det387 det461
mzz (5.5, 2) (5, 2)           @det261 det972
mz (5.5, 1.5)                 @det261 det761
mx (5.5, 1)                   @det499 det1311
mzz (5, 4) (5.5, 4)           @det789 det1177
mz (5.5, 3.5)                 @det789 det794
mx (5.5, 3)                   @det964 det1314
mzz (5, 6) (5.5, 6)           @det437 det1026
mz (5.5, 5.5)                 @det796 det1026
mx (5.5, 5)                   @det22 det89
mzz (5, 0) (5.5, 0)           @det57 det626
mz (5.5, 7.5)                 @det57 det830
mx (5.5, 7)                   @det461 det1077
mzz (6, 1) (6.5, 1)           @det1144 det1317
mz (6.5, 0.5)                 @det829 det1144
mx (6.5, 0)                   @det703 det1077
mzz (6, 3) (6.5, 3)           @det506 det1019
mz (6.5, 2.5)                 @det506 det776
mx (6.5, 2)                   @det225 det1311
mzz (6.5, 5) (6, 5)           @det112 det415
mz (6.5, 4.5)                 @det415 det787
mx (6.5, 4)                   @det713 det964
mzz (6, 7) (6.5, 7)           @det680 det1243
mz (6.5, 6.5)                 @det809 det1243
mx (6.5, 6)                   @det89 det186
mzz (7.5, 2) (7, 2)           @det441 det1165
mz (7.5, 1.5)                 @det788 det1165
mx (7.5, 1)                   @det703 det759
mzz (7, 4) (7.5, 4)           @det785 det815
mz (7.5, 3.5)                 @det764 det785
mx (7.5, 3)                   @det225 det633
mzz (7, 6) (7.5, 6)           @det1059 det1193
mz (7.5, 5.5)                 @det826 det1059
mx (7.5, 5)                   @det404 det713
mzz (7, 0) (7.5, 0)           @det263 det1091
mz (7.5, 7.5)                 @det799 det1091
mx (7.5, 7)                   @det186 det371

--------         44
mzz (1, 1.5) (0.5, 1.5)       @det129 det1280
mxx (0, 1.5) (0, 1)           @det759
mzz (1, 3.5) (0.5, 3.5)       @det582 det1280
mxx (0, 3.5) (0, 3)           @det633
mzz (0.5, 5.5) (1, 5.5)       @det411 det582
mxx (0, 5.5) (0, 5)           @det404
mzz (1, 7.5) (0.5, 7.5)       @det129 det411
mxx (0, 7) (0, 7.5)           @det371
mzz (1.5, 0.5) (2, 0.5)       @det585 det979
mxx (1, 0.5) (1, 0)           @det791
mzz (1.5, 2.5) (2, 2.5)       @det668 det979
mxx (1, 2) (1, 2.5)           @det962
mzz (1.5, 4.5) (2, 4.5)       @det155 det668
mxx (1, 4) (1, 4.5)           @det1029
mzz (1.5, 6.5) (2, 6.5)       @det155 det585
mxx (1, 6.5) (1, 6)           @det516
mzz (3, 1.5) (2.5, 1.5)       @det105 det988
mxx (2, 1) (2, 1.5)           @det206
mzz (2.5, 3.5) (3, 3.5)       @det306 det988
mxx (2, 3.5) (2, 3)           @det1248
mzz (2.5, 5.5) (3, 5.5)       @det306 det1112
mxx (2, 5.5) (2, 5)           @det1122
mzz (2.5, 7.5) (3, 7.5)       @det105 det1112
mxx (2, 7) (2, 7.5)           @det168
mzz (3.5, 0.5) (4, 0.5)       @det944 det1284
mxx (3, 0) (3, 0.5)           @det808
mzz (3.5, 2.5) (4, 2.5)       @det782 det1284
mxx (3, 2.5) (3, 2)           @det715
mzz (4, 4.5) (3.5, 4.5)       @det782 det827
mxx (3, 4.5) (3, 4)           @det402
mzz (3.5, 6.5) (4, 6.5)       @det827 det944
mxx (3, 6) (3, 6.5)           @det699
mzz (5, 1.5) (4.5, 1.5)       @det59 det65
mxx (4, 1.5) (4, 1)           @det1184
mzz (5, 3.5) (4.5, 3.5)       @det65 det340
mxx (4, 3) (4, 3.5)           @det1283
mzz (5, 5.5) (4.5, 5.5)       @det340 det1136
mxx (4, 5) (4, 5.5)           @det387
mzz (5, 7.5) (4.5, 7.5)       @det59 det1136
mxx (4, 7) (4, 7.5)           @det135
mzz (5.5, 0.5) (6, 0.5)       @det626 det972
mxx (5, 0) (5, 0.5)           @det499
mzz (5.5, 2.5) (6, 2.5)       @det972 det1177
mxx (5, 2) (5, 2.5)           @det1314
mzz (5.5, 4.5) (6, 4.5)       @det437 det1177
mxx (5, 4.5) (5, 4)           @det22
mzz (6, 6.5) (5.5, 6.5)       @det437 det626
mxx (5, 6) (5, 6.5)           @det461
mzz (6.5, 1.5) (7, 1.5)       @det1019 det1317
mxx (6, 1.5) (6, 1)           @det1311
mzz (6.5, 3.5) (7, 3.5)       @det112 det1019
mxx (6, 3.5) (6, 3)           @det964
mzz (6.5, 5.5) (7, 5.5)       @det112 det680
mxx (6, 5) (6, 5.5)           @det89
mzz (6.5, 7.5) (7, 7.5)       @det680 det1317
mxx (6, 7.5) (6, 7)           @det1077
mzz (7.5, 0.5) (0, 0.5)       @det263 det441
mxx (7, 0.5) (7, 0)           @det703
mzz (7.5, 2.5) (0, 2.5)       @det441 det815
mxx (7, 2) (7, 2.5)           @det225
mzz (7.5, 4.5) (0, 4.5)       @det815 det1193
mxx (7, 4.5) (7, 4)           @det713
mzz (7.5, 6.5) (0, 6.5)       @det263 det1193
mxx (7, 6.5) (7, 6)           @det186
mzz (0.5, 0) (0, 0)           @det129
mz (0.5, 0.5)                 @det820
mx (0.5, 1)                   @det703 det759
mzz (0, 2) (0.5, 2)           @det1280
mz (0.5, 2.5)                 @det818
mx (0.5, 3)                   @det225 det633
mzz (0, 4) (0.5, 4)           @det582
mz (0.5, 4.5)                 @det769
mx (0.5, 5)                   @det404 det713
mzz (0.5, 6) (0, 6)           @det411
mz (0.5, 6.5)                 @det814
mx (0.5, 7)                   @det186 det371
mzz (1, 1) (1.5, 1)           @det979
mz (1.5, 1.5)                 @det771
mx (1.5, 2)                   @det759 det962
mzz (1, 3) (1.5, 3)           @det668
mz (1.5, 3.5)                 @det795
mx (1.5, 4)                   @det633 det1029
mzz (1.5, 5) (1, 5)           @det155
mz (1.5, 5.5)                 @det800
mx (1.5, 6)                   @det404 det516
mzz (1, 7) (1.5, 7)           @det585
mz (1.5, 7.5)                 @det831
mx (1.5, 0)                   @det371 det791
mzz (2, 0) (2.5, 0)           @det105
mz (2.5, 0.5)                 @det792
mx (2.5, 1)                   @det206 det791
mzz (2.5, 2) (2, 2)           @det988
mz (2.5, 2.5)                 @det810
mx (2.5, 3)                   @det962 det1248
mzz (2, 4) (2.5, 4)           @det306
mz (2.5, 4.5)                 @det807
mx (2.5, 5)                   @det1029 det1122
mzz (2, 6) (2.5, 6)           @det1112
mz (2.5, 6.5)                 @det793
mx (2.5, 7)                   @det168 det516
mzz (3, 1) (3.5, 1)           @det1284
mz (3.5, 1.5)                 @det770
mx (3.5, 2)                   @det206 det715
mzz (3, 3) (3.5, 3)           @det782
mz (3.5, 3.5)                 @det823
mx (3.5, 4)                   @det402 det1248
mzz (3.5, 5) (3, 5)           @det827
mz (3.5, 5.5)                 @det773
mx (3.5, 6)                   @det699 det1122
mzz (3, 7) (3.5, 7)           @det944
mz (3.5, 7.5)                 @det775
mx (3.5, 0)                   @det168 det808
mzz (4, 0) (4.5, 0)           @det59
mz (4.5, 0.5)                 @det755
mx (4.5, 1)                   @det808 det1184
mzz (4.5, 2) (4, 2)           @det65
mz (4.5, 2.5)                 @det767
mx (4.5, 3)                   @det715 det1283
mzz (4, 4) (4.5, 4)           @det340
mz (4.5, 4.5)                 @det786
mx (4.5, 5)                   @det387 det402
mzz (4, 6) (4.5, 6)           @det1136
mz (4.5, 6.5)                 @det781
mx (4.5, 7)                   @det135 det699
mzz (5.5, 1) (5, 1)           @det972
mz (5.5, 1.5)                 @det761
mx (5.5, 2)                   @det1184 det1314
mzz (5, 3) (5.5, 3)           @det1177
mz (5.5, 3.5)                 @det794
mx (5.5, 4)                   @det22 det1283
mzz (5, 5) (5.5, 5)           @det437
mz (5.5, 5.5)                 @det796
mx (5.5, 6)                   @det387 det461
mzz (5.5, 7) (5, 7)           @det626
mz (5.5, 7.5)                 @det830
mx (5.5, 0)                   @det135 det499
mzz (6.5, 0) (6, 0)           @det1317
mz (6.5, 0.5)                 @det829
mx (6.5, 1)                   @det499 det1311
mzz (6, 2) (6.5, 2)           @det1019
mz (6.5, 2.5)                 @det776
mx (6.5, 3)                   @det964 det1314
mzz (6, 4) (6.5, 4)           @det112
mz (6.5, 4.5)                 @det787
mx (6.5, 5)                   @det22 det89
mzz (6, 6) (6.5, 6)           @det680
mz (6.5, 6.5)                 @det809
mx (6.5, 7)                   @det461 det1077
mzz (7, 1) (7.5, 1)           @det441
mz (7.5, 1.5)                 @det788
mx (7.5, 2)                   @det225 det1311
mzz (7.5, 3) (7, 3)           @det815
mz (7.5, 3.5)                 @det764
mx (7.5, 4)                   @det713 det964
mzz (7, 5) (7.5, 5)           @det1193
mz (7.5, 5.5)                 @det826
mx (7.5, 6)                   @det89 det186
mzz (7, 7) (7.5, 7)           @det263
mz (7.5, 7.5)                 @det799
mx (7.5, 0)                   @det703 det1077

--------         45
mxx (1, 1.5) (1, 2)           @det759
mx (0.5, 1.5)                 @det759 det969
mz (0, 1.5)                   @det129 det441
mxx (1, 3.5) (1, 4)           @det633
mx (0.5, 3.5)                 @det633 det965
mz (0, 3.5)                   @det815 det1280
mxx (1, 6) (1, 5.5)           @det404
mx (0.5, 5.5)                 @det404 det968
mz (0, 5.5)                   @det582 det1193
mxx (1, 0) (1, 7.5)           @det371
mx (0.5, 7.5)                 @det371 det948
mz (0, 7.5)                   @det263 det411
mxx (2, 0.5) (2, 1)           @det791
mx (1.5, 0.5)                 @det791 det943
mz (1, 0.5)                   @det129 det585
mxx (2, 3) (2, 2.5)           @det962
mx (1.5, 2.5)                 @det942 det962
mz (1, 2.5)                   @det979 det1280
mxx (2, 4.5) (2, 5)           @det1029
mx (1.5, 4.5)                 @det1004 det1029
mz (1, 4.5)                   @det582 det668
mxx (2, 6.5) (2, 7)           @det516
mx (1.5, 6.5)                 @det516 det970
mz (1, 6.5)                   @det155 det411
mxx (3, 1.5) (3, 2)           @det206
mx (2.5, 1.5)                 @det206 det954
mz (2, 1.5)                   @det105 det979
mxx (3, 3.5) (3, 4)           @det1248
mx (2.5, 3.5)                 @det981 det1248
mz (2, 3.5)                   @det668 det988
mxx (3, 5.5) (3, 6)           @det1122
mx (2.5, 5.5)                 @det992 det1122
mz (2, 5.5)                   @det155 det306
mxx (3, 7.5) (3, 0)           @det168
mx (2.5, 7.5)                 @det168 det961
mz (2, 7.5)                   @det585 det1112
mxx (4, 0.5) (4, 1)           @det808
mx (3.5, 0.5)                 @det808 det934
mz (3, 0.5)                   @det105 det944
mxx (4, 2.5) (4, 3)           @det715
mx (3.5, 2.5)                 @det715 det1010
mz (3, 2.5)                   @det988 det1284
mxx (4, 4.5) (4, 5)           @det402
mx (3.5, 4.5)                 @det402 det935
mz (3, 4.5)                   @det306 det782
mxx (4, 6.5) (4, 7)           @det699
mx (3.5, 6.5)                 @det699 det937
mz (3, 6.5)                   @det827 det1112
mxx (5, 1.5) (5, 2)           @det1184
mx (4.5, 1.5)                 @det967 det1184
mz (4, 1.5)                   @det59 det1284
mxx (5, 3.5) (5, 4)           @det1283
mx (4.5, 3.5)                 @det974 det1283
mz (4, 3.5)                   @det65 det782
mxx (5, 5.5) (5, 6)           @det387
mx (4.5, 5.5)                 @det387 det960
mz (4, 5.5)                   @det340 det827
mxx (5, 0) (5, 7.5)           @det135
mx (4.5, 7.5)                 @det135 det1002
mz (4, 7.5)                   @det944 det1136
mxx (6, 1) (6, 0.5)           @det499
mx (5.5, 0.5)                 @det499 det998
mz (5, 0.5)                   @det59 det626
mxx (6, 2.5) (6, 3)           @det1314
mx (5.5, 2.5)                 @det928 det1314
mz (5, 2.5)                   @det65 det972
mxx (6, 4.5) (6, 5)           @det22
mx (5.5, 4.5)                 @det22 det945
mz (5, 4.5)                   @det340 det1177
mxx (6, 6.5) (6, 7)           @det461
mx (5.5, 6.5)                 @det461 det1005
mz (5, 6.5)                   @det437 det1136
mxx (7, 1.5) (7, 2)           @det1311
mx (6.5, 1.5)                 @det1007 det1311
mz (6, 1.5)                   @det972 det1317
mxx (7, 4) (7, 3.5)           @det964
mx (6.5, 3.5)                 @det939 det964
mz (6, 3.5)                   @det1019 det1177
mxx (7, 5.5) (7, 6)           @det89
mx (6.5, 5.5)                 @det89 det941
mz (6, 5.5)                   @det112 det437
mxx (7, 0) (7, 7.5)           @det1077
mx (6.5, 7.5)                 @det997 det1077
mz (6, 7.5)                   @det626 det680
mxx (0, 1) (0, 0.5)           @det703
mx (7.5, 0.5)                 @det703 det932
mz (7, 0.5)                   @det263 det1317
mxx (0, 2.5) (0, 3)           @det225
mx (7.5, 2.5)                 @det225 det975
mz (7, 2.5)                   @det441 det1019
mxx (0, 4.5) (0, 5)           @det713
mx (7.5, 4.5)                 @det713 det976
mz (7, 4.5)                   @det112 det815
mxx (0, 7) (0, 6.5)           @det186
mx (7.5, 6.5)                 @det186 det936
mz (7, 6.5)                   @det680 det1193
mxx (0.5, 0.5) (0.5, 0)
mzz (1, 1) (0.5, 1)           @det129
mxx (0.5, 2.5) (0.5, 2)
mzz (1, 3) (0.5, 3)           @det1280
mxx (0.5, 4.5) (0.5, 4)
mzz (0.5, 5) (1, 5)           @det582
mxx (0.5, 6.5) (0.5, 6)
mzz (1, 7) (0.5, 7)           @det411
mxx (1.5, 1.5) (1.5, 1)
mzz (1.5, 2) (2, 2)           @det979
mxx (1.5, 3.5) (1.5, 3)
mzz (1.5, 4) (2, 4)           @det668
mxx (1.5, 5) (1.5, 5.5)
mzz (1.5, 6) (2, 6)           @det155
mxx (1.5, 7.5) (1.5, 7)
mzz (1.5, 0) (2, 0)           @det585
mxx (2.5, 0.5) (2.5, 0)
mzz (3, 1) (2.5, 1)           @det105
mxx (2.5, 2) (2.5, 2.5)
mzz (2.5, 3) (3, 3)           @det988
mxx (2.5, 4) (2.5, 4.5)
mzz (2.5, 5) (3, 5)           @det306
mxx (2.5, 6.5) (2.5, 6)
mzz (2.5, 7) (3, 7)           @det1112
mxx (3.5, 1) (3.5, 1.5)
mzz (3.5, 2) (4, 2)           @det1284
mxx (3.5, 3) (3.5, 3.5)
mzz (4, 4) (3.5, 4)           @det782
mxx (3.5, 5) (3.5, 5.5)
mzz (3.5, 6) (4, 6)           @det827
mxx (3.5, 7) (3.5, 7.5)
mzz (3.5, 0) (4, 0)           @det944
mxx (4.5, 0.5) (4.5, 0)
mzz (5, 1) (4.5, 1)           @det59
mxx (4.5, 2) (4.5, 2.5)
mzz (5, 3) (4.5, 3)           @det65
mxx (4.5, 4.5) (4.5, 4)
mzz (5, 5) (4.5, 5)           @det340
mxx (4.5, 6.5) (4.5, 6)
mzz (5, 7) (4.5, 7)           @det1136
mxx (5.5, 1) (5.5, 1.5)
mzz (5.5, 2) (6, 2)           @det972
mxx (5.5, 3) (5.5, 3.5)
mzz (5.5, 4) (6, 4)           @det1177
mxx (5.5, 5.5) (5.5, 5)
mzz (6, 6) (5.5, 6)           @det437
mxx (5.5, 7) (5.5, 7.5)
mzz (5.5, 0) (6, 0)           @det626
mxx (6.5, 0) (6.5, 0.5)
mzz (6.5, 1) (7, 1)           @det1317
mxx (6.5, 2.5) (6.5, 2)
mzz (6.5, 3) (7, 3)           @det1019
mxx (6.5, 4.5) (6.5, 4)
mzz (6.5, 5) (7, 5)           @det112
mxx (6.5, 6) (6.5, 6.5)
mzz (6.5, 7) (7, 7)           @det680
mxx (7.5, 1.5) (7.5, 1)
mzz (7.5, 2) (0, 2)           @det441
mxx (7.5, 3) (7.5, 3.5)
mzz (7.5, 4) (0, 4)           @det815
mxx (7.5, 5) (7.5, 5.5)
mzz (7.5, 6) (0, 6)           @det1193
mxx (7.5, 7.5) (7.5, 7)
mzz (7.5, 0) (0, 0)           @det263

--------         46
mxx (0, 1.5) (0, 2)
mx (0.5, 1.5)                 @det969
mz (1, 1.5)                   @det979 det1280
mxx (0, 3.5) (0, 4)
mx (0.5, 3.5)                 @det965
mz (1, 3.5)                   @det582 det668
mxx (0, 5.5) (0, 6)
mx (0.5, 5.5)                 @det968
mz (1, 5.5)                   @det155 det411
mxx (0, 7.5) (0, 0)
mx (0.5, 7.5)                 @det948
mz (1, 7.5)                   @det129 det585
mxx (1, 0.5) (1, 1)
mx (1.5, 0.5)                 @det943
mz (2, 0.5)                   @det105 det979
mxx (1, 2.5) (1, 3)
mx (1.5, 2.5)                 @det942
mz (2, 2.5)                   @det668 det988
mxx (1, 4.5) (1, 5)
mx (1.5, 4.5)                 @det1004
mz (2, 4.5)                   @det155 det306
mxx (1, 6.5) (1, 7)
mx (1.5, 6.5)                 @det970
mz (2, 6.5)                   @det585 det1112
mxx (2, 1.5) (2, 2)
mx (2.5, 1.5)                 @det954
mz (3, 1.5)                   @det988 det1284
mxx (2, 3.5) (2, 4)
mx (2.5, 3.5)                 @det981
mz (3, 3.5)                   @det306 det782
mxx (2, 5.5) (2, 6)
mx (2.5, 5.5)                 @det992
mz (3, 5.5)                   @det827 det1112
mxx (2, 0) (2, 7.5)
mx (2.5, 7.5)                 @det961
mz (3, 7.5)                   @det105 det944
mxx (3, 1) (3, 0.5)
mx (3.5, 0.5)                 @det934
mz (4, 0.5)                   @det59 det1284
mxx (3, 2.5) (3, 3)
mx (3.5, 2.5)                 @det1010
mz (4, 2.5)                   @det65 det782
mxx (3, 4.5) (3, 5)
mx (3.5, 4.5)                 @det935
mz (4, 4.5)                   @det340 det827
mxx (3, 7) (3, 6.5)
mx (3.5, 6.5)                 @det937
mz (4, 6.5)                   @det944 det1136
mxx (4, 1.5) (4, 2)
mx (4.5, 1.5)                 @det967
mz (5, 1.5)                   @det65 det972
mxx (4, 4) (4, 3.5)
mx (4.5, 3.5)                 @det974
mz (5, 3.5)                   @det340 det1177
mxx (4, 5.5) (4, 6)
mx (4.5, 5.5)                 @det960
mz (5, 5.5)                   @det437 det1136
mxx (4, 0) (4, 7.5)
mx (4.5, 7.5)                 @det1002
mz (5, 7.5)                   @det59 det626
mxx (5, 0.5) (5, 1)
mx (5.5, 0.5)                 @det998
mz (6, 0.5)                   @det972 det1317
mxx (5, 3) (5, 2.5)
mx (5.5, 2.5)                 @det928
mz (6, 2.5)                   @det1019 det1177
mxx (5, 4.5) (5, 5)
mx (5.5, 4.5)                 @det945
mz (6, 4.5)                   @det112 det437
mxx (5, 6.5) (5, 7)
mx (5.5, 6.5)                 @det1005
mz (6, 6.5)                   @det626 det680
mxx (6, 1.5) (6, 2)
mx (6.5, 1.5)                 @det1007
mz (7, 1.5)                   @det441 det1019
mxx (6, 3.5) (6, 4)
mx (6.5, 3.5)                 @det939
mz (7, 3.5)                   @det112 det815
mxx (6, 6) (6, 5.5)
mx (6.5, 5.5)                 @det941
mz (7, 5.5)                   @det680 det1193
mxx (6, 7.5) (6, 0)
mx (6.5, 7.5)                 @det997
mz (7, 7.5)                   @det263 det1317
mxx (7, 0.5) (7, 1)
mx (7.5, 0.5)                 @det932
mz (0, 0.5)                   @det129 det441
mxx (7, 2.5) (7, 3)
mx (7.5, 2.5)                 @det975
mz (0, 2.5)                   @det815 det1280
mxx (7, 4.5) (7, 5)
mx (7.5, 4.5)                 @det976
mz (0, 4.5)                   @det582 det1193
mxx (7, 6.5) (7, 7)
mx (7.5, 6.5)                 @det936
mz (0, 6.5)                   @det263 det411
mxx (0.5, 0.5) (0.5, 1)
mzz (1, 0) (0.5, 0)           @det129
mxx (0.5, 2.5) (0.5, 3)
mzz (1, 2) (0.5, 2)           @det1280
mxx (0.5, 5) (0.5, 4.5)
mzz (1, 4) (0.5, 4)           @det582
mxx (0.5, 6.5) (0.5, 7)
mzz (0.5, 6) (1, 6)           @det411
mxx (1.5, 1.5) (1.5, 2)
mzz (1.5, 1) (2, 1)           @det979
mxx (1.5, 4) (1.5, 3.5)
mzz (2, 3) (1.5, 3)           @det668
mxx (1.5, 5.5) (1.5, 6)
mzz (1.5, 5) (2, 5)           @det155
mxx (1.5, 0) (1.5, 7.5)
mzz (1.5, 7) (2, 7)           @det585
mxx (2.5, 0.5) (2.5, 1)
mzz (2.5, 0) (3, 0)           @det105
mxx (2.5, 2.5) (2.5, 3)
mzz (2.5, 2) (3, 2)           @det988
mxx (2.5, 4.5) (2.5, 5)
mzz (2.5, 4) (3, 4)           @det306
mxx (2.5, 7) (2.5, 6.5)
mzz (3, 6) (2.5, 6)           @det1112
mxx (3.5, 1.5) (3.5, 2)
mzz (3.5, 1) (4, 1)           @det1284
mxx (3.5, 3.5) (3.5, 4)
mzz (3.5, 3) (4, 3)           @det782
mxx (3.5, 5.5) (3.5, 6)
mzz (3.5, 5) (4, 5)           @det827
mxx (3.5, 0) (3.5, 7.5)
mzz (3.5, 7) (4, 7)           @det944
mxx (4.5, 0.5) (4.5, 1)
mzz (5, 0) (4.5, 0)           @det59
mxx (4.5, 2.5) (4.5, 3)
mzz (4.5, 2) (5, 2)           @det65
mxx (4.5, 4.5) (4.5, 5)
mzz (5, 4) (4.5, 4)           @det340
mxx (4.5, 6.5) (4.5, 7)
mzz (5, 6) (4.5, 6)           @det1136
mxx (5.5, 1.5) (5.5, 2)
mzz (5.5, 1) (6, 1)           @det972
mxx (5.5, 3.5) (5.5, 4)
mzz (5.5, 3) (6, 3)           @det1177
mxx (5.5, 5.5) (5.5, 6)
mzz (5.5, 5) (6, 5)           @det437
mxx (5.5, 7.5) (5.5, 0)
mzz (5.5, 7) (6, 7)           @det626
mxx (6.5, 0.5) (6.5, 1)
mzz (6.5, 0) (7, 0)           @det1317
mxx (6.5, 2.5) (6.5, 3)
mzz (6.5, 2) (7, 2)           @det1019
mxx (6.5, 5) (6.5, 4.5)
mzz (7, 4) (6.5, 4)           @det112
mxx (6.5, 6.5) (6.5, 7)
mzz (6.5, 6) (7, 6)           @det680
mxx (7.5, 2) (7.5, 1.5)
mzz (0, 1) (7.5, 1)           @det441
mxx (7.5, 3.5) (7.5, 4)
mzz (7.5, 3) (0, 3)           @det815
mxx (7.5, 5.5) (7.5, 6)
mzz (7.5, 5) (0, 5)           @det1193
mxx (7.5, 0) (7.5, 7.5)
mzz (0, 7) (7.5, 7)           @det263

--------         47
mzz (0, 1.5) (0.5, 1.5)
mxx (1, 1) (1, 1.5)
mzz (0, 3.5) (0.5, 3.5)
mxx (1, 3) (1, 3.5)
mzz (0.5, 5.5) (0, 5.5)
mxx (1, 5) (1, 5.5)
mzz (0, 7.5) (0.5, 7.5)
mxx (1, 7.5) (1, 7)
mzz (1, 0.5) (1.5, 0.5)
mxx (2, 0) (2, 0.5)
mzz (1, 2.5) (1.5, 2.5)
mxx (2, 2) (2, 2.5)
mzz (1.5, 4.5) (1, 4.5)
mxx (2, 4.5) (2, 4)
mzz (1, 6.5) (1.5, 6.5)
mxx (2, 6.5) (2, 6)
mzz (2, 1.5) (2.5, 1.5)
mxx (3, 1.5) (3, 1)
mzz (2, 3.5) (2.5, 3.5)
mxx (3, 3.5) (3, 3)
mzz (2, 5.5) (2.5, 5.5)
mxx (3, 5) (3, 5.5)
mzz (2.5, 7.5) (2, 7.5)
mxx (3, 7.5) (3, 7)
mzz (3.5, 0.5) (3, 0.5)
mxx (4, 0) (4, 0.5)
mzz (3, 2.5) (3.5, 2.5)
mxx (4, 2) (4, 2.5)
mzz (3, 4.5) (3.5, 4.5)
mxx (4, 4.5) (4, 4)
mzz (3.5, 6.5) (3, 6.5)
mxx (4, 6) (4, 6.5)
mzz (4, 1.5) (4.5, 1.5)
mxx (5, 1) (5, 1.5)
mzz (4.5, 3.5) (4, 3.5)
mxx (5, 3.5) (5, 3)
mzz (4, 5.5) (4.5, 5.5)
mxx (5, 5.5) (5, 5)
mzz (4, 7.5) (4.5, 7.5)
mxx (5, 7) (5, 7.5)
mzz (5, 0.5) (5.5, 0.5)
mxx (6, 0) (6, 0.5)
mzz (5.5, 2.5) (5, 2.5)
mxx (6, 2.5) (6, 2)
mzz (5, 4.5) (5.5, 4.5)
mxx (6, 4) (6, 4.5)
mzz (5, 6.5) (5.5, 6.5)
mxx (6, 6.5) (6, 6)
mzz (6, 1.5) (6.5, 1.5)
mxx (7, 1.5) (7, 1)
mzz (6, 3.5) (6.5, 3.5)
mxx (7, 3) (7, 3.5)
mzz (6.5, 5.5) (6, 5.5)
mxx (7, 5.5) (7, 5)
mzz (6, 7.5) (6.5, 7.5)
mxx (7, 7.5) (7, 7)
mzz (7, 0.5) (7.5, 0.5)
mxx (0, 0) (0, 0.5)
mzz (7.5, 2.5) (7, 2.5)
mxx (0, 2.5) (0, 2)
mzz (7, 4.5) (7.5, 4.5)
mxx (0, 4.5) (0, 4)
mzz (7, 6.5) (7.5, 6.5)
mxx (0, 6) (0, 6.5)
mzz (0, 1) (0.5, 1)           @det129
mz (0.5, 0.5)                 @det129
mx (0.5, 0)
mzz (0, 3) (0.5, 3)           @det1280
mz (0.5, 2.5)                 @det1280
mx (0.5, 2)
mzz (0.5, 5) (0, 5)           @det582
mz (0.5, 4.5)                 @det582
mx (0.5, 4)
mzz (0, 7) (0.5, 7)           @det411
mz (0.5, 6.5)                 @det411
mx (0.5, 6)
mzz (1, 2) (1.5, 2)           @det979
mz (1.5, 1.5)                 @det979
mx (1.5, 1)
mzz (1.5, 4) (1, 4)           @det668
mz (1.5, 3.5)                 @det668
mx (1.5, 3)
mzz (1, 6) (1.5, 6)           @det155
mz (1.5, 5.5)                 @det155
mx (1.5, 5)
mzz (1, 0) (1.5, 0)           @det585
mz (1.5, 7.5)                 @det585
mx (1.5, 7)
mzz (2, 1) (2.5, 1)           @det105
mz (2.5, 0.5)                 @det105
mx (2.5, 0)
mzz (2, 3) (2.5, 3)           @det988
mz (2.5, 2.5)                 @det988
mx (2.5, 2)
mzz (2, 5) (2.5, 5)           @det306
mz (2.5, 4.5)                 @det306
mx (2.5, 4)
mzz (2.5, 7) (2, 7)           @det1112
mz (2.5, 6.5)                 @det1112
mx (2.5, 6)
mzz (3, 2) (3.5, 2)           @det1284
mz (3.5, 1.5)                 @det1284
mx (3.5, 1)
mzz (3, 4) (3.5, 4)           @det782
mz (3.5, 3.5)                 @det782
mx (3.5, 3)
mzz (3.5, 6) (3, 6)           @det827
mz (3.5, 5.5)                 @det827
mx (3.5, 5)
mzz (3.5, 0) (3, 0)           @det944
mz (3.5, 7.5)                 @det944
mx (3.5, 7)
mzz (4, 1) (4.5, 1)           @det59
mz (4.5, 0.5)                 @det59
mx (4.5, 0)
mzz (4.5, 3) (4, 3)           @det65
mz (4.5, 2.5)                 @det65
mx (4.5, 2)
mzz (4, 5) (4.5, 5)           @det340
mz (4.5, 4.5)                 @det340
mx (4.5, 4)
mzz (4, 7) (4.5, 7)           @det1136
mz (4.5, 6.5)                 @det1136
mx (4.5, 6)
mzz (5.5, 2) (5, 2)           @det972
mz (5.5, 1.5)                 @det972
mx (5.5, 1)
mzz (5, 4) (5.5, 4)           @det1177
mz (5.5, 3.5)                 @det1177
mx (5.5, 3)
mzz (5, 6) (5.5, 6)           @det437
mz (5.5, 5.5)                 @det437
mx (5.5, 5)
mzz (5, 0) (5.5, 0)           @det626
mz (5.5, 7.5)                 @det626
mx (5.5, 7)
mzz (6, 1) (6.5, 1)           @det1317
mz (6.5, 0.5)                 @det1317
mx (6.5, 0)
mzz (6, 3) (6.5, 3)           @det1019
mz (6.5, 2.5)                 @det1019
mx (6.5, 2)
mzz (6.5, 5) (6, 5)           @det112
mz (6.5, 4.5)                 @det112
mx (6.5, 4)
mzz (6, 7) (6.5, 7)           @det680
mz (6.5, 6.5)                 @det680
mx (6.5, 6)
mzz (7.5, 2) (7, 2)           @det441
mz (7.5, 1.5)                 @det441
mx (7.5, 1)
mzz (7, 4) (7.5, 4)           @det815
mz (7.5, 3.5)                 @det815
mx (7.5, 3)
mzz (7, 6) (7.5, 6)           @det1193
mz (7.5, 5.5)                 @det1193
mx (7.5, 5)
mzz (7, 0) (7.5, 0)           @det263
mz (7.5, 7.5)                 @det263
mx (7.5, 7)

--------         48
mzz (1, 1.5) (0.5, 1.5)
mxx (0, 1.5) (0, 1)
mzz (1, 3.5) (0.5, 3.5)
mxx (0, 3.5) (0, 3)
mzz (0.5, 5.5) (1, 5.5)
mxx (0, 5.5) (0, 5)
mzz (1, 7.5) (0.5, 7.5)
mxx (0, 7) (0, 7.5)
mzz (1.5, 0.5) (2, 0.5)
mxx (1, 0.5) (1, 0)
mzz (1.5, 2.5) (2, 2.5)
mxx (1, 2) (1, 2.5)
mzz (1.5, 4.5) (2, 4.5)
mxx (1, 4) (1, 4.5)
mzz (1.5, 6.5) (2, 6.5)
mxx (1, 6.5) (1, 6)
mzz (3, 1.5) (2.5, 1.5)
mxx (2, 1) (2, 1.5)
mzz (2.5, 3.5) (3, 3.5)
mxx (2, 3.5) (2, 3)
mzz (2.5, 5.5) (3, 5.5)
mxx (2, 5.5) (2, 5)
mzz (2.5, 7.5) (3, 7.5)
mxx (2, 7) (2, 7.5)
mzz (3.5, 0.5) (4, 0.5)
mxx (3, 0) (3, 0.5)
mzz (3.5, 2.5) (4, 2.5)
mxx (3, 2.5) (3, 2)
mzz (4, 4.5) (3.5, 4.5)
mxx (3, 4.5) (3, 4)
mzz (3.5, 6.5) (4, 6.5)
mxx (3, 6) (3, 6.5)
mzz (5, 1.5) (4.5, 1.5)
mxx (4, 1.5) (4, 1)
mzz (5, 3.5) (4.5, 3.5)
mxx (4, 3) (4, 3.5)
mzz (5, 5.5) (4.5, 5.5)
mxx (4, 5) (4, 5.5)
mzz (5, 7.5) (4.5, 7.5)
mxx (4, 7) (4, 7.5)
mzz (5.5, 0.5) (6, 0.5)
mxx (5, 0) (5, 0.5)
mzz (5.5, 2.5) (6, 2.5)
mxx (5, 2) (5, 2.5)
mzz (5.5, 4.5) (6, 4.5)
mxx (5, 4.5) (5, 4)
mzz (6, 6.5) (5.5, 6.5)
mxx (5, 6) (5, 6.5)
mzz (6.5, 1.5) (7, 1.5)
mxx (6, 1.5) (6, 1)
mzz (6.5, 3.5) (7, 3.5)
mxx (6, 3.5) (6, 3)
mzz (6.5, 5.5) (7, 5.5)
mxx (6, 5) (6, 5.5)
mzz (6.5, 7.5) (7, 7.5)
mxx (6, 7.5) (6, 7)
mzz (7.5, 0.5) (0, 0.5)
mxx (7, 0.5) (7, 0)
mzz (7.5, 2.5) (0, 2.5)
mxx (7, 2) (7, 2.5)
mzz (7.5, 4.5) (0, 4.5)
mxx (7, 4.5) (7, 4)
mzz (7.5, 6.5) (0, 6.5)
mxx (7, 6.5) (7, 6)

--------         49
mxx (1, 1.5) (1, 2)
mx (0.5, 1.5)
mz (0, 1.5)
mxx (1, 3.5) (1, 4)
mx (0.5, 3.5)
mz (0, 3.5)
mxx (1, 6) (1, 5.5)
mx (0.5, 5.5)
mz (0, 5.5)
mxx (1, 0) (1, 7.5)
mx (0.5, 7.5)
mz (0, 7.5)
mxx (2, 0.5) (2, 1)
mx (1.5, 0.5)
mz (1, 0.5)
mxx (2, 3) (2, 2.5)
mx (1.5, 2.5)
mz (1, 2.5)
mxx (2, 4.5) (2, 5)
mx (1.5, 4.5)
mz (1, 4.5)
mxx (2, 6.5) (2, 7)
mx (1.5, 6.5)
mz (1, 6.5)
mxx (3, 1.5) (3, 2)
mx (2.5, 1.5)
mz (2, 1.5)
mxx (3, 3.5) (3, 4)
mx (2.5, 3.5)
mz (2, 3.5)
mxx (3, 5.5) (3, 6)
mx (2.5, 5.5)
mz (2, 5.5)
mxx (3, 7.5) (3, 0)
mx (2.5, 7.5)
mz (2, 7.5)
mxx (4, 0.5) (4, 1)
mx (3.5, 0.5)
mz (3, 0.5)
mxx (4, 2.5) (4, 3)
mx (3.5, 2.5)
mz (3, 2.5)
mxx (4, 4.5) (4, 5)
mx (3.5, 4.5)
mz (3, 4.5)
mxx (4, 6.5) (4, 7)
mx (3.5, 6.5)
mz (3, 6.5)
mxx (5, 1.5) (5, 2)
mx (4.5, 1.5)
mz (4, 1.5)
mxx (5, 3.5) (5, 4)
mx (4.5, 3.5)
mz (4, 3.5)
mxx (5, 5.5) (5, 6)
mx (4.5, 5.5)
mz (4, 5.5)
mxx (5, 0) (5, 7.5)
mx (4.5, 7.5)
mz (4, 7.5)
mxx (6, 1) (6, 0.5)
mx (5.5, 0.5)
mz (5, 0.5)
mxx (6, 2.5) (6, 3)
mx (5.5, 2.5)
mz (5, 2.5)
mxx (6, 4.5) (6, 5)
mx (5.5, 4.5)
mz (5, 4.5)
mxx (6, 6.5) (6, 7)
mx (5.5, 6.5)
mz (5, 6.5)
mxx (7, 1.5) (7, 2)
mx (6.5, 1.5)
mz (6, 1.5)
mxx (7, 4) (7, 3.5)
mx (6.5, 3.5)
mz (6, 3.5)
mxx (7, 5.5) (7, 6)
mx (6.5, 5.5)
mz (6, 5.5)
mxx (7, 0) (7, 7.5)
mx (6.5, 7.5)
mz (6, 7.5)
mxx (0, 1) (0, 0.5)
mx (7.5, 0.5)
mz (7, 0.5)
mxx (0, 2.5) (0, 3)
mx (7.5, 2.5)
mz (7, 2.5)
mxx (0, 4.5) (0, 5)
mx (7.5, 4.5)
mz (7, 4.5)
mxx (0, 7) (0, 6.5)
mx (7.5, 6.5)
mz (7, 6.5)



==> anc/Fig26_left/d_6.txt <==
--------          0
mx (0.5, 0)
mz (0.5, 0.5)                 @det137
mx (0.5, 1)                   @det139
mx (0.5, 2)
mz (0.5, 2.5)                 @det148
mx (0.5, 3)                   @det115
mx (0.5, 4)
mz (0.5, 4.5)                 @det110
mx (0.5, 5)                   @det117
mx (1.5, 1)
mz (1.5, 1.5)                 @det146
mx (1.5, 2)                   @det154
mx (1.5, 3)
mz (1.5, 3.5)                 @det121
mx (1.5, 4)                   @det157
mx (1.5, 5)
mz (1.5, 5.5)                 @det123
mx (1.5, 0)                   @det114
mx (2.5, 0)
mz (2.5, 0.5)                 @det153
mx (2.5, 1)                   @det102
mx (2.5, 2)
mz (2.5, 2.5)                 @det130
mx (2.5, 3)                   @det104
mx (2.5, 4)
mz (2.5, 4.5)                 @det142
mx (2.5, 5)                   @det149
mx (3.5, 1)
mz (3.5, 1.5)                 @det113
mx (3.5, 2)                   @det128
mx (3.5, 3)
mz (3.5, 3.5)                 @det150
mx (3.5, 4)                   @det107
mx (3.5, 5)
mz (3.5, 5.5)                 @det147
mx (3.5, 0)                   @det134
mx (4.5, 0)
mz (4.5, 0.5)                 @det135
mx (4.5, 1)                   @det143
mx (4.5, 2)
mz (4.5, 2.5)                 @det103
mx (4.5, 3)                   @det125
mx (4.5, 4)
mz (4.5, 4.5)                 @det109
mx (4.5, 5)                   @det133
mx (5.5, 1)
mz (5.5, 1.5)                 @det152
mx (5.5, 2)                   @det160
mx (5.5, 3)
mz (5.5, 3.5)                 @det119
mx (5.5, 4)                   @det155
mx (5.5, 5)
mz (5.5, 5.5)                 @det145
mx (5.5, 0)                   @det111

--------          1
mzz (0.5, 0) (0, 0)           @det365
mz (0.5, 0.5)                 @det137 det365
mx (0.5, 1)                   @det139
mzz (0, 2) (0.5, 2)           @det1519
mz (0.5, 2.5)                 @det148 det1519
mx (0.5, 3)                   @det115
mzz (0, 4) (0.5, 4)           @det1391
mz (0.5, 4.5)                 @det110 det1391
mx (0.5, 5)                   @det117
mzz (1, 1) (1.5, 1)           @det1701
mz (1.5, 1.5)                 @det146 det1701
mx (1.5, 2)                   @det154
mzz (1, 3) (1.5, 3)           @det350
mz (1.5, 3.5)                 @det121 det350
mx (1.5, 4)                   @det157
mzz (1.5, 5) (1, 5)           @det1075
mz (1.5, 5.5)                 @det123 det1075
mx (1.5, 0)                   @det114
mzz (2, 0) (2.5, 0)           @det956
mz (2.5, 0.5)                 @det153 det956
mx (2.5, 1)                   @det102
mzz (2.5, 2) (2, 2)           @det2281
mz (2.5, 2.5)                 @det130 det2281
mx (2.5, 3)                   @det104
mzz (2, 4) (2.5, 4)           @det21
mz (2.5, 4.5)                 @det21 det142
mx (2.5, 5)                   @det149
mzz (3, 1) (3.5, 1)           @det916
mz (3.5, 1.5)                 @det113 det916
mx (3.5, 2)                   @det128
mzz (3, 3) (3.5, 3)           @det2124
mz (3.5, 3.5)                 @det150 det2124
mx (3.5, 4)                   @det107
mzz (3.5, 5) (3, 5)           @det1592
mz (3.5, 5.5)                 @det147 det1592
mx (3.5, 0)                   @det134
mzz (4, 0) (4.5, 0)           @det95
mz (4.5, 0.5)                 @det95 det135
mx (4.5, 1)                   @det143
mzz (4.5, 2) (4, 2)           @det58
mz (4.5, 2.5)                 @det58 det103
mx (4.5, 3)                   @det125
mzz (4, 4) (4.5, 4)           @det1579
mz (4.5, 4.5)                 @det109 det1579
mx (4.5, 5)                   @det133
mzz (5.5, 1) (5, 1)           @det562
mz (5.5, 1.5)                 @det152 det562
mx (5.5, 2)                   @det160
mzz (5, 3) (5.5, 3)           @det2356
mz (5.5, 3.5)                 @det119 det2356
mx (5.5, 4)                   @det155
mzz (5, 5) (5.5, 5)           @det91
mz (5.5, 5.5)                 @det91 det145
mx (5.5, 0)                   @det111

--------          2
mz (0, 1.5)                   @det562 det1519
mx (0.5, 1.5)                 @det252
mz (1, 1.5)                   @det223
mz (0, 3.5)                   @det1391 det2356
mx (0.5, 3.5)                 @det276
mz (1, 3.5)                   @det255
mz (0, 5.5)                   @det91 det365
mx (0.5, 5.5)                 @det274
mz (1, 5.5)                   @det237
mz (1, 0.5)                   @det365 det1701
mx (1.5, 0.5)                 @det210
mz (2, 0.5)                   @det239
mz (1, 2.5)                   @det350 det1519
mx (1.5, 2.5)                 @det256
mz (2, 2.5)                   @det261
mz (1, 4.5)                   @det1075 det1391
mx (1.5, 4.5)                 @det206
mz (2, 4.5)                   @det191
mz (2, 1.5)                   @det1701 det2281
mx (2.5, 1.5)                 @det266
mz (3, 1.5)                   @det248
mz (2, 3.5)                   @det21 det350
mx (2.5, 3.5)                 @det257
mz (3, 3.5)                   @det275
mz (2, 5.5)                   @det956 det1075
mx (2.5, 5.5)                 @det221
mz (3, 5.5)                   @det207
mz (3, 0.5)                   @det916 det956
mx (3.5, 0.5)                 @det212
mz (4, 0.5)                   @det203
mz (3, 2.5)                   @det2124 det2281
mx (3.5, 2.5)                 @det193
mz (4, 2.5)                   @det262
mz (3, 4.5)                   @det21 det1592
mx (3.5, 4.5)                 @det268
mz (4, 4.5)                   @det216
mz (4, 1.5)                   @det58 det916
mx (4.5, 1.5)                 @det228
mz (5, 1.5)                   @det196
mz (4, 3.5)                   @det1579 det2124
mx (4.5, 3.5)                 @det201
mz (5, 3.5)                   @det253
mz (4, 5.5)                   @det95 det1592
mx (4.5, 5.5)                 @det271
mz (5, 5.5)                   @det270
mz (5, 0.5)                   @det95 det562
mx (5.5, 0.5)                 @det267
mz (0, 0.5)                   @det219
mz (5, 2.5)                   @det58 det2356
mx (5.5, 2.5)                 @det273
mz (0, 2.5)                   @det200
mz (5, 4.5)                   @det91 det1579
mx (5.5, 4.5)                 @det258
mz (0, 4.5)                   @det232
mxx (0.5, 0.5) (0.5, 0)       @det292
mzz (1, 1) (0.5, 1)           @det365
mxx (0.5, 2.5) (0.5, 2)       @det297
mzz (1, 3) (0.5, 3)           @det1519
mxx (0.5, 4.5) (0.5, 4)       @det284
mzz (0.5, 5) (1, 5)           @det1391
mxx (1.5, 1.5) (1.5, 1)       @det282
mzz (1.5, 2) (2, 2)           @det1701
mxx (1.5, 3.5) (1.5, 3)       @det290
mzz (1.5, 4) (2, 4)           @det350
mxx (1.5, 5) (1.5, 5.5)       @det293
mzz (1.5, 0) (2, 0)           @det1075
mxx (2.5, 0.5) (2.5, 0)       @det233
mzz (3, 1) (2.5, 1)           @det956
mxx (2.5, 2) (2.5, 2.5)       @det238
mzz (2.5, 3) (3, 3)           @det2281
mxx (2.5, 4) (2.5, 4.5)       @det286
mzz (2.5, 5) (3, 5)           @det21
mxx (3.5, 1) (3.5, 1.5)       @det254
mzz (3.5, 2) (4, 2)           @det916
mxx (3.5, 3) (3.5, 3.5)       @det263
mzz (4, 4) (3.5, 4)           @det2124
mxx (3.5, 5) (3.5, 5.5)       @det259
mzz (3.5, 0) (4, 0)           @det1592
mxx (4.5, 0.5) (4.5, 0)       @det280
mzz (5, 1) (4.5, 1)           @det95
mxx (4.5, 2) (4.5, 2.5)       @det281
mzz (5, 3) (4.5, 3)           @det58
mxx (4.5, 4.5) (4.5, 4)       @det278
mzz (5, 5) (4.5, 5)           @det1579
mxx (5.5, 1) (5.5, 1.5)       @det272
mzz (5.5, 2) (0, 2)           @det562
mxx (5.5, 3) (5.5, 3.5)       @det283
mzz (5.5, 4) (0, 4)           @det2356
mxx (5.5, 5.5) (5.5, 5)       @det269
mzz (5.5, 0) (0, 0)           @det91

--------          3
mxx (0, 1.5) (0, 2)           @det650
mx (0.5, 1.5)                 @det252 det650
mz (1, 1.5)                   @det223 det365 det1701
mxx (0, 3.5) (0, 4)           @det1023
mx (0.5, 3.5)                 @det276 det1023
mz (1, 3.5)                   @det255 det350 det1519
mxx (0, 5.5) (0, 0)           @det2335
mx (0.5, 5.5)                 @det274 det2335
mz (1, 5.5)                   @det237 det1075 det1391
mxx (1, 0.5) (1, 1)           @det422
mx (1.5, 0.5)                 @det210 det422
mz (2, 0.5)                   @det239 det956 det1075
mxx (1, 2.5) (1, 3)           @det94
mx (1.5, 2.5)                 @det94 det256
mz (2, 2.5)                   @det261 det1701 det2281
mxx (1, 4.5) (1, 5)           @det2299
mx (1.5, 4.5)                 @det206 det2299
mz (2, 4.5)                   @det21 det191 det350
mxx (2, 1.5) (2, 2)           @det2073
mx (2.5, 1.5)                 @det266 det2073
mz (3, 1.5)                   @det248 det916 det956
mxx (2, 3.5) (2, 4)           @det942
mx (2.5, 3.5)                 @det257 det942
mz (3, 3.5)                   @det275 det2124 det2281
mxx (2, 5.5) (2, 0)           @det2178
mx (2.5, 5.5)                 @det221 det2178
mz (3, 5.5)                   @det21 det207 det1592
mxx (3, 1) (3, 0.5)           @det46
mx (3.5, 0.5)                 @det46 det212
mz (4, 0.5)                   @det95 det203 det1592
mxx (3, 2.5) (3, 3)           @det2312
mx (3.5, 2.5)                 @det193 det2312
mz (4, 2.5)                   @det58 det262 det916
mxx (3, 4.5) (3, 5)           @det2293
mx (3.5, 4.5)                 @det268 det2293
mz (4, 4.5)                   @det216 det1579 det2124
mxx (4, 1.5) (4, 2)           @det798
mx (4.5, 1.5)                 @det228 det798
mz (5, 1.5)                   @det95 det196 det562
mxx (4, 4) (4, 3.5)           @det1860
mx (4.5, 3.5)                 @det201 det1860
mz (5, 3.5)                   @det58 det253 det2356
mxx (4, 5.5) (4, 0)           @det1966
mx (4.5, 5.5)                 @det271 det1966
mz (5, 5.5)                   @det91 det270 det1579
mxx (5, 0.5) (5, 1)           @det2230
mx (5.5, 0.5)                 @det267 det2230
mz (0, 0.5)                   @det91 det219 det365
mxx (5, 3) (5, 2.5)           @det1153
mx (5.5, 2.5)                 @det273 det1153
mz (0, 2.5)                   @det200 det562 det1519
mxx (5, 4.5) (5, 5)           @det894
mx (5.5, 4.5)                 @det258 det894
mz (0, 4.5)                   @det232 det1391 det2356
mxx (0.5, 0.5) (0.5, 1)       @det322
mxx (0.5, 2.5) (0.5, 3)       @det327
mxx (0.5, 5) (0.5, 4.5)       @det329
mxx (1.5, 1.5) (1.5, 2)       @det324
mxx (1.5, 4) (1.5, 3.5)       @det340
mxx (1.5, 5.5) (1.5, 0)       @det326
mxx (2.5, 0.5) (2.5, 1)       @det334
mxx (2.5, 2.5) (2.5, 3)       @det335
mxx (2.5, 4.5) (2.5, 5)       @det332
mxx (3.5, 1.5) (3.5, 2)       @det316
mxx (3.5, 3.5) (3.5, 4)       @det328
mxx (3.5, 5.5) (3.5, 0)       @det321
mxx (4.5, 0.5) (4.5, 1)       @det305
mxx (4.5, 2.5) (4.5, 3)       @det318
mxx (4.5, 4.5) (4.5, 5)       @det315
mxx (5.5, 1.5) (5.5, 2)       @det313
mxx (5.5, 3.5) (5.5, 4)       @det307
mxx (5.5, 5.5) (5.5, 0)       @det319

--------          4
mzz (0, 1.5) (0.5, 1.5)       @det367
mxx (1, 1) (1, 1.5)           @det650
mzz (0, 3.5) (0.5, 3.5)       @det349
mxx (1, 3) (1, 3.5)           @det1023
mzz (0.5, 5.5) (0, 5.5)       @det358
mxx (1, 5) (1, 5.5)           @det2335
mzz (1, 0.5) (1.5, 0.5)       @det372
mxx (2, 0) (2, 0.5)           @det422
mzz (1, 2.5) (1.5, 2.5)       @det366
mxx (2, 2) (2, 2.5)           @det94
mzz (1.5, 4.5) (1, 4.5)       @det348
mxx (2, 4.5) (2, 4)           @det2299
mzz (2, 1.5) (2.5, 1.5)       @det369
mxx (3, 1.5) (3, 1)           @det2073
mzz (2, 3.5) (2.5, 3.5)       @det381
mxx (3, 3.5) (3, 3)           @det942
mzz (2, 5.5) (2.5, 5.5)       @det354
mxx (3, 5) (3, 5.5)           @det2178
mzz (3.5, 0.5) (3, 0.5)       @det345
mxx (4, 0) (4, 0.5)           @det46
mzz (3, 2.5) (3.5, 2.5)       @det368
mxx (4, 2) (4, 2.5)           @det2312
mzz (3, 4.5) (3.5, 4.5)       @det371
mxx (4, 4.5) (4, 4)           @det2293
mzz (4, 1.5) (4.5, 1.5)       @det362
mxx (5, 1) (5, 1.5)           @det798
mzz (4.5, 3.5) (4, 3.5)       @det359
mxx (5, 3.5) (5, 3)           @det1860
mzz (4, 5.5) (4.5, 5.5)       @det352
mxx (5, 5.5) (5, 5)           @det1966
mzz (5, 0.5) (5.5, 0.5)       @det356
mxx (0, 0) (0, 0.5)           @det2230
mzz (5.5, 2.5) (5, 2.5)       @det373
mxx (0, 2.5) (0, 2)           @det1153
mzz (5, 4.5) (5.5, 4.5)       @det351
mxx (0, 4.5) (0, 4)           @det894
mxx (0.5, 0.5) (0.5, 0)       @det292
mxx (0.5, 2.5) (0.5, 2)       @det297
mxx (0.5, 4.5) (0.5, 4)       @det284
mxx (1.5, 1.5) (1.5, 1)       @det282
mxx (1.5, 3.5) (1.5, 3)       @det290
mxx (1.5, 5) (1.5, 5.5)       @det293
mxx (2.5, 0.5) (2.5, 0)       @det233
mxx (2.5, 2) (2.5, 2.5)       @det238
mxx (2.5, 4) (2.5, 4.5)       @det286
mxx (3.5, 1) (3.5, 1.5)       @det254
mxx (3.5, 3) (3.5, 3.5)       @det263
mxx (3.5, 5) (3.5, 5.5)       @det259
mxx (4.5, 0.5) (4.5, 0)       @det280
mxx (4.5, 2) (4.5, 2.5)       @det281
mxx (4.5, 4.5) (4.5, 4)       @det278
mxx (5.5, 1) (5.5, 1.5)       @det272
mxx (5.5, 3) (5.5, 3.5)       @det283
mxx (5.5, 5.5) (5.5, 5)       @det269

--------          5
mzz (1, 1.5) (0.5, 1.5)       @det404
mzz (1, 3.5) (0.5, 3.5)       @det395
mzz (0.5, 5.5) (1, 5.5)       @det391
mzz (1.5, 0.5) (2, 0.5)       @det385
mzz (1.5, 2.5) (2, 2.5)       @det388
mzz (1.5, 4.5) (2, 4.5)       @det423
mzz (3, 1.5) (2.5, 1.5)       @det437
mzz (2.5, 3.5) (3, 3.5)       @det432
mzz (2.5, 5.5) (3, 5.5)       @det419
mzz (3.5, 0.5) (4, 0.5)       @det424
mzz (3.5, 2.5) (4, 2.5)       @det434
mzz (4, 4.5) (3.5, 4.5)       @det392
mzz (5, 1.5) (4.5, 1.5)       @det453
mzz (5, 3.5) (4.5, 3.5)       @det455
mzz (5, 5.5) (4.5, 5.5)       @det414
mzz (5.5, 0.5) (0, 0.5)       @det420
mzz (5.5, 2.5) (0, 2.5)       @det406
mzz (5.5, 4.5) (0, 4.5)       @det396
mxx (0.5, 0.5) (0.5, 1)       @det322
mzz (1, 0) (0.5, 0)           @det365
mxx (0.5, 2.5) (0.5, 3)       @det327
mzz (1, 2) (0.5, 2)           @det1519
mxx (0.5, 5) (0.5, 4.5)       @det329
mzz (1, 4) (0.5, 4)           @det1391
mxx (1.5, 1.5) (1.5, 2)       @det324
mzz (1.5, 1) (2, 1)           @det1701
mxx (1.5, 4) (1.5, 3.5)       @det340
mzz (2, 3) (1.5, 3)           @det350
mxx (1.5, 5.5) (1.5, 0)       @det326
mzz (1.5, 5) (2, 5)           @det1075
mxx (2.5, 0.5) (2.5, 1)       @det334
mzz (2.5, 0) (3, 0)           @det956
mxx (2.5, 2.5) (2.5, 3)       @det335
mzz (2.5, 2) (3, 2)           @det2281
mxx (2.5, 4.5) (2.5, 5)       @det332
mzz (2.5, 4) (3, 4)           @det21
mxx (3.5, 1.5) (3.5, 2)       @det316
mzz (3.5, 1) (4, 1)           @det916
mxx (3.5, 3.5) (3.5, 4)       @det328
mzz (3.5, 3) (4, 3)           @det2124
mxx (3.5, 5.5) (3.5, 0)       @det321
mzz (3.5, 5) (4, 5)           @det1592
mxx (4.5, 0.5) (4.5, 1)       @det305
mzz (5, 0) (4.5, 0)           @det95
mxx (4.5, 2.5) (4.5, 3)       @det318
mzz (4.5, 2) (5, 2)           @det58
mxx (4.5, 4.5) (4.5, 5)       @det315
mzz (5, 4) (4.5, 4)           @det1579
mxx (5.5, 1.5) (5.5, 2)       @det313
mzz (5.5, 1) (0, 1)           @det562
mxx (5.5, 3.5) (5.5, 4)       @det307
mzz (5.5, 3) (0, 3)           @det2356
mxx (5.5, 5.5) (5.5, 0)       @det319
mzz (5.5, 5) (0, 5)           @det91

--------          6
mzz (0, 1.5) (0.5, 1.5)       @det365 det367 det1519
mzz (0, 3.5) (0.5, 3.5)       @det349 det1391 det1519
mzz (0.5, 5.5) (0, 5.5)       @det358 det365 det1391
mzz (1, 0.5) (1.5, 0.5)       @det372 det1075 det1701
mzz (1, 2.5) (1.5, 2.5)       @det350 det366 det1701
mzz (1.5, 4.5) (1, 4.5)       @det348 det350 det1075
mzz (2, 1.5) (2.5, 1.5)       @det369 det956 det2281
mzz (2, 3.5) (2.5, 3.5)       @det21 det381 det2281
mzz (2, 5.5) (2.5, 5.5)       @det21 det354 det956
mzz (3.5, 0.5) (3, 0.5)       @det345 det916 det1592
mzz (3, 2.5) (3.5, 2.5)       @det368 det916 det2124
mzz (3, 4.5) (3.5, 4.5)       @det371 det1592 det2124
mzz (4, 1.5) (4.5, 1.5)       @det58 det95 det362
mzz (4.5, 3.5) (4, 3.5)       @det58 det359 det1579
mzz (4, 5.5) (4.5, 5.5)       @det95 det352 det1579
mzz (5, 0.5) (5.5, 0.5)       @det91 det356 det562
mzz (5.5, 2.5) (5, 2.5)       @det373 det562 det2356
mzz (5, 4.5) (5.5, 4.5)       @det91 det351 det2356
mzz (0, 1) (0.5, 1)           @det365
mz (0.5, 0.5)                 @det457
mx (0.5, 0)                   @det444
mzz (0, 3) (0.5, 3)           @det1519
mz (0.5, 2.5)                 @det496
mx (0.5, 2)                   @det467
mzz (0.5, 5) (0, 5)           @det1391
mz (0.5, 4.5)                 @det483
mx (0.5, 4)                   @det471
mzz (1, 2) (1.5, 2)           @det1701
mz (1.5, 1.5)                 @det461
mx (1.5, 1)                   @det451
mzz (1.5, 4) (1, 4)           @det350
mz (1.5, 3.5)                 @det488
mx (1.5, 3)                   @det476
mzz (1, 0) (1.5, 0)           @det1075
mz (1.5, 5.5)                 @det491
mx (1.5, 5)                   @det481
mzz (2, 1) (2.5, 1)           @det956
mz (2.5, 0.5)                 @det482
mx (2.5, 0)                   @det458
mzz (2, 3) (2.5, 3)           @det2281
mz (2.5, 2.5)                 @det498
mx (2.5, 2)                   @det474
mzz (2, 5) (2.5, 5)           @det21
mz (2.5, 4.5)                 @det464
mx (2.5, 4)                   @det454
mzz (3, 2) (3.5, 2)           @det916
mz (3.5, 1.5)                 @det484
mx (3.5, 1)                   @det472
mzz (3, 4) (3.5, 4)           @det2124
mz (3.5, 3.5)                 @det489
mx (3.5, 3)                   @det468
mzz (3.5, 0) (3, 0)           @det1592
mz (3.5, 5.5)                 @det475
mx (3.5, 5)                   @det460
mzz (4, 1) (4.5, 1)           @det95
mz (4.5, 0.5)                 @det466
mx (4.5, 0)                   @det493
mzz (4.5, 3) (4, 3)           @det58
mz (4.5, 2.5)                 @det479
mx (4.5, 2)                   @det465
mzz (4, 5) (4.5, 5)           @det1579
mz (4.5, 4.5)                 @det485
mx (4.5, 4)                   @det470
mzz (5.5, 2) (5, 2)           @det562
mz (5.5, 1.5)                 @det480
mx (5.5, 1)                   @det448
mzz (5, 4) (5.5, 4)           @det2356
mz (5.5, 3.5)                 @det487
mx (5.5, 3)                   @det478
mzz (5, 0) (5.5, 0)           @det91
mz (5.5, 5.5)                 @det490
mx (5.5, 5)                   @det477

--------          7
mzz (1, 1.5) (0.5, 1.5)       @det365 det404 det1519
mxx (0, 1.5) (0, 1)           @det650
mzz (1, 3.5) (0.5, 3.5)       @det395 det1391 det1519
mxx (0, 3.5) (0, 3)           @det1023
mzz (0.5, 5.5) (1, 5.5)       @det365 det391 det1391
mxx (0, 5.5) (0, 5)           @det2335
mzz (1.5, 0.5) (2, 0.5)       @det385 det1075 det1701
mxx (1, 0.5) (1, 0)           @det422
mzz (1.5, 2.5) (2, 2.5)       @det350 det388 det1701
mxx (1, 2) (1, 2.5)           @det94
mzz (1.5, 4.5) (2, 4.5)       @det350 det423 det1075
mxx (1, 4) (1, 4.5)           @det2299
mzz (3, 1.5) (2.5, 1.5)       @det437 det956 det2281
mxx (2, 1) (2, 1.5)           @det2073
mzz (2.5, 3.5) (3, 3.5)       @det21 det432 det2281
mxx (2, 3.5) (2, 3)           @det942
mzz (2.5, 5.5) (3, 5.5)       @det21 det419 det956
mxx (2, 5.5) (2, 5)           @det2178
mzz (3.5, 0.5) (4, 0.5)       @det424 det916 det1592
mxx (3, 0) (3, 0.5)           @det46
mzz (3.5, 2.5) (4, 2.5)       @det434 det916 det2124
mxx (3, 2.5) (3, 2)           @det2312
mzz (4, 4.5) (3.5, 4.5)       @det392 det1592 det2124
mxx (3, 4.5) (3, 4)           @det2293
mzz (5, 1.5) (4.5, 1.5)       @det58 det95 det453
mxx (4, 1.5) (4, 1)           @det798
mzz (5, 3.5) (4.5, 3.5)       @det58 det455 det1579
mxx (4, 3) (4, 3.5)           @det1860
mzz (5, 5.5) (4.5, 5.5)       @det95 det414 det1579
mxx (4, 5) (4, 5.5)           @det1966
mzz (5.5, 0.5) (0, 0.5)       @det91 det420 det562
mxx (5, 0) (5, 0.5)           @det2230
mzz (5.5, 2.5) (0, 2.5)       @det406 det562 det2356
mxx (5, 2) (5, 2.5)           @det1153
mzz (5.5, 4.5) (0, 4.5)       @det91 det396 det2356
mxx (5, 4.5) (5, 4)           @det894
mx (0.5, 0)                   @det444 det2230 det2335
mz (0.5, 0.5)                 @det457 det551
mx (0.5, 1)                   @det555
mx (0.5, 2)                   @det467 det650 det1153
mz (0.5, 2.5)                 @det496 det575
mx (0.5, 3)                   @det556
mx (0.5, 4)                   @det471 det894 det1023
mz (0.5, 4.5)                 @det483 det552
mx (0.5, 5)                   @det557
mx (1.5, 1)                   @det422 det451 det650
mz (1.5, 1.5)                 @det461 det522
mx (1.5, 2)                   @det561
mx (1.5, 3)                   @det94 det476 det1023
mz (1.5, 3.5)                 @det488 det560
mx (1.5, 4)                   @det518
mx (1.5, 5)                   @det481 det2299 det2335
mz (1.5, 5.5)                 @det491 det564
mx (1.5, 0)                   @det538
mx (2.5, 0)                   @det422 det458 det2178
mz (2.5, 0.5)                 @det482 det574
mx (2.5, 1)                   @det545
mx (2.5, 2)                   @det94 det474 det2073
mz (2.5, 2.5)                 @det498 det576
mx (2.5, 3)                   @det548
mx (2.5, 4)                   @det454 det942 det2299
mz (2.5, 4.5)                 @det464 det558
mx (2.5, 5)                   @det571
mx (3.5, 1)                   @det46 det472 det2073
mz (3.5, 1.5)                 @det484 det553
mx (3.5, 2)                   @det573
mx (3.5, 3)                   @det468 det942 det2312
mz (3.5, 3.5)                 @det489 det554
mx (3.5, 4)                   @det549
mx (3.5, 5)                   @det460 det2178 det2293
mz (3.5, 5.5)                 @det475 det567
mx (3.5, 0)                   @det550
mx (4.5, 0)                   @det46 det493 det1966
mz (4.5, 0.5)                 @det466 det570
mx (4.5, 1)                   @det577
mx (4.5, 2)                   @det465 det798 det2312
mz (4.5, 2.5)                 @det479 det547
mx (4.5, 3)                   @det565
mx (4.5, 4)                   @det470 det1860 det2293
mz (4.5, 4.5)                 @det485 det528
mx (4.5, 5)                   @det542
mx (5.5, 1)                   @det448 det798 det2230
mz (5.5, 1.5)                 @det480 det572
mx (5.5, 2)                   @det523
mx (5.5, 3)                   @det478 det1153 det1860
mz (5.5, 3.5)                 @det487 det559
mx (5.5, 4)                   @det515
mx (5.5, 5)                   @det477 det894 det1966
mz (5.5, 5.5)                 @det490 det563
mx (5.5, 0)                   @det535

--------          8
mxx (1, 1.5) (1, 2)           @det650
mx (0.5, 1.5)                 @det638
mz (0, 1.5)                   @det623
mxx (1, 3.5) (1, 4)           @det1023
mx (0.5, 3.5)                 @det664
mz (0, 3.5)                   @det625
mxx (1, 0) (1, 5.5)           @det2335
mx (0.5, 5.5)                 @det642
mz (0, 5.5)                   @det647
mxx (2, 0.5) (2, 1)           @det422
mx (1.5, 0.5)                 @det598
mz (1, 0.5)                   @det660
mxx (2, 3) (2, 2.5)           @det94
mx (1.5, 2.5)                 @det619
mz (1, 2.5)                   @det637
mxx (2, 4.5) (2, 5)           @det2299
mx (1.5, 4.5)                 @det654
mz (1, 4.5)                   @det644
mxx (3, 1.5) (3, 2)           @det2073
mx (2.5, 1.5)                 @det631
mz (2, 1.5)                   @det604
mxx (3, 3.5) (3, 4)           @det942
mx (2.5, 3.5)                 @det658
mz (2, 3.5)                   @det629
mxx (3, 5.5) (3, 0)           @det2178
mx (2.5, 5.5)                 @det627
mz (2, 5.5)                   @det611
mxx (4, 0.5) (4, 1)           @det46
mx (3.5, 0.5)                 @det622
mz (3, 0.5)                   @det615
mxx (4, 2.5) (4, 3)           @det2312
mx (3.5, 2.5)                 @det669
mz (3, 2.5)                   @det653
mxx (4, 4.5) (4, 5)           @det2293
mx (3.5, 4.5)                 @det633
mz (3, 4.5)                   @det656
mxx (5, 1.5) (5, 2)           @det798
mx (4.5, 1.5)                 @det635
mz (4, 1.5)                   @det659
mxx (5, 3.5) (5, 4)           @det1860
mx (4.5, 3.5)                 @det608
mz (4, 3.5)                   @det662
mxx (5, 5.5) (5, 0)           @det1966
mx (4.5, 5.5)                 @det657
mz (4, 5.5)                   @det646
mxx (0, 1) (0, 0.5)           @det2230
mx (5.5, 0.5)                 @det655
mz (5, 0.5)                   @det649
mxx (0, 2.5) (0, 3)           @det1153
mx (5.5, 2.5)                 @det651
mz (5, 2.5)                   @det652
mxx (0, 4.5) (0, 5)           @det894
mx (5.5, 4.5)                 @det621
mz (5, 4.5)                   @det643
mzz (0.5, 0) (0, 0)           @det365 det763
mz (0.5, 0.5)                 @det551 det763
mx (0.5, 1)                   @det422 det555 det650
mzz (0, 2) (0.5, 2)           @det1519 det2024
mz (0.5, 2.5)                 @det575 det2024
mx (0.5, 3)                   @det94 det556 det1023
mzz (0, 4) (0.5, 4)           @det411 det1391
mz (0.5, 4.5)                 @det411 det552
mx (0.5, 5)                   @det557 det2299 det2335
mzz (1, 1) (1.5, 1)           @det701 det1701
mz (1.5, 1.5)                 @det522 det701
mx (1.5, 2)                   @det94 det561 det2073
mzz (1, 3) (1.5, 3)           @det36 det350
mz (1.5, 3.5)                 @det36 det560
mx (1.5, 4)                   @det518 det942 det2299
mzz (1.5, 5) (1, 5)           @det408 det1075
mz (1.5, 5.5)                 @det408 det564
mx (1.5, 0)                   @det422 det538 det2178
mzz (2, 0) (2.5, 0)           @det96 det956
mz (2.5, 0.5)                 @det96 det574
mx (2.5, 1)                   @det46 det545 det2073
mzz (2.5, 2) (2, 2)           @det1395 det2281
mz (2.5, 2.5)                 @det576 det1395
mx (2.5, 3)                   @det548 det942 det2312
mzz (2, 4) (2.5, 4)           @det21 det198
mz (2.5, 4.5)                 @det198 det558
mx (2.5, 5)                   @det571 det2178 det2293
mzz (3, 1) (3.5, 1)           @det279 det916
mz (3.5, 1.5)                 @det279 det553
mx (3.5, 2)                   @det573 det798 det2312
mzz (3, 3) (3.5, 3)           @det954 det2124
mz (3.5, 3.5)                 @det554 det954
mx (3.5, 4)                   @det549 det1860 det2293
mzz (3.5, 5) (3, 5)           @det92 det1592
mz (3.5, 5.5)                 @det92 det567
mx (3.5, 0)                   @det46 det550 det1966
mzz (4, 0) (4.5, 0)           @det95 det868
mz (4.5, 0.5)                 @det570 det868
mx (4.5, 1)                   @det577 det798 det2230
mzz (4.5, 2) (4, 2)           @det58 det1629
mz (4.5, 2.5)                 @det547 det1629
mx (4.5, 3)                   @det565 det1153 det1860
mzz (4, 4) (4.5, 4)           @det287 det1579
mz (4.5, 4.5)                 @det287 det528
mx (4.5, 5)                   @det542 det894 det1966
mzz (5.5, 1) (5, 1)           @det562 det1270
mz (5.5, 1.5)                 @det572 det1270
mx (5.5, 2)                   @det523 det650 det1153
mzz (5, 3) (5.5, 3)           @det2148 det2356
mz (5.5, 3.5)                 @det559 det2148
mx (5.5, 4)                   @det515 det894 det1023
mzz (5, 5) (5.5, 5)           @det91 det495
mz (5.5, 5.5)                 @det495 det563
mx (5.5, 0)                   @det535 det2230 det2335

--------          9
mz (0, 1.5)                   @det365 det562 det623 det1270 det2024
mx (0.5, 1.5)                 @det638 det768
mz (1, 1.5)                   @det773
mz (0, 3.5)                   @det411 det625 det1519 det2148 det2356
mx (0.5, 3.5)                 @det664 det742
mz (1, 3.5)                   @det733
mz (0, 5.5)                   @det91 det495 det647 det763 det1391
mx (0.5, 5.5)                 @det642 det717
mz (1, 5.5)                   @det767
mz (1, 0.5)                   @det365 det660 det701 det763 det1075
mx (1.5, 0.5)                 @det598 det716
mz (2, 0.5)                   @det782
mz (1, 2.5)                   @det36 det637 det1519 det1701 det2024
mx (1.5, 2.5)                 @det619 det712
mz (2, 2.5)                   @det772
mz (1, 4.5)                   @det350 det408 det411 det644 det1391
mx (1.5, 4.5)                 @det654 det762
mz (2, 4.5)                   @det747
mz (2, 1.5)                   @det604 det701 det956 det1395 det1701
mx (2.5, 1.5)                 @det631 det684
mz (3, 1.5)                   @det699
mz (2, 3.5)                   @det36 det198 det350 det629 det2281
mx (2.5, 3.5)                 @det658 det765
mz (3, 3.5)                   @det758
mz (2, 5.5)                   @det21 det96 det408 det611 det1075
mx (2.5, 5.5)                 @det627 det771
mz (3, 5.5)                   @det760
mz (3, 0.5)                   @det96 det279 det615 det956 det1592
mx (3.5, 0.5)                 @det622 det746
mz (4, 0.5)                   @det702
mz (3, 2.5)                   @det653 det916 det954 det1395 det2281
mx (3.5, 2.5)                 @det669 det748
mz (4, 2.5)                   @det720
mz (3, 4.5)                   @det21 det92 det198 det656 det2124
mx (3.5, 4.5)                 @det633 det685
mz (4, 4.5)                   @det770
mz (4, 1.5)                   @det95 det279 det659 det916 det1629
mx (4.5, 1.5)                 @det635 det777
mz (5, 1.5)                   @det750
mz (4, 3.5)                   @det58 det287 det662 det954 det2124
mx (4.5, 3.5)                 @det608 det756
mz (5, 3.5)                   @det704
mz (4, 5.5)                   @det92 det646 det868 det1579 det1592
mx (4.5, 5.5)                 @det657 det734
mz (5, 5.5)                   @det688
mz (5, 0.5)                   @det91 det95 det649 det868 det1270
mx (5.5, 0.5)                 @det655 det730
mz (0, 0.5)                   @det738
mz (5, 2.5)                   @det58 det562 det652 det1629 det2148
mx (5.5, 2.5)                 @det651 det755
mz (0, 2.5)                   @det752
mz (5, 4.5)                   @det287 det495 det643 det1579 det2356
mx (5.5, 4.5)                 @det621 det718
mz (0, 4.5)                   @det780
mxx (0.5, 0.5) (0.5, 0)       @det775
mzz (1, 1) (0.5, 1)           @det365 det763
mxx (0.5, 2.5) (0.5, 2)       @det766
mzz (1, 3) (0.5, 3)           @det1519 det2024
mxx (0.5, 4.5) (0.5, 4)       @det764
mzz (0.5, 5) (1, 5)           @det411 det1391
mxx (1.5, 1.5) (1.5, 1)       @det759
mzz (1.5, 2) (2, 2)           @det701 det1701
mxx (1.5, 3.5) (1.5, 3)       @det774
mzz (1.5, 4) (2, 4)           @det36 det350
mxx (1.5, 5) (1.5, 5.5)       @det776
mzz (1.5, 0) (2, 0)           @det408 det1075
mxx (2.5, 0.5) (2.5, 0)       @det778
mzz (3, 1) (2.5, 1)           @det96 det956
mxx (2.5, 2) (2.5, 2.5)       @det781
mzz (2.5, 3) (3, 3)           @det1395 det2281
mxx (2.5, 4) (2.5, 4.5)       @det769
mzz (2.5, 5) (3, 5)           @det21 det198
mxx (3.5, 1) (3.5, 1.5)       @det786
mzz (3.5, 2) (4, 2)           @det279 det916
mxx (3.5, 3) (3.5, 3.5)       @det790
mzz (4, 4) (3.5, 4)           @det954 det2124
mxx (3.5, 5) (3.5, 5.5)       @det789
mzz (3.5, 0) (4, 0)           @det92 det1592
mxx (4.5, 0.5) (4.5, 0)       @det754
mzz (5, 1) (4.5, 1)           @det95 det868
mxx (4.5, 2) (4.5, 2.5)       @det757
mzz (5, 3) (4.5, 3)           @det58 det1629
mxx (4.5, 4.5) (4.5, 4)       @det745
mzz (5, 5) (4.5, 5)           @det287 det1579
mxx (5.5, 1) (5.5, 1.5)       @det736
mzz (5.5, 2) (0, 2)           @det562 det1270
mxx (5.5, 3) (5.5, 3.5)       @det761
mzz (5.5, 4) (0, 4)           @det2148 det2356
mxx (5.5, 5.5) (5.5, 5)       @det732
mzz (5.5, 0) (0, 0)           @det91 det495

--------         10
mxx (0, 1.5) (0, 2)           @det650 det2376
mx (0.5, 1.5)                 @det768 det2376
mz (1, 1.5)                   @det701 det763 det773 det1519 det1701
mxx (0, 3.5) (0, 4)           @det1023 det1375
mx (0.5, 3.5)                 @det742 det1375
mz (1, 3.5)                   @det36 det350 det733 det1391 det2024
mxx (0, 5.5) (0, 0)           @det156 det2335
mx (0.5, 5.5)                 @det156 det717
mz (1, 5.5)                   @det365 det408 det411 det767 det1075
mxx (1, 0.5) (1, 1)           @det422 det1313
mx (1.5, 0.5)                 @det716 det1313
mz (2, 0.5)                   @det96 det408 det782 det956 det1701
mxx (1, 2.5) (1, 3)           @det94 det1710
mx (1.5, 2.5)                 @det712 det1710
mz (2, 2.5)                   @det350 det701 det772 det1395 det2281
mxx (1, 4.5) (1, 5)           @det1137 det2299
mx (1.5, 4.5)                 @det762 det1137
mz (2, 4.5)                   @det21 det36 det198 det747 det1075
mxx (2, 1.5) (2, 2)           @det1660 det2073
mx (2.5, 1.5)                 @det684 det1660
mz (3, 1.5)                   @det96 det279 det699 det916 det2281
mxx (2, 3.5) (2, 4)           @det942 det2277
mx (2.5, 3.5)                 @det765 det2277
mz (3, 3.5)                   @det21 det758 det954 det1395 det2124
mxx (2, 5.5) (2, 0)           @det2047 det2178
mx (2.5, 5.5)                 @det771 det2047
mz (3, 5.5)                   @det92 det198 det760 det956 det1592
mxx (3, 1) (3, 0.5)           @det46 det1663
mx (3.5, 0.5)                 @det746 det1663
mz (4, 0.5)                   @det92 det95 det702 det868 det916
mxx (3, 2.5) (3, 3)           @det2312 det2359
mx (3.5, 2.5)                 @det748 det2359
mz (4, 2.5)                   @det58 det279 det720 det1629 det2124
mxx (3, 4.5) (3, 5)           @det1779 det2293
mx (3.5, 4.5)                 @det685 det1779
mz (4, 4.5)                   @det287 det770 det954 det1579 det1592
mxx (4, 1.5) (4, 2)           @det798 det1853
mx (4.5, 1.5)                 @det777 det1853
mz (5, 1.5)                   @det58 det562 det750 det868 det1270
mxx (4, 4) (4, 3.5)           @det872 det1860
mx (4.5, 3.5)                 @det756 det872
mz (5, 3.5)                   @det704 det1579 det1629 det2148 det2356
mxx (4, 5.5) (4, 0)           @det744 det1966
mx (4.5, 5.5)                 @det734 det744
mz (5, 5.5)                   @det91 det95 det287 det495 det688
mxx (5, 0.5) (5, 1)           @det2036 det2230
mx (5.5, 0.5)                 @det730 det2036
mz (0, 0.5)                   @det365 det495 det562 det738 det763
mxx (5, 3) (5, 2.5)           @det456 det1153
mx (5.5, 2.5)                 @det456 det755
mz (0, 2.5)                   @det752 det1270 det1519 det2024 det2356
mxx (5, 4.5) (5, 5)           @det894 det2342
mx (5.5, 4.5)                 @det718 det2342
mz (0, 4.5)                   @det91 det411 det780 det1391 det2148
mxx (0.5, 0.5) (0.5, 1)       @det818
mxx (0.5, 2.5) (0.5, 3)       @det823
mxx (0.5, 5) (0.5, 4.5)       @det826
mxx (1.5, 1.5) (1.5, 2)       @det820
mxx (1.5, 4) (1.5, 3.5)       @det819
mxx (1.5, 5.5) (1.5, 0)       @det821
mxx (2.5, 0.5) (2.5, 1)       @det842
mxx (2.5, 2.5) (2.5, 3)       @det845
mxx (2.5, 4.5) (2.5, 5)       @det827
mxx (3.5, 1.5) (3.5, 2)       @det822
mxx (3.5, 3.5) (3.5, 4)       @det825
mxx (3.5, 5.5) (3.5, 0)       @det831
mxx (4.5, 0.5) (4.5, 1)       @det829
mxx (4.5, 2.5) (4.5, 3)       @det814
mxx (4.5, 4.5) (4.5, 5)       @det812
mxx (5.5, 1.5) (5.5, 2)       @det811
mxx (5.5, 3.5) (5.5, 4)       @det806
mxx (5.5, 5.5) (5.5, 0)       @det815

--------         11
mzz (0, 1.5) (0.5, 1.5)       @det854
mxx (1, 1) (1, 1.5)           @det650 det2376
mzz (0, 3.5) (0.5, 3.5)       @det860
mxx (1, 3) (1, 3.5)           @det1023 det1375
mzz (0.5, 5.5) (0, 5.5)       @det852
mxx (1, 5) (1, 5.5)           @det156 det2335
mzz (1, 0.5) (1.5, 0.5)       @det865
mxx (2, 0) (2, 0.5)           @det422 det1313
mzz (1, 2.5) (1.5, 2.5)       @det858
mxx (2, 2) (2, 2.5)           @det94 det1710
mzz (1.5, 4.5) (1, 4.5)       @det859
mxx (2, 4.5) (2, 4)           @det1137 det2299
mzz (2, 1.5) (2.5, 1.5)       @det863
mxx (3, 1.5) (3, 1)           @det1660 det2073
mzz (2, 3.5) (2.5, 3.5)       @det879
mxx (3, 3.5) (3, 3)           @det942 det2277
mzz (2, 5.5) (2.5, 5.5)       @det867
mxx (3, 5) (3, 5.5)           @det2047 det2178
mzz (3.5, 0.5) (3, 0.5)       @det856
mxx (4, 0) (4, 0.5)           @det46 det1663
mzz (3, 2.5) (3.5, 2.5)       @det875
mxx (4, 2) (4, 2.5)           @det2312 det2359
mzz (3, 4.5) (3.5, 4.5)       @det861
mxx (4, 4.5) (4, 4)           @det1779 det2293
mzz (4, 1.5) (4.5, 1.5)       @det853
mxx (5, 1) (5, 1.5)           @det798 det1853
mzz (4.5, 3.5) (4, 3.5)       @det873
mxx (5, 3.5) (5, 3)           @det872 det1860
mzz (4, 5.5) (4.5, 5.5)       @det864
mxx (5, 5.5) (5, 5)           @det744 det1966
mzz (5, 0.5) (5.5, 0.5)       @det871
mxx (0, 0) (0, 0.5)           @det2036 det2230
mzz (5.5, 2.5) (5, 2.5)       @det876
mxx (0, 2.5) (0, 2)           @det456 det1153
mzz (5, 4.5) (5.5, 4.5)       @det862
mxx (0, 4.5) (0, 4)           @det894 det2342
mxx (0.5, 0.5) (0.5, 0)       @det422 det775 det2230
mxx (0.5, 2.5) (0.5, 2)       @det94 det766 det1153
mxx (0.5, 4.5) (0.5, 4)       @det764 det894 det2299
mxx (1.5, 1.5) (1.5, 1)       @det650 det759 det2073
mxx (1.5, 3.5) (1.5, 3)       @det774 det942 det1023
mxx (1.5, 5) (1.5, 5.5)       @det776 det2178 det2335
mxx (2.5, 0.5) (2.5, 0)       @det46 det422 det778
mxx (2.5, 2) (2.5, 2.5)       @det94 det781 det2312
mxx (2.5, 4) (2.5, 4.5)       @det769 det2293 det2299
mxx (3.5, 1) (3.5, 1.5)       @det786 det798 det2073
mxx (3.5, 3) (3.5, 3.5)       @det790 det942 det1860
mxx (3.5, 5) (3.5, 5.5)       @det789 det1966 det2178
mxx (4.5, 0.5) (4.5, 0)       @det46 det754 det2230
mxx (4.5, 2) (4.5, 2.5)       @det757 det1153 det2312
mxx (4.5, 4.5) (4.5, 4)       @det745 det894 det2293
mxx (5.5, 1) (5.5, 1.5)       @det650 det736 det798
mxx (5.5, 3) (5.5, 3.5)       @det761 det1023 det1860
mxx (5.5, 5.5) (5.5, 5)       @det732 det1966 det2335

--------         12
mzz (1, 1.5) (0.5, 1.5)       @det896
mzz (1, 3.5) (0.5, 3.5)       @det944
mzz (0.5, 5.5) (1, 5.5)       @det932
mzz (1.5, 0.5) (2, 0.5)       @det923
mzz (1.5, 2.5) (2, 2.5)       @det927
mzz (1.5, 4.5) (2, 4.5)       @det908
mzz (3, 1.5) (2.5, 1.5)       @det925
mzz (2.5, 3.5) (3, 3.5)       @det919
mzz (2.5, 5.5) (3, 5.5)       @det901
mzz (3.5, 0.5) (4, 0.5)       @det915
mzz (3.5, 2.5) (4, 2.5)       @det922
mzz (4, 4.5) (3.5, 4.5)       @det934
mzz (5, 1.5) (4.5, 1.5)       @det899
mzz (5, 3.5) (4.5, 3.5)       @det902
mzz (5, 5.5) (4.5, 5.5)       @det912
mzz (5.5, 0.5) (0, 0.5)       @det906
mzz (5.5, 2.5) (0, 2.5)       @det903
mzz (5.5, 4.5) (0, 4.5)       @det913
mxx (0.5, 0.5) (0.5, 1)       @det422 det818 det2230
mzz (1, 0) (0.5, 0)           @det365 det763
mxx (0.5, 2.5) (0.5, 3)       @det94 det823 det1153
mzz (1, 2) (0.5, 2)           @det1519 det2024
mxx (0.5, 5) (0.5, 4.5)       @det826 det894 det2299
mzz (1, 4) (0.5, 4)           @det411 det1391
mxx (1.5, 1.5) (1.5, 2)       @det650 det820 det2073
mzz (1.5, 1) (2, 1)           @det701 det1701
mxx (1.5, 4) (1.5, 3.5)       @det819 det942 det1023
mzz (2, 3) (1.5, 3)           @det36 det350
mxx (1.5, 5.5) (1.5, 0)       @det821 det2178 det2335
mzz (1.5, 5) (2, 5)           @det408 det1075
mxx (2.5, 0.5) (2.5, 1)       @det46 det422 det842
mzz (2.5, 0) (3, 0)           @det96 det956
mxx (2.5, 2.5) (2.5, 3)       @det94 det845 det2312
mzz (2.5, 2) (3, 2)           @det1395 det2281
mxx (2.5, 4.5) (2.5, 5)       @det827 det2293 det2299
mzz (2.5, 4) (3, 4)           @det21 det198
mxx (3.5, 1.5) (3.5, 2)       @det798 det822 det2073
mzz (3.5, 1) (4, 1)           @det279 det916
mxx (3.5, 3.5) (3.5, 4)       @det825 det942 det1860
mzz (3.5, 3) (4, 3)           @det954 det2124
mxx (3.5, 5.5) (3.5, 0)       @det831 det1966 det2178
mzz (3.5, 5) (4, 5)           @det92 det1592
mxx (4.5, 0.5) (4.5, 1)       @det46 det829 det2230
mzz (5, 0) (4.5, 0)           @det95 det868
mxx (4.5, 2.5) (4.5, 3)       @det814 det1153 det2312
mzz (4.5, 2) (5, 2)           @det58 det1629
mxx (4.5, 4.5) (4.5, 5)       @det812 det894 det2293
mzz (5, 4) (4.5, 4)           @det287 det1579
mxx (5.5, 1.5) (5.5, 2)       @det650 det798 det811
mzz (5.5, 1) (0, 1)           @det562 det1270
mxx (5.5, 3.5) (5.5, 4)       @det806 det1023 det1860
mzz (5.5, 3) (0, 3)           @det2148 det2356
mxx (5.5, 5.5) (5.5, 0)       @det815 det1966 det2335
mzz (5.5, 5) (0, 5)           @det91 det495

--------         13
mzz (0, 1.5) (0.5, 1.5)       @det763 det854 det2024
mzz (0, 3.5) (0.5, 3.5)       @det411 det860 det2024
mzz (0.5, 5.5) (0, 5.5)       @det411 det763 det852
mzz (1, 0.5) (1.5, 0.5)       @det408 det701 det865
mzz (1, 2.5) (1.5, 2.5)       @det36 det701 det858
mzz (1.5, 4.5) (1, 4.5)       @det36 det408 det859
mzz (2, 1.5) (2.5, 1.5)       @det96 det863 det1395
mzz (2, 3.5) (2.5, 3.5)       @det198 det879 det1395
mzz (2, 5.5) (2.5, 5.5)       @det96 det198 det867
mzz (3.5, 0.5) (3, 0.5)       @det92 det279 det856
mzz (3, 2.5) (3.5, 2.5)       @det279 det875 det954
mzz (3, 4.5) (3.5, 4.5)       @det92 det861 det954
mzz (4, 1.5) (4.5, 1.5)       @det853 det868 det1629
mzz (4.5, 3.5) (4, 3.5)       @det287 det873 det1629
mzz (4, 5.5) (4.5, 5.5)       @det287 det864 det868
mzz (5, 0.5) (5.5, 0.5)       @det495 det871 det1270
mzz (5.5, 2.5) (5, 2.5)       @det876 det1270 det2148
mzz (5, 4.5) (5.5, 4.5)       @det495 det862 det2148
mzz (0, 1) (0.5, 1)           @det365 det763
mzz (0, 3) (0.5, 3)           @det1519 det2024
mzz (0.5, 5) (0, 5)           @det411 det1391
mzz (1, 2) (1.5, 2)           @det701 det1701
mzz (1.5, 4) (1, 4)           @det36 det350
mzz (1, 0) (1.5, 0)           @det408 det1075
mzz (2, 1) (2.5, 1)           @det96 det956
mzz (2, 3) (2.5, 3)           @det1395 det2281
mzz (2, 5) (2.5, 5)           @det21 det198
mzz (3, 2) (3.5, 2)           @det279 det916
mzz (3, 4) (3.5, 4)           @det954 det2124
mzz (3.5, 0) (3, 0)           @det92 det1592
mzz (4, 1) (4.5, 1)           @det95 det868
mzz (4.5, 3) (4, 3)           @det58 det1629
mzz (4, 5) (4.5, 5)           @det287 det1579
mzz (5.5, 2) (5, 2)           @det562 det1270
mzz (5, 4) (5.5, 4)           @det2148 det2356
mzz (5, 0) (5.5, 0)           @det91 det495
mz (0.5, 0.5)                 @noisy det365 det999
mx (0.5, 0)                   @noisy det1002
mz (0.5, 2.5)                 @noisy det992 det1519
mx (0.5, 2)                   @noisy det958
mz (0.5, 4.5)                 @noisy det974 det1391
mx (0.5, 4)                   @noisy det962
mz (1.5, 1.5)                 @noisy det946 det1701
mx (1.5, 1)                   @noisy det996
mz (1.5, 3.5)                 @noisy det350 det981
mx (1.5, 3)                   @noisy det970
mz (1.5, 5.5)                 @noisy det985 det1075
mx (1.5, 5)                   @noisy det949
mz (2.5, 0.5)                 @noisy det956 det993
mx (2.5, 0)                   @noisy det940
mz (2.5, 2.5)                 @noisy det995 det2281
mx (2.5, 2)                   @noisy det986
mz (2.5, 4.5)                 @noisy det21 det1004
mx (2.5, 4)                   @noisy det997
mz (3.5, 1.5)                 @noisy det916 det975
mx (3.5, 1)                   @noisy det963
mz (3.5, 3.5)                 @noisy det1001 det2124
mx (3.5, 3)                   @noisy det1007
mz (3.5, 5.5)                 @noisy det988 det1592
mx (3.5, 5)                   @noisy det1000
mz (4.5, 0.5)                 @noisy det95 det969
mx (4.5, 0)                   @noisy det991
mz (4.5, 2.5)                 @noisy det58 det972
mx (4.5, 2)                   @noisy det955
mz (4.5, 4.5)                 @noisy det953 det1579
mx (4.5, 4)                   @noisy det961
mz (5.5, 1.5)                 @noisy det562 det990
mx (5.5, 1)                   @noisy det994
mz (5.5, 3.5)                 @noisy det980 det2356
mx (5.5, 3)                   @noisy det966
mz (5.5, 5.5)                 @noisy det91 det983
mx (5.5, 5)                   @noisy det971

--------         14
mzz (1, 1.5) (0.5, 1.5)       @det763 det896 det2024
mxx (0, 1.5) (0, 1)           @det650 det2376
mzz (1, 3.5) (0.5, 3.5)       @det411 det944 det2024
mxx (0, 3.5) (0, 3)           @det1023 det1375
mzz (0.5, 5.5) (1, 5.5)       @det411 det763 det932
mxx (0, 5.5) (0, 5)           @det156 det2335
mzz (1.5, 0.5) (2, 0.5)       @det408 det701 det923
mxx (1, 0.5) (1, 0)           @det422 det1313
mzz (1.5, 2.5) (2, 2.5)       @det36 det701 det927
mxx (1, 2) (1, 2.5)           @det94 det1710
mzz (1.5, 4.5) (2, 4.5)       @det36 det408 det908
mxx (1, 4) (1, 4.5)           @det1137 det2299
mzz (3, 1.5) (2.5, 1.5)       @det96 det925 det1395
mxx (2, 1) (2, 1.5)           @det1660 det2073
mzz (2.5, 3.5) (3, 3.5)       @det198 det919 det1395
mxx (2, 3.5) (2, 3)           @det942 det2277
mzz (2.5, 5.5) (3, 5.5)       @det96 det198 det901
mxx (2, 5.5) (2, 5)           @det2047 det2178
mzz (3.5, 0.5) (4, 0.5)       @det92 det279 det915
mxx (3, 0) (3, 0.5)           @det46 det1663
mzz (3.5, 2.5) (4, 2.5)       @det279 det922 det954
mxx (3, 2.5) (3, 2)           @det2312 det2359
mzz (4, 4.5) (3.5, 4.5)       @det92 det934 det954
mxx (3, 4.5) (3, 4)           @det1779 det2293
mzz (5, 1.5) (4.5, 1.5)       @det868 det899 det1629
mxx (4, 1.5) (4, 1)           @det798 det1853
mzz (5, 3.5) (4.5, 3.5)       @det287 det902 det1629
mxx (4, 3) (4, 3.5)           @det872 det1860
mzz (5, 5.5) (4.5, 5.5)       @det287 det868 det912
mxx (4, 5) (4, 5.5)           @det744 det1966
mzz (5.5, 0.5) (0, 0.5)       @det495 det906 det1270
mxx (5, 0) (5, 0.5)           @det2036 det2230
mzz (5.5, 2.5) (0, 2.5)       @det903 det1270 det2148
mxx (5, 2) (5, 2.5)           @det456 det1153
mzz (5.5, 4.5) (0, 4.5)       @det495 det913 det2148
mxx (5, 4.5) (5, 4)           @det894 det2342
mx (0.5, 0)                   @noisy det156 det422 det1002 det2036 det2335
mz (0.5, 0.5)                 @noisy det999 det1078
mx (0.5, 1)                   @noisy det1083
mx (0.5, 2)                   @noisy det94 det456 det650 det958 det2376
mz (0.5, 2.5)                 @noisy det992 det1060
mx (0.5, 3)                   @noisy det1071
mx (0.5, 4)                   @noisy det962 det1023 det1375 det2299 det2342
mz (0.5, 4.5)                 @noisy det974 det1073
mx (0.5, 5)                   @noisy det894 det1079 det2335
mx (1.5, 1)                   @noisy det422 det996 det1313 det2073 det2376
mz (1.5, 1.5)                 @noisy det946 det1045
mx (1.5, 2)                   @noisy det94 det1061
mx (1.5, 3)                   @noisy det94 det942 det970 det1375 det1710
mz (1.5, 3.5)                 @noisy det981 det1082
mx (1.5, 4)                   @noisy det1023 det1038
mx (1.5, 5)                   @noisy det156 det949 det1137 det2178 det2299
mz (1.5, 5.5)                 @noisy det985 det1088
mx (1.5, 0)                   @noisy det1066
mx (2.5, 0)                   @noisy det46 det940 det1313 det2047 det2178
mz (2.5, 0.5)                 @noisy det993 det1033
mx (2.5, 1)                   @noisy det1065
mx (2.5, 2)                   @noisy det986 det1660 det1710 det2073 det2312
mz (2.5, 2.5)                 @noisy det995 det1064
mx (2.5, 3)                   @noisy det94 det1069
mx (2.5, 4)                   @noisy det942 det997 det1137 det2277 det2293
mz (2.5, 4.5)                 @noisy det1004 det1087
mx (2.5, 5)                   @noisy det1027
mx (3.5, 1)                   @noisy det46 det798 det963 det1660 det1663
mz (3.5, 1.5)                 @noisy det975 det1076
mx (3.5, 2)                   @noisy det1092 det2073 det2312
mx (3.5, 3)                   @noisy det1007 det1860 det2277 det2312 det2359
mz (3.5, 3.5)                 @noisy det1001 det1080
mx (3.5, 4)                   @noisy det1070 det2293
mx (3.5, 5)                   @noisy det1000 det1779 det1966 det2047 det2293
mz (3.5, 5.5)                 @noisy det988 det1024
mx (3.5, 0)                   @noisy det1072
mx (4.5, 0)                   @noisy det744 det991 det1663 det1966 det2230
mz (4.5, 0.5)                 @noisy det969 det1026
mx (4.5, 1)                   @noisy det1068
mx (4.5, 2)                   @noisy det798 det955 det1153 det1853 det2359
mz (4.5, 2.5)                 @noisy det972 det1067
mx (4.5, 3)                   @noisy det1089 det1860 det2312
mx (4.5, 4)                   @noisy det872 det894 det961 det1779 det1860
mz (4.5, 4.5)                 @noisy det953 det1052
mx (4.5, 5)                   @noisy det1063 det2293
mx (5.5, 1)                   @noisy det650 det994 det1853 det2036 det2230
mz (5.5, 1.5)                 @noisy det990 det1029
mx (5.5, 2)                   @noisy det1046
mx (5.5, 3)                   @noisy det456 det872 det966 det1023 det1153
mz (5.5, 3.5)                 @noisy det980 det1081
mx (5.5, 4)                   @noisy det1037 det1860
mx (5.5, 5)                   @noisy det744 det894 det971 det2335 det2342
mz (5.5, 5.5)                 @noisy det983 det1086
mx (5.5, 0)                   @noisy det1057

--------         15
mxx (1, 1.5) (1, 2)           @det650 det2376
mxx (1, 3.5) (1, 4)           @det1023 det1375
mxx (1, 0) (1, 5.5)           @det156 det2335
mxx (2, 0.5) (2, 1)           @det422 det1313
mxx (2, 3) (2, 2.5)           @det94 det1710
mxx (2, 4.5) (2, 5)           @det1137 det2299
mxx (3, 1.5) (3, 2)           @det1660 det2073
mxx (3, 3.5) (3, 4)           @det942 det2277
mxx (3, 5.5) (3, 0)           @det2047 det2178
mxx (4, 0.5) (4, 1)           @det46 det1663
mxx (4, 2.5) (4, 3)           @det2312 det2359
mxx (4, 4.5) (4, 5)           @det1779 det2293
mxx (5, 1.5) (5, 2)           @det798 det1853
mxx (5, 3.5) (5, 4)           @det872 det1860
mxx (5, 5.5) (5, 0)           @det744 det1966
mxx (0, 1) (0, 0.5)           @det2036 det2230
mxx (0, 2.5) (0, 3)           @det456 det1153
mxx (0, 4.5) (0, 5)           @det894 det2342
mzz (0.5, 0) (0, 0)           @noisy det588 det763
mz (0.5, 0.5)                 @noisy det588 det1078
mx (0.5, 1)                   @noisy det650 det1083 det1313 det2230 det2376
mzz (0, 2) (0.5, 2)           @noisy det670 det2024
mz (0.5, 2.5)                 @noisy det670 det1060
mx (0.5, 3)                   @noisy det1023 det1071 det1153 det1375 det1710
mzz (0, 4) (0.5, 4)           @noisy det411 det1343
mz (0.5, 4.5)                 @noisy det1073 det1343
mx (0.5, 5)                   @noisy det156 det1079 det1137
mzz (1, 1) (1.5, 1)           @noisy det701 det1115
mz (1.5, 1.5)                 @noisy det1045 det1115
mx (1.5, 2)                   @noisy det650 det1061 det1660 det1710
mzz (1, 3) (1.5, 3)           @noisy det36 det1504
mz (1.5, 3.5)                 @noisy det1082 det1504
mx (1.5, 4)                   @noisy det1038 det1137 det2277 det2299
mzz (1.5, 5) (1, 5)           @noisy det408 det1832
mz (1.5, 5.5)                 @noisy det1088 det1832
mx (1.5, 0)                   @noisy det422 det1066 det1313 det2047 det2335
mzz (2, 0) (2.5, 0)           @noisy det96 det568
mz (2.5, 0.5)                 @noisy det568 det1033
mx (2.5, 1)                   @noisy det422 det1065 det1660 det1663 det2073
mzz (2.5, 2) (2, 2)           @noisy det1395 det2079
mz (2.5, 2.5)                 @noisy det1064 det2079
mx (2.5, 3)                   @noisy det942 det1069 det2277 det2359
mzz (2, 4) (2.5, 4)           @noisy det35 det198
mz (2.5, 4.5)                 @noisy det35 det1087
mx (2.5, 5)                   @noisy det1027 det1779 det2047 det2178 det2299
mzz (3, 1) (3.5, 1)           @noisy det279 det891
mz (3.5, 1.5)                 @noisy det891 det1076
mx (3.5, 2)                   @noisy det1092 det1853 det2359
mzz (3, 3) (3.5, 3)           @noisy det509 det954
mz (3.5, 3.5)                 @noisy det509 det1080
mx (3.5, 4)                   @noisy det872 det942 det1070 det1779
mzz (3.5, 5) (3, 5)           @noisy det92 det2371
mz (3.5, 5.5)                 @noisy det1024 det2371
mx (3.5, 0)                   @noisy det46 det744 det1072 det1663 det2178
mzz (4, 0) (4.5, 0)           @noisy det868 det2207
mz (4.5, 0.5)                 @noisy det1026 det2207
mx (4.5, 1)                   @noisy det46 det798 det1068 det1853 det2036
mzz (4.5, 2) (4, 2)           @noisy det112 det1629
mz (4.5, 2.5)                 @noisy det112 det1067
mx (4.5, 3)                   @noisy det456 det872 det1089
mzz (4, 4) (4.5, 4)           @noisy det287 det837
mz (4.5, 4.5)                 @noisy det837 det1052
mx (4.5, 5)                   @noisy det744 det1063 det1966 det2342
mzz (5.5, 1) (5, 1)           @noisy det1270 det2005
mz (5.5, 1.5)                 @noisy det1029 det2005
mx (5.5, 2)                   @noisy det456 det798 det1046 det1153 det2376
mzz (5, 3) (5.5, 3)           @noisy det323 det2148
mz (5.5, 3.5)                 @noisy det323 det1081
mx (5.5, 4)                   @noisy det894 det1037 det1375 det2342
mzz (5, 5) (5.5, 5)           @noisy det63 det495
mz (5.5, 5.5)                 @noisy det63 det1086
mx (5.5, 0)                   @noisy det156 det1057 det1966 det2036 det2230
mx (0.5, 1.5)                 @noisy det650 det1161
mz (0, 1.5)                   @noisy det1125
mx (0.5, 3.5)                 @noisy det1023 det1122
mz (0, 3.5)                   @noisy det1152
mx (0.5, 5.5)                 @noisy det1123 det2335
mz (0, 5.5)                   @noisy det1167
mx (1.5, 0.5)                 @noisy det422 det1138
mz (1, 0.5)                   @noisy det1119
mx (1.5, 2.5)                 @noisy det94 det1143
mz (1, 2.5)                   @noisy det1121
mx (1.5, 4.5)                 @noisy det1160 det2299
mz (1, 4.5)                   @noisy det1151
mx (2.5, 1.5)                 @noisy det1157 det2073
mz (2, 1.5)                   @noisy det1134
mx (2.5, 3.5)                 @noisy det942 det1169
mz (2, 3.5)                   @noisy det1155
mx (2.5, 5.5)                 @noisy det1118 det2178
mz (2, 5.5)                   @noisy det1168
mx (3.5, 0.5)                 @noisy det46 det1146
mz (3, 0.5)                   @noisy det1142
mx (3.5, 2.5)                 @noisy det1127 det2312
mz (3, 2.5)                   @noisy det1172
mx (3.5, 4.5)                 @noisy det1158 det2293
mz (3, 4.5)                   @noisy det1129
mx (4.5, 1.5)                 @noisy det798 det1126
mz (4, 1.5)                   @noisy det1147
mx (4.5, 3.5)                 @noisy det1135 det1860
mz (4, 3.5)                   @noisy det1120
mx (4.5, 5.5)                 @noisy det1174 det1966
mz (4, 5.5)                   @noisy det1165
mx (5.5, 0.5)                 @noisy det1173 det2230
mz (5, 0.5)                   @noisy det1117
mx (5.5, 2.5)                 @noisy det1153 det1162
mz (5, 2.5)                   @noisy det1107
mx (5.5, 4.5)                 @noisy det894 det1145
mz (5, 4.5)                   @noisy det1166

--------         16
mz (0, 1.5)                   @noisy det670 det763 det1125 det1270 det2005
mx (0.5, 1.5)                 @noisy det1161 det1268
mz (1, 1.5)                   @noisy det1193
mz (0, 3.5)                   @noisy det323 det1152 det1343 det2024 det2148
mx (0.5, 3.5)                 @noisy det1122 det1276
mz (1, 3.5)                   @noisy det1249
mz (0, 5.5)                   @noisy det63 det411 det495 det588 det1167
mx (0.5, 5.5)                 @noisy det1123 det1238
mz (1, 5.5)                   @noisy det1206
mz (1, 0.5)                   @noisy det408 det588 det763 det1115 det1119
mx (1.5, 0.5)                 @noisy det1138 det1262
mz (2, 0.5)                   @noisy det1210
mz (1, 2.5)                   @noisy det670 det701 det1121 det1504 det2024
mx (1.5, 2.5)                 @noisy det1143 det1220
mz (2, 2.5)                   @noisy det1277
mz (1, 4.5)                   @noisy det36 det411 det1151 det1343 det1832
mx (1.5, 4.5)                 @noisy det1160 det1200
mz (2, 4.5)                   @noisy det1245
mz (2, 1.5)                   @noisy det96 det701 det1115 det1134 det2079
mx (2.5, 1.5)                 @noisy det1157 det1230
mz (3, 1.5)                   @noisy det1217
mz (2, 3.5)                   @noisy det35 det36 det1155 det1395 det1504
mx (2.5, 3.5)                 @noisy det1169 det1251
mz (3, 3.5)                   @noisy det1241
mz (2, 5.5)                   @noisy det198 det408 det568 det1168 det1832
mx (2.5, 5.5)                 @noisy det1118 det1192
mz (3, 5.5)                   @noisy det1261
mz (3, 0.5)                   @noisy det92 det96 det568 det891 det1142
mx (3.5, 0.5)                 @noisy det1146 det1265
mz (4, 0.5)                   @noisy det1258
mz (3, 2.5)                   @noisy det279 det509 det1172 det1395 det2079
mx (3.5, 2.5)                 @noisy det1127 det1247
mz (4, 2.5)                   @noisy det1256
mz (3, 4.5)                   @noisy det35 det198 det954 det1129 det2371
mx (3.5, 4.5)                 @noisy det1158 det1231
mz (4, 4.5)                   @noisy det1273
mz (4, 1.5)                   @noisy det112 det279 det868 det891 det1147
mx (4.5, 1.5)                 @noisy det1126 det1199
mz (5, 1.5)                   @noisy det1250
mz (4, 3.5)                   @noisy det509 det837 det954 det1120 det1629
mx (4.5, 3.5)                 @noisy det1135 det1257
mz (5, 3.5)                   @noisy det1246
mz (4, 5.5)                   @noisy det92 det287 det1165 det2207 det2371
mx (4.5, 5.5)                 @noisy det1174 det1264
mz (5, 5.5)                   @noisy det1232
mz (5, 0.5)                   @noisy det495 det868 det1117 det2005 det2207
mx (5.5, 0.5)                 @noisy det1173 det1263
mz (0, 0.5)                   @noisy det1253
mz (5, 2.5)                   @noisy det112 det323 det1107 det1270 det1629
mx (5.5, 2.5)                 @noisy det1162 det1235
mz (0, 2.5)                   @noisy det1252
mz (5, 4.5)                   @noisy det63 det287 det837 det1166 det2148
mx (5.5, 4.5)                 @noisy det1145 det1224
mz (0, 4.5)                   @noisy det1204
mxx (0.5, 0.5) (0.5, 0)       @noisy det1269
mzz (1, 1) (0.5, 1)           @noisy det588 det763
mxx (0.5, 2.5) (0.5, 2)       @noisy det1280
mzz (1, 3) (0.5, 3)           @noisy det670 det2024
mxx (0.5, 4.5) (0.5, 4)       @noisy det1279
mzz (0.5, 5) (1, 5)           @noisy det411 det1343
mxx (1.5, 1.5) (1.5, 1)       @noisy det1274
mzz (1.5, 2) (2, 2)           @noisy det701 det1115
mxx (1.5, 3.5) (1.5, 3)       @noisy det1266
mzz (1.5, 4) (2, 4)           @noisy det36 det1504
mxx (1.5, 5) (1.5, 5.5)       @noisy det1271
mzz (1.5, 0) (2, 0)           @noisy det408 det1832
mxx (2.5, 0.5) (2.5, 0)       @noisy det1289
mzz (3, 1) (2.5, 1)           @noisy det96 det568
mxx (2.5, 2) (2.5, 2.5)       @noisy det1290
mzz (2.5, 3) (3, 3)           @noisy det1395 det2079
mxx (2.5, 4) (2.5, 4.5)       @noisy det1259
mzz (2.5, 5) (3, 5)           @noisy det35 det198
mxx (3.5, 1) (3.5, 1.5)       @noisy det1233
mzz (3.5, 2) (4, 2)           @noisy det279 det891
mxx (3.5, 3) (3.5, 3.5)       @noisy det1240
mzz (4, 4) (3.5, 4)           @noisy det509 det954
mxx (3.5, 5) (3.5, 5.5)       @noisy det1237
mzz (3.5, 0) (4, 0)           @noisy det92 det2371
mxx (4.5, 0.5) (4.5, 0)       @noisy det1267
mzz (5, 1) (4.5, 1)           @noisy det868 det2207
mxx (4.5, 2) (4.5, 2.5)       @noisy det1272
mzz (5, 3) (4.5, 3)           @noisy det112 det1629
mxx (4.5, 4.5) (4.5, 4)       @noisy det1255
mzz (5, 5) (4.5, 5)           @noisy det287 det837
mxx (5.5, 1) (5.5, 1.5)       @noisy det1248
mzz (5.5, 2) (0, 2)           @noisy det1270 det2005
mxx (5.5, 3) (5.5, 3.5)       @noisy det1275
mzz (5.5, 4) (0, 4)           @noisy det323 det2148
mxx (5.5, 5.5) (5.5, 5)       @noisy det1244
mzz (5.5, 0) (0, 0)           @noisy det63 det495

--------         17
mxx (0, 1.5) (0, 2)           @noisy det2226 det2376
mx (0.5, 1.5)                 @noisy det1268 det2226
mz (1, 1.5)                   @noisy det588 det701 det1115 det1193 det2024
mxx (0, 3.5) (0, 4)           @noisy det1042 det1375
mx (0.5, 3.5)                 @noisy det1042 det1276
mz (1, 3.5)                   @noisy det36 det411 det670 det1249 det1504
mxx (0, 5.5) (0, 0)           @noisy det156 det1093
mx (0.5, 5.5)                 @noisy det1093 det1238
mz (1, 5.5)                   @noisy det408 det763 det1206 det1343 det1832
mxx (1, 0.5) (1, 1)           @noisy det306 det1313
mx (1.5, 0.5)                 @noisy det306 det1262
mz (2, 0.5)                   @noisy det96 det568 det701 det1210 det1832
mxx (1, 2.5) (1, 3)           @noisy det833 det1710
mx (1.5, 2.5)                 @noisy det833 det1220
mz (2, 2.5)                   @noisy det36 det1115 det1277 det1395 det2079
mxx (1, 4.5) (1, 5)           @noisy det1137 det2093
mx (1.5, 4.5)                 @noisy det1200 det2093
mz (2, 4.5)                   @noisy det35 det198 det408 det1245 det1504
mxx (2, 1.5) (2, 2)           @noisy det302 det1660
mx (2.5, 1.5)                 @noisy det302 det1230
mz (3, 1.5)                   @noisy det279 det568 det891 det1217 det1395
mxx (2, 3.5) (2, 4)           @noisy det751 det2277
mx (2.5, 3.5)                 @noisy det751 det1251
mz (3, 3.5)                   @noisy det198 det509 det954 det1241 det2079
mxx (2, 5.5) (2, 0)           @noisy det1394 det2047
mx (2.5, 5.5)                 @noisy det1192 det1394
mz (3, 5.5)                   @noisy det35 det92 det96 det1261 det2371
mxx (3, 1) (3, 0.5)           @noisy det1551 det1663
mx (3.5, 0.5)                 @noisy det1265 det1551
mz (4, 0.5)                   @noisy det279 det868 det1258 det2207 det2371
mxx (3, 2.5) (3, 3)           @noisy det1824 det2359
mx (3.5, 2.5)                 @noisy det1247 det1824
mz (4, 2.5)                   @noisy det112 det891 det954 det1256 det1629
mxx (3, 4.5) (3, 5)           @noisy det886 det1779
mx (3.5, 4.5)                 @noisy det886 det1231
mz (4, 4.5)                   @noisy det92 det287 det509 det837 det1273
mxx (4, 1.5) (4, 2)           @noisy det1074 det1853
mx (4.5, 1.5)                 @noisy det1074 det1199
mz (5, 1.5)                   @noisy det1250 det1270 det1629 det2005 det2207
mxx (4, 4) (4, 3.5)           @noisy det872 det2095
mx (4.5, 3.5)                 @noisy det1257 det2095
mz (5, 3.5)                   @noisy det112 det287 det323 det1246 det2148
mxx (4, 5.5) (4, 0)           @noisy det744 det878
mx (4.5, 5.5)                 @noisy det878 det1264
mz (5, 5.5)                   @noisy det63 det495 det837 det868 det1232
mxx (5, 0.5) (5, 1)           @noisy det1090 det2036
mx (5.5, 0.5)                 @noisy det1090 det1263
mz (0, 0.5)                   @noisy det63 det588 det763 det1253 det1270
mxx (5, 3) (5, 2.5)           @noisy det456 det2088
mx (5.5, 2.5)                 @noisy det1235 det2088
mz (0, 2.5)                   @noisy det670 det1252 det2005 det2024 det2148
mxx (5, 4.5) (5, 5)           @noisy det1846 det2342
mx (5.5, 4.5)                 @noisy det1224 det1846
mz (0, 4.5)                   @noisy det323 det411 det495 det1204 det1343
mxx (0.5, 0.5) (0.5, 1)       @noisy det1304
mxx (0.5, 2.5) (0.5, 3)       @noisy det1307
mxx (0.5, 5) (0.5, 4.5)       @noisy det1319
mxx (1.5, 1.5) (1.5, 2)       @noisy det1305
mxx (1.5, 4) (1.5, 3.5)       @noisy det1317
mxx (1.5, 5.5) (1.5, 0)       @noisy det1306
mxx (2.5, 0.5) (2.5, 1)       @noisy det1312
mxx (2.5, 2.5) (2.5, 3)       @noisy det1315
mxx (2.5, 4.5) (2.5, 5)       @noisy det1310
mxx (3.5, 1.5) (3.5, 2)       @noisy det1322
mxx (3.5, 3.5) (3.5, 4)       @noisy det1308
mxx (3.5, 5.5) (3.5, 0)       @noisy det1316
mxx (4.5, 0.5) (4.5, 1)       @noisy det1323
mxx (4.5, 2.5) (4.5, 3)       @noisy det1326
mxx (4.5, 4.5) (4.5, 5)       @noisy det1321
mxx (5.5, 1.5) (5.5, 2)       @noisy det1320
mxx (5.5, 3.5) (5.5, 4)       @noisy det1318
mxx (5.5, 5.5) (5.5, 0)       @noisy det1329

--------         18
mzz (0, 1.5) (0.5, 1.5)       @noisy det1350
mxx (1, 1) (1, 1.5)           @noisy det2226 det2376
mzz (0, 3.5) (0.5, 3.5)       @noisy det1362
mxx (1, 3) (1, 3.5)           @noisy det1042 det1375
mzz (0.5, 5.5) (0, 5.5)       @noisy det1366
mxx (1, 5) (1, 5.5)           @noisy det156 det1093
mzz (1, 0.5) (1.5, 0.5)       @noisy det1365
mxx (2, 0) (2, 0.5)           @noisy det306 det1313
mzz (1, 2.5) (1.5, 2.5)       @noisy det1360
mxx (2, 2) (2, 2.5)           @noisy det833 det1710
mzz (1.5, 4.5) (1, 4.5)       @noisy det1361
mxx (2, 4.5) (2, 4)           @noisy det1137 det2093
mzz (2, 1.5) (2.5, 1.5)       @noisy det1351
mxx (3, 1.5) (3, 1)           @noisy det302 det1660
mzz (2, 3.5) (2.5, 3.5)       @noisy det1353
mxx (3, 3.5) (3, 3)           @noisy det751 det2277
mzz (2, 5.5) (2.5, 5.5)       @noisy det1352
mxx (3, 5) (3, 5.5)           @noisy det1394 det2047
mzz (3.5, 0.5) (3, 0.5)       @noisy det1359
mxx (4, 0) (4, 0.5)           @noisy det1551 det1663
mzz (3, 2.5) (3.5, 2.5)       @noisy det1371
mxx (4, 2) (4, 2.5)           @noisy det1824 det2359
mzz (3, 4.5) (3.5, 4.5)       @noisy det1364
mxx (4, 4.5) (4, 4)           @noisy det886 det1779
mzz (4, 1.5) (4.5, 1.5)       @noisy det1358
mxx (5, 1) (5, 1.5)           @noisy det1074 det1853
mzz (4.5, 3.5) (4, 3.5)       @noisy det1356
mxx (5, 3.5) (5, 3)           @noisy det872 det2095
mzz (4, 5.5) (4.5, 5.5)       @noisy det1349
mxx (5, 5.5) (5, 5)           @noisy det744 det878
mzz (5, 0.5) (5.5, 0.5)       @noisy det1355
mxx (0, 0) (0, 0.5)           @noisy det1090 det2036
mzz (5.5, 2.5) (5, 2.5)       @noisy det1357
mxx (0, 2.5) (0, 2)           @noisy det456 det2088
mzz (5, 4.5) (5.5, 4.5)       @noisy det1347
mxx (0, 4.5) (0, 4)           @noisy det1846 det2342
mxx (0.5, 0.5) (0.5, 0)       @noisy det1269 det1313 det2036
mxx (0.5, 2.5) (0.5, 2)       @noisy det456 det1280 det1710
mxx (0.5, 4.5) (0.5, 4)       @noisy det1137 det1279 det2342
mxx (1.5, 1.5) (1.5, 1)       @noisy det1274 det1660 det2376
mxx (1.5, 3.5) (1.5, 3)       @noisy det1266 det1375 det2277
mxx (1.5, 5) (1.5, 5.5)       @noisy det156 det1271 det2047
mxx (2.5, 0.5) (2.5, 0)       @noisy det1289 det1313 det1663
mxx (2.5, 2) (2.5, 2.5)       @noisy det1290 det1710 det2359
mxx (2.5, 4) (2.5, 4.5)       @noisy det1137 det1259 det1779
mxx (3.5, 1) (3.5, 1.5)       @noisy det1233 det1660 det1853
mxx (3.5, 3) (3.5, 3.5)       @noisy det872 det1240 det2277
mxx (3.5, 5) (3.5, 5.5)       @noisy det744 det1237 det2047
mxx (4.5, 0.5) (4.5, 0)       @noisy det1267 det1663 det2036
mxx (4.5, 2) (4.5, 2.5)       @noisy det456 det1272 det2359
mxx (4.5, 4.5) (4.5, 4)       @noisy det1255 det1779 det2342
mxx (5.5, 1) (5.5, 1.5)       @noisy det1248 det1853 det2376
mxx (5.5, 3) (5.5, 3.5)       @noisy det872 det1275 det1375
mxx (5.5, 5.5) (5.5, 5)       @noisy det156 det744 det1244

--------         19
mzz (1, 1.5) (0.5, 1.5)       @noisy det1385
mzz (1, 3.5) (0.5, 3.5)       @noisy det1383
mzz (0.5, 5.5) (1, 5.5)       @noisy det1388
mzz (1.5, 0.5) (2, 0.5)       @noisy det1426
mzz (1.5, 2.5) (2, 2.5)       @noisy det1443
mzz (1.5, 4.5) (2, 4.5)       @noisy det1396
mzz (3, 1.5) (2.5, 1.5)       @noisy det1403
mzz (2.5, 3.5) (3, 3.5)       @noisy det1417
mzz (2.5, 5.5) (3, 5.5)       @noisy det1390
mzz (3.5, 0.5) (4, 0.5)       @noisy det1399
mzz (3.5, 2.5) (4, 2.5)       @noisy det1402
mzz (4, 4.5) (3.5, 4.5)       @noisy det1405
mzz (5, 1.5) (4.5, 1.5)       @noisy det1423
mzz (5, 3.5) (4.5, 3.5)       @noisy det1427
mzz (5, 5.5) (4.5, 5.5)       @noisy det1418
mzz (5.5, 0.5) (0, 0.5)       @noisy det1393
mzz (5.5, 2.5) (0, 2.5)       @noisy det1431
mzz (5.5, 4.5) (0, 4.5)       @noisy det1397
mxx (0.5, 0.5) (0.5, 1)       @noisy det1304 det1313 det2036
mzz (1, 0) (0.5, 0)           @noisy det588 det763
mxx (0.5, 2.5) (0.5, 3)       @noisy det456 det1307 det1710
mzz (1, 2) (0.5, 2)           @noisy det670 det2024
mxx (0.5, 5) (0.5, 4.5)       @noisy det1137 det1319 det2342
mzz (1, 4) (0.5, 4)           @noisy det411 det1343
mxx (1.5, 1.5) (1.5, 2)       @noisy det1305 det1660 det2376
mzz (1.5, 1) (2, 1)           @noisy det701 det1115
mxx (1.5, 4) (1.5, 3.5)       @noisy det1317 det1375 det2277
mzz (2, 3) (1.5, 3)           @noisy det36 det1504
mxx (1.5, 5.5) (1.5, 0)       @noisy det156 det1306 det2047
mzz (1.5, 5) (2, 5)           @noisy det408 det1832
mxx (2.5, 0.5) (2.5, 1)       @noisy det1312 det1313 det1663
mzz (2.5, 0) (3, 0)           @noisy det96 det568
mxx (2.5, 2.5) (2.5, 3)       @noisy det1315 det1710 det2359
mzz (2.5, 2) (3, 2)           @noisy det1395 det2079
mxx (2.5, 4.5) (2.5, 5)       @noisy det1137 det1310 det1779
mzz (2.5, 4) (3, 4)           @noisy det35 det198
mxx (3.5, 1.5) (3.5, 2)       @noisy det1322 det1660 det1853
mzz (3.5, 1) (4, 1)           @noisy det279 det891
mxx (3.5, 3.5) (3.5, 4)       @noisy det872 det1308 det2277
mzz (3.5, 3) (4, 3)           @noisy det509 det954
mxx (3.5, 5.5) (3.5, 0)       @noisy det744 det1316 det2047
mzz (3.5, 5) (4, 5)           @noisy det92 det2371
mxx (4.5, 0.5) (4.5, 1)       @noisy det1323 det1663 det2036
mzz (5, 0) (4.5, 0)           @noisy det868 det2207
mxx (4.5, 2.5) (4.5, 3)       @noisy det456 det1326 det2359
mzz (4.5, 2) (5, 2)           @noisy det112 det1629
mxx (4.5, 4.5) (4.5, 5)       @noisy det1321 det1779 det2342
mzz (5, 4) (4.5, 4)           @noisy det287 det837
mxx (5.5, 1.5) (5.5, 2)       @noisy det1320 det1853 det2376
mzz (5.5, 1) (0, 1)           @noisy det1270 det2005
mxx (5.5, 3.5) (5.5, 4)       @noisy det872 det1318 det1375
mzz (5.5, 3) (0, 3)           @noisy det323 det2148
mxx (5.5, 5.5) (5.5, 0)       @noisy det156 det744 det1329
mzz (5.5, 5) (0, 5)           @noisy det63 det495

--------         20
mzz (0, 1.5) (0.5, 1.5)       @noisy det588 det670 det1350
mzz (0, 3.5) (0.5, 3.5)       @noisy det670 det1343 det1362
mzz (0.5, 5.5) (0, 5.5)       @noisy det588 det1343 det1366
mzz (1, 0.5) (1.5, 0.5)       @noisy det1115 det1365 det1832
mzz (1, 2.5) (1.5, 2.5)       @noisy det1115 det1360 det1504
mzz (1.5, 4.5) (1, 4.5)       @noisy det1361 det1504 det1832
mzz (2, 1.5) (2.5, 1.5)       @noisy det568 det1351 det2079
mzz (2, 3.5) (2.5, 3.5)       @noisy det35 det1353 det2079
mzz (2, 5.5) (2.5, 5.5)       @noisy det35 det568 det1352
mzz (3.5, 0.5) (3, 0.5)       @noisy det891 det1359 det2371
mzz (3, 2.5) (3.5, 2.5)       @noisy det509 det891 det1371
mzz (3, 4.5) (3.5, 4.5)       @noisy det509 det1364 det2371
mzz (4, 1.5) (4.5, 1.5)       @noisy det112 det1358 det2207
mzz (4.5, 3.5) (4, 3.5)       @noisy det112 det837 det1356
mzz (4, 5.5) (4.5, 5.5)       @noisy det837 det1349 det2207
mzz (5, 0.5) (5.5, 0.5)       @noisy det63 det1355 det2005
mzz (5.5, 2.5) (5, 2.5)       @noisy det323 det1357 det2005
mzz (5, 4.5) (5.5, 4.5)       @noisy det63 det323 det1347
mzz (0, 1) (0.5, 1)           @noisy det588 det763
mz (0.5, 0.5)                 @noisy det763 det1477
mx (0.5, 0)                   @noisy det1470
mzz (0, 3) (0.5, 3)           @noisy det670 det2024
mz (0.5, 2.5)                 @noisy det1469 det2024
mx (0.5, 2)                   @noisy det1468
mzz (0.5, 5) (0, 5)           @noisy det411 det1343
mz (0.5, 4.5)                 @noisy det411 det1450
mx (0.5, 4)                   @noisy det1473
mzz (1, 2) (1.5, 2)           @noisy det701 det1115
mz (1.5, 1.5)                 @noisy det701 det1463
mx (1.5, 1)                   @noisy det1452
mzz (1.5, 4) (1, 4)           @noisy det36 det1504
mz (1.5, 3.5)                 @noisy det36 det1456
mx (1.5, 3)                   @noisy det1440
mzz (1, 0) (1.5, 0)           @noisy det408 det1832
mz (1.5, 5.5)                 @noisy det408 det1460
mx (1.5, 5)                   @noisy det1464
mzz (2, 1) (2.5, 1)           @noisy det96 det568
mz (2.5, 0.5)                 @noisy det96 det1449
mx (2.5, 0)                   @noisy det1458
mzz (2, 3) (2.5, 3)           @noisy det1395 det2079
mz (2.5, 2.5)                 @noisy det1395 det1472
mx (2.5, 2)                   @noisy det1485
mzz (2, 5) (2.5, 5)           @noisy det35 det198
mz (2.5, 4.5)                 @noisy det198 det1481
mx (2.5, 4)                   @noisy det1475
mzz (3, 2) (3.5, 2)           @noisy det279 det891
mz (3.5, 1.5)                 @noisy det279 det1451
mx (3.5, 1)                   @noisy det1474
mzz (3, 4) (3.5, 4)           @noisy det509 det954
mz (3.5, 3.5)                 @noisy det954 det1480
mx (3.5, 3)                   @noisy det1482
mzz (3.5, 0) (3, 0)           @noisy det92 det2371
mz (3.5, 5.5)                 @noisy det92 det1439
mx (3.5, 5)                   @noisy det1478
mzz (4, 1) (4.5, 1)           @noisy det868 det2207
mz (4.5, 0.5)                 @noisy det868 det1424
mx (4.5, 0)                   @noisy det1466
mzz (4.5, 3) (4, 3)           @noisy det112 det1629
mz (4.5, 2.5)                 @noisy det1446 det1629
mx (4.5, 2)                   @noisy det1467
mzz (4, 5) (4.5, 5)           @noisy det287 det837
mz (4.5, 4.5)                 @noisy det287 det1465
mx (4.5, 4)                   @noisy det1471
mzz (5.5, 2) (5, 2)           @noisy det1270 det2005
mz (5.5, 1.5)                 @noisy det1270 det1445
mx (5.5, 1)                   @noisy det1438
mzz (5, 4) (5.5, 4)           @noisy det323 det2148
mz (5.5, 3.5)                 @noisy det1454 det2148
mx (5.5, 3)                   @noisy det1479
mzz (5, 0) (5.5, 0)           @noisy det63 det495
mz (5.5, 5.5)                 @noisy det495 det1476
mx (5.5, 5)                   @noisy det1442

--------         21
mzz (1, 1.5) (0.5, 1.5)       @noisy det588 det670 det1385
mxx (0, 1.5) (0, 1)           @noisy det2226 det2376
mzz (1, 3.5) (0.5, 3.5)       @noisy det670 det1343 det1383
mxx (0, 3.5) (0, 3)           @noisy det1042 det1375
mzz (0.5, 5.5) (1, 5.5)       @noisy det588 det1343 det1388
mxx (0, 5.5) (0, 5)           @noisy det156 det1093
mzz (1.5, 0.5) (2, 0.5)       @noisy det1115 det1426 det1832
mxx (1, 0.5) (1, 0)           @noisy det306 det1313
mzz (1.5, 2.5) (2, 2.5)       @noisy det1115 det1443 det1504
mxx (1, 2) (1, 2.5)           @noisy det833 det1710
mzz (1.5, 4.5) (2, 4.5)       @noisy det1396 det1504 det1832
mxx (1, 4) (1, 4.5)           @noisy det1137 det2093
mzz (3, 1.5) (2.5, 1.5)       @noisy det568 det1403 det2079
mxx (2, 1) (2, 1.5)           @noisy det302 det1660
mzz (2.5, 3.5) (3, 3.5)       @noisy det35 det1417 det2079
mxx (2, 3.5) (2, 3)           @noisy det751 det2277
mzz (2.5, 5.5) (3, 5.5)       @noisy det35 det568 det1390
mxx (2, 5.5) (2, 5)           @noisy det1394 det2047
mzz (3.5, 0.5) (4, 0.5)       @noisy det891 det1399 det2371
mxx (3, 0) (3, 0.5)           @noisy det1551 det1663
mzz (3.5, 2.5) (4, 2.5)       @noisy det509 det891 det1402
mxx (3, 2.5) (3, 2)           @noisy det1824 det2359
mzz (4, 4.5) (3.5, 4.5)       @noisy det509 det1405 det2371
mxx (3, 4.5) (3, 4)           @noisy det886 det1779
mzz (5, 1.5) (4.5, 1.5)       @noisy det112 det1423 det2207
mxx (4, 1.5) (4, 1)           @noisy det1074 det1853
mzz (5, 3.5) (4.5, 3.5)       @noisy det112 det837 det1427
mxx (4, 3) (4, 3.5)           @noisy det872 det2095
mzz (5, 5.5) (4.5, 5.5)       @noisy det837 det1418 det2207
mxx (4, 5) (4, 5.5)           @noisy det744 det878
mzz (5.5, 0.5) (0, 0.5)       @noisy det63 det1393 det2005
mxx (5, 0) (5, 0.5)           @noisy det1090 det2036
mzz (5.5, 2.5) (0, 2.5)       @noisy det323 det1431 det2005
mxx (5, 2) (5, 2.5)           @noisy det456 det2088
mzz (5.5, 4.5) (0, 4.5)       @noisy det63 det323 det1397
mxx (5, 4.5) (5, 4)           @noisy det1846 det2342
mx (0.5, 0)                   @noisy det156 det1090 det1093 det1313 det1470
mz (0.5, 0.5)                 @noisy det1477 det1544
mx (0.5, 1)                   @noisy det1548 det2036
mx (0.5, 2)                   @noisy det1468 det1710 det2088 det2226 det2376
mz (0.5, 2.5)                 @noisy det1469 det1523
mx (0.5, 3)                   @noisy det1499
mx (0.5, 4)                   @noisy det1042 det1137 det1375 det1473 det1846
mz (0.5, 4.5)                 @noisy det1450 det1542
mx (0.5, 5)                   @noisy det1501
mx (1.5, 1)                   @noisy det306 det1313 det1452 det1660 det2226
mz (1.5, 1.5)                 @noisy det1463 det1566
mx (1.5, 2)                   @noisy det1560 det1710 det2376
mx (1.5, 3)                   @noisy det833 det1042 det1440 det1710 det2277
mz (1.5, 3.5)                 @noisy det1456 det1505
mx (1.5, 4)                   @noisy det1137 det1564
mx (1.5, 5)                   @noisy det1093 det1137 det1464 det2047 det2093
mz (1.5, 5.5)                 @noisy det1460 det1508
mx (1.5, 0)                   @noisy det1562
mx (2.5, 0)                   @noisy det306 det1394 det1458 det1663 det2047
mz (2.5, 0.5)                 @noisy det1449 det1541
mx (2.5, 1)                   @noisy det1313 det1532 det1660
mx (2.5, 2)                   @noisy det302 det833 det1485 det1660 det2359
mz (2.5, 2.5)                 @noisy det1472 det1546
mx (2.5, 3)                   @noisy det1537 det1710 det2277
mx (2.5, 4)                   @noisy det751 det1475 det1779 det2093 det2277
mz (2.5, 4.5)                 @noisy det1481 det1550
mx (2.5, 5)                   @noisy det1137 det1556
mx (3.5, 1)                   @noisy det302 det1474 det1551 det1663 det1853
mz (3.5, 1.5)                 @noisy det1451 det1545
mx (3.5, 2)                   @noisy det1520
mx (3.5, 3)                   @noisy det751 det872 det1482 det1824 det2359
mz (3.5, 3.5)                 @noisy det1480 det1558
mx (3.5, 4)                   @noisy det1538 det1779 det2277
mx (3.5, 5)                   @noisy det744 det886 det1394 det1478 det1779
mz (3.5, 5.5)                 @noisy det1439 det1554
mx (3.5, 0)                   @noisy det1539
mx (4.5, 0)                   @noisy det744 det878 det1466 det1551 det2036
mz (4.5, 0.5)                 @noisy det1424 det1531
mx (4.5, 1)                   @noisy det1552
mx (4.5, 2)                   @noisy det456 det1074 det1467 det1824 det1853
mz (4.5, 2.5)                 @noisy det1446 det1536
mx (4.5, 3)                   @noisy det1511
mx (4.5, 4)                   @noisy det872 det886 det1471 det2095 det2342
mz (4.5, 4.5)                 @noisy det1465 det1557
mx (4.5, 5)                   @noisy det744 det1529 det1779
mx (5.5, 1)                   @noisy det1074 det1090 det1438 det2036 det2376
mz (5.5, 1.5)                 @noisy det1445 det1559
mx (5.5, 2)                   @noisy det1567
mx (5.5, 3)                   @noisy det456 det1375 det1479 det2088 det2095
mz (5.5, 3.5)                 @noisy det1454 det1502
mx (5.5, 4)                   @noisy det1563
mx (5.5, 5)                   @noisy det156 det878 det1442 det1846 det2342
mz (5.5, 5.5)                 @noisy det1476 det1549
mx (5.5, 0)                   @noisy det1561 det2036

--------         22
mxx (1, 1.5) (1, 2)           @noisy det2226 det2376
mx (0.5, 1.5)                 @noisy det1634 det2376
mz (0, 1.5)                   @noisy det1623
mxx (1, 3.5) (1, 4)           @noisy det1042 det1375
mx (0.5, 3.5)                 @noisy det1375 det1619
mz (0, 3.5)                   @noisy det1630
mxx (1, 0) (1, 5.5)           @noisy det156 det1093
mx (0.5, 5.5)                 @noisy det156 det1621
mz (0, 5.5)                   @noisy det1653
mxx (2, 0.5) (2, 1)           @noisy det306 det1313
mx (1.5, 0.5)                 @noisy det1313 det1598
mz (1, 0.5)                   @noisy det1614
mxx (2, 3) (2, 2.5)           @noisy det833 det1710
mx (1.5, 2.5)                 @noisy det1638 det1710
mz (1, 2.5)                   @noisy det1617
mxx (2, 4.5) (2, 5)           @noisy det1137 det2093
mx (1.5, 4.5)                 @noisy det1137 det1590
mz (1, 4.5)                   @noisy det1643
mxx (3, 1.5) (3, 2)           @noisy det302 det1660
mx (2.5, 1.5)                 @noisy det1607 det1660
mz (2, 1.5)                   @noisy det1605
mxx (3, 3.5) (3, 4)           @noisy det751 det2277
mx (2.5, 3.5)                 @noisy det1594 det2277
mz (2, 3.5)                   @noisy det1645
mxx (3, 5.5) (3, 0)           @noisy det1394 det2047
mx (2.5, 5.5)                 @noisy det1612 det2047
mz (2, 5.5)                   @noisy det1587
mxx (4, 0.5) (4, 1)           @noisy det1551 det1663
mx (3.5, 0.5)                 @noisy det1635 det1663
mz (3, 0.5)                   @noisy det1636
mxx (4, 2.5) (4, 3)           @noisy det1824 det2359
mx (3.5, 2.5)                 @noisy det1628 det2359
mz (3, 2.5)                   @noisy det1637
mxx (4, 4.5) (4, 5)           @noisy det886 det1779
mx (3.5, 4.5)                 @noisy det1648 det1779
mz (3, 4.5)                   @noisy det1632
mxx (5, 1.5) (5, 2)           @noisy det1074 det1853
mx (4.5, 1.5)                 @noisy det1625 det1853
mz (4, 1.5)                   @noisy det1639
mxx (5, 3.5) (5, 4)           @noisy det872 det2095
mx (4.5, 3.5)                 @noisy det872 det1650
mz (4, 3.5)                   @noisy det1641
mxx (5, 5.5) (5, 0)           @noisy det744 det878
mx (4.5, 5.5)                 @noisy det744 det1608
mz (4, 5.5)                   @noisy det1652
mxx (0, 1) (0, 0.5)           @noisy det1090 det2036
mx (5.5, 0.5)                 @noisy det1604 det2036
mz (5, 0.5)                   @noisy det1613
mxx (0, 2.5) (0, 3)           @noisy det456 det2088
mx (5.5, 2.5)                 @noisy det456 det1649
mz (5, 2.5)                   @noisy det1616
mxx (0, 4.5) (0, 5)           @noisy det1846 det2342
mx (5.5, 4.5)                 @noisy det1640 det2342
mz (5, 4.5)                   @noisy det1642
mzz (0.5, 0) (0, 0)           @noisy det54 det588
mz (0.5, 0.5)                 @noisy det54 det1544
mx (0.5, 1)                   @noisy det306 det1548 det2226 det2376
mzz (0, 2) (0.5, 2)           @noisy det670 det1790
mz (0.5, 2.5)                 @noisy det1523 det1790
mx (0.5, 3)                   @noisy det456 det833 det1042 det1375 det1499
mzz (0, 4) (0.5, 4)           @noisy det1005 det1343
mz (0.5, 4.5)                 @noisy det1005 det1542
mx (0.5, 5)                   @noisy det156 det1093 det1501 det2093 det2342
mzz (1, 1) (1.5, 1)           @noisy det1115 det2052
mz (1.5, 1.5)                 @noisy det1566 det2052
mx (1.5, 2)                   @noisy det302 det833 det1560
mzz (1, 3) (1.5, 3)           @noisy det892 det1504
mz (1.5, 3.5)                 @noisy det892 det1505
mx (1.5, 4)                   @noisy det751 det1375 det1564 det2093
mzz (1.5, 5) (1, 5)           @noisy det251 det1832
mz (1.5, 5.5)                 @noisy det251 det1508
mx (1.5, 0)                   @noisy det156 det306 det1313 det1394 det1562
mzz (2, 0) (2.5, 0)           @noisy det568 det1036
mz (2.5, 0.5)                 @noisy det1036 det1541
mx (2.5, 1)                   @noisy det302 det1532 det1551
mzz (2.5, 2) (2, 2)           @noisy det537 det2079
mz (2.5, 2.5)                 @noisy det537 det1546
mx (2.5, 3)                   @noisy det751 det1537 det1824
mzz (2, 4) (2.5, 4)           @noisy det35 det2390
mz (2.5, 4.5)                 @noisy det1550 det2390
mx (2.5, 5)                   @noisy det886 det1394 det1556 det2047
mzz (3, 1) (3.5, 1)           @noisy det891 det1493
mz (3.5, 1.5)                 @noisy det1493 det1545
mx (3.5, 2)                   @noisy det1074 det1520 det1660 det1824 det2359
mzz (3, 3) (3.5, 3)           @noisy det509 det691
mz (3.5, 3.5)                 @noisy det691 det1558
mx (3.5, 4)                   @noisy det886 det1538 det2095
mzz (3.5, 5) (3, 5)           @noisy det987 det2371
mz (3.5, 5.5)                 @noisy det987 det1554
mx (3.5, 0)                   @noisy det878 det1539 det1551 det1663 det2047
mzz (4, 0) (4.5, 0)           @noisy det2056 det2207
mz (4.5, 0.5)                 @noisy det1531 det2056
mx (4.5, 1)                   @noisy det1074 det1090 det1552 det1663 det1853
mzz (4.5, 2) (4, 2)           @noisy det112 det729
mz (4.5, 2.5)                 @noisy det729 det1536
mx (4.5, 3)                   @noisy det872 det1511 det2088 det2095 det2359
mzz (4, 4) (4.5, 4)           @noisy det837 det2091
mz (4.5, 4.5)                 @noisy det1557 det2091
mx (4.5, 5)                   @noisy det878 det1529 det1846
mzz (5.5, 1) (5, 1)           @noisy det93 det2005
mz (5.5, 1.5)                 @noisy det93 det1559
mx (5.5, 2)                   @noisy det456 det1567 det1853 det2088 det2226
mzz (5, 3) (5.5, 3)           @noisy det323 det680
mz (5.5, 3.5)                 @noisy det680 det1502
mx (5.5, 4)                   @noisy det872 det1042 det1563 det1846 det2342
mzz (5, 5) (5.5, 5)           @noisy det63 det1494
mz (5.5, 5.5)                 @noisy det1494 det1549
mx (5.5, 0)                   @noisy det744 det1090 det1093 det1561

--------         23
mz (0, 1.5)                   @noisy det93 det588 det1623 det1790 det2005
mx (0.5, 1.5)                 @noisy det1634 det1719
mz (1, 1.5)                   @noisy det1697
mz (0, 3.5)                   @noisy det323 det670 det680 det1005 det1630
mx (0.5, 3.5)                 @noisy det1619 det1744
mz (1, 3.5)                   @noisy det1738
mz (0, 5.5)                   @noisy det54 det63 det1343 det1494 det1653
mx (0.5, 5.5)                 @noisy det1621 det1723
mz (1, 5.5)                   @noisy det1718
mz (1, 0.5)                   @noisy det54 det588 det1614 det1832 det2052
mx (1.5, 0.5)                 @noisy det1598 det1681
mz (2, 0.5)                   @noisy det1708
mz (1, 2.5)                   @noisy det670 det892 det1115 det1617 det1790
mx (1.5, 2.5)                 @noisy det1638 det1721
mz (2, 2.5)                   @noisy det1727
mz (1, 4.5)                   @noisy det251 det1005 det1343 det1504 det1643
mx (1.5, 4.5)                 @noisy det1590 det1752
mz (2, 4.5)                   @noisy det1748
mz (2, 1.5)                   @noisy det537 det568 det1115 det1605 det2052
mx (2.5, 1.5)                 @noisy det1607 det1732
mz (3, 1.5)                   @noisy det1716
mz (2, 3.5)                   @noisy det892 det1504 det1645 det2079 det2390
mx (2.5, 3.5)                 @noisy det1594 det1756
mz (3, 3.5)                   @noisy det1743
mz (2, 5.5)                   @noisy det35 det251 det1036 det1587 det1832
mx (2.5, 5.5)                 @noisy det1612 det1695
mz (3, 5.5)                   @noisy det1676
mz (3, 0.5)                   @noisy det568 det1036 det1493 det1636 det2371
mx (3.5, 0.5)                 @noisy det1635 det1685
mz (4, 0.5)                   @noisy det1759
mz (3, 2.5)                   @noisy det537 det691 det891 det1637 det2079
mx (3.5, 2.5)                 @noisy det1628 det1751
mz (4, 2.5)                   @noisy det1730
mz (3, 4.5)                   @noisy det35 det509 det987 det1632 det2390
mx (3.5, 4.5)                 @noisy det1648 det1734
mz (4, 4.5)                   @noisy det1690
mz (4, 1.5)                   @noisy det729 det891 det1493 det1639 det2207
mx (4.5, 1.5)                 @noisy det1625 det1700
mz (5, 1.5)                   @noisy det1753
mz (4, 3.5)                   @noisy det112 det509 det691 det1641 det2091
mx (4.5, 3.5)                 @noisy det1650 det1758
mz (5, 3.5)                   @noisy det1754
mz (4, 5.5)                   @noisy det837 det987 det1652 det2056 det2371
mx (4.5, 5.5)                 @noisy det1608 det1735
mz (5, 5.5)                   @noisy det1736
mz (5, 0.5)                   @noisy det63 det93 det1613 det2056 det2207
mx (5.5, 0.5)                 @noisy det1604 det1733
mz (0, 0.5)                   @noisy det1693
mz (5, 2.5)                   @noisy det112 det680 det729 det1616 det2005
mx (5.5, 2.5)                 @noisy det1649 det1740
mz (0, 2.5)                   @noisy det1757
mz (5, 4.5)                   @noisy det323 det837 det1494 det1642 det2091
mx (5.5, 4.5)                 @noisy det1640 det1724
mz (0, 4.5)                   @noisy det1704
mxx (0.5, 0.5) (0.5, 0)       @noisy det1771
mzz (1, 1) (0.5, 1)           @noisy det54 det588
mxx (0.5, 2.5) (0.5, 2)       @noisy det1776
mzz (1, 3) (0.5, 3)           @noisy det670 det1790
mxx (0.5, 4.5) (0.5, 4)       @noisy det1764
mzz (0.5, 5) (1, 5)           @noisy det1005 det1343
mxx (1.5, 1.5) (1.5, 1)       @noisy det1762
mzz (1.5, 2) (2, 2)           @noisy det1115 det2052
mxx (1.5, 3.5) (1.5, 3)       @noisy det1769
mzz (1.5, 4) (2, 4)           @noisy det892 det1504
mxx (1.5, 5) (1.5, 5.5)       @noisy det1773
mzz (1.5, 0) (2, 0)           @noisy det251 det1832
mxx (2.5, 0.5) (2.5, 0)       @noisy det1702
mzz (3, 1) (2.5, 1)           @noisy det568 det1036
mxx (2.5, 2) (2.5, 2.5)       @noisy det1706
mzz (2.5, 3) (3, 3)           @noisy det537 det2079
mxx (2.5, 4) (2.5, 4.5)       @noisy det1765
mzz (2.5, 5) (3, 5)           @noisy det35 det2390
mxx (3.5, 1) (3.5, 1.5)       @noisy det1720
mzz (3.5, 2) (4, 2)           @noisy det891 det1493
mxx (3.5, 3) (3.5, 3.5)       @noisy det1731
mzz (4, 4) (3.5, 4)           @noisy det509 det691
mxx (3.5, 5) (3.5, 5.5)       @noisy det1728
mzz (3.5, 0) (4, 0)           @noisy det987 det2371
mxx (4.5, 0.5) (4.5, 0)       @noisy det1760
mzz (5, 1) (4.5, 1)           @noisy det2056 det2207
mxx (4.5, 2) (4.5, 2.5)       @noisy det1761
mzz (5, 3) (4.5, 3)           @noisy det112 det729
mxx (4.5, 4.5) (4.5, 4)       @noisy det1749
mzz (5, 5) (4.5, 5)           @noisy det837 det2091
mxx (5.5, 1) (5.5, 1.5)       @noisy det1741
mzz (5.5, 2) (0, 2)           @noisy det93 det2005
mxx (5.5, 3) (5.5, 3.5)       @noisy det1763
mzz (5.5, 4) (0, 4)           @noisy det323 det680
mxx (5.5, 5.5) (5.5, 5)       @noisy det1737
mzz (5.5, 0) (0, 0)           @noisy det63 det1494

--------         24
mxx (0, 1.5) (0, 2)           @noisy det325 det2226
mx (0.5, 1.5)                 @noisy det325 det1719
mz (1, 1.5)                   @noisy det54 det670 det1115 det1697 det2052
mxx (0, 3.5) (0, 4)           @noisy det355 det1042
mx (0.5, 3.5)                 @noisy det355 det1744
mz (1, 3.5)                   @noisy det892 det1343 det1504 det1738 det1790
mxx (0, 5.5) (0, 0)           @noisy det1093 det2069
mx (0.5, 5.5)                 @noisy det1723 det2069
mz (1, 5.5)                   @noisy det251 det588 det1005 det1718 det1832
mxx (1, 0.5) (1, 1)           @noisy det306 det817
mx (1.5, 0.5)                 @noisy det817 det1681
mz (2, 0.5)                   @noisy det251 det568 det1036 det1115 det1708
mxx (1, 2.5) (1, 3)           @noisy det833 det2280
mx (1.5, 2.5)                 @noisy det1721 det2280
mz (2, 2.5)                   @noisy det537 det1504 det1727 det2052 det2079
mxx (1, 4.5) (1, 5)           @noisy det1633 det2093
mx (1.5, 4.5)                 @noisy det1633 det1752
mz (2, 4.5)                   @noisy det35 det892 det1748 det1832 det2390
mxx (2, 1.5) (2, 2)           @noisy det302 det1986
mx (2.5, 1.5)                 @noisy det1732 det1986
mz (3, 1.5)                   @noisy det891 det1036 det1493 det1716 det2079
mxx (2, 3.5) (2, 4)           @noisy det591 det751
mx (2.5, 3.5)                 @noisy det591 det1756
mz (3, 3.5)                   @noisy det35 det509 det537 det691 det1743
mxx (2, 5.5) (2, 0)           @noisy det1368 det1394
mx (2.5, 5.5)                 @noisy det1368 det1695
mz (3, 5.5)                   @noisy det568 det987 det1676 det2371 det2390
mxx (3, 1) (3, 0.5)           @noisy det1085 det1551
mx (3.5, 0.5)                 @noisy det1085 det1685
mz (4, 0.5)                   @noisy det891 det987 det1759 det2056 det2207
mxx (3, 2.5) (3, 3)           @noisy det1016 det1824
mx (3.5, 2.5)                 @noisy det1016 det1751
mz (4, 2.5)                   @noisy det112 det509 det729 det1493 det1730
mxx (3, 4.5) (3, 5)           @noisy det108 det886
mx (3.5, 4.5)                 @noisy det108 det1734
mz (4, 4.5)                   @noisy det691 det837 det1690 det2091 det2371
mxx (4, 1.5) (4, 2)           @noisy det893 det1074
mx (4.5, 1.5)                 @noisy det893 det1700
mz (5, 1.5)                   @noisy det93 det112 det1753 det2005 det2056
mxx (4, 4) (4, 3.5)           @noisy det174 det2095
mx (4.5, 3.5)                 @noisy det174 det1758
mz (5, 3.5)                   @noisy det323 det680 det729 det837 det1754
mxx (4, 5.5) (4, 0)           @noisy det73 det878
mx (4.5, 5.5)                 @noisy det73 det1735
mz (5, 5.5)                   @noisy det63 det1494 det1736 det2091 det2207
mxx (5, 0.5) (5, 1)           @noisy det1090 det2134
mx (5.5, 0.5)                 @noisy det1733 det2134
mz (0, 0.5)                   @noisy det54 det588 det1494 det1693 det2005
mxx (5, 3) (5, 2.5)           @noisy det1876 det2088
mx (5.5, 2.5)                 @noisy det1740 det1876
mz (0, 2.5)                   @noisy det93 det323 det670 det1757 det1790
mxx (5, 4.5) (5, 5)           @noisy det1846 det1989
mx (5.5, 4.5)                 @noisy det1724 det1989
mz (0, 4.5)                   @noisy det63 det680 det1005 det1343 det1704
mxx (0.5, 0.5) (0.5, 1)       @noisy det1802
mxx (0.5, 2.5) (0.5, 3)       @noisy det1806
mxx (0.5, 5) (0.5, 4.5)       @noisy det1809
mxx (1.5, 1.5) (1.5, 2)       @noisy det1804
mxx (1.5, 4) (1.5, 3.5)       @noisy det1794
mxx (1.5, 5.5) (1.5, 0)       @noisy det1805
mxx (2.5, 0.5) (2.5, 1)       @noisy det1813
mxx (2.5, 2.5) (2.5, 3)       @noisy det1819
mxx (2.5, 4.5) (2.5, 5)       @noisy det1811
mxx (3.5, 1.5) (3.5, 2)       @noisy det1812
mxx (3.5, 3.5) (3.5, 4)       @noisy det1808
mxx (3.5, 5.5) (3.5, 0)       @noisy det1814
mxx (4.5, 0.5) (4.5, 1)       @noisy det1782
mxx (4.5, 2.5) (4.5, 3)       @noisy det1792
mxx (4.5, 4.5) (4.5, 5)       @noisy det1791
mxx (5.5, 1.5) (5.5, 2)       @noisy det1789
mxx (5.5, 3.5) (5.5, 4)       @noisy det1784
mxx (5.5, 5.5) (5.5, 0)       @noisy det1796

--------         25
mzz (0, 1.5) (0.5, 1.5)       @noisy det1847
mxx (1, 1) (1, 1.5)           @noisy det325 det2226
mzz (0, 3.5) (0.5, 3.5)       @noisy det1828
mxx (1, 3) (1, 3.5)           @noisy det355 det1042
mzz (0.5, 5.5) (0, 5.5)       @noisy det1837
mxx (1, 5) (1, 5.5)           @noisy det1093 det2069
mzz (1, 0.5) (1.5, 0.5)       @noisy det1851
mxx (2, 0) (2, 0.5)           @noisy det306 det817
mzz (1, 2.5) (1.5, 2.5)       @noisy det1845
mxx (2, 2) (2, 2.5)           @noisy det833 det2280
mzz (1.5, 4.5) (1, 4.5)       @noisy det1827
mxx (2, 4.5) (2, 4)           @noisy det1633 det2093
mzz (2, 1.5) (2.5, 1.5)       @noisy det1849
mxx (3, 1.5) (3, 1)           @noisy det302 det1986
mzz (2, 3.5) (2.5, 3.5)       @noisy det1865
mxx (3, 3.5) (3, 3)           @noisy det591 det751
mzz (2, 5.5) (2.5, 5.5)       @noisy det1833
mxx (3, 5) (3, 5.5)           @noisy det1368 det1394
mzz (3.5, 0.5) (3, 0.5)       @noisy det1854
mxx (4, 0) (4, 0.5)           @noisy det1085 det1551
mzz (3, 2.5) (3.5, 2.5)       @noisy det1848
mxx (4, 2) (4, 2.5)           @noisy det1016 det1824
mzz (3, 4.5) (3.5, 4.5)       @noisy det1850
mxx (4, 4.5) (4, 4)           @noisy det108 det886
mzz (4, 1.5) (4.5, 1.5)       @noisy det1841
mxx (5, 1) (5, 1.5)           @noisy det893 det1074
mzz (4.5, 3.5) (4, 3.5)       @noisy det1839
mxx (5, 3.5) (5, 3)           @noisy det174 det2095
mzz (4, 5.5) (4.5, 5.5)       @noisy det1831
mxx (5, 5.5) (5, 5)           @noisy det73 det878
mzz (5, 0.5) (5.5, 0.5)       @noisy det1835
mxx (0, 0) (0, 0.5)           @noisy det1090 det2134
mzz (5.5, 2.5) (5, 2.5)       @noisy det1852
mxx (0, 2.5) (0, 2)           @noisy det1876 det2088
mzz (5, 4.5) (5.5, 4.5)       @noisy det1829
mxx (0, 4.5) (0, 4)           @noisy det1846 det1989
mxx (0.5, 0.5) (0.5, 0)       @noisy det306 det1090 det1771
mxx (0.5, 2.5) (0.5, 2)       @noisy det833 det1776 det2088
mxx (0.5, 4.5) (0.5, 4)       @noisy det1764 det1846 det2093
mxx (1.5, 1.5) (1.5, 1)       @noisy det302 det1762 det2226
mxx (1.5, 3.5) (1.5, 3)       @noisy det751 det1042 det1769
mxx (1.5, 5) (1.5, 5.5)       @noisy det1093 det1394 det1773
mxx (2.5, 0.5) (2.5, 0)       @noisy det306 det1551 det1702
mxx (2.5, 2) (2.5, 2.5)       @noisy det833 det1706 det1824
mxx (2.5, 4) (2.5, 4.5)       @noisy det886 det1765 det2093
mxx (3.5, 1) (3.5, 1.5)       @noisy det302 det1074 det1720
mxx (3.5, 3) (3.5, 3.5)       @noisy det751 det1731 det2095
mxx (3.5, 5) (3.5, 5.5)       @noisy det878 det1394 det1728
mxx (4.5, 0.5) (4.5, 0)       @noisy det1090 det1551 det1760
mxx (4.5, 2) (4.5, 2.5)       @noisy det1761 det1824 det2088
mxx (4.5, 4.5) (4.5, 4)       @noisy det886 det1749 det1846
mxx (5.5, 1) (5.5, 1.5)       @noisy det1074 det1741 det2226
mxx (5.5, 3) (5.5, 3.5)       @noisy det1042 det1763 det2095
mxx (5.5, 5.5) (5.5, 5)       @noisy det878 det1093 det1737

--------         26
mzz (1, 1.5) (0.5, 1.5)       @noisy det1881
mzz (1, 3.5) (0.5, 3.5)       @noisy det1877
mzz (0.5, 5.5) (1, 5.5)       @noisy det1872
mzz (1.5, 0.5) (2, 0.5)       @noisy det1897
mzz (1.5, 2.5) (2, 2.5)       @noisy det1869
mzz (1.5, 4.5) (2, 4.5)       @noisy det1894
mzz (3, 1.5) (2.5, 1.5)       @noisy det1906
mzz (2.5, 3.5) (3, 3.5)       @noisy det1902
mzz (2.5, 5.5) (3, 5.5)       @noisy det1890
mzz (3.5, 0.5) (4, 0.5)       @noisy det1895
mzz (3.5, 2.5) (4, 2.5)       @noisy det1904
mzz (4, 4.5) (3.5, 4.5)       @noisy det1874
mzz (5, 1.5) (4.5, 1.5)       @noisy det1923
mzz (5, 3.5) (4.5, 3.5)       @noisy det1924
mzz (5, 5.5) (4.5, 5.5)       @noisy det1932
mzz (5.5, 0.5) (0, 0.5)       @noisy det1891
mzz (5.5, 2.5) (0, 2.5)       @noisy det1927
mzz (5.5, 4.5) (0, 4.5)       @noisy det1919
mxx (0.5, 0.5) (0.5, 1)       @noisy det306 det1090 det1802
mzz (1, 0) (0.5, 0)           @noisy det54 det588
mxx (0.5, 2.5) (0.5, 3)       @noisy det833 det1806 det2088
mzz (1, 2) (0.5, 2)           @noisy det670 det1790
mxx (0.5, 5) (0.5, 4.5)       @noisy det1809 det1846 det2093
mzz (1, 4) (0.5, 4)           @noisy det1005 det1343
mxx (1.5, 1.5) (1.5, 2)       @noisy det302 det1804 det2226
mzz (1.5, 1) (2, 1)           @noisy det1115 det2052
mxx (1.5, 4) (1.5, 3.5)       @noisy det751 det1042 det1794
mzz (2, 3) (1.5, 3)           @noisy det892 det1504
mxx (1.5, 5.5) (1.5, 0)       @noisy det1093 det1394 det1805
mzz (1.5, 5) (2, 5)           @noisy det251 det1832
mxx (2.5, 0.5) (2.5, 1)       @noisy det306 det1551 det1813
mzz (2.5, 0) (3, 0)           @noisy det568 det1036
mxx (2.5, 2.5) (2.5, 3)       @noisy det833 det1819 det1824
mzz (2.5, 2) (3, 2)           @noisy det537 det2079
mxx (2.5, 4.5) (2.5, 5)       @noisy det886 det1811 det2093
mzz (2.5, 4) (3, 4)           @noisy det35 det2390
mxx (3.5, 1.5) (3.5, 2)       @noisy det302 det1074 det1812
mzz (3.5, 1) (4, 1)           @noisy det891 det1493
mxx (3.5, 3.5) (3.5, 4)       @noisy det751 det1808 det2095
mzz (3.5, 3) (4, 3)           @noisy det509 det691
mxx (3.5, 5.5) (3.5, 0)       @noisy det878 det1394 det1814
mzz (3.5, 5) (4, 5)           @noisy det987 det2371
mxx (4.5, 0.5) (4.5, 1)       @noisy det1090 det1551 det1782
mzz (5, 0) (4.5, 0)           @noisy det2056 det2207
mxx (4.5, 2.5) (4.5, 3)       @noisy det1792 det1824 det2088
mzz (4.5, 2) (5, 2)           @noisy det112 det729
mxx (4.5, 4.5) (4.5, 5)       @noisy det886 det1791 det1846
mzz (5, 4) (4.5, 4)           @noisy det837 det2091
mxx (5.5, 1.5) (5.5, 2)       @noisy det1074 det1789 det2226
mzz (5.5, 1) (0, 1)           @noisy det93 det2005
mxx (5.5, 3.5) (5.5, 4)       @noisy det1042 det1784 det2095
mzz (5.5, 3) (0, 3)           @noisy det323 det680
mxx (5.5, 5.5) (5.5, 0)       @noisy det878 det1093 det1796
mzz (5.5, 5) (0, 5)           @noisy det63 det1494

--------         27
mzz (0, 1.5) (0.5, 1.5)       @noisy det54 det1790 det1847
mzz (0, 3.5) (0.5, 3.5)       @noisy det1005 det1790 det1828
mzz (0.5, 5.5) (0, 5.5)       @noisy det54 det1005 det1837
mzz (1, 0.5) (1.5, 0.5)       @noisy det251 det1851 det2052
mzz (1, 2.5) (1.5, 2.5)       @noisy det892 det1845 det2052
mzz (1.5, 4.5) (1, 4.5)       @noisy det251 det892 det1827
mzz (2, 1.5) (2.5, 1.5)       @noisy det537 det1036 det1849
mzz (2, 3.5) (2.5, 3.5)       @noisy det537 det1865 det2390
mzz (2, 5.5) (2.5, 5.5)       @noisy det1036 det1833 det2390
mzz (3.5, 0.5) (3, 0.5)       @noisy det987 det1493 det1854
mzz (3, 2.5) (3.5, 2.5)       @noisy det691 det1493 det1848
mzz (3, 4.5) (3.5, 4.5)       @noisy det691 det987 det1850
mzz (4, 1.5) (4.5, 1.5)       @noisy det729 det1841 det2056
mzz (4.5, 3.5) (4, 3.5)       @noisy det729 det1839 det2091
mzz (4, 5.5) (4.5, 5.5)       @noisy det1831 det2056 det2091
mzz (5, 0.5) (5.5, 0.5)       @noisy det93 det1494 det1835
mzz (5.5, 2.5) (5, 2.5)       @noisy det93 det680 det1852
mzz (5, 4.5) (5.5, 4.5)       @noisy det680 det1494 det1829
mzz (0, 1) (0.5, 1)           @noisy det54 det588
mz (0.5, 0.5)                 @noisy det588 det1925
mx (0.5, 0)                   @noisy det1929
mzz (0, 3) (0.5, 3)           @noisy det670 det1790
mz (0.5, 2.5)                 @noisy det670 det1968
mx (0.5, 2)                   @noisy det1937
mzz (0.5, 5) (0, 5)           @noisy det1005 det1343
mz (0.5, 4.5)                 @noisy det1343 det1954
mx (0.5, 4)                   @noisy det1942
mzz (1, 2) (1.5, 2)           @noisy det1115 det2052
mz (1.5, 1.5)                 @noisy det1115 det1931
mx (1.5, 1)                   @noisy det1958
mzz (1.5, 4) (1, 4)           @noisy det892 det1504
mz (1.5, 3.5)                 @noisy det1504 det1961
mx (1.5, 3)                   @noisy det1949
mzz (1, 0) (1.5, 0)           @noisy det251 det1832
mz (1.5, 5.5)                 @noisy det1832 det1964
mx (1.5, 5)                   @noisy det1955
mzz (2, 1) (2.5, 1)           @noisy det568 det1036
mz (2.5, 0.5)                 @noisy det568 det1971
mx (2.5, 0)                   @noisy det1965
mzz (2, 3) (2.5, 3)           @noisy det537 det2079
mz (2.5, 2.5)                 @noisy det1947 det2079
mx (2.5, 2)                   @noisy det1946
mzz (2, 5) (2.5, 5)           @noisy det35 det2390
mz (2.5, 4.5)                 @noisy det35 det1933
mx (2.5, 4)                   @noisy det1972
mzz (3, 2) (3.5, 2)           @noisy det891 det1493
mz (3.5, 1.5)                 @noisy det891 det1956
mx (3.5, 1)                   @noisy det1945
mzz (3, 4) (3.5, 4)           @noisy det509 det691
mz (3.5, 3.5)                 @noisy det509 det1962
mx (3.5, 3)                   @noisy det1938
mzz (3.5, 0) (3, 0)           @noisy det987 det2371
mz (3.5, 5.5)                 @noisy det1948 det2371
mx (3.5, 5)                   @noisy det1928
mzz (4, 1) (4.5, 1)           @noisy det2056 det2207
mz (4.5, 0.5)                 @noisy det1935 det2207
mx (4.5, 0)                   @noisy det1967
mzz (4.5, 3) (4, 3)           @noisy det112 det729
mz (4.5, 2.5)                 @noisy det112 det1951
mx (4.5, 2)                   @noisy det1934
mzz (4, 5) (4.5, 5)           @noisy det837 det2091
mz (4.5, 4.5)                 @noisy det837 det1959
mx (4.5, 4)                   @noisy det1941
mzz (5.5, 2) (5, 2)           @noisy det93 det2005
mz (5.5, 1.5)                 @noisy det1952 det2005
mx (5.5, 1)                   @noisy det1957
mzz (5, 4) (5.5, 4)           @noisy det323 det680
mz (5.5, 3.5)                 @noisy det323 det1960
mx (5.5, 3)                   @noisy det1953
mzz (5, 0) (5.5, 0)           @noisy det63 det1494
mz (5.5, 5.5)                 @noisy det63 det1963
mx (5.5, 5)                   @noisy det1950

--------         28
mzz (1, 1.5) (0.5, 1.5)       @noisy det54 det1790 det1881
mxx (0, 1.5) (0, 1)           @noisy det325 det2226
mzz (1, 3.5) (0.5, 3.5)       @noisy det1005 det1790 det1877
mxx (0, 3.5) (0, 3)           @noisy det355 det1042
mzz (0.5, 5.5) (1, 5.5)       @noisy det54 det1005 det1872
mxx (0, 5.5) (0, 5)           @noisy det1093 det2069
mzz (1.5, 0.5) (2, 0.5)       @noisy det251 det1897 det2052
mxx (1, 0.5) (1, 0)           @noisy det306 det817
mzz (1.5, 2.5) (2, 2.5)       @noisy det892 det1869 det2052
mxx (1, 2) (1, 2.5)           @noisy det833 det2280
mzz (1.5, 4.5) (2, 4.5)       @noisy det251 det892 det1894
mxx (1, 4) (1, 4.5)           @noisy det1633 det2093
mzz (3, 1.5) (2.5, 1.5)       @noisy det537 det1036 det1906
mxx (2, 1) (2, 1.5)           @noisy det302 det1986
mzz (2.5, 3.5) (3, 3.5)       @noisy det537 det1902 det2390
mxx (2, 3.5) (2, 3)           @noisy det591 det751
mzz (2.5, 5.5) (3, 5.5)       @noisy det1036 det1890 det2390
mxx (2, 5.5) (2, 5)           @noisy det1368 det1394
mzz (3.5, 0.5) (4, 0.5)       @noisy det987 det1493 det1895
mxx (3, 0) (3, 0.5)           @noisy det1085 det1551
mzz (3.5, 2.5) (4, 2.5)       @noisy det691 det1493 det1904
mxx (3, 2.5) (3, 2)           @noisy det1016 det1824
mzz (4, 4.5) (3.5, 4.5)       @noisy det691 det987 det1874
mxx (3, 4.5) (3, 4)           @noisy det108 det886
mzz (5, 1.5) (4.5, 1.5)       @noisy det729 det1923 det2056
mxx (4, 1.5) (4, 1)           @noisy det893 det1074
mzz (5, 3.5) (4.5, 3.5)       @noisy det729 det1924 det2091
mxx (4, 3) (4, 3.5)           @noisy det174 det2095
mzz (5, 5.5) (4.5, 5.5)       @noisy det1932 det2056 det2091
mxx (4, 5) (4, 5.5)           @noisy det73 det878
mzz (5.5, 0.5) (0, 0.5)       @noisy det93 det1494 det1891
mxx (5, 0) (5, 0.5)           @noisy det1090 det2134
mzz (5.5, 2.5) (0, 2.5)       @noisy det93 det680 det1927
mxx (5, 2) (5, 2.5)           @noisy det1876 det2088
mzz (5.5, 4.5) (0, 4.5)       @noisy det680 det1494 det1919
mxx (5, 4.5) (5, 4)           @noisy det1846 det1989
mx (0.5, 0)                   @noisy det306 det1093 det1929 det2069 det2134
mz (0.5, 0.5)                 @noisy det1925 det2058
mx (0.5, 1)                   @noisy det2026
mx (0.5, 2)                   @noisy det325 det833 det1876 det1937 det2226
mz (0.5, 2.5)                 @noisy det1968 det2046
mx (0.5, 3)                   @noisy det1042 det2054 det2088
mx (0.5, 4)                   @noisy det355 det1042 det1942 det1989 det2093
mz (0.5, 4.5)                 @noisy det1954 det2021
mx (0.5, 5)                   @noisy det1846 det2025
mx (1.5, 1)                   @noisy det302 det306 det325 det817 det1958
mz (1.5, 1.5)                 @noisy det1931 det1993
mx (1.5, 2)                   @noisy det833 det2045
mx (1.5, 3)                   @noisy det355 det751 det833 det1949 det2280
mz (1.5, 3.5)                 @noisy det1961 det2028
mx (1.5, 4)                   @noisy det2049
mx (1.5, 5)                   @noisy det1394 det1633 det1955 det2069 det2093
mz (1.5, 5.5)                 @noisy det1964 det2031
mx (1.5, 0)                   @noisy det2023
mx (2.5, 0)                   @noisy det817 det1368 det1394 det1551 det1965
mz (2.5, 0.5)                 @noisy det1971 det2044
mx (2.5, 1)                   @noisy det2014
mx (2.5, 2)                   @noisy det302 det1824 det1946 det1986 det2280
mz (2.5, 2.5)                 @noisy det1947 det2050
mx (2.5, 3)                   @noisy det833 det2019
mx (2.5, 4)                   @noisy det591 det751 det886 det1633 det1972
mz (2.5, 4.5)                 @noisy det1933 det2029
mx (2.5, 5)                   @noisy det2040
mx (3.5, 1)                   @noisy det1074 det1085 det1551 det1945 det1986
mz (3.5, 1.5)                 @noisy det1956 det2022
mx (3.5, 2)                   @noisy det302 det2041
mx (3.5, 3)                   @noisy det591 det1016 det1824 det1938 det2095
mz (3.5, 3.5)                 @noisy det1962 det2059
mx (3.5, 4)                   @noisy det886 det2020
mx (3.5, 5)                   @noisy det108 det878 det886 det1368 det1928
mz (3.5, 5.5)                 @noisy det1948 det2038
mx (3.5, 0)                   @noisy det1394 det1551 det2055
mx (4.5, 0)                   @noisy det73 det878 det1085 det1090 det1967
mz (4.5, 0.5)                 @noisy det1935 det2017
mx (4.5, 1)                   @noisy det1074 det1551 det2053
mx (4.5, 2)                   @noisy det893 det1016 det1074 det1934 det2088
mz (4.5, 2.5)                 @noisy det1951 det2018
mx (4.5, 3)                   @noisy det2033
mx (4.5, 4)                   @noisy det108 det174 det1846 det1941 det2095
mz (4.5, 4.5)                 @noisy det1959 det2000
mx (4.5, 5)                   @noisy det886 det2012
mx (5.5, 1)                   @noisy det893 det1090 det1957 det2134 det2226
mz (5.5, 1.5)                 @noisy det1952 det2042
mx (5.5, 2)                   @noisy det1994
mx (5.5, 3)                   @noisy det174 det1042 det1876 det1953 det2088
mz (5.5, 3.5)                 @noisy det1960 det2027
mx (5.5, 4)                   @noisy det2048
mx (5.5, 5)                   @noisy det73 det1093 det1846 det1950 det1989
mz (5.5, 5.5)                 @noisy det1963 det2030
mx (5.5, 0)                   @noisy det2007

--------         29
mxx (1, 1.5) (1, 2)           @noisy det325 det2226
mx (0.5, 1.5)                 @noisy det2099 det2226
mz (0, 1.5)                   @noisy det2085
mxx (1, 3.5) (1, 4)           @noisy det355 det1042
mx (0.5, 3.5)                 @noisy det1042 det2128
mz (0, 3.5)                   @noisy det2090
mxx (1, 0) (1, 5.5)           @noisy det1093 det2069
mx (0.5, 5.5)                 @noisy det1093 det2141
mz (0, 5.5)                   @noisy det2130
mxx (2, 0.5) (2, 1)           @noisy det306 det817
mx (1.5, 0.5)                 @noisy det306 det2140
mz (1, 0.5)                   @noisy det2150
mxx (2, 3) (2, 2.5)           @noisy det833 det2280
mx (1.5, 2.5)                 @noisy det833 det2103
mz (1, 2.5)                   @noisy det2106
mxx (2, 4.5) (2, 5)           @noisy det1633 det2093
mx (1.5, 4.5)                 @noisy det2093 det2131
mz (1, 4.5)                   @noisy det2112
mxx (3, 1.5) (3, 2)           @noisy det302 det1986
mx (2.5, 1.5)                 @noisy det302 det2120
mz (2, 1.5)                   @noisy det2076
mxx (3, 3.5) (3, 4)           @noisy det591 det751
mx (2.5, 3.5)                 @noisy det751 det2137
mz (2, 3.5)                   @noisy det2119
mxx (3, 5.5) (3, 0)           @noisy det1368 det1394
mx (2.5, 5.5)                 @noisy det1394 det2078
mz (2, 5.5)                   @noisy det2142
mxx (4, 0.5) (4, 1)           @noisy det1085 det1551
mx (3.5, 0.5)                 @noisy det1551 det2074
mz (3, 0.5)                   @noisy det2100
mxx (4, 2.5) (4, 3)           @noisy det1016 det1824
mx (3.5, 2.5)                 @noisy det1824 det2133
mz (3, 2.5)                   @noisy det2143
mxx (4, 4.5) (4, 5)           @noisy det108 det886
mx (3.5, 4.5)                 @noisy det886 det2122
mz (3, 4.5)                   @noisy det2136
mxx (5, 1.5) (5, 2)           @noisy det893 det1074
mx (4.5, 1.5)                 @noisy det1074 det2087
mz (4, 1.5)                   @noisy det2132
mxx (5, 3.5) (5, 4)           @noisy det174 det2095
mx (4.5, 3.5)                 @noisy det2095 det2138
mz (4, 3.5)                   @noisy det2152
mxx (5, 5.5) (5, 0)           @noisy det73 det878
mx (4.5, 5.5)                 @noisy det878 det2147
mz (4, 5.5)                   @noisy det2129
mxx (0, 1) (0, 0.5)           @noisy det1090 det2134
mx (5.5, 0.5)                 @noisy det1090 det2145
mz (5, 0.5)                   @noisy det2149
mxx (0, 2.5) (0, 3)           @noisy det1876 det2088
mx (5.5, 2.5)                 @noisy det2088 det2126
mz (5, 2.5)                   @noisy det2127
mxx (0, 4.5) (0, 5)           @noisy det1846 det1989
mx (5.5, 4.5)                 @noisy det1846 det2108
mz (5, 4.5)                   @noisy det2110
mzz (0.5, 0) (0, 0)           @noisy det54 det2377
mz (0.5, 0.5)                 @noisy det2058 det2377
mx (0.5, 1)                   @noisy det325 det817 det1090 det2026 det2226
mzz (0, 2) (0.5, 2)           @noisy det1434 det1790
mz (0.5, 2.5)                 @noisy det1434 det2046
mx (0.5, 3)                   @noisy det355 det2054 det2280
mzz (0, 4) (0.5, 4)           @noisy det1005 det2265
mz (0.5, 4.5)                 @noisy det2021 det2265
mx (0.5, 5)                   @noisy det1093 det1633 det2025 det2069
mzz (1, 1) (1.5, 1)           @noisy det1800 det2052
mz (1.5, 1.5)                 @noisy det1800 det1993
mx (1.5, 2)                   @noisy det1986 det2045 det2226 det2280
mzz (1, 3) (1.5, 3)           @noisy det892 det984
mz (1.5, 3.5)                 @noisy det984 det2028
mx (1.5, 4)                   @noisy det591 det1042 det1633 det2049 det2093
mzz (1.5, 5) (1, 5)           @noisy det251 det1662
mz (1.5, 5.5)                 @noisy det1662 det2031
mx (1.5, 0)                   @noisy det306 det817 det1093 det1368 det2023
mzz (2, 0) (2.5, 0)           @noisy det1036 det1583
mz (2.5, 0.5)                 @noisy det1583 det2044
mx (2.5, 1)                   @noisy det302 det306 det1085 det1986 det2014
mzz (2.5, 2) (2, 2)           @noisy det537 det683
mz (2.5, 2.5)                 @noisy det683 det2050
mx (2.5, 3)                   @noisy det591 det751 det1016 det2019
mzz (2, 4) (2.5, 4)           @noisy det676 det2390
mz (2.5, 4.5)                 @noisy det676 det2029
mx (2.5, 5)                   @noisy det108 det1368 det1394 det2040 det2093
mzz (3, 1) (3.5, 1)           @noisy det1493 det2111
mz (3.5, 1.5)                 @noisy det2022 det2111
mx (3.5, 2)                   @noisy det893 det1016 det1824 det2041
mzz (3, 3) (3.5, 3)           @noisy det597 det691
mz (3.5, 3.5)                 @noisy det597 det2059
mx (3.5, 4)                   @noisy det108 det174 det751 det2020
mzz (3.5, 5) (3, 5)           @noisy det987 det1772
mz (3.5, 5.5)                 @noisy det1772 det2038
mx (3.5, 0)                   @noisy det73 det1085 det2055
mzz (4, 0) (4.5, 0)           @noisy det1672 det2056
mz (4.5, 0.5)                 @noisy det1672 det2017
mx (4.5, 1)                   @noisy det893 det2053 det2134
mzz (4.5, 2) (4, 2)           @noisy det729 det2139
mz (4.5, 2.5)                 @noisy det2018 det2139
mx (4.5, 3)                   @noisy det174 det1824 det1876 det2033 det2095
mzz (4, 4) (4.5, 4)           @noisy det1495 det2091
mz (4.5, 4.5)                 @noisy det1495 det2000
mx (4.5, 5)                   @noisy det73 det878 det1989 det2012
mzz (5.5, 1) (5, 1)           @noisy det93 det779
mz (5.5, 1.5)                 @noisy det779 det2042
mx (5.5, 2)                   @noisy det325 det1074 det1876 det1994 det2088
mzz (5, 3) (5.5, 3)           @noisy det680 det1867
mz (5.5, 3.5)                 @noisy det1867 det2027
mx (5.5, 4)                   @noisy det355 det1846 det1989 det2048 det2095
mzz (5, 5) (5.5, 5)           @noisy det569 det1494
mz (5.5, 5.5)                 @noisy det569 det2030
mx (5.5, 0)                   @noisy det878 det1090 det2007 det2069 det2134

--------         30
mz (0, 1.5)                   @noisy det54 det93 det779 det1434 det2085
mx (0.5, 1.5)                 @noisy det2099 det2233
mz (1, 1.5)                   @noisy det2213
mz (0, 3.5)                   @noisy det680 det1790 det1867 det2090 det2265
mx (0.5, 3.5)                 @noisy det2128 det2171
mz (1, 3.5)                   @noisy det2199
mz (0, 5.5)                   @noisy det569 det1005 det1494 det2130 det2377
mx (0.5, 5.5)                 @noisy det2141 det2196
mz (1, 5.5)                   @noisy det2240
mz (1, 0.5)                   @noisy det54 det251 det1800 det2150 det2377
mx (1.5, 0.5)                 @noisy det2140 det2195
mz (2, 0.5)                   @noisy det2227
mz (1, 2.5)                   @noisy det984 det1434 det1790 det2052 det2106
mx (1.5, 2.5)                 @noisy det2103 det2238
mz (2, 2.5)                   @noisy det2244
mz (1, 4.5)                   @noisy det892 det1005 det1662 det2112 det2265
mx (1.5, 4.5)                 @noisy det2131 det2232
mz (2, 4.5)                   @noisy det2175
mz (2, 1.5)                   @noisy det683 det1036 det1800 det2052 det2076
mx (2.5, 1.5)                 @noisy det2120 det2249
mz (3, 1.5)                   @noisy det2231
mz (2, 3.5)                   @noisy det537 det676 det892 det984 det2119
mx (2.5, 3.5)                 @noisy det2137 det2237
mz (3, 3.5)                   @noisy det2228
mz (2, 5.5)                   @noisy det251 det1583 det1662 det2142 det2390
mx (2.5, 5.5)                 @noisy det2078 det2211
mz (3, 5.5)                   @noisy det2193
mz (3, 0.5)                   @noisy det987 det1036 det1583 det2100 det2111
mx (3.5, 0.5)                 @noisy det2074 det2216
mz (4, 0.5)                   @noisy det2189
mz (3, 2.5)                   @noisy det537 det597 det683 det1493 det2143
mx (3.5, 2.5)                 @noisy det2133 det2177
mz (4, 2.5)                   @noisy det2246
mz (3, 4.5)                   @noisy det676 det691 det1772 det2136 det2390
mx (3.5, 4.5)                 @noisy det2122 det2251
mz (4, 4.5)                   @noisy det2205
mz (4, 1.5)                   @noisy det1493 det2056 det2111 det2132 det2139
mx (4.5, 1.5)                 @noisy det2087 det2218
mz (5, 1.5)                   @noisy det2180
mz (4, 3.5)                   @noisy det597 det691 det729 det1495 det2152
mx (4.5, 3.5)                 @noisy det2138 det2190
mz (5, 3.5)                   @noisy det2235
mz (4, 5.5)                   @noisy det987 det1672 det1772 det2091 det2129
mx (4.5, 5.5)                 @noisy det2147 det2255
mz (5, 5.5)                   @noisy det2220
mz (5, 0.5)                   @noisy det779 det1494 det1672 det2056 det2149
mx (5.5, 0.5)                 @noisy det2145 det2250
mz (0, 0.5)                   @noisy det2210
mz (5, 2.5)                   @noisy det93 det729 det1867 det2127 det2139
mx (5.5, 2.5)                 @noisy det2126 det2224
mz (0, 2.5)                   @noisy det2184
mz (5, 4.5)                   @noisy det569 det680 det1495 det2091 det2110
mx (5.5, 4.5)                 @noisy det2108 det2242
mz (0, 4.5)                   @noisy det2222
mxx (0.5, 0.5) (0.5, 0)       @noisy det2268
mzz (1, 1) (0.5, 1)           @noisy det54 det2377
mxx (0.5, 2.5) (0.5, 2)       @noisy det2217
mzz (1, 3) (0.5, 3)           @noisy det1434 det1790
mxx (0.5, 4.5) (0.5, 4)       @noisy det2264
mzz (0.5, 5) (1, 5)           @noisy det1005 det2265
mxx (1.5, 1.5) (1.5, 1)       @noisy det2261
mzz (1.5, 2) (2, 2)           @noisy det1800 det2052
mxx (1.5, 3.5) (1.5, 3)       @noisy det2267
mzz (1.5, 4) (2, 4)           @noisy det892 det984
mxx (1.5, 5) (1.5, 5.5)       @noisy det2269
mzz (1.5, 0) (2, 0)           @noisy det251 det1662
mxx (2.5, 0.5) (2.5, 0)       @noisy det2239
mzz (3, 1) (2.5, 1)           @noisy det1036 det1583
mxx (2.5, 2) (2.5, 2.5)       @noisy det2243
mzz (2.5, 3) (3, 3)           @noisy det537 det683
mxx (2.5, 4) (2.5, 4.5)       @noisy det2236
mzz (2.5, 5) (3, 5)           @noisy det676 det2390
mxx (3.5, 1) (3.5, 1.5)       @noisy det2241
mzz (3.5, 2) (4, 2)           @noisy det1493 det2111
mxx (3.5, 3) (3.5, 3.5)       @noisy det2234
mzz (4, 4) (3.5, 4)           @noisy det597 det691
mxx (3.5, 5) (3.5, 5.5)       @noisy det2256
mzz (3.5, 0) (4, 0)           @noisy det987 det1772
mxx (4.5, 0.5) (4.5, 0)       @noisy det2259
mzz (5, 1) (4.5, 1)           @noisy det1672 det2056
mxx (4.5, 2) (4.5, 2.5)       @noisy det2260
mzz (5, 3) (4.5, 3)           @noisy det729 det2139
mxx (4.5, 4.5) (4.5, 4)       @noisy det2252
mzz (5, 5) (4.5, 5)           @noisy det1495 det2091
mxx (5.5, 1) (5.5, 1.5)       @noisy det2247
mzz (5.5, 2) (0, 2)           @noisy det93 det779
mxx (5.5, 3) (5.5, 3.5)       @noisy det2263
mzz (5.5, 4) (0, 4)           @noisy det680 det1867
mxx (5.5, 5.5) (5.5, 5)       @noisy det2253
mzz (5.5, 0) (0, 0)           @noisy det569 det1494

--------         31
mxx (0, 1.5) (0, 2)           @noisy det325 det874
mx (0.5, 1.5)                 @noisy det874 det2233
mz (1, 1.5)                   @noisy det1790 det1800 det2052 det2213 det2377
mxx (0, 3.5) (0, 4)           @noisy det355 det1367
mx (0.5, 3.5)                 @noisy det1367 det2171
mz (1, 3.5)                   @noisy det892 det984 det1005 det1434 det2199
mxx (0, 5.5) (0, 0)           @noisy det1565 det2069
mx (0.5, 5.5)                 @noisy det1565 det2196
mz (1, 5.5)                   @noisy det54 det251 det1662 det2240 det2265
mxx (1, 0.5) (1, 1)           @noisy det648 det817
mx (1.5, 0.5)                 @noisy det648 det2195
mz (2, 0.5)                   @noisy det1036 det1583 det1662 det2052 det2227
mxx (1, 2.5) (1, 3)           @noisy det1990 det2280
mx (1.5, 2.5)                 @noisy det1990 det2238
mz (2, 2.5)                   @noisy det537 det683 det892 det1800 det2244
mxx (1, 4.5) (1, 5)           @noisy det1303 det1633
mx (1.5, 4.5)                 @noisy det1303 det2232
mz (2, 4.5)                   @noisy det251 det676 det984 det2175 det2390
mxx (2, 1.5) (2, 2)           @noisy det1922 det1986
mx (2.5, 1.5)                 @noisy det1922 det2249
mz (3, 1.5)                   @noisy det537 det1493 det1583 det2111 det2231
mxx (2, 3.5) (2, 4)           @noisy det591 det632
mx (2.5, 3.5)                 @noisy det632 det2237
mz (3, 3.5)                   @noisy det597 det683 det691 det2228 det2390
mxx (2, 5.5) (2, 0)           @noisy det431 det1368
mx (2.5, 5.5)                 @noisy det431 det2211
mz (3, 5.5)                   @noisy det676 det987 det1036 det1772 det2193
mxx (3, 1) (3, 0.5)           @noisy det1085 det1807
mx (3.5, 0.5)                 @noisy det1807 det2216
mz (4, 0.5)                   @noisy det1493 det1672 det1772 det2056 det2189
mxx (3, 2.5) (3, 3)           @noisy det300 det1016
mx (3.5, 2.5)                 @noisy det300 det2177
mz (4, 2.5)                   @noisy det691 det729 det2111 det2139 det2246
mxx (3, 4.5) (3, 5)           @noisy det108 det1574
mx (3.5, 4.5)                 @noisy det1574 det2251
mz (4, 4.5)                   @noisy det597 det987 det1495 det2091 det2205
mxx (4, 1.5) (4, 2)           @noisy det606 det893
mx (4.5, 1.5)                 @noisy det606 det2218
mz (5, 1.5)                   @noisy det93 det729 det779 det1672 det2180
mxx (4, 4) (4, 3.5)           @noisy det174 det1530
mx (4.5, 3.5)                 @noisy det1530 det2190
mz (5, 3.5)                   @noisy det680 det1867 det2091 det2139 det2235
mxx (4, 5.5) (4, 0)           @noisy det5 det73
mx (4.5, 5.5)                 @noisy det5 det2255
mz (5, 5.5)                   @noisy det569 det1494 det1495 det2056 det2220
mxx (5, 0.5) (5, 1)           @noisy det579 det2134
mx (5.5, 0.5)                 @noisy det579 det2250
mz (0, 0.5)                   @noisy det54 det93 det569 det2210 det2377
mxx (5, 3) (5, 2.5)           @noisy det1363 det1876
mx (5.5, 2.5)                 @noisy det1363 det2224
mz (0, 2.5)                   @noisy det680 det779 det1434 det1790 det2184
mxx (5, 4.5) (5, 5)           @noisy det486 det1989
mx (5.5, 4.5)                 @noisy det486 det2242
mz (0, 4.5)                   @noisy det1005 det1494 det1867 det2222 det2265
mxx (0.5, 0.5) (0.5, 1)       @noisy det2296
mxx (0.5, 2.5) (0.5, 3)       @noisy det2305
mxx (0.5, 5) (0.5, 4.5)       @noisy det2308
mxx (1.5, 1.5) (1.5, 2)       @noisy det2301
mxx (1.5, 4) (1.5, 3.5)       @noisy det2300
mxx (1.5, 5.5) (1.5, 0)       @noisy det2303
mxx (2.5, 0.5) (2.5, 1)       @noisy det2318
mxx (2.5, 2.5) (2.5, 3)       @noisy det2302
mxx (2.5, 4.5) (2.5, 5)       @noisy det2309
mxx (3.5, 1.5) (3.5, 2)       @noisy det2304
mxx (3.5, 3.5) (3.5, 4)       @noisy det2307
mxx (3.5, 5.5) (3.5, 0)       @noisy det2311
mxx (4.5, 0.5) (4.5, 1)       @noisy det2310
mxx (4.5, 2.5) (4.5, 3)       @noisy det2288
mxx (4.5, 4.5) (4.5, 5)       @noisy det2287
mxx (5.5, 1.5) (5.5, 2)       @noisy det2285
mxx (5.5, 3.5) (5.5, 4)       @noisy det2283
mxx (5.5, 5.5) (5.5, 0)       @noisy det2289

--------         32
mzz (0, 1.5) (0.5, 1.5)       @noisy det2336
mxx (1, 1) (1, 1.5)           @noisy det325 det874
mzz (0, 3.5) (0.5, 3.5)       @noisy det2354
mxx (1, 3) (1, 3.5)           @noisy det355 det1367
mzz (0.5, 5.5) (0, 5.5)       @noisy det2334
mxx (1, 5) (1, 5.5)           @noisy det1565 det2069
mzz (1, 0.5) (1.5, 0.5)       @noisy det2332
mxx (2, 0) (2, 0.5)           @noisy det648 det817
mzz (1, 2.5) (1.5, 2.5)       @noisy det2349
mxx (2, 2) (2, 2.5)           @noisy det1990 det2280
mzz (1.5, 4.5) (1, 4.5)       @noisy det2353
mxx (2, 4.5) (2, 4)           @noisy det1303 det1633
mzz (2, 1.5) (2.5, 1.5)       @noisy det2337
mxx (3, 1.5) (3, 1)           @noisy det1922 det1986
mzz (2, 3.5) (2.5, 3.5)       @noisy det2338
mxx (3, 3.5) (3, 3)           @noisy det591 det632
mzz (2, 5.5) (2.5, 5.5)       @noisy det2361
mxx (3, 5) (3, 5.5)           @noisy det431 det1368
mzz (3.5, 0.5) (3, 0.5)       @noisy det2346
mxx (4, 0) (4, 0.5)           @noisy det1085 det1807
mzz (3, 2.5) (3.5, 2.5)       @noisy det2341
mxx (4, 2) (4, 2.5)           @noisy det300 det1016
mzz (3, 4.5) (3.5, 4.5)       @noisy det2329
mxx (4, 4.5) (4, 4)           @noisy det108 det1574
mzz (4, 1.5) (4.5, 1.5)       @noisy det2368
mxx (5, 1) (5, 1.5)           @noisy det606 det893
mzz (4.5, 3.5) (4, 3.5)       @noisy det2365
mxx (5, 3.5) (5, 3)           @noisy det174 det1530
mzz (4, 5.5) (4.5, 5.5)       @noisy det2360
mxx (5, 5.5) (5, 5)           @noisy det5 det73
mzz (5, 0.5) (5.5, 0.5)       @noisy det2363
mxx (0, 0) (0, 0.5)           @noisy det579 det2134
mzz (5.5, 2.5) (5, 2.5)       @noisy det2347
mxx (0, 2.5) (0, 2)           @noisy det1363 det1876
mzz (5, 4.5) (5.5, 4.5)       @noisy det2358
mxx (0, 4.5) (0, 4)           @noisy det486 det1989
mxx (0.5, 0.5) (0.5, 0)       @noisy det817 det2134 det2268
mxx (0.5, 2.5) (0.5, 2)       @noisy det1876 det2217 det2280
mxx (0.5, 4.5) (0.5, 4)       @noisy det1633 det1989 det2264
mxx (1.5, 1.5) (1.5, 1)       @noisy det325 det1986 det2261
mxx (1.5, 3.5) (1.5, 3)       @noisy det355 det591 det2267
mxx (1.5, 5) (1.5, 5.5)       @noisy det1368 det2069 det2269
mxx (2.5, 0.5) (2.5, 0)       @noisy det817 det1085 det2239
mxx (2.5, 2) (2.5, 2.5)       @noisy det1016 det2243 det2280
mxx (2.5, 4) (2.5, 4.5)       @noisy det108 det1633 det2236
mxx (3.5, 1) (3.5, 1.5)       @noisy det893 det1986 det2241
mxx (3.5, 3) (3.5, 3.5)       @noisy det174 det591 det2234
mxx (3.5, 5) (3.5, 5.5)       @noisy det73 det1368 det2256
mxx (4.5, 0.5) (4.5, 0)       @noisy det1085 det2134 det2259
mxx (4.5, 2) (4.5, 2.5)       @noisy det1016 det1876 det2260
mxx (4.5, 4.5) (4.5, 4)       @noisy det108 det1989 det2252
mxx (5.5, 1) (5.5, 1.5)       @noisy det325 det893 det2247
mxx (5.5, 3) (5.5, 3.5)       @noisy det174 det355 det2263
mxx (5.5, 5.5) (5.5, 5)       @noisy det73 det2069 det2253

--------         33
mzz (1, 1.5) (0.5, 1.5)       @noisy det9
mzz (1, 3.5) (0.5, 3.5)       @noisy det1
mzz (0.5, 5.5) (1, 5.5)       @noisy det2392
mzz (1.5, 0.5) (2, 0.5)       @noisy det2387
mzz (1.5, 2.5) (2, 2.5)       @noisy det2389
mzz (1.5, 4.5) (2, 4.5)       @noisy det2382
mzz (3, 1.5) (2.5, 1.5)       @noisy det2388
mzz (2.5, 3.5) (3, 3.5)       @noisy det2385
mzz (2.5, 5.5) (3, 5.5)       @noisy det2379
mzz (3.5, 0.5) (4, 0.5)       @noisy det2384
mzz (3.5, 2.5) (4, 2.5)       @noisy det2386
mzz (4, 4.5) (3.5, 4.5)       @noisy det2393
mzz (5, 1.5) (4.5, 1.5)       @noisy det7
mzz (5, 3.5) (4.5, 3.5)       @noisy det11
mzz (5, 5.5) (4.5, 5.5)       @noisy det2383
mzz (5.5, 0.5) (0, 0.5)       @noisy det2381
mzz (5.5, 2.5) (0, 2.5)       @noisy det2380
mzz (5.5, 4.5) (0, 4.5)       @noisy det2373
mxx (0.5, 0.5) (0.5, 1)       @noisy det817 det2134 det2296
mzz (1, 0) (0.5, 0)           @noisy det54 det2377
mxx (0.5, 2.5) (0.5, 3)       @noisy det1876 det2280 det2305
mzz (1, 2) (0.5, 2)           @noisy det1434 det1790
mxx (0.5, 5) (0.5, 4.5)       @noisy det1633 det1989 det2308
mzz (1, 4) (0.5, 4)           @noisy det1005 det2265
mxx (1.5, 1.5) (1.5, 2)       @noisy det325 det1986 det2301
mzz (1.5, 1) (2, 1)           @noisy det1800 det2052
mxx (1.5, 4) (1.5, 3.5)       @noisy det355 det591 det2300
mzz (2, 3) (1.5, 3)           @noisy det892 det984
mxx (1.5, 5.5) (1.5, 0)       @noisy det1368 det2069 det2303
mzz (1.5, 5) (2, 5)           @noisy det251 det1662
mxx (2.5, 0.5) (2.5, 1)       @noisy det817 det1085 det2318
mzz (2.5, 0) (3, 0)           @noisy det1036 det1583
mxx (2.5, 2.5) (2.5, 3)       @noisy det1016 det2280 det2302
mzz (2.5, 2) (3, 2)           @noisy det537 det683
mxx (2.5, 4.5) (2.5, 5)       @noisy det108 det1633 det2309
mzz (2.5, 4) (3, 4)           @noisy det676 det2390
mxx (3.5, 1.5) (3.5, 2)       @noisy det893 det1986 det2304
mzz (3.5, 1) (4, 1)           @noisy det1493 det2111
mxx (3.5, 3.5) (3.5, 4)       @noisy det174 det591 det2307
mzz (3.5, 3) (4, 3)           @noisy det597 det691
mxx (3.5, 5.5) (3.5, 0)       @noisy det73 det1368 det2311
mzz (3.5, 5) (4, 5)           @noisy det987 det1772
mxx (4.5, 0.5) (4.5, 1)       @noisy det1085 det2134 det2310
mzz (5, 0) (4.5, 0)           @noisy det1672 det2056
mxx (4.5, 2.5) (4.5, 3)       @noisy det1016 det1876 det2288
mzz (4.5, 2) (5, 2)           @noisy det729 det2139
mxx (4.5, 4.5) (4.5, 5)       @noisy det108 det1989 det2287
mzz (5, 4) (4.5, 4)           @noisy det1495 det2091
mxx (5.5, 1.5) (5.5, 2)       @noisy det325 det893 det2285
mzz (5.5, 1) (0, 1)           @noisy det93 det779
mxx (5.5, 3.5) (5.5, 4)       @noisy det174 det355 det2283
mzz (5.5, 3) (0, 3)           @noisy det680 det1867
mxx (5.5, 5.5) (5.5, 0)       @noisy det73 det2069 det2289
mzz (5.5, 5) (0, 5)           @noisy det569 det1494

--------         34
mzz (0, 1.5) (0.5, 1.5)       @noisy det1434 det2336 det2377
mzz (0, 3.5) (0.5, 3.5)       @noisy det1434 det2265 det2354
mzz (0.5, 5.5) (0, 5.5)       @noisy det2265 det2334 det2377
mzz (1, 0.5) (1.5, 0.5)       @noisy det1662 det1800 det2332
mzz (1, 2.5) (1.5, 2.5)       @noisy det984 det1800 det2349
mzz (1.5, 4.5) (1, 4.5)       @noisy det984 det1662 det2353
mzz (2, 1.5) (2.5, 1.5)       @noisy det683 det1583 det2337
mzz (2, 3.5) (2.5, 3.5)       @noisy det676 det683 det2338
mzz (2, 5.5) (2.5, 5.5)       @noisy det676 det1583 det2361
mzz (3.5, 0.5) (3, 0.5)       @noisy det1772 det2111 det2346
mzz (3, 2.5) (3.5, 2.5)       @noisy det597 det2111 det2341
mzz (3, 4.5) (3.5, 4.5)       @noisy det597 det1772 det2329
mzz (4, 1.5) (4.5, 1.5)       @noisy det1672 det2139 det2368
mzz (4.5, 3.5) (4, 3.5)       @noisy det1495 det2139 det2365
mzz (4, 5.5) (4.5, 5.5)       @noisy det1495 det1672 det2360
mzz (5, 0.5) (5.5, 0.5)       @noisy det569 det779 det2363
mzz (5.5, 2.5) (5, 2.5)       @noisy det779 det1867 det2347
mzz (5, 4.5) (5.5, 4.5)       @noisy det569 det1867 det2358
mzz (0, 1) (0.5, 1)           @noisy det54 det2377
mz (0.5, 0.5)                 @noisy det33 det54
mx (0.5, 0)                   @noisy det40
mzz (0, 3) (0.5, 3)           @noisy det1434 det1790
mz (0.5, 2.5)                 @noisy det27 det1790
mx (0.5, 2)                   @noisy det4
mzz (0.5, 5) (0, 5)           @noisy det1005 det2265
mz (0.5, 4.5)                 @noisy det15 det1005
mx (0.5, 4)                   @noisy det8
mzz (1, 2) (1.5, 2)           @noisy det1800 det2052
mz (1.5, 1.5)                 @noisy det39 det2052
mx (1.5, 1)                   @noisy det31
mzz (1.5, 4) (1, 4)           @noisy det892 det984
mz (1.5, 3.5)                 @noisy det18 det892
mx (1.5, 3)                   @noisy det12
mzz (1, 0) (1.5, 0)           @noisy det251 det1662
mz (1.5, 5.5)                 @noisy det20 det251
mx (1.5, 5)                   @noisy det0
mzz (2, 1) (2.5, 1)           @noisy det1036 det1583
mz (2.5, 0.5)                 @noisy det28 det1036
mx (2.5, 0)                   @noisy det34
mzz (2, 3) (2.5, 3)           @noisy det537 det683
mz (2.5, 2.5)                 @noisy det29 det537
mx (2.5, 2)                   @noisy det45
mzz (2, 5) (2.5, 5)           @noisy det676 det2390
mz (2.5, 4.5)                 @noisy det42 det2390
mx (2.5, 4)                   @noisy det32
mzz (3, 2) (3.5, 2)           @noisy det1493 det2111
mz (3.5, 1.5)                 @noisy det16 det1493
mx (3.5, 1)                   @noisy det10
mzz (3, 4) (3.5, 4)           @noisy det597 det691
mz (3.5, 3.5)                 @noisy det38 det691
mx (3.5, 3)                   @noisy det44
mzz (3.5, 0) (3, 0)           @noisy det987 det1772
mz (3.5, 5.5)                 @noisy det22 det987
mx (3.5, 5)                   @noisy det37
mzz (4, 1) (4.5, 1)           @noisy det1672 det2056
mz (4.5, 0.5)                 @noisy det24 det2056
mx (4.5, 0)                   @noisy det25
mzz (4.5, 3) (4, 3)           @noisy det729 det2139
mz (4.5, 2.5)                 @noisy det14 det729
mx (4.5, 2)                   @noisy det3
mzz (4, 5) (4.5, 5)           @noisy det1495 det2091
mz (4.5, 4.5)                 @noisy det2 det2091
mx (4.5, 4)                   @noisy det6
mzz (5.5, 2) (5, 2)           @noisy det93 det779
mz (5.5, 1.5)                 @noisy det26 det93
mx (5.5, 1)                   @noisy det30
mzz (5, 4) (5.5, 4)           @noisy det680 det1867
mz (5.5, 3.5)                 @noisy det17 det680
mx (5.5, 3)                   @noisy det23
mzz (5, 0) (5.5, 0)           @noisy det569 det1494
mz (5.5, 5.5)                 @noisy det19 det1494
mx (5.5, 5)                   @noisy det13

--------         35
mzz (1, 1.5) (0.5, 1.5)       @noisy det9 det1434 det2377
mxx (0, 1.5) (0, 1)           @noisy det325 det874
mzz (1, 3.5) (0.5, 3.5)       @noisy det1 det1434 det2265
mxx (0, 3.5) (0, 3)           @noisy det355 det1367
mzz (0.5, 5.5) (1, 5.5)       @noisy det2265 det2377 det2392
mxx (0, 5.5) (0, 5)           @noisy det1565 det2069
mzz (1.5, 0.5) (2, 0.5)       @noisy det1662 det1800 det2387
mxx (1, 0.5) (1, 0)           @noisy det648 det817
mzz (1.5, 2.5) (2, 2.5)       @noisy det984 det1800 det2389
mxx (1, 2) (1, 2.5)           @noisy det1990 det2280
mzz (1.5, 4.5) (2, 4.5)       @noisy det984 det1662 det2382
mxx (1, 4) (1, 4.5)           @noisy det1303 det1633
mzz (3, 1.5) (2.5, 1.5)       @noisy det683 det1583 det2388
mxx (2, 1) (2, 1.5)           @noisy det1922 det1986
mzz (2.5, 3.5) (3, 3.5)       @noisy det676 det683 det2385
mxx (2, 3.5) (2, 3)           @noisy det591 det632
mzz (2.5, 5.5) (3, 5.5)       @noisy det676 det1583 det2379
mxx (2, 5.5) (2, 5)           @noisy det431 det1368
mzz (3.5, 0.5) (4, 0.5)       @noisy det1772 det2111 det2384
mxx (3, 0) (3, 0.5)           @noisy det1085 det1807
mzz (3.5, 2.5) (4, 2.5)       @noisy det597 det2111 det2386
mxx (3, 2.5) (3, 2)           @noisy det300 det1016
mzz (4, 4.5) (3.5, 4.5)       @noisy det597 det1772 det2393
mxx (3, 4.5) (3, 4)           @noisy det108 det1574
mzz (5, 1.5) (4.5, 1.5)       @noisy det7 det1672 det2139
mxx (4, 1.5) (4, 1)           @noisy det606 det893
mzz (5, 3.5) (4.5, 3.5)       @noisy det11 det1495 det2139
mxx (4, 3) (4, 3.5)           @noisy det174 det1530
mzz (5, 5.5) (4.5, 5.5)       @noisy det1495 det1672 det2383
mxx (4, 5) (4, 5.5)           @noisy det5 det73
mzz (5.5, 0.5) (0, 0.5)       @noisy det569 det779 det2381
mxx (5, 0) (5, 0.5)           @noisy det579 det2134
mzz (5.5, 2.5) (0, 2.5)       @noisy det779 det1867 det2380
mxx (5, 2) (5, 2.5)           @noisy det1363 det1876
mzz (5.5, 4.5) (0, 4.5)       @noisy det569 det1867 det2373
mxx (5, 4.5) (5, 4)           @noisy det486 det1989
mx (0.5, 0)                   @noisy det40 det579 det817 det1565 det2069
mz (0.5, 0.5)                 @noisy det33 det76
mx (0.5, 1)                   @noisy det80
mx (0.5, 2)                   @noisy det4 det325 det874 det1363 det2280
mz (0.5, 2.5)                 @noisy det27 det88
mx (0.5, 3)                   @noisy det71
mx (0.5, 4)                   @noisy det8 det355 det486 det1367 det1633
mz (0.5, 4.5)                 @noisy det15 det74
mx (0.5, 5)                   @noisy det77 det1989
mx (1.5, 1)                   @noisy det31 det648 det817 det874 det1986
mz (1.5, 1.5)                 @noisy det39 det55
mx (1.5, 2)                   @noisy det61 det2280
mx (1.5, 3)                   @noisy det12 det591 det1367 det1990 det2280
mz (1.5, 3.5)                 @noisy det18 det79
mx (1.5, 4)                   @noisy det53
mx (1.5, 5)                   @noisy det0 det1303 det1368 det1565 det1633
mz (1.5, 5.5)                 @noisy det20 det83
mx (1.5, 0)                   @noisy det90 det817
mx (2.5, 0)                   @noisy det34 det431 det648 det1085 det1368
mz (2.5, 0.5)                 @noisy det28 det51
mx (2.5, 1)                   @noisy det65 det1986
mx (2.5, 2)                   @noisy det45 det1016 det1922 det1986 det1990
mz (2.5, 2.5)                 @noisy det29 det89
mx (2.5, 3)                   @noisy det69 det2280
mx (2.5, 4)                   @noisy det32 det108 det591 det632 det1303
mz (2.5, 4.5)                 @noisy det42 det81
mx (2.5, 5)                   @noisy det49
mx (3.5, 1)                   @noisy det10 det893 det1085 det1807 det1922
mz (3.5, 1.5)                 @noisy det16 det75
mx (3.5, 2)                   @noisy det87 det1016 det1986
mx (3.5, 3)                   @noisy det44 det174 det300 det632 det1016
mz (3.5, 3.5)                 @noisy det38 det85
mx (3.5, 4)                   @noisy det70 det108
mx (3.5, 5)                   @noisy det37 det73 det108 det431 det1574
mz (3.5, 5.5)                 @noisy det22 det47
mx (3.5, 0)                   @noisy det72
mx (4.5, 0)                   @noisy det5 det25 det73 det1807 det2134
mz (4.5, 0.5)                 @noisy det24 det48
mx (4.5, 1)                   @noisy det67
mx (4.5, 2)                   @noisy det3 det300 det606 det893 det1876
mz (4.5, 2.5)                 @noisy det14 det68
mx (4.5, 3)                   @noisy det84 det174 det1016
mx (4.5, 4)                   @noisy det6 det174 det1530 det1574 det1989
mz (4.5, 4.5)                 @noisy det2 det66
mx (4.5, 5)                   @noisy det64 det108
mx (5.5, 1)                   @noisy det30 det325 det579 det606 det2134
mz (5.5, 1.5)                 @noisy det26 det50
mx (5.5, 2)                   @noisy det56
mx (5.5, 3)                   @noisy det23 det355 det1363 det1530 det1876
mz (5.5, 3.5)                 @noisy det17 det78
mx (5.5, 4)                   @noisy det52 det174
mx (5.5, 5)                   @noisy det5 det13 det486 det1989 det2069
mz (5.5, 5.5)                 @noisy det19 det82
mx (5.5, 0)                   @noisy det60

--------         36
mxx (1, 1.5) (1, 2)           @noisy det325 det874
mx (0.5, 1.5)                 @noisy det118 det325
mz (0, 1.5)                   @noisy det141
mxx (1, 3.5) (1, 4)           @noisy det355 det1367
mx (0.5, 3.5)                 @noisy det175 det355
mz (0, 3.5)                   @noisy det132
mxx (1, 0) (1, 5.5)           @noisy det1565 det2069
mx (0.5, 5.5)                 @noisy det99 det2069
mz (0, 5.5)                   @noisy det162
mxx (2, 0.5) (2, 1)           @noisy det648 det817
mx (1.5, 0.5)                 @noisy det116 det817
mz (1, 0.5)                   @noisy det171
mxx (2, 3) (2, 2.5)           @noisy det1990 det2280
mx (1.5, 2.5)                 @noisy det122 det2280
mz (1, 2.5)                   @noisy det97
mxx (2, 4.5) (2, 5)           @noisy det1303 det1633
mx (1.5, 4.5)                 @noisy det167 det1633
mz (1, 4.5)                   @noisy det129
mxx (3, 1.5) (3, 2)           @noisy det1922 det1986
mx (2.5, 1.5)                 @noisy det138 det1986
mz (2, 1.5)                   @noisy det105
mxx (3, 3.5) (3, 4)           @noisy det591 det632
mx (2.5, 3.5)                 @noisy det164 det591
mz (2, 3.5)                   @noisy det136
mxx (3, 5.5) (3, 0)           @noisy det431 det1368
mx (2.5, 5.5)                 @noisy det131 det1368
mz (2, 5.5)                   @noisy det161
mxx (4, 0.5) (4, 1)           @noisy det1085 det1807
mx (3.5, 0.5)                 @noisy det163 det1085
mz (3, 0.5)                   @noisy det120
mxx (4, 2.5) (4, 3)           @noisy det300 det1016
mx (3.5, 2.5)                 @noisy det100 det1016
mz (3, 2.5)                   @noisy det166
mxx (4, 4.5) (4, 5)           @noisy det108 det1574
mx (3.5, 4.5)                 @noisy det108 det140
mz (3, 4.5)                   @noisy det101
mxx (5, 1.5) (5, 2)           @noisy det606 det893
mx (4.5, 1.5)                 @noisy det144 det893
mz (4, 1.5)                   @noisy det127
mxx (5, 3.5) (5, 4)           @noisy det174 det1530
mx (4.5, 3.5)                 @noisy det106 det174
mz (4, 3.5)                   @noisy det173
mxx (5, 5.5) (5, 0)           @noisy det5 det73
mx (4.5, 5.5)                 @noisy det73 det169
mz (4, 5.5)                   @noisy det158
mxx (0, 1) (0, 0.5)           @noisy det579 det2134
mx (5.5, 0.5)                 @noisy det168 det2134
mz (5, 0.5)                   @noisy det170
mxx (0, 2.5) (0, 3)           @noisy det1363 det1876
mx (5.5, 2.5)                 @noisy det151 det1876
mz (5, 2.5)                   @noisy det165
mxx (0, 4.5) (0, 5)           @noisy det486 det1989
mx (5.5, 4.5)                 @noisy det124 det1989
mz (5, 4.5)                   @noisy det159
mzz (0.5, 0) (0, 0)           @noisy det1666 det2377
mz (0.5, 0.5)                 @noisy det76 det1666
mx (0.5, 1)                   @noisy det80 det325 det648 det874 det2134
mzz (0, 2) (0.5, 2)           @noisy det1084 det1434
mz (0.5, 2.5)                 @noisy det88 det1084
mx (0.5, 3)                   @noisy det71 det355 det1367 det1876 det1990
mzz (0, 4) (0.5, 4)           @noisy det2194 det2265
mz (0.5, 4.5)                 @noisy det74 det2194
mx (0.5, 5)                   @noisy det77 det1303 det1565 det2069
mzz (1, 1) (1.5, 1)           @noisy det1646 det1800
mz (1.5, 1.5)                 @noisy det55 det1646
mx (1.5, 2)                   @noisy det61 det325 det1922 det1990
mzz (1, 3) (1.5, 3)           @noisy det984 det1159
mz (1.5, 3.5)                 @noisy det79 det1159
mx (1.5, 4)                   @noisy det53 det355 det632 det1303 det1633
mzz (1.5, 5) (1, 5)           @noisy det1662 det2374
mz (1.5, 5.5)                 @noisy det83 det2374
mx (1.5, 0)                   @noisy det90 det431 det648 det2069
mzz (2, 0) (2.5, 0)           @noisy det462 det1583
mz (2.5, 0.5)                 @noisy det51 det462
mx (2.5, 1)                   @noisy det65 det817 det1807 det1922
mzz (2.5, 2) (2, 2)           @noisy det531 det683
mz (2.5, 2.5)                 @noisy det89 det531
mx (2.5, 3)                   @noisy det69 det300 det591 det632
mzz (2, 4) (2.5, 4)           @noisy det566 det676
mz (2.5, 4.5)                 @noisy det81 det566
mx (2.5, 5)                   @noisy det49 det431 det1368 det1574 det1633
mzz (3, 1) (3.5, 1)           @noisy det378 det2111
mz (3.5, 1.5)                 @noisy det75 det378
mx (3.5, 2)                   @noisy det87 det300 det606
mzz (3, 3) (3.5, 3)           @noisy det299 det597
mz (3.5, 3.5)                 @noisy det85 det299
mx (3.5, 4)                   @noisy det70 det591 det1530 det1574
mzz (3.5, 5) (3, 5)           @noisy det1055 det1772
mz (3.5, 5.5)                 @noisy det47 det1055
mx (3.5, 0)                   @noisy det5 det72 det1085 det1368 det1807
mzz (4, 0) (4.5, 0)           @noisy det1672 det1684
mz (4.5, 0.5)                 @noisy det48 det1684
mx (4.5, 1)                   @noisy det67 det579 det606 det893 det1085
mzz (4.5, 2) (4, 2)           @noisy det1977 det2139
mz (4.5, 2.5)                 @noisy det68 det1977
mx (4.5, 3)                   @noisy det84 det1363 det1530
mzz (4, 4) (4.5, 4)           @noisy det1311 det1495
mz (4.5, 4.5)                 @noisy det66 det1311
mx (4.5, 5)                   @noisy det5 det64 det73 det486
mzz (5.5, 1) (5, 1)           @noisy det779 det989
mz (5.5, 1.5)                 @noisy det50 det989
mx (5.5, 2)                   @noisy det56 det874 det893 det1363 det1876
mzz (5, 3) (5.5, 3)           @noisy det828 det1867
mz (5.5, 3.5)                 @noisy det78 det828
mx (5.5, 4)                   @noisy det52 det486 det1367 det1989
mzz (5, 5) (5.5, 5)           @noisy det446 det569
mz (5.5, 5.5)                 @noisy det82 det446
mx (5.5, 0)                   @noisy det60 det73 det579 det1565 det2134

--------         37
mz (0, 1.5)                   @noisy det141 det779 det989 det1084 det2377
mx (0.5, 1.5)                 @noisy det118 det180
mz (1, 1.5)                   @noisy det234
mz (0, 3.5)                   @noisy det132 det828 det1434 det1867 det2194
mx (0.5, 3.5)                 @noisy det175 det236
mz (1, 3.5)                   @noisy det208
mz (0, 5.5)                   @noisy det162 det446 det569 det1666 det2265
mx (0.5, 5.5)                 @noisy det99 det192
mz (1, 5.5)                   @noisy det177
mz (1, 0.5)                   @noisy det171 det1646 det1662 det1666 det2377
mx (1.5, 0.5)                 @noisy det116 det222
mz (2, 0.5)                   @noisy det178
mz (1, 2.5)                   @noisy det97 det1084 det1159 det1434 det1800
mx (1.5, 2.5)                 @noisy det122 det181
mz (2, 2.5)                   @noisy det183
mz (1, 4.5)                   @noisy det129 det984 det2194 det2265 det2374
mx (1.5, 4.5)                 @noisy det167 det241
mz (2, 4.5)                   @noisy det242
mz (2, 1.5)                   @noisy det105 det531 det1583 det1646 det1800
mx (2.5, 1.5)                 @noisy det138 det186
mz (3, 1.5)                   @noisy det179
mz (2, 3.5)                   @noisy det136 det566 det683 det984 det1159
mx (2.5, 3.5)                 @noisy det164 det209
mz (3, 3.5)                   @noisy det197
mz (2, 5.5)                   @noisy det161 det462 det676 det1662 det2374
mx (2.5, 5.5)                 @noisy det131 det231
mz (3, 5.5)                   @noisy det217
mz (3, 0.5)                   @noisy det120 det378 det462 det1583 det1772
mx (3.5, 0.5)                 @noisy det163 det225
mz (4, 0.5)                   @noisy det215
mz (3, 2.5)                   @noisy det166 det299 det531 det683 det2111
mx (3.5, 2.5)                 @noisy det100 det244
mz (4, 2.5)                   @noisy det214
mz (3, 4.5)                   @noisy det101 det566 det597 det676 det1055
mx (3.5, 4.5)                 @noisy det140 det187
mz (4, 4.5)                   @noisy det230
mz (4, 1.5)                   @noisy det127 det378 det1672 det1977 det2111
mx (4.5, 1.5)                 @noisy det144 det240
mz (5, 1.5)                   @noisy det246
mz (4, 3.5)                   @noisy det173 det299 det597 det1311 det2139
mx (4.5, 3.5)                 @noisy det106 det213
mz (5, 3.5)                   @noisy det204
mz (4, 5.5)                   @noisy det158 det1055 det1495 det1684 det1772
mx (4.5, 5.5)                 @noisy det169 det227
mz (5, 5.5)                   @noisy det189
mz (5, 0.5)                   @noisy det170 det569 det989 det1672 det1684
mx (5.5, 0.5)                 @noisy det168 det224
mz (0, 0.5)                   @noisy det195
mz (5, 2.5)                   @noisy det165 det779 det828 det1977 det2139
mx (5.5, 2.5)                 @noisy det151 det190
mz (0, 2.5)                   @noisy det211
mz (5, 4.5)                   @noisy det159 det446 det1311 det1495 det1867
mx (5.5, 4.5)                 @noisy det124 det182
mz (0, 4.5)                   @noisy det176
mxx (0.5, 0.5) (0.5, 0)       @noisy det247
mzz (1, 1) (0.5, 1)           @noisy det1666 det2377
mxx (0.5, 2.5) (0.5, 2)       @noisy det265
mzz (1, 3) (0.5, 3)           @noisy det1084 det1434
mxx (0.5, 4.5) (0.5, 4)       @noisy det226
mzz (0.5, 5) (1, 5)           @noisy det2194 det2265
mxx (1.5, 1.5) (1.5, 1)       @noisy det220
mzz (1.5, 2) (2, 2)           @noisy det1646 det1800
mxx (1.5, 3.5) (1.5, 3)       @noisy det245
mzz (1.5, 4) (2, 4)           @noisy det984 det1159
mxx (1.5, 5) (1.5, 5.5)       @noisy det250
mzz (1.5, 0) (2, 0)           @noisy det1662 det2374
mxx (2.5, 0.5) (2.5, 0)       @noisy det277
mzz (3, 1) (2.5, 1)           @noisy det462 det1583
mxx (2.5, 2) (2.5, 2.5)       @noisy det260
mzz (2.5, 3) (3, 3)           @noisy det531 det683
mxx (2.5, 4) (2.5, 4.5)       @noisy det249
mzz (2.5, 5) (3, 5)           @noisy det566 det676
mxx (3.5, 1) (3.5, 1.5)       @noisy det188
mzz (3.5, 2) (4, 2)           @noisy det378 det2111
mxx (3.5, 3) (3.5, 3.5)       @noisy det185
mzz (4, 4) (3.5, 4)           @noisy det299 det597
mxx (3.5, 5) (3.5, 5.5)       @noisy det184
mzz (3.5, 0) (4, 0)           @noisy det1055 det1772
mxx (4.5, 0.5) (4.5, 0)       @noisy det229
mzz (5, 1) (4.5, 1)           @noisy det1672 det1684
mxx (4.5, 2) (4.5, 2.5)       @noisy det218
mzz (5, 3) (4.5, 3)           @noisy det1977 det2139
mxx (4.5, 4.5) (4.5, 4)       @noisy det202
mzz (5, 5) (4.5, 5)           @noisy det1311 det1495
mxx (5.5, 1) (5.5, 1.5)       @noisy det194
mzz (5.5, 2) (0, 2)           @noisy det779 det989
mxx (5.5, 3) (5.5, 3.5)       @noisy det235
mzz (5.5, 4) (0, 4)           @noisy det828 det1867
mxx (5.5, 5.5) (5.5, 5)       @noisy det205
mzz (5.5, 0) (0, 0)           @noisy det446 det569

--------         38
mxx (0, 1.5) (0, 2)           @noisy det824 det874
mx (0.5, 1.5)                 @noisy det180 det824
mz (1, 1.5)                   @noisy det234 det1434 det1646 det1666 det1800
mxx (0, 3.5) (0, 4)           @noisy det1367 det2292
mx (0.5, 3.5)                 @noisy det236 det2292
mz (1, 3.5)                   @noisy det208 det984 det1084 det1159 det2265
mxx (0, 5.5) (0, 0)           @noisy det1565 det2077
mx (0.5, 5.5)                 @noisy det192 det2077
mz (1, 5.5)                   @noisy det177 det1662 det2194 det2374 det2377
mxx (1, 0.5) (1, 1)           @noisy det601 det648
mx (1.5, 0.5)                 @noisy det222 det601
mz (2, 0.5)                   @noisy det178 det462 det1583 det1800 det2374
mxx (1, 2.5) (1, 3)           @noisy det1336 det1990
mx (1.5, 2.5)                 @noisy det181 det1336
mz (2, 2.5)                   @noisy det183 det531 det683 det984 det1646
mxx (1, 4.5) (1, 5)           @noisy det1303 det1421
mx (1.5, 4.5)                 @noisy det241 det1421
mz (2, 4.5)                   @noisy det242 det566 det676 det1159 det1662
mxx (2, 1.5) (2, 2)           @noisy det126 det1922
mx (2.5, 1.5)                 @noisy det126 det186
mz (3, 1.5)                   @noisy det179 det378 det462 det683 det2111
mxx (2, 3.5) (2, 4)           @noisy det632 det2135
mx (2.5, 3.5)                 @noisy det209 det2135
mz (3, 3.5)                   @noisy det197 det299 det531 det597 det676
mxx (2, 5.5) (2, 0)           @noisy det431 det2340
mx (2.5, 5.5)                 @noisy det231 det2340
mz (3, 5.5)                   @noisy det217 det566 det1055 det1583 det1772
mxx (3, 1) (3, 0.5)           @noisy det1807 det2035
mx (3.5, 0.5)                 @noisy det225 det2035
mz (4, 0.5)                   @noisy det215 det1055 det1672 det1684 det2111
mxx (3, 2.5) (3, 3)           @noisy det300 det1344
mx (3.5, 2.5)                 @noisy det244 det1344
mz (4, 2.5)                   @noisy det214 det378 det597 det1977 det2139
mxx (3, 4.5) (3, 5)           @noisy det1491 det1574
mx (3.5, 4.5)                 @noisy det187 det1491
mz (4, 4.5)                   @noisy det230 det299 det1311 det1495 det1772
mxx (4, 1.5) (4, 2)           @noisy det606 det1048
mx (4.5, 1.5)                 @noisy det240 det1048
mz (5, 1.5)                   @noisy det246 det779 det989 det1684 det2139
mxx (4, 4) (4, 3.5)           @noisy det1530 det2117
mx (4.5, 3.5)                 @noisy det213 det2117
mz (5, 3.5)                   @noisy det204 det828 det1495 det1867 det1977
mxx (4, 5.5) (4, 0)           @noisy det5 det387
mx (4.5, 5.5)                 @noisy det227 det387
mz (5, 5.5)                   @noisy det189 det446 det569 det1311 det1672
mxx (5, 0.5) (5, 1)           @noisy det579 det1327
mx (5.5, 0.5)                 @noisy det224 det1327
mz (0, 0.5)                   @noisy det195 det446 det779 det1666 det2377
mxx (5, 3) (5, 2.5)           @noisy det1363 det1725
mx (5.5, 2.5)                 @noisy det190 det1725
mz (0, 2.5)                   @noisy det211 det989 det1084 det1434 det1867
mxx (5, 4.5) (5, 5)           @noisy det486 det1219
mx (5.5, 4.5)                 @noisy det182 det1219
mz (0, 4.5)                   @noisy det176 det569 det828 det2194 det2265
mxx (0.5, 0.5) (0.5, 1)       @noisy det285
mxx (0.5, 2.5) (0.5, 3)       @noisy det291
mxx (0.5, 5) (0.5, 4.5)       @noisy det295
mxx (1.5, 1.5) (1.5, 2)       @noisy det288
mxx (1.5, 4) (1.5, 3.5)       @noisy det301
mxx (1.5, 5.5) (1.5, 0)       @noisy det289
mxx (2.5, 0.5) (2.5, 1)       @noisy det308
mxx (2.5, 2.5) (2.5, 3)       @noisy det309
mxx (2.5, 4.5) (2.5, 5)       @noisy det296
mxx (3.5, 1.5) (3.5, 2)       @noisy det312
mxx (3.5, 3.5) (3.5, 4)       @noisy det294
mxx (3.5, 5.5) (3.5, 0)       @noisy det298
mxx (4.5, 0.5) (4.5, 1)       @noisy det320
mxx (4.5, 2.5) (4.5, 3)       @noisy det314
mxx (4.5, 4.5) (4.5, 5)       @noisy det311
mxx (5.5, 1.5) (5.5, 2)       @noisy det310
mxx (5.5, 3.5) (5.5, 4)       @noisy det304
mxx (5.5, 5.5) (5.5, 0)       @noisy det317

--------         39
mzz (0, 1.5) (0.5, 1.5)       @noisy det343
mxx (1, 1) (1, 1.5)           @noisy det824 det874
mzz (0, 3.5) (0.5, 3.5)       @noisy det363
mxx (1, 3) (1, 3.5)           @noisy det1367 det2292
mzz (0.5, 5.5) (0, 5.5)       @noisy det339
mxx (1, 5) (1, 5.5)           @noisy det1565 det2077
mzz (1, 0.5) (1.5, 0.5)       @noisy det338
mxx (2, 0) (2, 0.5)           @noisy det601 det648
mzz (1, 2.5) (1.5, 2.5)       @noisy det357
mxx (2, 2) (2, 2.5)           @noisy det1336 det1990
mzz (1.5, 4.5) (1, 4.5)       @noisy det361
mxx (2, 4.5) (2, 4)           @noisy det1303 det1421
mzz (2, 1.5) (2.5, 1.5)       @noisy det344
mxx (3, 1.5) (3, 1)           @noisy det126 det1922
mzz (2, 3.5) (2.5, 3.5)       @noisy det347
mxx (3, 3.5) (3, 3)           @noisy det632 det2135
mzz (2, 5.5) (2.5, 5.5)       @noisy det336
mxx (3, 5) (3, 5.5)           @noisy det431 det2340
mzz (3.5, 0.5) (3, 0.5)       @noisy det353
mxx (4, 0) (4, 0.5)           @noisy det1807 det2035
mzz (3, 2.5) (3.5, 2.5)       @noisy det360
mxx (4, 2) (4, 2.5)           @noisy det300 det1344
mzz (3, 4.5) (3.5, 4.5)       @noisy det337
mxx (4, 4.5) (4, 4)           @noisy det1491 det1574
mzz (4, 1.5) (4.5, 1.5)       @noisy det333
mxx (5, 1) (5, 1.5)           @noisy det606 det1048
mzz (4.5, 3.5) (4, 3.5)       @noisy det331
mxx (5, 3.5) (5, 3)           @noisy det1530 det2117
mzz (4, 5.5) (4.5, 5.5)       @noisy det342
mxx (5, 5.5) (5, 5)           @noisy det5 det387
mzz (5, 0.5) (5.5, 0.5)       @noisy det330
mxx (0, 0) (0, 0.5)           @noisy det579 det1327
mzz (5.5, 2.5) (5, 2.5)       @noisy det364
mxx (0, 2.5) (0, 2)           @noisy det1363 det1725
mzz (5, 4.5) (5.5, 4.5)       @noisy det341
mxx (0, 4.5) (0, 4)           @noisy det486 det1219
mxx (0.5, 0.5) (0.5, 0)       @noisy det247 det579 det648
mxx (0.5, 2.5) (0.5, 2)       @noisy det265 det1363 det1990
mxx (0.5, 4.5) (0.5, 4)       @noisy det226 det486 det1303
mxx (1.5, 1.5) (1.5, 1)       @noisy det220 det874 det1922
mxx (1.5, 3.5) (1.5, 3)       @noisy det245 det632 det1367
mxx (1.5, 5) (1.5, 5.5)       @noisy det250 det431 det1565
mxx (2.5, 0.5) (2.5, 0)       @noisy det277 det648 det1807
mxx (2.5, 2) (2.5, 2.5)       @noisy det260 det300 det1990
mxx (2.5, 4) (2.5, 4.5)       @noisy det249 det1303 det1574
mxx (3.5, 1) (3.5, 1.5)       @noisy det188 det606 det1922
mxx (3.5, 3) (3.5, 3.5)       @noisy det185 det632 det1530
mxx (3.5, 5) (3.5, 5.5)       @noisy det5 det184 det431
mxx (4.5, 0.5) (4.5, 0)       @noisy det229 det579 det1807
mxx (4.5, 2) (4.5, 2.5)       @noisy det218 det300 det1363
mxx (4.5, 4.5) (4.5, 4)       @noisy det202 det486 det1574
mxx (5.5, 1) (5.5, 1.5)       @noisy det194 det606 det874
mxx (5.5, 3) (5.5, 3.5)       @noisy det235 det1367 det1530
mxx (5.5, 5.5) (5.5, 5)       @noisy det5 det205 det1565

--------         40
mzz (1, 1.5) (0.5, 1.5)       @noisy det370
mzz (1, 3.5) (0.5, 3.5)       @noisy det383
mzz (0.5, 5.5) (1, 5.5)       @noisy det407
mzz (1.5, 0.5) (2, 0.5)       @noisy det398
mzz (1.5, 2.5) (2, 2.5)       @noisy det400
mzz (1.5, 4.5) (2, 4.5)       @noisy det376
mzz (3, 1.5) (2.5, 1.5)       @noisy det382
mzz (2.5, 3.5) (3, 3.5)       @noisy det384
mzz (2.5, 5.5) (3, 5.5)       @noisy det374
mzz (3.5, 0.5) (4, 0.5)       @noisy det379
mzz (3.5, 2.5) (4, 2.5)       @noisy det380
mzz (4, 4.5) (3.5, 4.5)       @noisy det409
mzz (5, 1.5) (4.5, 1.5)       @noisy det386
mzz (5, 3.5) (4.5, 3.5)       @noisy det389
mzz (5, 5.5) (4.5, 5.5)       @noisy det393
mzz (5.5, 0.5) (0, 0.5)       @noisy det375
mzz (5.5, 2.5) (0, 2.5)       @noisy det390
mzz (5.5, 4.5) (0, 4.5)       @noisy det377
mxx (0.5, 0.5) (0.5, 1)       @noisy det285 det579 det648
mzz (1, 0) (0.5, 0)           @noisy det1666 det2377
mxx (0.5, 2.5) (0.5, 3)       @noisy det291 det1363 det1990
mzz (1, 2) (0.5, 2)           @noisy det1084 det1434
mxx (0.5, 5) (0.5, 4.5)       @noisy det295 det486 det1303
mzz (1, 4) (0.5, 4)           @noisy det2194 det2265
mxx (1.5, 1.5) (1.5, 2)       @noisy det288 det874 det1922
mzz (1.5, 1) (2, 1)           @noisy det1646 det1800
mxx (1.5, 4) (1.5, 3.5)       @noisy det301 det632 det1367
mzz (2, 3) (1.5, 3)           @noisy det984 det1159
mxx (1.5, 5.5) (1.5, 0)       @noisy det289 det431 det1565
mzz (1.5, 5) (2, 5)           @noisy det1662 det2374
mxx (2.5, 0.5) (2.5, 1)       @noisy det308 det648 det1807
mzz (2.5, 0) (3, 0)           @noisy det462 det1583
mxx (2.5, 2.5) (2.5, 3)       @noisy det300 det309 det1990
mzz (2.5, 2) (3, 2)           @noisy det531 det683
mxx (2.5, 4.5) (2.5, 5)       @noisy det296 det1303 det1574
mzz (2.5, 4) (3, 4)           @noisy det566 det676
mxx (3.5, 1.5) (3.5, 2)       @noisy det312 det606 det1922
mzz (3.5, 1) (4, 1)           @noisy det378 det2111
mxx (3.5, 3.5) (3.5, 4)       @noisy det294 det632 det1530
mzz (3.5, 3) (4, 3)           @noisy det299 det597
mxx (3.5, 5.5) (3.5, 0)       @noisy det5 det298 det431
mzz (3.5, 5) (4, 5)           @noisy det1055 det1772
mxx (4.5, 0.5) (4.5, 1)       @noisy det320 det579 det1807
mzz (5, 0) (4.5, 0)           @noisy det1672 det1684
mxx (4.5, 2.5) (4.5, 3)       @noisy det300 det314 det1363
mzz (4.5, 2) (5, 2)           @noisy det1977 det2139
mxx (4.5, 4.5) (4.5, 5)       @noisy det311 det486 det1574
mzz (5, 4) (4.5, 4)           @noisy det1311 det1495
mxx (5.5, 1.5) (5.5, 2)       @noisy det310 det606 det874
mzz (5.5, 1) (0, 1)           @noisy det779 det989
mxx (5.5, 3.5) (5.5, 4)       @noisy det304 det1367 det1530
mzz (5.5, 3) (0, 3)           @noisy det828 det1867
mxx (5.5, 5.5) (5.5, 0)       @noisy det5 det317 det1565
mzz (5.5, 5) (0, 5)           @noisy det446 det569

--------         41
mzz (0, 1.5) (0.5, 1.5)       @noisy det343 det1084 det1666
mzz (0, 3.5) (0.5, 3.5)       @noisy det363 det1084 det2194
mzz (0.5, 5.5) (0, 5.5)       @noisy det339 det1666 det2194
mzz (1, 0.5) (1.5, 0.5)       @noisy det338 det1646 det2374
mzz (1, 2.5) (1.5, 2.5)       @noisy det357 det1159 det1646
mzz (1.5, 4.5) (1, 4.5)       @noisy det361 det1159 det2374
mzz (2, 1.5) (2.5, 1.5)       @noisy det344 det462 det531
mzz (2, 3.5) (2.5, 3.5)       @noisy det347 det531 det566
mzz (2, 5.5) (2.5, 5.5)       @noisy det336 det462 det566
mzz (3.5, 0.5) (3, 0.5)       @noisy det353 det378 det1055
mzz (3, 2.5) (3.5, 2.5)       @noisy det299 det360 det378
mzz (3, 4.5) (3.5, 4.5)       @noisy det299 det337 det1055
mzz (4, 1.5) (4.5, 1.5)       @noisy det333 det1684 det1977
mzz (4.5, 3.5) (4, 3.5)       @noisy det331 det1311 det1977
mzz (4, 5.5) (4.5, 5.5)       @noisy det342 det1311 det1684
mzz (5, 0.5) (5.5, 0.5)       @noisy det330 det446 det989
mzz (5.5, 2.5) (5, 2.5)       @noisy det364 det828 det989
mzz (5, 4.5) (5.5, 4.5)       @noisy det341 det446 det828
mzz (0, 1) (0.5, 1)           @noisy det1666 det2377
mz (0.5, 0.5)                 @noisy det441 det2377
mx (0.5, 0)                   @noisy det429
mzz (0, 3) (0.5, 3)           @noisy det1084 det1434
mz (0.5, 2.5)                 @noisy det428 det1434
mx (0.5, 2)                   @noisy det427
mzz (0.5, 5) (0, 5)           @noisy det2194 det2265
mz (0.5, 4.5)                 @noisy det402 det2265
mx (0.5, 4)                   @noisy det433
mzz (1, 2) (1.5, 2)           @noisy det1646 det1800
mz (1.5, 1.5)                 @noisy det421 det1800
mx (1.5, 1)                   @noisy det405
mzz (1.5, 4) (1, 4)           @noisy det984 det1159
mz (1.5, 3.5)                 @noisy det412 det984
mx (1.5, 3)                   @noisy det440
mzz (1, 0) (1.5, 0)           @noisy det1662 det2374
mz (1.5, 5.5)                 @noisy det418 det1662
mx (1.5, 5)                   @noisy det445
mzz (2, 1) (2.5, 1)           @noisy det462 det1583
mz (2.5, 0.5)                 @noisy det401 det1583
mx (2.5, 0)                   @noisy det416
mzz (2, 3) (2.5, 3)           @noisy det531 det683
mz (2.5, 2.5)                 @noisy det436 det683
mx (2.5, 2)                   @noisy det459
mzz (2, 5) (2.5, 5)           @noisy det566 det676
mz (2.5, 4.5)                 @noisy det447 det676
mx (2.5, 4)                   @noisy det439
mzz (3, 2) (3.5, 2)           @noisy det378 det2111
mz (3.5, 1.5)                 @noisy det403 det2111
mx (3.5, 1)                   @noisy det438
mzz (3, 4) (3.5, 4)           @noisy det299 det597
mz (3.5, 3.5)                 @noisy det413 det597
mx (3.5, 3)                   @noisy det452
mzz (3.5, 0) (3, 0)           @noisy det1055 det1772
mz (3.5, 5.5)                 @noisy det463 det1772
mx (3.5, 5)                   @noisy det443
mzz (4, 1) (4.5, 1)           @noisy det1672 det1684
mz (4.5, 0.5)                 @noisy det450 det1672
mx (4.5, 0)                   @noisy det426
mzz (4.5, 3) (4, 3)           @noisy det1977 det2139
mz (4.5, 2.5)                 @noisy det399 det2139
mx (4.5, 2)                   @noisy det425
mzz (4, 5) (4.5, 5)           @noisy det1311 det1495
mz (4.5, 4.5)                 @noisy det449 det1495
mx (4.5, 4)                   @noisy det430
mzz (5.5, 2) (5, 2)           @noisy det779 det989
mz (5.5, 1.5)                 @noisy det469 det779
mx (5.5, 1)                   @noisy det394
mzz (5, 4) (5.5, 4)           @noisy det828 det1867
mz (5.5, 3.5)                 @noisy det410 det1867
mx (5.5, 3)                   @noisy det442
mzz (5, 0) (5.5, 0)           @noisy det446 det569
mz (5.5, 5.5)                 @noisy det415 det569
mx (5.5, 5)                   @noisy det397

--------         42
mzz (1, 1.5) (0.5, 1.5)       @noisy det370 det1084 det1666
mxx (0, 1.5) (0, 1)           @noisy det824 det874
mzz (1, 3.5) (0.5, 3.5)       @noisy det383 det1084 det2194
mxx (0, 3.5) (0, 3)           @noisy det1367 det2292
mzz (0.5, 5.5) (1, 5.5)       @noisy det407 det1666 det2194
mxx (0, 5.5) (0, 5)           @noisy det1565 det2077
mzz (1.5, 0.5) (2, 0.5)       @noisy det398 det1646 det2374
mxx (1, 0.5) (1, 0)           @noisy det601 det648
mzz (1.5, 2.5) (2, 2.5)       @noisy det400 det1159 det1646
mxx (1, 2) (1, 2.5)           @noisy det1336 det1990
mzz (1.5, 4.5) (2, 4.5)       @noisy det376 det1159 det2374
mxx (1, 4) (1, 4.5)           @noisy det1303 det1421
mzz (3, 1.5) (2.5, 1.5)       @noisy det382 det462 det531
mxx (2, 1) (2, 1.5)           @noisy det126 det1922
mzz (2.5, 3.5) (3, 3.5)       @noisy det384 det531 det566
mxx (2, 3.5) (2, 3)           @noisy det632 det2135
mzz (2.5, 5.5) (3, 5.5)       @noisy det374 det462 det566
mxx (2, 5.5) (2, 5)           @noisy det431 det2340
mzz (3.5, 0.5) (4, 0.5)       @noisy det378 det379 det1055
mxx (3, 0) (3, 0.5)           @noisy det1807 det2035
mzz (3.5, 2.5) (4, 2.5)       @noisy det299 det378 det380
mxx (3, 2.5) (3, 2)           @noisy det300 det1344
mzz (4, 4.5) (3.5, 4.5)       @noisy det299 det409 det1055
mxx (3, 4.5) (3, 4)           @noisy det1491 det1574
mzz (5, 1.5) (4.5, 1.5)       @noisy det386 det1684 det1977
mxx (4, 1.5) (4, 1)           @noisy det606 det1048
mzz (5, 3.5) (4.5, 3.5)       @noisy det389 det1311 det1977
mxx (4, 3) (4, 3.5)           @noisy det1530 det2117
mzz (5, 5.5) (4.5, 5.5)       @noisy det393 det1311 det1684
mxx (4, 5) (4, 5.5)           @noisy det5 det387
mzz (5.5, 0.5) (0, 0.5)       @noisy det375 det446 det989
mxx (5, 0) (5, 0.5)           @noisy det579 det1327
mzz (5.5, 2.5) (0, 2.5)       @noisy det390 det828 det989
mxx (5, 2) (5, 2.5)           @noisy det1363 det1725
mzz (5.5, 4.5) (0, 4.5)       @noisy det377 det446 det828
mxx (5, 4.5) (5, 4)           @noisy det486 det1219
mx (0.5, 0)                   @noisy det429 det648 det1327 det1565 det2077
mz (0.5, 0.5)                 @noisy det441 det507
mx (0.5, 1)                   @noisy det511 det579
mx (0.5, 2)                   @noisy det427 det824 det874 det1725 det1990
mz (0.5, 2.5)                 @noisy det428 det497
mx (0.5, 3)                   @noisy det539
mx (0.5, 4)                   @noisy det433 det1219 det1303 det1367 det2292
mz (0.5, 4.5)                 @noisy det402 det506
mx (0.5, 5)                   @noisy det486 det512 det1565
mx (1.5, 1)                   @noisy det405 det601 det648 det824 det1922
mz (1.5, 1.5)                 @noisy det421 det541
mx (1.5, 2)                   @noisy det530 det1990
mx (1.5, 3)                   @noisy det440 det632 det1336 det1990 det2292
mz (1.5, 3.5)                 @noisy det412 det516
mx (1.5, 4)                   @noisy det536
mx (1.5, 5)                   @noisy det431 det445 det1303 det1421 det2077
mz (1.5, 5.5)                 @noisy det418 det520
mx (1.5, 0)                   @noisy det534
mx (2.5, 0)                   @noisy det416 det431 det601 det1807 det2340
mz (2.5, 0.5)                 @noisy det401 det546
mx (2.5, 1)                   @noisy det500 det1922
mx (2.5, 2)                   @noisy det126 det300 det459 det1336 det1922
mz (2.5, 2.5)                 @noisy det436 det510
mx (2.5, 3)                   @noisy det503 det1990
mx (2.5, 4)                   @noisy det439 det632 det1421 det1574 det2135
mz (2.5, 4.5)                 @noisy det447 det513
mx (2.5, 5)                   @noisy det524
mx (3.5, 1)                   @noisy det126 det438 det606 det1807 det2035
mz (3.5, 1.5)                 @noisy det403 det508
mx (3.5, 2)                   @noisy det494
mx (3.5, 3)                   @noisy det300 det452 det1344 det1530 det2135
mz (3.5, 3.5)                 @noisy det413 det526
mx (3.5, 4)                   @noisy det504 det1574
mx (3.5, 5)                   @noisy det5 det443 det1491 det1574 det2340
mz (3.5, 5.5)                 @noisy det463 det521
mx (3.5, 0)                   @noisy det505
mx (4.5, 0)                   @noisy det5 det387 det426 det579 det2035
mz (4.5, 0.5)                 @noisy det450 det501
mx (4.5, 1)                   @noisy det517
mx (4.5, 2)                   @noisy det425 det606 det1048 det1344 det1363
mz (4.5, 2.5)                 @noisy det399 det502
mx (4.5, 3)                   @noisy det492
mx (4.5, 4)                   @noisy det430 det486 det1491 det1530 det2117
mz (4.5, 4.5)                 @noisy det449 det525
mx (4.5, 5)                   @noisy det5 det540
mx (5.5, 1)                   @noisy det394 det579 det874 det1048 det1327
mz (5.5, 1.5)                 @noisy det469 det527
mx (5.5, 2)                   @noisy det543
mx (5.5, 3)                   @noisy det442 det1363 det1367 det1725 det2117
mz (5.5, 3.5)                 @noisy det410 det514
mx (5.5, 4)                   @noisy det533
mx (5.5, 5)                   @noisy det387 det397 det486 det1219 det1565
mz (5.5, 5.5)                 @noisy det415 det519
mx (5.5, 0)                   @noisy det532 det579

--------         43
mxx (1, 1.5) (1, 2)           @noisy det824 det874
mx (0.5, 1.5)                 @noisy det605 det874
mz (0, 1.5)                   @noisy det593
mxx (1, 3.5) (1, 4)           @noisy det1367 det2292
mx (0.5, 3.5)                 @noisy det592 det1367
mz (0, 3.5)                   @noisy det600
mxx (1, 0) (1, 5.5)           @noisy det1565 det2077
mx (0.5, 5.5)                 @noisy det603 det1565
mz (0, 5.5)                   @noisy det640
mxx (2, 0.5) (2, 1)           @noisy det601 det648
mx (1.5, 0.5)                 @noisy det602 det648
mz (1, 0.5)                   @noisy det587
mxx (2, 3) (2, 2.5)           @noisy det1336 det1990
mx (1.5, 2.5)                 @noisy det612 det1990
mz (1, 2.5)                   @noisy det590
mxx (2, 4.5) (2, 5)           @noisy det1303 det1421
mx (1.5, 4.5)                 @noisy det641 det1303
mz (1, 4.5)                   @noisy det618
mxx (3, 1.5) (3, 2)           @noisy det126 det1922
mx (2.5, 1.5)                 @noisy det582 det1922
mz (2, 1.5)                   @noisy det584
mxx (3, 3.5) (3, 4)           @noisy det632 det2135
mx (2.5, 3.5)                 @noisy det632 det645
mz (2, 3.5)                   @noisy det624
mxx (3, 5.5) (3, 0)           @noisy det431 det2340
mx (2.5, 5.5)                 @noisy det431 det586
mz (2, 5.5)                   @noisy det580
mxx (4, 0.5) (4, 1)           @noisy det1807 det2035
mx (3.5, 0.5)                 @noisy det610 det1807
mz (3, 0.5)                   @noisy det607
mxx (4, 2.5) (4, 3)           @noisy det300 det1344
mx (3.5, 2.5)                 @noisy det300 det595
mz (3, 2.5)                   @noisy det609
mxx (4, 4.5) (4, 5)           @noisy det1491 det1574
mx (3.5, 4.5)                 @noisy det628 det1574
mz (3, 4.5)                   @noisy det599
mxx (5, 1.5) (5, 2)           @noisy det606 det1048
mx (4.5, 1.5)                 @noisy det596 det606
mz (4, 1.5)                   @noisy det613
mxx (5, 3.5) (5, 4)           @noisy det1530 det2117
mx (4.5, 3.5)                 @noisy det636 det1530
mz (4, 3.5)                   @noisy det616
mxx (5, 5.5) (5, 0)           @noisy det5 det387
mx (4.5, 5.5)                 @noisy det5 det583
mz (4, 5.5)                   @noisy det639
mxx (0, 1) (0, 0.5)           @noisy det579 det1327
mx (5.5, 0.5)                 @noisy det579 det581
mz (5, 0.5)                   @noisy det585
mxx (0, 2.5) (0, 3)           @noisy det1363 det1725
mx (5.5, 2.5)                 @noisy det634 det1363
mz (5, 2.5)                   @noisy det589
mxx (0, 4.5) (0, 5)           @noisy det486 det1219
mx (5.5, 4.5)                 @noisy det486 det614
mz (5, 4.5)                   @noisy det617
mzz (0.5, 0) (0, 0)           @noisy det1053 det1666
mz (0.5, 0.5)                 @noisy det507 det1053
mx (0.5, 1)                   @noisy det511 det601 det824 det874
mzz (0, 2) (0.5, 2)           @noisy det544 det1084
mz (0.5, 2.5)                 @noisy det497 det544
mx (0.5, 3)                   @noisy det539 det1336 det1363 det1367 det2292
mzz (0, 4) (0.5, 4)           @noisy det850 det2194
mz (0.5, 4.5)                 @noisy det506 det850
mx (0.5, 5)                   @noisy det512 det1421 det2077
mzz (1, 1) (1.5, 1)           @noisy det933 det1646
mz (1.5, 1.5)                 @noisy det541 det933
mx (1.5, 2)                   @noisy det126 det530 det874 det1336
mzz (1, 3) (1.5, 3)           @noisy det59 det1159
mz (1.5, 3.5)                 @noisy det59 det516
mx (1.5, 4)                   @noisy det536 det1303 det1367 det1421 det2135
mzz (1.5, 5) (1, 5)           @noisy det41 det2374
mz (1.5, 5.5)                 @noisy det41 det520
mx (1.5, 0)                   @noisy det534 det601 det648 det1565 det2340
mzz (2, 0) (2.5, 0)           @noisy det86 det462
mz (2.5, 0.5)                 @noisy det86 det546
mx (2.5, 1)                   @noisy det126 det500 det648 det2035
mzz (2.5, 2) (2, 2)           @noisy det531 det1766
mz (2.5, 2.5)                 @noisy det510 det1766
mx (2.5, 3)                   @noisy det503 det632 det1344 det2135
mzz (2, 4) (2.5, 4)           @noisy det566 det794
mz (2.5, 4.5)                 @noisy det513 det794
mx (2.5, 5)                   @noisy det431 det524 det1303 det1491 det2340
mzz (3, 1) (3.5, 1)           @noisy det98 det378
mz (3.5, 1.5)                 @noisy det98 det508
mx (3.5, 2)                   @noisy det300 det494 det1048 det1344 det1922
mzz (3, 3) (3.5, 3)           @noisy det299 det529
mz (3.5, 3.5)                 @noisy det526 det529
mx (3.5, 4)                   @noisy det504 det632 det1491 det2117
mzz (3.5, 5) (3, 5)           @noisy det172 det1055
mz (3.5, 5.5)                 @noisy det172 det521
mx (3.5, 0)                   @noisy det387 det431 det505 det1807 det2035
mzz (4, 0) (4.5, 0)           @noisy det1684 det2391
mz (4.5, 0.5)                 @noisy det501 det2391
mx (4.5, 1)                   @noisy det517 det606 det1048 det1327 det1807
mzz (4.5, 2) (4, 2)           @noisy det62 det1977
mz (4.5, 2.5)                 @noisy det62 det502
mx (4.5, 3)                   @noisy det300 det492 det1530 det1725 det2117
mzz (4, 4) (4.5, 4)           @noisy det1311 det1595
mz (4.5, 4.5)                 @noisy det525 det1595
mx (4.5, 5)                   @noisy det387 det540 det1219 det1574
mzz (5.5, 1) (5, 1)           @noisy det989 det2212
mz (5.5, 1.5)                 @noisy det527 det2212
mx (5.5, 2)                   @noisy det543 det606 det824 det1363 det1725
mzz (5, 3) (5.5, 3)           @noisy det828 det917
mz (5.5, 3.5)                 @noisy det514 det917
mx (5.5, 4)                   @noisy det486 det533 det1219 det1530 det2292
mzz (5, 5) (5.5, 5)           @noisy det446 det2063
mz (5.5, 5.5)                 @noisy det519 det2063
mx (5.5, 0)                   @noisy det5 det532 det1327 det2077

--------         44
mz (0, 1.5)                   @noisy det544 det593 det989 det1666 det2212
mx (0.5, 1.5)                 @noisy det605 det675
mz (1, 1.5)                   @noisy det668
mz (0, 3.5)                   @noisy det600 det828 det850 det917 det1084
mx (0.5, 3.5)                 @noisy det592 det696
mz (1, 3.5)                   @noisy det661
mz (0, 5.5)                   @noisy det446 det640 det1053 det2063 det2194
mx (0.5, 5.5)                 @noisy det603 det735
mz (1, 5.5)                   @noisy det719
mz (1, 0.5)                   @noisy det587 det933 det1053 det1666 det2374
mx (1.5, 0.5)                 @noisy det602 det731
mz (2, 0.5)                   @noisy det673
mz (1, 2.5)                   @noisy det59 det544 det590 det1084 det1646
mx (1.5, 2.5)                 @noisy det612 det677
mz (2, 2.5)                   @noisy det681
mz (1, 4.5)                   @noisy det41 det618 det850 det1159 det2194
mx (1.5, 4.5)                 @noisy det641 det706
mz (2, 4.5)                   @noisy det705
mz (2, 1.5)                   @noisy det462 det584 det933 det1646 det1766
mx (2.5, 1.5)                 @noisy det582 det686
mz (3, 1.5)                   @noisy det674
mz (2, 3.5)                   @noisy det59 det531 det624 det794 det1159
mx (2.5, 3.5)                 @noisy det645 det714
mz (3, 3.5)                   @noisy det695
mz (2, 5.5)                   @noisy det41 det86 det566 det580 det2374
mx (2.5, 5.5)                 @noisy det586 det667
mz (3, 5.5)                   @noisy det728
mz (3, 0.5)                   @noisy det86 det98 det462 det607 det1055
mx (3.5, 0.5)                 @noisy det610 det663
mz (4, 0.5)                   @noisy det725
mz (3, 2.5)                   @noisy det378 det529 det531 det609 det1766
mx (3.5, 2.5)                 @noisy det595 det708
mz (4, 2.5)                   @noisy det726
mz (3, 4.5)                   @noisy det172 det299 det566 det599 det794
mx (3.5, 4.5)                 @noisy det628 det687
mz (4, 4.5)                   @noisy det665
mz (4, 1.5)                   @noisy det62 det98 det378 det613 det1684
mx (4.5, 1.5)                 @noisy det596 det671
mz (5, 1.5)                   @noisy det711
mz (4, 3.5)                   @noisy det299 det529 det616 det1595 det1977
mx (4.5, 3.5)                 @noisy det636 det724
mz (5, 3.5)                   @noisy det709
mz (4, 5.5)                   @noisy det172 det639 det1055 det1311 det2391
mx (4.5, 5.5)                 @noisy det583 det690
mz (5, 5.5)                   @noisy det689
mz (5, 0.5)                   @noisy det446 det585 det1684 det2212 det2391
mx (5.5, 0.5)                 @noisy det581 det737
mz (0, 0.5)                   @noisy det666
mz (5, 2.5)                   @noisy det62 det589 det917 det989 det1977
mx (5.5, 2.5)                 @noisy det634 det693
mz (0, 2.5)                   @noisy det721
mz (5, 4.5)                   @noisy det617 det828 det1311 det1595 det2063
mx (5.5, 4.5)                 @noisy det614 det679
mz (0, 4.5)                   @noisy det672
mxx (0.5, 0.5) (0.5, 0)       @noisy det741
mzz (1, 1) (0.5, 1)           @noisy det1053 det1666
mxx (0.5, 2.5) (0.5, 2)       @noisy det753
mzz (1, 3) (0.5, 3)           @noisy det544 det1084
mxx (0.5, 4.5) (0.5, 4)       @noisy det722
mzz (0.5, 5) (1, 5)           @noisy det850 det2194
mxx (1.5, 1.5) (1.5, 1)       @noisy det710
mzz (1.5, 2) (2, 2)           @noisy det933 det1646
mxx (1.5, 3.5) (1.5, 3)       @noisy det739
mzz (1.5, 4) (2, 4)           @noisy det59 det1159
mxx (1.5, 5) (1.5, 5.5)       @noisy det743
mzz (1.5, 0) (2, 0)           @noisy det41 det2374
mxx (2.5, 0.5) (2.5, 0)       @noisy det678
mzz (3, 1) (2.5, 1)           @noisy det86 det462
mxx (2.5, 2) (2.5, 2.5)       @noisy det682
mzz (2.5, 3) (3, 3)           @noisy det531 det1766
mxx (2.5, 4) (2.5, 4.5)       @noisy det740
mzz (2.5, 5) (3, 5)           @noisy det566 det794
mxx (3.5, 1) (3.5, 1.5)       @noisy det692
mzz (3.5, 2) (4, 2)           @noisy det98 det378
mxx (3.5, 3) (3.5, 3.5)       @noisy det698
mzz (4, 4) (3.5, 4)           @noisy det299 det529
mxx (3.5, 5) (3.5, 5.5)       @noisy det694
mzz (3.5, 0) (4, 0)           @noisy det172 det1055
mxx (4.5, 0.5) (4.5, 0)       @noisy det703
mzz (5, 1) (4.5, 1)           @noisy det1684 det2391
mxx (4.5, 2) (4.5, 2.5)       @noisy det707
mzz (5, 3) (4.5, 3)           @noisy det62 det1977
mxx (4.5, 4.5) (4.5, 4)       @noisy det727
mzz (5, 5) (4.5, 5)           @noisy det1311 det1595
mxx (5.5, 1) (5.5, 1.5)       @noisy det713
mzz (5.5, 2) (0, 2)           @noisy det989 det2212
mxx (5.5, 3) (5.5, 3.5)       @noisy det715
mzz (5.5, 4) (0, 4)           @noisy det828 det917
mxx (5.5, 5.5) (5.5, 5)       @noisy det1570
mzz (5.5, 0) (0, 0)           @noisy det446 det2063

--------         45
mxx (0, 1.5) (0, 2)           @noisy det749 det824
mx (0.5, 1.5)                 @noisy det675 det749
mz (1, 1.5)                   @noisy det668 det933 det1053 det1084 det1646
mxx (0, 3.5) (0, 4)           @noisy det938 det2292
mx (0.5, 3.5)                 @noisy det696 det938
mz (1, 3.5)                   @noisy det59 det544 det661 det1159 det2194
mxx (0, 5.5) (0, 0)           @noisy det1314 det2077
mx (0.5, 5.5)                 @noisy det735 det1314
mz (1, 5.5)                   @noisy det41 det719 det850 det1666 det2374
mxx (1, 0.5) (1, 1)           @noisy det601 det801
mx (1.5, 0.5)                 @noisy det731 det801
mz (2, 0.5)                   @noisy det41 det86 det462 det673 det1646
mxx (1, 2.5) (1, 3)           @noisy det243 det1336
mx (1.5, 2.5)                 @noisy det243 det677
mz (2, 2.5)                   @noisy det531 det681 det933 det1159 det1766
mxx (1, 4.5) (1, 5)           @noisy det57 det1421
mx (1.5, 4.5)                 @noisy det57 det706
mz (2, 4.5)                   @noisy det59 det566 det705 det794 det2374
mxx (2, 1.5) (2, 2)           @noisy det126 det1864
mx (2.5, 1.5)                 @noisy det686 det1864
mz (3, 1.5)                   @noisy det86 det98 det378 det531 det674
mxx (2, 3.5) (2, 4)           @noisy det620 det2135
mx (2.5, 3.5)                 @noisy det620 det714
mz (3, 3.5)                   @noisy det299 det529 det566 det695 det1766
mxx (2, 5.5) (2, 0)           @noisy det1010 det2340
mx (2.5, 5.5)                 @noisy det667 det1010
mz (3, 5.5)                   @noisy det172 det462 det728 det794 det1055
mxx (3, 1) (3, 0.5)           @noisy det1576 det2035
mx (3.5, 0.5)                 @noisy det663 det1576
mz (4, 0.5)                   @noisy det172 det378 det725 det1684 det2391
mxx (3, 2.5) (3, 3)           @noisy det1344 det2262
mx (3.5, 2.5)                 @noisy det708 det2262
mz (4, 2.5)                   @noisy det62 det98 det299 det726 det1977
mxx (3, 4.5) (3, 5)           @noisy det1491 det1745
mx (3.5, 4.5)                 @noisy det687 det1745
mz (4, 4.5)                   @noisy det529 det665 det1055 det1311 det1595
mxx (4, 1.5) (4, 2)           @noisy det473 det1048
mx (4.5, 1.5)                 @noisy det473 det671
mz (5, 1.5)                   @noisy det711 det989 det1977 det2212 det2391
mxx (4, 4) (4, 3.5)           @noisy det1077 det2117
mx (4.5, 3.5)                 @noisy det724 det1077
mz (5, 3.5)                   @noisy det62 det709 det828 det917 det1311
mxx (4, 5.5) (4, 0)           @noisy det387 det809
mx (4.5, 5.5)                 @noisy det690 det809
mz (5, 5.5)                   @noisy det446 det689 det1595 det1684 det2063
mxx (5, 0.5) (5, 1)           @noisy det796 det1327
mx (5.5, 0.5)                 @noisy det737 det796
mz (0, 0.5)                   @noisy det666 det989 det1053 det1666 det2063
mxx (5, 3) (5, 2.5)           @noisy det1100 det1725
mx (5.5, 2.5)                 @noisy det693 det1100
mz (0, 2.5)                   @noisy det544 det721 det828 det1084 det2212
mxx (5, 4.5) (5, 5)           @noisy det1113 det1219
mx (5.5, 4.5)                 @noisy det679 det1113
mz (0, 4.5)                   @noisy det446 det672 det850 det917 det2194
mxx (0.5, 0.5) (0.5, 1)       @noisy det791
mxx (0.5, 2.5) (0.5, 3)       @noisy det797
mxx (0.5, 5) (0.5, 4.5)       @noisy det800
mxx (1.5, 1.5) (1.5, 2)       @noisy det793
mxx (1.5, 4) (1.5, 3.5)       @noisy det787
mxx (1.5, 5.5) (1.5, 0)       @noisy det795
mxx (2.5, 0.5) (2.5, 1)       @noisy det804
mxx (2.5, 2.5) (2.5, 3)       @noisy det810
mxx (2.5, 4.5) (2.5, 5)       @noisy det802
mxx (3.5, 1.5) (3.5, 2)       @noisy det803
mxx (3.5, 3.5) (3.5, 4)       @noisy det799
mxx (3.5, 5.5) (3.5, 0)       @noisy det805
mxx (4.5, 0.5) (4.5, 1)       @noisy det808
mxx (4.5, 2.5) (4.5, 3)       @noisy det785
mxx (4.5, 4.5) (4.5, 5)       @noisy det784
mxx (5.5, 1.5) (5.5, 2)       @noisy det783
mxx (5.5, 3.5) (5.5, 4)       @noisy det813
mxx (5.5, 5.5) (5.5, 0)       @noisy det792

--------         46
mzz (0, 1.5) (0.5, 1.5)       @noisy det839
mxx (1, 1) (1, 1.5)           @noisy det749 det824
mzz (0, 3.5) (0.5, 3.5)       @noisy det836
mxx (1, 3) (1, 3.5)           @noisy det938 det2292
mzz (0.5, 5.5) (0, 5.5)       @noisy det832
mxx (1, 5) (1, 5.5)           @noisy det1314 det2077
mzz (1, 0.5) (1.5, 0.5)       @noisy det857
mxx (2, 0) (2, 0.5)           @noisy det601 det801
mzz (1, 2.5) (1.5, 2.5)       @noisy det834
mxx (2, 2) (2, 2.5)           @noisy det243 det1336
mzz (1.5, 4.5) (1, 4.5)       @noisy det835
mxx (2, 4.5) (2, 4)           @noisy det57 det1421
mzz (2, 1.5) (2.5, 1.5)       @noisy det840
mxx (3, 1.5) (3, 1)           @noisy det126 det1864
mzz (2, 3.5) (2.5, 3.5)       @noisy det844
mxx (3, 3.5) (3, 3)           @noisy det620 det2135
mzz (2, 5.5) (2.5, 5.5)       @noisy det846
mxx (3, 5) (3, 5.5)           @noisy det1010 det2340
mzz (3.5, 0.5) (3, 0.5)       @noisy det851
mxx (4, 0) (4, 0.5)           @noisy det1576 det2035
mzz (3, 2.5) (3.5, 2.5)       @noisy det830
mxx (4, 2) (4, 2.5)           @noisy det1344 det2262
mzz (3, 4.5) (3.5, 4.5)       @noisy det855
mxx (4, 4.5) (4, 4)           @noisy det1491 det1745
mzz (4, 1.5) (4.5, 1.5)       @noisy det849
mxx (5, 1) (5, 1.5)           @noisy det473 det1048
mzz (4.5, 3.5) (4, 3.5)       @noisy det848
mxx (5, 3.5) (5, 3)           @noisy det1077 det2117
mzz (4, 5.5) (4.5, 5.5)       @noisy det843
mxx (5, 5.5) (5, 5)           @noisy det387 det809
mzz (5, 0.5) (5.5, 0.5)       @noisy det847
mxx (0, 0) (0, 0.5)           @noisy det796 det1327
mzz (5.5, 2.5) (5, 2.5)       @noisy det838
mxx (0, 2.5) (0, 2)           @noisy det1100 det1725
mzz (5, 4.5) (5.5, 4.5)       @noisy det841
mxx (0, 4.5) (0, 4)           @noisy det1113 det1219
mxx (0.5, 0.5) (0.5, 0)       @noisy det601 det741 det1327
mxx (0.5, 2.5) (0.5, 2)       @noisy det753 det1336 det1725
mxx (0.5, 4.5) (0.5, 4)       @noisy det722 det1219 det1421
mxx (1.5, 1.5) (1.5, 1)       @noisy det126 det710 det824
mxx (1.5, 3.5) (1.5, 3)       @noisy det739 det2135 det2292
mxx (1.5, 5) (1.5, 5.5)       @noisy det743 det2077 det2340
mxx (2.5, 0.5) (2.5, 0)       @noisy det601 det678 det2035
mxx (2.5, 2) (2.5, 2.5)       @noisy det682 det1336 det1344
mxx (2.5, 4) (2.5, 4.5)       @noisy det740 det1421 det1491
mxx (3.5, 1) (3.5, 1.5)       @noisy det126 det692 det1048
mxx (3.5, 3) (3.5, 3.5)       @noisy det698 det2117 det2135
mxx (3.5, 5) (3.5, 5.5)       @noisy det387 det694 det2340
mxx (4.5, 0.5) (4.5, 0)       @noisy det703 det1327 det2035
mxx (4.5, 2) (4.5, 2.5)       @noisy det707 det1344 det1725
mxx (4.5, 4.5) (4.5, 4)       @noisy det727 det1219 det1491
mxx (5.5, 1) (5.5, 1.5)       @noisy det713 det824 det1048
mxx (5.5, 3) (5.5, 3.5)       @noisy det715 det2117 det2292
mxx (5.5, 5.5) (5.5, 5)       @noisy det387 det1570 det2077

--------         47
mzz (1, 1.5) (0.5, 1.5)       @noisy det877
mzz (1, 3.5) (0.5, 3.5)       @noisy det884
mzz (0.5, 5.5) (1, 5.5)       @noisy det869
mzz (1.5, 0.5) (2, 0.5)       @noisy det920
mzz (1.5, 2.5) (2, 2.5)       @noisy det887
mzz (1.5, 4.5) (2, 4.5)       @noisy det883
mzz (3, 1.5) (2.5, 1.5)       @noisy det890
mzz (2.5, 3.5) (3, 3.5)       @noisy det888
mzz (2.5, 5.5) (3, 5.5)       @noisy det881
mzz (3.5, 0.5) (4, 0.5)       @noisy det885
mzz (3.5, 2.5) (4, 2.5)       @noisy det889
mzz (4, 4.5) (3.5, 4.5)       @noisy det880
mzz (5, 1.5) (4.5, 1.5)       @noisy det897
mzz (5, 3.5) (4.5, 3.5)       @noisy det898
mzz (5, 5.5) (4.5, 5.5)       @noisy det909
mzz (5.5, 0.5) (0, 0.5)       @noisy det882
mzz (5.5, 2.5) (0, 2.5)       @noisy det900
mzz (5.5, 4.5) (0, 4.5)       @noisy det895
mxx (0.5, 0.5) (0.5, 1)       @noisy det601 det791 det1327
mzz (1, 0) (0.5, 0)           @noisy det1053 det1666
mxx (0.5, 2.5) (0.5, 3)       @noisy det797 det1336 det1725
mzz (1, 2) (0.5, 2)           @noisy det544 det1084
mxx (0.5, 5) (0.5, 4.5)       @noisy det800 det1219 det1421
mzz (1, 4) (0.5, 4)           @noisy det850 det2194
mxx (1.5, 1.5) (1.5, 2)       @noisy det126 det793 det824
mzz (1.5, 1) (2, 1)           @noisy det933 det1646
mxx (1.5, 4) (1.5, 3.5)       @noisy det787 det2135 det2292
mzz (2, 3) (1.5, 3)           @noisy det59 det1159
mxx (1.5, 5.5) (1.5, 0)       @noisy det795 det2077 det2340
mzz (1.5, 5) (2, 5)           @noisy det41 det2374
mxx (2.5, 0.5) (2.5, 1)       @noisy det601 det804 det2035
mzz (2.5, 0) (3, 0)           @noisy det86 det462
mxx (2.5, 2.5) (2.5, 3)       @noisy det810 det1336 det1344
mzz (2.5, 2) (3, 2)           @noisy det531 det1766
mxx (2.5, 4.5) (2.5, 5)       @noisy det802 det1421 det1491
mzz (2.5, 4) (3, 4)           @noisy det566 det794
mxx (3.5, 1.5) (3.5, 2)       @noisy det126 det803 det1048
mzz (3.5, 1) (4, 1)           @noisy det98 det378
mxx (3.5, 3.5) (3.5, 4)       @noisy det799 det2117 det2135
mzz (3.5, 3) (4, 3)           @noisy det299 det529
mxx (3.5, 5.5) (3.5, 0)       @noisy det387 det805 det2340
mzz (3.5, 5) (4, 5)           @noisy det172 det1055
mxx (4.5, 0.5) (4.5, 1)       @noisy det808 det1327 det2035
mzz (5, 0) (4.5, 0)           @noisy det1684 det2391
mxx (4.5, 2.5) (4.5, 3)       @noisy det785 det1344 det1725
mzz (4.5, 2) (5, 2)           @noisy det62 det1977
mxx (4.5, 4.5) (4.5, 5)       @noisy det784 det1219 det1491
mzz (5, 4) (4.5, 4)           @noisy det1311 det1595
mxx (5.5, 1.5) (5.5, 2)       @noisy det783 det824 det1048
mzz (5.5, 1) (0, 1)           @noisy det989 det2212
mxx (5.5, 3.5) (5.5, 4)       @noisy det813 det2117 det2292
mzz (5.5, 3) (0, 3)           @noisy det828 det917
mxx (5.5, 5.5) (5.5, 0)       @noisy det387 det792 det2077
mzz (5.5, 5) (0, 5)           @noisy det446 det2063

--------         48
mzz (0, 1.5) (0.5, 1.5)       @noisy det544 det839 det1053
mzz (0, 3.5) (0.5, 3.5)       @noisy det544 det836 det850
mzz (0.5, 5.5) (0, 5.5)       @noisy det832 det850 det1053
mzz (1, 0.5) (1.5, 0.5)       @noisy det41 det857 det933
mzz (1, 2.5) (1.5, 2.5)       @noisy det59 det834 det933
mzz (1.5, 4.5) (1, 4.5)       @noisy det41 det59 det835
mzz (2, 1.5) (2.5, 1.5)       @noisy det86 det840 det1766
mzz (2, 3.5) (2.5, 3.5)       @noisy det794 det844 det1766
mzz (2, 5.5) (2.5, 5.5)       @noisy det86 det794 det846
mzz (3.5, 0.5) (3, 0.5)       @noisy det98 det172 det851
mzz (3, 2.5) (3.5, 2.5)       @noisy det98 det529 det830
mzz (3, 4.5) (3.5, 4.5)       @noisy det172 det529 det855
mzz (4, 1.5) (4.5, 1.5)       @noisy det62 det849 det2391
mzz (4.5, 3.5) (4, 3.5)       @noisy det62 det848 det1595
mzz (4, 5.5) (4.5, 5.5)       @noisy det843 det1595 det2391
mzz (5, 0.5) (5.5, 0.5)       @noisy det847 det2063 det2212
mzz (5.5, 2.5) (5, 2.5)       @noisy det838 det917 det2212
mzz (5, 4.5) (5.5, 4.5)       @noisy det841 det917 det2063
mzz (0, 1) (0.5, 1)           @noisy det1053 det1666
mz (0.5, 0.5)                 @noisy det976 det1666
mx (0.5, 0)                   @noisy det979
mzz (0, 3) (0.5, 3)           @noisy det544 det1084
mz (0.5, 2.5)                 @noisy det965 det1084
mx (0.5, 2)                   @noisy det907
mzz (0.5, 5) (0, 5)           @noisy det850 det2194
mz (0.5, 4.5)                 @noisy det936 det2194
mx (0.5, 4)                   @noisy det914
mzz (1, 2) (1.5, 2)           @noisy det933 det1646
mz (1.5, 1.5)                 @noisy det959 det1646
mx (1.5, 1)                   @noisy det941
mzz (1.5, 4) (1, 4)           @noisy det59 det1159
mz (1.5, 3.5)                 @noisy det947 det1159
mx (1.5, 3)                   @noisy det926
mzz (1, 0) (1.5, 0)           @noisy det41 det2374
mz (1.5, 5.5)                 @noisy det951 det2374
mx (1.5, 5)                   @noisy det982
mzz (2, 1) (2.5, 1)           @noisy det86 det462
mz (2.5, 0.5)                 @noisy det462 det967
mx (2.5, 0)                   @noisy det952
mzz (2, 3) (2.5, 3)           @noisy det531 det1766
mz (2.5, 2.5)                 @noisy det531 det924
mx (2.5, 2)                   @noisy det921
mzz (2, 5) (2.5, 5)           @noisy det566 det794
mz (2.5, 4.5)                 @noisy det566 det905
mx (2.5, 4)                   @noisy det973
mzz (3, 2) (3.5, 2)           @noisy det98 det378
mz (3.5, 1.5)                 @noisy det378 det937
mx (3.5, 1)                   @noisy det918
mzz (3, 4) (3.5, 4)           @noisy det299 det529
mz (3.5, 3.5)                 @noisy det299 det948
mx (3.5, 3)                   @noisy det910
mzz (3.5, 0) (3, 0)           @noisy det172 det1055
mz (3.5, 5.5)                 @noisy det928 det1055
mx (3.5, 5)                   @noisy det978
mzz (4, 1) (4.5, 1)           @noisy det1684 det2391
mz (4.5, 0.5)                 @noisy det930 det1684
mx (4.5, 0)                   @noisy det964
mzz (4.5, 3) (4, 3)           @noisy det62 det1977
mz (4.5, 2.5)                 @noisy det931 det1977
mx (4.5, 2)                   @noisy det904
mzz (4, 5) (4.5, 5)           @noisy det1311 det1595
mz (4.5, 4.5)                 @noisy det943 det1311
mx (4.5, 4)                   @noisy det911
mzz (5.5, 2) (5, 2)           @noisy det989 det2212
mz (5.5, 1.5)                 @noisy det935 det989
mx (5.5, 1)                   @noisy det939
mzz (5, 4) (5.5, 4)           @noisy det828 det917
mz (5.5, 3.5)                 @noisy det828 det945
mx (5.5, 3)                   @noisy det960
mzz (5, 0) (5.5, 0)           @noisy det446 det2063
mz (5.5, 5.5)                 @noisy det446 det950
mx (5.5, 5)                   @noisy det929

--------         49
mzz (1, 1.5) (0.5, 1.5)       @noisy det544 det877 det1053
mxx (0, 1.5) (0, 1)           @noisy det749 det824
mzz (1, 3.5) (0.5, 3.5)       @noisy det544 det850 det884
mxx (0, 3.5) (0, 3)           @noisy det938 det2292
mzz (0.5, 5.5) (1, 5.5)       @noisy det850 det869 det1053
mxx (0, 5.5) (0, 5)           @noisy det1314 det2077
mzz (1.5, 0.5) (2, 0.5)       @noisy det41 det920 det933
mxx (1, 0.5) (1, 0)           @noisy det601 det801
mzz (1.5, 2.5) (2, 2.5)       @noisy det59 det887 det933
mxx (1, 2) (1, 2.5)           @noisy det243 det1336
mzz (1.5, 4.5) (2, 4.5)       @noisy det41 det59 det883
mxx (1, 4) (1, 4.5)           @noisy det57 det1421
mzz (3, 1.5) (2.5, 1.5)       @noisy det86 det890 det1766
mxx (2, 1) (2, 1.5)           @noisy det126 det1864
mzz (2.5, 3.5) (3, 3.5)       @noisy det794 det888 det1766
mxx (2, 3.5) (2, 3)           @noisy det620 det2135
mzz (2.5, 5.5) (3, 5.5)       @noisy det86 det794 det881
mxx (2, 5.5) (2, 5)           @noisy det1010 det2340
mzz (3.5, 0.5) (4, 0.5)       @noisy det98 det172 det885
mxx (3, 0) (3, 0.5)           @noisy det1576 det2035
mzz (3.5, 2.5) (4, 2.5)       @noisy det98 det529 det889
mxx (3, 2.5) (3, 2)           @noisy det1344 det2262
mzz (4, 4.5) (3.5, 4.5)       @noisy det172 det529 det880
mxx (3, 4.5) (3, 4)           @noisy det1491 det1745
mzz (5, 1.5) (4.5, 1.5)       @noisy det62 det897 det2391
mxx (4, 1.5) (4, 1)           @noisy det473 det1048
mzz (5, 3.5) (4.5, 3.5)       @noisy det62 det898 det1595
mxx (4, 3) (4, 3.5)           @noisy det1077 det2117
mzz (5, 5.5) (4.5, 5.5)       @noisy det909 det1595 det2391
mxx (4, 5) (4, 5.5)           @noisy det387 det809
mzz (5.5, 0.5) (0, 0.5)       @noisy det882 det2063 det2212
mxx (5, 0) (5, 0.5)           @noisy det796 det1327
mzz (5.5, 2.5) (0, 2.5)       @noisy det900 det917 det2212
mxx (5, 2) (5, 2.5)           @noisy det1100 det1725
mzz (5.5, 4.5) (0, 4.5)       @noisy det895 det917 det2063
mxx (5, 4.5) (5, 4)           @noisy det1113 det1219
mx (0.5, 0)                   @noisy det601 det796 det979 det1314 det2077
mz (0.5, 0.5)                 @noisy det976 det1054
mx (0.5, 1)                   @noisy det824 det1059 det1327
mx (0.5, 2)                   @noisy det749 det824 det907 det1100 det1336
mz (0.5, 2.5)                 @noisy det965 det1035
mx (0.5, 3)                   @noisy det1050
mx (0.5, 4)                   @noisy det914 det938 det1113 det1421 det2292
mz (0.5, 4.5)                 @noisy det936 det1014
mx (0.5, 5)                   @noisy det1017 det1219
mx (1.5, 1)                   @noisy det126 det601 det749 det801 det941
mz (1.5, 1.5)                 @noisy det959 det1047
mx (1.5, 2)                   @noisy det1006 det1336
mx (1.5, 3)                   @noisy det243 det926 det938 det1336 det2135
mz (1.5, 3.5)                 @noisy det947 det1019
mx (1.5, 4)                   @noisy det1041
mx (1.5, 5)                   @noisy det57 det982 det1314 det1421 det2340
mz (1.5, 5.5)                 @noisy det951 det1021
mx (1.5, 0)                   @noisy det1043
mx (2.5, 0)                   @noisy det801 det952 det1010 det2035 det2340
mz (2.5, 0.5)                 @noisy det967 det1034
mx (2.5, 1)                   @noisy det1009
mx (2.5, 2)                   @noisy det126 det243 det921 det1344 det1864
mz (2.5, 2.5)                 @noisy det924 det1040
mx (2.5, 3)                   @noisy det1012 det1336
mx (2.5, 4)                   @noisy det57 det620 det973 det1491 det2135
mz (2.5, 4.5)                 @noisy det905 det1062
mx (2.5, 5)                   @noisy det1031
mx (3.5, 1)                   @noisy det918 det1048 det1576 det1864 det2035
mz (3.5, 1.5)                 @noisy det937 det1015
mx (3.5, 2)                   @noisy det126 det1030
mx (3.5, 3)                   @noisy det620 det910 det1344 det2117 det2262
mz (3.5, 3.5)                 @noisy det948 det1056
mx (3.5, 4)                   @noisy det1013 det1491
mx (3.5, 5)                   @noisy det387 det978 det1010 det1491 det1745
mz (3.5, 5.5)                 @noisy det928 det1025
mx (3.5, 0)                   @noisy det1051 det2340
mx (4.5, 0)                   @noisy det387 det809 det964 det1327 det1576
mz (4.5, 0.5)                 @noisy det930 det1028
mx (4.5, 1)                   @noisy det1044 det1048
mx (4.5, 2)                   @noisy det473 det904 det1048 det1725 det2262
mz (4.5, 2.5)                 @noisy det931 det1011
mx (4.5, 3)                   @noisy det1022
mx (4.5, 4)                   @noisy det911 det1077 det1219 det1745 det2117
mz (4.5, 4.5)                 @noisy det943 det998
mx (4.5, 5)                   @noisy det1008 det1491
mx (5.5, 1)                   @noisy det473 det796 det824 det939 det1327
mz (5.5, 1.5)                 @noisy det935 det1032
mx (5.5, 2)                   @noisy det1049
mx (5.5, 3)                   @noisy det960 det1077 det1100 det1725 det2292
mz (5.5, 3.5)                 @noisy det945 det1018
mx (5.5, 4)                   @noisy det1039
mx (5.5, 5)                   @noisy det809 det929 det1113 det1219 det2077
mz (5.5, 5.5)                 @noisy det950 det1020
mx (5.5, 0)                   @noisy det1003

--------         50
mxx (1, 1.5) (1, 2)           @noisy det749 det824
mx (0.5, 1.5)                 @noisy det824 det1094
mz (0, 1.5)                   @noisy det1102
mxx (1, 3.5) (1, 4)           @noisy det938 det2292
mx (0.5, 3.5)                 @noisy det1139 det2292
mz (0, 3.5)                   @noisy det1105
mxx (1, 0) (1, 5.5)           @noisy det1314 det2077
mx (0.5, 5.5)                 @noisy det1156 det2077
mz (0, 5.5)                   @noisy det1111
mxx (2, 0.5) (2, 1)           @noisy det601 det801
mx (1.5, 0.5)                 @noisy det601 det1154
mz (1, 0.5)                   @noisy det1133
mxx (2, 3) (2, 2.5)           @noisy det243 det1336
mx (1.5, 2.5)                 @noisy det1103 det1336
mz (1, 2.5)                   @noisy det1116
mxx (2, 4.5) (2, 5)           @noisy det57 det1421
mx (1.5, 4.5)                 @noisy det1112 det1421
mz (1, 4.5)                   @noisy det1098
mxx (3, 1.5) (3, 2)           @noisy det126 det1864
mx (2.5, 1.5)                 @noisy det126 det1110
mz (2, 1.5)                   @noisy det1163
mxx (3, 3.5) (3, 4)           @noisy det620 det2135
mx (2.5, 3.5)                 @noisy det1114 det2135
mz (2, 3.5)                   @noisy det1108
mxx (3, 5.5) (3, 0)           @noisy det1010 det2340
mx (2.5, 5.5)                 @noisy det1091 det2340
mz (2, 5.5)                   @noisy det1124
mxx (4, 0.5) (4, 1)           @noisy det1576 det2035
mx (3.5, 0.5)                 @noisy det1141 det2035
mz (3, 0.5)                   @noisy det1095
mxx (4, 2.5) (4, 3)           @noisy det1344 det2262
mx (3.5, 2.5)                 @noisy det1144 det1344
mz (3, 2.5)                   @noisy det1140
mxx (4, 4.5) (4, 5)           @noisy det1491 det1745
mx (3.5, 4.5)                 @noisy det1099 det1491
mz (3, 4.5)                   @noisy det1148
mxx (5, 1.5) (5, 2)           @noisy det473 det1048
mx (4.5, 1.5)                 @noisy det1048 det1104
mz (4, 1.5)                   @noisy det1101
mxx (5, 3.5) (5, 4)           @noisy det1077 det2117
mx (4.5, 3.5)                 @noisy det1130 det2117
mz (4, 3.5)                   @noisy det1149
mxx (5, 5.5) (5, 0)           @noisy det387 det809
mx (4.5, 5.5)                 @noisy det387 det1131
mz (4, 5.5)                   @noisy det1109
mxx (0, 1) (0, 0.5)           @noisy det796 det1327
mx (5.5, 0.5)                 @noisy det1128 det1327
mz (5, 0.5)                   @noisy det1132
mxx (0, 2.5) (0, 3)           @noisy det1100 det1725
mx (5.5, 2.5)                 @noisy det1106 det1725
mz (5, 2.5)                   @noisy det1136
mxx (0, 4.5) (0, 5)           @noisy det1113 det1219
mx (5.5, 4.5)                 @noisy det1096 det1219
mz (5, 4.5)                   @noisy det1097
mzz (0.5, 0) (0, 0)           @noisy det1053 det1975
mz (0.5, 0.5)                 @noisy det1054 det1975
mx (0.5, 1)                   @noisy det749 det801 det1059
mzz (0, 2) (0.5, 2)           @noisy det544 det594
mz (0.5, 2.5)                 @noisy det594 det1035
mx (0.5, 3)                   @noisy det243 det938 det1050 det1725 det2292
mzz (0, 4) (0.5, 4)           @noisy det723 det850
mz (0.5, 4.5)                 @noisy det723 det1014
mx (0.5, 5)                   @noisy det57 det1017 det1314 det2077
mzz (1, 1) (1.5, 1)           @noisy det43 det933
mz (1.5, 1.5)                 @noisy det43 det1047
mx (1.5, 2)                   @noisy det243 det824 det1006 det1864
mzz (1, 3) (1.5, 3)           @noisy det59 det977
mz (1.5, 3.5)                 @noisy det977 det1019
mx (1.5, 4)                   @noisy det57 det620 det1041 det1421 det2292
mzz (1.5, 5) (1, 5)           @noisy det41 det2057
mz (1.5, 5.5)                 @noisy det1021 det2057
mx (1.5, 0)                   @noisy det601 det801 det1010 det1043 det2077
mzz (2, 0) (2.5, 0)           @noisy det86 det2215
mz (2.5, 0.5)                 @noisy det1034 det2215
mx (2.5, 1)                   @noisy det126 det601 det1009 det1576 det1864
mzz (2.5, 2) (2, 2)           @noisy det435 det1766
mz (2.5, 2.5)                 @noisy det435 det1040
mx (2.5, 3)                   @noisy det620 det1012 det2135 det2262
mzz (2, 4) (2.5, 4)           @noisy det794 det2295
mz (2.5, 4.5)                 @noisy det1062 det2295
mx (2.5, 5)                   @noisy det1010 det1031 det1421 det1745 det2340
mzz (3, 1) (3.5, 1)           @noisy det98 det697
mz (3.5, 1.5)                 @noisy det697 det1015
mx (3.5, 2)                   @noisy det473 det1030 det1344 det2262
mzz (3, 3) (3.5, 3)           @noisy det529 det2116
mz (3.5, 3.5)                 @noisy det1056 det2116
mx (3.5, 4)                   @noisy det1013 det1077 det1745 det2135
mzz (3.5, 5) (3, 5)           @noisy det172 det1970
mz (3.5, 5.5)                 @noisy det1025 det1970
mx (3.5, 0)                   @noisy det809 det1051 det1576 det2035
mzz (4, 0) (4.5, 0)           @noisy det2179 det2391
mz (4.5, 0.5)                 @noisy det1028 det2179
mx (4.5, 1)                   @noisy det473 det796 det1044 det2035
mzz (4.5, 2) (4, 2)           @noisy det62 det807
mz (4.5, 2.5)                 @noisy det807 det1011
mx (4.5, 3)                   @noisy det1022 det1077 det1100 det1344 det2117
mzz (4, 4) (4.5, 4)           @noisy det1164 det1595
mz (4.5, 4.5)                 @noisy det998 det1164
mx (4.5, 5)                   @noisy det387 det809 det1008 det1113
mzz (5.5, 1) (5, 1)           @noisy det1555 det2212
mz (5.5, 1.5)                 @noisy det1032 det1555
mx (5.5, 2)                   @noisy det749 det1048 det1049 det1100 det1725
mzz (5, 3) (5.5, 3)           @noisy det917 det1553
mz (5.5, 3.5)                 @noisy det1018 det1553
mx (5.5, 4)                   @noisy det938 det1039 det1113 det1219 det2117
mzz (5, 5) (5.5, 5)           @noisy det1058 det2063
mz (5.5, 5.5)                 @noisy det1020 det1058
mx (5.5, 0)                   @noisy det387 det796 det1003 det1314 det1327

--------         51
mz (0, 1.5)                   @noisy det594 det1053 det1102 det1555 det2212
mx (0.5, 1.5)                 @noisy det1094 det1175
mz (1, 1.5)                   @noisy det1183
mz (0, 3.5)                   @noisy det544 det723 det917 det1105 det1553
mx (0.5, 3.5)                 @noisy det1139 det1195
mz (1, 3.5)                   @noisy det1223
mz (0, 5.5)                   @noisy det850 det1058 det1111 det1975 det2063
mx (0.5, 5.5)                 @noisy det1156 det1218
mz (1, 5.5)                   @noisy det1179
mz (1, 0.5)                   @noisy det41 det43 det1053 det1133 det1975
mx (1.5, 0.5)                 @noisy det1154 det1214
mz (2, 0.5)                   @noisy det1196
mz (1, 2.5)                   @noisy det544 det594 det933 det977 det1116
mx (1.5, 2.5)                 @noisy det1103 det1215
mz (2, 2.5)                   @noisy det1182
mz (1, 4.5)                   @noisy det59 det723 det850 det1098 det2057
mx (1.5, 4.5)                 @noisy det1112 det1176
mz (2, 4.5)                   @noisy det1170
mz (2, 1.5)                   @noisy det43 det86 det435 det933 det1163
mx (2.5, 1.5)                 @noisy det1110 det1227
mz (3, 1.5)                   @noisy det1208
mz (2, 3.5)                   @noisy det59 det977 det1108 det1766 det2295
mx (2.5, 3.5)                 @noisy det1114 det1177
mz (3, 3.5)                   @noisy det1198
mz (2, 5.5)                   @noisy det41 det794 det1124 det2057 det2215
mx (2.5, 5.5)                 @noisy det1091 det1181
mz (3, 5.5)                   @noisy det1171
mz (3, 0.5)                   @noisy det86 det172 det697 det1095 det2215
mx (3.5, 0.5)                 @noisy det1141 det1185
mz (4, 0.5)                   @noisy det1212
mz (3, 2.5)                   @noisy det98 det435 det1140 det1766 det2116
mx (3.5, 2.5)                 @noisy det1144 det1201
mz (4, 2.5)                   @noisy det1216
mz (3, 4.5)                   @noisy det529 det794 det1148 det1970 det2295
mx (3.5, 4.5)                 @noisy det1099 det1187
mz (4, 4.5)                   @noisy det1189
mz (4, 1.5)                   @noisy det98 det697 det807 det1101 det2391
mx (4.5, 1.5)                 @noisy det1104 det1234
mz (5, 1.5)                   @noisy det1203
mz (4, 3.5)                   @noisy det62 det529 det1149 det1164 det2116
mx (4.5, 3.5)                 @noisy det1130 det1178
mz (5, 3.5)                   @noisy det1221
mz (4, 5.5)                   @noisy det172 det1109 det1595 det1970 det2179
mx (4.5, 5.5)                 @noisy det1131 det1190
mz (5, 5.5)                   @noisy det1191
mz (5, 0.5)                   @noisy det1132 det1555 det2063 det2179 det2391
mx (5.5, 0.5)                 @noisy det1128 det1186
mz (0, 0.5)                   @noisy det1228
mz (5, 2.5)                   @noisy det62 det807 det1136 det1553 det2212
mx (5.5, 2.5)                 @noisy det1106 det1194
mz (0, 2.5)                   @noisy det1209
mz (5, 4.5)                   @noisy det917 det1058 det1097 det1164 det1595
mx (5.5, 4.5)                 @noisy det1096 det1180
mz (0, 4.5)                   @noisy det1242
mxx (0.5, 0.5) (0.5, 0)       @noisy det1225
mzz (1, 1) (0.5, 1)           @noisy det1053 det1975
mxx (0.5, 2.5) (0.5, 2)       @noisy det1236
mzz (1, 3) (0.5, 3)           @noisy det544 det594
mxx (0.5, 4.5) (0.5, 4)       @noisy det1211
mzz (0.5, 5) (1, 5)           @noisy det723 det850
mxx (1.5, 1.5) (1.5, 1)       @noisy det1205
mzz (1.5, 2) (2, 2)           @noisy det43 det933
mxx (1.5, 3.5) (1.5, 3)       @noisy det1222
mzz (1.5, 4) (2, 4)           @noisy det59 det977
mxx (1.5, 5) (1.5, 5.5)       @noisy det1226
mzz (1.5, 0) (2, 0)           @noisy det41 det2057
mxx (2.5, 0.5) (2.5, 0)       @noisy det1207
mzz (3, 1) (2.5, 1)           @noisy det86 det2215
mxx (2.5, 2) (2.5, 2.5)       @noisy det1260
mzz (2.5, 3) (3, 3)           @noisy det435 det1766
mxx (2.5, 4) (2.5, 4.5)       @noisy det1254
mzz (2.5, 5) (3, 5)           @noisy det794 det2295
mxx (3.5, 1) (3.5, 1.5)       @noisy det1213
mzz (3.5, 2) (4, 2)           @noisy det98 det697
mxx (3.5, 3) (3.5, 3.5)       @noisy det1197
mzz (4, 4) (3.5, 4)           @noisy det529 det2116
mxx (3.5, 5) (3.5, 5.5)       @noisy det1278
mzz (3.5, 0) (4, 0)           @noisy det172 det1970
mxx (4.5, 0.5) (4.5, 0)       @noisy det1239
mzz (5, 1) (4.5, 1)           @noisy det2179 det2391
mxx (4.5, 2) (4.5, 2.5)       @noisy det1202
mzz (5, 3) (4.5, 3)           @noisy det62 det807
mxx (4.5, 4.5) (4.5, 4)       @noisy det1188
mzz (5, 5) (4.5, 5)           @noisy det1164 det1595
mxx (5.5, 1) (5.5, 1.5)       @noisy det1184
mzz (5.5, 2) (0, 2)           @noisy det1555 det2212
mxx (5.5, 3) (5.5, 3.5)       @noisy det1243
mzz (5.5, 4) (0, 4)           @noisy det917 det1553
mxx (5.5, 5.5) (5.5, 5)       @noisy det1229
mzz (5.5, 0) (0, 0)           @noisy det1058 det2063

--------         52
mxx (0, 1.5) (0, 2)           @noisy det749 det1282
mx (0.5, 1.5)                 @noisy det1175 det1282
mz (1, 1.5)                   @noisy det43 det544 det933 det1183 det1975
mxx (0, 3.5) (0, 4)           @noisy det938 det1856
mx (0.5, 3.5)                 @noisy det1195 det1856
mz (1, 3.5)                   @noisy det59 det594 det850 det977 det1223
mxx (0, 5.5) (0, 0)           @noisy det499 det1314
mx (0.5, 5.5)                 @noisy det499 det1218
mz (1, 5.5)                   @noisy det41 det723 det1053 det1179 det2057
mxx (1, 0.5) (1, 1)           @noisy det801 det1781
mx (1.5, 0.5)                 @noisy det1214 det1781
mz (2, 0.5)                   @noisy det86 det933 det1196 det2057 det2215
mxx (1, 2.5) (1, 3)           @noisy det243 det578
mx (1.5, 2.5)                 @noisy det578 det1215
mz (2, 2.5)                   @noisy det43 det59 det435 det1182 det1766
mxx (1, 4.5) (1, 5)           @noisy det57 det417
mx (1.5, 4.5)                 @noisy det417 det1176
mz (2, 4.5)                   @noisy det41 det794 det977 det1170 det2295
mxx (2, 1.5) (2, 2)           @noisy det346 det1864
mx (2.5, 1.5)                 @noisy det346 det1227
mz (3, 1.5)                   @noisy det98 det697 det1208 det1766 det2215
mxx (2, 3.5) (2, 4)           @noisy det620 det1335
mx (2.5, 3.5)                 @noisy det1177 det1335
mz (3, 3.5)                   @noisy det435 det529 det794 det1198 det2116
mxx (2, 5.5) (2, 0)           @noisy det303 det1010
mx (2.5, 5.5)                 @noisy det303 det1181
mz (3, 5.5)                   @noisy det86 det172 det1171 det1970 det2295
mxx (3, 1) (3, 0.5)           @noisy det968 det1576
mx (3.5, 0.5)                 @noisy det968 det1185
mz (4, 0.5)                   @noisy det98 det1212 det1970 det2179 det2391
mxx (3, 2.5) (3, 3)           @noisy det2010 det2262
mx (3.5, 2.5)                 @noisy det1201 det2010
mz (4, 2.5)                   @noisy det62 det529 det697 det807 det1216
mxx (3, 4.5) (3, 5)           @noisy det199 det1745
mx (3.5, 4.5)                 @noisy det199 det1187
mz (4, 4.5)                   @noisy det172 det1164 det1189 det1595 det2116
mxx (4, 1.5) (4, 2)           @noisy det473 det1626
mx (4.5, 1.5)                 @noisy det1234 det1626
mz (5, 1.5)                   @noisy det62 det1203 det1555 det2179 det2212
mxx (4, 4) (4, 3.5)           @noisy det788 det1077
mx (4.5, 3.5)                 @noisy det788 det1178
mz (5, 3.5)                   @noisy det807 det917 det1221 det1553 det1595
mxx (4, 5.5) (4, 0)           @noisy det700 det809
mx (4.5, 5.5)                 @noisy det700 det1190
mz (5, 5.5)                   @noisy det1058 det1164 det1191 det2063 det2391
mxx (5, 0.5) (5, 1)           @noisy det796 det1486
mx (5.5, 0.5)                 @noisy det1186 det1486
mz (0, 0.5)                   @noisy det1053 det1058 det1228 det1975 det2212
mxx (5, 3) (5, 2.5)           @noisy det1100 det1150
mx (5.5, 2.5)                 @noisy det1150 det1194
mz (0, 2.5)                   @noisy det544 det594 det917 det1209 det1555
mxx (5, 4.5) (5, 5)           @noisy det1113 det2051
mx (5.5, 4.5)                 @noisy det1180 det2051
mz (0, 4.5)                   @noisy det723 det850 det1242 det1553 det2063
mxx (0.5, 0.5) (0.5, 1)       @noisy det1291
mxx (0.5, 2.5) (0.5, 3)       @noisy det1295
mxx (0.5, 5) (0.5, 4.5)       @noisy det1297
mxx (1.5, 1.5) (1.5, 2)       @noisy det1292
mxx (1.5, 4) (1.5, 3.5)       @noisy det1287
mxx (1.5, 5.5) (1.5, 0)       @noisy det1294
mxx (2.5, 0.5) (2.5, 1)       @noisy det1309
mxx (2.5, 2.5) (2.5, 3)       @noisy det1293
mxx (2.5, 4.5) (2.5, 5)       @noisy det1298
mxx (3.5, 1.5) (3.5, 2)       @noisy det1300
mxx (3.5, 3.5) (3.5, 4)       @noisy det1296
mxx (3.5, 5.5) (3.5, 0)       @noisy det1302
mxx (4.5, 0.5) (4.5, 1)       @noisy det1299
mxx (4.5, 2.5) (4.5, 3)       @noisy det1286
mxx (4.5, 4.5) (4.5, 5)       @noisy det1284
mxx (5.5, 1.5) (5.5, 2)       @noisy det1283
mxx (5.5, 3.5) (5.5, 4)       @noisy det1281
mxx (5.5, 5.5) (5.5, 0)       @noisy det1301

--------         53
mzz (0, 1.5) (0.5, 1.5)       @noisy det1337
mxx (1, 1) (1, 1.5)           @noisy det749 det1282
mzz (0, 3.5) (0.5, 3.5)       @noisy det1334
mxx (1, 3) (1, 3.5)           @noisy det938 det1856
mzz (0.5, 5.5) (0, 5.5)       @noisy det1328
mxx (1, 5) (1, 5.5)           @noisy det499 det1314
mzz (1, 0.5) (1.5, 0.5)       @noisy det1325
mxx (2, 0) (2, 0.5)           @noisy det801 det1781
mzz (1, 2.5) (1.5, 2.5)       @noisy det1331
mxx (2, 2) (2, 2.5)           @noisy det243 det578
mzz (1.5, 4.5) (1, 4.5)       @noisy det1333
mxx (2, 4.5) (2, 4)           @noisy det57 det417
mzz (2, 1.5) (2.5, 1.5)       @noisy det1339
mxx (3, 1.5) (3, 1)           @noisy det346 det1864
mzz (2, 3.5) (2.5, 3.5)       @noisy det1340
mxx (3, 3.5) (3, 3)           @noisy det620 det1335
mzz (2, 5.5) (2.5, 5.5)       @noisy det1354
mxx (3, 5) (3, 5.5)           @noisy det303 det1010
mzz (3.5, 0.5) (3, 0.5)       @noisy det1330
mxx (4, 0) (4, 0.5)           @noisy det968 det1576
mzz (3, 2.5) (3.5, 2.5)       @noisy det1332
mxx (4, 2) (4, 2.5)           @noisy det2010 det2262
mzz (3, 4.5) (3.5, 4.5)       @noisy det1324
mxx (4, 4.5) (4, 4)           @noisy det199 det1745
mzz (4, 1.5) (4.5, 1.5)       @noisy det1348
mxx (5, 1) (5, 1.5)           @noisy det473 det1626
mzz (4.5, 3.5) (4, 3.5)       @noisy det1346
mxx (5, 3.5) (5, 3)           @noisy det788 det1077
mzz (4, 5.5) (4.5, 5.5)       @noisy det1342
mxx (5, 5.5) (5, 5)           @noisy det700 det809
mzz (5, 0.5) (5.5, 0.5)       @noisy det1345
mxx (0, 0) (0, 0.5)           @noisy det796 det1486
mzz (5.5, 2.5) (5, 2.5)       @noisy det1338
mxx (0, 2.5) (0, 2)           @noisy det1100 det1150
mzz (5, 4.5) (5.5, 4.5)       @noisy det1341
mxx (0, 4.5) (0, 4)           @noisy det1113 det2051
mxx (0.5, 0.5) (0.5, 0)       @noisy det796 det801 det1225
mxx (0.5, 2.5) (0.5, 2)       @noisy det243 det1100 det1236
mxx (0.5, 4.5) (0.5, 4)       @noisy det57 det1113 det1211
mxx (1.5, 1.5) (1.5, 1)       @noisy det749 det1205 det1864
mxx (1.5, 3.5) (1.5, 3)       @noisy det620 det938 det1222
mxx (1.5, 5) (1.5, 5.5)       @noisy det1010 det1226 det1314
mxx (2.5, 0.5) (2.5, 0)       @noisy det801 det1207 det1576
mxx (2.5, 2) (2.5, 2.5)       @noisy det243 det1260 det2262
mxx (2.5, 4) (2.5, 4.5)       @noisy det57 det1254 det1745
mxx (3.5, 1) (3.5, 1.5)       @noisy det473 det1213 det1864
mxx (3.5, 3) (3.5, 3.5)       @noisy det620 det1077 det1197
mxx (3.5, 5) (3.5, 5.5)       @noisy det809 det1010 det1278
mxx (4.5, 0.5) (4.5, 0)       @noisy det796 det1239 det1576
mxx (4.5, 2) (4.5, 2.5)       @noisy det1100 det1202 det2262
mxx (4.5, 4.5) (4.5, 4)       @noisy det1113 det1188 det1745
mxx (5.5, 1) (5.5, 1.5)       @noisy det473 det749 det1184
mxx (5.5, 3) (5.5, 3.5)       @noisy det938 det1077 det1243
mxx (5.5, 5.5) (5.5, 5)       @noisy det809 det1229 det1314

--------         54
mzz (1, 1.5) (0.5, 1.5)       @noisy det1387
mzz (1, 3.5) (0.5, 3.5)       @noisy det1384
mzz (0.5, 5.5) (1, 5.5)       @noisy det1380
mzz (1.5, 0.5) (2, 0.5)       @noisy det1378
mzz (1.5, 2.5) (2, 2.5)       @noisy det1379
mzz (1.5, 4.5) (2, 4.5)       @noisy det1372
mzz (3, 1.5) (2.5, 1.5)       @noisy det1377
mzz (2.5, 3.5) (3, 3.5)       @noisy det1374
mzz (2.5, 5.5) (3, 5.5)       @noisy det1369
mzz (3.5, 0.5) (4, 0.5)       @noisy det1373
mzz (3.5, 2.5) (4, 2.5)       @noisy det1376
mzz (4, 4.5) (3.5, 4.5)       @noisy det1382
mzz (5, 1.5) (4.5, 1.5)       @noisy det1386
mzz (5, 3.5) (4.5, 3.5)       @noisy det1389
mzz (5, 5.5) (4.5, 5.5)       @noisy det1398
mzz (5.5, 0.5) (0, 0.5)       @noisy det1370
mzz (5.5, 2.5) (0, 2.5)       @noisy det1392
mzz (5.5, 4.5) (0, 4.5)       @noisy det1381
mxx (0.5, 0.5) (0.5, 1)       @noisy det796 det801 det1291
mzz (1, 0) (0.5, 0)           @noisy det1053 det1975
mxx (0.5, 2.5) (0.5, 3)       @noisy det243 det1100 det1295
mzz (1, 2) (0.5, 2)           @noisy det544 det594
mxx (0.5, 5) (0.5, 4.5)       @noisy det57 det1113 det1297
mzz (1, 4) (0.5, 4)           @noisy det723 det850
mxx (1.5, 1.5) (1.5, 2)       @noisy det749 det1292 det1864
mzz (1.5, 1) (2, 1)           @noisy det43 det933
mxx (1.5, 4) (1.5, 3.5)       @noisy det620 det938 det1287
mzz (2, 3) (1.5, 3)           @noisy det59 det977
mxx (1.5, 5.5) (1.5, 0)       @noisy det1010 det1294 det1314
mzz (1.5, 5) (2, 5)           @noisy det41 det2057
mxx (2.5, 0.5) (2.5, 1)       @noisy det801 det1309 det1576
mzz (2.5, 0) (3, 0)           @noisy det86 det2215
mxx (2.5, 2.5) (2.5, 3)       @noisy det243 det1293 det2262
mzz (2.5, 2) (3, 2)           @noisy det435 det1766
mxx (2.5, 4.5) (2.5, 5)       @noisy det57 det1298 det1745
mzz (2.5, 4) (3, 4)           @noisy det794 det2295
mxx (3.5, 1.5) (3.5, 2)       @noisy det473 det1300 det1864
mzz (3.5, 1) (4, 1)           @noisy det98 det697
mxx (3.5, 3.5) (3.5, 4)       @noisy det620 det1077 det1296
mzz (3.5, 3) (4, 3)           @noisy det529 det2116
mxx (3.5, 5.5) (3.5, 0)       @noisy det809 det1010 det1302
mzz (3.5, 5) (4, 5)           @noisy det172 det1970
mxx (4.5, 0.5) (4.5, 1)       @noisy det796 det1299 det1576
mzz (5, 0) (4.5, 0)           @noisy det2179 det2391
mxx (4.5, 2.5) (4.5, 3)       @noisy det1100 det1286 det2262
mzz (4.5, 2) (5, 2)           @noisy det62 det807
mxx (4.5, 4.5) (4.5, 5)       @noisy det1113 det1284 det1745
mzz (5, 4) (4.5, 4)           @noisy det1164 det1595
mxx (5.5, 1.5) (5.5, 2)       @noisy det473 det749 det1283
mzz (5.5, 1) (0, 1)           @noisy det1555 det2212
mxx (5.5, 3.5) (5.5, 4)       @noisy det938 det1077 det1281
mzz (5.5, 3) (0, 3)           @noisy det917 det1553
mxx (5.5, 5.5) (5.5, 0)       @noisy det809 det1301 det1314
mzz (5.5, 5) (0, 5)           @noisy det1058 det2063

--------         55
mzz (0, 1.5) (0.5, 1.5)       @noisy det594 det1337 det1975
mzz (0, 3.5) (0.5, 3.5)       @noisy det594 det723 det1334
mzz (0.5, 5.5) (0, 5.5)       @noisy det723 det1328 det1975
mzz (1, 0.5) (1.5, 0.5)       @noisy det43 det1325 det2057
mzz (1, 2.5) (1.5, 2.5)       @noisy det43 det977 det1331
mzz (1.5, 4.5) (1, 4.5)       @noisy det977 det1333 det2057
mzz (2, 1.5) (2.5, 1.5)       @noisy det435 det1339 det2215
mzz (2, 3.5) (2.5, 3.5)       @noisy det435 det1340 det2295
mzz (2, 5.5) (2.5, 5.5)       @noisy det1354 det2215 det2295
mzz (3.5, 0.5) (3, 0.5)       @noisy det697 det1330 det1970
mzz (3, 2.5) (3.5, 2.5)       @noisy det697 det1332 det2116
mzz (3, 4.5) (3.5, 4.5)       @noisy det1324 det1970 det2116
mzz (4, 1.5) (4.5, 1.5)       @noisy det807 det1348 det2179
mzz (4.5, 3.5) (4, 3.5)       @noisy det807 det1164 det1346
mzz (4, 5.5) (4.5, 5.5)       @noisy det1164 det1342 det2179
mzz (5, 0.5) (5.5, 0.5)       @noisy det1058 det1345 det1555
mzz (5.5, 2.5) (5, 2.5)       @noisy det1338 det1553 det1555
mzz (5, 4.5) (5.5, 4.5)       @noisy det1058 det1341 det1553
mzz (0, 1) (0.5, 1)           @noisy det1053 det1975
mzz (0, 3) (0.5, 3)           @noisy det544 det594
mzz (0.5, 5) (0, 5)           @noisy det723 det850
mzz (1, 2) (1.5, 2)           @noisy det43 det933
mzz (1.5, 4) (1, 4)           @noisy det59 det977
mzz (1, 0) (1.5, 0)           @noisy det41 det2057
mzz (2, 1) (2.5, 1)           @noisy det86 det2215
mzz (2, 3) (2.5, 3)           @noisy det435 det1766
mzz (2, 5) (2.5, 5)           @noisy det794 det2295
mzz (3, 2) (3.5, 2)           @noisy det98 det697
mzz (3, 4) (3.5, 4)           @noisy det529 det2116
mzz (3.5, 0) (3, 0)           @noisy det172 det1970
mzz (4, 1) (4.5, 1)           @noisy det2179 det2391
mzz (4.5, 3) (4, 3)           @noisy det62 det807
mzz (4, 5) (4.5, 5)           @noisy det1164 det1595
mzz (5.5, 2) (5, 2)           @noisy det1555 det2212
mzz (5, 4) (5.5, 4)           @noisy det917 det1553
mzz (5, 0) (5.5, 0)           @noisy det1058 det2063
mz (0.5, 0.5)                 @det1053 det1407
mx (0.5, 0)                   @det1409
mz (0.5, 2.5)                 @det544 det1459
mx (0.5, 2)                   @det1413
mz (0.5, 4.5)                 @det850 det1436
mx (0.5, 4)                   @det1416
mz (1.5, 1.5)                 @det933 det1410
mx (1.5, 1)                   @det1401
mz (1.5, 3.5)                 @det59 det1444
mx (1.5, 3)                   @det1428
mz (1.5, 5.5)                 @det41 det1448
mx (1.5, 5)                   @det1455
mz (2.5, 0.5)                 @det86 det1462
mx (2.5, 0)                   @det1406
mz (2.5, 2.5)                 @det1425 det1766
mx (2.5, 2)                   @det1422
mz (2.5, 4.5)                 @det794 det1412
mx (2.5, 4)                   @det1404
mz (3.5, 1.5)                 @det98 det1437
mx (3.5, 1)                   @det1420
mz (3.5, 3.5)                 @det529 det1419
mx (3.5, 3)                   @det1414
mz (3.5, 5.5)                 @det172 det1429
mx (3.5, 5)                   @det1408
mz (4.5, 0.5)                 @det1432 det2391
mx (4.5, 0)                   @det1457
mz (4.5, 2.5)                 @det62 det1433
mx (4.5, 2)                   @det1411
mz (4.5, 4.5)                 @det1461 det1595
mx (4.5, 4)                   @det1415
mz (5.5, 1.5)                 @det1435 det2212
mx (5.5, 1)                   @det1400
mz (5.5, 3.5)                 @det917 det1441
mx (5.5, 3)                   @det1453
mz (5.5, 5.5)                 @det1447 det2063
mx (5.5, 5)                   @det1430

--------         56
mzz (1, 1.5) (0.5, 1.5)       @noisy det594 det1387 det1975
mxx (0, 1.5) (0, 1)           @noisy det749 det1282
mzz (1, 3.5) (0.5, 3.5)       @noisy det594 det723 det1384
mxx (0, 3.5) (0, 3)           @noisy det938 det1856
mzz (0.5, 5.5) (1, 5.5)       @noisy det723 det1380 det1975
mxx (0, 5.5) (0, 5)           @noisy det499 det1314
mzz (1.5, 0.5) (2, 0.5)       @noisy det43 det1378 det2057
mxx (1, 0.5) (1, 0)           @noisy det801 det1781
mzz (1.5, 2.5) (2, 2.5)       @noisy det43 det977 det1379
mxx (1, 2) (1, 2.5)           @noisy det243 det578
mzz (1.5, 4.5) (2, 4.5)       @noisy det977 det1372 det2057
mxx (1, 4) (1, 4.5)           @noisy det57 det417
mzz (3, 1.5) (2.5, 1.5)       @noisy det435 det1377 det2215
mxx (2, 1) (2, 1.5)           @noisy det346 det1864
mzz (2.5, 3.5) (3, 3.5)       @noisy det435 det1374 det2295
mxx (2, 3.5) (2, 3)           @noisy det620 det1335
mzz (2.5, 5.5) (3, 5.5)       @noisy det1369 det2215 det2295
mxx (2, 5.5) (2, 5)           @noisy det303 det1010
mzz (3.5, 0.5) (4, 0.5)       @noisy det697 det1373 det1970
mxx (3, 0) (3, 0.5)           @noisy det968 det1576
mzz (3.5, 2.5) (4, 2.5)       @noisy det697 det1376 det2116
mxx (3, 2.5) (3, 2)           @noisy det2010 det2262
mzz (4, 4.5) (3.5, 4.5)       @noisy det1382 det1970 det2116
mxx (3, 4.5) (3, 4)           @noisy det199 det1745
mzz (5, 1.5) (4.5, 1.5)       @noisy det807 det1386 det2179
mxx (4, 1.5) (4, 1)           @noisy det473 det1626
mzz (5, 3.5) (4.5, 3.5)       @noisy det807 det1164 det1389
mxx (4, 3) (4, 3.5)           @noisy det788 det1077
mzz (5, 5.5) (4.5, 5.5)       @noisy det1164 det1398 det2179
mxx (4, 5) (4, 5.5)           @noisy det700 det809
mzz (5.5, 0.5) (0, 0.5)       @noisy det1058 det1370 det1555
mxx (5, 0) (5, 0.5)           @noisy det796 det1486
mzz (5.5, 2.5) (0, 2.5)       @noisy det1392 det1553 det1555
mxx (5, 2) (5, 2.5)           @noisy det1100 det1150
mzz (5.5, 4.5) (0, 4.5)       @noisy det1058 det1381 det1553
mxx (5, 4.5) (5, 4)           @noisy det1113 det2051
mx (0.5, 0)                   @det499 det801 det1314 det1409 det1486
mz (0.5, 0.5)                 @det1407 det1509
mx (0.5, 1)                   @det1513
mx (0.5, 2)                   @det243 det749 det1150 det1282 det1413
mz (0.5, 2.5)                 @det1459 det1533
mx (0.5, 3)                   @det938 det1100 det1547
mx (0.5, 4)                   @det57 det938 det1416 det1856 det2051
mz (0.5, 4.5)                 @det1436 det1506
mx (0.5, 5)                   @det1113 det1512
mx (1.5, 1)                   @det801 det1282 det1401 det1781 det1864
mz (1.5, 1.5)                 @det1410 det1487
mx (1.5, 2)                   @det243 det1490
mx (1.5, 3)                   @det243 det578 det620 det1428 det1856
mz (1.5, 3.5)                 @det1444 det1515
mx (1.5, 4)                   @det1484
mx (1.5, 5)                   @det57 det417 det499 det1010 det1455
mz (1.5, 5.5)                 @det1448 det1521
mx (1.5, 0)                   @det801 det1543
mx (2.5, 0)                   @det303 det1010 det1406 det1576 det1781
mz (2.5, 0.5)                 @det1462 det1534
mx (2.5, 1)                   @det1496 det1864
mx (2.5, 2)                   @det346 det578 det1422 det1864 det2262
mz (2.5, 2.5)                 @det1425 det1540
mx (2.5, 3)                   @det243 det1498
mx (2.5, 4)                   @det417 det620 det1335 det1404 det1745
mz (2.5, 4.5)                 @det1412 det1516
mx (2.5, 5)                   @det1527
mx (3.5, 1)                   @det346 det473 det968 det1420 det1576
mz (3.5, 1.5)                 @det1437 det1510
mx (3.5, 2)                   @det1526 det1864
mx (3.5, 3)                   @det1077 det1335 det1414 det2010 det2262
mz (3.5, 3.5)                 @det1419 det1489
mx (3.5, 4)                   @det1500 det1745
mx (3.5, 5)                   @det199 det303 det809 det1408 det1745
mz (3.5, 5.5)                 @det1429 det1524
mx (3.5, 0)                   @det1503
mx (4.5, 0)                   @det700 det796 det809 det968 det1457
mz (4.5, 0.5)                 @det1432 det1525
mx (4.5, 1)                   @det1517
mx (4.5, 2)                   @det473 det1100 det1411 det1626 det2010
mz (4.5, 2.5)                 @det1433 det1497
mx (4.5, 3)                   @det1077 det1522
mx (4.5, 4)                   @det199 det788 det1077 det1113 det1415
mz (4.5, 4.5)                 @det1461 det1535
mx (4.5, 5)                   @det1492 det1745
mx (5.5, 1)                   @det749 det796 det1400 det1486 det1626
mz (5.5, 1.5)                 @det1435 det1528
mx (5.5, 2)                   @det1488
mx (5.5, 3)                   @det788 det938 det1100 det1150 det1453
mz (5.5, 3.5)                 @det1441 det1514
mx (5.5, 4)                   @det1483
mx (5.5, 5)                   @det700 det1113 det1314 det1430 det2051
mz (5.5, 5.5)                 @det1447 det1518
mx (5.5, 0)                   @det796 det1507

--------         57
mxx (1, 1.5) (1, 2)           @noisy det749 det1282
mxx (1, 3.5) (1, 4)           @noisy det938 det1856
mxx (1, 0) (1, 5.5)           @noisy det499 det1314
mxx (2, 0.5) (2, 1)           @noisy det801 det1781
mxx (2, 3) (2, 2.5)           @noisy det243 det578
mxx (2, 4.5) (2, 5)           @noisy det57 det417
mxx (3, 1.5) (3, 2)           @noisy det346 det1864
mxx (3, 3.5) (3, 4)           @noisy det620 det1335
mxx (3, 5.5) (3, 0)           @noisy det303 det1010
mxx (4, 0.5) (4, 1)           @noisy det968 det1576
mxx (4, 2.5) (4, 3)           @noisy det2010 det2262
mxx (4, 4.5) (4, 5)           @noisy det199 det1745
mxx (5, 1.5) (5, 2)           @noisy det473 det1626
mxx (5, 3.5) (5, 4)           @noisy det788 det1077
mxx (5, 5.5) (5, 0)           @noisy det700 det809
mxx (0, 1) (0, 0.5)           @noisy det796 det1486
mxx (0, 2.5) (0, 3)           @noisy det1100 det1150
mxx (0, 4.5) (0, 5)           @noisy det1113 det2051
mzz (0.5, 0) (0, 0)           @det1975 det2114
mz (0.5, 0.5)                 @det1509 det2114
mx (0.5, 1)                   @det749 det796 det1282 det1513 det1781
mzz (0, 2) (0.5, 2)           @det594 det2298
mz (0.5, 2.5)                 @det1533 det2298
mx (0.5, 3)                   @det578 det1547 det1856
mzz (0, 4) (0.5, 4)           @det626 det723
mz (0.5, 4.5)                 @det626 det1506
mx (0.5, 5)                   @det417 det499 det1314 det1512
mzz (1, 1) (1.5, 1)           @det43 det2257
mz (1.5, 1.5)                 @det1487 det2257
mx (1.5, 2)                   @det346 det578 det749 det1490
mzz (1, 3) (1.5, 3)           @det957 det977
mz (1.5, 3.5)                 @det957 det1515
mx (1.5, 4)                   @det57 det417 det938 det1335 det1484
mzz (1.5, 5) (1, 5)           @det1288 det2057
mz (1.5, 5.5)                 @det1288 det1521
mx (1.5, 0)                   @det303 det1314 det1543 det1781
mzz (2, 0) (2.5, 0)           @det264 det2215
mz (2.5, 0.5)                 @det264 det1534
mx (2.5, 1)                   @det346 det801 det968 det1496
mzz (2.5, 2) (2, 2)           @det435 det2001
mz (2.5, 2.5)                 @det1540 det2001
mx (2.5, 3)                   @det620 det1335 det1498 det2010
mzz (2, 4) (2.5, 4)           @det816 det2295
mz (2.5, 4.5)                 @det816 det1516
mx (2.5, 5)                   @det57 det199 det303 det1010 det1527
mzz (3, 1) (3.5, 1)           @det697 det1798
mz (3.5, 1.5)                 @det1510 det1798
mx (3.5, 2)                   @det1526 det1626 det2010 det2262
mzz (3, 3) (3.5, 3)           @det866 det2116
mz (3.5, 3.5)                 @det866 det1489
mx (3.5, 4)                   @det199 det620 det788 det1500
mzz (3.5, 5) (3, 5)           @det630 det1970
mz (3.5, 5.5)                 @det630 det1524
mx (3.5, 0)                   @det700 det968 det1010 det1503 det1576
mzz (4, 0) (4.5, 0)           @det1285 det2179
mz (4.5, 0.5)                 @det1285 det1525
mx (4.5, 1)                   @det473 det1486 det1517 det1576 det1626
mzz (4.5, 2) (4, 2)           @det807 det1801
mz (4.5, 2.5)                 @det1497 det1801
mx (4.5, 3)                   @det788 det1150 det1522 det2262
mzz (4, 4) (4.5, 4)           @det1164 det1817
mz (4.5, 4.5)                 @det1535 det1817
mx (4.5, 5)                   @det700 det809 det1492 det2051
mzz (5.5, 1) (5, 1)           @det1555 det1644
mz (5.5, 1.5)                 @det1528 det1644
mx (5.5, 2)                   @det473 det1100 det1150 det1282 det1488
mzz (5, 3) (5.5, 3)           @det870 det1553
mz (5.5, 3.5)                 @det870 det1514
mx (5.5, 4)                   @det1077 det1113 det1483 det1856 det2051
mzz (5, 5) (5.5, 5)           @det1058 det2378
mz (5.5, 5.5)                 @det1518 det2378
mx (5.5, 0)                   @det499 det809 det1486 det1507
mx (0.5, 1.5)                 @det749 det1584
mz (0, 1.5)                   @det1578
mx (0.5, 3.5)                 @det938 det1615
mz (0, 3.5)                   @det1582
mx (0.5, 5.5)                 @det1314 det1571
mz (0, 5.5)                   @det1620
mx (1.5, 0.5)                 @det801 det1569
mz (1, 0.5)                   @det1609
mx (1.5, 2.5)                 @det243 det1589
mz (1, 2.5)                   @det1568
mx (1.5, 4.5)                 @det57 det1624
mz (1, 4.5)                   @det1596
mx (2.5, 1.5)                 @det1585 det1864
mz (2, 1.5)                   @det1572
mx (2.5, 3.5)                 @det620 det1631
mz (2, 3.5)                   @det1599
mx (2.5, 5.5)                 @det1010 det1573
mz (2, 5.5)                   @det1597
mx (3.5, 0.5)                 @det1576 det1600
mz (3, 0.5)                   @det1586
mx (3.5, 2.5)                 @det1622 det2262
mz (3, 2.5)                   @det1575
mx (3.5, 4.5)                 @det1602 det1745
mz (3, 4.5)                   @det1627
mx (4.5, 1.5)                 @det473 det1580
mz (4, 1.5)                   @det1577
mx (4.5, 3.5)                 @det1077 det1588
mz (4, 3.5)                   @det1581
mx (4.5, 5.5)                 @det809 det1603
mz (4, 5.5)                   @det1618
mx (5.5, 0.5)                 @det796 det1601
mz (5, 0.5)                   @det1606
mx (5.5, 2.5)                 @det1100 det1610
mz (5, 2.5)                   @det1611
mx (5.5, 4.5)                 @det1113 det1591
mz (5, 4.5)                   @det1593

--------         58
mz (0, 1.5)                   @det1555 det1578 det1644 det1975 det2298
mx (0.5, 1.5)                 @det1584 det1688
mz (1, 1.5)                   @det1661
mz (0, 3.5)                   @det594 det626 det870 det1553 det1582
mx (0.5, 3.5)                 @det1615 det1659
mz (1, 3.5)                   @det1671
mz (0, 5.5)                   @det723 det1058 det1620 det2114 det2378
mx (0.5, 5.5)                 @det1571 det1665
mz (1, 5.5)                   @det1647
mz (1, 0.5)                   @det1609 det1975 det2057 det2114 det2257
mx (1.5, 0.5)                 @det1569 det1687
mz (2, 0.5)                   @det1680
mz (1, 2.5)                   @det43 det594 det957 det1568 det2298
mx (1.5, 2.5)                 @det1589 det1691
mz (2, 2.5)                   @det1698
mz (1, 4.5)                   @det626 det723 det977 det1288 det1596
mx (1.5, 4.5)                 @det1624 det1722
mz (2, 4.5)                   @det1664
mz (2, 1.5)                   @det43 det1572 det2001 det2215 det2257
mx (2.5, 1.5)                 @det1585 det1656
mz (3, 1.5)                   @det1651
mz (2, 3.5)                   @det435 det816 det957 det977 det1599
mx (2.5, 3.5)                 @det1631 det1729
mz (3, 3.5)                   @det1714
mz (2, 5.5)                   @det264 det1288 det1597 det2057 det2295
mx (2.5, 5.5)                 @det1573 det1658
mz (3, 5.5)                   @det1683
mz (3, 0.5)                   @det264 det1586 det1798 det1970 det2215
mx (3.5, 0.5)                 @det1600 det1689
mz (4, 0.5)                   @det1678
mz (3, 2.5)                   @det435 det697 det866 det1575 det2001
mx (3.5, 2.5)                 @det1622 det1667
mz (4, 2.5)                   @det1682
mz (3, 4.5)                   @det630 det816 det1627 det2116 det2295
mx (3.5, 4.5)                 @det1602 det1703
mz (4, 4.5)                   @det1694
mz (4, 1.5)                   @det697 det1577 det1798 det1801 det2179
mx (4.5, 1.5)                 @det1580 det1669
mz (5, 1.5)                   @det1668
mz (4, 3.5)                   @det807 det866 det1581 det1817 det2116
mx (4.5, 3.5)                 @det1588 det1711
mz (5, 3.5)                   @det1670
mz (4, 5.5)                   @det630 det1164 det1285 det1618 det1970
mx (4.5, 5.5)                 @det1603 det1655
mz (5, 5.5)                   @det1707
mz (5, 0.5)                   @det1058 det1285 det1606 det1644 det2179
mx (5.5, 0.5)                 @det1601 det1654
mz (0, 0.5)                   @det1657
mz (5, 2.5)                   @det807 det870 det1555 det1611 det1801
mx (5.5, 2.5)                 @det1610 det1712
mz (0, 2.5)                   @det1674
mz (5, 4.5)                   @det1164 det1553 det1593 det1817 det2378
mx (5.5, 4.5)                 @det1591 det1696
mz (0, 4.5)                   @det1675
mxx (0.5, 0.5) (0.5, 0)       @det1677
mzz (1, 1) (0.5, 1)           @det1975 det2114
mxx (0.5, 2.5) (0.5, 2)       @det1692
mzz (1, 3) (0.5, 3)           @det594 det2298
mxx (0.5, 4.5) (0.5, 4)       @det1746
mzz (0.5, 5) (1, 5)           @det626 det723
mxx (1.5, 1.5) (1.5, 1)       @det1742
mzz (1.5, 2) (2, 2)           @det43 det2257
mxx (1.5, 3.5) (1.5, 3)       @det1673
mzz (1.5, 4) (2, 4)           @det957 det977
mxx (1.5, 5) (1.5, 5.5)       @det1679
mzz (1.5, 0) (2, 0)           @det1288 det2057
mxx (2.5, 0.5) (2.5, 0)       @det1699
mzz (3, 1) (2.5, 1)           @det264 det2215
mxx (2.5, 2) (2.5, 2.5)       @det1715
mzz (2.5, 3) (3, 3)           @det435 det2001
mxx (2.5, 4) (2.5, 4.5)       @det1713
mzz (2.5, 5) (3, 5)           @det816 det2295
mxx (3.5, 1) (3.5, 1.5)       @det1750
mzz (3.5, 2) (4, 2)           @det697 det1798
mxx (3.5, 3) (3.5, 3.5)       @det1709
mzz (4, 4) (3.5, 4)           @det866 det2116
mxx (3.5, 5) (3.5, 5.5)       @det1705
mzz (3.5, 0) (4, 0)           @det630 det1970
mxx (4.5, 0.5) (4.5, 0)       @det1747
mzz (5, 1) (4.5, 1)           @det1285 det2179
mxx (4.5, 2) (4.5, 2.5)       @det1739
mzz (5, 3) (4.5, 3)           @det807 det1801
mxx (4.5, 4.5) (4.5, 4)       @det1726
mzz (5, 5) (4.5, 5)           @det1164 det1817
mxx (5.5, 1) (5.5, 1.5)       @det1717
mzz (5.5, 2) (0, 2)           @det1555 det1644
mxx (5.5, 3) (5.5, 3.5)       @det1755
mzz (5.5, 4) (0, 4)           @det870 det1553
mxx (5.5, 5.5) (5.5, 5)       @det1686
mzz (5.5, 0) (0, 0)           @det1058 det2378

--------         59
mxx (0, 1.5) (0, 2)           @det1282
mx (0.5, 1.5)                 @det1688
mz (1, 1.5)                   @det43 det594 det1661 det2114 det2257
mxx (0, 3.5) (0, 4)           @det1856
mx (0.5, 3.5)                 @det1659
mz (1, 3.5)                   @det723 det957 det977 det1671 det2298
mxx (0, 5.5) (0, 0)           @det499
mx (0.5, 5.5)                 @det1665
mz (1, 5.5)                   @det626 det1288 det1647 det1975 det2057
mxx (1, 0.5) (1, 1)           @det1781
mx (1.5, 0.5)                 @det1687
mz (2, 0.5)                   @det43 det264 det1288 det1680 det2215
mxx (1, 2.5) (1, 3)           @det578
mx (1.5, 2.5)                 @det1691
mz (2, 2.5)                   @det435 det977 det1698 det2001 det2257
mxx (1, 4.5) (1, 5)           @det417
mx (1.5, 4.5)                 @det1722
mz (2, 4.5)                   @det816 det957 det1664 det2057 det2295
mxx (2, 1.5) (2, 2)           @det346
mx (2.5, 1.5)                 @det1656
mz (3, 1.5)                   @det264 det435 det697 det1651 det1798
mxx (2, 3.5) (2, 4)           @det1335
mx (2.5, 3.5)                 @det1729
mz (3, 3.5)                   @det866 det1714 det2001 det2116 det2295
mxx (2, 5.5) (2, 0)           @det303
mx (2.5, 5.5)                 @det1658
mz (3, 5.5)                   @det630 det816 det1683 det1970 det2215
mxx (3, 1) (3, 0.5)           @det968
mx (3.5, 0.5)                 @det1689
mz (4, 0.5)                   @det630 det697 det1285 det1678 det2179
mxx (3, 2.5) (3, 3)           @det2010
mx (3.5, 2.5)                 @det1667
mz (4, 2.5)                   @det807 det1682 det1798 det1801 det2116
mxx (3, 4.5) (3, 5)           @det199
mx (3.5, 4.5)                 @det1703
mz (4, 4.5)                   @det866 det1164 det1694 det1817 det1970
mxx (4, 1.5) (4, 2)           @det1626
mx (4.5, 1.5)                 @det1669
mz (5, 1.5)                   @det807 det1285 det1555 det1644 det1668
mxx (4, 4) (4, 3.5)           @det788
mx (4.5, 3.5)                 @det1711
mz (5, 3.5)                   @det870 det1164 det1553 det1670 det1801
mxx (4, 5.5) (4, 0)           @det700
mx (4.5, 5.5)                 @det1655
mz (5, 5.5)                   @det1058 det1707 det1817 det2179 det2378
mxx (5, 0.5) (5, 1)           @det1486
mx (5.5, 0.5)                 @det1654
mz (0, 0.5)                   @det1555 det1657 det1975 det2114 det2378
mxx (5, 3) (5, 2.5)           @det1150
mx (5.5, 2.5)                 @det1712
mz (0, 2.5)                   @det594 det1553 det1644 det1674 det2298
mxx (5, 4.5) (5, 5)           @det2051
mx (5.5, 4.5)                 @det1696
mz (0, 4.5)                   @det626 det723 det870 det1058 det1675
mxx (0.5, 0.5) (0.5, 1)       @det1795
mxx (0.5, 2.5) (0.5, 3)       @det1803
mxx (0.5, 5) (0.5, 4.5)       @det1768
mxx (1.5, 1.5) (1.5, 2)       @det1797
mxx (1.5, 4) (1.5, 3.5)       @det1777
mxx (1.5, 5.5) (1.5, 0)       @det1799
mxx (2.5, 0.5) (2.5, 1)       @det1783
mxx (2.5, 2.5) (2.5, 3)       @det1778
mxx (2.5, 4.5) (2.5, 5)       @det1770
mxx (3.5, 1.5) (3.5, 2)       @det1774
mxx (3.5, 3.5) (3.5, 4)       @det1767
mxx (3.5, 5.5) (3.5, 0)       @det1775
mxx (4.5, 0.5) (4.5, 1)       @det1793
mxx (4.5, 2.5) (4.5, 3)       @det1787
mxx (4.5, 4.5) (4.5, 5)       @det1786
mxx (5.5, 1.5) (5.5, 2)       @det1785
mxx (5.5, 3.5) (5.5, 4)       @det1780
mxx (5.5, 5.5) (5.5, 0)       @det1788

--------         60
mzz (0, 1.5) (0.5, 1.5)       @det1822
mxx (1, 1) (1, 1.5)           @det1282
mzz (0, 3.5) (0.5, 3.5)       @det1840
mxx (1, 3) (1, 3.5)           @det1856
mzz (0.5, 5.5) (0, 5.5)       @det1818
mxx (1, 5) (1, 5.5)           @det499
mzz (1, 0.5) (1.5, 0.5)       @det1816
mxx (2, 0) (2, 0.5)           @det1781
mzz (1, 2.5) (1.5, 2.5)       @det1834
mxx (2, 2) (2, 2.5)           @det578
mzz (1.5, 4.5) (1, 4.5)       @det1838
mxx (2, 4.5) (2, 4)           @det417
mzz (2, 1.5) (2.5, 1.5)       @det1823
mxx (3, 1.5) (3, 1)           @det346
mzz (2, 3.5) (2.5, 3.5)       @det1825
mxx (3, 3.5) (3, 3)           @det1335
mzz (2, 5.5) (2.5, 5.5)       @det1826
mxx (3, 5) (3, 5.5)           @det303
mzz (3.5, 0.5) (3, 0.5)       @det1830
mxx (4, 0) (4, 0.5)           @det968
mzz (3, 2.5) (3.5, 2.5)       @det1836
mxx (4, 2) (4, 2.5)           @det2010
mzz (3, 4.5) (3.5, 4.5)       @det1815
mxx (4, 4.5) (4, 4)           @det199
mzz (4, 1.5) (4.5, 1.5)       @det1810
mxx (5, 1) (5, 1.5)           @det1626
mzz (4.5, 3.5) (4, 3.5)       @det1821
mxx (5, 3.5) (5, 3)           @det788
mzz (4, 5.5) (4.5, 5.5)       @det1844
mxx (5, 5.5) (5, 5)           @det700
mzz (5, 0.5) (5.5, 0.5)       @det1820
mxx (0, 0) (0, 0.5)           @det1486
mzz (5.5, 2.5) (5, 2.5)       @det1842
mxx (0, 2.5) (0, 2)           @det1150
mzz (5, 4.5) (5.5, 4.5)       @det1843
mxx (0, 4.5) (0, 4)           @det2051
mxx (0.5, 0.5) (0.5, 0)       @det1486 det1677 det1781
mxx (0.5, 2.5) (0.5, 2)       @det578 det1150 det1692
mxx (0.5, 4.5) (0.5, 4)       @det417 det1746 det2051
mxx (1.5, 1.5) (1.5, 1)       @det346 det1282 det1742
mxx (1.5, 3.5) (1.5, 3)       @det1335 det1673 det1856
mxx (1.5, 5) (1.5, 5.5)       @det303 det499 det1679
mxx (2.5, 0.5) (2.5, 0)       @det968 det1699 det1781
mxx (2.5, 2) (2.5, 2.5)       @det578 det1715 det2010
mxx (2.5, 4) (2.5, 4.5)       @det199 det417 det1713
mxx (3.5, 1) (3.5, 1.5)       @det346 det1626 det1750
mxx (3.5, 3) (3.5, 3.5)       @det788 det1335 det1709
mxx (3.5, 5) (3.5, 5.5)       @det303 det700 det1705
mxx (4.5, 0.5) (4.5, 0)       @det968 det1486 det1747
mxx (4.5, 2) (4.5, 2.5)       @det1150 det1739 det2010
mxx (4.5, 4.5) (4.5, 4)       @det199 det1726 det2051
mxx (5.5, 1) (5.5, 1.5)       @det1282 det1626 det1717
mxx (5.5, 3) (5.5, 3.5)       @det788 det1755 det1856
mxx (5.5, 5.5) (5.5, 5)       @det499 det700 det1686

--------         61
mzz (1, 1.5) (0.5, 1.5)       @det1866
mzz (1, 3.5) (0.5, 3.5)       @det1893
mzz (0.5, 5.5) (1, 5.5)       @det1883
mzz (1.5, 0.5) (2, 0.5)       @det1878
mzz (1.5, 2.5) (2, 2.5)       @det1880
mzz (1.5, 4.5) (2, 4.5)       @det1858
mzz (3, 1.5) (2.5, 1.5)       @det1863
mzz (2.5, 3.5) (3, 3.5)       @det1861
mzz (2.5, 5.5) (3, 5.5)       @det1855
mzz (3.5, 0.5) (4, 0.5)       @det1859
mzz (3.5, 2.5) (4, 2.5)       @det1862
mzz (4, 4.5) (3.5, 4.5)       @det1887
mzz (5, 1.5) (4.5, 1.5)       @det1870
mzz (5, 3.5) (4.5, 3.5)       @det1871
mzz (5, 5.5) (4.5, 5.5)       @det1875
mzz (5.5, 0.5) (0, 0.5)       @det1857
mzz (5.5, 2.5) (0, 2.5)       @det1873
mzz (5.5, 4.5) (0, 4.5)       @det1868
mxx (0.5, 0.5) (0.5, 1)       @det1486 det1781 det1795
mzz (1, 0) (0.5, 0)           @det1975 det2114
mxx (0.5, 2.5) (0.5, 3)       @det578 det1150 det1803
mzz (1, 2) (0.5, 2)           @det594 det2298
mxx (0.5, 5) (0.5, 4.5)       @det417 det1768 det2051
mzz (1, 4) (0.5, 4)           @det626 det723
mxx (1.5, 1.5) (1.5, 2)       @det346 det1282 det1797
mzz (1.5, 1) (2, 1)           @det43 det2257
mxx (1.5, 4) (1.5, 3.5)       @det1335 det1777 det1856
mzz (2, 3) (1.5, 3)           @det957 det977
mxx (1.5, 5.5) (1.5, 0)       @det303 det499 det1799
mzz (1.5, 5) (2, 5)           @det1288 det2057
mxx (2.5, 0.5) (2.5, 1)       @det968 det1781 det1783
mzz (2.5, 0) (3, 0)           @det264 det2215
mxx (2.5, 2.5) (2.5, 3)       @det578 det1778 det2010
mzz (2.5, 2) (3, 2)           @det435 det2001
mxx (2.5, 4.5) (2.5, 5)       @det199 det417 det1770
mzz (2.5, 4) (3, 4)           @det816 det2295
mxx (3.5, 1.5) (3.5, 2)       @det346 det1626 det1774
mzz (3.5, 1) (4, 1)           @det697 det1798
mxx (3.5, 3.5) (3.5, 4)       @det788 det1335 det1767
mzz (3.5, 3) (4, 3)           @det866 det2116
mxx (3.5, 5.5) (3.5, 0)       @det303 det700 det1775
mzz (3.5, 5) (4, 5)           @det630 det1970
mxx (4.5, 0.5) (4.5, 1)       @det968 det1486 det1793
mzz (5, 0) (4.5, 0)           @det1285 det2179
mxx (4.5, 2.5) (4.5, 3)       @det1150 det1787 det2010
mzz (4.5, 2) (5, 2)           @det807 det1801
mxx (4.5, 4.5) (4.5, 5)       @det199 det1786 det2051
mzz (5, 4) (4.5, 4)           @det1164 det1817
mxx (5.5, 1.5) (5.5, 2)       @det1282 det1626 det1785
mzz (5.5, 1) (0, 1)           @det1555 det1644
mxx (5.5, 3.5) (5.5, 4)       @det788 det1780 det1856
mzz (5.5, 3) (0, 3)           @det870 det1553
mxx (5.5, 5.5) (5.5, 0)       @det499 det700 det1788
mzz (5.5, 5) (0, 5)           @det1058 det2378

--------         62
mzz (0, 1.5) (0.5, 1.5)       @det1822 det2114 det2298
mzz (0, 3.5) (0.5, 3.5)       @det626 det1840 det2298
mzz (0.5, 5.5) (0, 5.5)       @det626 det1818 det2114
mzz (1, 0.5) (1.5, 0.5)       @det1288 det1816 det2257
mzz (1, 2.5) (1.5, 2.5)       @det957 det1834 det2257
mzz (1.5, 4.5) (1, 4.5)       @det957 det1288 det1838
mzz (2, 1.5) (2.5, 1.5)       @det264 det1823 det2001
mzz (2, 3.5) (2.5, 3.5)       @det816 det1825 det2001
mzz (2, 5.5) (2.5, 5.5)       @det264 det816 det1826
mzz (3.5, 0.5) (3, 0.5)       @det630 det1798 det1830
mzz (3, 2.5) (3.5, 2.5)       @det866 det1798 det1836
mzz (3, 4.5) (3.5, 4.5)       @det630 det866 det1815
mzz (4, 1.5) (4.5, 1.5)       @det1285 det1801 det1810
mzz (4.5, 3.5) (4, 3.5)       @det1801 det1817 det1821
mzz (4, 5.5) (4.5, 5.5)       @det1285 det1817 det1844
mzz (5, 0.5) (5.5, 0.5)       @det1644 det1820 det2378
mzz (5.5, 2.5) (5, 2.5)       @det870 det1644 det1842
mzz (5, 4.5) (5.5, 4.5)       @det870 det1843 det2378
mzz (0, 1) (0.5, 1)           @det1975 det2114
mz (0.5, 0.5)                 @det1910 det1975
mx (0.5, 0)                   @det1939
mzz (0, 3) (0.5, 3)           @det594 det2298
mz (0.5, 2.5)                 @det594 det1900
mx (0.5, 2)                   @det1899
mzz (0.5, 5) (0, 5)           @det626 det723
mz (0.5, 4.5)                 @det723 det1916
mx (0.5, 4)                   @det1903
mzz (1, 2) (1.5, 2)           @det43 det2257
mz (1.5, 1.5)                 @det43 det1892
mx (1.5, 1)                   @det1944
mzz (1.5, 4) (1, 4)           @det957 det977
mz (1.5, 3.5)                 @det977 det1884
mx (1.5, 3)                   @det1909
mzz (1, 0) (1.5, 0)           @det1288 det2057
mz (1.5, 5.5)                 @det1888 det2057
mx (1.5, 5)                   @det1915
mzz (2, 1) (2.5, 1)           @det264 det2215
mz (2.5, 0.5)                 @det1940 det2215
mx (2.5, 0)                   @det1889
mzz (2, 3) (2.5, 3)           @det435 det2001
mz (2.5, 2.5)                 @det435 det1905
mx (2.5, 2)                   @det1926
mzz (2, 5) (2.5, 5)           @det816 det2295
mz (2.5, 4.5)                 @det1917 det2295
mx (2.5, 4)                   @det1908
mzz (3, 2) (3.5, 2)           @det697 det1798
mz (3.5, 1.5)                 @det697 det1879
mx (3.5, 1)                   @det1907
mzz (3, 4) (3.5, 4)           @det866 det2116
mz (3.5, 3.5)                 @det1885 det2116
mx (3.5, 3)                   @det1921
mzz (3.5, 0) (3, 0)           @det630 det1970
mz (3.5, 5.5)                 @det1930 det1970
mx (3.5, 5)                   @det1912
mzz (4, 1) (4.5, 1)           @det1285 det2179
mz (4.5, 0.5)                 @det1920 det2179
mx (4.5, 0)                   @det1898
mzz (4.5, 3) (4, 3)           @det807 det1801
mz (4.5, 2.5)                 @det807 det1914
mx (4.5, 2)                   @det1896
mzz (4, 5) (4.5, 5)           @det1164 det1817
mz (4.5, 4.5)                 @det1164 det1918
mx (4.5, 4)                   @det1901
mzz (5.5, 2) (5, 2)           @det1555 det1644
mz (5.5, 1.5)                 @det1555 det1936
mx (5.5, 1)                   @det1943
mzz (5, 4) (5.5, 4)           @det870 det1553
mz (5.5, 3.5)                 @det1553 det1882
mx (5.5, 3)                   @det1913
mzz (5, 0) (5.5, 0)           @det1058 det2378
mz (5.5, 5.5)                 @det1058 det1886
mx (5.5, 5)                   @det1911

--------         63
mzz (1, 1.5) (0.5, 1.5)       @det1866 det2114 det2298
mxx (0, 1.5) (0, 1)           @det1282
mzz (1, 3.5) (0.5, 3.5)       @det626 det1893 det2298
mxx (0, 3.5) (0, 3)           @det1856
mzz (0.5, 5.5) (1, 5.5)       @det626 det1883 det2114
mxx (0, 5.5) (0, 5)           @det499
mzz (1.5, 0.5) (2, 0.5)       @det1288 det1878 det2257
mxx (1, 0.5) (1, 0)           @det1781
mzz (1.5, 2.5) (2, 2.5)       @det957 det1880 det2257
mxx (1, 2) (1, 2.5)           @det578
mzz (1.5, 4.5) (2, 4.5)       @det957 det1288 det1858
mxx (1, 4) (1, 4.5)           @det417
mzz (3, 1.5) (2.5, 1.5)       @det264 det1863 det2001
mxx (2, 1) (2, 1.5)           @det346
mzz (2.5, 3.5) (3, 3.5)       @det816 det1861 det2001
mxx (2, 3.5) (2, 3)           @det1335
mzz (2.5, 5.5) (3, 5.5)       @det264 det816 det1855
mxx (2, 5.5) (2, 5)           @det303
mzz (3.5, 0.5) (4, 0.5)       @det630 det1798 det1859
mxx (3, 0) (3, 0.5)           @det968
mzz (3.5, 2.5) (4, 2.5)       @det866 det1798 det1862
mxx (3, 2.5) (3, 2)           @det2010
mzz (4, 4.5) (3.5, 4.5)       @det630 det866 det1887
mxx (3, 4.5) (3, 4)           @det199
mzz (5, 1.5) (4.5, 1.5)       @det1285 det1801 det1870
mxx (4, 1.5) (4, 1)           @det1626
mzz (5, 3.5) (4.5, 3.5)       @det1801 det1817 det1871
mxx (4, 3) (4, 3.5)           @det788
mzz (5, 5.5) (4.5, 5.5)       @det1285 det1817 det1875
mxx (4, 5) (4, 5.5)           @det700
mzz (5.5, 0.5) (0, 0.5)       @det1644 det1857 det2378
mxx (5, 0) (5, 0.5)           @det1486
mzz (5.5, 2.5) (0, 2.5)       @det870 det1644 det1873
mxx (5, 2) (5, 2.5)           @det1150
mzz (5.5, 4.5) (0, 4.5)       @det870 det1868 det2378
mxx (5, 4.5) (5, 4)           @det2051
mx (0.5, 0)                   @det499 det1781 det1939
mz (0.5, 0.5)                 @det1910 det1976
mx (0.5, 1)                   @det1980
mx (0.5, 2)                   @det578 det1282 det1899
mz (0.5, 2.5)                 @det1900 det1969
mx (0.5, 3)                   @det2009
mx (0.5, 4)                   @det417 det1856 det1903
mz (0.5, 4.5)                 @det1916 det2043
mx (0.5, 5)                   @det499 det1981 det2051
mx (1.5, 1)                   @det346 det1781 det1944
mz (1.5, 1.5)                 @det1892 det2013
mx (1.5, 2)                   @det578 det2002
mx (1.5, 3)                   @det578 det1335 det1909
mz (1.5, 3.5)                 @det1884 det1984
mx (1.5, 4)                   @det2008
mx (1.5, 5)                   @det303 det417 det1915
mz (1.5, 5.5)                 @det1888 det1988
mx (1.5, 0)                   @det2004
mx (2.5, 0)                   @det303 det968 det1889
mz (2.5, 0.5)                 @det1940 det2016
mx (2.5, 1)                   @det346 det2032
mx (2.5, 2)                   @det346 det1926 det2010
mz (2.5, 2.5)                 @det1905 det1979
mx (2.5, 3)                   @det578 det2037
mx (2.5, 4)                   @det199 det1335 det1908
mz (2.5, 4.5)                 @det1917 det1982
mx (2.5, 5)                   @det1995
mx (3.5, 1)                   @det968 det1626 det1907
mz (3.5, 1.5)                 @det1879 det1978
mx (3.5, 2)                   @det346 det1999 det2010
mx (3.5, 3)                   @det788 det1921 det2010
mz (3.5, 3.5)                 @det1885 det1997
mx (3.5, 4)                   @det199 det2039
mx (3.5, 5)                   @det199 det700 det1912
mz (3.5, 5.5)                 @det1930 det1992
mx (3.5, 0)                   @det1974
mx (4.5, 0)                   @det700 det1486 det1898
mz (4.5, 0.5)                 @det1920 det1973
mx (4.5, 1)                   @det1985
mx (4.5, 2)                   @det1150 det1626 det1896
mz (4.5, 2.5)                 @det1914 det2034
mx (4.5, 3)                   @det788 det1991 det2010
mx (4.5, 4)                   @det788 det1901 det2051
mz (4.5, 4.5)                 @det1918 det1996
mx (4.5, 5)                   @det2011
mx (5.5, 1)                   @det1282 det1486 det1943
mz (5.5, 1.5)                 @det1936 det1998
mx (5.5, 2)                   @det2015
mx (5.5, 3)                   @det1150 det1856 det1913
mz (5.5, 3.5)                 @det1882 det1983
mx (5.5, 4)                   @det2006
mx (5.5, 5)                   @det499 det1911 det2051
mz (5.5, 5.5)                 @det1886 det1987
mx (5.5, 0)                   @det2003

--------         64
mxx (1, 1.5) (1, 2)           @det1282
mx (0.5, 1.5)                 @det1282 det2101
mz (0, 1.5)                   @det2084
mxx (1, 3.5) (1, 4)           @det1856
mx (0.5, 3.5)                 @det1856 det2064
mz (0, 3.5)                   @det2092
mxx (1, 0) (1, 5.5)           @det499
mx (0.5, 5.5)                 @det499 det2072
mz (0, 5.5)                   @det2097
mxx (2, 0.5) (2, 1)           @det1781
mx (1.5, 0.5)                 @det1781 det2071
mz (1, 0.5)                   @det2061
mxx (2, 3) (2, 2.5)           @det578
mx (1.5, 2.5)                 @det578 det2107
mz (1, 2.5)                   @det2070
mxx (2, 4.5) (2, 5)           @det417
mx (1.5, 4.5)                 @det417 det2098
mz (1, 4.5)                   @det2115
mxx (3, 1.5) (3, 2)           @det346
mx (2.5, 1.5)                 @det346 det2067
mz (2, 1.5)                   @det2075
mxx (3, 3.5) (3, 4)           @det1335
mx (2.5, 3.5)                 @det1335 det2104
mz (2, 3.5)                   @det2121
mxx (3, 5.5) (3, 0)           @det303
mx (2.5, 5.5)                 @det303 det2068
mz (2, 5.5)                   @det2118
mxx (4, 0.5) (4, 1)           @det968
mx (3.5, 0.5)                 @det968 det2081
mz (3, 0.5)                   @det2102
mxx (4, 2.5) (4, 3)           @det2010
mx (3.5, 2.5)                 @det2010 det2065
mz (3, 2.5)                   @det2080
mxx (4, 4.5) (4, 5)           @det199
mx (3.5, 4.5)                 @det199 det2083
mz (3, 4.5)                   @det2066
mxx (5, 1.5) (5, 2)           @det1626
mx (4.5, 1.5)                 @det1626 det2086
mz (4, 1.5)                   @det2082
mxx (5, 3.5) (5, 4)           @det788
mx (4.5, 3.5)                 @det788 det2105
mz (4, 3.5)                   @det2089
mxx (5, 5.5) (5, 0)           @det700
mx (4.5, 5.5)                 @det700 det2125
mz (4, 5.5)                   @det2096
mxx (0, 1) (0, 0.5)           @det1486
mx (5.5, 0.5)                 @det1486 det2123
mz (5, 0.5)                   @det2060
mxx (0, 2.5) (0, 3)           @det1150
mx (5.5, 2.5)                 @det1150 det2094
mz (5, 2.5)                   @det2062
mxx (0, 4.5) (0, 5)           @det2051
mx (5.5, 4.5)                 @det2051 det2109
mz (5, 4.5)                   @det2113
mzz (0.5, 0) (0, 0)           @det2114
mz (0.5, 0.5)                 @det1976
mx (0.5, 1)                   @det1282 det1486 det1980
mzz (0, 2) (0.5, 2)           @det2298
mz (0.5, 2.5)                 @det1969
mx (0.5, 3)                   @det1150 det1856 det2009
mzz (0, 4) (0.5, 4)           @det626
mz (0.5, 4.5)                 @det2043
mx (0.5, 5)                   @det1981
mzz (1, 1) (1.5, 1)           @det2257
mz (1.5, 1.5)                 @det2013
mx (1.5, 2)                   @det1282 det2002
mzz (1, 3) (1.5, 3)           @det957
mz (1.5, 3.5)                 @det1984
mx (1.5, 4)                   @det417 det1856 det2008
mzz (1.5, 5) (1, 5)           @det1288
mz (1.5, 5.5)                 @det1988
mx (1.5, 0)                   @det499 det1781 det2004
mzz (2, 0) (2.5, 0)           @det264
mz (2.5, 0.5)                 @det2016
mx (2.5, 1)                   @det1781 det2032
mzz (2.5, 2) (2, 2)           @det2001
mz (2.5, 2.5)                 @det1979
mx (2.5, 3)                   @det1335 det2037
mzz (2, 4) (2.5, 4)           @det816
mz (2.5, 4.5)                 @det1982
mx (2.5, 5)                   @det303 det417 det1995
mzz (3, 1) (3.5, 1)           @det1798
mz (3.5, 1.5)                 @det1978
mx (3.5, 2)                   @det1999
mzz (3, 3) (3.5, 3)           @det866
mz (3.5, 3.5)                 @det1997
mx (3.5, 4)                   @det1335 det2039
mzz (3.5, 5) (3, 5)           @det630
mz (3.5, 5.5)                 @det1992
mx (3.5, 0)                   @det303 det968 det1974
mzz (4, 0) (4.5, 0)           @det1285
mz (4.5, 0.5)                 @det1973
mx (4.5, 1)                   @det968 det1626 det1985
mzz (4.5, 2) (4, 2)           @det1801
mz (4.5, 2.5)                 @det2034
mx (4.5, 3)                   @det1991
mzz (4, 4) (4.5, 4)           @det1817
mz (4.5, 4.5)                 @det1996
mx (4.5, 5)                   @det199 det700 det2011
mzz (5.5, 1) (5, 1)           @det1644
mz (5.5, 1.5)                 @det1998
mx (5.5, 2)                   @det1150 det1626 det2015
mzz (5, 3) (5.5, 3)           @det870
mz (5.5, 3.5)                 @det1983
mx (5.5, 4)                   @det788 det2006 det2051
mzz (5, 5) (5.5, 5)           @det2378
mz (5.5, 5.5)                 @det1987
mx (5.5, 0)                   @det700 det1486 det2003

--------         65
mz (0, 1.5)                   @det1644 det2084 det2114
mx (0.5, 1.5)                 @det2101 det2214
mz (1, 1.5)                   @det2192
mz (0, 3.5)                   @det870 det2092 det2298
mx (0.5, 3.5)                 @det2064 det2191
mz (1, 3.5)                   @det2181
mz (0, 5.5)                   @det626 det2097 det2378
mx (0.5, 5.5)                 @det2072 det2174
mz (1, 5.5)                   @det2168
mz (1, 0.5)                   @det1288 det2061 det2114
mx (1.5, 0.5)                 @det2071 det2172
mz (2, 0.5)                   @det2157
mz (1, 2.5)                   @det2070 det2257 det2298
mx (1.5, 2.5)                 @det2107 det2219
mz (2, 2.5)                   @det2225
mz (1, 4.5)                   @det626 det957 det2115
mx (1.5, 4.5)                 @det2098 det2161
mz (2, 4.5)                   @det2158
mz (2, 1.5)                   @det264 det2075 det2257
mx (2.5, 1.5)                 @det2067 det2186
mz (3, 1.5)                   @det2165
mz (2, 3.5)                   @det957 det2001 det2121
mx (2.5, 3.5)                 @det2104 det2164
mz (3, 3.5)                   @det2156
mz (2, 5.5)                   @det816 det1288 det2118
mx (2.5, 5.5)                 @det2068 det2146
mz (3, 5.5)                   @det2204
mz (3, 0.5)                   @det264 det630 det2102
mx (3.5, 0.5)                 @det2081 det2151
mz (4, 0.5)                   @det2169
mz (3, 2.5)                   @det1798 det2001 det2080
mx (3.5, 2.5)                 @det2065 det2159
mz (4, 2.5)                   @det2209
mz (3, 4.5)                   @det816 det866 det2066
mx (3.5, 4.5)                 @det2083 det2153
mz (4, 4.5)                   @det2144
mz (4, 1.5)                   @det1285 det1798 det2082
mx (4.5, 1.5)                 @det2086 det2197
mz (5, 1.5)                   @det2160
mz (4, 3.5)                   @det866 det1801 det2089
mx (4.5, 3.5)                 @det2105 det2201
mz (5, 3.5)                   @det2198
mz (4, 5.5)                   @det630 det1817 det2096
mx (4.5, 5.5)                 @det2125 det2182
mz (5, 5.5)                   @det2154
mz (5, 0.5)                   @det1285 det2060 det2378
mx (5.5, 0.5)                 @det2123 det2176
mz (0, 0.5)                   @det2188
mz (5, 2.5)                   @det1644 det1801 det2062
mx (5.5, 2.5)                 @det2094 det2155
mz (0, 2.5)                   @det2166
mz (5, 4.5)                   @det870 det1817 det2113
mx (5.5, 4.5)                 @det2109 det2221
mz (0, 4.5)                   @det2202
mxx (0.5, 0.5) (0.5, 0)       @det2185
mzz (1, 1) (0.5, 1)           @det2114
mxx (0.5, 2.5) (0.5, 2)       @det2200
mzz (1, 3) (0.5, 3)           @det2298
mxx (0.5, 4.5) (0.5, 4)       @det2170
mzz (0.5, 5) (1, 5)           @det626
mxx (1.5, 1.5) (1.5, 1)       @det2163
mzz (1.5, 2) (2, 2)           @det2257
mxx (1.5, 3.5) (1.5, 3)       @det2183
mzz (1.5, 4) (2, 4)           @det957
mxx (1.5, 5) (1.5, 5.5)       @det2187
mzz (1.5, 0) (2, 0)           @det1288
mxx (2.5, 0.5) (2.5, 0)       @det2167
mzz (3, 1) (2.5, 1)           @det264
mxx (2.5, 2) (2.5, 2.5)       @det2229
mzz (2.5, 3) (3, 3)           @det2001
mxx (2.5, 4) (2.5, 4.5)       @det2223
mzz (2.5, 5) (3, 5)           @det816
mxx (3.5, 1) (3.5, 1.5)       @det2173
mzz (3.5, 2) (4, 2)           @det1798
mxx (3.5, 3) (3.5, 3.5)       @det2248
mzz (4, 4) (3.5, 4)           @det866
mxx (3.5, 5) (3.5, 5.5)       @det2245
mzz (3.5, 0) (4, 0)           @det630
mxx (4.5, 0.5) (4.5, 0)       @det2203
mzz (5, 1) (4.5, 1)           @det1285
mxx (4.5, 2) (4.5, 2.5)       @det2162
mzz (5, 3) (4.5, 3)           @det1801
mxx (4.5, 4.5) (4.5, 4)       @det2258
mzz (5, 5) (4.5, 5)           @det1817
mxx (5.5, 1) (5.5, 1.5)       @det2254
mzz (5.5, 2) (0, 2)           @det1644
mxx (5.5, 3) (5.5, 3.5)       @det2206
mzz (5.5, 4) (0, 4)           @det870
mxx (5.5, 5.5) (5.5, 5)       @det2208
mzz (5.5, 0) (0, 0)           @det2378

--------         66
mxx (0, 1.5) (0, 2)
mx (0.5, 1.5)                 @det2214
mz (1, 1.5)                   @det2192 det2257 det2298
mxx (0, 3.5) (0, 4)
mx (0.5, 3.5)                 @det2191
mz (1, 3.5)                   @det626 det957 det2181
mxx (0, 5.5) (0, 0)
mx (0.5, 5.5)                 @det2174
mz (1, 5.5)                   @det1288 det2114 det2168
mxx (1, 0.5) (1, 1)
mx (1.5, 0.5)                 @det2172
mz (2, 0.5)                   @det264 det2157 det2257
mxx (1, 2.5) (1, 3)
mx (1.5, 2.5)                 @det2219
mz (2, 2.5)                   @det957 det2001 det2225
mxx (1, 4.5) (1, 5)
mx (1.5, 4.5)                 @det2161
mz (2, 4.5)                   @det816 det1288 det2158
mxx (2, 1.5) (2, 2)
mx (2.5, 1.5)                 @det2186
mz (3, 1.5)                   @det1798 det2001 det2165
mxx (2, 3.5) (2, 4)
mx (2.5, 3.5)                 @det2164
mz (3, 3.5)                   @det816 det866 det2156
mxx (2, 5.5) (2, 0)
mx (2.5, 5.5)                 @det2146
mz (3, 5.5)                   @det264 det630 det2204
mxx (3, 1) (3, 0.5)
mx (3.5, 0.5)                 @det2151
mz (4, 0.5)                   @det1285 det1798 det2169
mxx (3, 2.5) (3, 3)
mx (3.5, 2.5)                 @det2159
mz (4, 2.5)                   @det866 det1801 det2209
mxx (3, 4.5) (3, 5)
mx (3.5, 4.5)                 @det2153
mz (4, 4.5)                   @det630 det1817 det2144
mxx (4, 1.5) (4, 2)
mx (4.5, 1.5)                 @det2197
mz (5, 1.5)                   @det1644 det1801 det2160
mxx (4, 4) (4, 3.5)
mx (4.5, 3.5)                 @det2201
mz (5, 3.5)                   @det870 det1817 det2198
mxx (4, 5.5) (4, 0)
mx (4.5, 5.5)                 @det2182
mz (5, 5.5)                   @det1285 det2154 det2378
mxx (5, 0.5) (5, 1)
mx (5.5, 0.5)                 @det2176
mz (0, 0.5)                   @det1644 det2114 det2188
mxx (5, 3) (5, 2.5)
mx (5.5, 2.5)                 @det2155
mz (0, 2.5)                   @det870 det2166 det2298
mxx (5, 4.5) (5, 5)
mx (5.5, 4.5)                 @det2221
mz (0, 4.5)                   @det626 det2202 det2378
mxx (0.5, 0.5) (0.5, 1)       @det2266
mxx (0.5, 2.5) (0.5, 3)       @det2272
mxx (0.5, 5) (0.5, 4.5)       @det2274
mxx (1.5, 1.5) (1.5, 2)       @det2270
mxx (1.5, 4) (1.5, 3.5)       @det2297
mxx (1.5, 5.5) (1.5, 0)       @det2271
mxx (2.5, 0.5) (2.5, 1)       @det2279
mxx (2.5, 2.5) (2.5, 3)       @det2284
mxx (2.5, 4.5) (2.5, 5)       @det2275
mxx (3.5, 1.5) (3.5, 2)       @det2276
mxx (3.5, 3.5) (3.5, 4)       @det2273
mxx (3.5, 5.5) (3.5, 0)       @det2278
mxx (4.5, 0.5) (4.5, 1)       @det2282
mxx (4.5, 2.5) (4.5, 3)       @det2294
mxx (4.5, 4.5) (4.5, 5)       @det2291
mxx (5.5, 1.5) (5.5, 2)       @det2290
mxx (5.5, 3.5) (5.5, 4)       @det2286
mxx (5.5, 5.5) (5.5, 0)       @det2306

--------         67
mzz (0, 1.5) (0.5, 1.5)       @det2313
mxx (1, 1) (1, 1.5)
mzz (0, 3.5) (0.5, 3.5)       @det2327
mxx (1, 3) (1, 3.5)
mzz (0.5, 5.5) (0, 5.5)       @det2333
mxx (1, 5) (1, 5.5)
mzz (1, 0.5) (1.5, 0.5)       @det2331
mxx (2, 0) (2, 0.5)
mzz (1, 2.5) (1.5, 2.5)       @det2323
mxx (2, 2) (2, 2.5)
mzz (1.5, 4.5) (1, 4.5)       @det2326
mxx (2, 4.5) (2, 4)
mzz (2, 1.5) (2.5, 1.5)       @det2314
mxx (3, 1.5) (3, 1)
mzz (2, 3.5) (2.5, 3.5)       @det2315
mxx (3, 3.5) (3, 3)
mzz (2, 5.5) (2.5, 5.5)       @det2324
mxx (3, 5) (3, 5.5)
mzz (3.5, 0.5) (3, 0.5)       @det2321
mxx (4, 0) (4, 0.5)
mzz (3, 2.5) (3.5, 2.5)       @det2325
mxx (4, 2) (4, 2.5)
mzz (3, 4.5) (3.5, 4.5)       @det2328
mxx (4, 4.5) (4, 4)
mzz (4, 1.5) (4.5, 1.5)       @det2322
mxx (5, 1) (5, 1.5)
mzz (4.5, 3.5) (4, 3.5)       @det2320
mxx (5, 3.5) (5, 3)
mzz (4, 5.5) (4.5, 5.5)       @det2317
mxx (5, 5.5) (5, 5)
mzz (5, 0.5) (5.5, 0.5)       @det2319
mxx (0, 0) (0, 0.5)
mzz (5.5, 2.5) (5, 2.5)       @det2330
mxx (0, 2.5) (0, 2)
mzz (5, 4.5) (5.5, 4.5)       @det2316
mxx (0, 4.5) (0, 4)
mxx (0.5, 0.5) (0.5, 0)       @det2185
mxx (0.5, 2.5) (0.5, 2)       @det2200
mxx (0.5, 4.5) (0.5, 4)       @det2170
mxx (1.5, 1.5) (1.5, 1)       @det2163
mxx (1.5, 3.5) (1.5, 3)       @det2183
mxx (1.5, 5) (1.5, 5.5)       @det2187
mxx (2.5, 0.5) (2.5, 0)       @det2167
mxx (2.5, 2) (2.5, 2.5)       @det2229
mxx (2.5, 4) (2.5, 4.5)       @det2223
mxx (3.5, 1) (3.5, 1.5)       @det2173
mxx (3.5, 3) (3.5, 3.5)       @det2248
mxx (3.5, 5) (3.5, 5.5)       @det2245
mxx (4.5, 0.5) (4.5, 0)       @det2203
mxx (4.5, 2) (4.5, 2.5)       @det2162
mxx (4.5, 4.5) (4.5, 4)       @det2258
mxx (5.5, 1) (5.5, 1.5)       @det2254
mxx (5.5, 3) (5.5, 3.5)       @det2206
mxx (5.5, 5.5) (5.5, 5)       @det2208

--------         68
mzz (1, 1.5) (0.5, 1.5)       @det2339
mzz (1, 3.5) (0.5, 3.5)       @det2351
mzz (0.5, 5.5) (1, 5.5)       @det2343
mzz (1.5, 0.5) (2, 0.5)       @det2372
mzz (1.5, 2.5) (2, 2.5)       @det2375
mzz (1.5, 4.5) (2, 4.5)       @det2364
mzz (3, 1.5) (2.5, 1.5)       @det2355
mzz (2.5, 3.5) (3, 3.5)       @det2350
mzz (2.5, 5.5) (3, 5.5)       @det2344
mzz (3.5, 0.5) (4, 0.5)       @det2348
mzz (3.5, 2.5) (4, 2.5)       @det2352
mzz (4, 4.5) (3.5, 4.5)       @det2357
mzz (5, 1.5) (4.5, 1.5)       @det2362
mzz (5, 3.5) (4.5, 3.5)       @det2366
mzz (5, 5.5) (4.5, 5.5)       @det2370
mzz (5.5, 0.5) (0, 0.5)       @det2345
mzz (5.5, 2.5) (0, 2.5)       @det2369
mzz (5.5, 4.5) (0, 4.5)       @det2367
mxx (0.5, 0.5) (0.5, 1)       @det2266
mzz (1, 0) (0.5, 0)           @det2114
mxx (0.5, 2.5) (0.5, 3)       @det2272
mzz (1, 2) (0.5, 2)           @det2298
mxx (0.5, 5) (0.5, 4.5)       @det2274
mzz (1, 4) (0.5, 4)           @det626
mxx (1.5, 1.5) (1.5, 2)       @det2270
mzz (1.5, 1) (2, 1)           @det2257
mxx (1.5, 4) (1.5, 3.5)       @det2297
mzz (2, 3) (1.5, 3)           @det957
mxx (1.5, 5.5) (1.5, 0)       @det2271
mzz (1.5, 5) (2, 5)           @det1288
mxx (2.5, 0.5) (2.5, 1)       @det2279
mzz (2.5, 0) (3, 0)           @det264
mxx (2.5, 2.5) (2.5, 3)       @det2284
mzz (2.5, 2) (3, 2)           @det2001
mxx (2.5, 4.5) (2.5, 5)       @det2275
mzz (2.5, 4) (3, 4)           @det816
mxx (3.5, 1.5) (3.5, 2)       @det2276
mzz (3.5, 1) (4, 1)           @det1798
mxx (3.5, 3.5) (3.5, 4)       @det2273
mzz (3.5, 3) (4, 3)           @det866
mxx (3.5, 5.5) (3.5, 0)       @det2278
mzz (3.5, 5) (4, 5)           @det630
mxx (4.5, 0.5) (4.5, 1)       @det2282
mzz (5, 0) (4.5, 0)           @det1285
mxx (4.5, 2.5) (4.5, 3)       @det2294
mzz (4.5, 2) (5, 2)           @det1801
mxx (4.5, 4.5) (4.5, 5)       @det2291
mzz (5, 4) (4.5, 4)           @det1817
mxx (5.5, 1.5) (5.5, 2)       @det2290
mzz (5.5, 1) (0, 1)           @det1644
mxx (5.5, 3.5) (5.5, 4)       @det2286
mzz (5.5, 3) (0, 3)           @det870
mxx (5.5, 5.5) (5.5, 0)       @det2306
mzz (5.5, 5) (0, 5)           @det2378

--------         69
mzz (0, 1.5) (0.5, 1.5)       @det2313
mzz (0, 3.5) (0.5, 3.5)       @det2327
mzz (0.5, 5.5) (0, 5.5)       @det2333
mzz (1, 0.5) (1.5, 0.5)       @det2331
mzz (1, 2.5) (1.5, 2.5)       @det2323
mzz (1.5, 4.5) (1, 4.5)       @det2326
mzz (2, 1.5) (2.5, 1.5)       @det2314
mzz (2, 3.5) (2.5, 3.5)       @det2315
mzz (2, 5.5) (2.5, 5.5)       @det2324
mzz (3.5, 0.5) (3, 0.5)       @det2321
mzz (3, 2.5) (3.5, 2.5)       @det2325
mzz (3, 4.5) (3.5, 4.5)       @det2328
mzz (4, 1.5) (4.5, 1.5)       @det2322
mzz (4.5, 3.5) (4, 3.5)       @det2320
mzz (4, 5.5) (4.5, 5.5)       @det2317
mzz (5, 0.5) (5.5, 0.5)       @det2319
mzz (5.5, 2.5) (5, 2.5)       @det2330
mzz (5, 4.5) (5.5, 4.5)       @det2316
mzz (0, 1) (0.5, 1)           @det2114
mz (0.5, 0.5)                 @det2114
mx (0.5, 0)
mzz (0, 3) (0.5, 3)           @det2298
mz (0.5, 2.5)                 @det2298
mx (0.5, 2)
mzz (0.5, 5) (0, 5)           @det626
mz (0.5, 4.5)                 @det626
mx (0.5, 4)
mzz (1, 2) (1.5, 2)           @det2257
mz (1.5, 1.5)                 @det2257
mx (1.5, 1)
mzz (1.5, 4) (1, 4)           @det957
mz (1.5, 3.5)                 @det957
mx (1.5, 3)
mzz (1, 0) (1.5, 0)           @det1288
mz (1.5, 5.5)                 @det1288
mx (1.5, 5)
mzz (2, 1) (2.5, 1)           @det264
mz (2.5, 0.5)                 @det264
mx (2.5, 0)
mzz (2, 3) (2.5, 3)           @det2001
mz (2.5, 2.5)                 @det2001
mx (2.5, 2)
mzz (2, 5) (2.5, 5)           @det816
mz (2.5, 4.5)                 @det816
mx (2.5, 4)
mzz (3, 2) (3.5, 2)           @det1798
mz (3.5, 1.5)                 @det1798
mx (3.5, 1)
mzz (3, 4) (3.5, 4)           @det866
mz (3.5, 3.5)                 @det866
mx (3.5, 3)
mzz (3.5, 0) (3, 0)           @det630
mz (3.5, 5.5)                 @det630
mx (3.5, 5)
mzz (4, 1) (4.5, 1)           @det1285
mz (4.5, 0.5)                 @det1285
mx (4.5, 0)
mzz (4.5, 3) (4, 3)           @det1801
mz (4.5, 2.5)                 @det1801
mx (4.5, 2)
mzz (4, 5) (4.5, 5)           @det1817
mz (4.5, 4.5)                 @det1817
mx (4.5, 4)
mzz (5.5, 2) (5, 2)           @det1644
mz (5.5, 1.5)                 @det1644
mx (5.5, 1)
mzz (5, 4) (5.5, 4)           @det870
mz (5.5, 3.5)                 @det870
mx (5.5, 3)
mzz (5, 0) (5.5, 0)           @det2378
mz (5.5, 5.5)                 @det2378
mx (5.5, 5)

--------         70
mzz (1, 1.5) (0.5, 1.5)       @det2339
mxx (0, 1.5) (0, 1)
mzz (1, 3.5) (0.5, 3.5)       @det2351
mxx (0, 3.5) (0, 3)
mzz (0.5, 5.5) (1, 5.5)       @det2343
mxx (0, 5.5) (0, 5)
mzz (1.5, 0.5) (2, 0.5)       @det2372
mxx (1, 0.5) (1, 0)
mzz (1.5, 2.5) (2, 2.5)       @det2375
mxx (1, 2) (1, 2.5)
mzz (1.5, 4.5) (2, 4.5)       @det2364
mxx (1, 4) (1, 4.5)
mzz (3, 1.5) (2.5, 1.5)       @det2355
mxx (2, 1) (2, 1.5)
mzz (2.5, 3.5) (3, 3.5)       @det2350
mxx (2, 3.5) (2, 3)
mzz (2.5, 5.5) (3, 5.5)       @det2344
mxx (2, 5.5) (2, 5)
mzz (3.5, 0.5) (4, 0.5)       @det2348
mxx (3, 0) (3, 0.5)
mzz (3.5, 2.5) (4, 2.5)       @det2352
mxx (3, 2.5) (3, 2)
mzz (4, 4.5) (3.5, 4.5)       @det2357
mxx (3, 4.5) (3, 4)
mzz (5, 1.5) (4.5, 1.5)       @det2362
mxx (4, 1.5) (4, 1)
mzz (5, 3.5) (4.5, 3.5)       @det2366
mxx (4, 3) (4, 3.5)
mzz (5, 5.5) (4.5, 5.5)       @det2370
mxx (4, 5) (4, 5.5)
mzz (5.5, 0.5) (0, 0.5)       @det2345
mxx (5, 0) (5, 0.5)
mzz (5.5, 2.5) (0, 2.5)       @det2369
mxx (5, 2) (5, 2.5)
mzz (5.5, 4.5) (0, 4.5)       @det2367
mxx (5, 4.5) (5, 4)

--------         71
mxx (1, 1.5) (1, 2)
mx (0.5, 1.5)
mz (0, 1.5)
mxx (1, 3.5) (1, 4)
mx (0.5, 3.5)
mz (0, 3.5)
mxx (1, 0) (1, 5.5)
mx (0.5, 5.5)
mz (0, 5.5)
mxx (2, 0.5) (2, 1)
mx (1.5, 0.5)
mz (1, 0.5)
mxx (2, 3) (2, 2.5)
mx (1.5, 2.5)
mz (1, 2.5)
mxx (2, 4.5) (2, 5)
mx (1.5, 4.5)
mz (1, 4.5)
mxx (3, 1.5) (3, 2)
mx (2.5, 1.5)
mz (2, 1.5)
mxx (3, 3.5) (3, 4)
mx (2.5, 3.5)
mz (2, 3.5)
mxx (3, 5.5) (3, 0)
mx (2.5, 5.5)
mz (2, 5.5)
mxx (4, 0.5) (4, 1)
mx (3.5, 0.5)
mz (3, 0.5)
mxx (4, 2.5) (4, 3)
mx (3.5, 2.5)
mz (3, 2.5)
mxx (4, 4.5) (4, 5)
mx (3.5, 4.5)
mz (3, 4.5)
mxx (5, 1.5) (5, 2)
mx (4.5, 1.5)
mz (4, 1.5)
mxx (5, 3.5) (5, 4)
mx (4.5, 3.5)
mz (4, 3.5)
mxx (5, 5.5) (5, 0)
mx (4.5, 5.5)
mz (4, 5.5)
mxx (0, 1) (0, 0.5)
mx (5.5, 0.5)
mz (5, 0.5)
mxx (0, 2.5) (0, 3)
mx (5.5, 2.5)
mz (5, 2.5)
mxx (0, 4.5) (0, 5)
mx (5.5, 4.5)
mz (5, 4.5)



==> anc/Fig26_left/d_8.txt <==
--------          0
mx (0.5, 0)
mz (0.5, 0.5)                 @det1407
mx (0.5, 1)                   @det1413
mx (0.5, 2)
mz (0.5, 2.5)                 @det1430
mx (0.5, 3)                   @det1377
mx (0.5, 4)
mz (0.5, 4.5)                 @det1369
mx (0.5, 5)                   @det1376
mx (0.5, 6)
mz (0.5, 6.5)                 @det1392
mx (0.5, 7)                   @det1398
mx (1.5, 1)
mz (1.5, 1.5)                 @det1424
mx (1.5, 2)                   @det1439
mx (1.5, 3)
mz (1.5, 3.5)                 @det1379
mx (1.5, 4)                   @det1442
mx (1.5, 5)
mz (1.5, 5.5)                 @det1380
mx (1.5, 6)                   @det1396
mx (1.5, 7)
mz (1.5, 7.5)                 @det1444
mx (1.5, 0)                   @det1372
mx (2.5, 0)
mz (2.5, 0.5)                 @det1438
mx (2.5, 1)                   @det1363
mx (2.5, 2)
mz (2.5, 2.5)                 @det1385
mx (2.5, 3)                   @det1366
mx (2.5, 4)
mz (2.5, 4.5)                 @det1414
mx (2.5, 5)                   @det1434
mx (2.5, 6)
mz (2.5, 6.5)                 @det1375
mx (2.5, 7)                   @det1428
mx (3.5, 1)
mz (3.5, 1.5)                 @det1371
mx (3.5, 2)                   @det1384
mx (3.5, 3)
mz (3.5, 3.5)                 @det1433
mx (3.5, 4)                   @det1368
mx (3.5, 5)
mz (3.5, 5.5)                 @det1432
mx (3.5, 6)                   @det1391
mx (3.5, 7)
mz (3.5, 7.5)                 @det1374
mx (3.5, 0)                   @det1402
mx (4.5, 0)
mz (4.5, 0.5)                 @det1403
mx (4.5, 1)                   @det1421
mx (4.5, 2)
mz (4.5, 2.5)                 @det1365
mx (4.5, 3)                   @det1382
mx (4.5, 4)
mz (4.5, 4.5)                 @det1367
mx (4.5, 5)                   @det1405
mx (4.5, 6)
mz (4.5, 6.5)                 @det1389
mx (4.5, 7)                   @det1448
mx (5.5, 1)
mz (5.5, 1.5)                 @det1435
mx (5.5, 2)                   @det1446
mx (5.5, 3)
mz (5.5, 3.5)                 @det1378
mx (5.5, 4)                   @det1440
mx (5.5, 5)
mz (5.5, 5.5)                 @det1417
mx (5.5, 6)                   @det1395
mx (5.5, 7)
mz (5.5, 7.5)                 @det1420
mx (5.5, 0)                   @det1370
mx (6.5, 0)
mz (6.5, 0.5)                 @det1399
mx (6.5, 1)                   @det1397
mx (6.5, 2)
mz (6.5, 2.5)                 @det1443
mx (6.5, 3)                   @det1394
mx (6.5, 4)
mz (6.5, 4.5)                 @det1423
mx (6.5, 5)                   @det1408
mx (6.5, 6)
mz (6.5, 6.5)                 @det1400
mx (6.5, 7)                   @det1418
mx (7.5, 1)
mz (7.5, 1.5)                 @det1387
mx (7.5, 2)                   @det1406
mx (7.5, 3)
mz (7.5, 3.5)                 @det1436
mx (7.5, 4)                   @det1449
mx (7.5, 5)
mz (7.5, 5.5)                 @det1411
mx (7.5, 6)                   @det1404
mx (7.5, 7)
mz (7.5, 7.5)                 @det1386
mx (7.5, 0)                   @det1431

--------          1
mzz (0.5, 0) (0, 0)           @det197
mz (0.5, 0.5)                 @det197 det1407
mx (0.5, 1)                   @det1413
mzz (0, 2) (0.5, 2)           @det4994
mz (0.5, 2.5)                 @det1430 det4994
mx (0.5, 3)                   @det1377
mzz (0, 4) (0.5, 4)           @det309
mz (0.5, 4.5)                 @det309 det1369
mx (0.5, 5)                   @det1376
mzz (0.5, 6) (0, 6)           @det1464
mz (0.5, 6.5)                 @det1392 det1464
mx (0.5, 7)                   @det1398
mzz (1, 1) (1.5, 1)           @det1982
mz (1.5, 1.5)                 @det1424 det1982
mx (1.5, 2)                   @det1439
mzz (1, 3) (1.5, 3)           @det3933
mz (1.5, 3.5)                 @det1379 det3933
mx (1.5, 4)                   @det1442
mzz (1.5, 5) (1, 5)           @det1846
mz (1.5, 5.5)                 @det1380 det1846
mx (1.5, 6)                   @det1396
mzz (1, 7) (1.5, 7)           @det3106
mz (1.5, 7.5)                 @det1444 det3106
mx (1.5, 0)                   @det1372
mzz (2, 0) (2.5, 0)           @det282
mz (2.5, 0.5)                 @det282 det1438
mx (2.5, 1)                   @det1363
mzz (2.5, 2) (2, 2)           @det5085
mz (2.5, 2.5)                 @det1385 det5085
mx (2.5, 3)                   @det1366
mzz (2, 4) (2.5, 4)           @det1702
mz (2.5, 4.5)                 @det1414 det1702
mx (2.5, 5)                   @det1434
mzz (2, 6) (2.5, 6)           @det2805
mz (2.5, 6.5)                 @det1375 det2805
mx (2.5, 7)                   @det1428
mzz (3, 1) (3.5, 1)           @det456
mz (3.5, 1.5)                 @det456 det1371
mx (3.5, 2)                   @det1384
mzz (3, 3) (3.5, 3)           @det3012
mz (3.5, 3.5)                 @det1433 det3012
mx (3.5, 4)                   @det1368
mzz (3.5, 5) (3, 5)           @det358
mz (3.5, 5.5)                 @det358 det1432
mx (3.5, 6)                   @det1391
mzz (3, 7) (3.5, 7)           @det3505
mz (3.5, 7.5)                 @det1374 det3505
mx (3.5, 0)                   @det1402
mzz (4, 0) (4.5, 0)           @det2625
mz (4.5, 0.5)                 @det1403 det2625
mx (4.5, 1)                   @det1421
mzz (4.5, 2) (4, 2)           @det1167
mz (4.5, 2.5)                 @det1167 det1365
mx (4.5, 3)                   @det1382
mzz (4, 4) (4.5, 4)           @det3656
mz (4.5, 4.5)                 @det1367 det3656
mx (4.5, 5)                   @det1405
mzz (4, 6) (4.5, 6)           @det770
mz (4.5, 6.5)                 @det770 det1389
mx (4.5, 7)                   @det1448
mzz (5.5, 1) (5, 1)           @det515
mz (5.5, 1.5)                 @det515 det1435
mx (5.5, 2)                   @det1446
mzz (5, 3) (5.5, 3)           @det1256
mz (5.5, 3.5)                 @det1256 det1378
mx (5.5, 4)                   @det1440
mzz (5, 5) (5.5, 5)           @det2712
mz (5.5, 5.5)                 @det1417 det2712
mx (5.5, 6)                   @det1395
mzz (5.5, 7) (5, 7)           @det955
mz (5.5, 7.5)                 @det955 det1420
mx (5.5, 0)                   @det1370
mzz (6.5, 0) (6, 0)           @det2110
mz (6.5, 0.5)                 @det1399 det2110
mx (6.5, 1)                   @det1397
mzz (6, 2) (6.5, 2)           @det996
mz (6.5, 2.5)                 @det996 det1443
mx (6.5, 3)                   @det1394
mzz (6, 4) (6.5, 4)           @det1696
mz (6.5, 4.5)                 @det1423 det1696
mx (6.5, 5)                   @det1408
mzz (6, 6) (6.5, 6)           @det1903
mz (6.5, 6.5)                 @det1400 det1903
mx (6.5, 7)                   @det1418
mzz (7, 1) (7.5, 1)           @det1987
mz (7.5, 1.5)                 @det1387 det1987
mx (7.5, 2)                   @det1406
mzz (7.5, 3) (7, 3)           @det4344
mz (7.5, 3.5)                 @det1436 det4344
mx (7.5, 4)                   @det1449
mzz (7, 5) (7.5, 5)           @det2809
mz (7.5, 5.5)                 @det1411 det2809
mx (7.5, 6)                   @det1404
mzz (7, 7) (7.5, 7)           @det1262
mz (7.5, 7.5)                 @det1262 det1386
mx (7.5, 0)                   @det1431

--------          2
mz (0, 1.5)                   @det1987 det4994
mx (0.5, 1.5)                 @det1576
mz (1, 1.5)                   @det1532
mz (0, 3.5)                   @det309 det4344
mx (0.5, 3.5)                 @det1614
mz (1, 3.5)                   @det1583
mz (0, 5.5)                   @det1464 det2809
mx (0.5, 5.5)                 @det1617
mz (1, 5.5)                   @det1551
mz (0, 7.5)                   @det197 det1262
mx (0.5, 7.5)                 @det1586
mz (1, 7.5)                   @det1558
mz (1, 0.5)                   @det197 det1982
mx (1.5, 0.5)                 @det1518
mz (2, 0.5)                   @det1557
mz (1, 2.5)                   @det3933 det4994
mx (1.5, 2.5)                 @det1581
mz (2, 2.5)                   @det1589
mz (1, 4.5)                   @det309 det1846
mx (1.5, 4.5)                 @det1521
mz (2, 4.5)                   @det1502
mz (1, 6.5)                   @det1464 det3106
mx (1.5, 6.5)                 @det1522
mz (2, 6.5)                   @det1602
mz (2, 1.5)                   @det1982 det5085
mx (2.5, 1.5)                 @det1598
mz (3, 1.5)                   @det1571
mz (2, 3.5)                   @det1702 det3933
mx (2.5, 3.5)                 @det1584
mz (3, 3.5)                   @det1619
mz (2, 5.5)                   @det1846 det2805
mx (2.5, 5.5)                 @det1530
mz (3, 5.5)                   @det1516
mz (2, 7.5)                   @det282 det3106
mx (2.5, 7.5)                 @det1625
mz (3, 7.5)                   @det1540
mz (3, 0.5)                   @det282 det456
mx (3.5, 0.5)                 @det1524
mz (4, 0.5)                   @det1514
mz (3, 2.5)                   @det3012 det5085
mx (3.5, 2.5)                 @det1503
mz (4, 2.5)                   @det1594
mz (3, 4.5)                   @det358 det1702
mx (3.5, 4.5)                 @det1601
mz (4, 4.5)                   @det1525
mz (3, 6.5)                   @det2805 det3505
mx (3.5, 6.5)                 @det1605
mz (4, 6.5)                   @det1546
mz (4, 1.5)                   @det456 det1167
mx (4.5, 1.5)                 @det1538
mz (5, 1.5)                   @det1504
mz (4, 3.5)                   @det3012 det3656
mx (4.5, 3.5)                 @det1513
mz (5, 3.5)                   @det1578
mz (4, 5.5)                   @det358 det770
mx (4.5, 5.5)                 @det1603
mz (5, 5.5)                   @det1608
mz (4, 7.5)                   @det2625 det3505
mx (4.5, 7.5)                 @det1543
mz (5, 7.5)                   @det1596
mz (5, 0.5)                   @det515 det2625
mx (5.5, 0.5)                 @det1599
mz (6, 0.5)                   @det1590
mz (5, 2.5)                   @det1167 det1256
mx (5.5, 2.5)                 @det1615
mz (6, 2.5)                   @det1561
mz (5, 4.5)                   @det2712 det3656
mx (5.5, 4.5)                 @det1588
mz (6, 4.5)                   @det1567
mz (5, 6.5)                   @det770 det955
mx (5.5, 6.5)                 @det1621
mz (6, 6.5)                   @det1591
mz (6, 1.5)                   @det515 det996
mx (6.5, 1.5)                 @det1535
mz (7, 1.5)                   @det1611
mz (6, 3.5)                   @det1256 det1696
mx (6.5, 3.5)                 @det1609
mz (7, 3.5)                   @det1574
mz (6, 5.5)                   @det1903 det2712
mx (6.5, 5.5)                 @det1612
mz (7, 5.5)                   @det1533
mz (6, 7.5)                   @det955 det2110
mx (6.5, 7.5)                 @det1510
mz (7, 7.5)                   @det1520
mz (7, 0.5)                   @det1987 det2110
mx (7.5, 0.5)                 @det1523
mz (0, 0.5)                   @det1529
mz (7, 2.5)                   @det996 det4344
mx (7.5, 2.5)                 @det1500
mz (0, 2.5)                   @det1512
mz (7, 4.5)                   @det1696 det2809
mx (7.5, 4.5)                 @det1507
mz (0, 4.5)                   @det1544
mz (7, 6.5)                   @det1262 det1903
mx (7.5, 6.5)                 @det1604
mz (0, 6.5)                   @det1548
mxx (0.5, 0.5) (0.5, 0)       @det1641
mzz (1, 1) (0.5, 1)           @det197
mxx (0.5, 2.5) (0.5, 2)       @det1645
mzz (1, 3) (0.5, 3)           @det4994
mxx (0.5, 4.5) (0.5, 4)       @det1632
mzz (0.5, 5) (1, 5)           @det309
mxx (0.5, 6.5) (0.5, 6)       @det1624
mzz (1, 7) (0.5, 7)           @det1464
mxx (1.5, 1.5) (1.5, 1)       @det1629
mzz (1.5, 2) (2, 2)           @det1982
mxx (1.5, 3.5) (1.5, 3)       @det1640
mzz (1.5, 4) (2, 4)           @det3933
mxx (1.5, 5) (1.5, 5.5)       @det1642
mzz (1.5, 6) (2, 6)           @det1846
mxx (1.5, 7.5) (1.5, 7)       @det1618
mzz (1.5, 0) (2, 0)           @det3106
mxx (2.5, 0.5) (2.5, 0)       @det1552
mzz (3, 1) (2.5, 1)           @det282
mxx (2.5, 2) (2.5, 2.5)       @det1556
mzz (2.5, 3) (3, 3)           @det5085
mxx (2.5, 4) (2.5, 4.5)       @det1636
mzz (2.5, 5) (3, 5)           @det1702
mxx (2.5, 6.5) (2.5, 6)       @det1569
mzz (2.5, 7) (3, 7)           @det2805
mxx (3.5, 1) (3.5, 1.5)       @det1585
mzz (3.5, 2) (4, 2)           @det456
mxx (3.5, 3) (3.5, 3.5)       @det1597
mzz (4, 4) (3.5, 4)           @det3012
mxx (3.5, 5) (3.5, 5.5)       @det1595
mzz (3.5, 6) (4, 6)           @det358
mxx (3.5, 7) (3.5, 7.5)       @det1577
mzz (3.5, 0) (4, 0)           @det3505
mxx (4.5, 0.5) (4.5, 0)       @det1627
mzz (5, 1) (4.5, 1)           @det2625
mxx (4.5, 2) (4.5, 2.5)       @det1628
mzz (5, 3) (4.5, 3)           @det1167
mxx (4.5, 4.5) (4.5, 4)       @det1620
mzz (5, 5) (4.5, 5)           @det3656
mxx (4.5, 6.5) (4.5, 6)       @det1633
mzz (5, 7) (4.5, 7)           @det770
mxx (5.5, 1) (5.5, 1.5)       @det1610
mzz (5.5, 2) (6, 2)           @det515
mxx (5.5, 3) (5.5, 3.5)       @det1630
mzz (5.5, 4) (6, 4)           @det1256
mxx (5.5, 5.5) (5.5, 5)       @det1607
mzz (6, 6) (5.5, 6)           @det2712
mxx (5.5, 7) (5.5, 7.5)       @det1616
mzz (5.5, 0) (6, 0)           @det955
mxx (6.5, 0) (6.5, 0.5)       @det1644
mzz (6.5, 1) (7, 1)           @det2110
mxx (6.5, 2.5) (6.5, 2)       @det1631
mzz (6.5, 3) (7, 3)           @det996
mxx (6.5, 4.5) (6.5, 4)       @det1635
mzz (6.5, 5) (7, 5)           @det1696
mxx (6.5, 6) (6.5, 6.5)       @det1634
mzz (6.5, 7) (7, 7)           @det1903
mxx (7.5, 1.5) (7.5, 1)       @det1613
mzz (7.5, 2) (0, 2)           @det1987
mxx (7.5, 3) (7.5, 3.5)       @det1559
mzz (7.5, 4) (0, 4)           @det4344
mxx (7.5, 5) (7.5, 5.5)       @det1549
mzz (7.5, 6) (0, 6)           @det2809
mxx (7.5, 7.5) (7.5, 7)       @det1541
mzz (7.5, 0) (0, 0)           @det1262

--------          3
mxx (0, 1.5) (0, 2)           @det2766
mx (0.5, 1.5)                 @det1576 det2766
mz (1, 1.5)                   @det197 det1532 det1982
mxx (0, 3.5) (0, 4)           @det2669
mx (0.5, 3.5)                 @det1614 det2669
mz (1, 3.5)                   @det1583 det3933 det4994
mxx (0, 5.5) (0, 6)           @det916
mx (0.5, 5.5)                 @det916 det1617
mz (1, 5.5)                   @det309 det1551 det1846
mxx (0, 7.5) (0, 0)           @det4584
mx (0.5, 7.5)                 @det1586 det4584
mz (1, 7.5)                   @det1464 det1558 det3106
mxx (1, 0.5) (1, 1)           @det1187
mx (1.5, 0.5)                 @det1187 det1518
mz (2, 0.5)                   @det282 det1557 det3106
mxx (1, 2.5) (1, 3)           @det4154
mx (1.5, 2.5)                 @det1581 det4154
mz (2, 2.5)                   @det1589 det1982 det5085
mxx (1, 4.5) (1, 5)           @det513
mx (1.5, 4.5)                 @det513 det1521
mz (2, 4.5)                   @det1502 det1702 det3933
mxx (1, 6.5) (1, 7)           @det4222
mx (1.5, 6.5)                 @det1522 det4222
mz (2, 6.5)                   @det1602 det1846 det2805
mxx (2, 1.5) (2, 2)           @det3922
mx (2.5, 1.5)                 @det1598 det3922
mz (3, 1.5)                   @det282 det456 det1571
mxx (2, 3.5) (2, 4)           @det2428
mx (2.5, 3.5)                 @det1584 det2428
mz (3, 3.5)                   @det1619 det3012 det5085
mxx (2, 5.5) (2, 6)           @det3114
mx (2.5, 5.5)                 @det1530 det3114
mz (3, 5.5)                   @det358 det1516 det1702
mxx (2, 0) (2, 7.5)           @det646
mx (2.5, 7.5)                 @det646 det1625
mz (3, 7.5)                   @det1540 det2805 det3505
mxx (3, 1) (3, 0.5)           @det2591
mx (3.5, 0.5)                 @det1524 det2591
mz (4, 0.5)                   @det1514 det2625 det3505
mxx (3, 2.5) (3, 3)           @det1472
mx (3.5, 2.5)                 @det1472 det1503
mz (4, 2.5)                   @det456 det1167 det1594
mxx (3, 4.5) (3, 5)           @det4371
mx (3.5, 4.5)                 @det1601 det4371
mz (4, 4.5)                   @det1525 det3012 det3656
mxx (3, 7) (3, 6.5)           @det1986
mx (3.5, 6.5)                 @det1605 det1986
mz (4, 6.5)                   @det358 det770 det1546
mxx (4, 1.5) (4, 2)           @det212
mx (4.5, 1.5)                 @det212 det1538
mz (5, 1.5)                   @det515 det1504 det2625
mxx (4, 4) (4, 3.5)           @det4356
mx (4.5, 3.5)                 @det1513 det4356
mz (5, 3.5)                   @det1167 det1256 det1578
mxx (4, 5.5) (4, 6)           @det3395
mx (4.5, 5.5)                 @det1603 det3395
mz (5, 5.5)                   @det1608 det2712 det3656
mxx (4, 0) (4, 7.5)           @det318
mx (4.5, 7.5)                 @det318 det1543
mz (5, 7.5)                   @det770 det955 det1596
mxx (5, 0.5) (5, 1)           @det3509
mx (5.5, 0.5)                 @det1599 det3509
mz (6, 0.5)                   @det955 det1590 det2110
mxx (5, 3) (5, 2.5)           @det2046
mx (5.5, 2.5)                 @det1615 det2046
mz (6, 2.5)                   @det515 det996 det1561
mxx (5, 4.5) (5, 5)           @det2351
mx (5.5, 4.5)                 @det1588 det2351
mz (6, 4.5)                   @det1256 det1567 det1696
mxx (5, 6.5) (5, 7)           @det1730
mx (5.5, 6.5)                 @det1621 det1730
mz (6, 6.5)                   @det1591 det1903 det2712
mxx (6, 1.5) (6, 2)           @det4039
mx (6.5, 1.5)                 @det1535 det4039
mz (7, 1.5)                   @det1611 det1987 det2110
mxx (6, 3.5) (6, 4)           @det3344
mx (6.5, 3.5)                 @det1609 det3344
mz (7, 3.5)                   @det996 det1574 det4344
mxx (6, 6) (6, 5.5)           @det4561
mx (6.5, 5.5)                 @det1612 det4561
mz (7, 5.5)                   @det1533 det1696 det2809
mxx (6, 7.5) (6, 0)           @det1683
mx (6.5, 7.5)                 @det1510 det1683
mz (7, 7.5)                   @det1262 det1520 det1903
mxx (7, 0.5) (7, 1)           @det1519
mx (7.5, 0.5)                 @det1519 det1523
mz (0, 0.5)                   @det197 det1262 det1529
mxx (7, 2.5) (7, 3)           @det2947
mx (7.5, 2.5)                 @det1500 det2947
mz (0, 2.5)                   @det1512 det1987 det4994
mxx (7, 4.5) (7, 5)           @det3648
mx (7.5, 4.5)                 @det1507 det3648
mz (0, 4.5)                   @det309 det1544 det4344
mxx (7, 6.5) (7, 7)           @det2146
mx (7.5, 6.5)                 @det1604 det2146
mz (0, 6.5)                   @det1464 det1548 det2809
mxx (0.5, 0.5) (0.5, 1)       @det1666
mxx (0.5, 2.5) (0.5, 3)       @det1670
mxx (0.5, 5) (0.5, 4.5)       @det1672
mxx (0.5, 6.5) (0.5, 7)       @det1679
mxx (1.5, 1.5) (1.5, 2)       @det1667
mxx (1.5, 4) (1.5, 3.5)       @det1681
mxx (1.5, 5.5) (1.5, 6)       @det1674
mxx (1.5, 0) (1.5, 7.5)       @det1682
mxx (2.5, 0.5) (2.5, 1)       @det1675
mxx (2.5, 2.5) (2.5, 3)       @det1676
mxx (2.5, 4.5) (2.5, 5)       @det1673
mxx (2.5, 7) (2.5, 6.5)       @det1678
mxx (3.5, 1.5) (3.5, 2)       @det1659
mxx (3.5, 3.5) (3.5, 4)       @det1671
mxx (3.5, 5.5) (3.5, 6)       @det1657
mxx (3.5, 0) (3.5, 7.5)       @det1680
mxx (4.5, 0.5) (4.5, 1)       @det1650
mxx (4.5, 2.5) (4.5, 3)       @det1661
mxx (4.5, 4.5) (4.5, 5)       @det1660
mxx (4.5, 6.5) (4.5, 7)       @det1669
mxx (5.5, 1.5) (5.5, 2)       @det1658
mxx (5.5, 3.5) (5.5, 4)       @det1654
mxx (5.5, 5.5) (5.5, 6)       @det1652
mxx (5.5, 7.5) (5.5, 0)       @det1651
mxx (6.5, 0.5) (6.5, 1)       @det1665
mxx (6.5, 2.5) (6.5, 3)       @det1668
mxx (6.5, 5) (6.5, 4.5)       @det1663
mxx (6.5, 6.5) (6.5, 7)       @det1664
mxx (7.5, 2) (7.5, 1.5)       @det1655
mxx (7.5, 3.5) (7.5, 4)       @det1656
mxx (7.5, 5.5) (7.5, 6)       @det1649
mxx (7.5, 0) (7.5, 7.5)       @det1662

--------          4
mzz (0, 1.5) (0.5, 1.5)       @det1707
mxx (1, 1) (1, 1.5)           @det2766
mzz (0, 3.5) (0.5, 3.5)       @det1688
mxx (1, 3) (1, 3.5)           @det2669
mzz (0.5, 5.5) (0, 5.5)       @det1698
mxx (1, 5) (1, 5.5)           @det916
mzz (0, 7.5) (0.5, 7.5)       @det1684
mxx (1, 7.5) (1, 7)           @det4584
mzz (1, 0.5) (1.5, 0.5)       @det1714
mxx (2, 0) (2, 0.5)           @det1187
mzz (1, 2.5) (1.5, 2.5)       @det1704
mxx (2, 2) (2, 2.5)           @det4154
mzz (1.5, 4.5) (1, 4.5)       @det1687
mxx (2, 4.5) (2, 4)           @det513
mzz (1, 6.5) (1.5, 6.5)       @det1719
mxx (2, 6.5) (2, 6)           @det4222
mzz (2, 1.5) (2.5, 1.5)       @det1709
mxx (3, 1.5) (3, 1)           @det3922
mzz (2, 3.5) (2.5, 3.5)       @det1720
mxx (3, 3.5) (3, 3)           @det2428
mzz (2, 5.5) (2.5, 5.5)       @det1693
mxx (3, 5) (3, 5.5)           @det3114
mzz (2.5, 7.5) (2, 7.5)       @det1718
mxx (3, 7.5) (3, 7)           @det646
mzz (3.5, 0.5) (3, 0.5)       @det1685
mxx (4, 0) (4, 0.5)           @det2591
mzz (3, 2.5) (3.5, 2.5)       @det1708
mxx (4, 2) (4, 2.5)           @det1472
mzz (3, 4.5) (3.5, 4.5)       @det1710
mxx (4, 4.5) (4, 4)           @det4371
mzz (3.5, 6.5) (3, 6.5)       @det1690
mxx (4, 6) (4, 6.5)           @det1986
mzz (4, 1.5) (4.5, 1.5)       @det1699
mxx (5, 1) (5, 1.5)           @det212
mzz (4.5, 3.5) (4, 3.5)       @det1697
mxx (5, 3.5) (5, 3)           @det4356
mzz (4, 5.5) (4.5, 5.5)       @det1692
mxx (5, 5.5) (5, 5)           @det3395
mzz (4, 7.5) (4.5, 7.5)       @det1721
mxx (5, 7) (5, 7.5)           @det318
mzz (5, 0.5) (5.5, 0.5)       @det1695
mxx (6, 0) (6, 0.5)           @det3509
mzz (5.5, 2.5) (5, 2.5)       @det1713
mxx (6, 2.5) (6, 2)           @det2046
mzz (5, 4.5) (5.5, 4.5)       @det1691
mxx (6, 4) (6, 4.5)           @det2351
mzz (5, 6.5) (5.5, 6.5)       @det1712
mxx (6, 6.5) (6, 6)           @det1730
mzz (6, 1.5) (6.5, 1.5)       @det1703
mxx (7, 1.5) (7, 1)           @det4039
mzz (6, 3.5) (6.5, 3.5)       @det1686
mxx (7, 3) (7, 3.5)           @det3344
mzz (6.5, 5.5) (6, 5.5)       @det1694
mxx (7, 5.5) (7, 5)           @det4561
mzz (6, 7.5) (6.5, 7.5)       @det1706
mxx (7, 7.5) (7, 7)           @det1683
mzz (7, 0.5) (7.5, 0.5)       @det1722
mxx (0, 0) (0, 0.5)           @det1519
mzz (7.5, 2.5) (7, 2.5)       @det1701
mxx (0, 2.5) (0, 2)           @det2947
mzz (7, 4.5) (7.5, 4.5)       @det1717
mxx (0, 4.5) (0, 4)           @det3648
mzz (7, 6.5) (7.5, 6.5)       @det1711
mxx (0, 6) (0, 6.5)           @det2146
mxx (0.5, 0.5) (0.5, 0)       @det1641
mxx (0.5, 2.5) (0.5, 2)       @det1645
mxx (0.5, 4.5) (0.5, 4)       @det1632
mxx (0.5, 6.5) (0.5, 6)       @det1624
mxx (1.5, 1.5) (1.5, 1)       @det1629
mxx (1.5, 3.5) (1.5, 3)       @det1640
mxx (1.5, 5) (1.5, 5.5)       @det1642
mxx (1.5, 7.5) (1.5, 7)       @det1618
mxx (2.5, 0.5) (2.5, 0)       @det1552
mxx (2.5, 2) (2.5, 2.5)       @det1556
mxx (2.5, 4) (2.5, 4.5)       @det1636
mxx (2.5, 6.5) (2.5, 6)       @det1569
mxx (3.5, 1) (3.5, 1.5)       @det1585
mxx (3.5, 3) (3.5, 3.5)       @det1597
mxx (3.5, 5) (3.5, 5.5)       @det1595
mxx (3.5, 7) (3.5, 7.5)       @det1577
mxx (4.5, 0.5) (4.5, 0)       @det1627
mxx (4.5, 2) (4.5, 2.5)       @det1628
mxx (4.5, 4.5) (4.5, 4)       @det1620
mxx (4.5, 6.5) (4.5, 6)       @det1633
mxx (5.5, 1) (5.5, 1.5)       @det1610
mxx (5.5, 3) (5.5, 3.5)       @det1630
mxx (5.5, 5.5) (5.5, 5)       @det1607
mxx (5.5, 7) (5.5, 7.5)       @det1616
mxx (6.5, 0) (6.5, 0.5)       @det1644
mxx (6.5, 2.5) (6.5, 2)       @det1631
mxx (6.5, 4.5) (6.5, 4)       @det1635
mxx (6.5, 6) (6.5, 6.5)       @det1634
mxx (7.5, 1.5) (7.5, 1)       @det1613
mxx (7.5, 3) (7.5, 3.5)       @det1559
mxx (7.5, 5) (7.5, 5.5)       @det1549
mxx (7.5, 7.5) (7.5, 7)       @det1541

--------          5
mzz (1, 1.5) (0.5, 1.5)       @det1737
mzz (1, 3.5) (0.5, 3.5)       @det1735
mzz (0.5, 5.5) (1, 5.5)       @det1729
mzz (1, 7.5) (0.5, 7.5)       @det1733
mzz (1.5, 0.5) (2, 0.5)       @det1725
mzz (1.5, 2.5) (2, 2.5)       @det1726
mzz (1.5, 4.5) (2, 4.5)       @det1750
mzz (1.5, 6.5) (2, 6.5)       @det1744
mzz (3, 1.5) (2.5, 1.5)       @det1756
mzz (2.5, 3.5) (3, 3.5)       @det1753
mzz (2.5, 5.5) (3, 5.5)       @det1748
mzz (2.5, 7.5) (3, 7.5)       @det1734
mzz (3.5, 0.5) (4, 0.5)       @det1752
mzz (3.5, 2.5) (4, 2.5)       @det1754
mzz (4, 4.5) (3.5, 4.5)       @det1731
mzz (3.5, 6.5) (4, 6.5)       @det1738
mzz (5, 1.5) (4.5, 1.5)       @det1770
mzz (5, 3.5) (4.5, 3.5)       @det1773
mzz (5, 5.5) (4.5, 5.5)       @det1742
mzz (5, 7.5) (4.5, 7.5)       @det1747
mzz (5.5, 0.5) (6, 0.5)       @det1768
mzz (5.5, 2.5) (6, 2.5)       @det1745
mzz (5.5, 4.5) (6, 4.5)       @det1759
mzz (6, 6.5) (5.5, 6.5)       @det1761
mzz (6.5, 1.5) (7, 1.5)       @det1739
mzz (6.5, 3.5) (7, 3.5)       @det1736
mzz (6.5, 5.5) (7, 5.5)       @det1741
mzz (6.5, 7.5) (7, 7.5)       @det1746
mzz (7.5, 0.5) (0, 0.5)       @det1724
mzz (7.5, 2.5) (0, 2.5)       @det1740
mzz (7.5, 4.5) (0, 4.5)       @det1749
mzz (7.5, 6.5) (0, 6.5)       @det1743
mxx (0.5, 0.5) (0.5, 1)       @det1666
mzz (1, 0) (0.5, 0)           @det197
mxx (0.5, 2.5) (0.5, 3)       @det1670
mzz (1, 2) (0.5, 2)           @det4994
mxx (0.5, 5) (0.5, 4.5)       @det1672
mzz (1, 4) (0.5, 4)           @det309
mxx (0.5, 6.5) (0.5, 7)       @det1679
mzz (0.5, 6) (1, 6)           @det1464
mxx (1.5, 1.5) (1.5, 2)       @det1667
mzz (1.5, 1) (2, 1)           @det1982
mxx (1.5, 4) (1.5, 3.5)       @det1681
mzz (2, 3) (1.5, 3)           @det3933
mxx (1.5, 5.5) (1.5, 6)       @det1674
mzz (1.5, 5) (2, 5)           @det1846
mxx (1.5, 0) (1.5, 7.5)       @det1682
mzz (1.5, 7) (2, 7)           @det3106
mxx (2.5, 0.5) (2.5, 1)       @det1675
mzz (2.5, 0) (3, 0)           @det282
mxx (2.5, 2.5) (2.5, 3)       @det1676
mzz (2.5, 2) (3, 2)           @det5085
mxx (2.5, 4.5) (2.5, 5)       @det1673
mzz (2.5, 4) (3, 4)           @det1702
mxx (2.5, 7) (2.5, 6.5)       @det1678
mzz (3, 6) (2.5, 6)           @det2805
mxx (3.5, 1.5) (3.5, 2)       @det1659
mzz (3.5, 1) (4, 1)           @det456
mxx (3.5, 3.5) (3.5, 4)       @det1671
mzz (3.5, 3) (4, 3)           @det3012
mxx (3.5, 5.5) (3.5, 6)       @det1657
mzz (3.5, 5) (4, 5)           @det358
mxx (3.5, 0) (3.5, 7.5)       @det1680
mzz (3.5, 7) (4, 7)           @det3505
mxx (4.5, 0.5) (4.5, 1)       @det1650
mzz (5, 0) (4.5, 0)           @det2625
mxx (4.5, 2.5) (4.5, 3)       @det1661
mzz (4.5, 2) (5, 2)           @det1167
mxx (4.5, 4.5) (4.5, 5)       @det1660
mzz (5, 4) (4.5, 4)           @det3656
mxx (4.5, 6.5) (4.5, 7)       @det1669
mzz (5, 6) (4.5, 6)           @det770
mxx (5.5, 1.5) (5.5, 2)       @det1658
mzz (5.5, 1) (6, 1)           @det515
mxx (5.5, 3.5) (5.5, 4)       @det1654
mzz (5.5, 3) (6, 3)           @det1256
mxx (5.5, 5.5) (5.5, 6)       @det1652
mzz (5.5, 5) (6, 5)           @det2712
mxx (5.5, 7.5) (5.5, 0)       @det1651
mzz (5.5, 7) (6, 7)           @det955
mxx (6.5, 0.5) (6.5, 1)       @det1665
mzz (6.5, 0) (7, 0)           @det2110
mxx (6.5, 2.5) (6.5, 3)       @det1668
mzz (6.5, 2) (7, 2)           @det996
mxx (6.5, 5) (6.5, 4.5)       @det1663
mzz (7, 4) (6.5, 4)           @det1696
mxx (6.5, 6.5) (6.5, 7)       @det1664
mzz (6.5, 6) (7, 6)           @det1903
mxx (7.5, 2) (7.5, 1.5)       @det1655
mzz (0, 1) (7.5, 1)           @det1987
mxx (7.5, 3.5) (7.5, 4)       @det1656
mzz (7.5, 3) (0, 3)           @det4344
mxx (7.5, 5.5) (7.5, 6)       @det1649
mzz (7.5, 5) (0, 5)           @det2809
mxx (7.5, 0) (7.5, 7.5)       @det1662
mzz (0, 7) (7.5, 7)           @det1262

--------          6
mzz (0, 1.5) (0.5, 1.5)       @det197 det1707 det4994
mzz (0, 3.5) (0.5, 3.5)       @det309 det1688 det4994
mzz (0.5, 5.5) (0, 5.5)       @det309 det1464 det1698
mzz (0, 7.5) (0.5, 7.5)       @det197 det1464 det1684
mzz (1, 0.5) (1.5, 0.5)       @det1714 det1982 det3106
mzz (1, 2.5) (1.5, 2.5)       @det1704 det1982 det3933
mzz (1.5, 4.5) (1, 4.5)       @det1687 det1846 det3933
mzz (1, 6.5) (1.5, 6.5)       @det1719 det1846 det3106
mzz (2, 1.5) (2.5, 1.5)       @det282 det1709 det5085
mzz (2, 3.5) (2.5, 3.5)       @det1702 det1720 det5085
mzz (2, 5.5) (2.5, 5.5)       @det1693 det1702 det2805
mzz (2.5, 7.5) (2, 7.5)       @det282 det1718 det2805
mzz (3.5, 0.5) (3, 0.5)       @det456 det1685 det3505
mzz (3, 2.5) (3.5, 2.5)       @det456 det1708 det3012
mzz (3, 4.5) (3.5, 4.5)       @det358 det1710 det3012
mzz (3.5, 6.5) (3, 6.5)       @det358 det1690 det3505
mzz (4, 1.5) (4.5, 1.5)       @det1167 det1699 det2625
mzz (4.5, 3.5) (4, 3.5)       @det1167 det1697 det3656
mzz (4, 5.5) (4.5, 5.5)       @det770 det1692 det3656
mzz (4, 7.5) (4.5, 7.5)       @det770 det1721 det2625
mzz (5, 0.5) (5.5, 0.5)       @det515 det955 det1695
mzz (5.5, 2.5) (5, 2.5)       @det515 det1256 det1713
mzz (5, 4.5) (5.5, 4.5)       @det1256 det1691 det2712
mzz (5, 6.5) (5.5, 6.5)       @det955 det1712 det2712
mzz (6, 1.5) (6.5, 1.5)       @det996 det1703 det2110
mzz (6, 3.5) (6.5, 3.5)       @det996 det1686 det1696
mzz (6.5, 5.5) (6, 5.5)       @det1694 det1696 det1903
mzz (6, 7.5) (6.5, 7.5)       @det1706 det1903 det2110
mzz (7, 0.5) (7.5, 0.5)       @det1262 det1722 det1987
mzz (7.5, 2.5) (7, 2.5)       @det1701 det1987 det4344
mzz (7, 4.5) (7.5, 4.5)       @det1717 det2809 det4344
mzz (7, 6.5) (7.5, 6.5)       @det1262 det1711 det2809
mzz (0, 1) (0.5, 1)           @det197
mz (0.5, 0.5)                 @det1774
mx (0.5, 0)                   @det1760
mzz (0, 3) (0.5, 3)           @det4994
mz (0.5, 2.5)                 @det1826
mx (0.5, 2)                   @det1787
mzz (0.5, 5) (0, 5)           @det309
mz (0.5, 4.5)                 @det1807
mx (0.5, 4)                   @det1790
mzz (0, 7) (0.5, 7)           @det1464
mz (0.5, 6.5)                 @det1832
mx (0.5, 6)                   @det1782
mzz (1, 2) (1.5, 2)           @det1982
mz (1.5, 1.5)                 @det1777
mx (1.5, 1)                   @det1764
mzz (1.5, 4) (1, 4)           @det3933
mz (1.5, 3.5)                 @det1819
mx (1.5, 3)                   @det1798
mzz (1, 6) (1.5, 6)           @det1846
mz (1.5, 5.5)                 @det1821
mx (1.5, 5)                   @det1812
mzz (1, 0) (1.5, 0)           @det3106
mz (1.5, 7.5)                 @det1775
mx (1.5, 7)                   @det1804
mzz (2, 1) (2.5, 1)           @det282
mz (2.5, 0.5)                 @det1814
mx (2.5, 0)                   @det1772
mzz (2, 3) (2.5, 3)           @det5085
mz (2.5, 2.5)                 @det1827
mx (2.5, 2)                   @det1794
mzz (2, 5) (2.5, 5)           @det1702
mz (2.5, 4.5)                 @det1779
mx (2.5, 4)                   @det1767
mzz (2.5, 7) (2, 7)           @det2805
mz (2.5, 6.5)                 @det1815
mx (2.5, 6)                   @det1822
mzz (3, 2) (3.5, 2)           @det456
mz (3.5, 1.5)                 @det1809
mx (3.5, 1)                   @det1793
mzz (3, 4) (3.5, 4)           @det3012
mz (3.5, 3.5)                 @det1818
mx (3.5, 3)                   @det1783
mzz (3.5, 6) (3, 6)           @det358
mz (3.5, 5.5)                 @det1802
mx (3.5, 5)                   @det1776
mzz (3.5, 0) (3, 0)           @det3505
mz (3.5, 7.5)                 @det1813
mx (3.5, 7)                   @det1755
mzz (4, 1) (4.5, 1)           @det2625
mz (4.5, 0.5)                 @det1786
mx (4.5, 0)                   @det1825
mzz (4.5, 3) (4, 3)           @det1167
mz (4.5, 2.5)                 @det1803
mx (4.5, 2)                   @det1785
mzz (4, 5) (4.5, 5)           @det3656
mz (4.5, 4.5)                 @det1816
mx (4.5, 4)                   @det1789
mzz (4, 7) (4.5, 7)           @det770
mz (4.5, 6.5)                 @det1831
mx (4.5, 6)                   @det1769
mzz (5.5, 2) (5, 2)           @det515
mz (5.5, 1.5)                 @det1806
mx (5.5, 1)                   @det1763
mzz (5, 4) (5.5, 4)           @det1256
mz (5.5, 3.5)                 @det1817
mx (5.5, 3)                   @det1801
mzz (5, 6) (5.5, 6)           @det2712
mz (5.5, 5.5)                 @det1820
mx (5.5, 5)                   @det1800
mzz (5, 0) (5.5, 0)           @det955
mz (5.5, 7.5)                 @det1788
mx (5.5, 7)                   @det1805
mzz (6, 1) (6.5, 1)           @det2110
mz (6.5, 0.5)                 @det1795
mx (6.5, 0)                   @det1810
mzz (6, 3) (6.5, 3)           @det996
mz (6.5, 2.5)                 @det1771
mx (6.5, 2)                   @det1797
mzz (6.5, 5) (6, 5)           @det1696
mz (6.5, 4.5)                 @det1792
mx (6.5, 4)                   @det1823
mzz (6, 7) (6.5, 7)           @det1903
mz (6.5, 6.5)                 @det1766
mx (6.5, 6)                   @det1824
mzz (7.5, 2) (7, 2)           @det1987
mz (7.5, 1.5)                 @det1784
mx (7.5, 1)                   @det1791
mzz (7, 4) (7.5, 4)           @det4344
mz (7.5, 3.5)                 @det1811
mx (7.5, 3)                   @det1781
mzz (7, 6) (7.5, 6)           @det2809
mz (7.5, 5.5)                 @det1778
mx (7.5, 5)                   @det1829
mzz (7, 0) (7.5, 0)           @det1262
mz (7.5, 7.5)                 @det1828
mx (7.5, 7)                   @det1796

--------          7
mzz (1, 1.5) (0.5, 1.5)       @det197 det1737 det4994
mxx (0, 1.5) (0, 1)           @det2766
mzz (1, 3.5) (0.5, 3.5)       @det309 det1735 det4994
mxx (0, 3.5) (0, 3)           @det2669
mzz (0.5, 5.5) (1, 5.5)       @det309 det1464 det1729
mxx (0, 5.5) (0, 5)           @det916
mzz (1, 7.5) (0.5, 7.5)       @det197 det1464 det1733
mxx (0, 7) (0, 7.5)           @det4584
mzz (1.5, 0.5) (2, 0.5)       @det1725 det1982 det3106
mxx (1, 0.5) (1, 0)           @det1187
mzz (1.5, 2.5) (2, 2.5)       @det1726 det1982 det3933
mxx (1, 2) (1, 2.5)           @det4154
mzz (1.5, 4.5) (2, 4.5)       @det1750 det1846 det3933
mxx (1, 4) (1, 4.5)           @det513
mzz (1.5, 6.5) (2, 6.5)       @det1744 det1846 det3106
mxx (1, 6.5) (1, 6)           @det4222
mzz (3, 1.5) (2.5, 1.5)       @det282 det1756 det5085
mxx (2, 1) (2, 1.5)           @det3922
mzz (2.5, 3.5) (3, 3.5)       @det1702 det1753 det5085
mxx (2, 3.5) (2, 3)           @det2428
mzz (2.5, 5.5) (3, 5.5)       @det1702 det1748 det2805
mxx (2, 5.5) (2, 5)           @det3114
mzz (2.5, 7.5) (3, 7.5)       @det282 det1734 det2805
mxx (2, 7) (2, 7.5)           @det646
mzz (3.5, 0.5) (4, 0.5)       @det456 det1752 det3505
mxx (3, 0) (3, 0.5)           @det2591
mzz (3.5, 2.5) (4, 2.5)       @det456 det1754 det3012
mxx (3, 2.5) (3, 2)           @det1472
mzz (4, 4.5) (3.5, 4.5)       @det358 det1731 det3012
mxx (3, 4.5) (3, 4)           @det4371
mzz (3.5, 6.5) (4, 6.5)       @det358 det1738 det3505
mxx (3, 6) (3, 6.5)           @det1986
mzz (5, 1.5) (4.5, 1.5)       @det1167 det1770 det2625
mxx (4, 1.5) (4, 1)           @det212
mzz (5, 3.5) (4.5, 3.5)       @det1167 det1773 det3656
mxx (4, 3) (4, 3.5)           @det4356
mzz (5, 5.5) (4.5, 5.5)       @det770 det1742 det3656
mxx (4, 5) (4, 5.5)           @det3395
mzz (5, 7.5) (4.5, 7.5)       @det770 det1747 det2625
mxx (4, 7) (4, 7.5)           @det318
mzz (5.5, 0.5) (6, 0.5)       @det515 det955 det1768
mxx (5, 0) (5, 0.5)           @det3509
mzz (5.5, 2.5) (6, 2.5)       @det515 det1256 det1745
mxx (5, 2) (5, 2.5)           @det2046
mzz (5.5, 4.5) (6, 4.5)       @det1256 det1759 det2712
mxx (5, 4.5) (5, 4)           @det2351
mzz (6, 6.5) (5.5, 6.5)       @det955 det1761 det2712
mxx (5, 6) (5, 6.5)           @det1730
mzz (6.5, 1.5) (7, 1.5)       @det996 det1739 det2110
mxx (6, 1.5) (6, 1)           @det4039
mzz (6.5, 3.5) (7, 3.5)       @det996 det1696 det1736
mxx (6, 3.5) (6, 3)           @det3344
mzz (6.5, 5.5) (7, 5.5)       @det1696 det1741 det1903
mxx (6, 5) (6, 5.5)           @det4561
mzz (6.5, 7.5) (7, 7.5)       @det1746 det1903 det2110
mxx (6, 7.5) (6, 7)           @det1683
mzz (7.5, 0.5) (0, 0.5)       @det1262 det1724 det1987
mxx (7, 0.5) (7, 0)           @det1519
mzz (7.5, 2.5) (0, 2.5)       @det1740 det1987 det4344
mxx (7, 2) (7, 2.5)           @det2947
mzz (7.5, 4.5) (0, 4.5)       @det1749 det2809 det4344
mxx (7, 4.5) (7, 4)           @det3648
mzz (7.5, 6.5) (0, 6.5)       @det1262 det1743 det2809
mxx (7, 6.5) (7, 6)           @det2146
mx (0.5, 0)                   @det1519 det1760 det4584
mz (0.5, 0.5)                 @det1774 det1862
mx (0.5, 1)                   @det1869
mx (0.5, 2)                   @det1787 det2766 det2947
mz (0.5, 2.5)                 @det1826 det1892
mx (0.5, 3)                   @det1875
mx (0.5, 4)                   @det1790 det2669 det3648
mz (0.5, 4.5)                 @det1807 det1865
mx (0.5, 5)                   @det1876
mx (0.5, 6)                   @det916 det1782 det2146
mz (0.5, 6.5)                 @det1832 det1901
mx (0.5, 7)                   @det1888
mx (1.5, 1)                   @det1187 det1764 det2766
mz (1.5, 1.5)                 @det1777 det1842
mx (1.5, 2)                   @det1871
mx (1.5, 3)                   @det1798 det2669 det4154
mz (1.5, 3.5)                 @det1819 det1880
mx (1.5, 4)                   @det1838
mx (1.5, 5)                   @det513 det916 det1812
mz (1.5, 5.5)                 @det1821 det1882
mx (1.5, 6)                   @det1904
mx (1.5, 7)                   @det1804 det4222 det4584
mz (1.5, 7.5)                 @det1775 det1840
mx (1.5, 0)                   @det1853
mx (2.5, 0)                   @det646 det1187 det1772
mz (2.5, 0.5)                 @det1814 det1898
mx (2.5, 1)                   @det1856
mx (2.5, 2)                   @det1794 det3922 det4154
mz (2.5, 2.5)                 @det1827 det1896
mx (2.5, 3)                   @det1859
mx (2.5, 4)                   @det513 det1767 det2428
mz (2.5, 4.5)                 @det1779 det1870
mx (2.5, 5)                   @det1893
mx (2.5, 6)                   @det1822 det3114 det4222
mz (2.5, 6.5)                 @det1815 det1873
mx (2.5, 7)                   @det1886
mx (3.5, 1)                   @det1793 det2591 det3922
mz (3.5, 1.5)                 @det1809 det1868
mx (3.5, 2)                   @det1891
mx (3.5, 3)                   @det1472 det1783 det2428
mz (3.5, 3.5)                 @det1818 det1864
mx (3.5, 4)                   @det1861
mx (3.5, 5)                   @det1776 det3114 det4371
mz (3.5, 5.5)                 @det1802 det1890
mx (3.5, 6)                   @det1850
mx (3.5, 7)                   @det646 det1755 det1986
mz (3.5, 7.5)                 @det1813 det1872
mx (3.5, 0)                   @det1857
mx (4.5, 0)                   @det318 det1825 det2591
mz (4.5, 0.5)                 @det1786 det1887
mx (4.5, 1)                   @det1906
mx (4.5, 2)                   @det212 det1472 det1785
mz (4.5, 2.5)                 @det1803 det1858
mx (4.5, 3)                   @det1884
mx (4.5, 4)                   @det1789 det4356 det4371
mz (4.5, 4.5)                 @det1816 det1847
mx (4.5, 5)                   @det1855
mx (4.5, 6)                   @det1769 det1986 det3395
mz (4.5, 6.5)                 @det1831 det1900
mx (4.5, 7)                   @det1844
mx (5.5, 1)                   @det212 det1763 det3509
mz (5.5, 1.5)                 @det1806 det1894
mx (5.5, 2)                   @det1843
mx (5.5, 3)                   @det1801 det2046 det4356
mz (5.5, 3.5)                 @det1817 det1878
mx (5.5, 4)                   @det1837
mx (5.5, 5)                   @det1800 det2351 det3395
mz (5.5, 5.5)                 @det1820 det1881
mx (5.5, 6)                   @det1902
mx (5.5, 7)                   @det318 det1730 det1805
mz (5.5, 7.5)                 @det1788 det1877
mx (5.5, 0)                   @det1852
mx (6.5, 0)                   @det1683 det1810 det3509
mz (6.5, 0.5)                 @det1795 det1854
mx (6.5, 1)                   @det1883
mx (6.5, 2)                   @det1797 det2046 det4039
mz (6.5, 2.5)                 @det1771 det1839
mx (6.5, 3)                   @det1851
mx (6.5, 4)                   @det1823 det2351 det3344
mz (6.5, 4.5)                 @det1792 det1879
mx (6.5, 5)                   @det1836
mx (6.5, 6)                   @det1730 det1824 det4561
mz (6.5, 6.5)                 @det1766 det1907
mx (6.5, 7)                   @det1874
mx (7.5, 1)                   @det1519 det1791 det4039
mz (7.5, 1.5)                 @det1784 det1848
mx (7.5, 2)                   @det1860
mx (7.5, 3)                   @det1781 det2947 det3344
mz (7.5, 3.5)                 @det1811 det1895
mx (7.5, 4)                   @det1845
mx (7.5, 5)                   @det1829 det3648 det4561
mz (7.5, 5.5)                 @det1778 det1866
mx (7.5, 6)                   @det1863
mx (7.5, 7)                   @det1683 det1796 det2146
mz (7.5, 7.5)                 @det1828 det1897
mx (7.5, 0)                   @det1889

--------          8
mxx (1, 1.5) (1, 2)           @det2766
mx (0.5, 1.5)                 @det1947
mz (0, 1.5)                   @det1924
mxx (1, 3.5) (1, 4)           @det2669
mx (0.5, 3.5)                 @det1974
mz (0, 3.5)                   @det1931
mxx (1, 6) (1, 5.5)           @det916
mx (0.5, 5.5)                 @det1951
mz (0, 5.5)                   @det1955
mxx (1, 0) (1, 7.5)           @det4584
mx (0.5, 7.5)                 @det1927
mz (0, 7.5)                   @det1959
mxx (2, 0.5) (2, 1)           @det1187
mx (1.5, 0.5)                 @det1909
mz (1, 0.5)                   @det1972
mxx (2, 3) (2, 2.5)           @det4154
mx (1.5, 2.5)                 @det1925
mz (1, 2.5)                   @det1946
mxx (2, 4.5) (2, 5)           @det513
mx (1.5, 4.5)                 @det1971
mz (1, 4.5)                   @det1957
mxx (2, 6.5) (2, 7)           @det4222
mx (1.5, 6.5)                 @det1915
mz (1, 6.5)                   @det1939
mxx (3, 1.5) (3, 2)           @det3922
mx (2.5, 1.5)                 @det1936
mz (2, 1.5)                   @det1914
mxx (3, 3.5) (3, 4)           @det2428
mx (2.5, 3.5)                 @det1976
mz (2, 3.5)                   @det1934
mxx (3, 5.5) (3, 6)           @det3114
mx (2.5, 5.5)                 @det1932
mz (2, 5.5)                   @det1918
mxx (3, 7.5) (3, 0)           @det646
mx (2.5, 7.5)                 @det1935
mz (2, 7.5)                   @det1928
mxx (4, 0.5) (4, 1)           @det2591
mx (3.5, 0.5)                 @det1920
mz (3, 0.5)                   @det1921
mxx (4, 2.5) (4, 3)           @det1472
mx (3.5, 2.5)                 @det1979
mz (3, 2.5)                   @det1965
mxx (4, 4.5) (4, 5)           @det4371
mx (3.5, 4.5)                 @det1938
mz (3, 4.5)                   @det1967
mxx (4, 6.5) (4, 7)           @det1986
mx (3.5, 6.5)                 @det1942
mz (3, 6.5)                   @det1950
mxx (5, 1.5) (5, 2)           @det212
mx (4.5, 1.5)                 @det1943
mz (4, 1.5)                   @det1970
mxx (5, 3.5) (5, 4)           @det4356
mx (4.5, 3.5)                 @det1913
mz (4, 3.5)                   @det1973
mxx (5, 5.5) (5, 6)           @det3395
mx (4.5, 5.5)                 @det1968
mz (4, 5.5)                   @det1954
mxx (5, 0) (5, 7.5)           @det318
mx (4.5, 7.5)                 @det1945
mz (4, 7.5)                   @det1958
mxx (6, 1) (6, 0.5)           @det3509
mx (5.5, 0.5)                 @det1966
mz (5, 0.5)                   @det1960
mxx (6, 2.5) (6, 3)           @det2046
mx (5.5, 2.5)                 @det1964
mz (5, 2.5)                   @det1961
mxx (6, 4.5) (6, 5)           @det2351
mx (5.5, 4.5)                 @det1929
mz (5, 4.5)                   @det1956
mxx (6, 6.5) (6, 7)           @det1730
mx (5.5, 6.5)                 @det1926
mz (5, 6.5)                   @det1917
mxx (7, 1.5) (7, 2)           @det4039
mx (6.5, 1.5)                 @det1922
mz (6, 1.5)                   @det1916
mxx (7, 4) (7, 3.5)           @det3344
mx (6.5, 3.5)                 @det1944
mz (6, 3.5)                   @det1940
mxx (7, 5.5) (7, 6)           @det4561
mx (6.5, 5.5)                 @det1962
mz (6, 5.5)                   @det1930
mxx (7, 0) (7, 7.5)           @det1683
mx (6.5, 7.5)                 @det1911
mz (6, 7.5)                   @det1910
mxx (0, 1) (0, 0.5)           @det1519
mx (7.5, 0.5)                 @det1919
mz (7, 0.5)                   @det1933
mxx (0, 2.5) (0, 3)           @det2947
mx (7.5, 2.5)                 @det1977
mz (7, 2.5)                   @det1937
mxx (0, 4.5) (0, 5)           @det3648
mx (7.5, 4.5)                 @det1980
mz (7, 4.5)                   @det1969
mxx (0, 7) (0, 6.5)           @det2146
mx (7.5, 6.5)                 @det1941
mz (7, 6.5)                   @det1949
mzz (0.5, 0) (0, 0)           @det197 det4041
mz (0.5, 0.5)                 @det1862 det4041
mx (0.5, 1)                   @det1187 det1869 det2766
mzz (0, 2) (0.5, 2)           @det2940 det4994
mz (0.5, 2.5)                 @det1892 det2940
mx (0.5, 3)                   @det1875 det2669 det4154
mzz (0, 4) (0.5, 4)           @det309 det3756
mz (0.5, 4.5)                 @det1865 det3756
mx (0.5, 5)                   @det513 det916 det1876
mzz (0.5, 6) (0, 6)           @det1464 det4401
mz (0.5, 6.5)                 @det1901 det4401
mx (0.5, 7)                   @det1888 det4222 det4584
mzz (1, 1) (1.5, 1)           @det96 det1982
mz (1.5, 1.5)                 @det96 det1842
mx (1.5, 2)                   @det1871 det3922 det4154
mzz (1, 3) (1.5, 3)           @det219 det3933
mz (1.5, 3.5)                 @det219 det1880
mx (1.5, 4)                   @det513 det1838 det2428
mzz (1.5, 5) (1, 5)           @det1846 det4205
mz (1.5, 5.5)                 @det1882 det4205
mx (1.5, 6)                   @det1904 det3114 det4222
mzz (1, 7) (1.5, 7)           @det3106 det5028
mz (1.5, 7.5)                 @det1840 det5028
mx (1.5, 0)                   @det646 det1187 det1853
mzz (2, 0) (2.5, 0)           @det282 det4189
mz (2.5, 0.5)                 @det1898 det4189
mx (2.5, 1)                   @det1856 det2591 det3922
mzz (2.5, 2) (2, 2)           @det2230 det5085
mz (2.5, 2.5)                 @det1896 det2230
mx (2.5, 3)                   @det1472 det1859 det2428
mzz (2, 4) (2.5, 4)           @det1702 det4913
mz (2.5, 4.5)                 @det1870 det4913
mx (2.5, 5)                   @det1893 det3114 det4371
mzz (2, 6) (2.5, 6)           @det2805 det5004
mz (2.5, 6.5)                 @det1873 det5004
mx (2.5, 7)                   @det646 det1886 det1986
mzz (3, 1) (3.5, 1)           @det456 det1905
mz (3.5, 1.5)                 @det1868 det1905
mx (3.5, 2)                   @det212 det1472 det1891
mzz (3, 3) (3.5, 3)           @det2724 det3012
mz (3.5, 3.5)                 @det1864 det2724
mx (3.5, 4)                   @det1861 det4356 det4371
mzz (3.5, 5) (3, 5)           @det358 det1830
mz (3.5, 5.5)                 @det1830 det1890
mx (3.5, 6)                   @det1850 det1986 det3395
mzz (3, 7) (3.5, 7)           @det2836 det3505
mz (3.5, 7.5)                 @det1872 det2836
mx (3.5, 0)                   @det318 det1857 det2591
mzz (4, 0) (4.5, 0)           @det2625 det4768
mz (4.5, 0.5)                 @det1887 det4768
mx (4.5, 1)                   @det212 det1906 det3509
mzz (4.5, 2) (4, 2)           @det1167 det4915
mz (4.5, 2.5)                 @det1858 det4915
mx (4.5, 3)                   @det1884 det2046 det4356
mzz (4, 4) (4.5, 4)           @det32 det3656
mz (4.5, 4.5)                 @det32 det1847
mx (4.5, 5)                   @det1855 det2351 det3395
mzz (4, 6) (4.5, 6)           @det770 det915
mz (4.5, 6.5)                 @det915 det1900
mx (4.5, 7)                   @det318 det1730 det1844
mzz (5.5, 1) (5, 1)           @det515 det1780
mz (5.5, 1.5)                 @det1780 det1894
mx (5.5, 2)                   @det1843 det2046 det4039
mzz (5, 3) (5.5, 3)           @det1256 det1456
mz (5.5, 3.5)                 @det1456 det1878
mx (5.5, 4)                   @det1837 det2351 det3344
mzz (5, 5) (5.5, 5)           @det2712 det5027
mz (5.5, 5.5)                 @det1881 det5027
mx (5.5, 6)                   @det1730 det1902 det4561
mzz (5.5, 7) (5, 7)           @det955 det3555
mz (5.5, 7.5)                 @det1877 det3555
mx (5.5, 0)                   @det1683 det1852 det3509
mzz (6.5, 0) (6, 0)           @det2110 det3650
mz (6.5, 0.5)                 @det1854 det3650
mx (6.5, 1)                   @det1519 det1883 det4039
mzz (6, 2) (6.5, 2)           @det996 det3839
mz (6.5, 2.5)                 @det1839 det3839
mx (6.5, 3)                   @det1851 det2947 det3344
mzz (6, 4) (6.5, 4)           @det1696 det3851
mz (6.5, 4.5)                 @det1879 det3851
mx (6.5, 5)                   @det1836 det3648 det4561
mzz (6, 6) (6.5, 6)           @det1903 det3359
mz (6.5, 6.5)                 @det1907 det3359
mx (6.5, 7)                   @det1683 det1874 det2146
mzz (7, 1) (7.5, 1)           @det29 det1987
mz (7.5, 1.5)                 @det29 det1848
mx (7.5, 2)                   @det1860 det2766 det2947
mzz (7.5, 3) (7, 3)           @det1120 det4344
mz (7.5, 3.5)                 @det1120 det1895
mx (7.5, 4)                   @det1845 det2669 det3648
mzz (7, 5) (7.5, 5)           @det2809 det4209
mz (7.5, 5.5)                 @det1866 det4209
mx (7.5, 6)                   @det916 det1863 det2146
mzz (7, 7) (7.5, 7)           @det1262 det3154
mz (7.5, 7.5)                 @det1897 det3154
mx (7.5, 0)                   @det1519 det1889 det4584

--------          9
mz (0, 1.5)                   @det29 det197 det1924 det1987 det2940
mx (0.5, 1.5)                 @det1947 det2063
mz (1, 1.5)                   @det2071
mz (0, 3.5)                   @det1120 det1931 det3756 det4344 det4994
mx (0.5, 3.5)                 @det1974 det2018
mz (1, 3.5)                   @det2013
mz (0, 5.5)                   @det309 det1955 det2809 det4209 det4401
mx (0.5, 5.5)                 @det1951 det2007
mz (1, 5.5)                   @det2062
mz (0, 7.5)                   @det1262 det1464 det1959 det3154 det4041
mx (0.5, 7.5)                 @det1927 det2006
mz (1, 7.5)                   @det2086
mz (1, 0.5)                   @det96 det197 det1972 det3106 det4041
mx (1.5, 0.5)                 @det1909 det2004
mz (2, 0.5)                   @det2084
mz (1, 2.5)                   @det219 det1946 det1982 det2940 det4994
mx (1.5, 2.5)                 @det1925 det2003
mz (2, 2.5)                   @det2067
mz (1, 4.5)                   @det309 det1957 det3756 det3933 det4205
mx (1.5, 4.5)                 @det1971 det2052
mz (2, 4.5)                   @det2026
mz (1, 6.5)                   @det1464 det1846 det1939 det4401 det5028
mx (1.5, 6.5)                 @det1915 det2055
mz (2, 6.5)                   @det1990
mz (2, 1.5)                   @det96 det282 det1914 det1982 det2230
mx (2.5, 1.5)                 @det1936 det1991
mz (3, 1.5)                   @det1999
mz (2, 3.5)                   @det219 det1934 det3933 det4913 det5085
mx (2.5, 3.5)                 @det1976 det2057
mz (3, 3.5)                   @det2047
mz (2, 5.5)                   @det1702 det1846 det1918 det4205 det5004
mx (2.5, 5.5)                 @det1932 det2068
mz (3, 5.5)                   @det2043
mz (2, 7.5)                   @det1928 det2805 det3106 det4189 det5028
mx (2.5, 7.5)                 @det1935 det2041
mz (3, 7.5)                   @det2031
mz (3, 0.5)                   @det282 det1905 det1921 det3505 det4189
mx (3.5, 0.5)                 @det1920 det2025
mz (4, 0.5)                   @det2002
mz (3, 2.5)                   @det456 det1965 det2230 det2724 det5085
mx (3.5, 2.5)                 @det1979 det2028
mz (4, 2.5)                   @det2010
mz (3, 4.5)                   @det1702 det1830 det1967 det3012 det4913
mx (3.5, 4.5)                 @det1938 det1992
mz (4, 4.5)                   @det2065
mz (3, 6.5)                   @det358 det1950 det2805 det2836 det5004
mx (3.5, 6.5)                 @det1942 det1994
mz (4, 6.5)                   @det2034
mz (4, 1.5)                   @det456 det1905 det1970 det2625 det4915
mx (4.5, 1.5)                 @det1943 det2075
mz (5, 1.5)                   @det2029
mz (4, 3.5)                   @det32 det1167 det1973 det2724 det3012
mx (4.5, 3.5)                 @det1913 det2039
mz (5, 3.5)                   @det2001
mz (4, 5.5)                   @det358 det915 det1830 det1954 det3656
mx (4.5, 5.5)                 @det1968 det2012
mz (5, 5.5)                   @det1995
mz (4, 7.5)                   @det770 det1958 det2836 det3505 det4768
mx (4.5, 7.5)                 @det1945 det2076
mz (5, 7.5)                   @det1988
mz (5, 0.5)                   @det955 det1780 det1960 det2625 det4768
mx (5.5, 0.5)                 @det1966 det2011
mz (6, 0.5)                   @det2005
mz (5, 2.5)                   @det515 det1167 det1456 det1961 det4915
mx (5.5, 2.5)                 @det1964 det2045
mz (6, 2.5)                   @det1998
mz (5, 4.5)                   @det32 det1256 det1956 det3656 det5027
mx (5.5, 4.5)                 @det1929 det2008
mz (6, 4.5)                   @det2049
mz (5, 6.5)                   @det770 det915 det1917 det2712 det3555
mx (5.5, 6.5)                 @det1926 det2027
mz (6, 6.5)                   @det2009
mz (6, 1.5)                   @det515 det1780 det1916 det2110 det3839
mx (6.5, 1.5)                 @det1922 det2023
mz (7, 1.5)                   @det1997
mz (6, 3.5)                   @det996 det1256 det1456 det1940 det3851
mx (6.5, 3.5)                 @det1944 det1996
mz (7, 3.5)                   @det2000
mz (6, 5.5)                   @det1696 det1930 det2712 det3359 det5027
mx (6.5, 5.5)                 @det1962 det2036
mz (7, 5.5)                   @det2021
mz (6, 7.5)                   @det955 det1903 det1910 det3555 det3650
mx (6.5, 7.5)                 @det1911 det2032
mz (7, 7.5)                   @det2048
mz (7, 0.5)                   @det29 det1262 det1933 det2110 det3650
mx (7.5, 0.5)                 @det1919 det2059
mz (0, 0.5)                   @det2016
mz (7, 2.5)                   @det996 det1120 det1937 det1987 det3839
mx (7.5, 2.5)                 @det1977 det2024
mz (0, 2.5)                   @det2035
mz (7, 4.5)                   @det1696 det1969 det3851 det4209 det4344
mx (7.5, 4.5)                 @det1980 det2030
mz (0, 4.5)                   @det2077
mz (7, 6.5)                   @det1903 det1949 det2809 det3154 det3359
mx (7.5, 6.5)                 @det1941 det1993
mz (0, 6.5)                   @det2080
mxx (0.5, 0.5) (0.5, 0)       @det2070
mzz (1, 1) (0.5, 1)           @det197 det4041
mxx (0.5, 2.5) (0.5, 2)       @det2054
mzz (1, 3) (0.5, 3)           @det2940 det4994
mxx (0.5, 4.5) (0.5, 4)       @det2050
mzz (0.5, 5) (1, 5)           @det309 det3756
mxx (0.5, 6.5) (0.5, 6)       @det2033
mzz (1, 7) (0.5, 7)           @det1464 det4401
mxx (1.5, 1.5) (1.5, 1)       @det2040
mzz (1.5, 2) (2, 2)           @det96 det1982
mxx (1.5, 3.5) (1.5, 3)       @det2069
mzz (1.5, 4) (2, 4)           @det219 det3933
mxx (1.5, 5) (1.5, 5.5)       @det2072
mzz (1.5, 6) (2, 6)           @det1846 det4205
mxx (1.5, 7.5) (1.5, 7)       @det2020
mzz (1.5, 0) (2, 0)           @det3106 det5028
mxx (2.5, 0.5) (2.5, 0)       @det2079
mzz (3, 1) (2.5, 1)           @det282 det4189
mxx (2.5, 2) (2.5, 2.5)       @det2082
mzz (2.5, 3) (3, 3)           @det2230 det5085
mxx (2.5, 4) (2.5, 4.5)       @det2061
mzz (2.5, 5) (3, 5)           @det1702 det4913
mxx (2.5, 6.5) (2.5, 6)       @det2017
mzz (2.5, 7) (3, 7)           @det2805 det5004
mxx (3.5, 1) (3.5, 1.5)       @det2087
mzz (3.5, 2) (4, 2)           @det456 det1905
mxx (3.5, 3) (3.5, 3.5)       @det2089
mzz (4, 4) (3.5, 4)           @det2724 det3012
mxx (3.5, 5) (3.5, 5.5)       @det2088
mzz (3.5, 6) (4, 6)           @det358 det1830
mxx (3.5, 7) (3.5, 7.5)       @det2066
mzz (3.5, 0) (4, 0)           @det2836 det3505
mxx (4.5, 0.5) (4.5, 0)       @det2037
mzz (5, 1) (4.5, 1)           @det2625 det4768
mxx (4.5, 2) (4.5, 2.5)       @det2038
mzz (5, 3) (4.5, 3)           @det1167 det4915
mxx (4.5, 4.5) (4.5, 4)       @det2022
mzz (5, 5) (4.5, 5)           @det32 det3656
mxx (4.5, 6.5) (4.5, 6)       @det2051
mzz (5, 7) (4.5, 7)           @det770 det915
mxx (5.5, 1) (5.5, 1.5)       @det2015
mzz (5.5, 2) (6, 2)           @det515 det1780
mxx (5.5, 3) (5.5, 3.5)       @det2042
mzz (5.5, 4) (6, 4)           @det1256 det1456
mxx (5.5, 5.5) (5.5, 5)       @det2014
mzz (6, 6) (5.5, 6)           @det2712 det5027
mxx (5.5, 7) (5.5, 7.5)       @det2019
mzz (5.5, 0) (6, 0)           @det955 det3555
mxx (6.5, 0) (6.5, 0.5)       @det2053
mzz (6.5, 1) (7, 1)           @det2110 det3650
mxx (6.5, 2.5) (6.5, 2)       @det2044
mzz (6.5, 3) (7, 3)           @det996 det3839
mxx (6.5, 4.5) (6.5, 4)       @det2060
mzz (6.5, 5) (7, 5)           @det1696 det3851
mxx (6.5, 6) (6.5, 6.5)       @det2056
mzz (6.5, 7) (7, 7)           @det1903 det3359
mxx (7.5, 1.5) (7.5, 1)       @det2081
mzz (7.5, 2) (0, 2)           @det29 det1987
mxx (7.5, 3) (7.5, 3.5)       @det2083
mzz (7.5, 4) (0, 4)           @det1120 det4344
mxx (7.5, 5) (7.5, 5.5)       @det2078
mzz (7.5, 6) (0, 6)           @det2809 det4209
mxx (7.5, 7.5) (7.5, 7)       @det2074
mzz (7.5, 0) (0, 0)           @det1262 det3154

--------         10
mxx (0, 1.5) (0, 2)           @det782 det2766
mx (0.5, 1.5)                 @det782 det2063
mz (1, 1.5)                   @det96 det1982 det2071 det4041 det4994
mxx (0, 3.5) (0, 4)           @det885 det2669
mx (0.5, 3.5)                 @det885 det2018
mz (1, 3.5)                   @det219 det309 det2013 det2940 det3933
mxx (0, 5.5) (0, 6)           @det916 det1000
mx (0.5, 5.5)                 @det1000 det2007
mz (1, 5.5)                   @det1464 det1846 det2062 det3756 det4205
mxx (0, 7.5) (0, 0)           @det2568 det4584
mx (0.5, 7.5)                 @det2006 det2568
mz (1, 7.5)                   @det197 det2086 det3106 det4401 det5028
mxx (1, 0.5) (1, 1)           @det805 det1187
mx (1.5, 0.5)                 @det805 det2004
mz (2, 0.5)                   @det282 det1982 det2084 det4189 det5028
mxx (1, 2.5) (1, 3)           @det1981 det4154
mx (1.5, 2.5)                 @det1981 det2003
mz (2, 2.5)                   @det96 det2067 det2230 det3933 det5085
mxx (1, 4.5) (1, 5)           @det513 det1638
mx (1.5, 4.5)                 @det1638 det2052
mz (2, 4.5)                   @det219 det1702 det1846 det2026 det4913
mxx (1, 6.5) (1, 7)           @det3002 det4222
mx (1.5, 6.5)                 @det2055 det3002
mz (2, 6.5)                   @det1990 det2805 det3106 det4205 det5004
mxx (2, 1.5) (2, 2)           @det1254 det3922
mx (2.5, 1.5)                 @det1254 det1991
mz (3, 1.5)                   @det456 det1905 det1999 det4189 det5085
mxx (2, 3.5) (2, 4)           @det2428 det3863
mx (2.5, 3.5)                 @det2057 det3863
mz (3, 3.5)                   @det1702 det2047 det2230 det2724 det3012
mxx (2, 5.5) (2, 6)           @det3114 det3842
mx (2.5, 5.5)                 @det2068 det3842
mz (3, 5.5)                   @det358 det1830 det2043 det2805 det4913
mxx (2, 0) (2, 7.5)           @det646 det1653
mx (2.5, 7.5)                 @det1653 det2041
mz (3, 7.5)                   @det282 det2031 det2836 det3505 det5004
mxx (3, 1) (3, 0.5)           @det903 det2591
mx (3.5, 0.5)                 @det903 det2025
mz (4, 0.5)                   @det456 det2002 det2625 det2836 det4768
mxx (3, 2.5) (3, 3)           @det871 det1472
mx (3.5, 2.5)                 @det871 det2028
mz (4, 2.5)                   @det1167 det1905 det2010 det3012 det4915
mxx (3, 4.5) (3, 5)           @det1001 det4371
mx (3.5, 4.5)                 @det1001 det1992
mz (4, 4.5)                   @det32 det358 det2065 det2724 det3656
mxx (3, 7) (3, 6.5)           @det1986 det4830
mx (3.5, 6.5)                 @det1994 det4830
mz (4, 6.5)                   @det770 det915 det1830 det2034 det3505
mxx (4, 1.5) (4, 2)           @det212 det4302
mx (4.5, 1.5)                 @det2075 det4302
mz (5, 1.5)                   @det515 det1167 det1780 det2029 det4768
mxx (4, 4) (4, 3.5)           @det3163 det4356
mx (4.5, 3.5)                 @det2039 det3163
mz (5, 3.5)                   @det1256 det1456 det2001 det3656 det4915
mxx (4, 5.5) (4, 6)           @det3395 det3773
mx (4.5, 5.5)                 @det2012 det3773
mz (5, 5.5)                   @det32 det770 det1995 det2712 det5027
mxx (4, 0) (4, 7.5)           @det318 det4439
mx (4.5, 7.5)                 @det2076 det4439
mz (5, 7.5)                   @det915 det955 det1988 det2625 det3555
mxx (5, 0.5) (5, 1)           @det3509 det5100
mx (5.5, 0.5)                 @det2011 det5100
mz (6, 0.5)                   @det515 det2005 det2110 det3555 det3650
mxx (5, 3) (5, 2.5)           @det2046 det3609
mx (5.5, 2.5)                 @det2045 det3609
mz (6, 2.5)                   @det996 det1256 det1780 det1998 det3839
mxx (5, 4.5) (5, 5)           @det1485 det2351
mx (5.5, 4.5)                 @det1485 det2008
mz (6, 4.5)                   @det1456 det1696 det2049 det2712 det3851
mxx (5, 6.5) (5, 7)           @det1730 det5074
mx (5.5, 6.5)                 @det2027 det5074
mz (6, 6.5)                   @det955 det1903 det2009 det3359 det5027
mxx (6, 1.5) (6, 2)           @det3302 det4039
mx (6.5, 1.5)                 @det2023 det3302
mz (7, 1.5)                   @det29 det996 det1987 det1997 det3650
mxx (6, 3.5) (6, 4)           @det3344 det4949
mx (6.5, 3.5)                 @det1996 det4949
mz (7, 3.5)                   @det1120 det1696 det2000 det3839 det4344
mxx (6, 6) (6, 5.5)           @det2533 det4561
mx (6.5, 5.5)                 @det2036 det2533
mz (7, 5.5)                   @det1903 det2021 det2809 det3851 det4209
mxx (6, 7.5) (6, 0)           @det926 det1683
mx (6.5, 7.5)                 @det926 det2032
mz (7, 7.5)                   @det1262 det2048 det2110 det3154 det3359
mxx (7, 0.5) (7, 1)           @det1519 det2354
mx (7.5, 0.5)                 @det2059 det2354
mz (0, 0.5)                   @det197 det1987 det2016 det3154 det4041
mxx (7, 2.5) (7, 3)           @det2452 det2947
mx (7.5, 2.5)                 @det2024 det2452
mz (0, 2.5)                   @det29 det2035 det2940 det4344 det4994
mxx (7, 4.5) (7, 5)           @det663 det3648
mx (7.5, 4.5)                 @det663 det2030
mz (0, 4.5)                   @det309 det1120 det2077 det2809 det3756
mxx (7, 6.5) (7, 7)           @det1047 det2146
mx (7.5, 6.5)                 @det1047 det1993
mz (0, 6.5)                   @det1262 det1464 det2080 det4209 det4401
mxx (0.5, 0.5) (0.5, 1)       @det2113
mxx (0.5, 2.5) (0.5, 3)       @det2119
mxx (0.5, 5) (0.5, 4.5)       @det2123
mxx (0.5, 6.5) (0.5, 7)       @det2100
mxx (1.5, 1.5) (1.5, 2)       @det2114
mxx (1.5, 4) (1.5, 3.5)       @det2116
mxx (1.5, 5.5) (1.5, 6)       @det2133
mxx (1.5, 0) (1.5, 7.5)       @det2095
mxx (2.5, 0.5) (2.5, 1)       @det2134
mxx (2.5, 2.5) (2.5, 3)       @det2135
mxx (2.5, 4.5) (2.5, 5)       @det2124
mxx (2.5, 7) (2.5, 6.5)       @det2092
mxx (3.5, 1.5) (3.5, 2)       @det2117
mxx (3.5, 3.5) (3.5, 4)       @det2122
mxx (3.5, 5.5) (3.5, 6)       @det2104
mxx (3.5, 0) (3.5, 7.5)       @det2094
mxx (4.5, 0.5) (4.5, 1)       @det2128
mxx (4.5, 2.5) (4.5, 3)       @det2107
mxx (4.5, 4.5) (4.5, 5)       @det2106
mxx (4.5, 6.5) (4.5, 7)       @det2132
mxx (5.5, 1.5) (5.5, 2)       @det2105
mxx (5.5, 3.5) (5.5, 4)       @det2098
mxx (5.5, 5.5) (5.5, 6)       @det2130
mxx (5.5, 7.5) (5.5, 0)       @det2097
mxx (6.5, 0.5) (6.5, 1)       @det2112
mxx (6.5, 2.5) (6.5, 3)       @det2115
mxx (6.5, 5) (6.5, 4.5)       @det2108
mxx (6.5, 6.5) (6.5, 7)       @det2109
mxx (7.5, 2) (7.5, 1.5)       @det2099
mxx (7.5, 3.5) (7.5, 4)       @det2102
mxx (7.5, 5.5) (7.5, 6)       @det2096
mxx (7.5, 0) (7.5, 7.5)       @det2131

--------         11
mzz (0, 1.5) (0.5, 1.5)       @det2138
mxx (1, 1) (1, 1.5)           @det782 det2766
mzz (0, 3.5) (0.5, 3.5)       @det2149
mxx (1, 3) (1, 3.5)           @det885 det2669
mzz (0.5, 5.5) (0, 5.5)       @det2136
mxx (1, 5) (1, 5.5)           @det916 det1000
mzz (0, 7.5) (0.5, 7.5)       @det2139
mxx (1, 7.5) (1, 7)           @det2568 det4584
mzz (1, 0.5) (1.5, 0.5)       @det2156
mxx (2, 0) (2, 0.5)           @det805 det1187
mzz (1, 2.5) (1.5, 2.5)       @det2143
mxx (2, 2) (2, 2.5)           @det1981 det4154
mzz (1.5, 4.5) (1, 4.5)       @det2147
mxx (2, 4.5) (2, 4)           @det513 det1638
mzz (1, 6.5) (1.5, 6.5)       @det2167
mxx (2, 6.5) (2, 6)           @det3002 det4222
mzz (2, 1.5) (2.5, 1.5)       @det2151
mxx (3, 1.5) (3, 1)           @det1254 det3922
mzz (2, 3.5) (2.5, 3.5)       @det2168
mxx (3, 3.5) (3, 3)           @det2428 det3863
mzz (2, 5.5) (2.5, 5.5)       @det2161
mxx (3, 5) (3, 5.5)           @det3114 det3842
mzz (2.5, 7.5) (2, 7.5)       @det2162
mxx (3, 7.5) (3, 7)           @det646 det1653
mzz (3.5, 0.5) (3, 0.5)       @det2140
mxx (4, 0) (4, 0.5)           @det903 det2591
mzz (3, 2.5) (3.5, 2.5)       @det2164
mxx (4, 2) (4, 2.5)           @det871 det1472
mzz (3, 4.5) (3.5, 4.5)       @det2152
mxx (4, 4.5) (4, 4)           @det1001 det4371
mzz (3.5, 6.5) (3, 6.5)       @det2155
mxx (4, 6) (4, 6.5)           @det1986 det4830
mzz (4, 1.5) (4.5, 1.5)       @det2137
mxx (5, 1) (5, 1.5)           @det212 det4302
mzz (4.5, 3.5) (4, 3.5)       @det2165
mxx (5, 3.5) (5, 3)           @det3163 det4356
mzz (4, 5.5) (4.5, 5.5)       @det2158
mxx (5, 5.5) (5, 5)           @det3395 det3773
mzz (4, 7.5) (4.5, 7.5)       @det2169
mxx (5, 7) (5, 7.5)           @det318 det4439
mzz (5, 0.5) (5.5, 0.5)       @det2163
mxx (6, 0) (6, 0.5)           @det3509 det5100
mzz (5.5, 2.5) (5, 2.5)       @det2166
mxx (6, 2.5) (6, 2)           @det2046 det3609
mzz (5, 4.5) (5.5, 4.5)       @det2157
mxx (6, 4) (6, 4.5)           @det1485 det2351
mzz (5, 6.5) (5.5, 6.5)       @det2153
mxx (6, 6.5) (6, 6)           @det1730 det5074
mzz (6, 1.5) (6.5, 1.5)       @det2141
mxx (7, 1.5) (7, 1)           @det3302 det4039
mzz (6, 3.5) (6.5, 3.5)       @det2144
mxx (7, 3) (7, 3.5)           @det3344 det4949
mzz (6.5, 5.5) (6, 5.5)       @det2148
mxx (7, 5.5) (7, 5)           @det2533 det4561
mzz (6, 7.5) (6.5, 7.5)       @det2145
mxx (7, 7.5) (7, 7)           @det926 det1683
mzz (7, 0.5) (7.5, 0.5)       @det2171
mxx (0, 0) (0, 0.5)           @det1519 det2354
mzz (7.5, 2.5) (7, 2.5)       @det2159
mxx (0, 2.5) (0, 2)           @det2452 det2947
mzz (7, 4.5) (7.5, 4.5)       @det2160
mxx (0, 4.5) (0, 4)           @det663 det3648
mzz (7, 6.5) (7.5, 6.5)       @det2150
mxx (0, 6) (0, 6.5)           @det1047 det2146
mxx (0.5, 0.5) (0.5, 0)       @det1187 det1519 det2070
mxx (0.5, 2.5) (0.5, 2)       @det2054 det2947 det4154
mxx (0.5, 4.5) (0.5, 4)       @det513 det2050 det3648
mxx (0.5, 6.5) (0.5, 6)       @det2033 det2146 det4222
mxx (1.5, 1.5) (1.5, 1)       @det2040 det2766 det3922
mxx (1.5, 3.5) (1.5, 3)       @det2069 det2428 det2669
mxx (1.5, 5) (1.5, 5.5)       @det916 det2072 det3114
mxx (1.5, 7.5) (1.5, 7)       @det646 det2020 det4584
mxx (2.5, 0.5) (2.5, 0)       @det1187 det2079 det2591
mxx (2.5, 2) (2.5, 2.5)       @det1472 det2082 det4154
mxx (2.5, 4) (2.5, 4.5)       @det513 det2061 det4371
mxx (2.5, 6.5) (2.5, 6)       @det1986 det2017 det4222
mxx (3.5, 1) (3.5, 1.5)       @det212 det2087 det3922
mxx (3.5, 3) (3.5, 3.5)       @det2089 det2428 det4356
mxx (3.5, 5) (3.5, 5.5)       @det2088 det3114 det3395
mxx (3.5, 7) (3.5, 7.5)       @det318 det646 det2066
mxx (4.5, 0.5) (4.5, 0)       @det2037 det2591 det3509
mxx (4.5, 2) (4.5, 2.5)       @det1472 det2038 det2046
mxx (4.5, 4.5) (4.5, 4)       @det2022 det2351 det4371
mxx (4.5, 6.5) (4.5, 6)       @det1730 det1986 det2051
mxx (5.5, 1) (5.5, 1.5)       @det212 det2015 det4039
mxx (5.5, 3) (5.5, 3.5)       @det2042 det3344 det4356
mxx (5.5, 5.5) (5.5, 5)       @det2014 det3395 det4561
mxx (5.5, 7) (5.5, 7.5)       @det318 det1683 det2019
mxx (6.5, 0) (6.5, 0.5)       @det1519 det2053 det3509
mxx (6.5, 2.5) (6.5, 2)       @det2044 det2046 det2947
mxx (6.5, 4.5) (6.5, 4)       @det2060 det2351 det3648
mxx (6.5, 6) (6.5, 6.5)       @det1730 det2056 det2146
mxx (7.5, 1.5) (7.5, 1)       @det2081 det2766 det4039
mxx (7.5, 3) (7.5, 3.5)       @det2083 det2669 det3344
mxx (7.5, 5) (7.5, 5.5)       @det916 det2078 det4561
mxx (7.5, 7.5) (7.5, 7)       @det1683 det2074 det4584

--------         12
mzz (1, 1.5) (0.5, 1.5)       @det2174
mzz (1, 3.5) (0.5, 3.5)       @det2212
mzz (0.5, 5.5) (1, 5.5)       @det2203
mzz (1, 7.5) (0.5, 7.5)       @det2206
mzz (1.5, 0.5) (2, 0.5)       @det2199
mzz (1.5, 2.5) (2, 2.5)       @det2200
mzz (1.5, 4.5) (2, 4.5)       @det2188
mzz (1.5, 6.5) (2, 6.5)       @det2177
mzz (3, 1.5) (2.5, 1.5)       @det2197
mzz (2.5, 3.5) (3, 3.5)       @det2194
mzz (2.5, 5.5) (3, 5.5)       @det2183
mzz (2.5, 7.5) (3, 7.5)       @det2196
mzz (3.5, 0.5) (4, 0.5)       @det2191
mzz (3.5, 2.5) (4, 2.5)       @det2195
mzz (4, 4.5) (3.5, 4.5)       @det2204
mzz (3.5, 6.5) (4, 6.5)       @det2184
mzz (5, 1.5) (4.5, 1.5)       @det2179
mzz (5, 3.5) (4.5, 3.5)       @det2180
mzz (5, 5.5) (4.5, 5.5)       @det2187
mzz (5, 7.5) (4.5, 7.5)       @det2193
mzz (5.5, 0.5) (6, 0.5)       @det2178
mzz (5.5, 2.5) (6, 2.5)       @det2190
mzz (5.5, 4.5) (6, 4.5)       @det2202
mzz (6, 6.5) (5.5, 6.5)       @det2209
mzz (6.5, 1.5) (7, 1.5)       @det2175
mzz (6.5, 3.5) (7, 3.5)       @det2201
mzz (6.5, 5.5) (7, 5.5)       @det2186
mzz (6.5, 7.5) (7, 7.5)       @det2192
mzz (7.5, 0.5) (0, 0.5)       @det2198
mzz (7.5, 2.5) (0, 2.5)       @det2176
mzz (7.5, 4.5) (0, 4.5)       @det2185
mzz (7.5, 6.5) (0, 6.5)       @det2189
mxx (0.5, 0.5) (0.5, 1)       @det1187 det1519 det2113
mzz (1, 0) (0.5, 0)           @det197 det4041
mxx (0.5, 2.5) (0.5, 3)       @det2119 det2947 det4154
mzz (1, 2) (0.5, 2)           @det2940 det4994
mxx (0.5, 5) (0.5, 4.5)       @det513 det2123 det3648
mzz (1, 4) (0.5, 4)           @det309 det3756
mxx (0.5, 6.5) (0.5, 7)       @det2100 det2146 det4222
mzz (0.5, 6) (1, 6)           @det1464 det4401
mxx (1.5, 1.5) (1.5, 2)       @det2114 det2766 det3922
mzz (1.5, 1) (2, 1)           @det96 det1982
mxx (1.5, 4) (1.5, 3.5)       @det2116 det2428 det2669
mzz (2, 3) (1.5, 3)           @det219 det3933
mxx (1.5, 5.5) (1.5, 6)       @det916 det2133 det3114
mzz (1.5, 5) (2, 5)           @det1846 det4205
mxx (1.5, 0) (1.5, 7.5)       @det646 det2095 det4584
mzz (1.5, 7) (2, 7)           @det3106 det5028
mxx (2.5, 0.5) (2.5, 1)       @det1187 det2134 det2591
mzz (2.5, 0) (3, 0)           @det282 det4189
mxx (2.5, 2.5) (2.5, 3)       @det1472 det2135 det4154
mzz (2.5, 2) (3, 2)           @det2230 det5085
mxx (2.5, 4.5) (2.5, 5)       @det513 det2124 det4371
mzz (2.5, 4) (3, 4)           @det1702 det4913
mxx (2.5, 7) (2.5, 6.5)       @det1986 det2092 det4222
mzz (3, 6) (2.5, 6)           @det2805 det5004
mxx (3.5, 1.5) (3.5, 2)       @det212 det2117 det3922
mzz (3.5, 1) (4, 1)           @det456 det1905
mxx (3.5, 3.5) (3.5, 4)       @det2122 det2428 det4356
mzz (3.5, 3) (4, 3)           @det2724 det3012
mxx (3.5, 5.5) (3.5, 6)       @det2104 det3114 det3395
mzz (3.5, 5) (4, 5)           @det358 det1830
mxx (3.5, 0) (3.5, 7.5)       @det318 det646 det2094
mzz (3.5, 7) (4, 7)           @det2836 det3505
mxx (4.5, 0.5) (4.5, 1)       @det2128 det2591 det3509
mzz (5, 0) (4.5, 0)           @det2625 det4768
mxx (4.5, 2.5) (4.5, 3)       @det1472 det2046 det2107
mzz (4.5, 2) (5, 2)           @det1167 det4915
mxx (4.5, 4.5) (4.5, 5)       @det2106 det2351 det4371
mzz (5, 4) (4.5, 4)           @det32 det3656
mxx (4.5, 6.5) (4.5, 7)       @det1730 det1986 det2132
mzz (5, 6) (4.5, 6)           @det770 det915
mxx (5.5, 1.5) (5.5, 2)       @det212 det2105 det4039
mzz (5.5, 1) (6, 1)           @det515 det1780
mxx (5.5, 3.5) (5.5, 4)       @det2098 det3344 det4356
mzz (5.5, 3) (6, 3)           @det1256 det1456
mxx (5.5, 5.5) (5.5, 6)       @det2130 det3395 det4561
mzz (5.5, 5) (6, 5)           @det2712 det5027
mxx (5.5, 7.5) (5.5, 0)       @det318 det1683 det2097
mzz (5.5, 7) (6, 7)           @det955 det3555
mxx (6.5, 0.5) (6.5, 1)       @det1519 det2112 det3509
mzz (6.5, 0) (7, 0)           @det2110 det3650
mxx (6.5, 2.5) (6.5, 3)       @det2046 det2115 det2947
mzz (6.5, 2) (7, 2)           @det996 det3839
mxx (6.5, 5) (6.5, 4.5)       @det2108 det2351 det3648
mzz (7, 4) (6.5, 4)           @det1696 det3851
mxx (6.5, 6.5) (6.5, 7)       @det1730 det2109 det2146
mzz (6.5, 6) (7, 6)           @det1903 det3359
mxx (7.5, 2) (7.5, 1.5)       @det2099 det2766 det4039
mzz (0, 1) (7.5, 1)           @det29 det1987
mxx (7.5, 3.5) (7.5, 4)       @det2102 det2669 det3344
mzz (7.5, 3) (0, 3)           @det1120 det4344
mxx (7.5, 5.5) (7.5, 6)       @det916 det2096 det4561
mzz (7.5, 5) (0, 5)           @det2809 det4209
mxx (7.5, 0) (7.5, 7.5)       @det1683 det2131 det4584
mzz (0, 7) (7.5, 7)           @det1262 det3154

--------         13
mzz (0, 1.5) (0.5, 1.5)       @det2138 det2940 det4041
mzz (0, 3.5) (0.5, 3.5)       @det2149 det2940 det3756
mzz (0.5, 5.5) (0, 5.5)       @det2136 det3756 det4401
mzz (0, 7.5) (0.5, 7.5)       @det2139 det4041 det4401
mzz (1, 0.5) (1.5, 0.5)       @det96 det2156 det5028
mzz (1, 2.5) (1.5, 2.5)       @det96 det219 det2143
mzz (1.5, 4.5) (1, 4.5)       @det219 det2147 det4205
mzz (1, 6.5) (1.5, 6.5)       @det2167 det4205 det5028
mzz (2, 1.5) (2.5, 1.5)       @det2151 det2230 det4189
mzz (2, 3.5) (2.5, 3.5)       @det2168 det2230 det4913
mzz (2, 5.5) (2.5, 5.5)       @det2161 det4913 det5004
mzz (2.5, 7.5) (2, 7.5)       @det2162 det4189 det5004
mzz (3.5, 0.5) (3, 0.5)       @det1905 det2140 det2836
mzz (3, 2.5) (3.5, 2.5)       @det1905 det2164 det2724
mzz (3, 4.5) (3.5, 4.5)       @det1830 det2152 det2724
mzz (3.5, 6.5) (3, 6.5)       @det1830 det2155 det2836
mzz (4, 1.5) (4.5, 1.5)       @det2137 det4768 det4915
mzz (4.5, 3.5) (4, 3.5)       @det32 det2165 det4915
mzz (4, 5.5) (4.5, 5.5)       @det32 det915 det2158
mzz (4, 7.5) (4.5, 7.5)       @det915 det2169 det4768
mzz (5, 0.5) (5.5, 0.5)       @det1780 det2163 det3555
mzz (5.5, 2.5) (5, 2.5)       @det1456 det1780 det2166
mzz (5, 4.5) (5.5, 4.5)       @det1456 det2157 det5027
mzz (5, 6.5) (5.5, 6.5)       @det2153 det3555 det5027
mzz (6, 1.5) (6.5, 1.5)       @det2141 det3650 det3839
mzz (6, 3.5) (6.5, 3.5)       @det2144 det3839 det3851
mzz (6.5, 5.5) (6, 5.5)       @det2148 det3359 det3851
mzz (6, 7.5) (6.5, 7.5)       @det2145 det3359 det3650
mzz (7, 0.5) (7.5, 0.5)       @det29 det2171 det3154
mzz (7.5, 2.5) (7, 2.5)       @det29 det1120 det2159
mzz (7, 4.5) (7.5, 4.5)       @det1120 det2160 det4209
mzz (7, 6.5) (7.5, 6.5)       @det2150 det3154 det4209
mzz (0, 1) (0.5, 1)           @det197 det4041
mzz (0, 3) (0.5, 3)           @det2940 det4994
mzz (0.5, 5) (0, 5)           @det309 det3756
mzz (0, 7) (0.5, 7)           @det1464 det4401
mzz (1, 2) (1.5, 2)           @det96 det1982
mzz (1.5, 4) (1, 4)           @det219 det3933
mzz (1, 6) (1.5, 6)           @det1846 det4205
mzz (1, 0) (1.5, 0)           @det3106 det5028
mzz (2, 1) (2.5, 1)           @det282 det4189
mzz (2, 3) (2.5, 3)           @det2230 det5085
mzz (2, 5) (2.5, 5)           @det1702 det4913
mzz (2.5, 7) (2, 7)           @det2805 det5004
mzz (3, 2) (3.5, 2)           @det456 det1905
mzz (3, 4) (3.5, 4)           @det2724 det3012
mzz (3.5, 6) (3, 6)           @det358 det1830
mzz (3.5, 0) (3, 0)           @det2836 det3505
mzz (4, 1) (4.5, 1)           @det2625 det4768
mzz (4.5, 3) (4, 3)           @det1167 det4915
mzz (4, 5) (4.5, 5)           @det32 det3656
mzz (4, 7) (4.5, 7)           @det770 det915
mzz (5.5, 2) (5, 2)           @det515 det1780
mzz (5, 4) (5.5, 4)           @det1256 det1456
mzz (5, 6) (5.5, 6)           @det2712 det5027
mzz (5, 0) (5.5, 0)           @det955 det3555
mzz (6, 1) (6.5, 1)           @det2110 det3650
mzz (6, 3) (6.5, 3)           @det996 det3839
mzz (6.5, 5) (6, 5)           @det1696 det3851
mzz (6, 7) (6.5, 7)           @det1903 det3359
mzz (7.5, 2) (7, 2)           @det29 det1987
mzz (7, 4) (7.5, 4)           @det1120 det4344
mzz (7, 6) (7.5, 6)           @det2809 det4209
mzz (7, 0) (7.5, 0)           @det1262 det3154
mz (0.5, 0.5)                 @noisy det197 det2270
mx (0.5, 0)                   @noisy det2273
mz (0.5, 2.5)                 @noisy det2254 det4994
mx (0.5, 2)                   @noisy det2217
mz (0.5, 4.5)                 @noisy det309 det2231
mx (0.5, 4)                   @noisy det2219
mz (0.5, 6.5)                 @noisy det1464 det2264
mx (0.5, 6)                   @noisy det2247
mz (1.5, 1.5)                 @noisy det1982 det2211
mx (1.5, 1)                   @noisy det2265
mz (1.5, 3.5)                 @noisy det2238 det3933
mx (1.5, 3)                   @noisy det2227
mz (1.5, 5.5)                 @noisy det1846 det2241
mx (1.5, 5)                   @noisy det2213
mz (1.5, 7.5)                 @noisy det2210 det3106
mx (1.5, 7)                   @noisy det2252
mz (2.5, 0.5)                 @noisy det282 det2261
mx (2.5, 0)                   @noisy det2207
mz (2.5, 2.5)                 @noisy det2257 det5085
mx (2.5, 2)                   @noisy det2243
mz (2.5, 4.5)                 @noisy det1702 det2275
mx (2.5, 4)                   @noisy det2267
mz (2.5, 6.5)                 @noisy det2235 det2805
mx (2.5, 6)                   @noisy det2244
mz (3.5, 1.5)                 @noisy det456 det2232
mx (3.5, 1)                   @noisy det2221
mz (3.5, 3.5)                 @noisy det2272 det3012
mx (3.5, 3)                   @noisy det2278
mz (3.5, 5.5)                 @noisy det358 det2251
mx (3.5, 5)                   @noisy det2271
mz (3.5, 7.5)                 @noisy det2234 det3505
mx (3.5, 7)                   @noisy det2225
mz (4.5, 0.5)                 @noisy det2226 det2625
mx (4.5, 0)                   @noisy det2253
mz (4.5, 2.5)                 @noisy det1167 det2229
mx (4.5, 2)                   @noisy det2216
mz (4.5, 4.5)                 @noisy det2214 det3656
mx (4.5, 4)                   @noisy det2218
mz (4.5, 6.5)                 @noisy det770 det2262
mx (4.5, 6)                   @noisy det2268
mz (5.5, 1.5)                 @noisy det515 det2255
mx (5.5, 1)                   @noisy det2263
mz (5.5, 3.5)                 @noisy det1256 det2237
mx (5.5, 3)                   @noisy det2223
mz (5.5, 5.5)                 @noisy det2240 det2712
mx (5.5, 5)                   @noisy det2228
mz (5.5, 7.5)                 @noisy det955 det2239
mx (5.5, 7)                   @noisy det2269
mz (6.5, 0.5)                 @noisy det2110 det2222
mx (6.5, 0)                   @noisy det2256
mz (6.5, 2.5)                 @noisy det996 det2205
mx (6.5, 2)                   @noisy det2248
mz (6.5, 4.5)                 @noisy det1696 det2242
mx (6.5, 4)                   @noisy det2246
mz (6.5, 6.5)                 @noisy det1903 det2266
mx (6.5, 6)                   @noisy det2249
mz (7.5, 1.5)                 @noisy det1987 det2215
mx (7.5, 1)                   @noisy det2220
mz (7.5, 3.5)                 @noisy det2258 det4344
mx (7.5, 3)                   @noisy det2277
mz (7.5, 5.5)                 @noisy det2274 det2809
mx (7.5, 5)                   @noisy det2260
mz (7.5, 7.5)                 @noisy det1262 det2259
mx (7.5, 7)                   @noisy det2224

--------         14
mzz (1, 1.5) (0.5, 1.5)       @det2174 det2940 det4041
mxx (0, 1.5) (0, 1)           @det782 det2766
mzz (1, 3.5) (0.5, 3.5)       @det2212 det2940 det3756
mxx (0, 3.5) (0, 3)           @det885 det2669
mzz (0.5, 5.5) (1, 5.5)       @det2203 det3756 det4401
mxx (0, 5.5) (0, 5)           @det916 det1000
mzz (1, 7.5) (0.5, 7.5)       @det2206 det4041 det4401
mxx (0, 7) (0, 7.5)           @det2568 det4584
mzz (1.5, 0.5) (2, 0.5)       @det96 det2199 det5028
mxx (1, 0.5) (1, 0)           @det805 det1187
mzz (1.5, 2.5) (2, 2.5)       @det96 det219 det2200
mxx (1, 2) (1, 2.5)           @det1981 det4154
mzz (1.5, 4.5) (2, 4.5)       @det219 det2188 det4205
mxx (1, 4) (1, 4.5)           @det513 det1638
mzz (1.5, 6.5) (2, 6.5)       @det2177 det4205 det5028
mxx (1, 6.5) (1, 6)           @det3002 det4222
mzz (3, 1.5) (2.5, 1.5)       @det2197 det2230 det4189
mxx (2, 1) (2, 1.5)           @det1254 det3922
mzz (2.5, 3.5) (3, 3.5)       @det2194 det2230 det4913
mxx (2, 3.5) (2, 3)           @det2428 det3863
mzz (2.5, 5.5) (3, 5.5)       @det2183 det4913 det5004
mxx (2, 5.5) (2, 5)           @det3114 det3842
mzz (2.5, 7.5) (3, 7.5)       @det2196 det4189 det5004
mxx (2, 7) (2, 7.5)           @det646 det1653
mzz (3.5, 0.5) (4, 0.5)       @det1905 det2191 det2836
mxx (3, 0) (3, 0.5)           @det903 det2591
mzz (3.5, 2.5) (4, 2.5)       @det1905 det2195 det2724
mxx (3, 2.5) (3, 2)           @det871 det1472
mzz (4, 4.5) (3.5, 4.5)       @det1830 det2204 det2724
mxx (3, 4.5) (3, 4)           @det1001 det4371
mzz (3.5, 6.5) (4, 6.5)       @det1830 det2184 det2836
mxx (3, 6) (3, 6.5)           @det1986 det4830
mzz (5, 1.5) (4.5, 1.5)       @det2179 det4768 det4915
mxx (4, 1.5) (4, 1)           @det212 det4302
mzz (5, 3.5) (4.5, 3.5)       @det32 det2180 det4915
mxx (4, 3) (4, 3.5)           @det3163 det4356
mzz (5, 5.5) (4.5, 5.5)       @det32 det915 det2187
mxx (4, 5) (4, 5.5)           @det3395 det3773
mzz (5, 7.5) (4.5, 7.5)       @det915 det2193 det4768
mxx (4, 7) (4, 7.5)           @det318 det4439
mzz (5.5, 0.5) (6, 0.5)       @det1780 det2178 det3555
mxx (5, 0) (5, 0.5)           @det3509 det5100
mzz (5.5, 2.5) (6, 2.5)       @det1456 det1780 det2190
mxx (5, 2) (5, 2.5)           @det2046 det3609
mzz (5.5, 4.5) (6, 4.5)       @det1456 det2202 det5027
mxx (5, 4.5) (5, 4)           @det1485 det2351
mzz (6, 6.5) (5.5, 6.5)       @det2209 det3555 det5027
mxx (5, 6) (5, 6.5)           @det1730 det5074
mzz (6.5, 1.5) (7, 1.5)       @det2175 det3650 det3839
mxx (6, 1.5) (6, 1)           @det3302 det4039
mzz (6.5, 3.5) (7, 3.5)       @det2201 det3839 det3851
mxx (6, 3.5) (6, 3)           @det3344 det4949
mzz (6.5, 5.5) (7, 5.5)       @det2186 det3359 det3851
mxx (6, 5) (6, 5.5)           @det2533 det4561
mzz (6.5, 7.5) (7, 7.5)       @det2192 det3359 det3650
mxx (6, 7.5) (6, 7)           @det926 det1683
mzz (7.5, 0.5) (0, 0.5)       @det29 det2198 det3154
mxx (7, 0.5) (7, 0)           @det1519 det2354
mzz (7.5, 2.5) (0, 2.5)       @det29 det1120 det2176
mxx (7, 2) (7, 2.5)           @det2452 det2947
mzz (7.5, 4.5) (0, 4.5)       @det1120 det2185 det4209
mxx (7, 4.5) (7, 4)           @det663 det3648
mzz (7.5, 6.5) (0, 6.5)       @det2189 det3154 det4209
mxx (7, 6.5) (7, 6)           @det1047 det2146
mx (0.5, 0)                   @noisy det1187 det2273 det2354 det2568 det4584
mz (0.5, 0.5)                 @noisy det2270 det2332
mx (0.5, 1)                   @noisy det2337
mx (0.5, 2)                   @noisy det782 det2217 det2452 det2766 det4154
mz (0.5, 2.5)                 @noisy det2254 det2306
mx (0.5, 3)                   @noisy det2325
mx (0.5, 4)                   @noisy det513 det663 det885 det2219 det2669
mz (0.5, 4.5)                 @noisy det2231 det2333
mx (0.5, 5)                   @noisy det916 det2342 det3648
mx (0.5, 6)                   @noisy det916 det1000 det1047 det2247 det4222
mz (0.5, 6.5)                 @noisy det2264 det2317
mx (0.5, 7)                   @noisy det2146 det2298 det4584
mx (1.5, 1)                   @noisy det782 det805 det1187 det2265 det3922
mz (1.5, 1.5)                 @noisy det2211 det2301
mx (1.5, 2)                   @noisy det2319 det4154
mx (1.5, 3)                   @noisy det885 det1981 det2227 det2428 det4154
mz (1.5, 3.5)                 @noisy det2238 det2346
mx (1.5, 4)                   @noisy det2297 det2669
mx (1.5, 5)                   @noisy det513 det1000 det1638 det2213 det3114
mz (1.5, 5.5)                 @noisy det2241 det2348
mx (1.5, 6)                   @noisy det2320
mx (1.5, 7)                   @noisy det646 det2252 det2568 det3002 det4222
mz (1.5, 7.5)                 @noisy det2210 det2300
mx (1.5, 0)                   @noisy det2314
mx (2.5, 0)                   @noisy det646 det805 det1653 det2207 det2591
mz (2.5, 0.5)                 @noisy det2261 det2292
mx (2.5, 1)                   @noisy det2324
mx (2.5, 2)                   @noisy det1254 det1472 det1981 det2243 det3922
mz (2.5, 2.5)                 @noisy det2257 det2311
mx (2.5, 3)                   @noisy det2327 det4154
mx (2.5, 4)                   @noisy det1638 det2267 det2428 det3863 det4371
mz (2.5, 4.5)                 @noisy det2275 det2339
mx (2.5, 5)                   @noisy det2289
mx (2.5, 6)                   @noisy det1986 det2244 det3002 det3114 det3842
mz (2.5, 6.5)                 @noisy det2235 det2340
mx (2.5, 7)                   @noisy det2284
mx (3.5, 1)                   @noisy det212 det903 det1254 det2221 det2591
mz (3.5, 1.5)                 @noisy det2232 det2334
mx (3.5, 2)                   @noisy det1472 det2350 det3922
mx (3.5, 3)                   @noisy det871 det1472 det2278 det3863 det4356
mz (3.5, 3.5)                 @noisy det2272 det2335
mx (3.5, 4)                   @noisy det2330 det4371
mx (3.5, 5)                   @noisy det1001 det2271 det3395 det3842 det4371
mz (3.5, 5.5)                 @noisy det2251 det2286
mx (3.5, 6)                   @noisy det2309
mx (3.5, 7)                   @noisy det318 det1653 det1986 det2225 det4830
mz (3.5, 7.5)                 @noisy det2234 det2338
mx (3.5, 0)                   @noisy det2328
mx (4.5, 0)                   @noisy det318 det903 det2253 det3509 det4439
mz (4.5, 0.5)                 @noisy det2226 det2288
mx (4.5, 1)                   @noisy det2321
mx (4.5, 2)                   @noisy det212 det871 det2046 det2216 det4302
mz (4.5, 2.5)                 @noisy det2229 det2326
mx (4.5, 3)                   @noisy det1472 det2349 det4356
mx (4.5, 4)                   @noisy det1001 det2218 det2351 det3163 det4356
mz (4.5, 4.5)                 @noisy det2214 det2305
mx (4.5, 5)                   @noisy det2322 det4371
mx (4.5, 6)                   @noisy det1730 det2268 det3395 det3773 det4830
mz (4.5, 6.5)                 @noisy det2262 det2315
mx (4.5, 7)                   @noisy det2303
mx (5.5, 1)                   @noisy det2263 det3509 det4039 det4302 det5100
mz (5.5, 1.5)                 @noisy det2255 det2290
mx (5.5, 2)                   @noisy det2302
mx (5.5, 3)                   @noisy det2046 det2223 det3163 det3344 det3609
mz (5.5, 3.5)                 @noisy det2237 det2345
mx (5.5, 4)                   @noisy det2296 det4356
mx (5.5, 5)                   @noisy det1485 det2228 det2351 det3773 det4561
mz (5.5, 5.5)                 @noisy det2240 det2347
mx (5.5, 6)                   @noisy det2318
mx (5.5, 7)                   @noisy det1683 det1730 det2269 det4439 det5074
mz (5.5, 7.5)                 @noisy det2239 det2281
mx (5.5, 0)                   @noisy det2312
mx (6.5, 0)                   @noisy det926 det1519 det1683 det2256 det5100
mz (6.5, 0.5)                 @noisy det2222 det2316
mx (6.5, 1)                   @noisy det2283
mx (6.5, 2)                   @noisy det2248 det2947 det3302 det3609 det4039
mz (6.5, 2.5)                 @noisy det2205 det2299
mx (6.5, 3)                   @noisy det2310
mx (6.5, 4)                   @noisy det1485 det2246 det3344 det3648 det4949
mz (6.5, 4.5)                 @noisy det2242 det2282
mx (6.5, 5)                   @noisy det2295
mx (6.5, 6)                   @noisy det2146 det2249 det2533 det4561 det5074
mz (6.5, 6.5)                 @noisy det2266 det2323
mx (6.5, 7)                   @noisy det2343
mx (7.5, 1)                   @noisy det1519 det2220 det2354 det2766 det3302
mz (7.5, 1.5)                 @noisy det2215 det2307
mx (7.5, 2)                   @noisy det2329
mx (7.5, 3)                   @noisy det2277 det2452 det2669 det2947 det4949
mz (7.5, 3.5)                 @noisy det2258 det2291
mx (7.5, 4)                   @noisy det2304 det3648
mx (7.5, 5)                   @noisy det663 det916 det2260 det2533 det3648
mz (7.5, 5.5)                 @noisy det2274 det2336
mx (7.5, 6)                   @noisy det2146 det2331 det4561
mx (7.5, 7)                   @noisy det926 det1047 det2146 det2224 det4584
mz (7.5, 7.5)                 @noisy det2259 det2313
mx (7.5, 0)                   @noisy det1519 det2285

--------         15
mxx (1, 1.5) (1, 2)           @det782 det2766
mxx (1, 3.5) (1, 4)           @det885 det2669
mxx (1, 6) (1, 5.5)           @det916 det1000
mxx (1, 0) (1, 7.5)           @det2568 det4584
mxx (2, 0.5) (2, 1)           @det805 det1187
mxx (2, 3) (2, 2.5)           @det1981 det4154
mxx (2, 4.5) (2, 5)           @det513 det1638
mxx (2, 6.5) (2, 7)           @det3002 det4222
mxx (3, 1.5) (3, 2)           @det1254 det3922
mxx (3, 3.5) (3, 4)           @det2428 det3863
mxx (3, 5.5) (3, 6)           @det3114 det3842
mxx (3, 7.5) (3, 0)           @det646 det1653
mxx (4, 0.5) (4, 1)           @det903 det2591
mxx (4, 2.5) (4, 3)           @det871 det1472
mxx (4, 4.5) (4, 5)           @det1001 det4371
mxx (4, 6.5) (4, 7)           @det1986 det4830
mxx (5, 1.5) (5, 2)           @det212 det4302
mxx (5, 3.5) (5, 4)           @det3163 det4356
mxx (5, 5.5) (5, 6)           @det3395 det3773
mxx (5, 0) (5, 7.5)           @det318 det4439
mxx (6, 1) (6, 0.5)           @det3509 det5100
mxx (6, 2.5) (6, 3)           @det2046 det3609
mxx (6, 4.5) (6, 5)           @det1485 det2351
mxx (6, 6.5) (6, 7)           @det1730 det5074
mxx (7, 1.5) (7, 2)           @det3302 det4039
mxx (7, 4) (7, 3.5)           @det3344 det4949
mxx (7, 5.5) (7, 6)           @det2533 det4561
mxx (7, 0) (7, 7.5)           @det926 det1683
mxx (0, 1) (0, 0.5)           @det1519 det2354
mxx (0, 2.5) (0, 3)           @det2452 det2947
mxx (0, 4.5) (0, 5)           @det663 det3648
mxx (0, 7) (0, 6.5)           @det1047 det2146
mzz (0.5, 0) (0, 0)           @noisy det3666 det4041
mz (0.5, 0.5)                 @noisy det2332 det3666
mx (0.5, 1)                   @noisy det782 det805 det1519 det2337 det2766
mzz (0, 2) (0.5, 2)           @noisy det1849 det2940
mz (0.5, 2.5)                 @noisy det1849 det2306
mx (0.5, 3)                   @noisy det885 det1981 det2325 det2669 det2947
mzz (0, 4) (0.5, 4)           @noisy det2913 det3756
mz (0.5, 4.5)                 @noisy det2333 det2913
mx (0.5, 5)                   @noisy det1000 det1638 det2342
mzz (0.5, 6) (0, 6)           @noisy det1799 det4401
mz (0.5, 6.5)                 @noisy det1799 det2317
mx (0.5, 7)                   @noisy det2298 det2568 det3002
mzz (1, 1) (1.5, 1)           @noisy det96 det1983
mz (1.5, 1.5)                 @noisy det1983 det2301
mx (1.5, 2)                   @noisy det1254 det1981 det2319 det2766
mzz (1, 3) (1.5, 3)           @noisy det219 det3698
mz (1.5, 3.5)                 @noisy det2346 det3698
mx (1.5, 4)                   @noisy det513 det1638 det2297 det3863
mzz (1.5, 5) (1, 5)           @noisy det2154 det4205
mz (1.5, 5.5)                 @noisy det2154 det2348
mx (1.5, 6)                   @noisy det916 det2320 det3002 det3842 det4222
mzz (1, 7) (1.5, 7)           @noisy det1978 det5028
mz (1.5, 7.5)                 @noisy det1978 det2300
mx (1.5, 0)                   @noisy det805 det1187 det1653 det2314 det4584
mzz (2, 0) (2.5, 0)           @noisy det3918 det4189
mz (2.5, 0.5)                 @noisy det2292 det3918
mx (2.5, 1)                   @noisy det903 det1187 det1254 det2324 det3922
mzz (2.5, 2) (2, 2)           @noisy det470 det2230
mz (2.5, 2.5)                 @noisy det470 det2311
mx (2.5, 3)                   @noisy det871 det2327 det2428 det3863
mzz (2, 4) (2.5, 4)           @noisy det4913 det4993
mz (2.5, 4.5)                 @noisy det2339 det4993
mx (2.5, 5)                   @noisy det513 det1001 det2289 det3114 det3842
mzz (2, 6) (2.5, 6)           @noisy det3150 det5004
mz (2.5, 6.5)                 @noisy det2340 det3150
mx (2.5, 7)                   @noisy det646 det1653 det2284 det4222 det4830
mzz (3, 1) (3.5, 1)           @noisy det86 det1905
mz (3.5, 1.5)                 @noisy det86 det2334
mx (3.5, 2)                   @noisy det871 det2350 det4302
mzz (3, 3) (3.5, 3)           @noisy det2724 det3057
mz (3.5, 3.5)                 @noisy det2335 det3057
mx (3.5, 4)                   @noisy det1001 det2330 det2428 det3163
mzz (3.5, 5) (3, 5)           @noisy det1830 det3054
mz (3.5, 5.5)                 @noisy det2286 det3054
mx (3.5, 6)                   @noisy det1986 det2309 det3114 det3773 det4830
mzz (3, 7) (3.5, 7)           @noisy det2836 det4716
mz (3.5, 7.5)                 @noisy det2338 det4716
mx (3.5, 0)                   @noisy det646 det903 det2328 det2591 det4439
mzz (4, 0) (4.5, 0)           @noisy det1388 det4768
mz (4.5, 0.5)                 @noisy det1388 det2288
mx (4.5, 1)                   @noisy det212 det2321 det2591 det4302 det5100
mzz (4.5, 2) (4, 2)           @noisy det954 det4915
mz (4.5, 2.5)                 @noisy det954 det2326
mx (4.5, 3)                   @noisy det2349 det3163 det3609
mzz (4, 4) (4.5, 4)           @noisy det32 det2064
mz (4.5, 4.5)                 @noisy det2064 det2305
mx (4.5, 5)                   @noisy det1485 det2322 det3395 det3773
mzz (4, 6) (4.5, 6)           @noisy det915 det3696
mz (4.5, 6.5)                 @noisy det2315 det3696
mx (4.5, 7)                   @noisy det318 det1986 det2303 det4439 det5074
mzz (5.5, 1) (5, 1)           @noisy det1780 det3663
mz (5.5, 1.5)                 @noisy det2290 det3663
mx (5.5, 2)                   @noisy det212 det2046 det2302 det3302 det3609
mzz (5, 3) (5.5, 3)           @noisy det1456 det1867
mz (5.5, 3.5)                 @noisy det1867 det2345
mx (5.5, 4)                   @noisy det1485 det2296 det2351 det4949
mzz (5, 5) (5.5, 5)           @noisy det4114 det5027
mz (5.5, 5.5)                 @noisy det2347 det4114
mx (5.5, 6)                   @noisy det1730 det2318 det2533 det3395 det5074
mzz (5.5, 7) (5, 7)           @noisy det1114 det3555
mz (5.5, 7.5)                 @noisy det1114 det2281
mx (5.5, 0)                   @noisy det318 det926 det2312 det3509 det5100
mzz (6.5, 0) (6, 0)           @noisy det3426 det3650
mz (6.5, 0.5)                 @noisy det2316 det3426
mx (6.5, 1)                   @noisy det2283 det2354 det3302 det3509 det4039
mzz (6, 2) (6.5, 2)           @noisy det524 det3839
mz (6.5, 2.5)                 @noisy det524 det2299
mx (6.5, 3)                   @noisy det2046 det2310 det2452 det3344 det4949
mzz (6, 4) (6.5, 4)           @noisy det2233 det3851
mz (6.5, 4.5)                 @noisy det2233 det2282
mx (6.5, 5)                   @noisy det663 det2295 det2351 det2533 det4561
mzz (6, 6) (6.5, 6)           @noisy det3359 det3417
mz (6.5, 6.5)                 @noisy det2323 det3417
mx (6.5, 7)                   @noisy det926 det1047 det1683 det1730 det2343
mzz (7, 1) (7.5, 1)           @noisy det29 det2384
mz (7.5, 1.5)                 @noisy det2307 det2384
mx (7.5, 2)                   @noisy det782 det2329 det2452 det2947 det4039
mzz (7.5, 3) (7, 3)           @noisy det1120 det2799
mz (7.5, 3.5)                 @noisy det2291 det2799
mx (7.5, 4)                   @noisy det663 det885 det2304 det3344
mzz (7, 5) (7.5, 5)           @noisy det923 det4209
mz (7.5, 5.5)                 @noisy det923 det2336
mx (7.5, 6)                   @noisy det1000 det1047 det2331
mzz (7, 7) (7.5, 7)           @noisy det3154 det3664
mz (7.5, 7.5)                 @noisy det2313 det3664
mx (7.5, 0)                   @noisy det1683 det2285 det2354 det2568
mx (0.5, 1.5)                 @noisy det2412 det2766
mz (0, 1.5)                   @noisy det2371
mx (0.5, 3.5)                 @noisy det2361 det2669
mz (0, 3.5)                   @noisy det2399
mx (0.5, 5.5)                 @noisy det916 det2364
mz (0, 5.5)                   @noisy det2416
mx (0.5, 7.5)                 @noisy det2393 det4584
mz (0, 7.5)                   @noisy det2420
mx (1.5, 0.5)                 @noisy det1187 det2379
mz (1, 0.5)                   @noisy det2359
mx (1.5, 2.5)                 @noisy det2391 det4154
mz (1, 2.5)                   @noisy det2362
mx (1.5, 4.5)                 @noisy det513 det2407
mz (1, 4.5)                   @noisy det2400
mx (1.5, 6.5)                 @noisy det2381 det4222
mz (1, 6.5)                   @noisy det2368
mx (2.5, 1.5)                 @noisy det2403 det3922
mz (2, 1.5)                   @noisy det2377
mx (2.5, 3.5)                 @noisy det2421 det2428
mz (2, 3.5)                   @noisy det2401
mx (2.5, 5.5)                 @noisy det2363 det3114
mz (2, 5.5)                   @noisy det2415
mx (2.5, 7.5)                 @noisy det646 det2402
mz (2, 7.5)                   @noisy det2395
mx (3.5, 0.5)                 @noisy det2387 det2591
mz (3, 0.5)                   @noisy det2386
mx (3.5, 2.5)                 @noisy det1472 det2367
mz (3, 2.5)                   @noisy det2424
mx (3.5, 4.5)                 @noisy det2405 det4371
mz (3, 4.5)                   @noisy det2369
mx (3.5, 6.5)                 @noisy det1986 det2409
mz (3, 6.5)                   @noisy det2380
mx (4.5, 1.5)                 @noisy det212 det2373
mz (4, 1.5)                   @noisy det2390
mx (4.5, 3.5)                 @noisy det2376 det4356
mz (4, 3.5)                   @noisy det2360
mx (4.5, 5.5)                 @noisy det2426 det3395
mz (4, 5.5)                   @noisy det2414
mx (4.5, 7.5)                 @noisy det318 det2375
mz (4, 7.5)                   @noisy det2418
mx (5.5, 0.5)                 @noisy det2425 det3509
mz (5, 0.5)                   @noisy det2358
mx (5.5, 2.5)                 @noisy det2046 det2413
mz (5, 2.5)                   @noisy det2356
mx (5.5, 4.5)                 @noisy det2351 det2394
mz (5, 4.5)                   @noisy det2417
mx (5.5, 6.5)                 @noisy det1730 det2392
mz (5, 6.5)                   @noisy det2419
mx (6.5, 1.5)                 @noisy det2389 det4039
mz (6, 1.5)                   @noisy det2383
mx (6.5, 3.5)                 @noisy det2410 det3344
mz (6, 3.5)                   @noisy det2357
mx (6.5, 5.5)                 @noisy det2411 det4561
mz (6, 5.5)                   @noisy det2398
mx (6.5, 7.5)                 @noisy det1683 det2374
mz (6, 7.5)                   @noisy det2372
mx (7.5, 0.5)                 @noisy det1519 det2385
mz (7, 0.5)                   @noisy det2365
mx (7.5, 2.5)                 @noisy det2366 det2947
mz (7, 2.5)                   @noisy det2404
mx (7.5, 4.5)                 @noisy det2370 det3648
mz (7, 4.5)                   @noisy det2423
mx (7.5, 6.5)                 @noisy det2146 det2408
mz (7, 6.5)                   @noisy det2378

--------         16
mz (0, 1.5)                   @noisy det29 det1849 det2371 det2384 det4041
mx (0.5, 1.5)                 @noisy det2412 det2504
mz (1, 1.5)                   @noisy det2430
mz (0, 3.5)                   @noisy det1120 det2399 det2799 det2913 det2940
mx (0.5, 3.5)                 @noisy det2361 det2515
mz (1, 3.5)                   @noisy det2475
mz (0, 5.5)                   @noisy det923 det1799 det2416 det3756 det4209
mx (0.5, 5.5)                 @noisy det2364 det2464
mz (1, 5.5)                   @noisy det2439
mz (0, 7.5)                   @noisy det2420 det3154 det3664 det3666 det4401
mx (0.5, 7.5)                 @noisy det2393 det2449
mz (1, 7.5)                   @noisy det2441
mz (1, 0.5)                   @noisy det1983 det2359 det3666 det4041 det5028
mx (1.5, 0.5)                 @noisy det2379 det2494
mz (2, 0.5)                   @noisy det2440
mz (1, 2.5)                   @noisy det96 det1849 det2362 det2940 det3698
mx (1.5, 2.5)                 @noisy det2391 det2448
mz (2, 2.5)                   @noisy det2514
mz (1, 4.5)                   @noisy det219 det2154 det2400 det2913 det3756
mx (1.5, 4.5)                 @noisy det2407 det2433
mz (2, 4.5)                   @noisy det2470
mz (1, 6.5)                   @noisy det1799 det1978 det2368 det4205 det4401
mx (1.5, 6.5)                 @noisy det2381 det2499
mz (2, 6.5)                   @noisy det2497
mz (2, 1.5)                   @noisy det96 det470 det1983 det2377 det4189
mx (2.5, 1.5)                 @noisy det2403 det2454
mz (3, 1.5)                   @noisy det2444
mz (2, 3.5)                   @noisy det219 det2230 det2401 det3698 det4993
mx (2.5, 3.5)                 @noisy det2421 det2477
mz (3, 3.5)                   @noisy det2465
mz (2, 5.5)                   @noisy det2154 det2415 det3150 det4205 det4913
mx (2.5, 5.5)                 @noisy det2363 det2429
mz (3, 5.5)                   @noisy det2492
mz (2, 7.5)                   @noisy det1978 det2395 det3918 det5004 det5028
mx (2.5, 7.5)                 @noisy det2402 det2468
mz (3, 7.5)                   @noisy det2510
mz (3, 0.5)                   @noisy det86 det2386 det2836 det3918 det4189
mx (3.5, 0.5)                 @noisy det2387 det2507
mz (4, 0.5)                   @noisy det2488
mz (3, 2.5)                   @noisy det470 det1905 det2230 det2424 det3057
mx (3.5, 2.5)                 @noisy det2367 det2471
mz (4, 2.5)                   @noisy det2489
mz (3, 4.5)                   @noisy det2369 det2724 det3054 det4913 det4993
mx (3.5, 4.5)                 @noisy det2405 det2455
mz (4, 4.5)                   @noisy det2512
mz (3, 6.5)                   @noisy det1830 det2380 det3150 det4716 det5004
mx (3.5, 6.5)                 @noisy det2409 det2457
mz (4, 6.5)                   @noisy det2437
mz (4, 1.5)                   @noisy det86 det954 det1905 det2390 det4768
mx (4.5, 1.5)                 @noisy det2373 det2432
mz (5, 1.5)                   @noisy det2474
mz (4, 3.5)                   @noisy det2064 det2360 det2724 det3057 det4915
mx (4.5, 3.5)                 @noisy det2376 det2487
mz (5, 3.5)                   @noisy det2472
mz (4, 5.5)                   @noisy det32 det1830 det2414 det3054 det3696
mx (4.5, 5.5)                 @noisy det2426 det2500
mz (5, 5.5)                   @noisy det2458
mz (4, 7.5)                   @noisy det915 det1388 det2418 det2836 det4716
mx (4.5, 7.5)                 @noisy det2375 det2435
mz (5, 7.5)                   @noisy det2453
mz (5, 0.5)                   @noisy det1388 det2358 det3555 det3663 det4768
mx (5.5, 0.5)                 @noisy det2425 det2495
mz (6, 0.5)                   @noisy det2481
mz (5, 2.5)                   @noisy det954 det1780 det1867 det2356 det4915
mx (5.5, 2.5)                 @noisy det2413 det2463
mz (6, 2.5)                   @noisy det2442
mz (5, 4.5)                   @noisy det32 det1456 det2064 det2417 det4114
mx (5.5, 4.5)                 @noisy det2394 det2450
mz (6, 4.5)                   @noisy det2443
mz (5, 6.5)                   @noisy det915 det1114 det2419 det3696 det5027
mx (5.5, 6.5)                 @noisy det2392 det2502
mz (6, 6.5)                   @noisy det2483
mz (6, 1.5)                   @noisy det524 det1780 det2383 det3650 det3663
mx (6.5, 1.5)                 @noisy det2389 det2498
mz (7, 1.5)                   @noisy det2461
mz (6, 3.5)                   @noisy det1456 det1867 det2233 det2357 det3839
mx (6.5, 3.5)                 @noisy det2410 det2459
mz (7, 3.5)                   @noisy det2446
mz (6, 5.5)                   @noisy det2398 det3417 det3851 det4114 det5027
mx (6.5, 5.5)                 @noisy det2411 det2462
mz (7, 5.5)                   @noisy det2431
mz (6, 7.5)                   @noisy det1114 det2372 det3359 det3426 det3555
mx (6.5, 7.5)                 @noisy det2374 det2480
mz (7, 7.5)                   @noisy det2496
mz (7, 0.5)                   @noisy det2365 det2384 det3154 det3426 det3650
mx (7.5, 0.5)                 @noisy det2385 det2505
mz (0, 0.5)                   @noisy det2486
mz (7, 2.5)                   @noisy det29 det524 det2404 det2799 det3839
mx (7.5, 2.5)                 @noisy det2366 det2469
mz (0, 2.5)                   @noisy det2485
mz (7, 4.5)                   @noisy det923 det1120 det2233 det2423 det3851
mx (7.5, 4.5)                 @noisy det2370 det2478
mz (0, 4.5)                   @noisy det2436
mz (7, 6.5)                   @noisy det2378 det3359 det3417 det3664 det4209
mx (7.5, 6.5)                 @noisy det2408 det2456
mz (0, 6.5)                   @noisy det2438
mxx (0.5, 0.5) (0.5, 0)       @noisy det2503
mzz (1, 1) (0.5, 1)           @noisy det3666 det4041
mxx (0.5, 2.5) (0.5, 2)       @noisy det2522
mzz (1, 3) (0.5, 3)           @noisy det1849 det2940
mxx (0.5, 4.5) (0.5, 4)       @noisy det2518
mzz (0.5, 5) (1, 5)           @noisy det2913 det3756
mxx (0.5, 6.5) (0.5, 6)       @noisy det2506
mzz (1, 7) (0.5, 7)           @noisy det1799 det4401
mxx (1.5, 1.5) (1.5, 1)       @noisy det2513
mzz (1.5, 2) (2, 2)           @noisy det96 det1983
mxx (1.5, 3.5) (1.5, 3)       @noisy det2501
mzz (1.5, 4) (2, 4)           @noisy det219 det3698
mxx (1.5, 5) (1.5, 5.5)       @noisy det2508
mzz (1.5, 6) (2, 6)           @noisy det2154 det4205
mxx (1.5, 7.5) (1.5, 7)       @noisy det2484
mzz (1.5, 0) (2, 0)           @noisy det1978 det5028
mxx (2.5, 0.5) (2.5, 0)       @noisy det2527
mzz (3, 1) (2.5, 1)           @noisy det3918 det4189
mxx (2.5, 2) (2.5, 2.5)       @noisy det2528
mzz (2.5, 3) (3, 3)           @noisy det470 det2230
mxx (2.5, 4) (2.5, 4.5)       @noisy det2493
mzz (2.5, 5) (3, 5)           @noisy det4913 det4993
mxx (2.5, 6.5) (2.5, 6)       @noisy det2524
mzz (2.5, 7) (3, 7)           @noisy det3150 det5004
mxx (3.5, 1) (3.5, 1.5)       @noisy det2460
mzz (3.5, 2) (4, 2)           @noisy det86 det1905
mxx (3.5, 3) (3.5, 3.5)       @noisy det2467
mzz (4, 4) (3.5, 4)           @noisy det2724 det3057
mxx (3.5, 5) (3.5, 5.5)       @noisy det2466
mzz (3.5, 6) (4, 6)           @noisy det1830 det3054
mxx (3.5, 7) (3.5, 7.5)       @noisy det2523
mzz (3.5, 0) (4, 0)           @noisy det2836 det4716
mxx (4.5, 0.5) (4.5, 0)       @noisy det2509
mzz (5, 1) (4.5, 1)           @noisy det1388 det4768
mxx (4.5, 2) (4.5, 2.5)       @noisy det2511
mzz (5, 3) (4.5, 3)           @noisy det954 det4915
mxx (4.5, 4.5) (4.5, 4)       @noisy det2491
mzz (5, 5) (4.5, 5)           @noisy det32 det2064
mxx (4.5, 6.5) (4.5, 6)       @noisy det2519
mzz (5, 7) (4.5, 7)           @noisy det915 det3696
mxx (5.5, 1) (5.5, 1.5)       @noisy det2476
mzz (5.5, 2) (6, 2)           @noisy det1780 det3663
mxx (5.5, 3) (5.5, 3.5)       @noisy det2516
mzz (5.5, 4) (6, 4)           @noisy det1456 det1867
mxx (5.5, 5.5) (5.5, 5)       @noisy det2473
mzz (6, 6) (5.5, 6)           @noisy det4114 det5027
mxx (5.5, 7) (5.5, 7.5)       @noisy det2482
mzz (5.5, 0) (6, 0)           @noisy det1114 det3555
mxx (6.5, 0) (6.5, 0.5)       @noisy det2520
mzz (6.5, 1) (7, 1)           @noisy det3426 det3650
mxx (6.5, 2.5) (6.5, 2)       @noisy det2517
mzz (6.5, 3) (7, 3)           @noisy det524 det3839
mxx (6.5, 4.5) (6.5, 4)       @noisy det2490
mzz (6.5, 5) (7, 5)           @noisy det2233 det3851
mxx (6.5, 6) (6.5, 6.5)       @noisy det2521
mzz (6.5, 7) (7, 7)           @noisy det3359 det3417
mxx (7.5, 1.5) (7.5, 1)       @noisy det2530
mzz (7.5, 2) (0, 2)           @noisy det29 det2384
mxx (7.5, 3) (7.5, 3.5)       @noisy det2529
mzz (7.5, 4) (0, 4)           @noisy det1120 det2799
mxx (7.5, 5) (7.5, 5.5)       @noisy det2526
mzz (7.5, 6) (0, 6)           @noisy det923 det4209
mxx (7.5, 7.5) (7.5, 7)       @noisy det2525
mzz (7.5, 0) (0, 0)           @noisy det3154 det3664

--------         17
mxx (0, 1.5) (0, 2)           @noisy det782 det3169
mx (0.5, 1.5)                 @noisy det2504 det3169
mz (1, 1.5)                   @noisy det96 det1983 det2430 det2940 det3666
mxx (0, 3.5) (0, 4)           @noisy det885 det4728
mx (0.5, 3.5)                 @noisy det2515 det4728
mz (1, 3.5)                   @noisy det219 det1849 det2475 det3698 det3756
mxx (0, 5.5) (0, 6)           @noisy det1000 det3534
mx (0.5, 5.5)                 @noisy det2464 det3534
mz (1, 5.5)                   @noisy det2154 det2439 det2913 det4205 det4401
mxx (0, 7.5) (0, 0)           @noisy det2568 det4552
mx (0.5, 7.5)                 @noisy det2449 det4552
mz (1, 7.5)                   @noisy det1799 det1978 det2441 det4041 det5028
mxx (1, 0.5) (1, 1)           @noisy det208 det805
mx (1.5, 0.5)                 @noisy det208 det2494
mz (2, 0.5)                   @noisy det96 det1978 det2440 det3918 det4189
mxx (1, 2.5) (1, 3)           @noisy det1981 det4732
mx (1.5, 2.5)                 @noisy det2448 det4732
mz (2, 2.5)                   @noisy det219 det470 det1983 det2230 det2514
mxx (1, 4.5) (1, 5)           @noisy det1638 det2672
mx (1.5, 4.5)                 @noisy det2433 det2672
mz (2, 4.5)                   @noisy det2470 det3698 det4205 det4913 det4993
mxx (1, 6.5) (1, 7)           @noisy det55 det3002
mx (1.5, 6.5)                 @noisy det55 det2499
mz (2, 6.5)                   @noisy det2154 det2497 det3150 det5004 det5028
mxx (2, 1.5) (2, 2)           @noisy det469 det1254
mx (2.5, 1.5)                 @noisy det469 det2454
mz (3, 1.5)                   @noisy det86 det1905 det2230 det2444 det3918
mxx (2, 3.5) (2, 4)           @noisy det3043 det3863
mx (2.5, 3.5)                 @noisy det2477 det3043
mz (3, 3.5)                   @noisy det470 det2465 det2724 det3057 det4913
mxx (2, 5.5) (2, 6)           @noisy det3639 det3842
mx (2.5, 5.5)                 @noisy det2429 det3639
mz (3, 5.5)                   @noisy det1830 det2492 det3054 det4993 det5004
mxx (2, 0) (2, 7.5)           @noisy det1653 det2984
mx (2.5, 7.5)                 @noisy det2468 det2984
mz (3, 7.5)                   @noisy det2510 det2836 det3150 det4189 det4716
mxx (3, 1) (3, 0.5)           @noisy det903 det4997
mx (3.5, 0.5)                 @noisy det2507 det4997
mz (4, 0.5)                   @noisy det1388 det1905 det2488 det4716 det4768
mxx (3, 2.5) (3, 3)           @noisy det871 det3915
mx (3.5, 2.5)                 @noisy det2471 det3915
mz (4, 2.5)                   @noisy det86 det954 det2489 det2724 det4915
mxx (3, 4.5) (3, 5)           @noisy det731 det1001
mx (3.5, 4.5)                 @noisy det731 det2455
mz (4, 4.5)                   @noisy det32 det1830 det2064 det2512 det3057
mxx (3, 7) (3, 6.5)           @noisy det1762 det4830
mx (3.5, 6.5)                 @noisy det1762 det2457
mz (4, 6.5)                   @noisy det915 det2437 det2836 det3054 det3696
mxx (4, 1.5) (4, 2)           @noisy det660 det4302
mx (4.5, 1.5)                 @noisy det660 det2432
mz (5, 1.5)                   @noisy det1388 det1780 det2474 det3663 det4915
mxx (4, 4) (4, 3.5)           @noisy det2583 det3163
mx (4.5, 3.5)                 @noisy det2487 det2583
mz (5, 3.5)                   @noisy det32 det954 det1456 det1867 det2472
mxx (4, 5.5) (4, 6)           @noisy det1623 det3773
mx (4.5, 5.5)                 @noisy det1623 det2500
mz (5, 5.5)                   @noisy det915 det2064 det2458 det4114 det5027
mxx (4, 0) (4, 7.5)           @noisy det991 det4439
mx (4.5, 7.5)                 @noisy det991 det2435
mz (5, 7.5)                   @noisy det1114 det2453 det3555 det3696 det4768
mxx (5, 0.5) (5, 1)           @noisy det269 det5100
mx (5.5, 0.5)                 @noisy det269 det2495
mz (6, 0.5)                   @noisy det1114 det1780 det2481 det3426 det3650
mxx (5, 3) (5, 2.5)           @noisy det468 det3609
mx (5.5, 2.5)                 @noisy det468 det2463
mz (6, 2.5)                   @noisy det524 det1456 det2442 det3663 det3839
mxx (5, 4.5) (5, 5)           @noisy det628 det1485
mx (5.5, 4.5)                 @noisy det628 det2450
mz (6, 4.5)                   @noisy det1867 det2233 det2443 det3851 det5027
mxx (5, 6.5) (5, 7)           @noisy det1122 det5074
mx (5.5, 6.5)                 @noisy det1122 det2502
mz (6, 6.5)                   @noisy det2483 det3359 det3417 det3555 det4114
mxx (6, 1.5) (6, 2)           @noisy det1975 det3302
mx (6.5, 1.5)                 @noisy det1975 det2498
mz (7, 1.5)                   @noisy det29 det2384 det2461 det3426 det3839
mxx (6, 3.5) (6, 4)           @noisy det4949 det4989
mx (6.5, 3.5)                 @noisy det2459 det4989
mz (7, 3.5)                   @noisy det524 det1120 det2446 det2799 det3851
mxx (6, 6) (6, 5.5)           @noisy det2533 det5002
mx (6.5, 5.5)                 @noisy det2462 det5002
mz (7, 5.5)                   @noisy det923 det2233 det2431 det3359 det4209
mxx (6, 7.5) (6, 0)           @noisy det926 det4538
mx (6.5, 7.5)                 @noisy det2480 det4538
mz (7, 7.5)                   @noisy det2496 det3154 det3417 det3650 det3664
mxx (7, 0.5) (7, 1)           @noisy det2354 det3865
mx (7.5, 0.5)                 @noisy det2505 det3865
mz (0, 0.5)                   @noisy det29 det2486 det3664 det3666 det4041
mxx (7, 2.5) (7, 3)           @noisy det2308 det2452
mx (7.5, 2.5)                 @noisy det2308 det2469
mz (0, 2.5)                   @noisy det1120 det1849 det2384 det2485 det2940
mxx (7, 4.5) (7, 5)           @noisy det663 det732
mx (7.5, 4.5)                 @noisy det732 det2478
mz (0, 4.5)                   @noisy det2436 det2799 det2913 det3756 det4209
mxx (7, 6.5) (7, 7)           @noisy det1047 det2287
mx (7.5, 6.5)                 @noisy det2287 det2456
mz (0, 6.5)                   @noisy det923 det1799 det2438 det3154 det4401
mxx (0.5, 0.5) (0.5, 1)       @noisy det2537
mxx (0.5, 2.5) (0.5, 3)       @noisy det2540
mxx (0.5, 5) (0.5, 4.5)       @noisy det2559
mxx (0.5, 6.5) (0.5, 7)       @noisy det2536
mxx (1.5, 1.5) (1.5, 2)       @noisy det2538
mxx (1.5, 4) (1.5, 3.5)       @noisy det2552
mxx (1.5, 5.5) (1.5, 6)       @noisy det2545
mxx (1.5, 0) (1.5, 7.5)       @noisy det2554
mxx (2.5, 0.5) (2.5, 1)       @noisy det2547
mxx (2.5, 2.5) (2.5, 3)       @noisy det2549
mxx (2.5, 4.5) (2.5, 5)       @noisy det2544
mxx (2.5, 7) (2.5, 6.5)       @noisy det2550
mxx (3.5, 1.5) (3.5, 2)       @noisy det2563
mxx (3.5, 3.5) (3.5, 4)       @noisy det2542
mxx (3.5, 5.5) (3.5, 6)       @noisy det2561
mxx (3.5, 0) (3.5, 7.5)       @noisy det2551
mxx (4.5, 0.5) (4.5, 1)       @noisy det2565
mxx (4.5, 2.5) (4.5, 3)       @noisy det2566
mxx (4.5, 4.5) (4.5, 5)       @noisy det2564
mxx (4.5, 6.5) (4.5, 7)       @noisy det2553
mxx (5.5, 1.5) (5.5, 2)       @noisy det2562
mxx (5.5, 3.5) (5.5, 4)       @noisy det2557
mxx (5.5, 5.5) (5.5, 6)       @noisy det2567
mxx (5.5, 7.5) (5.5, 0)       @noisy det2556
mxx (6.5, 0.5) (6.5, 1)       @noisy det2535
mxx (6.5, 2.5) (6.5, 3)       @noisy det2539
mxx (6.5, 5) (6.5, 4.5)       @noisy det2532
mxx (6.5, 6.5) (6.5, 7)       @noisy det2534
mxx (7.5, 2) (7.5, 1.5)       @noisy det2558
mxx (7.5, 3.5) (7.5, 4)       @noisy det2560
mxx (7.5, 5.5) (7.5, 6)       @noisy det2555
mxx (7.5, 0) (7.5, 7.5)       @noisy det2548

--------         18
mzz (0, 1.5) (0.5, 1.5)       @noisy det2572
mxx (1, 1) (1, 1.5)           @noisy det782 det3169
mzz (0, 3.5) (0.5, 3.5)       @noisy det2597
mxx (1, 3) (1, 3.5)           @noisy det885 det4728
mzz (0.5, 5.5) (0, 5.5)       @noisy det2602
mxx (1, 5) (1, 5.5)           @noisy det1000 det3534
mzz (0, 7.5) (0.5, 7.5)       @noisy det2589
mxx (1, 7.5) (1, 7)           @noisy det2568 det4552
mzz (1, 0.5) (1.5, 0.5)       @noisy det2601
mxx (2, 0) (2, 0.5)           @noisy det208 det805
mzz (1, 2.5) (1.5, 2.5)       @noisy det2593
mxx (2, 2) (2, 2.5)           @noisy det1981 det4732
mzz (1.5, 4.5) (1, 4.5)       @noisy det2595
mxx (2, 4.5) (2, 4)           @noisy det1638 det2672
mzz (1, 6.5) (1.5, 6.5)       @noisy det2574
mxx (2, 6.5) (2, 6)           @noisy det55 det3002
mzz (2, 1.5) (2.5, 1.5)       @noisy det2575
mxx (3, 1.5) (3, 1)           @noisy det469 det1254
mzz (2, 3.5) (2.5, 3.5)       @noisy det2578
mxx (3, 3.5) (3, 3)           @noisy det3043 det3863
mzz (2, 5.5) (2.5, 5.5)       @noisy det2580
mxx (3, 5) (3, 5.5)           @noisy det3639 det3842
mzz (2.5, 7.5) (2, 7.5)       @noisy det2604
mxx (3, 7.5) (3, 7)           @noisy det1653 det2984
mzz (3.5, 0.5) (3, 0.5)       @noisy det2590
mxx (4, 0) (4, 0.5)           @noisy det903 det4997
mzz (3, 2.5) (3.5, 2.5)       @noisy det2605
mxx (4, 2) (4, 2.5)           @noisy det871 det3915
mzz (3, 4.5) (3.5, 4.5)       @noisy det2596
mxx (4, 4.5) (4, 4)           @noisy det731 det1001
mzz (3.5, 6.5) (3, 6.5)       @noisy det2571
mxx (4, 6) (4, 6.5)           @noisy det1762 det4830
mzz (4, 1.5) (4.5, 1.5)       @noisy det2585
mxx (5, 1) (5, 1.5)           @noisy det660 det4302
mzz (4.5, 3.5) (4, 3.5)       @noisy det2584
mxx (5, 3.5) (5, 3)           @noisy det2583 det3163
mzz (4, 5.5) (4.5, 5.5)       @noisy det2577
mxx (5, 5.5) (5, 5)           @noisy det1623 det3773
mzz (4, 7.5) (4.5, 7.5)       @noisy det2579
mxx (5, 7) (5, 7.5)           @noisy det991 det4439
mzz (5, 0.5) (5.5, 0.5)       @noisy det2582
mxx (6, 0) (6, 0.5)           @noisy det269 det5100
mzz (5.5, 2.5) (5, 2.5)       @noisy det2586
mxx (6, 2.5) (6, 2)           @noisy det468 det3609
mzz (5, 4.5) (5.5, 4.5)       @noisy det2576
mxx (6, 4) (6, 4.5)           @noisy det628 det1485
mzz (5, 6.5) (5.5, 6.5)       @noisy det2598
mxx (6, 6.5) (6, 6)           @noisy det1122 det5074
mzz (6, 1.5) (6.5, 1.5)       @noisy det2587
mxx (7, 1.5) (7, 1)           @noisy det1975 det3302
mzz (6, 3.5) (6.5, 3.5)       @noisy det2594
mxx (7, 3) (7, 3.5)           @noisy det4949 det4989
mzz (6.5, 5.5) (6, 5.5)       @noisy det2599
mxx (7, 5.5) (7, 5)           @noisy det2533 det5002
mzz (6, 7.5) (6.5, 7.5)       @noisy det2592
mxx (7, 7.5) (7, 7)           @noisy det926 det4538
mzz (7, 0.5) (7.5, 0.5)       @noisy det2581
mxx (0, 0) (0, 0.5)           @noisy det2354 det3865
mzz (7.5, 2.5) (7, 2.5)       @noisy det2588
mxx (0, 2.5) (0, 2)           @noisy det2308 det2452
mzz (7, 4.5) (7.5, 4.5)       @noisy det2603
mxx (0, 4.5) (0, 4)           @noisy det663 det732
mzz (7, 6.5) (7.5, 6.5)       @noisy det2600
mxx (0, 6) (0, 6.5)           @noisy det1047 det2287
mxx (0.5, 0.5) (0.5, 0)       @noisy det805 det2354 det2503
mxx (0.5, 2.5) (0.5, 2)       @noisy det1981 det2452 det2522
mxx (0.5, 4.5) (0.5, 4)       @noisy det663 det1638 det2518
mxx (0.5, 6.5) (0.5, 6)       @noisy det1047 det2506 det3002
mxx (1.5, 1.5) (1.5, 1)       @noisy det782 det1254 det2513
mxx (1.5, 3.5) (1.5, 3)       @noisy det885 det2501 det3863
mxx (1.5, 5) (1.5, 5.5)       @noisy det1000 det2508 det3842
mxx (1.5, 7.5) (1.5, 7)       @noisy det1653 det2484 det2568
mxx (2.5, 0.5) (2.5, 0)       @noisy det805 det903 det2527
mxx (2.5, 2) (2.5, 2.5)       @noisy det871 det1981 det2528
mxx (2.5, 4) (2.5, 4.5)       @noisy det1001 det1638 det2493
mxx (2.5, 6.5) (2.5, 6)       @noisy det2524 det3002 det4830
mxx (3.5, 1) (3.5, 1.5)       @noisy det1254 det2460 det4302
mxx (3.5, 3) (3.5, 3.5)       @noisy det2467 det3163 det3863
mxx (3.5, 5) (3.5, 5.5)       @noisy det2466 det3773 det3842
mxx (3.5, 7) (3.5, 7.5)       @noisy det1653 det2523 det4439
mxx (4.5, 0.5) (4.5, 0)       @noisy det903 det2509 det5100
mxx (4.5, 2) (4.5, 2.5)       @noisy det871 det2511 det3609
mxx (4.5, 4.5) (4.5, 4)       @noisy det1001 det1485 det2491
mxx (4.5, 6.5) (4.5, 6)       @noisy det2519 det4830 det5074
mxx (5.5, 1) (5.5, 1.5)       @noisy det2476 det3302 det4302
mxx (5.5, 3) (5.5, 3.5)       @noisy det2516 det3163 det4949
mxx (5.5, 5.5) (5.5, 5)       @noisy det2473 det2533 det3773
mxx (5.5, 7) (5.5, 7.5)       @noisy det926 det2482 det4439
mxx (6.5, 0) (6.5, 0.5)       @noisy det2354 det2520 det5100
mxx (6.5, 2.5) (6.5, 2)       @noisy det2452 det2517 det3609
mxx (6.5, 4.5) (6.5, 4)       @noisy det663 det1485 det2490
mxx (6.5, 6) (6.5, 6.5)       @noisy det1047 det2521 det5074
mxx (7.5, 1.5) (7.5, 1)       @noisy det782 det2530 det3302
mxx (7.5, 3) (7.5, 3.5)       @noisy det885 det2529 det4949
mxx (7.5, 5) (7.5, 5.5)       @noisy det1000 det2526 det2533
mxx (7.5, 7.5) (7.5, 7)       @noisy det926 det2525 det2568

--------         19
mzz (1, 1.5) (0.5, 1.5)       @noisy det2611
mzz (1, 3.5) (0.5, 3.5)       @noisy det2609
mzz (0.5, 5.5) (1, 5.5)       @noisy det2615
mzz (1, 7.5) (0.5, 7.5)       @noisy det2624
mzz (1.5, 0.5) (2, 0.5)       @noisy det2634
mzz (1.5, 2.5) (2, 2.5)       @noisy det2650
mzz (1.5, 4.5) (2, 4.5)       @noisy det2618
mzz (1.5, 6.5) (2, 6.5)       @noisy det2614
mzz (3, 1.5) (2.5, 1.5)       @noisy det2622
mzz (2.5, 3.5) (3, 3.5)       @noisy det2631
mzz (2.5, 5.5) (3, 5.5)       @noisy det2616
mzz (2.5, 7.5) (3, 7.5)       @noisy det2644
mzz (3.5, 0.5) (4, 0.5)       @noisy det2619
mzz (3.5, 2.5) (4, 2.5)       @noisy det2621
mzz (4, 4.5) (3.5, 4.5)       @noisy det2623
mzz (3.5, 6.5) (4, 6.5)       @noisy det2637
mzz (5, 1.5) (4.5, 1.5)       @noisy det2633
mzz (5, 3.5) (4.5, 3.5)       @noisy det2635
mzz (5, 5.5) (4.5, 5.5)       @noisy det2629
mzz (5, 7.5) (4.5, 7.5)       @noisy det2643
mzz (5.5, 0.5) (6, 0.5)       @noisy det2632
mzz (5.5, 2.5) (6, 2.5)       @noisy det2640
mzz (5.5, 4.5) (6, 4.5)       @noisy det2626
mzz (6, 6.5) (5.5, 6.5)       @noisy det2628
mzz (6.5, 1.5) (7, 1.5)       @noisy det2612
mzz (6.5, 3.5) (7, 3.5)       @noisy det2653
mzz (6.5, 5.5) (7, 5.5)       @noisy det2638
mzz (6.5, 7.5) (7, 7.5)       @noisy det2642
mzz (7.5, 0.5) (0, 0.5)       @noisy det2647
mzz (7.5, 2.5) (0, 2.5)       @noisy det2613
mzz (7.5, 4.5) (0, 4.5)       @noisy det2630
mzz (7.5, 6.5) (0, 6.5)       @noisy det2639
mxx (0.5, 0.5) (0.5, 1)       @noisy det805 det2354 det2537
mzz (1, 0) (0.5, 0)           @noisy det3666 det4041
mxx (0.5, 2.5) (0.5, 3)       @noisy det1981 det2452 det2540
mzz (1, 2) (0.5, 2)           @noisy det1849 det2940
mxx (0.5, 5) (0.5, 4.5)       @noisy det663 det1638 det2559
mzz (1, 4) (0.5, 4)           @noisy det2913 det3756
mxx (0.5, 6.5) (0.5, 7)       @noisy det1047 det2536 det3002
mzz (0.5, 6) (1, 6)           @noisy det1799 det4401
mxx (1.5, 1.5) (1.5, 2)       @noisy det782 det1254 det2538
mzz (1.5, 1) (2, 1)           @noisy det96 det1983
mxx (1.5, 4) (1.5, 3.5)       @noisy det885 det2552 det3863
mzz (2, 3) (1.5, 3)           @noisy det219 det3698
mxx (1.5, 5.5) (1.5, 6)       @noisy det1000 det2545 det3842
mzz (1.5, 5) (2, 5)           @noisy det2154 det4205
mxx (1.5, 0) (1.5, 7.5)       @noisy det1653 det2554 det2568
mzz (1.5, 7) (2, 7)           @noisy det1978 det5028
mxx (2.5, 0.5) (2.5, 1)       @noisy det805 det903 det2547
mzz (2.5, 0) (3, 0)           @noisy det3918 det4189
mxx (2.5, 2.5) (2.5, 3)       @noisy det871 det1981 det2549
mzz (2.5, 2) (3, 2)           @noisy det470 det2230
mxx (2.5, 4.5) (2.5, 5)       @noisy det1001 det1638 det2544
mzz (2.5, 4) (3, 4)           @noisy det4913 det4993
mxx (2.5, 7) (2.5, 6.5)       @noisy det2550 det3002 det4830
mzz (3, 6) (2.5, 6)           @noisy det3150 det5004
mxx (3.5, 1.5) (3.5, 2)       @noisy det1254 det2563 det4302
mzz (3.5, 1) (4, 1)           @noisy det86 det1905
mxx (3.5, 3.5) (3.5, 4)       @noisy det2542 det3163 det3863
mzz (3.5, 3) (4, 3)           @noisy det2724 det3057
mxx (3.5, 5.5) (3.5, 6)       @noisy det2561 det3773 det3842
mzz (3.5, 5) (4, 5)           @noisy det1830 det3054
mxx (3.5, 0) (3.5, 7.5)       @noisy det1653 det2551 det4439
mzz (3.5, 7) (4, 7)           @noisy det2836 det4716
mxx (4.5, 0.5) (4.5, 1)       @noisy det903 det2565 det5100
mzz (5, 0) (4.5, 0)           @noisy det1388 det4768
mxx (4.5, 2.5) (4.5, 3)       @noisy det871 det2566 det3609
mzz (4.5, 2) (5, 2)           @noisy det954 det4915
mxx (4.5, 4.5) (4.5, 5)       @noisy det1001 det1485 det2564
mzz (5, 4) (4.5, 4)           @noisy det32 det2064
mxx (4.5, 6.5) (4.5, 7)       @noisy det2553 det4830 det5074
mzz (5, 6) (4.5, 6)           @noisy det915 det3696
mxx (5.5, 1.5) (5.5, 2)       @noisy det2562 det3302 det4302
mzz (5.5, 1) (6, 1)           @noisy det1780 det3663
mxx (5.5, 3.5) (5.5, 4)       @noisy det2557 det3163 det4949
mzz (5.5, 3) (6, 3)           @noisy det1456 det1867
mxx (5.5, 5.5) (5.5, 6)       @noisy det2533 det2567 det3773
mzz (5.5, 5) (6, 5)           @noisy det4114 det5027
mxx (5.5, 7.5) (5.5, 0)       @noisy det926 det2556 det4439
mzz (5.5, 7) (6, 7)           @noisy det1114 det3555
mxx (6.5, 0.5) (6.5, 1)       @noisy det2354 det2535 det5100
mzz (6.5, 0) (7, 0)           @noisy det3426 det3650
mxx (6.5, 2.5) (6.5, 3)       @noisy det2452 det2539 det3609
mzz (6.5, 2) (7, 2)           @noisy det524 det3839
mxx (6.5, 5) (6.5, 4.5)       @noisy det663 det1485 det2532
mzz (7, 4) (6.5, 4)           @noisy det2233 det3851
mxx (6.5, 6.5) (6.5, 7)       @noisy det1047 det2534 det5074
mzz (6.5, 6) (7, 6)           @noisy det3359 det3417
mxx (7.5, 2) (7.5, 1.5)       @noisy det782 det2558 det3302
mzz (0, 1) (7.5, 1)           @noisy det29 det2384
mxx (7.5, 3.5) (7.5, 4)       @noisy det885 det2560 det4949
mzz (7.5, 3) (0, 3)           @noisy det1120 det2799
mxx (7.5, 5.5) (7.5, 6)       @noisy det1000 det2533 det2555
mzz (7.5, 5) (0, 5)           @noisy det923 det4209
mxx (7.5, 0) (7.5, 7.5)       @noisy det926 det2548 det2568
mzz (0, 7) (7.5, 7)           @noisy det3154 det3664

--------         20
mzz (0, 1.5) (0.5, 1.5)       @noisy det1849 det2572 det3666
mzz (0, 3.5) (0.5, 3.5)       @noisy det1849 det2597 det2913
mzz (0.5, 5.5) (0, 5.5)       @noisy det1799 det2602 det2913
mzz (0, 7.5) (0.5, 7.5)       @noisy det1799 det2589 det3666
mzz (1, 0.5) (1.5, 0.5)       @noisy det1978 det1983 det2601
mzz (1, 2.5) (1.5, 2.5)       @noisy det1983 det2593 det3698
mzz (1.5, 4.5) (1, 4.5)       @noisy det2154 det2595 det3698
mzz (1, 6.5) (1.5, 6.5)       @noisy det1978 det2154 det2574
mzz (2, 1.5) (2.5, 1.5)       @noisy det470 det2575 det3918
mzz (2, 3.5) (2.5, 3.5)       @noisy det470 det2578 det4993
mzz (2, 5.5) (2.5, 5.5)       @noisy det2580 det3150 det4993
mzz (2.5, 7.5) (2, 7.5)       @noisy det2604 det3150 det3918
mzz (3.5, 0.5) (3, 0.5)       @noisy det86 det2590 det4716
mzz (3, 2.5) (3.5, 2.5)       @noisy det86 det2605 det3057
mzz (3, 4.5) (3.5, 4.5)       @noisy det2596 det3054 det3057
mzz (3.5, 6.5) (3, 6.5)       @noisy det2571 det3054 det4716
mzz (4, 1.5) (4.5, 1.5)       @noisy det954 det1388 det2585
mzz (4.5, 3.5) (4, 3.5)       @noisy det954 det2064 det2584
mzz (4, 5.5) (4.5, 5.5)       @noisy det2064 det2577 det3696
mzz (4, 7.5) (4.5, 7.5)       @noisy det1388 det2579 det3696
mzz (5, 0.5) (5.5, 0.5)       @noisy det1114 det2582 det3663
mzz (5.5, 2.5) (5, 2.5)       @noisy det1867 det2586 det3663
mzz (5, 4.5) (5.5, 4.5)       @noisy det1867 det2576 det4114
mzz (5, 6.5) (5.5, 6.5)       @noisy det1114 det2598 det4114
mzz (6, 1.5) (6.5, 1.5)       @noisy det524 det2587 det3426
mzz (6, 3.5) (6.5, 3.5)       @noisy det524 det2233 det2594
mzz (6.5, 5.5) (6, 5.5)       @noisy det2233 det2599 det3417
mzz (6, 7.5) (6.5, 7.5)       @noisy det2592 det3417 det3426
mzz (7, 0.5) (7.5, 0.5)       @noisy det2384 det2581 det3664
mzz (7.5, 2.5) (7, 2.5)       @noisy det2384 det2588 det2799
mzz (7, 4.5) (7.5, 4.5)       @noisy det923 det2603 det2799
mzz (7, 6.5) (7.5, 6.5)       @noisy det923 det2600 det3664
mzz (0, 1) (0.5, 1)           @noisy det3666 det4041
mz (0.5, 0.5)                 @noisy det2706 det4041
mx (0.5, 0)                   @noisy det2687
mzz (0, 3) (0.5, 3)           @noisy det1849 det2940
mz (0.5, 2.5)                 @noisy det2682 det2940
mx (0.5, 2)                   @noisy det2685
mzz (0.5, 5) (0, 5)           @noisy det2913 det3756
mz (0.5, 4.5)                 @noisy det2656 det3756
mx (0.5, 4)                   @noisy det2691
mzz (0, 7) (0.5, 7)           @noisy det1799 det4401
mz (0.5, 6.5)                 @noisy det2693 det4401
mx (0.5, 6)                   @noisy det2676
mzz (1, 2) (1.5, 2)           @noisy det96 det1983
mz (1.5, 1.5)                 @noisy det96 det2675
mx (1.5, 1)                   @noisy det2662
mzz (1.5, 4) (1, 4)           @noisy det219 det3698
mz (1.5, 3.5)                 @noisy det219 det2665
mx (1.5, 3)                   @noisy det2649
mzz (1, 6) (1.5, 6)           @noisy det2154 det4205
mz (1.5, 5.5)                 @noisy det2667 det4205
mx (1.5, 5)                   @noisy det2679
mzz (1, 0) (1.5, 0)           @noisy det1978 det5028
mz (1.5, 7.5)                 @noisy det2671 det5028
mx (1.5, 7)                   @noisy det2651
mzz (2, 1) (2.5, 1)           @noisy det3918 det4189
mz (2.5, 0.5)                 @noisy det2661 det4189
mx (2.5, 0)                   @noisy det2668
mzz (2, 3) (2.5, 3)           @noisy det470 det2230
mz (2.5, 2.5)                 @noisy det2230 det2686
mx (2.5, 2)                   @noisy det2717
mzz (2, 5) (2.5, 5)           @noisy det4913 det4993
mz (2.5, 4.5)                 @noisy det2711 det4913
mx (2.5, 4)                   @noisy det2701
mzz (2.5, 7) (2, 7)           @noisy det3150 det5004
mz (2.5, 6.5)                 @noisy det2663 det5004
mx (2.5, 6)                   @noisy det2670
mzz (3, 2) (3.5, 2)           @noisy det86 det1905
mz (3.5, 1.5)                 @noisy det1905 det2657
mx (3.5, 1)                   @noisy det2695
mzz (3, 4) (3.5, 4)           @noisy det2724 det3057
mz (3.5, 3.5)                 @noisy det2709 det2724
mx (3.5, 3)                   @noisy det2714
mzz (3.5, 6) (3, 6)           @noisy det1830 det3054
mz (3.5, 5.5)                 @noisy det1830 det2648
mx (3.5, 5)                   @noisy det2708
mzz (3.5, 0) (3, 0)           @noisy det2836 det4716
mz (3.5, 7.5)                 @noisy det2660 det2836
mx (3.5, 7)                   @noisy det2699
mzz (4, 1) (4.5, 1)           @noisy det1388 det4768
mz (4.5, 0.5)                 @noisy det2636 det4768
mx (4.5, 0)                   @noisy det2680
mzz (4.5, 3) (4, 3)           @noisy det954 det4915
mz (4.5, 2.5)                 @noisy det2654 det4915
mx (4.5, 2)                   @noisy det2684
mzz (4, 5) (4.5, 5)           @noisy det32 det2064
mz (4.5, 4.5)                 @noisy det32 det2681
mx (4.5, 4)                   @noisy det2690
mzz (4, 7) (4.5, 7)           @noisy det915 det3696
mz (4.5, 6.5)                 @noisy det915 det2692
mx (4.5, 6)                   @noisy det2703
mzz (5.5, 2) (5, 2)           @noisy det1780 det3663
mz (5.5, 1.5)                 @noisy det1780 det2655
mx (5.5, 1)                   @noisy det2641
mzz (5, 4) (5.5, 4)           @noisy det1456 det1867
mz (5.5, 3.5)                 @noisy det1456 det2664
mx (5.5, 3)                   @noisy det2707
mzz (5, 6) (5.5, 6)           @noisy det4114 det5027
mz (5.5, 5.5)                 @noisy det2702 det5027
mx (5.5, 5)                   @noisy det2652
mzz (5, 0) (5.5, 0)           @noisy det1114 det3555
mz (5.5, 7.5)                 @noisy det2715 det3555
mx (5.5, 7)                   @noisy det2704
mzz (6, 1) (6.5, 1)           @noisy det3426 det3650
mz (6.5, 0.5)                 @noisy det2697 det3650
mx (6.5, 0)                   @noisy det2658
mzz (6, 3) (6.5, 3)           @noisy det524 det3839
mz (6.5, 2.5)                 @noisy det2666 det3839
mx (6.5, 2)                   @noisy det2646
mzz (6.5, 5) (6, 5)           @noisy det2233 det3851
mz (6.5, 4.5)                 @noisy det2716 det3851
mx (6.5, 4)                   @noisy det2674
mzz (6, 7) (6.5, 7)           @noisy det3359 det3417
mz (6.5, 6.5)                 @noisy det2700 det3359
mx (6.5, 6)                   @noisy det2678
mzz (7.5, 2) (7, 2)           @noisy det29 det2384
mz (7.5, 1.5)                 @noisy det29 det2683
mx (7.5, 1)                   @noisy det2694
mzz (7, 4) (7.5, 4)           @noisy det1120 det2799
mz (7.5, 3.5)                 @noisy det1120 det2659
mx (7.5, 3)                   @noisy det2713
mzz (7, 6) (7.5, 6)           @noisy det923 det4209
mz (7.5, 5.5)                 @noisy det2710 det4209
mx (7.5, 5)                   @noisy det2689
mzz (7, 0) (7.5, 0)           @noisy det3154 det3664
mz (7.5, 7.5)                 @noisy det2688 det3154
mx (7.5, 7)                   @noisy det2698

--------         21
mzz (1, 1.5) (0.5, 1.5)       @noisy det1849 det2611 det3666
mxx (0, 1.5) (0, 1)           @noisy det782 det3169
mzz (1, 3.5) (0.5, 3.5)       @noisy det1849 det2609 det2913
mxx (0, 3.5) (0, 3)           @noisy det885 det4728
mzz (0.5, 5.5) (1, 5.5)       @noisy det1799 det2615 det2913
mxx (0, 5.5) (0, 5)           @noisy det1000 det3534
mzz (1, 7.5) (0.5, 7.5)       @noisy det1799 det2624 det3666
mxx (0, 7) (0, 7.5)           @noisy det2568 det4552
mzz (1.5, 0.5) (2, 0.5)       @noisy det1978 det1983 det2634
mxx (1, 0.5) (1, 0)           @noisy det208 det805
mzz (1.5, 2.5) (2, 2.5)       @noisy det1983 det2650 det3698
mxx (1, 2) (1, 2.5)           @noisy det1981 det4732
mzz (1.5, 4.5) (2, 4.5)       @noisy det2154 det2618 det3698
mxx (1, 4) (1, 4.5)           @noisy det1638 det2672
mzz (1.5, 6.5) (2, 6.5)       @noisy det1978 det2154 det2614
mxx (1, 6.5) (1, 6)           @noisy det55 det3002
mzz (3, 1.5) (2.5, 1.5)       @noisy det470 det2622 det3918
mxx (2, 1) (2, 1.5)           @noisy det469 det1254
mzz (2.5, 3.5) (3, 3.5)       @noisy det470 det2631 det4993
mxx (2, 3.5) (2, 3)           @noisy det3043 det3863
mzz (2.5, 5.5) (3, 5.5)       @noisy det2616 det3150 det4993
mxx (2, 5.5) (2, 5)           @noisy det3639 det3842
mzz (2.5, 7.5) (3, 7.5)       @noisy det2644 det3150 det3918
mxx (2, 7) (2, 7.5)           @noisy det1653 det2984
mzz (3.5, 0.5) (4, 0.5)       @noisy det86 det2619 det4716
mxx (3, 0) (3, 0.5)           @noisy det903 det4997
mzz (3.5, 2.5) (4, 2.5)       @noisy det86 det2621 det3057
mxx (3, 2.5) (3, 2)           @noisy det871 det3915
mzz (4, 4.5) (3.5, 4.5)       @noisy det2623 det3054 det3057
mxx (3, 4.5) (3, 4)           @noisy det731 det1001
mzz (3.5, 6.5) (4, 6.5)       @noisy det2637 det3054 det4716
mxx (3, 6) (3, 6.5)           @noisy det1762 det4830
mzz (5, 1.5) (4.5, 1.5)       @noisy det954 det1388 det2633
mxx (4, 1.5) (4, 1)           @noisy det660 det4302
mzz (5, 3.5) (4.5, 3.5)       @noisy det954 det2064 det2635
mxx (4, 3) (4, 3.5)           @noisy det2583 det3163
mzz (5, 5.5) (4.5, 5.5)       @noisy det2064 det2629 det3696
mxx (4, 5) (4, 5.5)           @noisy det1623 det3773
mzz (5, 7.5) (4.5, 7.5)       @noisy det1388 det2643 det3696
mxx (4, 7) (4, 7.5)           @noisy det991 det4439
mzz (5.5, 0.5) (6, 0.5)       @noisy det1114 det2632 det3663
mxx (5, 0) (5, 0.5)           @noisy det269 det5100
mzz (5.5, 2.5) (6, 2.5)       @noisy det1867 det2640 det3663
mxx (5, 2) (5, 2.5)           @noisy det468 det3609
mzz (5.5, 4.5) (6, 4.5)       @noisy det1867 det2626 det4114
mxx (5, 4.5) (5, 4)           @noisy det628 det1485
mzz (6, 6.5) (5.5, 6.5)       @noisy det1114 det2628 det4114
mxx (5, 6) (5, 6.5)           @noisy det1122 det5074
mzz (6.5, 1.5) (7, 1.5)       @noisy det524 det2612 det3426
mxx (6, 1.5) (6, 1)           @noisy det1975 det3302
mzz (6.5, 3.5) (7, 3.5)       @noisy det524 det2233 det2653
mxx (6, 3.5) (6, 3)           @noisy det4949 det4989
mzz (6.5, 5.5) (7, 5.5)       @noisy det2233 det2638 det3417
mxx (6, 5) (6, 5.5)           @noisy det2533 det5002
mzz (6.5, 7.5) (7, 7.5)       @noisy det2642 det3417 det3426
mxx (6, 7.5) (6, 7)           @noisy det926 det4538
mzz (7.5, 0.5) (0, 0.5)       @noisy det2384 det2647 det3664
mxx (7, 0.5) (7, 0)           @noisy det2354 det3865
mzz (7.5, 2.5) (0, 2.5)       @noisy det2384 det2613 det2799
mxx (7, 2) (7, 2.5)           @noisy det2308 det2452
mzz (7.5, 4.5) (0, 4.5)       @noisy det923 det2630 det2799
mxx (7, 4.5) (7, 4)           @noisy det663 det732
mzz (7.5, 6.5) (0, 6.5)       @noisy det923 det2639 det3664
mxx (7, 6.5) (7, 6)           @noisy det1047 det2287
mx (0.5, 0)                   @noisy det805 det2568 det2687 det3865 det4552
mz (0.5, 0.5)                 @noisy det2706 det2751
mx (0.5, 1)                   @noisy det2757
mx (0.5, 2)                   @noisy det782 det1981 det2308 det2685 det3169
mz (0.5, 2.5)                 @noisy det2682 det2734
mx (0.5, 3)                   @noisy det2726
mx (0.5, 4)                   @noisy det732 det885 det1638 det2691 det4728
mz (0.5, 4.5)                 @noisy det2656 det2753
mx (0.5, 5)                   @noisy det2727
mx (0.5, 6)                   @noisy det1000 det2287 det2676 det3002 det3534
mz (0.5, 6.5)                 @noisy det2693 det2738
mx (0.5, 7)                   @noisy det1047 det2568 det2785
mx (1.5, 1)                   @noisy det208 det805 det1254 det2662 det3169
mz (1.5, 1.5)                 @noisy det2675 det2788
mx (1.5, 2)                   @noisy det782 det1981 det2776
mx (1.5, 3)                   @noisy det1981 det2649 det3863 det4728 det4732
mz (1.5, 3.5)                 @noisy det2665 det2729
mx (1.5, 4)                   @noisy det1638 det2783
mx (1.5, 5)                   @noisy det1638 det2672 det2679 det3534 det3842
mz (1.5, 5.5)                 @noisy det2667 det2730
mx (1.5, 6)                   @noisy det2740
mx (1.5, 7)                   @noisy det55 det1653 det2651 det3002 det4552
mz (1.5, 7.5)                 @noisy det2671 det2786
mx (1.5, 0)                   @noisy det2780
mx (2.5, 0)                   @noisy det208 det903 det1653 det2668 det2984
mz (2.5, 0.5)                 @noisy det2661 det2758
mx (2.5, 1)                   @noisy det805 det1254 det2745
mx (2.5, 2)                   @noisy det469 det871 det1254 det2717 det4732
mz (2.5, 2.5)                 @noisy det2686 det2754
mx (2.5, 3)                   @noisy det1981 det2749 det3863
mx (2.5, 4)                   @noisy det1001 det2672 det2701 det3043 det3863
mz (2.5, 4.5)                 @noisy det2711 det2759
mx (2.5, 5)                   @noisy det1638 det2773
mx (2.5, 6)                   @noisy det55 det2670 det3639 det3842 det4830
mz (2.5, 6.5)                 @noisy det2663 det2725
mx (2.5, 7)                   @noisy det2767
mx (3.5, 1)                   @noisy det469 det903 det2695 det4302 det4997
mz (3.5, 1.5)                 @noisy det2657 det2755
mx (3.5, 2)                   @noisy det2733
mx (3.5, 3)                   @noisy det871 det2714 det3043 det3163 det3915
mz (3.5, 3.5)                 @noisy det2709 det2771
mx (3.5, 4)                   @noisy det1001 det2750 det3863
mx (3.5, 5)                   @noisy det731 det1001 det2708 det3639 det3773
mz (3.5, 5.5)                 @noisy det2648 det2770
mx (3.5, 6)                   @noisy det2794
mx (3.5, 7)                   @noisy det1762 det2699 det2984 det4439 det4830
mz (3.5, 7.5)                 @noisy det2660 det2722
mx (3.5, 0)                   @noisy det2746
mx (4.5, 0)                   @noisy det991 det2680 det4439 det4997 det5100
mz (4.5, 0.5)                 @noisy det2636 det2742
mx (4.5, 1)                   @noisy det2761
mx (4.5, 2)                   @noisy det660 det2684 det3609 det3915 det4302
mz (4.5, 2.5)                 @noisy det2654 det2747
mx (4.5, 3)                   @noisy det2731
mx (4.5, 4)                   @noisy det731 det1485 det2583 det2690 det3163
mz (4.5, 4.5)                 @noisy det2681 det2774
mx (4.5, 5)                   @noisy det1001 det2743 det3773
mx (4.5, 6)                   @noisy det1623 det1762 det2703 det3773 det5074
mz (4.5, 6.5)                 @noisy det2692 det2737
mx (4.5, 7)                   @noisy det2790 det4439
mx (5.5, 1)                   @noisy det269 det660 det2641 det3302 det5100
mz (5.5, 1.5)                 @noisy det2655 det2775
mx (5.5, 2)                   @noisy det2789
mx (5.5, 3)                   @noisy det468 det2583 det2707 det3609 det4949
mz (5.5, 3.5)                 @noisy det2664 det2728
mx (5.5, 4)                   @noisy det2782
mx (5.5, 5)                   @noisy det628 det1485 det1623 det2533 det2652
mz (5.5, 5.5)                 @noisy det2702 det2763
mx (5.5, 6)                   @noisy det2739
mx (5.5, 7)                   @noisy det926 det991 det1122 det2704 det5074
mz (5.5, 7.5)                 @noisy det2715 det2762
mx (5.5, 0)                   @noisy det2779
mx (6.5, 0)                   @noisy det269 det926 det2354 det2658 det4538
mz (6.5, 0.5)                 @noisy det2697 det2797
mx (6.5, 1)                   @noisy det2765
mx (6.5, 2)                   @noisy det468 det1975 det2452 det2646 det3302
mz (6.5, 2.5)                 @noisy det2666 det2784
mx (6.5, 3)                   @noisy det2795
mx (6.5, 4)                   @noisy det628 det663 det2674 det4949 det4989
mz (6.5, 4.5)                 @noisy det2716 det2764
mx (6.5, 5)                   @noisy det2752
mx (6.5, 6)                   @noisy det1047 det1122 det2533 det2678 det5002
mz (6.5, 6.5)                 @noisy det2700 det2741
mx (6.5, 7)                   @noisy det2760
mx (7.5, 1)                   @noisy det782 det1975 det2354 det2694 det3865
mz (7.5, 1.5)                 @noisy det2683 det2793
mx (7.5, 2)                   @noisy det2748
mx (7.5, 3)                   @noisy det885 det2308 det2452 det2713 det4989
mz (7.5, 3.5)                 @noisy det2659 det2777
mx (7.5, 4)                   @noisy det663 det2791
mx (7.5, 5)                   @noisy det663 det732 det1000 det2689 det5002
mz (7.5, 5.5)                 @noisy det2710 det2756
mx (7.5, 6)                   @noisy det1047 det2533 det2787
mx (7.5, 7)                   @noisy det1047 det2287 det2568 det2698 det4538
mz (7.5, 7.5)                 @noisy det2688 det2736
mx (7.5, 0)                   @noisy det2354 det2769

--------         22
mxx (1, 1.5) (1, 2)           @noisy det782 det3169
mx (0.5, 1.5)                 @noisy det782 det2847
mz (0, 1.5)                   @noisy det2833
mxx (1, 3.5) (1, 4)           @noisy det885 det4728
mx (0.5, 3.5)                 @noisy det885 det2822
mz (0, 3.5)                   @noisy det2838
mxx (1, 6) (1, 5.5)           @noisy det1000 det3534
mx (0.5, 5.5)                 @noisy det1000 det2827
mz (0, 5.5)                   @noisy det2871
mxx (1, 0) (1, 7.5)           @noisy det2568 det4552
mx (0.5, 7.5)                 @noisy det2568 det2853
mz (0, 7.5)                   @noisy det2804
mxx (2, 0.5) (2, 1)           @noisy det208 det805
mx (1.5, 0.5)                 @noisy det805 det2807
mz (1, 0.5)                   @noisy det2819
mxx (2, 3) (2, 2.5)           @noisy det1981 det4732
mx (1.5, 2.5)                 @noisy det1981 det2852
mz (1, 2.5)                   @noisy det2825
mxx (2, 4.5) (2, 5)           @noisy det1638 det2672
mx (1.5, 4.5)                 @noisy det1638 det2801
mz (1, 4.5)                   @noisy det2858
mxx (2, 6.5) (2, 7)           @noisy det55 det3002
mx (1.5, 6.5)                 @noisy det2808 det3002
mz (1, 6.5)                   @noisy det2859
mxx (3, 1.5) (3, 2)           @noisy det469 det1254
mx (2.5, 1.5)                 @noisy det1254 det2815
mz (2, 1.5)                   @noisy det2816
mxx (3, 3.5) (3, 4)           @noisy det3043 det3863
mx (2.5, 3.5)                 @noisy det2806 det3863
mz (2, 3.5)                   @noisy det2861
mxx (3, 5.5) (3, 6)           @noisy det3639 det3842
mx (2.5, 5.5)                 @noisy det2824 det3842
mz (2, 5.5)                   @noisy det2800
mxx (3, 7.5) (3, 0)           @noisy det1653 det2984
mx (2.5, 7.5)                 @noisy det1653 det2844
mz (2, 7.5)                   @noisy det2821
mxx (4, 0.5) (4, 1)           @noisy det903 det4997
mx (3.5, 0.5)                 @noisy det903 det2848
mz (3, 0.5)                   @noisy det2849
mxx (4, 2.5) (4, 3)           @noisy det871 det3915
mx (3.5, 2.5)                 @noisy det871 det2829
mz (3, 2.5)                   @noisy det2846
mxx (4, 4.5) (4, 5)           @noisy det731 det1001
mx (3.5, 4.5)                 @noisy det1001 det2862
mz (3, 4.5)                   @noisy det2831
mxx (4, 6.5) (4, 7)           @noisy det1762 det4830
mx (3.5, 6.5)                 @noisy det2864 det4830
mz (3, 6.5)                   @noisy det2842
mxx (5, 1.5) (5, 2)           @noisy det660 det4302
mx (4.5, 1.5)                 @noisy det2834 det4302
mz (4, 1.5)                   @noisy det2850
mxx (5, 3.5) (5, 4)           @noisy det2583 det3163
mx (4.5, 3.5)                 @noisy det2868 det3163
mz (4, 3.5)                   @noisy det2854
mxx (5, 5.5) (5, 6)           @noisy det1623 det3773
mx (4.5, 5.5)                 @noisy det2813 det3773
mz (4, 5.5)                   @noisy det2870
mxx (5, 0) (5, 7.5)           @noisy det991 det4439
mx (4.5, 7.5)                 @noisy det2840 det4439
mz (4, 7.5)                   @noisy det2802
mxx (6, 1) (6, 0.5)           @noisy det269 det5100
mx (5.5, 0.5)                 @noisy det2811 det5100
mz (5, 0.5)                   @noisy det2817
mxx (6, 2.5) (6, 3)           @noisy det468 det3609
mx (5.5, 2.5)                 @noisy det2869 det3609
mz (5, 2.5)                   @noisy det2820
mxx (6, 4.5) (6, 5)           @noisy det628 det1485
mx (5.5, 4.5)                 @noisy det1485 det2855
mz (5, 4.5)                   @noisy det2857
mxx (6, 6.5) (6, 7)           @noisy det1122 det5074
mx (5.5, 6.5)                 @noisy det2835 det5074
mz (5, 6.5)                   @noisy det2845
mxx (7, 1.5) (7, 2)           @noisy det1975 det3302
mx (6.5, 1.5)                 @noisy det2830 det3302
mz (6, 1.5)                   @noisy det2810
mxx (7, 4) (7, 3.5)           @noisy det4949 det4989
mx (6.5, 3.5)                 @noisy det2865 det4949
mz (6, 3.5)                   @noisy det2818
mxx (7, 5.5) (7, 6)           @noisy det2533 det5002
mx (6.5, 5.5)                 @noisy det2533 det2866
mz (6, 5.5)                   @noisy det2856
mxx (7, 0) (7, 7.5)           @noisy det926 det4538
mx (6.5, 7.5)                 @noisy det926 det2839
mz (6, 7.5)                   @noisy det2837
mxx (0, 1) (0, 0.5)           @noisy det2354 det3865
mx (7.5, 0.5)                 @noisy det2354 det2812
mz (7, 0.5)                   @noisy det2826
mxx (0, 2.5) (0, 3)           @noisy det2308 det2452
mx (7.5, 2.5)                 @noisy det2452 det2828
mz (7, 2.5)                   @noisy det2860
mxx (0, 4.5) (0, 5)           @noisy det663 det732
mx (7.5, 4.5)                 @noisy det663 det2832
mz (7, 4.5)                   @noisy det2814
mxx (0, 7) (0, 6.5)           @noisy det1047 det2287
mx (7.5, 6.5)                 @noisy det1047 det2863
mz (7, 6.5)                   @noisy det2841
mzz (0.5, 0) (0, 0)           @noisy det3666 det4112
mz (0.5, 0.5)                 @noisy det2751 det4112
mx (0.5, 1)                   @noisy det208 det782 det2354 det2757 det3169
mzz (0, 2) (0.5, 2)           @noisy det1849 det3853
mz (0.5, 2.5)                 @noisy det2734 det3853
mx (0.5, 3)                   @noisy det885 det2452 det2726 det4728 det4732
mzz (0, 4) (0.5, 4)           @noisy det2913 det2998
mz (0.5, 4.5)                 @noisy det2753 det2998
mx (0.5, 5)                   @noisy det663 det1000 det2672 det2727 det3534
mzz (0.5, 6) (0, 6)           @noisy det1799 det4038
mz (0.5, 6.5)                 @noisy det2738 det4038
mx (0.5, 7)                   @noisy det55 det2785 det4552
mzz (1, 1) (1.5, 1)           @noisy det1983 det2121
mz (1.5, 1.5)                 @noisy det2121 det2788
mx (1.5, 2)                   @noisy det469 det2776 det4732
mzz (1, 3) (1.5, 3)           @noisy det1107 det3698
mz (1.5, 3.5)                 @noisy det1107 det2729
mx (1.5, 4)                   @noisy det885 det2672 det2783 det3043
mzz (1.5, 5) (1, 5)           @noisy det2154 det2851
mz (1.5, 5.5)                 @noisy det2730 det2851
mx (1.5, 6)                   @noisy det55 det1000 det2740 det3002 det3639
mzz (1, 7) (1.5, 7)           @noisy det1978 det4479
mz (1.5, 7.5)                 @noisy det2786 det4479
mx (1.5, 0)                   @noisy det208 det805 det2568 det2780 det2984
mzz (2, 0) (2.5, 0)           @noisy det70 det3918
mz (2.5, 0.5)                 @noisy det70 det2758
mx (2.5, 1)                   @noisy det469 det2745 det4997
mzz (2.5, 2) (2, 2)           @noisy det470 det1700
mz (2.5, 2.5)                 @noisy det1700 det2754
mx (2.5, 3)                   @noisy det2749 det3043 det3915
mzz (2, 4) (2.5, 4)           @noisy det4923 det4993
mz (2.5, 4.5)                 @noisy det2759 det4923
mx (2.5, 5)                   @noisy det731 det2773 det3639 det3842
mzz (2, 6) (2.5, 6)           @noisy det3150 det4477
mz (2.5, 6.5)                 @noisy det2725 det4477
mx (2.5, 7)                   @noisy det1653 det1762 det2767 det2984 det3002
mzz (3, 1) (3.5, 1)           @noisy det86 det351
mz (3.5, 1.5)                 @noisy det351 det2755
mx (3.5, 2)                   @noisy det660 det871 det1254 det2733 det3915
mzz (3, 3) (3.5, 3)           @noisy det499 det3057
mz (3.5, 3.5)                 @noisy det499 det2771
mx (3.5, 4)                   @noisy det731 det2583 det2750
mzz (3.5, 5) (3, 5)           @noisy det2397 det3054
mz (3.5, 5.5)                 @noisy det2397 det2770
mx (3.5, 6)                   @noisy det1623 det1762 det2794 det3842 det4830
mzz (3, 7) (3.5, 7)           @noisy det1899 det4716
mz (3.5, 7.5)                 @noisy det1899 det2722
mx (3.5, 0)                   @noisy det903 det991 det1653 det2746 det4997
mzz (4, 0) (4.5, 0)           @noisy det1388 det4115
mz (4.5, 0.5)                 @noisy det2742 det4115
mx (4.5, 1)                   @noisy det269 det660 det903 det2761 det4302
mzz (4.5, 2) (4, 2)           @noisy det299 det954
mz (4.5, 2.5)                 @noisy det299 det2747
mx (4.5, 3)                   @noisy det468 det871 det2583 det2731 det3163
mzz (4, 4) (4.5, 4)           @noisy det458 det2064
mz (4.5, 4.5)                 @noisy det458 det2774
mx (4.5, 5)                   @noisy det628 det1623 det2743
mzz (4, 6) (4.5, 6)           @noisy det1127 det3696
mz (4.5, 6.5)                 @noisy det1127 det2737
mx (4.5, 7)                   @noisy det991 det1122 det2790 det4830
mzz (5.5, 1) (5, 1)           @noisy det2696 det3663
mz (5.5, 1.5)                 @noisy det2696 det2775
mx (5.5, 2)                   @noisy det468 det1975 det2789 det3609 det4302
mzz (5, 3) (5.5, 3)           @noisy det1867 det4992
mz (5.5, 3.5)                 @noisy det2728 det4992
mx (5.5, 4)                   @noisy det628 det1485 det2782 det3163 det4989
mzz (5, 5) (5.5, 5)           @noisy det2073 det4114
mz (5.5, 5.5)                 @noisy det2073 det2763
mx (5.5, 6)                   @noisy det1122 det2739 det3773 det5002 det5074
mzz (5.5, 7) (5, 7)           @noisy det1114 det2673
mz (5.5, 7.5)                 @noisy det2673 det2762
mx (5.5, 0)                   @noisy det269 det2779 det4439 det4538 det5100
mzz (6.5, 0) (6, 0)           @noisy det944 det3426
mz (6.5, 0.5)                 @noisy det944 det2797
mx (6.5, 1)                   @noisy det1975 det2765 det3302 det3865 det5100
mzz (6, 2) (6.5, 2)           @noisy det524 det590
mz (6.5, 2.5)                 @noisy det590 det2784
mx (6.5, 3)                   @noisy det2308 det2795 det3609 det4949 det4989
mzz (6, 4) (6.5, 4)           @noisy det2118 det2233
mz (6.5, 4.5)                 @noisy det2118 det2764
mx (6.5, 5)                   @noisy det732 det1485 det2533 det2752 det5002
mzz (6, 6) (6.5, 6)           @noisy det384 det3417
mz (6.5, 6.5)                 @noisy det384 det2741
mx (6.5, 7)                   @noisy det926 det2287 det2760 det4538 det5074
mzz (7, 1) (7.5, 1)           @noisy det2280 det2384
mz (7.5, 1.5)                 @noisy det2280 det2793
mx (7.5, 2)                   @noisy det2308 det2452 det2748 det3169 det3302
mzz (7.5, 3) (7, 3)           @noisy det2799 det4007
mz (7.5, 3.5)                 @noisy det2777 det4007
mx (7.5, 4)                   @noisy det732 det2791 det4728 det4949
mzz (7, 5) (7.5, 5)           @noisy det923 det3151
mz (7.5, 5.5)                 @noisy det2756 det3151
mx (7.5, 6)                   @noisy det2287 det2787 det3534
mzz (7, 7) (7.5, 7)           @noisy det454 det3664
mz (7.5, 7.5)                 @noisy det454 det2736
mx (7.5, 0)                   @noisy det926 det2769 det3865 det4552

--------         23
mz (0, 1.5)                   @noisy det2280 det2384 det2833 det3666 det3853
mx (0.5, 1.5)                 @noisy det2847 det2902
mz (1, 1.5)                   @noisy det2881
mz (0, 3.5)                   @noisy det1849 det2799 det2838 det2998 det4007
mx (0.5, 3.5)                 @noisy det2822 det2931
mz (1, 3.5)                   @noisy det2925
mz (0, 5.5)                   @noisy det923 det2871 det2913 det3151 det4038
mx (0.5, 5.5)                 @noisy det2827 det2910
mz (1, 5.5)                   @noisy det2903
mz (0, 7.5)                   @noisy det454 det1799 det2804 det3664 det4112
mx (0.5, 7.5)                 @noisy det2853 det2905
mz (1, 7.5)                   @noisy det2895
mz (1, 0.5)                   @noisy det1978 det2121 det2819 det3666 det4112
mx (1.5, 0.5)                 @noisy det2807 det2873
mz (2, 0.5)                   @noisy det2894
mz (1, 2.5)                   @noisy det1107 det1849 det1983 det2825 det3853
mx (1.5, 2.5)                 @noisy det2852 det2904
mz (2, 2.5)                   @noisy det2909
mz (1, 4.5)                   @noisy det2851 det2858 det2913 det2998 det3698
mx (1.5, 4.5)                 @noisy det2801 det2943
mz (2, 4.5)                   @noisy det2939
mz (1, 6.5)                   @noisy det1799 det2154 det2859 det4038 det4479
mx (1.5, 6.5)                 @noisy det2808 det2875
mz (2, 6.5)                   @noisy det2920
mz (2, 1.5)                   @noisy det1700 det1983 det2121 det2816 det3918
mx (2.5, 1.5)                 @noisy det2815 det2919
mz (3, 1.5)                   @noisy det2900
mz (2, 3.5)                   @noisy det470 det1107 det2861 det3698 det4923
mx (2.5, 3.5)                 @noisy det2806 det2949
mz (3, 3.5)                   @noisy det2935
mz (2, 5.5)                   @noisy det2154 det2800 det2851 det4477 det4993
mx (2.5, 5.5)                 @noisy det2824 det2880
mz (3, 5.5)                   @noisy det2872
mz (2, 7.5)                   @noisy det70 det1978 det2821 det3150 det4479
mx (2.5, 7.5)                 @noisy det2844 det2897
mz (3, 7.5)                   @noisy det2886
mz (3, 0.5)                   @noisy det70 det351 det2849 det3918 det4716
mx (3.5, 0.5)                 @noisy det2848 det2877
mz (4, 0.5)                   @noisy det2953
mz (3, 2.5)                   @noisy det86 det470 det499 det1700 det2846
mx (3.5, 2.5)                 @noisy det2829 det2941
mz (4, 2.5)                   @noisy det2914
mz (3, 4.5)                   @noisy det2397 det2831 det3057 det4923 det4993
mx (3.5, 4.5)                 @noisy det2862 det2921
mz (4, 4.5)                   @noisy det2878
mz (3, 6.5)                   @noisy det1899 det2842 det3054 det3150 det4477
mx (3.5, 6.5)                 @noisy det2864 det2924
mz (4, 6.5)                   @noisy det2889
mz (4, 1.5)                   @noisy det86 det299 det351 det1388 det2850
mx (4.5, 1.5)                 @noisy det2834 det2885
mz (5, 1.5)                   @noisy det2942
mz (4, 3.5)                   @noisy det458 det499 det954 det2854 det3057
mx (4.5, 3.5)                 @noisy det2868 det2951
mz (5, 3.5)                   @noisy det2946
mz (4, 5.5)                   @noisy det1127 det2064 det2397 det2870 det3054
mx (4.5, 5.5)                 @noisy det2813 det2922
mz (5, 5.5)                   @noisy det2926
mz (4, 7.5)                   @noisy det1899 det2802 det3696 det4115 det4716
mx (4.5, 7.5)                 @noisy det2840 det2887
mz (5, 7.5)                   @noisy det2916
mz (5, 0.5)                   @noisy det1114 det1388 det2696 det2817 det4115
mx (5.5, 0.5)                 @noisy det2811 det2917
mz (6, 0.5)                   @noisy det2952
mz (5, 2.5)                   @noisy det299 det954 det2820 det3663 det4992
mx (5.5, 2.5)                 @noisy det2869 det2934
mz (6, 2.5)                   @noisy det2898
mz (5, 4.5)                   @noisy det458 det1867 det2064 det2073 det2857
mx (5.5, 4.5)                 @noisy det2855 det2907
mz (6, 4.5)                   @noisy det2899
mz (5, 6.5)                   @noisy det1127 det2673 det2845 det3696 det4114
mx (5.5, 6.5)                 @noisy det2835 det2884
mz (6, 6.5)                   @noisy det2911
mz (6, 1.5)                   @noisy det590 det2696 det2810 det3426 det3663
mx (6.5, 1.5)                 @noisy det2830 det2883
mz (7, 1.5)                   @noisy det2929
mz (6, 3.5)                   @noisy det524 det1867 det2118 det2818 det4992
mx (6.5, 3.5)                 @noisy det2865 det2927
mz (7, 3.5)                   @noisy det2901
mz (6, 5.5)                   @noisy det384 det2073 det2233 det2856 det4114
mx (6.5, 5.5)                 @noisy det2866 det2930
mz (7, 5.5)                   @noisy det2882
mz (6, 7.5)                   @noisy det944 det1114 det2673 det2837 det3417
mx (6.5, 7.5)                 @noisy det2839 det2948
mz (7, 7.5)                   @noisy det2874
mz (7, 0.5)                   @noisy det944 det2280 det2826 det3426 det3664
mx (7.5, 0.5)                 @noisy det2812 det2876
mz (0, 0.5)                   @noisy det2879
mz (7, 2.5)                   @noisy det524 det590 det2384 det2860 det4007
mx (7.5, 2.5)                 @noisy det2828 det2938
mz (0, 2.5)                   @noisy det2950
mz (7, 4.5)                   @noisy det2118 det2233 det2799 det2814 det3151
mx (7.5, 4.5)                 @noisy det2832 det2945
mz (0, 4.5)                   @noisy det2888
mz (7, 6.5)                   @noisy det384 det454 det923 det2841 det3417
mx (7.5, 6.5)                 @noisy det2863 det2923
mz (0, 6.5)                   @noisy det2891
mxx (0.5, 0.5) (0.5, 0)       @noisy det2967
mzz (1, 1) (0.5, 1)           @noisy det3666 det4112
mxx (0.5, 2.5) (0.5, 2)       @noisy det2970
mzz (1, 3) (0.5, 3)           @noisy det1849 det3853
mxx (0.5, 4.5) (0.5, 4)       @noisy det2961
mzz (0.5, 5) (1, 5)           @noisy det2913 det2998
mxx (0.5, 6.5) (0.5, 6)       @noisy det2954
mzz (1, 7) (0.5, 7)           @noisy det1799 det4038
mxx (1.5, 1.5) (1.5, 1)       @noisy det2957
mzz (1.5, 2) (2, 2)           @noisy det1983 det2121
mxx (1.5, 3.5) (1.5, 3)       @noisy det2966
mzz (1.5, 4) (2, 4)           @noisy det1107 det3698
mxx (1.5, 5) (1.5, 5.5)       @noisy det2968
mzz (1.5, 6) (2, 6)           @noisy det2154 det2851
mxx (1.5, 7.5) (1.5, 7)       @noisy det2937
mzz (1.5, 0) (2, 0)           @noisy det1978 det4479
mxx (2.5, 0.5) (2.5, 0)       @noisy det2892
mzz (3, 1) (2.5, 1)           @noisy det70 det3918
mxx (2.5, 2) (2.5, 2.5)       @noisy det2893
mzz (2.5, 3) (3, 3)           @noisy det470 det1700
mxx (2.5, 4) (2.5, 4.5)       @noisy det2965
mzz (2.5, 5) (3, 5)           @noisy det4923 det4993
mxx (2.5, 6.5) (2.5, 6)       @noisy det2908
mzz (2.5, 7) (3, 7)           @noisy det3150 det4477
mxx (3.5, 1) (3.5, 1.5)       @noisy det2906
mzz (3.5, 2) (4, 2)           @noisy det86 det351
mxx (3.5, 3) (3.5, 3.5)       @noisy det2918
mzz (4, 4) (3.5, 4)           @noisy det499 det3057
mxx (3.5, 5) (3.5, 5.5)       @noisy det2915
mzz (3.5, 6) (4, 6)           @noisy det2397 det3054
mxx (3.5, 7) (3.5, 7.5)       @noisy det2971
mzz (3.5, 0) (4, 0)           @noisy det1899 det4716
mxx (4.5, 0.5) (4.5, 0)       @noisy det2955
mzz (5, 1) (4.5, 1)           @noisy det1388 det4115
mxx (4.5, 2) (4.5, 2.5)       @noisy det2956
mzz (5, 3) (4.5, 3)           @noisy det299 det954
mxx (4.5, 4.5) (4.5, 4)       @noisy det2944
mzz (5, 5) (4.5, 5)           @noisy det458 det2064
mxx (4.5, 6.5) (4.5, 6)       @noisy det2962
mzz (5, 7) (4.5, 7)           @noisy det1127 det3696
mxx (5.5, 1) (5.5, 1.5)       @noisy det2932
mzz (5.5, 2) (6, 2)           @noisy det2696 det3663
mxx (5.5, 3) (5.5, 3.5)       @noisy det2958
mzz (5.5, 4) (6, 4)           @noisy det1867 det4992
mxx (5.5, 5.5) (5.5, 5)       @noisy det2928
mzz (6, 6) (5.5, 6)           @noisy det2073 det4114
mxx (5.5, 7) (5.5, 7.5)       @noisy det2936
mzz (5.5, 0) (6, 0)           @noisy det1114 det2673
mxx (6.5, 0) (6.5, 0.5)       @noisy det2969
mzz (6.5, 1) (7, 1)           @noisy det944 det3426
mxx (6.5, 2.5) (6.5, 2)       @noisy det2959
mzz (6.5, 3) (7, 3)           @noisy det524 det590
mxx (6.5, 4.5) (6.5, 4)       @noisy det2964
mzz (6.5, 5) (7, 5)           @noisy det2118 det2233
mxx (6.5, 6) (6.5, 6.5)       @noisy det2963
mzz (6.5, 7) (7, 7)           @noisy det384 det3417
mxx (7.5, 1.5) (7.5, 1)       @noisy det2933
mzz (7.5, 2) (0, 2)           @noisy det2280 det2384
mxx (7.5, 3) (7.5, 3.5)       @noisy det2896
mzz (7.5, 4) (0, 4)           @noisy det2799 det4007
mxx (7.5, 5) (7.5, 5.5)       @noisy det2890
mzz (7.5, 6) (0, 6)           @noisy det923 det3151
mxx (7.5, 7.5) (7.5, 7)       @noisy det2912
mzz (7.5, 0) (0, 0)           @noisy det454 det3664

--------         24
mxx (0, 1.5) (0, 2)           @noisy det3169 det3182
mx (0.5, 1.5)                 @noisy det2902 det3182
mz (1, 1.5)                   @noisy det1849 det1983 det2121 det2881 det4112
mxx (0, 3.5) (0, 4)           @noisy det637 det4728
mx (0.5, 3.5)                 @noisy det637 det2931
mz (1, 3.5)                   @noisy det1107 det2913 det2925 det3698 det3853
mxx (0, 5.5) (0, 6)           @noisy det723 det3534
mx (0.5, 5.5)                 @noisy det723 det2910
mz (1, 5.5)                   @noisy det1799 det2154 det2851 det2903 det2998
mxx (0, 7.5) (0, 0)           @noisy det2867 det4552
mx (0.5, 7.5)                 @noisy det2867 det2905
mz (1, 7.5)                   @noisy det1978 det2895 det3666 det4038 det4479
mxx (1, 0.5) (1, 1)           @noisy det208 det310
mx (1.5, 0.5)                 @noisy det310 det2873
mz (2, 0.5)                   @noisy det70 det1983 det2894 det3918 det4479
mxx (1, 2.5) (1, 3)           @noisy det3740 det4732
mx (1.5, 2.5)                 @noisy det2904 det3740
mz (2, 2.5)                   @noisy det470 det1700 det2121 det2909 det3698
mxx (1, 4.5) (1, 5)           @noisy det2672 det2781
mx (1.5, 4.5)                 @noisy det2781 det2943
mz (2, 4.5)                   @noisy det1107 det2154 det2939 det4923 det4993
mxx (1, 6.5) (1, 7)           @noisy det55 det108
mx (1.5, 6.5)                 @noisy det108 det2875
mz (2, 6.5)                   @noisy det1978 det2851 det2920 det3150 det4477
mxx (2, 1.5) (2, 2)           @noisy det469 det1923
mx (2.5, 1.5)                 @noisy det1923 det2919
mz (3, 1.5)                   @noisy det70 det86 det351 det470 det2900
mxx (2, 3.5) (2, 4)           @noisy det661 det3043
mx (2.5, 3.5)                 @noisy det661 det2949
mz (3, 3.5)                   @noisy det499 det1700 det2935 det3057 det4993
mxx (2, 5.5) (2, 6)           @noisy det350 det3639
mx (2.5, 5.5)                 @noisy det350 det2880
mz (3, 5.5)                   @noisy det2397 det2872 det3054 det3150 det4923
mxx (2, 0) (2, 7.5)           @noisy det910 det2984
mx (2.5, 7.5)                 @noisy det910 det2897
mz (3, 7.5)                   @noisy det1899 det2886 det3918 det4477 det4716
mxx (3, 1) (3, 0.5)           @noisy det3168 det4997
mx (3.5, 0.5)                 @noisy det2877 det3168
mz (4, 0.5)                   @noisy det86 det1388 det1899 det2953 det4115
mxx (3, 2.5) (3, 3)           @noisy det2126 det3915
mx (3.5, 2.5)                 @noisy det2126 det2941
mz (4, 2.5)                   @noisy det299 det351 det954 det2914 det3057
mxx (3, 4.5) (3, 5)           @noisy det731 det1835
mx (3.5, 4.5)                 @noisy det1835 det2921
mz (4, 4.5)                   @noisy det458 det499 det2064 det2878 det3054
mxx (3, 7) (3, 6.5)           @noisy det1762 det3253
mx (3.5, 6.5)                 @noisy det2924 det3253
mz (4, 6.5)                   @noisy det1127 det2397 det2889 det3696 det4716
mxx (4, 1.5) (4, 2)           @noisy det660 det2293
mx (4.5, 1.5)                 @noisy det2293 det2885
mz (5, 1.5)                   @noisy det954 det2696 det2942 det3663 det4115
mxx (4, 4) (4, 3.5)           @noisy det2583 det3866
mx (4.5, 3.5)                 @noisy det2951 det3866
mz (5, 3.5)                   @noisy det299 det1867 det2064 det2946 det4992
mxx (4, 5.5) (4, 6)           @noisy det1623 det2451
mx (4.5, 5.5)                 @noisy det2451 det2922
mz (5, 5.5)                   @noisy det458 det2073 det2926 det3696 det4114
mxx (4, 0) (4, 7.5)           @noisy det364 det991
mx (4.5, 7.5)                 @noisy det364 det2887
mz (5, 7.5)                   @noisy det1114 det1127 det1388 det2673 det2916
mxx (5, 0.5) (5, 1)           @noisy det269 det2573
mx (5.5, 0.5)                 @noisy det2573 det2917
mz (6, 0.5)                   @noisy det944 det2673 det2952 det3426 det3663
mxx (5, 3) (5, 2.5)           @noisy det468 det472
mx (5.5, 2.5)                 @noisy det472 det2934
mz (6, 2.5)                   @noisy det524 det590 det1867 det2696 det2898
mxx (5, 4.5) (5, 5)           @noisy det628 det857
mx (5.5, 4.5)                 @noisy det857 det2907
mz (6, 4.5)                   @noisy det2118 det2233 det2899 det4114 det4992
mxx (5, 6.5) (5, 7)           @noisy det1122 det1184
mx (5.5, 6.5)                 @noisy det1184 det2884
mz (6, 6.5)                   @noisy det384 det1114 det2073 det2911 det3417
mxx (6, 1.5) (6, 2)           @noisy det1975 det4548
mx (6.5, 1.5)                 @noisy det2883 det4548
mz (7, 1.5)                   @noisy det524 det944 det2280 det2384 det2929
mxx (6, 3.5) (6, 4)           @noisy det2172 det4989
mx (6.5, 3.5)                 @noisy det2172 det2927
mz (7, 3.5)                   @noisy det590 det2233 det2799 det2901 det4007
mxx (6, 6) (6, 5.5)           @noisy det104 det5002
mx (6.5, 5.5)                 @noisy det104 det2930
mz (7, 5.5)                   @noisy det923 det2118 det2882 det3151 det3417
mxx (6, 7.5) (6, 0)           @noisy det3303 det4538
mx (6.5, 7.5)                 @noisy det2948 det3303
mz (7, 7.5)                   @noisy det384 det454 det2874 det3426 det3664
mxx (7, 0.5) (7, 1)           @noisy det3865 det4476
mx (7.5, 0.5)                 @noisy det2876 det4476
mz (0, 0.5)                   @noisy det454 det2384 det2879 det3666 det4112
mxx (7, 2.5) (7, 3)           @noisy det2308 det3192
mx (7.5, 2.5)                 @noisy det2938 det3192
mz (0, 2.5)                   @noisy det1849 det2280 det2799 det2950 det3853
mxx (7, 4.5) (7, 5)           @noisy det732 det2355
mx (7.5, 4.5)                 @noisy det2355 det2945
mz (0, 4.5)                   @noisy det923 det2888 det2913 det2998 det4007
mxx (7, 6.5) (7, 7)           @noisy det2287 det4254
mx (7.5, 6.5)                 @noisy det2923 det4254
mz (0, 6.5)                   @noisy det1799 det2891 det3151 det3664 det4038
mxx (0.5, 0.5) (0.5, 1)       @noisy det2986
mxx (0.5, 2.5) (0.5, 3)       @noisy det2990
mxx (0.5, 5) (0.5, 4.5)       @noisy det2992
mxx (0.5, 6.5) (0.5, 7)       @noisy det3000
mxx (1.5, 1.5) (1.5, 2)       @noisy det2987
mxx (1.5, 4) (1.5, 3.5)       @noisy det2981
mxx (1.5, 5.5) (1.5, 6)       @noisy det2995
mxx (1.5, 0) (1.5, 7.5)       @noisy det3004
mxx (2.5, 0.5) (2.5, 1)       @noisy det2997
mxx (2.5, 2.5) (2.5, 3)       @noisy det3003
mxx (2.5, 4.5) (2.5, 5)       @noisy det2993
mxx (2.5, 7) (2.5, 6.5)       @noisy det2999
mxx (3.5, 1.5) (3.5, 2)       @noisy det2994
mxx (3.5, 3.5) (3.5, 4)       @noisy det2991
mxx (3.5, 5.5) (3.5, 6)       @noisy det2977
mxx (3.5, 0) (3.5, 7.5)       @noisy det3001
mxx (4.5, 0.5) (4.5, 1)       @noisy det2972
mxx (4.5, 2.5) (4.5, 3)       @noisy det2980
mxx (4.5, 4.5) (4.5, 5)       @noisy det2979
mxx (4.5, 6.5) (4.5, 7)       @noisy det2989
mxx (5.5, 1.5) (5.5, 2)       @noisy det2978
mxx (5.5, 3.5) (5.5, 4)       @noisy det2974
mxx (5.5, 5.5) (5.5, 6)       @noisy det2973
mxx (5.5, 7.5) (5.5, 0)       @noisy det3006
mxx (6.5, 0.5) (6.5, 1)       @noisy det2985
mxx (6.5, 2.5) (6.5, 3)       @noisy det2988
mxx (6.5, 5) (6.5, 4.5)       @noisy det2982
mxx (6.5, 6.5) (6.5, 7)       @noisy det2983
mxx (7.5, 2) (7.5, 1.5)       @noisy det2975
mxx (7.5, 3.5) (7.5, 4)       @noisy det2976
mxx (7.5, 5.5) (7.5, 6)       @noisy det3005
mxx (7.5, 0) (7.5, 7.5)       @noisy det2996

--------         25
mzz (0, 1.5) (0.5, 1.5)       @noisy det3027
mxx (1, 1) (1, 1.5)           @noisy det3169 det3182
mzz (0, 3.5) (0.5, 3.5)       @noisy det3011
mxx (1, 3) (1, 3.5)           @noisy det637 det4728
mzz (0.5, 5.5) (0, 5.5)       @noisy det3019
mxx (1, 5) (1, 5.5)           @noisy det723 det3534
mzz (0, 7.5) (0.5, 7.5)       @noisy det3034
mxx (1, 7.5) (1, 7)           @noisy det2867 det4552
mzz (1, 0.5) (1.5, 0.5)       @noisy det3033
mxx (2, 0) (2, 0.5)           @noisy det208 det310
mzz (1, 2.5) (1.5, 2.5)       @noisy det3024
mxx (2, 2) (2, 2.5)           @noisy det3740 det4732
mzz (1.5, 4.5) (1, 4.5)       @noisy det3010
mxx (2, 4.5) (2, 4)           @noisy det2672 det2781
mzz (1, 6.5) (1.5, 6.5)       @noisy det3039
mxx (2, 6.5) (2, 6)           @noisy det55 det108
mzz (2, 1.5) (2.5, 1.5)       @noisy det3028
mxx (3, 1.5) (3, 1)           @noisy det469 det1923
mzz (2, 3.5) (2.5, 3.5)       @noisy det3040
mxx (3, 3.5) (3, 3)           @noisy det661 det3043
mzz (2, 5.5) (2.5, 5.5)       @noisy det3016
mxx (3, 5) (3, 5.5)           @noisy det350 det3639
mzz (2.5, 7.5) (2, 7.5)       @noisy det3038
mxx (3, 7.5) (3, 7)           @noisy det910 det2984
mzz (3.5, 0.5) (3, 0.5)       @noisy det3035
mxx (4, 0) (4, 0.5)           @noisy det3168 det4997
mzz (3, 2.5) (3.5, 2.5)       @noisy det3026
mxx (4, 2) (4, 2.5)           @noisy det2126 det3915
mzz (3, 4.5) (3.5, 4.5)       @noisy det3029
mxx (4, 4.5) (4, 4)           @noisy det731 det1835
mzz (3.5, 6.5) (3, 6.5)       @noisy det3013
mxx (4, 6) (4, 6.5)           @noisy det1762 det3253
mzz (4, 1.5) (4.5, 1.5)       @noisy det3021
mxx (5, 1) (5, 1.5)           @noisy det660 det2293
mzz (4.5, 3.5) (4, 3.5)       @noisy det3020
mxx (5, 3.5) (5, 3)           @noisy det2583 det3866
mzz (4, 5.5) (4.5, 5.5)       @noisy det3015
mxx (5, 5.5) (5, 5)           @noisy det1623 det2451
mzz (4, 7.5) (4.5, 7.5)       @noisy det3041
mxx (5, 7) (5, 7.5)           @noisy det364 det991
mzz (5, 0.5) (5.5, 0.5)       @noisy det3018
mxx (6, 0) (6, 0.5)           @noisy det269 det2573
mzz (5.5, 2.5) (5, 2.5)       @noisy det3032
mxx (6, 2.5) (6, 2)           @noisy det468 det472
mzz (5, 4.5) (5.5, 4.5)       @noisy det3014
mxx (6, 4) (6, 4.5)           @noisy det628 det857
mzz (5, 6.5) (5.5, 6.5)       @noisy det3031
mxx (6, 6.5) (6, 6)           @noisy det1122 det1184
mzz (6, 1.5) (6.5, 1.5)       @noisy det3023
mxx (7, 1.5) (7, 1)           @noisy det1975 det4548
mzz (6, 3.5) (6.5, 3.5)       @noisy det3036
mxx (7, 3) (7, 3.5)           @noisy det2172 det4989
mzz (6.5, 5.5) (6, 5.5)       @noisy det3017
mxx (7, 5.5) (7, 5)           @noisy det104 det5002
mzz (6, 7.5) (6.5, 7.5)       @noisy det3025
mxx (7, 7.5) (7, 7)           @noisy det3303 det4538
mzz (7, 0.5) (7.5, 0.5)       @noisy det3042
mxx (0, 0) (0, 0.5)           @noisy det3865 det4476
mzz (7.5, 2.5) (7, 2.5)       @noisy det3022
mxx (0, 2.5) (0, 2)           @noisy det2308 det3192
mzz (7, 4.5) (7.5, 4.5)       @noisy det3037
mxx (0, 4.5) (0, 4)           @noisy det732 det2355
mzz (7, 6.5) (7.5, 6.5)       @noisy det3030
mxx (0, 6) (0, 6.5)           @noisy det2287 det4254
mxx (0.5, 0.5) (0.5, 0)       @noisy det208 det2967 det3865
mxx (0.5, 2.5) (0.5, 2)       @noisy det2308 det2970 det4732
mxx (0.5, 4.5) (0.5, 4)       @noisy det732 det2672 det2961
mxx (0.5, 6.5) (0.5, 6)       @noisy det55 det2287 det2954
mxx (1.5, 1.5) (1.5, 1)       @noisy det469 det2957 det3169
mxx (1.5, 3.5) (1.5, 3)       @noisy det2966 det3043 det4728
mxx (1.5, 5) (1.5, 5.5)       @noisy det2968 det3534 det3639
mxx (1.5, 7.5) (1.5, 7)       @noisy det2937 det2984 det4552
mxx (2.5, 0.5) (2.5, 0)       @noisy det208 det2892 det4997
mxx (2.5, 2) (2.5, 2.5)       @noisy det2893 det3915 det4732
mxx (2.5, 4) (2.5, 4.5)       @noisy det731 det2672 det2965
mxx (2.5, 6.5) (2.5, 6)       @noisy det55 det1762 det2908
mxx (3.5, 1) (3.5, 1.5)       @noisy det469 det660 det2906
mxx (3.5, 3) (3.5, 3.5)       @noisy det2583 det2918 det3043
mxx (3.5, 5) (3.5, 5.5)       @noisy det1623 det2915 det3639
mxx (3.5, 7) (3.5, 7.5)       @noisy det991 det2971 det2984
mxx (4.5, 0.5) (4.5, 0)       @noisy det269 det2955 det4997
mxx (4.5, 2) (4.5, 2.5)       @noisy det468 det2956 det3915
mxx (4.5, 4.5) (4.5, 4)       @noisy det628 det731 det2944
mxx (4.5, 6.5) (4.5, 6)       @noisy det1122 det1762 det2962
mxx (5.5, 1) (5.5, 1.5)       @noisy det660 det1975 det2932
mxx (5.5, 3) (5.5, 3.5)       @noisy det2583 det2958 det4989
mxx (5.5, 5.5) (5.5, 5)       @noisy det1623 det2928 det5002
mxx (5.5, 7) (5.5, 7.5)       @noisy det991 det2936 det4538
mxx (6.5, 0) (6.5, 0.5)       @noisy det269 det2969 det3865
mxx (6.5, 2.5) (6.5, 2)       @noisy det468 det2308 det2959
mxx (6.5, 4.5) (6.5, 4)       @noisy det628 det732 det2964
mxx (6.5, 6) (6.5, 6.5)       @noisy det1122 det2287 det2963
mxx (7.5, 1.5) (7.5, 1)       @noisy det1975 det2933 det3169
mxx (7.5, 3) (7.5, 3.5)       @noisy det2896 det4728 det4989
mxx (7.5, 5) (7.5, 5.5)       @noisy det2890 det3534 det5002
mxx (7.5, 7.5) (7.5, 7)       @noisy det2912 det4538 det4552

--------         26
mzz (1, 1.5) (0.5, 1.5)       @noisy det3052
mzz (1, 3.5) (0.5, 3.5)       @noisy det3050
mzz (0.5, 5.5) (1, 5.5)       @noisy det3046
mzz (1, 7.5) (0.5, 7.5)       @noisy det3048
mzz (1.5, 0.5) (2, 0.5)       @noisy det3061
mzz (1.5, 2.5) (2, 2.5)       @noisy det3045
mzz (1.5, 4.5) (2, 4.5)       @noisy det3062
mzz (1.5, 6.5) (2, 6.5)       @noisy det3069
mzz (3, 1.5) (2.5, 1.5)       @noisy det3067
mzz (2.5, 3.5) (3, 3.5)       @noisy det3064
mzz (2.5, 5.5) (3, 5.5)       @noisy det3058
mzz (2.5, 7.5) (3, 7.5)       @noisy det3070
mzz (3.5, 0.5) (4, 0.5)       @noisy det3063
mzz (3.5, 2.5) (4, 2.5)       @noisy det3065
mzz (4, 4.5) (3.5, 4.5)       @noisy det3047
mzz (3.5, 6.5) (4, 6.5)       @noisy det3080
mzz (5, 1.5) (4.5, 1.5)       @noisy det3074
mzz (5, 3.5) (4.5, 3.5)       @noisy det3075
mzz (5, 5.5) (4.5, 5.5)       @noisy det3084
mzz (5, 7.5) (4.5, 7.5)       @noisy det3095
mzz (5.5, 0.5) (6, 0.5)       @noisy det3073
mzz (5.5, 2.5) (6, 2.5)       @noisy det3088
mzz (5.5, 4.5) (6, 4.5)       @noisy det3071
mzz (6, 6.5) (5.5, 6.5)       @noisy det3072
mzz (6.5, 1.5) (7, 1.5)       @noisy det3055
mzz (6.5, 3.5) (7, 3.5)       @noisy det3051
mzz (6.5, 5.5) (7, 5.5)       @noisy det3082
mzz (6.5, 7.5) (7, 7.5)       @noisy det3092
mzz (7.5, 0.5) (0, 0.5)       @noisy det3060
mzz (7.5, 2.5) (0, 2.5)       @noisy det3056
mzz (7.5, 4.5) (0, 4.5)       @noisy det3059
mzz (7.5, 6.5) (0, 6.5)       @noisy det3085
mxx (0.5, 0.5) (0.5, 1)       @noisy det208 det2986 det3865
mzz (1, 0) (0.5, 0)           @noisy det3666 det4112
mxx (0.5, 2.5) (0.5, 3)       @noisy det2308 det2990 det4732
mzz (1, 2) (0.5, 2)           @noisy det1849 det3853
mxx (0.5, 5) (0.5, 4.5)       @noisy det732 det2672 det2992
mzz (1, 4) (0.5, 4)           @noisy det2913 det2998
mxx (0.5, 6.5) (0.5, 7)       @noisy det55 det2287 det3000
mzz (0.5, 6) (1, 6)           @noisy det1799 det4038
mxx (1.5, 1.5) (1.5, 2)       @noisy det469 det2987 det3169
mzz (1.5, 1) (2, 1)           @noisy det1983 det2121
mxx (1.5, 4) (1.5, 3.5)       @noisy det2981 det3043 det4728
mzz (2, 3) (1.5, 3)           @noisy det1107 det3698
mxx (1.5, 5.5) (1.5, 6)       @noisy det2995 det3534 det3639
mzz (1.5, 5) (2, 5)           @noisy det2154 det2851
mxx (1.5, 0) (1.5, 7.5)       @noisy det2984 det3004 det4552
mzz (1.5, 7) (2, 7)           @noisy det1978 det4479
mxx (2.5, 0.5) (2.5, 1)       @noisy det208 det2997 det4997
mzz (2.5, 0) (3, 0)           @noisy det70 det3918
mxx (2.5, 2.5) (2.5, 3)       @noisy det3003 det3915 det4732
mzz (2.5, 2) (3, 2)           @noisy det470 det1700
mxx (2.5, 4.5) (2.5, 5)       @noisy det731 det2672 det2993
mzz (2.5, 4) (3, 4)           @noisy det4923 det4993
mxx (2.5, 7) (2.5, 6.5)       @noisy det55 det1762 det2999
mzz (3, 6) (2.5, 6)           @noisy det3150 det4477
mxx (3.5, 1.5) (3.5, 2)       @noisy det469 det660 det2994
mzz (3.5, 1) (4, 1)           @noisy det86 det351
mxx (3.5, 3.5) (3.5, 4)       @noisy det2583 det2991 det3043
mzz (3.5, 3) (4, 3)           @noisy det499 det3057
mxx (3.5, 5.5) (3.5, 6)       @noisy det1623 det2977 det3639
mzz (3.5, 5) (4, 5)           @noisy det2397 det3054
mxx (3.5, 0) (3.5, 7.5)       @noisy det991 det2984 det3001
mzz (3.5, 7) (4, 7)           @noisy det1899 det4716
mxx (4.5, 0.5) (4.5, 1)       @noisy det269 det2972 det4997
mzz (5, 0) (4.5, 0)           @noisy det1388 det4115
mxx (4.5, 2.5) (4.5, 3)       @noisy det468 det2980 det3915
mzz (4.5, 2) (5, 2)           @noisy det299 det954
mxx (4.5, 4.5) (4.5, 5)       @noisy det628 det731 det2979
mzz (5, 4) (4.5, 4)           @noisy det458 det2064
mxx (4.5, 6.5) (4.5, 7)       @noisy det1122 det1762 det2989
mzz (5, 6) (4.5, 6)           @noisy det1127 det3696
mxx (5.5, 1.5) (5.5, 2)       @noisy det660 det1975 det2978
mzz (5.5, 1) (6, 1)           @noisy det2696 det3663
mxx (5.5, 3.5) (5.5, 4)       @noisy det2583 det2974 det4989
mzz (5.5, 3) (6, 3)           @noisy det1867 det4992
mxx (5.5, 5.5) (5.5, 6)       @noisy det1623 det2973 det5002
mzz (5.5, 5) (6, 5)           @noisy det2073 det4114
mxx (5.5, 7.5) (5.5, 0)       @noisy det991 det3006 det4538
mzz (5.5, 7) (6, 7)           @noisy det1114 det2673
mxx (6.5, 0.5) (6.5, 1)       @noisy det269 det2985 det3865
mzz (6.5, 0) (7, 0)           @noisy det944 det3426
mxx (6.5, 2.5) (6.5, 3)       @noisy det468 det2308 det2988
mzz (6.5, 2) (7, 2)           @noisy det524 det590
mxx (6.5, 5) (6.5, 4.5)       @noisy det628 det732 det2982
mzz (7, 4) (6.5, 4)           @noisy det2118 det2233
mxx (6.5, 6.5) (6.5, 7)       @noisy det1122 det2287 det2983
mzz (6.5, 6) (7, 6)           @noisy det384 det3417
mxx (7.5, 2) (7.5, 1.5)       @noisy det1975 det2975 det3169
mzz (0, 1) (7.5, 1)           @noisy det2280 det2384
mxx (7.5, 3.5) (7.5, 4)       @noisy det2976 det4728 det4989
mzz (7.5, 3) (0, 3)           @noisy det2799 det4007
mxx (7.5, 5.5) (7.5, 6)       @noisy det3005 det3534 det5002
mzz (7.5, 5) (0, 5)           @noisy det923 det3151
mxx (7.5, 0) (7.5, 7.5)       @noisy det2996 det4538 det4552
mzz (0, 7) (7.5, 7)           @noisy det454 det3664

--------         27
mzz (0, 1.5) (0.5, 1.5)       @noisy det3027 det3853 det4112
mzz (0, 3.5) (0.5, 3.5)       @noisy det2998 det3011 det3853
mzz (0.5, 5.5) (0, 5.5)       @noisy det2998 det3019 det4038
mzz (0, 7.5) (0.5, 7.5)       @noisy det3034 det4038 det4112
mzz (1, 0.5) (1.5, 0.5)       @noisy det2121 det3033 det4479
mzz (1, 2.5) (1.5, 2.5)       @noisy det1107 det2121 det3024
mzz (1.5, 4.5) (1, 4.5)       @noisy det1107 det2851 det3010
mzz (1, 6.5) (1.5, 6.5)       @noisy det2851 det3039 det4479
mzz (2, 1.5) (2.5, 1.5)       @noisy det70 det1700 det3028
mzz (2, 3.5) (2.5, 3.5)       @noisy det1700 det3040 det4923
mzz (2, 5.5) (2.5, 5.5)       @noisy det3016 det4477 det4923
mzz (2.5, 7.5) (2, 7.5)       @noisy det70 det3038 det4477
mzz (3.5, 0.5) (3, 0.5)       @noisy det351 det1899 det3035
mzz (3, 2.5) (3.5, 2.5)       @noisy det351 det499 det3026
mzz (3, 4.5) (3.5, 4.5)       @noisy det499 det2397 det3029
mzz (3.5, 6.5) (3, 6.5)       @noisy det1899 det2397 det3013
mzz (4, 1.5) (4.5, 1.5)       @noisy det299 det3021 det4115
mzz (4.5, 3.5) (4, 3.5)       @noisy det299 det458 det3020
mzz (4, 5.5) (4.5, 5.5)       @noisy det458 det1127 det3015
mzz (4, 7.5) (4.5, 7.5)       @noisy det1127 det3041 det4115
mzz (5, 0.5) (5.5, 0.5)       @noisy det2673 det2696 det3018
mzz (5.5, 2.5) (5, 2.5)       @noisy det2696 det3032 det4992
mzz (5, 4.5) (5.5, 4.5)       @noisy det2073 det3014 det4992
mzz (5, 6.5) (5.5, 6.5)       @noisy det2073 det2673 det3031
mzz (6, 1.5) (6.5, 1.5)       @noisy det590 det944 det3023
mzz (6, 3.5) (6.5, 3.5)       @noisy det590 det2118 det3036
mzz (6.5, 5.5) (6, 5.5)       @noisy det384 det2118 det3017
mzz (6, 7.5) (6.5, 7.5)       @noisy det384 det944 det3025
mzz (7, 0.5) (7.5, 0.5)       @noisy det454 det2280 det3042
mzz (7.5, 2.5) (7, 2.5)       @noisy det2280 det3022 det4007
mzz (7, 4.5) (7.5, 4.5)       @noisy det3037 det3151 det4007
mzz (7, 6.5) (7.5, 6.5)       @noisy det454 det3030 det3151
mzz (0, 1) (0.5, 1)           @noisy det3666 det4112
mz (0.5, 0.5)                 @noisy det3076 det3666
mx (0.5, 0)                   @noisy det3079
mzz (0, 3) (0.5, 3)           @noisy det1849 det3853
mz (0.5, 2.5)                 @noisy det1849 det3140
mx (0.5, 2)                   @noisy det3094
mzz (0.5, 5) (0, 5)           @noisy det2913 det2998
mz (0.5, 4.5)                 @noisy det2913 det3116
mx (0.5, 4)                   @noisy det3098
mzz (0, 7) (0.5, 7)           @noisy det1799 det4038
mz (0.5, 6.5)                 @noisy det1799 det3146
mx (0.5, 6)                   @noisy det3086
mzz (1, 2) (1.5, 2)           @noisy det1983 det2121
mz (1.5, 1.5)                 @noisy det1983 det3078
mx (1.5, 1)                   @noisy det3125
mzz (1.5, 4) (1, 4)           @noisy det1107 det3698
mz (1.5, 3.5)                 @noisy det3129 det3698
mx (1.5, 3)                   @noisy det3108
mzz (1, 6) (1.5, 6)           @noisy det2154 det2851
mz (1.5, 5.5)                 @noisy det2154 det3131
mx (1.5, 5)                   @noisy det3121
mzz (1, 0) (1.5, 0)           @noisy det1978 det4479
mz (1.5, 7.5)                 @noisy det1978 det3135
mx (1.5, 7)                   @noisy det3113
mzz (2, 1) (2.5, 1)           @noisy det70 det3918
mz (2.5, 0.5)                 @noisy det3144 det3918
mx (2.5, 0)                   @noisy det3133
mzz (2, 3) (2.5, 3)           @noisy det470 det1700
mz (2.5, 2.5)                 @noisy det470 det3105
mx (2.5, 2)                   @noisy det3102
mzz (2, 5) (2.5, 5)           @noisy det4923 det4993
mz (2.5, 4.5)                 @noisy det3083 det4993
mx (2.5, 4)                   @noisy det3148
mzz (2.5, 7) (2, 7)           @noisy det3150 det4477
mz (2.5, 6.5)                 @noisy det3123 det3150
mx (2.5, 6)                   @noisy det3134
mzz (3, 2) (3.5, 2)           @noisy det86 det351
mz (3.5, 1.5)                 @noisy det86 det3118
mx (3.5, 1)                   @noisy det3100
mzz (3, 4) (3.5, 4)           @noisy det499 det3057
mz (3.5, 3.5)                 @noisy det3057 det3127
mx (3.5, 3)                   @noisy det3090
mzz (3.5, 6) (3, 6)           @noisy det2397 det3054
mz (3.5, 5.5)                 @noisy det3054 det3109
mx (3.5, 5)                   @noisy det3077
mzz (3.5, 0) (3, 0)           @noisy det1899 det4716
mz (3.5, 7.5)                 @noisy det3122 det4716
mx (3.5, 7)                   @noisy det3136
mzz (4, 1) (4.5, 1)           @noisy det1388 det4115
mz (4.5, 0.5)                 @noisy det1388 det3093
mx (4.5, 0)                   @noisy det3139
mzz (4.5, 3) (4, 3)           @noisy det299 det954
mz (4.5, 2.5)                 @noisy det954 det3112
mx (4.5, 2)                   @noisy det3091
mzz (4, 5) (4.5, 5)           @noisy det458 det2064
mz (4.5, 4.5)                 @noisy det2064 det3126
mx (4.5, 4)                   @noisy det3097
mzz (4, 7) (4.5, 7)           @noisy det1127 det3696
mz (4.5, 6.5)                 @noisy det3145 det3696
mx (4.5, 6)                   @noisy det3149
mzz (5.5, 2) (5, 2)           @noisy det2696 det3663
mz (5.5, 1.5)                 @noisy det3117 det3663
mx (5.5, 1)                   @noisy det3124
mzz (5, 4) (5.5, 4)           @noisy det1867 det4992
mz (5.5, 3.5)                 @noisy det1867 det3128
mx (5.5, 3)                   @noisy det3111
mzz (5, 6) (5.5, 6)           @noisy det2073 det4114
mz (5.5, 5.5)                 @noisy det3130 det4114
mx (5.5, 5)                   @noisy det3110
mzz (5, 0) (5.5, 0)           @noisy det1114 det2673
mz (5.5, 7.5)                 @noisy det1114 det3096
mx (5.5, 7)                   @noisy det3115
mzz (6, 1) (6.5, 1)           @noisy det944 det3426
mz (6.5, 0.5)                 @noisy det3103 det3426
mx (6.5, 0)                   @noisy det3119
mzz (6, 3) (6.5, 3)           @noisy det524 det590
mz (6.5, 2.5)                 @noisy det524 det3132
mx (6.5, 2)                   @noisy det3107
mzz (6.5, 5) (6, 5)           @noisy det2118 det2233
mz (6.5, 4.5)                 @noisy det2233 det3101
mx (6.5, 4)                   @noisy det3137
mzz (6, 7) (6.5, 7)           @noisy det384 det3417
mz (6.5, 6.5)                 @noisy det3147 det3417
mx (6.5, 6)                   @noisy det3138
mzz (7.5, 2) (7, 2)           @noisy det2280 det2384
mz (7.5, 1.5)                 @noisy det2384 det3089
mx (7.5, 1)                   @noisy det3099
mzz (7, 4) (7.5, 4)           @noisy det2799 det4007
mz (7.5, 3.5)                 @noisy det2799 det3120
mx (7.5, 3)                   @noisy det3087
mzz (7, 6) (7.5, 6)           @noisy det923 det3151
mz (7.5, 5.5)                 @noisy det923 det3081
mx (7.5, 5)                   @noisy det3143
mzz (7, 0) (7.5, 0)           @noisy det454 det3664
mz (7.5, 7.5)                 @noisy det3142 det3664
mx (7.5, 7)                   @noisy det3104

--------         28
mzz (1, 1.5) (0.5, 1.5)       @noisy det3052 det3853 det4112
mxx (0, 1.5) (0, 1)           @noisy det3169 det3182
mzz (1, 3.5) (0.5, 3.5)       @noisy det2998 det3050 det3853
mxx (0, 3.5) (0, 3)           @noisy det637 det4728
mzz (0.5, 5.5) (1, 5.5)       @noisy det2998 det3046 det4038
mxx (0, 5.5) (0, 5)           @noisy det723 det3534
mzz (1, 7.5) (0.5, 7.5)       @noisy det3048 det4038 det4112
mxx (0, 7) (0, 7.5)           @noisy det2867 det4552
mzz (1.5, 0.5) (2, 0.5)       @noisy det2121 det3061 det4479
mxx (1, 0.5) (1, 0)           @noisy det208 det310
mzz (1.5, 2.5) (2, 2.5)       @noisy det1107 det2121 det3045
mxx (1, 2) (1, 2.5)           @noisy det3740 det4732
mzz (1.5, 4.5) (2, 4.5)       @noisy det1107 det2851 det3062
mxx (1, 4) (1, 4.5)           @noisy det2672 det2781
mzz (1.5, 6.5) (2, 6.5)       @noisy det2851 det3069 det4479
mxx (1, 6.5) (1, 6)           @noisy det55 det108
mzz (3, 1.5) (2.5, 1.5)       @noisy det70 det1700 det3067
mxx (2, 1) (2, 1.5)           @noisy det469 det1923
mzz (2.5, 3.5) (3, 3.5)       @noisy det1700 det3064 det4923
mxx (2, 3.5) (2, 3)           @noisy det661 det3043
mzz (2.5, 5.5) (3, 5.5)       @noisy det3058 det4477 det4923
mxx (2, 5.5) (2, 5)           @noisy det350 det3639
mzz (2.5, 7.5) (3, 7.5)       @noisy det70 det3070 det4477
mxx (2, 7) (2, 7.5)           @noisy det910 det2984
mzz (3.5, 0.5) (4, 0.5)       @noisy det351 det1899 det3063
mxx (3, 0) (3, 0.5)           @noisy det3168 det4997
mzz (3.5, 2.5) (4, 2.5)       @noisy det351 det499 det3065
mxx (3, 2.5) (3, 2)           @noisy det2126 det3915
mzz (4, 4.5) (3.5, 4.5)       @noisy det499 det2397 det3047
mxx (3, 4.5) (3, 4)           @noisy det731 det1835
mzz (3.5, 6.5) (4, 6.5)       @noisy det1899 det2397 det3080
mxx (3, 6) (3, 6.5)           @noisy det1762 det3253
mzz (5, 1.5) (4.5, 1.5)       @noisy det299 det3074 det4115
mxx (4, 1.5) (4, 1)           @noisy det660 det2293
mzz (5, 3.5) (4.5, 3.5)       @noisy det299 det458 det3075
mxx (4, 3) (4, 3.5)           @noisy det2583 det3866
mzz (5, 5.5) (4.5, 5.5)       @noisy det458 det1127 det3084
mxx (4, 5) (4, 5.5)           @noisy det1623 det2451
mzz (5, 7.5) (4.5, 7.5)       @noisy det1127 det3095 det4115
mxx (4, 7) (4, 7.5)           @noisy det364 det991
mzz (5.5, 0.5) (6, 0.5)       @noisy det2673 det2696 det3073
mxx (5, 0) (5, 0.5)           @noisy det269 det2573
mzz (5.5, 2.5) (6, 2.5)       @noisy det2696 det3088 det4992
mxx (5, 2) (5, 2.5)           @noisy det468 det472
mzz (5.5, 4.5) (6, 4.5)       @noisy det2073 det3071 det4992
mxx (5, 4.5) (5, 4)           @noisy det628 det857
mzz (6, 6.5) (5.5, 6.5)       @noisy det2073 det2673 det3072
mxx (5, 6) (5, 6.5)           @noisy det1122 det1184
mzz (6.5, 1.5) (7, 1.5)       @noisy det590 det944 det3055
mxx (6, 1.5) (6, 1)           @noisy det1975 det4548
mzz (6.5, 3.5) (7, 3.5)       @noisy det590 det2118 det3051
mxx (6, 3.5) (6, 3)           @noisy det2172 det4989
mzz (6.5, 5.5) (7, 5.5)       @noisy det384 det2118 det3082
mxx (6, 5) (6, 5.5)           @noisy det104 det5002
mzz (6.5, 7.5) (7, 7.5)       @noisy det384 det944 det3092
mxx (6, 7.5) (6, 7)           @noisy det3303 det4538
mzz (7.5, 0.5) (0, 0.5)       @noisy det454 det2280 det3060
mxx (7, 0.5) (7, 0)           @noisy det3865 det4476
mzz (7.5, 2.5) (0, 2.5)       @noisy det2280 det3056 det4007
mxx (7, 2) (7, 2.5)           @noisy det2308 det3192
mzz (7.5, 4.5) (0, 4.5)       @noisy det3059 det3151 det4007
mxx (7, 4.5) (7, 4)           @noisy det732 det2355
mzz (7.5, 6.5) (0, 6.5)       @noisy det454 det3085 det3151
mxx (7, 6.5) (7, 6)           @noisy det2287 det4254
mx (0.5, 0)                   @noisy det208 det2867 det3079 det4476 det4552
mz (0.5, 0.5)                 @noisy det3076 det3226
mx (0.5, 1)                   @noisy det3181
mx (0.5, 2)                   @noisy det3094 det3169 det3182 det3192 det4732
mz (0.5, 2.5)                 @noisy det3140 det3202
mx (0.5, 3)                   @noisy det2308 det3222 det4728
mx (0.5, 4)                   @noisy det637 det2355 det2672 det3098 det4728
mz (0.5, 4.5)                 @noisy det3116 det3177
mx (0.5, 5)                   @noisy det3187
mx (0.5, 6)                   @noisy det55 det723 det3086 det3534 det4254
mz (0.5, 6.5)                 @noisy det3146 det3211
mx (0.5, 7)                   @noisy det3198
mx (1.5, 1)                   @noisy det208 det310 det469 det3125 det3182
mz (1.5, 1.5)                 @noisy det3078 det3155
mx (1.5, 2)                   @noisy det3205 det4732
mx (1.5, 3)                   @noisy det637 det3043 det3108 det3740 det4732
mz (1.5, 3.5)                 @noisy det3129 det3190
mx (1.5, 4)                   @noisy det3220
mx (1.5, 5)                   @noisy det723 det2672 det2781 det3121 det3639
mz (1.5, 5.5)                 @noisy det3131 det3194
mx (1.5, 6)                   @noisy det55 det3213
mx (1.5, 7)                   @noisy det55 det108 det2867 det2984 det3113
mz (1.5, 7.5)                 @noisy det3135 det3225
mx (1.5, 0)                   @noisy det3178
mx (2.5, 0)                   @noisy det310 det910 det2984 det3133 det4997
mz (2.5, 0.5)                 @noisy det3144 det3209
mx (2.5, 1)                   @noisy det3170
mx (2.5, 2)                   @noisy det469 det1923 det3102 det3740 det3915
mz (2.5, 2.5)                 @noisy det3105 det3206
mx (2.5, 3)                   @noisy det3173 det4732
mx (2.5, 4)                   @noisy det661 det731 det2781 det3043 det3148
mz (2.5, 4.5)                 @noisy det3083 det3183
mx (2.5, 5)                   @noisy det3203
mx (2.5, 6)                   @noisy det108 det350 det1762 det3134 det3639
mz (2.5, 6.5)                 @noisy det3123 det3185
mx (2.5, 7)                   @noisy det3197
mx (3.5, 1)                   @noisy det660 det1923 det3100 det3168 det4997
mz (3.5, 1.5)                 @noisy det3118 det3179
mx (3.5, 2)                   @noisy det469 det3199
mx (3.5, 3)                   @noisy det661 det2126 det2583 det3090 det3915
mz (3.5, 3.5)                 @noisy det3127 det3227
mx (3.5, 4)                   @noisy det731 det3174
mx (3.5, 5)                   @noisy det350 det731 det1623 det1835 det3077
mz (3.5, 5.5)                 @noisy det3109 det3201
mx (3.5, 6)                   @noisy det3161
mx (3.5, 7)                   @noisy det910 det991 det1762 det3136 det3253
mz (3.5, 7.5)                 @noisy det3122 det3184
mx (3.5, 0)                   @noisy det2984 det3223 det4997
mx (4.5, 0)                   @noisy det269 det364 det991 det3139 det3168
mz (4.5, 0.5)                 @noisy det3093 det3171
mx (4.5, 1)                   @noisy det660 det3215 det4997
mx (4.5, 2)                   @noisy det468 det660 det2126 det2293 det3091
mz (4.5, 2.5)                 @noisy det3112 det3172
mx (4.5, 3)                   @noisy det3195
mx (4.5, 4)                   @noisy det628 det1835 det2583 det3097 det3866
mz (4.5, 4.5)                 @noisy det3126 det3159
mx (4.5, 5)                   @noisy det731 det3167
mx (4.5, 6)                   @noisy det1122 det1623 det2451 det3149 det3253
mz (4.5, 6.5)                 @noisy det3145 det3210
mx (4.5, 7)                   @noisy det3157
mx (5.5, 1)                   @noisy det269 det1975 det2293 det2573 det3124
mz (5.5, 1.5)                 @noisy det3117 det3204
mx (5.5, 2)                   @noisy det3156
mx (5.5, 3)                   @noisy det468 det472 det3111 det3866 det4989
mz (5.5, 3.5)                 @noisy det3128 det3188
mx (5.5, 4)                   @noisy det3217
mx (5.5, 5)                   @noisy det628 det857 det2451 det3110 det5002
mz (5.5, 5.5)                 @noisy det3130 det3193
mx (5.5, 6)                   @noisy det1623 det3212
mx (5.5, 7)                   @noisy det364 det1122 det1184 det3115 det4538
mz (5.5, 7.5)                 @noisy det3096 det3189
mx (5.5, 0)                   @noisy det3164
mx (6.5, 0)                   @noisy det2573 det3119 det3303 det3865 det4538
mz (6.5, 0.5)                 @noisy det3103 det3165
mx (6.5, 1)                   @noisy det3196
mx (6.5, 2)                   @noisy det472 det1975 det2308 det3107 det4548
mz (6.5, 2.5)                 @noisy det3132 det3221
mx (6.5, 3)                   @noisy det3162
mx (6.5, 4)                   @noisy det732 det857 det2172 det3137 det4989
mz (6.5, 4.5)                 @noisy det3101 det3191
mx (6.5, 5)                   @noisy det3214
mx (6.5, 6)                   @noisy det104 det1184 det2287 det3138 det5002
mz (6.5, 6.5)                 @noisy det3147 det3218
mx (6.5, 7)                   @noisy det3186
mx (7.5, 1)                   @noisy det3099 det3169 det3865 det4476 det4548
mz (7.5, 1.5)                 @noisy det3089 det3160
mx (7.5, 2)                   @noisy det1975 det2308 det3224
mx (7.5, 3)                   @noisy det2172 det2308 det3087 det3192 det4728
mz (7.5, 3.5)                 @noisy det3120 det3208
mx (7.5, 4)                   @noisy det3158
mx (7.5, 5)                   @noisy det104 det732 det2355 det3143 det3534
mz (7.5, 5.5)                 @noisy det3081 det3180
mx (7.5, 6)                   @noisy det2287 det3175 det5002
mx (7.5, 7)                   @noisy det2287 det3104 det3303 det4254 det4552
mz (7.5, 7.5)                 @noisy det3142 det3207
mx (7.5, 0)                   @noisy det3200

--------         29
mxx (1, 1.5) (1, 2)           @noisy det3169 det3182
mx (0.5, 1.5)                 @noisy det3169 det3256
mz (0, 1.5)                   @noisy det3243
mxx (1, 3.5) (1, 4)           @noisy det637 det4728
mx (0.5, 3.5)                 @noisy det3274 det4728
mz (0, 3.5)                   @noisy det3246
mxx (1, 6) (1, 5.5)           @noisy det723 det3534
mx (0.5, 5.5)                 @noisy det3293 det3534
mz (0, 5.5)                   @noisy det3284
mxx (1, 0) (1, 7.5)           @noisy det2867 det4552
mx (0.5, 7.5)                 @noisy det3260 det4552
mz (0, 7.5)                   @noisy det3289
mxx (2, 0.5) (2, 1)           @noisy det208 det310
mx (1.5, 0.5)                 @noisy det208 det3291
mz (1, 0.5)                   @noisy det3300
mxx (2, 3) (2, 2.5)           @noisy det3740 det4732
mx (1.5, 2.5)                 @noisy det3259 det4732
mz (1, 2.5)                   @noisy det3258
mxx (2, 4.5) (2, 5)           @noisy det2672 det2781
mx (1.5, 4.5)                 @noisy det2672 det3286
mz (1, 4.5)                   @noisy det3264
mxx (2, 6.5) (2, 7)           @noisy det55 det108
mx (1.5, 6.5)                 @noisy det55 det3231
mz (1, 6.5)                   @noisy det3241
mxx (3, 1.5) (3, 2)           @noisy det469 det1923
mx (2.5, 1.5)                 @noisy det469 det3267
mz (2, 1.5)                   @noisy det3236
mxx (3, 3.5) (3, 4)           @noisy det661 det3043
mx (2.5, 3.5)                 @noisy det3043 det3292
mz (2, 3.5)                   @noisy det3266
mxx (3, 5.5) (3, 6)           @noisy det350 det3639
mx (2.5, 5.5)                 @noisy det3238 det3639
mz (2, 5.5)                   @noisy det3294
mxx (3, 7.5) (3, 0)           @noisy det910 det2984
mx (2.5, 7.5)                 @noisy det2984 det3252
mz (2, 7.5)                   @noisy det3237
mxx (4, 0.5) (4, 1)           @noisy det3168 det4997
mx (3.5, 0.5)                 @noisy det3235 det4997
mz (3, 0.5)                   @noisy det3257
mxx (4, 2.5) (4, 3)           @noisy det2126 det3915
mx (3.5, 2.5)                 @noisy det3279 det3915
mz (3, 2.5)                   @noisy det3295
mxx (4, 4.5) (4, 5)           @noisy det731 det1835
mx (3.5, 4.5)                 @noisy det731 det3268
mz (3, 4.5)                   @noisy det3281
mxx (4, 6.5) (4, 7)           @noisy det1762 det3253
mx (3.5, 6.5)                 @noisy det1762 det3272
mz (3, 6.5)                   @noisy det3250
mxx (5, 1.5) (5, 2)           @noisy det660 det2293
mx (4.5, 1.5)                 @noisy det660 det3245
mz (4, 1.5)                   @noisy det3280
mxx (5, 3.5) (5, 4)           @noisy det2583 det3866
mx (4.5, 3.5)                 @noisy det2583 det3290
mz (4, 3.5)                   @noisy det3301
mxx (5, 5.5) (5, 6)           @noisy det1623 det2451
mx (4.5, 5.5)                 @noisy det1623 det3297
mz (4, 5.5)                   @noisy det3283
mxx (5, 0) (5, 7.5)           @noisy det364 det991
mx (4.5, 7.5)                 @noisy det991 det3248
mz (4, 7.5)                   @noisy det3288
mxx (6, 1) (6, 0.5)           @noisy det269 det2573
mx (5.5, 0.5)                 @noisy det269 det3296
mz (5, 0.5)                   @noisy det3299
mxx (6, 2.5) (6, 3)           @noisy det468 det472
mx (5.5, 2.5)                 @noisy det468 det3277
mz (5, 2.5)                   @noisy det3271
mxx (6, 4.5) (6, 5)           @noisy det628 det857
mx (5.5, 4.5)                 @noisy det628 det3261
mz (5, 4.5)                   @noisy det3262
mxx (6, 6.5) (6, 7)           @noisy det1122 det1184
mx (5.5, 6.5)                 @noisy det1122 det3244
mz (5, 6.5)                   @noisy det3239
mxx (7, 1.5) (7, 2)           @noisy det1975 det4548
mx (6.5, 1.5)                 @noisy det1975 det3242
mz (6, 1.5)                   @noisy det3232
mxx (7, 4) (7, 3.5)           @noisy det2172 det4989
mx (6.5, 3.5)                 @noisy det3273 det4989
mz (6, 3.5)                   @noisy det3269
mxx (7, 5.5) (7, 6)           @noisy det104 det5002
mx (6.5, 5.5)                 @noisy det3275 det5002
mz (6, 5.5)                   @noisy det3247
mxx (7, 0) (7, 7.5)           @noisy det3303 det4538
mx (6.5, 7.5)                 @noisy det3287 det4538
mz (6, 7.5)                   @noisy det3285
mxx (0, 1) (0, 0.5)           @noisy det3865 det4476
mx (7.5, 0.5)                 @noisy det3234 det3865
mz (7, 0.5)                   @noisy det3240
mxx (0, 2.5) (0, 3)           @noisy det2308 det3192
mx (7.5, 2.5)                 @noisy det2308 det3278
mz (7, 2.5)                   @noisy det3254
mxx (0, 4.5) (0, 5)           @noisy det732 det2355
mx (7.5, 4.5)                 @noisy det732 det3282
mz (7, 4.5)                   @noisy det3298
mxx (0, 7) (0, 6.5)           @noisy det2287 det4254
mx (7.5, 6.5)                 @noisy det2287 det3270
mz (7, 6.5)                   @noisy det3249
mzz (0.5, 0) (0, 0)           @noisy det4112 det4178
mz (0.5, 0.5)                 @noisy det3226 det4178
mx (0.5, 1)                   @noisy det310 det3169 det3181 det3182 det3865
mzz (0, 2) (0.5, 2)           @noisy det2058 det3853
mz (0.5, 2.5)                 @noisy det2058 det3202
mx (0.5, 3)                   @noisy det637 det3222 det3740
mzz (0, 4) (0.5, 4)           @noisy det2998 det3251
mz (0.5, 4.5)                 @noisy det3177 det3251
mx (0.5, 5)                   @noisy det723 det732 det2781 det3187 det3534
mzz (0.5, 6) (0, 6)           @noisy det161 det4038
mz (0.5, 6.5)                 @noisy det161 det3211
mx (0.5, 7)                   @noisy det108 det2287 det2867 det3198 det4552
mzz (1, 1) (1.5, 1)           @noisy det361 det2121
mz (1.5, 1.5)                 @noisy det361 det3155
mx (1.5, 2)                   @noisy det1923 det3169 det3205 det3740
mzz (1, 3) (1.5, 3)           @noisy det1107 det3228
mz (1.5, 3.5)                 @noisy det3190 det3228
mx (1.5, 4)                   @noisy det661 det2672 det2781 det3220 det4728
mzz (1.5, 5) (1, 5)           @noisy det1600 det2851
mz (1.5, 5.5)                 @noisy det1600 det3194
mx (1.5, 6)                   @noisy det108 det350 det3213 det3534
mzz (1, 7) (1.5, 7)           @noisy det2792 det4479
mz (1.5, 7.5)                 @noisy det2792 det3225
mx (1.5, 0)                   @noisy det208 det310 det910 det3178 det4552
mzz (2, 0) (2.5, 0)           @noisy det70 det564
mz (2.5, 0.5)                 @noisy det564 det3209
mx (2.5, 1)                   @noisy det208 det469 det1923 det3168 det3170
mzz (2.5, 2) (2, 2)           @noisy det3 det1700
mz (2.5, 2.5)                 @noisy det3 det3206
mx (2.5, 3)                   @noisy det661 det2126 det3043 det3173
mzz (2, 4) (2.5, 4)           @noisy det4761 det4923
mz (2.5, 4.5)                 @noisy det3183 det4761
mx (2.5, 5)                   @noisy det350 det1835 det2672 det3203 det3639
mzz (2, 6) (2.5, 6)           @noisy det1110 det4477
mz (2.5, 6.5)                 @noisy det1110 det3185
mx (2.5, 7)                   @noisy det55 det910 det2984 det3197 det3253
mzz (3, 1) (3.5, 1)           @noisy det351 det3229
mz (3.5, 1.5)                 @noisy det3179 det3229
mx (3.5, 2)                   @noisy det2126 det2293 det3199 det3915
mzz (3, 3) (3.5, 3)           @noisy det499 det3592
mz (3.5, 3.5)                 @noisy det3227 det3592
mx (3.5, 4)                   @noisy det1835 det3043 det3174 det3866
mzz (3.5, 5) (3, 5)           @noisy det2397 det3216
mz (3.5, 5.5)                 @noisy det3201 det3216
mx (3.5, 6)                   @noisy det1762 det2451 det3161 det3253 det3639
mzz (3, 7) (3.5, 7)           @noisy det1899 det4787
mz (3.5, 7.5)                 @noisy det3184 det4787
mx (3.5, 0)                   @noisy det364 det3168 det3223
mzz (4, 0) (4.5, 0)           @noisy det4110 det4115
mz (4.5, 0.5)                 @noisy det3171 det4110
mx (4.5, 1)                   @noisy det2293 det2573 det3215
mzz (4.5, 2) (4, 2)           @noisy det299 det4599
mz (4.5, 2.5)                 @noisy det3172 det4599
mx (4.5, 3)                   @noisy det472 det2583 det3195 det3866 det3915
mzz (4, 4) (4.5, 4)           @noisy det458 det3315
mz (4.5, 4.5)                 @noisy det3159 det3315
mx (4.5, 5)                   @noisy det857 det1623 det2451 det3167
mzz (4, 6) (4.5, 6)           @noisy det1127 det2541
mz (4.5, 6.5)                 @noisy det2541 det3210
mx (4.5, 7)                   @noisy det364 det991 det1184 det1762 det3157
mzz (5.5, 1) (5, 1)           @noisy det2696 det4334
mz (5.5, 1.5)                 @noisy det3204 det4334
mx (5.5, 2)                   @noisy det468 det472 det660 det3156 det4548
mzz (5, 3) (5.5, 3)           @noisy det465 det4992
mz (5.5, 3.5)                 @noisy det465 det3188
mx (5.5, 4)                   @noisy det628 det857 det2172 det2583 det3217
mzz (5, 5) (5.5, 5)           @noisy det308 det2073
mz (5.5, 5.5)                 @noisy det308 det3193
mx (5.5, 6)                   @noisy det104 det1122 det1184 det3212
mzz (5.5, 7) (5, 7)           @noisy det2673 det3910
mz (5.5, 7.5)                 @noisy det3189 det3910
mx (5.5, 0)                   @noisy det269 det991 det2573 det3164 det3303
mzz (6.5, 0) (6, 0)           @noisy det944 det2531
mz (6.5, 0.5)                 @noisy det2531 det3165
mx (6.5, 1)                   @noisy det269 det1975 det3196 det4476 det4548
mzz (6, 2) (6.5, 2)           @noisy det590 det989
mz (6.5, 2.5)                 @noisy det989 det3221
mx (6.5, 3)                   @noisy det468 det2172 det3162 det3192 det4989
mzz (6, 4) (6.5, 4)           @noisy det2118 det4777
mz (6.5, 4.5)                 @noisy det3191 det4777
mx (6.5, 5)                   @noisy det104 det628 det2355 det3214 det5002
mzz (6, 6) (6.5, 6)           @noisy det384 det519
mz (6.5, 6.5)                 @noisy det519 det3218
mx (6.5, 7)                   @noisy det1122 det3186 det3303 det4254 det4538
mzz (7, 1) (7.5, 1)           @noisy det2280 det3230
mz (7.5, 1.5)                 @noisy det3160 det3230
mx (7.5, 2)                   @noisy det3182 det3192 det3224
mzz (7.5, 3) (7, 3)           @noisy det2620 det4007
mz (7.5, 3.5)                 @noisy det2620 det3208
mx (7.5, 4)                   @noisy det637 det732 det2355 det3158 det4989
mzz (7, 5) (7.5, 5)           @noisy det1193 det3151
mz (7.5, 5.5)                 @noisy det1193 det3180
mx (7.5, 6)                   @noisy det723 det3175 det4254
mzz (7, 7) (7.5, 7)           @noisy det454 det3775
mz (7.5, 7.5)                 @noisy det3207 det3775
mx (7.5, 0)                   @noisy det2867 det3200 det3865 det4476 det4538

--------         30
mz (0, 1.5)                   @noisy det2058 det2280 det3230 det3243 det4112
mx (0.5, 1.5)                 @noisy det3256 det3363
mz (1, 1.5)                   @noisy det3328
mz (0, 3.5)                   @noisy det2620 det3246 det3251 det3853 det4007
mx (0.5, 3.5)                 @noisy det3274 det3304
mz (1, 3.5)                   @noisy det3321
mz (0, 5.5)                   @noisy det161 det1193 det2998 det3151 det3284
mx (0.5, 5.5)                 @noisy det3293 det3319
mz (1, 5.5)                   @noisy det3370
mz (0, 7.5)                   @noisy det454 det3289 det3775 det4038 det4178
mx (0.5, 7.5)                 @noisy det3260 det3369
mz (1, 7.5)                   @noisy det3325
mz (1, 0.5)                   @noisy det361 det3300 det4112 det4178 det4479
mx (1.5, 0.5)                 @noisy det3291 det3317
mz (2, 0.5)                   @noisy det3348
mz (1, 2.5)                   @noisy det2058 det2121 det3228 det3258 det3853
mx (1.5, 2.5)                 @noisy det3259 det3368
mz (2, 2.5)                   @noisy det3374
mz (1, 4.5)                   @noisy det1107 det1600 det2998 det3251 det3264
mx (1.5, 4.5)                 @noisy det3286 det3357
mz (2, 4.5)                   @noisy det3306
mz (1, 6.5)                   @noisy det161 det2792 det2851 det3241 det4038
mx (1.5, 6.5)                 @noisy det3231 det3320
mz (2, 6.5)                   @noisy det3385
mz (2, 1.5)                   @noisy det3 det70 det361 det2121 det3236
mx (2.5, 1.5)                 @noisy det3267 det3382
mz (3, 1.5)                   @noisy det3356
mz (2, 3.5)                   @noisy det1107 det1700 det3228 det3266 det4761
mx (2.5, 3.5)                 @noisy det3292 det3365
mz (3, 3.5)                   @noisy det3350
mz (2, 5.5)                   @noisy det1110 det1600 det2851 det3294 det4923
mx (2.5, 5.5)                 @noisy det3238 det3327
mz (3, 5.5)                   @noisy det3316
mz (2, 7.5)                   @noisy det564 det2792 det3237 det4477 det4479
mx (2.5, 7.5)                 @noisy det3252 det3351
mz (3, 7.5)                   @noisy det3337
mz (3, 0.5)                   @noisy det70 det564 det1899 det3229 det3257
mx (3.5, 0.5)                 @noisy det3235 det3334
mz (4, 0.5)                   @noisy det3314
mz (3, 2.5)                   @noisy det3 det351 det1700 det3295 det3592
mx (3.5, 2.5)                 @noisy det3279 det3307
mz (4, 2.5)                   @noisy det3379
mz (3, 4.5)                   @noisy det499 det3216 det3281 det4761 det4923
mx (3.5, 4.5)                 @noisy det3268 det3384
mz (4, 4.5)                   @noisy det3323
mz (3, 6.5)                   @noisy det1110 det2397 det3250 det4477 det4787
mx (3.5, 6.5)                 @noisy det3272 det3390
mz (4, 6.5)                   @noisy det3342
mz (4, 1.5)                   @noisy det351 det3229 det3280 det4115 det4599
mx (4.5, 1.5)                 @noisy det3245 det3335
mz (5, 1.5)                   @noisy det3308
mz (4, 3.5)                   @noisy det299 det499 det3301 det3315 det3592
mx (4.5, 3.5)                 @noisy det3290 det3313
mz (5, 3.5)                   @noisy det3362
mz (4, 5.5)                   @noisy det458 det2397 det2541 det3216 det3283
mx (4.5, 5.5)                 @noisy det3297 det3388
mz (5, 5.5)                   @noisy det3340
mz (4, 7.5)                   @noisy det1127 det1899 det3288 det4110 det4787
mx (4.5, 7.5)                 @noisy det3248 det3338
mz (5, 7.5)                   @noisy det3381
mz (5, 0.5)                   @noisy det2673 det3299 det4110 det4115 det4334
mx (5.5, 0.5)                 @noisy det3296 det3383
mz (6, 0.5)                   @noisy det3373
mz (5, 2.5)                   @noisy det299 det465 det2696 det3271 det4599
mx (5.5, 2.5)                 @noisy det3277 det3349
mz (6, 2.5)                   @noisy det3354
mz (5, 4.5)                   @noisy det308 det458 det3262 det3315 det4992
mx (5.5, 4.5)                 @noisy det3261 det3371
mz (6, 4.5)                   @noisy det3355
mz (5, 6.5)                   @noisy det1127 det2073 det2541 det3239 det3910
mx (5.5, 6.5)                 @noisy det3244 det3333
mz (6, 6.5)                   @noisy det3376
mz (6, 1.5)                   @noisy det944 det989 det2696 det3232 det4334
mx (6.5, 1.5)                 @noisy det3242 det3330
mz (7, 1.5)                   @noisy det3345
mz (6, 3.5)                   @noisy det465 det590 det3269 det4777 det4992
mx (6.5, 3.5)                 @noisy det3273 det3341
mz (7, 3.5)                   @noisy det3358
mz (6, 5.5)                   @noisy det308 det519 det2073 det2118 det3247
mx (6.5, 5.5)                 @noisy det3275 det3347
mz (7, 5.5)                   @noisy det3329
mz (6, 7.5)                   @noisy det384 det2531 det2673 det3285 det3910
mx (6.5, 7.5)                 @noisy det3287 det3310
mz (7, 7.5)                   @noisy det3318
mz (7, 0.5)                   @noisy det454 det944 det2531 det3230 det3240
mx (7.5, 0.5)                 @noisy det3234 det3322
mz (0, 0.5)                   @noisy det3326
mz (7, 2.5)                   @noisy det590 det989 det2280 det2620 det3254
mx (7.5, 2.5)                 @noisy det3278 det3305
mz (0, 2.5)                   @noisy det3311
mz (7, 4.5)                   @noisy det1193 det2118 det3298 det4007 det4777
mx (7.5, 4.5)                 @noisy det3282 det3309
mz (0, 4.5)                   @noisy det3339
mz (7, 6.5)                   @noisy det384 det519 det3151 det3249 det3775
mx (7.5, 6.5)                 @noisy det3270 det3387
mz (0, 6.5)                   @noisy det3346
mxx (0.5, 0.5) (0.5, 0)       @noisy det3407
mzz (1, 1) (0.5, 1)           @noisy det4112 det4178
mxx (0.5, 2.5) (0.5, 2)       @noisy det3332
mzz (1, 3) (0.5, 3)           @noisy det2058 det3853
mxx (0.5, 4.5) (0.5, 4)       @noisy det3401
mzz (0.5, 5) (1, 5)           @noisy det2998 det3251
mxx (0.5, 6.5) (0.5, 6)       @noisy det3404
mzz (1, 7) (0.5, 7)           @noisy det161 det4038
mxx (1.5, 1.5) (1.5, 1)       @noisy det3398
mzz (1.5, 2) (2, 2)           @noisy det361 det2121
mxx (1.5, 3.5) (1.5, 3)       @noisy det3406
mzz (1.5, 4) (2, 4)           @noisy det1107 det3228
mxx (1.5, 5) (1.5, 5.5)       @noisy det3408
mzz (1.5, 6) (2, 6)           @noisy det1600 det2851
mxx (1.5, 7.5) (1.5, 7)       @noisy det3394
mzz (1.5, 0) (2, 0)           @noisy det2792 det4479
mxx (2.5, 0.5) (2.5, 0)       @noisy det3366
mzz (3, 1) (2.5, 1)           @noisy det70 det564
mxx (2.5, 2) (2.5, 2.5)       @noisy det3372
mzz (2.5, 3) (3, 3)           @noisy det3 det1700
mxx (2.5, 4) (2.5, 4.5)       @noisy det3360
mzz (2.5, 5) (3, 5)           @noisy det4761 det4923
mxx (2.5, 6.5) (2.5, 6)       @noisy det3352
mzz (2.5, 7) (3, 7)           @noisy det1110 det4477
mxx (3.5, 1) (3.5, 1.5)       @noisy det3367
mzz (3.5, 2) (4, 2)           @noisy det351 det3229
mxx (3.5, 3) (3.5, 3.5)       @noisy det3361
mzz (4, 4) (3.5, 4)           @noisy det499 det3592
mxx (3.5, 5) (3.5, 5.5)       @noisy det3393
mzz (3.5, 6) (4, 6)           @noisy det2397 det3216
mxx (3.5, 7) (3.5, 7.5)       @noisy det3343
mzz (3.5, 0) (4, 0)           @noisy det1899 det4787
mxx (4.5, 0.5) (4.5, 0)       @noisy det3396
mzz (5, 1) (4.5, 1)           @noisy det4110 det4115
mxx (4.5, 2) (4.5, 2.5)       @noisy det3397
mzz (5, 3) (4.5, 3)           @noisy det299 det4599
mxx (4.5, 4.5) (4.5, 4)       @noisy det3389
mzz (5, 5) (4.5, 5)           @noisy det458 det3315
mxx (4.5, 6.5) (4.5, 6)       @noisy det3402
mzz (5, 7) (4.5, 7)           @noisy det1127 det2541
mxx (5.5, 1) (5.5, 1.5)       @noisy det3378
mzz (5.5, 2) (6, 2)           @noisy det2696 det4334
mxx (5.5, 3) (5.5, 3.5)       @noisy det3399
mzz (5.5, 4) (6, 4)           @noisy det465 det4992
mxx (5.5, 5.5) (5.5, 5)       @noisy det3391
mzz (6, 6) (5.5, 6)           @noisy det308 det2073
mxx (5.5, 7) (5.5, 7.5)       @noisy det3380
mzz (5.5, 0) (6, 0)           @noisy det2673 det3910
mxx (6.5, 0) (6.5, 0.5)       @noisy det3331
mzz (6.5, 1) (7, 1)           @noisy det944 det2531
mxx (6.5, 2.5) (6.5, 2)       @noisy det3400
mzz (6.5, 3) (7, 3)           @noisy det590 det989
mxx (6.5, 4.5) (6.5, 4)       @noisy det3405
mzz (6.5, 5) (7, 5)           @noisy det2118 det4777
mxx (6.5, 6) (6.5, 6.5)       @noisy det3403
mzz (6.5, 7) (7, 7)           @noisy det384 det519
mxx (7.5, 1.5) (7.5, 1)       @noisy det3392
mzz (7.5, 2) (0, 2)           @noisy det2280 det3230
mxx (7.5, 3) (7.5, 3.5)       @noisy det3375
mzz (7.5, 4) (0, 4)           @noisy det2620 det4007
mxx (7.5, 5) (7.5, 5.5)       @noisy det3364
mzz (7.5, 6) (0, 6)           @noisy det1193 det3151
mxx (7.5, 7.5) (7.5, 7)       @noisy det3353
mzz (7.5, 0) (0, 0)           @noisy det454 det3775

--------         31
mxx (0, 1.5) (0, 2)           @noisy det3182 det4515
mx (0.5, 1.5)                 @noisy det3363 det4515
mz (1, 1.5)                   @noisy det361 det2121 det3328 det3853 det4178
mxx (0, 3.5) (0, 4)           @noisy det637 det4711
mx (0.5, 3.5)                 @noisy det3304 det4711
mz (1, 3.5)                   @noisy det1107 det2058 det2998 det3228 det3321
mxx (0, 5.5) (0, 6)           @noisy det723 det1984
mx (0.5, 5.5)                 @noisy det1984 det3319
mz (1, 5.5)                   @noisy det1600 det2851 det3251 det3370 det4038
mxx (0, 7.5) (0, 0)           @noisy det2843 det2867
mx (0.5, 7.5)                 @noisy det2843 det3369
mz (1, 7.5)                   @noisy det161 det2792 det3325 det4112 det4479
mxx (1, 0.5) (1, 1)           @noisy det310 det4333
mx (1.5, 0.5)                 @noisy det3317 det4333
mz (2, 0.5)                   @noisy det70 det564 det2121 det2792 det3348
mxx (1, 2.5) (1, 3)           @noisy det1109 det3740
mx (1.5, 2.5)                 @noisy det1109 det3368
mz (2, 2.5)                   @noisy det3 det361 det1107 det1700 det3374
mxx (1, 4.5) (1, 5)           @noisy det291 det2781
mx (1.5, 4.5)                 @noisy det291 det3357
mz (2, 4.5)                   @noisy det2851 det3228 det3306 det4761 det4923
mxx (1, 6.5) (1, 7)           @noisy det108 det2823
mx (1.5, 6.5)                 @noisy det2823 det3320
mz (2, 6.5)                   @noisy det1110 det1600 det3385 det4477 det4479
mxx (2, 1.5) (2, 2)           @noisy det1923 det3377
mx (2.5, 1.5)                 @noisy det3377 det3382
mz (3, 1.5)                   @noisy det351 det564 det1700 det3229 det3356
mxx (2, 3.5) (2, 4)           @noisy det661 det1393
mx (2.5, 3.5)                 @noisy det1393 det3365
mz (3, 3.5)                   @noisy det3 det499 det3350 det3592 det4923
mxx (2, 5.5) (2, 6)           @noisy det350 det2352
mx (2.5, 5.5)                 @noisy det2352 det3327
mz (3, 5.5)                   @noisy det2397 det3216 det3316 det4477 det4761
mxx (2, 0) (2, 7.5)           @noisy det742 det910
mx (2.5, 7.5)                 @noisy det742 det3351
mz (3, 7.5)                   @noisy det70 det1110 det1899 det3337 det4787
mxx (3, 1) (3, 0.5)           @noisy det1349 det3168
mx (3.5, 0.5)                 @noisy det1349 det3334
mz (4, 0.5)                   @noisy det351 det3314 det4110 det4115 det4787
mxx (3, 2.5) (3, 3)           @noisy det2126 det3008
mx (3.5, 2.5)                 @noisy det3008 det3307
mz (4, 2.5)                   @noisy det299 det499 det3229 det3379 det4599
mxx (3, 4.5) (3, 5)           @noisy det508 det1835
mx (3.5, 4.5)                 @noisy det508 det3384
mz (4, 4.5)                   @noisy det458 det2397 det3315 det3323 det3592
mxx (3, 7) (3, 6.5)           @noisy det889 det3253
mx (3.5, 6.5)                 @noisy det889 det3390
mz (4, 6.5)                   @noisy det1127 det1899 det2541 det3216 det3342
mxx (4, 1.5) (4, 2)           @noisy det506 det2293
mx (4.5, 1.5)                 @noisy det506 det3335
mz (5, 1.5)                   @noisy det299 det2696 det3308 det4110 det4334
mxx (4, 4) (4, 3.5)           @noisy det784 det3866
mx (4.5, 3.5)                 @noisy det784 det3313
mz (5, 3.5)                   @noisy det458 det465 det3362 det4599 det4992
mxx (4, 5.5) (4, 6)           @noisy det1007 det2451
mx (4.5, 5.5)                 @noisy det1007 det3388
mz (5, 5.5)                   @noisy det308 det1127 det2073 det3315 det3340
mxx (4, 0) (4, 7.5)           @noisy det364 det1174
mx (4.5, 7.5)                 @noisy det1174 det3338
mz (5, 7.5)                   @noisy det2541 det2673 det3381 det3910 det4115
mxx (5, 0.5) (5, 1)           @noisy det2573 det3589
mx (5.5, 0.5)                 @noisy det3383 det3589
mz (6, 0.5)                   @noisy det944 det2531 det2696 det3373 det3910
mxx (5, 3) (5, 2.5)           @noisy det472 det3560
mx (5.5, 2.5)                 @noisy det3349 det3560
mz (6, 2.5)                   @noisy det590 det989 det3354 det4334 det4992
mxx (5, 4.5) (5, 5)           @noisy det857 det967
mx (5.5, 4.5)                 @noisy det967 det3371
mz (6, 4.5)                   @noisy det465 det2073 det2118 det3355 det4777
mxx (5, 6.5) (5, 7)           @noisy det1184 det4135
mx (5.5, 6.5)                 @noisy det3333 det4135
mz (6, 6.5)                   @noisy det308 det384 det519 det2673 det3376
mxx (6, 1.5) (6, 2)           @noisy det3874 det4548
mx (6.5, 1.5)                 @noisy det3330 det3874
mz (7, 1.5)                   @noisy det590 det2280 det2531 det3230 det3345
mxx (6, 3.5) (6, 4)           @noisy det420 det2172
mx (6.5, 3.5)                 @noisy det420 det3341
mz (7, 3.5)                   @noisy det989 det2118 det2620 det3358 det4007
mxx (6, 6) (6, 5.5)           @noisy det104 det4469
mx (6.5, 5.5)                 @noisy det3347 det4469
mz (7, 5.5)                   @noisy det384 det1193 det3151 det3329 det4777
mxx (6, 7.5) (6, 0)           @noisy det809 det3303
mx (6.5, 7.5)                 @noisy det809 det3310
mz (7, 7.5)                   @noisy det454 det519 det944 det3318 det3775
mxx (7, 0.5) (7, 1)           @noisy det3233 det4476
mx (7.5, 0.5)                 @noisy det3233 det3322
mz (0, 0.5)                   @noisy det2280 det3326 det3775 det4112 det4178
mxx (7, 2.5) (7, 3)           @noisy det956 det3192
mx (7.5, 2.5)                 @noisy det956 det3305
mz (0, 2.5)                   @noisy det2058 det3230 det3311 det3853 det4007
mxx (7, 4.5) (7, 5)           @noisy det2355 det2721
mx (7.5, 4.5)                 @noisy det2721 det3309
mz (0, 4.5)                   @noisy det2620 det2998 det3151 det3251 det3339
mxx (7, 6.5) (7, 7)           @noisy det807 det4254
mx (7.5, 6.5)                 @noisy det807 det3387
mz (0, 6.5)                   @noisy det161 det454 det1193 det3346 det4038
mxx (0.5, 0.5) (0.5, 1)       @noisy det3430
mxx (0.5, 2.5) (0.5, 3)       @noisy det3436
mxx (0.5, 5) (0.5, 4.5)       @noisy det3438
mxx (0.5, 6.5) (0.5, 7)       @noisy det3420
mxx (1.5, 1.5) (1.5, 2)       @noisy det3431
mxx (1.5, 4) (1.5, 3.5)       @noisy det3432
mxx (1.5, 5.5) (1.5, 6)       @noisy det3447
mxx (1.5, 0) (1.5, 7.5)       @noisy det3424
mxx (2.5, 0.5) (2.5, 1)       @noisy det3448
mxx (2.5, 2.5) (2.5, 3)       @noisy det3434
mxx (2.5, 4.5) (2.5, 5)       @noisy det3439
mxx (2.5, 7) (2.5, 6.5)       @noisy det3416
mxx (3.5, 1.5) (3.5, 2)       @noisy det3435
mxx (3.5, 3.5) (3.5, 4)       @noisy det3437
mxx (3.5, 5.5) (3.5, 6)       @noisy det3415
mxx (3.5, 0) (3.5, 7.5)       @noisy det3421
mxx (4.5, 0.5) (4.5, 1)       @noisy det3440
mxx (4.5, 2.5) (4.5, 3)       @noisy det3422
mxx (4.5, 4.5) (4.5, 5)       @noisy det3419
mxx (4.5, 6.5) (4.5, 7)       @noisy det3445
mxx (5.5, 1.5) (5.5, 2)       @noisy det3418
mxx (5.5, 3.5) (5.5, 4)       @noisy det3412
mxx (5.5, 5.5) (5.5, 6)       @noisy det3442
mxx (5.5, 7.5) (5.5, 0)       @noisy det3410
mxx (6.5, 0.5) (6.5, 1)       @noisy det3428
mxx (6.5, 2.5) (6.5, 3)       @noisy det3433
mxx (6.5, 5) (6.5, 4.5)       @noisy det3423
mxx (6.5, 6.5) (6.5, 7)       @noisy det3425
mxx (7.5, 2) (7.5, 1.5)       @noisy det3413
mxx (7.5, 3.5) (7.5, 4)       @noisy det3414
mxx (7.5, 5.5) (7.5, 6)       @noisy det3409
mxx (7.5, 0) (7.5, 7.5)       @noisy det3441

--------         32
mzz (0, 1.5) (0.5, 1.5)       @noisy det3460
mxx (1, 1) (1, 1.5)           @noisy det3182 det4515
mzz (0, 3.5) (0.5, 3.5)       @noisy det3474
mxx (1, 3) (1, 3.5)           @noisy det637 det4711
mzz (0.5, 5.5) (0, 5.5)       @noisy det3456
mxx (1, 5) (1, 5.5)           @noisy det723 det1984
mzz (0, 7.5) (0.5, 7.5)       @noisy det3468
mxx (1, 7.5) (1, 7)           @noisy det2843 det2867
mzz (1, 0.5) (1.5, 0.5)       @noisy det3455
mxx (2, 0) (2, 0.5)           @noisy det310 det4333
mzz (1, 2.5) (1.5, 2.5)       @noisy det3471
mxx (2, 2) (2, 2.5)           @noisy det1109 det3740
mzz (1.5, 4.5) (1, 4.5)       @noisy det3473
mxx (2, 4.5) (2, 4)           @noisy det291 det2781
mzz (1, 6.5) (1.5, 6.5)       @noisy det3461
mxx (2, 6.5) (2, 6)           @noisy det108 det2823
mzz (2, 1.5) (2.5, 1.5)       @noisy det3462
mxx (3, 1.5) (3, 1)           @noisy det1923 det3377
mzz (2, 3.5) (2.5, 3.5)       @noisy det3463
mxx (3, 3.5) (3, 3)           @noisy det661 det1393
mzz (2, 5.5) (2.5, 5.5)       @noisy det3479
mxx (3, 5) (3, 5.5)           @noisy det350 det2352
mzz (2.5, 7.5) (2, 7.5)       @noisy det3459
mxx (3, 7.5) (3, 7)           @noisy det742 det910
mzz (3.5, 0.5) (3, 0.5)       @noisy det3470
mxx (4, 0) (4, 0.5)           @noisy det1349 det3168
mzz (3, 2.5) (3.5, 2.5)       @noisy det3467
mxx (4, 2) (4, 2.5)           @noisy det2126 det3008
mzz (3, 4.5) (3.5, 4.5)       @noisy det3451
mxx (4, 4.5) (4, 4)           @noisy det508 det1835
mzz (3.5, 6.5) (3, 6.5)       @noisy det3476
mxx (4, 6) (4, 6.5)           @noisy det889 det3253
mzz (4, 1.5) (4.5, 1.5)       @noisy det3482
mxx (5, 1) (5, 1.5)           @noisy det506 det2293
mzz (4.5, 3.5) (4, 3.5)       @noisy det3481
mxx (5, 3.5) (5, 3)           @noisy det784 det3866
mzz (4, 5.5) (4.5, 5.5)       @noisy det3478
mxx (5, 5.5) (5, 5)           @noisy det1007 det2451
mzz (4, 7.5) (4.5, 7.5)       @noisy det3465
mxx (5, 7) (5, 7.5)           @noisy det364 det1174
mzz (5, 0.5) (5.5, 0.5)       @noisy det3480
mxx (6, 0) (6, 0.5)           @noisy det2573 det3589
mzz (5.5, 2.5) (5, 2.5)       @noisy det3469
mxx (6, 2.5) (6, 2)           @noisy det472 det3560
mzz (5, 4.5) (5.5, 4.5)       @noisy det3477
mxx (6, 4) (6, 4.5)           @noisy det857 det967
mzz (5, 6.5) (5.5, 6.5)       @noisy det3452
mxx (6, 6.5) (6, 6)           @noisy det1184 det4135
mzz (6, 1.5) (6.5, 1.5)       @noisy det3449
mxx (7, 1.5) (7, 1)           @noisy det3874 det4548
mzz (6, 3.5) (6.5, 3.5)       @noisy det3472
mxx (7, 3) (7, 3.5)           @noisy det420 det2172
mzz (6.5, 5.5) (6, 5.5)       @noisy det3454
mxx (7, 5.5) (7, 5)           @noisy det104 det4469
mzz (6, 7.5) (6.5, 7.5)       @noisy det3450
mxx (7, 7.5) (7, 7)           @noisy det809 det3303
mzz (7, 0.5) (7.5, 0.5)       @noisy det3466
mxx (0, 0) (0, 0.5)           @noisy det3233 det4476
mzz (7.5, 2.5) (7, 2.5)       @noisy det3457
mxx (0, 2.5) (0, 2)           @noisy det956 det3192
mzz (7, 4.5) (7.5, 4.5)       @noisy det3458
mxx (0, 4.5) (0, 4)           @noisy det2355 det2721
mzz (7, 6.5) (7.5, 6.5)       @noisy det3475
mxx (0, 6) (0, 6.5)           @noisy det807 det4254
mxx (0.5, 0.5) (0.5, 0)       @noisy det310 det3407 det4476
mxx (0.5, 2.5) (0.5, 2)       @noisy det3192 det3332 det3740
mxx (0.5, 4.5) (0.5, 4)       @noisy det2355 det2781 det3401
mxx (0.5, 6.5) (0.5, 6)       @noisy det108 det3404 det4254
mxx (1.5, 1.5) (1.5, 1)       @noisy det1923 det3182 det3398
mxx (1.5, 3.5) (1.5, 3)       @noisy det637 det661 det3406
mxx (1.5, 5) (1.5, 5.5)       @noisy det350 det723 det3408
mxx (1.5, 7.5) (1.5, 7)       @noisy det910 det2867 det3394
mxx (2.5, 0.5) (2.5, 0)       @noisy det310 det3168 det3366
mxx (2.5, 2) (2.5, 2.5)       @noisy det2126 det3372 det3740
mxx (2.5, 4) (2.5, 4.5)       @noisy det1835 det2781 det3360
mxx (2.5, 6.5) (2.5, 6)       @noisy det108 det3253 det3352
mxx (3.5, 1) (3.5, 1.5)       @noisy det1923 det2293 det3367
mxx (3.5, 3) (3.5, 3.5)       @noisy det661 det3361 det3866
mxx (3.5, 5) (3.5, 5.5)       @noisy det350 det2451 det3393
mxx (3.5, 7) (3.5, 7.5)       @noisy det364 det910 det3343
mxx (4.5, 0.5) (4.5, 0)       @noisy det2573 det3168 det3396
mxx (4.5, 2) (4.5, 2.5)       @noisy det472 det2126 det3397
mxx (4.5, 4.5) (4.5, 4)       @noisy det857 det1835 det3389
mxx (4.5, 6.5) (4.5, 6)       @noisy det1184 det3253 det3402
mxx (5.5, 1) (5.5, 1.5)       @noisy det2293 det3378 det4548
mxx (5.5, 3) (5.5, 3.5)       @noisy det2172 det3399 det3866
mxx (5.5, 5.5) (5.5, 5)       @noisy det104 det2451 det3391
mxx (5.5, 7) (5.5, 7.5)       @noisy det364 det3303 det3380
mxx (6.5, 0) (6.5, 0.5)       @noisy det2573 det3331 det4476
mxx (6.5, 2.5) (6.5, 2)       @noisy det472 det3192 det3400
mxx (6.5, 4.5) (6.5, 4)       @noisy det857 det2355 det3405
mxx (6.5, 6) (6.5, 6.5)       @noisy det1184 det3403 det4254
mxx (7.5, 1.5) (7.5, 1)       @noisy det3182 det3392 det4548
mxx (7.5, 3) (7.5, 3.5)       @noisy det637 det2172 det3375
mxx (7.5, 5) (7.5, 5.5)       @noisy det104 det723 det3364
mxx (7.5, 7.5) (7.5, 7)       @noisy det2867 det3303 det3353

--------         33
mzz (1, 1.5) (0.5, 1.5)       @noisy det3522
mzz (1, 3.5) (0.5, 3.5)       @noisy det3513
mzz (0.5, 5.5) (1, 5.5)       @noisy det3506
mzz (1, 7.5) (0.5, 7.5)       @noisy det3510
mzz (1.5, 0.5) (2, 0.5)       @noisy det3503
mzz (1.5, 2.5) (2, 2.5)       @noisy det3504
mzz (1.5, 4.5) (2, 4.5)       @noisy det3494
mzz (1.5, 6.5) (2, 6.5)       @noisy det3486
mzz (3, 1.5) (2.5, 1.5)       @noisy det3502
mzz (2.5, 3.5) (3, 3.5)       @noisy det3499
mzz (2.5, 5.5) (3, 5.5)       @noisy det3487
mzz (2.5, 7.5) (3, 7.5)       @noisy det3511
mzz (3.5, 0.5) (4, 0.5)       @noisy det3496
mzz (3.5, 2.5) (4, 2.5)       @noisy det3500
mzz (4, 4.5) (3.5, 4.5)       @noisy det3508
mzz (3.5, 6.5) (4, 6.5)       @noisy det3488
mzz (5, 1.5) (4.5, 1.5)       @noisy det3521
mzz (5, 3.5) (4.5, 3.5)       @noisy det3523
mzz (5, 5.5) (4.5, 5.5)       @noisy det3490
mzz (5, 7.5) (4.5, 7.5)       @noisy det3497
mzz (5.5, 0.5) (6, 0.5)       @noisy det3520
mzz (5.5, 2.5) (6, 2.5)       @noisy det3493
mzz (5.5, 4.5) (6, 4.5)       @noisy det3507
mzz (6, 6.5) (5.5, 6.5)       @noisy det3512
mzz (6.5, 1.5) (7, 1.5)       @noisy det3484
mzz (6.5, 3.5) (7, 3.5)       @noisy det3515
mzz (6.5, 5.5) (7, 5.5)       @noisy det3489
mzz (6.5, 7.5) (7, 7.5)       @noisy det3495
mzz (7.5, 0.5) (0, 0.5)       @noisy det3501
mzz (7.5, 2.5) (0, 2.5)       @noisy det3485
mzz (7.5, 4.5) (0, 4.5)       @noisy det3491
mzz (7.5, 6.5) (0, 6.5)       @noisy det3492
mxx (0.5, 0.5) (0.5, 1)       @noisy det310 det3430 det4476
mzz (1, 0) (0.5, 0)           @noisy det4112 det4178
mxx (0.5, 2.5) (0.5, 3)       @noisy det3192 det3436 det3740
mzz (1, 2) (0.5, 2)           @noisy det2058 det3853
mxx (0.5, 5) (0.5, 4.5)       @noisy det2355 det2781 det3438
mzz (1, 4) (0.5, 4)           @noisy det2998 det3251
mxx (0.5, 6.5) (0.5, 7)       @noisy det108 det3420 det4254
mzz (0.5, 6) (1, 6)           @noisy det161 det4038
mxx (1.5, 1.5) (1.5, 2)       @noisy det1923 det3182 det3431
mzz (1.5, 1) (2, 1)           @noisy det361 det2121
mxx (1.5, 4) (1.5, 3.5)       @noisy det637 det661 det3432
mzz (2, 3) (1.5, 3)           @noisy det1107 det3228
mxx (1.5, 5.5) (1.5, 6)       @noisy det350 det723 det3447
mzz (1.5, 5) (2, 5)           @noisy det1600 det2851
mxx (1.5, 0) (1.5, 7.5)       @noisy det910 det2867 det3424
mzz (1.5, 7) (2, 7)           @noisy det2792 det4479
mxx (2.5, 0.5) (2.5, 1)       @noisy det310 det3168 det3448
mzz (2.5, 0) (3, 0)           @noisy det70 det564
mxx (2.5, 2.5) (2.5, 3)       @noisy det2126 det3434 det3740
mzz (2.5, 2) (3, 2)           @noisy det3 det1700
mxx (2.5, 4.5) (2.5, 5)       @noisy det1835 det2781 det3439
mzz (2.5, 4) (3, 4)           @noisy det4761 det4923
mxx (2.5, 7) (2.5, 6.5)       @noisy det108 det3253 det3416
mzz (3, 6) (2.5, 6)           @noisy det1110 det4477
mxx (3.5, 1.5) (3.5, 2)       @noisy det1923 det2293 det3435
mzz (3.5, 1) (4, 1)           @noisy det351 det3229
mxx (3.5, 3.5) (3.5, 4)       @noisy det661 det3437 det3866
mzz (3.5, 3) (4, 3)           @noisy det499 det3592
mxx (3.5, 5.5) (3.5, 6)       @noisy det350 det2451 det3415
mzz (3.5, 5) (4, 5)           @noisy det2397 det3216
mxx (3.5, 0) (3.5, 7.5)       @noisy det364 det910 det3421
mzz (3.5, 7) (4, 7)           @noisy det1899 det4787
mxx (4.5, 0.5) (4.5, 1)       @noisy det2573 det3168 det3440
mzz (5, 0) (4.5, 0)           @noisy det4110 det4115
mxx (4.5, 2.5) (4.5, 3)       @noisy det472 det2126 det3422
mzz (4.5, 2) (5, 2)           @noisy det299 det4599
mxx (4.5, 4.5) (4.5, 5)       @noisy det857 det1835 det3419
mzz (5, 4) (4.5, 4)           @noisy det458 det3315
mxx (4.5, 6.5) (4.5, 7)       @noisy det1184 det3253 det3445
mzz (5, 6) (4.5, 6)           @noisy det1127 det2541
mxx (5.5, 1.5) (5.5, 2)       @noisy det2293 det3418 det4548
mzz (5.5, 1) (6, 1)           @noisy det2696 det4334
mxx (5.5, 3.5) (5.5, 4)       @noisy det2172 det3412 det3866
mzz (5.5, 3) (6, 3)           @noisy det465 det4992
mxx (5.5, 5.5) (5.5, 6)       @noisy det104 det2451 det3442
mzz (5.5, 5) (6, 5)           @noisy det308 det2073
mxx (5.5, 7.5) (5.5, 0)       @noisy det364 det3303 det3410
mzz (5.5, 7) (6, 7)           @noisy det2673 det3910
mxx (6.5, 0.5) (6.5, 1)       @noisy det2573 det3428 det4476
mzz (6.5, 0) (7, 0)           @noisy det944 det2531
mxx (6.5, 2.5) (6.5, 3)       @noisy det472 det3192 det3433
mzz (6.5, 2) (7, 2)           @noisy det590 det989
mxx (6.5, 5) (6.5, 4.5)       @noisy det857 det2355 det3423
mzz (7, 4) (6.5, 4)           @noisy det2118 det4777
mxx (6.5, 6.5) (6.5, 7)       @noisy det1184 det3425 det4254
mzz (6.5, 6) (7, 6)           @noisy det384 det519
mxx (7.5, 2) (7.5, 1.5)       @noisy det3182 det3413 det4548
mzz (0, 1) (7.5, 1)           @noisy det2280 det3230
mxx (7.5, 3.5) (7.5, 4)       @noisy det637 det2172 det3414
mzz (7.5, 3) (0, 3)           @noisy det2620 det4007
mxx (7.5, 5.5) (7.5, 6)       @noisy det104 det723 det3409
mzz (7.5, 5) (0, 5)           @noisy det1193 det3151
mxx (7.5, 0) (7.5, 7.5)       @noisy det2867 det3303 det3441
mzz (0, 7) (7.5, 7)           @noisy det454 det3775

--------         34
mzz (0, 1.5) (0.5, 1.5)       @noisy det2058 det3460 det4178
mzz (0, 3.5) (0.5, 3.5)       @noisy det2058 det3251 det3474
mzz (0.5, 5.5) (0, 5.5)       @noisy det161 det3251 det3456
mzz (0, 7.5) (0.5, 7.5)       @noisy det161 det3468 det4178
mzz (1, 0.5) (1.5, 0.5)       @noisy det361 det2792 det3455
mzz (1, 2.5) (1.5, 2.5)       @noisy det361 det3228 det3471
mzz (1.5, 4.5) (1, 4.5)       @noisy det1600 det3228 det3473
mzz (1, 6.5) (1.5, 6.5)       @noisy det1600 det2792 det3461
mzz (2, 1.5) (2.5, 1.5)       @noisy det3 det564 det3462
mzz (2, 3.5) (2.5, 3.5)       @noisy det3 det3463 det4761
mzz (2, 5.5) (2.5, 5.5)       @noisy det1110 det3479 det4761
mzz (2.5, 7.5) (2, 7.5)       @noisy det564 det1110 det3459
mzz (3.5, 0.5) (3, 0.5)       @noisy det3229 det3470 det4787
mzz (3, 2.5) (3.5, 2.5)       @noisy det3229 det3467 det3592
mzz (3, 4.5) (3.5, 4.5)       @noisy det3216 det3451 det3592
mzz (3.5, 6.5) (3, 6.5)       @noisy det3216 det3476 det4787
mzz (4, 1.5) (4.5, 1.5)       @noisy det3482 det4110 det4599
mzz (4.5, 3.5) (4, 3.5)       @noisy det3315 det3481 det4599
mzz (4, 5.5) (4.5, 5.5)       @noisy det2541 det3315 det3478
mzz (4, 7.5) (4.5, 7.5)       @noisy det2541 det3465 det4110
mzz (5, 0.5) (5.5, 0.5)       @noisy det3480 det3910 det4334
mzz (5.5, 2.5) (5, 2.5)       @noisy det465 det3469 det4334
mzz (5, 4.5) (5.5, 4.5)       @noisy det308 det465 det3477
mzz (5, 6.5) (5.5, 6.5)       @noisy det308 det3452 det3910
mzz (6, 1.5) (6.5, 1.5)       @noisy det989 det2531 det3449
mzz (6, 3.5) (6.5, 3.5)       @noisy det989 det3472 det4777
mzz (6.5, 5.5) (6, 5.5)       @noisy det519 det3454 det4777
mzz (6, 7.5) (6.5, 7.5)       @noisy det519 det2531 det3450
mzz (7, 0.5) (7.5, 0.5)       @noisy det3230 det3466 det3775
mzz (7.5, 2.5) (7, 2.5)       @noisy det2620 det3230 det3457
mzz (7, 4.5) (7.5, 4.5)       @noisy det1193 det2620 det3458
mzz (7, 6.5) (7.5, 6.5)       @noisy det1193 det3475 det3775
mzz (0, 1) (0.5, 1)           @noisy det4112 det4178
mz (0.5, 0.5)                 @noisy det3576 det4112
mx (0.5, 0)                   @noisy det3579
mzz (0, 3) (0.5, 3)           @noisy det2058 det3853
mz (0.5, 2.5)                 @noisy det3553 det3853
mx (0.5, 2)                   @noisy det3519
mzz (0.5, 5) (0, 5)           @noisy det2998 det3251
mz (0.5, 4.5)                 @noisy det2998 det3536
mx (0.5, 4)                   @noisy det3525
mzz (0, 7) (0.5, 7)           @noisy det161 det4038
mz (0.5, 6.5)                 @noisy det3566 det4038
mx (0.5, 6)                   @noisy det3547
mzz (1, 2) (1.5, 2)           @noisy det361 det2121
mz (1.5, 1.5)                 @noisy det2121 det3575
mx (1.5, 1)                   @noisy det3565
mzz (1.5, 4) (1, 4)           @noisy det1107 det3228
mz (1.5, 3.5)                 @noisy det1107 det3541
mx (1.5, 3)                   @noisy det3532
mzz (1, 6) (1.5, 6)           @noisy det1600 det2851
mz (1.5, 5.5)                 @noisy det2851 det3543
mx (1.5, 5)                   @noisy det3514
mzz (1, 0) (1.5, 0)           @noisy det2792 det4479
mz (1.5, 7.5)                 @noisy det3574 det4479
mx (1.5, 7)                   @noisy det3551
mzz (2, 1) (2.5, 1)           @noisy det70 det564
mz (2.5, 0.5)                 @noisy det70 det3561
mx (2.5, 0)                   @noisy det3571
mzz (2, 3) (2.5, 3)           @noisy det3 det1700
mz (2.5, 2.5)                 @noisy det1700 det3558
mx (2.5, 2)                   @noisy det3587
mzz (2, 5) (2.5, 5)           @noisy det4761 det4923
mz (2.5, 4.5)                 @noisy det3581 det4923
mx (2.5, 4)                   @noisy det3570
mzz (2.5, 7) (2, 7)           @noisy det1110 det4477
mz (2.5, 6.5)                 @noisy det3539 det4477
mx (2.5, 6)                   @noisy det3544
mzz (3, 2) (3.5, 2)           @noisy det351 det3229
mz (3.5, 1.5)                 @noisy det351 det3537
mx (3.5, 1)                   @noisy det3527
mzz (3, 4) (3.5, 4)           @noisy det499 det3592
mz (3.5, 3.5)                 @noisy det499 det3578
mx (3.5, 3)                   @noisy det3583
mzz (3.5, 6) (3, 6)           @noisy det2397 det3216
mz (3.5, 5.5)                 @noisy det2397 det3549
mx (3.5, 5)                   @noisy det3577
mzz (3.5, 0) (3, 0)           @noisy det1899 det4787
mz (3.5, 7.5)                 @noisy det1899 det3538
mx (3.5, 7)                   @noisy det3530
mzz (4, 1) (4.5, 1)           @noisy det4110 det4115
mz (4.5, 0.5)                 @noisy det3550 det4115
mx (4.5, 0)                   @noisy det3552
mzz (4.5, 3) (4, 3)           @noisy det299 det4599
mz (4.5, 2.5)                 @noisy det299 det3535
mx (4.5, 2)                   @noisy det3518
mzz (4, 5) (4.5, 5)           @noisy det458 det3315
mz (4.5, 4.5)                 @noisy det458 det3516
mx (4.5, 4)                   @noisy det3524
mzz (4, 7) (4.5, 7)           @noisy det1127 det2541
mz (4.5, 6.5)                 @noisy det1127 det3564
mx (4.5, 6)                   @noisy det3572
mzz (5.5, 2) (5, 2)           @noisy det2696 det4334
mz (5.5, 1.5)                 @noisy det2696 det3554
mx (5.5, 1)                   @noisy det3563
mzz (5, 4) (5.5, 4)           @noisy det465 det4992
mz (5.5, 3.5)                 @noisy det3540 det4992
mx (5.5, 3)                   @noisy det3545
mzz (5, 6) (5.5, 6)           @noisy det308 det2073
mz (5.5, 5.5)                 @noisy det2073 det3542
mx (5.5, 5)                   @noisy det3533
mzz (5, 0) (5.5, 0)           @noisy det2673 det3910
mz (5.5, 7.5)                 @noisy det2673 det3584
mx (5.5, 7)                   @noisy det3573
mzz (6, 1) (6.5, 1)           @noisy det944 det2531
mz (6.5, 0.5)                 @noisy det944 det3528
mx (6.5, 0)                   @noisy det3556
mzz (6, 3) (6.5, 3)           @noisy det590 det989
mz (6.5, 2.5)                 @noisy det590 det3569
mx (6.5, 2)                   @noisy det3588
mzz (6.5, 5) (6, 5)           @noisy det2118 det4777
mz (6.5, 4.5)                 @noisy det2118 det3586
mx (6.5, 4)                   @noisy det3546
mzz (6, 7) (6.5, 7)           @noisy det384 det519
mz (6.5, 6.5)                 @noisy det384 det3567
mx (6.5, 6)                   @noisy det3548
mzz (7.5, 2) (7, 2)           @noisy det2280 det3230
mz (7.5, 1.5)                 @noisy det2280 det3517
mx (7.5, 1)                   @noisy det3526
mzz (7, 4) (7.5, 4)           @noisy det2620 det4007
mz (7.5, 3.5)                 @noisy det3557 det4007
mx (7.5, 3)                   @noisy det3582
mzz (7, 6) (7.5, 6)           @noisy det1193 det3151
mz (7.5, 5.5)                 @noisy det3151 det3580
mx (7.5, 5)                   @noisy det3562
mzz (7, 0) (7.5, 0)           @noisy det454 det3775
mz (7.5, 7.5)                 @noisy det454 det3559
mx (7.5, 7)                   @noisy det3529

--------         35
mzz (1, 1.5) (0.5, 1.5)       @noisy det2058 det3522 det4178
mxx (0, 1.5) (0, 1)           @noisy det3182 det4515
mzz (1, 3.5) (0.5, 3.5)       @noisy det2058 det3251 det3513
mxx (0, 3.5) (0, 3)           @noisy det637 det4711
mzz (0.5, 5.5) (1, 5.5)       @noisy det161 det3251 det3506
mxx (0, 5.5) (0, 5)           @noisy det723 det1984
mzz (1, 7.5) (0.5, 7.5)       @noisy det161 det3510 det4178
mxx (0, 7) (0, 7.5)           @noisy det2843 det2867
mzz (1.5, 0.5) (2, 0.5)       @noisy det361 det2792 det3503
mxx (1, 0.5) (1, 0)           @noisy det310 det4333
mzz (1.5, 2.5) (2, 2.5)       @noisy det361 det3228 det3504
mxx (1, 2) (1, 2.5)           @noisy det1109 det3740
mzz (1.5, 4.5) (2, 4.5)       @noisy det1600 det3228 det3494
mxx (1, 4) (1, 4.5)           @noisy det291 det2781
mzz (1.5, 6.5) (2, 6.5)       @noisy det1600 det2792 det3486
mxx (1, 6.5) (1, 6)           @noisy det108 det2823
mzz (3, 1.5) (2.5, 1.5)       @noisy det3 det564 det3502
mxx (2, 1) (2, 1.5)           @noisy det1923 det3377
mzz (2.5, 3.5) (3, 3.5)       @noisy det3 det3499 det4761
mxx (2, 3.5) (2, 3)           @noisy det661 det1393
mzz (2.5, 5.5) (3, 5.5)       @noisy det1110 det3487 det4761
mxx (2, 5.5) (2, 5)           @noisy det350 det2352
mzz (2.5, 7.5) (3, 7.5)       @noisy det564 det1110 det3511
mxx (2, 7) (2, 7.5)           @noisy det742 det910
mzz (3.5, 0.5) (4, 0.5)       @noisy det3229 det3496 det4787
mxx (3, 0) (3, 0.5)           @noisy det1349 det3168
mzz (3.5, 2.5) (4, 2.5)       @noisy det3229 det3500 det3592
mxx (3, 2.5) (3, 2)           @noisy det2126 det3008
mzz (4, 4.5) (3.5, 4.5)       @noisy det3216 det3508 det3592
mxx (3, 4.5) (3, 4)           @noisy det508 det1835
mzz (3.5, 6.5) (4, 6.5)       @noisy det3216 det3488 det4787
mxx (3, 6) (3, 6.5)           @noisy det889 det3253
mzz (5, 1.5) (4.5, 1.5)       @noisy det3521 det4110 det4599
mxx (4, 1.5) (4, 1)           @noisy det506 det2293
mzz (5, 3.5) (4.5, 3.5)       @noisy det3315 det3523 det4599
mxx (4, 3) (4, 3.5)           @noisy det784 det3866
mzz (5, 5.5) (4.5, 5.5)       @noisy det2541 det3315 det3490
mxx (4, 5) (4, 5.5)           @noisy det1007 det2451
mzz (5, 7.5) (4.5, 7.5)       @noisy det2541 det3497 det4110
mxx (4, 7) (4, 7.5)           @noisy det364 det1174
mzz (5.5, 0.5) (6, 0.5)       @noisy det3520 det3910 det4334
mxx (5, 0) (5, 0.5)           @noisy det2573 det3589
mzz (5.5, 2.5) (6, 2.5)       @noisy det465 det3493 det4334
mxx (5, 2) (5, 2.5)           @noisy det472 det3560
mzz (5.5, 4.5) (6, 4.5)       @noisy det308 det465 det3507
mxx (5, 4.5) (5, 4)           @noisy det857 det967
mzz (6, 6.5) (5.5, 6.5)       @noisy det308 det3512 det3910
mxx (5, 6) (5, 6.5)           @noisy det1184 det4135
mzz (6.5, 1.5) (7, 1.5)       @noisy det989 det2531 det3484
mxx (6, 1.5) (6, 1)           @noisy det3874 det4548
mzz (6.5, 3.5) (7, 3.5)       @noisy det989 det3515 det4777
mxx (6, 3.5) (6, 3)           @noisy det420 det2172
mzz (6.5, 5.5) (7, 5.5)       @noisy det519 det3489 det4777
mxx (6, 5) (6, 5.5)           @noisy det104 det4469
mzz (6.5, 7.5) (7, 7.5)       @noisy det519 det2531 det3495
mxx (6, 7.5) (6, 7)           @noisy det809 det3303
mzz (7.5, 0.5) (0, 0.5)       @noisy det3230 det3501 det3775
mxx (7, 0.5) (7, 0)           @noisy det3233 det4476
mzz (7.5, 2.5) (0, 2.5)       @noisy det2620 det3230 det3485
mxx (7, 2) (7, 2.5)           @noisy det956 det3192
mzz (7.5, 4.5) (0, 4.5)       @noisy det1193 det2620 det3491
mxx (7, 4.5) (7, 4)           @noisy det2355 det2721
mzz (7.5, 6.5) (0, 6.5)       @noisy det1193 det3492 det3775
mxx (7, 6.5) (7, 6)           @noisy det807 det4254
mx (0.5, 0)                   @noisy det310 det2843 det2867 det3233 det3579
mz (0.5, 0.5)                 @noisy det3576 det3632
mx (0.5, 1)                   @noisy det3636
mx (0.5, 2)                   @noisy det956 det3182 det3519 det3740 det4515
mz (0.5, 2.5)                 @noisy det3553 det3654
mx (0.5, 3)                   @noisy det3623
mx (0.5, 4)                   @noisy det637 det2721 det2781 det3525 det4711
mz (0.5, 4.5)                 @noisy det3536 det3631
mx (0.5, 5)                   @noisy det723 det2355 det3640
mx (0.5, 6)                   @noisy det108 det723 det807 det1984 det3547
mz (0.5, 6.5)                 @noisy det3566 det3662
mx (0.5, 7)                   @noisy det2867 det3626 det4254
mx (1.5, 1)                   @noisy det310 det1923 det3565 det4333 det4515
mz (1.5, 1.5)                 @noisy det3575 det3605
mx (1.5, 2)                   @noisy det3615 det3740
mx (1.5, 3)                   @noisy det661 det1109 det3532 det3740 det4711
mz (1.5, 3.5)                 @noisy det3541 det3643
mx (1.5, 4)                   @noisy det3602
mx (1.5, 5)                   @noisy det291 det350 det1984 det2781 det3514
mz (1.5, 5.5)                 @noisy det3543 det3646
mx (1.5, 6)                   @noisy det3617
mx (1.5, 7)                   @noisy det108 det910 det2823 det2843 det3551
mz (1.5, 7.5)                 @noisy det3574 det3604
mx (1.5, 0)                   @noisy det310 det2867 det3660
mx (2.5, 0)                   @noisy det742 det910 det3168 det3571 det4333
mz (2.5, 0.5)                 @noisy det3561 det3599
mx (2.5, 1)                   @noisy det1923 det3620
mx (2.5, 2)                   @noisy det1109 det1923 det2126 det3377 det3587
mz (2.5, 2.5)                 @noisy det3558 det3657
mx (2.5, 3)                   @noisy det3625 det3740
mx (2.5, 4)                   @noisy det291 det661 det1393 det1835 det3570
mz (2.5, 4.5)                 @noisy det3581 det3638
mx (2.5, 5)                   @noisy det3596
mx (2.5, 6)                   @noisy det350 det2352 det2823 det3253 det3544
mz (2.5, 6.5)                 @noisy det3539 det3637
mx (2.5, 7)                   @noisy det3652
mx (3.5, 1)                   @noisy det1349 det2293 det3168 det3377 det3527
mz (3.5, 1.5)                 @noisy det3537 det3633
mx (3.5, 2)                   @noisy det1923 det2126 det3653
mx (3.5, 3)                   @noisy det1393 det2126 det3008 det3583 det3866
mz (3.5, 3.5)                 @noisy det3578 det3655
mx (3.5, 4)                   @noisy det1835 det3628
mx (3.5, 5)                   @noisy det508 det1835 det2352 det2451 det3577
mz (3.5, 5.5)                 @noisy det3549 det3594
mx (3.5, 6)                   @noisy det3611
mx (3.5, 7)                   @noisy det364 det742 det889 det3253 det3530
mz (3.5, 7.5)                 @noisy det3538 det3635
mx (3.5, 0)                   @noisy det3627
mx (4.5, 0)                   @noisy det364 det1174 det1349 det2573 det3552
mz (4.5, 0.5)                 @noisy det3550 det3595
mx (4.5, 1)                   @noisy det3619
mx (4.5, 2)                   @noisy det472 det506 det2293 det3008 det3518
mz (4.5, 2.5)                 @noisy det3535 det3624
mx (4.5, 3)                   @noisy det2126 det3649 det3866
mx (4.5, 4)                   @noisy det508 det784 det857 det3524 det3866
mz (4.5, 4.5)                 @noisy det3516 det3622
mx (4.5, 5)                   @noisy det1835 det3618
mx (4.5, 6)                   @noisy det889 det1007 det1184 det2451 det3572
mz (4.5, 6.5)                 @noisy det3564 det3661
mx (4.5, 7)                   @noisy det3607
mx (5.5, 1)                   @noisy det506 det2573 det3563 det3589 det4548
mz (5.5, 1.5)                 @noisy det3554 det3597
mx (5.5, 2)                   @noisy det3606
mx (5.5, 3)                   @noisy det472 det784 det2172 det3545 det3560
mz (5.5, 3.5)                 @noisy det3540 det3641
mx (5.5, 4)                   @noisy det3601 det3866
mx (5.5, 5)                   @noisy det104 det857 det967 det1007 det3533
mz (5.5, 5.5)                 @noisy det3542 det3644
mx (5.5, 6)                   @noisy det3616
mx (5.5, 7)                   @noisy det1174 det1184 det3303 det3573 det4135
mz (5.5, 7.5)                 @noisy det3584 det3645
mx (5.5, 0)                   @noisy det3613
mx (6.5, 0)                   @noisy det809 det3303 det3556 det3589 det4476
mz (6.5, 0.5)                 @noisy det3528 det3614
mx (6.5, 1)                   @noisy det3651
mx (6.5, 2)                   @noisy det3192 det3560 det3588 det3874 det4548
mz (6.5, 2.5)                 @noisy det3569 det3603
mx (6.5, 3)                   @noisy det3612
mx (6.5, 4)                   @noisy det420 det967 det2172 det2355 det3546
mz (6.5, 4.5)                 @noisy det3586 det3647
mx (6.5, 5)                   @noisy det3600
mx (6.5, 6)                   @noisy det104 det3548 det4135 det4254 det4469
mz (6.5, 6.5)                 @noisy det3567 det3621
mx (6.5, 7)                   @noisy det3642
mx (7.5, 1)                   @noisy det3182 det3233 det3526 det3874 det4476
mz (7.5, 1.5)                 @noisy det3517 det3610
mx (7.5, 2)                   @noisy det3630
mx (7.5, 3)                   @noisy det420 det637 det956 det3192 det3582
mz (7.5, 3.5)                 @noisy det3557 det3598
mx (7.5, 4)                   @noisy det2355 det3608
mx (7.5, 5)                   @noisy det723 det2355 det2721 det3562 det4469
mz (7.5, 5.5)                 @noisy det3580 det3634
mx (7.5, 6)                   @noisy det104 det3629 det4254
mx (7.5, 7)                   @noisy det807 det809 det2867 det3529 det4254
mz (7.5, 7.5)                 @noisy det3559 det3658
mx (7.5, 0)                   @noisy det3593

--------         36
mxx (1, 1.5) (1, 2)           @noisy det3182 det4515
mx (0.5, 1.5)                 @noisy det3182 det3687
mz (0, 1.5)                   @noisy det3710
mxx (1, 3.5) (1, 4)           @noisy det637 det4711
mx (0.5, 3.5)                 @noisy det637 det3739
mz (0, 3.5)                   @noisy det3699
mxx (1, 6) (1, 5.5)           @noisy det723 det1984
mx (0.5, 5.5)                 @noisy det723 det3668
mz (0, 5.5)                   @noisy det3721
mxx (1, 0) (1, 7.5)           @noisy det2843 det2867
mx (0.5, 7.5)                 @noisy det2867 det3693
mz (0, 7.5)                   @noisy det3724
mxx (2, 0.5) (2, 1)           @noisy det310 det4333
mx (1.5, 0.5)                 @noisy det310 det3683
mz (1, 0.5)                   @noisy det3737
mxx (2, 3) (2, 2.5)           @noisy det1109 det3740
mx (1.5, 2.5)                 @noisy det3691 det3740
mz (1, 2.5)                   @noisy det3667
mxx (2, 4.5) (2, 5)           @noisy det291 det2781
mx (1.5, 4.5)                 @noisy det2781 det3735
mz (1, 4.5)                   @noisy det3702
mxx (2, 6.5) (2, 7)           @noisy det108 det2823
mx (1.5, 6.5)                 @noisy det108 det3685
mz (1, 6.5)                   @noisy det3706
mxx (3, 1.5) (3, 2)           @noisy det1923 det3377
mx (2.5, 1.5)                 @noisy det1923 det3708
mz (2, 1.5)                   @noisy det3680
mxx (3, 3.5) (3, 4)           @noisy det661 det1393
mx (2.5, 3.5)                 @noisy det661 det3726
mz (2, 3.5)                   @noisy det3705
mxx (3, 5.5) (3, 6)           @noisy det350 det2352
mx (2.5, 5.5)                 @noisy det350 det3700
mz (2, 5.5)                   @noisy det3718
mxx (3, 7.5) (3, 0)           @noisy det742 det910
mx (2.5, 7.5)                 @noisy det910 det3704
mz (2, 7.5)                   @noisy det3697
mxx (4, 0.5) (4, 1)           @noisy det1349 det3168
mx (3.5, 0.5)                 @noisy det3168 det3725
mz (3, 0.5)                   @noisy det3689
mxx (4, 2.5) (4, 3)           @noisy det2126 det3008
mx (3.5, 2.5)                 @noisy det2126 det3671
mz (3, 2.5)                   @noisy det3731
mxx (4, 4.5) (4, 5)           @noisy det508 det1835
mx (3.5, 4.5)                 @noisy det1835 det3709
mz (3, 4.5)                   @noisy det3672
mxx (4, 6.5) (4, 7)           @noisy det889 det3253
mx (3.5, 6.5)                 @noisy det3253 det3713
mz (3, 6.5)                   @noisy det3681
mxx (5, 1.5) (5, 2)           @noisy det506 det2293
mx (4.5, 1.5)                 @noisy det2293 det3711
mz (4, 1.5)                   @noisy det3692
mxx (5, 3.5) (5, 4)           @noisy det784 det3866
mx (4.5, 3.5)                 @noisy det3678 det3866
mz (4, 3.5)                   @noisy det3738
mxx (5, 5.5) (5, 6)           @noisy det1007 det2451
mx (4.5, 5.5)                 @noisy det2451 det3733
mz (4, 5.5)                   @noisy det3719
mxx (5, 0) (5, 7.5)           @noisy det364 det1174
mx (4.5, 7.5)                 @noisy det364 det3676
mz (4, 7.5)                   @noisy det3722
mxx (6, 1) (6, 0.5)           @noisy det2573 det3589
mx (5.5, 0.5)                 @noisy det2573 det3732
mz (5, 0.5)                   @noisy det3736
mxx (6, 2.5) (6, 3)           @noisy det472 det3560
mx (5.5, 2.5)                 @noisy det472 det3716
mz (5, 2.5)                   @noisy det3727
mxx (6, 4.5) (6, 5)           @noisy det857 det967
mx (5.5, 4.5)                 @noisy det857 det3694
mz (5, 4.5)                   @noisy det3720
mxx (6, 6.5) (6, 7)           @noisy det1184 det4135
mx (5.5, 6.5)                 @noisy det1184 det3695
mz (5, 6.5)                   @noisy det3723
mxx (7, 1.5) (7, 2)           @noisy det3874 det4548
mx (6.5, 1.5)                 @noisy det3690 det4548
mz (6, 1.5)                   @noisy det3686
mxx (7, 4) (7, 3.5)           @noisy det420 det2172
mx (6.5, 3.5)                 @noisy det2172 det3714
mz (6, 3.5)                   @noisy det3665
mxx (7, 5.5) (7, 6)           @noisy det104 det4469
mx (6.5, 5.5)                 @noisy det104 det3715
mz (6, 5.5)                   @noisy det3729
mxx (7, 0) (7, 7.5)           @noisy det809 det3303
mx (6.5, 7.5)                 @noisy det3303 det3675
mz (6, 7.5)                   @noisy det3674
mxx (0, 1) (0, 0.5)           @noisy det3233 det4476
mx (7.5, 0.5)                 @noisy det3688 det4476
mz (7, 0.5)                   @noisy det3701
mxx (0, 2.5) (0, 3)           @noisy det956 det3192
mx (7.5, 2.5)                 @noisy det3192 det3670
mz (7, 2.5)                   @noisy det3707
mxx (0, 4.5) (0, 5)           @noisy det2355 det2721
mx (7.5, 4.5)                 @noisy det2355 det3673
mz (7, 4.5)                   @noisy det3734
mxx (0, 7) (0, 6.5)           @noisy det807 det4254
mx (7.5, 6.5)                 @noisy det3712 det4254
mz (7, 6.5)                   @noisy det3679
mzz (0.5, 0) (0, 0)           @noisy det4037 det4178
mz (0.5, 0.5)                 @noisy det3632 det4037
mx (0.5, 1)                   @noisy det3182 det3636 det4333 det4476 det4515
mzz (0, 2) (0.5, 2)           @noisy det2058 det4899
mz (0.5, 2.5)                 @noisy det3654 det4899
mx (0.5, 3)                   @noisy det637 det1109 det3192 det3623 det4711
mzz (0, 4) (0.5, 4)           @noisy det74 det3251
mz (0.5, 4.5)                 @noisy det74 det3631
mx (0.5, 5)                   @noisy det291 det1984 det3640
mzz (0.5, 6) (0, 6)           @noisy det161 det2120
mz (0.5, 6.5)                 @noisy det2120 det3662
mx (0.5, 7)                   @noisy det2823 det2843 det3626
mzz (1, 1) (1.5, 1)           @noisy det361 det3066
mz (1.5, 1.5)                 @noisy det3066 det3605
mx (1.5, 2)                   @noisy det1109 det3182 det3377 det3615
mzz (1, 3) (1.5, 3)           @noisy det1912 det3228
mz (1.5, 3.5)                 @noisy det1912 det3643
mx (1.5, 4)                   @noisy det291 det637 det1393 det2781 det3602
mzz (1.5, 5) (1, 5)           @noisy det1600 det2085
mz (1.5, 5.5)                 @noisy det2085 det3646
mx (1.5, 6)                   @noisy det108 det723 det2352 det2823 det3617
mzz (1, 7) (1.5, 7)           @noisy det2101 det2792
mz (1.5, 7.5)                 @noisy det2101 det3604
mx (1.5, 0)                   @noisy det742 det3660 det4333
mzz (2, 0) (2.5, 0)           @noisy det564 det3446
mz (2.5, 0.5)                 @noisy det3446 det3599
mx (2.5, 1)                   @noisy det310 det1349 det3377 det3620
mzz (2.5, 2) (2, 2)           @noisy det3 det4627
mz (2.5, 2.5)                 @noisy det3657 det4627
mx (2.5, 3)                   @noisy det661 det1393 det3008 det3625
mzz (2, 4) (2.5, 4)           @noisy det334 det4761
mz (2.5, 4.5)                 @noisy det334 det3638
mx (2.5, 5)                   @noisy det350 det508 det2352 det2781 det3596
mzz (2, 6) (2.5, 6)           @noisy det1110 det1373
mz (2.5, 6.5)                 @noisy det1373 det3637
mx (2.5, 7)                   @noisy det108 det742 det889 det910 det3652
mzz (3, 1) (3.5, 1)           @noisy det1237 det3229
mz (3.5, 1.5)                 @noisy det1237 det3633
mx (3.5, 2)                   @noisy det506 det3008 det3653
mzz (3, 3) (3.5, 3)           @noisy det1050 det3592
mz (3.5, 3.5)                 @noisy det1050 det3655
mx (3.5, 4)                   @noisy det508 det661 det784 det3628
mzz (3.5, 5) (3, 5)           @noisy det2645 det3216
mz (3.5, 5.5)                 @noisy det2645 det3594
mx (3.5, 6)                   @noisy det350 det889 det1007 det3253 det3611
mzz (3, 7) (3.5, 7)           @noisy det2125 det4787
mz (3.5, 7.5)                 @noisy det2125 det3635
mx (3.5, 0)                   @noisy det910 det1174 det1349 det3168 det3627
mzz (4, 0) (4.5, 0)           @noisy det1364 det4110
mz (4.5, 0.5)                 @noisy det1364 det3595
mx (4.5, 1)                   @noisy det506 det2293 det3168 det3589 det3619
mzz (4.5, 2) (4, 2)           @noisy det10 det4599
mz (4.5, 2.5)                 @noisy det10 det3624
mx (4.5, 3)                   @noisy det784 det3560 det3649
mzz (4, 4) (4.5, 4)           @noisy det3315 det3931
mz (4.5, 4.5)                 @noisy det3622 det3931
mx (4.5, 5)                   @noisy det967 det1007 det2451 det3618
mzz (4, 6) (4.5, 6)           @noisy det2279 det2541
mz (4.5, 6.5)                 @noisy det2279 det3661
mx (4.5, 7)                   @noisy det364 det1174 det3253 det3607 det4135
mzz (5.5, 1) (5, 1)           @noisy det4334 det4564
mz (5.5, 1.5)                 @noisy det3597 det4564
mx (5.5, 2)                   @noisy det472 det2293 det3560 det3606 det3874
mzz (5, 3) (5.5, 3)           @noisy det465 det1257
mz (5.5, 3.5)                 @noisy det1257 det3641
mx (5.5, 4)                   @noisy det420 det857 det967 det3601
mzz (5, 5) (5.5, 5)           @noisy det308 det2778
mz (5.5, 5.5)                 @noisy det2778 det3644
mx (5.5, 6)                   @noisy det1184 det2451 det3616 det4135 det4469
mzz (5.5, 7) (5, 7)           @noisy det3910 det4731
mz (5.5, 7.5)                 @noisy det3645 det4731
mx (5.5, 0)                   @noisy det364 det809 det2573 det3589 det3613
mzz (6.5, 0) (6, 0)           @noisy det1751 det2531
mz (6.5, 0.5)                 @noisy det1751 det3614
mx (6.5, 1)                   @noisy det2573 det3233 det3651 det3874 det4548
mzz (6, 2) (6.5, 2)           @noisy det989 det1727
mz (6.5, 2.5)                 @noisy det1727 det3603
mx (6.5, 3)                   @noisy det420 det472 det956 det2172 det3612
mzz (6, 4) (6.5, 4)           @noisy det4645 det4777
mz (6.5, 4.5)                 @noisy det3647 det4645
mx (6.5, 5)                   @noisy det104 det857 det2721 det3600 det4469
mzz (6, 6) (6.5, 6)           @noisy det66 det519
mz (6.5, 6.5)                 @noisy det66 det3621
mx (6.5, 7)                   @noisy det807 det809 det1184 det3303 det3642
mzz (7, 1) (7.5, 1)           @noisy det3230 det3255
mz (7.5, 1.5)                 @noisy det3255 det3610
mx (7.5, 2)                   @noisy det956 det3192 det3630 det4515 det4548
mzz (7.5, 3) (7, 3)           @noisy det566 det2620
mz (7.5, 3.5)                 @noisy det566 det3598
mx (7.5, 4)                   @noisy det2172 det2721 det3608 det4711
mzz (7, 5) (7.5, 5)           @noisy det1193 det4991
mz (7.5, 5.5)                 @noisy det3634 det4991
mx (7.5, 6)                   @noisy det807 det1984 det3629
mzz (7, 7) (7.5, 7)           @noisy det3775 det4373
mz (7.5, 7.5)                 @noisy det3658 det4373
mx (7.5, 0)                   @noisy det2843 det3233 det3303 det3593 det4476

--------         37
mz (0, 1.5)                   @noisy det3230 det3255 det3710 det4178 det4899
mx (0.5, 1.5)                 @noisy det3687 det3755
mz (1, 1.5)                   @noisy det3818
mz (0, 3.5)                   @noisy det74 det566 det2058 det2620 det3699
mx (0.5, 3.5)                 @noisy det3739 det3814
mz (1, 3.5)                   @noisy det3786
mz (0, 5.5)                   @noisy det1193 det2120 det3251 det3721 det4991
mx (0.5, 5.5)                 @noisy det3668 det3778
mz (1, 5.5)                   @noisy det3745
mz (0, 7.5)                   @noisy det161 det3724 det3775 det4037 det4373
mx (0.5, 7.5)                 @noisy det3693 det3758
mz (1, 7.5)                   @noisy det3748
mz (1, 0.5)                   @noisy det2792 det3066 det3737 det4037 det4178
mx (1.5, 0.5)                 @noisy det3683 det3799
mz (2, 0.5)                   @noisy det3746
mz (1, 2.5)                   @noisy det361 det1912 det2058 det3667 det4899
mx (1.5, 2.5)                 @noisy det3691 det3757
mz (2, 2.5)                   @noisy det3760
mz (1, 4.5)                   @noisy det74 det2085 det3228 det3251 det3702
mx (1.5, 4.5)                 @noisy det3735 det3825
mz (2, 4.5)                   @noisy det3826
mz (1, 6.5)                   @noisy det161 det1600 det2101 det2120 det3706
mx (1.5, 6.5)                 @noisy det3685 det3804
mz (2, 6.5)                   @noisy det3805
mz (2, 1.5)                   @noisy det361 det564 det3066 det3680 det4627
mx (2.5, 1.5)                 @noisy det3708 det3762
mz (3, 1.5)                   @noisy det3752
mz (2, 3.5)                   @noisy det3 det334 det1912 det3228 det3705
mx (2.5, 3.5)                 @noisy det3726 det3787
mz (3, 3.5)                   @noisy det3779
mz (2, 5.5)                   @noisy det1373 det1600 det2085 det3718 det4761
mx (2.5, 5.5)                 @noisy det3700 det3816
mz (3, 5.5)                   @noisy det3798
mz (2, 7.5)                   @noisy det1110 det2101 det2792 det3446 det3697
mx (2.5, 7.5)                 @noisy det3704 det3820
mz (3, 7.5)                   @noisy det3789
mz (3, 0.5)                   @noisy det564 det1237 det3446 det3689 det4787
mx (3.5, 0.5)                 @noisy det3725 det3808
mz (4, 0.5)                   @noisy det3795
mz (3, 2.5)                   @noisy det3 det1050 det3229 det3731 det4627
mx (3.5, 2.5)                 @noisy det3671 det3827
mz (4, 2.5)                   @noisy det3797
mz (3, 4.5)                   @noisy det334 det2645 det3592 det3672 det4761
mx (3.5, 4.5)                 @noisy det3709 det3764
mz (4, 4.5)                   @noisy det3813
mz (3, 6.5)                   @noisy det1110 det1373 det2125 det3216 det3681
mx (3.5, 6.5)                 @noisy det3713 det3767
mz (4, 6.5)                   @noisy det3743
mz (4, 1.5)                   @noisy det10 det1237 det3229 det3692 det4110
mx (4.5, 1.5)                 @noisy det3711 det3823
mz (5, 1.5)                   @noisy det3829
mz (4, 3.5)                   @noisy det1050 det3592 det3738 det3931 det4599
mx (4.5, 3.5)                 @noisy det3678 det3794
mz (5, 3.5)                   @noisy det3784
mz (4, 5.5)                   @noisy det2279 det2645 det3216 det3315 det3719
mx (4.5, 5.5)                 @noisy det3733 det3806
mz (5, 5.5)                   @noisy det3768
mz (4, 7.5)                   @noisy det1364 det2125 det2541 det3722 det4787
mx (4.5, 7.5)                 @noisy det3676 det3741
mz (5, 7.5)                   @noisy det3761
mz (5, 0.5)                   @noisy det1364 det3736 det3910 det4110 det4564
mx (5.5, 0.5)                 @noisy det3732 det3803
mz (6, 0.5)                   @noisy det3791
mz (5, 2.5)                   @noisy det10 det1257 det3727 det4334 det4599
mx (5.5, 2.5)                 @noisy det3716 det3776
mz (6, 2.5)                   @noisy det3750
mz (5, 4.5)                   @noisy det465 det2778 det3315 det3720 det3931
mx (5.5, 4.5)                 @noisy det3694 det3759
mz (6, 4.5)                   @noisy det3751
mz (5, 6.5)                   @noisy det308 det2279 det2541 det3723 det4731
mx (5.5, 6.5)                 @noisy det3695 det3782
mz (6, 6.5)                   @noisy det3793
mz (6, 1.5)                   @noisy det1727 det2531 det3686 det4334 det4564
mx (6.5, 1.5)                 @noisy det3690 det3781
mz (7, 1.5)                   @noisy det3771
mz (6, 3.5)                   @noisy det465 det989 det1257 det3665 det4645
mx (6.5, 3.5)                 @noisy det3714 det3770
mz (7, 3.5)                   @noisy det3753
mz (6, 5.5)                   @noisy det66 det308 det2778 det3729 det4777
mx (6.5, 5.5)                 @noisy det3715 det3772
mz (7, 5.5)                   @noisy det3822
mz (6, 7.5)                   @noisy det519 det1751 det3674 det3910 det4731
mx (6.5, 7.5)                 @noisy det3675 det3790
mz (7, 7.5)                   @noisy det3800
mz (7, 0.5)                   @noisy det1751 det2531 det3255 det3701 det3775
mx (7.5, 0.5)                 @noisy det3688 det3807
mz (0, 0.5)                   @noisy det3774
mz (7, 2.5)                   @noisy det566 det989 det1727 det3230 det3707
mx (7.5, 2.5)                 @noisy det3670 det3824
mz (0, 2.5)                   @noisy det3792
mz (7, 4.5)                   @noisy det2620 det3734 det4645 det4777 det4991
mx (7.5, 4.5)                 @noisy det3673 det3832
mz (0, 4.5)                   @noisy det3742
mz (7, 6.5)                   @noisy det66 det519 det1193 det3679 det4373
mx (7.5, 6.5)                 @noisy det3712 det3765
mz (0, 6.5)                   @noisy det3744
mxx (0.5, 0.5) (0.5, 0)       @noisy det3830
mzz (1, 1) (0.5, 1)           @noisy det4037 det4178
mxx (0.5, 2.5) (0.5, 2)       @noisy det3836
mzz (1, 3) (0.5, 3)           @noisy det2058 det4899
mxx (0.5, 4.5) (0.5, 4)       @noisy det3809
mzz (0.5, 5) (1, 5)           @noisy det74 det3251
mxx (0.5, 6.5) (0.5, 6)       @noisy det3812
mzz (1, 7) (0.5, 7)           @noisy det161 det2120
mxx (1.5, 1.5) (1.5, 1)       @noisy det3802
mzz (1.5, 2) (2, 2)           @noisy det361 det3066
mxx (1.5, 3.5) (1.5, 3)       @noisy det3828
mzz (1.5, 4) (2, 4)           @noisy det1912 det3228
mxx (1.5, 5) (1.5, 5.5)       @noisy det3831
mzz (1.5, 6) (2, 6)           @noisy det1600 det2085
mxx (1.5, 7.5) (1.5, 7)       @noisy det3796
mzz (1.5, 0) (2, 0)           @noisy det2101 det2792
mxx (2.5, 0.5) (2.5, 0)       @noisy det3848
mzz (3, 1) (2.5, 1)           @noisy det564 det3446
mxx (2.5, 2) (2.5, 2.5)       @noisy det3837
mzz (2.5, 3) (3, 3)           @noisy det3 det4627
mxx (2.5, 4) (2.5, 4.5)       @noisy det3833
mzz (2.5, 5) (3, 5)           @noisy det334 det4761
mxx (2.5, 6.5) (2.5, 6)       @noisy det3844
mzz (2.5, 7) (3, 7)           @noisy det1110 det1373
mxx (3.5, 1) (3.5, 1.5)       @noisy det3769
mzz (3.5, 2) (4, 2)           @noisy det1237 det3229
mxx (3.5, 3) (3.5, 3.5)       @noisy det3766
mzz (4, 4) (3.5, 4)           @noisy det1050 det3592
mxx (3.5, 5) (3.5, 5.5)       @noisy det3763
mzz (3.5, 6) (4, 6)           @noisy det2645 det3216
mxx (3.5, 7) (3.5, 7.5)       @noisy det3834
mzz (3.5, 0) (4, 0)           @noisy det2125 det4787
mxx (4.5, 0.5) (4.5, 0)       @noisy det3815
mzz (5, 1) (4.5, 1)           @noisy det1364 det4110
mxx (4.5, 2) (4.5, 2.5)       @noisy det3801
mzz (5, 3) (4.5, 3)           @noisy det10 det4599
mxx (4.5, 4.5) (4.5, 4)       @noisy det3783
mzz (5, 5) (4.5, 5)           @noisy det3315 det3931
mxx (4.5, 6.5) (4.5, 6)       @noisy det3810
mzz (5, 7) (4.5, 7)           @noisy det2279 det2541
mxx (5.5, 1) (5.5, 1.5)       @noisy det3777
mzz (5.5, 2) (6, 2)           @noisy det4334 det4564
mxx (5.5, 3) (5.5, 3.5)       @noisy det3819
mzz (5.5, 4) (6, 4)           @noisy det465 det1257
mxx (5.5, 5.5) (5.5, 5)       @noisy det3785
mzz (6, 6) (5.5, 6)           @noisy det308 det2778
mxx (5.5, 7) (5.5, 7.5)       @noisy det3780
mzz (5.5, 0) (6, 0)           @noisy det3910 det4731
mxx (6.5, 0) (6.5, 0.5)       @noisy det3835
mzz (6.5, 1) (7, 1)           @noisy det1751 det2531
mxx (6.5, 2.5) (6.5, 2)       @noisy det3821
mzz (6.5, 3) (7, 3)           @noisy det989 det1727
mxx (6.5, 4.5) (6.5, 4)       @noisy det3817
mzz (6.5, 5) (7, 5)           @noisy det4645 det4777
mxx (6.5, 6) (6.5, 6.5)       @noisy det3811
mzz (6.5, 7) (7, 7)           @noisy det66 det519
mxx (7.5, 1.5) (7.5, 1)       @noisy det3788
mzz (7.5, 2) (0, 2)           @noisy det3230 det3255
mxx (7.5, 3) (7.5, 3.5)       @noisy det3840
mzz (7.5, 4) (0, 4)           @noisy det566 det2620
mxx (7.5, 5) (7.5, 5.5)       @noisy det3847
mzz (7.5, 6) (0, 6)           @noisy det1193 det4991
mxx (7.5, 7.5) (7.5, 7)       @noisy det3846
mzz (7.5, 0) (0, 0)           @noisy det3775 det4373

--------         38
mxx (0, 1.5) (0, 2)           @noisy det4040 det4515
mx (0.5, 1.5)                 @noisy det3755 det4040
mz (1, 1.5)                   @noisy det361 det2058 det3066 det3818 det4037
mxx (0, 3.5) (0, 4)           @noisy det2447 det4711
mx (0.5, 3.5)                 @noisy det2447 det3814
mz (1, 3.5)                   @noisy det1912 det3228 det3251 det3786 det4899
mxx (0, 5.5) (0, 6)           @noisy det507 det1984
mx (0.5, 5.5)                 @noisy det507 det3778
mz (1, 5.5)                   @noisy det74 det161 det1600 det2085 det3745
mxx (0, 7.5) (0, 0)           @noisy det316 det2843
mx (0.5, 7.5)                 @noisy det316 det3758
mz (1, 7.5)                   @noisy det2101 det2120 det2792 det3748 det4178
mxx (1, 0.5) (1, 1)           @noisy det4163 det4333
mx (1.5, 0.5)                 @noisy det3799 det4163
mz (2, 0.5)                   @noisy det361 det564 det2101 det3446 det3746
mxx (1, 2.5) (1, 3)           @noisy det1109 det3838
mx (1.5, 2.5)                 @noisy det3757 det3838
mz (2, 2.5)                   @noisy det3 det3066 det3228 det3760 det4627
mxx (1, 4.5) (1, 5)           @noisy det291 det2170
mx (1.5, 4.5)                 @noisy det2170 det3825
mz (2, 4.5)                   @noisy det334 det1600 det1912 det3826 det4761
mxx (1, 6.5) (1, 7)           @noisy det2823 det4029
mx (1.5, 6.5)                 @noisy det3804 det4029
mz (2, 6.5)                   @noisy det1110 det1373 det2085 det2792 det3805
mxx (2, 1.5) (2, 2)           @noisy det3377 det4914
mx (2.5, 1.5)                 @noisy det3762 det4914
mz (3, 1.5)                   @noisy det3 det1237 det3229 det3446 det3752
mxx (2, 3.5) (2, 4)           @noisy det806 det1393
mx (2.5, 3.5)                 @noisy det806 det3787
mz (3, 3.5)                   @noisy det1050 det3592 det3779 det4627 det4761
mxx (2, 5.5) (2, 6)           @noisy det2091 det2352
mx (2.5, 5.5)                 @noisy det2091 det3816
mz (3, 5.5)                   @noisy det334 det1110 det2645 det3216 det3798
mxx (2, 0) (2, 7.5)           @noisy det742 det4553
mx (2.5, 7.5)                 @noisy det3820 det4553
mz (3, 7.5)                   @noisy det564 det1373 det2125 det3789 det4787
mxx (3, 1) (3, 0.5)           @noisy det1349 det4807
mx (3.5, 0.5)                 @noisy det3808 det4807
mz (4, 0.5)                   @noisy det1364 det2125 det3229 det3795 det4110
mxx (3, 2.5) (3, 3)           @noisy det951 det3008
mx (3.5, 2.5)                 @noisy det951 det3827
mz (4, 2.5)                   @noisy det10 det1237 det3592 det3797 det4599
mxx (3, 4.5) (3, 5)           @noisy det508 det1138
mx (3.5, 4.5)                 @noisy det1138 det3764
mz (4, 4.5)                   @noisy det1050 det3216 det3315 det3813 det3931
mxx (3, 7) (3, 6.5)           @noisy det889 det4776
mx (3.5, 6.5)                 @noisy det3767 det4776
mz (4, 6.5)                   @noisy det2279 det2541 det2645 det3743 det4787
mxx (4, 1.5) (4, 2)           @noisy det506 det662
mx (4.5, 1.5)                 @noisy det662 det3823
mz (5, 1.5)                   @noisy det1364 det3829 det4334 det4564 det4599
mxx (4, 4) (4, 3.5)           @noisy det784 det1952
mx (4.5, 3.5)                 @noisy det1952 det3794
mz (5, 3.5)                   @noisy det10 det465 det1257 det3315 det3784
mxx (4, 5.5) (4, 6)           @noisy det90 det1007
mx (4.5, 5.5)                 @noisy det90 det3806
mz (5, 5.5)                   @noisy det308 det2541 det2778 det3768 det3931
mxx (4, 0) (4, 7.5)           @noisy det1174 det3049
mx (4.5, 7.5)                 @noisy det3049 det3741
mz (5, 7.5)                   @noisy det2279 det3761 det3910 det4110 det4731
mxx (5, 0.5) (5, 1)           @noisy det753 det3589
mx (5.5, 0.5)                 @noisy det753 det3803
mz (6, 0.5)                   @noisy det1751 det2531 det3791 det4334 det4731
mxx (5, 3) (5, 2.5)           @noisy det3560 det3659
mx (5.5, 2.5)                 @noisy det3659 det3776
mz (6, 2.5)                   @noisy det465 det989 det1727 det3750 det4564
mxx (5, 4.5) (5, 5)           @noisy det967 det4270
mx (5.5, 4.5)                 @noisy det3759 det4270
mz (6, 4.5)                   @noisy det308 det1257 det3751 det4645 det4777
mxx (5, 6.5) (5, 7)           @noisy det4135 det4926
mx (5.5, 6.5)                 @noisy det3782 det4926
mz (6, 6.5)                   @noisy det66 det519 det2778 det3793 det3910
mxx (6, 1.5) (6, 2)           @noisy det3874 det4487
mx (6.5, 1.5)                 @noisy det3781 det4487
mz (7, 1.5)                   @noisy det989 det1751 det3230 det3255 det3771
mxx (6, 3.5) (6, 4)           @noisy det420 det3895
mx (6.5, 3.5)                 @noisy det3770 det3895
mz (7, 3.5)                   @noisy det566 det1727 det2620 det3753 det4777
mxx (6, 6) (6, 5.5)           @noisy det959 det4469
mx (6.5, 5.5)                 @noisy det959 det3772
mz (7, 5.5)                   @noisy det519 det1193 det3822 det4645 det4991
mxx (6, 7.5) (6, 0)           @noisy det809 det2479
mx (6.5, 7.5)                 @noisy det2479 det3790
mz (7, 7.5)                   @noisy det66 det2531 det3775 det3800 det4373
mxx (7, 0.5) (7, 1)           @noisy det177 det3233
mx (7.5, 0.5)                 @noisy det177 det3807
mz (0, 0.5)                   @noisy det3230 det3774 det4037 det4178 det4373
mxx (7, 2.5) (7, 3)           @noisy det956 det4057
mx (7.5, 2.5)                 @noisy det3824 det4057
mz (0, 2.5)                   @noisy det2058 det2620 det3255 det3792 det4899
mxx (7, 4.5) (7, 5)           @noisy det2721 det3950
mx (7.5, 4.5)                 @noisy det3832 det3950
mz (0, 4.5)                   @noisy det74 det566 det1193 det3251 det3742
mxx (7, 6.5) (7, 7)           @noisy det807 det1908
mx (7.5, 6.5)                 @noisy det1908 det3765
mz (0, 6.5)                   @noisy det161 det2120 det3744 det3775 det4991
mxx (0.5, 0.5) (0.5, 1)       @noisy det3854
mxx (0.5, 2.5) (0.5, 3)       @noisy det3858
mxx (0.5, 5) (0.5, 4.5)       @noisy det3860
mxx (0.5, 6.5) (0.5, 7)       @noisy det3867
mxx (1.5, 1.5) (1.5, 2)       @noisy det3855
mxx (1.5, 4) (1.5, 3.5)       @noisy det3870
mxx (1.5, 5.5) (1.5, 6)       @noisy det3876
mxx (1.5, 0) (1.5, 7.5)       @noisy det3871
mxx (2.5, 0.5) (2.5, 1)       @noisy det3877
mxx (2.5, 2.5) (2.5, 3)       @noisy det3879
mxx (2.5, 4.5) (2.5, 5)       @noisy det3861
mxx (2.5, 7) (2.5, 6.5)       @noisy det3864
mxx (3.5, 1.5) (3.5, 2)       @noisy det3884
mxx (3.5, 3.5) (3.5, 4)       @noisy det3859
mxx (3.5, 5.5) (3.5, 6)       @noisy det3881
mxx (3.5, 0) (3.5, 7.5)       @noisy det3868
mxx (4.5, 0.5) (4.5, 1)       @noisy det3888
mxx (4.5, 2.5) (4.5, 3)       @noisy det3885
mxx (4.5, 4.5) (4.5, 5)       @noisy det3883
mxx (4.5, 6.5) (4.5, 7)       @noisy det3869
mxx (5.5, 1.5) (5.5, 2)       @noisy det3882
mxx (5.5, 3.5) (5.5, 4)       @noisy det3875
mxx (5.5, 5.5) (5.5, 6)       @noisy det3889
mxx (5.5, 7.5) (5.5, 0)       @noisy det3873
mxx (6.5, 0.5) (6.5, 1)       @noisy det3852
mxx (6.5, 2.5) (6.5, 3)       @noisy det3856
mxx (6.5, 5) (6.5, 4.5)       @noisy det3886
mxx (6.5, 6.5) (6.5, 7)       @noisy det3887
mxx (7.5, 2) (7.5, 1.5)       @noisy det3878
mxx (7.5, 3.5) (7.5, 4)       @noisy det3880
mxx (7.5, 5.5) (7.5, 6)       @noisy det3872
mxx (7.5, 0) (7.5, 7.5)       @noisy det3862

--------         39
mzz (0, 1.5) (0.5, 1.5)       @noisy det3912
mxx (1, 1) (1, 1.5)           @noisy det4040 det4515
mzz (0, 3.5) (0.5, 3.5)       @noisy det3927
mxx (1, 3) (1, 3.5)           @noisy det2447 det4711
mzz (0.5, 5.5) (0, 5.5)       @noisy det3904
mxx (1, 5) (1, 5.5)           @noisy det507 det1984
mzz (0, 7.5) (0.5, 7.5)       @noisy det3920
mxx (1, 7.5) (1, 7)           @noisy det316 det2843
mzz (1, 0.5) (1.5, 0.5)       @noisy det3903
mxx (2, 0) (2, 0.5)           @noisy det4163 det4333
mzz (1, 2.5) (1.5, 2.5)       @noisy det3923
mxx (2, 2) (2, 2.5)           @noisy det1109 det3838
mzz (1.5, 4.5) (1, 4.5)       @noisy det3926
mxx (2, 4.5) (2, 4)           @noisy det291 det2170
mzz (1, 6.5) (1.5, 6.5)       @noisy det3913
mxx (2, 6.5) (2, 6)           @noisy det2823 det4029
mzz (2, 1.5) (2.5, 1.5)       @noisy det3914
mxx (3, 1.5) (3, 1)           @noisy det3377 det4914
mzz (2, 3.5) (2.5, 3.5)       @noisy det3916
mxx (3, 3.5) (3, 3)           @noisy det806 det1393
mzz (2, 5.5) (2.5, 5.5)       @noisy det3899
mxx (3, 5) (3, 5.5)           @noisy det2091 det2352
mzz (2.5, 7.5) (2, 7.5)       @noisy det3911
mxx (3, 7.5) (3, 7)           @noisy det742 det4553
mzz (3.5, 0.5) (3, 0.5)       @noisy det3921
mxx (4, 0) (4, 0.5)           @noisy det1349 det4807
mzz (3, 2.5) (3.5, 2.5)       @noisy det3925
mxx (4, 2) (4, 2.5)           @noisy det951 det3008
mzz (3, 4.5) (3.5, 4.5)       @noisy det3900
mxx (4, 4.5) (4, 4)           @noisy det508 det1138
mzz (3.5, 6.5) (3, 6.5)       @noisy det3932
mxx (4, 6) (4, 6.5)           @noisy det889 det4776
mzz (4, 1.5) (4.5, 1.5)       @noisy det3894
mxx (5, 1) (5, 1.5)           @noisy det506 det662
mzz (4.5, 3.5) (4, 3.5)       @noisy det3893
mxx (5, 3.5) (5, 3)           @noisy det784 det1952
mzz (4, 5.5) (4.5, 5.5)       @noisy det3909
mxx (5, 5.5) (5, 5)           @noisy det90 det1007
mzz (4, 7.5) (4.5, 7.5)       @noisy det3917
mxx (5, 7) (5, 7.5)           @noisy det1174 det3049
mzz (5, 0.5) (5.5, 0.5)       @noisy det3892
mxx (6, 0) (6, 0.5)           @noisy det753 det3589
mzz (5.5, 2.5) (5, 2.5)       @noisy det3930
mxx (6, 2.5) (6, 2)           @noisy det3560 det3659
mzz (5, 4.5) (5.5, 4.5)       @noisy det3907
mxx (6, 4) (6, 4.5)           @noisy det967 det4270
mzz (5, 6.5) (5.5, 6.5)       @noisy det3901
mxx (6, 6.5) (6, 6)           @noisy det4135 det4926
mzz (6, 1.5) (6.5, 1.5)       @noisy det3897
mxx (7, 1.5) (7, 1)           @noisy det3874 det4487
mzz (6, 3.5) (6.5, 3.5)       @noisy det3924
mxx (7, 3) (7, 3.5)           @noisy det420 det3895
mzz (6.5, 5.5) (6, 5.5)       @noisy det3902
mxx (7, 5.5) (7, 5)           @noisy det959 det4469
mzz (6, 7.5) (6.5, 7.5)       @noisy det3898
mxx (7, 7.5) (7, 7)           @noisy det809 det2479
mzz (7, 0.5) (7.5, 0.5)       @noisy det3919
mxx (0, 0) (0, 0.5)           @noisy det177 det3233
mzz (7.5, 2.5) (7, 2.5)       @noisy det3905
mxx (0, 2.5) (0, 2)           @noisy det956 det4057
mzz (7, 4.5) (7.5, 4.5)       @noisy det3908
mxx (0, 4.5) (0, 4)           @noisy det2721 det3950
mzz (7, 6.5) (7.5, 6.5)       @noisy det3929
mxx (0, 6) (0, 6.5)           @noisy det807 det1908
mxx (0.5, 0.5) (0.5, 0)       @noisy det3233 det3830 det4333
mxx (0.5, 2.5) (0.5, 2)       @noisy det956 det1109 det3836
mxx (0.5, 4.5) (0.5, 4)       @noisy det291 det2721 det3809
mxx (0.5, 6.5) (0.5, 6)       @noisy det807 det2823 det3812
mxx (1.5, 1.5) (1.5, 1)       @noisy det3377 det3802 det4515
mxx (1.5, 3.5) (1.5, 3)       @noisy det1393 det3828 det4711
mxx (1.5, 5) (1.5, 5.5)       @noisy det1984 det2352 det3831
mxx (1.5, 7.5) (1.5, 7)       @noisy det742 det2843 det3796
mxx (2.5, 0.5) (2.5, 0)       @noisy det1349 det3848 det4333
mxx (2.5, 2) (2.5, 2.5)       @noisy det1109 det3008 det3837
mxx (2.5, 4) (2.5, 4.5)       @noisy det291 det508 det3833
mxx (2.5, 6.5) (2.5, 6)       @noisy det889 det2823 det3844
mxx (3.5, 1) (3.5, 1.5)       @noisy det506 det3377 det3769
mxx (3.5, 3) (3.5, 3.5)       @noisy det784 det1393 det3766
mxx (3.5, 5) (3.5, 5.5)       @noisy det1007 det2352 det3763
mxx (3.5, 7) (3.5, 7.5)       @noisy det742 det1174 det3834
mxx (4.5, 0.5) (4.5, 0)       @noisy det1349 det3589 det3815
mxx (4.5, 2) (4.5, 2.5)       @noisy det3008 det3560 det3801
mxx (4.5, 4.5) (4.5, 4)       @noisy det508 det967 det3783
mxx (4.5, 6.5) (4.5, 6)       @noisy det889 det3810 det4135
mxx (5.5, 1) (5.5, 1.5)       @noisy det506 det3777 det3874
mxx (5.5, 3) (5.5, 3.5)       @noisy det420 det784 det3819
mxx (5.5, 5.5) (5.5, 5)       @noisy det1007 det3785 det4469
mxx (5.5, 7) (5.5, 7.5)       @noisy det809 det1174 det3780
mxx (6.5, 0) (6.5, 0.5)       @noisy det3233 det3589 det3835
mxx (6.5, 2.5) (6.5, 2)       @noisy det956 det3560 det3821
mxx (6.5, 4.5) (6.5, 4)       @noisy det967 det2721 det3817
mxx (6.5, 6) (6.5, 6.5)       @noisy det807 det3811 det4135
mxx (7.5, 1.5) (7.5, 1)       @noisy det3788 det3874 det4515
mxx (7.5, 3) (7.5, 3.5)       @noisy det420 det3840 det4711
mxx (7.5, 5) (7.5, 5.5)       @noisy det1984 det3847 det4469
mxx (7.5, 7.5) (7.5, 7)       @noisy det809 det2843 det3846

--------         40
mzz (1, 1.5) (0.5, 1.5)       @noisy det3934
mzz (1, 3.5) (0.5, 3.5)       @noisy det3947
mzz (0.5, 5.5) (1, 5.5)       @noisy det3979
mzz (1, 7.5) (0.5, 7.5)       @noisy det3985
mzz (1.5, 0.5) (2, 0.5)       @noisy det3968
mzz (1.5, 2.5) (2, 2.5)       @noisy det3973
mzz (1.5, 4.5) (2, 4.5)       @noisy det3940
mzz (1.5, 6.5) (2, 6.5)       @noisy det3937
mzz (3, 1.5) (2.5, 1.5)       @noisy det3944
mzz (2.5, 3.5) (3, 3.5)       @noisy det3951
mzz (2.5, 5.5) (3, 5.5)       @noisy det3938
mzz (2.5, 7.5) (3, 7.5)       @noisy det3945
mzz (3.5, 0.5) (4, 0.5)       @noisy det3941
mzz (3.5, 2.5) (4, 2.5)       @noisy det3942
mzz (4, 4.5) (3.5, 4.5)       @noisy det3982
mzz (3.5, 6.5) (4, 6.5)       @noisy det3955
mzz (5, 1.5) (4.5, 1.5)       @noisy det3953
mzz (5, 3.5) (4.5, 3.5)       @noisy det3954
mzz (5, 5.5) (4.5, 5.5)       @noisy det3957
mzz (5, 7.5) (4.5, 7.5)       @noisy det3962
mzz (5.5, 0.5) (6, 0.5)       @noisy det3952
mzz (5.5, 2.5) (6, 2.5)       @noisy det3960
mzz (5.5, 4.5) (6, 4.5)       @noisy det3946
mzz (6, 6.5) (5.5, 6.5)       @noisy det3948
mzz (6.5, 1.5) (7, 1.5)       @noisy det3935
mzz (6.5, 3.5) (7, 3.5)       @noisy det3949
mzz (6.5, 5.5) (7, 5.5)       @noisy det3956
mzz (6.5, 7.5) (7, 7.5)       @noisy det3961
mzz (7.5, 0.5) (0, 0.5)       @noisy det3966
mzz (7.5, 2.5) (0, 2.5)       @noisy det3936
mzz (7.5, 4.5) (0, 4.5)       @noisy det3939
mzz (7.5, 6.5) (0, 6.5)       @noisy det3959
mxx (0.5, 0.5) (0.5, 1)       @noisy det3233 det3854 det4333
mzz (1, 0) (0.5, 0)           @noisy det4037 det4178
mxx (0.5, 2.5) (0.5, 3)       @noisy det956 det1109 det3858
mzz (1, 2) (0.5, 2)           @noisy det2058 det4899
mxx (0.5, 5) (0.5, 4.5)       @noisy det291 det2721 det3860
mzz (1, 4) (0.5, 4)           @noisy det74 det3251
mxx (0.5, 6.5) (0.5, 7)       @noisy det807 det2823 det3867
mzz (0.5, 6) (1, 6)           @noisy det161 det2120
mxx (1.5, 1.5) (1.5, 2)       @noisy det3377 det3855 det4515
mzz (1.5, 1) (2, 1)           @noisy det361 det3066
mxx (1.5, 4) (1.5, 3.5)       @noisy det1393 det3870 det4711
mzz (2, 3) (1.5, 3)           @noisy det1912 det3228
mxx (1.5, 5.5) (1.5, 6)       @noisy det1984 det2352 det3876
mzz (1.5, 5) (2, 5)           @noisy det1600 det2085
mxx (1.5, 0) (1.5, 7.5)       @noisy det742 det2843 det3871
mzz (1.5, 7) (2, 7)           @noisy det2101 det2792
mxx (2.5, 0.5) (2.5, 1)       @noisy det1349 det3877 det4333
mzz (2.5, 0) (3, 0)           @noisy det564 det3446
mxx (2.5, 2.5) (2.5, 3)       @noisy det1109 det3008 det3879
mzz (2.5, 2) (3, 2)           @noisy det3 det4627
mxx (2.5, 4.5) (2.5, 5)       @noisy det291 det508 det3861
mzz (2.5, 4) (3, 4)           @noisy det334 det4761
mxx (2.5, 7) (2.5, 6.5)       @noisy det889 det2823 det3864
mzz (3, 6) (2.5, 6)           @noisy det1110 det1373
mxx (3.5, 1.5) (3.5, 2)       @noisy det506 det3377 det3884
mzz (3.5, 1) (4, 1)           @noisy det1237 det3229
mxx (3.5, 3.5) (3.5, 4)       @noisy det784 det1393 det3859
mzz (3.5, 3) (4, 3)           @noisy det1050 det3592
mxx (3.5, 5.5) (3.5, 6)       @noisy det1007 det2352 det3881
mzz (3.5, 5) (4, 5)           @noisy det2645 det3216
mxx (3.5, 0) (3.5, 7.5)       @noisy det742 det1174 det3868
mzz (3.5, 7) (4, 7)           @noisy det2125 det4787
mxx (4.5, 0.5) (4.5, 1)       @noisy det1349 det3589 det3888
mzz (5, 0) (4.5, 0)           @noisy det1364 det4110
mxx (4.5, 2.5) (4.5, 3)       @noisy det3008 det3560 det3885
mzz (4.5, 2) (5, 2)           @noisy det10 det4599
mxx (4.5, 4.5) (4.5, 5)       @noisy det508 det967 det3883
mzz (5, 4) (4.5, 4)           @noisy det3315 det3931
mxx (4.5, 6.5) (4.5, 7)       @noisy det889 det3869 det4135
mzz (5, 6) (4.5, 6)           @noisy det2279 det2541
mxx (5.5, 1.5) (5.5, 2)       @noisy det506 det3874 det3882
mzz (5.5, 1) (6, 1)           @noisy det4334 det4564
mxx (5.5, 3.5) (5.5, 4)       @noisy det420 det784 det3875
mzz (5.5, 3) (6, 3)           @noisy det465 det1257
mxx (5.5, 5.5) (5.5, 6)       @noisy det1007 det3889 det4469
mzz (5.5, 5) (6, 5)           @noisy det308 det2778
mxx (5.5, 7.5) (5.5, 0)       @noisy det809 det1174 det3873
mzz (5.5, 7) (6, 7)           @noisy det3910 det4731
mxx (6.5, 0.5) (6.5, 1)       @noisy det3233 det3589 det3852
mzz (6.5, 0) (7, 0)           @noisy det1751 det2531
mxx (6.5, 2.5) (6.5, 3)       @noisy det956 det3560 det3856
mzz (6.5, 2) (7, 2)           @noisy det989 det1727
mxx (6.5, 5) (6.5, 4.5)       @noisy det967 det2721 det3886
mzz (7, 4) (6.5, 4)           @noisy det4645 det4777
mxx (6.5, 6.5) (6.5, 7)       @noisy det807 det3887 det4135
mzz (6.5, 6) (7, 6)           @noisy det66 det519
mxx (7.5, 2) (7.5, 1.5)       @noisy det3874 det3878 det4515
mzz (0, 1) (7.5, 1)           @noisy det3230 det3255
mxx (7.5, 3.5) (7.5, 4)       @noisy det420 det3880 det4711
mzz (7.5, 3) (0, 3)           @noisy det566 det2620
mxx (7.5, 5.5) (7.5, 6)       @noisy det1984 det3872 det4469
mzz (7.5, 5) (0, 5)           @noisy det1193 det4991
mxx (7.5, 0) (7.5, 7.5)       @noisy det809 det2843 det3862
mzz (0, 7) (7.5, 7)           @noisy det3775 det4373

--------         41
mzz (0, 1.5) (0.5, 1.5)       @noisy det3912 det4037 det4899
mzz (0, 3.5) (0.5, 3.5)       @noisy det74 det3927 det4899
mzz (0.5, 5.5) (0, 5.5)       @noisy det74 det2120 det3904
mzz (0, 7.5) (0.5, 7.5)       @noisy det2120 det3920 det4037
mzz (1, 0.5) (1.5, 0.5)       @noisy det2101 det3066 det3903
mzz (1, 2.5) (1.5, 2.5)       @noisy det1912 det3066 det3923
mzz (1.5, 4.5) (1, 4.5)       @noisy det1912 det2085 det3926
mzz (1, 6.5) (1.5, 6.5)       @noisy det2085 det2101 det3913
mzz (2, 1.5) (2.5, 1.5)       @noisy det3446 det3914 det4627
mzz (2, 3.5) (2.5, 3.5)       @noisy det334 det3916 det4627
mzz (2, 5.5) (2.5, 5.5)       @noisy det334 det1373 det3899
mzz (2.5, 7.5) (2, 7.5)       @noisy det1373 det3446 det3911
mzz (3.5, 0.5) (3, 0.5)       @noisy det1237 det2125 det3921
mzz (3, 2.5) (3.5, 2.5)       @noisy det1050 det1237 det3925
mzz (3, 4.5) (3.5, 4.5)       @noisy det1050 det2645 det3900
mzz (3.5, 6.5) (3, 6.5)       @noisy det2125 det2645 det3932
mzz (4, 1.5) (4.5, 1.5)       @noisy det10 det1364 det3894
mzz (4.5, 3.5) (4, 3.5)       @noisy det10 det3893 det3931
mzz (4, 5.5) (4.5, 5.5)       @noisy det2279 det3909 det3931
mzz (4, 7.5) (4.5, 7.5)       @noisy det1364 det2279 det3917
mzz (5, 0.5) (5.5, 0.5)       @noisy det3892 det4564 det4731
mzz (5.5, 2.5) (5, 2.5)       @noisy det1257 det3930 det4564
mzz (5, 4.5) (5.5, 4.5)       @noisy det1257 det2778 det3907
mzz (5, 6.5) (5.5, 6.5)       @noisy det2778 det3901 det4731
mzz (6, 1.5) (6.5, 1.5)       @noisy det1727 det1751 det3897
mzz (6, 3.5) (6.5, 3.5)       @noisy det1727 det3924 det4645
mzz (6.5, 5.5) (6, 5.5)       @noisy det66 det3902 det4645
mzz (6, 7.5) (6.5, 7.5)       @noisy det66 det1751 det3898
mzz (7, 0.5) (7.5, 0.5)       @noisy det3255 det3919 det4373
mzz (7.5, 2.5) (7, 2.5)       @noisy det566 det3255 det3905
mzz (7, 4.5) (7.5, 4.5)       @noisy det566 det3908 det4991
mzz (7, 6.5) (7.5, 6.5)       @noisy det3929 det4373 det4991
mzz (0, 1) (0.5, 1)           @noisy det4037 det4178
mz (0.5, 0.5)                 @noisy det4019 det4178
mx (0.5, 0)                   @noisy det4000
mzz (0, 3) (0.5, 3)           @noisy det2058 det4899
mz (0.5, 2.5)                 @noisy det2058 det3997
mx (0.5, 2)                   @noisy det3999
mzz (0.5, 5) (0, 5)           @noisy det74 det3251
mz (0.5, 4.5)                 @noisy det3251 det3970
mx (0.5, 4)                   @noisy det4004
mzz (0, 7) (0.5, 7)           @noisy det161 det2120
mz (0.5, 6.5)                 @noisy det161 det4010
mx (0.5, 6)                   @noisy det3993
mzz (1, 2) (1.5, 2)           @noisy det361 det3066
mz (1.5, 1.5)                 @noisy det361 det3992
mx (1.5, 1)                   @noisy det3978
mzz (1.5, 4) (1, 4)           @noisy det1912 det3228
mz (1.5, 3.5)                 @noisy det3228 det3983
mx (1.5, 3)                   @noisy det4017
mzz (1, 6) (1.5, 6)           @noisy det1600 det2085
mz (1.5, 5.5)                 @noisy det1600 det3986
mx (1.5, 5)                   @noisy det4023
mzz (1, 0) (1.5, 0)           @noisy det2101 det2792
mz (1.5, 7.5)                 @noisy det2792 det3990
mx (1.5, 7)                   @noisy det4035
mzz (2, 1) (2.5, 1)           @noisy det564 det3446
mz (2.5, 0.5)                 @noisy det564 det3976
mx (2.5, 0)                   @noisy det3988
mzz (2, 3) (2.5, 3)           @noisy det3 det4627
mz (2.5, 2.5)                 @noisy det3 det4001
mx (2.5, 2)                   @noisy det4032
mzz (2, 5) (2.5, 5)           @noisy det334 det4761
mz (2.5, 4.5)                 @noisy det4022 det4761
mx (2.5, 4)                   @noisy det4015
mzz (2.5, 7) (2, 7)           @noisy det1110 det1373
mz (2.5, 6.5)                 @noisy det1110 det3977
mx (2.5, 6)                   @noisy det3989
mzz (3, 2) (3.5, 2)           @noisy det1237 det3229
mz (3.5, 1.5)                 @noisy det3229 det3971
mx (3.5, 1)                   @noisy det4009
mzz (3, 4) (3.5, 4)           @noisy det1050 det3592
mz (3.5, 3.5)                 @noisy det3592 det3980
mx (3.5, 3)                   @noisy det4026
mzz (3.5, 6) (3, 6)           @noisy det2645 det3216
mz (3.5, 5.5)                 @noisy det3216 det4034
mx (3.5, 5)                   @noisy det4020
mzz (3.5, 0) (3, 0)           @noisy det2125 det4787
mz (3.5, 7.5)                 @noisy det3975 det4787
mx (3.5, 7)                   @noisy det4013
mzz (4, 1) (4.5, 1)           @noisy det1364 det4110
mz (4.5, 0.5)                 @noisy det4027 det4110
mx (4.5, 0)                   @noisy det3995
mzz (4.5, 3) (4, 3)           @noisy det10 det4599
mz (4.5, 2.5)                 @noisy det3965 det4599
mx (4.5, 2)                   @noisy det3998
mzz (4, 5) (4.5, 5)           @noisy det3315 det3931
mz (4.5, 4.5)                 @noisy det3315 det4028
mx (4.5, 4)                   @noisy det4002
mzz (4, 7) (4.5, 7)           @noisy det2279 det2541
mz (4.5, 6.5)                 @noisy det2541 det4008
mx (4.5, 6)                   @noisy det4016
mzz (5.5, 2) (5, 2)           @noisy det4334 det4564
mz (5.5, 1.5)                 @noisy det4036 det4334
mx (5.5, 1)                   @noisy det3958
mzz (5, 4) (5.5, 4)           @noisy det465 det1257
mz (5.5, 3.5)                 @noisy det465 det3981
mx (5.5, 3)                   @noisy det4018
mzz (5, 6) (5.5, 6)           @noisy det308 det2778
mz (5.5, 5.5)                 @noisy det308 det3984
mx (5.5, 5)                   @noisy det3964
mzz (5, 0) (5.5, 0)           @noisy det3910 det4731
mz (5.5, 7.5)                 @noisy det3910 det4030
mx (5.5, 7)                   @noisy det3967
mzz (6, 1) (6.5, 1)           @noisy det1751 det2531
mz (6.5, 0.5)                 @noisy det2531 det4011
mx (6.5, 0)                   @noisy det3972
mzz (6, 3) (6.5, 3)           @noisy det989 det1727
mz (6.5, 2.5)                 @noisy det989 det3987
mx (6.5, 2)                   @noisy det4033
mzz (6.5, 5) (6, 5)           @noisy det4645 det4777
mz (6.5, 4.5)                 @noisy det4031 det4777
mx (6.5, 4)                   @noisy det3991
mzz (6, 7) (6.5, 7)           @noisy det66 det519
mz (6.5, 6.5)                 @noisy det519 det4014
mx (6.5, 6)                   @noisy det3994
mzz (7.5, 2) (7, 2)           @noisy det3230 det3255
mz (7.5, 1.5)                 @noisy det3230 det3996
mx (7.5, 1)                   @noisy det4006
mzz (7, 4) (7.5, 4)           @noisy det566 det2620
mz (7.5, 3.5)                 @noisy det2620 det3974
mx (7.5, 3)                   @noisy det4024
mzz (7, 6) (7.5, 6)           @noisy det1193 det4991
mz (7.5, 5.5)                 @noisy det1193 det4021
mx (7.5, 5)                   @noisy det4005
mzz (7, 0) (7.5, 0)           @noisy det3775 det4373
mz (7.5, 7.5)                 @noisy det3775 det4003
mx (7.5, 7)                   @noisy det4012

--------         42
mzz (1, 1.5) (0.5, 1.5)       @noisy det3934 det4037 det4899
mxx (0, 1.5) (0, 1)           @noisy det4040 det4515
mzz (1, 3.5) (0.5, 3.5)       @noisy det74 det3947 det4899
mxx (0, 3.5) (0, 3)           @noisy det2447 det4711
mzz (0.5, 5.5) (1, 5.5)       @noisy det74 det2120 det3979
mxx (0, 5.5) (0, 5)           @noisy det507 det1984
mzz (1, 7.5) (0.5, 7.5)       @noisy det2120 det3985 det4037
mxx (0, 7) (0, 7.5)           @noisy det316 det2843
mzz (1.5, 0.5) (2, 0.5)       @noisy det2101 det3066 det3968
mxx (1, 0.5) (1, 0)           @noisy det4163 det4333
mzz (1.5, 2.5) (2, 2.5)       @noisy det1912 det3066 det3973
mxx (1, 2) (1, 2.5)           @noisy det1109 det3838
mzz (1.5, 4.5) (2, 4.5)       @noisy det1912 det2085 det3940
mxx (1, 4) (1, 4.5)           @noisy det291 det2170
mzz (1.5, 6.5) (2, 6.5)       @noisy det2085 det2101 det3937
mxx (1, 6.5) (1, 6)           @noisy det2823 det4029
mzz (3, 1.5) (2.5, 1.5)       @noisy det3446 det3944 det4627
mxx (2, 1) (2, 1.5)           @noisy det3377 det4914
mzz (2.5, 3.5) (3, 3.5)       @noisy det334 det3951 det4627
mxx (2, 3.5) (2, 3)           @noisy det806 det1393
mzz (2.5, 5.5) (3, 5.5)       @noisy det334 det1373 det3938
mxx (2, 5.5) (2, 5)           @noisy det2091 det2352
mzz (2.5, 7.5) (3, 7.5)       @noisy det1373 det3446 det3945
mxx (2, 7) (2, 7.5)           @noisy det742 det4553
mzz (3.5, 0.5) (4, 0.5)       @noisy det1237 det2125 det3941
mxx (3, 0) (3, 0.5)           @noisy det1349 det4807
mzz (3.5, 2.5) (4, 2.5)       @noisy det1050 det1237 det3942
mxx (3, 2.5) (3, 2)           @noisy det951 det3008
mzz (4, 4.5) (3.5, 4.5)       @noisy det1050 det2645 det3982
mxx (3, 4.5) (3, 4)           @noisy det508 det1138
mzz (3.5, 6.5) (4, 6.5)       @noisy det2125 det2645 det3955
mxx (3, 6) (3, 6.5)           @noisy det889 det4776
mzz (5, 1.5) (4.5, 1.5)       @noisy det10 det1364 det3953
mxx (4, 1.5) (4, 1)           @noisy det506 det662
mzz (5, 3.5) (4.5, 3.5)       @noisy det10 det3931 det3954
mxx (4, 3) (4, 3.5)           @noisy det784 det1952
mzz (5, 5.5) (4.5, 5.5)       @noisy det2279 det3931 det3957
mxx (4, 5) (4, 5.5)           @noisy det90 det1007
mzz (5, 7.5) (4.5, 7.5)       @noisy det1364 det2279 det3962
mxx (4, 7) (4, 7.5)           @noisy det1174 det3049
mzz (5.5, 0.5) (6, 0.5)       @noisy det3952 det4564 det4731
mxx (5, 0) (5, 0.5)           @noisy det753 det3589
mzz (5.5, 2.5) (6, 2.5)       @noisy det1257 det3960 det4564
mxx (5, 2) (5, 2.5)           @noisy det3560 det3659
mzz (5.5, 4.5) (6, 4.5)       @noisy det1257 det2778 det3946
mxx (5, 4.5) (5, 4)           @noisy det967 det4270
mzz (6, 6.5) (5.5, 6.5)       @noisy det2778 det3948 det4731
mxx (5, 6) (5, 6.5)           @noisy det4135 det4926
mzz (6.5, 1.5) (7, 1.5)       @noisy det1727 det1751 det3935
mxx (6, 1.5) (6, 1)           @noisy det3874 det4487
mzz (6.5, 3.5) (7, 3.5)       @noisy det1727 det3949 det4645
mxx (6, 3.5) (6, 3)           @noisy det420 det3895
mzz (6.5, 5.5) (7, 5.5)       @noisy det66 det3956 det4645
mxx (6, 5) (6, 5.5)           @noisy det959 det4469
mzz (6.5, 7.5) (7, 7.5)       @noisy det66 det1751 det3961
mxx (6, 7.5) (6, 7)           @noisy det809 det2479
mzz (7.5, 0.5) (0, 0.5)       @noisy det3255 det3966 det4373
mxx (7, 0.5) (7, 0)           @noisy det177 det3233
mzz (7.5, 2.5) (0, 2.5)       @noisy det566 det3255 det3936
mxx (7, 2) (7, 2.5)           @noisy det956 det4057
mzz (7.5, 4.5) (0, 4.5)       @noisy det566 det3939 det4991
mxx (7, 4.5) (7, 4)           @noisy det2721 det3950
mzz (7.5, 6.5) (0, 6.5)       @noisy det3959 det4373 det4991
mxx (7, 6.5) (7, 6)           @noisy det807 det1908
mx (0.5, 0)                   @noisy det177 det316 det2843 det4000 det4333
mz (0.5, 0.5)                 @noisy det4019 det4061
mx (0.5, 1)                   @noisy det4067
mx (0.5, 2)                   @noisy det1109 det3999 det4040 det4057 det4515
mz (0.5, 2.5)                 @noisy det3997 det4046
mx (0.5, 3)                   @noisy det4098
mx (0.5, 4)                   @noisy det291 det2447 det3950 det4004 det4711
mz (0.5, 4.5)                 @noisy det3970 det4063
mx (0.5, 5)                   @noisy det1984 det2721 det4071
mx (0.5, 6)                   @noisy det507 det1908 det1984 det2823 det3993
mz (0.5, 6.5)                 @noisy det4010 det4049
mx (0.5, 7)                   @noisy det807 det2843 det4097
mx (1.5, 1)                   @noisy det3377 det3978 det4040 det4163 det4333
mz (1.5, 1.5)                 @noisy det3992 det4101
mx (1.5, 2)                   @noisy det1109 det4089
mx (1.5, 3)                   @noisy det1109 det1393 det2447 det3838 det4017
mz (1.5, 3.5)                 @noisy det3983 det4077
mx (1.5, 4)                   @noisy det4095
mx (1.5, 5)                   @noisy det291 det507 det2170 det2352 det4023
mz (1.5, 5.5)                 @noisy det3986 det4079
mx (1.5, 6)                   @noisy det4051
mx (1.5, 7)                   @noisy det316 det742 det2823 det4029 det4035
mz (1.5, 7.5)                 @noisy det3990 det4100
mx (1.5, 0)                   @noisy det4092
mx (2.5, 0)                   @noisy det742 det1349 det3988 det4163 det4553
mz (2.5, 0.5)                 @noisy det3976 det4105
mx (2.5, 1)                   @noisy det3377 det4053
mx (2.5, 2)                   @noisy det3008 det3377 det3838 det4032 det4914
mz (2.5, 2.5)                 @noisy det4001 det4065
mx (2.5, 3)                   @noisy det1109 det4058
mx (2.5, 4)                   @noisy det508 det806 det1393 det2170 det4015
mz (2.5, 4.5)                 @noisy det4022 det4068
mx (2.5, 5)                   @noisy det4086
mx (2.5, 6)                   @noisy det889 det2091 det2352 det3989 det4029
mz (2.5, 6.5)                 @noisy det3977 det4070
mx (2.5, 7)                   @noisy det4081
mx (3.5, 1)                   @noisy det506 det1349 det4009 det4807 det4914
mz (3.5, 1.5)                 @noisy det3971 det4066
mx (3.5, 2)                   @noisy det4044
mx (3.5, 3)                   @noisy det784 det806 det951 det3008 det4026
mz (3.5, 3.5)                 @noisy det3980 det4085
mx (3.5, 4)                   @noisy det508 det4060
mx (3.5, 5)                   @noisy det508 det1007 det1138 det2091 det4020
mz (3.5, 5.5)                 @noisy det4034 det4084
mx (3.5, 6)                   @noisy det4107
mx (3.5, 7)                   @noisy det889 det1174 det4013 det4553 det4776
mz (3.5, 7.5)                 @noisy det3975 det4045
mx (3.5, 0)                   @noisy det4055
mx (4.5, 0)                   @noisy det1174 det3049 det3589 det3995 det4807
mz (4.5, 0.5)                 @noisy det4027 det4054
mx (4.5, 1)                   @noisy det4073
mx (4.5, 2)                   @noisy det506 det662 det951 det3560 det3998
mz (4.5, 2.5)                 @noisy det3965 det4056
mx (4.5, 3)                   @noisy det4042
mx (4.5, 4)                   @noisy det784 det967 det1138 det1952 det4002
mz (4.5, 4.5)                 @noisy det4028 det4087
mx (4.5, 5)                   @noisy det4099
mx (4.5, 6)                   @noisy det90 det1007 det4016 det4135 det4776
mz (4.5, 6.5)                 @noisy det4008 det4048
mx (4.5, 7)                   @noisy det4103
mx (5.5, 1)                   @noisy det662 det753 det3589 det3874 det3958
mz (5.5, 1.5)                 @noisy det4036 det4088
mx (5.5, 2)                   @noisy det4102
mx (5.5, 3)                   @noisy det420 det1952 det3560 det3659 det4018
mz (5.5, 3.5)                 @noisy det3981 det4074
mx (5.5, 4)                   @noisy det4094
mx (5.5, 5)                   @noisy det90 det967 det3964 det4270 det4469
mz (5.5, 5.5)                 @noisy det3984 det4078
mx (5.5, 6)                   @noisy det4050
mx (5.5, 7)                   @noisy det809 det3049 det3967 det4135 det4926
mz (5.5, 7.5)                 @noisy det4030 det4072
mx (5.5, 0)                   @noisy det4091
mx (6.5, 0)                   @noisy det753 det809 det2479 det3233 det3972
mz (6.5, 0.5)                 @noisy det4011 det4111
mx (6.5, 1)                   @noisy det4080
mx (6.5, 2)                   @noisy det956 det3659 det3874 det4033 det4487
mz (6.5, 2.5)                 @noisy det3987 det4096
mx (6.5, 3)                   @noisy det4109
mx (6.5, 4)                   @noisy det420 det2721 det3895 det3991 det4270
mz (6.5, 4.5)                 @noisy det4031 det4075
mx (6.5, 5)                   @noisy det4093
mx (6.5, 6)                   @noisy det807 det959 det3994 det4469 det4926
mz (6.5, 6.5)                 @noisy det4014 det4052
mx (6.5, 7)                   @noisy det4069
mx (7.5, 1)                   @noisy det177 det3233 det4006 det4487 det4515
mz (7.5, 1.5)                 @noisy det3996 det4106
mx (7.5, 2)                   @noisy det4059
mx (7.5, 3)                   @noisy det956 det3895 det4024 det4057 det4711
mz (7.5, 3.5)                 @noisy det3974 det4090
mx (7.5, 4)                   @noisy det2721 det4104
mx (7.5, 5)                   @noisy det959 det1984 det2721 det3950 det4005
mz (7.5, 5.5)                 @noisy det4021 det4064
mx (7.5, 6)                   @noisy det807 det4062 det4469
mx (7.5, 7)                   @noisy det807 det1908 det2479 det2843 det4012
mz (7.5, 7.5)                 @noisy det4003 det4047
mx (7.5, 0)                   @noisy det3233 det4083

--------         43
mxx (1, 1.5) (1, 2)           @noisy det4040 det4515
mx (0.5, 1.5)                 @noisy det4158 det4515
mz (0, 1.5)                   @noisy det4139
mxx (1, 3.5) (1, 4)           @noisy det2447 det4711
mx (0.5, 3.5)                 @noisy det4129 det4711
mz (0, 3.5)                   @noisy det4145
mxx (1, 6) (1, 5.5)           @noisy det507 det1984
mx (0.5, 5.5)                 @noisy det1984 det4151
mz (0, 5.5)                   @noisy det4182
mxx (1, 0) (1, 7.5)           @noisy det316 det2843
mx (0.5, 7.5)                 @noisy det2843 det4164
mz (0, 7.5)                   @noisy det4187
mxx (2, 0.5) (2, 1)           @noisy det4163 det4333
mx (1.5, 0.5)                 @noisy det4149 det4333
mz (1, 0.5)                   @noisy det4126
mxx (2, 3) (2, 2.5)           @noisy det1109 det3838
mx (1.5, 2.5)                 @noisy det1109 det4162
mz (1, 2.5)                   @noisy det4130
mxx (2, 4.5) (2, 5)           @noisy det291 det2170
mx (1.5, 4.5)                 @noisy det291 det4185
mz (1, 4.5)                   @noisy det4170
mxx (2, 6.5) (2, 7)           @noisy det2823 det4029
mx (1.5, 6.5)                 @noisy det2823 det4152
mz (1, 6.5)                   @noisy det4171
mxx (3, 1.5) (3, 2)           @noisy det3377 det4914
mx (2.5, 1.5)                 @noisy det3377 det4121
mz (2, 1.5)                   @noisy det4125
mxx (3, 3.5) (3, 4)           @noisy det806 det1393
mx (2.5, 3.5)                 @noisy det1393 det4188
mz (2, 3.5)                   @noisy det4172
mxx (3, 5.5) (3, 6)           @noisy det2091 det2352
mx (2.5, 5.5)                 @noisy det2352 det4131
mz (2, 5.5)                   @noisy det4117
mxx (3, 7.5) (3, 0)           @noisy det742 det4553
mx (2.5, 7.5)                 @noisy det742 det4153
mz (2, 7.5)                   @noisy det4128
mxx (4, 0.5) (4, 1)           @noisy det1349 det4807
mx (3.5, 0.5)                 @noisy det1349 det4160
mz (3, 0.5)                   @noisy det4159
mxx (4, 2.5) (4, 3)           @noisy det951 det3008
mx (3.5, 2.5)                 @noisy det3008 det4134
mz (3, 2.5)                   @noisy det4157
mxx (4, 4.5) (4, 5)           @noisy det508 det1138
mx (3.5, 4.5)                 @noisy det508 det4173
mz (3, 4.5)                   @noisy det4136
mxx (4, 6.5) (4, 7)           @noisy det889 det4776
mx (3.5, 6.5)                 @noisy det889 det4175
mz (3, 6.5)                   @noisy det4150
mxx (5, 1.5) (5, 2)           @noisy det506 det662
mx (4.5, 1.5)                 @noisy det506 det4142
mz (4, 1.5)                   @noisy det4161
mxx (5, 3.5) (5, 4)           @noisy det784 det1952
mx (4.5, 3.5)                 @noisy det784 det4179
mz (4, 3.5)                   @noisy det4167
mxx (5, 5.5) (5, 6)           @noisy det90 det1007
mx (4.5, 5.5)                 @noisy det1007 det4119
mz (4, 5.5)                   @noisy det4181
mxx (5, 0) (5, 7.5)           @noisy det1174 det3049
mx (4.5, 7.5)                 @noisy det1174 det4146
mz (4, 7.5)                   @noisy det4186
mxx (6, 1) (6, 0.5)           @noisy det753 det3589
mx (5.5, 0.5)                 @noisy det3589 det4118
mz (5, 0.5)                   @noisy det4124
mxx (6, 2.5) (6, 3)           @noisy det3560 det3659
mx (5.5, 2.5)                 @noisy det3560 det4180
mz (5, 2.5)                   @noisy det4127
mxx (6, 4.5) (6, 5)           @noisy det967 det4270
mx (5.5, 4.5)                 @noisy det967 det4166
mz (5, 4.5)                   @noisy det4169
mxx (6, 6.5) (6, 7)           @noisy det4135 det4926
mx (5.5, 6.5)                 @noisy det4135 det4140
mz (5, 6.5)                   @noisy det4184
mxx (7, 1.5) (7, 2)           @noisy det3874 det4487
mx (6.5, 1.5)                 @noisy det3874 det4138
mz (6, 1.5)                   @noisy det4155
mxx (7, 4) (7, 3.5)           @noisy det420 det3895
mx (6.5, 3.5)                 @noisy det420 det4176
mz (6, 3.5)                   @noisy det4123
mxx (7, 5.5) (7, 6)           @noisy det959 det4469
mx (6.5, 5.5)                 @noisy det4177 det4469
mz (6, 5.5)                   @noisy det4168
mxx (7, 0) (7, 7.5)           @noisy det809 det2479
mx (6.5, 7.5)                 @noisy det809 det4144
mz (6, 7.5)                   @noisy det4143
mxx (0, 1) (0, 0.5)           @noisy det177 det3233
mx (7.5, 0.5)                 @noisy det3233 det4122
mz (7, 0.5)                   @noisy det4132
mxx (0, 2.5) (0, 3)           @noisy det956 det4057
mx (7.5, 2.5)                 @noisy det956 det4133
mz (7, 2.5)                   @noisy det4156
mxx (0, 4.5) (0, 5)           @noisy det2721 det3950
mx (7.5, 4.5)                 @noisy det2721 det4137
mz (7, 4.5)                   @noisy det4120
mxx (0, 7) (0, 6.5)           @noisy det807 det1908
mx (7.5, 6.5)                 @noisy det807 det4174
mz (7, 6.5)                   @noisy det4148
mzz (0.5, 0) (0, 0)           @noisy det3590 det4037
mz (0.5, 0.5)                 @noisy det3590 det4061
mx (0.5, 1)                   @noisy det3233 det4040 det4067 det4163 det4515
mzz (0, 2) (0.5, 2)           @noisy det3443 det4899
mz (0.5, 2.5)                 @noisy det3443 det4046
mx (0.5, 3)                   @noisy det956 det2447 det3838 det4098 det4711
mzz (0, 4) (0.5, 4)           @noisy det74 det3850
mz (0.5, 4.5)                 @noisy det3850 det4063
mx (0.5, 5)                   @noisy det507 det2170 det4071
mzz (0.5, 6) (0, 6)           @noisy det2120 det3963
mz (0.5, 6.5)                 @noisy det3963 det4049
mx (0.5, 7)                   @noisy det316 det4029 det4097
mzz (1, 1) (1.5, 1)           @noisy det3066 det4329
mz (1.5, 1.5)                 @noisy det4101 det4329
mx (1.5, 2)                   @noisy det3838 det4089 det4515 det4914
mzz (1, 3) (1.5, 3)           @noisy det1833 det1912
mz (1.5, 3.5)                 @noisy det1833 det4077
mx (1.5, 4)                   @noisy det291 det806 det2170 det4095 det4711
mzz (1.5, 5) (1, 5)           @noisy det2085 det2772
mz (1.5, 5.5)                 @noisy det2772 det4079
mx (1.5, 6)                   @noisy det1984 det2091 det2823 det4029 det4051
mzz (1, 7) (1.5, 7)           @noisy det103 det2101
mz (1.5, 7.5)                 @noisy det103 det4100
mx (1.5, 0)                   @noisy det2843 det4092 det4163 det4333 det4553
mzz (2, 0) (2.5, 0)           @noisy det3446 det3682
mz (2.5, 0.5)                 @noisy det3682 det4105
mx (2.5, 1)                   @noisy det4053 det4333 det4807 det4914
mzz (2.5, 2) (2, 2)           @noisy det509 det4627
mz (2.5, 2.5)                 @noisy det509 det4065
mx (2.5, 3)                   @noisy det806 det951 det1393 det4058
mzz (2, 4) (2.5, 4)           @noisy det334 det4718
mz (2.5, 4.5)                 @noisy det4068 det4718
mx (2.5, 5)                   @noisy det291 det1138 det2091 det2352 det4086
mzz (2, 6) (2.5, 6)           @noisy det1373 det3276
mz (2.5, 6.5)                 @noisy det3276 det4070
mx (2.5, 7)                   @noisy det742 det2823 det4081 det4553 det4776
mzz (3, 1) (3.5, 1)           @noisy det1237 det3906
mz (3.5, 1.5)                 @noisy det3906 det4066
mx (3.5, 2)                   @noisy det662 det951 det3008 det3377 det4044
mzz (3, 3) (3.5, 3)           @noisy det280 det1050
mz (3.5, 3.5)                 @noisy det280 det4085
mx (3.5, 4)                   @noisy det1138 det1393 det1952 det4060
mzz (3.5, 5) (3, 5)           @noisy det1468 det2645
mz (3.5, 5.5)                 @noisy det1468 det4084
mx (3.5, 6)                   @noisy det90 det889 det2352 det4107 det4776
mzz (3, 7) (3.5, 7)           @noisy det2125 det4850
mz (3.5, 7.5)                 @noisy det4045 det4850
mx (3.5, 0)                   @noisy det742 det1349 det3049 det4055 det4807
mzz (4, 0) (4.5, 0)           @noisy det1364 det2427
mz (4.5, 0.5)                 @noisy det2427 det4054
mx (4.5, 1)                   @noisy det506 det662 det753 det1349 det4073
mzz (4.5, 2) (4, 2)           @noisy det10 det2093
mz (4.5, 2.5)                 @noisy det2093 det4056
mx (4.5, 3)                   @noisy det784 det1952 det3008 det3659 det4042
mzz (4, 4) (4.5, 4)           @noisy det3053 det3931
mz (4.5, 4.5)                 @noisy det3053 det4087
mx (4.5, 5)                   @noisy det90 det508 det1007 det4099 det4270
mzz (4, 6) (4.5, 6)           @noisy det2279 det3845
mz (4.5, 6.5)                 @noisy det3845 det4048
mx (4.5, 7)                   @noisy det889 det1174 det3049 det4103 det4926
mzz (5.5, 1) (5, 1)           @noisy det3263 det4564
mz (5.5, 1.5)                 @noisy det3263 det4088
mx (5.5, 2)                   @noisy det506 det3560 det3659 det4102 det4487
mzz (5, 3) (5.5, 3)           @noisy det1257 det3677
mz (5.5, 3.5)                 @noisy det3677 det4074
mx (5.5, 4)                   @noisy det784 det967 det3895 det4094 det4270
mzz (5, 5) (5.5, 5)           @noisy det553 det2778
mz (5.5, 5.5)                 @noisy det553 det4078
mx (5.5, 6)                   @noisy det959 det1007 det4050 det4135 det4926
mzz (5.5, 7) (5, 7)           @noisy det3896 det4731
mz (5.5, 7.5)                 @noisy det3896 det4072
mx (5.5, 0)                   @noisy det753 det1174 det2479 det3589 det4091
mzz (6.5, 0) (6, 0)           @noisy det1751 det2208
mz (6.5, 0.5)                 @noisy det2208 det4111
mx (6.5, 1)                   @noisy det177 det3589 det3874 det4080 det4487
mzz (6, 2) (6.5, 2)           @noisy det1727 det1985
mz (6.5, 2.5)                 @noisy det1985 det4096
mx (6.5, 3)                   @noisy det420 det3560 det3895 det4057 det4109
mzz (6, 4) (6.5, 4)           @noisy det298 det4645
mz (6.5, 4.5)                 @noisy det298 det4075
mx (6.5, 5)                   @noisy det959 det967 det3950 det4093 det4469
mzz (6, 6) (6.5, 6)           @noisy det66 det3749
mz (6.5, 6.5)                 @noisy det3749 det4052
mx (6.5, 7)                   @noisy det809 det1908 det2479 det4069 det4135
mzz (7, 1) (7.5, 1)           @noisy det3255 det4786
mz (7.5, 1.5)                 @noisy det4106 det4786
mx (7.5, 2)                   @noisy det956 det3874 det4040 det4057 det4059
mzz (7.5, 3) (7, 3)           @noisy det566 det2388
mz (7.5, 3.5)                 @noisy det2388 det4090
mx (7.5, 4)                   @noisy det420 det2447 det3950 det4104
mzz (7, 5) (7.5, 5)           @noisy det14 det4991
mz (7.5, 5.5)                 @noisy det14 det4064
mx (7.5, 6)                   @noisy det507 det1908 det4062
mzz (7, 7) (7.5, 7)           @noisy det1626 det4373
mz (7.5, 7.5)                 @noisy det1626 det4047
mx (7.5, 0)                   @noisy det177 det316 det809 det4083

--------         44
mz (0, 1.5)                   @noisy det3255 det3443 det4037 det4139 det4786
mx (0.5, 1.5)                 @noisy det4158 det4215
mz (1, 1.5)                   @noisy det4196
mz (0, 3.5)                   @noisy det566 det2388 det3850 det4145 det4899
mx (0.5, 3.5)                 @noisy det4129 det4236
mz (1, 3.5)                   @noisy det4190
mz (0, 5.5)                   @noisy det14 det74 det3963 det4182 det4991
mx (0.5, 5.5)                 @noisy det4151 det4276
mz (1, 5.5)                   @noisy det4261
mz (0, 7.5)                   @noisy det1626 det2120 det3590 det4187 det4373
mx (0.5, 7.5)                 @noisy det4164 det4217
mz (1, 7.5)                   @noisy det4208
mz (1, 0.5)                   @noisy det2101 det3590 det4037 det4126 det4329
mx (1.5, 0.5)                 @noisy det4149 det4272
mz (2, 0.5)                   @noisy det4207
mz (1, 2.5)                   @noisy det1833 det3066 det3443 det4130 det4899
mx (1.5, 2.5)                 @noisy det4162 det4216
mz (2, 2.5)                   @noisy det4221
mz (1, 4.5)                   @noisy det74 det1912 det2772 det3850 det4170
mx (1.5, 4.5)                 @noisy det4185 det4247
mz (2, 4.5)                   @noisy det4242
mz (1, 6.5)                   @noisy det103 det2085 det2120 det3963 det4171
mx (1.5, 6.5)                 @noisy det4152 det4279
mz (2, 6.5)                   @noisy det4281
mz (2, 1.5)                   @noisy det509 det3066 det3446 det4125 det4329
mx (2.5, 1.5)                 @noisy det4121 det4226
mz (3, 1.5)                   @noisy det4213
mz (2, 3.5)                   @noisy det1833 det1912 det4172 det4627 det4718
mx (2.5, 3.5)                 @noisy det4188 det4255
mz (3, 3.5)                   @noisy det4239
mz (2, 5.5)                   @noisy det334 det2085 det2772 det3276 det4117
mx (2.5, 5.5)                 @noisy det4131 det4195
mz (3, 5.5)                   @noisy det4269
mz (2, 7.5)                   @noisy det103 det1373 det2101 det3682 det4128
mx (2.5, 7.5)                 @noisy det4153 det4210
mz (3, 7.5)                   @noisy det4201
mz (3, 0.5)                   @noisy det2125 det3446 det3682 det3906 det4159
mx (3.5, 0.5)                 @noisy det4160 det4192
mz (4, 0.5)                   @noisy det4264
mz (3, 2.5)                   @noisy det280 det509 det1237 det4157 det4627
mx (3.5, 2.5)                 @noisy det4134 det4244
mz (4, 2.5)                   @noisy det4274
mz (3, 4.5)                   @noisy det334 det1050 det1468 det4136 det4718
mx (3.5, 4.5)                 @noisy det4173 det4227
mz (4, 4.5)                   @noisy det4193
mz (3, 6.5)                   @noisy det1373 det2645 det3276 det4150 det4850
mx (3.5, 6.5)                 @noisy det4175 det4230
mz (4, 6.5)                   @noisy det4204
mz (4, 1.5)                   @noisy det1237 det1364 det2093 det3906 det4161
mx (4.5, 1.5)                 @noisy det4142 det4200
mz (5, 1.5)                   @noisy det4245
mz (4, 3.5)                   @noisy det10 det280 det1050 det3053 det4167
mx (4.5, 3.5)                 @noisy det4179 det4262
mz (5, 3.5)                   @noisy det4250
mz (4, 5.5)                   @noisy det1468 det2645 det3845 det3931 det4181
mx (4.5, 5.5)                 @noisy det4119 det4228
mz (5, 5.5)                   @noisy det4231
mz (4, 7.5)                   @noisy det2125 det2279 det2427 det4186 det4850
mx (4.5, 7.5)                 @noisy det4146 det4202
mz (5, 7.5)                   @noisy det4225
mz (5, 0.5)                   @noisy det1364 det2427 det3263 det4124 det4731
mx (5.5, 0.5)                 @noisy det4118 det4280
mz (6, 0.5)                   @noisy det4263
mz (5, 2.5)                   @noisy det10 det2093 det3677 det4127 det4564
mx (5.5, 2.5)                 @noisy det4180 det4238
mz (6, 2.5)                   @noisy det4211
mz (5, 4.5)                   @noisy det553 det1257 det3053 det3931 det4169
mx (5.5, 4.5)                 @noisy det4166 det4219
mz (6, 4.5)                   @noisy det4212
mz (5, 6.5)                   @noisy det2279 det2778 det3845 det3896 det4184
mx (5.5, 6.5)                 @noisy det4140 det4199
mz (6, 6.5)                   @noisy det4267
mz (6, 1.5)                   @noisy det1751 det1985 det3263 det4155 det4564
mx (6.5, 1.5)                 @noisy det4138 det4198
mz (7, 1.5)                   @noisy det4233
mz (6, 3.5)                   @noisy det298 det1257 det1727 det3677 det4123
mx (6.5, 3.5)                 @noisy det4176 det4232
mz (7, 3.5)                   @noisy det4214
mz (6, 5.5)                   @noisy det553 det2778 det3749 det4168 det4645
mx (6.5, 5.5)                 @noisy det4177 det4234
mz (7, 5.5)                   @noisy det4197
mz (6, 7.5)                   @noisy det66 det2208 det3896 det4143 det4731
mx (6.5, 7.5)                 @noisy det4144 det4257
mz (7, 7.5)                   @noisy det4275
mz (7, 0.5)                   @noisy det1751 det2208 det4132 det4373 det4786
mx (7.5, 0.5)                 @noisy det4122 det4191
mz (0, 0.5)                   @noisy det4194
mz (7, 2.5)                   @noisy det1727 det1985 det2388 det3255 det4156
mx (7.5, 2.5)                 @noisy det4133 det4241
mz (0, 2.5)                   @noisy det4260
mz (7, 4.5)                   @noisy det14 det298 det566 det4120 det4645
mx (7.5, 4.5)                 @noisy det4137 det4248
mz (0, 4.5)                   @noisy det4203
mz (7, 6.5)                   @noisy det66 det1626 det3749 det4148 det4991
mx (7.5, 6.5)                 @noisy det4174 det4229
mz (0, 6.5)                   @noisy det4206
mxx (0.5, 0.5) (0.5, 0)       @noisy det4283
mzz (1, 1) (0.5, 1)           @noisy det3590 det4037
mxx (0.5, 2.5) (0.5, 2)       @noisy det4288
mzz (1, 3) (0.5, 3)           @noisy det3443 det4899
mxx (0.5, 4.5) (0.5, 4)       @noisy det4265
mzz (0.5, 5) (1, 5)           @noisy det74 det3850
mxx (0.5, 6.5) (0.5, 6)       @noisy det4246
mzz (1, 7) (0.5, 7)           @noisy det2120 det3963
mxx (1.5, 1.5) (1.5, 1)       @noisy det4252
mzz (1.5, 2) (2, 2)           @noisy det3066 det4329
mxx (1.5, 3.5) (1.5, 3)       @noisy det4282
mzz (1.5, 4) (2, 4)           @noisy det1833 det1912
mxx (1.5, 5) (1.5, 5.5)       @noisy det4285
mzz (1.5, 6) (2, 6)           @noisy det2085 det2772
mxx (1.5, 7.5) (1.5, 7)       @noisy det4271
mzz (1.5, 0) (2, 0)           @noisy det103 det2101
mxx (2.5, 0.5) (2.5, 0)       @noisy det4220
mzz (3, 1) (2.5, 1)           @noisy det3446 det3682
mxx (2.5, 2) (2.5, 2.5)       @noisy det4223
mzz (2.5, 3) (3, 3)           @noisy det509 det4627
mxx (2.5, 4) (2.5, 4.5)       @noisy det4284
mzz (2.5, 5) (3, 5)           @noisy det334 det4718
mxx (2.5, 6.5) (2.5, 6)       @noisy det4290
mzz (2.5, 7) (3, 7)           @noisy det1373 det3276
mxx (3.5, 1) (3.5, 1.5)       @noisy det4235
mzz (3.5, 2) (4, 2)           @noisy det1237 det3906
mxx (3.5, 3) (3.5, 3.5)       @noisy det4243
mzz (4, 4) (3.5, 4)           @noisy det280 det1050
mxx (3.5, 5) (3.5, 5.5)       @noisy det4240
mzz (3.5, 6) (4, 6)           @noisy det1468 det2645
mxx (3.5, 7) (3.5, 7.5)       @noisy det4289
mzz (3.5, 0) (4, 0)           @noisy det2125 det4850
mxx (4.5, 0.5) (4.5, 0)       @noisy det4249
mzz (5, 1) (4.5, 1)           @noisy det1364 det2427
mxx (4.5, 2) (4.5, 2.5)       @noisy det4251
mzz (5, 3) (4.5, 3)           @noisy det10 det2093
mxx (4.5, 4.5) (4.5, 4)       @noisy det4278
mzz (5, 5) (4.5, 5)           @noisy det3053 det3931
mxx (4.5, 6.5) (4.5, 6)       @noisy det4266
mzz (5, 7) (4.5, 7)           @noisy det2279 det3845
mxx (5.5, 1) (5.5, 1.5)       @noisy det4259
mzz (5.5, 2) (6, 2)           @noisy det3263 det4564
mxx (5.5, 3) (5.5, 3.5)       @noisy det4256
mzz (5.5, 4) (6, 4)           @noisy det1257 det3677
mxx (5.5, 5.5) (5.5, 5)       @noisy det4253
mzz (6, 6) (5.5, 6)           @noisy det553 det2778
mxx (5.5, 7) (5.5, 7.5)       @noisy det4268
mzz (5.5, 0) (6, 0)           @noisy det3896 det4731
mxx (6.5, 0) (6.5, 0.5)       @noisy det4287
mzz (6.5, 1) (7, 1)           @noisy det1751 det2208
mxx (6.5, 2.5) (6.5, 2)       @noisy det4258
mzz (6.5, 3) (7, 3)           @noisy det1727 det1985
mxx (6.5, 4.5) (6.5, 4)       @noisy det4277
mzz (6.5, 5) (7, 5)           @noisy det298 det4645
mxx (6.5, 6) (6.5, 6.5)       @noisy det4273
mzz (6.5, 7) (7, 7)           @noisy det66 det3749
mxx (7.5, 1.5) (7.5, 1)       @noisy det4237
mzz (7.5, 2) (0, 2)           @noisy det3255 det4786
mxx (7.5, 3) (7.5, 3.5)       @noisy det4224
mzz (7.5, 4) (0, 4)           @noisy det566 det2388
mxx (7.5, 5) (7.5, 5.5)       @noisy det4218
mzz (7.5, 6) (0, 6)           @noisy det14 det4991
mxx (7.5, 7.5) (7.5, 7)       @noisy det4291
mzz (7.5, 0) (0, 0)           @noisy det1626 det4373

--------         45
mxx (0, 1.5) (0, 2)           @noisy det4040 det4286
mx (0.5, 1.5)                 @noisy det4215 det4286
mz (1, 1.5)                   @noisy det3066 det3590 det4196 det4329 det4899
mxx (0, 3.5) (0, 4)           @noisy det677 det2447
mx (0.5, 3.5)                 @noisy det677 det4236
mz (1, 3.5)                   @noisy det74 det1833 det1912 det3443 det4190
mxx (0, 5.5) (0, 6)           @noisy det507 det1027
mx (0.5, 5.5)                 @noisy det1027 det4276
mz (1, 5.5)                   @noisy det2085 det2120 det2772 det3850 det4261
mxx (0, 7.5) (0, 0)           @noisy det316 det5064
mx (0.5, 7.5)                 @noisy det4217 det5064
mz (1, 7.5)                   @noisy det103 det2101 det3963 det4037 det4208
mxx (1, 0.5) (1, 1)           @noisy det1758 det4163
mx (1.5, 0.5)                 @noisy det1758 det4272
mz (2, 0.5)                   @noisy det103 det3066 det3446 det3682 det4207
mxx (1, 2.5) (1, 3)           @noisy det2627 det3838
mx (1.5, 2.5)                 @noisy det2627 det4216
mz (2, 2.5)                   @noisy det509 det1912 det4221 det4329 det4627
mxx (1, 4.5) (1, 5)           @noisy det2170 det4551
mx (1.5, 4.5)                 @noisy det4247 det4551
mz (2, 4.5)                   @noisy det334 det1833 det2085 det4242 det4718
mxx (1, 6.5) (1, 7)           @noisy det23 det4029
mx (1.5, 6.5)                 @noisy det23 det4279
mz (2, 6.5)                   @noisy det1373 det2101 det2772 det3276 det4281
mxx (2, 1.5) (2, 2)           @noisy det2803 det4914
mx (2.5, 1.5)                 @noisy det2803 det4226
mz (3, 1.5)                   @noisy det1237 det3682 det3906 det4213 det4627
mxx (2, 3.5) (2, 4)           @noisy det806 det1217
mx (2.5, 3.5)                 @noisy det1217 det4255
mz (3, 3.5)                   @noisy det280 det334 det509 det1050 det4239
mxx (2, 5.5) (2, 6)           @noisy det303 det2091
mx (2.5, 5.5)                 @noisy det303 det4195
mz (3, 5.5)                   @noisy det1373 det1468 det2645 det4269 det4718
mxx (2, 0) (2, 7.5)           @noisy det275 det4553
mx (2.5, 7.5)                 @noisy det275 det4210
mz (3, 7.5)                   @noisy det2125 det3276 det3446 det4201 det4850
mxx (3, 1) (3, 0.5)           @noisy det2796 det4807
mx (3.5, 0.5)                 @noisy det2796 det4192
mz (4, 0.5)                   @noisy det1237 det1364 det2427 det4264 det4850
mxx (3, 2.5) (3, 3)           @noisy det267 det951
mx (3.5, 2.5)                 @noisy det267 det4244
mz (4, 2.5)                   @noisy det10 det1050 det2093 det3906 det4274
mxx (3, 4.5) (3, 5)           @noisy det917 det1138
mx (3.5, 4.5)                 @noisy det917 det4227
mz (4, 4.5)                   @noisy det280 det2645 det3053 det3931 det4193
mxx (3, 7) (3, 6.5)           @noisy det1483 det4776
mx (3.5, 6.5)                 @noisy det1483 det4230
mz (4, 6.5)                   @noisy det1468 det2125 det2279 det3845 det4204
mxx (4, 1.5) (4, 2)           @noisy det30 det662
mx (4.5, 1.5)                 @noisy det30 det4200
mz (5, 1.5)                   @noisy det10 det2427 det3263 det4245 det4564
mxx (4, 4) (4, 3.5)           @noisy det1952 det2245
mx (4.5, 3.5)                 @noisy det2245 det4262
mz (5, 3.5)                   @noisy det1257 det2093 det3677 det3931 det4250
mxx (4, 5.5) (4, 6)           @noisy det90 det1351
mx (4.5, 5.5)                 @noisy det1351 det4228
mz (5, 5.5)                   @noisy det553 det2279 det2778 det3053 det4231
mxx (4, 0) (4, 7.5)           @noisy det3049 det5144
mx (4.5, 7.5)                 @noisy det4202 det5144
mz (5, 7.5)                   @noisy det1364 det3845 det3896 det4225 det4731
mxx (5, 0.5) (5, 1)           @noisy det753 det1639
mx (5.5, 0.5)                 @noisy det1639 det4280
mz (6, 0.5)                   @noisy det1751 det2208 det3896 det4263 det4564
mxx (5, 3) (5, 2.5)           @noisy det102 det3659
mx (5.5, 2.5)                 @noisy det102 det4238
mz (6, 2.5)                   @noisy det1257 det1727 det1985 det3263 det4211
mxx (5, 4.5) (5, 5)           @noisy det4270 det4641
mx (5.5, 4.5)                 @noisy det4219 det4641
mz (6, 4.5)                   @noisy det298 det2778 det3677 det4212 det4645
mxx (5, 6.5) (5, 7)           @noisy det4379 det4926
mx (5.5, 6.5)                 @noisy det4199 det4379
mz (6, 6.5)                   @noisy det66 det553 det3749 det4267 det4731
mxx (6, 1.5) (6, 2)           @noisy det4108 det4487
mx (6.5, 1.5)                 @noisy det4108 det4198
mz (7, 1.5)                   @noisy det1727 det2208 det3255 det4233 det4786
mxx (6, 3.5) (6, 4)           @noisy det3895 det4082
mx (6.5, 3.5)                 @noisy det4082 det4232
mz (7, 3.5)                   @noisy det566 det1985 det2388 det4214 det4645
mxx (6, 6) (6, 5.5)           @noisy det959 det4623
mx (6.5, 5.5)                 @noisy det4234 det4623
mz (7, 5.5)                   @noisy det14 det66 det298 det4197 det4991
mxx (6, 7.5) (6, 0)           @noisy det1264 det2479
mx (6.5, 7.5)                 @noisy det1264 det4257
mz (7, 7.5)                   @noisy det1626 det1751 det3749 det4275 det4373
mxx (7, 0.5) (7, 1)           @noisy det177 det3568
mx (7.5, 0.5)                 @noisy det3568 det4191
mz (0, 0.5)                   @noisy det1626 det3255 det3590 det4037 det4194
mxx (7, 2.5) (7, 3)           @noisy det4057 det4811
mx (7.5, 2.5)                 @noisy det4241 det4811
mz (0, 2.5)                   @noisy det566 det3443 det4260 det4786 det4899
mxx (7, 4.5) (7, 5)           @noisy det2610 det3950
mx (7.5, 4.5)                 @noisy det2610 det4248
mz (0, 4.5)                   @noisy det74 det2388 det3850 det4203 det4991
mxx (7, 6.5) (7, 7)           @noisy det1908 det3747
mx (7.5, 6.5)                 @noisy det3747 det4229
mz (0, 6.5)                   @noisy det14 det2120 det3963 det4206 det4373
mxx (0.5, 0.5) (0.5, 1)       @noisy det4304
mxx (0.5, 2.5) (0.5, 3)       @noisy det4307
mxx (0.5, 5) (0.5, 4.5)       @noisy det4309
mxx (0.5, 6.5) (0.5, 7)       @noisy det4319
mxx (1.5, 1.5) (1.5, 2)       @noisy det4305
mxx (1.5, 4) (1.5, 3.5)       @noisy det4298
mxx (1.5, 5.5) (1.5, 6)       @noisy det4314
mxx (1.5, 0) (1.5, 7.5)       @noisy det4322
mxx (2.5, 0.5) (2.5, 1)       @noisy det4315
mxx (2.5, 2.5) (2.5, 3)       @noisy det4323
mxx (2.5, 4.5) (2.5, 5)       @noisy det4310
mxx (2.5, 7) (2.5, 6.5)       @noisy det4317
mxx (3.5, 1.5) (3.5, 2)       @noisy det4311
mxx (3.5, 3.5) (3.5, 4)       @noisy det4308
mxx (3.5, 5.5) (3.5, 6)       @noisy det4293
mxx (3.5, 0) (3.5, 7.5)       @noisy det4320
mxx (4.5, 0.5) (4.5, 1)       @noisy det4316
mxx (4.5, 2.5) (4.5, 3)       @noisy det4297
mxx (4.5, 4.5) (4.5, 5)       @noisy det4296
mxx (4.5, 6.5) (4.5, 7)       @noisy det4321
mxx (5.5, 1.5) (5.5, 2)       @noisy det4295
mxx (5.5, 3.5) (5.5, 4)       @noisy det4330
mxx (5.5, 5.5) (5.5, 6)       @noisy det4318
mxx (5.5, 7.5) (5.5, 0)       @noisy det4328
mxx (6.5, 0.5) (6.5, 1)       @noisy det4303
mxx (6.5, 2.5) (6.5, 3)       @noisy det4306
mxx (6.5, 5) (6.5, 4.5)       @noisy det4299
mxx (6.5, 6.5) (6.5, 7)       @noisy det4300
mxx (7.5, 2) (7.5, 1.5)       @noisy det4331
mxx (7.5, 3.5) (7.5, 4)       @noisy det4332
mxx (7.5, 5.5) (7.5, 6)       @noisy det4326
mxx (7.5, 0) (7.5, 7.5)       @noisy det4313

--------         46
mzz (0, 1.5) (0.5, 1.5)       @noisy det4346
mxx (1, 1) (1, 1.5)           @noisy det4040 det4286
mzz (0, 3.5) (0.5, 3.5)       @noisy det4343
mxx (1, 3) (1, 3.5)           @noisy det677 det2447
mzz (0.5, 5.5) (0, 5.5)       @noisy det4336
mxx (1, 5) (1, 5.5)           @noisy det507 det1027
mzz (0, 7.5) (0.5, 7.5)       @noisy det4361
mxx (1, 7.5) (1, 7)           @noisy det316 det5064
mzz (1, 0.5) (1.5, 0.5)       @noisy det4370
mxx (2, 0) (2, 0.5)           @noisy det1758 det4163
mzz (1, 2.5) (1.5, 2.5)       @noisy det4338
mxx (2, 2) (2, 2.5)           @noisy det2627 det3838
mzz (1.5, 4.5) (1, 4.5)       @noisy det4342
mxx (2, 4.5) (2, 4)           @noisy det2170 det4551
mzz (1, 6.5) (1.5, 6.5)       @noisy det4348
mxx (2, 6.5) (2, 6)           @noisy det23 det4029
mzz (2, 1.5) (2.5, 1.5)       @noisy det4350
mxx (3, 1.5) (3, 1)           @noisy det2803 det4914
mzz (2, 3.5) (2.5, 3.5)       @noisy det4351
mxx (3, 3.5) (3, 3)           @noisy det806 det1217
mzz (2, 5.5) (2.5, 5.5)       @noisy det4357
mxx (3, 5) (3, 5.5)           @noisy det303 det2091
mzz (2.5, 7.5) (2, 7.5)       @noisy det4341
mxx (3, 7.5) (3, 7)           @noisy det275 det4553
mzz (3.5, 0.5) (3, 0.5)       @noisy det4363
mxx (4, 0) (4, 0.5)           @noisy det2796 det4807
mzz (3, 2.5) (3.5, 2.5)       @noisy det4335
mxx (4, 2) (4, 2.5)           @noisy det267 det951
mzz (3, 4.5) (3.5, 4.5)       @noisy det4366
mxx (4, 4.5) (4, 4)           @noisy det917 det1138
mzz (3.5, 6.5) (3, 6.5)       @noisy det4349
mxx (4, 6) (4, 6.5)           @noisy det1483 det4776
mzz (4, 1.5) (4.5, 1.5)       @noisy det4360
mxx (5, 1) (5, 1.5)           @noisy det30 det662
mzz (4.5, 3.5) (4, 3.5)       @noisy det4359
mxx (5, 3.5) (5, 3)           @noisy det1952 det2245
mzz (4, 5.5) (4.5, 5.5)       @noisy det4353
mxx (5, 5.5) (5, 5)           @noisy det90 det1351
mzz (4, 7.5) (4.5, 7.5)       @noisy det4354
mxx (5, 7) (5, 7.5)           @noisy det3049 det5144
mzz (5, 0.5) (5.5, 0.5)       @noisy det4358
mxx (6, 0) (6, 0.5)           @noisy det753 det1639
mzz (5.5, 2.5) (5, 2.5)       @noisy det4347
mxx (6, 2.5) (6, 2)           @noisy det102 det3659
mzz (5, 4.5) (5.5, 4.5)       @noisy det4352
mxx (6, 4) (6, 4.5)           @noisy det4270 det4641
mzz (5, 6.5) (5.5, 6.5)       @noisy det4367
mxx (6, 6.5) (6, 6)           @noisy det4379 det4926
mzz (6, 1.5) (6.5, 1.5)       @noisy det4362
mxx (7, 1.5) (7, 1)           @noisy det4108 det4487
mzz (6, 3.5) (6.5, 3.5)       @noisy det4340
mxx (7, 3) (7, 3.5)           @noisy det3895 det4082
mzz (6.5, 5.5) (6, 5.5)       @noisy det4369
mxx (7, 5.5) (7, 5)           @noisy det959 det4623
mzz (6, 7.5) (6.5, 7.5)       @noisy det4364
mxx (7, 7.5) (7, 7)           @noisy det1264 det2479
mzz (7, 0.5) (7.5, 0.5)       @noisy det4355
mxx (0, 0) (0, 0.5)           @noisy det177 det3568
mzz (7.5, 2.5) (7, 2.5)       @noisy det4337
mxx (0, 2.5) (0, 2)           @noisy det4057 det4811
mzz (7, 4.5) (7.5, 4.5)       @noisy det4339
mxx (0, 4.5) (0, 4)           @noisy det2610 det3950
mzz (7, 6.5) (7.5, 6.5)       @noisy det4345
mxx (0, 6) (0, 6.5)           @noisy det1908 det3747
mxx (0.5, 0.5) (0.5, 0)       @noisy det177 det4163 det4283
mxx (0.5, 2.5) (0.5, 2)       @noisy det3838 det4057 det4288
mxx (0.5, 4.5) (0.5, 4)       @noisy det2170 det3950 det4265
mxx (0.5, 6.5) (0.5, 6)       @noisy det1908 det4029 det4246
mxx (1.5, 1.5) (1.5, 1)       @noisy det4040 det4252 det4914
mxx (1.5, 3.5) (1.5, 3)       @noisy det806 det2447 det4282
mxx (1.5, 5) (1.5, 5.5)       @noisy det507 det2091 det4285
mxx (1.5, 7.5) (1.5, 7)       @noisy det316 det4271 det4553
mxx (2.5, 0.5) (2.5, 0)       @noisy det4163 det4220 det4807
mxx (2.5, 2) (2.5, 2.5)       @noisy det951 det3838 det4223
mxx (2.5, 4) (2.5, 4.5)       @noisy det1138 det2170 det4284
mxx (2.5, 6.5) (2.5, 6)       @noisy det4029 det4290 det4776
mxx (3.5, 1) (3.5, 1.5)       @noisy det662 det4235 det4914
mxx (3.5, 3) (3.5, 3.5)       @noisy det806 det1952 det4243
mxx (3.5, 5) (3.5, 5.5)       @noisy det90 det2091 det4240
mxx (3.5, 7) (3.5, 7.5)       @noisy det3049 det4289 det4553
mxx (4.5, 0.5) (4.5, 0)       @noisy det753 det4249 det4807
mxx (4.5, 2) (4.5, 2.5)       @noisy det951 det3659 det4251
mxx (4.5, 4.5) (4.5, 4)       @noisy det1138 det4270 det4278
mxx (4.5, 6.5) (4.5, 6)       @noisy det4266 det4776 det4926
mxx (5.5, 1) (5.5, 1.5)       @noisy det662 det4259 det4487
mxx (5.5, 3) (5.5, 3.5)       @noisy det1952 det3895 det4256
mxx (5.5, 5.5) (5.5, 5)       @noisy det90 det959 det4253
mxx (5.5, 7) (5.5, 7.5)       @noisy det2479 det3049 det4268
mxx (6.5, 0) (6.5, 0.5)       @noisy det177 det753 det4287
mxx (6.5, 2.5) (6.5, 2)       @noisy det3659 det4057 det4258
mxx (6.5, 4.5) (6.5, 4)       @noisy det3950 det4270 det4277
mxx (6.5, 6) (6.5, 6.5)       @noisy det1908 det4273 det4926
mxx (7.5, 1.5) (7.5, 1)       @noisy det4040 det4237 det4487
mxx (7.5, 3) (7.5, 3.5)       @noisy det2447 det3895 det4224
mxx (7.5, 5) (7.5, 5.5)       @noisy det507 det959 det4218
mxx (7.5, 7.5) (7.5, 7)       @noisy det316 det2479 det4291

--------         47
mzz (1, 1.5) (0.5, 1.5)       @noisy det4375
mzz (1, 3.5) (0.5, 3.5)       @noisy det4382
mzz (0.5, 5.5) (1, 5.5)       @noisy det4372
mzz (1, 7.5) (0.5, 7.5)       @noisy det4374
mzz (1.5, 0.5) (2, 0.5)       @noisy det4425
mzz (1.5, 2.5) (2, 2.5)       @noisy det4385
mzz (1.5, 4.5) (2, 4.5)       @noisy det4383
mzz (1.5, 6.5) (2, 6.5)       @noisy det4391
mzz (3, 1.5) (2.5, 1.5)       @noisy det4389
mzz (2.5, 3.5) (3, 3.5)       @noisy det4387
mzz (2.5, 5.5) (3, 5.5)       @noisy det4380
mzz (2.5, 7.5) (3, 7.5)       @noisy det4392
mzz (3.5, 0.5) (4, 0.5)       @noisy det4384
mzz (3.5, 2.5) (4, 2.5)       @noisy det4388
mzz (4, 4.5) (3.5, 4.5)       @noisy det4378
mzz (3.5, 6.5) (4, 6.5)       @noisy det4402
mzz (5, 1.5) (4.5, 1.5)       @noisy det4399
mzz (5, 3.5) (4.5, 3.5)       @noisy det4400
mzz (5, 5.5) (4.5, 5.5)       @noisy det4406
mzz (5, 7.5) (4.5, 7.5)       @noisy det4415
mzz (5.5, 0.5) (6, 0.5)       @noisy det4398
mzz (5.5, 2.5) (6, 2.5)       @noisy det4411
mzz (5.5, 4.5) (6, 4.5)       @noisy det4393
mzz (6, 6.5) (5.5, 6.5)       @noisy det4394
mzz (6.5, 1.5) (7, 1.5)       @noisy det4376
mzz (6.5, 3.5) (7, 3.5)       @noisy det4396
mzz (6.5, 5.5) (7, 5.5)       @noisy det4404
mzz (6.5, 7.5) (7, 7.5)       @noisy det4414
mzz (7.5, 0.5) (0, 0.5)       @noisy det4423
mzz (7.5, 2.5) (0, 2.5)       @noisy det4377
mzz (7.5, 4.5) (0, 4.5)       @noisy det4381
mzz (7.5, 6.5) (0, 6.5)       @noisy det4408
mxx (0.5, 0.5) (0.5, 1)       @noisy det177 det4163 det4304
mzz (1, 0) (0.5, 0)           @noisy det3590 det4037
mxx (0.5, 2.5) (0.5, 3)       @noisy det3838 det4057 det4307
mzz (1, 2) (0.5, 2)           @noisy det3443 det4899
mxx (0.5, 5) (0.5, 4.5)       @noisy det2170 det3950 det4309
mzz (1, 4) (0.5, 4)           @noisy det74 det3850
mxx (0.5, 6.5) (0.5, 7)       @noisy det1908 det4029 det4319
mzz (0.5, 6) (1, 6)           @noisy det2120 det3963
mxx (1.5, 1.5) (1.5, 2)       @noisy det4040 det4305 det4914
mzz (1.5, 1) (2, 1)           @noisy det3066 det4329
mxx (1.5, 4) (1.5, 3.5)       @noisy det806 det2447 det4298
mzz (2, 3) (1.5, 3)           @noisy det1833 det1912
mxx (1.5, 5.5) (1.5, 6)       @noisy det507 det2091 det4314
mzz (1.5, 5) (2, 5)           @noisy det2085 det2772
mxx (1.5, 0) (1.5, 7.5)       @noisy det316 det4322 det4553
mzz (1.5, 7) (2, 7)           @noisy det103 det2101
mxx (2.5, 0.5) (2.5, 1)       @noisy det4163 det4315 det4807
mzz (2.5, 0) (3, 0)           @noisy det3446 det3682
mxx (2.5, 2.5) (2.5, 3)       @noisy det951 det3838 det4323
mzz (2.5, 2) (3, 2)           @noisy det509 det4627
mxx (2.5, 4.5) (2.5, 5)       @noisy det1138 det2170 det4310
mzz (2.5, 4) (3, 4)           @noisy det334 det4718
mxx (2.5, 7) (2.5, 6.5)       @noisy det4029 det4317 det4776
mzz (3, 6) (2.5, 6)           @noisy det1373 det3276
mxx (3.5, 1.5) (3.5, 2)       @noisy det662 det4311 det4914
mzz (3.5, 1) (4, 1)           @noisy det1237 det3906
mxx (3.5, 3.5) (3.5, 4)       @noisy det806 det1952 det4308
mzz (3.5, 3) (4, 3)           @noisy det280 det1050
mxx (3.5, 5.5) (3.5, 6)       @noisy det90 det2091 det4293
mzz (3.5, 5) (4, 5)           @noisy det1468 det2645
mxx (3.5, 0) (3.5, 7.5)       @noisy det3049 det4320 det4553
mzz (3.5, 7) (4, 7)           @noisy det2125 det4850
mxx (4.5, 0.5) (4.5, 1)       @noisy det753 det4316 det4807
mzz (5, 0) (4.5, 0)           @noisy det1364 det2427
mxx (4.5, 2.5) (4.5, 3)       @noisy det951 det3659 det4297
mzz (4.5, 2) (5, 2)           @noisy det10 det2093
mxx (4.5, 4.5) (4.5, 5)       @noisy det1138 det4270 det4296
mzz (5, 4) (4.5, 4)           @noisy det3053 det3931
mxx (4.5, 6.5) (4.5, 7)       @noisy det4321 det4776 det4926
mzz (5, 6) (4.5, 6)           @noisy det2279 det3845
mxx (5.5, 1.5) (5.5, 2)       @noisy det662 det4295 det4487
mzz (5.5, 1) (6, 1)           @noisy det3263 det4564
mxx (5.5, 3.5) (5.5, 4)       @noisy det1952 det3895 det4330
mzz (5.5, 3) (6, 3)           @noisy det1257 det3677
mxx (5.5, 5.5) (5.5, 6)       @noisy det90 det959 det4318
mzz (5.5, 5) (6, 5)           @noisy det553 det2778
mxx (5.5, 7.5) (5.5, 0)       @noisy det2479 det3049 det4328
mzz (5.5, 7) (6, 7)           @noisy det3896 det4731
mxx (6.5, 0.5) (6.5, 1)       @noisy det177 det753 det4303
mzz (6.5, 0) (7, 0)           @noisy det1751 det2208
mxx (6.5, 2.5) (6.5, 3)       @noisy det3659 det4057 det4306
mzz (6.5, 2) (7, 2)           @noisy det1727 det1985
mxx (6.5, 5) (6.5, 4.5)       @noisy det3950 det4270 det4299
mzz (7, 4) (6.5, 4)           @noisy det298 det4645
mxx (6.5, 6.5) (6.5, 7)       @noisy det1908 det4300 det4926
mzz (6.5, 6) (7, 6)           @noisy det66 det3749
mxx (7.5, 2) (7.5, 1.5)       @noisy det4040 det4331 det4487
mzz (0, 1) (7.5, 1)           @noisy det3255 det4786
mxx (7.5, 3.5) (7.5, 4)       @noisy det2447 det3895 det4332
mzz (7.5, 3) (0, 3)           @noisy det566 det2388
mxx (7.5, 5.5) (7.5, 6)       @noisy det507 det959 det4326
mzz (7.5, 5) (0, 5)           @noisy det14 det4991
mxx (7.5, 0) (7.5, 7.5)       @noisy det316 det2479 det4313
mzz (0, 7) (7.5, 7)           @noisy det1626 det4373

--------         48
mzz (0, 1.5) (0.5, 1.5)       @noisy det3443 det3590 det4346
mzz (0, 3.5) (0.5, 3.5)       @noisy det3443 det3850 det4343
mzz (0.5, 5.5) (0, 5.5)       @noisy det3850 det3963 det4336
mzz (0, 7.5) (0.5, 7.5)       @noisy det3590 det3963 det4361
mzz (1, 0.5) (1.5, 0.5)       @noisy det103 det4329 det4370
mzz (1, 2.5) (1.5, 2.5)       @noisy det1833 det4329 det4338
mzz (1.5, 4.5) (1, 4.5)       @noisy det1833 det2772 det4342
mzz (1, 6.5) (1.5, 6.5)       @noisy det103 det2772 det4348
mzz (2, 1.5) (2.5, 1.5)       @noisy det509 det3682 det4350
mzz (2, 3.5) (2.5, 3.5)       @noisy det509 det4351 det4718
mzz (2, 5.5) (2.5, 5.5)       @noisy det3276 det4357 det4718
mzz (2.5, 7.5) (2, 7.5)       @noisy det3276 det3682 det4341
mzz (3.5, 0.5) (3, 0.5)       @noisy det3906 det4363 det4850
mzz (3, 2.5) (3.5, 2.5)       @noisy det280 det3906 det4335
mzz (3, 4.5) (3.5, 4.5)       @noisy det280 det1468 det4366
mzz (3.5, 6.5) (3, 6.5)       @noisy det1468 det4349 det4850
mzz (4, 1.5) (4.5, 1.5)       @noisy det2093 det2427 det4360
mzz (4.5, 3.5) (4, 3.5)       @noisy det2093 det3053 det4359
mzz (4, 5.5) (4.5, 5.5)       @noisy det3053 det3845 det4353
mzz (4, 7.5) (4.5, 7.5)       @noisy det2427 det3845 det4354
mzz (5, 0.5) (5.5, 0.5)       @noisy det3263 det3896 det4358
mzz (5.5, 2.5) (5, 2.5)       @noisy det3263 det3677 det4347
mzz (5, 4.5) (5.5, 4.5)       @noisy det553 det3677 det4352
mzz (5, 6.5) (5.5, 6.5)       @noisy det553 det3896 det4367
mzz (6, 1.5) (6.5, 1.5)       @noisy det1985 det2208 det4362
mzz (6, 3.5) (6.5, 3.5)       @noisy det298 det1985 det4340
mzz (6.5, 5.5) (6, 5.5)       @noisy det298 det3749 det4369
mzz (6, 7.5) (6.5, 7.5)       @noisy det2208 det3749 det4364
mzz (7, 0.5) (7.5, 0.5)       @noisy det1626 det4355 det4786
mzz (7.5, 2.5) (7, 2.5)       @noisy det2388 det4337 det4786
mzz (7, 4.5) (7.5, 4.5)       @noisy det14 det2388 det4339
mzz (7, 6.5) (7.5, 6.5)       @noisy det14 det1626 det4345
mzz (0, 1) (0.5, 1)           @noisy det3590 det4037
mz (0.5, 0.5)                 @noisy det4037 det4471
mx (0.5, 0)                   @noisy det4473
mzz (0, 3) (0.5, 3)           @noisy det3443 det4899
mz (0.5, 2.5)                 @noisy det4461 det4899
mx (0.5, 2)                   @noisy det4413
mzz (0.5, 5) (0, 5)           @noisy det74 det3850
mz (0.5, 4.5)                 @noisy det74 det4436
mx (0.5, 4)                   @noisy det4418
mzz (0, 7) (0.5, 7)           @noisy det2120 det3963
mz (0.5, 6.5)                 @noisy det2120 det4466
mx (0.5, 6)                   @noisy det4407
mzz (1, 2) (1.5, 2)           @noisy det3066 det4329
mz (1.5, 1.5)                 @noisy det3066 det4458
mx (1.5, 1)                   @noisy det4444
mzz (1.5, 4) (1, 4)           @noisy det1833 det1912
mz (1.5, 3.5)                 @noisy det1912 det4448
mx (1.5, 3)                   @noisy det4429
mzz (1, 6) (1.5, 6)           @noisy det2085 det2772
mz (1.5, 5.5)                 @noisy det2085 det4450
mx (1.5, 5)                   @noisy det4475
mzz (1, 0) (1.5, 0)           @noisy det103 det2101
mz (1.5, 7.5)                 @noisy det2101 det4456
mx (1.5, 7)                   @noisy det4434
mzz (2, 1) (2.5, 1)           @noisy det3446 det3682
mz (2.5, 0.5)                 @noisy det3446 det4464
mx (2.5, 0)                   @noisy det4453
mzz (2, 3) (2.5, 3)           @noisy det509 det4627
mz (2.5, 2.5)                 @noisy det4427 det4627
mx (2.5, 2)                   @noisy det4422
mzz (2, 5) (2.5, 5)           @noisy det334 det4718
mz (2.5, 4.5)                 @noisy det334 det4403
mx (2.5, 4)                   @noisy det4468
mzz (2.5, 7) (2, 7)           @noisy det1373 det3276
mz (2.5, 6.5)                 @noisy det1373 det4442
mx (2.5, 6)                   @noisy det4452
mzz (3, 2) (3.5, 2)           @noisy det1237 det3906
mz (3.5, 1.5)                 @noisy det1237 det4437
mx (3.5, 1)                   @noisy det4420
mzz (3, 4) (3.5, 4)           @noisy det280 det1050
mz (3.5, 3.5)                 @noisy det1050 det4447
mx (3.5, 3)                   @noisy det4410
mzz (3.5, 6) (3, 6)           @noisy det1468 det2645
mz (3.5, 5.5)                 @noisy det2645 det4431
mx (3.5, 5)                   @noisy det4472
mzz (3.5, 0) (3, 0)           @noisy det2125 det4850
mz (3.5, 7.5)                 @noisy det2125 det4397
mx (3.5, 7)                   @noisy det4454
mzz (4, 1) (4.5, 1)           @noisy det1364 det2427
mz (4.5, 0.5)                 @noisy det1364 det4433
mx (4.5, 0)                   @noisy det4460
mzz (4.5, 3) (4, 3)           @noisy det10 det2093
mz (4.5, 2.5)                 @noisy det10 det4432
mx (4.5, 2)                   @noisy det4412
mzz (4, 5) (4.5, 5)           @noisy det3053 det3931
mz (4.5, 4.5)                 @noisy det3931 det4445
mx (4.5, 4)                   @noisy det4416
mzz (4, 7) (4.5, 7)           @noisy det2279 det3845
mz (4.5, 6.5)                 @noisy det2279 det4465
mx (4.5, 6)                   @noisy det4470
mzz (5.5, 2) (5, 2)           @noisy det3263 det4564
mz (5.5, 1.5)                 @noisy det4438 det4564
mx (5.5, 1)                   @noisy det4443
mzz (5, 4) (5.5, 4)           @noisy det1257 det3677
mz (5.5, 3.5)                 @noisy det1257 det4446
mx (5.5, 3)                   @noisy det4455
mzz (5, 6) (5.5, 6)           @noisy det553 det2778
mz (5.5, 5.5)                 @noisy det2778 det4449
mx (5.5, 5)                   @noisy det4430
mzz (5, 0) (5.5, 0)           @noisy det3896 det4731
mz (5.5, 7.5)                 @noisy det4417 det4731
mx (5.5, 7)                   @noisy det4435
mzz (6, 1) (6.5, 1)           @noisy det1751 det2208
mz (6.5, 0.5)                 @noisy det1751 det4424
mx (6.5, 0)                   @noisy det4440
mzz (6, 3) (6.5, 3)           @noisy det1727 det1985
mz (6.5, 2.5)                 @noisy det1727 det4451
mx (6.5, 2)                   @noisy det4428
mzz (6.5, 5) (6, 5)           @noisy det298 det4645
mz (6.5, 4.5)                 @noisy det4421 det4645
mx (6.5, 4)                   @noisy det4457
mzz (6, 7) (6.5, 7)           @noisy det66 det3749
mz (6.5, 6.5)                 @noisy det66 det4467
mx (6.5, 6)                   @noisy det4459
mzz (7.5, 2) (7, 2)           @noisy det3255 det4786
mz (7.5, 1.5)                 @noisy det3255 det4409
mx (7.5, 1)                   @noisy det4419
mzz (7, 4) (7.5, 4)           @noisy det566 det2388
mz (7.5, 3.5)                 @noisy det566 det4441
mx (7.5, 3)                   @noisy det4405
mzz (7, 6) (7.5, 6)           @noisy det14 det4991
mz (7.5, 5.5)                 @noisy det4474 det4991
mx (7.5, 5)                   @noisy det4463
mzz (7, 0) (7.5, 0)           @noisy det1626 det4373
mz (7.5, 7.5)                 @noisy det4373 det4462
mx (7.5, 7)                   @noisy det4426

--------         49
mzz (1, 1.5) (0.5, 1.5)       @noisy det3443 det3590 det4375
mxx (0, 1.5) (0, 1)           @noisy det4040 det4286
mzz (1, 3.5) (0.5, 3.5)       @noisy det3443 det3850 det4382
mxx (0, 3.5) (0, 3)           @noisy det677 det2447
mzz (0.5, 5.5) (1, 5.5)       @noisy det3850 det3963 det4372
mxx (0, 5.5) (0, 5)           @noisy det507 det1027
mzz (1, 7.5) (0.5, 7.5)       @noisy det3590 det3963 det4374
mxx (0, 7) (0, 7.5)           @noisy det316 det5064
mzz (1.5, 0.5) (2, 0.5)       @noisy det103 det4329 det4425
mxx (1, 0.5) (1, 0)           @noisy det1758 det4163
mzz (1.5, 2.5) (2, 2.5)       @noisy det1833 det4329 det4385
mxx (1, 2) (1, 2.5)           @noisy det2627 det3838
mzz (1.5, 4.5) (2, 4.5)       @noisy det1833 det2772 det4383
mxx (1, 4) (1, 4.5)           @noisy det2170 det4551
mzz (1.5, 6.5) (2, 6.5)       @noisy det103 det2772 det4391
mxx (1, 6.5) (1, 6)           @noisy det23 det4029
mzz (3, 1.5) (2.5, 1.5)       @noisy det509 det3682 det4389
mxx (2, 1) (2, 1.5)           @noisy det2803 det4914
mzz (2.5, 3.5) (3, 3.5)       @noisy det509 det4387 det4718
mxx (2, 3.5) (2, 3)           @noisy det806 det1217
mzz (2.5, 5.5) (3, 5.5)       @noisy det3276 det4380 det4718
mxx (2, 5.5) (2, 5)           @noisy det303 det2091
mzz (2.5, 7.5) (3, 7.5)       @noisy det3276 det3682 det4392
mxx (2, 7) (2, 7.5)           @noisy det275 det4553
mzz (3.5, 0.5) (4, 0.5)       @noisy det3906 det4384 det4850
mxx (3, 0) (3, 0.5)           @noisy det2796 det4807
mzz (3.5, 2.5) (4, 2.5)       @noisy det280 det3906 det4388
mxx (3, 2.5) (3, 2)           @noisy det267 det951
mzz (4, 4.5) (3.5, 4.5)       @noisy det280 det1468 det4378
mxx (3, 4.5) (3, 4)           @noisy det917 det1138
mzz (3.5, 6.5) (4, 6.5)       @noisy det1468 det4402 det4850
mxx (3, 6) (3, 6.5)           @noisy det1483 det4776
mzz (5, 1.5) (4.5, 1.5)       @noisy det2093 det2427 det4399
mxx (4, 1.5) (4, 1)           @noisy det30 det662
mzz (5, 3.5) (4.5, 3.5)       @noisy det2093 det3053 det4400
mxx (4, 3) (4, 3.5)           @noisy det1952 det2245
mzz (5, 5.5) (4.5, 5.5)       @noisy det3053 det3845 det4406
mxx (4, 5) (4, 5.5)           @noisy det90 det1351
mzz (5, 7.5) (4.5, 7.5)       @noisy det2427 det3845 det4415
mxx (4, 7) (4, 7.5)           @noisy det3049 det5144
mzz (5.5, 0.5) (6, 0.5)       @noisy det3263 det3896 det4398
mxx (5, 0) (5, 0.5)           @noisy det753 det1639
mzz (5.5, 2.5) (6, 2.5)       @noisy det3263 det3677 det4411
mxx (5, 2) (5, 2.5)           @noisy det102 det3659
mzz (5.5, 4.5) (6, 4.5)       @noisy det553 det3677 det4393
mxx (5, 4.5) (5, 4)           @noisy det4270 det4641
mzz (6, 6.5) (5.5, 6.5)       @noisy det553 det3896 det4394
mxx (5, 6) (5, 6.5)           @noisy det4379 det4926
mzz (6.5, 1.5) (7, 1.5)       @noisy det1985 det2208 det4376
mxx (6, 1.5) (6, 1)           @noisy det4108 det4487
mzz (6.5, 3.5) (7, 3.5)       @noisy det298 det1985 det4396
mxx (6, 3.5) (6, 3)           @noisy det3895 det4082
mzz (6.5, 5.5) (7, 5.5)       @noisy det298 det3749 det4404
mxx (6, 5) (6, 5.5)           @noisy det959 det4623
mzz (6.5, 7.5) (7, 7.5)       @noisy det2208 det3749 det4414
mxx (6, 7.5) (6, 7)           @noisy det1264 det2479
mzz (7.5, 0.5) (0, 0.5)       @noisy det1626 det4423 det4786
mxx (7, 0.5) (7, 0)           @noisy det177 det3568
mzz (7.5, 2.5) (0, 2.5)       @noisy det2388 det4377 det4786
mxx (7, 2) (7, 2.5)           @noisy det4057 det4811
mzz (7.5, 4.5) (0, 4.5)       @noisy det14 det2388 det4381
mxx (7, 4.5) (7, 4)           @noisy det2610 det3950
mzz (7.5, 6.5) (0, 6.5)       @noisy det14 det1626 det4408
mxx (7, 6.5) (7, 6)           @noisy det1908 det3747
mx (0.5, 0)                   @noisy det316 det3568 det4163 det4473 det5064
mz (0.5, 0.5)                 @noisy det4471 det4536
mx (0.5, 1)                   @noisy det4040 det4544
mx (0.5, 2)                   @noisy det3838 det4040 det4286 det4413 det4811
mz (0.5, 2.5)                 @noisy det4461 det4512
mx (0.5, 3)                   @noisy det4532
mx (0.5, 4)                   @noisy det677 det2170 det2447 det2610 det4418
mz (0.5, 4.5)                 @noisy det4436 det4495
mx (0.5, 5)                   @noisy det4499
mx (0.5, 6)                   @noisy det507 det1027 det3747 det4029 det4407
mz (0.5, 6.5)                 @noisy det4466 det4523
mx (0.5, 7)                   @noisy det4506
mx (1.5, 1)                   @noisy det1758 det4163 det4286 det4444 det4914
mz (1.5, 1.5)                 @noisy det4458 det4537
mx (1.5, 2)                   @noisy det3838 det4488
mx (1.5, 3)                   @noisy det677 det806 det2627 det3838 det4429
mz (1.5, 3.5)                 @noisy det4448 det4501
mx (1.5, 4)                   @noisy det4530
mx (1.5, 5)                   @noisy det1027 det2091 det2170 det4475 det4551
mz (1.5, 5.5)                 @noisy det4450 det4503
mx (1.5, 6)                   @noisy det4525
mx (1.5, 7)                   @noisy det23 det4029 det4434 det4553 det5064
mz (1.5, 7.5)                 @noisy det4456 det4535
mx (1.5, 0)                   @noisy det4520
mx (2.5, 0)                   @noisy det275 det1758 det4453 det4553 det4807
mz (2.5, 0.5)                 @noisy det4464 det4521
mx (2.5, 1)                   @noisy det4490
mx (2.5, 2)                   @noisy det951 det2627 det2803 det4422 det4914
mz (2.5, 2.5)                 @noisy det4427 det4517
mx (2.5, 3)                   @noisy det3838 det4492
mx (2.5, 4)                   @noisy det806 det1138 det1217 det4468 det4551
mz (2.5, 4.5)                 @noisy det4403 det4545
mx (2.5, 5)                   @noisy det4514
mx (2.5, 6)                   @noisy det23 det303 det2091 det4452 det4776
mz (2.5, 6.5)                 @noisy det4442 det4498
mx (2.5, 7)                   @noisy det4505
mx (3.5, 1)                   @noisy det662 det2796 det2803 det4420 det4807
mz (3.5, 1.5)                 @noisy det4437 det4496
mx (3.5, 2)                   @noisy det4507 det4914
mx (3.5, 3)                   @noisy det267 det951 det1217 det1952 det4410
mz (3.5, 3.5)                 @noisy det4447 det4540
mx (3.5, 4)                   @noisy det1138 det4493
mx (3.5, 5)                   @noisy det90 det303 det917 det1138 det4472
mz (3.5, 5.5)                 @noisy det4431 det4509
mx (3.5, 6)                   @noisy det4482
mx (3.5, 7)                   @noisy det275 det1483 det3049 det4454 det4776
mz (3.5, 7.5)                 @noisy det4397 det4497
mx (3.5, 0)                   @noisy det4533 det4553
mx (4.5, 0)                   @noisy det753 det2796 det3049 det4460 det5144
mz (4.5, 0.5)                 @noisy det4433 det4511
mx (4.5, 1)                   @noisy det662 det4527
mx (4.5, 2)                   @noisy det30 det267 det662 det3659 det4412
mz (4.5, 2.5)                 @noisy det4432 det4491
mx (4.5, 3)                   @noisy det4504
mx (4.5, 4)                   @noisy det917 det1952 det2245 det4270 det4416
mz (4.5, 4.5)                 @noisy det4445 det4480
mx (4.5, 5)                   @noisy det1138 det4489
mx (4.5, 6)                   @noisy det90 det1351 det1483 det4470 det4926
mz (4.5, 6.5)                 @noisy det4465 det4522
mx (4.5, 7)                   @noisy det4541
mx (5.5, 1)                   @noisy det30 det753 det1639 det4443 det4487
mz (5.5, 1.5)                 @noisy det4438 det4516
mx (5.5, 2)                   @noisy det4539
mx (5.5, 3)                   @noisy det102 det2245 det3659 det3895 det4455
mz (5.5, 3.5)                 @noisy det4446 det4500
mx (5.5, 4)                   @noisy det4528
mx (5.5, 5)                   @noisy det959 det1351 det4270 det4430 det4641
mz (5.5, 5.5)                 @noisy det4449 det4502
mx (5.5, 6)                   @noisy det90 det4524
mx (5.5, 7)                   @noisy det2479 det4379 det4435 det4926 det5144
mz (5.5, 7.5)                 @noisy det4417 det4547
mx (5.5, 0)                   @noisy det4485
mx (6.5, 0)                   @noisy det177 det1264 det1639 det2479 det4440
mz (6.5, 0.5)                 @noisy det4424 det4486
mx (6.5, 1)                   @noisy det753 det4487 det4550
mx (6.5, 2)                   @noisy det102 det4057 det4108 det4428 det4487
mz (6.5, 2.5)                 @noisy det4451 det4531
mx (6.5, 3)                   @noisy det4483
mx (6.5, 4)                   @noisy det3895 det3950 det4082 det4457 det4641
mz (6.5, 4.5)                 @noisy det4421 det4549
mx (6.5, 5)                   @noisy det4526
mx (6.5, 6)                   @noisy det959 det1908 det4379 det4459 det4623
mz (6.5, 6.5)                 @noisy det4467 det4529
mx (6.5, 7)                   @noisy det2479 det4546 det4926
mx (7.5, 1)                   @noisy det177 det3568 det4040 det4108 det4419
mz (7.5, 1.5)                 @noisy det4409 det4481
mx (7.5, 2)                   @noisy det4487 det4534
mx (7.5, 3)                   @noisy det2447 det4057 det4082 det4405 det4811
mz (7.5, 3.5)                 @noisy det4441 det4519
mx (7.5, 4)                   @noisy det4542
mx (7.5, 5)                   @noisy det507 det2610 det3950 det4463 det4623
mz (7.5, 5.5)                 @noisy det4474 det4543
mx (7.5, 6)                   @noisy det959 det4494
mx (7.5, 7)                   @noisy det316 det1264 det1908 det3747 det4426
mz (7.5, 7.5)                 @noisy det4462 det4518
mx (7.5, 0)                   @noisy det4508

--------         50
mxx (1, 1.5) (1, 2)           @noisy det4040 det4286
mx (0.5, 1.5)                 @noisy det4040 det4562
mz (0, 1.5)                   @noisy det4575
mxx (1, 3.5) (1, 4)           @noisy det677 det2447
mx (0.5, 3.5)                 @noisy det2447 det4609
mz (0, 3.5)                   @noisy det4582
mxx (1, 6) (1, 5.5)           @noisy det507 det1027
mx (0.5, 5.5)                 @noisy det507 det4620
mz (0, 5.5)                   @noisy det4591
mxx (1, 0) (1, 7.5)           @noisy det316 det5064
mx (0.5, 7.5)                 @noisy det316 det4566
mz (0, 7.5)                   @noisy det4596
mxx (2, 0.5) (2, 1)           @noisy det1758 det4163
mx (1.5, 0.5)                 @noisy det4163 det4619
mz (1, 0.5)                   @noisy det4607
mxx (2, 3) (2, 2.5)           @noisy det2627 det3838
mx (1.5, 2.5)                 @noisy det3838 det4580
mz (1, 2.5)                   @noisy det4598
mxx (2, 4.5) (2, 5)           @noisy det2170 det4551
mx (1.5, 4.5)                 @noisy det2170 det4593
mz (1, 4.5)                   @noisy det4570
mxx (2, 6.5) (2, 7)           @noisy det23 det4029
mx (1.5, 6.5)                 @noisy det4029 det4621
mz (1, 6.5)                   @noisy det4560
mxx (3, 1.5) (3, 2)           @noisy det2803 det4914
mx (2.5, 1.5)                 @noisy det4592 det4914
mz (2, 1.5)                   @noisy det4624
mxx (3, 3.5) (3, 4)           @noisy det806 det1217
mx (2.5, 3.5)                 @noisy det806 det4597
mz (2, 3.5)                   @noisy det4589
mxx (3, 5.5) (3, 6)           @noisy det303 det2091
mx (2.5, 5.5)                 @noisy det2091 det4555
mz (2, 5.5)                   @noisy det4600
mxx (3, 7.5) (3, 0)           @noisy det275 det4553
mx (2.5, 7.5)                 @noisy det4553 det4558
mz (2, 7.5)                   @noisy det4567
mxx (4, 0.5) (4, 1)           @noisy det2796 det4807
mx (3.5, 0.5)                 @noisy det4614 det4807
mz (3, 0.5)                   @noisy det4563
mxx (4, 2.5) (4, 3)           @noisy det267 det951
mx (3.5, 2.5)                 @noisy det951 det4612
mz (3, 2.5)                   @noisy det4610
mxx (4, 4.5) (4, 5)           @noisy det917 det1138
mx (3.5, 4.5)                 @noisy det1138 det4574
mz (3, 4.5)                   @noisy det4615
mxx (4, 6.5) (4, 7)           @noisy det1483 det4776
mx (3.5, 6.5)                 @noisy det4579 det4776
mz (3, 6.5)                   @noisy det4587
mxx (5, 1.5) (5, 2)           @noisy det30 det662
mx (4.5, 1.5)                 @noisy det662 det4578
mz (4, 1.5)                   @noisy det4573
mxx (5, 3.5) (5, 4)           @noisy det1952 det2245
mx (4.5, 3.5)                 @noisy det1952 det4604
mz (4, 3.5)                   @noisy det4617
mxx (5, 5.5) (5, 6)           @noisy det90 det1351
mx (4.5, 5.5)                 @noisy det90 det4603
mz (4, 5.5)                   @noisy det4590
mxx (5, 0) (5, 7.5)           @noisy det3049 det5144
mx (4.5, 7.5)                 @noisy det3049 det4565
mz (4, 7.5)                   @noisy det4595
mxx (6, 1) (6, 0.5)           @noisy det753 det1639
mx (5.5, 0.5)                 @noisy det753 det4602
mz (5, 0.5)                   @noisy det4606
mxx (6, 2.5) (6, 3)           @noisy det102 det3659
mx (5.5, 2.5)                 @noisy det3659 det4588
mz (5, 2.5)                   @noisy det4608
mxx (6, 4.5) (6, 5)           @noisy det4270 det4641
mx (5.5, 4.5)                 @noisy det4270 det4568
mz (5, 4.5)                   @noisy det4569
mxx (6, 6.5) (6, 7)           @noisy det4379 det4926
mx (5.5, 6.5)                 @noisy det4576 det4926
mz (5, 6.5)                   @noisy det4571
mxx (7, 1.5) (7, 2)           @noisy det4108 det4487
mx (6.5, 1.5)                 @noisy det4487 det4572
mz (6, 1.5)                   @noisy det4622
mxx (7, 4) (7, 3.5)           @noisy det3895 det4082
mx (6.5, 3.5)                 @noisy det3895 det4581
mz (6, 3.5)                   @noisy det4594
mxx (7, 5.5) (7, 6)           @noisy det959 det4623
mx (6.5, 5.5)                 @noisy det959 det4583
mz (6, 5.5)                   @noisy det4554
mxx (7, 0) (7, 7.5)           @noisy det1264 det2479
mx (6.5, 7.5)                 @noisy det2479 det4601
mz (6, 7.5)                   @noisy det4618
mxx (0, 1) (0, 0.5)           @noisy det177 det3568
mx (7.5, 0.5)                 @noisy det177 det4613
mz (7, 0.5)                   @noisy det4556
mxx (0, 2.5) (0, 3)           @noisy det4057 det4811
mx (7.5, 2.5)                 @noisy det4057 det4611
mz (7, 2.5)                   @noisy det4559
mxx (0, 4.5) (0, 5)           @noisy det2610 det3950
mx (7.5, 4.5)                 @noisy det3950 det4616
mz (7, 4.5)                   @noisy det4605
mxx (0, 7) (0, 6.5)           @noisy det1908 det3747
mx (7.5, 6.5)                 @noisy det1908 det4577
mz (7, 6.5)                   @noisy det4585
mzz (0.5, 0) (0, 0)           @noisy det278 det3590
mz (0.5, 0.5)                 @noisy det278 det4536
mx (0.5, 1)                   @noisy det177 det1758 det4286 det4544
mzz (0, 2) (0.5, 2)           @noisy det1469 det3443
mz (0.5, 2.5)                 @noisy det1469 det4512
mx (0.5, 3)                   @noisy det677 det2447 det2627 det4057 det4532
mzz (0, 4) (0.5, 4)           @noisy det3850 det4513
mz (0.5, 4.5)                 @noisy det4495 det4513
mx (0.5, 5)                   @noisy det507 det1027 det3950 det4499 det4551
mzz (0.5, 6) (0, 6)           @noisy det540 det3963
mz (0.5, 6.5)                 @noisy det540 det4523
mx (0.5, 7)                   @noisy det23 det316 det1908 det4506 det5064
mzz (1, 1) (1.5, 1)           @noisy det281 det4329
mz (1.5, 1.5)                 @noisy det281 det4537
mx (1.5, 2)                   @noisy det2627 det2803 det4040 det4488
mzz (1, 3) (1.5, 3)           @noisy det118 det1833
mz (1.5, 3.5)                 @noisy det118 det4501
mx (1.5, 4)                   @noisy det1217 det2170 det2447 det4530 det4551
mzz (1.5, 5) (1, 5)           @noisy det2772 det4920
mz (1.5, 5.5)                 @noisy det4503 det4920
mx (1.5, 6)                   @noisy det23 det303 det507 det4029 det4525
mzz (1, 7) (1.5, 7)           @noisy det103 det2236
mz (1.5, 7.5)                 @noisy det2236 det4535
mx (1.5, 0)                   @noisy det275 det316 det1758 det4163 det4520
mzz (2, 0) (2.5, 0)           @noisy det2090 det3682
mz (2.5, 0.5)                 @noisy det2090 det4521
mx (2.5, 1)                   @noisy det2796 det2803 det4163 det4490 det4914
mzz (2.5, 2) (2, 2)           @noisy det509 det2182
mz (2.5, 2.5)                 @noisy det2182 det4517
mx (2.5, 3)                   @noisy det267 det806 det1217 det4492
mzz (2, 4) (2.5, 4)           @noisy det552 det4718
mz (2.5, 4.5)                 @noisy det552 det4545
mx (2.5, 5)                   @noisy det303 det917 det2091 det2170 det4514
mzz (2, 6) (2.5, 6)           @noisy det557 det3276
mz (2.5, 6.5)                 @noisy det557 det4498
mx (2.5, 7)                   @noisy det275 det1483 det4029 det4505 det4553
mzz (3, 1) (3.5, 1)           @noisy det1106 det3906
mz (3.5, 1.5)                 @noisy det1106 det4496
mx (3.5, 2)                   @noisy det30 det267 det951 det4507
mzz (3, 3) (3.5, 3)           @noisy det280 det1716
mz (3.5, 3.5)                 @noisy det1716 det4540
mx (3.5, 4)                   @noisy det806 det917 det2245 det4493
mzz (3.5, 5) (3, 5)           @noisy det1468 det1808
mz (3.5, 5.5)                 @noisy det1808 det4509
mx (3.5, 6)                   @noisy det1351 det1483 det2091 det4482 det4776
mzz (3, 7) (3.5, 7)           @noisy det1732 det4850
mz (3.5, 7.5)                 @noisy det1732 det4497
mx (3.5, 0)                   @noisy det2796 det4533 det4807 det5144
mzz (4, 0) (4.5, 0)           @noisy det973 det2427
mz (4.5, 0.5)                 @noisy det973 det4511
mx (4.5, 1)                   @noisy det30 det1639 det4527 det4807
mzz (4.5, 2) (4, 2)           @noisy det2093 det3591
mz (4.5, 2.5)                 @noisy det3591 det4491
mx (4.5, 3)                   @noisy det102 det951 det1952 det2245 det4504
mzz (4, 4) (4.5, 4)           @noisy det2173 det3053
mz (4.5, 4.5)                 @noisy det2173 det4480
mx (4.5, 5)                   @noisy det90 det1351 det4489 det4641
mzz (4, 6) (4.5, 6)           @noisy det2606 det3845
mz (4.5, 6.5)                 @noisy det2606 det4522
mx (4.5, 7)                   @noisy det3049 det4379 det4541 det4776 det5144
mzz (5.5, 1) (5, 1)           @noisy det3263 det5013
mz (5.5, 1.5)                 @noisy det4516 det5013
mx (5.5, 2)                   @noisy det102 det662 det3659 det4108 det4539
mzz (5, 3) (5.5, 3)           @noisy det3677 det4076
mz (5.5, 3.5)                 @noisy det4076 det4500
mx (5.5, 4)                   @noisy det1952 det4082 det4270 det4528 det4641
mzz (5, 5) (5.5, 5)           @noisy det553 det2111
mz (5.5, 5.5)                 @noisy det2111 det4502
mx (5.5, 6)                   @noisy det4379 det4524 det4623 det4926
mzz (5.5, 7) (5, 7)           @noisy det2768 det3896
mz (5.5, 7.5)                 @noisy det2768 det4547
mx (5.5, 0)                   @noisy det753 det1264 det1639 det3049 det4485
mzz (6.5, 0) (6, 0)           @noisy det2129 det2208
mz (6.5, 0.5)                 @noisy det2129 det4486
mx (6.5, 1)                   @noisy det3568 det4108 det4550
mzz (6, 2) (6.5, 2)           @noisy det1985 det2341
mz (6.5, 2.5)                 @noisy det2341 det4531
mx (6.5, 3)                   @noisy det3659 det3895 det4082 det4483 det4811
mzz (6, 4) (6.5, 4)           @noisy det79 det298
mz (6.5, 4.5)                 @noisy det79 det4549
mx (6.5, 5)                   @noisy det959 det2610 det4270 det4526 det4623
mzz (6, 6) (6.5, 6)           @noisy det127 det3749
mz (6.5, 6.5)                 @noisy det127 det4529
mx (6.5, 7)                   @noisy det1264 det3747 det4546
mzz (7, 1) (7.5, 1)           @noisy det4786 det4840
mz (7.5, 1.5)                 @noisy det4481 det4840
mx (7.5, 2)                   @noisy det4057 det4286 det4534 det4811
mzz (7.5, 3) (7, 3)           @noisy det2388 det3324
mz (7.5, 3.5)                 @noisy det3324 det4519
mx (7.5, 4)                   @noisy det677 det2610 det3895 det3950 det4542
mzz (7, 5) (7.5, 5)           @noisy det14 det1182
mz (7.5, 5.5)                 @noisy det1182 det4543
mx (7.5, 6)                   @noisy det1027 det1908 det3747 det4494
mzz (7, 7) (7.5, 7)           @noisy det1626 det2617
mz (7.5, 7.5)                 @noisy det2617 det4518
mx (7.5, 0)                   @noisy det177 det2479 det3568 det4508 det5064

--------         51
mz (0, 1.5)                   @noisy det1469 det3590 det4575 det4786 det4840
mx (0.5, 1.5)                 @noisy det4562 det4635
mz (1, 1.5)                   @noisy det4647
mz (0, 3.5)                   @noisy det2388 det3324 det3443 det4513 det4582
mx (0.5, 3.5)                 @noisy det4609 det4668
mz (1, 3.5)                   @noisy det4698
mz (0, 5.5)                   @noisy det14 det540 det1182 det3850 det4591
mx (0.5, 5.5)                 @noisy det4620 det4693
mz (1, 5.5)                   @noisy det4639
mz (0, 7.5)                   @noisy det278 det1626 det2617 det3963 det4596
mx (0.5, 7.5)                 @noisy det4566 det4638
mz (1, 7.5)                   @noisy det4644
mz (1, 0.5)                   @noisy det103 det278 det281 det3590 det4607
mx (1.5, 0.5)                 @noisy det4619 det4689
mz (2, 0.5)                   @noisy det4673
mz (1, 2.5)                   @noisy det118 det1469 det3443 det4329 det4598
mx (1.5, 2.5)                 @noisy det4580 det4686
mz (2, 2.5)                   @noisy det4643
mz (1, 4.5)                   @noisy det1833 det3850 det4513 det4570 det4920
mx (1.5, 4.5)                 @noisy det4593 det4632
mz (2, 4.5)                   @noisy det4625
mz (1, 6.5)                   @noisy det540 det2236 det2772 det3963 det4560
mx (1.5, 6.5)                 @noisy det4621 det4695
mz (2, 6.5)                   @noisy det4655
mz (2, 1.5)                   @noisy det281 det2182 det3682 det4329 det4624
mx (2.5, 1.5)                 @noisy det4592 det4699
mz (3, 1.5)                   @noisy det4680
mz (2, 3.5)                   @noisy det118 det509 det552 det1833 det4589
mx (2.5, 3.5)                 @noisy det4597 det4636
mz (3, 3.5)                   @noisy det4674
mz (2, 5.5)                   @noisy det557 det2772 det4600 det4718 det4920
mx (2.5, 5.5)                 @noisy det4555 det4646
mz (3, 5.5)                   @noisy det4629
mz (2, 7.5)                   @noisy det103 det2090 det2236 det3276 det4567
mx (2.5, 7.5)                 @noisy det4558 det4628
mz (3, 7.5)                   @noisy det4713
mz (3, 0.5)                   @noisy det1106 det2090 det3682 det4563 det4850
mx (3.5, 0.5)                 @noisy det4614 det4650
mz (4, 0.5)                   @noisy det4684
mz (3, 2.5)                   @noisy det509 det1716 det2182 det3906 det4610
mx (3.5, 2.5)                 @noisy det4612 det4676
mz (4, 2.5)                   @noisy det4692
mz (3, 4.5)                   @noisy det280 det552 det1808 det4615 det4718
mx (3.5, 4.5)                 @noisy det4574 det4654
mz (4, 4.5)                   @noisy det4656
mz (3, 6.5)                   @noisy det557 det1468 det1732 det3276 det4587
mx (3.5, 6.5)                 @noisy det4579 det4659
mz (4, 6.5)                   @noisy det4717
mz (4, 1.5)                   @noisy det1106 det2427 det3591 det3906 det4573
mx (4.5, 1.5)                 @noisy det4578 det4709
mz (5, 1.5)                   @noisy det4677
mz (4, 3.5)                   @noisy det280 det1716 det2093 det2173 det4617
mx (4.5, 3.5)                 @noisy det4604 det4637
mz (5, 3.5)                   @noisy det4697
mz (4, 5.5)                   @noisy det1468 det1808 det2606 det3053 det4590
mx (4.5, 5.5)                 @noisy det4603 det4657
mz (5, 5.5)                   @noisy det4661
mz (4, 7.5)                   @noisy det973 det1732 det3845 det4595 det4850
mx (4.5, 7.5)                 @noisy det4565 det4664
mz (5, 7.5)                   @noisy det4649
mz (5, 0.5)                   @noisy det973 det2427 det3896 det4606 det5013
mx (5.5, 0.5)                 @noisy det4602 det4651
mz (6, 0.5)                   @noisy det4642
mz (5, 2.5)                   @noisy det2093 det3263 det3591 det4076 det4608
mx (5.5, 2.5)                 @noisy det4588 det4672
mz (6, 2.5)                   @noisy det4630
mz (5, 4.5)                   @noisy det2111 det2173 det3053 det3677 det4569
mx (5.5, 4.5)                 @noisy det4568 det4640
mz (6, 4.5)                   @noisy det4631
mz (5, 6.5)                   @noisy det553 det2606 det2768 det3845 det4571
mx (5.5, 6.5)                 @noisy det4576 det4708
mz (6, 6.5)                   @noisy det4688
mz (6, 1.5)                   @noisy det2208 det2341 det3263 det4622 det5013
mx (6.5, 1.5)                 @noisy det4572 det4706
mz (7, 1.5)                   @noisy det4663
mz (6, 3.5)                   @noisy det79 det1985 det3677 det4076 det4594
mx (6.5, 3.5)                 @noisy det4581 det4662
mz (7, 3.5)                   @noisy det4633
mz (6, 5.5)                   @noisy det127 det298 det553 det2111 det4554
mx (6.5, 5.5)                 @noisy det4583 det4667
mz (7, 5.5)                   @noisy det4705
mz (6, 7.5)                   @noisy det2129 det2768 det3749 det3896 det4618
mx (6.5, 7.5)                 @noisy det4601 det4626
mz (7, 7.5)                   @noisy det4690
mz (7, 0.5)                   @noisy det1626 det2129 det2208 det4556 det4840
mx (7.5, 0.5)                 @noisy det4613 det4634
mz (0, 0.5)                   @noisy det4703
mz (7, 2.5)                   @noisy det1985 det2341 det3324 det4559 det4786
mx (7.5, 2.5)                 @noisy det4611 det4675
mz (0, 2.5)                   @noisy det4682
mz (7, 4.5)                   @noisy det79 det298 det1182 det2388 det4605
mx (7.5, 4.5)                 @noisy det4616 det4678
mz (0, 4.5)                   @noisy det4714
mz (7, 6.5)                   @noisy det14 det127 det2617 det3749 det4585
mx (7.5, 6.5)                 @noisy det4577 det4658
mz (0, 6.5)                   @noisy det4719
mxx (0.5, 0.5) (0.5, 0)       @noisy det4701
mzz (1, 1) (0.5, 1)           @noisy det278 det3590
mxx (0.5, 2.5) (0.5, 2)       @noisy det4712
mzz (1, 3) (0.5, 3)           @noisy det1469 det3443
mxx (0.5, 4.5) (0.5, 4)       @noisy det4685
mzz (0.5, 5) (1, 5)           @noisy det3850 det4513
mxx (0.5, 6.5) (0.5, 6)       @noisy det4723
mzz (1, 7) (0.5, 7)           @noisy det540 det3963
mxx (1.5, 1.5) (1.5, 1)       @noisy det4681
mzz (1.5, 2) (2, 2)           @noisy det281 det4329
mxx (1.5, 3.5) (1.5, 3)       @noisy det4700
mzz (1.5, 4) (2, 4)           @noisy det118 det1833
mxx (1.5, 5) (1.5, 5.5)       @noisy det4702
mzz (1.5, 6) (2, 6)           @noisy det2772 det4920
mxx (1.5, 7.5) (1.5, 7)       @noisy det4710
mzz (1.5, 0) (2, 0)           @noisy det103 det2236
mxx (2.5, 0.5) (2.5, 0)       @noisy det4683
mzz (3, 1) (2.5, 1)           @noisy det2090 det3682
mxx (2.5, 2) (2.5, 2.5)       @noisy det4729
mzz (2.5, 3) (3, 3)           @noisy det509 det2182
mxx (2.5, 4) (2.5, 4.5)       @noisy det4726
mzz (2.5, 5) (3, 5)           @noisy det552 det4718
mxx (2.5, 6.5) (2.5, 6)       @noisy det4724
mzz (2.5, 7) (3, 7)           @noisy det557 det3276
mxx (3.5, 1) (3.5, 1.5)       @noisy det4691
mzz (3.5, 2) (4, 2)           @noisy det1106 det3906
mxx (3.5, 3) (3.5, 3.5)       @noisy det4671
mzz (4, 4) (3.5, 4)           @noisy det280 det1716
mxx (3.5, 5) (3.5, 5.5)       @noisy det4730
mzz (3.5, 6) (4, 6)           @noisy det1468 det1808
mxx (3.5, 7) (3.5, 7.5)       @noisy det4669
mzz (3.5, 0) (4, 0)           @noisy det1732 det4850
mxx (4.5, 0.5) (4.5, 0)       @noisy det4715
mzz (5, 1) (4.5, 1)           @noisy det973 det2427
mxx (4.5, 2) (4.5, 2.5)       @noisy det4679
mzz (5, 3) (4.5, 3)           @noisy det2093 det3591
mxx (4.5, 4.5) (4.5, 4)       @noisy det4660
mzz (5, 5) (4.5, 5)           @noisy det2173 det3053
mxx (4.5, 6.5) (4.5, 6)       @noisy det4722
mzz (5, 7) (4.5, 7)           @noisy det2606 det3845
mxx (5.5, 1) (5.5, 1.5)       @noisy det4648
mzz (5.5, 2) (6, 2)           @noisy det3263 det5013
mxx (5.5, 3) (5.5, 3.5)       @noisy det4720
mzz (5.5, 4) (6, 4)           @noisy det3677 det4076
mxx (5.5, 5.5) (5.5, 5)       @noisy det4704
mzz (6, 6) (5.5, 6)           @noisy det553 det2111
mxx (5.5, 7) (5.5, 7.5)       @noisy det4652
mzz (5.5, 0) (6, 0)           @noisy det2768 det3896
mxx (6.5, 0) (6.5, 0.5)       @noisy det4653
mzz (6.5, 1) (7, 1)           @noisy det2129 det2208
mxx (6.5, 2.5) (6.5, 2)       @noisy det4721
mzz (6.5, 3) (7, 3)           @noisy det1985 det2341
mxx (6.5, 4.5) (6.5, 4)       @noisy det4694
mzz (6.5, 5) (7, 5)           @noisy det79 det298
mxx (6.5, 6) (6.5, 6.5)       @noisy det4687
mzz (6.5, 7) (7, 7)           @noisy det127 det3749
mxx (7.5, 1.5) (7.5, 1)       @noisy det4666
mzz (7.5, 2) (0, 2)           @noisy det4786 det4840
mxx (7.5, 3) (7.5, 3.5)       @noisy det4670
mzz (7.5, 4) (0, 4)           @noisy det2388 det3324
mxx (7.5, 5) (7.5, 5.5)       @noisy det4727
mzz (7.5, 6) (0, 6)           @noisy det14 det1182
mxx (7.5, 7.5) (7.5, 7)       @noisy det4725
mzz (7.5, 0) (0, 0)           @noisy det1626 det2617

--------         52
mxx (0, 1.5) (0, 2)           @noisy det1463 det4286
mx (0.5, 1.5)                 @noisy det1463 det4635
mz (1, 1.5)                   @noisy det278 det281 det3443 det4329 det4647
mxx (0, 3.5) (0, 4)           @noisy det677 det4797
mx (0.5, 3.5)                 @noisy det4668 det4797
mz (1, 3.5)                   @noisy det118 det1469 det1833 det3850 det4698
mxx (0, 5.5) (0, 6)           @noisy det69 det1027
mx (0.5, 5.5)                 @noisy det69 det4693
mz (1, 5.5)                   @noisy det2772 det3963 det4513 det4639 det4920
mxx (0, 7.5) (0, 0)           @noisy det1948 det5064
mx (0.5, 7.5)                 @noisy det1948 det4638
mz (1, 7.5)                   @noisy det103 det540 det2236 det3590 det4644
mxx (1, 0.5) (1, 1)           @noisy det1689 det1758
mx (1.5, 0.5)                 @noisy det1689 det4689
mz (2, 0.5)                   @noisy det2090 det2236 det3682 det4329 det4673
mxx (1, 2.5) (1, 3)           @noisy det2627 det4165
mx (1.5, 2.5)                 @noisy det4165 det4686
mz (2, 2.5)                   @noisy det281 det509 det1833 det2182 det4643
mxx (1, 4.5) (1, 5)           @noisy det1715 det4551
mx (1.5, 4.5)                 @noisy det1715 det4632
mz (2, 4.5)                   @noisy det118 det552 det2772 det4625 det4718
mxx (1, 6.5) (1, 7)           @noisy det23 det4802
mx (1.5, 6.5)                 @noisy det4695 det4802
mz (2, 6.5)                   @noisy det103 det557 det3276 det4655 det4920
mxx (2, 1.5) (2, 2)           @noisy det2803 det3843
mx (2.5, 1.5)                 @noisy det3843 det4699
mz (3, 1.5)                   @noisy det509 det1106 det2090 det3906 det4680
mxx (2, 3.5) (2, 4)           @noisy det1217 det2960
mx (2.5, 3.5)                 @noisy det2960 det4636
mz (3, 3.5)                   @noisy det280 det1716 det2182 det4674 det4718
mxx (2, 5.5) (2, 6)           @noisy det303 det4025
mx (2.5, 5.5)                 @noisy det4025 det4646
mz (3, 5.5)                   @noisy det552 det1468 det1808 det3276 det4629
mxx (2, 0) (2, 7.5)           @noisy det275 det1004
mx (2.5, 7.5)                 @noisy det1004 det4628
mz (3, 7.5)                   @noisy det557 det1732 det3682 det4713 det4850
mxx (3, 1) (3, 0.5)           @noisy det1117 det2796
mx (3.5, 0.5)                 @noisy det1117 det4650
mz (4, 0.5)                   @noisy det973 det1732 det2427 det3906 det4684
mxx (3, 2.5) (3, 3)           @noisy det267 det3684
mx (3.5, 2.5)                 @noisy det3684 det4676
mz (4, 2.5)                   @noisy det280 det1106 det2093 det3591 det4692
mxx (3, 4.5) (3, 5)           @noisy det917 det2181
mx (3.5, 4.5)                 @noisy det2181 det4654
mz (4, 4.5)                   @noisy det1468 det1716 det2173 det3053 det4656
mxx (3, 7) (3, 6.5)           @noisy det1483 det4478
mx (3.5, 6.5)                 @noisy det4478 det4659
mz (4, 6.5)                   @noisy det1808 det2606 det3845 det4717 det4850
mxx (4, 1.5) (4, 2)           @noisy det30 det1646
mx (4.5, 1.5)                 @noisy det1646 det4709
mz (5, 1.5)                   @noisy det973 det2093 det3263 det4677 det5013
mxx (4, 4) (4, 3.5)           @noisy det1313 det2245
mx (4.5, 3.5)                 @noisy det1313 det4637
mz (5, 3.5)                   @noisy det3053 det3591 det3677 det4076 det4697
mxx (4, 5.5) (4, 6)           @noisy det1351 det3312
mx (4.5, 5.5)                 @noisy det3312 det4657
mz (5, 5.5)                   @noisy det553 det2111 det2173 det3845 det4661
mxx (4, 0) (4, 7.5)           @noisy det2103 det5144
mx (4.5, 7.5)                 @noisy det2103 det4664
mz (5, 7.5)                   @noisy det2427 det2606 det2768 det3896 det4649
mxx (5, 0.5) (5, 1)           @noisy det1639 det2732
mx (5.5, 0.5)                 @noisy det2732 det4651
mz (6, 0.5)                   @noisy det2129 det2208 det2768 det3263 det4642
mxx (5, 3) (5, 2.5)           @noisy det102 det2422
mx (5.5, 2.5)                 @noisy det2422 det4672
mz (6, 2.5)                   @noisy det1985 det2341 det3677 det4630 det5013
mxx (5, 4.5) (5, 5)           @noisy det2344 det4641
mx (5.5, 4.5)                 @noisy det2344 det4640
mz (6, 4.5)                   @noisy det79 det298 det553 det4076 det4631
mxx (5, 6.5) (5, 7)           @noisy det2677 det4379
mx (5.5, 6.5)                 @noisy det2677 det4708
mz (6, 6.5)                   @noisy det127 det2111 det3749 det3896 det4688
mxx (6, 1.5) (6, 2)           @noisy det4108 det4930
mx (6.5, 1.5)                 @noisy det4706 det4930
mz (7, 1.5)                   @noisy det1985 det2129 det4663 det4786 det4840
mxx (6, 3.5) (6, 4)           @noisy det1647 det4082
mx (6.5, 3.5)                 @noisy det1647 det4662
mz (7, 3.5)                   @noisy det298 det2341 det2388 det3324 det4633
mxx (6, 6) (6, 5.5)           @noisy det2445 det4623
mx (6.5, 5.5)                 @noisy det2445 det4667
mz (7, 5.5)                   @noisy det14 det79 det1182 det3749 det4705
mxx (6, 7.5) (6, 0)           @noisy det1264 det1953
mx (6.5, 7.5)                 @noisy det1953 det4626
mz (7, 7.5)                   @noisy det127 det1626 det2208 det2617 det4690
mxx (7, 0.5) (7, 1)           @noisy det3568 det3754
mx (7.5, 0.5)                 @noisy det3754 det4634
mz (0, 0.5)                   @noisy det278 det2617 det3590 det4703 det4786
mxx (7, 2.5) (7, 3)           @noisy det3386 det4811
mx (7.5, 2.5)                 @noisy det3386 det4675
mz (0, 2.5)                   @noisy det1469 det2388 det3443 det4682 det4840
mxx (7, 4.5) (7, 5)           @noisy det2610 det3429
mx (7.5, 4.5)                 @noisy det3429 det4678
mz (0, 4.5)                   @noisy det14 det3324 det3850 det4513 det4714
mxx (7, 6.5) (7, 7)           @noisy det1728 det3747
mx (7.5, 6.5)                 @noisy det1728 det4658
mz (0, 6.5)                   @noisy det540 det1182 det1626 det3963 det4719
mxx (0.5, 0.5) (0.5, 1)       @noisy det4747
mxx (0.5, 2.5) (0.5, 3)       @noisy det4751
mxx (0.5, 5) (0.5, 4.5)       @noisy det4753
mxx (0.5, 6.5) (0.5, 7)       @noisy det4765
mxx (1.5, 1.5) (1.5, 2)       @noisy det4748
mxx (1.5, 4) (1.5, 3.5)       @noisy det4741
mxx (1.5, 5.5) (1.5, 6)       @noisy det4762
mxx (1.5, 0) (1.5, 7.5)       @noisy det4767
mxx (2.5, 0.5) (2.5, 1)       @noisy det4763
mxx (2.5, 2.5) (2.5, 3)       @noisy det4750
mxx (2.5, 4.5) (2.5, 5)       @noisy det4755
mxx (2.5, 7) (2.5, 6.5)       @noisy det4764
mxx (3.5, 1.5) (3.5, 2)       @noisy det4757
mxx (3.5, 3.5) (3.5, 4)       @noisy det4752
mxx (3.5, 5.5) (3.5, 6)       @noisy det4737
mxx (3.5, 0) (3.5, 7.5)       @noisy det4766
mxx (4.5, 0.5) (4.5, 1)       @noisy det4756
mxx (4.5, 2.5) (4.5, 3)       @noisy det4740
mxx (4.5, 4.5) (4.5, 5)       @noisy det4739
mxx (4.5, 6.5) (4.5, 7)       @noisy det4760
mxx (5.5, 1.5) (5.5, 2)       @noisy det4738
mxx (5.5, 3.5) (5.5, 4)       @noisy det4733
mxx (5.5, 5.5) (5.5, 6)       @noisy det4758
mxx (5.5, 7.5) (5.5, 0)       @noisy det4745
mxx (6.5, 0.5) (6.5, 1)       @noisy det4746
mxx (6.5, 2.5) (6.5, 3)       @noisy det4749
mxx (6.5, 5) (6.5, 4.5)       @noisy det4742
mxx (6.5, 6.5) (6.5, 7)       @noisy det4743
mxx (7.5, 2) (7.5, 1.5)       @noisy det4734
mxx (7.5, 3.5) (7.5, 4)       @noisy det4735
mxx (7.5, 5.5) (7.5, 6)       @noisy det4744
mxx (7.5, 0) (7.5, 7.5)       @noisy det4759

--------         53
mzz (0, 1.5) (0.5, 1.5)       @noisy det4791
mxx (1, 1) (1, 1.5)           @noisy det1463 det4286
mzz (0, 3.5) (0.5, 3.5)       @noisy det4790
mxx (1, 3) (1, 3.5)           @noisy det677 det4797
mzz (0.5, 5.5) (0, 5.5)       @noisy det4775
mxx (1, 5) (1, 5.5)           @noisy det69 det1027
mzz (0, 7.5) (0.5, 7.5)       @noisy det4779
mxx (1, 7.5) (1, 7)           @noisy det1948 det5064
mzz (1, 0.5) (1.5, 0.5)       @noisy det4774
mxx (2, 0) (2, 0.5)           @noisy det1689 det1758
mzz (1, 2.5) (1.5, 2.5)       @noisy det4783
mxx (2, 2) (2, 2.5)           @noisy det2627 det4165
mzz (1.5, 4.5) (1, 4.5)       @noisy det4789
mxx (2, 4.5) (2, 4)           @noisy det1715 det4551
mzz (1, 6.5) (1.5, 6.5)       @noisy det4792
mxx (2, 6.5) (2, 6)           @noisy det23 det4802
mzz (2, 1.5) (2.5, 1.5)       @noisy det4793
mxx (3, 1.5) (3, 1)           @noisy det2803 det3843
mzz (2, 3.5) (2.5, 3.5)       @noisy det4796
mxx (3, 3.5) (3, 3)           @noisy det1217 det2960
mzz (2, 5.5) (2.5, 5.5)       @noisy det4809
mxx (3, 5) (3, 5.5)           @noisy det303 det4025
mzz (2.5, 7.5) (2, 7.5)       @noisy det4784
mxx (3, 7.5) (3, 7)           @noisy det275 det1004
mzz (3.5, 0.5) (3, 0.5)       @noisy det4780
mxx (4, 0) (4, 0.5)           @noisy det1117 det2796
mzz (3, 2.5) (3.5, 2.5)       @noisy det4788
mxx (4, 2) (4, 2.5)           @noisy det267 det3684
mzz (3, 4.5) (3.5, 4.5)       @noisy det4771
mxx (4, 4.5) (4, 4)           @noisy det917 det2181
mzz (3.5, 6.5) (3, 6.5)       @noisy det4798
mxx (4, 6) (4, 6.5)           @noisy det1483 det4478
mzz (4, 1.5) (4.5, 1.5)       @noisy det4806
mxx (5, 1) (5, 1.5)           @noisy det30 det1646
mzz (4.5, 3.5) (4, 3.5)       @noisy det4805
mxx (5, 3.5) (5, 3)           @noisy det1313 det2245
mzz (4, 5.5) (4.5, 5.5)       @noisy det4801
mxx (5, 5.5) (5, 5)           @noisy det1351 det3312
mzz (4, 7.5) (4.5, 7.5)       @noisy det4799
mxx (5, 7) (5, 7.5)           @noisy det2103 det5144
mzz (5, 0.5) (5.5, 0.5)       @noisy det4804
mxx (6, 0) (6, 0.5)           @noisy det1639 det2732
mzz (5.5, 2.5) (5, 2.5)       @noisy det4795
mxx (6, 2.5) (6, 2)           @noisy det102 det2422
mzz (5, 4.5) (5.5, 4.5)       @noisy det4800
mxx (6, 4) (6, 4.5)           @noisy det2344 det4641
mzz (5, 6.5) (5.5, 6.5)       @noisy det4772
mxx (6, 6.5) (6, 6)           @noisy det2677 det4379
mzz (6, 1.5) (6.5, 1.5)       @noisy det4769
mxx (7, 1.5) (7, 1)           @noisy det4108 det4930
mzz (6, 3.5) (6.5, 3.5)       @noisy det4785
mxx (7, 3) (7, 3.5)           @noisy det1647 det4082
mzz (6.5, 5.5) (6, 5.5)       @noisy det4773
mxx (7, 5.5) (7, 5)           @noisy det2445 det4623
mzz (6, 7.5) (6.5, 7.5)       @noisy det4770
mxx (7, 7.5) (7, 7)           @noisy det1264 det1953
mzz (7, 0.5) (7.5, 0.5)       @noisy det4803
mxx (0, 0) (0, 0.5)           @noisy det3568 det3754
mzz (7.5, 2.5) (7, 2.5)       @noisy det4778
mxx (0, 2.5) (0, 2)           @noisy det3386 det4811
mzz (7, 4.5) (7.5, 4.5)       @noisy det4781
mxx (0, 4.5) (0, 4)           @noisy det2610 det3429
mzz (7, 6.5) (7.5, 6.5)       @noisy det4794
mxx (0, 6) (0, 6.5)           @noisy det1728 det3747
mxx (0.5, 0.5) (0.5, 0)       @noisy det1758 det3568 det4701
mxx (0.5, 2.5) (0.5, 2)       @noisy det2627 det4712 det4811
mxx (0.5, 4.5) (0.5, 4)       @noisy det2610 det4551 det4685
mxx (0.5, 6.5) (0.5, 6)       @noisy det23 det3747 det4723
mxx (1.5, 1.5) (1.5, 1)       @noisy det2803 det4286 det4681
mxx (1.5, 3.5) (1.5, 3)       @noisy det677 det1217 det4700
mxx (1.5, 5) (1.5, 5.5)       @noisy det303 det1027 det4702
mxx (1.5, 7.5) (1.5, 7)       @noisy det275 det4710 det5064
mxx (2.5, 0.5) (2.5, 0)       @noisy det1758 det2796 det4683
mxx (2.5, 2) (2.5, 2.5)       @noisy det267 det2627 det4729
mxx (2.5, 4) (2.5, 4.5)       @noisy det917 det4551 det4726
mxx (2.5, 6.5) (2.5, 6)       @noisy det23 det1483 det4724
mxx (3.5, 1) (3.5, 1.5)       @noisy det30 det2803 det4691
mxx (3.5, 3) (3.5, 3.5)       @noisy det1217 det2245 det4671
mxx (3.5, 5) (3.5, 5.5)       @noisy det303 det1351 det4730
mxx (3.5, 7) (3.5, 7.5)       @noisy det275 det4669 det5144
mxx (4.5, 0.5) (4.5, 0)       @noisy det1639 det2796 det4715
mxx (4.5, 2) (4.5, 2.5)       @noisy det102 det267 det4679
mxx (4.5, 4.5) (4.5, 4)       @noisy det917 det4641 det4660
mxx (4.5, 6.5) (4.5, 6)       @noisy det1483 det4379 det4722
mxx (5.5, 1) (5.5, 1.5)       @noisy det30 det4108 det4648
mxx (5.5, 3) (5.5, 3.5)       @noisy det2245 det4082 det4720
mxx (5.5, 5.5) (5.5, 5)       @noisy det1351 det4623 det4704
mxx (5.5, 7) (5.5, 7.5)       @noisy det1264 det4652 det5144
mxx (6.5, 0) (6.5, 0.5)       @noisy det1639 det3568 det4653
mxx (6.5, 2.5) (6.5, 2)       @noisy det102 det4721 det4811
mxx (6.5, 4.5) (6.5, 4)       @noisy det2610 det4641 det4694
mxx (6.5, 6) (6.5, 6.5)       @noisy det3747 det4379 det4687
mxx (7.5, 1.5) (7.5, 1)       @noisy det4108 det4286 det4666
mxx (7.5, 3) (7.5, 3.5)       @noisy det677 det4082 det4670
mxx (7.5, 5) (7.5, 5.5)       @noisy det1027 det4623 det4727
mxx (7.5, 7.5) (7.5, 7)       @noisy det1264 det4725 det5064

--------         54
mzz (1, 1.5) (0.5, 1.5)       @noisy det4833
mzz (1, 3.5) (0.5, 3.5)       @noisy det4828
mzz (0.5, 5.5) (1, 5.5)       @noisy det4822
mzz (1, 7.5) (0.5, 7.5)       @noisy det4825
mzz (1.5, 0.5) (2, 0.5)       @noisy det4820
mzz (1.5, 2.5) (2, 2.5)       @noisy det4821
mzz (1.5, 4.5) (2, 4.5)       @noisy det4814
mzz (1.5, 6.5) (2, 6.5)       @noisy det4853
mzz (3, 1.5) (2.5, 1.5)       @noisy det4818
mzz (2.5, 3.5) (3, 3.5)       @noisy det4816
mzz (2.5, 5.5) (3, 5.5)       @noisy det4812
mzz (2.5, 7.5) (3, 7.5)       @noisy det4826
mzz (3.5, 0.5) (4, 0.5)       @noisy det4815
mzz (3.5, 2.5) (4, 2.5)       @noisy det4817
mzz (4, 4.5) (3.5, 4.5)       @noisy det4824
mzz (3.5, 6.5) (4, 6.5)       @noisy det4839
mzz (5, 1.5) (4.5, 1.5)       @noisy det4832
mzz (5, 3.5) (4.5, 3.5)       @noisy det4834
mzz (5, 5.5) (4.5, 5.5)       @noisy det4842
mzz (5, 7.5) (4.5, 7.5)       @noisy det4846
mzz (5.5, 0.5) (6, 0.5)       @noisy det4831
mzz (5.5, 2.5) (6, 2.5)       @noisy det4844
mzz (5.5, 4.5) (6, 4.5)       @noisy det4823
mzz (6, 6.5) (5.5, 6.5)       @noisy det4827
mzz (6.5, 1.5) (7, 1.5)       @noisy det4837
mzz (6.5, 3.5) (7, 3.5)       @noisy det4829
mzz (6.5, 5.5) (7, 5.5)       @noisy det4841
mzz (6.5, 7.5) (7, 7.5)       @noisy det4845
mzz (7.5, 0.5) (0, 0.5)       @noisy det4819
mzz (7.5, 2.5) (0, 2.5)       @noisy det4838
mzz (7.5, 4.5) (0, 4.5)       @noisy det4813
mzz (7.5, 6.5) (0, 6.5)       @noisy det4843
mxx (0.5, 0.5) (0.5, 1)       @noisy det1758 det3568 det4747
mzz (1, 0) (0.5, 0)           @noisy det278 det3590
mxx (0.5, 2.5) (0.5, 3)       @noisy det2627 det4751 det4811
mzz (1, 2) (0.5, 2)           @noisy det1469 det3443
mxx (0.5, 5) (0.5, 4.5)       @noisy det2610 det4551 det4753
mzz (1, 4) (0.5, 4)           @noisy det3850 det4513
mxx (0.5, 6.5) (0.5, 7)       @noisy det23 det3747 det4765
mzz (0.5, 6) (1, 6)           @noisy det540 det3963
mxx (1.5, 1.5) (1.5, 2)       @noisy det2803 det4286 det4748
mzz (1.5, 1) (2, 1)           @noisy det281 det4329
mxx (1.5, 4) (1.5, 3.5)       @noisy det677 det1217 det4741
mzz (2, 3) (1.5, 3)           @noisy det118 det1833
mxx (1.5, 5.5) (1.5, 6)       @noisy det303 det1027 det4762
mzz (1.5, 5) (2, 5)           @noisy det2772 det4920
mxx (1.5, 0) (1.5, 7.5)       @noisy det275 det4767 det5064
mzz (1.5, 7) (2, 7)           @noisy det103 det2236
mxx (2.5, 0.5) (2.5, 1)       @noisy det1758 det2796 det4763
mzz (2.5, 0) (3, 0)           @noisy det2090 det3682
mxx (2.5, 2.5) (2.5, 3)       @noisy det267 det2627 det4750
mzz (2.5, 2) (3, 2)           @noisy det509 det2182
mxx (2.5, 4.5) (2.5, 5)       @noisy det917 det4551 det4755
mzz (2.5, 4) (3, 4)           @noisy det552 det4718
mxx (2.5, 7) (2.5, 6.5)       @noisy det23 det1483 det4764
mzz (3, 6) (2.5, 6)           @noisy det557 det3276
mxx (3.5, 1.5) (3.5, 2)       @noisy det30 det2803 det4757
mzz (3.5, 1) (4, 1)           @noisy det1106 det3906
mxx (3.5, 3.5) (3.5, 4)       @noisy det1217 det2245 det4752
mzz (3.5, 3) (4, 3)           @noisy det280 det1716
mxx (3.5, 5.5) (3.5, 6)       @noisy det303 det1351 det4737
mzz (3.5, 5) (4, 5)           @noisy det1468 det1808
mxx (3.5, 0) (3.5, 7.5)       @noisy det275 det4766 det5144
mzz (3.5, 7) (4, 7)           @noisy det1732 det4850
mxx (4.5, 0.5) (4.5, 1)       @noisy det1639 det2796 det4756
mzz (5, 0) (4.5, 0)           @noisy det973 det2427
mxx (4.5, 2.5) (4.5, 3)       @noisy det102 det267 det4740
mzz (4.5, 2) (5, 2)           @noisy det2093 det3591
mxx (4.5, 4.5) (4.5, 5)       @noisy det917 det4641 det4739
mzz (5, 4) (4.5, 4)           @noisy det2173 det3053
mxx (4.5, 6.5) (4.5, 7)       @noisy det1483 det4379 det4760
mzz (5, 6) (4.5, 6)           @noisy det2606 det3845
mxx (5.5, 1.5) (5.5, 2)       @noisy det30 det4108 det4738
mzz (5.5, 1) (6, 1)           @noisy det3263 det5013
mxx (5.5, 3.5) (5.5, 4)       @noisy det2245 det4082 det4733
mzz (5.5, 3) (6, 3)           @noisy det3677 det4076
mxx (5.5, 5.5) (5.5, 6)       @noisy det1351 det4623 det4758
mzz (5.5, 5) (6, 5)           @noisy det553 det2111
mxx (5.5, 7.5) (5.5, 0)       @noisy det1264 det4745 det5144
mzz (5.5, 7) (6, 7)           @noisy det2768 det3896
mxx (6.5, 0.5) (6.5, 1)       @noisy det1639 det3568 det4746
mzz (6.5, 0) (7, 0)           @noisy det2129 det2208
mxx (6.5, 2.5) (6.5, 3)       @noisy det102 det4749 det4811
mzz (6.5, 2) (7, 2)           @noisy det1985 det2341
mxx (6.5, 5) (6.5, 4.5)       @noisy det2610 det4641 det4742
mzz (7, 4) (6.5, 4)           @noisy det79 det298
mxx (6.5, 6.5) (6.5, 7)       @noisy det3747 det4379 det4743
mzz (6.5, 6) (7, 6)           @noisy det127 det3749
mxx (7.5, 2) (7.5, 1.5)       @noisy det4108 det4286 det4734
mzz (0, 1) (7.5, 1)           @noisy det4786 det4840
mxx (7.5, 3.5) (7.5, 4)       @noisy det677 det4082 det4735
mzz (7.5, 3) (0, 3)           @noisy det2388 det3324
mxx (7.5, 5.5) (7.5, 6)       @noisy det1027 det4623 det4744
mzz (7.5, 5) (0, 5)           @noisy det14 det1182
mxx (7.5, 0) (7.5, 7.5)       @noisy det1264 det4759 det5064
mzz (0, 7) (7.5, 7)           @noisy det1626 det2617

--------         55
mzz (0, 1.5) (0.5, 1.5)       @noisy det278 det1469 det4791
mzz (0, 3.5) (0.5, 3.5)       @noisy det1469 det4513 det4790
mzz (0.5, 5.5) (0, 5.5)       @noisy det540 det4513 det4775
mzz (0, 7.5) (0.5, 7.5)       @noisy det278 det540 det4779
mzz (1, 0.5) (1.5, 0.5)       @noisy det281 det2236 det4774
mzz (1, 2.5) (1.5, 2.5)       @noisy det118 det281 det4783
mzz (1.5, 4.5) (1, 4.5)       @noisy det118 det4789 det4920
mzz (1, 6.5) (1.5, 6.5)       @noisy det2236 det4792 det4920
mzz (2, 1.5) (2.5, 1.5)       @noisy det2090 det2182 det4793
mzz (2, 3.5) (2.5, 3.5)       @noisy det552 det2182 det4796
mzz (2, 5.5) (2.5, 5.5)       @noisy det552 det557 det4809
mzz (2.5, 7.5) (2, 7.5)       @noisy det557 det2090 det4784
mzz (3.5, 0.5) (3, 0.5)       @noisy det1106 det1732 det4780
mzz (3, 2.5) (3.5, 2.5)       @noisy det1106 det1716 det4788
mzz (3, 4.5) (3.5, 4.5)       @noisy det1716 det1808 det4771
mzz (3.5, 6.5) (3, 6.5)       @noisy det1732 det1808 det4798
mzz (4, 1.5) (4.5, 1.5)       @noisy det973 det3591 det4806
mzz (4.5, 3.5) (4, 3.5)       @noisy det2173 det3591 det4805
mzz (4, 5.5) (4.5, 5.5)       @noisy det2173 det2606 det4801
mzz (4, 7.5) (4.5, 7.5)       @noisy det973 det2606 det4799
mzz (5, 0.5) (5.5, 0.5)       @noisy det2768 det4804 det5013
mzz (5.5, 2.5) (5, 2.5)       @noisy det4076 det4795 det5013
mzz (5, 4.5) (5.5, 4.5)       @noisy det2111 det4076 det4800
mzz (5, 6.5) (5.5, 6.5)       @noisy det2111 det2768 det4772
mzz (6, 1.5) (6.5, 1.5)       @noisy det2129 det2341 det4769
mzz (6, 3.5) (6.5, 3.5)       @noisy det79 det2341 det4785
mzz (6.5, 5.5) (6, 5.5)       @noisy det79 det127 det4773
mzz (6, 7.5) (6.5, 7.5)       @noisy det127 det2129 det4770
mzz (7, 0.5) (7.5, 0.5)       @noisy det2617 det4803 det4840
mzz (7.5, 2.5) (7, 2.5)       @noisy det3324 det4778 det4840
mzz (7, 4.5) (7.5, 4.5)       @noisy det1182 det3324 det4781
mzz (7, 6.5) (7.5, 6.5)       @noisy det1182 det2617 det4794
mzz (0, 1) (0.5, 1)           @noisy det278 det3590
mz (0.5, 0.5)                 @noisy det3590 det4857
mx (0.5, 0)                   @noisy det4861
mzz (0, 3) (0.5, 3)           @noisy det1469 det3443
mz (0.5, 2.5)                 @noisy det3443 det4907
mx (0.5, 2)                   @noisy det4870
mzz (0.5, 5) (0, 5)           @noisy det3850 det4513
mz (0.5, 4.5)                 @noisy det3850 det4889
mx (0.5, 4)                   @noisy det4872
mzz (0, 7) (0.5, 7)           @noisy det540 det3963
mz (0.5, 6.5)                 @noisy det3963 det4912
mx (0.5, 6)                   @noisy det4867
mzz (1, 2) (1.5, 2)           @noisy det281 det4329
mz (1.5, 1.5)                 @noisy det4329 det4862
mx (1.5, 1)                   @noisy det4848
mzz (1.5, 4) (1, 4)           @noisy det118 det1833
mz (1.5, 3.5)                 @noisy det1833 det4897
mx (1.5, 3)                   @noisy det4883
mzz (1, 6) (1.5, 6)           @noisy det2772 det4920
mz (1.5, 5.5)                 @noisy det2772 det4900
mx (1.5, 5)                   @noisy det4905
mzz (1, 0) (1.5, 0)           @noisy det103 det2236
mz (1.5, 7.5)                 @noisy det103 det4859
mx (1.5, 7)                   @noisy det4888
mzz (2, 1) (2.5, 1)           @noisy det2090 det3682
mz (2.5, 0.5)                 @noisy det3682 det4910
mx (2.5, 0)                   @noisy det4856
mzz (2, 3) (2.5, 3)           @noisy det509 det2182
mz (2.5, 2.5)                 @noisy det509 det4880
mx (2.5, 2)                   @noisy det4879
mzz (2, 5) (2.5, 5)           @noisy det552 det4718
mz (2.5, 4.5)                 @noisy det4718 det4865
mx (2.5, 4)                   @noisy det4852
mzz (2.5, 7) (2, 7)           @noisy det557 det3276
mz (2.5, 6.5)                 @noisy det3276 det4894
mx (2.5, 6)                   @noisy det4901
mzz (3, 2) (3.5, 2)           @noisy det1106 det3906
mz (3.5, 1.5)                 @noisy det3906 det4890
mx (3.5, 1)                   @noisy det4876
mzz (3, 4) (3.5, 4)           @noisy det280 det1716
mz (3.5, 3.5)                 @noisy det280 det4875
mx (3.5, 3)                   @noisy det4869
mzz (3.5, 6) (3, 6)           @noisy det1468 det1808
mz (3.5, 5.5)                 @noisy det1468 det4886
mx (3.5, 5)                   @noisy det4860
mzz (3.5, 0) (3, 0)           @noisy det1732 det4850
mz (3.5, 7.5)                 @noisy det4849 det4850
mx (3.5, 7)                   @noisy det4836
mzz (4, 1) (4.5, 1)           @noisy det973 det2427
mz (4.5, 0.5)                 @noisy det2427 det4887
mx (4.5, 0)                   @noisy det4906
mzz (4.5, 3) (4, 3)           @noisy det2093 det3591
mz (4.5, 2.5)                 @noisy det2093 det4885
mx (4.5, 2)                   @noisy det4868
mzz (4, 5) (4.5, 5)           @noisy det2173 det3053
mz (4.5, 4.5)                 @noisy det3053 det4908
mx (4.5, 4)                   @noisy det4871
mzz (4, 7) (4.5, 7)           @noisy det2606 det3845
mz (4.5, 6.5)                 @noisy det3845 det4911
mx (4.5, 6)                   @noisy det4854
mzz (5.5, 2) (5, 2)           @noisy det3263 det5013
mz (5.5, 1.5)                 @noisy det3263 det4891
mx (5.5, 1)                   @noisy det4847
mzz (5, 4) (5.5, 4)           @noisy det3677 det4076
mz (5.5, 3.5)                 @noisy det3677 det4895
mx (5.5, 3)                   @noisy det4902
mzz (5, 6) (5.5, 6)           @noisy det553 det2111
mz (5.5, 5.5)                 @noisy det553 det4898
mx (5.5, 5)                   @noisy det4884
mzz (5, 0) (5.5, 0)           @noisy det2768 det3896
mz (5.5, 7.5)                 @noisy det3896 det4873
mx (5.5, 7)                   @noisy det4864
mzz (6, 1) (6.5, 1)           @noisy det2129 det2208
mz (6.5, 0.5)                 @noisy det2208 det4878
mx (6.5, 0)                   @noisy det4892
mzz (6, 3) (6.5, 3)           @noisy det1985 det2341
mz (6.5, 2.5)                 @noisy det1985 det4855
mx (6.5, 2)                   @noisy det4882
mzz (6.5, 5) (6, 5)           @noisy det79 det298
mz (6.5, 4.5)                 @noisy det298 det4877
mx (6.5, 4)                   @noisy det4903
mzz (6, 7) (6.5, 7)           @noisy det127 det3749
mz (6.5, 6.5)                 @noisy det3749 det4851
mx (6.5, 6)                   @noisy det4904
mzz (7.5, 2) (7, 2)           @noisy det4786 det4840
mz (7.5, 1.5)                 @noisy det4786 det4896
mx (7.5, 1)                   @noisy det4874
mzz (7, 4) (7.5, 4)           @noisy det2388 det3324
mz (7.5, 3.5)                 @noisy det2388 det4893
mx (7.5, 3)                   @noisy det4866
mzz (7, 6) (7.5, 6)           @noisy det14 det1182
mz (7.5, 5.5)                 @noisy det14 det4863
mx (7.5, 5)                   @noisy det4881
mzz (7, 0) (7.5, 0)           @noisy det1626 det2617
mz (7.5, 7.5)                 @noisy det1626 det4909
mx (7.5, 7)                   @noisy det4835

--------         56
mzz (1, 1.5) (0.5, 1.5)       @noisy det278 det1469 det4833
mxx (0, 1.5) (0, 1)           @noisy det1463 det4286
mzz (1, 3.5) (0.5, 3.5)       @noisy det1469 det4513 det4828
mxx (0, 3.5) (0, 3)           @noisy det677 det4797
mzz (0.5, 5.5) (1, 5.5)       @noisy det540 det4513 det4822
mxx (0, 5.5) (0, 5)           @noisy det69 det1027
mzz (1, 7.5) (0.5, 7.5)       @noisy det278 det540 det4825
mxx (0, 7) (0, 7.5)           @noisy det1948 det5064
mzz (1.5, 0.5) (2, 0.5)       @noisy det281 det2236 det4820
mxx (1, 0.5) (1, 0)           @noisy det1689 det1758
mzz (1.5, 2.5) (2, 2.5)       @noisy det118 det281 det4821
mxx (1, 2) (1, 2.5)           @noisy det2627 det4165
mzz (1.5, 4.5) (2, 4.5)       @noisy det118 det4814 det4920
mxx (1, 4) (1, 4.5)           @noisy det1715 det4551
mzz (1.5, 6.5) (2, 6.5)       @noisy det2236 det4853 det4920
mxx (1, 6.5) (1, 6)           @noisy det23 det4802
mzz (3, 1.5) (2.5, 1.5)       @noisy det2090 det2182 det4818
mxx (2, 1) (2, 1.5)           @noisy det2803 det3843
mzz (2.5, 3.5) (3, 3.5)       @noisy det552 det2182 det4816
mxx (2, 3.5) (2, 3)           @noisy det1217 det2960
mzz (2.5, 5.5) (3, 5.5)       @noisy det552 det557 det4812
mxx (2, 5.5) (2, 5)           @noisy det303 det4025
mzz (2.5, 7.5) (3, 7.5)       @noisy det557 det2090 det4826
mxx (2, 7) (2, 7.5)           @noisy det275 det1004
mzz (3.5, 0.5) (4, 0.5)       @noisy det1106 det1732 det4815
mxx (3, 0) (3, 0.5)           @noisy det1117 det2796
mzz (3.5, 2.5) (4, 2.5)       @noisy det1106 det1716 det4817
mxx (3, 2.5) (3, 2)           @noisy det267 det3684
mzz (4, 4.5) (3.5, 4.5)       @noisy det1716 det1808 det4824
mxx (3, 4.5) (3, 4)           @noisy det917 det2181
mzz (3.5, 6.5) (4, 6.5)       @noisy det1732 det1808 det4839
mxx (3, 6) (3, 6.5)           @noisy det1483 det4478
mzz (5, 1.5) (4.5, 1.5)       @noisy det973 det3591 det4832
mxx (4, 1.5) (4, 1)           @noisy det30 det1646
mzz (5, 3.5) (4.5, 3.5)       @noisy det2173 det3591 det4834
mxx (4, 3) (4, 3.5)           @noisy det1313 det2245
mzz (5, 5.5) (4.5, 5.5)       @noisy det2173 det2606 det4842
mxx (4, 5) (4, 5.5)           @noisy det1351 det3312
mzz (5, 7.5) (4.5, 7.5)       @noisy det973 det2606 det4846
mxx (4, 7) (4, 7.5)           @noisy det2103 det5144
mzz (5.5, 0.5) (6, 0.5)       @noisy det2768 det4831 det5013
mxx (5, 0) (5, 0.5)           @noisy det1639 det2732
mzz (5.5, 2.5) (6, 2.5)       @noisy det4076 det4844 det5013
mxx (5, 2) (5, 2.5)           @noisy det102 det2422
mzz (5.5, 4.5) (6, 4.5)       @noisy det2111 det4076 det4823
mxx (5, 4.5) (5, 4)           @noisy det2344 det4641
mzz (6, 6.5) (5.5, 6.5)       @noisy det2111 det2768 det4827
mxx (5, 6) (5, 6.5)           @noisy det2677 det4379
mzz (6.5, 1.5) (7, 1.5)       @noisy det2129 det2341 det4837
mxx (6, 1.5) (6, 1)           @noisy det4108 det4930
mzz (6.5, 3.5) (7, 3.5)       @noisy det79 det2341 det4829
mxx (6, 3.5) (6, 3)           @noisy det1647 det4082
mzz (6.5, 5.5) (7, 5.5)       @noisy det79 det127 det4841
mxx (6, 5) (6, 5.5)           @noisy det2445 det4623
mzz (6.5, 7.5) (7, 7.5)       @noisy det127 det2129 det4845
mxx (6, 7.5) (6, 7)           @noisy det1264 det1953
mzz (7.5, 0.5) (0, 0.5)       @noisy det2617 det4819 det4840
mxx (7, 0.5) (7, 0)           @noisy det3568 det3754
mzz (7.5, 2.5) (0, 2.5)       @noisy det3324 det4838 det4840
mxx (7, 2) (7, 2.5)           @noisy det3386 det4811
mzz (7.5, 4.5) (0, 4.5)       @noisy det1182 det3324 det4813
mxx (7, 4.5) (7, 4)           @noisy det2610 det3429
mzz (7.5, 6.5) (0, 6.5)       @noisy det1182 det2617 det4843
mxx (7, 6.5) (7, 6)           @noisy det1728 det3747
mx (0.5, 0)                   @noisy det1758 det1948 det3754 det4861 det5064
mz (0.5, 0.5)                 @noisy det4857 det4947
mx (0.5, 1)                   @noisy det4953
mx (0.5, 2)                   @noisy det1463 det2627 det3386 det4286 det4870
mz (0.5, 2.5)                 @noisy det4907 det4974
mx (0.5, 3)                   @noisy det677 det4811 det4990
mx (0.5, 4)                   @noisy det677 det3429 det4551 det4797 det4872
mz (0.5, 4.5)                 @noisy det4889 det4950
mx (0.5, 5)                   @noisy det1027 det4958
mx (0.5, 6)                   @noisy det23 det69 det1027 det1728 det4867
mz (0.5, 6.5)                 @noisy det4912 det4985
mx (0.5, 7)                   @noisy det3747 det4943
mx (1.5, 1)                   @noisy det1463 det1689 det1758 det2803 det4848
mz (1.5, 1.5)                 @noisy det4862 det4925
mx (1.5, 2)                   @noisy det2627 det4936
mx (1.5, 3)                   @noisy det1217 det2627 det4165 det4797 det4883
mz (1.5, 3.5)                 @noisy det4897 det4962
mx (1.5, 4)                   @noisy det4921
mx (1.5, 5)                   @noisy det69 det303 det1715 det4551 det4905
mz (1.5, 5.5)                 @noisy det4900 det4966
mx (1.5, 6)                   @noisy det23 det1027 det4987
mx (1.5, 7)                   @noisy det23 det275 det1948 det4802 det4888
mz (1.5, 7.5)                 @noisy det4859 det4924
mx (1.5, 0)                   @noisy det1758 det4983
mx (2.5, 0)                   @noisy det275 det1004 det1689 det2796 det4856
mz (2.5, 0.5)                 @noisy det4910 det4982
mx (2.5, 1)                   @noisy det2803 det4938
mx (2.5, 2)                   @noisy det267 det2803 det3843 det4165 det4879
mz (2.5, 2.5)                 @noisy det4880 det4979
mx (2.5, 3)                   @noisy det2627 det4941
mx (2.5, 4)                   @noisy det917 det1217 det1715 det2960 det4852
mz (2.5, 4.5)                 @noisy det4865 det4955
mx (2.5, 5)                   @noisy det4976
mx (2.5, 6)                   @noisy det303 det1483 det4025 det4802 det4901
mz (2.5, 6.5)                 @noisy det4894 det4956
mx (2.5, 7)                   @noisy det4969
mx (3.5, 1)                   @noisy det30 det1117 det2796 det3843 det4876
mz (3.5, 1.5)                 @noisy det4890 det4951
mx (3.5, 2)                   @noisy det2803 det4970
mx (3.5, 3)                   @noisy det267 det2245 det2960 det3684 det4869
mz (3.5, 3.5)                 @noisy det4875 det4934
mx (3.5, 4)                   @noisy det917 det4945
mx (3.5, 5)                   @noisy det917 det1351 det2181 det4025 det4860
mz (3.5, 5.5)                 @noisy det4886 det4972
mx (3.5, 6)                   @noisy det4932
mx (3.5, 7)                   @noisy det1004 det1483 det4478 det4836 det5144
mz (3.5, 7.5)                 @noisy det4849 det4954
mx (3.5, 0)                   @noisy det4942
mx (4.5, 0)                   @noisy det1117 det1639 det2103 det4906 det5144
mz (4.5, 0.5)                 @noisy det4887 det4973
mx (4.5, 1)                   @noisy det4963
mx (4.5, 2)                   @noisy det30 det102 det1646 det3684 det4868
mz (4.5, 2.5)                 @noisy det4885 det4940
mx (4.5, 3)                   @noisy det2245 det4967
mx (4.5, 4)                   @noisy det1313 det2181 det2245 det4641 det4871
mz (4.5, 4.5)                 @noisy det4908 det4977
mx (4.5, 5)                   @noisy det917 det4937
mx (4.5, 6)                   @noisy det1351 det3312 det4379 det4478 det4854
mz (4.5, 6.5)                 @noisy det4911 det4984
mx (4.5, 7)                   @noisy det4928
mx (5.5, 1)                   @noisy det1639 det1646 det2732 det4108 det4847
mz (5.5, 1.5)                 @noisy det4891 det4978
mx (5.5, 2)                   @noisy det4927
mx (5.5, 3)                   @noisy det102 det1313 det2422 det4082 det4902
mz (5.5, 3.5)                 @noisy det4895 det4959
mx (5.5, 4)                   @noisy det4919
mx (5.5, 5)                   @noisy det2344 det3312 det4623 det4641 det4884
mz (5.5, 5.5)                 @noisy det4898 det4964
mx (5.5, 6)                   @noisy det1351 det4986
mx (5.5, 7)                   @noisy det1264 det2103 det2677 det4379 det4864
mz (5.5, 7.5)                 @noisy det4873 det4961
mx (5.5, 0)                   @noisy det1639 det4948 det5144
mx (6.5, 0)                   @noisy det1264 det1953 det2732 det3568 det4892
mz (6.5, 0.5)                 @noisy det4878 det4935
mx (6.5, 1)                   @noisy det4968
mx (6.5, 2)                   @noisy det2422 det4108 det4811 det4882 det4930
mz (6.5, 2.5)                 @noisy det4855 det4922
mx (6.5, 3)                   @noisy det4933
mx (6.5, 4)                   @noisy det1647 det2344 det2610 det4082 det4903
mz (6.5, 4.5)                 @noisy det4877 det4965
mx (6.5, 5)                   @noisy det4918
mx (6.5, 6)                   @noisy det2445 det2677 det3747 det4623 det4904
mz (6.5, 6.5)                 @noisy det4851 det4988
mx (6.5, 7)                   @noisy det4957
mx (7.5, 1)                   @noisy det3568 det3754 det4286 det4874 det4930
mz (7.5, 1.5)                 @noisy det4896 det4931
mx (7.5, 2)                   @noisy det4944
mx (7.5, 3)                   @noisy det677 det1647 det3386 det4811 det4866
mz (7.5, 3.5)                 @noisy det4893 det4980
mx (7.5, 4)                   @noisy det4929
mx (7.5, 5)                   @noisy det1027 det2445 det2610 det3429 det4881
mz (7.5, 5.5)                 @noisy det4863 det4952
mx (7.5, 6)                   @noisy det3747 det4623 det4946
mx (7.5, 7)                   @noisy det1728 det1953 det3747 det4835 det5064
mz (7.5, 7.5)                 @noisy det4909 det4981
mx (7.5, 0)                   @noisy det4971

--------         57
mxx (1, 1.5) (1, 2)           @noisy det1463 det4286
mx (0.5, 1.5)                 @noisy det4286 det5030
mz (0, 1.5)                   @noisy det5016
mxx (1, 3.5) (1, 4)           @noisy det677 det4797
mx (0.5, 3.5)                 @noisy det677 det5051
mz (0, 3.5)                   @noisy det5020
mxx (1, 6) (1, 5.5)           @noisy det69 det1027
mx (0.5, 5.5)                 @noisy det1027 det5000
mz (0, 5.5)                   @noisy det5063
mxx (1, 0) (1, 7.5)           @noisy det1948 det5064
mx (0.5, 7.5)                 @noisy det5034 det5064
mz (0, 7.5)                   @noisy det5067
mxx (2, 0.5) (2, 1)           @noisy det1689 det1758
mx (1.5, 0.5)                 @noisy det1758 det4999
mz (1, 0.5)                   @noisy det5046
mxx (2, 3) (2, 2.5)           @noisy det2627 det4165
mx (1.5, 2.5)                 @noisy det2627 det5033
mz (1, 2.5)                   @noisy det4998
mxx (2, 4.5) (2, 5)           @noisy det1715 det4551
mx (1.5, 4.5)                 @noisy det4551 det5065
mz (1, 4.5)                   @noisy det5037
mxx (2, 6.5) (2, 7)           @noisy det23 det4802
mx (1.5, 6.5)                 @noisy det23 det5001
mz (1, 6.5)                   @noisy det5024
mxx (3, 1.5) (3, 2)           @noisy det2803 det3843
mx (2.5, 1.5)                 @noisy det2803 det5029
mz (2, 1.5)                   @noisy det5007
mxx (3, 3.5) (3, 4)           @noisy det1217 det2960
mx (2.5, 3.5)                 @noisy det1217 det5068
mz (2, 3.5)                   @noisy det5043
mxx (3, 5.5) (3, 6)           @noisy det303 det4025
mx (2.5, 5.5)                 @noisy det303 det5009
mz (2, 5.5)                   @noisy det5038
mxx (3, 7.5) (3, 0)           @noisy det275 det1004
mx (2.5, 7.5)                 @noisy det275 det5025
mz (2, 7.5)                   @noisy det5008
mxx (4, 0.5) (4, 1)           @noisy det1117 det2796
mx (3.5, 0.5)                 @noisy det2796 det5044
mz (3, 0.5)                   @noisy det5031
mxx (4, 2.5) (4, 3)           @noisy det267 det3684
mx (3.5, 2.5)                 @noisy det267 det5057
mz (3, 2.5)                   @noisy det5012
mxx (4, 4.5) (4, 5)           @noisy det917 det2181
mx (3.5, 4.5)                 @noisy det917 det5047
mz (3, 4.5)                   @noisy det5058
mxx (4, 6.5) (4, 7)           @noisy det1483 det4478
mx (3.5, 6.5)                 @noisy det1483 det5050
mz (3, 6.5)                   @noisy det5023
mxx (5, 1.5) (5, 2)           @noisy det30 det1646
mx (4.5, 1.5)                 @noisy det30 det5018
mz (4, 1.5)                   @noisy det5015
mxx (5, 3.5) (5, 4)           @noisy det1313 det2245
mx (4.5, 3.5)                 @noisy det2245 det5032
mz (4, 3.5)                   @noisy det5019
mxx (5, 5.5) (5, 6)           @noisy det1351 det3312
mx (4.5, 5.5)                 @noisy det1351 det5041
mz (4, 5.5)                   @noisy det5061
mxx (5, 0) (5, 7.5)           @noisy det2103 det5144
mx (4.5, 7.5)                 @noisy det5021 det5144
mz (4, 7.5)                   @noisy det5066
mxx (6, 1) (6, 0.5)           @noisy det1639 det2732
mx (5.5, 0.5)                 @noisy det1639 det5040
mz (5, 0.5)                   @noisy det5045
mxx (6, 2.5) (6, 3)           @noisy det102 det2422
mx (5.5, 2.5)                 @noisy det102 det5055
mz (5, 2.5)                   @noisy det5048
mxx (6, 4.5) (6, 5)           @noisy det2344 det4641
mx (5.5, 4.5)                 @noisy det4641 det5035
mz (5, 4.5)                   @noisy det5036
mxx (6, 6.5) (6, 7)           @noisy det2677 det4379
mx (5.5, 6.5)                 @noisy det4379 det5017
mz (5, 6.5)                   @noisy det5039
mxx (7, 1.5) (7, 2)           @noisy det4108 det4930
mx (6.5, 1.5)                 @noisy det4108 det5014
mz (6, 1.5)                   @noisy det5003
mxx (7, 4) (7, 3.5)           @noisy det1647 det4082
mx (6.5, 3.5)                 @noisy det4082 det5052
mz (6, 3.5)                   @noisy det5062
mxx (7, 5.5) (7, 6)           @noisy det2445 det4623
mx (6.5, 5.5)                 @noisy det4623 det5054
mz (6, 5.5)                   @noisy det5053
mxx (7, 0) (7, 7.5)           @noisy det1264 det1953
mx (6.5, 7.5)                 @noisy det1264 det4996
mz (6, 7.5)                   @noisy det4995
mxx (0, 1) (0, 0.5)           @noisy det3568 det3754
mx (7.5, 0.5)                 @noisy det3568 det5006
mz (7, 0.5)                   @noisy det5010
mxx (0, 2.5) (0, 3)           @noisy det3386 det4811
mx (7.5, 2.5)                 @noisy det4811 det5056
mz (7, 2.5)                   @noisy det5026
mxx (0, 4.5) (0, 5)           @noisy det2610 det3429
mx (7.5, 4.5)                 @noisy det2610 det5059
mz (7, 4.5)                   @noisy det5042
mxx (0, 7) (0, 6.5)           @noisy det1728 det3747
mx (7.5, 6.5)                 @noisy det3747 det5049
mz (7, 6.5)                   @noisy det5022
mzz (0.5, 0) (0, 0)           @noisy det278 det5086
mz (0.5, 0.5)                 @noisy det4947 det5086
mx (0.5, 1)                   @noisy det1463 det1689 det3568 det4286 det4953
mzz (0, 2) (0.5, 2)           @noisy det1469 det1841
mz (0.5, 2.5)                 @noisy det1841 det4974
mx (0.5, 3)                   @noisy det4165 det4797 det4990
mzz (0, 4) (0.5, 4)           @noisy det2382 det4513
mz (0.5, 4.5)                 @noisy det2382 det4950
mx (0.5, 5)                   @noisy det69 det1715 det2610 det4958
mzz (0.5, 6) (0, 6)           @noisy det540 det4327
mz (0.5, 6.5)                 @noisy det4327 det4985
mx (0.5, 7)                   @noisy det1948 det4802 det4943 det5064
mzz (1, 1) (1.5, 1)           @noisy det281 det1310
mz (1.5, 1.5)                 @noisy det1310 det4925
mx (1.5, 2)                   @noisy det3843 det4165 det4286 det4936
mzz (1, 3) (1.5, 3)           @noisy det118 det4696
mz (1.5, 3.5)                 @noisy det4696 det4962
mx (1.5, 4)                   @noisy det677 det1715 det2960 det4551 det4921
mzz (1.5, 5) (1, 5)           @noisy det3009 det4920
mz (1.5, 5.5)                 @noisy det3009 det4966
mx (1.5, 6)                   @noisy det4025 det4802 det4987
mzz (1, 7) (1.5, 7)           @noisy det2236 det4141
mz (1.5, 7.5)                 @noisy det4141 det4924
mx (1.5, 0)                   @noisy det1004 det1689 det4983 det5064
mzz (2, 0) (2.5, 0)           @noisy det1643 det2090
mz (2.5, 0.5)                 @noisy det1643 det4982
mx (2.5, 1)                   @noisy det1117 det1758 det3843 det4938
mzz (2.5, 2) (2, 2)           @noisy det2182 det2276
mz (2.5, 2.5)                 @noisy det2276 det4979
mx (2.5, 3)                   @noisy det1217 det2960 det3684 det4941
mzz (2, 4) (2.5, 4)           @noisy det511 det552
mz (2.5, 4.5)                 @noisy det511 det4955
mx (2.5, 5)                   @noisy det303 det2181 det4025 det4551 det4976
mzz (2, 6) (2.5, 6)           @noisy det539 det557
mz (2.5, 6.5)                 @noisy det539 det4956
mx (2.5, 7)                   @noisy det23 det275 det1004 det4478 det4969
mzz (3, 1) (3.5, 1)           @noisy det1106 det3411
mz (3.5, 1.5)                 @noisy det3411 det4951
mx (3.5, 2)                   @noisy det267 det1646 det3684 det4970
mzz (3, 3) (3.5, 3)           @noisy det1716 det4390
mz (3.5, 3.5)                 @noisy det4390 det4934
mx (3.5, 4)                   @noisy det1217 det1313 det2181 det4945
mzz (3.5, 5) (3, 5)           @noisy det1808 det4368
mz (3.5, 5.5)                 @noisy det4368 det4972
mx (3.5, 6)                   @noisy det303 det1483 det3312 det4478 det4932
mzz (3, 7) (3.5, 7)           @noisy det558 det1732
mz (3.5, 7.5)                 @noisy det558 det4954
mx (3.5, 0)                   @noisy det275 det1117 det2103 det2796 det4942
mzz (4, 0) (4.5, 0)           @noisy det973 det2723
mz (4.5, 0.5)                 @noisy det2723 det4973
mx (4.5, 1)                   @noisy det30 det1646 det2732 det2796 det4963
mzz (4.5, 2) (4, 2)           @noisy det2744 det3591
mz (4.5, 2.5)                 @noisy det2744 det4940
mx (4.5, 3)                   @noisy det267 det1313 det2422 det4967
mzz (4, 4) (4.5, 4)           @noisy det2173 det4365
mz (4.5, 4.5)                 @noisy det4365 det4977
mx (4.5, 5)                   @noisy det1351 det2344 det3312 det4937
mzz (4, 6) (4.5, 6)           @noisy det1061 det2606
mz (4.5, 6.5)                 @noisy det1061 det4984
mx (4.5, 7)                   @noisy det1483 det2103 det2677 det4928 det5144
mzz (5.5, 1) (5, 1)           @noisy det3841 det5013
mz (5.5, 1.5)                 @noisy det3841 det4978
mx (5.5, 2)                   @noisy det30 det102 det2422 det4927 det4930
mzz (5, 3) (5.5, 3)           @noisy det3498 det4076
mz (5.5, 3.5)                 @noisy det3498 det4959
mx (5.5, 4)                   @noisy det1647 det2245 det2344 det4641 det4919
mzz (5, 5) (5.5, 5)           @noisy det2111 det4707
mz (5.5, 5.5)                 @noisy det4707 det4964
mx (5.5, 6)                   @noisy det2445 det2677 det4379 det4986
mzz (5.5, 7) (5, 7)           @noisy det1003 det2768
mz (5.5, 7.5)                 @noisy det1003 det4961
mx (5.5, 0)                   @noisy det1953 det2732 det4948
mzz (6.5, 0) (6, 0)           @noisy det884 det2129
mz (6.5, 0.5)                 @noisy det884 det4935
mx (6.5, 1)                   @noisy det1639 det3754 det4108 det4930 det4968
mzz (6, 2) (6.5, 2)           @noisy det2341 det3849
mz (6.5, 2.5)                 @noisy det3849 det4922
mx (6.5, 3)                   @noisy det102 det1647 det3386 det4082 det4933
mzz (6, 4) (6.5, 4)           @noisy det79 det1026
mz (6.5, 4.5)                 @noisy det1026 det4965
mx (6.5, 5)                   @noisy det2445 det3429 det4623 det4641 det4918
mzz (6, 6) (6.5, 6)           @noisy det127 det3891
mz (6.5, 6.5)                 @noisy det3891 det4988
mx (6.5, 7)                   @noisy det1264 det1728 det1953 det4379 det4957
mzz (7, 1) (7.5, 1)           @noisy det1637 det4840
mz (7.5, 1.5)                 @noisy det1637 det4931
mx (7.5, 2)                   @noisy det1463 det3386 det4108 det4811 det4944
mzz (7.5, 3) (7, 3)           @noisy det3324 det4960
mz (7.5, 3.5)                 @noisy det4960 det4980
mx (7.5, 4)                   @noisy det2610 det3429 det4082 det4797 det4929
mzz (7, 5) (7.5, 5)           @noisy det1182 det4116
mz (7.5, 5.5)                 @noisy det4116 det4952
mx (7.5, 6)                   @noisy det69 det1728 det4946
mzz (7, 7) (7.5, 7)           @noisy det960 det2617
mz (7.5, 7.5)                 @noisy det960 det4981
mx (7.5, 0)                   @noisy det1264 det1948 det3568 det3754 det4971

--------         58
mz (0, 1.5)                   @noisy det278 det1637 det1841 det4840 det5016
mx (0.5, 1.5)                 @noisy det5030 det5126
mz (1, 1.5)                   @noisy det5084
mz (0, 3.5)                   @noisy det1469 det2382 det3324 det4960 det5020
mx (0.5, 3.5)                 @noisy det5051 det5081
mz (1, 3.5)                   @noisy det5101
mz (0, 5.5)                   @noisy det1182 det4116 det4327 det4513 det5063
mx (0.5, 5.5)                 @noisy det5000 det5095
mz (1, 5.5)                   @noisy det5069
mz (0, 7.5)                   @noisy det540 det960 det2617 det5067 det5086
mx (0.5, 7.5)                 @noisy det5034 det5130
mz (1, 7.5)                   @noisy det5070
mz (1, 0.5)                   @noisy det278 det1310 det2236 det5046 det5086
mx (1.5, 0.5)                 @noisy det4999 det5118
mz (2, 0.5)                   @noisy det5112
mz (1, 2.5)                   @noisy det281 det1469 det1841 det4696 det4998
mx (1.5, 2.5)                 @noisy det5033 det5129
mz (2, 2.5)                   @noisy det5132
mz (1, 4.5)                   @noisy det118 det2382 det3009 det4513 det5037
mx (1.5, 4.5)                 @noisy det5 det5065
mz (2, 4.5)                   @noisy det5090
mz (1, 6.5)                   @noisy det540 det4141 det4327 det4920 det5024
mx (1.5, 6.5)                 @noisy det5001 det5075
mz (2, 6.5)                   @noisy det5077
mz (2, 1.5)                   @noisy det281 det1310 det2090 det2276 det5007
mx (2.5, 1.5)                 @noisy det5029 det5080
mz (3, 1.5)                   @noisy det5071
mz (2, 3.5)                   @noisy det118 det511 det2182 det4696 det5043
mx (2.5, 3.5)                 @noisy det7 det5068
mz (3, 3.5)                   @noisy det1
mz (2, 5.5)                   @noisy det539 det552 det3009 det4920 det5038
mx (2.5, 5.5)                 @noisy det5009 det5083
mz (3, 5.5)                   @noisy det5113
mz (2, 7.5)                   @noisy det557 det1643 det2236 det4141 det5008
mx (2.5, 7.5)                 @noisy det5025 det5116
mz (3, 7.5)                   @noisy det5097
mz (3, 0.5)                   @noisy det1643 det1732 det2090 det3411 det5031
mx (3.5, 0.5)                 @noisy det5044 det5127
mz (4, 0.5)                   @noisy det5110
mz (3, 2.5)                   @noisy det1106 det2182 det2276 det4390 det5012
mx (3.5, 2.5)                 @noisy det5057 det5091
mz (4, 2.5)                   @noisy det5117
mz (3, 4.5)                   @noisy det511 det552 det1716 det4368 det5058
mx (3.5, 4.5)                 @noisy det5047 det5137
mz (4, 4.5)                   @noisy det5128
mz (3, 6.5)                   @noisy det539 det557 det558 det1808 det5023
mx (3.5, 6.5)                 @noisy det5050 det5140
mz (4, 6.5)                   @noisy det5106
mz (4, 1.5)                   @noisy det973 det1106 det2744 det3411 det5015
mx (4.5, 1.5)                 @noisy det5018 det5094
mz (5, 1.5)                   @noisy det5093
mz (4, 3.5)                   @noisy det1716 det3591 det4365 det4390 det5019
mx (4.5, 3.5)                 @noisy det5032 det5149
mz (5, 3.5)                   @noisy det5098
mz (4, 5.5)                   @noisy det1061 det1808 det2173 det4368 det5061
mx (4.5, 5.5)                 @noisy det5041 det5078
mz (5, 5.5)                   @noisy det5142
mz (4, 7.5)                   @noisy det558 det1732 det2606 det2723 det5066
mx (4.5, 7.5)                 @noisy det5021 det5099
mz (5, 7.5)                   @noisy det5134
mz (5, 0.5)                   @noisy det973 det2723 det2768 det3841 det5045
mx (5.5, 0.5)                 @noisy det5040 det5076
mz (6, 0.5)                   @noisy det5072
mz (5, 2.5)                   @noisy det2744 det3498 det3591 det5013 det5048
mx (5.5, 2.5)                 @noisy det5055 det5151
mz (6, 2.5)                   @noisy det5120
mz (5, 4.5)                   @noisy det2173 det4076 det4365 det4707 det5036
mx (5.5, 4.5)                 @noisy det5035 det5131
mz (6, 4.5)                   @noisy det5121
mz (5, 6.5)                   @noisy det1003 det1061 det2111 det2606 det5039
mx (5.5, 6.5)                 @noisy det5017 det5092
mz (6, 6.5)                   @noisy det5073
mz (6, 1.5)                   @noisy det2129 det3841 det3849 det5003 det5013
mx (6.5, 1.5)                 @noisy det5014 det5089
mz (7, 1.5)                   @noisy det5146
mz (6, 3.5)                   @noisy det1026 det2341 det3498 det4076 det5062
mx (6.5, 3.5)                 @noisy det5052 det5143
mz (7, 3.5)                   @noisy det5125
mz (6, 5.5)                   @noisy det79 det2111 det3891 det4707 det5053
mx (6.5, 5.5)                 @noisy det5054 det5147
mz (7, 5.5)                   @noisy det5087
mz (6, 7.5)                   @noisy det127 det884 det1003 det2768 det4995
mx (6.5, 7.5)                 @noisy det4996 det5103
mz (7, 7.5)                   @noisy det5119
mz (7, 0.5)                   @noisy det884 det1637 det2129 det2617 det5010
mx (7.5, 0.5)                 @noisy det5006 det5079
mz (0, 0.5)                   @noisy det5082
mz (7, 2.5)                   @noisy det2341 det3849 det4840 det4960 det5026
mx (7.5, 2.5)                 @noisy det5056 det5088
mz (0, 2.5)                   @noisy det5108
mz (7, 4.5)                   @noisy det79 det1026 det3324 det4116 det5042
mx (7.5, 4.5)                 @noisy det5059 det5096
mz (0, 4.5)                   @noisy det5102
mz (7, 6.5)                   @noisy det127 det960 det1182 det3891 det5022
mx (7.5, 6.5)                 @noisy det5049 det5139
mz (0, 6.5)                   @noisy det5109
mxx (0.5, 0.5) (0.5, 0)       @noisy det5105
mzz (1, 1) (0.5, 1)           @noisy det278 det5086
mxx (0.5, 2.5) (0.5, 2)       @noisy det5124
mzz (1, 3) (0.5, 3)           @noisy det1469 det1841
mxx (0.5, 4.5) (0.5, 4)       @noisy det15
mzz (0.5, 5) (1, 5)           @noisy det2382 det4513
mxx (0.5, 6.5) (0.5, 6)       @noisy det5135
mzz (1, 7) (0.5, 7)           @noisy det540 det4327
mxx (1.5, 1.5) (1.5, 1)       @noisy det12
mzz (1.5, 2) (2, 2)           @noisy det281 det1310
mxx (1.5, 3.5) (1.5, 3)       @noisy det5104
mzz (1.5, 4) (2, 4)           @noisy det118 det4696
mxx (1.5, 5) (1.5, 5.5)       @noisy det5107
mzz (1.5, 6) (2, 6)           @noisy det3009 det4920
mxx (1.5, 7.5) (1.5, 7)       @noisy det5122
mzz (1.5, 0) (2, 0)           @noisy det2236 det4141
mxx (2.5, 0.5) (2.5, 0)       @noisy det5133
mzz (3, 1) (2.5, 1)           @noisy det1643 det2090
mxx (2.5, 2) (2.5, 2.5)       @noisy det0
mzz (2.5, 3) (3, 3)           @noisy det2182 det2276
mxx (2.5, 4) (2.5, 4.5)       @noisy det5148
mzz (2.5, 5) (3, 5)           @noisy det511 det552
mxx (2.5, 6.5) (2.5, 6)       @noisy det5136
mzz (2.5, 7) (3, 7)           @noisy det539 det557
mxx (3.5, 1) (3.5, 1.5)       @noisy det18
mzz (3.5, 2) (4, 2)           @noisy det1106 det3411
mxx (3.5, 3) (3.5, 3.5)       @noisy det5145
mzz (4, 4) (3.5, 4)           @noisy det1716 det4390
mxx (3.5, 5) (3.5, 5.5)       @noisy det5141
mzz (3.5, 6) (4, 6)           @noisy det1808 det4368
mxx (3.5, 7) (3.5, 7.5)       @noisy det5114
mzz (3.5, 0) (4, 0)           @noisy det558 det1732
mxx (4.5, 0.5) (4.5, 0)       @noisy det19
mzz (5, 1) (4.5, 1)           @noisy det973 det2723
mxx (4.5, 2) (4.5, 2.5)       @noisy det11
mzz (5, 3) (4.5, 3)           @noisy det2744 det3591
mxx (4.5, 4.5) (4.5, 4)       @noisy det6
mzz (5, 5) (4.5, 5)           @noisy det2173 det4365
mxx (4.5, 6.5) (4.5, 6)       @noisy det16
mzz (5, 7) (4.5, 7)           @noisy det1061 det2606
mxx (5.5, 1) (5.5, 1.5)       @noisy det2
mzz (5.5, 2) (6, 2)           @noisy det3841 det5013
mxx (5.5, 3) (5.5, 3.5)       @noisy det21
mzz (5.5, 4) (6, 4)           @noisy det3498 det4076
mxx (5.5, 5.5) (5.5, 5)       @noisy det5115
mzz (6, 6) (5.5, 6)           @noisy det2111 det4707
mxx (5.5, 7) (5.5, 7.5)       @noisy det4
mzz (5.5, 0) (6, 0)           @noisy det1003 det2768
mxx (6.5, 0) (6.5, 0.5)       @noisy det5123
mzz (6.5, 1) (7, 1)           @noisy det884 det2129
mxx (6.5, 2.5) (6.5, 2)       @noisy det22
mzz (6.5, 3) (7, 3)           @noisy det2341 det3849
mxx (6.5, 4.5) (6.5, 4)       @noisy det20
mzz (6.5, 5) (7, 5)           @noisy det79 det1026
mxx (6.5, 6) (6.5, 6.5)       @noisy det17
mzz (6.5, 7) (7, 7)           @noisy det127 det3891
mxx (7.5, 1.5) (7.5, 1)       @noisy det8
mzz (7.5, 2) (0, 2)           @noisy det1637 det4840
mxx (7.5, 3) (7.5, 3.5)       @noisy det9
mzz (7.5, 4) (0, 4)           @noisy det3324 det4960
mxx (7.5, 5) (7.5, 5.5)       @noisy det5150
mzz (7.5, 6) (0, 6)           @noisy det1182 det4116
mxx (7.5, 7.5) (7.5, 7)       @noisy det5138
mzz (7.5, 0) (0, 0)           @noisy det960 det2617

--------         59
mxx (0, 1.5) (0, 2)           @noisy det1463 det4484
mx (0.5, 1.5)                 @noisy det4484 det5126
mz (1, 1.5)                   @noisy det281 det1310 det1469 det5084 det5086
mxx (0, 3.5) (0, 4)           @noisy det2608 det4797
mx (0.5, 3.5)                 @noisy det2608 det5081
mz (1, 3.5)                   @noisy det118 det1841 det4513 det4696 det5101
mxx (0, 5.5) (0, 6)           @noisy det69 det981
mx (0.5, 5.5)                 @noisy det981 det5095
mz (1, 5.5)                   @noisy det540 det2382 det3009 det4920 det5069
mxx (0, 7.5) (0, 0)           @noisy det1473 det1948
mx (0.5, 7.5)                 @noisy det1473 det5130
mz (1, 7.5)                   @noisy det278 det2236 det4141 det4327 det5070
mxx (1, 0.5) (1, 1)           @noisy det1689 det2406
mx (1.5, 0.5)                 @noisy det2406 det5118
mz (2, 0.5)                   @noisy det281 det1643 det2090 det4141 det5112
mxx (1, 2.5) (1, 3)           @noisy det4165 det4324
mx (1.5, 2.5)                 @noisy det4324 det5129
mz (2, 2.5)                   @noisy det118 det1310 det2182 det2276 det5132
mxx (1, 4.5) (1, 5)           @noisy det1715 det3669
mx (1.5, 4.5)                 @noisy det5 det3669
mz (2, 4.5)                   @noisy det511 det552 det4696 det4920 det5090
mxx (1, 6.5) (1, 7)           @noisy det3857 det4802
mx (1.5, 6.5)                 @noisy det3857 det5075
mz (2, 6.5)                   @noisy det539 det557 det2236 det3009 det5077
mxx (2, 1.5) (2, 2)           @noisy det3843 det4810
mx (2.5, 1.5)                 @noisy det4810 det5080
mz (3, 1.5)                   @noisy det1106 det1643 det2182 det3411 det5071
mxx (2, 3.5) (2, 4)           @noisy det2960 det4301
mx (2.5, 3.5)                 @noisy det7 det4301
mz (3, 3.5)                   @noisy det1 det552 det1716 det2276 det4390
mxx (2, 5.5) (2, 6)           @noisy det3531 det4025
mx (2.5, 5.5)                 @noisy det3531 det5083
mz (3, 5.5)                   @noisy det511 det557 det1808 det4368 det5113
mxx (2, 0) (2, 7.5)           @noisy det1004 det3219
mx (2.5, 7.5)                 @noisy det3219 det5116
mz (3, 7.5)                   @noisy det539 det558 det1732 det2090 det5097
mxx (3, 1) (3, 0.5)           @noisy det1117 det2607
mx (3.5, 0.5)                 @noisy det2607 det5127
mz (4, 0.5)                   @noisy det558 det973 det1106 det2723 det5110
mxx (3, 2.5) (3, 3)           @noisy det1355 det3684
mx (3.5, 2.5)                 @noisy det1355 det5091
mz (4, 2.5)                   @noisy det1716 det2744 det3411 det3591 det5117
mxx (3, 4.5) (3, 5)           @noisy det2181 det3068
mx (3.5, 4.5)                 @noisy det3068 det5137
mz (4, 4.5)                   @noisy det1808 det2173 det4365 det4390 det5128
mxx (3, 7) (3, 6.5)           @noisy det1116 det4478
mx (3.5, 6.5)                 @noisy det1116 det5140
mz (4, 6.5)                   @noisy det1061 det1732 det2606 det4368 det5106
mxx (4, 1.5) (4, 2)           @noisy det1646 det2353
mx (4.5, 1.5)                 @noisy det2353 det5094
mz (5, 1.5)                   @noisy det2723 det3591 det3841 det5013 det5093
mxx (4, 4) (4, 3.5)           @noisy det1045 det1313
mx (4.5, 3.5)                 @noisy det1045 det5149
mz (5, 3.5)                   @noisy det2173 det2744 det3498 det4076 det5098
mxx (4, 5.5) (4, 6)           @noisy det1012 det3312
mx (4.5, 5.5)                 @noisy det1012 det5078
mz (5, 5.5)                   @noisy det2111 det2606 det4365 det4707 det5142
mxx (4, 0) (4, 7.5)           @noisy det1453 det2103
mx (4.5, 7.5)                 @noisy det1453 det5099
mz (5, 7.5)                   @noisy det973 det1003 det1061 det2768 det5134
mxx (5, 0.5) (5, 1)           @noisy det459 det2732
mx (5.5, 0.5)                 @noisy det459 det5076
mz (6, 0.5)                   @noisy det884 det1003 det2129 det5013 det5072
mxx (5, 3) (5, 2.5)           @noisy det2422 det3152
mx (5.5, 2.5)                 @noisy det3152 det5151
mz (6, 2.5)                   @noisy det2341 det3841 det3849 det4076 det5120
mxx (5, 4.5) (5, 5)           @noisy det2344 det3890
mx (5.5, 4.5)                 @noisy det3890 det5131
mz (6, 4.5)                   @noisy det79 det1026 det2111 det3498 det5121
mxx (5, 6.5) (5, 7)           @noisy det2677 det3265
mx (5.5, 6.5)                 @noisy det3265 det5092
mz (6, 6.5)                   @noisy det127 det2768 det3891 det4707 det5073
mxx (6, 1.5) (6, 2)           @noisy det1648 det4930
mx (6.5, 1.5)                 @noisy det1648 det5089
mz (7, 1.5)                   @noisy det884 det1637 det2341 det4840 det5146
mxx (6, 3.5) (6, 4)           @noisy det13 det1647
mx (6.5, 3.5)                 @noisy det13 det5143
mz (7, 3.5)                   @noisy det79 det3324 det3849 det4960 det5125
mxx (6, 6) (6, 5.5)           @noisy det2434 det2445
mx (6.5, 5.5)                 @noisy det2434 det5147
mz (7, 5.5)                   @noisy det127 det1026 det1182 det4116 det5087
mxx (6, 7.5) (6, 0)           @noisy det1953 det4147
mx (6.5, 7.5)                 @noisy det4147 det5103
mz (7, 7.5)                   @noisy det960 det2129 det2617 det3891 det5119
mxx (7, 0.5) (7, 1)           @noisy det3176 det3754
mx (7.5, 0.5)                 @noisy det3176 det5079
mz (0, 0.5)                   @noisy det278 det960 det4840 det5082 det5086
mxx (7, 2.5) (7, 3)           @noisy det1537 det3386
mx (7.5, 2.5)                 @noisy det1537 det5088
mz (0, 2.5)                   @noisy det1469 det1637 det1841 det3324 det5108
mxx (7, 4.5) (7, 5)           @noisy det3429 det4736
mx (7.5, 4.5)                 @noisy det4736 det5096
mz (0, 4.5)                   @noisy det1182 det2382 det4513 det4960 det5102
mxx (7, 6.5) (7, 7)           @noisy det1728 det4292
mx (7.5, 6.5)                 @noisy det4292 det5139
mz (0, 6.5)                   @noisy det540 det2617 det4116 det4327 det5109
mxx (0.5, 0.5) (0.5, 1)       @noisy det56
mxx (0.5, 2.5) (0.5, 3)       @noisy det59
mxx (0.5, 5) (0.5, 4.5)       @noisy det25
mxx (0.5, 6.5) (0.5, 7)       @noisy det33
mxx (1.5, 1.5) (1.5, 2)       @noisy det57
mxx (1.5, 4) (1.5, 3.5)       @noisy det36
mxx (1.5, 5.5) (1.5, 6)       @noisy det41
mxx (1.5, 0) (1.5, 7.5)       @noisy det38
mxx (2.5, 0.5) (2.5, 1)       @noisy det43
mxx (2.5, 2.5) (2.5, 3)       @noisy det37
mxx (2.5, 4.5) (2.5, 5)       @noisy det26
mxx (2.5, 7) (2.5, 6.5)       @noisy det31
mxx (3.5, 1.5) (3.5, 2)       @noisy det27
mxx (3.5, 3.5) (3.5, 4)       @noisy det24
mxx (3.5, 5.5) (3.5, 6)       @noisy det46
mxx (3.5, 0) (3.5, 7.5)       @noisy det35
mxx (4.5, 0.5) (4.5, 1)       @noisy det52
mxx (4.5, 2.5) (4.5, 3)       @noisy det49
mxx (4.5, 4.5) (4.5, 5)       @noisy det48
mxx (4.5, 6.5) (4.5, 7)       @noisy det34
mxx (5.5, 1.5) (5.5, 2)       @noisy det47
mxx (5.5, 3.5) (5.5, 4)       @noisy det42
mxx (5.5, 5.5) (5.5, 6)       @noisy det53
mxx (5.5, 7.5) (5.5, 0)       @noisy det40
mxx (6.5, 0.5) (6.5, 1)       @noisy det54
mxx (6.5, 2.5) (6.5, 3)       @noisy det58
mxx (6.5, 5) (6.5, 4.5)       @noisy det50
mxx (6.5, 6.5) (6.5, 7)       @noisy det51
mxx (7.5, 2) (7.5, 1.5)       @noisy det44
mxx (7.5, 3.5) (7.5, 4)       @noisy det45
mxx (7.5, 5.5) (7.5, 6)       @noisy det39
mxx (7.5, 0) (7.5, 7.5)       @noisy det28

--------         60
mzz (0, 1.5) (0.5, 1.5)       @noisy det80
mxx (1, 1) (1, 1.5)           @noisy det1463 det4484
mzz (0, 3.5) (0.5, 3.5)       @noisy det95
mxx (1, 3) (1, 3.5)           @noisy det2608 det4797
mzz (0.5, 5.5) (0, 5.5)       @noisy det71
mxx (1, 5) (1, 5.5)           @noisy det69 det981
mzz (0, 7.5) (0.5, 7.5)       @noisy det88
mxx (1, 7.5) (1, 7)           @noisy det1473 det1948
mzz (1, 0.5) (1.5, 0.5)       @noisy det68
mxx (2, 0) (2, 0.5)           @noisy det1689 det2406
mzz (1, 2.5) (1.5, 2.5)       @noisy det91
mxx (2, 2) (2, 2.5)           @noisy det4165 det4324
mzz (1.5, 4.5) (1, 4.5)       @noisy det94
mxx (2, 4.5) (2, 4)           @noisy det1715 det3669
mzz (1, 6.5) (1.5, 6.5)       @noisy det81
mxx (2, 6.5) (2, 6)           @noisy det3857 det4802
mzz (2, 1.5) (2.5, 1.5)       @noisy det82
mxx (3, 1.5) (3, 1)           @noisy det3843 det4810
mzz (2, 3.5) (2.5, 3.5)       @noisy det83
mxx (3, 3.5) (3, 3)           @noisy det2960 det4301
mzz (2, 5.5) (2.5, 5.5)       @noisy det87
mxx (3, 5) (3, 5.5)           @noisy det3531 det4025
mzz (2.5, 7.5) (2, 7.5)       @noisy det75
mxx (3, 7.5) (3, 7)           @noisy det1004 det3219
mzz (3.5, 0.5) (3, 0.5)       @noisy det89
mxx (4, 0) (4, 0.5)           @noisy det1117 det2607
mzz (3, 2.5) (3.5, 2.5)       @noisy det93
mxx (4, 2) (4, 2.5)           @noisy det1355 det3684
mzz (3, 4.5) (3.5, 4.5)       @noisy det64
mxx (4, 4.5) (4, 4)           @noisy det2181 det3068
mzz (3.5, 6.5) (3, 6.5)       @noisy det99
mxx (4, 6) (4, 6.5)           @noisy det1116 det4478
mzz (4, 1.5) (4.5, 1.5)       @noisy det61
mxx (5, 1) (5, 1.5)           @noisy det1646 det2353
mzz (4.5, 3.5) (4, 3.5)       @noisy det78
mxx (5, 3.5) (5, 3)           @noisy det1045 det1313
mzz (4, 5.5) (4.5, 5.5)       @noisy det101
mxx (5, 5.5) (5, 5)           @noisy det1012 det3312
mzz (4, 7.5) (4.5, 7.5)       @noisy det84
mxx (5, 7) (5, 7.5)           @noisy det1453 det2103
mzz (5, 0.5) (5.5, 0.5)       @noisy det77
mxx (6, 0) (6, 0.5)           @noisy det459 det2732
mzz (5.5, 2.5) (5, 2.5)       @noisy det98
mxx (6, 2.5) (6, 2)           @noisy det2422 det3152
mzz (5, 4.5) (5.5, 4.5)       @noisy det100
mxx (6, 4) (6, 4.5)           @noisy det2344 det3890
mzz (5, 6.5) (5.5, 6.5)       @noisy det65
mxx (6, 6.5) (6, 6)           @noisy det2677 det3265
mzz (6, 1.5) (6.5, 1.5)       @noisy det62
mxx (7, 1.5) (7, 1)           @noisy det1648 det4930
mzz (6, 3.5) (6.5, 3.5)       @noisy det92
mxx (7, 3) (7, 3.5)           @noisy det13 det1647
mzz (6.5, 5.5) (6, 5.5)       @noisy det67
mxx (7, 5.5) (7, 5)           @noisy det2434 det2445
mzz (6, 7.5) (6.5, 7.5)       @noisy det63
mxx (7, 7.5) (7, 7)           @noisy det1953 det4147
mzz (7, 0.5) (7.5, 0.5)       @noisy det85
mxx (0, 0) (0, 0.5)           @noisy det3176 det3754
mzz (7.5, 2.5) (7, 2.5)       @noisy det72
mxx (0, 2.5) (0, 2)           @noisy det1537 det3386
mzz (7, 4.5) (7.5, 4.5)       @noisy det73
mxx (0, 4.5) (0, 4)           @noisy det3429 det4736
mzz (7, 6.5) (7.5, 6.5)       @noisy det97
mxx (0, 6) (0, 6.5)           @noisy det1728 det4292
mxx (0.5, 0.5) (0.5, 0)       @noisy det1689 det3754 det5105
mxx (0.5, 2.5) (0.5, 2)       @noisy det3386 det4165 det5124
mxx (0.5, 4.5) (0.5, 4)       @noisy det15 det1715 det3429
mxx (0.5, 6.5) (0.5, 6)       @noisy det1728 det4802 det5135
mxx (1.5, 1.5) (1.5, 1)       @noisy det12 det1463 det3843
mxx (1.5, 3.5) (1.5, 3)       @noisy det2960 det4797 det5104
mxx (1.5, 5) (1.5, 5.5)       @noisy det69 det4025 det5107
mxx (1.5, 7.5) (1.5, 7)       @noisy det1004 det1948 det5122
mxx (2.5, 0.5) (2.5, 0)       @noisy det1117 det1689 det5133
mxx (2.5, 2) (2.5, 2.5)       @noisy det0 det3684 det4165
mxx (2.5, 4) (2.5, 4.5)       @noisy det1715 det2181 det5148
mxx (2.5, 6.5) (2.5, 6)       @noisy det4478 det4802 det5136
mxx (3.5, 1) (3.5, 1.5)       @noisy det18 det1646 det3843
mxx (3.5, 3) (3.5, 3.5)       @noisy det1313 det2960 det5145
mxx (3.5, 5) (3.5, 5.5)       @noisy det3312 det4025 det5141
mxx (3.5, 7) (3.5, 7.5)       @noisy det1004 det2103 det5114
mxx (4.5, 0.5) (4.5, 0)       @noisy det19 det1117 det2732
mxx (4.5, 2) (4.5, 2.5)       @noisy det11 det2422 det3684
mxx (4.5, 4.5) (4.5, 4)       @noisy det6 det2181 det2344
mxx (4.5, 6.5) (4.5, 6)       @noisy det16 det2677 det4478
mxx (5.5, 1) (5.5, 1.5)       @noisy det2 det1646 det4930
mxx (5.5, 3) (5.5, 3.5)       @noisy det21 det1313 det1647
mxx (5.5, 5.5) (5.5, 5)       @noisy det2445 det3312 det5115
mxx (5.5, 7) (5.5, 7.5)       @noisy det4 det1953 det2103
mxx (6.5, 0) (6.5, 0.5)       @noisy det2732 det3754 det5123
mxx (6.5, 2.5) (6.5, 2)       @noisy det22 det2422 det3386
mxx (6.5, 4.5) (6.5, 4)       @noisy det20 det2344 det3429
mxx (6.5, 6) (6.5, 6.5)       @noisy det17 det1728 det2677
mxx (7.5, 1.5) (7.5, 1)       @noisy det8 det1463 det4930
mxx (7.5, 3) (7.5, 3.5)       @noisy det9 det1647 det4797
mxx (7.5, 5) (7.5, 5.5)       @noisy det69 det2445 det5150
mxx (7.5, 7.5) (7.5, 7)       @noisy det1948 det1953 det5138

--------         61
mzz (1, 1.5) (0.5, 1.5)       @noisy det121
mzz (1, 3.5) (0.5, 3.5)       @noisy det156
mzz (0.5, 5.5) (1, 5.5)       @noisy det145
mzz (1, 7.5) (0.5, 7.5)       @noisy det151
mzz (1.5, 0.5) (2, 0.5)       @noisy det136
mzz (1.5, 2.5) (2, 2.5)       @noisy det138
mzz (1.5, 4.5) (2, 4.5)       @noisy det111
mzz (1.5, 6.5) (2, 6.5)       @noisy det107
mzz (3, 1.5) (2.5, 1.5)       @noisy det115
mzz (2.5, 3.5) (3, 3.5)       @noisy det113
mzz (2.5, 5.5) (3, 5.5)       @noisy det109
mzz (2.5, 7.5) (3, 7.5)       @noisy det116
mzz (3.5, 0.5) (4, 0.5)       @noisy det112
mzz (3.5, 2.5) (4, 2.5)       @noisy det114
mzz (4, 4.5) (3.5, 4.5)       @noisy det147
mzz (3.5, 6.5) (4, 6.5)       @noisy det125
mzz (5, 1.5) (4.5, 1.5)       @noisy det123
mzz (5, 3.5) (4.5, 3.5)       @noisy det124
mzz (5, 5.5) (4.5, 5.5)       @noisy det128
mzz (5, 7.5) (4.5, 7.5)       @noisy det132
mzz (5.5, 0.5) (6, 0.5)       @noisy det122
mzz (5.5, 2.5) (6, 2.5)       @noisy det130
mzz (5.5, 4.5) (6, 4.5)       @noisy det117
mzz (6, 6.5) (5.5, 6.5)       @noisy det119
mzz (6.5, 1.5) (7, 1.5)       @noisy det105
mzz (6.5, 3.5) (7, 3.5)       @noisy det120
mzz (6.5, 5.5) (7, 5.5)       @noisy det126
mzz (6.5, 7.5) (7, 7.5)       @noisy det131
mzz (7.5, 0.5) (0, 0.5)       @noisy det134
mzz (7.5, 2.5) (0, 2.5)       @noisy det106
mzz (7.5, 4.5) (0, 4.5)       @noisy det110
mzz (7.5, 6.5) (0, 6.5)       @noisy det129
mxx (0.5, 0.5) (0.5, 1)       @noisy det56 det1689 det3754
mzz (1, 0) (0.5, 0)           @noisy det278 det5086
mxx (0.5, 2.5) (0.5, 3)       @noisy det59 det3386 det4165
mzz (1, 2) (0.5, 2)           @noisy det1469 det1841
mxx (0.5, 5) (0.5, 4.5)       @noisy det25 det1715 det3429
mzz (1, 4) (0.5, 4)           @noisy det2382 det4513
mxx (0.5, 6.5) (0.5, 7)       @noisy det33 det1728 det4802
mzz (0.5, 6) (1, 6)           @noisy det540 det4327
mxx (1.5, 1.5) (1.5, 2)       @noisy det57 det1463 det3843
mzz (1.5, 1) (2, 1)           @noisy det281 det1310
mxx (1.5, 4) (1.5, 3.5)       @noisy det36 det2960 det4797
mzz (2, 3) (1.5, 3)           @noisy det118 det4696
mxx (1.5, 5.5) (1.5, 6)       @noisy det41 det69 det4025
mzz (1.5, 5) (2, 5)           @noisy det3009 det4920
mxx (1.5, 0) (1.5, 7.5)       @noisy det38 det1004 det1948
mzz (1.5, 7) (2, 7)           @noisy det2236 det4141
mxx (2.5, 0.5) (2.5, 1)       @noisy det43 det1117 det1689
mzz (2.5, 0) (3, 0)           @noisy det1643 det2090
mxx (2.5, 2.5) (2.5, 3)       @noisy det37 det3684 det4165
mzz (2.5, 2) (3, 2)           @noisy det2182 det2276
mxx (2.5, 4.5) (2.5, 5)       @noisy det26 det1715 det2181
mzz (2.5, 4) (3, 4)           @noisy det511 det552
mxx (2.5, 7) (2.5, 6.5)       @noisy det31 det4478 det4802
mzz (3, 6) (2.5, 6)           @noisy det539 det557
mxx (3.5, 1.5) (3.5, 2)       @noisy det27 det1646 det3843
mzz (3.5, 1) (4, 1)           @noisy det1106 det3411
mxx (3.5, 3.5) (3.5, 4)       @noisy det24 det1313 det2960
mzz (3.5, 3) (4, 3)           @noisy det1716 det4390
mxx (3.5, 5.5) (3.5, 6)       @noisy det46 det3312 det4025
mzz (3.5, 5) (4, 5)           @noisy det1808 det4368
mxx (3.5, 0) (3.5, 7.5)       @noisy det35 det1004 det2103
mzz (3.5, 7) (4, 7)           @noisy det558 det1732
mxx (4.5, 0.5) (4.5, 1)       @noisy det52 det1117 det2732
mzz (5, 0) (4.5, 0)           @noisy det973 det2723
mxx (4.5, 2.5) (4.5, 3)       @noisy det49 det2422 det3684
mzz (4.5, 2) (5, 2)           @noisy det2744 det3591
mxx (4.5, 4.5) (4.5, 5)       @noisy det48 det2181 det2344
mzz (5, 4) (4.5, 4)           @noisy det2173 det4365
mxx (4.5, 6.5) (4.5, 7)       @noisy det34 det2677 det4478
mzz (5, 6) (4.5, 6)           @noisy det1061 det2606
mxx (5.5, 1.5) (5.5, 2)       @noisy det47 det1646 det4930
mzz (5.5, 1) (6, 1)           @noisy det3841 det5013
mxx (5.5, 3.5) (5.5, 4)       @noisy det42 det1313 det1647
mzz (5.5, 3) (6, 3)           @noisy det3498 det4076
mxx (5.5, 5.5) (5.5, 6)       @noisy det53 det2445 det3312
mzz (5.5, 5) (6, 5)           @noisy det2111 det4707
mxx (5.5, 7.5) (5.5, 0)       @noisy det40 det1953 det2103
mzz (5.5, 7) (6, 7)           @noisy det1003 det2768
mxx (6.5, 0.5) (6.5, 1)       @noisy det54 det2732 det3754
mzz (6.5, 0) (7, 0)           @noisy det884 det2129
mxx (6.5, 2.5) (6.5, 3)       @noisy det58 det2422 det3386
mzz (6.5, 2) (7, 2)           @noisy det2341 det3849
mxx (6.5, 5) (6.5, 4.5)       @noisy det50 det2344 det3429
mzz (7, 4) (6.5, 4)           @noisy det79 det1026
mxx (6.5, 6.5) (6.5, 7)       @noisy det51 det1728 det2677
mzz (6.5, 6) (7, 6)           @noisy det127 det3891
mxx (7.5, 2) (7.5, 1.5)       @noisy det44 det1463 det4930
mzz (0, 1) (7.5, 1)           @noisy det1637 det4840
mxx (7.5, 3.5) (7.5, 4)       @noisy det45 det1647 det4797
mzz (7.5, 3) (0, 3)           @noisy det3324 det4960
mxx (7.5, 5.5) (7.5, 6)       @noisy det39 det69 det2445
mzz (7.5, 5) (0, 5)           @noisy det1182 det4116
mxx (7.5, 0) (7.5, 7.5)       @noisy det28 det1948 det1953
mzz (0, 7) (7.5, 7)           @noisy det960 det2617

--------         62
mzz (0, 1.5) (0.5, 1.5)       @noisy det80 det1841 det5086
mzz (0, 3.5) (0.5, 3.5)       @noisy det95 det1841 det2382
mzz (0.5, 5.5) (0, 5.5)       @noisy det71 det2382 det4327
mzz (0, 7.5) (0.5, 7.5)       @noisy det88 det4327 det5086
mzz (1, 0.5) (1.5, 0.5)       @noisy det68 det1310 det4141
mzz (1, 2.5) (1.5, 2.5)       @noisy det91 det1310 det4696
mzz (1.5, 4.5) (1, 4.5)       @noisy det94 det3009 det4696
mzz (1, 6.5) (1.5, 6.5)       @noisy det81 det3009 det4141
mzz (2, 1.5) (2.5, 1.5)       @noisy det82 det1643 det2276
mzz (2, 3.5) (2.5, 3.5)       @noisy det83 det511 det2276
mzz (2, 5.5) (2.5, 5.5)       @noisy det87 det511 det539
mzz (2.5, 7.5) (2, 7.5)       @noisy det75 det539 det1643
mzz (3.5, 0.5) (3, 0.5)       @noisy det89 det558 det3411
mzz (3, 2.5) (3.5, 2.5)       @noisy det93 det3411 det4390
mzz (3, 4.5) (3.5, 4.5)       @noisy det64 det4368 det4390
mzz (3.5, 6.5) (3, 6.5)       @noisy det99 det558 det4368
mzz (4, 1.5) (4.5, 1.5)       @noisy det61 det2723 det2744
mzz (4.5, 3.5) (4, 3.5)       @noisy det78 det2744 det4365
mzz (4, 5.5) (4.5, 5.5)       @noisy det101 det1061 det4365
mzz (4, 7.5) (4.5, 7.5)       @noisy det84 det1061 det2723
mzz (5, 0.5) (5.5, 0.5)       @noisy det77 det1003 det3841
mzz (5.5, 2.5) (5, 2.5)       @noisy det98 det3498 det3841
mzz (5, 4.5) (5.5, 4.5)       @noisy det100 det3498 det4707
mzz (5, 6.5) (5.5, 6.5)       @noisy det65 det1003 det4707
mzz (6, 1.5) (6.5, 1.5)       @noisy det62 det884 det3849
mzz (6, 3.5) (6.5, 3.5)       @noisy det92 det1026 det3849
mzz (6.5, 5.5) (6, 5.5)       @noisy det67 det1026 det3891
mzz (6, 7.5) (6.5, 7.5)       @noisy det63 det884 det3891
mzz (7, 0.5) (7.5, 0.5)       @noisy det85 det960 det1637
mzz (7.5, 2.5) (7, 2.5)       @noisy det72 det1637 det4960
mzz (7, 4.5) (7.5, 4.5)       @noisy det73 det4116 det4960
mzz (7, 6.5) (7.5, 6.5)       @noisy det97 det960 det4116
mzz (0, 1) (0.5, 1)           @noisy det278 det5086
mz (0.5, 0.5)                 @noisy det181 det278
mx (0.5, 0)                   @noisy det201
mzz (0, 3) (0.5, 3)           @noisy det1469 det1841
mz (0.5, 2.5)                 @noisy det158 det1469
mx (0.5, 2)                   @noisy det162
mzz (0.5, 5) (0, 5)           @noisy det2382 det4513
mz (0.5, 4.5)                 @noisy det184 det4513
mx (0.5, 4)                   @noisy det167
mzz (0, 7) (0.5, 7)           @noisy det540 det4327
mz (0.5, 6.5)                 @noisy det170 det540
mx (0.5, 6)                   @noisy det189
mzz (1, 2) (1.5, 2)           @noisy det281 det1310
mz (1.5, 1.5)                 @noisy det154 det281
mx (1.5, 1)                   @noisy det207
mzz (1.5, 4) (1, 4)           @noisy det118 det4696
mz (1.5, 3.5)                 @noisy det118 det143
mx (1.5, 3)                   @noisy det178
mzz (1, 6) (1.5, 6)           @noisy det3009 det4920
mz (1.5, 5.5)                 @noisy det146 det4920
mx (1.5, 5)                   @noisy det187
mzz (1, 0) (1.5, 0)           @noisy det2236 det4141
mz (1.5, 7.5)                 @noisy det152 det2236
mx (1.5, 7)                   @noisy det200
mzz (2, 1) (2.5, 1)           @noisy det1643 det2090
mz (2.5, 0.5)                 @noisy det205 det2090
mx (2.5, 0)                   @noisy det149
mzz (2, 3) (2.5, 3)           @noisy det2182 det2276
mz (2.5, 2.5)                 @noisy det163 det2182
mx (2.5, 2)                   @noisy det195
mzz (2, 5) (2.5, 5)           @noisy det511 det552
mz (2.5, 4.5)                 @noisy det186 det552
mx (2.5, 4)                   @noisy det175
mzz (2.5, 7) (2, 7)           @noisy det539 det557
mz (2.5, 6.5)                 @noisy det139 det557
mx (2.5, 6)                   @noisy det150
mzz (3, 2) (3.5, 2)           @noisy det1106 det3411
mz (3.5, 1.5)                 @noisy det135 det1106
mx (3.5, 1)                   @noisy det171
mzz (3, 4) (3.5, 4)           @noisy det1716 det4390
mz (3.5, 3.5)                 @noisy det142 det1716
mx (3.5, 3)                   @noisy det190
mzz (3.5, 6) (3, 6)           @noisy det1808 det4368
mz (3.5, 5.5)                 @noisy det199 det1808
mx (3.5, 5)                   @noisy det183
mzz (3.5, 0) (3, 0)           @noisy det558 det1732
mz (3.5, 7.5)                 @noisy det137 det1732
mx (3.5, 7)                   @noisy det196
mzz (4, 1) (4.5, 1)           @noisy det973 det2723
mz (4.5, 0.5)                 @noisy det192 det973
mx (4.5, 0)                   @noisy det157
mzz (4.5, 3) (4, 3)           @noisy det2744 det3591
mz (4.5, 2.5)                 @noisy det182 det3591
mx (4.5, 2)                   @noisy det160
mzz (4, 5) (4.5, 5)           @noisy det2173 det4365
mz (4.5, 4.5)                 @noisy det191 det2173
mx (4.5, 4)                   @noisy det165
mzz (4, 7) (4.5, 7)           @noisy det1061 det2606
mz (4.5, 6.5)                 @noisy det168 det2606
mx (4.5, 6)                   @noisy det176
mzz (5.5, 2) (5, 2)           @noisy det3841 det5013
mz (5.5, 1.5)                 @noisy det202 det5013
mx (5.5, 1)                   @noisy det206
mzz (5, 4) (5.5, 4)           @noisy det3498 det4076
mz (5.5, 3.5)                 @noisy det140 det4076
mx (5.5, 3)                   @noisy det180
mzz (5, 6) (5.5, 6)           @noisy det2111 det4707
mz (5.5, 5.5)                 @noisy det144 det2111
mx (5.5, 5)                   @noisy det179
mzz (5, 0) (5.5, 0)           @noisy det1003 det2768
mz (5.5, 7.5)                 @noisy det193 det2768
mx (5.5, 7)                   @noisy det133
mzz (6, 1) (6.5, 1)           @noisy det884 det2129
mz (6.5, 0.5)                 @noisy det172 det2129
mx (6.5, 0)                   @noisy det203
mzz (6, 3) (6.5, 3)           @noisy det2341 det3849
mz (6.5, 2.5)                 @noisy det148 det2341
mx (6.5, 2)                   @noisy det198
mzz (6.5, 5) (6, 5)           @noisy det79 det1026
mz (6.5, 4.5)                 @noisy det79 det194
mx (6.5, 4)                   @noisy det153
mzz (6, 7) (6.5, 7)           @noisy det127 det3891
mz (6.5, 6.5)                 @noisy det127 det174
mx (6.5, 6)                   @noisy det155
mzz (7.5, 2) (7, 2)           @noisy det1637 det4840
mz (7.5, 1.5)                 @noisy det159 det4840
mx (7.5, 1)                   @noisy det169
mzz (7, 4) (7.5, 4)           @noisy det3324 det4960
mz (7.5, 3.5)                 @noisy det204 det3324
mx (7.5, 3)                   @noisy det188
mzz (7, 6) (7.5, 6)           @noisy det1182 det4116
mz (7.5, 5.5)                 @noisy det185 det1182
mx (7.5, 5)                   @noisy det166
mzz (7, 0) (7.5, 0)           @noisy det960 det2617
mz (7.5, 7.5)                 @noisy det164 det2617
mx (7.5, 7)                   @noisy det173

--------         63
mzz (1, 1.5) (0.5, 1.5)       @noisy det121 det1841 det5086
mxx (0, 1.5) (0, 1)           @noisy det1463 det4484
mzz (1, 3.5) (0.5, 3.5)       @noisy det156 det1841 det2382
mxx (0, 3.5) (0, 3)           @noisy det2608 det4797
mzz (0.5, 5.5) (1, 5.5)       @noisy det145 det2382 det4327
mxx (0, 5.5) (0, 5)           @noisy det69 det981
mzz (1, 7.5) (0.5, 7.5)       @noisy det151 det4327 det5086
mxx (0, 7) (0, 7.5)           @noisy det1473 det1948
mzz (1.5, 0.5) (2, 0.5)       @noisy det136 det1310 det4141
mxx (1, 0.5) (1, 0)           @noisy det1689 det2406
mzz (1.5, 2.5) (2, 2.5)       @noisy det138 det1310 det4696
mxx (1, 2) (1, 2.5)           @noisy det4165 det4324
mzz (1.5, 4.5) (2, 4.5)       @noisy det111 det3009 det4696
mxx (1, 4) (1, 4.5)           @noisy det1715 det3669
mzz (1.5, 6.5) (2, 6.5)       @noisy det107 det3009 det4141
mxx (1, 6.5) (1, 6)           @noisy det3857 det4802
mzz (3, 1.5) (2.5, 1.5)       @noisy det115 det1643 det2276
mxx (2, 1) (2, 1.5)           @noisy det3843 det4810
mzz (2.5, 3.5) (3, 3.5)       @noisy det113 det511 det2276
mxx (2, 3.5) (2, 3)           @noisy det2960 det4301
mzz (2.5, 5.5) (3, 5.5)       @noisy det109 det511 det539
mxx (2, 5.5) (2, 5)           @noisy det3531 det4025
mzz (2.5, 7.5) (3, 7.5)       @noisy det116 det539 det1643
mxx (2, 7) (2, 7.5)           @noisy det1004 det3219
mzz (3.5, 0.5) (4, 0.5)       @noisy det112 det558 det3411
mxx (3, 0) (3, 0.5)           @noisy det1117 det2607
mzz (3.5, 2.5) (4, 2.5)       @noisy det114 det3411 det4390
mxx (3, 2.5) (3, 2)           @noisy det1355 det3684
mzz (4, 4.5) (3.5, 4.5)       @noisy det147 det4368 det4390
mxx (3, 4.5) (3, 4)           @noisy det2181 det3068
mzz (3.5, 6.5) (4, 6.5)       @noisy det125 det558 det4368
mxx (3, 6) (3, 6.5)           @noisy det1116 det4478
mzz (5, 1.5) (4.5, 1.5)       @noisy det123 det2723 det2744
mxx (4, 1.5) (4, 1)           @noisy det1646 det2353
mzz (5, 3.5) (4.5, 3.5)       @noisy det124 det2744 det4365
mxx (4, 3) (4, 3.5)           @noisy det1045 det1313
mzz (5, 5.5) (4.5, 5.5)       @noisy det128 det1061 det4365
mxx (4, 5) (4, 5.5)           @noisy det1012 det3312
mzz (5, 7.5) (4.5, 7.5)       @noisy det132 det1061 det2723
mxx (4, 7) (4, 7.5)           @noisy det1453 det2103
mzz (5.5, 0.5) (6, 0.5)       @noisy det122 det1003 det3841
mxx (5, 0) (5, 0.5)           @noisy det459 det2732
mzz (5.5, 2.5) (6, 2.5)       @noisy det130 det3498 det3841
mxx (5, 2) (5, 2.5)           @noisy det2422 det3152
mzz (5.5, 4.5) (6, 4.5)       @noisy det117 det3498 det4707
mxx (5, 4.5) (5, 4)           @noisy det2344 det3890
mzz (6, 6.5) (5.5, 6.5)       @noisy det119 det1003 det4707
mxx (5, 6) (5, 6.5)           @noisy det2677 det3265
mzz (6.5, 1.5) (7, 1.5)       @noisy det105 det884 det3849
mxx (6, 1.5) (6, 1)           @noisy det1648 det4930
mzz (6.5, 3.5) (7, 3.5)       @noisy det120 det1026 det3849
mxx (6, 3.5) (6, 3)           @noisy det13 det1647
mzz (6.5, 5.5) (7, 5.5)       @noisy det126 det1026 det3891
mxx (6, 5) (6, 5.5)           @noisy det2434 det2445
mzz (6.5, 7.5) (7, 7.5)       @noisy det131 det884 det3891
mxx (6, 7.5) (6, 7)           @noisy det1953 det4147
mzz (7.5, 0.5) (0, 0.5)       @noisy det134 det960 det1637
mxx (7, 0.5) (7, 0)           @noisy det3176 det3754
mzz (7.5, 2.5) (0, 2.5)       @noisy det106 det1637 det4960
mxx (7, 2) (7, 2.5)           @noisy det1537 det3386
mzz (7.5, 4.5) (0, 4.5)       @noisy det110 det4116 det4960
mxx (7, 4.5) (7, 4)           @noisy det3429 det4736
mzz (7.5, 6.5) (0, 6.5)       @noisy det129 det960 det4116
mxx (7, 6.5) (7, 6)           @noisy det1728 det4292
mx (0.5, 0)                   @noisy det201 det1473 det1689 det1948 det3176
mz (0.5, 0.5)                 @noisy det181 det222
mx (0.5, 1)                   @noisy det226
mx (0.5, 2)                   @noisy det162 det1463 det1537 det4165 det4484
mz (0.5, 2.5)                 @noisy det158 det209
mx (0.5, 3)                   @noisy det259
mx (0.5, 4)                   @noisy det167 det1715 det2608 det4736 det4797
mz (0.5, 4.5)                 @noisy det184 det279
mx (0.5, 5)                   @noisy det69 det230 det3429
mx (0.5, 6)                   @noisy det69 det189 det981 det4292 det4802
mz (0.5, 6.5)                 @noisy det170 det214
mx (0.5, 7)                   @noisy det258 det1728 det1948
mx (1.5, 1)                   @noisy det207 det1689 det2406 det3843 det4484
mz (1.5, 1.5)                 @noisy det154 det262
mx (1.5, 2)                   @noisy det249 det4165
mx (1.5, 3)                   @noisy det178 det2608 det2960 det4165 det4324
mz (1.5, 3.5)                 @noisy det143 det234
mx (1.5, 4)                   @noisy det256
mx (1.5, 5)                   @noisy det187 det981 det1715 det3669 det4025
mz (1.5, 5.5)                 @noisy det146 det237
mx (1.5, 6)                   @noisy det216
mx (1.5, 7)                   @noisy det200 det1004 det1473 det3857 det4802
mz (1.5, 7.5)                 @noisy det152 det261
mx (1.5, 0)                   @noisy det253
mx (2.5, 0)                   @noisy det149 det1004 det1117 det2406 det3219
mz (2.5, 0.5)                 @noisy det205 det265
mx (2.5, 1)                   @noisy det272 det3843
mx (2.5, 2)                   @noisy det195 det3684 det3843 det4324 det4810
mz (2.5, 2.5)                 @noisy det163 det224
mx (2.5, 3)                   @noisy det274 det4165
mx (2.5, 4)                   @noisy det175 det2181 det2960 det3669 det4301
mz (2.5, 4.5)                 @noisy det186 det227
mx (2.5, 5)                   @noisy det247
mx (2.5, 6)                   @noisy det150 det3531 det3857 det4025 det4478
mz (2.5, 6.5)                 @noisy det139 det228
mx (2.5, 7)                   @noisy det241
mx (3.5, 1)                   @noisy det171 det1117 det1646 det2607 det4810
mz (3.5, 1.5)                 @noisy det135 det223
mx (3.5, 2)                   @noisy det244 det3684 det3843
mx (3.5, 3)                   @noisy det190 det1313 det1355 det3684 det4301
mz (3.5, 3.5)                 @noisy det142 det245
mx (3.5, 4)                   @noisy det276 det2181
mx (3.5, 5)                   @noisy det183 det2181 det3068 det3312 det3531
mz (3.5, 5.5)                 @noisy det199 det243
mx (3.5, 6)                   @noisy det266
mx (3.5, 7)                   @noisy det196 det1116 det2103 det3219 det4478
mz (3.5, 7.5)                 @noisy det137 det210
mx (3.5, 0)                   @noisy det220
mx (4.5, 0)                   @noisy det157 det1453 det2103 det2607 det2732
mz (4.5, 0.5)                 @noisy det192 det218
mx (4.5, 1)                   @noisy det231
mx (4.5, 2)                   @noisy det160 det1355 det1646 det2353 det2422
mz (4.5, 2.5)                 @noisy det182 det273
mx (4.5, 3)                   @noisy det238 det1313 det3684
mx (4.5, 4)                   @noisy det165 det1045 det1313 det2344 det3068
mz (4.5, 4.5)                 @noisy det191 det246
mx (4.5, 5)                   @noisy det260
mx (4.5, 6)                   @noisy det176 det1012 det1116 det2677 det3312
mz (4.5, 6.5)                 @noisy det168 det213
mx (4.5, 7)                   @noisy det264
mx (5.5, 1)                   @noisy det206 det459 det2353 det2732 det4930
mz (5.5, 1.5)                 @noisy det202 det248
mx (5.5, 2)                   @noisy det263
mx (5.5, 3)                   @noisy det180 det1045 det1647 det2422 det3152
mz (5.5, 3.5)                 @noisy det140 det232
mx (5.5, 4)                   @noisy det255
mx (5.5, 5)                   @noisy det179 det1012 det2344 det2445 det3890
mz (5.5, 5.5)                 @noisy det144 det236
mx (5.5, 6)                   @noisy det215
mx (5.5, 7)                   @noisy det133 det1453 det1953 det2677 det3265
mz (5.5, 7.5)                 @noisy det193 det233
mx (5.5, 0)                   @noisy det252
mx (6.5, 0)                   @noisy det203 det459 det1953 det3754 det4147
mz (6.5, 0.5)                 @noisy det172 det270
mx (6.5, 1)                   @noisy det239
mx (6.5, 2)                   @noisy det198 det1648 det3152 det3386 det4930
mz (6.5, 2.5)                 @noisy det148 det257
mx (6.5, 3)                   @noisy det268
mx (6.5, 4)                   @noisy det13 det153 det1647 det3429 det3890
mz (6.5, 4.5)                 @noisy det194 det235
mx (6.5, 5)                   @noisy det254
mx (6.5, 6)                   @noisy det155 det1728 det2434 det2445 det3265
mz (6.5, 6.5)                 @noisy det174 det217
mx (6.5, 7)                   @noisy det229
mx (7.5, 1)                   @noisy det169 det1463 det1648 det3176 det3754
mz (7.5, 1.5)                 @noisy det159 det250
mx (7.5, 2)                   @noisy det221
mx (7.5, 3)                   @noisy det13 det188 det1537 det3386 det4797
mz (7.5, 3.5)                 @noisy det204 det251
mx (7.5, 4)                   @noisy det271 det1647 det3429
mx (7.5, 5)                   @noisy det69 det166 det2434 det3429 det4736
mz (7.5, 5.5)                 @noisy det185 det225
mx (7.5, 6)                   @noisy det277 det1728 det2445
mx (7.5, 7)                   @noisy det173 det1728 det1948 det4147 det4292
mz (7.5, 7.5)                 @noisy det164 det211
mx (7.5, 0)                   @noisy det242

--------         64
mxx (1, 1.5) (1, 2)           @noisy det1463 det4484
mx (0.5, 1.5)                 @noisy det343 det1463
mz (0, 1.5)                   @noisy det317
mxx (1, 3.5) (1, 4)           @noisy det2608 det4797
mx (0.5, 3.5)                 @noisy det286 det4797
mz (0, 3.5)                   @noisy det326
mxx (1, 6) (1, 5.5)           @noisy det69 det981
mx (0.5, 5.5)                 @noisy det69 det301
mz (0, 5.5)                   @noisy det339
mxx (1, 0) (1, 7.5)           @noisy det1473 det1948
mx (0.5, 7.5)                 @noisy det348 det1948
mz (0, 7.5)                   @noisy det342
mxx (2, 0.5) (2, 1)           @noisy det1689 det2406
mx (1.5, 0.5)                 @noisy det300 det1689
mz (1, 0.5)                   @noisy det284
mxx (2, 3) (2, 2.5)           @noisy det4165 det4324
mx (1.5, 2.5)                 @noisy det347 det4165
mz (1, 2.5)                   @noisy det297
mxx (2, 4.5) (2, 5)           @noisy det1715 det3669
mx (1.5, 4.5)                 @noisy det340 det1715
mz (1, 4.5)                   @noisy det353
mxx (2, 6.5) (2, 7)           @noisy det3857 det4802
mx (1.5, 6.5)                 @noisy det302 det4802
mz (1, 6.5)                   @noisy det336
mxx (3, 1.5) (3, 2)           @noisy det3843 det4810
mx (2.5, 1.5)                 @noisy det292 det3843
mz (2, 1.5)                   @noisy det306
mxx (3, 3.5) (3, 4)           @noisy det2960 det4301
mx (2.5, 3.5)                 @noisy det346 det2960
mz (2, 3.5)                   @noisy det360
mxx (3, 5.5) (3, 6)           @noisy det3531 det4025
mx (2.5, 5.5)                 @noisy det295 det4025
mz (2, 5.5)                   @noisy det354
mxx (3, 7.5) (3, 0)           @noisy det1004 det3219
mx (2.5, 7.5)                 @noisy det335 det1004
mz (2, 7.5)                   @noisy det307
mxx (4, 0.5) (4, 1)           @noisy det1117 det2607
mx (3.5, 0.5)                 @noisy det315 det1117
mz (3, 0.5)                   @noisy det344
mxx (4, 2.5) (4, 3)           @noisy det1355 det3684
mx (3.5, 2.5)                 @noisy det288 det3684
mz (3, 2.5)                   @noisy det311
mxx (4, 4.5) (4, 5)           @noisy det2181 det3068
mx (3.5, 4.5)                 @noisy det320 det2181
mz (3, 4.5)                   @noisy det289
mxx (4, 6.5) (4, 7)           @noisy det1116 det4478
mx (3.5, 6.5)                 @noisy det324 det4478
mz (3, 6.5)                   @noisy det332
mxx (5, 1.5) (5, 2)           @noisy det1646 det2353
mx (4.5, 1.5)                 @noisy det321 det1646
mz (4, 1.5)                   @noisy det314
mxx (5, 3.5) (5, 4)           @noisy det1045 det1313
mx (4.5, 3.5)                 @noisy det345 det1313
mz (4, 3.5)                   @noisy det323
mxx (5, 5.5) (5, 6)           @noisy det1012 det3312
mx (4.5, 5.5)                 @noisy det357 det3312
mz (4, 5.5)                   @noisy det338
mxx (5, 0) (5, 7.5)           @noisy det1453 det2103
mx (4.5, 7.5)                 @noisy det328 det2103
mz (4, 7.5)                   @noisy det341
mxx (6, 1) (6, 0.5)           @noisy det459 det2732
mx (5.5, 0.5)                 @noisy det356 det2732
mz (5, 0.5)                   @noisy det283
mxx (6, 2.5) (6, 3)           @noisy det2422 det3152
mx (5.5, 2.5)                 @noisy det333 det2422
mz (5, 2.5)                   @noisy det285
mxx (6, 4.5) (6, 5)           @noisy det2344 det3890
mx (5.5, 4.5)                 @noisy det349 det2344
mz (5, 4.5)                   @noisy det352
mxx (6, 6.5) (6, 7)           @noisy det2677 det3265
mx (5.5, 6.5)                 @noisy det319 det2677
mz (5, 6.5)                   @noisy det355
mxx (7, 1.5) (7, 2)           @noisy det1648 det4930
mx (6.5, 1.5)                 @noisy det312 det4930
mz (6, 1.5)                   @noisy det304
mxx (7, 4) (7, 3.5)           @noisy det13 det1647
mx (6.5, 3.5)                 @noisy det325 det1647
mz (6, 3.5)                   @noisy det293
mxx (7, 5.5) (7, 6)           @noisy det2434 det2445
mx (6.5, 5.5)                 @noisy det330 det2445
mz (6, 5.5)                   @noisy det329
mxx (7, 0) (7, 7.5)           @noisy det1953 det4147
mx (6.5, 7.5)                 @noisy det305 det1953
mz (6, 7.5)                   @noisy det294
mxx (0, 1) (0, 0.5)           @noisy det3176 det3754
mx (7.5, 0.5)                 @noisy det313 det3754
mz (7, 0.5)                   @noisy det296
mxx (0, 2.5) (0, 3)           @noisy det1537 det3386
mx (7.5, 2.5)                 @noisy det287 det3386
mz (7, 2.5)                   @noisy det337
mxx (0, 4.5) (0, 5)           @noisy det3429 det4736
mx (7.5, 4.5)                 @noisy det290 det3429
mz (7, 4.5)                   @noisy det359
mxx (0, 7) (0, 6.5)           @noisy det1728 det4292
mx (7.5, 6.5)                 @noisy det322 det1728
mz (7, 6.5)                   @noisy det331
mzz (0.5, 0) (0, 0)           @noisy det4754 det5086
mz (0.5, 0.5)                 @noisy det222 det4754
mx (0.5, 1)                   @noisy det226 det1463 det2406 det3754 det4484
mzz (0, 2) (0.5, 2)           @noisy det1622 det1841
mz (0.5, 2.5)                 @noisy det209 det1622
mx (0.5, 3)                   @noisy det259 det2608 det3386 det4324 det4797
mzz (0, 4) (0.5, 4)           @noisy det2382 det3153
mz (0.5, 4.5)                 @noisy det279 det3153
mx (0.5, 5)                   @noisy det230 det981 det3669
mzz (0.5, 6) (0, 6)           @noisy det3464 det4327
mz (0.5, 6.5)                 @noisy det214 det3464
mx (0.5, 7)                   @noisy det258 det1473 det3857
mzz (1, 1) (1.5, 1)           @noisy det1310 det3969
mz (1.5, 1.5)                 @noisy det262 det3969
mx (1.5, 2)                   @noisy det249 det1463 det4324 det4810
mzz (1, 3) (1.5, 3)           @noisy det4696 det4939
mz (1.5, 3.5)                 @noisy det234 det4939
mx (1.5, 4)                   @noisy det256 det1715 det3669 det4301 det4797
mzz (1.5, 5) (1, 5)           @noisy det3009 det4043
mz (1.5, 5.5)                 @noisy det237 det4043
mx (1.5, 6)                   @noisy det69 det216 det3531 det3857 det4802
mzz (1, 7) (1.5, 7)           @noisy det2127 det4141
mz (1.5, 7.5)                 @noisy det261 det2127
mx (1.5, 0)                   @noisy det253 det1689 det1948 det2406 det3219
mzz (2, 0) (2.5, 0)           @noisy det1643 det1885
mz (2.5, 0.5)                 @noisy det265 det1885
mx (2.5, 1)                   @noisy det272 det1689 det2607 det4810
mzz (2.5, 2) (2, 2)           @noisy det76 det2276
mz (2.5, 2.5)                 @noisy det76 det224
mx (2.5, 3)                   @noisy det274 det1355 det2960 det4301
mzz (2, 4) (2.5, 4)           @noisy det511 det880
mz (2.5, 4.5)                 @noisy det227 det880
mx (2.5, 5)                   @noisy det247 det1715 det3068 det3531 det4025
mzz (2, 6) (2.5, 6)           @noisy det539 det2250
mz (2.5, 6.5)                 @noisy det228 det2250
mx (2.5, 7)                   @noisy det241 det1004 det1116 det3219 det4802
mzz (3, 1) (3.5, 1)           @noisy det550 det3411
mz (3.5, 1.5)                 @noisy det223 det550
mx (3.5, 2)                   @noisy det244 det1355 det2353
mzz (3, 3) (3.5, 3)           @noisy det773 det4390
mz (3.5, 3.5)                 @noisy det245 det773
mx (3.5, 4)                   @noisy det276 det1045 det2960 det3068
mzz (3.5, 5) (3, 5)           @noisy det4368 det5111
mz (3.5, 5.5)                 @noisy det243 det5111
mx (3.5, 6)                   @noisy det266 det1012 det1116 det4025 det4478
mzz (3, 7) (3.5, 7)           @noisy det362 det558
mz (3.5, 7.5)                 @noisy det210 det362
mx (3.5, 0)                   @noisy det220 det1004 det1117 det1453 det2607
mzz (4, 0) (4.5, 0)           @noisy det2723 det4294
mz (4.5, 0.5)                 @noisy det218 det4294
mx (4.5, 1)                   @noisy det231 det459 det1117 det1646 det2353
mzz (4.5, 2) (4, 2)           @noisy det911 det2744
mz (4.5, 2.5)                 @noisy det273 det911
mx (4.5, 3)                   @noisy det238 det1045 det3152
mzz (4, 4) (4.5, 4)           @noisy det3336 det4365
mz (4.5, 4.5)                 @noisy det246 det3336
mx (4.5, 5)                   @noisy det260 det1012 det2181 det3312 det3890
mzz (4, 6) (4.5, 6)           @noisy det1061 det4808
mz (4.5, 6.5)                 @noisy det213 det4808
mx (4.5, 7)                   @noisy det264 det1453 det2103 det3265 det4478
mzz (5.5, 1) (5, 1)           @noisy det1033 det3841
mz (5.5, 1.5)                 @noisy det248 det1033
mx (5.5, 2)                   @noisy det263 det1646 det1648 det2422 det3152
mzz (5, 3) (5.5, 3)           @noisy det3498 det5005
mz (5.5, 3.5)                 @noisy det232 det5005
mx (5.5, 4)                   @noisy det13 det255 det1313 det2344 det3890
mzz (5, 5) (5.5, 5)           @noisy det475 det4707
mz (5.5, 5.5)                 @noisy det236 det475
mx (5.5, 6)                   @noisy det215 det2434 det2677 det3265 det3312
mzz (5.5, 7) (5, 7)           @noisy det1003 det3483
mz (5.5, 7.5)                 @noisy det233 det3483
mx (5.5, 0)                   @noisy det252 det459 det2103 det2732 det4147
mzz (6.5, 0) (6, 0)           @noisy det60 det884
mz (6.5, 0.5)                 @noisy det60 det270
mx (6.5, 1)                   @noisy det239 det1648 det2732 det3176 det4930
mzz (6, 2) (6.5, 2)           @noisy det2543 det3849
mz (6.5, 2.5)                 @noisy det257 det2543
mx (6.5, 3)                   @noisy det13 det268 det1537 det1647 det2422
mzz (6, 4) (6.5, 4)           @noisy det1026 det4386
mz (6.5, 4.5)                 @noisy det235 det4386
mx (6.5, 5)                   @noisy det254 det2344 det2434 det2445 det4736
mzz (6, 6) (6.5, 6)           @noisy det3717 det3891
mz (6.5, 6.5)                 @noisy det217 det3717
mx (6.5, 7)                   @noisy det229 det1953 det2677 det4147 det4292
mzz (7, 1) (7.5, 1)           @noisy det327 det1637
mz (7.5, 1.5)                 @noisy det250 det327
mx (7.5, 2)                   @noisy det221 det1537 det3386 det4484 det4930
mzz (7.5, 3) (7, 3)           @noisy det1723 det4960
mz (7.5, 3.5)                 @noisy det251 det1723
mx (7.5, 4)                   @noisy det271 det2608 det4736
mzz (7, 5) (7.5, 5)           @noisy det534 det4116
mz (7.5, 5.5)                 @noisy det225 det534
mx (7.5, 6)                   @noisy det277 det981 det4292
mzz (7, 7) (7.5, 7)           @noisy det734 det960
mz (7.5, 7.5)                 @noisy det211 det734
mx (7.5, 0)                   @noisy det242 det1473 det1953 det3176 det3754

--------         65
mz (0, 1.5)                   @noisy det317 det327 det1622 det1637 det5086
mx (0.5, 1.5)                 @noisy det343 det447
mz (1, 1.5)                   @noisy det416
mz (0, 3.5)                   @noisy det326 det1723 det1841 det3153 det4960
mx (0.5, 3.5)                 @noisy det286 det412
mz (1, 3.5)                   @noisy det407
mz (0, 5.5)                   @noisy det339 det534 det2382 det3464 det4116
mx (0.5, 5.5)                 @noisy det301 det399
mz (1, 5.5)                   @noisy det392
mz (0, 7.5)                   @noisy det342 det734 det960 det4327 det4754
mx (0.5, 7.5)                 @noisy det348 det449
mz (1, 7.5)                   @noisy det377
mz (1, 0.5)                   @noisy det284 det3969 det4141 det4754 det5086
mx (1.5, 0.5)                 @noisy det300 det396
mz (2, 0.5)                   @noisy det376
mz (1, 2.5)                   @noisy det297 det1310 det1622 det1841 det4939
mx (1.5, 2.5)                 @noisy det347 det448
mz (2, 2.5)                   @noisy det453
mz (1, 4.5)                   @noisy det353 det2382 det3153 det4043 det4696
mx (1.5, 4.5)                 @noisy det340 det385
mz (2, 4.5)                   @noisy det380
mz (1, 6.5)                   @noisy det336 det2127 det3009 det3464 det4327
mx (1.5, 6.5)                 @noisy det302 det402
mz (2, 6.5)                   @noisy det406
mz (2, 1.5)                   @noisy det76 det306 det1310 det1643 det3969
mx (2.5, 1.5)                 @noisy det292 det410
mz (3, 1.5)                   @noisy det386
mz (2, 3.5)                   @noisy det360 det880 det2276 det4696 det4939
mx (2.5, 3.5)                 @noisy det346 det388
mz (3, 3.5)                   @noisy det378
mz (2, 5.5)                   @noisy det354 det511 det2250 det3009 det4043
mx (2.5, 5.5)                 @noisy det295 det366
mz (3, 5.5)                   @noisy det439
mz (2, 7.5)                   @noisy det307 det539 det1885 det2127 det4141
mx (2.5, 7.5)                 @noisy det335 det436
mz (3, 7.5)                   @noisy det422
mz (3, 0.5)                   @noisy det344 det550 det558 det1643 det1885
mx (3.5, 0.5)                 @noisy det315 det367
mz (4, 0.5)                   @noisy det391
mz (3, 2.5)                   @noisy det76 det311 det773 det2276 det3411
mx (3.5, 2.5)                 @noisy det288 det381
mz (4, 2.5)                   @noisy det438
mz (3, 4.5)                   @noisy det289 det511 det880 det4390 det5111
mx (3.5, 4.5)                 @noisy det320 det368
mz (4, 4.5)                   @noisy det365
mz (3, 6.5)                   @noisy det332 det362 det539 det2250 det4368
mx (3.5, 6.5)                 @noisy det324 det370
mz (4, 6.5)                   @noisy det429
mz (4, 1.5)                   @noisy det314 det550 det911 det2723 det3411
mx (4.5, 1.5)                 @noisy det321 det421
mz (5, 1.5)                   @noisy det382
mz (4, 3.5)                   @noisy det323 det773 det2744 det3336 det4390
mx (4.5, 3.5)                 @noisy det345 det432
mz (5, 3.5)                   @noisy det426
mz (4, 5.5)                   @noisy det338 det4365 det4368 det4808 det5111
mx (4.5, 5.5)                 @noisy det357 det408
mz (5, 5.5)                   @noisy det371
mz (4, 7.5)                   @noisy det341 det362 det558 det1061 det4294
mx (4.5, 7.5)                 @noisy det328 det424
mz (5, 7.5)                   @noisy det457
mz (5, 0.5)                   @noisy det283 det1003 det1033 det2723 det4294
mx (5.5, 0.5)                 @noisy det356 det404
mz (6, 0.5)                   @noisy det393
mz (5, 2.5)                   @noisy det285 det911 det2744 det3841 det5005
mx (5.5, 2.5)                 @noisy det333 det375
mz (6, 2.5)                   @noisy det440
mz (5, 4.5)                   @noisy det352 det475 det3336 det3498 det4365
mx (5.5, 4.5)                 @noisy det349 det450
mz (6, 4.5)                   @noisy det442
mz (5, 6.5)                   @noisy det355 det1061 det3483 det4707 det4808
mx (5.5, 6.5)                 @noisy det319 det419
mz (6, 6.5)                   @noisy det433
mz (6, 1.5)                   @noisy det304 det884 det1033 det2543 det3841
mx (6.5, 1.5)                 @noisy det312 det418
mz (7, 1.5)                   @noisy det373
mz (6, 3.5)                   @noisy det293 det3498 det3849 det4386 det5005
mx (6.5, 3.5)                 @noisy det325 det372
mz (7, 3.5)                   @noisy det446
mz (6, 5.5)                   @noisy det329 det475 det1026 det3717 det4707
mx (6.5, 5.5)                 @noisy det330 det374
mz (7, 5.5)                   @noisy det417
mz (6, 7.5)                   @noisy det60 det294 det1003 det3483 det3891
mx (6.5, 7.5)                 @noisy det305 det427
mz (7, 7.5)                   @noisy det398
mz (7, 0.5)                   @noisy det60 det296 det327 det884 det960
mx (7.5, 0.5)                 @noisy det313 det363
mz (0, 0.5)                   @noisy det414
mz (7, 2.5)                   @noisy det337 det1637 det1723 det2543 det3849
mx (7.5, 2.5)                 @noisy det287 det379
mz (0, 2.5)                   @noisy det389
mz (7, 4.5)                   @noisy det359 det534 det1026 det4386 det4960
mx (7.5, 4.5)                 @noisy det290 det383
mz (0, 4.5)                   @noisy det428
mz (7, 6.5)                   @noisy det331 det734 det3717 det3891 det4116
mx (7.5, 6.5)                 @noisy det322 det369
mz (0, 6.5)                   @noisy det430
mxx (0.5, 0.5) (0.5, 0)       @noisy det413
mzz (1, 1) (0.5, 1)           @noisy det4754 det5086
mxx (0.5, 2.5) (0.5, 2)       @noisy det425
mzz (1, 3) (0.5, 3)           @noisy det1622 det1841
mxx (0.5, 4.5) (0.5, 4)       @noisy det395
mzz (0.5, 5) (1, 5)           @noisy det2382 det3153
mxx (0.5, 6.5) (0.5, 6)       @noisy det443
mzz (1, 7) (0.5, 7)           @noisy det3464 det4327
mxx (1.5, 1.5) (1.5, 1)       @noisy det390
mzz (1.5, 2) (2, 2)           @noisy det1310 det3969
mxx (1.5, 3.5) (1.5, 3)       @noisy det411
mzz (1.5, 4) (2, 4)           @noisy det4696 det4939
mxx (1.5, 5) (1.5, 5.5)       @noisy det415
mzz (1.5, 6) (2, 6)           @noisy det3009 det4043
mxx (1.5, 7.5) (1.5, 7)       @noisy det441
mzz (1.5, 0) (2, 0)           @noisy det2127 det4141
mxx (2.5, 0.5) (2.5, 0)       @noisy det394
mzz (3, 1) (2.5, 1)           @noisy det1643 det1885
mxx (2.5, 2) (2.5, 2.5)       @noisy det455
mzz (2.5, 3) (3, 3)           @noisy det76 det2276
mxx (2.5, 4) (2.5, 4.5)       @noisy det451
mzz (2.5, 5) (3, 5)           @noisy det511 det880
mxx (2.5, 6.5) (2.5, 6)       @noisy det444
mzz (2.5, 7) (3, 7)           @noisy det539 det2250
mxx (3.5, 1) (3.5, 1.5)       @noisy det403
mzz (3.5, 2) (4, 2)           @noisy det550 det3411
mxx (3.5, 3) (3.5, 3.5)       @noisy det462
mzz (4, 4) (3.5, 4)           @noisy det773 det4390
mxx (3.5, 5) (3.5, 5.5)       @noisy det461
mzz (3.5, 6) (4, 6)           @noisy det4368 det5111
mxx (3.5, 7) (3.5, 7.5)       @noisy det460
mzz (3.5, 0) (4, 0)           @noisy det362 det558
mxx (4.5, 0.5) (4.5, 0)       @noisy det431
mzz (5, 1) (4.5, 1)           @noisy det2723 det4294
mxx (4.5, 2) (4.5, 2.5)       @noisy det387
mzz (5, 3) (4.5, 3)           @noisy det911 det2744
mxx (4.5, 4.5) (4.5, 4)       @noisy det466
mzz (5, 5) (4.5, 5)           @noisy det3336 det4365
mxx (4.5, 6.5) (4.5, 6)       @noisy det397
mzz (5, 7) (4.5, 7)           @noisy det1061 det4808
mxx (5.5, 1) (5.5, 1.5)       @noisy det463
mzz (5.5, 2) (6, 2)           @noisy det1033 det3841
mxx (5.5, 3) (5.5, 3.5)       @noisy det435
mzz (5.5, 4) (6, 4)           @noisy det3498 det5005
mxx (5.5, 5.5) (5.5, 5)       @noisy det434
mzz (6, 6) (5.5, 6)           @noisy det475 det4707
mxx (5.5, 7) (5.5, 7.5)       @noisy det464
mzz (5.5, 0) (6, 0)           @noisy det1003 det3483
mxx (6.5, 0) (6.5, 0.5)       @noisy det423
mzz (6.5, 1) (7, 1)           @noisy det60 det884
mxx (6.5, 2.5) (6.5, 2)       @noisy det437
mzz (6.5, 3) (7, 3)           @noisy det2543 det3849
mxx (6.5, 4.5) (6.5, 4)       @noisy det405
mzz (6.5, 5) (7, 5)           @noisy det1026 det4386
mxx (6.5, 6) (6.5, 6.5)       @noisy det400
mzz (6.5, 7) (7, 7)           @noisy det3717 det3891
mxx (7.5, 1.5) (7.5, 1)       @noisy det409
mzz (7.5, 2) (0, 2)           @noisy det327 det1637
mxx (7.5, 3) (7.5, 3.5)       @noisy det401
mzz (7.5, 4) (0, 4)           @noisy det1723 det4960
mxx (7.5, 5) (7.5, 5.5)       @noisy det452
mzz (7.5, 6) (0, 6)           @noisy det534 det4116
mxx (7.5, 7.5) (7.5, 7)       @noisy det445
mzz (7.5, 0) (0, 0)           @noisy det734 det960

--------         66
mxx (0, 1.5) (0, 2)           @noisy det4484 det4557
mx (0.5, 1.5)                 @noisy det447 det4557
mz (1, 1.5)                   @noisy det416 det1310 det1841 det3969 det4754
mxx (0, 3.5) (0, 4)           @noisy det2570 det2608
mx (0.5, 3.5)                 @noisy det412 det2570
mz (1, 3.5)                   @noisy det407 det1622 det2382 det4696 det4939
mxx (0, 5.5) (0, 6)           @noisy det981 det2142
mx (0.5, 5.5)                 @noisy det399 det2142
mz (1, 5.5)                   @noisy det392 det3009 det3153 det4043 det4327
mxx (0, 7.5) (0, 0)           @noisy det1473 det2705
mx (0.5, 7.5)                 @noisy det449 det2705
mz (1, 7.5)                   @noisy det377 det2127 det3464 det4141 det5086
mxx (1, 0.5) (1, 1)           @noisy det1705 det2406
mx (1.5, 0.5)                 @noisy det396 det1705
mz (2, 0.5)                   @noisy det376 det1310 det1643 det1885 det2127
mxx (1, 2.5) (1, 3)           @noisy det4324 det5060
mx (1.5, 2.5)                 @noisy det448 det5060
mz (2, 2.5)                   @noisy det76 det453 det2276 det3969 det4696
mxx (1, 4.5) (1, 5)           @noisy det1757 det3669
mx (1.5, 4.5)                 @noisy det385 det1757
mz (2, 4.5)                   @noisy det380 det511 det880 det3009 det4939
mxx (1, 6.5) (1, 7)           @noisy det1190 det3857
mx (1.5, 6.5)                 @noisy det402 det1190
mz (2, 6.5)                   @noisy det406 det539 det2250 det4043 det4141
mxx (2, 1.5) (2, 2)           @noisy det2718 det4810
mx (2.5, 1.5)                 @noisy det410 det2718
mz (3, 1.5)                   @noisy det386 det550 det1885 det2276 det3411
mxx (2, 3.5) (2, 4)           @noisy det1293 det4301
mx (2.5, 3.5)                 @noisy det388 det1293
mz (3, 3.5)                   @noisy det76 det378 det511 det773 det4390
mxx (2, 5.5) (2, 6)           @noisy det3166 det3531
mx (2.5, 5.5)                 @noisy det366 det3166
mz (3, 5.5)                   @noisy det439 det539 det880 det4368 det5111
mxx (2, 0) (2, 7.5)           @noisy det3219 det4916
mx (2.5, 7.5)                 @noisy det436 det4916
mz (3, 7.5)                   @noisy det362 det422 det558 det1643 det2250
mxx (3, 1) (3, 0.5)           @noisy det2607 det4183
mx (3.5, 0.5)                 @noisy det367 det4183
mz (4, 0.5)                   @noisy det362 det391 det2723 det3411 det4294
mxx (3, 2.5) (3, 3)           @noisy det1355 det1462
mx (3.5, 2.5)                 @noisy det381 det1462
mz (4, 2.5)                   @noisy det438 det550 det911 det2744 det4390
mxx (3, 4.5) (3, 5)           @noisy det467 det3068
mx (3.5, 4.5)                 @noisy det368 det467
mz (4, 4.5)                   @noisy det365 det773 det3336 det4365 det4368
mxx (3, 7) (3, 6.5)           @noisy det240 det1116
mx (3.5, 6.5)                 @noisy det240 det370
mz (4, 6.5)                   @noisy det429 det558 det1061 det4808 det5111
mxx (4, 1.5) (4, 2)           @noisy det2353 det3453
mx (4.5, 1.5)                 @noisy det421 det3453
mz (5, 1.5)                   @noisy det382 det1033 det2744 det3841 det4294
mxx (4, 4) (4, 3.5)           @noisy det1045 det3943
mx (4.5, 3.5)                 @noisy det432 det3943
mz (5, 3.5)                   @noisy det426 det911 det3498 det4365 det5005
mxx (4, 5.5) (4, 6)           @noisy det1012 det2720
mx (4.5, 5.5)                 @noisy det408 det2720
mz (5, 5.5)                   @noisy det371 det475 det1061 det3336 det4707
mxx (4, 0) (4, 7.5)           @noisy det1453 det4395
mx (4.5, 7.5)                 @noisy det424 det4395
mz (5, 7.5)                   @noisy det457 det1003 det2723 det3483 det4808
mxx (5, 0.5) (5, 1)           @noisy det459 det3585
mx (5.5, 0.5)                 @noisy det404 det3585
mz (6, 0.5)                   @noisy det60 det393 det884 det3483 det3841
mxx (5, 3) (5, 2.5)           @noisy det2546 det3152
mx (5.5, 2.5)                 @noisy det375 det2546
mz (6, 2.5)                   @noisy det440 det1033 det2543 det3498 det3849
mxx (5, 4.5) (5, 5)           @noisy det3890 det4975
mx (5.5, 4.5)                 @noisy det450 det4975
mz (6, 4.5)                   @noisy det442 det1026 det4386 det4707 det5005
mxx (5, 6.5) (5, 7)           @noisy det3265 det4510
mx (5.5, 6.5)                 @noisy det419 det4510
mz (6, 6.5)                   @noisy det433 det475 det1003 det3717 det3891
mxx (6, 1.5) (6, 2)           @noisy det1648 det4858
mx (6.5, 1.5)                 @noisy det418 det4858
mz (7, 1.5)                   @noisy det60 det327 det373 det1637 det3849
mxx (6, 3.5) (6, 4)           @noisy det13 det4325
mx (6.5, 3.5)                 @noisy det372 det4325
mz (7, 3.5)                   @noisy det446 det1026 det1723 det2543 det4960
mxx (6, 6) (6, 5.5)           @noisy det2434 det4665
mx (6.5, 5.5)                 @noisy det374 det4665
mz (7, 5.5)                   @noisy det417 det534 det3891 det4116 det4386
mxx (6, 7.5) (6, 0)           @noisy det1834 det4147
mx (6.5, 7.5)                 @noisy det427 det1834
mz (7, 7.5)                   @noisy det398 det734 det884 det960 det3717
mxx (7, 0.5) (7, 1)           @noisy det2719 det3176
mx (7.5, 0.5)                 @noisy det363 det2719
mz (0, 0.5)                   @noisy det414 det734 det1637 det4754 det5086
mxx (7, 2.5) (7, 3)           @noisy det526 det1537
mx (7.5, 2.5)                 @noisy det379 det526
mz (0, 2.5)                   @noisy det327 det389 det1622 det1841 det4960
mxx (7, 4.5) (7, 5)           @noisy det2735 det4736
mx (7.5, 4.5)                 @noisy det383 det2735
mz (0, 4.5)                   @noisy det428 det1723 det2382 det3153 det4116
mxx (7, 6.5) (7, 7)           @noisy det793 det4292
mx (7.5, 6.5)                 @noisy det369 det793
mz (0, 6.5)                   @noisy det430 det534 det960 det3464 det4327
mxx (0.5, 0.5) (0.5, 1)       @noisy det477
mxx (0.5, 2.5) (0.5, 3)       @noisy det479
mxx (0.5, 5) (0.5, 4.5)       @noisy det481
mxx (0.5, 6.5) (0.5, 7)       @noisy det490
mxx (1.5, 1.5) (1.5, 2)       @noisy det478
mxx (1.5, 4) (1.5, 3.5)       @noisy det505
mxx (1.5, 5.5) (1.5, 6)       @noisy det485
mxx (1.5, 0) (1.5, 7.5)       @noisy det494
mxx (2.5, 0.5) (2.5, 1)       @noisy det486
mxx (2.5, 2.5) (2.5, 3)       @noisy det493
mxx (2.5, 4.5) (2.5, 5)       @noisy det482
mxx (2.5, 7) (2.5, 6.5)       @noisy det488
mxx (3.5, 1.5) (3.5, 2)       @noisy det483
mxx (3.5, 3.5) (3.5, 4)       @noisy det480
mxx (3.5, 5.5) (3.5, 6)       @noisy det501
mxx (3.5, 0) (3.5, 7.5)       @noisy det491
mxx (4.5, 0.5) (4.5, 1)       @noisy det487
mxx (4.5, 2.5) (4.5, 3)       @noisy det504
mxx (4.5, 4.5) (4.5, 5)       @noisy det503
mxx (4.5, 6.5) (4.5, 7)       @noisy det492
mxx (5.5, 1.5) (5.5, 2)       @noisy det502
mxx (5.5, 3.5) (5.5, 4)       @noisy det497
mxx (5.5, 5.5) (5.5, 6)       @noisy det489
mxx (5.5, 7.5) (5.5, 0)       @noisy det496
mxx (6.5, 0.5) (6.5, 1)       @noisy det476
mxx (6.5, 2.5) (6.5, 3)       @noisy det471
mxx (6.5, 5) (6.5, 4.5)       @noisy det473
mxx (6.5, 6.5) (6.5, 7)       @noisy det474
mxx (7.5, 2) (7.5, 1.5)       @noisy det498
mxx (7.5, 3.5) (7.5, 4)       @noisy det500
mxx (7.5, 5.5) (7.5, 6)       @noisy det495
mxx (7.5, 0) (7.5, 7.5)       @noisy det484

--------         67
mzz (0, 1.5) (0.5, 1.5)       @noisy det516
mxx (1, 1) (1, 1.5)           @noisy det4484 det4557
mzz (0, 3.5) (0.5, 3.5)       @noisy det546
mxx (1, 3) (1, 3.5)           @noisy det2570 det2608
mzz (0.5, 5.5) (0, 5.5)       @noisy det548
mxx (1, 5) (1, 5.5)           @noisy det981 det2142
mzz (0, 7.5) (0.5, 7.5)       @noisy det531
mxx (1, 7.5) (1, 7)           @noisy det1473 det2705
mzz (1, 0.5) (1.5, 0.5)       @noisy det547
mxx (2, 0) (2, 0.5)           @noisy det1705 det2406
mzz (1, 2.5) (1.5, 2.5)       @noisy det537
mxx (2, 2) (2, 2.5)           @noisy det4324 det5060
mzz (1.5, 4.5) (1, 4.5)       @noisy det544
mxx (2, 4.5) (2, 4)           @noisy det1757 det3669
mzz (1, 6.5) (1.5, 6.5)       @noisy det517
mxx (2, 6.5) (2, 6)           @noisy det1190 det3857
mzz (2, 1.5) (2.5, 1.5)       @noisy det518
mxx (3, 1.5) (3, 1)           @noisy det2718 det4810
mzz (2, 3.5) (2.5, 3.5)       @noisy det521
mxx (3, 3.5) (3, 3)           @noisy det1293 det4301
mzz (2, 5.5) (2.5, 5.5)       @noisy det535
mxx (3, 5) (3, 5.5)           @noisy det3166 det3531
mzz (2.5, 7.5) (2, 7.5)       @noisy det514
mxx (3, 7.5) (3, 7)           @noisy det3219 det4916
mzz (3.5, 0.5) (3, 0.5)       @noisy det533
mxx (4, 0) (4, 0.5)           @noisy det2607 det4183
mzz (3, 2.5) (3.5, 2.5)       @noisy det542
mxx (4, 2) (4, 2.5)           @noisy det1355 det1462
mzz (3, 4.5) (3.5, 4.5)       @noisy det541
mxx (4, 4.5) (4, 4)           @noisy det467 det3068
mzz (3.5, 6.5) (3, 6.5)       @noisy det520
mxx (4, 6) (4, 6.5)           @noisy det240 det1116
mzz (4, 1.5) (4.5, 1.5)       @noisy det530
mxx (5, 1) (5, 1.5)           @noisy det2353 det3453
mzz (4.5, 3.5) (4, 3.5)       @noisy det529
mxx (5, 3.5) (5, 3)           @noisy det1045 det3943
mzz (4, 5.5) (4.5, 5.5)       @noisy det525
mxx (5, 5.5) (5, 5)           @noisy det1012 det2720
mzz (4, 7.5) (4.5, 7.5)       @noisy det523
mxx (5, 7) (5, 7.5)           @noisy det1453 det4395
mzz (5, 0.5) (5.5, 0.5)       @noisy det528
mxx (6, 0) (6, 0.5)           @noisy det459 det3585
mzz (5.5, 2.5) (5, 2.5)       @noisy det551
mxx (6, 2.5) (6, 2)           @noisy det2546 det3152
mzz (5, 4.5) (5.5, 4.5)       @noisy det522
mxx (6, 4) (6, 4.5)           @noisy det3890 det4975
mzz (5, 6.5) (5.5, 6.5)       @noisy det543
mxx (6, 6.5) (6, 6)           @noisy det3265 det4510
mzz (6, 1.5) (6.5, 1.5)       @noisy det532
mxx (7, 1.5) (7, 1)           @noisy det1648 det4858
mzz (6, 3.5) (6.5, 3.5)       @noisy det538
mxx (7, 3) (7, 3.5)           @noisy det13 det4325
mzz (6.5, 5.5) (6, 5.5)       @noisy det545
mxx (7, 5.5) (7, 5)           @noisy det2434 det4665
mzz (6, 7.5) (6.5, 7.5)       @noisy det536
mxx (7, 7.5) (7, 7)           @noisy det1834 det4147
mzz (7, 0.5) (7.5, 0.5)       @noisy det527
mxx (0, 0) (0, 0.5)           @noisy det2719 det3176
mzz (7.5, 2.5) (7, 2.5)       @noisy det510
mxx (0, 2.5) (0, 2)           @noisy det526 det1537
mzz (7, 4.5) (7.5, 4.5)       @noisy det512
mxx (0, 4.5) (0, 4)           @noisy det2735 det4736
mzz (7, 6.5) (7.5, 6.5)       @noisy det549
mxx (0, 6) (0, 6.5)           @noisy det793 det4292
mxx (0.5, 0.5) (0.5, 0)       @noisy det413 det2406 det3176
mxx (0.5, 2.5) (0.5, 2)       @noisy det425 det1537 det4324
mxx (0.5, 4.5) (0.5, 4)       @noisy det395 det3669 det4736
mxx (0.5, 6.5) (0.5, 6)       @noisy det443 det3857 det4292
mxx (1.5, 1.5) (1.5, 1)       @noisy det390 det4484 det4810
mxx (1.5, 3.5) (1.5, 3)       @noisy det411 det2608 det4301
mxx (1.5, 5) (1.5, 5.5)       @noisy det415 det981 det3531
mxx (1.5, 7.5) (1.5, 7)       @noisy det441 det1473 det3219
mxx (2.5, 0.5) (2.5, 0)       @noisy det394 det2406 det2607
mxx (2.5, 2) (2.5, 2.5)       @noisy det455 det1355 det4324
mxx (2.5, 4) (2.5, 4.5)       @noisy det451 det3068 det3669
mxx (2.5, 6.5) (2.5, 6)       @noisy det444 det1116 det3857
mxx (3.5, 1) (3.5, 1.5)       @noisy det403 det2353 det4810
mxx (3.5, 3) (3.5, 3.5)       @noisy det462 det1045 det4301
mxx (3.5, 5) (3.5, 5.5)       @noisy det461 det1012 det3531
mxx (3.5, 7) (3.5, 7.5)       @noisy det460 det1453 det3219
mxx (4.5, 0.5) (4.5, 0)       @noisy det431 det459 det2607
mxx (4.5, 2) (4.5, 2.5)       @noisy det387 det1355 det3152
mxx (4.5, 4.5) (4.5, 4)       @noisy det466 det3068 det3890
mxx (4.5, 6.5) (4.5, 6)       @noisy det397 det1116 det3265
mxx (5.5, 1) (5.5, 1.5)       @noisy det463 det1648 det2353
mxx (5.5, 3) (5.5, 3.5)       @noisy det13 det435 det1045
mxx (5.5, 5.5) (5.5, 5)       @noisy det434 det1012 det2434
mxx (5.5, 7) (5.5, 7.5)       @noisy det464 det1453 det4147
mxx (6.5, 0) (6.5, 0.5)       @noisy det423 det459 det3176
mxx (6.5, 2.5) (6.5, 2)       @noisy det437 det1537 det3152
mxx (6.5, 4.5) (6.5, 4)       @noisy det405 det3890 det4736
mxx (6.5, 6) (6.5, 6.5)       @noisy det400 det3265 det4292
mxx (7.5, 1.5) (7.5, 1)       @noisy det409 det1648 det4484
mxx (7.5, 3) (7.5, 3.5)       @noisy det13 det401 det2608
mxx (7.5, 5) (7.5, 5.5)       @noisy det452 det981 det2434
mxx (7.5, 7.5) (7.5, 7)       @noisy det445 det1473 det4147

--------         68
mzz (1, 1.5) (0.5, 1.5)       @noisy det554
mzz (1, 3.5) (0.5, 3.5)       @noisy det562
mzz (0.5, 5.5) (1, 5.5)       @noisy det570
mzz (1, 7.5) (0.5, 7.5)       @noisy det573
mzz (1.5, 0.5) (2, 0.5)       @noisy det595
mzz (1.5, 2.5) (2, 2.5)       @noisy det599
mzz (1.5, 4.5) (2, 4.5)       @noisy det575
mzz (1.5, 6.5) (2, 6.5)       @noisy det572
mzz (3, 1.5) (2.5, 1.5)       @noisy det571
mzz (2.5, 3.5) (3, 3.5)       @noisy det567
mzz (2.5, 5.5) (3, 5.5)       @noisy det561
mzz (2.5, 7.5) (3, 7.5)       @noisy det560
mzz (3.5, 0.5) (4, 0.5)       @noisy det565
mzz (3.5, 2.5) (4, 2.5)       @noisy det569
mzz (4, 4.5) (3.5, 4.5)       @noisy det579
mzz (3.5, 6.5) (4, 6.5)       @noisy det568
mzz (5, 1.5) (4.5, 1.5)       @noisy det580
mzz (5, 3.5) (4.5, 3.5)       @noisy det581
mzz (5, 5.5) (4.5, 5.5)       @noisy det584
mzz (5, 7.5) (4.5, 7.5)       @noisy det588
mzz (5.5, 0.5) (6, 0.5)       @noisy det578
mzz (5.5, 2.5) (6, 2.5)       @noisy det586
mzz (5.5, 4.5) (6, 4.5)       @noisy det574
mzz (6, 6.5) (5.5, 6.5)       @noisy det576
mzz (6.5, 1.5) (7, 1.5)       @noisy det555
mzz (6.5, 3.5) (7, 3.5)       @noisy det577
mzz (6.5, 5.5) (7, 5.5)       @noisy det583
mzz (6.5, 7.5) (7, 7.5)       @noisy det587
mzz (7.5, 0.5) (0, 0.5)       @noisy det593
mzz (7.5, 2.5) (0, 2.5)       @noisy det556
mzz (7.5, 4.5) (0, 4.5)       @noisy det563
mzz (7.5, 6.5) (0, 6.5)       @noisy det585
mxx (0.5, 0.5) (0.5, 1)       @noisy det477 det2406 det3176
mzz (1, 0) (0.5, 0)           @noisy det4754 det5086
mxx (0.5, 2.5) (0.5, 3)       @noisy det479 det1537 det4324
mzz (1, 2) (0.5, 2)           @noisy det1622 det1841
mxx (0.5, 5) (0.5, 4.5)       @noisy det481 det3669 det4736
mzz (1, 4) (0.5, 4)           @noisy det2382 det3153
mxx (0.5, 6.5) (0.5, 7)       @noisy det490 det3857 det4292
mzz (0.5, 6) (1, 6)           @noisy det3464 det4327
mxx (1.5, 1.5) (1.5, 2)       @noisy det478 det4484 det4810
mzz (1.5, 1) (2, 1)           @noisy det1310 det3969
mxx (1.5, 4) (1.5, 3.5)       @noisy det505 det2608 det4301
mzz (2, 3) (1.5, 3)           @noisy det4696 det4939
mxx (1.5, 5.5) (1.5, 6)       @noisy det485 det981 det3531
mzz (1.5, 5) (2, 5)           @noisy det3009 det4043
mxx (1.5, 0) (1.5, 7.5)       @noisy det494 det1473 det3219
mzz (1.5, 7) (2, 7)           @noisy det2127 det4141
mxx (2.5, 0.5) (2.5, 1)       @noisy det486 det2406 det2607
mzz (2.5, 0) (3, 0)           @noisy det1643 det1885
mxx (2.5, 2.5) (2.5, 3)       @noisy det493 det1355 det4324
mzz (2.5, 2) (3, 2)           @noisy det76 det2276
mxx (2.5, 4.5) (2.5, 5)       @noisy det482 det3068 det3669
mzz (2.5, 4) (3, 4)           @noisy det511 det880
mxx (2.5, 7) (2.5, 6.5)       @noisy det488 det1116 det3857
mzz (3, 6) (2.5, 6)           @noisy det539 det2250
mxx (3.5, 1.5) (3.5, 2)       @noisy det483 det2353 det4810
mzz (3.5, 1) (4, 1)           @noisy det550 det3411
mxx (3.5, 3.5) (3.5, 4)       @noisy det480 det1045 det4301
mzz (3.5, 3) (4, 3)           @noisy det773 det4390
mxx (3.5, 5.5) (3.5, 6)       @noisy det501 det1012 det3531
mzz (3.5, 5) (4, 5)           @noisy det4368 det5111
mxx (3.5, 0) (3.5, 7.5)       @noisy det491 det1453 det3219
mzz (3.5, 7) (4, 7)           @noisy det362 det558
mxx (4.5, 0.5) (4.5, 1)       @noisy det459 det487 det2607
mzz (5, 0) (4.5, 0)           @noisy det2723 det4294
mxx (4.5, 2.5) (4.5, 3)       @noisy det504 det1355 det3152
mzz (4.5, 2) (5, 2)           @noisy det911 det2744
mxx (4.5, 4.5) (4.5, 5)       @noisy det503 det3068 det3890
mzz (5, 4) (4.5, 4)           @noisy det3336 det4365
mxx (4.5, 6.5) (4.5, 7)       @noisy det492 det1116 det3265
mzz (5, 6) (4.5, 6)           @noisy det1061 det4808
mxx (5.5, 1.5) (5.5, 2)       @noisy det502 det1648 det2353
mzz (5.5, 1) (6, 1)           @noisy det1033 det3841
mxx (5.5, 3.5) (5.5, 4)       @noisy det13 det497 det1045
mzz (5.5, 3) (6, 3)           @noisy det3498 det5005
mxx (5.5, 5.5) (5.5, 6)       @noisy det489 det1012 det2434
mzz (5.5, 5) (6, 5)           @noisy det475 det4707
mxx (5.5, 7.5) (5.5, 0)       @noisy det496 det1453 det4147
mzz (5.5, 7) (6, 7)           @noisy det1003 det3483
mxx (6.5, 0.5) (6.5, 1)       @noisy det459 det476 det3176
mzz (6.5, 0) (7, 0)           @noisy det60 det884
mxx (6.5, 2.5) (6.5, 3)       @noisy det471 det1537 det3152
mzz (6.5, 2) (7, 2)           @noisy det2543 det3849
mxx (6.5, 5) (6.5, 4.5)       @noisy det473 det3890 det4736
mzz (7, 4) (6.5, 4)           @noisy det1026 det4386
mxx (6.5, 6.5) (6.5, 7)       @noisy det474 det3265 det4292
mzz (6.5, 6) (7, 6)           @noisy det3717 det3891
mxx (7.5, 2) (7.5, 1.5)       @noisy det498 det1648 det4484
mzz (0, 1) (7.5, 1)           @noisy det327 det1637
mxx (7.5, 3.5) (7.5, 4)       @noisy det13 det500 det2608
mzz (7.5, 3) (0, 3)           @noisy det1723 det4960
mxx (7.5, 5.5) (7.5, 6)       @noisy det495 det981 det2434
mzz (7.5, 5) (0, 5)           @noisy det534 det4116
mxx (7.5, 0) (7.5, 7.5)       @noisy det484 det1473 det4147
mzz (0, 7) (7.5, 7)           @noisy det734 det960

--------         69
mzz (0, 1.5) (0.5, 1.5)       @noisy det516 det1622 det4754
mzz (0, 3.5) (0.5, 3.5)       @noisy det546 det1622 det3153
mzz (0.5, 5.5) (0, 5.5)       @noisy det548 det3153 det3464
mzz (0, 7.5) (0.5, 7.5)       @noisy det531 det3464 det4754
mzz (1, 0.5) (1.5, 0.5)       @noisy det547 det2127 det3969
mzz (1, 2.5) (1.5, 2.5)       @noisy det537 det3969 det4939
mzz (1.5, 4.5) (1, 4.5)       @noisy det544 det4043 det4939
mzz (1, 6.5) (1.5, 6.5)       @noisy det517 det2127 det4043
mzz (2, 1.5) (2.5, 1.5)       @noisy det76 det518 det1885
mzz (2, 3.5) (2.5, 3.5)       @noisy det76 det521 det880
mzz (2, 5.5) (2.5, 5.5)       @noisy det535 det880 det2250
mzz (2.5, 7.5) (2, 7.5)       @noisy det514 det1885 det2250
mzz (3.5, 0.5) (3, 0.5)       @noisy det362 det533 det550
mzz (3, 2.5) (3.5, 2.5)       @noisy det542 det550 det773
mzz (3, 4.5) (3.5, 4.5)       @noisy det541 det773 det5111
mzz (3.5, 6.5) (3, 6.5)       @noisy det362 det520 det5111
mzz (4, 1.5) (4.5, 1.5)       @noisy det530 det911 det4294
mzz (4.5, 3.5) (4, 3.5)       @noisy det529 det911 det3336
mzz (4, 5.5) (4.5, 5.5)       @noisy det525 det3336 det4808
mzz (4, 7.5) (4.5, 7.5)       @noisy det523 det4294 det4808
mzz (5, 0.5) (5.5, 0.5)       @noisy det528 det1033 det3483
mzz (5.5, 2.5) (5, 2.5)       @noisy det551 det1033 det5005
mzz (5, 4.5) (5.5, 4.5)       @noisy det475 det522 det5005
mzz (5, 6.5) (5.5, 6.5)       @noisy det475 det543 det3483
mzz (6, 1.5) (6.5, 1.5)       @noisy det60 det532 det2543
mzz (6, 3.5) (6.5, 3.5)       @noisy det538 det2543 det4386
mzz (6.5, 5.5) (6, 5.5)       @noisy det545 det3717 det4386
mzz (6, 7.5) (6.5, 7.5)       @noisy det60 det536 det3717
mzz (7, 0.5) (7.5, 0.5)       @noisy det327 det527 det734
mzz (7.5, 2.5) (7, 2.5)       @noisy det327 det510 det1723
mzz (7, 4.5) (7.5, 4.5)       @noisy det512 det534 det1723
mzz (7, 6.5) (7.5, 6.5)       @noisy det534 det549 det734
mzz (0, 1) (0.5, 1)           @noisy det4754 det5086
mzz (0, 3) (0.5, 3)           @noisy det1622 det1841
mzz (0.5, 5) (0, 5)           @noisy det2382 det3153
mzz (0, 7) (0.5, 7)           @noisy det3464 det4327
mzz (1, 2) (1.5, 2)           @noisy det1310 det3969
mzz (1.5, 4) (1, 4)           @noisy det4696 det4939
mzz (1, 6) (1.5, 6)           @noisy det3009 det4043
mzz (1, 0) (1.5, 0)           @noisy det2127 det4141
mzz (2, 1) (2.5, 1)           @noisy det1643 det1885
mzz (2, 3) (2.5, 3)           @noisy det76 det2276
mzz (2, 5) (2.5, 5)           @noisy det511 det880
mzz (2.5, 7) (2, 7)           @noisy det539 det2250
mzz (3, 2) (3.5, 2)           @noisy det550 det3411
mzz (3, 4) (3.5, 4)           @noisy det773 det4390
mzz (3.5, 6) (3, 6)           @noisy det4368 det5111
mzz (3.5, 0) (3, 0)           @noisy det362 det558
mzz (4, 1) (4.5, 1)           @noisy det2723 det4294
mzz (4.5, 3) (4, 3)           @noisy det911 det2744
mzz (4, 5) (4.5, 5)           @noisy det3336 det4365
mzz (4, 7) (4.5, 7)           @noisy det1061 det4808
mzz (5.5, 2) (5, 2)           @noisy det1033 det3841
mzz (5, 4) (5.5, 4)           @noisy det3498 det5005
mzz (5, 6) (5.5, 6)           @noisy det475 det4707
mzz (5, 0) (5.5, 0)           @noisy det1003 det3483
mzz (6, 1) (6.5, 1)           @noisy det60 det884
mzz (6, 3) (6.5, 3)           @noisy det2543 det3849
mzz (6.5, 5) (6, 5)           @noisy det1026 det4386
mzz (6, 7) (6.5, 7)           @noisy det3717 det3891
mzz (7.5, 2) (7, 2)           @noisy det327 det1637
mzz (7, 4) (7.5, 4)           @noisy det1723 det4960
mzz (7, 6) (7.5, 6)           @noisy det534 det4116
mzz (7, 0) (7.5, 0)           @noisy det734 det960
mz (0.5, 0.5)                 @det645 det5086
mx (0.5, 0)                   @det648
mz (0.5, 2.5)                 @det625 det1841
mx (0.5, 2)                   @det627
mz (0.5, 4.5)                 @det601 det2382
mx (0.5, 4)                   @det630
mz (0.5, 6.5)                 @det638 det4327
mx (0.5, 6)                   @det582
mz (1.5, 1.5)                 @det622 det1310
mx (1.5, 1)                   @det610
mz (1.5, 3.5)                 @det613 det4696
mx (1.5, 3)                   @det592
mz (1.5, 5.5)                 @det615 det3009
mx (1.5, 5)                   @det651
mz (1.5, 7.5)                 @det620 det4141
mx (1.5, 7)                   @det600
mz (2.5, 0.5)                 @det634 det1643
mx (2.5, 0)                   @det617
mz (2.5, 2.5)                 @det589 det2276
mx (2.5, 2)                   @det659
mz (2.5, 4.5)                 @det511 det650
mx (2.5, 4)                   @det643
mz (2.5, 6.5)                 @det539 det608
mx (2.5, 6)                   @det618
mz (3.5, 1.5)                 @det602 det3411
mx (3.5, 1)                   @det635
mz (3.5, 3.5)                 @det612 det4390
mx (3.5, 3)                   @det653
mz (3.5, 5.5)                 @det597 det4368
mx (3.5, 5)                   @det647
mz (3.5, 7.5)                 @det558 det641
mx (3.5, 7)                   @det658
mz (4.5, 0.5)                 @det598 det2723
mx (4.5, 0)                   @det624
mz (4.5, 2.5)                 @det596 det2744
mx (4.5, 2)                   @det626
mz (4.5, 4.5)                 @det654 det4365
mx (4.5, 4)                   @det629
mz (4.5, 6.5)                 @det636 det1061
mx (4.5, 6)                   @det644
mz (5.5, 1.5)                 @det604 det3841
mx (5.5, 1)                   @det609
mz (5.5, 3.5)                 @det611 det3498
mx (5.5, 3)                   @det619
mz (5.5, 5.5)                 @det614 det4707
mx (5.5, 5)                   @det594
mz (5.5, 7.5)                 @det656 det1003
mx (5.5, 7)                   @det603
mz (6.5, 0.5)                 @det639 det884
mx (6.5, 0)                   @det606
mz (6.5, 2.5)                 @det616 det3849
mx (6.5, 2)                   @det591
mz (6.5, 4.5)                 @det657 det1026
mx (6.5, 4)                   @det621
mz (6.5, 6.5)                 @det642 det3891
mx (6.5, 6)                   @det623
mz (7.5, 1.5)                 @det655 det1637
mx (7.5, 1)                   @det632
mz (7.5, 3.5)                 @det607 det4960
mx (7.5, 3)                   @det652
mz (7.5, 5.5)                 @det649 det4116
mx (7.5, 5)                   @det633
mz (7.5, 7.5)                 @det631 det960
mx (7.5, 7)                   @det640

--------         70
mzz (1, 1.5) (0.5, 1.5)       @noisy det554 det1622 det4754
mxx (0, 1.5) (0, 1)           @noisy det4484 det4557
mzz (1, 3.5) (0.5, 3.5)       @noisy det562 det1622 det3153
mxx (0, 3.5) (0, 3)           @noisy det2570 det2608
mzz (0.5, 5.5) (1, 5.5)       @noisy det570 det3153 det3464
mxx (0, 5.5) (0, 5)           @noisy det981 det2142
mzz (1, 7.5) (0.5, 7.5)       @noisy det573 det3464 det4754
mxx (0, 7) (0, 7.5)           @noisy det1473 det2705
mzz (1.5, 0.5) (2, 0.5)       @noisy det595 det2127 det3969
mxx (1, 0.5) (1, 0)           @noisy det1705 det2406
mzz (1.5, 2.5) (2, 2.5)       @noisy det599 det3969 det4939
mxx (1, 2) (1, 2.5)           @noisy det4324 det5060
mzz (1.5, 4.5) (2, 4.5)       @noisy det575 det4043 det4939
mxx (1, 4) (1, 4.5)           @noisy det1757 det3669
mzz (1.5, 6.5) (2, 6.5)       @noisy det572 det2127 det4043
mxx (1, 6.5) (1, 6)           @noisy det1190 det3857
mzz (3, 1.5) (2.5, 1.5)       @noisy det76 det571 det1885
mxx (2, 1) (2, 1.5)           @noisy det2718 det4810
mzz (2.5, 3.5) (3, 3.5)       @noisy det76 det567 det880
mxx (2, 3.5) (2, 3)           @noisy det1293 det4301
mzz (2.5, 5.5) (3, 5.5)       @noisy det561 det880 det2250
mxx (2, 5.5) (2, 5)           @noisy det3166 det3531
mzz (2.5, 7.5) (3, 7.5)       @noisy det560 det1885 det2250
mxx (2, 7) (2, 7.5)           @noisy det3219 det4916
mzz (3.5, 0.5) (4, 0.5)       @noisy det362 det550 det565
mxx (3, 0) (3, 0.5)           @noisy det2607 det4183
mzz (3.5, 2.5) (4, 2.5)       @noisy det550 det569 det773
mxx (3, 2.5) (3, 2)           @noisy det1355 det1462
mzz (4, 4.5) (3.5, 4.5)       @noisy det579 det773 det5111
mxx (3, 4.5) (3, 4)           @noisy det467 det3068
mzz (3.5, 6.5) (4, 6.5)       @noisy det362 det568 det5111
mxx (3, 6) (3, 6.5)           @noisy det240 det1116
mzz (5, 1.5) (4.5, 1.5)       @noisy det580 det911 det4294
mxx (4, 1.5) (4, 1)           @noisy det2353 det3453
mzz (5, 3.5) (4.5, 3.5)       @noisy det581 det911 det3336
mxx (4, 3) (4, 3.5)           @noisy det1045 det3943
mzz (5, 5.5) (4.5, 5.5)       @noisy det584 det3336 det4808
mxx (4, 5) (4, 5.5)           @noisy det1012 det2720
mzz (5, 7.5) (4.5, 7.5)       @noisy det588 det4294 det4808
mxx (4, 7) (4, 7.5)           @noisy det1453 det4395
mzz (5.5, 0.5) (6, 0.5)       @noisy det578 det1033 det3483
mxx (5, 0) (5, 0.5)           @noisy det459 det3585
mzz (5.5, 2.5) (6, 2.5)       @noisy det586 det1033 det5005
mxx (5, 2) (5, 2.5)           @noisy det2546 det3152
mzz (5.5, 4.5) (6, 4.5)       @noisy det475 det574 det5005
mxx (5, 4.5) (5, 4)           @noisy det3890 det4975
mzz (6, 6.5) (5.5, 6.5)       @noisy det475 det576 det3483
mxx (5, 6) (5, 6.5)           @noisy det3265 det4510
mzz (6.5, 1.5) (7, 1.5)       @noisy det60 det555 det2543
mxx (6, 1.5) (6, 1)           @noisy det1648 det4858
mzz (6.5, 3.5) (7, 3.5)       @noisy det577 det2543 det4386
mxx (6, 3.5) (6, 3)           @noisy det13 det4325
mzz (6.5, 5.5) (7, 5.5)       @noisy det583 det3717 det4386
mxx (6, 5) (6, 5.5)           @noisy det2434 det4665
mzz (6.5, 7.5) (7, 7.5)       @noisy det60 det587 det3717
mxx (6, 7.5) (6, 7)           @noisy det1834 det4147
mzz (7.5, 0.5) (0, 0.5)       @noisy det327 det593 det734
mxx (7, 0.5) (7, 0)           @noisy det2719 det3176
mzz (7.5, 2.5) (0, 2.5)       @noisy det327 det556 det1723
mxx (7, 2) (7, 2.5)           @noisy det526 det1537
mzz (7.5, 4.5) (0, 4.5)       @noisy det534 det563 det1723
mxx (7, 4.5) (7, 4)           @noisy det2735 det4736
mzz (7.5, 6.5) (0, 6.5)       @noisy det534 det585 det734
mxx (7, 6.5) (7, 6)           @noisy det793 det4292
mx (0.5, 0)                   @det648 det1473 det2406 det2705 det2719
mz (0.5, 0.5)                 @det645 det707
mx (0.5, 1)                   @det713 det4484
mx (0.5, 2)                   @det526 det627 det4324 det4484 det4557
mz (0.5, 2.5)                 @det625 det684
mx (0.5, 3)                   @det702
mx (0.5, 4)                   @det630 det2570 det2608 det2735 det3669
mz (0.5, 4.5)                 @det601 det671
mx (0.5, 5)                   @det675
mx (0.5, 6)                   @det582 det793 det981 det2142 det3857
mz (0.5, 6.5)                 @det638 det692
mx (0.5, 7)                   @det701
mx (1.5, 1)                   @det610 det1705 det2406 det4557 det4810
mz (1.5, 1.5)                 @det622 det706
mx (1.5, 2)                   @det664 det4324
mx (1.5, 3)                   @det592 det2570 det4301 det4324 det5060
mz (1.5, 3.5)                 @det613 det678
mx (1.5, 4)                   @det698
mx (1.5, 5)                   @det651 det1757 det2142 det3531 det3669
mz (1.5, 5.5)                 @det615 det680
mx (1.5, 6)                   @det694
mx (1.5, 7)                   @det600 det1190 det2705 det3219 det3857
mz (1.5, 7.5)                 @det620 det704
mx (1.5, 0)                   @det689
mx (2.5, 0)                   @det617 det1705 det2607 det3219 det4916
mz (2.5, 0.5)                 @det634 det690
mx (2.5, 1)                   @det666
mx (2.5, 2)                   @det659 det1355 det2718 det4810 det5060
mz (2.5, 2.5)                 @det589 det686
mx (2.5, 3)                   @det668 det4324
mx (2.5, 4)                   @det643 det1293 det1757 det3068 det4301
mz (2.5, 4.5)                 @det650 det715
mx (2.5, 5)                   @det730 det3531 det3669
mx (2.5, 6)                   @det618 det1116 det1190 det3166 det3531
mz (2.5, 6.5)                 @det608 det674
mx (2.5, 7)                   @det726 det3219 det3857
mx (3.5, 1)                   @det635 det2353 det2607 det2718 det4183
mz (3.5, 1.5)                 @det602 det672
mx (3.5, 2)                   @det683 det4810
mx (3.5, 3)                   @det653 det1045 det1293 det1355 det1462
mz (3.5, 3.5)                 @det612 det710
mx (3.5, 4)                   @det669 det3068
mx (3.5, 5)                   @det467 det647 det1012 det3068 det3166
mz (3.5, 5.5)                 @det597 det728
mx (3.5, 6)                   @det718
mx (3.5, 7)                   @det240 det658 det1116 det1453 det4916
mz (3.5, 7.5)                 @det641 det673
mx (3.5, 0)                   @det703 det2607 det3219
mx (4.5, 0)                   @det459 det624 det1453 det4183 det4395
mz (4.5, 0.5)                 @det598 det729
mx (4.5, 1)                   @det696 det2353 det2607
mx (4.5, 2)                   @det626 det1462 det2353 det3152 det3453
mz (4.5, 2.5)                 @det596 det667
mx (4.5, 3)                   @det681
mx (4.5, 4)                   @det467 det629 det1045 det3890 det3943
mz (4.5, 4.5)                 @det654 det714
mx (4.5, 5)                   @det665 det3068
mx (4.5, 6)                   @det240 det644 det1012 det2720 det3265
mz (4.5, 6.5)                 @det636 det691
mx (4.5, 7)                   @det709
mx (5.5, 1)                   @det459 det609 det1648 det3453 det3585
mz (5.5, 1.5)                 @det604 det685
mx (5.5, 2)                   @det708
mx (5.5, 3)                   @det13 det619 det2546 det3152 det3943
mz (5.5, 3.5)                 @det611 det676
mx (5.5, 4)                   @det697
mx (5.5, 5)                   @det594 det2434 det2720 det3890 det4975
mz (5.5, 5.5)                 @det614 det679
mx (5.5, 6)                   @det693
mx (5.5, 7)                   @det603 det3265 det4147 det4395 det4510
mz (5.5, 7.5)                 @det656 det720
mx (5.5, 0)                   @det722
mx (6.5, 0)                   @det606 det1834 det3176 det3585 det4147
mz (6.5, 0.5)                 @det639 det725
mx (6.5, 1)                   @det459 det724 det1648
mx (6.5, 2)                   @det591 det1537 det1648 det2546 det4858
mz (6.5, 2.5)                 @det616 det700
mx (6.5, 3)                   @det719
mx (6.5, 4)                   @det13 det621 det4325 det4736 det4975
mz (6.5, 4.5)                 @det657 det721
mx (6.5, 5)                   @det695
mx (6.5, 6)                   @det623 det2434 det4292 det4510 det4665
mz (6.5, 6.5)                 @det642 det699
mx (6.5, 7)                   @det717 det3265 det4147
mx (7.5, 1)                   @det632 det2719 det3176 det4484 det4858
mz (7.5, 1.5)                 @det655 det716
mx (7.5, 2)                   @det705 det1648
mx (7.5, 3)                   @det526 det652 det1537 det2608 det4325
mz (7.5, 3.5)                 @det607 det688
mx (7.5, 4)                   @det711
mx (7.5, 5)                   @det633 det981 det2735 det4665 det4736
mz (7.5, 5.5)                 @det649 det712
mx (7.5, 6)                   @det670
mx (7.5, 7)                   @det640 det793 det1473 det1834 det4292
mz (7.5, 7.5)                 @det631 det687
mx (7.5, 0)                   @det727 det3176 det4147

--------         71
mxx (1, 1.5) (1, 2)           @noisy det4484 det4557
mxx (1, 3.5) (1, 4)           @noisy det2570 det2608
mxx (1, 6) (1, 5.5)           @noisy det981 det2142
mxx (1, 0) (1, 7.5)           @noisy det1473 det2705
mxx (2, 0.5) (2, 1)           @noisy det1705 det2406
mxx (2, 3) (2, 2.5)           @noisy det4324 det5060
mxx (2, 4.5) (2, 5)           @noisy det1757 det3669
mxx (2, 6.5) (2, 7)           @noisy det1190 det3857
mxx (3, 1.5) (3, 2)           @noisy det2718 det4810
mxx (3, 3.5) (3, 4)           @noisy det1293 det4301
mxx (3, 5.5) (3, 6)           @noisy det3166 det3531
mxx (3, 7.5) (3, 0)           @noisy det3219 det4916
mxx (4, 0.5) (4, 1)           @noisy det2607 det4183
mxx (4, 2.5) (4, 3)           @noisy det1355 det1462
mxx (4, 4.5) (4, 5)           @noisy det467 det3068
mxx (4, 6.5) (4, 7)           @noisy det240 det1116
mxx (5, 1.5) (5, 2)           @noisy det2353 det3453
mxx (5, 3.5) (5, 4)           @noisy det1045 det3943
mxx (5, 5.5) (5, 6)           @noisy det1012 det2720
mxx (5, 0) (5, 7.5)           @noisy det1453 det4395
mxx (6, 1) (6, 0.5)           @noisy det459 det3585
mxx (6, 2.5) (6, 3)           @noisy det2546 det3152
mxx (6, 4.5) (6, 5)           @noisy det3890 det4975
mxx (6, 6.5) (6, 7)           @noisy det3265 det4510
mxx (7, 1.5) (7, 2)           @noisy det1648 det4858
mxx (7, 4) (7, 3.5)           @noisy det13 det4325
mxx (7, 5.5) (7, 6)           @noisy det2434 det4665
mxx (7, 0) (7, 7.5)           @noisy det1834 det4147
mxx (0, 1) (0, 0.5)           @noisy det2719 det3176
mxx (0, 2.5) (0, 3)           @noisy det526 det1537
mxx (0, 4.5) (0, 5)           @noisy det2735 det4736
mxx (0, 7) (0, 6.5)           @noisy det793 det4292
mzz (0.5, 0) (0, 0)           @det2294 det4754
mz (0.5, 0.5)                 @det707 det2294
mx (0.5, 1)                   @det713 det1705 det3176 det4557
mzz (0, 2) (0.5, 2)           @det1622 det4312
mz (0.5, 2.5)                 @det684 det4312
mx (0.5, 3)                   @det702 det1537 det2570 det2608 det5060
mzz (0, 4) (0.5, 4)           @det3153 det3703
mz (0.5, 4.5)                 @det671 det3703
mx (0.5, 5)                   @det675 det981 det1757 det2142 det4736
mzz (0.5, 6) (0, 6)           @det1302 det3464
mz (0.5, 6.5)                 @det692 det1302
mx (0.5, 7)                   @det701 det1190 det1473 det2705 det4292
mzz (1, 1) (1.5, 1)           @det141 det3969
mz (1.5, 1.5)                 @det141 det706
mx (1.5, 2)                   @det664 det2718 det4484 det5060
mzz (1, 3) (1.5, 3)           @det1238 det4939
mz (1.5, 3.5)                 @det678 det1238
mx (1.5, 4)                   @det698 det1293 det1757 det2608 det3669
mzz (1.5, 5) (1, 5)           @det1481 det4043
mz (1.5, 5.5)                 @det680 det1481
mx (1.5, 6)                   @det694 det981 det1190 det3166 det3857
mzz (1, 7) (1.5, 7)           @det2127 det2569
mz (1.5, 7.5)                 @det704 det2569
mx (1.5, 0)                   @det689 det1473 det1705 det2406 det4916
mzz (2, 0) (2.5, 0)           @det1885 det4113
mz (2.5, 0.5)                 @det690 det4113
mx (2.5, 1)                   @det666 det2406 det2718 det4183 det4810
mzz (2.5, 2) (2, 2)           @det76 det811
mz (2.5, 2.5)                 @det686 det811
mx (2.5, 3)                   @det668 det1293 det1462 det4301
mzz (2, 4) (2.5, 4)           @det682 det880
mz (2.5, 4.5)                 @det682 det715
mx (2.5, 5)                   @det467 det730 det3166
mzz (2, 6) (2.5, 6)           @det2250 det3007
mz (2.5, 6.5)                 @det674 det3007
mx (2.5, 7)                   @det240 det726 det4916
mzz (3, 1) (3.5, 1)           @det550 det4782
mz (3.5, 1.5)                 @det672 det4782
mx (3.5, 2)                   @det683 det1355 det1462 det3453
mzz (3, 3) (3.5, 3)           @det773 det4917
mz (3.5, 3.5)                 @det710 det4917
mx (3.5, 4)                   @det467 det669 det3943 det4301
mzz (3.5, 5) (3, 5)           @det3928 det5111
mz (3.5, 5.5)                 @det728 det3928
mx (3.5, 6)                   @det240 det718 det1116 det2720 det3531
mzz (3, 7) (3.5, 7)           @det362 det5011
mz (3.5, 7.5)                 @det673 det5011
mx (3.5, 0)                   @det703 det4183 det4395
mzz (4, 0) (4.5, 0)           @det1765 det4294
mz (4.5, 0.5)                 @det729 det1765
mx (4.5, 1)                   @det696 det3453 det3585
mzz (4.5, 2) (4, 2)           @det911 det3444
mz (4.5, 2.5)                 @det667 det3444
mx (4.5, 3)                   @det681 det1045 det1355 det2546 det3943
mzz (4, 4) (4.5, 4)           @det2798 det3336
mz (4.5, 4.5)                 @det714 det2798
mx (4.5, 5)                   @det665 det1012 det2720 det4975
mzz (4, 6) (4.5, 6)           @det1474 det4808
mz (4.5, 6.5)                 @det691 det1474
mx (4.5, 7)                   @det709 det1116 det1453 det4395 det4510
mzz (5.5, 1) (5, 1)           @det605 det1033
mz (5.5, 1.5)                 @det605 det685
mx (5.5, 2)                   @det708 det2353 det2546 det3152 det4858
mzz (5, 3) (5.5, 3)           @det4586 det5005
mz (5.5, 3.5)                 @det676 det4586
mx (5.5, 4)                   @det697 det1045 det3890 det4325 det4975
mzz (5, 5) (5.5, 5)           @det475 det1677
mz (5.5, 5.5)                 @det679 det1677
mx (5.5, 6)                   @det693 det1012 det3265 det4510 det4665
mzz (5.5, 7) (5, 7)           @det1989 det3483
mz (5.5, 7.5)                 @det720 det1989
mx (5.5, 0)                   @det459 det722 det1453 det1834 det3585
mzz (6.5, 0) (6, 0)           @det60 det3141
mz (6.5, 0.5)                 @det725 det3141
mx (6.5, 1)                   @det724 det2719 det4858
mzz (6, 2) (6.5, 2)           @det2396 det2543
mz (6.5, 2.5)                 @det700 det2396
mx (6.5, 3)                   @det13 det526 det719 det3152 det4325
mzz (6, 4) (6.5, 4)           @det3728 det4386
mz (6.5, 4.5)                 @det721 det3728
mx (6.5, 5)                   @det695 det2434 det2735 det3890 det4665
mzz (6, 6) (6.5, 6)           @det559 det3717
mz (6.5, 6.5)                 @det559 det699
mx (6.5, 7)                   @det717 det793 det1834
mzz (7, 1) (7.5, 1)           @det327 det1963
mz (7.5, 1.5)                 @det716 det1963
mx (7.5, 2)                   @det526 det705 det1537 det4557
mzz (7.5, 3) (7, 3)           @det1723 det3427
mz (7.5, 3.5)                 @det688 det3427
mx (7.5, 4)                   @det13 det711 det2570 det2735 det4736
mzz (7, 5) (7.5, 5)           @det534 det3730
mz (7.5, 5.5)                 @det712 det3730
mx (7.5, 6)                   @det670 det793 det2142 det2434 det4292
mzz (7, 7) (7.5, 7)           @det734 det3044
mz (7.5, 7.5)                 @det687 det3044
mx (7.5, 0)                   @det727 det2705 det2719
mx (0.5, 1.5)                 @det735 det4484
mz (0, 1.5)                   @det748
mx (0.5, 3.5)                 @det783 det2608
mz (0, 3.5)                   @det756
mx (0.5, 5.5)                 @det800 det981
mz (0, 5.5)                   @det766
mx (0.5, 7.5)                 @det738 det1473
mz (0, 7.5)                   @det771
mx (1.5, 0.5)                 @det799 det2406
mz (1, 0.5)                   @det780
mx (1.5, 2.5)                 @det754 det4324
mz (1, 2.5)                   @det797
mx (1.5, 4.5)                 @det768 det3669
mz (1, 4.5)                   @det741
mx (1.5, 6.5)                 @det801 det3857
mz (1, 6.5)                   @det733
mx (2.5, 1.5)                 @det767 det4810
mz (2, 1.5)                   @det803
mx (2.5, 3.5)                 @det772 det4301
mz (2, 3.5)                   @det763
mx (2.5, 5.5)                 @det796 det3531
mz (2, 5.5)                   @det774
mx (2.5, 7.5)                 @det762 det3219
mz (2, 7.5)                   @det804
mx (3.5, 0.5)                 @det745 det2607
mz (3, 0.5)                   @det736
mx (3.5, 2.5)                 @det787 det1355
mz (3, 2.5)                   @det785
mx (3.5, 4.5)                 @det747 det3068
mz (3, 4.5)                   @det789
mx (3.5, 6.5)                 @det752 det1116
mz (3, 6.5)                   @det760
mx (4.5, 1.5)                 @det750 det2353
mz (4, 1.5)                   @det746
mx (4.5, 3.5)                 @det778 det1045
mz (4, 3.5)                   @det792
mx (4.5, 5.5)                 @det777 det1012
mz (4, 5.5)                   @det765
mx (4.5, 7.5)                 @det737 det1453
mz (4, 7.5)                   @det769
mx (5.5, 0.5)                 @det459 det776
mz (5, 0.5)                   @det779
mx (5.5, 2.5)                 @det761 det3152
mz (5, 2.5)                   @det781
mx (5.5, 4.5)                 @det739 det3890
mz (5, 4.5)                   @det740
mx (5.5, 6.5)                 @det749 det3265
mz (5, 6.5)                   @det743
mx (6.5, 1.5)                 @det744 det1648
mz (6, 1.5)                   @det802
mx (6.5, 3.5)                 @det13 det755
mz (6, 3.5)                   @det794
mx (6.5, 5.5)                 @det758 det2434
mz (6, 5.5)                   @det757
mx (6.5, 7.5)                 @det775 det4147
mz (6, 7.5)                   @det795
mx (7.5, 0.5)                 @det790 det3176
mz (7, 0.5)                   @det798
mx (7.5, 2.5)                 @det786 det1537
mz (7, 2.5)                   @det764
mx (7.5, 4.5)                 @det791 det4736
mz (7, 4.5)                   @det788
mx (7.5, 6.5)                 @det751 det4292
mz (7, 6.5)                   @det759

--------         72
mz (0, 1.5)                   @det327 det748 det1963 det4312 det4754
mx (0.5, 1.5)                 @det735 det814
mz (1, 1.5)                   @det820
mz (0, 3.5)                   @det756 det1622 det1723 det3427 det3703
mx (0.5, 3.5)                 @det783 det837
mz (1, 3.5)                   @det874
mz (0, 5.5)                   @det534 det766 det1302 det3153 det3730
mx (0.5, 5.5)                 @det800 det868
mz (1, 5.5)                   @det856
mz (0, 7.5)                   @det734 det771 det2294 det3044 det3464
mx (0.5, 7.5)                 @det738 det816
mz (1, 7.5)                   @det863
mz (1, 0.5)                   @det141 det780 det2127 det2294 det4754
mx (1.5, 0.5)                 @det799 det859
mz (2, 0.5)                   @det841
mz (1, 2.5)                   @det797 det1238 det1622 det3969 det4312
mx (1.5, 2.5)                 @det754 det862
mz (2, 2.5)                   @det818
mz (1, 4.5)                   @det741 det1481 det3153 det3703 det4939
mx (1.5, 4.5)                 @det768 det847
mz (2, 4.5)                   @det888
mz (1, 6.5)                   @det733 det1302 det2569 det3464 det4043
mx (1.5, 6.5)                 @det801 det870
mz (2, 6.5)                   @det827
mz (2, 1.5)                   @det141 det803 det811 det1885 det3969
mx (2.5, 1.5)                 @det767 det848
mz (3, 1.5)                   @det825
mz (2, 3.5)                   @det76 det682 det763 det1238 det4939
mx (2.5, 3.5)                 @det772 det851
mz (3, 3.5)                   @det843
mz (2, 5.5)                   @det774 det880 det1481 det3007 det4043
mx (2.5, 5.5)                 @det796 det819
mz (3, 5.5)                   @det810
mz (2, 7.5)                   @det804 det2127 det2250 det2569 det4113
mx (2.5, 7.5)                 @det762 det897
mz (3, 7.5)                   @det891
mz (3, 0.5)                   @det362 det736 det1885 det4113 det4782
mx (3.5, 0.5)                 @det745 det822
mz (4, 0.5)                   @det855
mz (3, 2.5)                   @det76 det550 det785 det811 det4917
mx (3.5, 2.5)                 @det787 det844
mz (4, 2.5)                   @det879
mz (3, 4.5)                   @det682 det773 det789 det880 det3928
mx (3.5, 4.5)                 @det747 det824
mz (4, 4.5)                   @det826
mz (3, 6.5)                   @det760 det2250 det3007 det5011 det5111
mx (3.5, 6.5)                 @det752 det830
mz (4, 6.5)                   @det894
mz (4, 1.5)                   @det550 det746 det3444 det4294 det4782
mx (4.5, 1.5)                 @det750 det887
mz (5, 1.5)                   @det845
mz (4, 3.5)                   @det773 det792 det911 det2798 det4917
mx (4.5, 3.5)                 @det778 det815
mz (5, 3.5)                   @det873
mz (4, 5.5)                   @det765 det1474 det3336 det3928 det5111
mx (4.5, 5.5)                 @det777 det828
mz (5, 5.5)                   @det831
mz (4, 7.5)                   @det362 det769 det1765 det4808 det5011
mx (4.5, 7.5)                 @det737 det835
mz (5, 7.5)                   @det821
mz (5, 0.5)                   @det605 det779 det1765 det3483 det4294
mx (5.5, 0.5)                 @det776 det823
mz (6, 0.5)                   @det865
mz (5, 2.5)                   @det781 det911 det1033 det3444 det4586
mx (5.5, 2.5)                 @det761 det840
mz (6, 2.5)                   @det899
mz (5, 4.5)                   @det740 det1677 det2798 det3336 det5005
mx (5.5, 4.5)                 @det739 det817
mz (6, 4.5)                   @det901
mz (5, 6.5)                   @det475 det743 det1474 det1989 det4808
mx (5.5, 6.5)                 @det749 det886
mz (6, 6.5)                   @det861
mz (6, 1.5)                   @det60 det605 det802 det1033 det2396
mx (6.5, 1.5)                 @det744 det883
mz (7, 1.5)                   @det834
mz (6, 3.5)                   @det794 det2543 det3728 det4586 det5005
mx (6.5, 3.5)                 @det755 det832
mz (7, 3.5)                   @det812
mz (6, 5.5)                   @det475 det559 det757 det1677 det4386
mx (6.5, 5.5)                 @det758 det836
mz (7, 5.5)                   @det881
mz (6, 7.5)                   @det795 det1989 det3141 det3483 det3717
mx (6.5, 7.5)                 @det775 det808
mz (7, 7.5)                   @det866
mz (7, 0.5)                   @det60 det734 det798 det1963 det3141
mx (7.5, 0.5)                 @det790 det813
mz (0, 0.5)                   @det877
mz (7, 2.5)                   @det327 det764 det2396 det2543 det3427
mx (7.5, 2.5)                 @det786 det842
mz (0, 2.5)                   @det854
mz (7, 4.5)                   @det788 det1723 det3728 det3730 det4386
mx (7.5, 4.5)                 @det791 det846
mz (0, 4.5)                   @det893
mz (7, 6.5)                   @det534 det559 det759 det3044 det3717
mx (7.5, 6.5)                 @det751 det829
mz (0, 6.5)                   @det895
mxx (0.5, 0.5) (0.5, 0)       @det876
mzz (1, 1) (0.5, 1)           @det2294 det4754
mxx (0.5, 2.5) (0.5, 2)       @det892
mzz (1, 3) (0.5, 3)           @det1622 det4312
mxx (0.5, 4.5) (0.5, 4)       @det858
mzz (0.5, 5) (1, 5)           @det3153 det3703
mxx (0.5, 6.5) (0.5, 6)       @det900
mzz (1, 7) (0.5, 7)           @det1302 det3464
mxx (1.5, 1.5) (1.5, 1)       @det852
mzz (1.5, 2) (2, 2)           @det141 det3969
mxx (1.5, 3.5) (1.5, 3)       @det875
mzz (1.5, 4) (2, 4)           @det1238 det4939
mxx (1.5, 5) (1.5, 5.5)       @det878
mzz (1.5, 6) (2, 6)           @det1481 det4043
mxx (1.5, 7.5) (1.5, 7)       @det890
mzz (1.5, 0) (2, 0)           @det2127 det2569
mxx (2.5, 0.5) (2.5, 0)       @det860
mzz (3, 1) (2.5, 1)           @det1885 det4113
mxx (2.5, 2) (2.5, 2.5)       @det909
mzz (2.5, 3) (3, 3)           @det76 det811
mxx (2.5, 4) (2.5, 4.5)       @det907
mzz (2.5, 5) (3, 5)           @det682 det880
mxx (2.5, 6.5) (2.5, 6)       @det902
mzz (2.5, 7) (3, 7)           @det2250 det3007
mxx (3.5, 1) (3.5, 1.5)       @det869
mzz (3.5, 2) (4, 2)           @det550 det4782
mxx (3.5, 3) (3.5, 3.5)       @det914
mzz (4, 4) (3.5, 4)           @det773 det4917
mxx (3.5, 5) (3.5, 5.5)       @det913
mzz (3.5, 6) (4, 6)           @det3928 det5111
mxx (3.5, 7) (3.5, 7.5)       @det849
mzz (3.5, 0) (4, 0)           @det362 det5011
mxx (4.5, 0.5) (4.5, 0)       @det905
mzz (5, 1) (4.5, 1)           @det1765 det4294
mxx (4.5, 2) (4.5, 2.5)       @det850
mzz (5, 3) (4.5, 3)           @det911 det3444
mxx (4.5, 4.5) (4.5, 4)       @det833
mzz (5, 5) (4.5, 5)           @det2798 det3336
mxx (4.5, 6.5) (4.5, 6)       @det898
mzz (5, 7) (4.5, 7)           @det1474 det4808
mxx (5.5, 1) (5.5, 1.5)       @det853
mzz (5.5, 2) (6, 2)           @det605 det1033
mxx (5.5, 3) (5.5, 3.5)       @det896
mzz (5.5, 4) (6, 4)           @det4586 det5005
mxx (5.5, 5.5) (5.5, 5)       @det882
mzz (6, 6) (5.5, 6)           @det475 det1677
mxx (5.5, 7) (5.5, 7.5)       @det864
mzz (5.5, 0) (6, 0)           @det1989 det3483
mxx (6.5, 0) (6.5, 0.5)       @det912
mzz (6.5, 1) (7, 1)           @det60 det3141
mxx (6.5, 2.5) (6.5, 2)       @det906
mzz (6.5, 3) (7, 3)           @det2396 det2543
mxx (6.5, 4.5) (6.5, 4)       @det872
mzz (6.5, 5) (7, 5)           @det3728 det4386
mxx (6.5, 6) (6.5, 6.5)       @det867
mzz (6.5, 7) (7, 7)           @det559 det3717
mxx (7.5, 1.5) (7.5, 1)       @det838
mzz (7.5, 2) (0, 2)           @det327 det1963
mxx (7.5, 3) (7.5, 3.5)       @det839
mzz (7.5, 4) (0, 4)           @det1723 det3427
mxx (7.5, 5) (7.5, 5.5)       @det908
mzz (7.5, 6) (0, 6)           @det534 det3730
mxx (7.5, 7.5) (7.5, 7)       @det904
mzz (7.5, 0) (0, 0)           @det734 det3044

--------         73
mxx (0, 1.5) (0, 2)           @det4557
mx (0.5, 1.5)                 @det814
mz (1, 1.5)                   @det141 det820 det1622 det2294 det3969
mxx (0, 3.5) (0, 4)           @det2570
mx (0.5, 3.5)                 @det837
mz (1, 3.5)                   @det874 det1238 det3153 det4312 det4939
mxx (0, 5.5) (0, 6)           @det2142
mx (0.5, 5.5)                 @det868
mz (1, 5.5)                   @det856 det1481 det3464 det3703 det4043
mxx (0, 7.5) (0, 0)           @det2705
mx (0.5, 7.5)                 @det816
mz (1, 7.5)                   @det863 det1302 det2127 det2569 det4754
mxx (1, 0.5) (1, 1)           @det1705
mx (1.5, 0.5)                 @det859
mz (2, 0.5)                   @det841 det1885 det2569 det3969 det4113
mxx (1, 2.5) (1, 3)           @det5060
mx (1.5, 2.5)                 @det862
mz (2, 2.5)                   @det76 det141 det811 det818 det4939
mxx (1, 4.5) (1, 5)           @det1757
mx (1.5, 4.5)                 @det847
mz (2, 4.5)                   @det682 det880 det888 det1238 det4043
mxx (1, 6.5) (1, 7)           @det1190
mx (1.5, 6.5)                 @det870
mz (2, 6.5)                   @det827 det1481 det2127 det2250 det3007
mxx (2, 1.5) (2, 2)           @det2718
mx (2.5, 1.5)                 @det848
mz (3, 1.5)                   @det76 det550 det825 det4113 det4782
mxx (2, 3.5) (2, 4)           @det1293
mx (2.5, 3.5)                 @det851
mz (3, 3.5)                   @det773 det811 det843 det880 det4917
mxx (2, 5.5) (2, 6)           @det3166
mx (2.5, 5.5)                 @det819
mz (3, 5.5)                   @det682 det810 det2250 det3928 det5111
mxx (2, 0) (2, 7.5)           @det4916
mx (2.5, 7.5)                 @det897
mz (3, 7.5)                   @det362 det891 det1885 det3007 det5011
mxx (3, 1) (3, 0.5)           @det4183
mx (3.5, 0.5)                 @det822
mz (4, 0.5)                   @det550 det855 det1765 det4294 det5011
mxx (3, 2.5) (3, 3)           @det1462
mx (3.5, 2.5)                 @det844
mz (4, 2.5)                   @det773 det879 det911 det3444 det4782
mxx (3, 4.5) (3, 5)           @det467
mx (3.5, 4.5)                 @det824
mz (4, 4.5)                   @det826 det2798 det3336 det4917 det5111
mxx (3, 7) (3, 6.5)           @det240
mx (3.5, 6.5)                 @det830
mz (4, 6.5)                   @det362 det894 det1474 det3928 det4808
mxx (4, 1.5) (4, 2)           @det3453
mx (4.5, 1.5)                 @det887
mz (5, 1.5)                   @det605 det845 det911 det1033 det1765
mxx (4, 4) (4, 3.5)           @det3943
mx (4.5, 3.5)                 @det815
mz (5, 3.5)                   @det873 det3336 det3444 det4586 det5005
mxx (4, 5.5) (4, 6)           @det2720
mx (4.5, 5.5)                 @det828
mz (5, 5.5)                   @det475 det831 det1677 det2798 det4808
mxx (4, 0) (4, 7.5)           @det4395
mx (4.5, 7.5)                 @det835
mz (5, 7.5)                   @det821 det1474 det1989 det3483 det4294
mxx (5, 0.5) (5, 1)           @det3585
mx (5.5, 0.5)                 @det823
mz (6, 0.5)                   @det60 det865 det1033 det1989 det3141
mxx (5, 3) (5, 2.5)           @det2546
mx (5.5, 2.5)                 @det840
mz (6, 2.5)                   @det605 det899 det2396 det2543 det5005
mxx (5, 4.5) (5, 5)           @det4975
mx (5.5, 4.5)                 @det817
mz (6, 4.5)                   @det475 det901 det3728 det4386 det4586
mxx (5, 6.5) (5, 7)           @det4510
mx (5.5, 6.5)                 @det886
mz (6, 6.5)                   @det559 det861 det1677 det3483 det3717
mxx (6, 1.5) (6, 2)           @det4858
mx (6.5, 1.5)                 @det883
mz (7, 1.5)                   @det327 det834 det1963 det2543 det3141
mxx (6, 3.5) (6, 4)           @det4325
mx (6.5, 3.5)                 @det832
mz (7, 3.5)                   @det812 det1723 det2396 det3427 det4386
mxx (6, 6) (6, 5.5)           @det4665
mx (6.5, 5.5)                 @det836
mz (7, 5.5)                   @det534 det881 det3717 det3728 det3730
mxx (6, 7.5) (6, 0)           @det1834
mx (6.5, 7.5)                 @det808
mz (7, 7.5)                   @det60 det559 det734 det866 det3044
mxx (7, 0.5) (7, 1)           @det2719
mx (7.5, 0.5)                 @det813
mz (0, 0.5)                   @det327 det877 det2294 det3044 det4754
mxx (7, 2.5) (7, 3)           @det526
mx (7.5, 2.5)                 @det842
mz (0, 2.5)                   @det854 det1622 det1723 det1963 det4312
mxx (7, 4.5) (7, 5)           @det2735
mx (7.5, 4.5)                 @det846
mz (0, 4.5)                   @det534 det893 det3153 det3427 det3703
mxx (7, 6.5) (7, 7)           @det793
mx (7.5, 6.5)                 @det829
mz (0, 6.5)                   @det734 det895 det1302 det3464 det3730
mxx (0.5, 0.5) (0.5, 1)       @det928
mxx (0.5, 2.5) (0.5, 3)       @det934
mxx (0.5, 5) (0.5, 4.5)       @det936
mxx (0.5, 6.5) (0.5, 7)       @det948
mxx (1.5, 1.5) (1.5, 2)       @det930
mxx (1.5, 4) (1.5, 3.5)       @det922
mxx (1.5, 5.5) (1.5, 6)       @det945
mxx (1.5, 0) (1.5, 7.5)       @det950
mxx (2.5, 0.5) (2.5, 1)       @det946
mxx (2.5, 2.5) (2.5, 3)       @det932
mxx (2.5, 4.5) (2.5, 5)       @det937
mxx (2.5, 7) (2.5, 6.5)       @det947
mxx (3.5, 1.5) (3.5, 2)       @det938
mxx (3.5, 3.5) (3.5, 4)       @det935
mxx (3.5, 5.5) (3.5, 6)       @det918
mxx (3.5, 0) (3.5, 7.5)       @det949
mxx (4.5, 0.5) (4.5, 1)       @det939
mxx (4.5, 2.5) (4.5, 3)       @det921
mxx (4.5, 4.5) (4.5, 5)       @det920
mxx (4.5, 6.5) (4.5, 7)       @det943
mxx (5.5, 1.5) (5.5, 2)       @det919
mxx (5.5, 3.5) (5.5, 4)       @det929
mxx (5.5, 5.5) (5.5, 6)       @det941
mxx (5.5, 7.5) (5.5, 0)       @det953
mxx (6.5, 0.5) (6.5, 1)       @det927
mxx (6.5, 2.5) (6.5, 3)       @det942
mxx (6.5, 5) (6.5, 4.5)       @det924
mxx (6.5, 6.5) (6.5, 7)       @det925
mxx (7.5, 2) (7.5, 1.5)       @det931
mxx (7.5, 3.5) (7.5, 4)       @det933
mxx (7.5, 5.5) (7.5, 6)       @det952
mxx (7.5, 0) (7.5, 7.5)       @det940

--------         74
mzz (0, 1.5) (0.5, 1.5)       @det977
mxx (1, 1) (1, 1.5)           @det4557
mzz (0, 3.5) (0.5, 3.5)       @det976
mxx (1, 3) (1, 3.5)           @det2570
mzz (0.5, 5.5) (0, 5.5)       @det963
mxx (1, 5) (1, 5.5)           @det2142
mzz (0, 7.5) (0.5, 7.5)       @det965
mxx (1, 7.5) (1, 7)           @det2705
mzz (1, 0.5) (1.5, 0.5)       @det962
mxx (2, 0) (2, 0.5)           @det1705
mzz (1, 2.5) (1.5, 2.5)       @det971
mxx (2, 2) (2, 2.5)           @det5060
mzz (1.5, 4.5) (1, 4.5)       @det975
mxx (2, 4.5) (2, 4)           @det1757
mzz (1, 6.5) (1.5, 6.5)       @det978
mxx (2, 6.5) (2, 6)           @det1190
mzz (2, 1.5) (2.5, 1.5)       @det979
mxx (3, 1.5) (3, 1)           @det2718
mzz (2, 3.5) (2.5, 3.5)       @det984
mxx (3, 3.5) (3, 3)           @det1293
mzz (2, 5.5) (2.5, 5.5)       @det966
mxx (3, 5) (3, 5.5)           @det3166
mzz (2.5, 7.5) (2, 7.5)       @det970
mxx (3, 7.5) (3, 7)           @det4916
mzz (3.5, 0.5) (3, 0.5)       @det968
mxx (4, 0) (4, 0.5)           @det4183
mzz (3, 2.5) (3.5, 2.5)       @det974
mxx (4, 2) (4, 2.5)           @det1462
mzz (3, 4.5) (3.5, 4.5)       @det957
mxx (4, 4.5) (4, 4)           @det467
mzz (3.5, 6.5) (3, 6.5)       @det983
mxx (4, 6) (4, 6.5)           @det240
mzz (4, 1.5) (4.5, 1.5)       @det992
mxx (5, 1) (5, 1.5)           @det3453
mzz (4.5, 3.5) (4, 3.5)       @det990
mxx (5, 3.5) (5, 3)           @det3943
mzz (4, 5.5) (4.5, 5.5)       @det987
mxx (5, 5.5) (5, 5)           @det2720
mzz (4, 7.5) (4.5, 7.5)       @det986
mxx (5, 7) (5, 7.5)           @det4395
mzz (5, 0.5) (5.5, 0.5)       @det995
mxx (6, 0) (6, 0.5)           @det3585
mzz (5.5, 2.5) (5, 2.5)       @det982
mxx (6, 2.5) (6, 2)           @det2546
mzz (5, 4.5) (5.5, 4.5)       @det985
mxx (6, 4) (6, 4.5)           @det4975
mzz (5, 6.5) (5.5, 6.5)       @det958
mxx (6, 6.5) (6, 6)           @det4510
mzz (6, 1.5) (6.5, 1.5)       @det993
mxx (7, 1.5) (7, 1)           @det4858
mzz (6, 3.5) (6.5, 3.5)       @det972
mxx (7, 3) (7, 3.5)           @det4325
mzz (6.5, 5.5) (6, 5.5)       @det961
mxx (7, 5.5) (7, 5)           @det4665
mzz (6, 7.5) (6.5, 7.5)       @det994
mxx (7, 7.5) (7, 7)           @det1834
mzz (7, 0.5) (7.5, 0.5)       @det988
mxx (0, 0) (0, 0.5)           @det2719
mzz (7.5, 2.5) (7, 2.5)       @det964
mxx (0, 2.5) (0, 2)           @det526
mzz (7, 4.5) (7.5, 4.5)       @det969
mxx (0, 4.5) (0, 4)           @det2735
mzz (7, 6.5) (7.5, 6.5)       @det980
mxx (0, 6) (0, 6.5)           @det793
mxx (0.5, 0.5) (0.5, 0)       @det876 det1705 det2719
mxx (0.5, 2.5) (0.5, 2)       @det526 det892 det5060
mxx (0.5, 4.5) (0.5, 4)       @det858 det1757 det2735
mxx (0.5, 6.5) (0.5, 6)       @det793 det900 det1190
mxx (1.5, 1.5) (1.5, 1)       @det852 det2718 det4557
mxx (1.5, 3.5) (1.5, 3)       @det875 det1293 det2570
mxx (1.5, 5) (1.5, 5.5)       @det878 det2142 det3166
mxx (1.5, 7.5) (1.5, 7)       @det890 det2705 det4916
mxx (2.5, 0.5) (2.5, 0)       @det860 det1705 det4183
mxx (2.5, 2) (2.5, 2.5)       @det909 det1462 det5060
mxx (2.5, 4) (2.5, 4.5)       @det467 det907 det1757
mxx (2.5, 6.5) (2.5, 6)       @det240 det902 det1190
mxx (3.5, 1) (3.5, 1.5)       @det869 det2718 det3453
mxx (3.5, 3) (3.5, 3.5)       @det914 det1293 det3943
mxx (3.5, 5) (3.5, 5.5)       @det913 det2720 det3166
mxx (3.5, 7) (3.5, 7.5)       @det849 det4395 det4916
mxx (4.5, 0.5) (4.5, 0)       @det905 det3585 det4183
mxx (4.5, 2) (4.5, 2.5)       @det850 det1462 det2546
mxx (4.5, 4.5) (4.5, 4)       @det467 det833 det4975
mxx (4.5, 6.5) (4.5, 6)       @det240 det898 det4510
mxx (5.5, 1) (5.5, 1.5)       @det853 det3453 det4858
mxx (5.5, 3) (5.5, 3.5)       @det896 det3943 det4325
mxx (5.5, 5.5) (5.5, 5)       @det882 det2720 det4665
mxx (5.5, 7) (5.5, 7.5)       @det864 det1834 det4395
mxx (6.5, 0) (6.5, 0.5)       @det912 det2719 det3585
mxx (6.5, 2.5) (6.5, 2)       @det526 det906 det2546
mxx (6.5, 4.5) (6.5, 4)       @det872 det2735 det4975
mxx (6.5, 6) (6.5, 6.5)       @det793 det867 det4510
mxx (7.5, 1.5) (7.5, 1)       @det838 det4557 det4858
mxx (7.5, 3) (7.5, 3.5)       @det839 det2570 det4325
mxx (7.5, 5) (7.5, 5.5)       @det908 det2142 det4665
mxx (7.5, 7.5) (7.5, 7)       @det904 det1834 det2705

--------         75
mzz (1, 1.5) (0.5, 1.5)       @det1042
mzz (1, 3.5) (0.5, 3.5)       @det1015
mzz (0.5, 5.5) (1, 5.5)       @det1029
mzz (1, 7.5) (0.5, 7.5)       @det1031
mzz (1.5, 0.5) (2, 0.5)       @det1023
mzz (1.5, 2.5) (2, 2.5)       @det1024
mzz (1.5, 4.5) (2, 4.5)       @det1038
mzz (1.5, 6.5) (2, 6.5)       @det1028
mzz (3, 1.5) (2.5, 1.5)       @det999
mzz (2.5, 3.5) (3, 3.5)       @det998
mzz (2.5, 5.5) (3, 5.5)       @det1017
mzz (2.5, 7.5) (3, 7.5)       @det1052
mzz (3.5, 0.5) (4, 0.5)       @det997
mzz (3.5, 2.5) (4, 2.5)       @det1006
mzz (4, 4.5) (3.5, 4.5)       @det1009
mzz (3.5, 6.5) (4, 6.5)       @det1025
mzz (5, 1.5) (4.5, 1.5)       @det1019
mzz (5, 3.5) (4.5, 3.5)       @det1022
mzz (5, 5.5) (4.5, 5.5)       @det1011
mzz (5, 7.5) (4.5, 7.5)       @det1016
mzz (5.5, 0.5) (6, 0.5)       @det1018
mzz (5.5, 2.5) (6, 2.5)       @det1014
mzz (5.5, 4.5) (6, 4.5)       @det1002
mzz (6, 6.5) (5.5, 6.5)       @det1005
mzz (6.5, 1.5) (7, 1.5)       @det1046
mzz (6.5, 3.5) (7, 3.5)       @det1008
mzz (6.5, 5.5) (7, 5.5)       @det1010
mzz (6.5, 7.5) (7, 7.5)       @det1030
mzz (7.5, 0.5) (0, 0.5)       @det1021
mzz (7.5, 2.5) (0, 2.5)       @det1048
mzz (7.5, 4.5) (0, 4.5)       @det1020
mzz (7.5, 6.5) (0, 6.5)       @det1013
mxx (0.5, 0.5) (0.5, 1)       @det928 det1705 det2719
mzz (1, 0) (0.5, 0)           @det2294 det4754
mxx (0.5, 2.5) (0.5, 3)       @det526 det934 det5060
mzz (1, 2) (0.5, 2)           @det1622 det4312
mxx (0.5, 5) (0.5, 4.5)       @det936 det1757 det2735
mzz (1, 4) (0.5, 4)           @det3153 det3703
mxx (0.5, 6.5) (0.5, 7)       @det793 det948 det1190
mzz (0.5, 6) (1, 6)           @det1302 det3464
mxx (1.5, 1.5) (1.5, 2)       @det930 det2718 det4557
mzz (1.5, 1) (2, 1)           @det141 det3969
mxx (1.5, 4) (1.5, 3.5)       @det922 det1293 det2570
mzz (2, 3) (1.5, 3)           @det1238 det4939
mxx (1.5, 5.5) (1.5, 6)       @det945 det2142 det3166
mzz (1.5, 5) (2, 5)           @det1481 det4043
mxx (1.5, 0) (1.5, 7.5)       @det950 det2705 det4916
mzz (1.5, 7) (2, 7)           @det2127 det2569
mxx (2.5, 0.5) (2.5, 1)       @det946 det1705 det4183
mzz (2.5, 0) (3, 0)           @det1885 det4113
mxx (2.5, 2.5) (2.5, 3)       @det932 det1462 det5060
mzz (2.5, 2) (3, 2)           @det76 det811
mxx (2.5, 4.5) (2.5, 5)       @det467 det937 det1757
mzz (2.5, 4) (3, 4)           @det682 det880
mxx (2.5, 7) (2.5, 6.5)       @det240 det947 det1190
mzz (3, 6) (2.5, 6)           @det2250 det3007
mxx (3.5, 1.5) (3.5, 2)       @det938 det2718 det3453
mzz (3.5, 1) (4, 1)           @det550 det4782
mxx (3.5, 3.5) (3.5, 4)       @det935 det1293 det3943
mzz (3.5, 3) (4, 3)           @det773 det4917
mxx (3.5, 5.5) (3.5, 6)       @det918 det2720 det3166
mzz (3.5, 5) (4, 5)           @det3928 det5111
mxx (3.5, 0) (3.5, 7.5)       @det949 det4395 det4916
mzz (3.5, 7) (4, 7)           @det362 det5011
mxx (4.5, 0.5) (4.5, 1)       @det939 det3585 det4183
mzz (5, 0) (4.5, 0)           @det1765 det4294
mxx (4.5, 2.5) (4.5, 3)       @det921 det1462 det2546
mzz (4.5, 2) (5, 2)           @det911 det3444
mxx (4.5, 4.5) (4.5, 5)       @det467 det920 det4975
mzz (5, 4) (4.5, 4)           @det2798 det3336
mxx (4.5, 6.5) (4.5, 7)       @det240 det943 det4510
mzz (5, 6) (4.5, 6)           @det1474 det4808
mxx (5.5, 1.5) (5.5, 2)       @det919 det3453 det4858
mzz (5.5, 1) (6, 1)           @det605 det1033
mxx (5.5, 3.5) (5.5, 4)       @det929 det3943 det4325
mzz (5.5, 3) (6, 3)           @det4586 det5005
mxx (5.5, 5.5) (5.5, 6)       @det941 det2720 det4665
mzz (5.5, 5) (6, 5)           @det475 det1677
mxx (5.5, 7.5) (5.5, 0)       @det953 det1834 det4395
mzz (5.5, 7) (6, 7)           @det1989 det3483
mxx (6.5, 0.5) (6.5, 1)       @det927 det2719 det3585
mzz (6.5, 0) (7, 0)           @det60 det3141
mxx (6.5, 2.5) (6.5, 3)       @det526 det942 det2546
mzz (6.5, 2) (7, 2)           @det2396 det2543
mxx (6.5, 5) (6.5, 4.5)       @det924 det2735 det4975
mzz (7, 4) (6.5, 4)           @det3728 det4386
mxx (6.5, 6.5) (6.5, 7)       @det793 det925 det4510
mzz (6.5, 6) (7, 6)           @det559 det3717
mxx (7.5, 2) (7.5, 1.5)       @det931 det4557 det4858
mzz (0, 1) (7.5, 1)           @det327 det1963
mxx (7.5, 3.5) (7.5, 4)       @det933 det2570 det4325
mzz (7.5, 3) (0, 3)           @det1723 det3427
mxx (7.5, 5.5) (7.5, 6)       @det952 det2142 det4665
mzz (7.5, 5) (0, 5)           @det534 det3730
mxx (7.5, 0) (7.5, 7.5)       @det940 det1834 det2705
mzz (0, 7) (7.5, 7)           @det734 det3044

--------         76
mzz (0, 1.5) (0.5, 1.5)       @det977 det2294 det4312
mzz (0, 3.5) (0.5, 3.5)       @det976 det3703 det4312
mzz (0.5, 5.5) (0, 5.5)       @det963 det1302 det3703
mzz (0, 7.5) (0.5, 7.5)       @det965 det1302 det2294
mzz (1, 0.5) (1.5, 0.5)       @det141 det962 det2569
mzz (1, 2.5) (1.5, 2.5)       @det141 det971 det1238
mzz (1.5, 4.5) (1, 4.5)       @det975 det1238 det1481
mzz (1, 6.5) (1.5, 6.5)       @det978 det1481 det2569
mzz (2, 1.5) (2.5, 1.5)       @det811 det979 det4113
mzz (2, 3.5) (2.5, 3.5)       @det682 det811 det984
mzz (2, 5.5) (2.5, 5.5)       @det682 det966 det3007
mzz (2.5, 7.5) (2, 7.5)       @det970 det3007 det4113
mzz (3.5, 0.5) (3, 0.5)       @det968 det4782 det5011
mzz (3, 2.5) (3.5, 2.5)       @det974 det4782 det4917
mzz (3, 4.5) (3.5, 4.5)       @det957 det3928 det4917
mzz (3.5, 6.5) (3, 6.5)       @det983 det3928 det5011
mzz (4, 1.5) (4.5, 1.5)       @det992 det1765 det3444
mzz (4.5, 3.5) (4, 3.5)       @det990 det2798 det3444
mzz (4, 5.5) (4.5, 5.5)       @det987 det1474 det2798
mzz (4, 7.5) (4.5, 7.5)       @det986 det1474 det1765
mzz (5, 0.5) (5.5, 0.5)       @det605 det995 det1989
mzz (5.5, 2.5) (5, 2.5)       @det605 det982 det4586
mzz (5, 4.5) (5.5, 4.5)       @det985 det1677 det4586
mzz (5, 6.5) (5.5, 6.5)       @det958 det1677 det1989
mzz (6, 1.5) (6.5, 1.5)       @det993 det2396 det3141
mzz (6, 3.5) (6.5, 3.5)       @det972 det2396 det3728
mzz (6.5, 5.5) (6, 5.5)       @det559 det961 det3728
mzz (6, 7.5) (6.5, 7.5)       @det559 det994 det3141
mzz (7, 0.5) (7.5, 0.5)       @det988 det1963 det3044
mzz (7.5, 2.5) (7, 2.5)       @det964 det1963 det3427
mzz (7, 4.5) (7.5, 4.5)       @det969 det3427 det3730
mzz (7, 6.5) (7.5, 6.5)       @det980 det3044 det3730
mzz (0, 1) (0.5, 1)           @det2294 det4754
mz (0.5, 0.5)                 @det1032 det4754
mx (0.5, 0)                   @det1035
mzz (0, 3) (0.5, 3)           @det1622 det4312
mz (0.5, 2.5)                 @det1079 det1622
mx (0.5, 2)                   @det1075
mzz (0.5, 5) (0, 5)           @det3153 det3703
mz (0.5, 4.5)                 @det1099 det3153
mx (0.5, 4)                   @det1080
mzz (0, 7) (0.5, 7)           @det1302 det3464
mz (0.5, 6.5)                 @det1103 det3464
mx (0.5, 6)                   @det1051
mzz (1, 2) (1.5, 2)           @det141 det3969
mz (1.5, 1.5)                 @det1069 det3969
mx (1.5, 1)                   @det1059
mzz (1.5, 4) (1, 4)           @det1238 det4939
mz (1.5, 3.5)                 @det1105 det4939
mx (1.5, 3)                   @det1095
mzz (1, 6) (1.5, 6)           @det1481 det4043
mz (1.5, 5.5)                 @det1064 det4043
mx (1.5, 5)                   @det1076
mzz (1, 0) (1.5, 0)           @det2127 det2569
mz (1.5, 7.5)                 @det1066 det2127
mx (1.5, 7)                   @det1055
mzz (2, 1) (2.5, 1)           @det1885 det4113
mz (2.5, 0.5)                 @det1101 det1885
mx (2.5, 0)                   @det1065
mzz (2, 3) (2.5, 3)           @det76 det811
mz (2.5, 2.5)                 @det76 det1060
mx (2.5, 2)                   @det1044
mzz (2, 5) (2.5, 5)           @det682 det880
mz (2.5, 4.5)                 @det880 det1036
mx (2.5, 4)                   @det1094
mzz (2.5, 7) (2, 7)           @det2250 det3007
mz (2.5, 6.5)                 @det1102 det2250
mx (2.5, 6)                   @det1067
mzz (3, 2) (3.5, 2)           @det550 det4782
mz (3.5, 1.5)                 @det550 det1100
mx (3.5, 1)                   @det1084
mzz (3, 4) (3.5, 4)           @det773 det4917
mz (3.5, 3.5)                 @det773 det1082
mx (3.5, 3)                   @det1039
mzz (3.5, 6) (3, 6)           @det3928 det5111
mz (3.5, 5.5)                 @det1053 det5111
mx (3.5, 5)                   @det1034
mzz (3.5, 0) (3, 0)           @det362 det5011
mz (3.5, 7.5)                 @det362 det1040
mx (3.5, 7)                   @det1092
mzz (4, 1) (4.5, 1)           @det1765 det4294
mz (4.5, 0.5)                 @det1054 det4294
mx (4.5, 0)                   @det1077
mzz (4.5, 3) (4, 3)           @det911 det3444
mz (4.5, 2.5)                 @det911 det1098
mx (4.5, 2)                   @det1074
mzz (4, 5) (4.5, 5)           @det2798 det3336
mz (4.5, 4.5)                 @det1083 det3336
mx (4.5, 4)                   @det1078
mzz (4, 7) (4.5, 7)           @det1474 det4808
mz (4.5, 6.5)                 @det1089 det4808
mx (4.5, 6)                   @det1097
mzz (5.5, 2) (5, 2)           @det605 det1033
mz (5.5, 1.5)                 @det1033 det1056
mx (5.5, 1)                   @det1058
mzz (5, 4) (5.5, 4)           @det4586 det5005
mz (5.5, 3.5)                 @det1104 det5005
mx (5.5, 3)                   @det1068
mzz (5, 6) (5.5, 6)           @det475 det1677
mz (5.5, 5.5)                 @det475 det1062
mx (5.5, 5)                   @det1096
mzz (5, 0) (5.5, 0)           @det1989 det3483
mz (5.5, 7.5)                 @det1090 det3483
mx (5.5, 7)                   @det1071
mzz (6, 1) (6.5, 1)           @det60 det3141
mz (6.5, 0.5)                 @det60 det1087
mx (6.5, 0)                   @det1073
mzz (6, 3) (6.5, 3)           @det2396 det2543
mz (6.5, 2.5)                 @det1041 det2543
mx (6.5, 2)                   @det1049
mzz (6.5, 5) (6, 5)           @det3728 det4386
mz (6.5, 4.5)                 @det1043 det4386
mx (6.5, 4)                   @det1070
mzz (6, 7) (6.5, 7)           @det559 det3717
mz (6.5, 6.5)                 @det1093 det3717
mx (6.5, 6)                   @det1072
mzz (7.5, 2) (7, 2)           @det327 det1963
mz (7.5, 1.5)                 @det327 det1085
mx (7.5, 1)                   @det1081
mzz (7, 4) (7.5, 4)           @det1723 det3427
mz (7.5, 3.5)                 @det1057 det1723
mx (7.5, 3)                   @det1037
mzz (7, 6) (7.5, 6)           @det534 det3730
mz (7.5, 5.5)                 @det534 det1086
mx (7.5, 5)                   @det1063
mzz (7, 0) (7.5, 0)           @det734 det3044
mz (7.5, 7.5)                 @det734 det1088
mx (7.5, 7)                   @det1091

--------         77
mzz (1, 1.5) (0.5, 1.5)       @det1042 det2294 det4312
mxx (0, 1.5) (0, 1)           @det4557
mzz (1, 3.5) (0.5, 3.5)       @det1015 det3703 det4312
mxx (0, 3.5) (0, 3)           @det2570
mzz (0.5, 5.5) (1, 5.5)       @det1029 det1302 det3703
mxx (0, 5.5) (0, 5)           @det2142
mzz (1, 7.5) (0.5, 7.5)       @det1031 det1302 det2294
mxx (0, 7) (0, 7.5)           @det2705
mzz (1.5, 0.5) (2, 0.5)       @det141 det1023 det2569
mxx (1, 0.5) (1, 0)           @det1705
mzz (1.5, 2.5) (2, 2.5)       @det141 det1024 det1238
mxx (1, 2) (1, 2.5)           @det5060
mzz (1.5, 4.5) (2, 4.5)       @det1038 det1238 det1481
mxx (1, 4) (1, 4.5)           @det1757
mzz (1.5, 6.5) (2, 6.5)       @det1028 det1481 det2569
mxx (1, 6.5) (1, 6)           @det1190
mzz (3, 1.5) (2.5, 1.5)       @det811 det999 det4113
mxx (2, 1) (2, 1.5)           @det2718
mzz (2.5, 3.5) (3, 3.5)       @det682 det811 det998
mxx (2, 3.5) (2, 3)           @det1293
mzz (2.5, 5.5) (3, 5.5)       @det682 det1017 det3007
mxx (2, 5.5) (2, 5)           @det3166
mzz (2.5, 7.5) (3, 7.5)       @det1052 det3007 det4113
mxx (2, 7) (2, 7.5)           @det4916
mzz (3.5, 0.5) (4, 0.5)       @det997 det4782 det5011
mxx (3, 0) (3, 0.5)           @det4183
mzz (3.5, 2.5) (4, 2.5)       @det1006 det4782 det4917
mxx (3, 2.5) (3, 2)           @det1462
mzz (4, 4.5) (3.5, 4.5)       @det1009 det3928 det4917
mxx (3, 4.5) (3, 4)           @det467
mzz (3.5, 6.5) (4, 6.5)       @det1025 det3928 det5011
mxx (3, 6) (3, 6.5)           @det240
mzz (5, 1.5) (4.5, 1.5)       @det1019 det1765 det3444
mxx (4, 1.5) (4, 1)           @det3453
mzz (5, 3.5) (4.5, 3.5)       @det1022 det2798 det3444
mxx (4, 3) (4, 3.5)           @det3943
mzz (5, 5.5) (4.5, 5.5)       @det1011 det1474 det2798
mxx (4, 5) (4, 5.5)           @det2720
mzz (5, 7.5) (4.5, 7.5)       @det1016 det1474 det1765
mxx (4, 7) (4, 7.5)           @det4395
mzz (5.5, 0.5) (6, 0.5)       @det605 det1018 det1989
mxx (5, 0) (5, 0.5)           @det3585
mzz (5.5, 2.5) (6, 2.5)       @det605 det1014 det4586
mxx (5, 2) (5, 2.5)           @det2546
mzz (5.5, 4.5) (6, 4.5)       @det1002 det1677 det4586
mxx (5, 4.5) (5, 4)           @det4975
mzz (6, 6.5) (5.5, 6.5)       @det1005 det1677 det1989
mxx (5, 6) (5, 6.5)           @det4510
mzz (6.5, 1.5) (7, 1.5)       @det1046 det2396 det3141
mxx (6, 1.5) (6, 1)           @det4858
mzz (6.5, 3.5) (7, 3.5)       @det1008 det2396 det3728
mxx (6, 3.5) (6, 3)           @det4325
mzz (6.5, 5.5) (7, 5.5)       @det559 det1010 det3728
mxx (6, 5) (6, 5.5)           @det4665
mzz (6.5, 7.5) (7, 7.5)       @det559 det1030 det3141
mxx (6, 7.5) (6, 7)           @det1834
mzz (7.5, 0.5) (0, 0.5)       @det1021 det1963 det3044
mxx (7, 0.5) (7, 0)           @det2719
mzz (7.5, 2.5) (0, 2.5)       @det1048 det1963 det3427
mxx (7, 2) (7, 2.5)           @det526
mzz (7.5, 4.5) (0, 4.5)       @det1020 det3427 det3730
mxx (7, 4.5) (7, 4)           @det2735
mzz (7.5, 6.5) (0, 6.5)       @det1013 det3044 det3730
mxx (7, 6.5) (7, 6)           @det793
mx (0.5, 0)                   @det1035 det1705 det2705
mz (0.5, 0.5)                 @det1032 det1160
mx (0.5, 1)                   @det1113
mx (0.5, 2)                   @det1075 det4557 det5060
mz (0.5, 2.5)                 @det1079 det1133
mx (0.5, 3)                   @det526 det1152 det2570
mx (0.5, 4)                   @det1080 det1757 det2570
mz (0.5, 4.5)                 @det1099 det1176
mx (0.5, 5)                   @det1180
mx (0.5, 6)                   @det1051 det1190 det2142
mz (0.5, 6.5)                 @det1103 det1168
mx (0.5, 7)                   @det793 det1172
mx (1.5, 1)                   @det1059 det1705 det2718
mz (1.5, 1.5)                 @det1069 det1158
mx (1.5, 2)                   @det1166 det5060
mx (1.5, 3)                   @det1095 det1293 det5060
mz (1.5, 3.5)                 @det1105 det1183
mx (1.5, 4)                   @det1150
mx (1.5, 5)                   @det1076 det1757 det3166
mz (1.5, 5.5)                 @det1064 det1124
mx (1.5, 6)                   @det1145 det1190
mx (1.5, 7)                   @det1055 det1190 det4916
mz (1.5, 7.5)                 @det1066 det1153
mx (1.5, 0)                   @det1142
mx (2.5, 0)                   @det1065 det4183 det4916
mz (2.5, 0.5)                 @det1101 det1178
mx (2.5, 1)                   @det1169
mx (2.5, 2)                   @det1044 det1462 det2718
mz (2.5, 2.5)                 @det1060 det1147
mx (2.5, 3)                   @det1171 det5060
mx (2.5, 4)                   @det467 det1094 det1293
mz (2.5, 4.5)                 @det1036 det1115
mx (2.5, 5)                   @det1135
mx (2.5, 6)                   @det240 det1067 det3166
mz (2.5, 6.5)                 @det1102 det1179
mx (2.5, 7)                   @det1129
mx (3.5, 1)                   @det1084 det3453 det4183
mz (3.5, 1.5)                 @det1100 det1177
mx (3.5, 2)                   @det1162
mx (3.5, 3)                   @det1039 det1462 det3943
mz (3.5, 3.5)                 @det1082 det1164
mx (3.5, 4)                   @det467 det1173
mx (3.5, 5)                   @det467 det1034 det2720
mz (3.5, 5.5)                 @det1053 det1131
mx (3.5, 6)                   @det1123
mx (3.5, 7)                   @det240 det1092 det4395
mz (3.5, 7.5)                 @det1040 det1121
mx (3.5, 0)                   @det1155 det4183 det4916
mx (4.5, 0)                   @det1077 det3585 det4395
mz (4.5, 0.5)                 @det1054 det1132
mx (4.5, 1)                   @det1157
mx (4.5, 2)                   @det1074 det2546 det3453
mz (4.5, 2.5)                 @det1098 det1170
mx (4.5, 3)                   @det1126 det3943
mx (4.5, 4)                   @det1078 det3943 det4975
mz (4.5, 4.5)                 @det1083 det1136
mx (4.5, 5)                   @det467 det1134
mx (4.5, 6)                   @det1097 det2720 det4510
mz (4.5, 6.5)                 @det1089 det1143
mx (4.5, 7)                   @det1161
mx (5.5, 1)                   @det1058 det3585 det4858
mz (5.5, 1.5)                 @det1056 det1137
mx (5.5, 2)                   @det1159
mx (5.5, 3)                   @det1068 det2546 det4325
mz (5.5, 3.5)                 @det1104 det1181
mx (5.5, 4)                   @det1148
mx (5.5, 5)                   @det1096 det4665 det4975
mz (5.5, 5.5)                 @det1062 det1112
mx (5.5, 6)                   @det1144 det2720
mx (5.5, 7)                   @det1071 det1834 det4510
mz (5.5, 7.5)                 @det1090 det1154
mx (5.5, 0)                   @det1141 det3585 det4395
mx (6.5, 0)                   @det1073 det1834 det2719
mz (6.5, 0.5)                 @det1087 det1165
mx (6.5, 1)                   @det1128
mx (6.5, 2)                   @det526 det1049 det4858
mz (6.5, 2.5)                 @det1041 det1108
mx (6.5, 3)                   @det1163
mx (6.5, 4)                   @det1070 det2735 det4325
mz (6.5, 4.5)                 @det1043 det1125
mx (6.5, 5)                   @det1146
mx (6.5, 6)                   @det793 det1072 det4665
mz (6.5, 6.5)                 @det1093 det1149
mx (6.5, 7)                   @det1118
mx (7.5, 1)                   @det1081 det2719 det4557
mz (7.5, 1.5)                 @det1085 det1119
mx (7.5, 2)                   @det526 det1156 det4858
mx (7.5, 3)                   @det526 det1037 det2570
mz (7.5, 3.5)                 @det1057 det1139
mx (7.5, 4)                   @det1111
mx (7.5, 5)                   @det1063 det2142 det2735
mz (7.5, 5.5)                 @det1086 det1151
mx (7.5, 6)                   @det793 det1175 det4665
mx (7.5, 7)                   @det793 det1091 det2705
mz (7.5, 7.5)                 @det1088 det1140
mx (7.5, 0)                   @det1130

--------         78
mxx (1, 1.5) (1, 2)           @det4557
mx (0.5, 1.5)                 @det1208 det4557
mz (0, 1.5)                   @det1198
mxx (1, 3.5) (1, 4)           @det2570
mx (0.5, 3.5)                 @det1229 det2570
mz (0, 3.5)                   @det1202
mxx (1, 6) (1, 5.5)           @det2142
mx (0.5, 5.5)                 @det1253 det2142
mz (0, 5.5)                   @det1244
mxx (1, 0) (1, 7.5)           @det2705
mx (0.5, 7.5)                 @det1212 det2705
mz (0, 7.5)                   @det1249
mxx (2, 0.5) (2, 1)           @det1705
mx (1.5, 0.5)                 @det1252 det1705
mz (1, 0.5)                   @det1225
mxx (2, 3) (2, 2.5)           @det5060
mx (1.5, 2.5)                 @det1211 det5060
mz (1, 2.5)                   @det1250
mxx (2, 4.5) (2, 5)           @det1757
mx (1.5, 4.5)                 @det1247 det1757
mz (1, 4.5)                   @det1215
mxx (2, 6.5) (2, 7)           @det1190
mx (1.5, 6.5)                 @det1185 det1190
mz (1, 6.5)                   @det1240
mxx (3, 1.5) (3, 2)           @det2718
mx (2.5, 1.5)                 @det1241 det2718
mz (2, 1.5)                   @det1188
mxx (3, 3.5) (3, 4)           @det1293
mx (2.5, 3.5)                 @det1251 det1293
mz (2, 3.5)                   @det1221
mxx (3, 5.5) (3, 6)           @det3166
mx (2.5, 5.5)                 @det1191 det3166
mz (2, 5.5)                   @det1255
mxx (3, 7.5) (3, 0)           @det4916
mx (2.5, 7.5)                 @det1206 det4916
mz (2, 7.5)                   @det1189
mxx (4, 0.5) (4, 1)           @det4183
mx (3.5, 0.5)                 @det1222 det4183
mz (3, 0.5)                   @det1209
mxx (4, 2.5) (4, 3)           @det1462
mx (3.5, 2.5)                 @det1235 det1462
mz (3, 2.5)                   @det1194
mxx (4, 4.5) (4, 5)           @det467
mx (3.5, 4.5)                 @det467 det1224
mz (3, 4.5)                   @det1236
mxx (4, 6.5) (4, 7)           @det240
mx (3.5, 6.5)                 @det240 det1228
mz (3, 6.5)                   @det1205
mxx (5, 1.5) (5, 2)           @det3453
mx (4.5, 1.5)                 @det1200 det3453
mz (4, 1.5)                   @det1197
mxx (5, 3.5) (5, 4)           @det3943
mx (4.5, 3.5)                 @det1210 det3943
mz (4, 3.5)                   @det1201
mxx (5, 5.5) (5, 6)           @det2720
mx (4.5, 5.5)                 @det1219 det2720
mz (4, 5.5)                   @det1242
mxx (5, 0) (5, 7.5)           @det4395
mx (4.5, 7.5)                 @det1203 det4395
mz (4, 7.5)                   @det1248
mxx (6, 1) (6, 0.5)           @det3585
mx (5.5, 0.5)                 @det1218 det3585
mz (5, 0.5)                   @det1223
mxx (6, 2.5) (6, 3)           @det2546
mx (5.5, 2.5)                 @det1233 det2546
mz (5, 2.5)                   @det1226
mxx (6, 4.5) (6, 5)           @det4975
mx (5.5, 4.5)                 @det1213 det4975
mz (5, 4.5)                   @det1214
mxx (6, 6.5) (6, 7)           @det4510
mx (5.5, 6.5)                 @det1199 det4510
mz (5, 6.5)                   @det1216
mxx (7, 1.5) (7, 2)           @det4858
mx (6.5, 1.5)                 @det1196 det4858
mz (6, 1.5)                   @det1186
mxx (7, 4) (7, 3.5)           @det4325
mx (6.5, 3.5)                 @det1230 det4325
mz (6, 3.5)                   @det1243
mxx (7, 5.5) (7, 6)           @det4665
mx (6.5, 5.5)                 @det1232 det4665
mz (6, 5.5)                   @det1231
mxx (7, 0) (7, 7.5)           @det1834
mx (6.5, 7.5)                 @det1246 det1834
mz (6, 7.5)                   @det1245
mxx (0, 1) (0, 0.5)           @det2719
mx (7.5, 0.5)                 @det1195 det2719
mz (7, 0.5)                   @det1192
mxx (0, 2.5) (0, 3)           @det526
mx (7.5, 2.5)                 @det526 det1234
mz (7, 2.5)                   @det1207
mxx (0, 4.5) (0, 5)           @det2735
mx (7.5, 4.5)                 @det1239 det2735
mz (7, 4.5)                   @det1220
mxx (0, 7) (0, 6.5)           @det793
mx (7.5, 6.5)                 @det793 det1227
mz (7, 6.5)                   @det1204
mzz (0.5, 0) (0, 0)           @det2294
mz (0.5, 0.5)                 @det1160
mx (0.5, 1)                   @det1113 det2719 det4557
mzz (0, 2) (0.5, 2)           @det4312
mz (0.5, 2.5)                 @det1133
mx (0.5, 3)                   @det1152
mzz (0, 4) (0.5, 4)           @det3703
mz (0.5, 4.5)                 @det1176
mx (0.5, 5)                   @det1180 det2142 det2735
mzz (0.5, 6) (0, 6)           @det1302
mz (0.5, 6.5)                 @det1168
mx (0.5, 7)                   @det1172 det2705
mzz (1, 1) (1.5, 1)           @det141
mz (1.5, 1.5)                 @det1158
mx (1.5, 2)                   @det1166 det4557
mzz (1, 3) (1.5, 3)           @det1238
mz (1.5, 3.5)                 @det1183
mx (1.5, 4)                   @det1150 det1757 det2570
mzz (1.5, 5) (1, 5)           @det1481
mz (1.5, 5.5)                 @det1124
mx (1.5, 6)                   @det1145 det2142
mzz (1, 7) (1.5, 7)           @det2569
mz (1.5, 7.5)                 @det1153
mx (1.5, 0)                   @det1142 det1705 det2705
mzz (2, 0) (2.5, 0)           @det4113
mz (2.5, 0.5)                 @det1178
mx (2.5, 1)                   @det1169 det1705 det2718
mzz (2.5, 2) (2, 2)           @det811
mz (2.5, 2.5)                 @det1147
mx (2.5, 3)                   @det1171 det1293
mzz (2, 4) (2.5, 4)           @det682
mz (2.5, 4.5)                 @det1115
mx (2.5, 5)                   @det1135 det1757 det3166
mzz (2, 6) (2.5, 6)           @det3007
mz (2.5, 6.5)                 @det1179
mx (2.5, 7)                   @det1129 det1190 det4916
mzz (3, 1) (3.5, 1)           @det4782
mz (3.5, 1.5)                 @det1177
mx (3.5, 2)                   @det1162 det1462 det2718
mzz (3, 3) (3.5, 3)           @det4917
mz (3.5, 3.5)                 @det1164
mx (3.5, 4)                   @det1173 det1293
mzz (3.5, 5) (3, 5)           @det3928
mz (3.5, 5.5)                 @det1131
mx (3.5, 6)                   @det240 det1123 det3166
mzz (3, 7) (3.5, 7)           @det5011
mz (3.5, 7.5)                 @det1121
mx (3.5, 0)                   @det1155
mzz (4, 0) (4.5, 0)           @det1765
mz (4.5, 0.5)                 @det1132
mx (4.5, 1)                   @det1157 det3453 det4183
mzz (4.5, 2) (4, 2)           @det3444
mz (4.5, 2.5)                 @det1170
mx (4.5, 3)                   @det1126 det1462
mzz (4, 4) (4.5, 4)           @det2798
mz (4.5, 4.5)                 @det1136
mx (4.5, 5)                   @det1134 det2720
mzz (4, 6) (4.5, 6)           @det1474
mz (4.5, 6.5)                 @det1143
mx (4.5, 7)                   @det240 det1161 det4395
mzz (5.5, 1) (5, 1)           @det605
mz (5.5, 1.5)                 @det1137
mx (5.5, 2)                   @det1159 det2546 det3453
mzz (5, 3) (5.5, 3)           @det4586
mz (5.5, 3.5)                 @det1181
mx (5.5, 4)                   @det1148 det3943 det4975
mzz (5, 5) (5.5, 5)           @det1677
mz (5.5, 5.5)                 @det1112
mx (5.5, 6)                   @det1144 det4510
mzz (5.5, 7) (5, 7)           @det1989
mz (5.5, 7.5)                 @det1154
mx (5.5, 0)                   @det1141
mzz (6.5, 0) (6, 0)           @det3141
mz (6.5, 0.5)                 @det1165
mx (6.5, 1)                   @det1128 det3585 det4858
mzz (6, 2) (6.5, 2)           @det2396
mz (6.5, 2.5)                 @det1108
mx (6.5, 3)                   @det1163 det2546 det4325
mzz (6, 4) (6.5, 4)           @det3728
mz (6.5, 4.5)                 @det1125
mx (6.5, 5)                   @det1146 det4665 det4975
mzz (6, 6) (6.5, 6)           @det559
mz (6.5, 6.5)                 @det1149
mx (6.5, 7)                   @det1118 det1834 det4510
mzz (7, 1) (7.5, 1)           @det1963
mz (7.5, 1.5)                 @det1119
mx (7.5, 2)                   @det1156
mzz (7.5, 3) (7, 3)           @det3427
mz (7.5, 3.5)                 @det1139
mx (7.5, 4)                   @det1111 det2735 det4325
mzz (7, 5) (7.5, 5)           @det3730
mz (7.5, 5.5)                 @det1151
mx (7.5, 6)                   @det1175
mzz (7, 7) (7.5, 7)           @det3044
mz (7.5, 7.5)                 @det1140
mx (7.5, 0)                   @det1130 det1834 det2719

--------         79
mz (0, 1.5)                   @det1198 det1963 det2294
mx (0.5, 1.5)                 @det1208 det1321
mz (1, 1.5)                   @det1287
mz (0, 3.5)                   @det1202 det3427 det4312
mx (0.5, 3.5)                 @det1229 det1263
mz (1, 3.5)                   @det1280
mz (0, 5.5)                   @det1244 det3703 det3730
mx (0.5, 5.5)                 @det1253 det1276
mz (1, 5.5)                   @det1327
mz (0, 7.5)                   @det1249 det1302 det3044
mx (0.5, 7.5)                 @det1212 det1326
mz (1, 7.5)                   @det1335
mz (1, 0.5)                   @det1225 det2294 det2569
mx (1.5, 0.5)                 @det1252 det1274
mz (2, 0.5)                   @det1334
mz (1, 2.5)                   @det141 det1250 det4312
mx (1.5, 2.5)                 @det1211 det1324
mz (2, 2.5)                   @det1331
mz (1, 4.5)                   @det1215 det1238 det3703
mx (1.5, 4.5)                 @det1247 det1319
mz (2, 4.5)                   @det1266
mz (1, 6.5)                   @det1240 det1302 det1481
mx (1.5, 6.5)                 @det1185 det1277
mz (2, 6.5)                   @det1260
mz (2, 1.5)                   @det141 det1188 det4113
mx (2.5, 1.5)                 @det1241 det1270
mz (3, 1.5)                   @det1259
mz (2, 3.5)                   @det811 det1221 det1238
mx (2.5, 3.5)                 @det1251 det1325
mz (3, 3.5)                   @det1311
mz (2, 5.5)                   @det682 det1255 det1481
mx (2.5, 5.5)                 @det1191 det1272
mz (3, 5.5)                   @det1284
mz (2, 7.5)                   @det1189 det2569 det3007
mx (2.5, 7.5)                 @det1206 det1309
mz (3, 7.5)                   @det1297
mz (3, 0.5)                   @det1209 det4113 det5011
mx (3.5, 0.5)                 @det1222 det1342
mz (4, 0.5)                   @det1273
mz (3, 2.5)                   @det811 det1194 det4782
mx (3.5, 2.5)                 @det1235 det1267
mz (4, 2.5)                   @det1286
mz (3, 4.5)                   @det682 det1236 det4917
mx (3.5, 4.5)                 @det1224 det1343
mz (4, 4.5)                   @det1344
mz (3, 6.5)                   @det1205 det3007 det3928
mx (3.5, 6.5)                 @det1228 det1347
mz (4, 6.5)                   @det1301
mz (4, 1.5)                   @det1197 det1765 det4782
mx (4.5, 1.5)                 @det1200 det1294
mz (5, 1.5)                   @det1268
mz (4, 3.5)                   @det1201 det3444 det4917
mx (4.5, 3.5)                 @det1210 det1323
mz (5, 3.5)                   @det1279
mz (4, 5.5)                   @det1242 det2798 det3928
mx (4.5, 5.5)                 @det1219 det1261
mz (5, 5.5)                   @det1300
mz (4, 7.5)                   @det1248 det1474 det5011
mx (4.5, 7.5)                 @det1203 det1298
mz (5, 7.5)                   @det1339
mz (5, 0.5)                   @det1223 det1765 det1989
mx (5.5, 0.5)                 @det1218 det1258
mz (6, 0.5)                   @det1332
mz (5, 2.5)                   @det605 det1226 det3444
mx (5.5, 2.5)                 @det1233 det1308
mz (6, 2.5)                   @det1312
mz (5, 4.5)                   @det1214 det2798 det4586
mx (5.5, 4.5)                 @det1213 det1329
mz (6, 4.5)                   @det1315
mz (5, 6.5)                   @det1216 det1474 det1677
mx (5.5, 6.5)                 @det1199 det1292
mz (6, 6.5)                   @det1338
mz (6, 1.5)                   @det605 det1186 det3141
mx (6.5, 1.5)                 @det1196 det1290
mz (7, 1.5)                   @det1305
mz (6, 3.5)                   @det1243 det2396 det4586
mx (6.5, 3.5)                 @det1230 det1303
mz (7, 3.5)                   @det1318
mz (6, 5.5)                   @det1231 det1677 det3728
mx (6.5, 5.5)                 @det1232 det1307
mz (7, 5.5)                   @det1289
mz (6, 7.5)                   @det559 det1245 det1989
mx (6.5, 7.5)                 @det1246 det1278
mz (7, 7.5)                   @det1275
mz (7, 0.5)                   @det1192 det3044 det3141
mx (7.5, 0.5)                 @det1195 det1341
mz (0, 0.5)                   @det1285
mz (7, 2.5)                   @det1207 det1963 det2396
mx (7.5, 2.5)                 @det1234 det1265
mz (0, 2.5)                   @det1271
mz (7, 4.5)                   @det1220 det3427 det3728
mx (7.5, 4.5)                 @det1239 det1269
mz (0, 4.5)                   @det1299
mz (7, 6.5)                   @det559 det1204 det3730
mx (7.5, 6.5)                 @det1227 det1346
mz (0, 6.5)                   @det1304
mxx (0.5, 0.5) (0.5, 0)       @det1282
mzz (1, 1) (0.5, 1)           @det2294
mxx (0.5, 2.5) (0.5, 2)       @det1296
mzz (1, 3) (0.5, 3)           @det4312
mxx (0.5, 4.5) (0.5, 4)       @det1356
mzz (0.5, 5) (1, 5)           @det3703
mxx (0.5, 6.5) (0.5, 6)       @det1314
mzz (1, 7) (0.5, 7)           @det1302
mxx (1.5, 1.5) (1.5, 1)       @det1354
mzz (1.5, 2) (2, 2)           @det141
mxx (1.5, 3.5) (1.5, 3)       @det1281
mzz (1.5, 4) (2, 4)           @det1238
mxx (1.5, 5) (1.5, 5.5)       @det1283
mzz (1.5, 6) (2, 6)           @det1481
mxx (1.5, 7.5) (1.5, 7)       @det1291
mzz (1.5, 0) (2, 0)           @det2569
mxx (2.5, 0.5) (2.5, 0)       @det1306
mzz (3, 1) (2.5, 1)           @det4113
mxx (2.5, 2) (2.5, 2.5)       @det1336
mzz (2.5, 3) (3, 3)           @det811
mxx (2.5, 4) (2.5, 4.5)       @det1328
mzz (2.5, 5) (3, 5)           @det682
mxx (2.5, 6.5) (2.5, 6)       @det1316
mzz (2.5, 7) (3, 7)           @det3007
mxx (3.5, 1) (3.5, 1.5)       @det1359
mzz (3.5, 2) (4, 2)           @det4782
mxx (3.5, 3) (3.5, 3.5)       @det1322
mzz (4, 4) (3.5, 4)           @det4917
mxx (3.5, 5) (3.5, 5.5)       @det1352
mzz (3.5, 6) (4, 6)           @det3928
mxx (3.5, 7) (3.5, 7.5)       @det1333
mzz (3.5, 0) (4, 0)           @det5011
mxx (4.5, 0.5) (4.5, 0)       @det1320
mzz (5, 1) (4.5, 1)           @det1765
mxx (4.5, 2) (4.5, 2.5)       @det1353
mzz (5, 3) (4.5, 3)           @det3444
mxx (4.5, 4.5) (4.5, 4)       @det1345
mzz (5, 5) (4.5, 5)           @det2798
mxx (4.5, 6.5) (4.5, 6)       @det1357
mzz (5, 7) (4.5, 7)           @det1474
mxx (5.5, 1) (5.5, 1.5)       @det1337
mzz (5.5, 2) (6, 2)           @det605
mxx (5.5, 3) (5.5, 3.5)       @det1361
mzz (5.5, 4) (6, 4)           @det4586
mxx (5.5, 5.5) (5.5, 5)       @det1288
mzz (6, 6) (5.5, 6)           @det1677
mxx (5.5, 7) (5.5, 7.5)       @det1340
mzz (5.5, 0) (6, 0)           @det1989
mxx (6.5, 0) (6.5, 0.5)       @det1295
mzz (6.5, 1) (7, 1)           @det3141
mxx (6.5, 2.5) (6.5, 2)       @det1362
mzz (6.5, 3) (7, 3)           @det2396
mxx (6.5, 4.5) (6.5, 4)       @det1360
mzz (6.5, 5) (7, 5)           @det3728
mxx (6.5, 6) (6.5, 6.5)       @det1358
mzz (6.5, 7) (7, 7)           @det559
mxx (7.5, 1.5) (7.5, 1)       @det1348
mzz (7.5, 2) (0, 2)           @det1963
mxx (7.5, 3) (7.5, 3.5)       @det1350
mzz (7.5, 4) (0, 4)           @det3427
mxx (7.5, 5) (7.5, 5.5)       @det1330
mzz (7.5, 6) (0, 6)           @det3730
mxx (7.5, 7.5) (7.5, 7)       @det1317
mzz (7.5, 0) (0, 0)           @det3044

--------         80
mxx (0, 1.5) (0, 2)
mx (0.5, 1.5)                 @det1321
mz (1, 1.5)                   @det141 det1287 det4312
mxx (0, 3.5) (0, 4)
mx (0.5, 3.5)                 @det1263
mz (1, 3.5)                   @det1238 det1280 det3703
mxx (0, 5.5) (0, 6)
mx (0.5, 5.5)                 @det1276
mz (1, 5.5)                   @det1302 det1327 det1481
mxx (0, 7.5) (0, 0)
mx (0.5, 7.5)                 @det1326
mz (1, 7.5)                   @det1335 det2294 det2569
mxx (1, 0.5) (1, 1)
mx (1.5, 0.5)                 @det1274
mz (2, 0.5)                   @det141 det1334 det4113
mxx (1, 2.5) (1, 3)
mx (1.5, 2.5)                 @det1324
mz (2, 2.5)                   @det811 det1238 det1331
mxx (1, 4.5) (1, 5)
mx (1.5, 4.5)                 @det1319
mz (2, 4.5)                   @det682 det1266 det1481
mxx (1, 6.5) (1, 7)
mx (1.5, 6.5)                 @det1277
mz (2, 6.5)                   @det1260 det2569 det3007
mxx (2, 1.5) (2, 2)
mx (2.5, 1.5)                 @det1270
mz (3, 1.5)                   @det811 det1259 det4782
mxx (2, 3.5) (2, 4)
mx (2.5, 3.5)                 @det1325
mz (3, 3.5)                   @det682 det1311 det4917
mxx (2, 5.5) (2, 6)
mx (2.5, 5.5)                 @det1272
mz (3, 5.5)                   @det1284 det3007 det3928
mxx (2, 0) (2, 7.5)
mx (2.5, 7.5)                 @det1309
mz (3, 7.5)                   @det1297 det4113 det5011
mxx (3, 1) (3, 0.5)
mx (3.5, 0.5)                 @det1342
mz (4, 0.5)                   @det1273 det1765 det4782
mxx (3, 2.5) (3, 3)
mx (3.5, 2.5)                 @det1267
mz (4, 2.5)                   @det1286 det3444 det4917
mxx (3, 4.5) (3, 5)
mx (3.5, 4.5)                 @det1343
mz (4, 4.5)                   @det1344 det2798 det3928
mxx (3, 7) (3, 6.5)
mx (3.5, 6.5)                 @det1347
mz (4, 6.5)                   @det1301 det1474 det5011
mxx (4, 1.5) (4, 2)
mx (4.5, 1.5)                 @det1294
mz (5, 1.5)                   @det605 det1268 det3444
mxx (4, 4) (4, 3.5)
mx (4.5, 3.5)                 @det1323
mz (5, 3.5)                   @det1279 det2798 det4586
mxx (4, 5.5) (4, 6)
mx (4.5, 5.5)                 @det1261
mz (5, 5.5)                   @det1300 det1474 det1677
mxx (4, 0) (4, 7.5)
mx (4.5, 7.5)                 @det1298
mz (5, 7.5)                   @det1339 det1765 det1989
mxx (5, 0.5) (5, 1)
mx (5.5, 0.5)                 @det1258
mz (6, 0.5)                   @det605 det1332 det3141
mxx (5, 3) (5, 2.5)
mx (5.5, 2.5)                 @det1308
mz (6, 2.5)                   @det1312 det2396 det4586
mxx (5, 4.5) (5, 5)
mx (5.5, 4.5)                 @det1329
mz (6, 4.5)                   @det1315 det1677 det3728
mxx (5, 6.5) (5, 7)
mx (5.5, 6.5)                 @det1292
mz (6, 6.5)                   @det559 det1338 det1989
mxx (6, 1.5) (6, 2)
mx (6.5, 1.5)                 @det1290
mz (7, 1.5)                   @det1305 det1963 det2396
mxx (6, 3.5) (6, 4)
mx (6.5, 3.5)                 @det1303
mz (7, 3.5)                   @det1318 det3427 det3728
mxx (6, 6) (6, 5.5)
mx (6.5, 5.5)                 @det1307
mz (7, 5.5)                   @det559 det1289 det3730
mxx (6, 7.5) (6, 0)
mx (6.5, 7.5)                 @det1278
mz (7, 7.5)                   @det1275 det3044 det3141
mxx (7, 0.5) (7, 1)
mx (7.5, 0.5)                 @det1341
mz (0, 0.5)                   @det1285 det1963 det2294
mxx (7, 2.5) (7, 3)
mx (7.5, 2.5)                 @det1265
mz (0, 2.5)                   @det1271 det3427 det4312
mxx (7, 4.5) (7, 5)
mx (7.5, 4.5)                 @det1269
mz (0, 4.5)                   @det1299 det3703 det3730
mxx (7, 6.5) (7, 7)
mx (7.5, 6.5)                 @det1346
mz (0, 6.5)                   @det1302 det1304 det3044
mxx (0.5, 0.5) (0.5, 1)       @det1459
mxx (0.5, 2.5) (0.5, 3)       @det1445
mxx (0.5, 5) (0.5, 4.5)       @det1451
mxx (0.5, 6.5) (0.5, 7)       @det1416
mxx (1.5, 1.5) (1.5, 2)       @det1441
mxx (1.5, 4) (1.5, 3.5)       @det1422
mxx (1.5, 5.5) (1.5, 6)       @det1466
mxx (1.5, 0) (1.5, 7.5)       @det1426
mxx (2.5, 0.5) (2.5, 1)       @det1467
mxx (2.5, 2.5) (2.5, 3)       @det1427
mxx (2.5, 4.5) (2.5, 5)       @det1465
mxx (2.5, 7) (2.5, 6.5)       @det1410
mxx (3.5, 1.5) (3.5, 2)       @det1452
mxx (3.5, 3.5) (3.5, 4)       @det1450
mxx (3.5, 5.5) (3.5, 6)       @det1409
mxx (3.5, 0) (3.5, 7.5)       @det1455
mxx (4.5, 0.5) (4.5, 1)       @det1457
mxx (4.5, 2.5) (4.5, 3)       @det1419
mxx (4.5, 4.5) (4.5, 5)       @det1415
mxx (4.5, 6.5) (4.5, 7)       @det1461
mxx (5.5, 1.5) (5.5, 2)       @det1412
mxx (5.5, 3.5) (5.5, 4)       @det1390
mxx (5.5, 5.5) (5.5, 6)       @det1458
mxx (5.5, 7.5) (5.5, 0)       @det1383
mxx (6.5, 0.5) (6.5, 1)       @det1437
mxx (6.5, 2.5) (6.5, 3)       @det1460
mxx (6.5, 5) (6.5, 4.5)       @det1425
mxx (6.5, 6.5) (6.5, 7)       @det1429
mxx (7.5, 2) (7.5, 1.5)       @det1447
mxx (7.5, 3.5) (7.5, 4)       @det1401
mxx (7.5, 5.5) (7.5, 6)       @det1381
mxx (7.5, 0) (7.5, 7.5)       @det1454

--------         81
mzz (0, 1.5) (0.5, 1.5)       @det1486
mxx (1, 1) (1, 1.5)
mzz (0, 3.5) (0.5, 3.5)       @det1501
mxx (1, 3) (1, 3.5)
mzz (0.5, 5.5) (0, 5.5)       @det1479
mxx (1, 5) (1, 5.5)
mzz (0, 7.5) (0.5, 7.5)       @det1494
mxx (1, 7.5) (1, 7)
mzz (1, 0.5) (1.5, 0.5)       @det1478
mxx (2, 0) (2, 0.5)
mzz (1, 2.5) (1.5, 2.5)       @det1496
mxx (2, 2) (2, 2.5)
mzz (1.5, 4.5) (1, 4.5)       @det1499
mxx (2, 4.5) (2, 4)
mzz (1, 6.5) (1.5, 6.5)       @det1487
mxx (2, 6.5) (2, 6)
mzz (2, 1.5) (2.5, 1.5)       @det1488
mxx (3, 1.5) (3, 1)
mzz (2, 3.5) (2.5, 3.5)       @det1489
mxx (3, 3.5) (3, 3)
mzz (2, 5.5) (2.5, 5.5)       @det1491
mxx (3, 5) (3, 5.5)
mzz (2.5, 7.5) (2, 7.5)       @det1484
mxx (3, 7.5) (3, 7)
mzz (3.5, 0.5) (3, 0.5)       @det1495
mxx (4, 0) (4, 0.5)
mzz (3, 2.5) (3.5, 2.5)       @det1498
mxx (4, 2) (4, 2.5)
mzz (3, 4.5) (3.5, 4.5)       @det1475
mxx (4, 4.5) (4, 4)
mzz (3.5, 6.5) (3, 6.5)       @det1508
mxx (4, 6) (4, 6.5)
mzz (4, 1.5) (4.5, 1.5)       @det1517
mxx (5, 1) (5, 1.5)
mzz (4.5, 3.5) (4, 3.5)       @det1515
mxx (5, 3.5) (5, 3)
mzz (4, 5.5) (4.5, 5.5)       @det1511
mxx (5, 5.5) (5, 5)
mzz (4, 7.5) (4.5, 7.5)       @det1490
mxx (5, 7) (5, 7.5)
mzz (5, 0.5) (5.5, 0.5)       @det1493
mxx (6, 0) (6, 0.5)
mzz (5.5, 2.5) (5, 2.5)       @det1506
mxx (6, 2.5) (6, 2)
mzz (5, 4.5) (5.5, 4.5)       @det1509
mxx (6, 4) (6, 4.5)
mzz (5, 6.5) (5.5, 6.5)       @det1476
mxx (6, 6.5) (6, 6)
mzz (6, 1.5) (6.5, 1.5)       @det1470
mxx (7, 1.5) (7, 1)
mzz (6, 3.5) (6.5, 3.5)       @det1497
mxx (7, 3) (7, 3.5)
mzz (6.5, 5.5) (6, 5.5)       @det1477
mxx (7, 5.5) (7, 5)
mzz (6, 7.5) (6.5, 7.5)       @det1471
mxx (7, 7.5) (7, 7)
mzz (7, 0.5) (7.5, 0.5)       @det1492
mxx (0, 0) (0, 0.5)
mzz (7.5, 2.5) (7, 2.5)       @det1480
mxx (0, 2.5) (0, 2)
mzz (7, 4.5) (7.5, 4.5)       @det1482
mxx (0, 4.5) (0, 4)
mzz (7, 6.5) (7.5, 6.5)       @det1505
mxx (0, 6) (0, 6.5)
mxx (0.5, 0.5) (0.5, 0)       @det1282
mxx (0.5, 2.5) (0.5, 2)       @det1296
mxx (0.5, 4.5) (0.5, 4)       @det1356
mxx (0.5, 6.5) (0.5, 6)       @det1314
mxx (1.5, 1.5) (1.5, 1)       @det1354
mxx (1.5, 3.5) (1.5, 3)       @det1281
mxx (1.5, 5) (1.5, 5.5)       @det1283
mxx (1.5, 7.5) (1.5, 7)       @det1291
mxx (2.5, 0.5) (2.5, 0)       @det1306
mxx (2.5, 2) (2.5, 2.5)       @det1336
mxx (2.5, 4) (2.5, 4.5)       @det1328
mxx (2.5, 6.5) (2.5, 6)       @det1316
mxx (3.5, 1) (3.5, 1.5)       @det1359
mxx (3.5, 3) (3.5, 3.5)       @det1322
mxx (3.5, 5) (3.5, 5.5)       @det1352
mxx (3.5, 7) (3.5, 7.5)       @det1333
mxx (4.5, 0.5) (4.5, 0)       @det1320
mxx (4.5, 2) (4.5, 2.5)       @det1353
mxx (4.5, 4.5) (4.5, 4)       @det1345
mxx (4.5, 6.5) (4.5, 6)       @det1357
mxx (5.5, 1) (5.5, 1.5)       @det1337
mxx (5.5, 3) (5.5, 3.5)       @det1361
mxx (5.5, 5.5) (5.5, 5)       @det1288
mxx (5.5, 7) (5.5, 7.5)       @det1340
mxx (6.5, 0) (6.5, 0.5)       @det1295
mxx (6.5, 2.5) (6.5, 2)       @det1362
mxx (6.5, 4.5) (6.5, 4)       @det1360
mxx (6.5, 6) (6.5, 6.5)       @det1358
mxx (7.5, 1.5) (7.5, 1)       @det1348
mxx (7.5, 3) (7.5, 3.5)       @det1350
mxx (7.5, 5) (7.5, 5.5)       @det1330
mxx (7.5, 7.5) (7.5, 7)       @det1317

--------         82
mzz (1, 1.5) (0.5, 1.5)       @det1606
mzz (1, 3.5) (0.5, 3.5)       @det1564
mzz (0.5, 5.5) (1, 5.5)       @det1592
mzz (1, 7.5) (0.5, 7.5)       @det1593
mzz (1.5, 0.5) (2, 0.5)       @det1580
mzz (1.5, 2.5) (2, 2.5)       @det1587
mzz (1.5, 4.5) (2, 4.5)       @det1527
mzz (1.5, 6.5) (2, 6.5)       @det1582
mzz (3, 1.5) (2.5, 1.5)       @det1554
mzz (2.5, 3.5) (3, 3.5)       @det1545
mzz (2.5, 5.5) (3, 5.5)       @det1534
mzz (2.5, 7.5) (3, 7.5)       @det1531
mzz (3.5, 0.5) (4, 0.5)       @det1542
mzz (3.5, 2.5) (4, 2.5)       @det1553
mzz (4, 4.5) (3.5, 4.5)       @det1547
mzz (3.5, 6.5) (4, 6.5)       @det1575
mzz (5, 1.5) (4.5, 1.5)       @det1563
mzz (5, 3.5) (4.5, 3.5)       @det1555
mzz (5, 5.5) (4.5, 5.5)       @det1562
mzz (5, 7.5) (4.5, 7.5)       @det1572
mzz (5.5, 0.5) (6, 0.5)       @det1550
mzz (5.5, 2.5) (6, 2.5)       @det1568
mzz (5.5, 4.5) (6, 4.5)       @det1566
mzz (6, 6.5) (5.5, 6.5)       @det1573
mzz (6.5, 1.5) (7, 1.5)       @det1526
mzz (6.5, 3.5) (7, 3.5)       @det1536
mzz (6.5, 5.5) (7, 5.5)       @det1560
mzz (6.5, 7.5) (7, 7.5)       @det1570
mzz (7.5, 0.5) (0, 0.5)       @det1579
mzz (7.5, 2.5) (0, 2.5)       @det1528
mzz (7.5, 4.5) (0, 4.5)       @det1539
mzz (7.5, 6.5) (0, 6.5)       @det1565
mxx (0.5, 0.5) (0.5, 1)       @det1459
mzz (1, 0) (0.5, 0)           @det2294
mxx (0.5, 2.5) (0.5, 3)       @det1445
mzz (1, 2) (0.5, 2)           @det4312
mxx (0.5, 5) (0.5, 4.5)       @det1451
mzz (1, 4) (0.5, 4)           @det3703
mxx (0.5, 6.5) (0.5, 7)       @det1416
mzz (0.5, 6) (1, 6)           @det1302
mxx (1.5, 1.5) (1.5, 2)       @det1441
mzz (1.5, 1) (2, 1)           @det141
mxx (1.5, 4) (1.5, 3.5)       @det1422
mzz (2, 3) (1.5, 3)           @det1238
mxx (1.5, 5.5) (1.5, 6)       @det1466
mzz (1.5, 5) (2, 5)           @det1481
mxx (1.5, 0) (1.5, 7.5)       @det1426
mzz (1.5, 7) (2, 7)           @det2569
mxx (2.5, 0.5) (2.5, 1)       @det1467
mzz (2.5, 0) (3, 0)           @det4113
mxx (2.5, 2.5) (2.5, 3)       @det1427
mzz (2.5, 2) (3, 2)           @det811
mxx (2.5, 4.5) (2.5, 5)       @det1465
mzz (2.5, 4) (3, 4)           @det682
mxx (2.5, 7) (2.5, 6.5)       @det1410
mzz (3, 6) (2.5, 6)           @det3007
mxx (3.5, 1.5) (3.5, 2)       @det1452
mzz (3.5, 1) (4, 1)           @det4782
mxx (3.5, 3.5) (3.5, 4)       @det1450
mzz (3.5, 3) (4, 3)           @det4917
mxx (3.5, 5.5) (3.5, 6)       @det1409
mzz (3.5, 5) (4, 5)           @det3928
mxx (3.5, 0) (3.5, 7.5)       @det1455
mzz (3.5, 7) (4, 7)           @det5011
mxx (4.5, 0.5) (4.5, 1)       @det1457
mzz (5, 0) (4.5, 0)           @det1765
mxx (4.5, 2.5) (4.5, 3)       @det1419
mzz (4.5, 2) (5, 2)           @det3444
mxx (4.5, 4.5) (4.5, 5)       @det1415
mzz (5, 4) (4.5, 4)           @det2798
mxx (4.5, 6.5) (4.5, 7)       @det1461
mzz (5, 6) (4.5, 6)           @det1474
mxx (5.5, 1.5) (5.5, 2)       @det1412
mzz (5.5, 1) (6, 1)           @det605
mxx (5.5, 3.5) (5.5, 4)       @det1390
mzz (5.5, 3) (6, 3)           @det4586
mxx (5.5, 5.5) (5.5, 6)       @det1458
mzz (5.5, 5) (6, 5)           @det1677
mxx (5.5, 7.5) (5.5, 0)       @det1383
mzz (5.5, 7) (6, 7)           @det1989
mxx (6.5, 0.5) (6.5, 1)       @det1437
mzz (6.5, 0) (7, 0)           @det3141
mxx (6.5, 2.5) (6.5, 3)       @det1460
mzz (6.5, 2) (7, 2)           @det2396
mxx (6.5, 5) (6.5, 4.5)       @det1425
mzz (7, 4) (6.5, 4)           @det3728
mxx (6.5, 6.5) (6.5, 7)       @det1429
mzz (6.5, 6) (7, 6)           @det559
mxx (7.5, 2) (7.5, 1.5)       @det1447
mzz (0, 1) (7.5, 1)           @det1963
mxx (7.5, 3.5) (7.5, 4)       @det1401
mzz (7.5, 3) (0, 3)           @det3427
mxx (7.5, 5.5) (7.5, 6)       @det1381
mzz (7.5, 5) (0, 5)           @det3730
mxx (7.5, 0) (7.5, 7.5)       @det1454
mzz (0, 7) (7.5, 7)           @det3044

--------         83
mzz (0, 1.5) (0.5, 1.5)       @det1486
mzz (0, 3.5) (0.5, 3.5)       @det1501
mzz (0.5, 5.5) (0, 5.5)       @det1479
mzz (0, 7.5) (0.5, 7.5)       @det1494
mzz (1, 0.5) (1.5, 0.5)       @det1478
mzz (1, 2.5) (1.5, 2.5)       @det1496
mzz (1.5, 4.5) (1, 4.5)       @det1499
mzz (1, 6.5) (1.5, 6.5)       @det1487
mzz (2, 1.5) (2.5, 1.5)       @det1488
mzz (2, 3.5) (2.5, 3.5)       @det1489
mzz (2, 5.5) (2.5, 5.5)       @det1491
mzz (2.5, 7.5) (2, 7.5)       @det1484
mzz (3.5, 0.5) (3, 0.5)       @det1495
mzz (3, 2.5) (3.5, 2.5)       @det1498
mzz (3, 4.5) (3.5, 4.5)       @det1475
mzz (3.5, 6.5) (3, 6.5)       @det1508
mzz (4, 1.5) (4.5, 1.5)       @det1517
mzz (4.5, 3.5) (4, 3.5)       @det1515
mzz (4, 5.5) (4.5, 5.5)       @det1511
mzz (4, 7.5) (4.5, 7.5)       @det1490
mzz (5, 0.5) (5.5, 0.5)       @det1493
mzz (5.5, 2.5) (5, 2.5)       @det1506
mzz (5, 4.5) (5.5, 4.5)       @det1509
mzz (5, 6.5) (5.5, 6.5)       @det1476
mzz (6, 1.5) (6.5, 1.5)       @det1470
mzz (6, 3.5) (6.5, 3.5)       @det1497
mzz (6.5, 5.5) (6, 5.5)       @det1477
mzz (6, 7.5) (6.5, 7.5)       @det1471
mzz (7, 0.5) (7.5, 0.5)       @det1492
mzz (7.5, 2.5) (7, 2.5)       @det1480
mzz (7, 4.5) (7.5, 4.5)       @det1482
mzz (7, 6.5) (7.5, 6.5)       @det1505
mzz (0, 1) (0.5, 1)           @det2294
mz (0.5, 0.5)                 @det2294
mx (0.5, 0)
mzz (0, 3) (0.5, 3)           @det4312
mz (0.5, 2.5)                 @det4312
mx (0.5, 2)
mzz (0.5, 5) (0, 5)           @det3703
mz (0.5, 4.5)                 @det3703
mx (0.5, 4)
mzz (0, 7) (0.5, 7)           @det1302
mz (0.5, 6.5)                 @det1302
mx (0.5, 6)
mzz (1, 2) (1.5, 2)           @det141
mz (1.5, 1.5)                 @det141
mx (1.5, 1)
mzz (1.5, 4) (1, 4)           @det1238
mz (1.5, 3.5)                 @det1238
mx (1.5, 3)
mzz (1, 6) (1.5, 6)           @det1481
mz (1.5, 5.5)                 @det1481
mx (1.5, 5)
mzz (1, 0) (1.5, 0)           @det2569
mz (1.5, 7.5)                 @det2569
mx (1.5, 7)
mzz (2, 1) (2.5, 1)           @det4113
mz (2.5, 0.5)                 @det4113
mx (2.5, 0)
mzz (2, 3) (2.5, 3)           @det811
mz (2.5, 2.5)                 @det811
mx (2.5, 2)
mzz (2, 5) (2.5, 5)           @det682
mz (2.5, 4.5)                 @det682
mx (2.5, 4)
mzz (2.5, 7) (2, 7)           @det3007
mz (2.5, 6.5)                 @det3007
mx (2.5, 6)
mzz (3, 2) (3.5, 2)           @det4782
mz (3.5, 1.5)                 @det4782
mx (3.5, 1)
mzz (3, 4) (3.5, 4)           @det4917
mz (3.5, 3.5)                 @det4917
mx (3.5, 3)
mzz (3.5, 6) (3, 6)           @det3928
mz (3.5, 5.5)                 @det3928
mx (3.5, 5)
mzz (3.5, 0) (3, 0)           @det5011
mz (3.5, 7.5)                 @det5011
mx (3.5, 7)
mzz (4, 1) (4.5, 1)           @det1765
mz (4.5, 0.5)                 @det1765
mx (4.5, 0)
mzz (4.5, 3) (4, 3)           @det3444
mz (4.5, 2.5)                 @det3444
mx (4.5, 2)
mzz (4, 5) (4.5, 5)           @det2798
mz (4.5, 4.5)                 @det2798
mx (4.5, 4)
mzz (4, 7) (4.5, 7)           @det1474
mz (4.5, 6.5)                 @det1474
mx (4.5, 6)
mzz (5.5, 2) (5, 2)           @det605
mz (5.5, 1.5)                 @det605
mx (5.5, 1)
mzz (5, 4) (5.5, 4)           @det4586
mz (5.5, 3.5)                 @det4586
mx (5.5, 3)
mzz (5, 6) (5.5, 6)           @det1677
mz (5.5, 5.5)                 @det1677
mx (5.5, 5)
mzz (5, 0) (5.5, 0)           @det1989
mz (5.5, 7.5)                 @det1989
mx (5.5, 7)
mzz (6, 1) (6.5, 1)           @det3141
mz (6.5, 0.5)                 @det3141
mx (6.5, 0)
mzz (6, 3) (6.5, 3)           @det2396
mz (6.5, 2.5)                 @det2396
mx (6.5, 2)
mzz (6.5, 5) (6, 5)           @det3728
mz (6.5, 4.5)                 @det3728
mx (6.5, 4)
mzz (6, 7) (6.5, 7)           @det559
mz (6.5, 6.5)                 @det559
mx (6.5, 6)
mzz (7.5, 2) (7, 2)           @det1963
mz (7.5, 1.5)                 @det1963
mx (7.5, 1)
mzz (7, 4) (7.5, 4)           @det3427
mz (7.5, 3.5)                 @det3427
mx (7.5, 3)
mzz (7, 6) (7.5, 6)           @det3730
mz (7.5, 5.5)                 @det3730
mx (7.5, 5)
mzz (7, 0) (7.5, 0)           @det3044
mz (7.5, 7.5)                 @det3044
mx (7.5, 7)

--------         84
mzz (1, 1.5) (0.5, 1.5)       @det1606
mxx (0, 1.5) (0, 1)
mzz (1, 3.5) (0.5, 3.5)       @det1564
mxx (0, 3.5) (0, 3)
mzz (0.5, 5.5) (1, 5.5)       @det1592
mxx (0, 5.5) (0, 5)
mzz (1, 7.5) (0.5, 7.5)       @det1593
mxx (0, 7) (0, 7.5)
mzz (1.5, 0.5) (2, 0.5)       @det1580
mxx (1, 0.5) (1, 0)
mzz (1.5, 2.5) (2, 2.5)       @det1587
mxx (1, 2) (1, 2.5)
mzz (1.5, 4.5) (2, 4.5)       @det1527
mxx (1, 4) (1, 4.5)
mzz (1.5, 6.5) (2, 6.5)       @det1582
mxx (1, 6.5) (1, 6)
mzz (3, 1.5) (2.5, 1.5)       @det1554
mxx (2, 1) (2, 1.5)
mzz (2.5, 3.5) (3, 3.5)       @det1545
mxx (2, 3.5) (2, 3)
mzz (2.5, 5.5) (3, 5.5)       @det1534
mxx (2, 5.5) (2, 5)
mzz (2.5, 7.5) (3, 7.5)       @det1531
mxx (2, 7) (2, 7.5)
mzz (3.5, 0.5) (4, 0.5)       @det1542
mxx (3, 0) (3, 0.5)
mzz (3.5, 2.5) (4, 2.5)       @det1553
mxx (3, 2.5) (3, 2)
mzz (4, 4.5) (3.5, 4.5)       @det1547
mxx (3, 4.5) (3, 4)
mzz (3.5, 6.5) (4, 6.5)       @det1575
mxx (3, 6) (3, 6.5)
mzz (5, 1.5) (4.5, 1.5)       @det1563
mxx (4, 1.5) (4, 1)
mzz (5, 3.5) (4.5, 3.5)       @det1555
mxx (4, 3) (4, 3.5)
mzz (5, 5.5) (4.5, 5.5)       @det1562
mxx (4, 5) (4, 5.5)
mzz (5, 7.5) (4.5, 7.5)       @det1572
mxx (4, 7) (4, 7.5)
mzz (5.5, 0.5) (6, 0.5)       @det1550
mxx (5, 0) (5, 0.5)
mzz (5.5, 2.5) (6, 2.5)       @det1568
mxx (5, 2) (5, 2.5)
mzz (5.5, 4.5) (6, 4.5)       @det1566
mxx (5, 4.5) (5, 4)
mzz (6, 6.5) (5.5, 6.5)       @det1573
mxx (5, 6) (5, 6.5)
mzz (6.5, 1.5) (7, 1.5)       @det1526
mxx (6, 1.5) (6, 1)
mzz (6.5, 3.5) (7, 3.5)       @det1536
mxx (6, 3.5) (6, 3)
mzz (6.5, 5.5) (7, 5.5)       @det1560
mxx (6, 5) (6, 5.5)
mzz (6.5, 7.5) (7, 7.5)       @det1570
mxx (6, 7.5) (6, 7)
mzz (7.5, 0.5) (0, 0.5)       @det1579
mxx (7, 0.5) (7, 0)
mzz (7.5, 2.5) (0, 2.5)       @det1528
mxx (7, 2) (7, 2.5)
mzz (7.5, 4.5) (0, 4.5)       @det1539
mxx (7, 4.5) (7, 4)
mzz (7.5, 6.5) (0, 6.5)       @det1565
mxx (7, 6.5) (7, 6)

--------         85
mxx (1, 1.5) (1, 2)
mx (0.5, 1.5)
mz (0, 1.5)
mxx (1, 3.5) (1, 4)
mx (0.5, 3.5)
mz (0, 3.5)
mxx (1, 6) (1, 5.5)
mx (0.5, 5.5)
mz (0, 5.5)
mxx (1, 0) (1, 7.5)
mx (0.5, 7.5)
mz (0, 7.5)
mxx (2, 0.5) (2, 1)
mx (1.5, 0.5)
mz (1, 0.5)
mxx (2, 3) (2, 2.5)
mx (1.5, 2.5)
mz (1, 2.5)
mxx (2, 4.5) (2, 5)
mx (1.5, 4.5)
mz (1, 4.5)
mxx (2, 6.5) (2, 7)
mx (1.5, 6.5)
mz (1, 6.5)
mxx (3, 1.5) (3, 2)
mx (2.5, 1.5)
mz (2, 1.5)
mxx (3, 3.5) (3, 4)
mx (2.5, 3.5)
mz (2, 3.5)
mxx (3, 5.5) (3, 6)
mx (2.5, 5.5)
mz (2, 5.5)
mxx (3, 7.5) (3, 0)
mx (2.5, 7.5)
mz (2, 7.5)
mxx (4, 0.5) (4, 1)
mx (3.5, 0.5)
mz (3, 0.5)
mxx (4, 2.5) (4, 3)
mx (3.5, 2.5)
mz (3, 2.5)
mxx (4, 4.5) (4, 5)
mx (3.5, 4.5)
mz (3, 4.5)
mxx (4, 6.5) (4, 7)
mx (3.5, 6.5)
mz (3, 6.5)
mxx (5, 1.5) (5, 2)
mx (4.5, 1.5)
mz (4, 1.5)
mxx (5, 3.5) (5, 4)
mx (4.5, 3.5)
mz (4, 3.5)
mxx (5, 5.5) (5, 6)
mx (4.5, 5.5)
mz (4, 5.5)
mxx (5, 0) (5, 7.5)
mx (4.5, 7.5)
mz (4, 7.5)
mxx (6, 1) (6, 0.5)
mx (5.5, 0.5)
mz (5, 0.5)
mxx (6, 2.5) (6, 3)
mx (5.5, 2.5)
mz (5, 2.5)
mxx (6, 4.5) (6, 5)
mx (5.5, 4.5)
mz (5, 4.5)
mxx (6, 6.5) (6, 7)
mx (5.5, 6.5)
mz (5, 6.5)
mxx (7, 1.5) (7, 2)
mx (6.5, 1.5)
mz (6, 1.5)
mxx (7, 4) (7, 3.5)
mx (6.5, 3.5)
mz (6, 3.5)
mxx (7, 5.5) (7, 6)
mx (6.5, 5.5)
mz (6, 5.5)
mxx (7, 0) (7, 7.5)
mx (6.5, 7.5)
mz (6, 7.5)
mxx (0, 1) (0, 0.5)
mx (7.5, 0.5)
mz (7, 0.5)
mxx (0, 2.5) (0, 3)
mx (7.5, 2.5)
mz (7, 2.5)
mxx (0, 4.5) (0, 5)
mx (7.5, 4.5)
mz (7, 4.5)
mxx (0, 7) (0, 6.5)
mx (7.5, 6.5)
mz (7, 6.5)



==> anc/Fig26_right/d_6.txt <==
--------          0
mx (0.5, 0)
mz (0.5, 0.5)                 @det137
mx (0.5, 1)                   @det139
mx (0.5, 2)
mz (0.5, 2.5)                 @det148
mx (0.5, 3)                   @det115
mx (0.5, 4)
mz (0.5, 4.5)                 @det110
mx (0.5, 5)                   @det117
mx (1.5, 1)
mz (1.5, 1.5)                 @det146
mx (1.5, 2)                   @det154
mx (1.5, 3)
mz (1.5, 3.5)                 @det121
mx (1.5, 4)                   @det157
mx (1.5, 5)
mz (1.5, 5.5)                 @det123
mx (1.5, 0)                   @det114
mx (2.5, 0)
mz (2.5, 0.5)                 @det153
mx (2.5, 1)                   @det102
mx (2.5, 2)
mz (2.5, 2.5)                 @det130
mx (2.5, 3)                   @det104
mx (2.5, 4)
mz (2.5, 4.5)                 @det142
mx (2.5, 5)                   @det149
mx (3.5, 1)
mz (3.5, 1.5)                 @det113
mx (3.5, 2)                   @det128
mx (3.5, 3)
mz (3.5, 3.5)                 @det150
mx (3.5, 4)                   @det107
mx (3.5, 5)
mz (3.5, 5.5)                 @det147
mx (3.5, 0)                   @det134
mx (4.5, 0)
mz (4.5, 0.5)                 @det135
mx (4.5, 1)                   @det143
mx (4.5, 2)
mz (4.5, 2.5)                 @det103
mx (4.5, 3)                   @det125
mx (4.5, 4)
mz (4.5, 4.5)                 @det109
mx (4.5, 5)                   @det133
mx (5.5, 1)
mz (5.5, 1.5)                 @det152
mx (5.5, 2)                   @det160
mx (5.5, 3)
mz (5.5, 3.5)                 @det119
mx (5.5, 4)                   @det155
mx (5.5, 5)
mz (5.5, 5.5)                 @det145
mx (5.5, 0)                   @det111

--------          1
mzz (0.5, 0) (0, 0)           @det365
mz (0.5, 0.5)                 @det137 det365
mx (0.5, 1)                   @det139
mzz (0, 2) (0.5, 2)           @det1519
mz (0.5, 2.5)                 @det148 det1519
mx (0.5, 3)                   @det115
mzz (0, 4) (0.5, 4)           @det1391
mz (0.5, 4.5)                 @det110 det1391
mx (0.5, 5)                   @det117
mzz (1, 1) (1.5, 1)           @det1701
mz (1.5, 1.5)                 @det146 det1701
mx (1.5, 2)                   @det154
mzz (1, 3) (1.5, 3)           @det350
mz (1.5, 3.5)                 @det121 det350
mx (1.5, 4)                   @det157
mzz (1.5, 5) (1, 5)           @det1075
mz (1.5, 5.5)                 @det123 det1075
mx (1.5, 0)                   @det114
mzz (2, 0) (2.5, 0)           @det956
mz (2.5, 0.5)                 @det153 det956
mx (2.5, 1)                   @det102
mzz (2.5, 2) (2, 2)           @det2281
mz (2.5, 2.5)                 @det130 det2281
mx (2.5, 3)                   @det104
mzz (2, 4) (2.5, 4)           @det21
mz (2.5, 4.5)                 @det21 det142
mx (2.5, 5)                   @det149
mzz (3, 1) (3.5, 1)           @det916
mz (3.5, 1.5)                 @det113 det916
mx (3.5, 2)                   @det128
mzz (3, 3) (3.5, 3)           @det2124
mz (3.5, 3.5)                 @det150 det2124
mx (3.5, 4)                   @det107
mzz (3.5, 5) (3, 5)           @det1592
mz (3.5, 5.5)                 @det147 det1592
mx (3.5, 0)                   @det134
mzz (4, 0) (4.5, 0)           @det95
mz (4.5, 0.5)                 @det95 det135
mx (4.5, 1)                   @det143
mzz (4.5, 2) (4, 2)           @det58
mz (4.5, 2.5)                 @det58 det103
mx (4.5, 3)                   @det125
mzz (4, 4) (4.5, 4)           @det1579
mz (4.5, 4.5)                 @det109 det1579
mx (4.5, 5)                   @det133
mzz (5.5, 1) (5, 1)           @det562
mz (5.5, 1.5)                 @det152 det562
mx (5.5, 2)                   @det160
mzz (5, 3) (5.5, 3)           @det2356
mz (5.5, 3.5)                 @det119 det2356
mx (5.5, 4)                   @det155
mzz (5, 5) (5.5, 5)           @det91
mz (5.5, 5.5)                 @det91 det145
mx (5.5, 0)                   @det111

--------          2
mz (0, 1.5)                   @det562 det1519
mx (0.5, 1.5)                 @det252
mz (1, 1.5)                   @det223
mz (0, 3.5)                   @det1391 det2356
mx (0.5, 3.5)                 @det276
mz (1, 3.5)                   @det255
mz (0, 5.5)                   @det91 det365
mx (0.5, 5.5)                 @det274
mz (1, 5.5)                   @det237
mz (1, 0.5)                   @det365 det1701
mx (1.5, 0.5)                 @det210
mz (2, 0.5)                   @det239
mz (1, 2.5)                   @det350 det1519
mx (1.5, 2.5)                 @det256
mz (2, 2.5)                   @det261
mz (1, 4.5)                   @det1075 det1391
mx (1.5, 4.5)                 @det206
mz (2, 4.5)                   @det191
mz (2, 1.5)                   @det1701 det2281
mx (2.5, 1.5)                 @det266
mz (3, 1.5)                   @det248
mz (2, 3.5)                   @det21 det350
mx (2.5, 3.5)                 @det257
mz (3, 3.5)                   @det275
mz (2, 5.5)                   @det956 det1075
mx (2.5, 5.5)                 @det221
mz (3, 5.5)                   @det207
mz (3, 0.5)                   @det916 det956
mx (3.5, 0.5)                 @det212
mz (4, 0.5)                   @det203
mz (3, 2.5)                   @det2124 det2281
mx (3.5, 2.5)                 @det193
mz (4, 2.5)                   @det262
mz (3, 4.5)                   @det21 det1592
mx (3.5, 4.5)                 @det268
mz (4, 4.5)                   @det216
mz (4, 1.5)                   @det58 det916
mx (4.5, 1.5)                 @det228
mz (5, 1.5)                   @det196
mz (4, 3.5)                   @det1579 det2124
mx (4.5, 3.5)                 @det201
mz (5, 3.5)                   @det253
mz (4, 5.5)                   @det95 det1592
mx (4.5, 5.5)                 @det271
mz (5, 5.5)                   @det270
mz (5, 0.5)                   @det95 det562
mx (5.5, 0.5)                 @det267
mz (0, 0.5)                   @det219
mz (5, 2.5)                   @det58 det2356
mx (5.5, 2.5)                 @det273
mz (0, 2.5)                   @det200
mz (5, 4.5)                   @det91 det1579
mx (5.5, 4.5)                 @det258
mz (0, 4.5)                   @det232
mxx (0.5, 0.5) (0.5, 0)       @det292
mzz (1, 1) (0.5, 1)           @det365
mxx (0.5, 2.5) (0.5, 2)       @det297
mzz (1, 3) (0.5, 3)           @det1519
mxx (0.5, 4.5) (0.5, 4)       @det284
mzz (0.5, 5) (1, 5)           @det1391
mxx (1.5, 1.5) (1.5, 1)       @det282
mzz (1.5, 2) (2, 2)           @det1701
mxx (1.5, 3.5) (1.5, 3)       @det290
mzz (1.5, 4) (2, 4)           @det350
mxx (1.5, 5) (1.5, 5.5)       @det293
mzz (1.5, 0) (2, 0)           @det1075
mxx (2.5, 0.5) (2.5, 0)       @det233
mzz (3, 1) (2.5, 1)           @det956
mxx (2.5, 2) (2.5, 2.5)       @det238
mzz (2.5, 3) (3, 3)           @det2281
mxx (2.5, 4) (2.5, 4.5)       @det286
mzz (2.5, 5) (3, 5)           @det21
mxx (3.5, 1) (3.5, 1.5)       @det254
mzz (3.5, 2) (4, 2)           @det916
mxx (3.5, 3) (3.5, 3.5)       @det263
mzz (4, 4) (3.5, 4)           @det2124
mxx (3.5, 5) (3.5, 5.5)       @det259
mzz (3.5, 0) (4, 0)           @det1592
mxx (4.5, 0.5) (4.5, 0)       @det280
mzz (5, 1) (4.5, 1)           @det95
mxx (4.5, 2) (4.5, 2.5)       @det281
mzz (5, 3) (4.5, 3)           @det58
mxx (4.5, 4.5) (4.5, 4)       @det278
mzz (5, 5) (4.5, 5)           @det1579
mxx (5.5, 1) (5.5, 1.5)       @det272
mzz (5.5, 2) (0, 2)           @det562
mxx (5.5, 3) (5.5, 3.5)       @det283
mzz (5.5, 4) (0, 4)           @det2356
mxx (5.5, 5.5) (5.5, 5)       @det269
mzz (5.5, 0) (0, 0)           @det91

--------          3
mxx (0, 1.5) (0, 2)           @det650
mx (0.5, 1.5)                 @det252 det650
mz (1, 1.5)                   @det223 det365 det1701
mxx (0, 3.5) (0, 4)           @det1023
mx (0.5, 3.5)                 @det276 det1023
mz (1, 3.5)                   @det255 det350 det1519
mxx (0, 5.5) (0, 0)           @det2335
mx (0.5, 5.5)                 @det274 det2335
mz (1, 5.5)                   @det237 det1075 det1391
mxx (1, 0.5) (1, 1)           @det422
mx (1.5, 0.5)                 @det210 det422
mz (2, 0.5)                   @det239 det956 det1075
mxx (1, 2.5) (1, 3)           @det94
mx (1.5, 2.5)                 @det94 det256
mz (2, 2.5)                   @det261 det1701 det2281
mxx (1, 4.5) (1, 5)           @det2299
mx (1.5, 4.5)                 @det206 det2299
mz (2, 4.5)                   @det21 det191 det350
mxx (2, 1.5) (2, 2)           @det2073
mx (2.5, 1.5)                 @det266 det2073
mz (3, 1.5)                   @det248 det916 det956
mxx (2, 3.5) (2, 4)           @det942
mx (2.5, 3.5)                 @det257 det942
mz (3, 3.5)                   @det275 det2124 det2281
mxx (2, 5.5) (2, 0)           @det2178
mx (2.5, 5.5)                 @det221 det2178
mz (3, 5.5)                   @det21 det207 det1592
mxx (3, 1) (3, 0.5)           @det46
mx (3.5, 0.5)                 @det46 det212
mz (4, 0.5)                   @det95 det203 det1592
mxx (3, 2.5) (3, 3)           @det2312
mx (3.5, 2.5)                 @det193 det2312
mz (4, 2.5)                   @det58 det262 det916
mxx (3, 4.5) (3, 5)           @det2293
mx (3.5, 4.5)                 @det268 det2293
mz (4, 4.5)                   @det216 det1579 det2124
mxx (4, 1.5) (4, 2)           @det798
mx (4.5, 1.5)                 @det228 det798
mz (5, 1.5)                   @det95 det196 det562
mxx (4, 4) (4, 3.5)           @det1860
mx (4.5, 3.5)                 @det201 det1860
mz (5, 3.5)                   @det58 det253 det2356
mxx (4, 5.5) (4, 0)           @det1966
mx (4.5, 5.5)                 @det271 det1966
mz (5, 5.5)                   @det91 det270 det1579
mxx (5, 0.5) (5, 1)           @det2230
mx (5.5, 0.5)                 @det267 det2230
mz (0, 0.5)                   @det91 det219 det365
mxx (5, 3) (5, 2.5)           @det1153
mx (5.5, 2.5)                 @det273 det1153
mz (0, 2.5)                   @det200 det562 det1519
mxx (5, 4.5) (5, 5)           @det894
mx (5.5, 4.5)                 @det258 det894
mz (0, 4.5)                   @det232 det1391 det2356
mxx (0.5, 0.5) (0.5, 1)       @det322
mxx (0.5, 2.5) (0.5, 3)       @det327
mxx (0.5, 5) (0.5, 4.5)       @det329
mxx (1.5, 1.5) (1.5, 2)       @det324
mxx (1.5, 4) (1.5, 3.5)       @det340
mxx (1.5, 5.5) (1.5, 0)       @det326
mxx (2.5, 0.5) (2.5, 1)       @det334
mxx (2.5, 2.5) (2.5, 3)       @det335
mxx (2.5, 4.5) (2.5, 5)       @det332
mxx (3.5, 1.5) (3.5, 2)       @det316
mxx (3.5, 3.5) (3.5, 4)       @det328
mxx (3.5, 5.5) (3.5, 0)       @det321
mxx (4.5, 0.5) (4.5, 1)       @det305
mxx (4.5, 2.5) (4.5, 3)       @det318
mxx (4.5, 4.5) (4.5, 5)       @det315
mxx (5.5, 1.5) (5.5, 2)       @det313
mxx (5.5, 3.5) (5.5, 4)       @det307
mxx (5.5, 5.5) (5.5, 0)       @det319

--------          4
mzz (0, 1.5) (0.5, 1.5)       @det367
mxx (1, 1) (1, 1.5)           @det650
mzz (0, 3.5) (0.5, 3.5)       @det349
mxx (1, 3) (1, 3.5)           @det1023
mzz (0.5, 5.5) (0, 5.5)       @det358
mxx (1, 5) (1, 5.5)           @det2335
mzz (1, 0.5) (1.5, 0.5)       @det372
mxx (2, 0) (2, 0.5)           @det422
mzz (1, 2.5) (1.5, 2.5)       @det366
mxx (2, 2) (2, 2.5)           @det94
mzz (1.5, 4.5) (1, 4.5)       @det348
mxx (2, 4.5) (2, 4)           @det2299
mzz (2, 1.5) (2.5, 1.5)       @det369
mxx (3, 1.5) (3, 1)           @det2073
mzz (2, 3.5) (2.5, 3.5)       @det381
mxx (3, 3.5) (3, 3)           @det942
mzz (2, 5.5) (2.5, 5.5)       @det354
mxx (3, 5) (3, 5.5)           @det2178
mzz (3.5, 0.5) (3, 0.5)       @det345
mxx (4, 0) (4, 0.5)           @det46
mzz (3, 2.5) (3.5, 2.5)       @det368
mxx (4, 2) (4, 2.5)           @det2312
mzz (3, 4.5) (3.5, 4.5)       @det371
mxx (4, 4.5) (4, 4)           @det2293
mzz (4, 1.5) (4.5, 1.5)       @det362
mxx (5, 1) (5, 1.5)           @det798
mzz (4.5, 3.5) (4, 3.5)       @det359
mxx (5, 3.5) (5, 3)           @det1860
mzz (4, 5.5) (4.5, 5.5)       @det352
mxx (5, 5.5) (5, 5)           @det1966
mzz (5, 0.5) (5.5, 0.5)       @det356
mxx (0, 0) (0, 0.5)           @det2230
mzz (5.5, 2.5) (5, 2.5)       @det373
mxx (0, 2.5) (0, 2)           @det1153
mzz (5, 4.5) (5.5, 4.5)       @det351
mxx (0, 4.5) (0, 4)           @det894
mxx (0.5, 0.5) (0.5, 0)       @det292
mxx (0.5, 2.5) (0.5, 2)       @det297
mxx (0.5, 4.5) (0.5, 4)       @det284
mxx (1.5, 1.5) (1.5, 1)       @det282
mxx (1.5, 3.5) (1.5, 3)       @det290
mxx (1.5, 5) (1.5, 5.5)       @det293
mxx (2.5, 0.5) (2.5, 0)       @det233
mxx (2.5, 2) (2.5, 2.5)       @det238
mxx (2.5, 4) (2.5, 4.5)       @det286
mxx (3.5, 1) (3.5, 1.5)       @det254
mxx (3.5, 3) (3.5, 3.5)       @det263
mxx (3.5, 5) (3.5, 5.5)       @det259
mxx (4.5, 0.5) (4.5, 0)       @det280
mxx (4.5, 2) (4.5, 2.5)       @det281
mxx (4.5, 4.5) (4.5, 4)       @det278
mxx (5.5, 1) (5.5, 1.5)       @det272
mxx (5.5, 3) (5.5, 3.5)       @det283
mxx (5.5, 5.5) (5.5, 5)       @det269

--------          5
mzz (1, 1.5) (0.5, 1.5)       @det404
mzz (1, 3.5) (0.5, 3.5)       @det395
mzz (0.5, 5.5) (1, 5.5)       @det391
mzz (1.5, 0.5) (2, 0.5)       @det385
mzz (1.5, 2.5) (2, 2.5)       @det388
mzz (1.5, 4.5) (2, 4.5)       @det423
mzz (3, 1.5) (2.5, 1.5)       @det437
mzz (2.5, 3.5) (3, 3.5)       @det432
mzz (2.5, 5.5) (3, 5.5)       @det419
mzz (3.5, 0.5) (4, 0.5)       @det424
mzz (3.5, 2.5) (4, 2.5)       @det434
mzz (4, 4.5) (3.5, 4.5)       @det392
mzz (5, 1.5) (4.5, 1.5)       @det453
mzz (5, 3.5) (4.5, 3.5)       @det455
mzz (5, 5.5) (4.5, 5.5)       @det414
mzz (5.5, 0.5) (0, 0.5)       @det420
mzz (5.5, 2.5) (0, 2.5)       @det406
mzz (5.5, 4.5) (0, 4.5)       @det396
mxx (0.5, 0.5) (0.5, 1)       @det322
mzz (1, 0) (0.5, 0)           @det365
mxx (0.5, 2.5) (0.5, 3)       @det327
mzz (1, 2) (0.5, 2)           @det1519
mxx (0.5, 5) (0.5, 4.5)       @det329
mzz (1, 4) (0.5, 4)           @det1391
mxx (1.5, 1.5) (1.5, 2)       @det324
mzz (1.5, 1) (2, 1)           @det1701
mxx (1.5, 4) (1.5, 3.5)       @det340
mzz (2, 3) (1.5, 3)           @det350
mxx (1.5, 5.5) (1.5, 0)       @det326
mzz (1.5, 5) (2, 5)           @det1075
mxx (2.5, 0.5) (2.5, 1)       @det334
mzz (2.5, 0) (3, 0)           @det956
mxx (2.5, 2.5) (2.5, 3)       @det335
mzz (2.5, 2) (3, 2)           @det2281
mxx (2.5, 4.5) (2.5, 5)       @det332
mzz (2.5, 4) (3, 4)           @det21
mxx (3.5, 1.5) (3.5, 2)       @det316
mzz (3.5, 1) (4, 1)           @det916
mxx (3.5, 3.5) (3.5, 4)       @det328
mzz (3.5, 3) (4, 3)           @det2124
mxx (3.5, 5.5) (3.5, 0)       @det321
mzz (3.5, 5) (4, 5)           @det1592
mxx (4.5, 0.5) (4.5, 1)       @det305
mzz (5, 0) (4.5, 0)           @det95
mxx (4.5, 2.5) (4.5, 3)       @det318
mzz (4.5, 2) (5, 2)           @det58
mxx (4.5, 4.5) (4.5, 5)       @det315
mzz (5, 4) (4.5, 4)           @det1579
mxx (5.5, 1.5) (5.5, 2)       @det313
mzz (5.5, 1) (0, 1)           @det562
mxx (5.5, 3.5) (5.5, 4)       @det307
mzz (5.5, 3) (0, 3)           @det2356
mxx (5.5, 5.5) (5.5, 0)       @det319
mzz (5.5, 5) (0, 5)           @det91

--------          6
mzz (0, 1.5) (0.5, 1.5)       @det365 det367 det1519
mzz (0, 3.5) (0.5, 3.5)       @det349 det1391 det1519
mzz (0.5, 5.5) (0, 5.5)       @det358 det365 det1391
mzz (1, 0.5) (1.5, 0.5)       @det372 det1075 det1701
mzz (1, 2.5) (1.5, 2.5)       @det350 det366 det1701
mzz (1.5, 4.5) (1, 4.5)       @det348 det350 det1075
mzz (2, 1.5) (2.5, 1.5)       @det369 det956 det2281
mzz (2, 3.5) (2.5, 3.5)       @det21 det381 det2281
mzz (2, 5.5) (2.5, 5.5)       @det21 det354 det956
mzz (3.5, 0.5) (3, 0.5)       @det345 det916 det1592
mzz (3, 2.5) (3.5, 2.5)       @det368 det916 det2124
mzz (3, 4.5) (3.5, 4.5)       @det371 det1592 det2124
mzz (4, 1.5) (4.5, 1.5)       @det58 det95 det362
mzz (4.5, 3.5) (4, 3.5)       @det58 det359 det1579
mzz (4, 5.5) (4.5, 5.5)       @det95 det352 det1579
mzz (5, 0.5) (5.5, 0.5)       @det91 det356 det562
mzz (5.5, 2.5) (5, 2.5)       @det373 det562 det2356
mzz (5, 4.5) (5.5, 4.5)       @det91 det351 det2356
mzz (0, 1) (0.5, 1)           @det365
mz (0.5, 0.5)                 @det457
mx (0.5, 0)                   @det444
mzz (0, 3) (0.5, 3)           @det1519
mz (0.5, 2.5)                 @det496
mx (0.5, 2)                   @det467
mzz (0.5, 5) (0, 5)           @det1391
mz (0.5, 4.5)                 @det483
mx (0.5, 4)                   @det471
mzz (1, 2) (1.5, 2)           @det1701
mz (1.5, 1.5)                 @det461
mx (1.5, 1)                   @det451
mzz (1.5, 4) (1, 4)           @det350
mz (1.5, 3.5)                 @det488
mx (1.5, 3)                   @det476
mzz (1, 0) (1.5, 0)           @det1075
mz (1.5, 5.5)                 @det491
mx (1.5, 5)                   @det481
mzz (2, 1) (2.5, 1)           @det956
mz (2.5, 0.5)                 @det482
mx (2.5, 0)                   @det458
mzz (2, 3) (2.5, 3)           @det2281
mz (2.5, 2.5)                 @det498
mx (2.5, 2)                   @det474
mzz (2, 5) (2.5, 5)           @det21
mz (2.5, 4.5)                 @det464
mx (2.5, 4)                   @det454
mzz (3, 2) (3.5, 2)           @det916
mz (3.5, 1.5)                 @det484
mx (3.5, 1)                   @det472
mzz (3, 4) (3.5, 4)           @det2124
mz (3.5, 3.5)                 @det489
mx (3.5, 3)                   @det468
mzz (3.5, 0) (3, 0)           @det1592
mz (3.5, 5.5)                 @det475
mx (3.5, 5)                   @det460
mzz (4, 1) (4.5, 1)           @det95
mz (4.5, 0.5)                 @det466
mx (4.5, 0)                   @det493
mzz (4.5, 3) (4, 3)           @det58
mz (4.5, 2.5)                 @det479
mx (4.5, 2)                   @det465
mzz (4, 5) (4.5, 5)           @det1579
mz (4.5, 4.5)                 @det485
mx (4.5, 4)                   @det470
mzz (5.5, 2) (5, 2)           @det562
mz (5.5, 1.5)                 @det480
mx (5.5, 1)                   @det448
mzz (5, 4) (5.5, 4)           @det2356
mz (5.5, 3.5)                 @det487
mx (5.5, 3)                   @det478
mzz (5, 0) (5.5, 0)           @det91
mz (5.5, 5.5)                 @det490
mx (5.5, 5)                   @det477

--------          7
mzz (1, 1.5) (0.5, 1.5)       @det365 det404 det1519
mxx (0, 1.5) (0, 1)           @det650
mzz (1, 3.5) (0.5, 3.5)       @det395 det1391 det1519
mxx (0, 3.5) (0, 3)           @det1023
mzz (0.5, 5.5) (1, 5.5)       @det365 det391 det1391
mxx (0, 5.5) (0, 5)           @det2335
mzz (1.5, 0.5) (2, 0.5)       @det385 det1075 det1701
mxx (1, 0.5) (1, 0)           @det422
mzz (1.5, 2.5) (2, 2.5)       @det350 det388 det1701
mxx (1, 2) (1, 2.5)           @det94
mzz (1.5, 4.5) (2, 4.5)       @det350 det423 det1075
mxx (1, 4) (1, 4.5)           @det2299
mzz (3, 1.5) (2.5, 1.5)       @det437 det956 det2281
mxx (2, 1) (2, 1.5)           @det2073
mzz (2.5, 3.5) (3, 3.5)       @det21 det432 det2281
mxx (2, 3.5) (2, 3)           @det942
mzz (2.5, 5.5) (3, 5.5)       @det21 det419 det956
mxx (2, 5.5) (2, 5)           @det2178
mzz (3.5, 0.5) (4, 0.5)       @det424 det916 det1592
mxx (3, 0) (3, 0.5)           @det46
mzz (3.5, 2.5) (4, 2.5)       @det434 det916 det2124
mxx (3, 2.5) (3, 2)           @det2312
mzz (4, 4.5) (3.5, 4.5)       @det392 det1592 det2124
mxx (3, 4.5) (3, 4)           @det2293
mzz (5, 1.5) (4.5, 1.5)       @det58 det95 det453
mxx (4, 1.5) (4, 1)           @det798
mzz (5, 3.5) (4.5, 3.5)       @det58 det455 det1579
mxx (4, 3) (4, 3.5)           @det1860
mzz (5, 5.5) (4.5, 5.5)       @det95 det414 det1579
mxx (4, 5) (4, 5.5)           @det1966
mzz (5.5, 0.5) (0, 0.5)       @det91 det420 det562
mxx (5, 0) (5, 0.5)           @det2230
mzz (5.5, 2.5) (0, 2.5)       @det406 det562 det2356
mxx (5, 2) (5, 2.5)           @det1153
mzz (5.5, 4.5) (0, 4.5)       @det91 det396 det2356
mxx (5, 4.5) (5, 4)           @det894
mx (0.5, 0)                   @det444 det2230 det2335
mz (0.5, 0.5)                 @det457 det551
mx (0.5, 1)                   @det555
mx (0.5, 2)                   @det467 det650 det1153
mz (0.5, 2.5)                 @det496 det575
mx (0.5, 3)                   @det556
mx (0.5, 4)                   @det471 det894 det1023
mz (0.5, 4.5)                 @det483 det552
mx (0.5, 5)                   @det557
mx (1.5, 1)                   @det422 det451 det650
mz (1.5, 1.5)                 @det461 det522
mx (1.5, 2)                   @det561
mx (1.5, 3)                   @det94 det476 det1023
mz (1.5, 3.5)                 @det488 det560
mx (1.5, 4)                   @det518
mx (1.5, 5)                   @det481 det2299 det2335
mz (1.5, 5.5)                 @det491 det564
mx (1.5, 0)                   @det538
mx (2.5, 0)                   @det422 det458 det2178
mz (2.5, 0.5)                 @det482 det574
mx (2.5, 1)                   @det545
mx (2.5, 2)                   @det94 det474 det2073
mz (2.5, 2.5)                 @det498 det576
mx (2.5, 3)                   @det548
mx (2.5, 4)                   @det454 det942 det2299
mz (2.5, 4.5)                 @det464 det558
mx (2.5, 5)                   @det571
mx (3.5, 1)                   @det46 det472 det2073
mz (3.5, 1.5)                 @det484 det553
mx (3.5, 2)                   @det573
mx (3.5, 3)                   @det468 det942 det2312
mz (3.5, 3.5)                 @det489 det554
mx (3.5, 4)                   @det549
mx (3.5, 5)                   @det460 det2178 det2293
mz (3.5, 5.5)                 @det475 det567
mx (3.5, 0)                   @det550
mx (4.5, 0)                   @det46 det493 det1966
mz (4.5, 0.5)                 @det466 det570
mx (4.5, 1)                   @det577
mx (4.5, 2)                   @det465 det798 det2312
mz (4.5, 2.5)                 @det479 det547
mx (4.5, 3)                   @det565
mx (4.5, 4)                   @det470 det1860 det2293
mz (4.5, 4.5)                 @det485 det528
mx (4.5, 5)                   @det542
mx (5.5, 1)                   @det448 det798 det2230
mz (5.5, 1.5)                 @det480 det572
mx (5.5, 2)                   @det523
mx (5.5, 3)                   @det478 det1153 det1860
mz (5.5, 3.5)                 @det487 det559
mx (5.5, 4)                   @det515
mx (5.5, 5)                   @det477 det894 det1966
mz (5.5, 5.5)                 @det490 det563
mx (5.5, 0)                   @det535

--------          8
mxx (1, 1.5) (1, 2)           @det650
mx (0.5, 1.5)                 @det638
mz (0, 1.5)                   @det623
mxx (1, 3.5) (1, 4)           @det1023
mx (0.5, 3.5)                 @det664
mz (0, 3.5)                   @det625
mxx (1, 0) (1, 5.5)           @det2335
mx (0.5, 5.5)                 @det642
mz (0, 5.5)                   @det647
mxx (2, 0.5) (2, 1)           @det422
mx (1.5, 0.5)                 @det598
mz (1, 0.5)                   @det660
mxx (2, 3) (2, 2.5)           @det94
mx (1.5, 2.5)                 @det619
mz (1, 2.5)                   @det637
mxx (2, 4.5) (2, 5)           @det2299
mx (1.5, 4.5)                 @det654
mz (1, 4.5)                   @det644
mxx (3, 1.5) (3, 2)           @det2073
mx (2.5, 1.5)                 @det631
mz (2, 1.5)                   @det604
mxx (3, 3.5) (3, 4)           @det942
mx (2.5, 3.5)                 @det658
mz (2, 3.5)                   @det629
mxx (3, 5.5) (3, 0)           @det2178
mx (2.5, 5.5)                 @det627
mz (2, 5.5)                   @det611
mxx (4, 0.5) (4, 1)           @det46
mx (3.5, 0.5)                 @det622
mz (3, 0.5)                   @det615
mxx (4, 2.5) (4, 3)           @det2312
mx (3.5, 2.5)                 @det669
mz (3, 2.5)                   @det653
mxx (4, 4.5) (4, 5)           @det2293
mx (3.5, 4.5)                 @det633
mz (3, 4.5)                   @det656
mxx (5, 1.5) (5, 2)           @det798
mx (4.5, 1.5)                 @det635
mz (4, 1.5)                   @det659
mxx (5, 3.5) (5, 4)           @det1860
mx (4.5, 3.5)                 @det608
mz (4, 3.5)                   @det662
mxx (5, 5.5) (5, 0)           @det1966
mx (4.5, 5.5)                 @det657
mz (4, 5.5)                   @det646
mxx (0, 1) (0, 0.5)           @det2230
mx (5.5, 0.5)                 @det655
mz (5, 0.5)                   @det649
mxx (0, 2.5) (0, 3)           @det1153
mx (5.5, 2.5)                 @det651
mz (5, 2.5)                   @det652
mxx (0, 4.5) (0, 5)           @det894
mx (5.5, 4.5)                 @det621
mz (5, 4.5)                   @det643
mzz (0.5, 0) (0, 0)           @det365 det763
mz (0.5, 0.5)                 @det551 det763
mx (0.5, 1)                   @det422 det555 det650
mzz (0, 2) (0.5, 2)           @det1519 det2024
mz (0.5, 2.5)                 @det575 det2024
mx (0.5, 3)                   @det94 det556 det1023
mzz (0, 4) (0.5, 4)           @det411 det1391
mz (0.5, 4.5)                 @det411 det552
mx (0.5, 5)                   @det557 det2299 det2335
mzz (1, 1) (1.5, 1)           @det701 det1701
mz (1.5, 1.5)                 @det522 det701
mx (1.5, 2)                   @det94 det561 det2073
mzz (1, 3) (1.5, 3)           @det36 det350
mz (1.5, 3.5)                 @det36 det560
mx (1.5, 4)                   @det518 det942 det2299
mzz (1.5, 5) (1, 5)           @det408 det1075
mz (1.5, 5.5)                 @det408 det564
mx (1.5, 0)                   @det422 det538 det2178
mzz (2, 0) (2.5, 0)           @det96 det956
mz (2.5, 0.5)                 @det96 det574
mx (2.5, 1)                   @det46 det545 det2073
mzz (2.5, 2) (2, 2)           @det1395 det2281
mz (2.5, 2.5)                 @det576 det1395
mx (2.5, 3)                   @det548 det942 det2312
mzz (2, 4) (2.5, 4)           @det21 det198
mz (2.5, 4.5)                 @det198 det558
mx (2.5, 5)                   @det571 det2178 det2293
mzz (3, 1) (3.5, 1)           @det279 det916
mz (3.5, 1.5)                 @det279 det553
mx (3.5, 2)                   @det573 det798 det2312
mzz (3, 3) (3.5, 3)           @det954 det2124
mz (3.5, 3.5)                 @det554 det954
mx (3.5, 4)                   @det549 det1860 det2293
mzz (3.5, 5) (3, 5)           @det92 det1592
mz (3.5, 5.5)                 @det92 det567
mx (3.5, 0)                   @det46 det550 det1966
mzz (4, 0) (4.5, 0)           @det95 det868
mz (4.5, 0.5)                 @det570 det868
mx (4.5, 1)                   @det577 det798 det2230
mzz (4.5, 2) (4, 2)           @det58 det1629
mz (4.5, 2.5)                 @det547 det1629
mx (4.5, 3)                   @det565 det1153 det1860
mzz (4, 4) (4.5, 4)           @det287 det1579
mz (4.5, 4.5)                 @det287 det528
mx (4.5, 5)                   @det542 det894 det1966
mzz (5.5, 1) (5, 1)           @det562 det1270
mz (5.5, 1.5)                 @det572 det1270
mx (5.5, 2)                   @det523 det650 det1153
mzz (5, 3) (5.5, 3)           @det2148 det2356
mz (5.5, 3.5)                 @det559 det2148
mx (5.5, 4)                   @det515 det894 det1023
mzz (5, 5) (5.5, 5)           @det91 det495
mz (5.5, 5.5)                 @det495 det563
mx (5.5, 0)                   @det535 det2230 det2335

--------          9
mz (0, 1.5)                   @det365 det562 det623 det1270 det2024
mx (0.5, 1.5)                 @det638 det768
mz (1, 1.5)                   @det773
mz (0, 3.5)                   @det411 det625 det1519 det2148 det2356
mx (0.5, 3.5)                 @det664 det742
mz (1, 3.5)                   @det733
mz (0, 5.5)                   @det91 det495 det647 det763 det1391
mx (0.5, 5.5)                 @det642 det717
mz (1, 5.5)                   @det767
mz (1, 0.5)                   @det365 det660 det701 det763 det1075
mx (1.5, 0.5)                 @det598 det716
mz (2, 0.5)                   @det782
mz (1, 2.5)                   @det36 det637 det1519 det1701 det2024
mx (1.5, 2.5)                 @det619 det712
mz (2, 2.5)                   @det772
mz (1, 4.5)                   @det350 det408 det411 det644 det1391
mx (1.5, 4.5)                 @det654 det762
mz (2, 4.5)                   @det747
mz (2, 1.5)                   @det604 det701 det956 det1395 det1701
mx (2.5, 1.5)                 @det631 det684
mz (3, 1.5)                   @det699
mz (2, 3.5)                   @det36 det198 det350 det629 det2281
mx (2.5, 3.5)                 @det658 det765
mz (3, 3.5)                   @det758
mz (2, 5.5)                   @det21 det96 det408 det611 det1075
mx (2.5, 5.5)                 @det627 det771
mz (3, 5.5)                   @det760
mz (3, 0.5)                   @det96 det279 det615 det956 det1592
mx (3.5, 0.5)                 @det622 det746
mz (4, 0.5)                   @det702
mz (3, 2.5)                   @det653 det916 det954 det1395 det2281
mx (3.5, 2.5)                 @det669 det748
mz (4, 2.5)                   @det720
mz (3, 4.5)                   @det21 det92 det198 det656 det2124
mx (3.5, 4.5)                 @det633 det685
mz (4, 4.5)                   @det770
mz (4, 1.5)                   @det95 det279 det659 det916 det1629
mx (4.5, 1.5)                 @det635 det777
mz (5, 1.5)                   @det750
mz (4, 3.5)                   @det58 det287 det662 det954 det2124
mx (4.5, 3.5)                 @det608 det756
mz (5, 3.5)                   @det704
mz (4, 5.5)                   @det92 det646 det868 det1579 det1592
mx (4.5, 5.5)                 @det657 det734
mz (5, 5.5)                   @det688
mz (5, 0.5)                   @det91 det95 det649 det868 det1270
mx (5.5, 0.5)                 @det655 det730
mz (0, 0.5)                   @det738
mz (5, 2.5)                   @det58 det562 det652 det1629 det2148
mx (5.5, 2.5)                 @det651 det755
mz (0, 2.5)                   @det752
mz (5, 4.5)                   @det287 det495 det643 det1579 det2356
mx (5.5, 4.5)                 @det621 det718
mz (0, 4.5)                   @det780
mxx (0.5, 0.5) (0.5, 0)       @det775
mzz (1, 1) (0.5, 1)           @det365 det763
mxx (0.5, 2.5) (0.5, 2)       @det766
mzz (1, 3) (0.5, 3)           @det1519 det2024
mxx (0.5, 4.5) (0.5, 4)       @det764
mzz (0.5, 5) (1, 5)           @det411 det1391
mxx (1.5, 1.5) (1.5, 1)       @det759
mzz (1.5, 2) (2, 2)           @det701 det1701
mxx (1.5, 3.5) (1.5, 3)       @det774
mzz (1.5, 4) (2, 4)           @det36 det350
mxx (1.5, 5) (1.5, 5.5)       @det776
mzz (1.5, 0) (2, 0)           @det408 det1075
mxx (2.5, 0.5) (2.5, 0)       @det778
mzz (3, 1) (2.5, 1)           @det96 det956
mxx (2.5, 2) (2.5, 2.5)       @det781
mzz (2.5, 3) (3, 3)           @det1395 det2281
mxx (2.5, 4) (2.5, 4.5)       @det769
mzz (2.5, 5) (3, 5)           @det21 det198
mxx (3.5, 1) (3.5, 1.5)       @det786
mzz (3.5, 2) (4, 2)           @det279 det916
mxx (3.5, 3) (3.5, 3.5)       @det790
mzz (4, 4) (3.5, 4)           @det954 det2124
mxx (3.5, 5) (3.5, 5.5)       @det789
mzz (3.5, 0) (4, 0)           @det92 det1592
mxx (4.5, 0.5) (4.5, 0)       @det754
mzz (5, 1) (4.5, 1)           @det95 det868
mxx (4.5, 2) (4.5, 2.5)       @det757
mzz (5, 3) (4.5, 3)           @det58 det1629
mxx (4.5, 4.5) (4.5, 4)       @det745
mzz (5, 5) (4.5, 5)           @det287 det1579
mxx (5.5, 1) (5.5, 1.5)       @det736
mzz (5.5, 2) (0, 2)           @det562 det1270
mxx (5.5, 3) (5.5, 3.5)       @det761
mzz (5.5, 4) (0, 4)           @det2148 det2356
mxx (5.5, 5.5) (5.5, 5)       @det732
mzz (5.5, 0) (0, 0)           @det91 det495

--------         10
mxx (0, 1.5) (0, 2)           @det650 det2376
mx (0.5, 1.5)                 @det768 det2376
mz (1, 1.5)                   @det701 det763 det773 det1519 det1701
mxx (0, 3.5) (0, 4)           @det1023 det1375
mx (0.5, 3.5)                 @det742 det1375
mz (1, 3.5)                   @det36 det350 det733 det1391 det2024
mxx (0, 5.5) (0, 0)           @det156 det2335
mx (0.5, 5.5)                 @det156 det717
mz (1, 5.5)                   @det365 det408 det411 det767 det1075
mxx (1, 0.5) (1, 1)           @det422 det1313
mx (1.5, 0.5)                 @det716 det1313
mz (2, 0.5)                   @det96 det408 det782 det956 det1701
mxx (1, 2.5) (1, 3)           @det94 det1710
mx (1.5, 2.5)                 @det712 det1710
mz (2, 2.5)                   @det350 det701 det772 det1395 det2281
mxx (1, 4.5) (1, 5)           @det1137 det2299
mx (1.5, 4.5)                 @det762 det1137
mz (2, 4.5)                   @det21 det36 det198 det747 det1075
mxx (2, 1.5) (2, 2)           @det1660 det2073
mx (2.5, 1.5)                 @det684 det1660
mz (3, 1.5)                   @det96 det279 det699 det916 det2281
mxx (2, 3.5) (2, 4)           @det942 det2277
mx (2.5, 3.5)                 @det765 det2277
mz (3, 3.5)                   @det21 det758 det954 det1395 det2124
mxx (2, 5.5) (2, 0)           @det2047 det2178
mx (2.5, 5.5)                 @det771 det2047
mz (3, 5.5)                   @det92 det198 det760 det956 det1592
mxx (3, 1) (3, 0.5)           @det46 det1663
mx (3.5, 0.5)                 @det746 det1663
mz (4, 0.5)                   @det92 det95 det702 det868 det916
mxx (3, 2.5) (3, 3)           @det2312 det2359
mx (3.5, 2.5)                 @det748 det2359
mz (4, 2.5)                   @det58 det279 det720 det1629 det2124
mxx (3, 4.5) (3, 5)           @det1779 det2293
mx (3.5, 4.5)                 @det685 det1779
mz (4, 4.5)                   @det287 det770 det954 det1579 det1592
mxx (4, 1.5) (4, 2)           @det798 det1853
mx (4.5, 1.5)                 @det777 det1853
mz (5, 1.5)                   @det58 det562 det750 det868 det1270
mxx (4, 4) (4, 3.5)           @det872 det1860
mx (4.5, 3.5)                 @det756 det872
mz (5, 3.5)                   @det704 det1579 det1629 det2148 det2356
mxx (4, 5.5) (4, 0)           @det744 det1966
mx (4.5, 5.5)                 @det734 det744
mz (5, 5.5)                   @det91 det95 det287 det495 det688
mxx (5, 0.5) (5, 1)           @det2036 det2230
mx (5.5, 0.5)                 @det730 det2036
mz (0, 0.5)                   @det365 det495 det562 det738 det763
mxx (5, 3) (5, 2.5)           @det456 det1153
mx (5.5, 2.5)                 @det456 det755
mz (0, 2.5)                   @det752 det1270 det1519 det2024 det2356
mxx (5, 4.5) (5, 5)           @det894 det2342
mx (5.5, 4.5)                 @det718 det2342
mz (0, 4.5)                   @det91 det411 det780 det1391 det2148
mxx (0.5, 0.5) (0.5, 1)       @det818
mxx (0.5, 2.5) (0.5, 3)       @det823
mxx (0.5, 5) (0.5, 4.5)       @det826
mxx (1.5, 1.5) (1.5, 2)       @det820
mxx (1.5, 4) (1.5, 3.5)       @det819
mxx (1.5, 5.5) (1.5, 0)       @det821
mxx (2.5, 0.5) (2.5, 1)       @det842
mxx (2.5, 2.5) (2.5, 3)       @det845
mxx (2.5, 4.5) (2.5, 5)       @det827
mxx (3.5, 1.5) (3.5, 2)       @det822
mxx (3.5, 3.5) (3.5, 4)       @det825
mxx (3.5, 5.5) (3.5, 0)       @det831
mxx (4.5, 0.5) (4.5, 1)       @det829
mxx (4.5, 2.5) (4.5, 3)       @det814
mxx (4.5, 4.5) (4.5, 5)       @det812
mxx (5.5, 1.5) (5.5, 2)       @det811
mxx (5.5, 3.5) (5.5, 4)       @det806
mxx (5.5, 5.5) (5.5, 0)       @det815

--------         11
mzz (0, 1.5) (0.5, 1.5)       @det854
mxx (1, 1) (1, 1.5)           @det650 det2376
mzz (0, 3.5) (0.5, 3.5)       @det860
mxx (1, 3) (1, 3.5)           @det1023 det1375
mzz (0.5, 5.5) (0, 5.5)       @det852
mxx (1, 5) (1, 5.5)           @det156 det2335
mzz (1, 0.5) (1.5, 0.5)       @det865
mxx (2, 0) (2, 0.5)           @det422 det1313
mzz (1, 2.5) (1.5, 2.5)       @det858
mxx (2, 2) (2, 2.5)           @det94 det1710
mzz (1.5, 4.5) (1, 4.5)       @det859
mxx (2, 4.5) (2, 4)           @det1137 det2299
mzz (2, 1.5) (2.5, 1.5)       @det863
mxx (3, 1.5) (3, 1)           @det1660 det2073
mzz (2, 3.5) (2.5, 3.5)       @det879
mxx (3, 3.5) (3, 3)           @det942 det2277
mzz (2, 5.5) (2.5, 5.5)       @det867
mxx (3, 5) (3, 5.5)           @det2047 det2178
mzz (3.5, 0.5) (3, 0.5)       @det856
mxx (4, 0) (4, 0.5)           @det46 det1663
mzz (3, 2.5) (3.5, 2.5)       @det875
mxx (4, 2) (4, 2.5)           @det2312 det2359
mzz (3, 4.5) (3.5, 4.5)       @det861
mxx (4, 4.5) (4, 4)           @det1779 det2293
mzz (4, 1.5) (4.5, 1.5)       @det853
mxx (5, 1) (5, 1.5)           @det798 det1853
mzz (4.5, 3.5) (4, 3.5)       @det873
mxx (5, 3.5) (5, 3)           @det872 det1860
mzz (4, 5.5) (4.5, 5.5)       @det864
mxx (5, 5.5) (5, 5)           @det744 det1966
mzz (5, 0.5) (5.5, 0.5)       @det871
mxx (0, 0) (0, 0.5)           @det2036 det2230
mzz (5.5, 2.5) (5, 2.5)       @det876
mxx (0, 2.5) (0, 2)           @det456 det1153
mzz (5, 4.5) (5.5, 4.5)       @det862
mxx (0, 4.5) (0, 4)           @det894 det2342
mxx (0.5, 0.5) (0.5, 0)       @det422 det775 det2230
mxx (0.5, 2.5) (0.5, 2)       @det94 det766 det1153
mxx (0.5, 4.5) (0.5, 4)       @det764 det894 det2299
mxx (1.5, 1.5) (1.5, 1)       @det650 det759 det2073
mxx (1.5, 3.5) (1.5, 3)       @det774 det942 det1023
mxx (1.5, 5) (1.5, 5.5)       @det776 det2178 det2335
mxx (2.5, 0.5) (2.5, 0)       @det46 det422 det778
mxx (2.5, 2) (2.5, 2.5)       @det94 det781 det2312
mxx (2.5, 4) (2.5, 4.5)       @det769 det2293 det2299
mxx (3.5, 1) (3.5, 1.5)       @det786 det798 det2073
mxx (3.5, 3) (3.5, 3.5)       @det790 det942 det1860
mxx (3.5, 5) (3.5, 5.5)       @det789 det1966 det2178
mxx (4.5, 0.5) (4.5, 0)       @det46 det754 det2230
mxx (4.5, 2) (4.5, 2.5)       @det757 det1153 det2312
mxx (4.5, 4.5) (4.5, 4)       @det745 det894 det2293
mxx (5.5, 1) (5.5, 1.5)       @det650 det736 det798
mxx (5.5, 3) (5.5, 3.5)       @det761 det1023 det1860
mxx (5.5, 5.5) (5.5, 5)       @det732 det1966 det2335

--------         12
mzz (1, 1.5) (0.5, 1.5)       @det896
mzz (1, 3.5) (0.5, 3.5)       @det944
mzz (0.5, 5.5) (1, 5.5)       @det932
mzz (1.5, 0.5) (2, 0.5)       @det923
mzz (1.5, 2.5) (2, 2.5)       @det927
mzz (1.5, 4.5) (2, 4.5)       @det908
mzz (3, 1.5) (2.5, 1.5)       @det925
mzz (2.5, 3.5) (3, 3.5)       @det919
mzz (2.5, 5.5) (3, 5.5)       @det901
mzz (3.5, 0.5) (4, 0.5)       @det915
mzz (3.5, 2.5) (4, 2.5)       @det922
mzz (4, 4.5) (3.5, 4.5)       @det934
mzz (5, 1.5) (4.5, 1.5)       @det899
mzz (5, 3.5) (4.5, 3.5)       @det902
mzz (5, 5.5) (4.5, 5.5)       @det912
mzz (5.5, 0.5) (0, 0.5)       @det906
mzz (5.5, 2.5) (0, 2.5)       @det903
mzz (5.5, 4.5) (0, 4.5)       @det913
mxx (0.5, 0.5) (0.5, 1)       @det422 det818 det2230
mzz (1, 0) (0.5, 0)           @det365 det763
mxx (0.5, 2.5) (0.5, 3)       @det94 det823 det1153
mzz (1, 2) (0.5, 2)           @det1519 det2024
mxx (0.5, 5) (0.5, 4.5)       @det826 det894 det2299
mzz (1, 4) (0.5, 4)           @det411 det1391
mxx (1.5, 1.5) (1.5, 2)       @det650 det820 det2073
mzz (1.5, 1) (2, 1)           @det701 det1701
mxx (1.5, 4) (1.5, 3.5)       @det819 det942 det1023
mzz (2, 3) (1.5, 3)           @det36 det350
mxx (1.5, 5.5) (1.5, 0)       @det821 det2178 det2335
mzz (1.5, 5) (2, 5)           @det408 det1075
mxx (2.5, 0.5) (2.5, 1)       @det46 det422 det842
mzz (2.5, 0) (3, 0)           @det96 det956
mxx (2.5, 2.5) (2.5, 3)       @det94 det845 det2312
mzz (2.5, 2) (3, 2)           @det1395 det2281
mxx (2.5, 4.5) (2.5, 5)       @det827 det2293 det2299
mzz (2.5, 4) (3, 4)           @det21 det198
mxx (3.5, 1.5) (3.5, 2)       @det798 det822 det2073
mzz (3.5, 1) (4, 1)           @det279 det916
mxx (3.5, 3.5) (3.5, 4)       @det825 det942 det1860
mzz (3.5, 3) (4, 3)           @det954 det2124
mxx (3.5, 5.5) (3.5, 0)       @det831 det1966 det2178
mzz (3.5, 5) (4, 5)           @det92 det1592
mxx (4.5, 0.5) (4.5, 1)       @det46 det829 det2230
mzz (5, 0) (4.5, 0)           @det95 det868
mxx (4.5, 2.5) (4.5, 3)       @det814 det1153 det2312
mzz (4.5, 2) (5, 2)           @det58 det1629
mxx (4.5, 4.5) (4.5, 5)       @det812 det894 det2293
mzz (5, 4) (4.5, 4)           @det287 det1579
mxx (5.5, 1.5) (5.5, 2)       @det650 det798 det811
mzz (5.5, 1) (0, 1)           @det562 det1270
mxx (5.5, 3.5) (5.5, 4)       @det806 det1023 det1860
mzz (5.5, 3) (0, 3)           @det2148 det2356
mxx (5.5, 5.5) (5.5, 0)       @det815 det1966 det2335
mzz (5.5, 5) (0, 5)           @det91 det495

--------         13
mzz (0, 1.5) (0.5, 1.5)       @det763 det854 det2024
mzz (0, 3.5) (0.5, 3.5)       @det411 det860 det2024
mzz (0.5, 5.5) (0, 5.5)       @det411 det763 det852
mzz (1, 0.5) (1.5, 0.5)       @det408 det701 det865
mzz (1, 2.5) (1.5, 2.5)       @det36 det701 det858
mzz (1.5, 4.5) (1, 4.5)       @det36 det408 det859
mzz (2, 1.5) (2.5, 1.5)       @det96 det863 det1395
mzz (2, 3.5) (2.5, 3.5)       @det198 det879 det1395
mzz (2, 5.5) (2.5, 5.5)       @det96 det198 det867
mzz (3.5, 0.5) (3, 0.5)       @det92 det279 det856
mzz (3, 2.5) (3.5, 2.5)       @det279 det875 det954
mzz (3, 4.5) (3.5, 4.5)       @det92 det861 det954
mzz (4, 1.5) (4.5, 1.5)       @det853 det868 det1629
mzz (4.5, 3.5) (4, 3.5)       @det287 det873 det1629
mzz (4, 5.5) (4.5, 5.5)       @det287 det864 det868
mzz (5, 0.5) (5.5, 0.5)       @det495 det871 det1270
mzz (5.5, 2.5) (5, 2.5)       @det876 det1270 det2148
mzz (5, 4.5) (5.5, 4.5)       @det495 det862 det2148
mzz (0, 1) (0.5, 1)           @det365 det763
mzz (0, 3) (0.5, 3)           @det1519 det2024
mzz (0.5, 5) (0, 5)           @det411 det1391
mzz (1, 2) (1.5, 2)           @det701 det1701
mzz (1.5, 4) (1, 4)           @det36 det350
mzz (1, 0) (1.5, 0)           @det408 det1075
mzz (2, 1) (2.5, 1)           @det96 det956
mzz (2, 3) (2.5, 3)           @det1395 det2281
mzz (2, 5) (2.5, 5)           @det21 det198
mzz (3, 2) (3.5, 2)           @det279 det916
mzz (3, 4) (3.5, 4)           @det954 det2124
mzz (3.5, 0) (3, 0)           @det92 det1592
mzz (4, 1) (4.5, 1)           @det95 det868
mzz (4.5, 3) (4, 3)           @det58 det1629
mzz (4, 5) (4.5, 5)           @det287 det1579
mzz (5.5, 2) (5, 2)           @det562 det1270
mzz (5, 4) (5.5, 4)           @det2148 det2356
mzz (5, 0) (5.5, 0)           @det91 det495
mz (0.5, 0.5)                 @noisy det365 det999
mx (0.5, 0)                   @noisy det1002
mz (0.5, 2.5)                 @noisy det992 det1519
mx (0.5, 2)                   @noisy det958
mz (0.5, 4.5)                 @noisy det974 det1391
mx (0.5, 4)                   @noisy det962
mz (1.5, 1.5)                 @noisy det946 det1701
mx (1.5, 1)                   @noisy det996
mz (1.5, 3.5)                 @noisy det350 det981
mx (1.5, 3)                   @noisy det970
mz (1.5, 5.5)                 @noisy det985 det1075
mx (1.5, 5)                   @noisy det949
mz (2.5, 0.5)                 @noisy det956 det993
mx (2.5, 0)                   @noisy det940
mz (2.5, 2.5)                 @noisy det995 det2281
mx (2.5, 2)                   @noisy det986
mz (2.5, 4.5)                 @noisy det21 det1004
mx (2.5, 4)                   @noisy det997
mz (3.5, 1.5)                 @noisy det916 det975
mx (3.5, 1)                   @noisy det963
mz (3.5, 3.5)                 @noisy det1001 det2124
mx (3.5, 3)                   @noisy det1007
mz (3.5, 5.5)                 @noisy det988 det1592
mx (3.5, 5)                   @noisy det1000
mz (4.5, 0.5)                 @noisy det95 det969
mx (4.5, 0)                   @noisy det991
mz (4.5, 2.5)                 @noisy det58 det972
mx (4.5, 2)                   @noisy det955
mz (4.5, 4.5)                 @noisy det953 det1579
mx (4.5, 4)                   @noisy det961
mz (5.5, 1.5)                 @noisy det562 det990
mx (5.5, 1)                   @noisy det994
mz (5.5, 3.5)                 @noisy det980 det2356
mx (5.5, 3)                   @noisy det966
mz (5.5, 5.5)                 @noisy det91 det983
mx (5.5, 5)                   @noisy det971

--------         14
mzz (1, 1.5) (0.5, 1.5)       @det763 det896 det2024
mxx (0, 1.5) (0, 1)           @det650 det2376
mzz (1, 3.5) (0.5, 3.5)       @det411 det944 det2024
mxx (0, 3.5) (0, 3)           @det1023 det1375
mzz (0.5, 5.5) (1, 5.5)       @det411 det763 det932
mxx (0, 5.5) (0, 5)           @det156 det2335
mzz (1.5, 0.5) (2, 0.5)       @det408 det701 det923
mxx (1, 0.5) (1, 0)           @det422 det1313
mzz (1.5, 2.5) (2, 2.5)       @det36 det701 det927
mxx (1, 2) (1, 2.5)           @det94 det1710
mzz (1.5, 4.5) (2, 4.5)       @det36 det408 det908
mxx (1, 4) (1, 4.5)           @det1137 det2299
mzz (3, 1.5) (2.5, 1.5)       @det96 det925 det1395
mxx (2, 1) (2, 1.5)           @det1660 det2073
mzz (2.5, 3.5) (3, 3.5)       @det198 det919 det1395
mxx (2, 3.5) (2, 3)           @det942 det2277
mzz (2.5, 5.5) (3, 5.5)       @det96 det198 det901
mxx (2, 5.5) (2, 5)           @det2047 det2178
mzz (3.5, 0.5) (4, 0.5)       @det92 det279 det915
mxx (3, 0) (3, 0.5)           @det46 det1663
mzz (3.5, 2.5) (4, 2.5)       @det279 det922 det954
mxx (3, 2.5) (3, 2)           @det2312 det2359
mzz (4, 4.5) (3.5, 4.5)       @det92 det934 det954
mxx (3, 4.5) (3, 4)           @det1779 det2293
mzz (5, 1.5) (4.5, 1.5)       @det868 det899 det1629
mxx (4, 1.5) (4, 1)           @det798 det1853
mzz (5, 3.5) (4.5, 3.5)       @det287 det902 det1629
mxx (4, 3) (4, 3.5)           @det872 det1860
mzz (5, 5.5) (4.5, 5.5)       @det287 det868 det912
mxx (4, 5) (4, 5.5)           @det744 det1966
mzz (5.5, 0.5) (0, 0.5)       @det495 det906 det1270
mxx (5, 0) (5, 0.5)           @det2036 det2230
mzz (5.5, 2.5) (0, 2.5)       @det903 det1270 det2148
mxx (5, 2) (5, 2.5)           @det456 det1153
mzz (5.5, 4.5) (0, 4.5)       @det495 det913 det2148
mxx (5, 4.5) (5, 4)           @det894 det2342
mx (0.5, 0)                   @noisy det156 det422 det1002 det2036 det2335
mz (0.5, 0.5)                 @noisy det999 det1078
mx (0.5, 1)                   @noisy det1083
mx (0.5, 2)                   @noisy det94 det456 det650 det958 det2376
mz (0.5, 2.5)                 @noisy det992 det1060
mx (0.5, 3)                   @noisy det1071
mx (0.5, 4)                   @noisy det962 det1023 det1375 det2299 det2342
mz (0.5, 4.5)                 @noisy det974 det1073
mx (0.5, 5)                   @noisy det894 det1079 det2335
mx (1.5, 1)                   @noisy det422 det996 det1313 det2073 det2376
mz (1.5, 1.5)                 @noisy det946 det1045
mx (1.5, 2)                   @noisy det94 det1061
mx (1.5, 3)                   @noisy det94 det942 det970 det1375 det1710
mz (1.5, 3.5)                 @noisy det981 det1082
mx (1.5, 4)                   @noisy det1023 det1038
mx (1.5, 5)                   @noisy det156 det949 det1137 det2178 det2299
mz (1.5, 5.5)                 @noisy det985 det1088
mx (1.5, 0)                   @noisy det1066
mx (2.5, 0)                   @noisy det46 det940 det1313 det2047 det2178
mz (2.5, 0.5)                 @noisy det993 det1033
mx (2.5, 1)                   @noisy det1065
mx (2.5, 2)                   @noisy det986 det1660 det1710 det2073 det2312
mz (2.5, 2.5)                 @noisy det995 det1064
mx (2.5, 3)                   @noisy det94 det1069
mx (2.5, 4)                   @noisy det942 det997 det1137 det2277 det2293
mz (2.5, 4.5)                 @noisy det1004 det1087
mx (2.5, 5)                   @noisy det1027
mx (3.5, 1)                   @noisy det46 det798 det963 det1660 det1663
mz (3.5, 1.5)                 @noisy det975 det1076
mx (3.5, 2)                   @noisy det1092 det2073 det2312
mx (3.5, 3)                   @noisy det1007 det1860 det2277 det2312 det2359
mz (3.5, 3.5)                 @noisy det1001 det1080
mx (3.5, 4)                   @noisy det1070 det2293
mx (3.5, 5)                   @noisy det1000 det1779 det1966 det2047 det2293
mz (3.5, 5.5)                 @noisy det988 det1024
mx (3.5, 0)                   @noisy det1072
mx (4.5, 0)                   @noisy det744 det991 det1663 det1966 det2230
mz (4.5, 0.5)                 @noisy det969 det1026
mx (4.5, 1)                   @noisy det1068
mx (4.5, 2)                   @noisy det798 det955 det1153 det1853 det2359
mz (4.5, 2.5)                 @noisy det972 det1067
mx (4.5, 3)                   @noisy det1089 det1860 det2312
mx (4.5, 4)                   @noisy det872 det894 det961 det1779 det1860
mz (4.5, 4.5)                 @noisy det953 det1052
mx (4.5, 5)                   @noisy det1063 det2293
mx (5.5, 1)                   @noisy det650 det994 det1853 det2036 det2230
mz (5.5, 1.5)                 @noisy det990 det1029
mx (5.5, 2)                   @noisy det1046
mx (5.5, 3)                   @noisy det456 det872 det966 det1023 det1153
mz (5.5, 3.5)                 @noisy det980 det1081
mx (5.5, 4)                   @noisy det1037 det1860
mx (5.5, 5)                   @noisy det744 det894 det971 det2335 det2342
mz (5.5, 5.5)                 @noisy det983 det1086
mx (5.5, 0)                   @noisy det1057

--------         15
mxx (1, 1.5) (1, 2)           @det650 det2376
mxx (1, 3.5) (1, 4)           @det1023 det1375
mxx (1, 0) (1, 5.5)           @det156 det2335
mxx (2, 0.5) (2, 1)           @det422 det1313
mxx (2, 3) (2, 2.5)           @det94 det1710
mxx (2, 4.5) (2, 5)           @det1137 det2299
mxx (3, 1.5) (3, 2)           @det1660 det2073
mxx (3, 3.5) (3, 4)           @det942 det2277
mxx (3, 5.5) (3, 0)           @det2047 det2178
mxx (4, 0.5) (4, 1)           @det46 det1663
mxx (4, 2.5) (4, 3)           @det2312 det2359
mxx (4, 4.5) (4, 5)           @det1779 det2293
mxx (5, 1.5) (5, 2)           @det798 det1853
mxx (5, 3.5) (5, 4)           @det872 det1860
mxx (5, 5.5) (5, 0)           @det744 det1966
mxx (0, 1) (0, 0.5)           @det2036 det2230
mxx (0, 2.5) (0, 3)           @det456 det1153
mxx (0, 4.5) (0, 5)           @det894 det2342
mzz (0.5, 0) (0, 0)           @noisy det588 det763
mz (0.5, 0.5)                 @noisy det588 det1078
mx (0.5, 1)                   @noisy det650 det1083 det1313 det2230 det2376
mzz (0, 2) (0.5, 2)           @noisy det670 det2024
mz (0.5, 2.5)                 @noisy det670 det1060
mx (0.5, 3)                   @noisy det1023 det1071 det1153 det1375 det1710
mzz (0, 4) (0.5, 4)           @noisy det411 det1343
mz (0.5, 4.5)                 @noisy det1073 det1343
mx (0.5, 5)                   @noisy det156 det1079 det1137
mzz (1, 1) (1.5, 1)           @noisy det701 det1115
mz (1.5, 1.5)                 @noisy det1045 det1115
mx (1.5, 2)                   @noisy det650 det1061 det1660 det1710
mzz (1, 3) (1.5, 3)           @noisy det36 det1504
mz (1.5, 3.5)                 @noisy det1082 det1504
mx (1.5, 4)                   @noisy det1038 det1137 det2277 det2299
mzz (1.5, 5) (1, 5)           @noisy det408 det1832
mz (1.5, 5.5)                 @noisy det1088 det1832
mx (1.5, 0)                   @noisy det422 det1066 det1313 det2047 det2335
mzz (2, 0) (2.5, 0)           @noisy det96 det568
mz (2.5, 0.5)                 @noisy det568 det1033
mx (2.5, 1)                   @noisy det422 det1065 det1660 det1663 det2073
mzz (2.5, 2) (2, 2)           @noisy det1395 det2079
mz (2.5, 2.5)                 @noisy det1064 det2079
mx (2.5, 3)                   @noisy det942 det1069 det2277 det2359
mzz (2, 4) (2.5, 4)           @noisy det35 det198
mz (2.5, 4.5)                 @noisy det35 det1087
mx (2.5, 5)                   @noisy det1027 det1779 det2047 det2178 det2299
mzz (3, 1) (3.5, 1)           @noisy det279 det891
mz (3.5, 1.5)                 @noisy det891 det1076
mx (3.5, 2)                   @noisy det1092 det1853 det2359
mzz (3, 3) (3.5, 3)           @noisy det509 det954
mz (3.5, 3.5)                 @noisy det509 det1080
mx (3.5, 4)                   @noisy det872 det942 det1070 det1779
mzz (3.5, 5) (3, 5)           @noisy det92 det2371
mz (3.5, 5.5)                 @noisy det1024 det2371
mx (3.5, 0)                   @noisy det46 det744 det1072 det1663 det2178
mzz (4, 0) (4.5, 0)           @noisy det868 det2207
mz (4.5, 0.5)                 @noisy det1026 det2207
mx (4.5, 1)                   @noisy det46 det798 det1068 det1853 det2036
mzz (4.5, 2) (4, 2)           @noisy det112 det1629
mz (4.5, 2.5)                 @noisy det112 det1067
mx (4.5, 3)                   @noisy det456 det872 det1089
mzz (4, 4) (4.5, 4)           @noisy det287 det837
mz (4.5, 4.5)                 @noisy det837 det1052
mx (4.5, 5)                   @noisy det744 det1063 det1966 det2342
mzz (5.5, 1) (5, 1)           @noisy det1270 det2005
mz (5.5, 1.5)                 @noisy det1029 det2005
mx (5.5, 2)                   @noisy det456 det798 det1046 det1153 det2376
mzz (5, 3) (5.5, 3)           @noisy det323 det2148
mz (5.5, 3.5)                 @noisy det323 det1081
mx (5.5, 4)                   @noisy det894 det1037 det1375 det2342
mzz (5, 5) (5.5, 5)           @noisy det63 det495
mz (5.5, 5.5)                 @noisy det63 det1086
mx (5.5, 0)                   @noisy det156 det1057 det1966 det2036 det2230
mx (0.5, 1.5)                 @noisy det650 det1161
mz (0, 1.5)                   @noisy det1125
mx (0.5, 3.5)                 @noisy det1023 det1122
mz (0, 3.5)                   @noisy det1152
mx (0.5, 5.5)                 @noisy det1123 det2335
mz (0, 5.5)                   @noisy det1167
mx (1.5, 0.5)                 @noisy det422 det1138
mz (1, 0.5)                   @noisy det1119
mx (1.5, 2.5)                 @noisy det94 det1143
mz (1, 2.5)                   @noisy det1121
mx (1.5, 4.5)                 @noisy det1160 det2299
mz (1, 4.5)                   @noisy det1151
mx (2.5, 1.5)                 @noisy det1157 det2073
mz (2, 1.5)                   @noisy det1134
mx (2.5, 3.5)                 @noisy det942 det1169
mz (2, 3.5)                   @noisy det1155
mx (2.5, 5.5)                 @noisy det1118 det2178
mz (2, 5.5)                   @noisy det1168
mx (3.5, 0.5)                 @noisy det46 det1146
mz (3, 0.5)                   @noisy det1142
mx (3.5, 2.5)                 @noisy det1127 det2312
mz (3, 2.5)                   @noisy det1172
mx (3.5, 4.5)                 @noisy det1158 det2293
mz (3, 4.5)                   @noisy det1129
mx (4.5, 1.5)                 @noisy det798 det1126
mz (4, 1.5)                   @noisy det1147
mx (4.5, 3.5)                 @noisy det1135 det1860
mz (4, 3.5)                   @noisy det1120
mx (4.5, 5.5)                 @noisy det1174 det1966
mz (4, 5.5)                   @noisy det1165
mx (5.5, 0.5)                 @noisy det1173 det2230
mz (5, 0.5)                   @noisy det1117
mx (5.5, 2.5)                 @noisy det1153 det1162
mz (5, 2.5)                   @noisy det1107
mx (5.5, 4.5)                 @noisy det894 det1145
mz (5, 4.5)                   @noisy det1166

--------         16
mz (0, 1.5)                   @noisy det670 det763 det1125 det1270 det2005
mx (0.5, 1.5)                 @noisy det1161 det1268
mz (1, 1.5)                   @noisy det1193
mz (0, 3.5)                   @noisy det323 det1152 det1343 det2024 det2148
mx (0.5, 3.5)                 @noisy det1122 det1276
mz (1, 3.5)                   @noisy det1249
mz (0, 5.5)                   @noisy det63 det411 det495 det588 det1167
mx (0.5, 5.5)                 @noisy det1123 det1238
mz (1, 5.5)                   @noisy det1206
mz (1, 0.5)                   @noisy det408 det588 det763 det1115 det1119
mx (1.5, 0.5)                 @noisy det1138 det1262
mz (2, 0.5)                   @noisy det1210
mz (1, 2.5)                   @noisy det670 det701 det1121 det1504 det2024
mx (1.5, 2.5)                 @noisy det1143 det1220
mz (2, 2.5)                   @noisy det1277
mz (1, 4.5)                   @noisy det36 det411 det1151 det1343 det1832
mx (1.5, 4.5)                 @noisy det1160 det1200
mz (2, 4.5)                   @noisy det1245
mz (2, 1.5)                   @noisy det96 det701 det1115 det1134 det2079
mx (2.5, 1.5)                 @noisy det1157 det1230
mz (3, 1.5)                   @noisy det1217
mz (2, 3.5)                   @noisy det35 det36 det1155 det1395 det1504
mx (2.5, 3.5)                 @noisy det1169 det1251
mz (3, 3.5)                   @noisy det1241
mz (2, 5.5)                   @noisy det198 det408 det568 det1168 det1832
mx (2.5, 5.5)                 @noisy det1118 det1192
mz (3, 5.5)                   @noisy det1261
mz (3, 0.5)                   @noisy det92 det96 det568 det891 det1142
mx (3.5, 0.5)                 @noisy det1146 det1265
mz (4, 0.5)                   @noisy det1258
mz (3, 2.5)                   @noisy det279 det509 det1172 det1395 det2079
mx (3.5, 2.5)                 @noisy det1127 det1247
mz (4, 2.5)                   @noisy det1256
mz (3, 4.5)                   @noisy det35 det198 det954 det1129 det2371
mx (3.5, 4.5)                 @noisy det1158 det1231
mz (4, 4.5)                   @noisy det1273
mz (4, 1.5)                   @noisy det112 det279 det868 det891 det1147
mx (4.5, 1.5)                 @noisy det1126 det1199
mz (5, 1.5)                   @noisy det1250
mz (4, 3.5)                   @noisy det509 det837 det954 det1120 det1629
mx (4.5, 3.5)                 @noisy det1135 det1257
mz (5, 3.5)                   @noisy det1246
mz (4, 5.5)                   @noisy det92 det287 det1165 det2207 det2371
mx (4.5, 5.5)                 @noisy det1174 det1264
mz (5, 5.5)                   @noisy det1232
mz (5, 0.5)                   @noisy det495 det868 det1117 det2005 det2207
mx (5.5, 0.5)                 @noisy det1173 det1263
mz (0, 0.5)                   @noisy det1253
mz (5, 2.5)                   @noisy det112 det323 det1107 det1270 det1629
mx (5.5, 2.5)                 @noisy det1162 det1235
mz (0, 2.5)                   @noisy det1252
mz (5, 4.5)                   @noisy det63 det287 det837 det1166 det2148
mx (5.5, 4.5)                 @noisy det1145 det1224
mz (0, 4.5)                   @noisy det1204
mxx (0.5, 0.5) (0.5, 0)       @noisy det1269
mzz (1, 1) (0.5, 1)           @noisy det588 det763
mxx (0.5, 2.5) (0.5, 2)       @noisy det1280
mzz (1, 3) (0.5, 3)           @noisy det670 det2024
mxx (0.5, 4.5) (0.5, 4)       @noisy det1279
mzz (0.5, 5) (1, 5)           @noisy det411 det1343
mxx (1.5, 1.5) (1.5, 1)       @noisy det1274
mzz (1.5, 2) (2, 2)           @noisy det701 det1115
mxx (1.5, 3.5) (1.5, 3)       @noisy det1266
mzz (1.5, 4) (2, 4)           @noisy det36 det1504
mxx (1.5, 5) (1.5, 5.5)       @noisy det1271
mzz (1.5, 0) (2, 0)           @noisy det408 det1832
mxx (2.5, 0.5) (2.5, 0)       @noisy det1289
mzz (3, 1) (2.5, 1)           @noisy det96 det568
mxx (2.5, 2) (2.5, 2.5)       @noisy det1290
mzz (2.5, 3) (3, 3)           @noisy det1395 det2079
mxx (2.5, 4) (2.5, 4.5)       @noisy det1259
mzz (2.5, 5) (3, 5)           @noisy det35 det198
mxx (3.5, 1) (3.5, 1.5)       @noisy det1233
mzz (3.5, 2) (4, 2)           @noisy det279 det891
mxx (3.5, 3) (3.5, 3.5)       @noisy det1240
mzz (4, 4) (3.5, 4)           @noisy det509 det954
mxx (3.5, 5) (3.5, 5.5)       @noisy det1237
mzz (3.5, 0) (4, 0)           @noisy det92 det2371
mxx (4.5, 0.5) (4.5, 0)       @noisy det1267
mzz (5, 1) (4.5, 1)           @noisy det868 det2207
mxx (4.5, 2) (4.5, 2.5)       @noisy det1272
mzz (5, 3) (4.5, 3)           @noisy det112 det1629
mxx (4.5, 4.5) (4.5, 4)       @noisy det1255
mzz (5, 5) (4.5, 5)           @noisy det287 det837
mxx (5.5, 1) (5.5, 1.5)       @noisy det1248
mzz (5.5, 2) (0, 2)           @noisy det1270 det2005
mxx (5.5, 3) (5.5, 3.5)       @noisy det1275
mzz (5.5, 4) (0, 4)           @noisy det323 det2148
mxx (5.5, 5.5) (5.5, 5)       @noisy det1244
mzz (5.5, 0) (0, 0)           @noisy det63 det495
i (0, 1)                      @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (5, 4)                      @noisy
i (0, 3)                      @noisy
i (1, 4)                      @noisy
i (3, 0)                      @noisy
i (2, 3)                      @noisy
i (4, 5)                      @noisy
i (5, 0)                      @noisy
i (0, 5)                      @noisy
i (1, 0)                      @noisy
i (3, 2)                      @noisy
i (2, 5)                      @noisy
i (4, 1)                      @noisy
i (5, 2)                      @noisy

--------         17
mxx (0, 1.5) (0, 2)           @noisy det2226 det2376
mx (0.5, 1.5)                 @noisy det1268 det2226
mz (1, 1.5)                   @noisy det588 det701 det1115 det1193 det2024
mxx (0, 3.5) (0, 4)           @noisy det1042 det1375
mx (0.5, 3.5)                 @noisy det1042 det1276
mz (1, 3.5)                   @noisy det36 det411 det670 det1249 det1504
mxx (0, 5.5) (0, 0)           @noisy det156 det1093
mx (0.5, 5.5)                 @noisy det1093 det1238
mz (1, 5.5)                   @noisy det408 det763 det1206 det1343 det1832
mxx (1, 0.5) (1, 1)           @noisy det306 det1313
mx (1.5, 0.5)                 @noisy det306 det1262
mz (2, 0.5)                   @noisy det96 det568 det701 det1210 det1832
mxx (1, 2.5) (1, 3)           @noisy det833 det1710
mx (1.5, 2.5)                 @noisy det833 det1220
mz (2, 2.5)                   @noisy det36 det1115 det1277 det1395 det2079
mxx (1, 4.5) (1, 5)           @noisy det1137 det2093
mx (1.5, 4.5)                 @noisy det1200 det2093
mz (2, 4.5)                   @noisy det35 det198 det408 det1245 det1504
mxx (2, 1.5) (2, 2)           @noisy det302 det1660
mx (2.5, 1.5)                 @noisy det302 det1230
mz (3, 1.5)                   @noisy det279 det568 det891 det1217 det1395
mxx (2, 3.5) (2, 4)           @noisy det751 det2277
mx (2.5, 3.5)                 @noisy det751 det1251
mz (3, 3.5)                   @noisy det198 det509 det954 det1241 det2079
mxx (2, 5.5) (2, 0)           @noisy det1394 det2047
mx (2.5, 5.5)                 @noisy det1192 det1394
mz (3, 5.5)                   @noisy det35 det92 det96 det1261 det2371
mxx (3, 1) (3, 0.5)           @noisy det1551 det1663
mx (3.5, 0.5)                 @noisy det1265 det1551
mz (4, 0.5)                   @noisy det279 det868 det1258 det2207 det2371
mxx (3, 2.5) (3, 3)           @noisy det1824 det2359
mx (3.5, 2.5)                 @noisy det1247 det1824
mz (4, 2.5)                   @noisy det112 det891 det954 det1256 det1629
mxx (3, 4.5) (3, 5)           @noisy det886 det1779
mx (3.5, 4.5)                 @noisy det886 det1231
mz (4, 4.5)                   @noisy det92 det287 det509 det837 det1273
mxx (4, 1.5) (4, 2)           @noisy det1074 det1853
mx (4.5, 1.5)                 @noisy det1074 det1199
mz (5, 1.5)                   @noisy det1250 det1270 det1629 det2005 det2207
mxx (4, 4) (4, 3.5)           @noisy det872 det2095
mx (4.5, 3.5)                 @noisy det1257 det2095
mz (5, 3.5)                   @noisy det112 det287 det323 det1246 det2148
mxx (4, 5.5) (4, 0)           @noisy det744 det878
mx (4.5, 5.5)                 @noisy det878 det1264
mz (5, 5.5)                   @noisy det63 det495 det837 det868 det1232
mxx (5, 0.5) (5, 1)           @noisy det1090 det2036
mx (5.5, 0.5)                 @noisy det1090 det1263
mz (0, 0.5)                   @noisy det63 det588 det763 det1253 det1270
mxx (5, 3) (5, 2.5)           @noisy det456 det2088
mx (5.5, 2.5)                 @noisy det1235 det2088
mz (0, 2.5)                   @noisy det670 det1252 det2005 det2024 det2148
mxx (5, 4.5) (5, 5)           @noisy det1846 det2342
mx (5.5, 4.5)                 @noisy det1224 det1846
mz (0, 4.5)                   @noisy det323 det411 det495 det1204 det1343
mxx (0.5, 0.5) (0.5, 1)       @noisy det1304
mxx (0.5, 2.5) (0.5, 3)       @noisy det1307
mxx (0.5, 5) (0.5, 4.5)       @noisy det1319
mxx (1.5, 1.5) (1.5, 2)       @noisy det1305
mxx (1.5, 4) (1.5, 3.5)       @noisy det1317
mxx (1.5, 5.5) (1.5, 0)       @noisy det1306
mxx (2.5, 0.5) (2.5, 1)       @noisy det1312
mxx (2.5, 2.5) (2.5, 3)       @noisy det1315
mxx (2.5, 4.5) (2.5, 5)       @noisy det1310
mxx (3.5, 1.5) (3.5, 2)       @noisy det1322
mxx (3.5, 3.5) (3.5, 4)       @noisy det1308
mxx (3.5, 5.5) (3.5, 0)       @noisy det1316
mxx (4.5, 0.5) (4.5, 1)       @noisy det1323
mxx (4.5, 2.5) (4.5, 3)       @noisy det1326
mxx (4.5, 4.5) (4.5, 5)       @noisy det1321
mxx (5.5, 1.5) (5.5, 2)       @noisy det1320
mxx (5.5, 3.5) (5.5, 4)       @noisy det1318
mxx (5.5, 5.5) (5.5, 0)       @noisy det1329
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (4.5, 2)                    @noisy
i (5, 4)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 3)                    @noisy
i (0, 5)                      @noisy
i (0.5, 4)                    @noisy
i (1, 0)                      @noisy
i (2, 5)                      @noisy
i (2.5, 4)                    @noisy
i (1.5, 5)                    @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (4.5, 4)                    @noisy
i (5, 0)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 5)                    @noisy
i (0, 1)                      @noisy
i (0.5, 0)                    @noisy
i (1, 2)                      @noisy
i (1.5, 1)                    @noisy
i (2, 1)                      @noisy
i (2.5, 0)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4.5, 0)                    @noisy
i (5, 2)                      @noisy
i (5.5, 1)                    @noisy
i (3.5, 1)                    @noisy
i (0, 3)                      @noisy
i (0.5, 2)                    @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (2.5, 2)                    @noisy
i (1.5, 3)                    @noisy

--------         18
mzz (0, 1.5) (0.5, 1.5)       @noisy det1350
mxx (1, 1) (1, 1.5)           @noisy det2226 det2376
mzz (0, 3.5) (0.5, 3.5)       @noisy det1362
mxx (1, 3) (1, 3.5)           @noisy det1042 det1375
mzz (0.5, 5.5) (0, 5.5)       @noisy det1366
mxx (1, 5) (1, 5.5)           @noisy det156 det1093
mzz (1, 0.5) (1.5, 0.5)       @noisy det1365
mxx (2, 0) (2, 0.5)           @noisy det306 det1313
mzz (1, 2.5) (1.5, 2.5)       @noisy det1360
mxx (2, 2) (2, 2.5)           @noisy det833 det1710
mzz (1.5, 4.5) (1, 4.5)       @noisy det1361
mxx (2, 4.5) (2, 4)           @noisy det1137 det2093
mzz (2, 1.5) (2.5, 1.5)       @noisy det1351
mxx (3, 1.5) (3, 1)           @noisy det302 det1660
mzz (2, 3.5) (2.5, 3.5)       @noisy det1353
mxx (3, 3.5) (3, 3)           @noisy det751 det2277
mzz (2, 5.5) (2.5, 5.5)       @noisy det1352
mxx (3, 5) (3, 5.5)           @noisy det1394 det2047
mzz (3.5, 0.5) (3, 0.5)       @noisy det1359
mxx (4, 0) (4, 0.5)           @noisy det1551 det1663
mzz (3, 2.5) (3.5, 2.5)       @noisy det1371
mxx (4, 2) (4, 2.5)           @noisy det1824 det2359
mzz (3, 4.5) (3.5, 4.5)       @noisy det1364
mxx (4, 4.5) (4, 4)           @noisy det886 det1779
mzz (4, 1.5) (4.5, 1.5)       @noisy det1358
mxx (5, 1) (5, 1.5)           @noisy det1074 det1853
mzz (4.5, 3.5) (4, 3.5)       @noisy det1356
mxx (5, 3.5) (5, 3)           @noisy det872 det2095
mzz (4, 5.5) (4.5, 5.5)       @noisy det1349
mxx (5, 5.5) (5, 5)           @noisy det744 det878
mzz (5, 0.5) (5.5, 0.5)       @noisy det1355
mxx (0, 0) (0, 0.5)           @noisy det1090 det2036
mzz (5.5, 2.5) (5, 2.5)       @noisy det1357
mxx (0, 2.5) (0, 2)           @noisy det456 det2088
mzz (5, 4.5) (5.5, 4.5)       @noisy det1347
mxx (0, 4.5) (0, 4)           @noisy det1846 det2342
mxx (0.5, 0.5) (0.5, 0)       @noisy det1269 det1313 det2036
mxx (0.5, 2.5) (0.5, 2)       @noisy det456 det1280 det1710
mxx (0.5, 4.5) (0.5, 4)       @noisy det1137 det1279 det2342
mxx (1.5, 1.5) (1.5, 1)       @noisy det1274 det1660 det2376
mxx (1.5, 3.5) (1.5, 3)       @noisy det1266 det1375 det2277
mxx (1.5, 5) (1.5, 5.5)       @noisy det156 det1271 det2047
mxx (2.5, 0.5) (2.5, 0)       @noisy det1289 det1313 det1663
mxx (2.5, 2) (2.5, 2.5)       @noisy det1290 det1710 det2359
mxx (2.5, 4) (2.5, 4.5)       @noisy det1137 det1259 det1779
mxx (3.5, 1) (3.5, 1.5)       @noisy det1233 det1660 det1853
mxx (3.5, 3) (3.5, 3.5)       @noisy det872 det1240 det2277
mxx (3.5, 5) (3.5, 5.5)       @noisy det744 det1237 det2047
mxx (4.5, 0.5) (4.5, 0)       @noisy det1267 det1663 det2036
mxx (4.5, 2) (4.5, 2.5)       @noisy det456 det1272 det2359
mxx (4.5, 4.5) (4.5, 4)       @noisy det1255 det1779 det2342
mxx (5.5, 1) (5.5, 1.5)       @noisy det1248 det1853 det2376
mxx (5.5, 3) (5.5, 3.5)       @noisy det872 det1275 det1375
mxx (5.5, 5.5) (5.5, 5)       @noisy det156 det744 det1244
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (3.5, 0)                    @noisy
i (5, 4)                      @noisy
i (4.5, 5)                    @noisy
i (5.5, 0)                    @noisy
i (0, 5)                      @noisy
i (1, 0)                      @noisy
i (0.5, 1)                    @noisy
i (2, 5)                      @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (3.5, 2)                    @noisy
i (5, 0)                      @noisy
i (4.5, 1)                    @noisy
i (5.5, 2)                    @noisy
i (0, 1)                      @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (0.5, 3)                    @noisy
i (1.5, 4)                    @noisy
i (2.5, 3)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (3.5, 4)                    @noisy
i (5, 2)                      @noisy
i (4.5, 3)                    @noisy
i (5.5, 4)                    @noisy
i (0, 3)                      @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (0.5, 5)                    @noisy
i (1.5, 0)                    @noisy
i (2.5, 5)                    @noisy

--------         19
mzz (1, 1.5) (0.5, 1.5)       @noisy det1385
mzz (1, 3.5) (0.5, 3.5)       @noisy det1383
mzz (0.5, 5.5) (1, 5.5)       @noisy det1388
mzz (1.5, 0.5) (2, 0.5)       @noisy det1426
mzz (1.5, 2.5) (2, 2.5)       @noisy det1443
mzz (1.5, 4.5) (2, 4.5)       @noisy det1396
mzz (3, 1.5) (2.5, 1.5)       @noisy det1403
mzz (2.5, 3.5) (3, 3.5)       @noisy det1417
mzz (2.5, 5.5) (3, 5.5)       @noisy det1390
mzz (3.5, 0.5) (4, 0.5)       @noisy det1399
mzz (3.5, 2.5) (4, 2.5)       @noisy det1402
mzz (4, 4.5) (3.5, 4.5)       @noisy det1405
mzz (5, 1.5) (4.5, 1.5)       @noisy det1423
mzz (5, 3.5) (4.5, 3.5)       @noisy det1427
mzz (5, 5.5) (4.5, 5.5)       @noisy det1418
mzz (5.5, 0.5) (0, 0.5)       @noisy det1393
mzz (5.5, 2.5) (0, 2.5)       @noisy det1431
mzz (5.5, 4.5) (0, 4.5)       @noisy det1397
mxx (0.5, 0.5) (0.5, 1)       @noisy det1304 det1313 det2036
mzz (1, 0) (0.5, 0)           @noisy det588 det763
mxx (0.5, 2.5) (0.5, 3)       @noisy det456 det1307 det1710
mzz (1, 2) (0.5, 2)           @noisy det670 det2024
mxx (0.5, 5) (0.5, 4.5)       @noisy det1137 det1319 det2342
mzz (1, 4) (0.5, 4)           @noisy det411 det1343
mxx (1.5, 1.5) (1.5, 2)       @noisy det1305 det1660 det2376
mzz (1.5, 1) (2, 1)           @noisy det701 det1115
mxx (1.5, 4) (1.5, 3.5)       @noisy det1317 det1375 det2277
mzz (2, 3) (1.5, 3)           @noisy det36 det1504
mxx (1.5, 5.5) (1.5, 0)       @noisy det156 det1306 det2047
mzz (1.5, 5) (2, 5)           @noisy det408 det1832
mxx (2.5, 0.5) (2.5, 1)       @noisy det1312 det1313 det1663
mzz (2.5, 0) (3, 0)           @noisy det96 det568
mxx (2.5, 2.5) (2.5, 3)       @noisy det1315 det1710 det2359
mzz (2.5, 2) (3, 2)           @noisy det1395 det2079
mxx (2.5, 4.5) (2.5, 5)       @noisy det1137 det1310 det1779
mzz (2.5, 4) (3, 4)           @noisy det35 det198
mxx (3.5, 1.5) (3.5, 2)       @noisy det1322 det1660 det1853
mzz (3.5, 1) (4, 1)           @noisy det279 det891
mxx (3.5, 3.5) (3.5, 4)       @noisy det872 det1308 det2277
mzz (3.5, 3) (4, 3)           @noisy det509 det954
mxx (3.5, 5.5) (3.5, 0)       @noisy det744 det1316 det2047
mzz (3.5, 5) (4, 5)           @noisy det92 det2371
mxx (4.5, 0.5) (4.5, 1)       @noisy det1323 det1663 det2036
mzz (5, 0) (4.5, 0)           @noisy det868 det2207
mxx (4.5, 2.5) (4.5, 3)       @noisy det456 det1326 det2359
mzz (4.5, 2) (5, 2)           @noisy det112 det1629
mxx (4.5, 4.5) (4.5, 5)       @noisy det1321 det1779 det2342
mzz (5, 4) (4.5, 4)           @noisy det287 det837
mxx (5.5, 1.5) (5.5, 2)       @noisy det1320 det1853 det2376
mzz (5.5, 1) (0, 1)           @noisy det1270 det2005
mxx (5.5, 3.5) (5.5, 4)       @noisy det872 det1318 det1375
mzz (5.5, 3) (0, 3)           @noisy det323 det2148
mxx (5.5, 5.5) (5.5, 0)       @noisy det156 det744 det1329
mzz (5.5, 5) (0, 5)           @noisy det63 det495
i (4, 0)                      @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (3, 1)                      @noisy
i (5, 4.5)                    @noisy
i (5, 1)                      @noisy
i (0, 2)                      @noisy
i (0, 5.5)                    @noisy
i (2, 2)                      @noisy
i (1, 0.5)                    @noisy
i (2, 5.5)                    @noisy
i (1, 3)                      @noisy
i (4, 2)                      @noisy
i (3, 0.5)                    @noisy
i (4, 5.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (5, 3)                      @noisy
i (0, 1.5)                    @noisy
i (2, 4)                      @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (2, 1.5)                    @noisy
i (1, 5)                      @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (3, 5)                      @noisy
i (5, 2.5)                    @noisy
i (4, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0)                      @noisy
i (1, 1)                      @noisy
i (0, 3.5)                    @noisy
i (2, 0)                      @noisy
i (1, 4.5)                    @noisy
i (2, 3.5)                    @noisy

--------         20
mzz (0, 1.5) (0.5, 1.5)       @noisy det588 det670 det1350
mzz (0, 3.5) (0.5, 3.5)       @noisy det670 det1343 det1362
mzz (0.5, 5.5) (0, 5.5)       @noisy det588 det1343 det1366
mzz (1, 0.5) (1.5, 0.5)       @noisy det1115 det1365 det1832
mzz (1, 2.5) (1.5, 2.5)       @noisy det1115 det1360 det1504
mzz (1.5, 4.5) (1, 4.5)       @noisy det1361 det1504 det1832
mzz (2, 1.5) (2.5, 1.5)       @noisy det568 det1351 det2079
mzz (2, 3.5) (2.5, 3.5)       @noisy det35 det1353 det2079
mzz (2, 5.5) (2.5, 5.5)       @noisy det35 det568 det1352
mzz (3.5, 0.5) (3, 0.5)       @noisy det891 det1359 det2371
mzz (3, 2.5) (3.5, 2.5)       @noisy det509 det891 det1371
mzz (3, 4.5) (3.5, 4.5)       @noisy det509 det1364 det2371
mzz (4, 1.5) (4.5, 1.5)       @noisy det112 det1358 det2207
mzz (4.5, 3.5) (4, 3.5)       @noisy det112 det837 det1356
mzz (4, 5.5) (4.5, 5.5)       @noisy det837 det1349 det2207
mzz (5, 0.5) (5.5, 0.5)       @noisy det63 det1355 det2005
mzz (5.5, 2.5) (5, 2.5)       @noisy det323 det1357 det2005
mzz (5, 4.5) (5.5, 4.5)       @noisy det63 det323 det1347
mzz (0, 1) (0.5, 1)           @noisy det588 det763
mz (0.5, 0.5)                 @noisy det763 det1477
mx (0.5, 0)                   @noisy det1470
mzz (0, 3) (0.5, 3)           @noisy det670 det2024
mz (0.5, 2.5)                 @noisy det1469 det2024
mx (0.5, 2)                   @noisy det1468
mzz (0.5, 5) (0, 5)           @noisy det411 det1343
mz (0.5, 4.5)                 @noisy det411 det1450
mx (0.5, 4)                   @noisy det1473
mzz (1, 2) (1.5, 2)           @noisy det701 det1115
mz (1.5, 1.5)                 @noisy det701 det1463
mx (1.5, 1)                   @noisy det1452
mzz (1.5, 4) (1, 4)           @noisy det36 det1504
mz (1.5, 3.5)                 @noisy det36 det1456
mx (1.5, 3)                   @noisy det1440
mzz (1, 0) (1.5, 0)           @noisy det408 det1832
mz (1.5, 5.5)                 @noisy det408 det1460
mx (1.5, 5)                   @noisy det1464
mzz (2, 1) (2.5, 1)           @noisy det96 det568
mz (2.5, 0.5)                 @noisy det96 det1449
mx (2.5, 0)                   @noisy det1458
mzz (2, 3) (2.5, 3)           @noisy det1395 det2079
mz (2.5, 2.5)                 @noisy det1395 det1472
mx (2.5, 2)                   @noisy det1485
mzz (2, 5) (2.5, 5)           @noisy det35 det198
mz (2.5, 4.5)                 @noisy det198 det1481
mx (2.5, 4)                   @noisy det1475
mzz (3, 2) (3.5, 2)           @noisy det279 det891
mz (3.5, 1.5)                 @noisy det279 det1451
mx (3.5, 1)                   @noisy det1474
mzz (3, 4) (3.5, 4)           @noisy det509 det954
mz (3.5, 3.5)                 @noisy det954 det1480
mx (3.5, 3)                   @noisy det1482
mzz (3.5, 0) (3, 0)           @noisy det92 det2371
mz (3.5, 5.5)                 @noisy det92 det1439
mx (3.5, 5)                   @noisy det1478
mzz (4, 1) (4.5, 1)           @noisy det868 det2207
mz (4.5, 0.5)                 @noisy det868 det1424
mx (4.5, 0)                   @noisy det1466
mzz (4.5, 3) (4, 3)           @noisy det112 det1629
mz (4.5, 2.5)                 @noisy det1446 det1629
mx (4.5, 2)                   @noisy det1467
mzz (4, 5) (4.5, 5)           @noisy det287 det837
mz (4.5, 4.5)                 @noisy det287 det1465
mx (4.5, 4)                   @noisy det1471
mzz (5.5, 2) (5, 2)           @noisy det1270 det2005
mz (5.5, 1.5)                 @noisy det1270 det1445
mx (5.5, 1)                   @noisy det1438
mzz (5, 4) (5.5, 4)           @noisy det323 det2148
mz (5.5, 3.5)                 @noisy det1454 det2148
mx (5.5, 3)                   @noisy det1479
mzz (5, 0) (5.5, 0)           @noisy det63 det495
mz (5.5, 5.5)                 @noisy det495 det1476
mx (5.5, 5)                   @noisy det1442
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (5, 1)                      @noisy
i (5, 1.5)                    @noisy
i (0, 2.5)                    @noisy
i (0, 2)                      @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 3)                      @noisy
i (5, 3.5)                    @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (0, 4.5)                    @noisy
i (0, 4)                      @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (4, 4.5)                    @noisy
i (4, 4)                      @noisy
i (5, 5.5)                    @noisy
i (5, 5)                      @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (1, 1.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy

--------         21
mzz (1, 1.5) (0.5, 1.5)       @noisy det588 det670 det1385
mxx (0, 1.5) (0, 1)           @noisy det2226 det2376
mzz (1, 3.5) (0.5, 3.5)       @noisy det670 det1343 det1383
mxx (0, 3.5) (0, 3)           @noisy det1042 det1375
mzz (0.5, 5.5) (1, 5.5)       @noisy det588 det1343 det1388
mxx (0, 5.5) (0, 5)           @noisy det156 det1093
mzz (1.5, 0.5) (2, 0.5)       @noisy det1115 det1426 det1832
mxx (1, 0.5) (1, 0)           @noisy det306 det1313
mzz (1.5, 2.5) (2, 2.5)       @noisy det1115 det1443 det1504
mxx (1, 2) (1, 2.5)           @noisy det833 det1710
mzz (1.5, 4.5) (2, 4.5)       @noisy det1396 det1504 det1832
mxx (1, 4) (1, 4.5)           @noisy det1137 det2093
mzz (3, 1.5) (2.5, 1.5)       @noisy det568 det1403 det2079
mxx (2, 1) (2, 1.5)           @noisy det302 det1660
mzz (2.5, 3.5) (3, 3.5)       @noisy det35 det1417 det2079
mxx (2, 3.5) (2, 3)           @noisy det751 det2277
mzz (2.5, 5.5) (3, 5.5)       @noisy det35 det568 det1390
mxx (2, 5.5) (2, 5)           @noisy det1394 det2047
mzz (3.5, 0.5) (4, 0.5)       @noisy det891 det1399 det2371
mxx (3, 0) (3, 0.5)           @noisy det1551 det1663
mzz (3.5, 2.5) (4, 2.5)       @noisy det509 det891 det1402
mxx (3, 2.5) (3, 2)           @noisy det1824 det2359
mzz (4, 4.5) (3.5, 4.5)       @noisy det509 det1405 det2371
mxx (3, 4.5) (3, 4)           @noisy det886 det1779
mzz (5, 1.5) (4.5, 1.5)       @noisy det112 det1423 det2207
mxx (4, 1.5) (4, 1)           @noisy det1074 det1853
mzz (5, 3.5) (4.5, 3.5)       @noisy det112 det837 det1427
mxx (4, 3) (4, 3.5)           @noisy det872 det2095
mzz (5, 5.5) (4.5, 5.5)       @noisy det837 det1418 det2207
mxx (4, 5) (4, 5.5)           @noisy det744 det878
mzz (5.5, 0.5) (0, 0.5)       @noisy det63 det1393 det2005
mxx (5, 0) (5, 0.5)           @noisy det1090 det2036
mzz (5.5, 2.5) (0, 2.5)       @noisy det323 det1431 det2005
mxx (5, 2) (5, 2.5)           @noisy det456 det2088
mzz (5.5, 4.5) (0, 4.5)       @noisy det63 det323 det1397
mxx (5, 4.5) (5, 4)           @noisy det1846 det2342
mx (0.5, 0)                   @noisy det156 det1090 det1093 det1313 det1470
mz (0.5, 0.5)                 @noisy det1477 det1544
mx (0.5, 1)                   @noisy det1548 det2036
mx (0.5, 2)                   @noisy det1468 det1710 det2088 det2226 det2376
mz (0.5, 2.5)                 @noisy det1469 det1523
mx (0.5, 3)                   @noisy det1499
mx (0.5, 4)                   @noisy det1042 det1137 det1375 det1473 det1846
mz (0.5, 4.5)                 @noisy det1450 det1542
mx (0.5, 5)                   @noisy det1501
mx (1.5, 1)                   @noisy det306 det1313 det1452 det1660 det2226
mz (1.5, 1.5)                 @noisy det1463 det1566
mx (1.5, 2)                   @noisy det1560 det1710 det2376
mx (1.5, 3)                   @noisy det833 det1042 det1440 det1710 det2277
mz (1.5, 3.5)                 @noisy det1456 det1505
mx (1.5, 4)                   @noisy det1137 det1564
mx (1.5, 5)                   @noisy det1093 det1137 det1464 det2047 det2093
mz (1.5, 5.5)                 @noisy det1460 det1508
mx (1.5, 0)                   @noisy det1562
mx (2.5, 0)                   @noisy det306 det1394 det1458 det1663 det2047
mz (2.5, 0.5)                 @noisy det1449 det1541
mx (2.5, 1)                   @noisy det1313 det1532 det1660
mx (2.5, 2)                   @noisy det302 det833 det1485 det1660 det2359
mz (2.5, 2.5)                 @noisy det1472 det1546
mx (2.5, 3)                   @noisy det1537 det1710 det2277
mx (2.5, 4)                   @noisy det751 det1475 det1779 det2093 det2277
mz (2.5, 4.5)                 @noisy det1481 det1550
mx (2.5, 5)                   @noisy det1137 det1556
mx (3.5, 1)                   @noisy det302 det1474 det1551 det1663 det1853
mz (3.5, 1.5)                 @noisy det1451 det1545
mx (3.5, 2)                   @noisy det1520
mx (3.5, 3)                   @noisy det751 det872 det1482 det1824 det2359
mz (3.5, 3.5)                 @noisy det1480 det1558
mx (3.5, 4)                   @noisy det1538 det1779 det2277
mx (3.5, 5)                   @noisy det744 det886 det1394 det1478 det1779
mz (3.5, 5.5)                 @noisy det1439 det1554
mx (3.5, 0)                   @noisy det1539
mx (4.5, 0)                   @noisy det744 det878 det1466 det1551 det2036
mz (4.5, 0.5)                 @noisy det1424 det1531
mx (4.5, 1)                   @noisy det1552
mx (4.5, 2)                   @noisy det456 det1074 det1467 det1824 det1853
mz (4.5, 2.5)                 @noisy det1446 det1536
mx (4.5, 3)                   @noisy det1511
mx (4.5, 4)                   @noisy det872 det886 det1471 det2095 det2342
mz (4.5, 4.5)                 @noisy det1465 det1557
mx (4.5, 5)                   @noisy det744 det1529 det1779
mx (5.5, 1)                   @noisy det1074 det1090 det1438 det2036 det2376
mz (5.5, 1.5)                 @noisy det1445 det1559
mx (5.5, 2)                   @noisy det1567
mx (5.5, 3)                   @noisy det456 det1375 det1479 det2088 det2095
mz (5.5, 3.5)                 @noisy det1454 det1502
mx (5.5, 4)                   @noisy det1563
mx (5.5, 5)                   @noisy det156 det878 det1442 det1846 det2342
mz (5.5, 5.5)                 @noisy det1476 det1549
mx (5.5, 0)                   @noisy det1561 det2036
i (4, 4)                      @noisy
i (2, 4)                      @noisy
i (4, 0)                      @noisy
i (0, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0)                      @noisy
i (3, 1)                      @noisy
i (1, 5)                      @noisy
i (1, 1)                      @noisy
i (2, 0)                      @noisy
i (5, 1)                      @noisy
i (4, 2)                      @noisy
i (0, 2)                      @noisy
i (3, 3)                      @noisy
i (2, 2)                      @noisy
i (5, 3)                      @noisy
i (1, 3)                      @noisy
i (3, 5)                      @noisy

--------         22
mxx (1, 1.5) (1, 2)           @noisy det2226 det2376
mx (0.5, 1.5)                 @noisy det1634 det2376
mz (0, 1.5)                   @noisy det1623
mxx (1, 3.5) (1, 4)           @noisy det1042 det1375
mx (0.5, 3.5)                 @noisy det1375 det1619
mz (0, 3.5)                   @noisy det1630
mxx (1, 0) (1, 5.5)           @noisy det156 det1093
mx (0.5, 5.5)                 @noisy det156 det1621
mz (0, 5.5)                   @noisy det1653
mxx (2, 0.5) (2, 1)           @noisy det306 det1313
mx (1.5, 0.5)                 @noisy det1313 det1598
mz (1, 0.5)                   @noisy det1614
mxx (2, 3) (2, 2.5)           @noisy det833 det1710
mx (1.5, 2.5)                 @noisy det1638 det1710
mz (1, 2.5)                   @noisy det1617
mxx (2, 4.5) (2, 5)           @noisy det1137 det2093
mx (1.5, 4.5)                 @noisy det1137 det1590
mz (1, 4.5)                   @noisy det1643
mxx (3, 1.5) (3, 2)           @noisy det302 det1660
mx (2.5, 1.5)                 @noisy det1607 det1660
mz (2, 1.5)                   @noisy det1605
mxx (3, 3.5) (3, 4)           @noisy det751 det2277
mx (2.5, 3.5)                 @noisy det1594 det2277
mz (2, 3.5)                   @noisy det1645
mxx (3, 5.5) (3, 0)           @noisy det1394 det2047
mx (2.5, 5.5)                 @noisy det1612 det2047
mz (2, 5.5)                   @noisy det1587
mxx (4, 0.5) (4, 1)           @noisy det1551 det1663
mx (3.5, 0.5)                 @noisy det1635 det1663
mz (3, 0.5)                   @noisy det1636
mxx (4, 2.5) (4, 3)           @noisy det1824 det2359
mx (3.5, 2.5)                 @noisy det1628 det2359
mz (3, 2.5)                   @noisy det1637
mxx (4, 4.5) (4, 5)           @noisy det886 det1779
mx (3.5, 4.5)                 @noisy det1648 det1779
mz (3, 4.5)                   @noisy det1632
mxx (5, 1.5) (5, 2)           @noisy det1074 det1853
mx (4.5, 1.5)                 @noisy det1625 det1853
mz (4, 1.5)                   @noisy det1639
mxx (5, 3.5) (5, 4)           @noisy det872 det2095
mx (4.5, 3.5)                 @noisy det872 det1650
mz (4, 3.5)                   @noisy det1641
mxx (5, 5.5) (5, 0)           @noisy det744 det878
mx (4.5, 5.5)                 @noisy det744 det1608
mz (4, 5.5)                   @noisy det1652
mxx (0, 1) (0, 0.5)           @noisy det1090 det2036
mx (5.5, 0.5)                 @noisy det1604 det2036
mz (5, 0.5)                   @noisy det1613
mxx (0, 2.5) (0, 3)           @noisy det456 det2088
mx (5.5, 2.5)                 @noisy det456 det1649
mz (5, 2.5)                   @noisy det1616
mxx (0, 4.5) (0, 5)           @noisy det1846 det2342
mx (5.5, 4.5)                 @noisy det1640 det2342
mz (5, 4.5)                   @noisy det1642
mzz (0.5, 0) (0, 0)           @noisy det54 det588
mz (0.5, 0.5)                 @noisy det54 det1544
mx (0.5, 1)                   @noisy det306 det1548 det2226 det2376
mzz (0, 2) (0.5, 2)           @noisy det670 det1790
mz (0.5, 2.5)                 @noisy det1523 det1790
mx (0.5, 3)                   @noisy det456 det833 det1042 det1375 det1499
mzz (0, 4) (0.5, 4)           @noisy det1005 det1343
mz (0.5, 4.5)                 @noisy det1005 det1542
mx (0.5, 5)                   @noisy det156 det1093 det1501 det2093 det2342
mzz (1, 1) (1.5, 1)           @noisy det1115 det2052
mz (1.5, 1.5)                 @noisy det1566 det2052
mx (1.5, 2)                   @noisy det302 det833 det1560
mzz (1, 3) (1.5, 3)           @noisy det892 det1504
mz (1.5, 3.5)                 @noisy det892 det1505
mx (1.5, 4)                   @noisy det751 det1375 det1564 det2093
mzz (1.5, 5) (1, 5)           @noisy det251 det1832
mz (1.5, 5.5)                 @noisy det251 det1508
mx (1.5, 0)                   @noisy det156 det306 det1313 det1394 det1562
mzz (2, 0) (2.5, 0)           @noisy det568 det1036
mz (2.5, 0.5)                 @noisy det1036 det1541
mx (2.5, 1)                   @noisy det302 det1532 det1551
mzz (2.5, 2) (2, 2)           @noisy det537 det2079
mz (2.5, 2.5)                 @noisy det537 det1546
mx (2.5, 3)                   @noisy det751 det1537 det1824
mzz (2, 4) (2.5, 4)           @noisy det35 det2390
mz (2.5, 4.5)                 @noisy det1550 det2390
mx (2.5, 5)                   @noisy det886 det1394 det1556 det2047
mzz (3, 1) (3.5, 1)           @noisy det891 det1493
mz (3.5, 1.5)                 @noisy det1493 det1545
mx (3.5, 2)                   @noisy det1074 det1520 det1660 det1824 det2359
mzz (3, 3) (3.5, 3)           @noisy det509 det691
mz (3.5, 3.5)                 @noisy det691 det1558
mx (3.5, 4)                   @noisy det886 det1538 det2095
mzz (3.5, 5) (3, 5)           @noisy det987 det2371
mz (3.5, 5.5)                 @noisy det987 det1554
mx (3.5, 0)                   @noisy det878 det1539 det1551 det1663 det2047
mzz (4, 0) (4.5, 0)           @noisy det2056 det2207
mz (4.5, 0.5)                 @noisy det1531 det2056
mx (4.5, 1)                   @noisy det1074 det1090 det1552 det1663 det1853
mzz (4.5, 2) (4, 2)           @noisy det112 det729
mz (4.5, 2.5)                 @noisy det729 det1536
mx (4.5, 3)                   @noisy det872 det1511 det2088 det2095 det2359
mzz (4, 4) (4.5, 4)           @noisy det837 det2091
mz (4.5, 4.5)                 @noisy det1557 det2091
mx (4.5, 5)                   @noisy det878 det1529 det1846
mzz (5.5, 1) (5, 1)           @noisy det93 det2005
mz (5.5, 1.5)                 @noisy det93 det1559
mx (5.5, 2)                   @noisy det456 det1567 det1853 det2088 det2226
mzz (5, 3) (5.5, 3)           @noisy det323 det680
mz (5.5, 3.5)                 @noisy det680 det1502
mx (5.5, 4)                   @noisy det872 det1042 det1563 det1846 det2342
mzz (5, 5) (5.5, 5)           @noisy det63 det1494
mz (5.5, 5.5)                 @noisy det1494 det1549
mx (5.5, 0)                   @noisy det744 det1090 det1093 det1561

--------         23
mz (0, 1.5)                   @noisy det93 det588 det1623 det1790 det2005
mx (0.5, 1.5)                 @noisy det1634 det1719
mz (1, 1.5)                   @noisy det1697
mz (0, 3.5)                   @noisy det323 det670 det680 det1005 det1630
mx (0.5, 3.5)                 @noisy det1619 det1744
mz (1, 3.5)                   @noisy det1738
mz (0, 5.5)                   @noisy det54 det63 det1343 det1494 det1653
mx (0.5, 5.5)                 @noisy det1621 det1723
mz (1, 5.5)                   @noisy det1718
mz (1, 0.5)                   @noisy det54 det588 det1614 det1832 det2052
mx (1.5, 0.5)                 @noisy det1598 det1681
mz (2, 0.5)                   @noisy det1708
mz (1, 2.5)                   @noisy det670 det892 det1115 det1617 det1790
mx (1.5, 2.5)                 @noisy det1638 det1721
mz (2, 2.5)                   @noisy det1727
mz (1, 4.5)                   @noisy det251 det1005 det1343 det1504 det1643
mx (1.5, 4.5)                 @noisy det1590 det1752
mz (2, 4.5)                   @noisy det1748
mz (2, 1.5)                   @noisy det537 det568 det1115 det1605 det2052
mx (2.5, 1.5)                 @noisy det1607 det1732
mz (3, 1.5)                   @noisy det1716
mz (2, 3.5)                   @noisy det892 det1504 det1645 det2079 det2390
mx (2.5, 3.5)                 @noisy det1594 det1756
mz (3, 3.5)                   @noisy det1743
mz (2, 5.5)                   @noisy det35 det251 det1036 det1587 det1832
mx (2.5, 5.5)                 @noisy det1612 det1695
mz (3, 5.5)                   @noisy det1676
mz (3, 0.5)                   @noisy det568 det1036 det1493 det1636 det2371
mx (3.5, 0.5)                 @noisy det1635 det1685
mz (4, 0.5)                   @noisy det1759
mz (3, 2.5)                   @noisy det537 det691 det891 det1637 det2079
mx (3.5, 2.5)                 @noisy det1628 det1751
mz (4, 2.5)                   @noisy det1730
mz (3, 4.5)                   @noisy det35 det509 det987 det1632 det2390
mx (3.5, 4.5)                 @noisy det1648 det1734
mz (4, 4.5)                   @noisy det1690
mz (4, 1.5)                   @noisy det729 det891 det1493 det1639 det2207
mx (4.5, 1.5)                 @noisy det1625 det1700
mz (5, 1.5)                   @noisy det1753
mz (4, 3.5)                   @noisy det112 det509 det691 det1641 det2091
mx (4.5, 3.5)                 @noisy det1650 det1758
mz (5, 3.5)                   @noisy det1754
mz (4, 5.5)                   @noisy det837 det987 det1652 det2056 det2371
mx (4.5, 5.5)                 @noisy det1608 det1735
mz (5, 5.5)                   @noisy det1736
mz (5, 0.5)                   @noisy det63 det93 det1613 det2056 det2207
mx (5.5, 0.5)                 @noisy det1604 det1733
mz (0, 0.5)                   @noisy det1693
mz (5, 2.5)                   @noisy det112 det680 det729 det1616 det2005
mx (5.5, 2.5)                 @noisy det1649 det1740
mz (0, 2.5)                   @noisy det1757
mz (5, 4.5)                   @noisy det323 det837 det1494 det1642 det2091
mx (5.5, 4.5)                 @noisy det1640 det1724
mz (0, 4.5)                   @noisy det1704
mxx (0.5, 0.5) (0.5, 0)       @noisy det1771
mzz (1, 1) (0.5, 1)           @noisy det54 det588
mxx (0.5, 2.5) (0.5, 2)       @noisy det1776
mzz (1, 3) (0.5, 3)           @noisy det670 det1790
mxx (0.5, 4.5) (0.5, 4)       @noisy det1764
mzz (0.5, 5) (1, 5)           @noisy det1005 det1343
mxx (1.5, 1.5) (1.5, 1)       @noisy det1762
mzz (1.5, 2) (2, 2)           @noisy det1115 det2052
mxx (1.5, 3.5) (1.5, 3)       @noisy det1769
mzz (1.5, 4) (2, 4)           @noisy det892 det1504
mxx (1.5, 5) (1.5, 5.5)       @noisy det1773
mzz (1.5, 0) (2, 0)           @noisy det251 det1832
mxx (2.5, 0.5) (2.5, 0)       @noisy det1702
mzz (3, 1) (2.5, 1)           @noisy det568 det1036
mxx (2.5, 2) (2.5, 2.5)       @noisy det1706
mzz (2.5, 3) (3, 3)           @noisy det537 det2079
mxx (2.5, 4) (2.5, 4.5)       @noisy det1765
mzz (2.5, 5) (3, 5)           @noisy det35 det2390
mxx (3.5, 1) (3.5, 1.5)       @noisy det1720
mzz (3.5, 2) (4, 2)           @noisy det891 det1493
mxx (3.5, 3) (3.5, 3.5)       @noisy det1731
mzz (4, 4) (3.5, 4)           @noisy det509 det691
mxx (3.5, 5) (3.5, 5.5)       @noisy det1728
mzz (3.5, 0) (4, 0)           @noisy det987 det2371
mxx (4.5, 0.5) (4.5, 0)       @noisy det1760
mzz (5, 1) (4.5, 1)           @noisy det2056 det2207
mxx (4.5, 2) (4.5, 2.5)       @noisy det1761
mzz (5, 3) (4.5, 3)           @noisy det112 det729
mxx (4.5, 4.5) (4.5, 4)       @noisy det1749
mzz (5, 5) (4.5, 5)           @noisy det837 det2091
mxx (5.5, 1) (5.5, 1.5)       @noisy det1741
mzz (5.5, 2) (0, 2)           @noisy det93 det2005
mxx (5.5, 3) (5.5, 3.5)       @noisy det1763
mzz (5.5, 4) (0, 4)           @noisy det323 det680
mxx (5.5, 5.5) (5.5, 5)       @noisy det1737
mzz (5.5, 0) (0, 0)           @noisy det63 det1494
i (0, 1)                      @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (5, 4)                      @noisy
i (0, 3)                      @noisy
i (1, 4)                      @noisy
i (3, 0)                      @noisy
i (2, 3)                      @noisy
i (4, 5)                      @noisy
i (5, 0)                      @noisy
i (0, 5)                      @noisy
i (1, 0)                      @noisy
i (3, 2)                      @noisy
i (2, 5)                      @noisy
i (4, 1)                      @noisy
i (5, 2)                      @noisy

--------         24
mxx (0, 1.5) (0, 2)           @noisy det325 det2226
mx (0.5, 1.5)                 @noisy det325 det1719
mz (1, 1.5)                   @noisy det54 det670 det1115 det1697 det2052
mxx (0, 3.5) (0, 4)           @noisy det355 det1042
mx (0.5, 3.5)                 @noisy det355 det1744
mz (1, 3.5)                   @noisy det892 det1343 det1504 det1738 det1790
mxx (0, 5.5) (0, 0)           @noisy det1093 det2069
mx (0.5, 5.5)                 @noisy det1723 det2069
mz (1, 5.5)                   @noisy det251 det588 det1005 det1718 det1832
mxx (1, 0.5) (1, 1)           @noisy det306 det817
mx (1.5, 0.5)                 @noisy det817 det1681
mz (2, 0.5)                   @noisy det251 det568 det1036 det1115 det1708
mxx (1, 2.5) (1, 3)           @noisy det833 det2280
mx (1.5, 2.5)                 @noisy det1721 det2280
mz (2, 2.5)                   @noisy det537 det1504 det1727 det2052 det2079
mxx (1, 4.5) (1, 5)           @noisy det1633 det2093
mx (1.5, 4.5)                 @noisy det1633 det1752
mz (2, 4.5)                   @noisy det35 det892 det1748 det1832 det2390
mxx (2, 1.5) (2, 2)           @noisy det302 det1986
mx (2.5, 1.5)                 @noisy det1732 det1986
mz (3, 1.5)                   @noisy det891 det1036 det1493 det1716 det2079
mxx (2, 3.5) (2, 4)           @noisy det591 det751
mx (2.5, 3.5)                 @noisy det591 det1756
mz (3, 3.5)                   @noisy det35 det509 det537 det691 det1743
mxx (2, 5.5) (2, 0)           @noisy det1368 det1394
mx (2.5, 5.5)                 @noisy det1368 det1695
mz (3, 5.5)                   @noisy det568 det987 det1676 det2371 det2390
mxx (3, 1) (3, 0.5)           @noisy det1085 det1551
mx (3.5, 0.5)                 @noisy det1085 det1685
mz (4, 0.5)                   @noisy det891 det987 det1759 det2056 det2207
mxx (3, 2.5) (3, 3)           @noisy det1016 det1824
mx (3.5, 2.5)                 @noisy det1016 det1751
mz (4, 2.5)                   @noisy det112 det509 det729 det1493 det1730
mxx (3, 4.5) (3, 5)           @noisy det108 det886
mx (3.5, 4.5)                 @noisy det108 det1734
mz (4, 4.5)                   @noisy det691 det837 det1690 det2091 det2371
mxx (4, 1.5) (4, 2)           @noisy det893 det1074
mx (4.5, 1.5)                 @noisy det893 det1700
mz (5, 1.5)                   @noisy det93 det112 det1753 det2005 det2056
mxx (4, 4) (4, 3.5)           @noisy det174 det2095
mx (4.5, 3.5)                 @noisy det174 det1758
mz (5, 3.5)                   @noisy det323 det680 det729 det837 det1754
mxx (4, 5.5) (4, 0)           @noisy det73 det878
mx (4.5, 5.5)                 @noisy det73 det1735
mz (5, 5.5)                   @noisy det63 det1494 det1736 det2091 det2207
mxx (5, 0.5) (5, 1)           @noisy det1090 det2134
mx (5.5, 0.5)                 @noisy det1733 det2134
mz (0, 0.5)                   @noisy det54 det588 det1494 det1693 det2005
mxx (5, 3) (5, 2.5)           @noisy det1876 det2088
mx (5.5, 2.5)                 @noisy det1740 det1876
mz (0, 2.5)                   @noisy det93 det323 det670 det1757 det1790
mxx (5, 4.5) (5, 5)           @noisy det1846 det1989
mx (5.5, 4.5)                 @noisy det1724 det1989
mz (0, 4.5)                   @noisy det63 det680 det1005 det1343 det1704
mxx (0.5, 0.5) (0.5, 1)       @noisy det1802
mxx (0.5, 2.5) (0.5, 3)       @noisy det1806
mxx (0.5, 5) (0.5, 4.5)       @noisy det1809
mxx (1.5, 1.5) (1.5, 2)       @noisy det1804
mxx (1.5, 4) (1.5, 3.5)       @noisy det1794
mxx (1.5, 5.5) (1.5, 0)       @noisy det1805
mxx (2.5, 0.5) (2.5, 1)       @noisy det1813
mxx (2.5, 2.5) (2.5, 3)       @noisy det1819
mxx (2.5, 4.5) (2.5, 5)       @noisy det1811
mxx (3.5, 1.5) (3.5, 2)       @noisy det1812
mxx (3.5, 3.5) (3.5, 4)       @noisy det1808
mxx (3.5, 5.5) (3.5, 0)       @noisy det1814
mxx (4.5, 0.5) (4.5, 1)       @noisy det1782
mxx (4.5, 2.5) (4.5, 3)       @noisy det1792
mxx (4.5, 4.5) (4.5, 5)       @noisy det1791
mxx (5.5, 1.5) (5.5, 2)       @noisy det1789
mxx (5.5, 3.5) (5.5, 4)       @noisy det1784
mxx (5.5, 5.5) (5.5, 0)       @noisy det1796
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (4.5, 2)                    @noisy
i (5, 4)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 3)                    @noisy
i (0, 5)                      @noisy
i (0.5, 4)                    @noisy
i (1, 0)                      @noisy
i (2, 5)                      @noisy
i (2.5, 4)                    @noisy
i (1.5, 5)                    @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (4.5, 4)                    @noisy
i (5, 0)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 5)                    @noisy
i (0, 1)                      @noisy
i (0.5, 0)                    @noisy
i (1, 2)                      @noisy
i (1.5, 1)                    @noisy
i (2, 1)                      @noisy
i (2.5, 0)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4.5, 0)                    @noisy
i (5, 2)                      @noisy
i (5.5, 1)                    @noisy
i (3.5, 1)                    @noisy
i (0, 3)                      @noisy
i (0.5, 2)                    @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (2.5, 2)                    @noisy
i (1.5, 3)                    @noisy

--------         25
mzz (0, 1.5) (0.5, 1.5)       @noisy det1847
mxx (1, 1) (1, 1.5)           @noisy det325 det2226
mzz (0, 3.5) (0.5, 3.5)       @noisy det1828
mxx (1, 3) (1, 3.5)           @noisy det355 det1042
mzz (0.5, 5.5) (0, 5.5)       @noisy det1837
mxx (1, 5) (1, 5.5)           @noisy det1093 det2069
mzz (1, 0.5) (1.5, 0.5)       @noisy det1851
mxx (2, 0) (2, 0.5)           @noisy det306 det817
mzz (1, 2.5) (1.5, 2.5)       @noisy det1845
mxx (2, 2) (2, 2.5)           @noisy det833 det2280
mzz (1.5, 4.5) (1, 4.5)       @noisy det1827
mxx (2, 4.5) (2, 4)           @noisy det1633 det2093
mzz (2, 1.5) (2.5, 1.5)       @noisy det1849
mxx (3, 1.5) (3, 1)           @noisy det302 det1986
mzz (2, 3.5) (2.5, 3.5)       @noisy det1865
mxx (3, 3.5) (3, 3)           @noisy det591 det751
mzz (2, 5.5) (2.5, 5.5)       @noisy det1833
mxx (3, 5) (3, 5.5)           @noisy det1368 det1394
mzz (3.5, 0.5) (3, 0.5)       @noisy det1854
mxx (4, 0) (4, 0.5)           @noisy det1085 det1551
mzz (3, 2.5) (3.5, 2.5)       @noisy det1848
mxx (4, 2) (4, 2.5)           @noisy det1016 det1824
mzz (3, 4.5) (3.5, 4.5)       @noisy det1850
mxx (4, 4.5) (4, 4)           @noisy det108 det886
mzz (4, 1.5) (4.5, 1.5)       @noisy det1841
mxx (5, 1) (5, 1.5)           @noisy det893 det1074
mzz (4.5, 3.5) (4, 3.5)       @noisy det1839
mxx (5, 3.5) (5, 3)           @noisy det174 det2095
mzz (4, 5.5) (4.5, 5.5)       @noisy det1831
mxx (5, 5.5) (5, 5)           @noisy det73 det878
mzz (5, 0.5) (5.5, 0.5)       @noisy det1835
mxx (0, 0) (0, 0.5)           @noisy det1090 det2134
mzz (5.5, 2.5) (5, 2.5)       @noisy det1852
mxx (0, 2.5) (0, 2)           @noisy det1876 det2088
mzz (5, 4.5) (5.5, 4.5)       @noisy det1829
mxx (0, 4.5) (0, 4)           @noisy det1846 det1989
mxx (0.5, 0.5) (0.5, 0)       @noisy det306 det1090 det1771
mxx (0.5, 2.5) (0.5, 2)       @noisy det833 det1776 det2088
mxx (0.5, 4.5) (0.5, 4)       @noisy det1764 det1846 det2093
mxx (1.5, 1.5) (1.5, 1)       @noisy det302 det1762 det2226
mxx (1.5, 3.5) (1.5, 3)       @noisy det751 det1042 det1769
mxx (1.5, 5) (1.5, 5.5)       @noisy det1093 det1394 det1773
mxx (2.5, 0.5) (2.5, 0)       @noisy det306 det1551 det1702
mxx (2.5, 2) (2.5, 2.5)       @noisy det833 det1706 det1824
mxx (2.5, 4) (2.5, 4.5)       @noisy det886 det1765 det2093
mxx (3.5, 1) (3.5, 1.5)       @noisy det302 det1074 det1720
mxx (3.5, 3) (3.5, 3.5)       @noisy det751 det1731 det2095
mxx (3.5, 5) (3.5, 5.5)       @noisy det878 det1394 det1728
mxx (4.5, 0.5) (4.5, 0)       @noisy det1090 det1551 det1760
mxx (4.5, 2) (4.5, 2.5)       @noisy det1761 det1824 det2088
mxx (4.5, 4.5) (4.5, 4)       @noisy det886 det1749 det1846
mxx (5.5, 1) (5.5, 1.5)       @noisy det1074 det1741 det2226
mxx (5.5, 3) (5.5, 3.5)       @noisy det1042 det1763 det2095
mxx (5.5, 5.5) (5.5, 5)       @noisy det878 det1093 det1737
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (3.5, 0)                    @noisy
i (5, 4)                      @noisy
i (4.5, 5)                    @noisy
i (5.5, 0)                    @noisy
i (0, 5)                      @noisy
i (1, 0)                      @noisy
i (0.5, 1)                    @noisy
i (2, 5)                      @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (3.5, 2)                    @noisy
i (5, 0)                      @noisy
i (4.5, 1)                    @noisy
i (5.5, 2)                    @noisy
i (0, 1)                      @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (0.5, 3)                    @noisy
i (1.5, 4)                    @noisy
i (2.5, 3)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (3.5, 4)                    @noisy
i (5, 2)                      @noisy
i (4.5, 3)                    @noisy
i (5.5, 4)                    @noisy
i (0, 3)                      @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (0.5, 5)                    @noisy
i (1.5, 0)                    @noisy
i (2.5, 5)                    @noisy

--------         26
mzz (1, 1.5) (0.5, 1.5)       @noisy det1881
mzz (1, 3.5) (0.5, 3.5)       @noisy det1877
mzz (0.5, 5.5) (1, 5.5)       @noisy det1872
mzz (1.5, 0.5) (2, 0.5)       @noisy det1897
mzz (1.5, 2.5) (2, 2.5)       @noisy det1869
mzz (1.5, 4.5) (2, 4.5)       @noisy det1894
mzz (3, 1.5) (2.5, 1.5)       @noisy det1906
mzz (2.5, 3.5) (3, 3.5)       @noisy det1902
mzz (2.5, 5.5) (3, 5.5)       @noisy det1890
mzz (3.5, 0.5) (4, 0.5)       @noisy det1895
mzz (3.5, 2.5) (4, 2.5)       @noisy det1904
mzz (4, 4.5) (3.5, 4.5)       @noisy det1874
mzz (5, 1.5) (4.5, 1.5)       @noisy det1923
mzz (5, 3.5) (4.5, 3.5)       @noisy det1924
mzz (5, 5.5) (4.5, 5.5)       @noisy det1932
mzz (5.5, 0.5) (0, 0.5)       @noisy det1891
mzz (5.5, 2.5) (0, 2.5)       @noisy det1927
mzz (5.5, 4.5) (0, 4.5)       @noisy det1919
mxx (0.5, 0.5) (0.5, 1)       @noisy det306 det1090 det1802
mzz (1, 0) (0.5, 0)           @noisy det54 det588
mxx (0.5, 2.5) (0.5, 3)       @noisy det833 det1806 det2088
mzz (1, 2) (0.5, 2)           @noisy det670 det1790
mxx (0.5, 5) (0.5, 4.5)       @noisy det1809 det1846 det2093
mzz (1, 4) (0.5, 4)           @noisy det1005 det1343
mxx (1.5, 1.5) (1.5, 2)       @noisy det302 det1804 det2226
mzz (1.5, 1) (2, 1)           @noisy det1115 det2052
mxx (1.5, 4) (1.5, 3.5)       @noisy det751 det1042 det1794
mzz (2, 3) (1.5, 3)           @noisy det892 det1504
mxx (1.5, 5.5) (1.5, 0)       @noisy det1093 det1394 det1805
mzz (1.5, 5) (2, 5)           @noisy det251 det1832
mxx (2.5, 0.5) (2.5, 1)       @noisy det306 det1551 det1813
mzz (2.5, 0) (3, 0)           @noisy det568 det1036
mxx (2.5, 2.5) (2.5, 3)       @noisy det833 det1819 det1824
mzz (2.5, 2) (3, 2)           @noisy det537 det2079
mxx (2.5, 4.5) (2.5, 5)       @noisy det886 det1811 det2093
mzz (2.5, 4) (3, 4)           @noisy det35 det2390
mxx (3.5, 1.5) (3.5, 2)       @noisy det302 det1074 det1812
mzz (3.5, 1) (4, 1)           @noisy det891 det1493
mxx (3.5, 3.5) (3.5, 4)       @noisy det751 det1808 det2095
mzz (3.5, 3) (4, 3)           @noisy det509 det691
mxx (3.5, 5.5) (3.5, 0)       @noisy det878 det1394 det1814
mzz (3.5, 5) (4, 5)           @noisy det987 det2371
mxx (4.5, 0.5) (4.5, 1)       @noisy det1090 det1551 det1782
mzz (5, 0) (4.5, 0)           @noisy det2056 det2207
mxx (4.5, 2.5) (4.5, 3)       @noisy det1792 det1824 det2088
mzz (4.5, 2) (5, 2)           @noisy det112 det729
mxx (4.5, 4.5) (4.5, 5)       @noisy det886 det1791 det1846
mzz (5, 4) (4.5, 4)           @noisy det837 det2091
mxx (5.5, 1.5) (5.5, 2)       @noisy det1074 det1789 det2226
mzz (5.5, 1) (0, 1)           @noisy det93 det2005
mxx (5.5, 3.5) (5.5, 4)       @noisy det1042 det1784 det2095
mzz (5.5, 3) (0, 3)           @noisy det323 det680
mxx (5.5, 5.5) (5.5, 0)       @noisy det878 det1093 det1796
mzz (5.5, 5) (0, 5)           @noisy det63 det1494
i (4, 0)                      @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (3, 1)                      @noisy
i (5, 4.5)                    @noisy
i (5, 1)                      @noisy
i (0, 2)                      @noisy
i (0, 5.5)                    @noisy
i (2, 2)                      @noisy
i (1, 0.5)                    @noisy
i (2, 5.5)                    @noisy
i (1, 3)                      @noisy
i (4, 2)                      @noisy
i (3, 0.5)                    @noisy
i (4, 5.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (5, 3)                      @noisy
i (0, 1.5)                    @noisy
i (2, 4)                      @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (2, 1.5)                    @noisy
i (1, 5)                      @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (3, 5)                      @noisy
i (5, 2.5)                    @noisy
i (4, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0)                      @noisy
i (1, 1)                      @noisy
i (0, 3.5)                    @noisy
i (2, 0)                      @noisy
i (1, 4.5)                    @noisy
i (2, 3.5)                    @noisy

--------         27
mzz (0, 1.5) (0.5, 1.5)       @noisy det54 det1790 det1847
mzz (0, 3.5) (0.5, 3.5)       @noisy det1005 det1790 det1828
mzz (0.5, 5.5) (0, 5.5)       @noisy det54 det1005 det1837
mzz (1, 0.5) (1.5, 0.5)       @noisy det251 det1851 det2052
mzz (1, 2.5) (1.5, 2.5)       @noisy det892 det1845 det2052
mzz (1.5, 4.5) (1, 4.5)       @noisy det251 det892 det1827
mzz (2, 1.5) (2.5, 1.5)       @noisy det537 det1036 det1849
mzz (2, 3.5) (2.5, 3.5)       @noisy det537 det1865 det2390
mzz (2, 5.5) (2.5, 5.5)       @noisy det1036 det1833 det2390
mzz (3.5, 0.5) (3, 0.5)       @noisy det987 det1493 det1854
mzz (3, 2.5) (3.5, 2.5)       @noisy det691 det1493 det1848
mzz (3, 4.5) (3.5, 4.5)       @noisy det691 det987 det1850
mzz (4, 1.5) (4.5, 1.5)       @noisy det729 det1841 det2056
mzz (4.5, 3.5) (4, 3.5)       @noisy det729 det1839 det2091
mzz (4, 5.5) (4.5, 5.5)       @noisy det1831 det2056 det2091
mzz (5, 0.5) (5.5, 0.5)       @noisy det93 det1494 det1835
mzz (5.5, 2.5) (5, 2.5)       @noisy det93 det680 det1852
mzz (5, 4.5) (5.5, 4.5)       @noisy det680 det1494 det1829
mzz (0, 1) (0.5, 1)           @noisy det54 det588
mz (0.5, 0.5)                 @noisy det588 det1925
mx (0.5, 0)                   @noisy det1929
mzz (0, 3) (0.5, 3)           @noisy det670 det1790
mz (0.5, 2.5)                 @noisy det670 det1968
mx (0.5, 2)                   @noisy det1937
mzz (0.5, 5) (0, 5)           @noisy det1005 det1343
mz (0.5, 4.5)                 @noisy det1343 det1954
mx (0.5, 4)                   @noisy det1942
mzz (1, 2) (1.5, 2)           @noisy det1115 det2052
mz (1.5, 1.5)                 @noisy det1115 det1931
mx (1.5, 1)                   @noisy det1958
mzz (1.5, 4) (1, 4)           @noisy det892 det1504
mz (1.5, 3.5)                 @noisy det1504 det1961
mx (1.5, 3)                   @noisy det1949
mzz (1, 0) (1.5, 0)           @noisy det251 det1832
mz (1.5, 5.5)                 @noisy det1832 det1964
mx (1.5, 5)                   @noisy det1955
mzz (2, 1) (2.5, 1)           @noisy det568 det1036
mz (2.5, 0.5)                 @noisy det568 det1971
mx (2.5, 0)                   @noisy det1965
mzz (2, 3) (2.5, 3)           @noisy det537 det2079
mz (2.5, 2.5)                 @noisy det1947 det2079
mx (2.5, 2)                   @noisy det1946
mzz (2, 5) (2.5, 5)           @noisy det35 det2390
mz (2.5, 4.5)                 @noisy det35 det1933
mx (2.5, 4)                   @noisy det1972
mzz (3, 2) (3.5, 2)           @noisy det891 det1493
mz (3.5, 1.5)                 @noisy det891 det1956
mx (3.5, 1)                   @noisy det1945
mzz (3, 4) (3.5, 4)           @noisy det509 det691
mz (3.5, 3.5)                 @noisy det509 det1962
mx (3.5, 3)                   @noisy det1938
mzz (3.5, 0) (3, 0)           @noisy det987 det2371
mz (3.5, 5.5)                 @noisy det1948 det2371
mx (3.5, 5)                   @noisy det1928
mzz (4, 1) (4.5, 1)           @noisy det2056 det2207
mz (4.5, 0.5)                 @noisy det1935 det2207
mx (4.5, 0)                   @noisy det1967
mzz (4.5, 3) (4, 3)           @noisy det112 det729
mz (4.5, 2.5)                 @noisy det112 det1951
mx (4.5, 2)                   @noisy det1934
mzz (4, 5) (4.5, 5)           @noisy det837 det2091
mz (4.5, 4.5)                 @noisy det837 det1959
mx (4.5, 4)                   @noisy det1941
mzz (5.5, 2) (5, 2)           @noisy det93 det2005
mz (5.5, 1.5)                 @noisy det1952 det2005
mx (5.5, 1)                   @noisy det1957
mzz (5, 4) (5.5, 4)           @noisy det323 det680
mz (5.5, 3.5)                 @noisy det323 det1960
mx (5.5, 3)                   @noisy det1953
mzz (5, 0) (5.5, 0)           @noisy det63 det1494
mz (5.5, 5.5)                 @noisy det63 det1963
mx (5.5, 5)                   @noisy det1950
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (5, 1)                      @noisy
i (5, 1.5)                    @noisy
i (0, 2.5)                    @noisy
i (0, 2)                      @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 3)                      @noisy
i (5, 3.5)                    @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (0, 4.5)                    @noisy
i (0, 4)                      @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (4, 4.5)                    @noisy
i (4, 4)                      @noisy
i (5, 5.5)                    @noisy
i (5, 5)                      @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (1, 1.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy

--------         28
mzz (1, 1.5) (0.5, 1.5)       @noisy det54 det1790 det1881
mxx (0, 1.5) (0, 1)           @noisy det325 det2226
mzz (1, 3.5) (0.5, 3.5)       @noisy det1005 det1790 det1877
mxx (0, 3.5) (0, 3)           @noisy det355 det1042
mzz (0.5, 5.5) (1, 5.5)       @noisy det54 det1005 det1872
mxx (0, 5.5) (0, 5)           @noisy det1093 det2069
mzz (1.5, 0.5) (2, 0.5)       @noisy det251 det1897 det2052
mxx (1, 0.5) (1, 0)           @noisy det306 det817
mzz (1.5, 2.5) (2, 2.5)       @noisy det892 det1869 det2052
mxx (1, 2) (1, 2.5)           @noisy det833 det2280
mzz (1.5, 4.5) (2, 4.5)       @noisy det251 det892 det1894
mxx (1, 4) (1, 4.5)           @noisy det1633 det2093
mzz (3, 1.5) (2.5, 1.5)       @noisy det537 det1036 det1906
mxx (2, 1) (2, 1.5)           @noisy det302 det1986
mzz (2.5, 3.5) (3, 3.5)       @noisy det537 det1902 det2390
mxx (2, 3.5) (2, 3)           @noisy det591 det751
mzz (2.5, 5.5) (3, 5.5)       @noisy det1036 det1890 det2390
mxx (2, 5.5) (2, 5)           @noisy det1368 det1394
mzz (3.5, 0.5) (4, 0.5)       @noisy det987 det1493 det1895
mxx (3, 0) (3, 0.5)           @noisy det1085 det1551
mzz (3.5, 2.5) (4, 2.5)       @noisy det691 det1493 det1904
mxx (3, 2.5) (3, 2)           @noisy det1016 det1824
mzz (4, 4.5) (3.5, 4.5)       @noisy det691 det987 det1874
mxx (3, 4.5) (3, 4)           @noisy det108 det886
mzz (5, 1.5) (4.5, 1.5)       @noisy det729 det1923 det2056
mxx (4, 1.5) (4, 1)           @noisy det893 det1074
mzz (5, 3.5) (4.5, 3.5)       @noisy det729 det1924 det2091
mxx (4, 3) (4, 3.5)           @noisy det174 det2095
mzz (5, 5.5) (4.5, 5.5)       @noisy det1932 det2056 det2091
mxx (4, 5) (4, 5.5)           @noisy det73 det878
mzz (5.5, 0.5) (0, 0.5)       @noisy det93 det1494 det1891
mxx (5, 0) (5, 0.5)           @noisy det1090 det2134
mzz (5.5, 2.5) (0, 2.5)       @noisy det93 det680 det1927
mxx (5, 2) (5, 2.5)           @noisy det1876 det2088
mzz (5.5, 4.5) (0, 4.5)       @noisy det680 det1494 det1919
mxx (5, 4.5) (5, 4)           @noisy det1846 det1989
mx (0.5, 0)                   @noisy det306 det1093 det1929 det2069 det2134
mz (0.5, 0.5)                 @noisy det1925 det2058
mx (0.5, 1)                   @noisy det2026
mx (0.5, 2)                   @noisy det325 det833 det1876 det1937 det2226
mz (0.5, 2.5)                 @noisy det1968 det2046
mx (0.5, 3)                   @noisy det1042 det2054 det2088
mx (0.5, 4)                   @noisy det355 det1042 det1942 det1989 det2093
mz (0.5, 4.5)                 @noisy det1954 det2021
mx (0.5, 5)                   @noisy det1846 det2025
mx (1.5, 1)                   @noisy det302 det306 det325 det817 det1958
mz (1.5, 1.5)                 @noisy det1931 det1993
mx (1.5, 2)                   @noisy det833 det2045
mx (1.5, 3)                   @noisy det355 det751 det833 det1949 det2280
mz (1.5, 3.5)                 @noisy det1961 det2028
mx (1.5, 4)                   @noisy det2049
mx (1.5, 5)                   @noisy det1394 det1633 det1955 det2069 det2093
mz (1.5, 5.5)                 @noisy det1964 det2031
mx (1.5, 0)                   @noisy det2023
mx (2.5, 0)                   @noisy det817 det1368 det1394 det1551 det1965
mz (2.5, 0.5)                 @noisy det1971 det2044
mx (2.5, 1)                   @noisy det2014
mx (2.5, 2)                   @noisy det302 det1824 det1946 det1986 det2280
mz (2.5, 2.5)                 @noisy det1947 det2050
mx (2.5, 3)                   @noisy det833 det2019
mx (2.5, 4)                   @noisy det591 det751 det886 det1633 det1972
mz (2.5, 4.5)                 @noisy det1933 det2029
mx (2.5, 5)                   @noisy det2040
mx (3.5, 1)                   @noisy det1074 det1085 det1551 det1945 det1986
mz (3.5, 1.5)                 @noisy det1956 det2022
mx (3.5, 2)                   @noisy det302 det2041
mx (3.5, 3)                   @noisy det591 det1016 det1824 det1938 det2095
mz (3.5, 3.5)                 @noisy det1962 det2059
mx (3.5, 4)                   @noisy det886 det2020
mx (3.5, 5)                   @noisy det108 det878 det886 det1368 det1928
mz (3.5, 5.5)                 @noisy det1948 det2038
mx (3.5, 0)                   @noisy det1394 det1551 det2055
mx (4.5, 0)                   @noisy det73 det878 det1085 det1090 det1967
mz (4.5, 0.5)                 @noisy det1935 det2017
mx (4.5, 1)                   @noisy det1074 det1551 det2053
mx (4.5, 2)                   @noisy det893 det1016 det1074 det1934 det2088
mz (4.5, 2.5)                 @noisy det1951 det2018
mx (4.5, 3)                   @noisy det2033
mx (4.5, 4)                   @noisy det108 det174 det1846 det1941 det2095
mz (4.5, 4.5)                 @noisy det1959 det2000
mx (4.5, 5)                   @noisy det886 det2012
mx (5.5, 1)                   @noisy det893 det1090 det1957 det2134 det2226
mz (5.5, 1.5)                 @noisy det1952 det2042
mx (5.5, 2)                   @noisy det1994
mx (5.5, 3)                   @noisy det174 det1042 det1876 det1953 det2088
mz (5.5, 3.5)                 @noisy det1960 det2027
mx (5.5, 4)                   @noisy det2048
mx (5.5, 5)                   @noisy det73 det1093 det1846 det1950 det1989
mz (5.5, 5.5)                 @noisy det1963 det2030
mx (5.5, 0)                   @noisy det2007
i (4, 4)                      @noisy
i (2, 4)                      @noisy
i (4, 0)                      @noisy
i (0, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0)                      @noisy
i (3, 1)                      @noisy
i (1, 5)                      @noisy
i (1, 1)                      @noisy
i (2, 0)                      @noisy
i (5, 1)                      @noisy
i (4, 2)                      @noisy
i (0, 2)                      @noisy
i (3, 3)                      @noisy
i (2, 2)                      @noisy
i (5, 3)                      @noisy
i (1, 3)                      @noisy
i (3, 5)                      @noisy

--------         29
mxx (1, 1.5) (1, 2)           @noisy det325 det2226
mx (0.5, 1.5)                 @noisy det2099 det2226
mz (0, 1.5)                   @noisy det2085
mxx (1, 3.5) (1, 4)           @noisy det355 det1042
mx (0.5, 3.5)                 @noisy det1042 det2128
mz (0, 3.5)                   @noisy det2090
mxx (1, 0) (1, 5.5)           @noisy det1093 det2069
mx (0.5, 5.5)                 @noisy det1093 det2141
mz (0, 5.5)                   @noisy det2130
mxx (2, 0.5) (2, 1)           @noisy det306 det817
mx (1.5, 0.5)                 @noisy det306 det2140
mz (1, 0.5)                   @noisy det2150
mxx (2, 3) (2, 2.5)           @noisy det833 det2280
mx (1.5, 2.5)                 @noisy det833 det2103
mz (1, 2.5)                   @noisy det2106
mxx (2, 4.5) (2, 5)           @noisy det1633 det2093
mx (1.5, 4.5)                 @noisy det2093 det2131
mz (1, 4.5)                   @noisy det2112
mxx (3, 1.5) (3, 2)           @noisy det302 det1986
mx (2.5, 1.5)                 @noisy det302 det2120
mz (2, 1.5)                   @noisy det2076
mxx (3, 3.5) (3, 4)           @noisy det591 det751
mx (2.5, 3.5)                 @noisy det751 det2137
mz (2, 3.5)                   @noisy det2119
mxx (3, 5.5) (3, 0)           @noisy det1368 det1394
mx (2.5, 5.5)                 @noisy det1394 det2078
mz (2, 5.5)                   @noisy det2142
mxx (4, 0.5) (4, 1)           @noisy det1085 det1551
mx (3.5, 0.5)                 @noisy det1551 det2074
mz (3, 0.5)                   @noisy det2100
mxx (4, 2.5) (4, 3)           @noisy det1016 det1824
mx (3.5, 2.5)                 @noisy det1824 det2133
mz (3, 2.5)                   @noisy det2143
mxx (4, 4.5) (4, 5)           @noisy det108 det886
mx (3.5, 4.5)                 @noisy det886 det2122
mz (3, 4.5)                   @noisy det2136
mxx (5, 1.5) (5, 2)           @noisy det893 det1074
mx (4.5, 1.5)                 @noisy det1074 det2087
mz (4, 1.5)                   @noisy det2132
mxx (5, 3.5) (5, 4)           @noisy det174 det2095
mx (4.5, 3.5)                 @noisy det2095 det2138
mz (4, 3.5)                   @noisy det2152
mxx (5, 5.5) (5, 0)           @noisy det73 det878
mx (4.5, 5.5)                 @noisy det878 det2147
mz (4, 5.5)                   @noisy det2129
mxx (0, 1) (0, 0.5)           @noisy det1090 det2134
mx (5.5, 0.5)                 @noisy det1090 det2145
mz (5, 0.5)                   @noisy det2149
mxx (0, 2.5) (0, 3)           @noisy det1876 det2088
mx (5.5, 2.5)                 @noisy det2088 det2126
mz (5, 2.5)                   @noisy det2127
mxx (0, 4.5) (0, 5)           @noisy det1846 det1989
mx (5.5, 4.5)                 @noisy det1846 det2108
mz (5, 4.5)                   @noisy det2110
mzz (0.5, 0) (0, 0)           @noisy det54 det2377
mz (0.5, 0.5)                 @noisy det2058 det2377
mx (0.5, 1)                   @noisy det325 det817 det1090 det2026 det2226
mzz (0, 2) (0.5, 2)           @noisy det1434 det1790
mz (0.5, 2.5)                 @noisy det1434 det2046
mx (0.5, 3)                   @noisy det355 det2054 det2280
mzz (0, 4) (0.5, 4)           @noisy det1005 det2265
mz (0.5, 4.5)                 @noisy det2021 det2265
mx (0.5, 5)                   @noisy det1093 det1633 det2025 det2069
mzz (1, 1) (1.5, 1)           @noisy det1800 det2052
mz (1.5, 1.5)                 @noisy det1800 det1993
mx (1.5, 2)                   @noisy det1986 det2045 det2226 det2280
mzz (1, 3) (1.5, 3)           @noisy det892 det984
mz (1.5, 3.5)                 @noisy det984 det2028
mx (1.5, 4)                   @noisy det591 det1042 det1633 det2049 det2093
mzz (1.5, 5) (1, 5)           @noisy det251 det1662
mz (1.5, 5.5)                 @noisy det1662 det2031
mx (1.5, 0)                   @noisy det306 det817 det1093 det1368 det2023
mzz (2, 0) (2.5, 0)           @noisy det1036 det1583
mz (2.5, 0.5)                 @noisy det1583 det2044
mx (2.5, 1)                   @noisy det302 det306 det1085 det1986 det2014
mzz (2.5, 2) (2, 2)           @noisy det537 det683
mz (2.5, 2.5)                 @noisy det683 det2050
mx (2.5, 3)                   @noisy det591 det751 det1016 det2019
mzz (2, 4) (2.5, 4)           @noisy det676 det2390
mz (2.5, 4.5)                 @noisy det676 det2029
mx (2.5, 5)                   @noisy det108 det1368 det1394 det2040 det2093
mzz (3, 1) (3.5, 1)           @noisy det1493 det2111
mz (3.5, 1.5)                 @noisy det2022 det2111
mx (3.5, 2)                   @noisy det893 det1016 det1824 det2041
mzz (3, 3) (3.5, 3)           @noisy det597 det691
mz (3.5, 3.5)                 @noisy det597 det2059
mx (3.5, 4)                   @noisy det108 det174 det751 det2020
mzz (3.5, 5) (3, 5)           @noisy det987 det1772
mz (3.5, 5.5)                 @noisy det1772 det2038
mx (3.5, 0)                   @noisy det73 det1085 det2055
mzz (4, 0) (4.5, 0)           @noisy det1672 det2056
mz (4.5, 0.5)                 @noisy det1672 det2017
mx (4.5, 1)                   @noisy det893 det2053 det2134
mzz (4.5, 2) (4, 2)           @noisy det729 det2139
mz (4.5, 2.5)                 @noisy det2018 det2139
mx (4.5, 3)                   @noisy det174 det1824 det1876 det2033 det2095
mzz (4, 4) (4.5, 4)           @noisy det1495 det2091
mz (4.5, 4.5)                 @noisy det1495 det2000
mx (4.5, 5)                   @noisy det73 det878 det1989 det2012
mzz (5.5, 1) (5, 1)           @noisy det93 det779
mz (5.5, 1.5)                 @noisy det779 det2042
mx (5.5, 2)                   @noisy det325 det1074 det1876 det1994 det2088
mzz (5, 3) (5.5, 3)           @noisy det680 det1867
mz (5.5, 3.5)                 @noisy det1867 det2027
mx (5.5, 4)                   @noisy det355 det1846 det1989 det2048 det2095
mzz (5, 5) (5.5, 5)           @noisy det569 det1494
mz (5.5, 5.5)                 @noisy det569 det2030
mx (5.5, 0)                   @noisy det878 det1090 det2007 det2069 det2134

--------         30
mz (0, 1.5)                   @noisy det54 det93 det779 det1434 det2085
mx (0.5, 1.5)                 @noisy det2099 det2233
mz (1, 1.5)                   @noisy det2213
mz (0, 3.5)                   @noisy det680 det1790 det1867 det2090 det2265
mx (0.5, 3.5)                 @noisy det2128 det2171
mz (1, 3.5)                   @noisy det2199
mz (0, 5.5)                   @noisy det569 det1005 det1494 det2130 det2377
mx (0.5, 5.5)                 @noisy det2141 det2196
mz (1, 5.5)                   @noisy det2240
mz (1, 0.5)                   @noisy det54 det251 det1800 det2150 det2377
mx (1.5, 0.5)                 @noisy det2140 det2195
mz (2, 0.5)                   @noisy det2227
mz (1, 2.5)                   @noisy det984 det1434 det1790 det2052 det2106
mx (1.5, 2.5)                 @noisy det2103 det2238
mz (2, 2.5)                   @noisy det2244
mz (1, 4.5)                   @noisy det892 det1005 det1662 det2112 det2265
mx (1.5, 4.5)                 @noisy det2131 det2232
mz (2, 4.5)                   @noisy det2175
mz (2, 1.5)                   @noisy det683 det1036 det1800 det2052 det2076
mx (2.5, 1.5)                 @noisy det2120 det2249
mz (3, 1.5)                   @noisy det2231
mz (2, 3.5)                   @noisy det537 det676 det892 det984 det2119
mx (2.5, 3.5)                 @noisy det2137 det2237
mz (3, 3.5)                   @noisy det2228
mz (2, 5.5)                   @noisy det251 det1583 det1662 det2142 det2390
mx (2.5, 5.5)                 @noisy det2078 det2211
mz (3, 5.5)                   @noisy det2193
mz (3, 0.5)                   @noisy det987 det1036 det1583 det2100 det2111
mx (3.5, 0.5)                 @noisy det2074 det2216
mz (4, 0.5)                   @noisy det2189
mz (3, 2.5)                   @noisy det537 det597 det683 det1493 det2143
mx (3.5, 2.5)                 @noisy det2133 det2177
mz (4, 2.5)                   @noisy det2246
mz (3, 4.5)                   @noisy det676 det691 det1772 det2136 det2390
mx (3.5, 4.5)                 @noisy det2122 det2251
mz (4, 4.5)                   @noisy det2205
mz (4, 1.5)                   @noisy det1493 det2056 det2111 det2132 det2139
mx (4.5, 1.5)                 @noisy det2087 det2218
mz (5, 1.5)                   @noisy det2180
mz (4, 3.5)                   @noisy det597 det691 det729 det1495 det2152
mx (4.5, 3.5)                 @noisy det2138 det2190
mz (5, 3.5)                   @noisy det2235
mz (4, 5.5)                   @noisy det987 det1672 det1772 det2091 det2129
mx (4.5, 5.5)                 @noisy det2147 det2255
mz (5, 5.5)                   @noisy det2220
mz (5, 0.5)                   @noisy det779 det1494 det1672 det2056 det2149
mx (5.5, 0.5)                 @noisy det2145 det2250
mz (0, 0.5)                   @noisy det2210
mz (5, 2.5)                   @noisy det93 det729 det1867 det2127 det2139
mx (5.5, 2.5)                 @noisy det2126 det2224
mz (0, 2.5)                   @noisy det2184
mz (5, 4.5)                   @noisy det569 det680 det1495 det2091 det2110
mx (5.5, 4.5)                 @noisy det2108 det2242
mz (0, 4.5)                   @noisy det2222
mxx (0.5, 0.5) (0.5, 0)       @noisy det2268
mzz (1, 1) (0.5, 1)           @noisy det54 det2377
mxx (0.5, 2.5) (0.5, 2)       @noisy det2217
mzz (1, 3) (0.5, 3)           @noisy det1434 det1790
mxx (0.5, 4.5) (0.5, 4)       @noisy det2264
mzz (0.5, 5) (1, 5)           @noisy det1005 det2265
mxx (1.5, 1.5) (1.5, 1)       @noisy det2261
mzz (1.5, 2) (2, 2)           @noisy det1800 det2052
mxx (1.5, 3.5) (1.5, 3)       @noisy det2267
mzz (1.5, 4) (2, 4)           @noisy det892 det984
mxx (1.5, 5) (1.5, 5.5)       @noisy det2269
mzz (1.5, 0) (2, 0)           @noisy det251 det1662
mxx (2.5, 0.5) (2.5, 0)       @noisy det2239
mzz (3, 1) (2.5, 1)           @noisy det1036 det1583
mxx (2.5, 2) (2.5, 2.5)       @noisy det2243
mzz (2.5, 3) (3, 3)           @noisy det537 det683
mxx (2.5, 4) (2.5, 4.5)       @noisy det2236
mzz (2.5, 5) (3, 5)           @noisy det676 det2390
mxx (3.5, 1) (3.5, 1.5)       @noisy det2241
mzz (3.5, 2) (4, 2)           @noisy det1493 det2111
mxx (3.5, 3) (3.5, 3.5)       @noisy det2234
mzz (4, 4) (3.5, 4)           @noisy det597 det691
mxx (3.5, 5) (3.5, 5.5)       @noisy det2256
mzz (3.5, 0) (4, 0)           @noisy det987 det1772
mxx (4.5, 0.5) (4.5, 0)       @noisy det2259
mzz (5, 1) (4.5, 1)           @noisy det1672 det2056
mxx (4.5, 2) (4.5, 2.5)       @noisy det2260
mzz (5, 3) (4.5, 3)           @noisy det729 det2139
mxx (4.5, 4.5) (4.5, 4)       @noisy det2252
mzz (5, 5) (4.5, 5)           @noisy det1495 det2091
mxx (5.5, 1) (5.5, 1.5)       @noisy det2247
mzz (5.5, 2) (0, 2)           @noisy det93 det779
mxx (5.5, 3) (5.5, 3.5)       @noisy det2263
mzz (5.5, 4) (0, 4)           @noisy det680 det1867
mxx (5.5, 5.5) (5.5, 5)       @noisy det2253
mzz (5.5, 0) (0, 0)           @noisy det569 det1494
i (0, 1)                      @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (5, 4)                      @noisy
i (0, 3)                      @noisy
i (1, 4)                      @noisy
i (3, 0)                      @noisy
i (2, 3)                      @noisy
i (4, 5)                      @noisy
i (5, 0)                      @noisy
i (0, 5)                      @noisy
i (1, 0)                      @noisy
i (3, 2)                      @noisy
i (2, 5)                      @noisy
i (4, 1)                      @noisy
i (5, 2)                      @noisy

--------         31
mxx (0, 1.5) (0, 2)           @noisy det325 det874
mx (0.5, 1.5)                 @noisy det874 det2233
mz (1, 1.5)                   @noisy det1790 det1800 det2052 det2213 det2377
mxx (0, 3.5) (0, 4)           @noisy det355 det1367
mx (0.5, 3.5)                 @noisy det1367 det2171
mz (1, 3.5)                   @noisy det892 det984 det1005 det1434 det2199
mxx (0, 5.5) (0, 0)           @noisy det1565 det2069
mx (0.5, 5.5)                 @noisy det1565 det2196
mz (1, 5.5)                   @noisy det54 det251 det1662 det2240 det2265
mxx (1, 0.5) (1, 1)           @noisy det648 det817
mx (1.5, 0.5)                 @noisy det648 det2195
mz (2, 0.5)                   @noisy det1036 det1583 det1662 det2052 det2227
mxx (1, 2.5) (1, 3)           @noisy det1990 det2280
mx (1.5, 2.5)                 @noisy det1990 det2238
mz (2, 2.5)                   @noisy det537 det683 det892 det1800 det2244
mxx (1, 4.5) (1, 5)           @noisy det1303 det1633
mx (1.5, 4.5)                 @noisy det1303 det2232
mz (2, 4.5)                   @noisy det251 det676 det984 det2175 det2390
mxx (2, 1.5) (2, 2)           @noisy det1922 det1986
mx (2.5, 1.5)                 @noisy det1922 det2249
mz (3, 1.5)                   @noisy det537 det1493 det1583 det2111 det2231
mxx (2, 3.5) (2, 4)           @noisy det591 det632
mx (2.5, 3.5)                 @noisy det632 det2237
mz (3, 3.5)                   @noisy det597 det683 det691 det2228 det2390
mxx (2, 5.5) (2, 0)           @noisy det431 det1368
mx (2.5, 5.5)                 @noisy det431 det2211
mz (3, 5.5)                   @noisy det676 det987 det1036 det1772 det2193
mxx (3, 1) (3, 0.5)           @noisy det1085 det1807
mx (3.5, 0.5)                 @noisy det1807 det2216
mz (4, 0.5)                   @noisy det1493 det1672 det1772 det2056 det2189
mxx (3, 2.5) (3, 3)           @noisy det300 det1016
mx (3.5, 2.5)                 @noisy det300 det2177
mz (4, 2.5)                   @noisy det691 det729 det2111 det2139 det2246
mxx (3, 4.5) (3, 5)           @noisy det108 det1574
mx (3.5, 4.5)                 @noisy det1574 det2251
mz (4, 4.5)                   @noisy det597 det987 det1495 det2091 det2205
mxx (4, 1.5) (4, 2)           @noisy det606 det893
mx (4.5, 1.5)                 @noisy det606 det2218
mz (5, 1.5)                   @noisy det93 det729 det779 det1672 det2180
mxx (4, 4) (4, 3.5)           @noisy det174 det1530
mx (4.5, 3.5)                 @noisy det1530 det2190
mz (5, 3.5)                   @noisy det680 det1867 det2091 det2139 det2235
mxx (4, 5.5) (4, 0)           @noisy det5 det73
mx (4.5, 5.5)                 @noisy det5 det2255
mz (5, 5.5)                   @noisy det569 det1494 det1495 det2056 det2220
mxx (5, 0.5) (5, 1)           @noisy det579 det2134
mx (5.5, 0.5)                 @noisy det579 det2250
mz (0, 0.5)                   @noisy det54 det93 det569 det2210 det2377
mxx (5, 3) (5, 2.5)           @noisy det1363 det1876
mx (5.5, 2.5)                 @noisy det1363 det2224
mz (0, 2.5)                   @noisy det680 det779 det1434 det1790 det2184
mxx (5, 4.5) (5, 5)           @noisy det486 det1989
mx (5.5, 4.5)                 @noisy det486 det2242
mz (0, 4.5)                   @noisy det1005 det1494 det1867 det2222 det2265
mxx (0.5, 0.5) (0.5, 1)       @noisy det2296
mxx (0.5, 2.5) (0.5, 3)       @noisy det2305
mxx (0.5, 5) (0.5, 4.5)       @noisy det2308
mxx (1.5, 1.5) (1.5, 2)       @noisy det2301
mxx (1.5, 4) (1.5, 3.5)       @noisy det2300
mxx (1.5, 5.5) (1.5, 0)       @noisy det2303
mxx (2.5, 0.5) (2.5, 1)       @noisy det2318
mxx (2.5, 2.5) (2.5, 3)       @noisy det2302
mxx (2.5, 4.5) (2.5, 5)       @noisy det2309
mxx (3.5, 1.5) (3.5, 2)       @noisy det2304
mxx (3.5, 3.5) (3.5, 4)       @noisy det2307
mxx (3.5, 5.5) (3.5, 0)       @noisy det2311
mxx (4.5, 0.5) (4.5, 1)       @noisy det2310
mxx (4.5, 2.5) (4.5, 3)       @noisy det2288
mxx (4.5, 4.5) (4.5, 5)       @noisy det2287
mxx (5.5, 1.5) (5.5, 2)       @noisy det2285
mxx (5.5, 3.5) (5.5, 4)       @noisy det2283
mxx (5.5, 5.5) (5.5, 0)       @noisy det2289
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (4.5, 2)                    @noisy
i (5, 4)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 3)                    @noisy
i (0, 5)                      @noisy
i (0.5, 4)                    @noisy
i (1, 0)                      @noisy
i (2, 5)                      @noisy
i (2.5, 4)                    @noisy
i (1.5, 5)                    @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (4.5, 4)                    @noisy
i (5, 0)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 5)                    @noisy
i (0, 1)                      @noisy
i (0.5, 0)                    @noisy
i (1, 2)                      @noisy
i (1.5, 1)                    @noisy
i (2, 1)                      @noisy
i (2.5, 0)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4.5, 0)                    @noisy
i (5, 2)                      @noisy
i (5.5, 1)                    @noisy
i (3.5, 1)                    @noisy
i (0, 3)                      @noisy
i (0.5, 2)                    @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (2.5, 2)                    @noisy
i (1.5, 3)                    @noisy

--------         32
mzz (0, 1.5) (0.5, 1.5)       @noisy det2336
mxx (1, 1) (1, 1.5)           @noisy det325 det874
mzz (0, 3.5) (0.5, 3.5)       @noisy det2354
mxx (1, 3) (1, 3.5)           @noisy det355 det1367
mzz (0.5, 5.5) (0, 5.5)       @noisy det2334
mxx (1, 5) (1, 5.5)           @noisy det1565 det2069
mzz (1, 0.5) (1.5, 0.5)       @noisy det2332
mxx (2, 0) (2, 0.5)           @noisy det648 det817
mzz (1, 2.5) (1.5, 2.5)       @noisy det2349
mxx (2, 2) (2, 2.5)           @noisy det1990 det2280
mzz (1.5, 4.5) (1, 4.5)       @noisy det2353
mxx (2, 4.5) (2, 4)           @noisy det1303 det1633
mzz (2, 1.5) (2.5, 1.5)       @noisy det2337
mxx (3, 1.5) (3, 1)           @noisy det1922 det1986
mzz (2, 3.5) (2.5, 3.5)       @noisy det2338
mxx (3, 3.5) (3, 3)           @noisy det591 det632
mzz (2, 5.5) (2.5, 5.5)       @noisy det2361
mxx (3, 5) (3, 5.5)           @noisy det431 det1368
mzz (3.5, 0.5) (3, 0.5)       @noisy det2346
mxx (4, 0) (4, 0.5)           @noisy det1085 det1807
mzz (3, 2.5) (3.5, 2.5)       @noisy det2341
mxx (4, 2) (4, 2.5)           @noisy det300 det1016
mzz (3, 4.5) (3.5, 4.5)       @noisy det2329
mxx (4, 4.5) (4, 4)           @noisy det108 det1574
mzz (4, 1.5) (4.5, 1.5)       @noisy det2368
mxx (5, 1) (5, 1.5)           @noisy det606 det893
mzz (4.5, 3.5) (4, 3.5)       @noisy det2365
mxx (5, 3.5) (5, 3)           @noisy det174 det1530
mzz (4, 5.5) (4.5, 5.5)       @noisy det2360
mxx (5, 5.5) (5, 5)           @noisy det5 det73
mzz (5, 0.5) (5.5, 0.5)       @noisy det2363
mxx (0, 0) (0, 0.5)           @noisy det579 det2134
mzz (5.5, 2.5) (5, 2.5)       @noisy det2347
mxx (0, 2.5) (0, 2)           @noisy det1363 det1876
mzz (5, 4.5) (5.5, 4.5)       @noisy det2358
mxx (0, 4.5) (0, 4)           @noisy det486 det1989
mxx (0.5, 0.5) (0.5, 0)       @noisy det817 det2134 det2268
mxx (0.5, 2.5) (0.5, 2)       @noisy det1876 det2217 det2280
mxx (0.5, 4.5) (0.5, 4)       @noisy det1633 det1989 det2264
mxx (1.5, 1.5) (1.5, 1)       @noisy det325 det1986 det2261
mxx (1.5, 3.5) (1.5, 3)       @noisy det355 det591 det2267
mxx (1.5, 5) (1.5, 5.5)       @noisy det1368 det2069 det2269
mxx (2.5, 0.5) (2.5, 0)       @noisy det817 det1085 det2239
mxx (2.5, 2) (2.5, 2.5)       @noisy det1016 det2243 det2280
mxx (2.5, 4) (2.5, 4.5)       @noisy det108 det1633 det2236
mxx (3.5, 1) (3.5, 1.5)       @noisy det893 det1986 det2241
mxx (3.5, 3) (3.5, 3.5)       @noisy det174 det591 det2234
mxx (3.5, 5) (3.5, 5.5)       @noisy det73 det1368 det2256
mxx (4.5, 0.5) (4.5, 0)       @noisy det1085 det2134 det2259
mxx (4.5, 2) (4.5, 2.5)       @noisy det1016 det1876 det2260
mxx (4.5, 4.5) (4.5, 4)       @noisy det108 det1989 det2252
mxx (5.5, 1) (5.5, 1.5)       @noisy det325 det893 det2247
mxx (5.5, 3) (5.5, 3.5)       @noisy det174 det355 det2263
mxx (5.5, 5.5) (5.5, 5)       @noisy det73 det2069 det2253
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (3.5, 0)                    @noisy
i (5, 4)                      @noisy
i (4.5, 5)                    @noisy
i (5.5, 0)                    @noisy
i (0, 5)                      @noisy
i (1, 0)                      @noisy
i (0.5, 1)                    @noisy
i (2, 5)                      @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (3.5, 2)                    @noisy
i (5, 0)                      @noisy
i (4.5, 1)                    @noisy
i (5.5, 2)                    @noisy
i (0, 1)                      @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (0.5, 3)                    @noisy
i (1.5, 4)                    @noisy
i (2.5, 3)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (3.5, 4)                    @noisy
i (5, 2)                      @noisy
i (4.5, 3)                    @noisy
i (5.5, 4)                    @noisy
i (0, 3)                      @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (0.5, 5)                    @noisy
i (1.5, 0)                    @noisy
i (2.5, 5)                    @noisy

--------         33
mzz (1, 1.5) (0.5, 1.5)       @noisy det9
mzz (1, 3.5) (0.5, 3.5)       @noisy det1
mzz (0.5, 5.5) (1, 5.5)       @noisy det2392
mzz (1.5, 0.5) (2, 0.5)       @noisy det2387
mzz (1.5, 2.5) (2, 2.5)       @noisy det2389
mzz (1.5, 4.5) (2, 4.5)       @noisy det2382
mzz (3, 1.5) (2.5, 1.5)       @noisy det2388
mzz (2.5, 3.5) (3, 3.5)       @noisy det2385
mzz (2.5, 5.5) (3, 5.5)       @noisy det2379
mzz (3.5, 0.5) (4, 0.5)       @noisy det2384
mzz (3.5, 2.5) (4, 2.5)       @noisy det2386
mzz (4, 4.5) (3.5, 4.5)       @noisy det2393
mzz (5, 1.5) (4.5, 1.5)       @noisy det7
mzz (5, 3.5) (4.5, 3.5)       @noisy det11
mzz (5, 5.5) (4.5, 5.5)       @noisy det2383
mzz (5.5, 0.5) (0, 0.5)       @noisy det2381
mzz (5.5, 2.5) (0, 2.5)       @noisy det2380
mzz (5.5, 4.5) (0, 4.5)       @noisy det2373
mxx (0.5, 0.5) (0.5, 1)       @noisy det817 det2134 det2296
mzz (1, 0) (0.5, 0)           @noisy det54 det2377
mxx (0.5, 2.5) (0.5, 3)       @noisy det1876 det2280 det2305
mzz (1, 2) (0.5, 2)           @noisy det1434 det1790
mxx (0.5, 5) (0.5, 4.5)       @noisy det1633 det1989 det2308
mzz (1, 4) (0.5, 4)           @noisy det1005 det2265
mxx (1.5, 1.5) (1.5, 2)       @noisy det325 det1986 det2301
mzz (1.5, 1) (2, 1)           @noisy det1800 det2052
mxx (1.5, 4) (1.5, 3.5)       @noisy det355 det591 det2300
mzz (2, 3) (1.5, 3)           @noisy det892 det984
mxx (1.5, 5.5) (1.5, 0)       @noisy det1368 det2069 det2303
mzz (1.5, 5) (2, 5)           @noisy det251 det1662
mxx (2.5, 0.5) (2.5, 1)       @noisy det817 det1085 det2318
mzz (2.5, 0) (3, 0)           @noisy det1036 det1583
mxx (2.5, 2.5) (2.5, 3)       @noisy det1016 det2280 det2302
mzz (2.5, 2) (3, 2)           @noisy det537 det683
mxx (2.5, 4.5) (2.5, 5)       @noisy det108 det1633 det2309
mzz (2.5, 4) (3, 4)           @noisy det676 det2390
mxx (3.5, 1.5) (3.5, 2)       @noisy det893 det1986 det2304
mzz (3.5, 1) (4, 1)           @noisy det1493 det2111
mxx (3.5, 3.5) (3.5, 4)       @noisy det174 det591 det2307
mzz (3.5, 3) (4, 3)           @noisy det597 det691
mxx (3.5, 5.5) (3.5, 0)       @noisy det73 det1368 det2311
mzz (3.5, 5) (4, 5)           @noisy det987 det1772
mxx (4.5, 0.5) (4.5, 1)       @noisy det1085 det2134 det2310
mzz (5, 0) (4.5, 0)           @noisy det1672 det2056
mxx (4.5, 2.5) (4.5, 3)       @noisy det1016 det1876 det2288
mzz (4.5, 2) (5, 2)           @noisy det729 det2139
mxx (4.5, 4.5) (4.5, 5)       @noisy det108 det1989 det2287
mzz (5, 4) (4.5, 4)           @noisy det1495 det2091
mxx (5.5, 1.5) (5.5, 2)       @noisy det325 det893 det2285
mzz (5.5, 1) (0, 1)           @noisy det93 det779
mxx (5.5, 3.5) (5.5, 4)       @noisy det174 det355 det2283
mzz (5.5, 3) (0, 3)           @noisy det680 det1867
mxx (5.5, 5.5) (5.5, 0)       @noisy det73 det2069 det2289
mzz (5.5, 5) (0, 5)           @noisy det569 det1494
i (4, 0)                      @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (3, 1)                      @noisy
i (5, 4.5)                    @noisy
i (5, 1)                      @noisy
i (0, 2)                      @noisy
i (0, 5.5)                    @noisy
i (2, 2)                      @noisy
i (1, 0.5)                    @noisy
i (2, 5.5)                    @noisy
i (1, 3)                      @noisy
i (4, 2)                      @noisy
i (3, 0.5)                    @noisy
i (4, 5.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (5, 3)                      @noisy
i (0, 1.5)                    @noisy
i (2, 4)                      @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (2, 1.5)                    @noisy
i (1, 5)                      @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (3, 5)                      @noisy
i (5, 2.5)                    @noisy
i (4, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0)                      @noisy
i (1, 1)                      @noisy
i (0, 3.5)                    @noisy
i (2, 0)                      @noisy
i (1, 4.5)                    @noisy
i (2, 3.5)                    @noisy

--------         34
mzz (0, 1.5) (0.5, 1.5)       @noisy det1434 det2336 det2377
mzz (0, 3.5) (0.5, 3.5)       @noisy det1434 det2265 det2354
mzz (0.5, 5.5) (0, 5.5)       @noisy det2265 det2334 det2377
mzz (1, 0.5) (1.5, 0.5)       @noisy det1662 det1800 det2332
mzz (1, 2.5) (1.5, 2.5)       @noisy det984 det1800 det2349
mzz (1.5, 4.5) (1, 4.5)       @noisy det984 det1662 det2353
mzz (2, 1.5) (2.5, 1.5)       @noisy det683 det1583 det2337
mzz (2, 3.5) (2.5, 3.5)       @noisy det676 det683 det2338
mzz (2, 5.5) (2.5, 5.5)       @noisy det676 det1583 det2361
mzz (3.5, 0.5) (3, 0.5)       @noisy det1772 det2111 det2346
mzz (3, 2.5) (3.5, 2.5)       @noisy det597 det2111 det2341
mzz (3, 4.5) (3.5, 4.5)       @noisy det597 det1772 det2329
mzz (4, 1.5) (4.5, 1.5)       @noisy det1672 det2139 det2368
mzz (4.5, 3.5) (4, 3.5)       @noisy det1495 det2139 det2365
mzz (4, 5.5) (4.5, 5.5)       @noisy det1495 det1672 det2360
mzz (5, 0.5) (5.5, 0.5)       @noisy det569 det779 det2363
mzz (5.5, 2.5) (5, 2.5)       @noisy det779 det1867 det2347
mzz (5, 4.5) (5.5, 4.5)       @noisy det569 det1867 det2358
mzz (0, 1) (0.5, 1)           @noisy det54 det2377
mz (0.5, 0.5)                 @noisy det33 det54
mx (0.5, 0)                   @noisy det40
mzz (0, 3) (0.5, 3)           @noisy det1434 det1790
mz (0.5, 2.5)                 @noisy det27 det1790
mx (0.5, 2)                   @noisy det4
mzz (0.5, 5) (0, 5)           @noisy det1005 det2265
mz (0.5, 4.5)                 @noisy det15 det1005
mx (0.5, 4)                   @noisy det8
mzz (1, 2) (1.5, 2)           @noisy det1800 det2052
mz (1.5, 1.5)                 @noisy det39 det2052
mx (1.5, 1)                   @noisy det31
mzz (1.5, 4) (1, 4)           @noisy det892 det984
mz (1.5, 3.5)                 @noisy det18 det892
mx (1.5, 3)                   @noisy det12
mzz (1, 0) (1.5, 0)           @noisy det251 det1662
mz (1.5, 5.5)                 @noisy det20 det251
mx (1.5, 5)                   @noisy det0
mzz (2, 1) (2.5, 1)           @noisy det1036 det1583
mz (2.5, 0.5)                 @noisy det28 det1036
mx (2.5, 0)                   @noisy det34
mzz (2, 3) (2.5, 3)           @noisy det537 det683
mz (2.5, 2.5)                 @noisy det29 det537
mx (2.5, 2)                   @noisy det45
mzz (2, 5) (2.5, 5)           @noisy det676 det2390
mz (2.5, 4.5)                 @noisy det42 det2390
mx (2.5, 4)                   @noisy det32
mzz (3, 2) (3.5, 2)           @noisy det1493 det2111
mz (3.5, 1.5)                 @noisy det16 det1493
mx (3.5, 1)                   @noisy det10
mzz (3, 4) (3.5, 4)           @noisy det597 det691
mz (3.5, 3.5)                 @noisy det38 det691
mx (3.5, 3)                   @noisy det44
mzz (3.5, 0) (3, 0)           @noisy det987 det1772
mz (3.5, 5.5)                 @noisy det22 det987
mx (3.5, 5)                   @noisy det37
mzz (4, 1) (4.5, 1)           @noisy det1672 det2056
mz (4.5, 0.5)                 @noisy det24 det2056
mx (4.5, 0)                   @noisy det25
mzz (4.5, 3) (4, 3)           @noisy det729 det2139
mz (4.5, 2.5)                 @noisy det14 det729
mx (4.5, 2)                   @noisy det3
mzz (4, 5) (4.5, 5)           @noisy det1495 det2091
mz (4.5, 4.5)                 @noisy det2 det2091
mx (4.5, 4)                   @noisy det6
mzz (5.5, 2) (5, 2)           @noisy det93 det779
mz (5.5, 1.5)                 @noisy det26 det93
mx (5.5, 1)                   @noisy det30
mzz (5, 4) (5.5, 4)           @noisy det680 det1867
mz (5.5, 3.5)                 @noisy det17 det680
mx (5.5, 3)                   @noisy det23
mzz (5, 0) (5.5, 0)           @noisy det569 det1494
mz (5.5, 5.5)                 @noisy det19 det1494
mx (5.5, 5)                   @noisy det13
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (5, 1)                      @noisy
i (5, 1.5)                    @noisy
i (0, 2.5)                    @noisy
i (0, 2)                      @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 3)                      @noisy
i (5, 3.5)                    @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (0, 4.5)                    @noisy
i (0, 4)                      @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (4, 4.5)                    @noisy
i (4, 4)                      @noisy
i (5, 5.5)                    @noisy
i (5, 5)                      @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (1, 1.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy

--------         35
mzz (1, 1.5) (0.5, 1.5)       @noisy det9 det1434 det2377
mxx (0, 1.5) (0, 1)           @noisy det325 det874
mzz (1, 3.5) (0.5, 3.5)       @noisy det1 det1434 det2265
mxx (0, 3.5) (0, 3)           @noisy det355 det1367
mzz (0.5, 5.5) (1, 5.5)       @noisy det2265 det2377 det2392
mxx (0, 5.5) (0, 5)           @noisy det1565 det2069
mzz (1.5, 0.5) (2, 0.5)       @noisy det1662 det1800 det2387
mxx (1, 0.5) (1, 0)           @noisy det648 det817
mzz (1.5, 2.5) (2, 2.5)       @noisy det984 det1800 det2389
mxx (1, 2) (1, 2.5)           @noisy det1990 det2280
mzz (1.5, 4.5) (2, 4.5)       @noisy det984 det1662 det2382
mxx (1, 4) (1, 4.5)           @noisy det1303 det1633
mzz (3, 1.5) (2.5, 1.5)       @noisy det683 det1583 det2388
mxx (2, 1) (2, 1.5)           @noisy det1922 det1986
mzz (2.5, 3.5) (3, 3.5)       @noisy det676 det683 det2385
mxx (2, 3.5) (2, 3)           @noisy det591 det632
mzz (2.5, 5.5) (3, 5.5)       @noisy det676 det1583 det2379
mxx (2, 5.5) (2, 5)           @noisy det431 det1368
mzz (3.5, 0.5) (4, 0.5)       @noisy det1772 det2111 det2384
mxx (3, 0) (3, 0.5)           @noisy det1085 det1807
mzz (3.5, 2.5) (4, 2.5)       @noisy det597 det2111 det2386
mxx (3, 2.5) (3, 2)           @noisy det300 det1016
mzz (4, 4.5) (3.5, 4.5)       @noisy det597 det1772 det2393
mxx (3, 4.5) (3, 4)           @noisy det108 det1574
mzz (5, 1.5) (4.5, 1.5)       @noisy det7 det1672 det2139
mxx (4, 1.5) (4, 1)           @noisy det606 det893
mzz (5, 3.5) (4.5, 3.5)       @noisy det11 det1495 det2139
mxx (4, 3) (4, 3.5)           @noisy det174 det1530
mzz (5, 5.5) (4.5, 5.5)       @noisy det1495 det1672 det2383
mxx (4, 5) (4, 5.5)           @noisy det5 det73
mzz (5.5, 0.5) (0, 0.5)       @noisy det569 det779 det2381
mxx (5, 0) (5, 0.5)           @noisy det579 det2134
mzz (5.5, 2.5) (0, 2.5)       @noisy det779 det1867 det2380
mxx (5, 2) (5, 2.5)           @noisy det1363 det1876
mzz (5.5, 4.5) (0, 4.5)       @noisy det569 det1867 det2373
mxx (5, 4.5) (5, 4)           @noisy det486 det1989
mx (0.5, 0)                   @noisy det40 det579 det817 det1565 det2069
mz (0.5, 0.5)                 @noisy det33 det76
mx (0.5, 1)                   @noisy det80
mx (0.5, 2)                   @noisy det4 det325 det874 det1363 det2280
mz (0.5, 2.5)                 @noisy det27 det88
mx (0.5, 3)                   @noisy det71
mx (0.5, 4)                   @noisy det8 det355 det486 det1367 det1633
mz (0.5, 4.5)                 @noisy det15 det74
mx (0.5, 5)                   @noisy det77 det1989
mx (1.5, 1)                   @noisy det31 det648 det817 det874 det1986
mz (1.5, 1.5)                 @noisy det39 det55
mx (1.5, 2)                   @noisy det61 det2280
mx (1.5, 3)                   @noisy det12 det591 det1367 det1990 det2280
mz (1.5, 3.5)                 @noisy det18 det79
mx (1.5, 4)                   @noisy det53
mx (1.5, 5)                   @noisy det0 det1303 det1368 det1565 det1633
mz (1.5, 5.5)                 @noisy det20 det83
mx (1.5, 0)                   @noisy det90 det817
mx (2.5, 0)                   @noisy det34 det431 det648 det1085 det1368
mz (2.5, 0.5)                 @noisy det28 det51
mx (2.5, 1)                   @noisy det65 det1986
mx (2.5, 2)                   @noisy det45 det1016 det1922 det1986 det1990
mz (2.5, 2.5)                 @noisy det29 det89
mx (2.5, 3)                   @noisy det69 det2280
mx (2.5, 4)                   @noisy det32 det108 det591 det632 det1303
mz (2.5, 4.5)                 @noisy det42 det81
mx (2.5, 5)                   @noisy det49
mx (3.5, 1)                   @noisy det10 det893 det1085 det1807 det1922
mz (3.5, 1.5)                 @noisy det16 det75
mx (3.5, 2)                   @noisy det87 det1016 det1986
mx (3.5, 3)                   @noisy det44 det174 det300 det632 det1016
mz (3.5, 3.5)                 @noisy det38 det85
mx (3.5, 4)                   @noisy det70 det108
mx (3.5, 5)                   @noisy det37 det73 det108 det431 det1574
mz (3.5, 5.5)                 @noisy det22 det47
mx (3.5, 0)                   @noisy det72
mx (4.5, 0)                   @noisy det5 det25 det73 det1807 det2134
mz (4.5, 0.5)                 @noisy det24 det48
mx (4.5, 1)                   @noisy det67
mx (4.5, 2)                   @noisy det3 det300 det606 det893 det1876
mz (4.5, 2.5)                 @noisy det14 det68
mx (4.5, 3)                   @noisy det84 det174 det1016
mx (4.5, 4)                   @noisy det6 det174 det1530 det1574 det1989
mz (4.5, 4.5)                 @noisy det2 det66
mx (4.5, 5)                   @noisy det64 det108
mx (5.5, 1)                   @noisy det30 det325 det579 det606 det2134
mz (5.5, 1.5)                 @noisy det26 det50
mx (5.5, 2)                   @noisy det56
mx (5.5, 3)                   @noisy det23 det355 det1363 det1530 det1876
mz (5.5, 3.5)                 @noisy det17 det78
mx (5.5, 4)                   @noisy det52 det174
mx (5.5, 5)                   @noisy det5 det13 det486 det1989 det2069
mz (5.5, 5.5)                 @noisy det19 det82
mx (5.5, 0)                   @noisy det60
i (4, 4)                      @noisy
i (2, 4)                      @noisy
i (4, 0)                      @noisy
i (0, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0)                      @noisy
i (3, 1)                      @noisy
i (1, 5)                      @noisy
i (1, 1)                      @noisy
i (2, 0)                      @noisy
i (5, 1)                      @noisy
i (4, 2)                      @noisy
i (0, 2)                      @noisy
i (3, 3)                      @noisy
i (2, 2)                      @noisy
i (5, 3)                      @noisy
i (1, 3)                      @noisy
i (3, 5)                      @noisy

--------         36
mxx (1, 1.5) (1, 2)           @noisy det325 det874
mx (0.5, 1.5)                 @noisy det118 det325
mz (0, 1.5)                   @noisy det141
mxx (1, 3.5) (1, 4)           @noisy det355 det1367
mx (0.5, 3.5)                 @noisy det175 det355
mz (0, 3.5)                   @noisy det132
mxx (1, 0) (1, 5.5)           @noisy det1565 det2069
mx (0.5, 5.5)                 @noisy det99 det2069
mz (0, 5.5)                   @noisy det162
mxx (2, 0.5) (2, 1)           @noisy det648 det817
mx (1.5, 0.5)                 @noisy det116 det817
mz (1, 0.5)                   @noisy det171
mxx (2, 3) (2, 2.5)           @noisy det1990 det2280
mx (1.5, 2.5)                 @noisy det122 det2280
mz (1, 2.5)                   @noisy det97
mxx (2, 4.5) (2, 5)           @noisy det1303 det1633
mx (1.5, 4.5)                 @noisy det167 det1633
mz (1, 4.5)                   @noisy det129
mxx (3, 1.5) (3, 2)           @noisy det1922 det1986
mx (2.5, 1.5)                 @noisy det138 det1986
mz (2, 1.5)                   @noisy det105
mxx (3, 3.5) (3, 4)           @noisy det591 det632
mx (2.5, 3.5)                 @noisy det164 det591
mz (2, 3.5)                   @noisy det136
mxx (3, 5.5) (3, 0)           @noisy det431 det1368
mx (2.5, 5.5)                 @noisy det131 det1368
mz (2, 5.5)                   @noisy det161
mxx (4, 0.5) (4, 1)           @noisy det1085 det1807
mx (3.5, 0.5)                 @noisy det163 det1085
mz (3, 0.5)                   @noisy det120
mxx (4, 2.5) (4, 3)           @noisy det300 det1016
mx (3.5, 2.5)                 @noisy det100 det1016
mz (3, 2.5)                   @noisy det166
mxx (4, 4.5) (4, 5)           @noisy det108 det1574
mx (3.5, 4.5)                 @noisy det108 det140
mz (3, 4.5)                   @noisy det101
mxx (5, 1.5) (5, 2)           @noisy det606 det893
mx (4.5, 1.5)                 @noisy det144 det893
mz (4, 1.5)                   @noisy det127
mxx (5, 3.5) (5, 4)           @noisy det174 det1530
mx (4.5, 3.5)                 @noisy det106 det174
mz (4, 3.5)                   @noisy det173
mxx (5, 5.5) (5, 0)           @noisy det5 det73
mx (4.5, 5.5)                 @noisy det73 det169
mz (4, 5.5)                   @noisy det158
mxx (0, 1) (0, 0.5)           @noisy det579 det2134
mx (5.5, 0.5)                 @noisy det168 det2134
mz (5, 0.5)                   @noisy det170
mxx (0, 2.5) (0, 3)           @noisy det1363 det1876
mx (5.5, 2.5)                 @noisy det151 det1876
mz (5, 2.5)                   @noisy det165
mxx (0, 4.5) (0, 5)           @noisy det486 det1989
mx (5.5, 4.5)                 @noisy det124 det1989
mz (5, 4.5)                   @noisy det159
mzz (0.5, 0) (0, 0)           @noisy det1666 det2377
mz (0.5, 0.5)                 @noisy det76 det1666
mx (0.5, 1)                   @noisy det80 det325 det648 det874 det2134
mzz (0, 2) (0.5, 2)           @noisy det1084 det1434
mz (0.5, 2.5)                 @noisy det88 det1084
mx (0.5, 3)                   @noisy det71 det355 det1367 det1876 det1990
mzz (0, 4) (0.5, 4)           @noisy det2194 det2265
mz (0.5, 4.5)                 @noisy det74 det2194
mx (0.5, 5)                   @noisy det77 det1303 det1565 det2069
mzz (1, 1) (1.5, 1)           @noisy det1646 det1800
mz (1.5, 1.5)                 @noisy det55 det1646
mx (1.5, 2)                   @noisy det61 det325 det1922 det1990
mzz (1, 3) (1.5, 3)           @noisy det984 det1159
mz (1.5, 3.5)                 @noisy det79 det1159
mx (1.5, 4)                   @noisy det53 det355 det632 det1303 det1633
mzz (1.5, 5) (1, 5)           @noisy det1662 det2374
mz (1.5, 5.5)                 @noisy det83 det2374
mx (1.5, 0)                   @noisy det90 det431 det648 det2069
mzz (2, 0) (2.5, 0)           @noisy det462 det1583
mz (2.5, 0.5)                 @noisy det51 det462
mx (2.5, 1)                   @noisy det65 det817 det1807 det1922
mzz (2.5, 2) (2, 2)           @noisy det531 det683
mz (2.5, 2.5)                 @noisy det89 det531
mx (2.5, 3)                   @noisy det69 det300 det591 det632
mzz (2, 4) (2.5, 4)           @noisy det566 det676
mz (2.5, 4.5)                 @noisy det81 det566
mx (2.5, 5)                   @noisy det49 det431 det1368 det1574 det1633
mzz (3, 1) (3.5, 1)           @noisy det378 det2111
mz (3.5, 1.5)                 @noisy det75 det378
mx (3.5, 2)                   @noisy det87 det300 det606
mzz (3, 3) (3.5, 3)           @noisy det299 det597
mz (3.5, 3.5)                 @noisy det85 det299
mx (3.5, 4)                   @noisy det70 det591 det1530 det1574
mzz (3.5, 5) (3, 5)           @noisy det1055 det1772
mz (3.5, 5.5)                 @noisy det47 det1055
mx (3.5, 0)                   @noisy det5 det72 det1085 det1368 det1807
mzz (4, 0) (4.5, 0)           @noisy det1672 det1684
mz (4.5, 0.5)                 @noisy det48 det1684
mx (4.5, 1)                   @noisy det67 det579 det606 det893 det1085
mzz (4.5, 2) (4, 2)           @noisy det1977 det2139
mz (4.5, 2.5)                 @noisy det68 det1977
mx (4.5, 3)                   @noisy det84 det1363 det1530
mzz (4, 4) (4.5, 4)           @noisy det1311 det1495
mz (4.5, 4.5)                 @noisy det66 det1311
mx (4.5, 5)                   @noisy det5 det64 det73 det486
mzz (5.5, 1) (5, 1)           @noisy det779 det989
mz (5.5, 1.5)                 @noisy det50 det989
mx (5.5, 2)                   @noisy det56 det874 det893 det1363 det1876
mzz (5, 3) (5.5, 3)           @noisy det828 det1867
mz (5.5, 3.5)                 @noisy det78 det828
mx (5.5, 4)                   @noisy det52 det486 det1367 det1989
mzz (5, 5) (5.5, 5)           @noisy det446 det569
mz (5.5, 5.5)                 @noisy det82 det446
mx (5.5, 0)                   @noisy det60 det73 det579 det1565 det2134

--------         37
mz (0, 1.5)                   @noisy det141 det779 det989 det1084 det2377
mx (0.5, 1.5)                 @noisy det118 det180
mz (1, 1.5)                   @noisy det234
mz (0, 3.5)                   @noisy det132 det828 det1434 det1867 det2194
mx (0.5, 3.5)                 @noisy det175 det236
mz (1, 3.5)                   @noisy det208
mz (0, 5.5)                   @noisy det162 det446 det569 det1666 det2265
mx (0.5, 5.5)                 @noisy det99 det192
mz (1, 5.5)                   @noisy det177
mz (1, 0.5)                   @noisy det171 det1646 det1662 det1666 det2377
mx (1.5, 0.5)                 @noisy det116 det222
mz (2, 0.5)                   @noisy det178
mz (1, 2.5)                   @noisy det97 det1084 det1159 det1434 det1800
mx (1.5, 2.5)                 @noisy det122 det181
mz (2, 2.5)                   @noisy det183
mz (1, 4.5)                   @noisy det129 det984 det2194 det2265 det2374
mx (1.5, 4.5)                 @noisy det167 det241
mz (2, 4.5)                   @noisy det242
mz (2, 1.5)                   @noisy det105 det531 det1583 det1646 det1800
mx (2.5, 1.5)                 @noisy det138 det186
mz (3, 1.5)                   @noisy det179
mz (2, 3.5)                   @noisy det136 det566 det683 det984 det1159
mx (2.5, 3.5)                 @noisy det164 det209
mz (3, 3.5)                   @noisy det197
mz (2, 5.5)                   @noisy det161 det462 det676 det1662 det2374
mx (2.5, 5.5)                 @noisy det131 det231
mz (3, 5.5)                   @noisy det217
mz (3, 0.5)                   @noisy det120 det378 det462 det1583 det1772
mx (3.5, 0.5)                 @noisy det163 det225
mz (4, 0.5)                   @noisy det215
mz (3, 2.5)                   @noisy det166 det299 det531 det683 det2111
mx (3.5, 2.5)                 @noisy det100 det244
mz (4, 2.5)                   @noisy det214
mz (3, 4.5)                   @noisy det101 det566 det597 det676 det1055
mx (3.5, 4.5)                 @noisy det140 det187
mz (4, 4.5)                   @noisy det230
mz (4, 1.5)                   @noisy det127 det378 det1672 det1977 det2111
mx (4.5, 1.5)                 @noisy det144 det240
mz (5, 1.5)                   @noisy det246
mz (4, 3.5)                   @noisy det173 det299 det597 det1311 det2139
mx (4.5, 3.5)                 @noisy det106 det213
mz (5, 3.5)                   @noisy det204
mz (4, 5.5)                   @noisy det158 det1055 det1495 det1684 det1772
mx (4.5, 5.5)                 @noisy det169 det227
mz (5, 5.5)                   @noisy det189
mz (5, 0.5)                   @noisy det170 det569 det989 det1672 det1684
mx (5.5, 0.5)                 @noisy det168 det224
mz (0, 0.5)                   @noisy det195
mz (5, 2.5)                   @noisy det165 det779 det828 det1977 det2139
mx (5.5, 2.5)                 @noisy det151 det190
mz (0, 2.5)                   @noisy det211
mz (5, 4.5)                   @noisy det159 det446 det1311 det1495 det1867
mx (5.5, 4.5)                 @noisy det124 det182
mz (0, 4.5)                   @noisy det176
mxx (0.5, 0.5) (0.5, 0)       @noisy det247
mzz (1, 1) (0.5, 1)           @noisy det1666 det2377
mxx (0.5, 2.5) (0.5, 2)       @noisy det265
mzz (1, 3) (0.5, 3)           @noisy det1084 det1434
mxx (0.5, 4.5) (0.5, 4)       @noisy det226
mzz (0.5, 5) (1, 5)           @noisy det2194 det2265
mxx (1.5, 1.5) (1.5, 1)       @noisy det220
mzz (1.5, 2) (2, 2)           @noisy det1646 det1800
mxx (1.5, 3.5) (1.5, 3)       @noisy det245
mzz (1.5, 4) (2, 4)           @noisy det984 det1159
mxx (1.5, 5) (1.5, 5.5)       @noisy det250
mzz (1.5, 0) (2, 0)           @noisy det1662 det2374
mxx (2.5, 0.5) (2.5, 0)       @noisy det277
mzz (3, 1) (2.5, 1)           @noisy det462 det1583
mxx (2.5, 2) (2.5, 2.5)       @noisy det260
mzz (2.5, 3) (3, 3)           @noisy det531 det683
mxx (2.5, 4) (2.5, 4.5)       @noisy det249
mzz (2.5, 5) (3, 5)           @noisy det566 det676
mxx (3.5, 1) (3.5, 1.5)       @noisy det188
mzz (3.5, 2) (4, 2)           @noisy det378 det2111
mxx (3.5, 3) (3.5, 3.5)       @noisy det185
mzz (4, 4) (3.5, 4)           @noisy det299 det597
mxx (3.5, 5) (3.5, 5.5)       @noisy det184
mzz (3.5, 0) (4, 0)           @noisy det1055 det1772
mxx (4.5, 0.5) (4.5, 0)       @noisy det229
mzz (5, 1) (4.5, 1)           @noisy det1672 det1684
mxx (4.5, 2) (4.5, 2.5)       @noisy det218
mzz (5, 3) (4.5, 3)           @noisy det1977 det2139
mxx (4.5, 4.5) (4.5, 4)       @noisy det202
mzz (5, 5) (4.5, 5)           @noisy det1311 det1495
mxx (5.5, 1) (5.5, 1.5)       @noisy det194
mzz (5.5, 2) (0, 2)           @noisy det779 det989
mxx (5.5, 3) (5.5, 3.5)       @noisy det235
mzz (5.5, 4) (0, 4)           @noisy det828 det1867
mxx (5.5, 5.5) (5.5, 5)       @noisy det205
mzz (5.5, 0) (0, 0)           @noisy det446 det569
i (0, 1)                      @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (5, 4)                      @noisy
i (0, 3)                      @noisy
i (1, 4)                      @noisy
i (3, 0)                      @noisy
i (2, 3)                      @noisy
i (4, 5)                      @noisy
i (5, 0)                      @noisy
i (0, 5)                      @noisy
i (1, 0)                      @noisy
i (3, 2)                      @noisy
i (2, 5)                      @noisy
i (4, 1)                      @noisy
i (5, 2)                      @noisy

--------         38
mxx (0, 1.5) (0, 2)           @noisy det824 det874
mx (0.5, 1.5)                 @noisy det180 det824
mz (1, 1.5)                   @noisy det234 det1434 det1646 det1666 det1800
mxx (0, 3.5) (0, 4)           @noisy det1367 det2292
mx (0.5, 3.5)                 @noisy det236 det2292
mz (1, 3.5)                   @noisy det208 det984 det1084 det1159 det2265
mxx (0, 5.5) (0, 0)           @noisy det1565 det2077
mx (0.5, 5.5)                 @noisy det192 det2077
mz (1, 5.5)                   @noisy det177 det1662 det2194 det2374 det2377
mxx (1, 0.5) (1, 1)           @noisy det601 det648
mx (1.5, 0.5)                 @noisy det222 det601
mz (2, 0.5)                   @noisy det178 det462 det1583 det1800 det2374
mxx (1, 2.5) (1, 3)           @noisy det1336 det1990
mx (1.5, 2.5)                 @noisy det181 det1336
mz (2, 2.5)                   @noisy det183 det531 det683 det984 det1646
mxx (1, 4.5) (1, 5)           @noisy det1303 det1421
mx (1.5, 4.5)                 @noisy det241 det1421
mz (2, 4.5)                   @noisy det242 det566 det676 det1159 det1662
mxx (2, 1.5) (2, 2)           @noisy det126 det1922
mx (2.5, 1.5)                 @noisy det126 det186
mz (3, 1.5)                   @noisy det179 det378 det462 det683 det2111
mxx (2, 3.5) (2, 4)           @noisy det632 det2135
mx (2.5, 3.5)                 @noisy det209 det2135
mz (3, 3.5)                   @noisy det197 det299 det531 det597 det676
mxx (2, 5.5) (2, 0)           @noisy det431 det2340
mx (2.5, 5.5)                 @noisy det231 det2340
mz (3, 5.5)                   @noisy det217 det566 det1055 det1583 det1772
mxx (3, 1) (3, 0.5)           @noisy det1807 det2035
mx (3.5, 0.5)                 @noisy det225 det2035
mz (4, 0.5)                   @noisy det215 det1055 det1672 det1684 det2111
mxx (3, 2.5) (3, 3)           @noisy det300 det1344
mx (3.5, 2.5)                 @noisy det244 det1344
mz (4, 2.5)                   @noisy det214 det378 det597 det1977 det2139
mxx (3, 4.5) (3, 5)           @noisy det1491 det1574
mx (3.5, 4.5)                 @noisy det187 det1491
mz (4, 4.5)                   @noisy det230 det299 det1311 det1495 det1772
mxx (4, 1.5) (4, 2)           @noisy det606 det1048
mx (4.5, 1.5)                 @noisy det240 det1048
mz (5, 1.5)                   @noisy det246 det779 det989 det1684 det2139
mxx (4, 4) (4, 3.5)           @noisy det1530 det2117
mx (4.5, 3.5)                 @noisy det213 det2117
mz (5, 3.5)                   @noisy det204 det828 det1495 det1867 det1977
mxx (4, 5.5) (4, 0)           @noisy det5 det387
mx (4.5, 5.5)                 @noisy det227 det387
mz (5, 5.5)                   @noisy det189 det446 det569 det1311 det1672
mxx (5, 0.5) (5, 1)           @noisy det579 det1327
mx (5.5, 0.5)                 @noisy det224 det1327
mz (0, 0.5)                   @noisy det195 det446 det779 det1666 det2377
mxx (5, 3) (5, 2.5)           @noisy det1363 det1725
mx (5.5, 2.5)                 @noisy det190 det1725
mz (0, 2.5)                   @noisy det211 det989 det1084 det1434 det1867
mxx (5, 4.5) (5, 5)           @noisy det486 det1219
mx (5.5, 4.5)                 @noisy det182 det1219
mz (0, 4.5)                   @noisy det176 det569 det828 det2194 det2265
mxx (0.5, 0.5) (0.5, 1)       @noisy det285
mxx (0.5, 2.5) (0.5, 3)       @noisy det291
mxx (0.5, 5) (0.5, 4.5)       @noisy det295
mxx (1.5, 1.5) (1.5, 2)       @noisy det288
mxx (1.5, 4) (1.5, 3.5)       @noisy det301
mxx (1.5, 5.5) (1.5, 0)       @noisy det289
mxx (2.5, 0.5) (2.5, 1)       @noisy det308
mxx (2.5, 2.5) (2.5, 3)       @noisy det309
mxx (2.5, 4.5) (2.5, 5)       @noisy det296
mxx (3.5, 1.5) (3.5, 2)       @noisy det312
mxx (3.5, 3.5) (3.5, 4)       @noisy det294
mxx (3.5, 5.5) (3.5, 0)       @noisy det298
mxx (4.5, 0.5) (4.5, 1)       @noisy det320
mxx (4.5, 2.5) (4.5, 3)       @noisy det314
mxx (4.5, 4.5) (4.5, 5)       @noisy det311
mxx (5.5, 1.5) (5.5, 2)       @noisy det310
mxx (5.5, 3.5) (5.5, 4)       @noisy det304
mxx (5.5, 5.5) (5.5, 0)       @noisy det317
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (4.5, 2)                    @noisy
i (5, 4)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 3)                    @noisy
i (0, 5)                      @noisy
i (0.5, 4)                    @noisy
i (1, 0)                      @noisy
i (2, 5)                      @noisy
i (2.5, 4)                    @noisy
i (1.5, 5)                    @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (4.5, 4)                    @noisy
i (5, 0)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 5)                    @noisy
i (0, 1)                      @noisy
i (0.5, 0)                    @noisy
i (1, 2)                      @noisy
i (1.5, 1)                    @noisy
i (2, 1)                      @noisy
i (2.5, 0)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4.5, 0)                    @noisy
i (5, 2)                      @noisy
i (5.5, 1)                    @noisy
i (3.5, 1)                    @noisy
i (0, 3)                      @noisy
i (0.5, 2)                    @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (2.5, 2)                    @noisy
i (1.5, 3)                    @noisy

--------         39
mzz (0, 1.5) (0.5, 1.5)       @noisy det343
mxx (1, 1) (1, 1.5)           @noisy det824 det874
mzz (0, 3.5) (0.5, 3.5)       @noisy det363
mxx (1, 3) (1, 3.5)           @noisy det1367 det2292
mzz (0.5, 5.5) (0, 5.5)       @noisy det339
mxx (1, 5) (1, 5.5)           @noisy det1565 det2077
mzz (1, 0.5) (1.5, 0.5)       @noisy det338
mxx (2, 0) (2, 0.5)           @noisy det601 det648
mzz (1, 2.5) (1.5, 2.5)       @noisy det357
mxx (2, 2) (2, 2.5)           @noisy det1336 det1990
mzz (1.5, 4.5) (1, 4.5)       @noisy det361
mxx (2, 4.5) (2, 4)           @noisy det1303 det1421
mzz (2, 1.5) (2.5, 1.5)       @noisy det344
mxx (3, 1.5) (3, 1)           @noisy det126 det1922
mzz (2, 3.5) (2.5, 3.5)       @noisy det347
mxx (3, 3.5) (3, 3)           @noisy det632 det2135
mzz (2, 5.5) (2.5, 5.5)       @noisy det336
mxx (3, 5) (3, 5.5)           @noisy det431 det2340
mzz (3.5, 0.5) (3, 0.5)       @noisy det353
mxx (4, 0) (4, 0.5)           @noisy det1807 det2035
mzz (3, 2.5) (3.5, 2.5)       @noisy det360
mxx (4, 2) (4, 2.5)           @noisy det300 det1344
mzz (3, 4.5) (3.5, 4.5)       @noisy det337
mxx (4, 4.5) (4, 4)           @noisy det1491 det1574
mzz (4, 1.5) (4.5, 1.5)       @noisy det333
mxx (5, 1) (5, 1.5)           @noisy det606 det1048
mzz (4.5, 3.5) (4, 3.5)       @noisy det331
mxx (5, 3.5) (5, 3)           @noisy det1530 det2117
mzz (4, 5.5) (4.5, 5.5)       @noisy det342
mxx (5, 5.5) (5, 5)           @noisy det5 det387
mzz (5, 0.5) (5.5, 0.5)       @noisy det330
mxx (0, 0) (0, 0.5)           @noisy det579 det1327
mzz (5.5, 2.5) (5, 2.5)       @noisy det364
mxx (0, 2.5) (0, 2)           @noisy det1363 det1725
mzz (5, 4.5) (5.5, 4.5)       @noisy det341
mxx (0, 4.5) (0, 4)           @noisy det486 det1219
mxx (0.5, 0.5) (0.5, 0)       @noisy det247 det579 det648
mxx (0.5, 2.5) (0.5, 2)       @noisy det265 det1363 det1990
mxx (0.5, 4.5) (0.5, 4)       @noisy det226 det486 det1303
mxx (1.5, 1.5) (1.5, 1)       @noisy det220 det874 det1922
mxx (1.5, 3.5) (1.5, 3)       @noisy det245 det632 det1367
mxx (1.5, 5) (1.5, 5.5)       @noisy det250 det431 det1565
mxx (2.5, 0.5) (2.5, 0)       @noisy det277 det648 det1807
mxx (2.5, 2) (2.5, 2.5)       @noisy det260 det300 det1990
mxx (2.5, 4) (2.5, 4.5)       @noisy det249 det1303 det1574
mxx (3.5, 1) (3.5, 1.5)       @noisy det188 det606 det1922
mxx (3.5, 3) (3.5, 3.5)       @noisy det185 det632 det1530
mxx (3.5, 5) (3.5, 5.5)       @noisy det5 det184 det431
mxx (4.5, 0.5) (4.5, 0)       @noisy det229 det579 det1807
mxx (4.5, 2) (4.5, 2.5)       @noisy det218 det300 det1363
mxx (4.5, 4.5) (4.5, 4)       @noisy det202 det486 det1574
mxx (5.5, 1) (5.5, 1.5)       @noisy det194 det606 det874
mxx (5.5, 3) (5.5, 3.5)       @noisy det235 det1367 det1530
mxx (5.5, 5.5) (5.5, 5)       @noisy det5 det205 det1565
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (3.5, 0)                    @noisy
i (5, 4)                      @noisy
i (4.5, 5)                    @noisy
i (5.5, 0)                    @noisy
i (0, 5)                      @noisy
i (1, 0)                      @noisy
i (0.5, 1)                    @noisy
i (2, 5)                      @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (3.5, 2)                    @noisy
i (5, 0)                      @noisy
i (4.5, 1)                    @noisy
i (5.5, 2)                    @noisy
i (0, 1)                      @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (0.5, 3)                    @noisy
i (1.5, 4)                    @noisy
i (2.5, 3)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (3.5, 4)                    @noisy
i (5, 2)                      @noisy
i (4.5, 3)                    @noisy
i (5.5, 4)                    @noisy
i (0, 3)                      @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (0.5, 5)                    @noisy
i (1.5, 0)                    @noisy
i (2.5, 5)                    @noisy

--------         40
mzz (1, 1.5) (0.5, 1.5)       @noisy det370
mzz (1, 3.5) (0.5, 3.5)       @noisy det383
mzz (0.5, 5.5) (1, 5.5)       @noisy det407
mzz (1.5, 0.5) (2, 0.5)       @noisy det398
mzz (1.5, 2.5) (2, 2.5)       @noisy det400
mzz (1.5, 4.5) (2, 4.5)       @noisy det376
mzz (3, 1.5) (2.5, 1.5)       @noisy det382
mzz (2.5, 3.5) (3, 3.5)       @noisy det384
mzz (2.5, 5.5) (3, 5.5)       @noisy det374
mzz (3.5, 0.5) (4, 0.5)       @noisy det379
mzz (3.5, 2.5) (4, 2.5)       @noisy det380
mzz (4, 4.5) (3.5, 4.5)       @noisy det409
mzz (5, 1.5) (4.5, 1.5)       @noisy det386
mzz (5, 3.5) (4.5, 3.5)       @noisy det389
mzz (5, 5.5) (4.5, 5.5)       @noisy det393
mzz (5.5, 0.5) (0, 0.5)       @noisy det375
mzz (5.5, 2.5) (0, 2.5)       @noisy det390
mzz (5.5, 4.5) (0, 4.5)       @noisy det377
mxx (0.5, 0.5) (0.5, 1)       @noisy det285 det579 det648
mzz (1, 0) (0.5, 0)           @noisy det1666 det2377
mxx (0.5, 2.5) (0.5, 3)       @noisy det291 det1363 det1990
mzz (1, 2) (0.5, 2)           @noisy det1084 det1434
mxx (0.5, 5) (0.5, 4.5)       @noisy det295 det486 det1303
mzz (1, 4) (0.5, 4)           @noisy det2194 det2265
mxx (1.5, 1.5) (1.5, 2)       @noisy det288 det874 det1922
mzz (1.5, 1) (2, 1)           @noisy det1646 det1800
mxx (1.5, 4) (1.5, 3.5)       @noisy det301 det632 det1367
mzz (2, 3) (1.5, 3)           @noisy det984 det1159
mxx (1.5, 5.5) (1.5, 0)       @noisy det289 det431 det1565
mzz (1.5, 5) (2, 5)           @noisy det1662 det2374
mxx (2.5, 0.5) (2.5, 1)       @noisy det308 det648 det1807
mzz (2.5, 0) (3, 0)           @noisy det462 det1583
mxx (2.5, 2.5) (2.5, 3)       @noisy det300 det309 det1990
mzz (2.5, 2) (3, 2)           @noisy det531 det683
mxx (2.5, 4.5) (2.5, 5)       @noisy det296 det1303 det1574
mzz (2.5, 4) (3, 4)           @noisy det566 det676
mxx (3.5, 1.5) (3.5, 2)       @noisy det312 det606 det1922
mzz (3.5, 1) (4, 1)           @noisy det378 det2111
mxx (3.5, 3.5) (3.5, 4)       @noisy det294 det632 det1530
mzz (3.5, 3) (4, 3)           @noisy det299 det597
mxx (3.5, 5.5) (3.5, 0)       @noisy det5 det298 det431
mzz (3.5, 5) (4, 5)           @noisy det1055 det1772
mxx (4.5, 0.5) (4.5, 1)       @noisy det320 det579 det1807
mzz (5, 0) (4.5, 0)           @noisy det1672 det1684
mxx (4.5, 2.5) (4.5, 3)       @noisy det300 det314 det1363
mzz (4.5, 2) (5, 2)           @noisy det1977 det2139
mxx (4.5, 4.5) (4.5, 5)       @noisy det311 det486 det1574
mzz (5, 4) (4.5, 4)           @noisy det1311 det1495
mxx (5.5, 1.5) (5.5, 2)       @noisy det310 det606 det874
mzz (5.5, 1) (0, 1)           @noisy det779 det989
mxx (5.5, 3.5) (5.5, 4)       @noisy det304 det1367 det1530
mzz (5.5, 3) (0, 3)           @noisy det828 det1867
mxx (5.5, 5.5) (5.5, 0)       @noisy det5 det317 det1565
mzz (5.5, 5) (0, 5)           @noisy det446 det569
i (4, 0)                      @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (3, 1)                      @noisy
i (5, 4.5)                    @noisy
i (5, 1)                      @noisy
i (0, 2)                      @noisy
i (0, 5.5)                    @noisy
i (2, 2)                      @noisy
i (1, 0.5)                    @noisy
i (2, 5.5)                    @noisy
i (1, 3)                      @noisy
i (4, 2)                      @noisy
i (3, 0.5)                    @noisy
i (4, 5.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (5, 3)                      @noisy
i (0, 1.5)                    @noisy
i (2, 4)                      @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (2, 1.5)                    @noisy
i (1, 5)                      @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (3, 5)                      @noisy
i (5, 2.5)                    @noisy
i (4, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0)                      @noisy
i (1, 1)                      @noisy
i (0, 3.5)                    @noisy
i (2, 0)                      @noisy
i (1, 4.5)                    @noisy
i (2, 3.5)                    @noisy

--------         41
mzz (0, 1.5) (0.5, 1.5)       @noisy det343 det1084 det1666
mzz (0, 3.5) (0.5, 3.5)       @noisy det363 det1084 det2194
mzz (0.5, 5.5) (0, 5.5)       @noisy det339 det1666 det2194
mzz (1, 0.5) (1.5, 0.5)       @noisy det338 det1646 det2374
mzz (1, 2.5) (1.5, 2.5)       @noisy det357 det1159 det1646
mzz (1.5, 4.5) (1, 4.5)       @noisy det361 det1159 det2374
mzz (2, 1.5) (2.5, 1.5)       @noisy det344 det462 det531
mzz (2, 3.5) (2.5, 3.5)       @noisy det347 det531 det566
mzz (2, 5.5) (2.5, 5.5)       @noisy det336 det462 det566
mzz (3.5, 0.5) (3, 0.5)       @noisy det353 det378 det1055
mzz (3, 2.5) (3.5, 2.5)       @noisy det299 det360 det378
mzz (3, 4.5) (3.5, 4.5)       @noisy det299 det337 det1055
mzz (4, 1.5) (4.5, 1.5)       @noisy det333 det1684 det1977
mzz (4.5, 3.5) (4, 3.5)       @noisy det331 det1311 det1977
mzz (4, 5.5) (4.5, 5.5)       @noisy det342 det1311 det1684
mzz (5, 0.5) (5.5, 0.5)       @noisy det330 det446 det989
mzz (5.5, 2.5) (5, 2.5)       @noisy det364 det828 det989
mzz (5, 4.5) (5.5, 4.5)       @noisy det341 det446 det828
mzz (0, 1) (0.5, 1)           @noisy det1666 det2377
mz (0.5, 0.5)                 @noisy det441 det2377
mx (0.5, 0)                   @noisy det429
mzz (0, 3) (0.5, 3)           @noisy det1084 det1434
mz (0.5, 2.5)                 @noisy det428 det1434
mx (0.5, 2)                   @noisy det427
mzz (0.5, 5) (0, 5)           @noisy det2194 det2265
mz (0.5, 4.5)                 @noisy det402 det2265
mx (0.5, 4)                   @noisy det433
mzz (1, 2) (1.5, 2)           @noisy det1646 det1800
mz (1.5, 1.5)                 @noisy det421 det1800
mx (1.5, 1)                   @noisy det405
mzz (1.5, 4) (1, 4)           @noisy det984 det1159
mz (1.5, 3.5)                 @noisy det412 det984
mx (1.5, 3)                   @noisy det440
mzz (1, 0) (1.5, 0)           @noisy det1662 det2374
mz (1.5, 5.5)                 @noisy det418 det1662
mx (1.5, 5)                   @noisy det445
mzz (2, 1) (2.5, 1)           @noisy det462 det1583
mz (2.5, 0.5)                 @noisy det401 det1583
mx (2.5, 0)                   @noisy det416
mzz (2, 3) (2.5, 3)           @noisy det531 det683
mz (2.5, 2.5)                 @noisy det436 det683
mx (2.5, 2)                   @noisy det459
mzz (2, 5) (2.5, 5)           @noisy det566 det676
mz (2.5, 4.5)                 @noisy det447 det676
mx (2.5, 4)                   @noisy det439
mzz (3, 2) (3.5, 2)           @noisy det378 det2111
mz (3.5, 1.5)                 @noisy det403 det2111
mx (3.5, 1)                   @noisy det438
mzz (3, 4) (3.5, 4)           @noisy det299 det597
mz (3.5, 3.5)                 @noisy det413 det597
mx (3.5, 3)                   @noisy det452
mzz (3.5, 0) (3, 0)           @noisy det1055 det1772
mz (3.5, 5.5)                 @noisy det463 det1772
mx (3.5, 5)                   @noisy det443
mzz (4, 1) (4.5, 1)           @noisy det1672 det1684
mz (4.5, 0.5)                 @noisy det450 det1672
mx (4.5, 0)                   @noisy det426
mzz (4.5, 3) (4, 3)           @noisy det1977 det2139
mz (4.5, 2.5)                 @noisy det399 det2139
mx (4.5, 2)                   @noisy det425
mzz (4, 5) (4.5, 5)           @noisy det1311 det1495
mz (4.5, 4.5)                 @noisy det449 det1495
mx (4.5, 4)                   @noisy det430
mzz (5.5, 2) (5, 2)           @noisy det779 det989
mz (5.5, 1.5)                 @noisy det469 det779
mx (5.5, 1)                   @noisy det394
mzz (5, 4) (5.5, 4)           @noisy det828 det1867
mz (5.5, 3.5)                 @noisy det410 det1867
mx (5.5, 3)                   @noisy det442
mzz (5, 0) (5.5, 0)           @noisy det446 det569
mz (5.5, 5.5)                 @noisy det415 det569
mx (5.5, 5)                   @noisy det397
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (5, 1)                      @noisy
i (5, 1.5)                    @noisy
i (0, 2.5)                    @noisy
i (0, 2)                      @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 3)                      @noisy
i (5, 3.5)                    @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (0, 4.5)                    @noisy
i (0, 4)                      @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (4, 4.5)                    @noisy
i (4, 4)                      @noisy
i (5, 5.5)                    @noisy
i (5, 5)                      @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (1, 1.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy

--------         42
mzz (1, 1.5) (0.5, 1.5)       @noisy det370 det1084 det1666
mxx (0, 1.5) (0, 1)           @noisy det824 det874
mzz (1, 3.5) (0.5, 3.5)       @noisy det383 det1084 det2194
mxx (0, 3.5) (0, 3)           @noisy det1367 det2292
mzz (0.5, 5.5) (1, 5.5)       @noisy det407 det1666 det2194
mxx (0, 5.5) (0, 5)           @noisy det1565 det2077
mzz (1.5, 0.5) (2, 0.5)       @noisy det398 det1646 det2374
mxx (1, 0.5) (1, 0)           @noisy det601 det648
mzz (1.5, 2.5) (2, 2.5)       @noisy det400 det1159 det1646
mxx (1, 2) (1, 2.5)           @noisy det1336 det1990
mzz (1.5, 4.5) (2, 4.5)       @noisy det376 det1159 det2374
mxx (1, 4) (1, 4.5)           @noisy det1303 det1421
mzz (3, 1.5) (2.5, 1.5)       @noisy det382 det462 det531
mxx (2, 1) (2, 1.5)           @noisy det126 det1922
mzz (2.5, 3.5) (3, 3.5)       @noisy det384 det531 det566
mxx (2, 3.5) (2, 3)           @noisy det632 det2135
mzz (2.5, 5.5) (3, 5.5)       @noisy det374 det462 det566
mxx (2, 5.5) (2, 5)           @noisy det431 det2340
mzz (3.5, 0.5) (4, 0.5)       @noisy det378 det379 det1055
mxx (3, 0) (3, 0.5)           @noisy det1807 det2035
mzz (3.5, 2.5) (4, 2.5)       @noisy det299 det378 det380
mxx (3, 2.5) (3, 2)           @noisy det300 det1344
mzz (4, 4.5) (3.5, 4.5)       @noisy det299 det409 det1055
mxx (3, 4.5) (3, 4)           @noisy det1491 det1574
mzz (5, 1.5) (4.5, 1.5)       @noisy det386 det1684 det1977
mxx (4, 1.5) (4, 1)           @noisy det606 det1048
mzz (5, 3.5) (4.5, 3.5)       @noisy det389 det1311 det1977
mxx (4, 3) (4, 3.5)           @noisy det1530 det2117
mzz (5, 5.5) (4.5, 5.5)       @noisy det393 det1311 det1684
mxx (4, 5) (4, 5.5)           @noisy det5 det387
mzz (5.5, 0.5) (0, 0.5)       @noisy det375 det446 det989
mxx (5, 0) (5, 0.5)           @noisy det579 det1327
mzz (5.5, 2.5) (0, 2.5)       @noisy det390 det828 det989
mxx (5, 2) (5, 2.5)           @noisy det1363 det1725
mzz (5.5, 4.5) (0, 4.5)       @noisy det377 det446 det828
mxx (5, 4.5) (5, 4)           @noisy det486 det1219
mx (0.5, 0)                   @noisy det429 det648 det1327 det1565 det2077
mz (0.5, 0.5)                 @noisy det441 det507
mx (0.5, 1)                   @noisy det511 det579
mx (0.5, 2)                   @noisy det427 det824 det874 det1725 det1990
mz (0.5, 2.5)                 @noisy det428 det497
mx (0.5, 3)                   @noisy det539
mx (0.5, 4)                   @noisy det433 det1219 det1303 det1367 det2292
mz (0.5, 4.5)                 @noisy det402 det506
mx (0.5, 5)                   @noisy det486 det512 det1565
mx (1.5, 1)                   @noisy det405 det601 det648 det824 det1922
mz (1.5, 1.5)                 @noisy det421 det541
mx (1.5, 2)                   @noisy det530 det1990
mx (1.5, 3)                   @noisy det440 det632 det1336 det1990 det2292
mz (1.5, 3.5)                 @noisy det412 det516
mx (1.5, 4)                   @noisy det536
mx (1.5, 5)                   @noisy det431 det445 det1303 det1421 det2077
mz (1.5, 5.5)                 @noisy det418 det520
mx (1.5, 0)                   @noisy det534
mx (2.5, 0)                   @noisy det416 det431 det601 det1807 det2340
mz (2.5, 0.5)                 @noisy det401 det546
mx (2.5, 1)                   @noisy det500 det1922
mx (2.5, 2)                   @noisy det126 det300 det459 det1336 det1922
mz (2.5, 2.5)                 @noisy det436 det510
mx (2.5, 3)                   @noisy det503 det1990
mx (2.5, 4)                   @noisy det439 det632 det1421 det1574 det2135
mz (2.5, 4.5)                 @noisy det447 det513
mx (2.5, 5)                   @noisy det524
mx (3.5, 1)                   @noisy det126 det438 det606 det1807 det2035
mz (3.5, 1.5)                 @noisy det403 det508
mx (3.5, 2)                   @noisy det494
mx (3.5, 3)                   @noisy det300 det452 det1344 det1530 det2135
mz (3.5, 3.5)                 @noisy det413 det526
mx (3.5, 4)                   @noisy det504 det1574
mx (3.5, 5)                   @noisy det5 det443 det1491 det1574 det2340
mz (3.5, 5.5)                 @noisy det463 det521
mx (3.5, 0)                   @noisy det505
mx (4.5, 0)                   @noisy det5 det387 det426 det579 det2035
mz (4.5, 0.5)                 @noisy det450 det501
mx (4.5, 1)                   @noisy det517
mx (4.5, 2)                   @noisy det425 det606 det1048 det1344 det1363
mz (4.5, 2.5)                 @noisy det399 det502
mx (4.5, 3)                   @noisy det492
mx (4.5, 4)                   @noisy det430 det486 det1491 det1530 det2117
mz (4.5, 4.5)                 @noisy det449 det525
mx (4.5, 5)                   @noisy det5 det540
mx (5.5, 1)                   @noisy det394 det579 det874 det1048 det1327
mz (5.5, 1.5)                 @noisy det469 det527
mx (5.5, 2)                   @noisy det543
mx (5.5, 3)                   @noisy det442 det1363 det1367 det1725 det2117
mz (5.5, 3.5)                 @noisy det410 det514
mx (5.5, 4)                   @noisy det533
mx (5.5, 5)                   @noisy det387 det397 det486 det1219 det1565
mz (5.5, 5.5)                 @noisy det415 det519
mx (5.5, 0)                   @noisy det532 det579
i (4, 4)                      @noisy
i (2, 4)                      @noisy
i (4, 0)                      @noisy
i (0, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0)                      @noisy
i (3, 1)                      @noisy
i (1, 5)                      @noisy
i (1, 1)                      @noisy
i (2, 0)                      @noisy
i (5, 1)                      @noisy
i (4, 2)                      @noisy
i (0, 2)                      @noisy
i (3, 3)                      @noisy
i (2, 2)                      @noisy
i (5, 3)                      @noisy
i (1, 3)                      @noisy
i (3, 5)                      @noisy

--------         43
mxx (1, 1.5) (1, 2)           @noisy det824 det874
mx (0.5, 1.5)                 @noisy det605 det874
mz (0, 1.5)                   @noisy det593
mxx (1, 3.5) (1, 4)           @noisy det1367 det2292
mx (0.5, 3.5)                 @noisy det592 det1367
mz (0, 3.5)                   @noisy det600
mxx (1, 0) (1, 5.5)           @noisy det1565 det2077
mx (0.5, 5.5)                 @noisy det603 det1565
mz (0, 5.5)                   @noisy det640
mxx (2, 0.5) (2, 1)           @noisy det601 det648
mx (1.5, 0.5)                 @noisy det602 det648
mz (1, 0.5)                   @noisy det587
mxx (2, 3) (2, 2.5)           @noisy det1336 det1990
mx (1.5, 2.5)                 @noisy det612 det1990
mz (1, 2.5)                   @noisy det590
mxx (2, 4.5) (2, 5)           @noisy det1303 det1421
mx (1.5, 4.5)                 @noisy det641 det1303
mz (1, 4.5)                   @noisy det618
mxx (3, 1.5) (3, 2)           @noisy det126 det1922
mx (2.5, 1.5)                 @noisy det582 det1922
mz (2, 1.5)                   @noisy det584
mxx (3, 3.5) (3, 4)           @noisy det632 det2135
mx (2.5, 3.5)                 @noisy det632 det645
mz (2, 3.5)                   @noisy det624
mxx (3, 5.5) (3, 0)           @noisy det431 det2340
mx (2.5, 5.5)                 @noisy det431 det586
mz (2, 5.5)                   @noisy det580
mxx (4, 0.5) (4, 1)           @noisy det1807 det2035
mx (3.5, 0.5)                 @noisy det610 det1807
mz (3, 0.5)                   @noisy det607
mxx (4, 2.5) (4, 3)           @noisy det300 det1344
mx (3.5, 2.5)                 @noisy det300 det595
mz (3, 2.5)                   @noisy det609
mxx (4, 4.5) (4, 5)           @noisy det1491 det1574
mx (3.5, 4.5)                 @noisy det628 det1574
mz (3, 4.5)                   @noisy det599
mxx (5, 1.5) (5, 2)           @noisy det606 det1048
mx (4.5, 1.5)                 @noisy det596 det606
mz (4, 1.5)                   @noisy det613
mxx (5, 3.5) (5, 4)           @noisy det1530 det2117
mx (4.5, 3.5)                 @noisy det636 det1530
mz (4, 3.5)                   @noisy det616
mxx (5, 5.5) (5, 0)           @noisy det5 det387
mx (4.5, 5.5)                 @noisy det5 det583
mz (4, 5.5)                   @noisy det639
mxx (0, 1) (0, 0.5)           @noisy det579 det1327
mx (5.5, 0.5)                 @noisy det579 det581
mz (5, 0.5)                   @noisy det585
mxx (0, 2.5) (0, 3)           @noisy det1363 det1725
mx (5.5, 2.5)                 @noisy det634 det1363
mz (5, 2.5)                   @noisy det589
mxx (0, 4.5) (0, 5)           @noisy det486 det1219
mx (5.5, 4.5)                 @noisy det486 det614
mz (5, 4.5)                   @noisy det617
mzz (0.5, 0) (0, 0)           @noisy det1053 det1666
mz (0.5, 0.5)                 @noisy det507 det1053
mx (0.5, 1)                   @noisy det511 det601 det824 det874
mzz (0, 2) (0.5, 2)           @noisy det544 det1084
mz (0.5, 2.5)                 @noisy det497 det544
mx (0.5, 3)                   @noisy det539 det1336 det1363 det1367 det2292
mzz (0, 4) (0.5, 4)           @noisy det850 det2194
mz (0.5, 4.5)                 @noisy det506 det850
mx (0.5, 5)                   @noisy det512 det1421 det2077
mzz (1, 1) (1.5, 1)           @noisy det933 det1646
mz (1.5, 1.5)                 @noisy det541 det933
mx (1.5, 2)                   @noisy det126 det530 det874 det1336
mzz (1, 3) (1.5, 3)           @noisy det59 det1159
mz (1.5, 3.5)                 @noisy det59 det516
mx (1.5, 4)                   @noisy det536 det1303 det1367 det1421 det2135
mzz (1.5, 5) (1, 5)           @noisy det41 det2374
mz (1.5, 5.5)                 @noisy det41 det520
mx (1.5, 0)                   @noisy det534 det601 det648 det1565 det2340
mzz (2, 0) (2.5, 0)           @noisy det86 det462
mz (2.5, 0.5)                 @noisy det86 det546
mx (2.5, 1)                   @noisy det126 det500 det648 det2035
mzz (2.5, 2) (2, 2)           @noisy det531 det1766
mz (2.5, 2.5)                 @noisy det510 det1766
mx (2.5, 3)                   @noisy det503 det632 det1344 det2135
mzz (2, 4) (2.5, 4)           @noisy det566 det794
mz (2.5, 4.5)                 @noisy det513 det794
mx (2.5, 5)                   @noisy det431 det524 det1303 det1491 det2340
mzz (3, 1) (3.5, 1)           @noisy det98 det378
mz (3.5, 1.5)                 @noisy det98 det508
mx (3.5, 2)                   @noisy det300 det494 det1048 det1344 det1922
mzz (3, 3) (3.5, 3)           @noisy det299 det529
mz (3.5, 3.5)                 @noisy det526 det529
mx (3.5, 4)                   @noisy det504 det632 det1491 det2117
mzz (3.5, 5) (3, 5)           @noisy det172 det1055
mz (3.5, 5.5)                 @noisy det172 det521
mx (3.5, 0)                   @noisy det387 det431 det505 det1807 det2035
mzz (4, 0) (4.5, 0)           @noisy det1684 det2391
mz (4.5, 0.5)                 @noisy det501 det2391
mx (4.5, 1)                   @noisy det517 det606 det1048 det1327 det1807
mzz (4.5, 2) (4, 2)           @noisy det62 det1977
mz (4.5, 2.5)                 @noisy det62 det502
mx (4.5, 3)                   @noisy det300 det492 det1530 det1725 det2117
mzz (4, 4) (4.5, 4)           @noisy det1311 det1595
mz (4.5, 4.5)                 @noisy det525 det1595
mx (4.5, 5)                   @noisy det387 det540 det1219 det1574
mzz (5.5, 1) (5, 1)           @noisy det989 det2212
mz (5.5, 1.5)                 @noisy det527 det2212
mx (5.5, 2)                   @noisy det543 det606 det824 det1363 det1725
mzz (5, 3) (5.5, 3)           @noisy det828 det917
mz (5.5, 3.5)                 @noisy det514 det917
mx (5.5, 4)                   @noisy det486 det533 det1219 det1530 det2292
mzz (5, 5) (5.5, 5)           @noisy det446 det2063
mz (5.5, 5.5)                 @noisy det519 det2063
mx (5.5, 0)                   @noisy det5 det532 det1327 det2077

--------         44
mz (0, 1.5)                   @noisy det544 det593 det989 det1666 det2212
mx (0.5, 1.5)                 @noisy det605 det675
mz (1, 1.5)                   @noisy det668
mz (0, 3.5)                   @noisy det600 det828 det850 det917 det1084
mx (0.5, 3.5)                 @noisy det592 det696
mz (1, 3.5)                   @noisy det661
mz (0, 5.5)                   @noisy det446 det640 det1053 det2063 det2194
mx (0.5, 5.5)                 @noisy det603 det735
mz (1, 5.5)                   @noisy det719
mz (1, 0.5)                   @noisy det587 det933 det1053 det1666 det2374
mx (1.5, 0.5)                 @noisy det602 det731
mz (2, 0.5)                   @noisy det673
mz (1, 2.5)                   @noisy det59 det544 det590 det1084 det1646
mx (1.5, 2.5)                 @noisy det612 det677
mz (2, 2.5)                   @noisy det681
mz (1, 4.5)                   @noisy det41 det618 det850 det1159 det2194
mx (1.5, 4.5)                 @noisy det641 det706
mz (2, 4.5)                   @noisy det705
mz (2, 1.5)                   @noisy det462 det584 det933 det1646 det1766
mx (2.5, 1.5)                 @noisy det582 det686
mz (3, 1.5)                   @noisy det674
mz (2, 3.5)                   @noisy det59 det531 det624 det794 det1159
mx (2.5, 3.5)                 @noisy det645 det714
mz (3, 3.5)                   @noisy det695
mz (2, 5.5)                   @noisy det41 det86 det566 det580 det2374
mx (2.5, 5.5)                 @noisy det586 det667
mz (3, 5.5)                   @noisy det728
mz (3, 0.5)                   @noisy det86 det98 det462 det607 det1055
mx (3.5, 0.5)                 @noisy det610 det663
mz (4, 0.5)                   @noisy det725
mz (3, 2.5)                   @noisy det378 det529 det531 det609 det1766
mx (3.5, 2.5)                 @noisy det595 det708
mz (4, 2.5)                   @noisy det726
mz (3, 4.5)                   @noisy det172 det299 det566 det599 det794
mx (3.5, 4.5)                 @noisy det628 det687
mz (4, 4.5)                   @noisy det665
mz (4, 1.5)                   @noisy det62 det98 det378 det613 det1684
mx (4.5, 1.5)                 @noisy det596 det671
mz (5, 1.5)                   @noisy det711
mz (4, 3.5)                   @noisy det299 det529 det616 det1595 det1977
mx (4.5, 3.5)                 @noisy det636 det724
mz (5, 3.5)                   @noisy det709
mz (4, 5.5)                   @noisy det172 det639 det1055 det1311 det2391
mx (4.5, 5.5)                 @noisy det583 det690
mz (5, 5.5)                   @noisy det689
mz (5, 0.5)                   @noisy det446 det585 det1684 det2212 det2391
mx (5.5, 0.5)                 @noisy det581 det737
mz (0, 0.5)                   @noisy det666
mz (5, 2.5)                   @noisy det62 det589 det917 det989 det1977
mx (5.5, 2.5)                 @noisy det634 det693
mz (0, 2.5)                   @noisy det721
mz (5, 4.5)                   @noisy det617 det828 det1311 det1595 det2063
mx (5.5, 4.5)                 @noisy det614 det679
mz (0, 4.5)                   @noisy det672
mxx (0.5, 0.5) (0.5, 0)       @noisy det741
mzz (1, 1) (0.5, 1)           @noisy det1053 det1666
mxx (0.5, 2.5) (0.5, 2)       @noisy det753
mzz (1, 3) (0.5, 3)           @noisy det544 det1084
mxx (0.5, 4.5) (0.5, 4)       @noisy det722
mzz (0.5, 5) (1, 5)           @noisy det850 det2194
mxx (1.5, 1.5) (1.5, 1)       @noisy det710
mzz (1.5, 2) (2, 2)           @noisy det933 det1646
mxx (1.5, 3.5) (1.5, 3)       @noisy det739
mzz (1.5, 4) (2, 4)           @noisy det59 det1159
mxx (1.5, 5) (1.5, 5.5)       @noisy det743
mzz (1.5, 0) (2, 0)           @noisy det41 det2374
mxx (2.5, 0.5) (2.5, 0)       @noisy det678
mzz (3, 1) (2.5, 1)           @noisy det86 det462
mxx (2.5, 2) (2.5, 2.5)       @noisy det682
mzz (2.5, 3) (3, 3)           @noisy det531 det1766
mxx (2.5, 4) (2.5, 4.5)       @noisy det740
mzz (2.5, 5) (3, 5)           @noisy det566 det794
mxx (3.5, 1) (3.5, 1.5)       @noisy det692
mzz (3.5, 2) (4, 2)           @noisy det98 det378
mxx (3.5, 3) (3.5, 3.5)       @noisy det698
mzz (4, 4) (3.5, 4)           @noisy det299 det529
mxx (3.5, 5) (3.5, 5.5)       @noisy det694
mzz (3.5, 0) (4, 0)           @noisy det172 det1055
mxx (4.5, 0.5) (4.5, 0)       @noisy det703
mzz (5, 1) (4.5, 1)           @noisy det1684 det2391
mxx (4.5, 2) (4.5, 2.5)       @noisy det707
mzz (5, 3) (4.5, 3)           @noisy det62 det1977
mxx (4.5, 4.5) (4.5, 4)       @noisy det727
mzz (5, 5) (4.5, 5)           @noisy det1311 det1595
mxx (5.5, 1) (5.5, 1.5)       @noisy det713
mzz (5.5, 2) (0, 2)           @noisy det989 det2212
mxx (5.5, 3) (5.5, 3.5)       @noisy det715
mzz (5.5, 4) (0, 4)           @noisy det828 det917
mxx (5.5, 5.5) (5.5, 5)       @noisy det1570
mzz (5.5, 0) (0, 0)           @noisy det446 det2063
i (0, 1)                      @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (5, 4)                      @noisy
i (0, 3)                      @noisy
i (1, 4)                      @noisy
i (3, 0)                      @noisy
i (2, 3)                      @noisy
i (4, 5)                      @noisy
i (5, 0)                      @noisy
i (0, 5)                      @noisy
i (1, 0)                      @noisy
i (3, 2)                      @noisy
i (2, 5)                      @noisy
i (4, 1)                      @noisy
i (5, 2)                      @noisy

--------         45
mxx (0, 1.5) (0, 2)           @noisy det749 det824
mx (0.5, 1.5)                 @noisy det675 det749
mz (1, 1.5)                   @noisy det668 det933 det1053 det1084 det1646
mxx (0, 3.5) (0, 4)           @noisy det938 det2292
mx (0.5, 3.5)                 @noisy det696 det938
mz (1, 3.5)                   @noisy det59 det544 det661 det1159 det2194
mxx (0, 5.5) (0, 0)           @noisy det1314 det2077
mx (0.5, 5.5)                 @noisy det735 det1314
mz (1, 5.5)                   @noisy det41 det719 det850 det1666 det2374
mxx (1, 0.5) (1, 1)           @noisy det601 det801
mx (1.5, 0.5)                 @noisy det731 det801
mz (2, 0.5)                   @noisy det41 det86 det462 det673 det1646
mxx (1, 2.5) (1, 3)           @noisy det243 det1336
mx (1.5, 2.5)                 @noisy det243 det677
mz (2, 2.5)                   @noisy det531 det681 det933 det1159 det1766
mxx (1, 4.5) (1, 5)           @noisy det57 det1421
mx (1.5, 4.5)                 @noisy det57 det706
mz (2, 4.5)                   @noisy det59 det566 det705 det794 det2374
mxx (2, 1.5) (2, 2)           @noisy det126 det1864
mx (2.5, 1.5)                 @noisy det686 det1864
mz (3, 1.5)                   @noisy det86 det98 det378 det531 det674
mxx (2, 3.5) (2, 4)           @noisy det620 det2135
mx (2.5, 3.5)                 @noisy det620 det714
mz (3, 3.5)                   @noisy det299 det529 det566 det695 det1766
mxx (2, 5.5) (2, 0)           @noisy det1010 det2340
mx (2.5, 5.5)                 @noisy det667 det1010
mz (3, 5.5)                   @noisy det172 det462 det728 det794 det1055
mxx (3, 1) (3, 0.5)           @noisy det1576 det2035
mx (3.5, 0.5)                 @noisy det663 det1576
mz (4, 0.5)                   @noisy det172 det378 det725 det1684 det2391
mxx (3, 2.5) (3, 3)           @noisy det1344 det2262
mx (3.5, 2.5)                 @noisy det708 det2262
mz (4, 2.5)                   @noisy det62 det98 det299 det726 det1977
mxx (3, 4.5) (3, 5)           @noisy det1491 det1745
mx (3.5, 4.5)                 @noisy det687 det1745
mz (4, 4.5)                   @noisy det529 det665 det1055 det1311 det1595
mxx (4, 1.5) (4, 2)           @noisy det473 det1048
mx (4.5, 1.5)                 @noisy det473 det671
mz (5, 1.5)                   @noisy det711 det989 det1977 det2212 det2391
mxx (4, 4) (4, 3.5)           @noisy det1077 det2117
mx (4.5, 3.5)                 @noisy det724 det1077
mz (5, 3.5)                   @noisy det62 det709 det828 det917 det1311
mxx (4, 5.5) (4, 0)           @noisy det387 det809
mx (4.5, 5.5)                 @noisy det690 det809
mz (5, 5.5)                   @noisy det446 det689 det1595 det1684 det2063
mxx (5, 0.5) (5, 1)           @noisy det796 det1327
mx (5.5, 0.5)                 @noisy det737 det796
mz (0, 0.5)                   @noisy det666 det989 det1053 det1666 det2063
mxx (5, 3) (5, 2.5)           @noisy det1100 det1725
mx (5.5, 2.5)                 @noisy det693 det1100
mz (0, 2.5)                   @noisy det544 det721 det828 det1084 det2212
mxx (5, 4.5) (5, 5)           @noisy det1113 det1219
mx (5.5, 4.5)                 @noisy det679 det1113
mz (0, 4.5)                   @noisy det446 det672 det850 det917 det2194
mxx (0.5, 0.5) (0.5, 1)       @noisy det791
mxx (0.5, 2.5) (0.5, 3)       @noisy det797
mxx (0.5, 5) (0.5, 4.5)       @noisy det800
mxx (1.5, 1.5) (1.5, 2)       @noisy det793
mxx (1.5, 4) (1.5, 3.5)       @noisy det787
mxx (1.5, 5.5) (1.5, 0)       @noisy det795
mxx (2.5, 0.5) (2.5, 1)       @noisy det804
mxx (2.5, 2.5) (2.5, 3)       @noisy det810
mxx (2.5, 4.5) (2.5, 5)       @noisy det802
mxx (3.5, 1.5) (3.5, 2)       @noisy det803
mxx (3.5, 3.5) (3.5, 4)       @noisy det799
mxx (3.5, 5.5) (3.5, 0)       @noisy det805
mxx (4.5, 0.5) (4.5, 1)       @noisy det808
mxx (4.5, 2.5) (4.5, 3)       @noisy det785
mxx (4.5, 4.5) (4.5, 5)       @noisy det784
mxx (5.5, 1.5) (5.5, 2)       @noisy det783
mxx (5.5, 3.5) (5.5, 4)       @noisy det813
mxx (5.5, 5.5) (5.5, 0)       @noisy det792
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (4.5, 2)                    @noisy
i (5, 4)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 3)                    @noisy
i (0, 5)                      @noisy
i (0.5, 4)                    @noisy
i (1, 0)                      @noisy
i (2, 5)                      @noisy
i (2.5, 4)                    @noisy
i (1.5, 5)                    @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (4.5, 4)                    @noisy
i (5, 0)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 5)                    @noisy
i (0, 1)                      @noisy
i (0.5, 0)                    @noisy
i (1, 2)                      @noisy
i (1.5, 1)                    @noisy
i (2, 1)                      @noisy
i (2.5, 0)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4.5, 0)                    @noisy
i (5, 2)                      @noisy
i (5.5, 1)                    @noisy
i (3.5, 1)                    @noisy
i (0, 3)                      @noisy
i (0.5, 2)                    @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (2.5, 2)                    @noisy
i (1.5, 3)                    @noisy

--------         46
mzz (0, 1.5) (0.5, 1.5)       @noisy det839
mxx (1, 1) (1, 1.5)           @noisy det749 det824
mzz (0, 3.5) (0.5, 3.5)       @noisy det836
mxx (1, 3) (1, 3.5)           @noisy det938 det2292
mzz (0.5, 5.5) (0, 5.5)       @noisy det832
mxx (1, 5) (1, 5.5)           @noisy det1314 det2077
mzz (1, 0.5) (1.5, 0.5)       @noisy det857
mxx (2, 0) (2, 0.5)           @noisy det601 det801
mzz (1, 2.5) (1.5, 2.5)       @noisy det834
mxx (2, 2) (2, 2.5)           @noisy det243 det1336
mzz (1.5, 4.5) (1, 4.5)       @noisy det835
mxx (2, 4.5) (2, 4)           @noisy det57 det1421
mzz (2, 1.5) (2.5, 1.5)       @noisy det840
mxx (3, 1.5) (3, 1)           @noisy det126 det1864
mzz (2, 3.5) (2.5, 3.5)       @noisy det844
mxx (3, 3.5) (3, 3)           @noisy det620 det2135
mzz (2, 5.5) (2.5, 5.5)       @noisy det846
mxx (3, 5) (3, 5.5)           @noisy det1010 det2340
mzz (3.5, 0.5) (3, 0.5)       @noisy det851
mxx (4, 0) (4, 0.5)           @noisy det1576 det2035
mzz (3, 2.5) (3.5, 2.5)       @noisy det830
mxx (4, 2) (4, 2.5)           @noisy det1344 det2262
mzz (3, 4.5) (3.5, 4.5)       @noisy det855
mxx (4, 4.5) (4, 4)           @noisy det1491 det1745
mzz (4, 1.5) (4.5, 1.5)       @noisy det849
mxx (5, 1) (5, 1.5)           @noisy det473 det1048
mzz (4.5, 3.5) (4, 3.5)       @noisy det848
mxx (5, 3.5) (5, 3)           @noisy det1077 det2117
mzz (4, 5.5) (4.5, 5.5)       @noisy det843
mxx (5, 5.5) (5, 5)           @noisy det387 det809
mzz (5, 0.5) (5.5, 0.5)       @noisy det847
mxx (0, 0) (0, 0.5)           @noisy det796 det1327
mzz (5.5, 2.5) (5, 2.5)       @noisy det838
mxx (0, 2.5) (0, 2)           @noisy det1100 det1725
mzz (5, 4.5) (5.5, 4.5)       @noisy det841
mxx (0, 4.5) (0, 4)           @noisy det1113 det1219
mxx (0.5, 0.5) (0.5, 0)       @noisy det601 det741 det1327
mxx (0.5, 2.5) (0.5, 2)       @noisy det753 det1336 det1725
mxx (0.5, 4.5) (0.5, 4)       @noisy det722 det1219 det1421
mxx (1.5, 1.5) (1.5, 1)       @noisy det126 det710 det824
mxx (1.5, 3.5) (1.5, 3)       @noisy det739 det2135 det2292
mxx (1.5, 5) (1.5, 5.5)       @noisy det743 det2077 det2340
mxx (2.5, 0.5) (2.5, 0)       @noisy det601 det678 det2035
mxx (2.5, 2) (2.5, 2.5)       @noisy det682 det1336 det1344
mxx (2.5, 4) (2.5, 4.5)       @noisy det740 det1421 det1491
mxx (3.5, 1) (3.5, 1.5)       @noisy det126 det692 det1048
mxx (3.5, 3) (3.5, 3.5)       @noisy det698 det2117 det2135
mxx (3.5, 5) (3.5, 5.5)       @noisy det387 det694 det2340
mxx (4.5, 0.5) (4.5, 0)       @noisy det703 det1327 det2035
mxx (4.5, 2) (4.5, 2.5)       @noisy det707 det1344 det1725
mxx (4.5, 4.5) (4.5, 4)       @noisy det727 det1219 det1491
mxx (5.5, 1) (5.5, 1.5)       @noisy det713 det824 det1048
mxx (5.5, 3) (5.5, 3.5)       @noisy det715 det2117 det2292
mxx (5.5, 5.5) (5.5, 5)       @noisy det387 det1570 det2077
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (3.5, 0)                    @noisy
i (5, 4)                      @noisy
i (4.5, 5)                    @noisy
i (5.5, 0)                    @noisy
i (0, 5)                      @noisy
i (1, 0)                      @noisy
i (0.5, 1)                    @noisy
i (2, 5)                      @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (3.5, 2)                    @noisy
i (5, 0)                      @noisy
i (4.5, 1)                    @noisy
i (5.5, 2)                    @noisy
i (0, 1)                      @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (0.5, 3)                    @noisy
i (1.5, 4)                    @noisy
i (2.5, 3)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (3.5, 4)                    @noisy
i (5, 2)                      @noisy
i (4.5, 3)                    @noisy
i (5.5, 4)                    @noisy
i (0, 3)                      @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (0.5, 5)                    @noisy
i (1.5, 0)                    @noisy
i (2.5, 5)                    @noisy

--------         47
mzz (1, 1.5) (0.5, 1.5)       @noisy det877
mzz (1, 3.5) (0.5, 3.5)       @noisy det884
mzz (0.5, 5.5) (1, 5.5)       @noisy det869
mzz (1.5, 0.5) (2, 0.5)       @noisy det920
mzz (1.5, 2.5) (2, 2.5)       @noisy det887
mzz (1.5, 4.5) (2, 4.5)       @noisy det883
mzz (3, 1.5) (2.5, 1.5)       @noisy det890
mzz (2.5, 3.5) (3, 3.5)       @noisy det888
mzz (2.5, 5.5) (3, 5.5)       @noisy det881
mzz (3.5, 0.5) (4, 0.5)       @noisy det885
mzz (3.5, 2.5) (4, 2.5)       @noisy det889
mzz (4, 4.5) (3.5, 4.5)       @noisy det880
mzz (5, 1.5) (4.5, 1.5)       @noisy det897
mzz (5, 3.5) (4.5, 3.5)       @noisy det898
mzz (5, 5.5) (4.5, 5.5)       @noisy det909
mzz (5.5, 0.5) (0, 0.5)       @noisy det882
mzz (5.5, 2.5) (0, 2.5)       @noisy det900
mzz (5.5, 4.5) (0, 4.5)       @noisy det895
mxx (0.5, 0.5) (0.5, 1)       @noisy det601 det791 det1327
mzz (1, 0) (0.5, 0)           @noisy det1053 det1666
mxx (0.5, 2.5) (0.5, 3)       @noisy det797 det1336 det1725
mzz (1, 2) (0.5, 2)           @noisy det544 det1084
mxx (0.5, 5) (0.5, 4.5)       @noisy det800 det1219 det1421
mzz (1, 4) (0.5, 4)           @noisy det850 det2194
mxx (1.5, 1.5) (1.5, 2)       @noisy det126 det793 det824
mzz (1.5, 1) (2, 1)           @noisy det933 det1646
mxx (1.5, 4) (1.5, 3.5)       @noisy det787 det2135 det2292
mzz (2, 3) (1.5, 3)           @noisy det59 det1159
mxx (1.5, 5.5) (1.5, 0)       @noisy det795 det2077 det2340
mzz (1.5, 5) (2, 5)           @noisy det41 det2374
mxx (2.5, 0.5) (2.5, 1)       @noisy det601 det804 det2035
mzz (2.5, 0) (3, 0)           @noisy det86 det462
mxx (2.5, 2.5) (2.5, 3)       @noisy det810 det1336 det1344
mzz (2.5, 2) (3, 2)           @noisy det531 det1766
mxx (2.5, 4.5) (2.5, 5)       @noisy det802 det1421 det1491
mzz (2.5, 4) (3, 4)           @noisy det566 det794
mxx (3.5, 1.5) (3.5, 2)       @noisy det126 det803 det1048
mzz (3.5, 1) (4, 1)           @noisy det98 det378
mxx (3.5, 3.5) (3.5, 4)       @noisy det799 det2117 det2135
mzz (3.5, 3) (4, 3)           @noisy det299 det529
mxx (3.5, 5.5) (3.5, 0)       @noisy det387 det805 det2340
mzz (3.5, 5) (4, 5)           @noisy det172 det1055
mxx (4.5, 0.5) (4.5, 1)       @noisy det808 det1327 det2035
mzz (5, 0) (4.5, 0)           @noisy det1684 det2391
mxx (4.5, 2.5) (4.5, 3)       @noisy det785 det1344 det1725
mzz (4.5, 2) (5, 2)           @noisy det62 det1977
mxx (4.5, 4.5) (4.5, 5)       @noisy det784 det1219 det1491
mzz (5, 4) (4.5, 4)           @noisy det1311 det1595
mxx (5.5, 1.5) (5.5, 2)       @noisy det783 det824 det1048
mzz (5.5, 1) (0, 1)           @noisy det989 det2212
mxx (5.5, 3.5) (5.5, 4)       @noisy det813 det2117 det2292
mzz (5.5, 3) (0, 3)           @noisy det828 det917
mxx (5.5, 5.5) (5.5, 0)       @noisy det387 det792 det2077
mzz (5.5, 5) (0, 5)           @noisy det446 det2063
i (4, 0)                      @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (3, 1)                      @noisy
i (5, 4.5)                    @noisy
i (5, 1)                      @noisy
i (0, 2)                      @noisy
i (0, 5.5)                    @noisy
i (2, 2)                      @noisy
i (1, 0.5)                    @noisy
i (2, 5.5)                    @noisy
i (1, 3)                      @noisy
i (4, 2)                      @noisy
i (3, 0.5)                    @noisy
i (4, 5.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (5, 3)                      @noisy
i (0, 1.5)                    @noisy
i (2, 4)                      @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (2, 1.5)                    @noisy
i (1, 5)                      @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (3, 5)                      @noisy
i (5, 2.5)                    @noisy
i (4, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0)                      @noisy
i (1, 1)                      @noisy
i (0, 3.5)                    @noisy
i (2, 0)                      @noisy
i (1, 4.5)                    @noisy
i (2, 3.5)                    @noisy

--------         48
mzz (0, 1.5) (0.5, 1.5)       @noisy det544 det839 det1053
mzz (0, 3.5) (0.5, 3.5)       @noisy det544 det836 det850
mzz (0.5, 5.5) (0, 5.5)       @noisy det832 det850 det1053
mzz (1, 0.5) (1.5, 0.5)       @noisy det41 det857 det933
mzz (1, 2.5) (1.5, 2.5)       @noisy det59 det834 det933
mzz (1.5, 4.5) (1, 4.5)       @noisy det41 det59 det835
mzz (2, 1.5) (2.5, 1.5)       @noisy det86 det840 det1766
mzz (2, 3.5) (2.5, 3.5)       @noisy det794 det844 det1766
mzz (2, 5.5) (2.5, 5.5)       @noisy det86 det794 det846
mzz (3.5, 0.5) (3, 0.5)       @noisy det98 det172 det851
mzz (3, 2.5) (3.5, 2.5)       @noisy det98 det529 det830
mzz (3, 4.5) (3.5, 4.5)       @noisy det172 det529 det855
mzz (4, 1.5) (4.5, 1.5)       @noisy det62 det849 det2391
mzz (4.5, 3.5) (4, 3.5)       @noisy det62 det848 det1595
mzz (4, 5.5) (4.5, 5.5)       @noisy det843 det1595 det2391
mzz (5, 0.5) (5.5, 0.5)       @noisy det847 det2063 det2212
mzz (5.5, 2.5) (5, 2.5)       @noisy det838 det917 det2212
mzz (5, 4.5) (5.5, 4.5)       @noisy det841 det917 det2063
mzz (0, 1) (0.5, 1)           @noisy det1053 det1666
mz (0.5, 0.5)                 @noisy det976 det1666
mx (0.5, 0)                   @noisy det979
mzz (0, 3) (0.5, 3)           @noisy det544 det1084
mz (0.5, 2.5)                 @noisy det965 det1084
mx (0.5, 2)                   @noisy det907
mzz (0.5, 5) (0, 5)           @noisy det850 det2194
mz (0.5, 4.5)                 @noisy det936 det2194
mx (0.5, 4)                   @noisy det914
mzz (1, 2) (1.5, 2)           @noisy det933 det1646
mz (1.5, 1.5)                 @noisy det959 det1646
mx (1.5, 1)                   @noisy det941
mzz (1.5, 4) (1, 4)           @noisy det59 det1159
mz (1.5, 3.5)                 @noisy det947 det1159
mx (1.5, 3)                   @noisy det926
mzz (1, 0) (1.5, 0)           @noisy det41 det2374
mz (1.5, 5.5)                 @noisy det951 det2374
mx (1.5, 5)                   @noisy det982
mzz (2, 1) (2.5, 1)           @noisy det86 det462
mz (2.5, 0.5)                 @noisy det462 det967
mx (2.5, 0)                   @noisy det952
mzz (2, 3) (2.5, 3)           @noisy det531 det1766
mz (2.5, 2.5)                 @noisy det531 det924
mx (2.5, 2)                   @noisy det921
mzz (2, 5) (2.5, 5)           @noisy det566 det794
mz (2.5, 4.5)                 @noisy det566 det905
mx (2.5, 4)                   @noisy det973
mzz (3, 2) (3.5, 2)           @noisy det98 det378
mz (3.5, 1.5)                 @noisy det378 det937
mx (3.5, 1)                   @noisy det918
mzz (3, 4) (3.5, 4)           @noisy det299 det529
mz (3.5, 3.5)                 @noisy det299 det948
mx (3.5, 3)                   @noisy det910
mzz (3.5, 0) (3, 0)           @noisy det172 det1055
mz (3.5, 5.5)                 @noisy det928 det1055
mx (3.5, 5)                   @noisy det978
mzz (4, 1) (4.5, 1)           @noisy det1684 det2391
mz (4.5, 0.5)                 @noisy det930 det1684
mx (4.5, 0)                   @noisy det964
mzz (4.5, 3) (4, 3)           @noisy det62 det1977
mz (4.5, 2.5)                 @noisy det931 det1977
mx (4.5, 2)                   @noisy det904
mzz (4, 5) (4.5, 5)           @noisy det1311 det1595
mz (4.5, 4.5)                 @noisy det943 det1311
mx (4.5, 4)                   @noisy det911
mzz (5.5, 2) (5, 2)           @noisy det989 det2212
mz (5.5, 1.5)                 @noisy det935 det989
mx (5.5, 1)                   @noisy det939
mzz (5, 4) (5.5, 4)           @noisy det828 det917
mz (5.5, 3.5)                 @noisy det828 det945
mx (5.5, 3)                   @noisy det960
mzz (5, 0) (5.5, 0)           @noisy det446 det2063
mz (5.5, 5.5)                 @noisy det446 det950
mx (5.5, 5)                   @noisy det929
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (5, 1)                      @noisy
i (5, 1.5)                    @noisy
i (0, 2.5)                    @noisy
i (0, 2)                      @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 3)                      @noisy
i (5, 3.5)                    @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (0, 4.5)                    @noisy
i (0, 4)                      @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (4, 4.5)                    @noisy
i (4, 4)                      @noisy
i (5, 5.5)                    @noisy
i (5, 5)                      @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (1, 1.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy

--------         49
mzz (1, 1.5) (0.5, 1.5)       @noisy det544 det877 det1053
mxx (0, 1.5) (0, 1)           @noisy det749 det824
mzz (1, 3.5) (0.5, 3.5)       @noisy det544 det850 det884
mxx (0, 3.5) (0, 3)           @noisy det938 det2292
mzz (0.5, 5.5) (1, 5.5)       @noisy det850 det869 det1053
mxx (0, 5.5) (0, 5)           @noisy det1314 det2077
mzz (1.5, 0.5) (2, 0.5)       @noisy det41 det920 det933
mxx (1, 0.5) (1, 0)           @noisy det601 det801
mzz (1.5, 2.5) (2, 2.5)       @noisy det59 det887 det933
mxx (1, 2) (1, 2.5)           @noisy det243 det1336
mzz (1.5, 4.5) (2, 4.5)       @noisy det41 det59 det883
mxx (1, 4) (1, 4.5)           @noisy det57 det1421
mzz (3, 1.5) (2.5, 1.5)       @noisy det86 det890 det1766
mxx (2, 1) (2, 1.5)           @noisy det126 det1864
mzz (2.5, 3.5) (3, 3.5)       @noisy det794 det888 det1766
mxx (2, 3.5) (2, 3)           @noisy det620 det2135
mzz (2.5, 5.5) (3, 5.5)       @noisy det86 det794 det881
mxx (2, 5.5) (2, 5)           @noisy det1010 det2340
mzz (3.5, 0.5) (4, 0.5)       @noisy det98 det172 det885
mxx (3, 0) (3, 0.5)           @noisy det1576 det2035
mzz (3.5, 2.5) (4, 2.5)       @noisy det98 det529 det889
mxx (3, 2.5) (3, 2)           @noisy det1344 det2262
mzz (4, 4.5) (3.5, 4.5)       @noisy det172 det529 det880
mxx (3, 4.5) (3, 4)           @noisy det1491 det1745
mzz (5, 1.5) (4.5, 1.5)       @noisy det62 det897 det2391
mxx (4, 1.5) (4, 1)           @noisy det473 det1048
mzz (5, 3.5) (4.5, 3.5)       @noisy det62 det898 det1595
mxx (4, 3) (4, 3.5)           @noisy det1077 det2117
mzz (5, 5.5) (4.5, 5.5)       @noisy det909 det1595 det2391
mxx (4, 5) (4, 5.5)           @noisy det387 det809
mzz (5.5, 0.5) (0, 0.5)       @noisy det882 det2063 det2212
mxx (5, 0) (5, 0.5)           @noisy det796 det1327
mzz (5.5, 2.5) (0, 2.5)       @noisy det900 det917 det2212
mxx (5, 2) (5, 2.5)           @noisy det1100 det1725
mzz (5.5, 4.5) (0, 4.5)       @noisy det895 det917 det2063
mxx (5, 4.5) (5, 4)           @noisy det1113 det1219
mx (0.5, 0)                   @noisy det601 det796 det979 det1314 det2077
mz (0.5, 0.5)                 @noisy det976 det1054
mx (0.5, 1)                   @noisy det824 det1059 det1327
mx (0.5, 2)                   @noisy det749 det824 det907 det1100 det1336
mz (0.5, 2.5)                 @noisy det965 det1035
mx (0.5, 3)                   @noisy det1050
mx (0.5, 4)                   @noisy det914 det938 det1113 det1421 det2292
mz (0.5, 4.5)                 @noisy det936 det1014
mx (0.5, 5)                   @noisy det1017 det1219
mx (1.5, 1)                   @noisy det126 det601 det749 det801 det941
mz (1.5, 1.5)                 @noisy det959 det1047
mx (1.5, 2)                   @noisy det1006 det1336
mx (1.5, 3)                   @noisy det243 det926 det938 det1336 det2135
mz (1.5, 3.5)                 @noisy det947 det1019
mx (1.5, 4)                   @noisy det1041
mx (1.5, 5)                   @noisy det57 det982 det1314 det1421 det2340
mz (1.5, 5.5)                 @noisy det951 det1021
mx (1.5, 0)                   @noisy det1043
mx (2.5, 0)                   @noisy det801 det952 det1010 det2035 det2340
mz (2.5, 0.5)                 @noisy det967 det1034
mx (2.5, 1)                   @noisy det1009
mx (2.5, 2)                   @noisy det126 det243 det921 det1344 det1864
mz (2.5, 2.5)                 @noisy det924 det1040
mx (2.5, 3)                   @noisy det1012 det1336
mx (2.5, 4)                   @noisy det57 det620 det973 det1491 det2135
mz (2.5, 4.5)                 @noisy det905 det1062
mx (2.5, 5)                   @noisy det1031
mx (3.5, 1)                   @noisy det918 det1048 det1576 det1864 det2035
mz (3.5, 1.5)                 @noisy det937 det1015
mx (3.5, 2)                   @noisy det126 det1030
mx (3.5, 3)                   @noisy det620 det910 det1344 det2117 det2262
mz (3.5, 3.5)                 @noisy det948 det1056
mx (3.5, 4)                   @noisy det1013 det1491
mx (3.5, 5)                   @noisy det387 det978 det1010 det1491 det1745
mz (3.5, 5.5)                 @noisy det928 det1025
mx (3.5, 0)                   @noisy det1051 det2340
mx (4.5, 0)                   @noisy det387 det809 det964 det1327 det1576
mz (4.5, 0.5)                 @noisy det930 det1028
mx (4.5, 1)                   @noisy det1044 det1048
mx (4.5, 2)                   @noisy det473 det904 det1048 det1725 det2262
mz (4.5, 2.5)                 @noisy det931 det1011
mx (4.5, 3)                   @noisy det1022
mx (4.5, 4)                   @noisy det911 det1077 det1219 det1745 det2117
mz (4.5, 4.5)                 @noisy det943 det998
mx (4.5, 5)                   @noisy det1008 det1491
mx (5.5, 1)                   @noisy det473 det796 det824 det939 det1327
mz (5.5, 1.5)                 @noisy det935 det1032
mx (5.5, 2)                   @noisy det1049
mx (5.5, 3)                   @noisy det960 det1077 det1100 det1725 det2292
mz (5.5, 3.5)                 @noisy det945 det1018
mx (5.5, 4)                   @noisy det1039
mx (5.5, 5)                   @noisy det809 det929 det1113 det1219 det2077
mz (5.5, 5.5)                 @noisy det950 det1020
mx (5.5, 0)                   @noisy det1003
i (4, 4)                      @noisy
i (2, 4)                      @noisy
i (4, 0)                      @noisy
i (0, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0)                      @noisy
i (3, 1)                      @noisy
i (1, 5)                      @noisy
i (1, 1)                      @noisy
i (2, 0)                      @noisy
i (5, 1)                      @noisy
i (4, 2)                      @noisy
i (0, 2)                      @noisy
i (3, 3)                      @noisy
i (2, 2)                      @noisy
i (5, 3)                      @noisy
i (1, 3)                      @noisy
i (3, 5)                      @noisy

--------         50
mxx (1, 1.5) (1, 2)           @noisy det749 det824
mx (0.5, 1.5)                 @noisy det824 det1094
mz (0, 1.5)                   @noisy det1102
mxx (1, 3.5) (1, 4)           @noisy det938 det2292
mx (0.5, 3.5)                 @noisy det1139 det2292
mz (0, 3.5)                   @noisy det1105
mxx (1, 0) (1, 5.5)           @noisy det1314 det2077
mx (0.5, 5.5)                 @noisy det1156 det2077
mz (0, 5.5)                   @noisy det1111
mxx (2, 0.5) (2, 1)           @noisy det601 det801
mx (1.5, 0.5)                 @noisy det601 det1154
mz (1, 0.5)                   @noisy det1133
mxx (2, 3) (2, 2.5)           @noisy det243 det1336
mx (1.5, 2.5)                 @noisy det1103 det1336
mz (1, 2.5)                   @noisy det1116
mxx (2, 4.5) (2, 5)           @noisy det57 det1421
mx (1.5, 4.5)                 @noisy det1112 det1421
mz (1, 4.5)                   @noisy det1098
mxx (3, 1.5) (3, 2)           @noisy det126 det1864
mx (2.5, 1.5)                 @noisy det126 det1110
mz (2, 1.5)                   @noisy det1163
mxx (3, 3.5) (3, 4)           @noisy det620 det2135
mx (2.5, 3.5)                 @noisy det1114 det2135
mz (2, 3.5)                   @noisy det1108
mxx (3, 5.5) (3, 0)           @noisy det1010 det2340
mx (2.5, 5.5)                 @noisy det1091 det2340
mz (2, 5.5)                   @noisy det1124
mxx (4, 0.5) (4, 1)           @noisy det1576 det2035
mx (3.5, 0.5)                 @noisy det1141 det2035
mz (3, 0.5)                   @noisy det1095
mxx (4, 2.5) (4, 3)           @noisy det1344 det2262
mx (3.5, 2.5)                 @noisy det1144 det1344
mz (3, 2.5)                   @noisy det1140
mxx (4, 4.5) (4, 5)           @noisy det1491 det1745
mx (3.5, 4.5)                 @noisy det1099 det1491
mz (3, 4.5)                   @noisy det1148
mxx (5, 1.5) (5, 2)           @noisy det473 det1048
mx (4.5, 1.5)                 @noisy det1048 det1104
mz (4, 1.5)                   @noisy det1101
mxx (5, 3.5) (5, 4)           @noisy det1077 det2117
mx (4.5, 3.5)                 @noisy det1130 det2117
mz (4, 3.5)                   @noisy det1149
mxx (5, 5.5) (5, 0)           @noisy det387 det809
mx (4.5, 5.5)                 @noisy det387 det1131
mz (4, 5.5)                   @noisy det1109
mxx (0, 1) (0, 0.5)           @noisy det796 det1327
mx (5.5, 0.5)                 @noisy det1128 det1327
mz (5, 0.5)                   @noisy det1132
mxx (0, 2.5) (0, 3)           @noisy det1100 det1725
mx (5.5, 2.5)                 @noisy det1106 det1725
mz (5, 2.5)                   @noisy det1136
mxx (0, 4.5) (0, 5)           @noisy det1113 det1219
mx (5.5, 4.5)                 @noisy det1096 det1219
mz (5, 4.5)                   @noisy det1097
mzz (0.5, 0) (0, 0)           @noisy det1053 det1975
mz (0.5, 0.5)                 @noisy det1054 det1975
mx (0.5, 1)                   @noisy det749 det801 det1059
mzz (0, 2) (0.5, 2)           @noisy det544 det594
mz (0.5, 2.5)                 @noisy det594 det1035
mx (0.5, 3)                   @noisy det243 det938 det1050 det1725 det2292
mzz (0, 4) (0.5, 4)           @noisy det723 det850
mz (0.5, 4.5)                 @noisy det723 det1014
mx (0.5, 5)                   @noisy det57 det1017 det1314 det2077
mzz (1, 1) (1.5, 1)           @noisy det43 det933
mz (1.5, 1.5)                 @noisy det43 det1047
mx (1.5, 2)                   @noisy det243 det824 det1006 det1864
mzz (1, 3) (1.5, 3)           @noisy det59 det977
mz (1.5, 3.5)                 @noisy det977 det1019
mx (1.5, 4)                   @noisy det57 det620 det1041 det1421 det2292
mzz (1.5, 5) (1, 5)           @noisy det41 det2057
mz (1.5, 5.5)                 @noisy det1021 det2057
mx (1.5, 0)                   @noisy det601 det801 det1010 det1043 det2077
mzz (2, 0) (2.5, 0)           @noisy det86 det2215
mz (2.5, 0.5)                 @noisy det1034 det2215
mx (2.5, 1)                   @noisy det126 det601 det1009 det1576 det1864
mzz (2.5, 2) (2, 2)           @noisy det435 det1766
mz (2.5, 2.5)                 @noisy det435 det1040
mx (2.5, 3)                   @noisy det620 det1012 det2135 det2262
mzz (2, 4) (2.5, 4)           @noisy det794 det2295
mz (2.5, 4.5)                 @noisy det1062 det2295
mx (2.5, 5)                   @noisy det1010 det1031 det1421 det1745 det2340
mzz (3, 1) (3.5, 1)           @noisy det98 det697
mz (3.5, 1.5)                 @noisy det697 det1015
mx (3.5, 2)                   @noisy det473 det1030 det1344 det2262
mzz (3, 3) (3.5, 3)           @noisy det529 det2116
mz (3.5, 3.5)                 @noisy det1056 det2116
mx (3.5, 4)                   @noisy det1013 det1077 det1745 det2135
mzz (3.5, 5) (3, 5)           @noisy det172 det1970
mz (3.5, 5.5)                 @noisy det1025 det1970
mx (3.5, 0)                   @noisy det809 det1051 det1576 det2035
mzz (4, 0) (4.5, 0)           @noisy det2179 det2391
mz (4.5, 0.5)                 @noisy det1028 det2179
mx (4.5, 1)                   @noisy det473 det796 det1044 det2035
mzz (4.5, 2) (4, 2)           @noisy det62 det807
mz (4.5, 2.5)                 @noisy det807 det1011
mx (4.5, 3)                   @noisy det1022 det1077 det1100 det1344 det2117
mzz (4, 4) (4.5, 4)           @noisy det1164 det1595
mz (4.5, 4.5)                 @noisy det998 det1164
mx (4.5, 5)                   @noisy det387 det809 det1008 det1113
mzz (5.5, 1) (5, 1)           @noisy det1555 det2212
mz (5.5, 1.5)                 @noisy det1032 det1555
mx (5.5, 2)                   @noisy det749 det1048 det1049 det1100 det1725
mzz (5, 3) (5.5, 3)           @noisy det917 det1553
mz (5.5, 3.5)                 @noisy det1018 det1553
mx (5.5, 4)                   @noisy det938 det1039 det1113 det1219 det2117
mzz (5, 5) (5.5, 5)           @noisy det1058 det2063
mz (5.5, 5.5)                 @noisy det1020 det1058
mx (5.5, 0)                   @noisy det387 det796 det1003 det1314 det1327

--------         51
mz (0, 1.5)                   @noisy det594 det1053 det1102 det1555 det2212
mx (0.5, 1.5)                 @noisy det1094 det1175
mz (1, 1.5)                   @noisy det1183
mz (0, 3.5)                   @noisy det544 det723 det917 det1105 det1553
mx (0.5, 3.5)                 @noisy det1139 det1195
mz (1, 3.5)                   @noisy det1223
mz (0, 5.5)                   @noisy det850 det1058 det1111 det1975 det2063
mx (0.5, 5.5)                 @noisy det1156 det1218
mz (1, 5.5)                   @noisy det1179
mz (1, 0.5)                   @noisy det41 det43 det1053 det1133 det1975
mx (1.5, 0.5)                 @noisy det1154 det1214
mz (2, 0.5)                   @noisy det1196
mz (1, 2.5)                   @noisy det544 det594 det933 det977 det1116
mx (1.5, 2.5)                 @noisy det1103 det1215
mz (2, 2.5)                   @noisy det1182
mz (1, 4.5)                   @noisy det59 det723 det850 det1098 det2057
mx (1.5, 4.5)                 @noisy det1112 det1176
mz (2, 4.5)                   @noisy det1170
mz (2, 1.5)                   @noisy det43 det86 det435 det933 det1163
mx (2.5, 1.5)                 @noisy det1110 det1227
mz (3, 1.5)                   @noisy det1208
mz (2, 3.5)                   @noisy det59 det977 det1108 det1766 det2295
mx (2.5, 3.5)                 @noisy det1114 det1177
mz (3, 3.5)                   @noisy det1198
mz (2, 5.5)                   @noisy det41 det794 det1124 det2057 det2215
mx (2.5, 5.5)                 @noisy det1091 det1181
mz (3, 5.5)                   @noisy det1171
mz (3, 0.5)                   @noisy det86 det172 det697 det1095 det2215
mx (3.5, 0.5)                 @noisy det1141 det1185
mz (4, 0.5)                   @noisy det1212
mz (3, 2.5)                   @noisy det98 det435 det1140 det1766 det2116
mx (3.5, 2.5)                 @noisy det1144 det1201
mz (4, 2.5)                   @noisy det1216
mz (3, 4.5)                   @noisy det529 det794 det1148 det1970 det2295
mx (3.5, 4.5)                 @noisy det1099 det1187
mz (4, 4.5)                   @noisy det1189
mz (4, 1.5)                   @noisy det98 det697 det807 det1101 det2391
mx (4.5, 1.5)                 @noisy det1104 det1234
mz (5, 1.5)                   @noisy det1203
mz (4, 3.5)                   @noisy det62 det529 det1149 det1164 det2116
mx (4.5, 3.5)                 @noisy det1130 det1178
mz (5, 3.5)                   @noisy det1221
mz (4, 5.5)                   @noisy det172 det1109 det1595 det1970 det2179
mx (4.5, 5.5)                 @noisy det1131 det1190
mz (5, 5.5)                   @noisy det1191
mz (5, 0.5)                   @noisy det1132 det1555 det2063 det2179 det2391
mx (5.5, 0.5)                 @noisy det1128 det1186
mz (0, 0.5)                   @noisy det1228
mz (5, 2.5)                   @noisy det62 det807 det1136 det1553 det2212
mx (5.5, 2.5)                 @noisy det1106 det1194
mz (0, 2.5)                   @noisy det1209
mz (5, 4.5)                   @noisy det917 det1058 det1097 det1164 det1595
mx (5.5, 4.5)                 @noisy det1096 det1180
mz (0, 4.5)                   @noisy det1242
mxx (0.5, 0.5) (0.5, 0)       @noisy det1225
mzz (1, 1) (0.5, 1)           @noisy det1053 det1975
mxx (0.5, 2.5) (0.5, 2)       @noisy det1236
mzz (1, 3) (0.5, 3)           @noisy det544 det594
mxx (0.5, 4.5) (0.5, 4)       @noisy det1211
mzz (0.5, 5) (1, 5)           @noisy det723 det850
mxx (1.5, 1.5) (1.5, 1)       @noisy det1205
mzz (1.5, 2) (2, 2)           @noisy det43 det933
mxx (1.5, 3.5) (1.5, 3)       @noisy det1222
mzz (1.5, 4) (2, 4)           @noisy det59 det977
mxx (1.5, 5) (1.5, 5.5)       @noisy det1226
mzz (1.5, 0) (2, 0)           @noisy det41 det2057
mxx (2.5, 0.5) (2.5, 0)       @noisy det1207
mzz (3, 1) (2.5, 1)           @noisy det86 det2215
mxx (2.5, 2) (2.5, 2.5)       @noisy det1260
mzz (2.5, 3) (3, 3)           @noisy det435 det1766
mxx (2.5, 4) (2.5, 4.5)       @noisy det1254
mzz (2.5, 5) (3, 5)           @noisy det794 det2295
mxx (3.5, 1) (3.5, 1.5)       @noisy det1213
mzz (3.5, 2) (4, 2)           @noisy det98 det697
mxx (3.5, 3) (3.5, 3.5)       @noisy det1197
mzz (4, 4) (3.5, 4)           @noisy det529 det2116
mxx (3.5, 5) (3.5, 5.5)       @noisy det1278
mzz (3.5, 0) (4, 0)           @noisy det172 det1970
mxx (4.5, 0.5) (4.5, 0)       @noisy det1239
mzz (5, 1) (4.5, 1)           @noisy det2179 det2391
mxx (4.5, 2) (4.5, 2.5)       @noisy det1202
mzz (5, 3) (4.5, 3)           @noisy det62 det807
mxx (4.5, 4.5) (4.5, 4)       @noisy det1188
mzz (5, 5) (4.5, 5)           @noisy det1164 det1595
mxx (5.5, 1) (5.5, 1.5)       @noisy det1184
mzz (5.5, 2) (0, 2)           @noisy det1555 det2212
mxx (5.5, 3) (5.5, 3.5)       @noisy det1243
mzz (5.5, 4) (0, 4)           @noisy det917 det1553
mxx (5.5, 5.5) (5.5, 5)       @noisy det1229
mzz (5.5, 0) (0, 0)           @noisy det1058 det2063
i (0, 1)                      @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (5, 4)                      @noisy
i (0, 3)                      @noisy
i (1, 4)                      @noisy
i (3, 0)                      @noisy
i (2, 3)                      @noisy
i (4, 5)                      @noisy
i (5, 0)                      @noisy
i (0, 5)                      @noisy
i (1, 0)                      @noisy
i (3, 2)                      @noisy
i (2, 5)                      @noisy
i (4, 1)                      @noisy
i (5, 2)                      @noisy

--------         52
mxx (0, 1.5) (0, 2)           @noisy det749 det1282
mx (0.5, 1.5)                 @noisy det1175 det1282
mz (1, 1.5)                   @noisy det43 det544 det933 det1183 det1975
mxx (0, 3.5) (0, 4)           @noisy det938 det1856
mx (0.5, 3.5)                 @noisy det1195 det1856
mz (1, 3.5)                   @noisy det59 det594 det850 det977 det1223
mxx (0, 5.5) (0, 0)           @noisy det499 det1314
mx (0.5, 5.5)                 @noisy det499 det1218
mz (1, 5.5)                   @noisy det41 det723 det1053 det1179 det2057
mxx (1, 0.5) (1, 1)           @noisy det801 det1781
mx (1.5, 0.5)                 @noisy det1214 det1781
mz (2, 0.5)                   @noisy det86 det933 det1196 det2057 det2215
mxx (1, 2.5) (1, 3)           @noisy det243 det578
mx (1.5, 2.5)                 @noisy det578 det1215
mz (2, 2.5)                   @noisy det43 det59 det435 det1182 det1766
mxx (1, 4.5) (1, 5)           @noisy det57 det417
mx (1.5, 4.5)                 @noisy det417 det1176
mz (2, 4.5)                   @noisy det41 det794 det977 det1170 det2295
mxx (2, 1.5) (2, 2)           @noisy det346 det1864
mx (2.5, 1.5)                 @noisy det346 det1227
mz (3, 1.5)                   @noisy det98 det697 det1208 det1766 det2215
mxx (2, 3.5) (2, 4)           @noisy det620 det1335
mx (2.5, 3.5)                 @noisy det1177 det1335
mz (3, 3.5)                   @noisy det435 det529 det794 det1198 det2116
mxx (2, 5.5) (2, 0)           @noisy det303 det1010
mx (2.5, 5.5)                 @noisy det303 det1181
mz (3, 5.5)                   @noisy det86 det172 det1171 det1970 det2295
mxx (3, 1) (3, 0.5)           @noisy det968 det1576
mx (3.5, 0.5)                 @noisy det968 det1185
mz (4, 0.5)                   @noisy det98 det1212 det1970 det2179 det2391
mxx (3, 2.5) (3, 3)           @noisy det2010 det2262
mx (3.5, 2.5)                 @noisy det1201 det2010
mz (4, 2.5)                   @noisy det62 det529 det697 det807 det1216
mxx (3, 4.5) (3, 5)           @noisy det199 det1745
mx (3.5, 4.5)                 @noisy det199 det1187
mz (4, 4.5)                   @noisy det172 det1164 det1189 det1595 det2116
mxx (4, 1.5) (4, 2)           @noisy det473 det1626
mx (4.5, 1.5)                 @noisy det1234 det1626
mz (5, 1.5)                   @noisy det62 det1203 det1555 det2179 det2212
mxx (4, 4) (4, 3.5)           @noisy det788 det1077
mx (4.5, 3.5)                 @noisy det788 det1178
mz (5, 3.5)                   @noisy det807 det917 det1221 det1553 det1595
mxx (4, 5.5) (4, 0)           @noisy det700 det809
mx (4.5, 5.5)                 @noisy det700 det1190
mz (5, 5.5)                   @noisy det1058 det1164 det1191 det2063 det2391
mxx (5, 0.5) (5, 1)           @noisy det796 det1486
mx (5.5, 0.5)                 @noisy det1186 det1486
mz (0, 0.5)                   @noisy det1053 det1058 det1228 det1975 det2212
mxx (5, 3) (5, 2.5)           @noisy det1100 det1150
mx (5.5, 2.5)                 @noisy det1150 det1194
mz (0, 2.5)                   @noisy det544 det594 det917 det1209 det1555
mxx (5, 4.5) (5, 5)           @noisy det1113 det2051
mx (5.5, 4.5)                 @noisy det1180 det2051
mz (0, 4.5)                   @noisy det723 det850 det1242 det1553 det2063
mxx (0.5, 0.5) (0.5, 1)       @noisy det1291
mxx (0.5, 2.5) (0.5, 3)       @noisy det1295
mxx (0.5, 5) (0.5, 4.5)       @noisy det1297
mxx (1.5, 1.5) (1.5, 2)       @noisy det1292
mxx (1.5, 4) (1.5, 3.5)       @noisy det1287
mxx (1.5, 5.5) (1.5, 0)       @noisy det1294
mxx (2.5, 0.5) (2.5, 1)       @noisy det1309
mxx (2.5, 2.5) (2.5, 3)       @noisy det1293
mxx (2.5, 4.5) (2.5, 5)       @noisy det1298
mxx (3.5, 1.5) (3.5, 2)       @noisy det1300
mxx (3.5, 3.5) (3.5, 4)       @noisy det1296
mxx (3.5, 5.5) (3.5, 0)       @noisy det1302
mxx (4.5, 0.5) (4.5, 1)       @noisy det1299
mxx (4.5, 2.5) (4.5, 3)       @noisy det1286
mxx (4.5, 4.5) (4.5, 5)       @noisy det1284
mxx (5.5, 1.5) (5.5, 2)       @noisy det1283
mxx (5.5, 3.5) (5.5, 4)       @noisy det1281
mxx (5.5, 5.5) (5.5, 0)       @noisy det1301
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (4.5, 2)                    @noisy
i (5, 4)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 3)                    @noisy
i (0, 5)                      @noisy
i (0.5, 4)                    @noisy
i (1, 0)                      @noisy
i (2, 5)                      @noisy
i (2.5, 4)                    @noisy
i (1.5, 5)                    @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (4.5, 4)                    @noisy
i (5, 0)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 5)                    @noisy
i (0, 1)                      @noisy
i (0.5, 0)                    @noisy
i (1, 2)                      @noisy
i (1.5, 1)                    @noisy
i (2, 1)                      @noisy
i (2.5, 0)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4.5, 0)                    @noisy
i (5, 2)                      @noisy
i (5.5, 1)                    @noisy
i (3.5, 1)                    @noisy
i (0, 3)                      @noisy
i (0.5, 2)                    @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (2.5, 2)                    @noisy
i (1.5, 3)                    @noisy

--------         53
mzz (0, 1.5) (0.5, 1.5)       @noisy det1337
mxx (1, 1) (1, 1.5)           @noisy det749 det1282
mzz (0, 3.5) (0.5, 3.5)       @noisy det1334
mxx (1, 3) (1, 3.5)           @noisy det938 det1856
mzz (0.5, 5.5) (0, 5.5)       @noisy det1328
mxx (1, 5) (1, 5.5)           @noisy det499 det1314
mzz (1, 0.5) (1.5, 0.5)       @noisy det1325
mxx (2, 0) (2, 0.5)           @noisy det801 det1781
mzz (1, 2.5) (1.5, 2.5)       @noisy det1331
mxx (2, 2) (2, 2.5)           @noisy det243 det578
mzz (1.5, 4.5) (1, 4.5)       @noisy det1333
mxx (2, 4.5) (2, 4)           @noisy det57 det417
mzz (2, 1.5) (2.5, 1.5)       @noisy det1339
mxx (3, 1.5) (3, 1)           @noisy det346 det1864
mzz (2, 3.5) (2.5, 3.5)       @noisy det1340
mxx (3, 3.5) (3, 3)           @noisy det620 det1335
mzz (2, 5.5) (2.5, 5.5)       @noisy det1354
mxx (3, 5) (3, 5.5)           @noisy det303 det1010
mzz (3.5, 0.5) (3, 0.5)       @noisy det1330
mxx (4, 0) (4, 0.5)           @noisy det968 det1576
mzz (3, 2.5) (3.5, 2.5)       @noisy det1332
mxx (4, 2) (4, 2.5)           @noisy det2010 det2262
mzz (3, 4.5) (3.5, 4.5)       @noisy det1324
mxx (4, 4.5) (4, 4)           @noisy det199 det1745
mzz (4, 1.5) (4.5, 1.5)       @noisy det1348
mxx (5, 1) (5, 1.5)           @noisy det473 det1626
mzz (4.5, 3.5) (4, 3.5)       @noisy det1346
mxx (5, 3.5) (5, 3)           @noisy det788 det1077
mzz (4, 5.5) (4.5, 5.5)       @noisy det1342
mxx (5, 5.5) (5, 5)           @noisy det700 det809
mzz (5, 0.5) (5.5, 0.5)       @noisy det1345
mxx (0, 0) (0, 0.5)           @noisy det796 det1486
mzz (5.5, 2.5) (5, 2.5)       @noisy det1338
mxx (0, 2.5) (0, 2)           @noisy det1100 det1150
mzz (5, 4.5) (5.5, 4.5)       @noisy det1341
mxx (0, 4.5) (0, 4)           @noisy det1113 det2051
mxx (0.5, 0.5) (0.5, 0)       @noisy det796 det801 det1225
mxx (0.5, 2.5) (0.5, 2)       @noisy det243 det1100 det1236
mxx (0.5, 4.5) (0.5, 4)       @noisy det57 det1113 det1211
mxx (1.5, 1.5) (1.5, 1)       @noisy det749 det1205 det1864
mxx (1.5, 3.5) (1.5, 3)       @noisy det620 det938 det1222
mxx (1.5, 5) (1.5, 5.5)       @noisy det1010 det1226 det1314
mxx (2.5, 0.5) (2.5, 0)       @noisy det801 det1207 det1576
mxx (2.5, 2) (2.5, 2.5)       @noisy det243 det1260 det2262
mxx (2.5, 4) (2.5, 4.5)       @noisy det57 det1254 det1745
mxx (3.5, 1) (3.5, 1.5)       @noisy det473 det1213 det1864
mxx (3.5, 3) (3.5, 3.5)       @noisy det620 det1077 det1197
mxx (3.5, 5) (3.5, 5.5)       @noisy det809 det1010 det1278
mxx (4.5, 0.5) (4.5, 0)       @noisy det796 det1239 det1576
mxx (4.5, 2) (4.5, 2.5)       @noisy det1100 det1202 det2262
mxx (4.5, 4.5) (4.5, 4)       @noisy det1113 det1188 det1745
mxx (5.5, 1) (5.5, 1.5)       @noisy det473 det749 det1184
mxx (5.5, 3) (5.5, 3.5)       @noisy det938 det1077 det1243
mxx (5.5, 5.5) (5.5, 5)       @noisy det809 det1229 det1314
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (3.5, 0)                    @noisy
i (5, 4)                      @noisy
i (4.5, 5)                    @noisy
i (5.5, 0)                    @noisy
i (0, 5)                      @noisy
i (1, 0)                      @noisy
i (0.5, 1)                    @noisy
i (2, 5)                      @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (3.5, 2)                    @noisy
i (5, 0)                      @noisy
i (4.5, 1)                    @noisy
i (5.5, 2)                    @noisy
i (0, 1)                      @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (0.5, 3)                    @noisy
i (1.5, 4)                    @noisy
i (2.5, 3)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (3.5, 4)                    @noisy
i (5, 2)                      @noisy
i (4.5, 3)                    @noisy
i (5.5, 4)                    @noisy
i (0, 3)                      @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (0.5, 5)                    @noisy
i (1.5, 0)                    @noisy
i (2.5, 5)                    @noisy

--------         54
mzz (1, 1.5) (0.5, 1.5)       @noisy det1387
mzz (1, 3.5) (0.5, 3.5)       @noisy det1384
mzz (0.5, 5.5) (1, 5.5)       @noisy det1380
mzz (1.5, 0.5) (2, 0.5)       @noisy det1378
mzz (1.5, 2.5) (2, 2.5)       @noisy det1379
mzz (1.5, 4.5) (2, 4.5)       @noisy det1372
mzz (3, 1.5) (2.5, 1.5)       @noisy det1377
mzz (2.5, 3.5) (3, 3.5)       @noisy det1374
mzz (2.5, 5.5) (3, 5.5)       @noisy det1369
mzz (3.5, 0.5) (4, 0.5)       @noisy det1373
mzz (3.5, 2.5) (4, 2.5)       @noisy det1376
mzz (4, 4.5) (3.5, 4.5)       @noisy det1382
mzz (5, 1.5) (4.5, 1.5)       @noisy det1386
mzz (5, 3.5) (4.5, 3.5)       @noisy det1389
mzz (5, 5.5) (4.5, 5.5)       @noisy det1398
mzz (5.5, 0.5) (0, 0.5)       @noisy det1370
mzz (5.5, 2.5) (0, 2.5)       @noisy det1392
mzz (5.5, 4.5) (0, 4.5)       @noisy det1381
mxx (0.5, 0.5) (0.5, 1)       @noisy det796 det801 det1291
mzz (1, 0) (0.5, 0)           @noisy det1053 det1975
mxx (0.5, 2.5) (0.5, 3)       @noisy det243 det1100 det1295
mzz (1, 2) (0.5, 2)           @noisy det544 det594
mxx (0.5, 5) (0.5, 4.5)       @noisy det57 det1113 det1297
mzz (1, 4) (0.5, 4)           @noisy det723 det850
mxx (1.5, 1.5) (1.5, 2)       @noisy det749 det1292 det1864
mzz (1.5, 1) (2, 1)           @noisy det43 det933
mxx (1.5, 4) (1.5, 3.5)       @noisy det620 det938 det1287
mzz (2, 3) (1.5, 3)           @noisy det59 det977
mxx (1.5, 5.5) (1.5, 0)       @noisy det1010 det1294 det1314
mzz (1.5, 5) (2, 5)           @noisy det41 det2057
mxx (2.5, 0.5) (2.5, 1)       @noisy det801 det1309 det1576
mzz (2.5, 0) (3, 0)           @noisy det86 det2215
mxx (2.5, 2.5) (2.5, 3)       @noisy det243 det1293 det2262
mzz (2.5, 2) (3, 2)           @noisy det435 det1766
mxx (2.5, 4.5) (2.5, 5)       @noisy det57 det1298 det1745
mzz (2.5, 4) (3, 4)           @noisy det794 det2295
mxx (3.5, 1.5) (3.5, 2)       @noisy det473 det1300 det1864
mzz (3.5, 1) (4, 1)           @noisy det98 det697
mxx (3.5, 3.5) (3.5, 4)       @noisy det620 det1077 det1296
mzz (3.5, 3) (4, 3)           @noisy det529 det2116
mxx (3.5, 5.5) (3.5, 0)       @noisy det809 det1010 det1302
mzz (3.5, 5) (4, 5)           @noisy det172 det1970
mxx (4.5, 0.5) (4.5, 1)       @noisy det796 det1299 det1576
mzz (5, 0) (4.5, 0)           @noisy det2179 det2391
mxx (4.5, 2.5) (4.5, 3)       @noisy det1100 det1286 det2262
mzz (4.5, 2) (5, 2)           @noisy det62 det807
mxx (4.5, 4.5) (4.5, 5)       @noisy det1113 det1284 det1745
mzz (5, 4) (4.5, 4)           @noisy det1164 det1595
mxx (5.5, 1.5) (5.5, 2)       @noisy det473 det749 det1283
mzz (5.5, 1) (0, 1)           @noisy det1555 det2212
mxx (5.5, 3.5) (5.5, 4)       @noisy det938 det1077 det1281
mzz (5.5, 3) (0, 3)           @noisy det917 det1553
mxx (5.5, 5.5) (5.5, 0)       @noisy det809 det1301 det1314
mzz (5.5, 5) (0, 5)           @noisy det1058 det2063
i (4, 0)                      @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (3, 1)                      @noisy
i (5, 4.5)                    @noisy
i (5, 1)                      @noisy
i (0, 2)                      @noisy
i (0, 5.5)                    @noisy
i (2, 2)                      @noisy
i (1, 0.5)                    @noisy
i (2, 5.5)                    @noisy
i (1, 3)                      @noisy
i (4, 2)                      @noisy
i (3, 0.5)                    @noisy
i (4, 5.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (5, 3)                      @noisy
i (0, 1.5)                    @noisy
i (2, 4)                      @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (2, 1.5)                    @noisy
i (1, 5)                      @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (3, 5)                      @noisy
i (5, 2.5)                    @noisy
i (4, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0)                      @noisy
i (1, 1)                      @noisy
i (0, 3.5)                    @noisy
i (2, 0)                      @noisy
i (1, 4.5)                    @noisy
i (2, 3.5)                    @noisy

--------         55
mzz (0, 1.5) (0.5, 1.5)       @noisy det594 det1337 det1975
mzz (0, 3.5) (0.5, 3.5)       @noisy det594 det723 det1334
mzz (0.5, 5.5) (0, 5.5)       @noisy det723 det1328 det1975
mzz (1, 0.5) (1.5, 0.5)       @noisy det43 det1325 det2057
mzz (1, 2.5) (1.5, 2.5)       @noisy det43 det977 det1331
mzz (1.5, 4.5) (1, 4.5)       @noisy det977 det1333 det2057
mzz (2, 1.5) (2.5, 1.5)       @noisy det435 det1339 det2215
mzz (2, 3.5) (2.5, 3.5)       @noisy det435 det1340 det2295
mzz (2, 5.5) (2.5, 5.5)       @noisy det1354 det2215 det2295
mzz (3.5, 0.5) (3, 0.5)       @noisy det697 det1330 det1970
mzz (3, 2.5) (3.5, 2.5)       @noisy det697 det1332 det2116
mzz (3, 4.5) (3.5, 4.5)       @noisy det1324 det1970 det2116
mzz (4, 1.5) (4.5, 1.5)       @noisy det807 det1348 det2179
mzz (4.5, 3.5) (4, 3.5)       @noisy det807 det1164 det1346
mzz (4, 5.5) (4.5, 5.5)       @noisy det1164 det1342 det2179
mzz (5, 0.5) (5.5, 0.5)       @noisy det1058 det1345 det1555
mzz (5.5, 2.5) (5, 2.5)       @noisy det1338 det1553 det1555
mzz (5, 4.5) (5.5, 4.5)       @noisy det1058 det1341 det1553
mzz (0, 1) (0.5, 1)           @noisy det1053 det1975
mzz (0, 3) (0.5, 3)           @noisy det544 det594
mzz (0.5, 5) (0, 5)           @noisy det723 det850
mzz (1, 2) (1.5, 2)           @noisy det43 det933
mzz (1.5, 4) (1, 4)           @noisy det59 det977
mzz (1, 0) (1.5, 0)           @noisy det41 det2057
mzz (2, 1) (2.5, 1)           @noisy det86 det2215
mzz (2, 3) (2.5, 3)           @noisy det435 det1766
mzz (2, 5) (2.5, 5)           @noisy det794 det2295
mzz (3, 2) (3.5, 2)           @noisy det98 det697
mzz (3, 4) (3.5, 4)           @noisy det529 det2116
mzz (3.5, 0) (3, 0)           @noisy det172 det1970
mzz (4, 1) (4.5, 1)           @noisy det2179 det2391
mzz (4.5, 3) (4, 3)           @noisy det62 det807
mzz (4, 5) (4.5, 5)           @noisy det1164 det1595
mzz (5.5, 2) (5, 2)           @noisy det1555 det2212
mzz (5, 4) (5.5, 4)           @noisy det917 det1553
mzz (5, 0) (5.5, 0)           @noisy det1058 det2063
mz (0.5, 0.5)                 @det1053 det1407
mx (0.5, 0)                   @det1409
mz (0.5, 2.5)                 @det544 det1459
mx (0.5, 2)                   @det1413
mz (0.5, 4.5)                 @det850 det1436
mx (0.5, 4)                   @det1416
mz (1.5, 1.5)                 @det933 det1410
mx (1.5, 1)                   @det1401
mz (1.5, 3.5)                 @det59 det1444
mx (1.5, 3)                   @det1428
mz (1.5, 5.5)                 @det41 det1448
mx (1.5, 5)                   @det1455
mz (2.5, 0.5)                 @det86 det1462
mx (2.5, 0)                   @det1406
mz (2.5, 2.5)                 @det1425 det1766
mx (2.5, 2)                   @det1422
mz (2.5, 4.5)                 @det794 det1412
mx (2.5, 4)                   @det1404
mz (3.5, 1.5)                 @det98 det1437
mx (3.5, 1)                   @det1420
mz (3.5, 3.5)                 @det529 det1419
mx (3.5, 3)                   @det1414
mz (3.5, 5.5)                 @det172 det1429
mx (3.5, 5)                   @det1408
mz (4.5, 0.5)                 @det1432 det2391
mx (4.5, 0)                   @det1457
mz (4.5, 2.5)                 @det62 det1433
mx (4.5, 2)                   @det1411
mz (4.5, 4.5)                 @det1461 det1595
mx (4.5, 4)                   @det1415
mz (5.5, 1.5)                 @det1435 det2212
mx (5.5, 1)                   @det1400
mz (5.5, 3.5)                 @det917 det1441
mx (5.5, 3)                   @det1453
mz (5.5, 5.5)                 @det1447 det2063
mx (5.5, 5)                   @det1430

--------         56
mzz (1, 1.5) (0.5, 1.5)       @noisy det594 det1387 det1975
mxx (0, 1.5) (0, 1)           @noisy det749 det1282
mzz (1, 3.5) (0.5, 3.5)       @noisy det594 det723 det1384
mxx (0, 3.5) (0, 3)           @noisy det938 det1856
mzz (0.5, 5.5) (1, 5.5)       @noisy det723 det1380 det1975
mxx (0, 5.5) (0, 5)           @noisy det499 det1314
mzz (1.5, 0.5) (2, 0.5)       @noisy det43 det1378 det2057
mxx (1, 0.5) (1, 0)           @noisy det801 det1781
mzz (1.5, 2.5) (2, 2.5)       @noisy det43 det977 det1379
mxx (1, 2) (1, 2.5)           @noisy det243 det578
mzz (1.5, 4.5) (2, 4.5)       @noisy det977 det1372 det2057
mxx (1, 4) (1, 4.5)           @noisy det57 det417
mzz (3, 1.5) (2.5, 1.5)       @noisy det435 det1377 det2215
mxx (2, 1) (2, 1.5)           @noisy det346 det1864
mzz (2.5, 3.5) (3, 3.5)       @noisy det435 det1374 det2295
mxx (2, 3.5) (2, 3)           @noisy det620 det1335
mzz (2.5, 5.5) (3, 5.5)       @noisy det1369 det2215 det2295
mxx (2, 5.5) (2, 5)           @noisy det303 det1010
mzz (3.5, 0.5) (4, 0.5)       @noisy det697 det1373 det1970
mxx (3, 0) (3, 0.5)           @noisy det968 det1576
mzz (3.5, 2.5) (4, 2.5)       @noisy det697 det1376 det2116
mxx (3, 2.5) (3, 2)           @noisy det2010 det2262
mzz (4, 4.5) (3.5, 4.5)       @noisy det1382 det1970 det2116
mxx (3, 4.5) (3, 4)           @noisy det199 det1745
mzz (5, 1.5) (4.5, 1.5)       @noisy det807 det1386 det2179
mxx (4, 1.5) (4, 1)           @noisy det473 det1626
mzz (5, 3.5) (4.5, 3.5)       @noisy det807 det1164 det1389
mxx (4, 3) (4, 3.5)           @noisy det788 det1077
mzz (5, 5.5) (4.5, 5.5)       @noisy det1164 det1398 det2179
mxx (4, 5) (4, 5.5)           @noisy det700 det809
mzz (5.5, 0.5) (0, 0.5)       @noisy det1058 det1370 det1555
mxx (5, 0) (5, 0.5)           @noisy det796 det1486
mzz (5.5, 2.5) (0, 2.5)       @noisy det1392 det1553 det1555
mxx (5, 2) (5, 2.5)           @noisy det1100 det1150
mzz (5.5, 4.5) (0, 4.5)       @noisy det1058 det1381 det1553
mxx (5, 4.5) (5, 4)           @noisy det1113 det2051
mx (0.5, 0)                   @det499 det801 det1314 det1409 det1486
mz (0.5, 0.5)                 @det1407 det1509
mx (0.5, 1)                   @det1513
mx (0.5, 2)                   @det243 det749 det1150 det1282 det1413
mz (0.5, 2.5)                 @det1459 det1533
mx (0.5, 3)                   @det938 det1100 det1547
mx (0.5, 4)                   @det57 det938 det1416 det1856 det2051
mz (0.5, 4.5)                 @det1436 det1506
mx (0.5, 5)                   @det1113 det1512
mx (1.5, 1)                   @det801 det1282 det1401 det1781 det1864
mz (1.5, 1.5)                 @det1410 det1487
mx (1.5, 2)                   @det243 det1490
mx (1.5, 3)                   @det243 det578 det620 det1428 det1856
mz (1.5, 3.5)                 @det1444 det1515
mx (1.5, 4)                   @det1484
mx (1.5, 5)                   @det57 det417 det499 det1010 det1455
mz (1.5, 5.5)                 @det1448 det1521
mx (1.5, 0)                   @det801 det1543
mx (2.5, 0)                   @det303 det1010 det1406 det1576 det1781
mz (2.5, 0.5)                 @det1462 det1534
mx (2.5, 1)                   @det1496 det1864
mx (2.5, 2)                   @det346 det578 det1422 det1864 det2262
mz (2.5, 2.5)                 @det1425 det1540
mx (2.5, 3)                   @det243 det1498
mx (2.5, 4)                   @det417 det620 det1335 det1404 det1745
mz (2.5, 4.5)                 @det1412 det1516
mx (2.5, 5)                   @det1527
mx (3.5, 1)                   @det346 det473 det968 det1420 det1576
mz (3.5, 1.5)                 @det1437 det1510
mx (3.5, 2)                   @det1526 det1864
mx (3.5, 3)                   @det1077 det1335 det1414 det2010 det2262
mz (3.5, 3.5)                 @det1419 det1489
mx (3.5, 4)                   @det1500 det1745
mx (3.5, 5)                   @det199 det303 det809 det1408 det1745
mz (3.5, 5.5)                 @det1429 det1524
mx (3.5, 0)                   @det1503
mx (4.5, 0)                   @det700 det796 det809 det968 det1457
mz (4.5, 0.5)                 @det1432 det1525
mx (4.5, 1)                   @det1517
mx (4.5, 2)                   @det473 det1100 det1411 det1626 det2010
mz (4.5, 2.5)                 @det1433 det1497
mx (4.5, 3)                   @det1077 det1522
mx (4.5, 4)                   @det199 det788 det1077 det1113 det1415
mz (4.5, 4.5)                 @det1461 det1535
mx (4.5, 5)                   @det1492 det1745
mx (5.5, 1)                   @det749 det796 det1400 det1486 det1626
mz (5.5, 1.5)                 @det1435 det1528
mx (5.5, 2)                   @det1488
mx (5.5, 3)                   @det788 det938 det1100 det1150 det1453
mz (5.5, 3.5)                 @det1441 det1514
mx (5.5, 4)                   @det1483
mx (5.5, 5)                   @det700 det1113 det1314 det1430 det2051
mz (5.5, 5.5)                 @det1447 det1518
mx (5.5, 0)                   @det796 det1507

--------         57
mxx (1, 1.5) (1, 2)           @noisy det749 det1282
mxx (1, 3.5) (1, 4)           @noisy det938 det1856
mxx (1, 0) (1, 5.5)           @noisy det499 det1314
mxx (2, 0.5) (2, 1)           @noisy det801 det1781
mxx (2, 3) (2, 2.5)           @noisy det243 det578
mxx (2, 4.5) (2, 5)           @noisy det57 det417
mxx (3, 1.5) (3, 2)           @noisy det346 det1864
mxx (3, 3.5) (3, 4)           @noisy det620 det1335
mxx (3, 5.5) (3, 0)           @noisy det303 det1010
mxx (4, 0.5) (4, 1)           @noisy det968 det1576
mxx (4, 2.5) (4, 3)           @noisy det2010 det2262
mxx (4, 4.5) (4, 5)           @noisy det199 det1745
mxx (5, 1.5) (5, 2)           @noisy det473 det1626
mxx (5, 3.5) (5, 4)           @noisy det788 det1077
mxx (5, 5.5) (5, 0)           @noisy det700 det809
mxx (0, 1) (0, 0.5)           @noisy det796 det1486
mxx (0, 2.5) (0, 3)           @noisy det1100 det1150
mxx (0, 4.5) (0, 5)           @noisy det1113 det2051
mzz (0.5, 0) (0, 0)           @det1975 det2114
mz (0.5, 0.5)                 @det1509 det2114
mx (0.5, 1)                   @det749 det796 det1282 det1513 det1781
mzz (0, 2) (0.5, 2)           @det594 det2298
mz (0.5, 2.5)                 @det1533 det2298
mx (0.5, 3)                   @det578 det1547 det1856
mzz (0, 4) (0.5, 4)           @det626 det723
mz (0.5, 4.5)                 @det626 det1506
mx (0.5, 5)                   @det417 det499 det1314 det1512
mzz (1, 1) (1.5, 1)           @det43 det2257
mz (1.5, 1.5)                 @det1487 det2257
mx (1.5, 2)                   @det346 det578 det749 det1490
mzz (1, 3) (1.5, 3)           @det957 det977
mz (1.5, 3.5)                 @det957 det1515
mx (1.5, 4)                   @det57 det417 det938 det1335 det1484
mzz (1.5, 5) (1, 5)           @det1288 det2057
mz (1.5, 5.5)                 @det1288 det1521
mx (1.5, 0)                   @det303 det1314 det1543 det1781
mzz (2, 0) (2.5, 0)           @det264 det2215
mz (2.5, 0.5)                 @det264 det1534
mx (2.5, 1)                   @det346 det801 det968 det1496
mzz (2.5, 2) (2, 2)           @det435 det2001
mz (2.5, 2.5)                 @det1540 det2001
mx (2.5, 3)                   @det620 det1335 det1498 det2010
mzz (2, 4) (2.5, 4)           @det816 det2295
mz (2.5, 4.5)                 @det816 det1516
mx (2.5, 5)                   @det57 det199 det303 det1010 det1527
mzz (3, 1) (3.5, 1)           @det697 det1798
mz (3.5, 1.5)                 @det1510 det1798
mx (3.5, 2)                   @det1526 det1626 det2010 det2262
mzz (3, 3) (3.5, 3)           @det866 det2116
mz (3.5, 3.5)                 @det866 det1489
mx (3.5, 4)                   @det199 det620 det788 det1500
mzz (3.5, 5) (3, 5)           @det630 det1970
mz (3.5, 5.5)                 @det630 det1524
mx (3.5, 0)                   @det700 det968 det1010 det1503 det1576
mzz (4, 0) (4.5, 0)           @det1285 det2179
mz (4.5, 0.5)                 @det1285 det1525
mx (4.5, 1)                   @det473 det1486 det1517 det1576 det1626
mzz (4.5, 2) (4, 2)           @det807 det1801
mz (4.5, 2.5)                 @det1497 det1801
mx (4.5, 3)                   @det788 det1150 det1522 det2262
mzz (4, 4) (4.5, 4)           @det1164 det1817
mz (4.5, 4.5)                 @det1535 det1817
mx (4.5, 5)                   @det700 det809 det1492 det2051
mzz (5.5, 1) (5, 1)           @det1555 det1644
mz (5.5, 1.5)                 @det1528 det1644
mx (5.5, 2)                   @det473 det1100 det1150 det1282 det1488
mzz (5, 3) (5.5, 3)           @det870 det1553
mz (5.5, 3.5)                 @det870 det1514
mx (5.5, 4)                   @det1077 det1113 det1483 det1856 det2051
mzz (5, 5) (5.5, 5)           @det1058 det2378
mz (5.5, 5.5)                 @det1518 det2378
mx (5.5, 0)                   @det499 det809 det1486 det1507
mx (0.5, 1.5)                 @det749 det1584
mz (0, 1.5)                   @det1578
mx (0.5, 3.5)                 @det938 det1615
mz (0, 3.5)                   @det1582
mx (0.5, 5.5)                 @det1314 det1571
mz (0, 5.5)                   @det1620
mx (1.5, 0.5)                 @det801 det1569
mz (1, 0.5)                   @det1609
mx (1.5, 2.5)                 @det243 det1589
mz (1, 2.5)                   @det1568
mx (1.5, 4.5)                 @det57 det1624
mz (1, 4.5)                   @det1596
mx (2.5, 1.5)                 @det1585 det1864
mz (2, 1.5)                   @det1572
mx (2.5, 3.5)                 @det620 det1631
mz (2, 3.5)                   @det1599
mx (2.5, 5.5)                 @det1010 det1573
mz (2, 5.5)                   @det1597
mx (3.5, 0.5)                 @det1576 det1600
mz (3, 0.5)                   @det1586
mx (3.5, 2.5)                 @det1622 det2262
mz (3, 2.5)                   @det1575
mx (3.5, 4.5)                 @det1602 det1745
mz (3, 4.5)                   @det1627
mx (4.5, 1.5)                 @det473 det1580
mz (4, 1.5)                   @det1577
mx (4.5, 3.5)                 @det1077 det1588
mz (4, 3.5)                   @det1581
mx (4.5, 5.5)                 @det809 det1603
mz (4, 5.5)                   @det1618
mx (5.5, 0.5)                 @det796 det1601
mz (5, 0.5)                   @det1606
mx (5.5, 2.5)                 @det1100 det1610
mz (5, 2.5)                   @det1611
mx (5.5, 4.5)                 @det1113 det1591
mz (5, 4.5)                   @det1593

--------         58
mz (0, 1.5)                   @det1555 det1578 det1644 det1975 det2298
mx (0.5, 1.5)                 @det1584 det1688
mz (1, 1.5)                   @det1661
mz (0, 3.5)                   @det594 det626 det870 det1553 det1582
mx (0.5, 3.5)                 @det1615 det1659
mz (1, 3.5)                   @det1671
mz (0, 5.5)                   @det723 det1058 det1620 det2114 det2378
mx (0.5, 5.5)                 @det1571 det1665
mz (1, 5.5)                   @det1647
mz (1, 0.5)                   @det1609 det1975 det2057 det2114 det2257
mx (1.5, 0.5)                 @det1569 det1687
mz (2, 0.5)                   @det1680
mz (1, 2.5)                   @det43 det594 det957 det1568 det2298
mx (1.5, 2.5)                 @det1589 det1691
mz (2, 2.5)                   @det1698
mz (1, 4.5)                   @det626 det723 det977 det1288 det1596
mx (1.5, 4.5)                 @det1624 det1722
mz (2, 4.5)                   @det1664
mz (2, 1.5)                   @det43 det1572 det2001 det2215 det2257
mx (2.5, 1.5)                 @det1585 det1656
mz (3, 1.5)                   @det1651
mz (2, 3.5)                   @det435 det816 det957 det977 det1599
mx (2.5, 3.5)                 @det1631 det1729
mz (3, 3.5)                   @det1714
mz (2, 5.5)                   @det264 det1288 det1597 det2057 det2295
mx (2.5, 5.5)                 @det1573 det1658
mz (3, 5.5)                   @det1683
mz (3, 0.5)                   @det264 det1586 det1798 det1970 det2215
mx (3.5, 0.5)                 @det1600 det1689
mz (4, 0.5)                   @det1678
mz (3, 2.5)                   @det435 det697 det866 det1575 det2001
mx (3.5, 2.5)                 @det1622 det1667
mz (4, 2.5)                   @det1682
mz (3, 4.5)                   @det630 det816 det1627 det2116 det2295
mx (3.5, 4.5)                 @det1602 det1703
mz (4, 4.5)                   @det1694
mz (4, 1.5)                   @det697 det1577 det1798 det1801 det2179
mx (4.5, 1.5)                 @det1580 det1669
mz (5, 1.5)                   @det1668
mz (4, 3.5)                   @det807 det866 det1581 det1817 det2116
mx (4.5, 3.5)                 @det1588 det1711
mz (5, 3.5)                   @det1670
mz (4, 5.5)                   @det630 det1164 det1285 det1618 det1970
mx (4.5, 5.5)                 @det1603 det1655
mz (5, 5.5)                   @det1707
mz (5, 0.5)                   @det1058 det1285 det1606 det1644 det2179
mx (5.5, 0.5)                 @det1601 det1654
mz (0, 0.5)                   @det1657
mz (5, 2.5)                   @det807 det870 det1555 det1611 det1801
mx (5.5, 2.5)                 @det1610 det1712
mz (0, 2.5)                   @det1674
mz (5, 4.5)                   @det1164 det1553 det1593 det1817 det2378
mx (5.5, 4.5)                 @det1591 det1696
mz (0, 4.5)                   @det1675
mxx (0.5, 0.5) (0.5, 0)       @det1677
mzz (1, 1) (0.5, 1)           @det1975 det2114
mxx (0.5, 2.5) (0.5, 2)       @det1692
mzz (1, 3) (0.5, 3)           @det594 det2298
mxx (0.5, 4.5) (0.5, 4)       @det1746
mzz (0.5, 5) (1, 5)           @det626 det723
mxx (1.5, 1.5) (1.5, 1)       @det1742
mzz (1.5, 2) (2, 2)           @det43 det2257
mxx (1.5, 3.5) (1.5, 3)       @det1673
mzz (1.5, 4) (2, 4)           @det957 det977
mxx (1.5, 5) (1.5, 5.5)       @det1679
mzz (1.5, 0) (2, 0)           @det1288 det2057
mxx (2.5, 0.5) (2.5, 0)       @det1699
mzz (3, 1) (2.5, 1)           @det264 det2215
mxx (2.5, 2) (2.5, 2.5)       @det1715
mzz (2.5, 3) (3, 3)           @det435 det2001
mxx (2.5, 4) (2.5, 4.5)       @det1713
mzz (2.5, 5) (3, 5)           @det816 det2295
mxx (3.5, 1) (3.5, 1.5)       @det1750
mzz (3.5, 2) (4, 2)           @det697 det1798
mxx (3.5, 3) (3.5, 3.5)       @det1709
mzz (4, 4) (3.5, 4)           @det866 det2116
mxx (3.5, 5) (3.5, 5.5)       @det1705
mzz (3.5, 0) (4, 0)           @det630 det1970
mxx (4.5, 0.5) (4.5, 0)       @det1747
mzz (5, 1) (4.5, 1)           @det1285 det2179
mxx (4.5, 2) (4.5, 2.5)       @det1739
mzz (5, 3) (4.5, 3)           @det807 det1801
mxx (4.5, 4.5) (4.5, 4)       @det1726
mzz (5, 5) (4.5, 5)           @det1164 det1817
mxx (5.5, 1) (5.5, 1.5)       @det1717
mzz (5.5, 2) (0, 2)           @det1555 det1644
mxx (5.5, 3) (5.5, 3.5)       @det1755
mzz (5.5, 4) (0, 4)           @det870 det1553
mxx (5.5, 5.5) (5.5, 5)       @det1686
mzz (5.5, 0) (0, 0)           @det1058 det2378

--------         59
mxx (0, 1.5) (0, 2)           @det1282
mx (0.5, 1.5)                 @det1688
mz (1, 1.5)                   @det43 det594 det1661 det2114 det2257
mxx (0, 3.5) (0, 4)           @det1856
mx (0.5, 3.5)                 @det1659
mz (1, 3.5)                   @det723 det957 det977 det1671 det2298
mxx (0, 5.5) (0, 0)           @det499
mx (0.5, 5.5)                 @det1665
mz (1, 5.5)                   @det626 det1288 det1647 det1975 det2057
mxx (1, 0.5) (1, 1)           @det1781
mx (1.5, 0.5)                 @det1687
mz (2, 0.5)                   @det43 det264 det1288 det1680 det2215
mxx (1, 2.5) (1, 3)           @det578
mx (1.5, 2.5)                 @det1691
mz (2, 2.5)                   @det435 det977 det1698 det2001 det2257
mxx (1, 4.5) (1, 5)           @det417
mx (1.5, 4.5)                 @det1722
mz (2, 4.5)                   @det816 det957 det1664 det2057 det2295
mxx (2, 1.5) (2, 2)           @det346
mx (2.5, 1.5)                 @det1656
mz (3, 1.5)                   @det264 det435 det697 det1651 det1798
mxx (2, 3.5) (2, 4)           @det1335
mx (2.5, 3.5)                 @det1729
mz (3, 3.5)                   @det866 det1714 det2001 det2116 det2295
mxx (2, 5.5) (2, 0)           @det303
mx (2.5, 5.5)                 @det1658
mz (3, 5.5)                   @det630 det816 det1683 det1970 det2215
mxx (3, 1) (3, 0.5)           @det968
mx (3.5, 0.5)                 @det1689
mz (4, 0.5)                   @det630 det697 det1285 det1678 det2179
mxx (3, 2.5) (3, 3)           @det2010
mx (3.5, 2.5)                 @det1667
mz (4, 2.5)                   @det807 det1682 det1798 det1801 det2116
mxx (3, 4.5) (3, 5)           @det199
mx (3.5, 4.5)                 @det1703
mz (4, 4.5)                   @det866 det1164 det1694 det1817 det1970
mxx (4, 1.5) (4, 2)           @det1626
mx (4.5, 1.5)                 @det1669
mz (5, 1.5)                   @det807 det1285 det1555 det1644 det1668
mxx (4, 4) (4, 3.5)           @det788
mx (4.5, 3.5)                 @det1711
mz (5, 3.5)                   @det870 det1164 det1553 det1670 det1801
mxx (4, 5.5) (4, 0)           @det700
mx (4.5, 5.5)                 @det1655
mz (5, 5.5)                   @det1058 det1707 det1817 det2179 det2378
mxx (5, 0.5) (5, 1)           @det1486
mx (5.5, 0.5)                 @det1654
mz (0, 0.5)                   @det1555 det1657 det1975 det2114 det2378
mxx (5, 3) (5, 2.5)           @det1150
mx (5.5, 2.5)                 @det1712
mz (0, 2.5)                   @det594 det1553 det1644 det1674 det2298
mxx (5, 4.5) (5, 5)           @det2051
mx (5.5, 4.5)                 @det1696
mz (0, 4.5)                   @det626 det723 det870 det1058 det1675
mxx (0.5, 0.5) (0.5, 1)       @det1795
mxx (0.5, 2.5) (0.5, 3)       @det1803
mxx (0.5, 5) (0.5, 4.5)       @det1768
mxx (1.5, 1.5) (1.5, 2)       @det1797
mxx (1.5, 4) (1.5, 3.5)       @det1777
mxx (1.5, 5.5) (1.5, 0)       @det1799
mxx (2.5, 0.5) (2.5, 1)       @det1783
mxx (2.5, 2.5) (2.5, 3)       @det1778
mxx (2.5, 4.5) (2.5, 5)       @det1770
mxx (3.5, 1.5) (3.5, 2)       @det1774
mxx (3.5, 3.5) (3.5, 4)       @det1767
mxx (3.5, 5.5) (3.5, 0)       @det1775
mxx (4.5, 0.5) (4.5, 1)       @det1793
mxx (4.5, 2.5) (4.5, 3)       @det1787
mxx (4.5, 4.5) (4.5, 5)       @det1786
mxx (5.5, 1.5) (5.5, 2)       @det1785
mxx (5.5, 3.5) (5.5, 4)       @det1780
mxx (5.5, 5.5) (5.5, 0)       @det1788

--------         60
mzz (0, 1.5) (0.5, 1.5)       @det1822
mxx (1, 1) (1, 1.5)           @det1282
mzz (0, 3.5) (0.5, 3.5)       @det1840
mxx (1, 3) (1, 3.5)           @det1856
mzz (0.5, 5.5) (0, 5.5)       @det1818
mxx (1, 5) (1, 5.5)           @det499
mzz (1, 0.5) (1.5, 0.5)       @det1816
mxx (2, 0) (2, 0.5)           @det1781
mzz (1, 2.5) (1.5, 2.5)       @det1834
mxx (2, 2) (2, 2.5)           @det578
mzz (1.5, 4.5) (1, 4.5)       @det1838
mxx (2, 4.5) (2, 4)           @det417
mzz (2, 1.5) (2.5, 1.5)       @det1823
mxx (3, 1.5) (3, 1)           @det346
mzz (2, 3.5) (2.5, 3.5)       @det1825
mxx (3, 3.5) (3, 3)           @det1335
mzz (2, 5.5) (2.5, 5.5)       @det1826
mxx (3, 5) (3, 5.5)           @det303
mzz (3.5, 0.5) (3, 0.5)       @det1830
mxx (4, 0) (4, 0.5)           @det968
mzz (3, 2.5) (3.5, 2.5)       @det1836
mxx (4, 2) (4, 2.5)           @det2010
mzz (3, 4.5) (3.5, 4.5)       @det1815
mxx (4, 4.5) (4, 4)           @det199
mzz (4, 1.5) (4.5, 1.5)       @det1810
mxx (5, 1) (5, 1.5)           @det1626
mzz (4.5, 3.5) (4, 3.5)       @det1821
mxx (5, 3.5) (5, 3)           @det788
mzz (4, 5.5) (4.5, 5.5)       @det1844
mxx (5, 5.5) (5, 5)           @det700
mzz (5, 0.5) (5.5, 0.5)       @det1820
mxx (0, 0) (0, 0.5)           @det1486
mzz (5.5, 2.5) (5, 2.5)       @det1842
mxx (0, 2.5) (0, 2)           @det1150
mzz (5, 4.5) (5.5, 4.5)       @det1843
mxx (0, 4.5) (0, 4)           @det2051
mxx (0.5, 0.5) (0.5, 0)       @det1486 det1677 det1781
mxx (0.5, 2.5) (0.5, 2)       @det578 det1150 det1692
mxx (0.5, 4.5) (0.5, 4)       @det417 det1746 det2051
mxx (1.5, 1.5) (1.5, 1)       @det346 det1282 det1742
mxx (1.5, 3.5) (1.5, 3)       @det1335 det1673 det1856
mxx (1.5, 5) (1.5, 5.5)       @det303 det499 det1679
mxx (2.5, 0.5) (2.5, 0)       @det968 det1699 det1781
mxx (2.5, 2) (2.5, 2.5)       @det578 det1715 det2010
mxx (2.5, 4) (2.5, 4.5)       @det199 det417 det1713
mxx (3.5, 1) (3.5, 1.5)       @det346 det1626 det1750
mxx (3.5, 3) (3.5, 3.5)       @det788 det1335 det1709
mxx (3.5, 5) (3.5, 5.5)       @det303 det700 det1705
mxx (4.5, 0.5) (4.5, 0)       @det968 det1486 det1747
mxx (4.5, 2) (4.5, 2.5)       @det1150 det1739 det2010
mxx (4.5, 4.5) (4.5, 4)       @det199 det1726 det2051
mxx (5.5, 1) (5.5, 1.5)       @det1282 det1626 det1717
mxx (5.5, 3) (5.5, 3.5)       @det788 det1755 det1856
mxx (5.5, 5.5) (5.5, 5)       @det499 det700 det1686

--------         61
mzz (1, 1.5) (0.5, 1.5)       @det1866
mzz (1, 3.5) (0.5, 3.5)       @det1893
mzz (0.5, 5.5) (1, 5.5)       @det1883
mzz (1.5, 0.5) (2, 0.5)       @det1878
mzz (1.5, 2.5) (2, 2.5)       @det1880
mzz (1.5, 4.5) (2, 4.5)       @det1858
mzz (3, 1.5) (2.5, 1.5)       @det1863
mzz (2.5, 3.5) (3, 3.5)       @det1861
mzz (2.5, 5.5) (3, 5.5)       @det1855
mzz (3.5, 0.5) (4, 0.5)       @det1859
mzz (3.5, 2.5) (4, 2.5)       @det1862
mzz (4, 4.5) (3.5, 4.5)       @det1887
mzz (5, 1.5) (4.5, 1.5)       @det1870
mzz (5, 3.5) (4.5, 3.5)       @det1871
mzz (5, 5.5) (4.5, 5.5)       @det1875
mzz (5.5, 0.5) (0, 0.5)       @det1857
mzz (5.5, 2.5) (0, 2.5)       @det1873
mzz (5.5, 4.5) (0, 4.5)       @det1868
mxx (0.5, 0.5) (0.5, 1)       @det1486 det1781 det1795
mzz (1, 0) (0.5, 0)           @det1975 det2114
mxx (0.5, 2.5) (0.5, 3)       @det578 det1150 det1803
mzz (1, 2) (0.5, 2)           @det594 det2298
mxx (0.5, 5) (0.5, 4.5)       @det417 det1768 det2051
mzz (1, 4) (0.5, 4)           @det626 det723
mxx (1.5, 1.5) (1.5, 2)       @det346 det1282 det1797
mzz (1.5, 1) (2, 1)           @det43 det2257
mxx (1.5, 4) (1.5, 3.5)       @det1335 det1777 det1856
mzz (2, 3) (1.5, 3)           @det957 det977
mxx (1.5, 5.5) (1.5, 0)       @det303 det499 det1799
mzz (1.5, 5) (2, 5)           @det1288 det2057
mxx (2.5, 0.5) (2.5, 1)       @det968 det1781 det1783
mzz (2.5, 0) (3, 0)           @det264 det2215
mxx (2.5, 2.5) (2.5, 3)       @det578 det1778 det2010
mzz (2.5, 2) (3, 2)           @det435 det2001
mxx (2.5, 4.5) (2.5, 5)       @det199 det417 det1770
mzz (2.5, 4) (3, 4)           @det816 det2295
mxx (3.5, 1.5) (3.5, 2)       @det346 det1626 det1774
mzz (3.5, 1) (4, 1)           @det697 det1798
mxx (3.5, 3.5) (3.5, 4)       @det788 det1335 det1767
mzz (3.5, 3) (4, 3)           @det866 det2116
mxx (3.5, 5.5) (3.5, 0)       @det303 det700 det1775
mzz (3.5, 5) (4, 5)           @det630 det1970
mxx (4.5, 0.5) (4.5, 1)       @det968 det1486 det1793
mzz (5, 0) (4.5, 0)           @det1285 det2179
mxx (4.5, 2.5) (4.5, 3)       @det1150 det1787 det2010
mzz (4.5, 2) (5, 2)           @det807 det1801
mxx (4.5, 4.5) (4.5, 5)       @det199 det1786 det2051
mzz (5, 4) (4.5, 4)           @det1164 det1817
mxx (5.5, 1.5) (5.5, 2)       @det1282 det1626 det1785
mzz (5.5, 1) (0, 1)           @det1555 det1644
mxx (5.5, 3.5) (5.5, 4)       @det788 det1780 det1856
mzz (5.5, 3) (0, 3)           @det870 det1553
mxx (5.5, 5.5) (5.5, 0)       @det499 det700 det1788
mzz (5.5, 5) (0, 5)           @det1058 det2378

--------         62
mzz (0, 1.5) (0.5, 1.5)       @det1822 det2114 det2298
mzz (0, 3.5) (0.5, 3.5)       @det626 det1840 det2298
mzz (0.5, 5.5) (0, 5.5)       @det626 det1818 det2114
mzz (1, 0.5) (1.5, 0.5)       @det1288 det1816 det2257
mzz (1, 2.5) (1.5, 2.5)       @det957 det1834 det2257
mzz (1.5, 4.5) (1, 4.5)       @det957 det1288 det1838
mzz (2, 1.5) (2.5, 1.5)       @det264 det1823 det2001
mzz (2, 3.5) (2.5, 3.5)       @det816 det1825 det2001
mzz (2, 5.5) (2.5, 5.5)       @det264 det816 det1826
mzz (3.5, 0.5) (3, 0.5)       @det630 det1798 det1830
mzz (3, 2.5) (3.5, 2.5)       @det866 det1798 det1836
mzz (3, 4.5) (3.5, 4.5)       @det630 det866 det1815
mzz (4, 1.5) (4.5, 1.5)       @det1285 det1801 det1810
mzz (4.5, 3.5) (4, 3.5)       @det1801 det1817 det1821
mzz (4, 5.5) (4.5, 5.5)       @det1285 det1817 det1844
mzz (5, 0.5) (5.5, 0.5)       @det1644 det1820 det2378
mzz (5.5, 2.5) (5, 2.5)       @det870 det1644 det1842
mzz (5, 4.5) (5.5, 4.5)       @det870 det1843 det2378
mzz (0, 1) (0.5, 1)           @det1975 det2114
mz (0.5, 0.5)                 @det1910 det1975
mx (0.5, 0)                   @det1939
mzz (0, 3) (0.5, 3)           @det594 det2298
mz (0.5, 2.5)                 @det594 det1900
mx (0.5, 2)                   @det1899
mzz (0.5, 5) (0, 5)           @det626 det723
mz (0.5, 4.5)                 @det723 det1916
mx (0.5, 4)                   @det1903
mzz (1, 2) (1.5, 2)           @det43 det2257
mz (1.5, 1.5)                 @det43 det1892
mx (1.5, 1)                   @det1944
mzz (1.5, 4) (1, 4)           @det957 det977
mz (1.5, 3.5)                 @det977 det1884
mx (1.5, 3)                   @det1909
mzz (1, 0) (1.5, 0)           @det1288 det2057
mz (1.5, 5.5)                 @det1888 det2057
mx (1.5, 5)                   @det1915
mzz (2, 1) (2.5, 1)           @det264 det2215
mz (2.5, 0.5)                 @det1940 det2215
mx (2.5, 0)                   @det1889
mzz (2, 3) (2.5, 3)           @det435 det2001
mz (2.5, 2.5)                 @det435 det1905
mx (2.5, 2)                   @det1926
mzz (2, 5) (2.5, 5)           @det816 det2295
mz (2.5, 4.5)                 @det1917 det2295
mx (2.5, 4)                   @det1908
mzz (3, 2) (3.5, 2)           @det697 det1798
mz (3.5, 1.5)                 @det697 det1879
mx (3.5, 1)                   @det1907
mzz (3, 4) (3.5, 4)           @det866 det2116
mz (3.5, 3.5)                 @det1885 det2116
mx (3.5, 3)                   @det1921
mzz (3.5, 0) (3, 0)           @det630 det1970
mz (3.5, 5.5)                 @det1930 det1970
mx (3.5, 5)                   @det1912
mzz (4, 1) (4.5, 1)           @det1285 det2179
mz (4.5, 0.5)                 @det1920 det2179
mx (4.5, 0)                   @det1898
mzz (4.5, 3) (4, 3)           @det807 det1801
mz (4.5, 2.5)                 @det807 det1914
mx (4.5, 2)                   @det1896
mzz (4, 5) (4.5, 5)           @det1164 det1817
mz (4.5, 4.5)                 @det1164 det1918
mx (4.5, 4)                   @det1901
mzz (5.5, 2) (5, 2)           @det1555 det1644
mz (5.5, 1.5)                 @det1555 det1936
mx (5.5, 1)                   @det1943
mzz (5, 4) (5.5, 4)           @det870 det1553
mz (5.5, 3.5)                 @det1553 det1882
mx (5.5, 3)                   @det1913
mzz (5, 0) (5.5, 0)           @det1058 det2378
mz (5.5, 5.5)                 @det1058 det1886
mx (5.5, 5)                   @det1911

--------         63
mzz (1, 1.5) (0.5, 1.5)       @det1866 det2114 det2298
mxx (0, 1.5) (0, 1)           @det1282
mzz (1, 3.5) (0.5, 3.5)       @det626 det1893 det2298
mxx (0, 3.5) (0, 3)           @det1856
mzz (0.5, 5.5) (1, 5.5)       @det626 det1883 det2114
mxx (0, 5.5) (0, 5)           @det499
mzz (1.5, 0.5) (2, 0.5)       @det1288 det1878 det2257
mxx (1, 0.5) (1, 0)           @det1781
mzz (1.5, 2.5) (2, 2.5)       @det957 det1880 det2257
mxx (1, 2) (1, 2.5)           @det578
mzz (1.5, 4.5) (2, 4.5)       @det957 det1288 det1858
mxx (1, 4) (1, 4.5)           @det417
mzz (3, 1.5) (2.5, 1.5)       @det264 det1863 det2001
mxx (2, 1) (2, 1.5)           @det346
mzz (2.5, 3.5) (3, 3.5)       @det816 det1861 det2001
mxx (2, 3.5) (2, 3)           @det1335
mzz (2.5, 5.5) (3, 5.5)       @det264 det816 det1855
mxx (2, 5.5) (2, 5)           @det303
mzz (3.5, 0.5) (4, 0.5)       @det630 det1798 det1859
mxx (3, 0) (3, 0.5)           @det968
mzz (3.5, 2.5) (4, 2.5)       @det866 det1798 det1862
mxx (3, 2.5) (3, 2)           @det2010
mzz (4, 4.5) (3.5, 4.5)       @det630 det866 det1887
mxx (3, 4.5) (3, 4)           @det199
mzz (5, 1.5) (4.5, 1.5)       @det1285 det1801 det1870
mxx (4, 1.5) (4, 1)           @det1626
mzz (5, 3.5) (4.5, 3.5)       @det1801 det1817 det1871
mxx (4, 3) (4, 3.5)           @det788
mzz (5, 5.5) (4.5, 5.5)       @det1285 det1817 det1875
mxx (4, 5) (4, 5.5)           @det700
mzz (5.5, 0.5) (0, 0.5)       @det1644 det1857 det2378
mxx (5, 0) (5, 0.5)           @det1486
mzz (5.5, 2.5) (0, 2.5)       @det870 det1644 det1873
mxx (5, 2) (5, 2.5)           @det1150
mzz (5.5, 4.5) (0, 4.5)       @det870 det1868 det2378
mxx (5, 4.5) (5, 4)           @det2051
mx (0.5, 0)                   @det499 det1781 det1939
mz (0.5, 0.5)                 @det1910 det1976
mx (0.5, 1)                   @det1980
mx (0.5, 2)                   @det578 det1282 det1899
mz (0.5, 2.5)                 @det1900 det1969
mx (0.5, 3)                   @det2009
mx (0.5, 4)                   @det417 det1856 det1903
mz (0.5, 4.5)                 @det1916 det2043
mx (0.5, 5)                   @det499 det1981 det2051
mx (1.5, 1)                   @det346 det1781 det1944
mz (1.5, 1.5)                 @det1892 det2013
mx (1.5, 2)                   @det578 det2002
mx (1.5, 3)                   @det578 det1335 det1909
mz (1.5, 3.5)                 @det1884 det1984
mx (1.5, 4)                   @det2008
mx (1.5, 5)                   @det303 det417 det1915
mz (1.5, 5.5)                 @det1888 det1988
mx (1.5, 0)                   @det2004
mx (2.5, 0)                   @det303 det968 det1889
mz (2.5, 0.5)                 @det1940 det2016
mx (2.5, 1)                   @det346 det2032
mx (2.5, 2)                   @det346 det1926 det2010
mz (2.5, 2.5)                 @det1905 det1979
mx (2.5, 3)                   @det578 det2037
mx (2.5, 4)                   @det199 det1335 det1908
mz (2.5, 4.5)                 @det1917 det1982
mx (2.5, 5)                   @det1995
mx (3.5, 1)                   @det968 det1626 det1907
mz (3.5, 1.5)                 @det1879 det1978
mx (3.5, 2)                   @det346 det1999 det2010
mx (3.5, 3)                   @det788 det1921 det2010
mz (3.5, 3.5)                 @det1885 det1997
mx (3.5, 4)                   @det199 det2039
mx (3.5, 5)                   @det199 det700 det1912
mz (3.5, 5.5)                 @det1930 det1992
mx (3.5, 0)                   @det1974
mx (4.5, 0)                   @det700 det1486 det1898
mz (4.5, 0.5)                 @det1920 det1973
mx (4.5, 1)                   @det1985
mx (4.5, 2)                   @det1150 det1626 det1896
mz (4.5, 2.5)                 @det1914 det2034
mx (4.5, 3)                   @det788 det1991 det2010
mx (4.5, 4)                   @det788 det1901 det2051
mz (4.5, 4.5)                 @det1918 det1996
mx (4.5, 5)                   @det2011
mx (5.5, 1)                   @det1282 det1486 det1943
mz (5.5, 1.5)                 @det1936 det1998
mx (5.5, 2)                   @det2015
mx (5.5, 3)                   @det1150 det1856 det1913
mz (5.5, 3.5)                 @det1882 det1983
mx (5.5, 4)                   @det2006
mx (5.5, 5)                   @det499 det1911 det2051
mz (5.5, 5.5)                 @det1886 det1987
mx (5.5, 0)                   @det2003

--------         64
mxx (1, 1.5) (1, 2)           @det1282
mx (0.5, 1.5)                 @det1282 det2101
mz (0, 1.5)                   @det2084
mxx (1, 3.5) (1, 4)           @det1856
mx (0.5, 3.5)                 @det1856 det2064
mz (0, 3.5)                   @det2092
mxx (1, 0) (1, 5.5)           @det499
mx (0.5, 5.5)                 @det499 det2072
mz (0, 5.5)                   @det2097
mxx (2, 0.5) (2, 1)           @det1781
mx (1.5, 0.5)                 @det1781 det2071
mz (1, 0.5)                   @det2061
mxx (2, 3) (2, 2.5)           @det578
mx (1.5, 2.5)                 @det578 det2107
mz (1, 2.5)                   @det2070
mxx (2, 4.5) (2, 5)           @det417
mx (1.5, 4.5)                 @det417 det2098
mz (1, 4.5)                   @det2115
mxx (3, 1.5) (3, 2)           @det346
mx (2.5, 1.5)                 @det346 det2067
mz (2, 1.5)                   @det2075
mxx (3, 3.5) (3, 4)           @det1335
mx (2.5, 3.5)                 @det1335 det2104
mz (2, 3.5)                   @det2121
mxx (3, 5.5) (3, 0)           @det303
mx (2.5, 5.5)                 @det303 det2068
mz (2, 5.5)                   @det2118
mxx (4, 0.5) (4, 1)           @det968
mx (3.5, 0.5)                 @det968 det2081
mz (3, 0.5)                   @det2102
mxx (4, 2.5) (4, 3)           @det2010
mx (3.5, 2.5)                 @det2010 det2065
mz (3, 2.5)                   @det2080
mxx (4, 4.5) (4, 5)           @det199
mx (3.5, 4.5)                 @det199 det2083
mz (3, 4.5)                   @det2066
mxx (5, 1.5) (5, 2)           @det1626
mx (4.5, 1.5)                 @det1626 det2086
mz (4, 1.5)                   @det2082
mxx (5, 3.5) (5, 4)           @det788
mx (4.5, 3.5)                 @det788 det2105
mz (4, 3.5)                   @det2089
mxx (5, 5.5) (5, 0)           @det700
mx (4.5, 5.5)                 @det700 det2125
mz (4, 5.5)                   @det2096
mxx (0, 1) (0, 0.5)           @det1486
mx (5.5, 0.5)                 @det1486 det2123
mz (5, 0.5)                   @det2060
mxx (0, 2.5) (0, 3)           @det1150
mx (5.5, 2.5)                 @det1150 det2094
mz (5, 2.5)                   @det2062
mxx (0, 4.5) (0, 5)           @det2051
mx (5.5, 4.5)                 @det2051 det2109
mz (5, 4.5)                   @det2113
mzz (0.5, 0) (0, 0)           @det2114
mz (0.5, 0.5)                 @det1976
mx (0.5, 1)                   @det1282 det1486 det1980
mzz (0, 2) (0.5, 2)           @det2298
mz (0.5, 2.5)                 @det1969
mx (0.5, 3)                   @det1150 det1856 det2009
mzz (0, 4) (0.5, 4)           @det626
mz (0.5, 4.5)                 @det2043
mx (0.5, 5)                   @det1981
mzz (1, 1) (1.5, 1)           @det2257
mz (1.5, 1.5)                 @det2013
mx (1.5, 2)                   @det1282 det2002
mzz (1, 3) (1.5, 3)           @det957
mz (1.5, 3.5)                 @det1984
mx (1.5, 4)                   @det417 det1856 det2008
mzz (1.5, 5) (1, 5)           @det1288
mz (1.5, 5.5)                 @det1988
mx (1.5, 0)                   @det499 det1781 det2004
mzz (2, 0) (2.5, 0)           @det264
mz (2.5, 0.5)                 @det2016
mx (2.5, 1)                   @det1781 det2032
mzz (2.5, 2) (2, 2)           @det2001
mz (2.5, 2.5)                 @det1979
mx (2.5, 3)                   @det1335 det2037
mzz (2, 4) (2.5, 4)           @det816
mz (2.5, 4.5)                 @det1982
mx (2.5, 5)                   @det303 det417 det1995
mzz (3, 1) (3.5, 1)           @det1798
mz (3.5, 1.5)                 @det1978
mx (3.5, 2)                   @det1999
mzz (3, 3) (3.5, 3)           @det866
mz (3.5, 3.5)                 @det1997
mx (3.5, 4)                   @det1335 det2039
mzz (3.5, 5) (3, 5)           @det630
mz (3.5, 5.5)                 @det1992
mx (3.5, 0)                   @det303 det968 det1974
mzz (4, 0) (4.5, 0)           @det1285
mz (4.5, 0.5)                 @det1973
mx (4.5, 1)                   @det968 det1626 det1985
mzz (4.5, 2) (4, 2)           @det1801
mz (4.5, 2.5)                 @det2034
mx (4.5, 3)                   @det1991
mzz (4, 4) (4.5, 4)           @det1817
mz (4.5, 4.5)                 @det1996
mx (4.5, 5)                   @det199 det700 det2011
mzz (5.5, 1) (5, 1)           @det1644
mz (5.5, 1.5)                 @det1998
mx (5.5, 2)                   @det1150 det1626 det2015
mzz (5, 3) (5.5, 3)           @det870
mz (5.5, 3.5)                 @det1983
mx (5.5, 4)                   @det788 det2006 det2051
mzz (5, 5) (5.5, 5)           @det2378
mz (5.5, 5.5)                 @det1987
mx (5.5, 0)                   @det700 det1486 det2003

--------         65
mz (0, 1.5)                   @det1644 det2084 det2114
mx (0.5, 1.5)                 @det2101 det2214
mz (1, 1.5)                   @det2192
mz (0, 3.5)                   @det870 det2092 det2298
mx (0.5, 3.5)                 @det2064 det2191
mz (1, 3.5)                   @det2181
mz (0, 5.5)                   @det626 det2097 det2378
mx (0.5, 5.5)                 @det2072 det2174
mz (1, 5.5)                   @det2168
mz (1, 0.5)                   @det1288 det2061 det2114
mx (1.5, 0.5)                 @det2071 det2172
mz (2, 0.5)                   @det2157
mz (1, 2.5)                   @det2070 det2257 det2298
mx (1.5, 2.5)                 @det2107 det2219
mz (2, 2.5)                   @det2225
mz (1, 4.5)                   @det626 det957 det2115
mx (1.5, 4.5)                 @det2098 det2161
mz (2, 4.5)                   @det2158
mz (2, 1.5)                   @det264 det2075 det2257
mx (2.5, 1.5)                 @det2067 det2186
mz (3, 1.5)                   @det2165
mz (2, 3.5)                   @det957 det2001 det2121
mx (2.5, 3.5)                 @det2104 det2164
mz (3, 3.5)                   @det2156
mz (2, 5.5)                   @det816 det1288 det2118
mx (2.5, 5.5)                 @det2068 det2146
mz (3, 5.5)                   @det2204
mz (3, 0.5)                   @det264 det630 det2102
mx (3.5, 0.5)                 @det2081 det2151
mz (4, 0.5)                   @det2169
mz (3, 2.5)                   @det1798 det2001 det2080
mx (3.5, 2.5)                 @det2065 det2159
mz (4, 2.5)                   @det2209
mz (3, 4.5)                   @det816 det866 det2066
mx (3.5, 4.5)                 @det2083 det2153
mz (4, 4.5)                   @det2144
mz (4, 1.5)                   @det1285 det1798 det2082
mx (4.5, 1.5)                 @det2086 det2197
mz (5, 1.5)                   @det2160
mz (4, 3.5)                   @det866 det1801 det2089
mx (4.5, 3.5)                 @det2105 det2201
mz (5, 3.5)                   @det2198
mz (4, 5.5)                   @det630 det1817 det2096
mx (4.5, 5.5)                 @det2125 det2182
mz (5, 5.5)                   @det2154
mz (5, 0.5)                   @det1285 det2060 det2378
mx (5.5, 0.5)                 @det2123 det2176
mz (0, 0.5)                   @det2188
mz (5, 2.5)                   @det1644 det1801 det2062
mx (5.5, 2.5)                 @det2094 det2155
mz (0, 2.5)                   @det2166
mz (5, 4.5)                   @det870 det1817 det2113
mx (5.5, 4.5)                 @det2109 det2221
mz (0, 4.5)                   @det2202
mxx (0.5, 0.5) (0.5, 0)       @det2185
mzz (1, 1) (0.5, 1)           @det2114
mxx (0.5, 2.5) (0.5, 2)       @det2200
mzz (1, 3) (0.5, 3)           @det2298
mxx (0.5, 4.5) (0.5, 4)       @det2170
mzz (0.5, 5) (1, 5)           @det626
mxx (1.5, 1.5) (1.5, 1)       @det2163
mzz (1.5, 2) (2, 2)           @det2257
mxx (1.5, 3.5) (1.5, 3)       @det2183
mzz (1.5, 4) (2, 4)           @det957
mxx (1.5, 5) (1.5, 5.5)       @det2187
mzz (1.5, 0) (2, 0)           @det1288
mxx (2.5, 0.5) (2.5, 0)       @det2167
mzz (3, 1) (2.5, 1)           @det264
mxx (2.5, 2) (2.5, 2.5)       @det2229
mzz (2.5, 3) (3, 3)           @det2001
mxx (2.5, 4) (2.5, 4.5)       @det2223
mzz (2.5, 5) (3, 5)           @det816
mxx (3.5, 1) (3.5, 1.5)       @det2173
mzz (3.5, 2) (4, 2)           @det1798
mxx (3.5, 3) (3.5, 3.5)       @det2248
mzz (4, 4) (3.5, 4)           @det866
mxx (3.5, 5) (3.5, 5.5)       @det2245
mzz (3.5, 0) (4, 0)           @det630
mxx (4.5, 0.5) (4.5, 0)       @det2203
mzz (5, 1) (4.5, 1)           @det1285
mxx (4.5, 2) (4.5, 2.5)       @det2162
mzz (5, 3) (4.5, 3)           @det1801
mxx (4.5, 4.5) (4.5, 4)       @det2258
mzz (5, 5) (4.5, 5)           @det1817
mxx (5.5, 1) (5.5, 1.5)       @det2254
mzz (5.5, 2) (0, 2)           @det1644
mxx (5.5, 3) (5.5, 3.5)       @det2206
mzz (5.5, 4) (0, 4)           @det870
mxx (5.5, 5.5) (5.5, 5)       @det2208
mzz (5.5, 0) (0, 0)           @det2378

--------         66
mxx (0, 1.5) (0, 2)
mx (0.5, 1.5)                 @det2214
mz (1, 1.5)                   @det2192 det2257 det2298
mxx (0, 3.5) (0, 4)
mx (0.5, 3.5)                 @det2191
mz (1, 3.5)                   @det626 det957 det2181
mxx (0, 5.5) (0, 0)
mx (0.5, 5.5)                 @det2174
mz (1, 5.5)                   @det1288 det2114 det2168
mxx (1, 0.5) (1, 1)
mx (1.5, 0.5)                 @det2172
mz (2, 0.5)                   @det264 det2157 det2257
mxx (1, 2.5) (1, 3)
mx (1.5, 2.5)                 @det2219
mz (2, 2.5)                   @det957 det2001 det2225
mxx (1, 4.5) (1, 5)
mx (1.5, 4.5)                 @det2161
mz (2, 4.5)                   @det816 det1288 det2158
mxx (2, 1.5) (2, 2)
mx (2.5, 1.5)                 @det2186
mz (3, 1.5)                   @det1798 det2001 det2165
mxx (2, 3.5) (2, 4)
mx (2.5, 3.5)                 @det2164
mz (3, 3.5)                   @det816 det866 det2156
mxx (2, 5.5) (2, 0)
mx (2.5, 5.5)                 @det2146
mz (3, 5.5)                   @det264 det630 det2204
mxx (3, 1) (3, 0.5)
mx (3.5, 0.5)                 @det2151
mz (4, 0.5)                   @det1285 det1798 det2169
mxx (3, 2.5) (3, 3)
mx (3.5, 2.5)                 @det2159
mz (4, 2.5)                   @det866 det1801 det2209
mxx (3, 4.5) (3, 5)
mx (3.5, 4.5)                 @det2153
mz (4, 4.5)                   @det630 det1817 det2144
mxx (4, 1.5) (4, 2)
mx (4.5, 1.5)                 @det2197
mz (5, 1.5)                   @det1644 det1801 det2160
mxx (4, 4) (4, 3.5)
mx (4.5, 3.5)                 @det2201
mz (5, 3.5)                   @det870 det1817 det2198
mxx (4, 5.5) (4, 0)
mx (4.5, 5.5)                 @det2182
mz (5, 5.5)                   @det1285 det2154 det2378
mxx (5, 0.5) (5, 1)
mx (5.5, 0.5)                 @det2176
mz (0, 0.5)                   @det1644 det2114 det2188
mxx (5, 3) (5, 2.5)
mx (5.5, 2.5)                 @det2155
mz (0, 2.5)                   @det870 det2166 det2298
mxx (5, 4.5) (5, 5)
mx (5.5, 4.5)                 @det2221
mz (0, 4.5)                   @det626 det2202 det2378
mxx (0.5, 0.5) (0.5, 1)       @det2266
mxx (0.5, 2.5) (0.5, 3)       @det2272
mxx (0.5, 5) (0.5, 4.5)       @det2274
mxx (1.5, 1.5) (1.5, 2)       @det2270
mxx (1.5, 4) (1.5, 3.5)       @det2297
mxx (1.5, 5.5) (1.5, 0)       @det2271
mxx (2.5, 0.5) (2.5, 1)       @det2279
mxx (2.5, 2.5) (2.5, 3)       @det2284
mxx (2.5, 4.5) (2.5, 5)       @det2275
mxx (3.5, 1.5) (3.5, 2)       @det2276
mxx (3.5, 3.5) (3.5, 4)       @det2273
mxx (3.5, 5.5) (3.5, 0)       @det2278
mxx (4.5, 0.5) (4.5, 1)       @det2282
mxx (4.5, 2.5) (4.5, 3)       @det2294
mxx (4.5, 4.5) (4.5, 5)       @det2291
mxx (5.5, 1.5) (5.5, 2)       @det2290
mxx (5.5, 3.5) (5.5, 4)       @det2286
mxx (5.5, 5.5) (5.5, 0)       @det2306

--------         67
mzz (0, 1.5) (0.5, 1.5)       @det2313
mxx (1, 1) (1, 1.5)
mzz (0, 3.5) (0.5, 3.5)       @det2327
mxx (1, 3) (1, 3.5)
mzz (0.5, 5.5) (0, 5.5)       @det2333
mxx (1, 5) (1, 5.5)
mzz (1, 0.5) (1.5, 0.5)       @det2331
mxx (2, 0) (2, 0.5)
mzz (1, 2.5) (1.5, 2.5)       @det2323
mxx (2, 2) (2, 2.5)
mzz (1.5, 4.5) (1, 4.5)       @det2326
mxx (2, 4.5) (2, 4)
mzz (2, 1.5) (2.5, 1.5)       @det2314
mxx (3, 1.5) (3, 1)
mzz (2, 3.5) (2.5, 3.5)       @det2315
mxx (3, 3.5) (3, 3)
mzz (2, 5.5) (2.5, 5.5)       @det2324
mxx (3, 5) (3, 5.5)
mzz (3.5, 0.5) (3, 0.5)       @det2321
mxx (4, 0) (4, 0.5)
mzz (3, 2.5) (3.5, 2.5)       @det2325
mxx (4, 2) (4, 2.5)
mzz (3, 4.5) (3.5, 4.5)       @det2328
mxx (4, 4.5) (4, 4)
mzz (4, 1.5) (4.5, 1.5)       @det2322
mxx (5, 1) (5, 1.5)
mzz (4.5, 3.5) (4, 3.5)       @det2320
mxx (5, 3.5) (5, 3)
mzz (4, 5.5) (4.5, 5.5)       @det2317
mxx (5, 5.5) (5, 5)
mzz (5, 0.5) (5.5, 0.5)       @det2319
mxx (0, 0) (0, 0.5)
mzz (5.5, 2.5) (5, 2.5)       @det2330
mxx (0, 2.5) (0, 2)
mzz (5, 4.5) (5.5, 4.5)       @det2316
mxx (0, 4.5) (0, 4)
mxx (0.5, 0.5) (0.5, 0)       @det2185
mxx (0.5, 2.5) (0.5, 2)       @det2200
mxx (0.5, 4.5) (0.5, 4)       @det2170
mxx (1.5, 1.5) (1.5, 1)       @det2163
mxx (1.5, 3.5) (1.5, 3)       @det2183
mxx (1.5, 5) (1.5, 5.5)       @det2187
mxx (2.5, 0.5) (2.5, 0)       @det2167
mxx (2.5, 2) (2.5, 2.5)       @det2229
mxx (2.5, 4) (2.5, 4.5)       @det2223
mxx (3.5, 1) (3.5, 1.5)       @det2173
mxx (3.5, 3) (3.5, 3.5)       @det2248
mxx (3.5, 5) (3.5, 5.5)       @det2245
mxx (4.5, 0.5) (4.5, 0)       @det2203
mxx (4.5, 2) (4.5, 2.5)       @det2162
mxx (4.5, 4.5) (4.5, 4)       @det2258
mxx (5.5, 1) (5.5, 1.5)       @det2254
mxx (5.5, 3) (5.5, 3.5)       @det2206
mxx (5.5, 5.5) (5.5, 5)       @det2208

--------         68
mzz (1, 1.5) (0.5, 1.5)       @det2339
mzz (1, 3.5) (0.5, 3.5)       @det2351
mzz (0.5, 5.5) (1, 5.5)       @det2343
mzz (1.5, 0.5) (2, 0.5)       @det2372
mzz (1.5, 2.5) (2, 2.5)       @det2375
mzz (1.5, 4.5) (2, 4.5)       @det2364
mzz (3, 1.5) (2.5, 1.5)       @det2355
mzz (2.5, 3.5) (3, 3.5)       @det2350
mzz (2.5, 5.5) (3, 5.5)       @det2344
mzz (3.5, 0.5) (4, 0.5)       @det2348
mzz (3.5, 2.5) (4, 2.5)       @det2352
mzz (4, 4.5) (3.5, 4.5)       @det2357
mzz (5, 1.5) (4.5, 1.5)       @det2362
mzz (5, 3.5) (4.5, 3.5)       @det2366
mzz (5, 5.5) (4.5, 5.5)       @det2370
mzz (5.5, 0.5) (0, 0.5)       @det2345
mzz (5.5, 2.5) (0, 2.5)       @det2369
mzz (5.5, 4.5) (0, 4.5)       @det2367
mxx (0.5, 0.5) (0.5, 1)       @det2266
mzz (1, 0) (0.5, 0)           @det2114
mxx (0.5, 2.5) (0.5, 3)       @det2272
mzz (1, 2) (0.5, 2)           @det2298
mxx (0.5, 5) (0.5, 4.5)       @det2274
mzz (1, 4) (0.5, 4)           @det626
mxx (1.5, 1.5) (1.5, 2)       @det2270
mzz (1.5, 1) (2, 1)           @det2257
mxx (1.5, 4) (1.5, 3.5)       @det2297
mzz (2, 3) (1.5, 3)           @det957
mxx (1.5, 5.5) (1.5, 0)       @det2271
mzz (1.5, 5) (2, 5)           @det1288
mxx (2.5, 0.5) (2.5, 1)       @det2279
mzz (2.5, 0) (3, 0)           @det264
mxx (2.5, 2.5) (2.5, 3)       @det2284
mzz (2.5, 2) (3, 2)           @det2001
mxx (2.5, 4.5) (2.5, 5)       @det2275
mzz (2.5, 4) (3, 4)           @det816
mxx (3.5, 1.5) (3.5, 2)       @det2276
mzz (3.5, 1) (4, 1)           @det1798
mxx (3.5, 3.5) (3.5, 4)       @det2273
mzz (3.5, 3) (4, 3)           @det866
mxx (3.5, 5.5) (3.5, 0)       @det2278
mzz (3.5, 5) (4, 5)           @det630
mxx (4.5, 0.5) (4.5, 1)       @det2282
mzz (5, 0) (4.5, 0)           @det1285
mxx (4.5, 2.5) (4.5, 3)       @det2294
mzz (4.5, 2) (5, 2)           @det1801
mxx (4.5, 4.5) (4.5, 5)       @det2291
mzz (5, 4) (4.5, 4)           @det1817
mxx (5.5, 1.5) (5.5, 2)       @det2290
mzz (5.5, 1) (0, 1)           @det1644
mxx (5.5, 3.5) (5.5, 4)       @det2286
mzz (5.5, 3) (0, 3)           @det870
mxx (5.5, 5.5) (5.5, 0)       @det2306
mzz (5.5, 5) (0, 5)           @det2378

--------         69
mzz (0, 1.5) (0.5, 1.5)       @det2313
mzz (0, 3.5) (0.5, 3.5)       @det2327
mzz (0.5, 5.5) (0, 5.5)       @det2333
mzz (1, 0.5) (1.5, 0.5)       @det2331
mzz (1, 2.5) (1.5, 2.5)       @det2323
mzz (1.5, 4.5) (1, 4.5)       @det2326
mzz (2, 1.5) (2.5, 1.5)       @det2314
mzz (2, 3.5) (2.5, 3.5)       @det2315
mzz (2, 5.5) (2.5, 5.5)       @det2324
mzz (3.5, 0.5) (3, 0.5)       @det2321
mzz (3, 2.5) (3.5, 2.5)       @det2325
mzz (3, 4.5) (3.5, 4.5)       @det2328
mzz (4, 1.5) (4.5, 1.5)       @det2322
mzz (4.5, 3.5) (4, 3.5)       @det2320
mzz (4, 5.5) (4.5, 5.5)       @det2317
mzz (5, 0.5) (5.5, 0.5)       @det2319
mzz (5.5, 2.5) (5, 2.5)       @det2330
mzz (5, 4.5) (5.5, 4.5)       @det2316
mzz (0, 1) (0.5, 1)           @det2114
mz (0.5, 0.5)                 @det2114
mx (0.5, 0)
mzz (0, 3) (0.5, 3)           @det2298
mz (0.5, 2.5)                 @det2298
mx (0.5, 2)
mzz (0.5, 5) (0, 5)           @det626
mz (0.5, 4.5)                 @det626
mx (0.5, 4)
mzz (1, 2) (1.5, 2)           @det2257
mz (1.5, 1.5)                 @det2257
mx (1.5, 1)
mzz (1.5, 4) (1, 4)           @det957
mz (1.5, 3.5)                 @det957
mx (1.5, 3)
mzz (1, 0) (1.5, 0)           @det1288
mz (1.5, 5.5)                 @det1288
mx (1.5, 5)
mzz (2, 1) (2.5, 1)           @det264
mz (2.5, 0.5)                 @det264
mx (2.5, 0)
mzz (2, 3) (2.5, 3)           @det2001
mz (2.5, 2.5)                 @det2001
mx (2.5, 2)
mzz (2, 5) (2.5, 5)           @det816
mz (2.5, 4.5)                 @det816
mx (2.5, 4)
mzz (3, 2) (3.5, 2)           @det1798
mz (3.5, 1.5)                 @det1798
mx (3.5, 1)
mzz (3, 4) (3.5, 4)           @det866
mz (3.5, 3.5)                 @det866
mx (3.5, 3)
mzz (3.5, 0) (3, 0)           @det630
mz (3.5, 5.5)                 @det630
mx (3.5, 5)
mzz (4, 1) (4.5, 1)           @det1285
mz (4.5, 0.5)                 @det1285
mx (4.5, 0)
mzz (4.5, 3) (4, 3)           @det1801
mz (4.5, 2.5)                 @det1801
mx (4.5, 2)
mzz (4, 5) (4.5, 5)           @det1817
mz (4.5, 4.5)                 @det1817
mx (4.5, 4)
mzz (5.5, 2) (5, 2)           @det1644
mz (5.5, 1.5)                 @det1644
mx (5.5, 1)
mzz (5, 4) (5.5, 4)           @det870
mz (5.5, 3.5)                 @det870
mx (5.5, 3)
mzz (5, 0) (5.5, 0)           @det2378
mz (5.5, 5.5)                 @det2378
mx (5.5, 5)

--------         70
mzz (1, 1.5) (0.5, 1.5)       @det2339
mxx (0, 1.5) (0, 1)
mzz (1, 3.5) (0.5, 3.5)       @det2351
mxx (0, 3.5) (0, 3)
mzz (0.5, 5.5) (1, 5.5)       @det2343
mxx (0, 5.5) (0, 5)
mzz (1.5, 0.5) (2, 0.5)       @det2372
mxx (1, 0.5) (1, 0)
mzz (1.5, 2.5) (2, 2.5)       @det2375
mxx (1, 2) (1, 2.5)
mzz (1.5, 4.5) (2, 4.5)       @det2364
mxx (1, 4) (1, 4.5)
mzz (3, 1.5) (2.5, 1.5)       @det2355
mxx (2, 1) (2, 1.5)
mzz (2.5, 3.5) (3, 3.5)       @det2350
mxx (2, 3.5) (2, 3)
mzz (2.5, 5.5) (3, 5.5)       @det2344
mxx (2, 5.5) (2, 5)
mzz (3.5, 0.5) (4, 0.5)       @det2348
mxx (3, 0) (3, 0.5)
mzz (3.5, 2.5) (4, 2.5)       @det2352
mxx (3, 2.5) (3, 2)
mzz (4, 4.5) (3.5, 4.5)       @det2357
mxx (3, 4.5) (3, 4)
mzz (5, 1.5) (4.5, 1.5)       @det2362
mxx (4, 1.5) (4, 1)
mzz (5, 3.5) (4.5, 3.5)       @det2366
mxx (4, 3) (4, 3.5)
mzz (5, 5.5) (4.5, 5.5)       @det2370
mxx (4, 5) (4, 5.5)
mzz (5.5, 0.5) (0, 0.5)       @det2345
mxx (5, 0) (5, 0.5)
mzz (5.5, 2.5) (0, 2.5)       @det2369
mxx (5, 2) (5, 2.5)
mzz (5.5, 4.5) (0, 4.5)       @det2367
mxx (5, 4.5) (5, 4)

--------         71
mxx (1, 1.5) (1, 2)
mx (0.5, 1.5)
mz (0, 1.5)
mxx (1, 3.5) (1, 4)
mx (0.5, 3.5)
mz (0, 3.5)
mxx (1, 0) (1, 5.5)
mx (0.5, 5.5)
mz (0, 5.5)
mxx (2, 0.5) (2, 1)
mx (1.5, 0.5)
mz (1, 0.5)
mxx (2, 3) (2, 2.5)
mx (1.5, 2.5)
mz (1, 2.5)
mxx (2, 4.5) (2, 5)
mx (1.5, 4.5)
mz (1, 4.5)
mxx (3, 1.5) (3, 2)
mx (2.5, 1.5)
mz (2, 1.5)
mxx (3, 3.5) (3, 4)
mx (2.5, 3.5)
mz (2, 3.5)
mxx (3, 5.5) (3, 0)
mx (2.5, 5.5)
mz (2, 5.5)
mxx (4, 0.5) (4, 1)
mx (3.5, 0.5)
mz (3, 0.5)
mxx (4, 2.5) (4, 3)
mx (3.5, 2.5)
mz (3, 2.5)
mxx (4, 4.5) (4, 5)
mx (3.5, 4.5)
mz (3, 4.5)
mxx (5, 1.5) (5, 2)
mx (4.5, 1.5)
mz (4, 1.5)
mxx (5, 3.5) (5, 4)
mx (4.5, 3.5)
mz (4, 3.5)
mxx (5, 5.5) (5, 0)
mx (4.5, 5.5)
mz (4, 5.5)
mxx (0, 1) (0, 0.5)
mx (5.5, 0.5)
mz (5, 0.5)
mxx (0, 2.5) (0, 3)
mx (5.5, 2.5)
mz (5, 2.5)
mxx (0, 4.5) (0, 5)
mx (5.5, 4.5)
mz (5, 4.5)



==> anc/Fig26_right/d_8.txt <==
--------          0
mx (0.5, 0)
mz (0.5, 0.5)                 @det1407
mx (0.5, 1)                   @det1413
mx (0.5, 2)
mz (0.5, 2.5)                 @det1430
mx (0.5, 3)                   @det1377
mx (0.5, 4)
mz (0.5, 4.5)                 @det1369
mx (0.5, 5)                   @det1376
mx (0.5, 6)
mz (0.5, 6.5)                 @det1392
mx (0.5, 7)                   @det1398
mx (1.5, 1)
mz (1.5, 1.5)                 @det1424
mx (1.5, 2)                   @det1439
mx (1.5, 3)
mz (1.5, 3.5)                 @det1379
mx (1.5, 4)                   @det1442
mx (1.5, 5)
mz (1.5, 5.5)                 @det1380
mx (1.5, 6)                   @det1396
mx (1.5, 7)
mz (1.5, 7.5)                 @det1444
mx (1.5, 0)                   @det1372
mx (2.5, 0)
mz (2.5, 0.5)                 @det1438
mx (2.5, 1)                   @det1363
mx (2.5, 2)
mz (2.5, 2.5)                 @det1385
mx (2.5, 3)                   @det1366
mx (2.5, 4)
mz (2.5, 4.5)                 @det1414
mx (2.5, 5)                   @det1434
mx (2.5, 6)
mz (2.5, 6.5)                 @det1375
mx (2.5, 7)                   @det1428
mx (3.5, 1)
mz (3.5, 1.5)                 @det1371
mx (3.5, 2)                   @det1384
mx (3.5, 3)
mz (3.5, 3.5)                 @det1433
mx (3.5, 4)                   @det1368
mx (3.5, 5)
mz (3.5, 5.5)                 @det1432
mx (3.5, 6)                   @det1391
mx (3.5, 7)
mz (3.5, 7.5)                 @det1374
mx (3.5, 0)                   @det1402
mx (4.5, 0)
mz (4.5, 0.5)                 @det1403
mx (4.5, 1)                   @det1421
mx (4.5, 2)
mz (4.5, 2.5)                 @det1365
mx (4.5, 3)                   @det1382
mx (4.5, 4)
mz (4.5, 4.5)                 @det1367
mx (4.5, 5)                   @det1405
mx (4.5, 6)
mz (4.5, 6.5)                 @det1389
mx (4.5, 7)                   @det1448
mx (5.5, 1)
mz (5.5, 1.5)                 @det1435
mx (5.5, 2)                   @det1446
mx (5.5, 3)
mz (5.5, 3.5)                 @det1378
mx (5.5, 4)                   @det1440
mx (5.5, 5)
mz (5.5, 5.5)                 @det1417
mx (5.5, 6)                   @det1395
mx (5.5, 7)
mz (5.5, 7.5)                 @det1420
mx (5.5, 0)                   @det1370
mx (6.5, 0)
mz (6.5, 0.5)                 @det1399
mx (6.5, 1)                   @det1397
mx (6.5, 2)
mz (6.5, 2.5)                 @det1443
mx (6.5, 3)                   @det1394
mx (6.5, 4)
mz (6.5, 4.5)                 @det1423
mx (6.5, 5)                   @det1408
mx (6.5, 6)
mz (6.5, 6.5)                 @det1400
mx (6.5, 7)                   @det1418
mx (7.5, 1)
mz (7.5, 1.5)                 @det1387
mx (7.5, 2)                   @det1406
mx (7.5, 3)
mz (7.5, 3.5)                 @det1436
mx (7.5, 4)                   @det1449
mx (7.5, 5)
mz (7.5, 5.5)                 @det1411
mx (7.5, 6)                   @det1404
mx (7.5, 7)
mz (7.5, 7.5)                 @det1386
mx (7.5, 0)                   @det1431

--------          1
mzz (0.5, 0) (0, 0)           @det197
mz (0.5, 0.5)                 @det197 det1407
mx (0.5, 1)                   @det1413
mzz (0, 2) (0.5, 2)           @det4994
mz (0.5, 2.5)                 @det1430 det4994
mx (0.5, 3)                   @det1377
mzz (0, 4) (0.5, 4)           @det309
mz (0.5, 4.5)                 @det309 det1369
mx (0.5, 5)                   @det1376
mzz (0.5, 6) (0, 6)           @det1464
mz (0.5, 6.5)                 @det1392 det1464
mx (0.5, 7)                   @det1398
mzz (1, 1) (1.5, 1)           @det1982
mz (1.5, 1.5)                 @det1424 det1982
mx (1.5, 2)                   @det1439
mzz (1, 3) (1.5, 3)           @det3933
mz (1.5, 3.5)                 @det1379 det3933
mx (1.5, 4)                   @det1442
mzz (1.5, 5) (1, 5)           @det1846
mz (1.5, 5.5)                 @det1380 det1846
mx (1.5, 6)                   @det1396
mzz (1, 7) (1.5, 7)           @det3106
mz (1.5, 7.5)                 @det1444 det3106
mx (1.5, 0)                   @det1372
mzz (2, 0) (2.5, 0)           @det282
mz (2.5, 0.5)                 @det282 det1438
mx (2.5, 1)                   @det1363
mzz (2.5, 2) (2, 2)           @det5085
mz (2.5, 2.5)                 @det1385 det5085
mx (2.5, 3)                   @det1366
mzz (2, 4) (2.5, 4)           @det1702
mz (2.5, 4.5)                 @det1414 det1702
mx (2.5, 5)                   @det1434
mzz (2, 6) (2.5, 6)           @det2805
mz (2.5, 6.5)                 @det1375 det2805
mx (2.5, 7)                   @det1428
mzz (3, 1) (3.5, 1)           @det456
mz (3.5, 1.5)                 @det456 det1371
mx (3.5, 2)                   @det1384
mzz (3, 3) (3.5, 3)           @det3012
mz (3.5, 3.5)                 @det1433 det3012
mx (3.5, 4)                   @det1368
mzz (3.5, 5) (3, 5)           @det358
mz (3.5, 5.5)                 @det358 det1432
mx (3.5, 6)                   @det1391
mzz (3, 7) (3.5, 7)           @det3505
mz (3.5, 7.5)                 @det1374 det3505
mx (3.5, 0)                   @det1402
mzz (4, 0) (4.5, 0)           @det2625
mz (4.5, 0.5)                 @det1403 det2625
mx (4.5, 1)                   @det1421
mzz (4.5, 2) (4, 2)           @det1167
mz (4.5, 2.5)                 @det1167 det1365
mx (4.5, 3)                   @det1382
mzz (4, 4) (4.5, 4)           @det3656
mz (4.5, 4.5)                 @det1367 det3656
mx (4.5, 5)                   @det1405
mzz (4, 6) (4.5, 6)           @det770
mz (4.5, 6.5)                 @det770 det1389
mx (4.5, 7)                   @det1448
mzz (5.5, 1) (5, 1)           @det515
mz (5.5, 1.5)                 @det515 det1435
mx (5.5, 2)                   @det1446
mzz (5, 3) (5.5, 3)           @det1256
mz (5.5, 3.5)                 @det1256 det1378
mx (5.5, 4)                   @det1440
mzz (5, 5) (5.5, 5)           @det2712
mz (5.5, 5.5)                 @det1417 det2712
mx (5.5, 6)                   @det1395
mzz (5.5, 7) (5, 7)           @det955
mz (5.5, 7.5)                 @det955 det1420
mx (5.5, 0)                   @det1370
mzz (6.5, 0) (6, 0)           @det2110
mz (6.5, 0.5)                 @det1399 det2110
mx (6.5, 1)                   @det1397
mzz (6, 2) (6.5, 2)           @det996
mz (6.5, 2.5)                 @det996 det1443
mx (6.5, 3)                   @det1394
mzz (6, 4) (6.5, 4)           @det1696
mz (6.5, 4.5)                 @det1423 det1696
mx (6.5, 5)                   @det1408
mzz (6, 6) (6.5, 6)           @det1903
mz (6.5, 6.5)                 @det1400 det1903
mx (6.5, 7)                   @det1418
mzz (7, 1) (7.5, 1)           @det1987
mz (7.5, 1.5)                 @det1387 det1987
mx (7.5, 2)                   @det1406
mzz (7.5, 3) (7, 3)           @det4344
mz (7.5, 3.5)                 @det1436 det4344
mx (7.5, 4)                   @det1449
mzz (7, 5) (7.5, 5)           @det2809
mz (7.5, 5.5)                 @det1411 det2809
mx (7.5, 6)                   @det1404
mzz (7, 7) (7.5, 7)           @det1262
mz (7.5, 7.5)                 @det1262 det1386
mx (7.5, 0)                   @det1431

--------          2
mz (0, 1.5)                   @det1987 det4994
mx (0.5, 1.5)                 @det1576
mz (1, 1.5)                   @det1532
mz (0, 3.5)                   @det309 det4344
mx (0.5, 3.5)                 @det1614
mz (1, 3.5)                   @det1583
mz (0, 5.5)                   @det1464 det2809
mx (0.5, 5.5)                 @det1617
mz (1, 5.5)                   @det1551
mz (0, 7.5)                   @det197 det1262
mx (0.5, 7.5)                 @det1586
mz (1, 7.5)                   @det1558
mz (1, 0.5)                   @det197 det1982
mx (1.5, 0.5)                 @det1518
mz (2, 0.5)                   @det1557
mz (1, 2.5)                   @det3933 det4994
mx (1.5, 2.5)                 @det1581
mz (2, 2.5)                   @det1589
mz (1, 4.5)                   @det309 det1846
mx (1.5, 4.5)                 @det1521
mz (2, 4.5)                   @det1502
mz (1, 6.5)                   @det1464 det3106
mx (1.5, 6.5)                 @det1522
mz (2, 6.5)                   @det1602
mz (2, 1.5)                   @det1982 det5085
mx (2.5, 1.5)                 @det1598
mz (3, 1.5)                   @det1571
mz (2, 3.5)                   @det1702 det3933
mx (2.5, 3.5)                 @det1584
mz (3, 3.5)                   @det1619
mz (2, 5.5)                   @det1846 det2805
mx (2.5, 5.5)                 @det1530
mz (3, 5.5)                   @det1516
mz (2, 7.5)                   @det282 det3106
mx (2.5, 7.5)                 @det1625
mz (3, 7.5)                   @det1540
mz (3, 0.5)                   @det282 det456
mx (3.5, 0.5)                 @det1524
mz (4, 0.5)                   @det1514
mz (3, 2.5)                   @det3012 det5085
mx (3.5, 2.5)                 @det1503
mz (4, 2.5)                   @det1594
mz (3, 4.5)                   @det358 det1702
mx (3.5, 4.5)                 @det1601
mz (4, 4.5)                   @det1525
mz (3, 6.5)                   @det2805 det3505
mx (3.5, 6.5)                 @det1605
mz (4, 6.5)                   @det1546
mz (4, 1.5)                   @det456 det1167
mx (4.5, 1.5)                 @det1538
mz (5, 1.5)                   @det1504
mz (4, 3.5)                   @det3012 det3656
mx (4.5, 3.5)                 @det1513
mz (5, 3.5)                   @det1578
mz (4, 5.5)                   @det358 det770
mx (4.5, 5.5)                 @det1603
mz (5, 5.5)                   @det1608
mz (4, 7.5)                   @det2625 det3505
mx (4.5, 7.5)                 @det1543
mz (5, 7.5)                   @det1596
mz (5, 0.5)                   @det515 det2625
mx (5.5, 0.5)                 @det1599
mz (6, 0.5)                   @det1590
mz (5, 2.5)                   @det1167 det1256
mx (5.5, 2.5)                 @det1615
mz (6, 2.5)                   @det1561
mz (5, 4.5)                   @det2712 det3656
mx (5.5, 4.5)                 @det1588
mz (6, 4.5)                   @det1567
mz (5, 6.5)                   @det770 det955
mx (5.5, 6.5)                 @det1621
mz (6, 6.5)                   @det1591
mz (6, 1.5)                   @det515 det996
mx (6.5, 1.5)                 @det1535
mz (7, 1.5)                   @det1611
mz (6, 3.5)                   @det1256 det1696
mx (6.5, 3.5)                 @det1609
mz (7, 3.5)                   @det1574
mz (6, 5.5)                   @det1903 det2712
mx (6.5, 5.5)                 @det1612
mz (7, 5.5)                   @det1533
mz (6, 7.5)                   @det955 det2110
mx (6.5, 7.5)                 @det1510
mz (7, 7.5)                   @det1520
mz (7, 0.5)                   @det1987 det2110
mx (7.5, 0.5)                 @det1523
mz (0, 0.5)                   @det1529
mz (7, 2.5)                   @det996 det4344
mx (7.5, 2.5)                 @det1500
mz (0, 2.5)                   @det1512
mz (7, 4.5)                   @det1696 det2809
mx (7.5, 4.5)                 @det1507
mz (0, 4.5)                   @det1544
mz (7, 6.5)                   @det1262 det1903
mx (7.5, 6.5)                 @det1604
mz (0, 6.5)                   @det1548
mxx (0.5, 0.5) (0.5, 0)       @det1641
mzz (1, 1) (0.5, 1)           @det197
mxx (0.5, 2.5) (0.5, 2)       @det1645
mzz (1, 3) (0.5, 3)           @det4994
mxx (0.5, 4.5) (0.5, 4)       @det1632
mzz (0.5, 5) (1, 5)           @det309
mxx (0.5, 6.5) (0.5, 6)       @det1624
mzz (1, 7) (0.5, 7)           @det1464
mxx (1.5, 1.5) (1.5, 1)       @det1629
mzz (1.5, 2) (2, 2)           @det1982
mxx (1.5, 3.5) (1.5, 3)       @det1640
mzz (1.5, 4) (2, 4)           @det3933
mxx (1.5, 5) (1.5, 5.5)       @det1642
mzz (1.5, 6) (2, 6)           @det1846
mxx (1.5, 7.5) (1.5, 7)       @det1618
mzz (1.5, 0) (2, 0)           @det3106
mxx (2.5, 0.5) (2.5, 0)       @det1552
mzz (3, 1) (2.5, 1)           @det282
mxx (2.5, 2) (2.5, 2.5)       @det1556
mzz (2.5, 3) (3, 3)           @det5085
mxx (2.5, 4) (2.5, 4.5)       @det1636
mzz (2.5, 5) (3, 5)           @det1702
mxx (2.5, 6.5) (2.5, 6)       @det1569
mzz (2.5, 7) (3, 7)           @det2805
mxx (3.5, 1) (3.5, 1.5)       @det1585
mzz (3.5, 2) (4, 2)           @det456
mxx (3.5, 3) (3.5, 3.5)       @det1597
mzz (4, 4) (3.5, 4)           @det3012
mxx (3.5, 5) (3.5, 5.5)       @det1595
mzz (3.5, 6) (4, 6)           @det358
mxx (3.5, 7) (3.5, 7.5)       @det1577
mzz (3.5, 0) (4, 0)           @det3505
mxx (4.5, 0.5) (4.5, 0)       @det1627
mzz (5, 1) (4.5, 1)           @det2625
mxx (4.5, 2) (4.5, 2.5)       @det1628
mzz (5, 3) (4.5, 3)           @det1167
mxx (4.5, 4.5) (4.5, 4)       @det1620
mzz (5, 5) (4.5, 5)           @det3656
mxx (4.5, 6.5) (4.5, 6)       @det1633
mzz (5, 7) (4.5, 7)           @det770
mxx (5.5, 1) (5.5, 1.5)       @det1610
mzz (5.5, 2) (6, 2)           @det515
mxx (5.5, 3) (5.5, 3.5)       @det1630
mzz (5.5, 4) (6, 4)           @det1256
mxx (5.5, 5.5) (5.5, 5)       @det1607
mzz (6, 6) (5.5, 6)           @det2712
mxx (5.5, 7) (5.5, 7.5)       @det1616
mzz (5.5, 0) (6, 0)           @det955
mxx (6.5, 0) (6.5, 0.5)       @det1644
mzz (6.5, 1) (7, 1)           @det2110
mxx (6.5, 2.5) (6.5, 2)       @det1631
mzz (6.5, 3) (7, 3)           @det996
mxx (6.5, 4.5) (6.5, 4)       @det1635
mzz (6.5, 5) (7, 5)           @det1696
mxx (6.5, 6) (6.5, 6.5)       @det1634
mzz (6.5, 7) (7, 7)           @det1903
mxx (7.5, 1.5) (7.5, 1)       @det1613
mzz (7.5, 2) (0, 2)           @det1987
mxx (7.5, 3) (7.5, 3.5)       @det1559
mzz (7.5, 4) (0, 4)           @det4344
mxx (7.5, 5) (7.5, 5.5)       @det1549
mzz (7.5, 6) (0, 6)           @det2809
mxx (7.5, 7.5) (7.5, 7)       @det1541
mzz (7.5, 0) (0, 0)           @det1262

--------          3
mxx (0, 1.5) (0, 2)           @det2766
mx (0.5, 1.5)                 @det1576 det2766
mz (1, 1.5)                   @det197 det1532 det1982
mxx (0, 3.5) (0, 4)           @det2669
mx (0.5, 3.5)                 @det1614 det2669
mz (1, 3.5)                   @det1583 det3933 det4994
mxx (0, 5.5) (0, 6)           @det916
mx (0.5, 5.5)                 @det916 det1617
mz (1, 5.5)                   @det309 det1551 det1846
mxx (0, 7.5) (0, 0)           @det4584
mx (0.5, 7.5)                 @det1586 det4584
mz (1, 7.5)                   @det1464 det1558 det3106
mxx (1, 0.5) (1, 1)           @det1187
mx (1.5, 0.5)                 @det1187 det1518
mz (2, 0.5)                   @det282 det1557 det3106
mxx (1, 2.5) (1, 3)           @det4154
mx (1.5, 2.5)                 @det1581 det4154
mz (2, 2.5)                   @det1589 det1982 det5085
mxx (1, 4.5) (1, 5)           @det513
mx (1.5, 4.5)                 @det513 det1521
mz (2, 4.5)                   @det1502 det1702 det3933
mxx (1, 6.5) (1, 7)           @det4222
mx (1.5, 6.5)                 @det1522 det4222
mz (2, 6.5)                   @det1602 det1846 det2805
mxx (2, 1.5) (2, 2)           @det3922
mx (2.5, 1.5)                 @det1598 det3922
mz (3, 1.5)                   @det282 det456 det1571
mxx (2, 3.5) (2, 4)           @det2428
mx (2.5, 3.5)                 @det1584 det2428
mz (3, 3.5)                   @det1619 det3012 det5085
mxx (2, 5.5) (2, 6)           @det3114
mx (2.5, 5.5)                 @det1530 det3114
mz (3, 5.5)                   @det358 det1516 det1702
mxx (2, 0) (2, 7.5)           @det646
mx (2.5, 7.5)                 @det646 det1625
mz (3, 7.5)                   @det1540 det2805 det3505
mxx (3, 1) (3, 0.5)           @det2591
mx (3.5, 0.5)                 @det1524 det2591
mz (4, 0.5)                   @det1514 det2625 det3505
mxx (3, 2.5) (3, 3)           @det1472
mx (3.5, 2.5)                 @det1472 det1503
mz (4, 2.5)                   @det456 det1167 det1594
mxx (3, 4.5) (3, 5)           @det4371
mx (3.5, 4.5)                 @det1601 det4371
mz (4, 4.5)                   @det1525 det3012 det3656
mxx (3, 7) (3, 6.5)           @det1986
mx (3.5, 6.5)                 @det1605 det1986
mz (4, 6.5)                   @det358 det770 det1546
mxx (4, 1.5) (4, 2)           @det212
mx (4.5, 1.5)                 @det212 det1538
mz (5, 1.5)                   @det515 det1504 det2625
mxx (4, 4) (4, 3.5)           @det4356
mx (4.5, 3.5)                 @det1513 det4356
mz (5, 3.5)                   @det1167 det1256 det1578
mxx (4, 5.5) (4, 6)           @det3395
mx (4.5, 5.5)                 @det1603 det3395
mz (5, 5.5)                   @det1608 det2712 det3656
mxx (4, 0) (4, 7.5)           @det318
mx (4.5, 7.5)                 @det318 det1543
mz (5, 7.5)                   @det770 det955 det1596
mxx (5, 0.5) (5, 1)           @det3509
mx (5.5, 0.5)                 @det1599 det3509
mz (6, 0.5)                   @det955 det1590 det2110
mxx (5, 3) (5, 2.5)           @det2046
mx (5.5, 2.5)                 @det1615 det2046
mz (6, 2.5)                   @det515 det996 det1561
mxx (5, 4.5) (5, 5)           @det2351
mx (5.5, 4.5)                 @det1588 det2351
mz (6, 4.5)                   @det1256 det1567 det1696
mxx (5, 6.5) (5, 7)           @det1730
mx (5.5, 6.5)                 @det1621 det1730
mz (6, 6.5)                   @det1591 det1903 det2712
mxx (6, 1.5) (6, 2)           @det4039
mx (6.5, 1.5)                 @det1535 det4039
mz (7, 1.5)                   @det1611 det1987 det2110
mxx (6, 3.5) (6, 4)           @det3344
mx (6.5, 3.5)                 @det1609 det3344
mz (7, 3.5)                   @det996 det1574 det4344
mxx (6, 6) (6, 5.5)           @det4561
mx (6.5, 5.5)                 @det1612 det4561
mz (7, 5.5)                   @det1533 det1696 det2809
mxx (6, 7.5) (6, 0)           @det1683
mx (6.5, 7.5)                 @det1510 det1683
mz (7, 7.5)                   @det1262 det1520 det1903
mxx (7, 0.5) (7, 1)           @det1519
mx (7.5, 0.5)                 @det1519 det1523
mz (0, 0.5)                   @det197 det1262 det1529
mxx (7, 2.5) (7, 3)           @det2947
mx (7.5, 2.5)                 @det1500 det2947
mz (0, 2.5)                   @det1512 det1987 det4994
mxx (7, 4.5) (7, 5)           @det3648
mx (7.5, 4.5)                 @det1507 det3648
mz (0, 4.5)                   @det309 det1544 det4344
mxx (7, 6.5) (7, 7)           @det2146
mx (7.5, 6.5)                 @det1604 det2146
mz (0, 6.5)                   @det1464 det1548 det2809
mxx (0.5, 0.5) (0.5, 1)       @det1666
mxx (0.5, 2.5) (0.5, 3)       @det1670
mxx (0.5, 5) (0.5, 4.5)       @det1672
mxx (0.5, 6.5) (0.5, 7)       @det1679
mxx (1.5, 1.5) (1.5, 2)       @det1667
mxx (1.5, 4) (1.5, 3.5)       @det1681
mxx (1.5, 5.5) (1.5, 6)       @det1674
mxx (1.5, 0) (1.5, 7.5)       @det1682
mxx (2.5, 0.5) (2.5, 1)       @det1675
mxx (2.5, 2.5) (2.5, 3)       @det1676
mxx (2.5, 4.5) (2.5, 5)       @det1673
mxx (2.5, 7) (2.5, 6.5)       @det1678
mxx (3.5, 1.5) (3.5, 2)       @det1659
mxx (3.5, 3.5) (3.5, 4)       @det1671
mxx (3.5, 5.5) (3.5, 6)       @det1657
mxx (3.5, 0) (3.5, 7.5)       @det1680
mxx (4.5, 0.5) (4.5, 1)       @det1650
mxx (4.5, 2.5) (4.5, 3)       @det1661
mxx (4.5, 4.5) (4.5, 5)       @det1660
mxx (4.5, 6.5) (4.5, 7)       @det1669
mxx (5.5, 1.5) (5.5, 2)       @det1658
mxx (5.5, 3.5) (5.5, 4)       @det1654
mxx (5.5, 5.5) (5.5, 6)       @det1652
mxx (5.5, 7.5) (5.5, 0)       @det1651
mxx (6.5, 0.5) (6.5, 1)       @det1665
mxx (6.5, 2.5) (6.5, 3)       @det1668
mxx (6.5, 5) (6.5, 4.5)       @det1663
mxx (6.5, 6.5) (6.5, 7)       @det1664
mxx (7.5, 2) (7.5, 1.5)       @det1655
mxx (7.5, 3.5) (7.5, 4)       @det1656
mxx (7.5, 5.5) (7.5, 6)       @det1649
mxx (7.5, 0) (7.5, 7.5)       @det1662

--------          4
mzz (0, 1.5) (0.5, 1.5)       @det1707
mxx (1, 1) (1, 1.5)           @det2766
mzz (0, 3.5) (0.5, 3.5)       @det1688
mxx (1, 3) (1, 3.5)           @det2669
mzz (0.5, 5.5) (0, 5.5)       @det1698
mxx (1, 5) (1, 5.5)           @det916
mzz (0, 7.5) (0.5, 7.5)       @det1684
mxx (1, 7.5) (1, 7)           @det4584
mzz (1, 0.5) (1.5, 0.5)       @det1714
mxx (2, 0) (2, 0.5)           @det1187
mzz (1, 2.5) (1.5, 2.5)       @det1704
mxx (2, 2) (2, 2.5)           @det4154
mzz (1.5, 4.5) (1, 4.5)       @det1687
mxx (2, 4.5) (2, 4)           @det513
mzz (1, 6.5) (1.5, 6.5)       @det1719
mxx (2, 6.5) (2, 6)           @det4222
mzz (2, 1.5) (2.5, 1.5)       @det1709
mxx (3, 1.5) (3, 1)           @det3922
mzz (2, 3.5) (2.5, 3.5)       @det1720
mxx (3, 3.5) (3, 3)           @det2428
mzz (2, 5.5) (2.5, 5.5)       @det1693
mxx (3, 5) (3, 5.5)           @det3114
mzz (2.5, 7.5) (2, 7.5)       @det1718
mxx (3, 7.5) (3, 7)           @det646
mzz (3.5, 0.5) (3, 0.5)       @det1685
mxx (4, 0) (4, 0.5)           @det2591
mzz (3, 2.5) (3.5, 2.5)       @det1708
mxx (4, 2) (4, 2.5)           @det1472
mzz (3, 4.5) (3.5, 4.5)       @det1710
mxx (4, 4.5) (4, 4)           @det4371
mzz (3.5, 6.5) (3, 6.5)       @det1690
mxx (4, 6) (4, 6.5)           @det1986
mzz (4, 1.5) (4.5, 1.5)       @det1699
mxx (5, 1) (5, 1.5)           @det212
mzz (4.5, 3.5) (4, 3.5)       @det1697
mxx (5, 3.5) (5, 3)           @det4356
mzz (4, 5.5) (4.5, 5.5)       @det1692
mxx (5, 5.5) (5, 5)           @det3395
mzz (4, 7.5) (4.5, 7.5)       @det1721
mxx (5, 7) (5, 7.5)           @det318
mzz (5, 0.5) (5.5, 0.5)       @det1695
mxx (6, 0) (6, 0.5)           @det3509
mzz (5.5, 2.5) (5, 2.5)       @det1713
mxx (6, 2.5) (6, 2)           @det2046
mzz (5, 4.5) (5.5, 4.5)       @det1691
mxx (6, 4) (6, 4.5)           @det2351
mzz (5, 6.5) (5.5, 6.5)       @det1712
mxx (6, 6.5) (6, 6)           @det1730
mzz (6, 1.5) (6.5, 1.5)       @det1703
mxx (7, 1.5) (7, 1)           @det4039
mzz (6, 3.5) (6.5, 3.5)       @det1686
mxx (7, 3) (7, 3.5)           @det3344
mzz (6.5, 5.5) (6, 5.5)       @det1694
mxx (7, 5.5) (7, 5)           @det4561
mzz (6, 7.5) (6.5, 7.5)       @det1706
mxx (7, 7.5) (7, 7)           @det1683
mzz (7, 0.5) (7.5, 0.5)       @det1722
mxx (0, 0) (0, 0.5)           @det1519
mzz (7.5, 2.5) (7, 2.5)       @det1701
mxx (0, 2.5) (0, 2)           @det2947
mzz (7, 4.5) (7.5, 4.5)       @det1717
mxx (0, 4.5) (0, 4)           @det3648
mzz (7, 6.5) (7.5, 6.5)       @det1711
mxx (0, 6) (0, 6.5)           @det2146
mxx (0.5, 0.5) (0.5, 0)       @det1641
mxx (0.5, 2.5) (0.5, 2)       @det1645
mxx (0.5, 4.5) (0.5, 4)       @det1632
mxx (0.5, 6.5) (0.5, 6)       @det1624
mxx (1.5, 1.5) (1.5, 1)       @det1629
mxx (1.5, 3.5) (1.5, 3)       @det1640
mxx (1.5, 5) (1.5, 5.5)       @det1642
mxx (1.5, 7.5) (1.5, 7)       @det1618
mxx (2.5, 0.5) (2.5, 0)       @det1552
mxx (2.5, 2) (2.5, 2.5)       @det1556
mxx (2.5, 4) (2.5, 4.5)       @det1636
mxx (2.5, 6.5) (2.5, 6)       @det1569
mxx (3.5, 1) (3.5, 1.5)       @det1585
mxx (3.5, 3) (3.5, 3.5)       @det1597
mxx (3.5, 5) (3.5, 5.5)       @det1595
mxx (3.5, 7) (3.5, 7.5)       @det1577
mxx (4.5, 0.5) (4.5, 0)       @det1627
mxx (4.5, 2) (4.5, 2.5)       @det1628
mxx (4.5, 4.5) (4.5, 4)       @det1620
mxx (4.5, 6.5) (4.5, 6)       @det1633
mxx (5.5, 1) (5.5, 1.5)       @det1610
mxx (5.5, 3) (5.5, 3.5)       @det1630
mxx (5.5, 5.5) (5.5, 5)       @det1607
mxx (5.5, 7) (5.5, 7.5)       @det1616
mxx (6.5, 0) (6.5, 0.5)       @det1644
mxx (6.5, 2.5) (6.5, 2)       @det1631
mxx (6.5, 4.5) (6.5, 4)       @det1635
mxx (6.5, 6) (6.5, 6.5)       @det1634
mxx (7.5, 1.5) (7.5, 1)       @det1613
mxx (7.5, 3) (7.5, 3.5)       @det1559
mxx (7.5, 5) (7.5, 5.5)       @det1549
mxx (7.5, 7.5) (7.5, 7)       @det1541

--------          5
mzz (1, 1.5) (0.5, 1.5)       @det1737
mzz (1, 3.5) (0.5, 3.5)       @det1735
mzz (0.5, 5.5) (1, 5.5)       @det1729
mzz (1, 7.5) (0.5, 7.5)       @det1733
mzz (1.5, 0.5) (2, 0.5)       @det1725
mzz (1.5, 2.5) (2, 2.5)       @det1726
mzz (1.5, 4.5) (2, 4.5)       @det1750
mzz (1.5, 6.5) (2, 6.5)       @det1744
mzz (3, 1.5) (2.5, 1.5)       @det1756
mzz (2.5, 3.5) (3, 3.5)       @det1753
mzz (2.5, 5.5) (3, 5.5)       @det1748
mzz (2.5, 7.5) (3, 7.5)       @det1734
mzz (3.5, 0.5) (4, 0.5)       @det1752
mzz (3.5, 2.5) (4, 2.5)       @det1754
mzz (4, 4.5) (3.5, 4.5)       @det1731
mzz (3.5, 6.5) (4, 6.5)       @det1738
mzz (5, 1.5) (4.5, 1.5)       @det1770
mzz (5, 3.5) (4.5, 3.5)       @det1773
mzz (5, 5.5) (4.5, 5.5)       @det1742
mzz (5, 7.5) (4.5, 7.5)       @det1747
mzz (5.5, 0.5) (6, 0.5)       @det1768
mzz (5.5, 2.5) (6, 2.5)       @det1745
mzz (5.5, 4.5) (6, 4.5)       @det1759
mzz (6, 6.5) (5.5, 6.5)       @det1761
mzz (6.5, 1.5) (7, 1.5)       @det1739
mzz (6.5, 3.5) (7, 3.5)       @det1736
mzz (6.5, 5.5) (7, 5.5)       @det1741
mzz (6.5, 7.5) (7, 7.5)       @det1746
mzz (7.5, 0.5) (0, 0.5)       @det1724
mzz (7.5, 2.5) (0, 2.5)       @det1740
mzz (7.5, 4.5) (0, 4.5)       @det1749
mzz (7.5, 6.5) (0, 6.5)       @det1743
mxx (0.5, 0.5) (0.5, 1)       @det1666
mzz (1, 0) (0.5, 0)           @det197
mxx (0.5, 2.5) (0.5, 3)       @det1670
mzz (1, 2) (0.5, 2)           @det4994
mxx (0.5, 5) (0.5, 4.5)       @det1672
mzz (1, 4) (0.5, 4)           @det309
mxx (0.5, 6.5) (0.5, 7)       @det1679
mzz (0.5, 6) (1, 6)           @det1464
mxx (1.5, 1.5) (1.5, 2)       @det1667
mzz (1.5, 1) (2, 1)           @det1982
mxx (1.5, 4) (1.5, 3.5)       @det1681
mzz (2, 3) (1.5, 3)           @det3933
mxx (1.5, 5.5) (1.5, 6)       @det1674
mzz (1.5, 5) (2, 5)           @det1846
mxx (1.5, 0) (1.5, 7.5)       @det1682
mzz (1.5, 7) (2, 7)           @det3106
mxx (2.5, 0.5) (2.5, 1)       @det1675
mzz (2.5, 0) (3, 0)           @det282
mxx (2.5, 2.5) (2.5, 3)       @det1676
mzz (2.5, 2) (3, 2)           @det5085
mxx (2.5, 4.5) (2.5, 5)       @det1673
mzz (2.5, 4) (3, 4)           @det1702
mxx (2.5, 7) (2.5, 6.5)       @det1678
mzz (3, 6) (2.5, 6)           @det2805
mxx (3.5, 1.5) (3.5, 2)       @det1659
mzz (3.5, 1) (4, 1)           @det456
mxx (3.5, 3.5) (3.5, 4)       @det1671
mzz (3.5, 3) (4, 3)           @det3012
mxx (3.5, 5.5) (3.5, 6)       @det1657
mzz (3.5, 5) (4, 5)           @det358
mxx (3.5, 0) (3.5, 7.5)       @det1680
mzz (3.5, 7) (4, 7)           @det3505
mxx (4.5, 0.5) (4.5, 1)       @det1650
mzz (5, 0) (4.5, 0)           @det2625
mxx (4.5, 2.5) (4.5, 3)       @det1661
mzz (4.5, 2) (5, 2)           @det1167
mxx (4.5, 4.5) (4.5, 5)       @det1660
mzz (5, 4) (4.5, 4)           @det3656
mxx (4.5, 6.5) (4.5, 7)       @det1669
mzz (5, 6) (4.5, 6)           @det770
mxx (5.5, 1.5) (5.5, 2)       @det1658
mzz (5.5, 1) (6, 1)           @det515
mxx (5.5, 3.5) (5.5, 4)       @det1654
mzz (5.5, 3) (6, 3)           @det1256
mxx (5.5, 5.5) (5.5, 6)       @det1652
mzz (5.5, 5) (6, 5)           @det2712
mxx (5.5, 7.5) (5.5, 0)       @det1651
mzz (5.5, 7) (6, 7)           @det955
mxx (6.5, 0.5) (6.5, 1)       @det1665
mzz (6.5, 0) (7, 0)           @det2110
mxx (6.5, 2.5) (6.5, 3)       @det1668
mzz (6.5, 2) (7, 2)           @det996
mxx (6.5, 5) (6.5, 4.5)       @det1663
mzz (7, 4) (6.5, 4)           @det1696
mxx (6.5, 6.5) (6.5, 7)       @det1664
mzz (6.5, 6) (7, 6)           @det1903
mxx (7.5, 2) (7.5, 1.5)       @det1655
mzz (0, 1) (7.5, 1)           @det1987
mxx (7.5, 3.5) (7.5, 4)       @det1656
mzz (7.5, 3) (0, 3)           @det4344
mxx (7.5, 5.5) (7.5, 6)       @det1649
mzz (7.5, 5) (0, 5)           @det2809
mxx (7.5, 0) (7.5, 7.5)       @det1662
mzz (0, 7) (7.5, 7)           @det1262

--------          6
mzz (0, 1.5) (0.5, 1.5)       @det197 det1707 det4994
mzz (0, 3.5) (0.5, 3.5)       @det309 det1688 det4994
mzz (0.5, 5.5) (0, 5.5)       @det309 det1464 det1698
mzz (0, 7.5) (0.5, 7.5)       @det197 det1464 det1684
mzz (1, 0.5) (1.5, 0.5)       @det1714 det1982 det3106
mzz (1, 2.5) (1.5, 2.5)       @det1704 det1982 det3933
mzz (1.5, 4.5) (1, 4.5)       @det1687 det1846 det3933
mzz (1, 6.5) (1.5, 6.5)       @det1719 det1846 det3106
mzz (2, 1.5) (2.5, 1.5)       @det282 det1709 det5085
mzz (2, 3.5) (2.5, 3.5)       @det1702 det1720 det5085
mzz (2, 5.5) (2.5, 5.5)       @det1693 det1702 det2805
mzz (2.5, 7.5) (2, 7.5)       @det282 det1718 det2805
mzz (3.5, 0.5) (3, 0.5)       @det456 det1685 det3505
mzz (3, 2.5) (3.5, 2.5)       @det456 det1708 det3012
mzz (3, 4.5) (3.5, 4.5)       @det358 det1710 det3012
mzz (3.5, 6.5) (3, 6.5)       @det358 det1690 det3505
mzz (4, 1.5) (4.5, 1.5)       @det1167 det1699 det2625
mzz (4.5, 3.5) (4, 3.5)       @det1167 det1697 det3656
mzz (4, 5.5) (4.5, 5.5)       @det770 det1692 det3656
mzz (4, 7.5) (4.5, 7.5)       @det770 det1721 det2625
mzz (5, 0.5) (5.5, 0.5)       @det515 det955 det1695
mzz (5.5, 2.5) (5, 2.5)       @det515 det1256 det1713
mzz (5, 4.5) (5.5, 4.5)       @det1256 det1691 det2712
mzz (5, 6.5) (5.5, 6.5)       @det955 det1712 det2712
mzz (6, 1.5) (6.5, 1.5)       @det996 det1703 det2110
mzz (6, 3.5) (6.5, 3.5)       @det996 det1686 det1696
mzz (6.5, 5.5) (6, 5.5)       @det1694 det1696 det1903
mzz (6, 7.5) (6.5, 7.5)       @det1706 det1903 det2110
mzz (7, 0.5) (7.5, 0.5)       @det1262 det1722 det1987
mzz (7.5, 2.5) (7, 2.5)       @det1701 det1987 det4344
mzz (7, 4.5) (7.5, 4.5)       @det1717 det2809 det4344
mzz (7, 6.5) (7.5, 6.5)       @det1262 det1711 det2809
mzz (0, 1) (0.5, 1)           @det197
mz (0.5, 0.5)                 @det1774
mx (0.5, 0)                   @det1760
mzz (0, 3) (0.5, 3)           @det4994
mz (0.5, 2.5)                 @det1826
mx (0.5, 2)                   @det1787
mzz (0.5, 5) (0, 5)           @det309
mz (0.5, 4.5)                 @det1807
mx (0.5, 4)                   @det1790
mzz (0, 7) (0.5, 7)           @det1464
mz (0.5, 6.5)                 @det1832
mx (0.5, 6)                   @det1782
mzz (1, 2) (1.5, 2)           @det1982
mz (1.5, 1.5)                 @det1777
mx (1.5, 1)                   @det1764
mzz (1.5, 4) (1, 4)           @det3933
mz (1.5, 3.5)                 @det1819
mx (1.5, 3)                   @det1798
mzz (1, 6) (1.5, 6)           @det1846
mz (1.5, 5.5)                 @det1821
mx (1.5, 5)                   @det1812
mzz (1, 0) (1.5, 0)           @det3106
mz (1.5, 7.5)                 @det1775
mx (1.5, 7)                   @det1804
mzz (2, 1) (2.5, 1)           @det282
mz (2.5, 0.5)                 @det1814
mx (2.5, 0)                   @det1772
mzz (2, 3) (2.5, 3)           @det5085
mz (2.5, 2.5)                 @det1827
mx (2.5, 2)                   @det1794
mzz (2, 5) (2.5, 5)           @det1702
mz (2.5, 4.5)                 @det1779
mx (2.5, 4)                   @det1767
mzz (2.5, 7) (2, 7)           @det2805
mz (2.5, 6.5)                 @det1815
mx (2.5, 6)                   @det1822
mzz (3, 2) (3.5, 2)           @det456
mz (3.5, 1.5)                 @det1809
mx (3.5, 1)                   @det1793
mzz (3, 4) (3.5, 4)           @det3012
mz (3.5, 3.5)                 @det1818
mx (3.5, 3)                   @det1783
mzz (3.5, 6) (3, 6)           @det358
mz (3.5, 5.5)                 @det1802
mx (3.5, 5)                   @det1776
mzz (3.5, 0) (3, 0)           @det3505
mz (3.5, 7.5)                 @det1813
mx (3.5, 7)                   @det1755
mzz (4, 1) (4.5, 1)           @det2625
mz (4.5, 0.5)                 @det1786
mx (4.5, 0)                   @det1825
mzz (4.5, 3) (4, 3)           @det1167
mz (4.5, 2.5)                 @det1803
mx (4.5, 2)                   @det1785
mzz (4, 5) (4.5, 5)           @det3656
mz (4.5, 4.5)                 @det1816
mx (4.5, 4)                   @det1789
mzz (4, 7) (4.5, 7)           @det770
mz (4.5, 6.5)                 @det1831
mx (4.5, 6)                   @det1769
mzz (5.5, 2) (5, 2)           @det515
mz (5.5, 1.5)                 @det1806
mx (5.5, 1)                   @det1763
mzz (5, 4) (5.5, 4)           @det1256
mz (5.5, 3.5)                 @det1817
mx (5.5, 3)                   @det1801
mzz (5, 6) (5.5, 6)           @det2712
mz (5.5, 5.5)                 @det1820
mx (5.5, 5)                   @det1800
mzz (5, 0) (5.5, 0)           @det955
mz (5.5, 7.5)                 @det1788
mx (5.5, 7)                   @det1805
mzz (6, 1) (6.5, 1)           @det2110
mz (6.5, 0.5)                 @det1795
mx (6.5, 0)                   @det1810
mzz (6, 3) (6.5, 3)           @det996
mz (6.5, 2.5)                 @det1771
mx (6.5, 2)                   @det1797
mzz (6.5, 5) (6, 5)           @det1696
mz (6.5, 4.5)                 @det1792
mx (6.5, 4)                   @det1823
mzz (6, 7) (6.5, 7)           @det1903
mz (6.5, 6.5)                 @det1766
mx (6.5, 6)                   @det1824
mzz (7.5, 2) (7, 2)           @det1987
mz (7.5, 1.5)                 @det1784
mx (7.5, 1)                   @det1791
mzz (7, 4) (7.5, 4)           @det4344
mz (7.5, 3.5)                 @det1811
mx (7.5, 3)                   @det1781
mzz (7, 6) (7.5, 6)           @det2809
mz (7.5, 5.5)                 @det1778
mx (7.5, 5)                   @det1829
mzz (7, 0) (7.5, 0)           @det1262
mz (7.5, 7.5)                 @det1828
mx (7.5, 7)                   @det1796

--------          7
mzz (1, 1.5) (0.5, 1.5)       @det197 det1737 det4994
mxx (0, 1.5) (0, 1)           @det2766
mzz (1, 3.5) (0.5, 3.5)       @det309 det1735 det4994
mxx (0, 3.5) (0, 3)           @det2669
mzz (0.5, 5.5) (1, 5.5)       @det309 det1464 det1729
mxx (0, 5.5) (0, 5)           @det916
mzz (1, 7.5) (0.5, 7.5)       @det197 det1464 det1733
mxx (0, 7) (0, 7.5)           @det4584
mzz (1.5, 0.5) (2, 0.5)       @det1725 det1982 det3106
mxx (1, 0.5) (1, 0)           @det1187
mzz (1.5, 2.5) (2, 2.5)       @det1726 det1982 det3933
mxx (1, 2) (1, 2.5)           @det4154
mzz (1.5, 4.5) (2, 4.5)       @det1750 det1846 det3933
mxx (1, 4) (1, 4.5)           @det513
mzz (1.5, 6.5) (2, 6.5)       @det1744 det1846 det3106
mxx (1, 6.5) (1, 6)           @det4222
mzz (3, 1.5) (2.5, 1.5)       @det282 det1756 det5085
mxx (2, 1) (2, 1.5)           @det3922
mzz (2.5, 3.5) (3, 3.5)       @det1702 det1753 det5085
mxx (2, 3.5) (2, 3)           @det2428
mzz (2.5, 5.5) (3, 5.5)       @det1702 det1748 det2805
mxx (2, 5.5) (2, 5)           @det3114
mzz (2.5, 7.5) (3, 7.5)       @det282 det1734 det2805
mxx (2, 7) (2, 7.5)           @det646
mzz (3.5, 0.5) (4, 0.5)       @det456 det1752 det3505
mxx (3, 0) (3, 0.5)           @det2591
mzz (3.5, 2.5) (4, 2.5)       @det456 det1754 det3012
mxx (3, 2.5) (3, 2)           @det1472
mzz (4, 4.5) (3.5, 4.5)       @det358 det1731 det3012
mxx (3, 4.5) (3, 4)           @det4371
mzz (3.5, 6.5) (4, 6.5)       @det358 det1738 det3505
mxx (3, 6) (3, 6.5)           @det1986
mzz (5, 1.5) (4.5, 1.5)       @det1167 det1770 det2625
mxx (4, 1.5) (4, 1)           @det212
mzz (5, 3.5) (4.5, 3.5)       @det1167 det1773 det3656
mxx (4, 3) (4, 3.5)           @det4356
mzz (5, 5.5) (4.5, 5.5)       @det770 det1742 det3656
mxx (4, 5) (4, 5.5)           @det3395
mzz (5, 7.5) (4.5, 7.5)       @det770 det1747 det2625
mxx (4, 7) (4, 7.5)           @det318
mzz (5.5, 0.5) (6, 0.5)       @det515 det955 det1768
mxx (5, 0) (5, 0.5)           @det3509
mzz (5.5, 2.5) (6, 2.5)       @det515 det1256 det1745
mxx (5, 2) (5, 2.5)           @det2046
mzz (5.5, 4.5) (6, 4.5)       @det1256 det1759 det2712
mxx (5, 4.5) (5, 4)           @det2351
mzz (6, 6.5) (5.5, 6.5)       @det955 det1761 det2712
mxx (5, 6) (5, 6.5)           @det1730
mzz (6.5, 1.5) (7, 1.5)       @det996 det1739 det2110
mxx (6, 1.5) (6, 1)           @det4039
mzz (6.5, 3.5) (7, 3.5)       @det996 det1696 det1736
mxx (6, 3.5) (6, 3)           @det3344
mzz (6.5, 5.5) (7, 5.5)       @det1696 det1741 det1903
mxx (6, 5) (6, 5.5)           @det4561
mzz (6.5, 7.5) (7, 7.5)       @det1746 det1903 det2110
mxx (6, 7.5) (6, 7)           @det1683
mzz (7.5, 0.5) (0, 0.5)       @det1262 det1724 det1987
mxx (7, 0.5) (7, 0)           @det1519
mzz (7.5, 2.5) (0, 2.5)       @det1740 det1987 det4344
mxx (7, 2) (7, 2.5)           @det2947
mzz (7.5, 4.5) (0, 4.5)       @det1749 det2809 det4344
mxx (7, 4.5) (7, 4)           @det3648
mzz (7.5, 6.5) (0, 6.5)       @det1262 det1743 det2809
mxx (7, 6.5) (7, 6)           @det2146
mx (0.5, 0)                   @det1519 det1760 det4584
mz (0.5, 0.5)                 @det1774 det1862
mx (0.5, 1)                   @det1869
mx (0.5, 2)                   @det1787 det2766 det2947
mz (0.5, 2.5)                 @det1826 det1892
mx (0.5, 3)                   @det1875
mx (0.5, 4)                   @det1790 det2669 det3648
mz (0.5, 4.5)                 @det1807 det1865
mx (0.5, 5)                   @det1876
mx (0.5, 6)                   @det916 det1782 det2146
mz (0.5, 6.5)                 @det1832 det1901
mx (0.5, 7)                   @det1888
mx (1.5, 1)                   @det1187 det1764 det2766
mz (1.5, 1.5)                 @det1777 det1842
mx (1.5, 2)                   @det1871
mx (1.5, 3)                   @det1798 det2669 det4154
mz (1.5, 3.5)                 @det1819 det1880
mx (1.5, 4)                   @det1838
mx (1.5, 5)                   @det513 det916 det1812
mz (1.5, 5.5)                 @det1821 det1882
mx (1.5, 6)                   @det1904
mx (1.5, 7)                   @det1804 det4222 det4584
mz (1.5, 7.5)                 @det1775 det1840
mx (1.5, 0)                   @det1853
mx (2.5, 0)                   @det646 det1187 det1772
mz (2.5, 0.5)                 @det1814 det1898
mx (2.5, 1)                   @det1856
mx (2.5, 2)                   @det1794 det3922 det4154
mz (2.5, 2.5)                 @det1827 det1896
mx (2.5, 3)                   @det1859
mx (2.5, 4)                   @det513 det1767 det2428
mz (2.5, 4.5)                 @det1779 det1870
mx (2.5, 5)                   @det1893
mx (2.5, 6)                   @det1822 det3114 det4222
mz (2.5, 6.5)                 @det1815 det1873
mx (2.5, 7)                   @det1886
mx (3.5, 1)                   @det1793 det2591 det3922
mz (3.5, 1.5)                 @det1809 det1868
mx (3.5, 2)                   @det1891
mx (3.5, 3)                   @det1472 det1783 det2428
mz (3.5, 3.5)                 @det1818 det1864
mx (3.5, 4)                   @det1861
mx (3.5, 5)                   @det1776 det3114 det4371
mz (3.5, 5.5)                 @det1802 det1890
mx (3.5, 6)                   @det1850
mx (3.5, 7)                   @det646 det1755 det1986
mz (3.5, 7.5)                 @det1813 det1872
mx (3.5, 0)                   @det1857
mx (4.5, 0)                   @det318 det1825 det2591
mz (4.5, 0.5)                 @det1786 det1887
mx (4.5, 1)                   @det1906
mx (4.5, 2)                   @det212 det1472 det1785
mz (4.5, 2.5)                 @det1803 det1858
mx (4.5, 3)                   @det1884
mx (4.5, 4)                   @det1789 det4356 det4371
mz (4.5, 4.5)                 @det1816 det1847
mx (4.5, 5)                   @det1855
mx (4.5, 6)                   @det1769 det1986 det3395
mz (4.5, 6.5)                 @det1831 det1900
mx (4.5, 7)                   @det1844
mx (5.5, 1)                   @det212 det1763 det3509
mz (5.5, 1.5)                 @det1806 det1894
mx (5.5, 2)                   @det1843
mx (5.5, 3)                   @det1801 det2046 det4356
mz (5.5, 3.5)                 @det1817 det1878
mx (5.5, 4)                   @det1837
mx (5.5, 5)                   @det1800 det2351 det3395
mz (5.5, 5.5)                 @det1820 det1881
mx (5.5, 6)                   @det1902
mx (5.5, 7)                   @det318 det1730 det1805
mz (5.5, 7.5)                 @det1788 det1877
mx (5.5, 0)                   @det1852
mx (6.5, 0)                   @det1683 det1810 det3509
mz (6.5, 0.5)                 @det1795 det1854
mx (6.5, 1)                   @det1883
mx (6.5, 2)                   @det1797 det2046 det4039
mz (6.5, 2.5)                 @det1771 det1839
mx (6.5, 3)                   @det1851
mx (6.5, 4)                   @det1823 det2351 det3344
mz (6.5, 4.5)                 @det1792 det1879
mx (6.5, 5)                   @det1836
mx (6.5, 6)                   @det1730 det1824 det4561
mz (6.5, 6.5)                 @det1766 det1907
mx (6.5, 7)                   @det1874
mx (7.5, 1)                   @det1519 det1791 det4039
mz (7.5, 1.5)                 @det1784 det1848
mx (7.5, 2)                   @det1860
mx (7.5, 3)                   @det1781 det2947 det3344
mz (7.5, 3.5)                 @det1811 det1895
mx (7.5, 4)                   @det1845
mx (7.5, 5)                   @det1829 det3648 det4561
mz (7.5, 5.5)                 @det1778 det1866
mx (7.5, 6)                   @det1863
mx (7.5, 7)                   @det1683 det1796 det2146
mz (7.5, 7.5)                 @det1828 det1897
mx (7.5, 0)                   @det1889

--------          8
mxx (1, 1.5) (1, 2)           @det2766
mx (0.5, 1.5)                 @det1947
mz (0, 1.5)                   @det1924
mxx (1, 3.5) (1, 4)           @det2669
mx (0.5, 3.5)                 @det1974
mz (0, 3.5)                   @det1931
mxx (1, 6) (1, 5.5)           @det916
mx (0.5, 5.5)                 @det1951
mz (0, 5.5)                   @det1955
mxx (1, 0) (1, 7.5)           @det4584
mx (0.5, 7.5)                 @det1927
mz (0, 7.5)                   @det1959
mxx (2, 0.5) (2, 1)           @det1187
mx (1.5, 0.5)                 @det1909
mz (1, 0.5)                   @det1972
mxx (2, 3) (2, 2.5)           @det4154
mx (1.5, 2.5)                 @det1925
mz (1, 2.5)                   @det1946
mxx (2, 4.5) (2, 5)           @det513
mx (1.5, 4.5)                 @det1971
mz (1, 4.5)                   @det1957
mxx (2, 6.5) (2, 7)           @det4222
mx (1.5, 6.5)                 @det1915
mz (1, 6.5)                   @det1939
mxx (3, 1.5) (3, 2)           @det3922
mx (2.5, 1.5)                 @det1936
mz (2, 1.5)                   @det1914
mxx (3, 3.5) (3, 4)           @det2428
mx (2.5, 3.5)                 @det1976
mz (2, 3.5)                   @det1934
mxx (3, 5.5) (3, 6)           @det3114
mx (2.5, 5.5)                 @det1932
mz (2, 5.5)                   @det1918
mxx (3, 7.5) (3, 0)           @det646
mx (2.5, 7.5)                 @det1935
mz (2, 7.5)                   @det1928
mxx (4, 0.5) (4, 1)           @det2591
mx (3.5, 0.5)                 @det1920
mz (3, 0.5)                   @det1921
mxx (4, 2.5) (4, 3)           @det1472
mx (3.5, 2.5)                 @det1979
mz (3, 2.5)                   @det1965
mxx (4, 4.5) (4, 5)           @det4371
mx (3.5, 4.5)                 @det1938
mz (3, 4.5)                   @det1967
mxx (4, 6.5) (4, 7)           @det1986
mx (3.5, 6.5)                 @det1942
mz (3, 6.5)                   @det1950
mxx (5, 1.5) (5, 2)           @det212
mx (4.5, 1.5)                 @det1943
mz (4, 1.5)                   @det1970
mxx (5, 3.5) (5, 4)           @det4356
mx (4.5, 3.5)                 @det1913
mz (4, 3.5)                   @det1973
mxx (5, 5.5) (5, 6)           @det3395
mx (4.5, 5.5)                 @det1968
mz (4, 5.5)                   @det1954
mxx (5, 0) (5, 7.5)           @det318
mx (4.5, 7.5)                 @det1945
mz (4, 7.5)                   @det1958
mxx (6, 1) (6, 0.5)           @det3509
mx (5.5, 0.5)                 @det1966
mz (5, 0.5)                   @det1960
mxx (6, 2.5) (6, 3)           @det2046
mx (5.5, 2.5)                 @det1964
mz (5, 2.5)                   @det1961
mxx (6, 4.5) (6, 5)           @det2351
mx (5.5, 4.5)                 @det1929
mz (5, 4.5)                   @det1956
mxx (6, 6.5) (6, 7)           @det1730
mx (5.5, 6.5)                 @det1926
mz (5, 6.5)                   @det1917
mxx (7, 1.5) (7, 2)           @det4039
mx (6.5, 1.5)                 @det1922
mz (6, 1.5)                   @det1916
mxx (7, 4) (7, 3.5)           @det3344
mx (6.5, 3.5)                 @det1944
mz (6, 3.5)                   @det1940
mxx (7, 5.5) (7, 6)           @det4561
mx (6.5, 5.5)                 @det1962
mz (6, 5.5)                   @det1930
mxx (7, 0) (7, 7.5)           @det1683
mx (6.5, 7.5)                 @det1911
mz (6, 7.5)                   @det1910
mxx (0, 1) (0, 0.5)           @det1519
mx (7.5, 0.5)                 @det1919
mz (7, 0.5)                   @det1933
mxx (0, 2.5) (0, 3)           @det2947
mx (7.5, 2.5)                 @det1977
mz (7, 2.5)                   @det1937
mxx (0, 4.5) (0, 5)           @det3648
mx (7.5, 4.5)                 @det1980
mz (7, 4.5)                   @det1969
mxx (0, 7) (0, 6.5)           @det2146
mx (7.5, 6.5)                 @det1941
mz (7, 6.5)                   @det1949
mzz (0.5, 0) (0, 0)           @det197 det4041
mz (0.5, 0.5)                 @det1862 det4041
mx (0.5, 1)                   @det1187 det1869 det2766
mzz (0, 2) (0.5, 2)           @det2940 det4994
mz (0.5, 2.5)                 @det1892 det2940
mx (0.5, 3)                   @det1875 det2669 det4154
mzz (0, 4) (0.5, 4)           @det309 det3756
mz (0.5, 4.5)                 @det1865 det3756
mx (0.5, 5)                   @det513 det916 det1876
mzz (0.5, 6) (0, 6)           @det1464 det4401
mz (0.5, 6.5)                 @det1901 det4401
mx (0.5, 7)                   @det1888 det4222 det4584
mzz (1, 1) (1.5, 1)           @det96 det1982
mz (1.5, 1.5)                 @det96 det1842
mx (1.5, 2)                   @det1871 det3922 det4154
mzz (1, 3) (1.5, 3)           @det219 det3933
mz (1.5, 3.5)                 @det219 det1880
mx (1.5, 4)                   @det513 det1838 det2428
mzz (1.5, 5) (1, 5)           @det1846 det4205
mz (1.5, 5.5)                 @det1882 det4205
mx (1.5, 6)                   @det1904 det3114 det4222
mzz (1, 7) (1.5, 7)           @det3106 det5028
mz (1.5, 7.5)                 @det1840 det5028
mx (1.5, 0)                   @det646 det1187 det1853
mzz (2, 0) (2.5, 0)           @det282 det4189
mz (2.5, 0.5)                 @det1898 det4189
mx (2.5, 1)                   @det1856 det2591 det3922
mzz (2.5, 2) (2, 2)           @det2230 det5085
mz (2.5, 2.5)                 @det1896 det2230
mx (2.5, 3)                   @det1472 det1859 det2428
mzz (2, 4) (2.5, 4)           @det1702 det4913
mz (2.5, 4.5)                 @det1870 det4913
mx (2.5, 5)                   @det1893 det3114 det4371
mzz (2, 6) (2.5, 6)           @det2805 det5004
mz (2.5, 6.5)                 @det1873 det5004
mx (2.5, 7)                   @det646 det1886 det1986
mzz (3, 1) (3.5, 1)           @det456 det1905
mz (3.5, 1.5)                 @det1868 det1905
mx (3.5, 2)                   @det212 det1472 det1891
mzz (3, 3) (3.5, 3)           @det2724 det3012
mz (3.5, 3.5)                 @det1864 det2724
mx (3.5, 4)                   @det1861 det4356 det4371
mzz (3.5, 5) (3, 5)           @det358 det1830
mz (3.5, 5.5)                 @det1830 det1890
mx (3.5, 6)                   @det1850 det1986 det3395
mzz (3, 7) (3.5, 7)           @det2836 det3505
mz (3.5, 7.5)                 @det1872 det2836
mx (3.5, 0)                   @det318 det1857 det2591
mzz (4, 0) (4.5, 0)           @det2625 det4768
mz (4.5, 0.5)                 @det1887 det4768
mx (4.5, 1)                   @det212 det1906 det3509
mzz (4.5, 2) (4, 2)           @det1167 det4915
mz (4.5, 2.5)                 @det1858 det4915
mx (4.5, 3)                   @det1884 det2046 det4356
mzz (4, 4) (4.5, 4)           @det32 det3656
mz (4.5, 4.5)                 @det32 det1847
mx (4.5, 5)                   @det1855 det2351 det3395
mzz (4, 6) (4.5, 6)           @det770 det915
mz (4.5, 6.5)                 @det915 det1900
mx (4.5, 7)                   @det318 det1730 det1844
mzz (5.5, 1) (5, 1)           @det515 det1780
mz (5.5, 1.5)                 @det1780 det1894
mx (5.5, 2)                   @det1843 det2046 det4039
mzz (5, 3) (5.5, 3)           @det1256 det1456
mz (5.5, 3.5)                 @det1456 det1878
mx (5.5, 4)                   @det1837 det2351 det3344
mzz (5, 5) (5.5, 5)           @det2712 det5027
mz (5.5, 5.5)                 @det1881 det5027
mx (5.5, 6)                   @det1730 det1902 det4561
mzz (5.5, 7) (5, 7)           @det955 det3555
mz (5.5, 7.5)                 @det1877 det3555
mx (5.5, 0)                   @det1683 det1852 det3509
mzz (6.5, 0) (6, 0)           @det2110 det3650
mz (6.5, 0.5)                 @det1854 det3650
mx (6.5, 1)                   @det1519 det1883 det4039
mzz (6, 2) (6.5, 2)           @det996 det3839
mz (6.5, 2.5)                 @det1839 det3839
mx (6.5, 3)                   @det1851 det2947 det3344
mzz (6, 4) (6.5, 4)           @det1696 det3851
mz (6.5, 4.5)                 @det1879 det3851
mx (6.5, 5)                   @det1836 det3648 det4561
mzz (6, 6) (6.5, 6)           @det1903 det3359
mz (6.5, 6.5)                 @det1907 det3359
mx (6.5, 7)                   @det1683 det1874 det2146
mzz (7, 1) (7.5, 1)           @det29 det1987
mz (7.5, 1.5)                 @det29 det1848
mx (7.5, 2)                   @det1860 det2766 det2947
mzz (7.5, 3) (7, 3)           @det1120 det4344
mz (7.5, 3.5)                 @det1120 det1895
mx (7.5, 4)                   @det1845 det2669 det3648
mzz (7, 5) (7.5, 5)           @det2809 det4209
mz (7.5, 5.5)                 @det1866 det4209
mx (7.5, 6)                   @det916 det1863 det2146
mzz (7, 7) (7.5, 7)           @det1262 det3154
mz (7.5, 7.5)                 @det1897 det3154
mx (7.5, 0)                   @det1519 det1889 det4584

--------          9
mz (0, 1.5)                   @det29 det197 det1924 det1987 det2940
mx (0.5, 1.5)                 @det1947 det2063
mz (1, 1.5)                   @det2071
mz (0, 3.5)                   @det1120 det1931 det3756 det4344 det4994
mx (0.5, 3.5)                 @det1974 det2018
mz (1, 3.5)                   @det2013
mz (0, 5.5)                   @det309 det1955 det2809 det4209 det4401
mx (0.5, 5.5)                 @det1951 det2007
mz (1, 5.5)                   @det2062
mz (0, 7.5)                   @det1262 det1464 det1959 det3154 det4041
mx (0.5, 7.5)                 @det1927 det2006
mz (1, 7.5)                   @det2086
mz (1, 0.5)                   @det96 det197 det1972 det3106 det4041
mx (1.5, 0.5)                 @det1909 det2004
mz (2, 0.5)                   @det2084
mz (1, 2.5)                   @det219 det1946 det1982 det2940 det4994
mx (1.5, 2.5)                 @det1925 det2003
mz (2, 2.5)                   @det2067
mz (1, 4.5)                   @det309 det1957 det3756 det3933 det4205
mx (1.5, 4.5)                 @det1971 det2052
mz (2, 4.5)                   @det2026
mz (1, 6.5)                   @det1464 det1846 det1939 det4401 det5028
mx (1.5, 6.5)                 @det1915 det2055
mz (2, 6.5)                   @det1990
mz (2, 1.5)                   @det96 det282 det1914 det1982 det2230
mx (2.5, 1.5)                 @det1936 det1991
mz (3, 1.5)                   @det1999
mz (2, 3.5)                   @det219 det1934 det3933 det4913 det5085
mx (2.5, 3.5)                 @det1976 det2057
mz (3, 3.5)                   @det2047
mz (2, 5.5)                   @det1702 det1846 det1918 det4205 det5004
mx (2.5, 5.5)                 @det1932 det2068
mz (3, 5.5)                   @det2043
mz (2, 7.5)                   @det1928 det2805 det3106 det4189 det5028
mx (2.5, 7.5)                 @det1935 det2041
mz (3, 7.5)                   @det2031
mz (3, 0.5)                   @det282 det1905 det1921 det3505 det4189
mx (3.5, 0.5)                 @det1920 det2025
mz (4, 0.5)                   @det2002
mz (3, 2.5)                   @det456 det1965 det2230 det2724 det5085
mx (3.5, 2.5)                 @det1979 det2028
mz (4, 2.5)                   @det2010
mz (3, 4.5)                   @det1702 det1830 det1967 det3012 det4913
mx (3.5, 4.5)                 @det1938 det1992
mz (4, 4.5)                   @det2065
mz (3, 6.5)                   @det358 det1950 det2805 det2836 det5004
mx (3.5, 6.5)                 @det1942 det1994
mz (4, 6.5)                   @det2034
mz (4, 1.5)                   @det456 det1905 det1970 det2625 det4915
mx (4.5, 1.5)                 @det1943 det2075
mz (5, 1.5)                   @det2029
mz (4, 3.5)                   @det32 det1167 det1973 det2724 det3012
mx (4.5, 3.5)                 @det1913 det2039
mz (5, 3.5)                   @det2001
mz (4, 5.5)                   @det358 det915 det1830 det1954 det3656
mx (4.5, 5.5)                 @det1968 det2012
mz (5, 5.5)                   @det1995
mz (4, 7.5)                   @det770 det1958 det2836 det3505 det4768
mx (4.5, 7.5)                 @det1945 det2076
mz (5, 7.5)                   @det1988
mz (5, 0.5)                   @det955 det1780 det1960 det2625 det4768
mx (5.5, 0.5)                 @det1966 det2011
mz (6, 0.5)                   @det2005
mz (5, 2.5)                   @det515 det1167 det1456 det1961 det4915
mx (5.5, 2.5)                 @det1964 det2045
mz (6, 2.5)                   @det1998
mz (5, 4.5)                   @det32 det1256 det1956 det3656 det5027
mx (5.5, 4.5)                 @det1929 det2008
mz (6, 4.5)                   @det2049
mz (5, 6.5)                   @det770 det915 det1917 det2712 det3555
mx (5.5, 6.5)                 @det1926 det2027
mz (6, 6.5)                   @det2009
mz (6, 1.5)                   @det515 det1780 det1916 det2110 det3839
mx (6.5, 1.5)                 @det1922 det2023
mz (7, 1.5)                   @det1997
mz (6, 3.5)                   @det996 det1256 det1456 det1940 det3851
mx (6.5, 3.5)                 @det1944 det1996
mz (7, 3.5)                   @det2000
mz (6, 5.5)                   @det1696 det1930 det2712 det3359 det5027
mx (6.5, 5.5)                 @det1962 det2036
mz (7, 5.5)                   @det2021
mz (6, 7.5)                   @det955 det1903 det1910 det3555 det3650
mx (6.5, 7.5)                 @det1911 det2032
mz (7, 7.5)                   @det2048
mz (7, 0.5)                   @det29 det1262 det1933 det2110 det3650
mx (7.5, 0.5)                 @det1919 det2059
mz (0, 0.5)                   @det2016
mz (7, 2.5)                   @det996 det1120 det1937 det1987 det3839
mx (7.5, 2.5)                 @det1977 det2024
mz (0, 2.5)                   @det2035
mz (7, 4.5)                   @det1696 det1969 det3851 det4209 det4344
mx (7.5, 4.5)                 @det1980 det2030
mz (0, 4.5)                   @det2077
mz (7, 6.5)                   @det1903 det1949 det2809 det3154 det3359
mx (7.5, 6.5)                 @det1941 det1993
mz (0, 6.5)                   @det2080
mxx (0.5, 0.5) (0.5, 0)       @det2070
mzz (1, 1) (0.5, 1)           @det197 det4041
mxx (0.5, 2.5) (0.5, 2)       @det2054
mzz (1, 3) (0.5, 3)           @det2940 det4994
mxx (0.5, 4.5) (0.5, 4)       @det2050
mzz (0.5, 5) (1, 5)           @det309 det3756
mxx (0.5, 6.5) (0.5, 6)       @det2033
mzz (1, 7) (0.5, 7)           @det1464 det4401
mxx (1.5, 1.5) (1.5, 1)       @det2040
mzz (1.5, 2) (2, 2)           @det96 det1982
mxx (1.5, 3.5) (1.5, 3)       @det2069
mzz (1.5, 4) (2, 4)           @det219 det3933
mxx (1.5, 5) (1.5, 5.5)       @det2072
mzz (1.5, 6) (2, 6)           @det1846 det4205
mxx (1.5, 7.5) (1.5, 7)       @det2020
mzz (1.5, 0) (2, 0)           @det3106 det5028
mxx (2.5, 0.5) (2.5, 0)       @det2079
mzz (3, 1) (2.5, 1)           @det282 det4189
mxx (2.5, 2) (2.5, 2.5)       @det2082
mzz (2.5, 3) (3, 3)           @det2230 det5085
mxx (2.5, 4) (2.5, 4.5)       @det2061
mzz (2.5, 5) (3, 5)           @det1702 det4913
mxx (2.5, 6.5) (2.5, 6)       @det2017
mzz (2.5, 7) (3, 7)           @det2805 det5004
mxx (3.5, 1) (3.5, 1.5)       @det2087
mzz (3.5, 2) (4, 2)           @det456 det1905
mxx (3.5, 3) (3.5, 3.5)       @det2089
mzz (4, 4) (3.5, 4)           @det2724 det3012
mxx (3.5, 5) (3.5, 5.5)       @det2088
mzz (3.5, 6) (4, 6)           @det358 det1830
mxx (3.5, 7) (3.5, 7.5)       @det2066
mzz (3.5, 0) (4, 0)           @det2836 det3505
mxx (4.5, 0.5) (4.5, 0)       @det2037
mzz (5, 1) (4.5, 1)           @det2625 det4768
mxx (4.5, 2) (4.5, 2.5)       @det2038
mzz (5, 3) (4.5, 3)           @det1167 det4915
mxx (4.5, 4.5) (4.5, 4)       @det2022
mzz (5, 5) (4.5, 5)           @det32 det3656
mxx (4.5, 6.5) (4.5, 6)       @det2051
mzz (5, 7) (4.5, 7)           @det770 det915
mxx (5.5, 1) (5.5, 1.5)       @det2015
mzz (5.5, 2) (6, 2)           @det515 det1780
mxx (5.5, 3) (5.5, 3.5)       @det2042
mzz (5.5, 4) (6, 4)           @det1256 det1456
mxx (5.5, 5.5) (5.5, 5)       @det2014
mzz (6, 6) (5.5, 6)           @det2712 det5027
mxx (5.5, 7) (5.5, 7.5)       @det2019
mzz (5.5, 0) (6, 0)           @det955 det3555
mxx (6.5, 0) (6.5, 0.5)       @det2053
mzz (6.5, 1) (7, 1)           @det2110 det3650
mxx (6.5, 2.5) (6.5, 2)       @det2044
mzz (6.5, 3) (7, 3)           @det996 det3839
mxx (6.5, 4.5) (6.5, 4)       @det2060
mzz (6.5, 5) (7, 5)           @det1696 det3851
mxx (6.5, 6) (6.5, 6.5)       @det2056
mzz (6.5, 7) (7, 7)           @det1903 det3359
mxx (7.5, 1.5) (7.5, 1)       @det2081
mzz (7.5, 2) (0, 2)           @det29 det1987
mxx (7.5, 3) (7.5, 3.5)       @det2083
mzz (7.5, 4) (0, 4)           @det1120 det4344
mxx (7.5, 5) (7.5, 5.5)       @det2078
mzz (7.5, 6) (0, 6)           @det2809 det4209
mxx (7.5, 7.5) (7.5, 7)       @det2074
mzz (7.5, 0) (0, 0)           @det1262 det3154

--------         10
mxx (0, 1.5) (0, 2)           @det782 det2766
mx (0.5, 1.5)                 @det782 det2063
mz (1, 1.5)                   @det96 det1982 det2071 det4041 det4994
mxx (0, 3.5) (0, 4)           @det885 det2669
mx (0.5, 3.5)                 @det885 det2018
mz (1, 3.5)                   @det219 det309 det2013 det2940 det3933
mxx (0, 5.5) (0, 6)           @det916 det1000
mx (0.5, 5.5)                 @det1000 det2007
mz (1, 5.5)                   @det1464 det1846 det2062 det3756 det4205
mxx (0, 7.5) (0, 0)           @det2568 det4584
mx (0.5, 7.5)                 @det2006 det2568
mz (1, 7.5)                   @det197 det2086 det3106 det4401 det5028
mxx (1, 0.5) (1, 1)           @det805 det1187
mx (1.5, 0.5)                 @det805 det2004
mz (2, 0.5)                   @det282 det1982 det2084 det4189 det5028
mxx (1, 2.5) (1, 3)           @det1981 det4154
mx (1.5, 2.5)                 @det1981 det2003
mz (2, 2.5)                   @det96 det2067 det2230 det3933 det5085
mxx (1, 4.5) (1, 5)           @det513 det1638
mx (1.5, 4.5)                 @det1638 det2052
mz (2, 4.5)                   @det219 det1702 det1846 det2026 det4913
mxx (1, 6.5) (1, 7)           @det3002 det4222
mx (1.5, 6.5)                 @det2055 det3002
mz (2, 6.5)                   @det1990 det2805 det3106 det4205 det5004
mxx (2, 1.5) (2, 2)           @det1254 det3922
mx (2.5, 1.5)                 @det1254 det1991
mz (3, 1.5)                   @det456 det1905 det1999 det4189 det5085
mxx (2, 3.5) (2, 4)           @det2428 det3863
mx (2.5, 3.5)                 @det2057 det3863
mz (3, 3.5)                   @det1702 det2047 det2230 det2724 det3012
mxx (2, 5.5) (2, 6)           @det3114 det3842
mx (2.5, 5.5)                 @det2068 det3842
mz (3, 5.5)                   @det358 det1830 det2043 det2805 det4913
mxx (2, 0) (2, 7.5)           @det646 det1653
mx (2.5, 7.5)                 @det1653 det2041
mz (3, 7.5)                   @det282 det2031 det2836 det3505 det5004
mxx (3, 1) (3, 0.5)           @det903 det2591
mx (3.5, 0.5)                 @det903 det2025
mz (4, 0.5)                   @det456 det2002 det2625 det2836 det4768
mxx (3, 2.5) (3, 3)           @det871 det1472
mx (3.5, 2.5)                 @det871 det2028
mz (4, 2.5)                   @det1167 det1905 det2010 det3012 det4915
mxx (3, 4.5) (3, 5)           @det1001 det4371
mx (3.5, 4.5)                 @det1001 det1992
mz (4, 4.5)                   @det32 det358 det2065 det2724 det3656
mxx (3, 7) (3, 6.5)           @det1986 det4830
mx (3.5, 6.5)                 @det1994 det4830
mz (4, 6.5)                   @det770 det915 det1830 det2034 det3505
mxx (4, 1.5) (4, 2)           @det212 det4302
mx (4.5, 1.5)                 @det2075 det4302
mz (5, 1.5)                   @det515 det1167 det1780 det2029 det4768
mxx (4, 4) (4, 3.5)           @det3163 det4356
mx (4.5, 3.5)                 @det2039 det3163
mz (5, 3.5)                   @det1256 det1456 det2001 det3656 det4915
mxx (4, 5.5) (4, 6)           @det3395 det3773
mx (4.5, 5.5)                 @det2012 det3773
mz (5, 5.5)                   @det32 det770 det1995 det2712 det5027
mxx (4, 0) (4, 7.5)           @det318 det4439
mx (4.5, 7.5)                 @det2076 det4439
mz (5, 7.5)                   @det915 det955 det1988 det2625 det3555
mxx (5, 0.5) (5, 1)           @det3509 det5100
mx (5.5, 0.5)                 @det2011 det5100
mz (6, 0.5)                   @det515 det2005 det2110 det3555 det3650
mxx (5, 3) (5, 2.5)           @det2046 det3609
mx (5.5, 2.5)                 @det2045 det3609
mz (6, 2.5)                   @det996 det1256 det1780 det1998 det3839
mxx (5, 4.5) (5, 5)           @det1485 det2351
mx (5.5, 4.5)                 @det1485 det2008
mz (6, 4.5)                   @det1456 det1696 det2049 det2712 det3851
mxx (5, 6.5) (5, 7)           @det1730 det5074
mx (5.5, 6.5)                 @det2027 det5074
mz (6, 6.5)                   @det955 det1903 det2009 det3359 det5027
mxx (6, 1.5) (6, 2)           @det3302 det4039
mx (6.5, 1.5)                 @det2023 det3302
mz (7, 1.5)                   @det29 det996 det1987 det1997 det3650
mxx (6, 3.5) (6, 4)           @det3344 det4949
mx (6.5, 3.5)                 @det1996 det4949
mz (7, 3.5)                   @det1120 det1696 det2000 det3839 det4344
mxx (6, 6) (6, 5.5)           @det2533 det4561
mx (6.5, 5.5)                 @det2036 det2533
mz (7, 5.5)                   @det1903 det2021 det2809 det3851 det4209
mxx (6, 7.5) (6, 0)           @det926 det1683
mx (6.5, 7.5)                 @det926 det2032
mz (7, 7.5)                   @det1262 det2048 det2110 det3154 det3359
mxx (7, 0.5) (7, 1)           @det1519 det2354
mx (7.5, 0.5)                 @det2059 det2354
mz (0, 0.5)                   @det197 det1987 det2016 det3154 det4041
mxx (7, 2.5) (7, 3)           @det2452 det2947
mx (7.5, 2.5)                 @det2024 det2452
mz (0, 2.5)                   @det29 det2035 det2940 det4344 det4994
mxx (7, 4.5) (7, 5)           @det663 det3648
mx (7.5, 4.5)                 @det663 det2030
mz (0, 4.5)                   @det309 det1120 det2077 det2809 det3756
mxx (7, 6.5) (7, 7)           @det1047 det2146
mx (7.5, 6.5)                 @det1047 det1993
mz (0, 6.5)                   @det1262 det1464 det2080 det4209 det4401
mxx (0.5, 0.5) (0.5, 1)       @det2113
mxx (0.5, 2.5) (0.5, 3)       @det2119
mxx (0.5, 5) (0.5, 4.5)       @det2123
mxx (0.5, 6.5) (0.5, 7)       @det2100
mxx (1.5, 1.5) (1.5, 2)       @det2114
mxx (1.5, 4) (1.5, 3.5)       @det2116
mxx (1.5, 5.5) (1.5, 6)       @det2133
mxx (1.5, 0) (1.5, 7.5)       @det2095
mxx (2.5, 0.5) (2.5, 1)       @det2134
mxx (2.5, 2.5) (2.5, 3)       @det2135
mxx (2.5, 4.5) (2.5, 5)       @det2124
mxx (2.5, 7) (2.5, 6.5)       @det2092
mxx (3.5, 1.5) (3.5, 2)       @det2117
mxx (3.5, 3.5) (3.5, 4)       @det2122
mxx (3.5, 5.5) (3.5, 6)       @det2104
mxx (3.5, 0) (3.5, 7.5)       @det2094
mxx (4.5, 0.5) (4.5, 1)       @det2128
mxx (4.5, 2.5) (4.5, 3)       @det2107
mxx (4.5, 4.5) (4.5, 5)       @det2106
mxx (4.5, 6.5) (4.5, 7)       @det2132
mxx (5.5, 1.5) (5.5, 2)       @det2105
mxx (5.5, 3.5) (5.5, 4)       @det2098
mxx (5.5, 5.5) (5.5, 6)       @det2130
mxx (5.5, 7.5) (5.5, 0)       @det2097
mxx (6.5, 0.5) (6.5, 1)       @det2112
mxx (6.5, 2.5) (6.5, 3)       @det2115
mxx (6.5, 5) (6.5, 4.5)       @det2108
mxx (6.5, 6.5) (6.5, 7)       @det2109
mxx (7.5, 2) (7.5, 1.5)       @det2099
mxx (7.5, 3.5) (7.5, 4)       @det2102
mxx (7.5, 5.5) (7.5, 6)       @det2096
mxx (7.5, 0) (7.5, 7.5)       @det2131

--------         11
mzz (0, 1.5) (0.5, 1.5)       @det2138
mxx (1, 1) (1, 1.5)           @det782 det2766
mzz (0, 3.5) (0.5, 3.5)       @det2149
mxx (1, 3) (1, 3.5)           @det885 det2669
mzz (0.5, 5.5) (0, 5.5)       @det2136
mxx (1, 5) (1, 5.5)           @det916 det1000
mzz (0, 7.5) (0.5, 7.5)       @det2139
mxx (1, 7.5) (1, 7)           @det2568 det4584
mzz (1, 0.5) (1.5, 0.5)       @det2156
mxx (2, 0) (2, 0.5)           @det805 det1187
mzz (1, 2.5) (1.5, 2.5)       @det2143
mxx (2, 2) (2, 2.5)           @det1981 det4154
mzz (1.5, 4.5) (1, 4.5)       @det2147
mxx (2, 4.5) (2, 4)           @det513 det1638
mzz (1, 6.5) (1.5, 6.5)       @det2167
mxx (2, 6.5) (2, 6)           @det3002 det4222
mzz (2, 1.5) (2.5, 1.5)       @det2151
mxx (3, 1.5) (3, 1)           @det1254 det3922
mzz (2, 3.5) (2.5, 3.5)       @det2168
mxx (3, 3.5) (3, 3)           @det2428 det3863
mzz (2, 5.5) (2.5, 5.5)       @det2161
mxx (3, 5) (3, 5.5)           @det3114 det3842
mzz (2.5, 7.5) (2, 7.5)       @det2162
mxx (3, 7.5) (3, 7)           @det646 det1653
mzz (3.5, 0.5) (3, 0.5)       @det2140
mxx (4, 0) (4, 0.5)           @det903 det2591
mzz (3, 2.5) (3.5, 2.5)       @det2164
mxx (4, 2) (4, 2.5)           @det871 det1472
mzz (3, 4.5) (3.5, 4.5)       @det2152
mxx (4, 4.5) (4, 4)           @det1001 det4371
mzz (3.5, 6.5) (3, 6.5)       @det2155
mxx (4, 6) (4, 6.5)           @det1986 det4830
mzz (4, 1.5) (4.5, 1.5)       @det2137
mxx (5, 1) (5, 1.5)           @det212 det4302
mzz (4.5, 3.5) (4, 3.5)       @det2165
mxx (5, 3.5) (5, 3)           @det3163 det4356
mzz (4, 5.5) (4.5, 5.5)       @det2158
mxx (5, 5.5) (5, 5)           @det3395 det3773
mzz (4, 7.5) (4.5, 7.5)       @det2169
mxx (5, 7) (5, 7.5)           @det318 det4439
mzz (5, 0.5) (5.5, 0.5)       @det2163
mxx (6, 0) (6, 0.5)           @det3509 det5100
mzz (5.5, 2.5) (5, 2.5)       @det2166
mxx (6, 2.5) (6, 2)           @det2046 det3609
mzz (5, 4.5) (5.5, 4.5)       @det2157
mxx (6, 4) (6, 4.5)           @det1485 det2351
mzz (5, 6.5) (5.5, 6.5)       @det2153
mxx (6, 6.5) (6, 6)           @det1730 det5074
mzz (6, 1.5) (6.5, 1.5)       @det2141
mxx (7, 1.5) (7, 1)           @det3302 det4039
mzz (6, 3.5) (6.5, 3.5)       @det2144
mxx (7, 3) (7, 3.5)           @det3344 det4949
mzz (6.5, 5.5) (6, 5.5)       @det2148
mxx (7, 5.5) (7, 5)           @det2533 det4561
mzz (6, 7.5) (6.5, 7.5)       @det2145
mxx (7, 7.5) (7, 7)           @det926 det1683
mzz (7, 0.5) (7.5, 0.5)       @det2171
mxx (0, 0) (0, 0.5)           @det1519 det2354
mzz (7.5, 2.5) (7, 2.5)       @det2159
mxx (0, 2.5) (0, 2)           @det2452 det2947
mzz (7, 4.5) (7.5, 4.5)       @det2160
mxx (0, 4.5) (0, 4)           @det663 det3648
mzz (7, 6.5) (7.5, 6.5)       @det2150
mxx (0, 6) (0, 6.5)           @det1047 det2146
mxx (0.5, 0.5) (0.5, 0)       @det1187 det1519 det2070
mxx (0.5, 2.5) (0.5, 2)       @det2054 det2947 det4154
mxx (0.5, 4.5) (0.5, 4)       @det513 det2050 det3648
mxx (0.5, 6.5) (0.5, 6)       @det2033 det2146 det4222
mxx (1.5, 1.5) (1.5, 1)       @det2040 det2766 det3922
mxx (1.5, 3.5) (1.5, 3)       @det2069 det2428 det2669
mxx (1.5, 5) (1.5, 5.5)       @det916 det2072 det3114
mxx (1.5, 7.5) (1.5, 7)       @det646 det2020 det4584
mxx (2.5, 0.5) (2.5, 0)       @det1187 det2079 det2591
mxx (2.5, 2) (2.5, 2.5)       @det1472 det2082 det4154
mxx (2.5, 4) (2.5, 4.5)       @det513 det2061 det4371
mxx (2.5, 6.5) (2.5, 6)       @det1986 det2017 det4222
mxx (3.5, 1) (3.5, 1.5)       @det212 det2087 det3922
mxx (3.5, 3) (3.5, 3.5)       @det2089 det2428 det4356
mxx (3.5, 5) (3.5, 5.5)       @det2088 det3114 det3395
mxx (3.5, 7) (3.5, 7.5)       @det318 det646 det2066
mxx (4.5, 0.5) (4.5, 0)       @det2037 det2591 det3509
mxx (4.5, 2) (4.5, 2.5)       @det1472 det2038 det2046
mxx (4.5, 4.5) (4.5, 4)       @det2022 det2351 det4371
mxx (4.5, 6.5) (4.5, 6)       @det1730 det1986 det2051
mxx (5.5, 1) (5.5, 1.5)       @det212 det2015 det4039
mxx (5.5, 3) (5.5, 3.5)       @det2042 det3344 det4356
mxx (5.5, 5.5) (5.5, 5)       @det2014 det3395 det4561
mxx (5.5, 7) (5.5, 7.5)       @det318 det1683 det2019
mxx (6.5, 0) (6.5, 0.5)       @det1519 det2053 det3509
mxx (6.5, 2.5) (6.5, 2)       @det2044 det2046 det2947
mxx (6.5, 4.5) (6.5, 4)       @det2060 det2351 det3648
mxx (6.5, 6) (6.5, 6.5)       @det1730 det2056 det2146
mxx (7.5, 1.5) (7.5, 1)       @det2081 det2766 det4039
mxx (7.5, 3) (7.5, 3.5)       @det2083 det2669 det3344
mxx (7.5, 5) (7.5, 5.5)       @det916 det2078 det4561
mxx (7.5, 7.5) (7.5, 7)       @det1683 det2074 det4584

--------         12
mzz (1, 1.5) (0.5, 1.5)       @det2174
mzz (1, 3.5) (0.5, 3.5)       @det2212
mzz (0.5, 5.5) (1, 5.5)       @det2203
mzz (1, 7.5) (0.5, 7.5)       @det2206
mzz (1.5, 0.5) (2, 0.5)       @det2199
mzz (1.5, 2.5) (2, 2.5)       @det2200
mzz (1.5, 4.5) (2, 4.5)       @det2188
mzz (1.5, 6.5) (2, 6.5)       @det2177
mzz (3, 1.5) (2.5, 1.5)       @det2197
mzz (2.5, 3.5) (3, 3.5)       @det2194
mzz (2.5, 5.5) (3, 5.5)       @det2183
mzz (2.5, 7.5) (3, 7.5)       @det2196
mzz (3.5, 0.5) (4, 0.5)       @det2191
mzz (3.5, 2.5) (4, 2.5)       @det2195
mzz (4, 4.5) (3.5, 4.5)       @det2204
mzz (3.5, 6.5) (4, 6.5)       @det2184
mzz (5, 1.5) (4.5, 1.5)       @det2179
mzz (5, 3.5) (4.5, 3.5)       @det2180
mzz (5, 5.5) (4.5, 5.5)       @det2187
mzz (5, 7.5) (4.5, 7.5)       @det2193
mzz (5.5, 0.5) (6, 0.5)       @det2178
mzz (5.5, 2.5) (6, 2.5)       @det2190
mzz (5.5, 4.5) (6, 4.5)       @det2202
mzz (6, 6.5) (5.5, 6.5)       @det2209
mzz (6.5, 1.5) (7, 1.5)       @det2175
mzz (6.5, 3.5) (7, 3.5)       @det2201
mzz (6.5, 5.5) (7, 5.5)       @det2186
mzz (6.5, 7.5) (7, 7.5)       @det2192
mzz (7.5, 0.5) (0, 0.5)       @det2198
mzz (7.5, 2.5) (0, 2.5)       @det2176
mzz (7.5, 4.5) (0, 4.5)       @det2185
mzz (7.5, 6.5) (0, 6.5)       @det2189
mxx (0.5, 0.5) (0.5, 1)       @det1187 det1519 det2113
mzz (1, 0) (0.5, 0)           @det197 det4041
mxx (0.5, 2.5) (0.5, 3)       @det2119 det2947 det4154
mzz (1, 2) (0.5, 2)           @det2940 det4994
mxx (0.5, 5) (0.5, 4.5)       @det513 det2123 det3648
mzz (1, 4) (0.5, 4)           @det309 det3756
mxx (0.5, 6.5) (0.5, 7)       @det2100 det2146 det4222
mzz (0.5, 6) (1, 6)           @det1464 det4401
mxx (1.5, 1.5) (1.5, 2)       @det2114 det2766 det3922
mzz (1.5, 1) (2, 1)           @det96 det1982
mxx (1.5, 4) (1.5, 3.5)       @det2116 det2428 det2669
mzz (2, 3) (1.5, 3)           @det219 det3933
mxx (1.5, 5.5) (1.5, 6)       @det916 det2133 det3114
mzz (1.5, 5) (2, 5)           @det1846 det4205
mxx (1.5, 0) (1.5, 7.5)       @det646 det2095 det4584
mzz (1.5, 7) (2, 7)           @det3106 det5028
mxx (2.5, 0.5) (2.5, 1)       @det1187 det2134 det2591
mzz (2.5, 0) (3, 0)           @det282 det4189
mxx (2.5, 2.5) (2.5, 3)       @det1472 det2135 det4154
mzz (2.5, 2) (3, 2)           @det2230 det5085
mxx (2.5, 4.5) (2.5, 5)       @det513 det2124 det4371
mzz (2.5, 4) (3, 4)           @det1702 det4913
mxx (2.5, 7) (2.5, 6.5)       @det1986 det2092 det4222
mzz (3, 6) (2.5, 6)           @det2805 det5004
mxx (3.5, 1.5) (3.5, 2)       @det212 det2117 det3922
mzz (3.5, 1) (4, 1)           @det456 det1905
mxx (3.5, 3.5) (3.5, 4)       @det2122 det2428 det4356
mzz (3.5, 3) (4, 3)           @det2724 det3012
mxx (3.5, 5.5) (3.5, 6)       @det2104 det3114 det3395
mzz (3.5, 5) (4, 5)           @det358 det1830
mxx (3.5, 0) (3.5, 7.5)       @det318 det646 det2094
mzz (3.5, 7) (4, 7)           @det2836 det3505
mxx (4.5, 0.5) (4.5, 1)       @det2128 det2591 det3509
mzz (5, 0) (4.5, 0)           @det2625 det4768
mxx (4.5, 2.5) (4.5, 3)       @det1472 det2046 det2107
mzz (4.5, 2) (5, 2)           @det1167 det4915
mxx (4.5, 4.5) (4.5, 5)       @det2106 det2351 det4371
mzz (5, 4) (4.5, 4)           @det32 det3656
mxx (4.5, 6.5) (4.5, 7)       @det1730 det1986 det2132
mzz (5, 6) (4.5, 6)           @det770 det915
mxx (5.5, 1.5) (5.5, 2)       @det212 det2105 det4039
mzz (5.5, 1) (6, 1)           @det515 det1780
mxx (5.5, 3.5) (5.5, 4)       @det2098 det3344 det4356
mzz (5.5, 3) (6, 3)           @det1256 det1456
mxx (5.5, 5.5) (5.5, 6)       @det2130 det3395 det4561
mzz (5.5, 5) (6, 5)           @det2712 det5027
mxx (5.5, 7.5) (5.5, 0)       @det318 det1683 det2097
mzz (5.5, 7) (6, 7)           @det955 det3555
mxx (6.5, 0.5) (6.5, 1)       @det1519 det2112 det3509
mzz (6.5, 0) (7, 0)           @det2110 det3650
mxx (6.5, 2.5) (6.5, 3)       @det2046 det2115 det2947
mzz (6.5, 2) (7, 2)           @det996 det3839
mxx (6.5, 5) (6.5, 4.5)       @det2108 det2351 det3648
mzz (7, 4) (6.5, 4)           @det1696 det3851
mxx (6.5, 6.5) (6.5, 7)       @det1730 det2109 det2146
mzz (6.5, 6) (7, 6)           @det1903 det3359
mxx (7.5, 2) (7.5, 1.5)       @det2099 det2766 det4039
mzz (0, 1) (7.5, 1)           @det29 det1987
mxx (7.5, 3.5) (7.5, 4)       @det2102 det2669 det3344
mzz (7.5, 3) (0, 3)           @det1120 det4344
mxx (7.5, 5.5) (7.5, 6)       @det916 det2096 det4561
mzz (7.5, 5) (0, 5)           @det2809 det4209
mxx (7.5, 0) (7.5, 7.5)       @det1683 det2131 det4584
mzz (0, 7) (7.5, 7)           @det1262 det3154

--------         13
mzz (0, 1.5) (0.5, 1.5)       @det2138 det2940 det4041
mzz (0, 3.5) (0.5, 3.5)       @det2149 det2940 det3756
mzz (0.5, 5.5) (0, 5.5)       @det2136 det3756 det4401
mzz (0, 7.5) (0.5, 7.5)       @det2139 det4041 det4401
mzz (1, 0.5) (1.5, 0.5)       @det96 det2156 det5028
mzz (1, 2.5) (1.5, 2.5)       @det96 det219 det2143
mzz (1.5, 4.5) (1, 4.5)       @det219 det2147 det4205
mzz (1, 6.5) (1.5, 6.5)       @det2167 det4205 det5028
mzz (2, 1.5) (2.5, 1.5)       @det2151 det2230 det4189
mzz (2, 3.5) (2.5, 3.5)       @det2168 det2230 det4913
mzz (2, 5.5) (2.5, 5.5)       @det2161 det4913 det5004
mzz (2.5, 7.5) (2, 7.5)       @det2162 det4189 det5004
mzz (3.5, 0.5) (3, 0.5)       @det1905 det2140 det2836
mzz (3, 2.5) (3.5, 2.5)       @det1905 det2164 det2724
mzz (3, 4.5) (3.5, 4.5)       @det1830 det2152 det2724
mzz (3.5, 6.5) (3, 6.5)       @det1830 det2155 det2836
mzz (4, 1.5) (4.5, 1.5)       @det2137 det4768 det4915
mzz (4.5, 3.5) (4, 3.5)       @det32 det2165 det4915
mzz (4, 5.5) (4.5, 5.5)       @det32 det915 det2158
mzz (4, 7.5) (4.5, 7.5)       @det915 det2169 det4768
mzz (5, 0.5) (5.5, 0.5)       @det1780 det2163 det3555
mzz (5.5, 2.5) (5, 2.5)       @det1456 det1780 det2166
mzz (5, 4.5) (5.5, 4.5)       @det1456 det2157 det5027
mzz (5, 6.5) (5.5, 6.5)       @det2153 det3555 det5027
mzz (6, 1.5) (6.5, 1.5)       @det2141 det3650 det3839
mzz (6, 3.5) (6.5, 3.5)       @det2144 det3839 det3851
mzz (6.5, 5.5) (6, 5.5)       @det2148 det3359 det3851
mzz (6, 7.5) (6.5, 7.5)       @det2145 det3359 det3650
mzz (7, 0.5) (7.5, 0.5)       @det29 det2171 det3154
mzz (7.5, 2.5) (7, 2.5)       @det29 det1120 det2159
mzz (7, 4.5) (7.5, 4.5)       @det1120 det2160 det4209
mzz (7, 6.5) (7.5, 6.5)       @det2150 det3154 det4209
mzz (0, 1) (0.5, 1)           @det197 det4041
mzz (0, 3) (0.5, 3)           @det2940 det4994
mzz (0.5, 5) (0, 5)           @det309 det3756
mzz (0, 7) (0.5, 7)           @det1464 det4401
mzz (1, 2) (1.5, 2)           @det96 det1982
mzz (1.5, 4) (1, 4)           @det219 det3933
mzz (1, 6) (1.5, 6)           @det1846 det4205
mzz (1, 0) (1.5, 0)           @det3106 det5028
mzz (2, 1) (2.5, 1)           @det282 det4189
mzz (2, 3) (2.5, 3)           @det2230 det5085
mzz (2, 5) (2.5, 5)           @det1702 det4913
mzz (2.5, 7) (2, 7)           @det2805 det5004
mzz (3, 2) (3.5, 2)           @det456 det1905
mzz (3, 4) (3.5, 4)           @det2724 det3012
mzz (3.5, 6) (3, 6)           @det358 det1830
mzz (3.5, 0) (3, 0)           @det2836 det3505
mzz (4, 1) (4.5, 1)           @det2625 det4768
mzz (4.5, 3) (4, 3)           @det1167 det4915
mzz (4, 5) (4.5, 5)           @det32 det3656
mzz (4, 7) (4.5, 7)           @det770 det915
mzz (5.5, 2) (5, 2)           @det515 det1780
mzz (5, 4) (5.5, 4)           @det1256 det1456
mzz (5, 6) (5.5, 6)           @det2712 det5027
mzz (5, 0) (5.5, 0)           @det955 det3555
mzz (6, 1) (6.5, 1)           @det2110 det3650
mzz (6, 3) (6.5, 3)           @det996 det3839
mzz (6.5, 5) (6, 5)           @det1696 det3851
mzz (6, 7) (6.5, 7)           @det1903 det3359
mzz (7.5, 2) (7, 2)           @det29 det1987
mzz (7, 4) (7.5, 4)           @det1120 det4344
mzz (7, 6) (7.5, 6)           @det2809 det4209
mzz (7, 0) (7.5, 0)           @det1262 det3154
mz (0.5, 0.5)                 @noisy det197 det2270
mx (0.5, 0)                   @noisy det2273
mz (0.5, 2.5)                 @noisy det2254 det4994
mx (0.5, 2)                   @noisy det2217
mz (0.5, 4.5)                 @noisy det309 det2231
mx (0.5, 4)                   @noisy det2219
mz (0.5, 6.5)                 @noisy det1464 det2264
mx (0.5, 6)                   @noisy det2247
mz (1.5, 1.5)                 @noisy det1982 det2211
mx (1.5, 1)                   @noisy det2265
mz (1.5, 3.5)                 @noisy det2238 det3933
mx (1.5, 3)                   @noisy det2227
mz (1.5, 5.5)                 @noisy det1846 det2241
mx (1.5, 5)                   @noisy det2213
mz (1.5, 7.5)                 @noisy det2210 det3106
mx (1.5, 7)                   @noisy det2252
mz (2.5, 0.5)                 @noisy det282 det2261
mx (2.5, 0)                   @noisy det2207
mz (2.5, 2.5)                 @noisy det2257 det5085
mx (2.5, 2)                   @noisy det2243
mz (2.5, 4.5)                 @noisy det1702 det2275
mx (2.5, 4)                   @noisy det2267
mz (2.5, 6.5)                 @noisy det2235 det2805
mx (2.5, 6)                   @noisy det2244
mz (3.5, 1.5)                 @noisy det456 det2232
mx (3.5, 1)                   @noisy det2221
mz (3.5, 3.5)                 @noisy det2272 det3012
mx (3.5, 3)                   @noisy det2278
mz (3.5, 5.5)                 @noisy det358 det2251
mx (3.5, 5)                   @noisy det2271
mz (3.5, 7.5)                 @noisy det2234 det3505
mx (3.5, 7)                   @noisy det2225
mz (4.5, 0.5)                 @noisy det2226 det2625
mx (4.5, 0)                   @noisy det2253
mz (4.5, 2.5)                 @noisy det1167 det2229
mx (4.5, 2)                   @noisy det2216
mz (4.5, 4.5)                 @noisy det2214 det3656
mx (4.5, 4)                   @noisy det2218
mz (4.5, 6.5)                 @noisy det770 det2262
mx (4.5, 6)                   @noisy det2268
mz (5.5, 1.5)                 @noisy det515 det2255
mx (5.5, 1)                   @noisy det2263
mz (5.5, 3.5)                 @noisy det1256 det2237
mx (5.5, 3)                   @noisy det2223
mz (5.5, 5.5)                 @noisy det2240 det2712
mx (5.5, 5)                   @noisy det2228
mz (5.5, 7.5)                 @noisy det955 det2239
mx (5.5, 7)                   @noisy det2269
mz (6.5, 0.5)                 @noisy det2110 det2222
mx (6.5, 0)                   @noisy det2256
mz (6.5, 2.5)                 @noisy det996 det2205
mx (6.5, 2)                   @noisy det2248
mz (6.5, 4.5)                 @noisy det1696 det2242
mx (6.5, 4)                   @noisy det2246
mz (6.5, 6.5)                 @noisy det1903 det2266
mx (6.5, 6)                   @noisy det2249
mz (7.5, 1.5)                 @noisy det1987 det2215
mx (7.5, 1)                   @noisy det2220
mz (7.5, 3.5)                 @noisy det2258 det4344
mx (7.5, 3)                   @noisy det2277
mz (7.5, 5.5)                 @noisy det2274 det2809
mx (7.5, 5)                   @noisy det2260
mz (7.5, 7.5)                 @noisy det1262 det2259
mx (7.5, 7)                   @noisy det2224

--------         14
mzz (1, 1.5) (0.5, 1.5)       @det2174 det2940 det4041
mxx (0, 1.5) (0, 1)           @det782 det2766
mzz (1, 3.5) (0.5, 3.5)       @det2212 det2940 det3756
mxx (0, 3.5) (0, 3)           @det885 det2669
mzz (0.5, 5.5) (1, 5.5)       @det2203 det3756 det4401
mxx (0, 5.5) (0, 5)           @det916 det1000
mzz (1, 7.5) (0.5, 7.5)       @det2206 det4041 det4401
mxx (0, 7) (0, 7.5)           @det2568 det4584
mzz (1.5, 0.5) (2, 0.5)       @det96 det2199 det5028
mxx (1, 0.5) (1, 0)           @det805 det1187
mzz (1.5, 2.5) (2, 2.5)       @det96 det219 det2200
mxx (1, 2) (1, 2.5)           @det1981 det4154
mzz (1.5, 4.5) (2, 4.5)       @det219 det2188 det4205
mxx (1, 4) (1, 4.5)           @det513 det1638
mzz (1.5, 6.5) (2, 6.5)       @det2177 det4205 det5028
mxx (1, 6.5) (1, 6)           @det3002 det4222
mzz (3, 1.5) (2.5, 1.5)       @det2197 det2230 det4189
mxx (2, 1) (2, 1.5)           @det1254 det3922
mzz (2.5, 3.5) (3, 3.5)       @det2194 det2230 det4913
mxx (2, 3.5) (2, 3)           @det2428 det3863
mzz (2.5, 5.5) (3, 5.5)       @det2183 det4913 det5004
mxx (2, 5.5) (2, 5)           @det3114 det3842
mzz (2.5, 7.5) (3, 7.5)       @det2196 det4189 det5004
mxx (2, 7) (2, 7.5)           @det646 det1653
mzz (3.5, 0.5) (4, 0.5)       @det1905 det2191 det2836
mxx (3, 0) (3, 0.5)           @det903 det2591
mzz (3.5, 2.5) (4, 2.5)       @det1905 det2195 det2724
mxx (3, 2.5) (3, 2)           @det871 det1472
mzz (4, 4.5) (3.5, 4.5)       @det1830 det2204 det2724
mxx (3, 4.5) (3, 4)           @det1001 det4371
mzz (3.5, 6.5) (4, 6.5)       @det1830 det2184 det2836
mxx (3, 6) (3, 6.5)           @det1986 det4830
mzz (5, 1.5) (4.5, 1.5)       @det2179 det4768 det4915
mxx (4, 1.5) (4, 1)           @det212 det4302
mzz (5, 3.5) (4.5, 3.5)       @det32 det2180 det4915
mxx (4, 3) (4, 3.5)           @det3163 det4356
mzz (5, 5.5) (4.5, 5.5)       @det32 det915 det2187
mxx (4, 5) (4, 5.5)           @det3395 det3773
mzz (5, 7.5) (4.5, 7.5)       @det915 det2193 det4768
mxx (4, 7) (4, 7.5)           @det318 det4439
mzz (5.5, 0.5) (6, 0.5)       @det1780 det2178 det3555
mxx (5, 0) (5, 0.5)           @det3509 det5100
mzz (5.5, 2.5) (6, 2.5)       @det1456 det1780 det2190
mxx (5, 2) (5, 2.5)           @det2046 det3609
mzz (5.5, 4.5) (6, 4.5)       @det1456 det2202 det5027
mxx (5, 4.5) (5, 4)           @det1485 det2351
mzz (6, 6.5) (5.5, 6.5)       @det2209 det3555 det5027
mxx (5, 6) (5, 6.5)           @det1730 det5074
mzz (6.5, 1.5) (7, 1.5)       @det2175 det3650 det3839
mxx (6, 1.5) (6, 1)           @det3302 det4039
mzz (6.5, 3.5) (7, 3.5)       @det2201 det3839 det3851
mxx (6, 3.5) (6, 3)           @det3344 det4949
mzz (6.5, 5.5) (7, 5.5)       @det2186 det3359 det3851
mxx (6, 5) (6, 5.5)           @det2533 det4561
mzz (6.5, 7.5) (7, 7.5)       @det2192 det3359 det3650
mxx (6, 7.5) (6, 7)           @det926 det1683
mzz (7.5, 0.5) (0, 0.5)       @det29 det2198 det3154
mxx (7, 0.5) (7, 0)           @det1519 det2354
mzz (7.5, 2.5) (0, 2.5)       @det29 det1120 det2176
mxx (7, 2) (7, 2.5)           @det2452 det2947
mzz (7.5, 4.5) (0, 4.5)       @det1120 det2185 det4209
mxx (7, 4.5) (7, 4)           @det663 det3648
mzz (7.5, 6.5) (0, 6.5)       @det2189 det3154 det4209
mxx (7, 6.5) (7, 6)           @det1047 det2146
mx (0.5, 0)                   @noisy det1187 det2273 det2354 det2568 det4584
mz (0.5, 0.5)                 @noisy det2270 det2332
mx (0.5, 1)                   @noisy det2337
mx (0.5, 2)                   @noisy det782 det2217 det2452 det2766 det4154
mz (0.5, 2.5)                 @noisy det2254 det2306
mx (0.5, 3)                   @noisy det2325
mx (0.5, 4)                   @noisy det513 det663 det885 det2219 det2669
mz (0.5, 4.5)                 @noisy det2231 det2333
mx (0.5, 5)                   @noisy det916 det2342 det3648
mx (0.5, 6)                   @noisy det916 det1000 det1047 det2247 det4222
mz (0.5, 6.5)                 @noisy det2264 det2317
mx (0.5, 7)                   @noisy det2146 det2298 det4584
mx (1.5, 1)                   @noisy det782 det805 det1187 det2265 det3922
mz (1.5, 1.5)                 @noisy det2211 det2301
mx (1.5, 2)                   @noisy det2319 det4154
mx (1.5, 3)                   @noisy det885 det1981 det2227 det2428 det4154
mz (1.5, 3.5)                 @noisy det2238 det2346
mx (1.5, 4)                   @noisy det2297 det2669
mx (1.5, 5)                   @noisy det513 det1000 det1638 det2213 det3114
mz (1.5, 5.5)                 @noisy det2241 det2348
mx (1.5, 6)                   @noisy det2320
mx (1.5, 7)                   @noisy det646 det2252 det2568 det3002 det4222
mz (1.5, 7.5)                 @noisy det2210 det2300
mx (1.5, 0)                   @noisy det2314
mx (2.5, 0)                   @noisy det646 det805 det1653 det2207 det2591
mz (2.5, 0.5)                 @noisy det2261 det2292
mx (2.5, 1)                   @noisy det2324
mx (2.5, 2)                   @noisy det1254 det1472 det1981 det2243 det3922
mz (2.5, 2.5)                 @noisy det2257 det2311
mx (2.5, 3)                   @noisy det2327 det4154
mx (2.5, 4)                   @noisy det1638 det2267 det2428 det3863 det4371
mz (2.5, 4.5)                 @noisy det2275 det2339
mx (2.5, 5)                   @noisy det2289
mx (2.5, 6)                   @noisy det1986 det2244 det3002 det3114 det3842
mz (2.5, 6.5)                 @noisy det2235 det2340
mx (2.5, 7)                   @noisy det2284
mx (3.5, 1)                   @noisy det212 det903 det1254 det2221 det2591
mz (3.5, 1.5)                 @noisy det2232 det2334
mx (3.5, 2)                   @noisy det1472 det2350 det3922
mx (3.5, 3)                   @noisy det871 det1472 det2278 det3863 det4356
mz (3.5, 3.5)                 @noisy det2272 det2335
mx (3.5, 4)                   @noisy det2330 det4371
mx (3.5, 5)                   @noisy det1001 det2271 det3395 det3842 det4371
mz (3.5, 5.5)                 @noisy det2251 det2286
mx (3.5, 6)                   @noisy det2309
mx (3.5, 7)                   @noisy det318 det1653 det1986 det2225 det4830
mz (3.5, 7.5)                 @noisy det2234 det2338
mx (3.5, 0)                   @noisy det2328
mx (4.5, 0)                   @noisy det318 det903 det2253 det3509 det4439
mz (4.5, 0.5)                 @noisy det2226 det2288
mx (4.5, 1)                   @noisy det2321
mx (4.5, 2)                   @noisy det212 det871 det2046 det2216 det4302
mz (4.5, 2.5)                 @noisy det2229 det2326
mx (4.5, 3)                   @noisy det1472 det2349 det4356
mx (4.5, 4)                   @noisy det1001 det2218 det2351 det3163 det4356
mz (4.5, 4.5)                 @noisy det2214 det2305
mx (4.5, 5)                   @noisy det2322 det4371
mx (4.5, 6)                   @noisy det1730 det2268 det3395 det3773 det4830
mz (4.5, 6.5)                 @noisy det2262 det2315
mx (4.5, 7)                   @noisy det2303
mx (5.5, 1)                   @noisy det2263 det3509 det4039 det4302 det5100
mz (5.5, 1.5)                 @noisy det2255 det2290
mx (5.5, 2)                   @noisy det2302
mx (5.5, 3)                   @noisy det2046 det2223 det3163 det3344 det3609
mz (5.5, 3.5)                 @noisy det2237 det2345
mx (5.5, 4)                   @noisy det2296 det4356
mx (5.5, 5)                   @noisy det1485 det2228 det2351 det3773 det4561
mz (5.5, 5.5)                 @noisy det2240 det2347
mx (5.5, 6)                   @noisy det2318
mx (5.5, 7)                   @noisy det1683 det1730 det2269 det4439 det5074
mz (5.5, 7.5)                 @noisy det2239 det2281
mx (5.5, 0)                   @noisy det2312
mx (6.5, 0)                   @noisy det926 det1519 det1683 det2256 det5100
mz (6.5, 0.5)                 @noisy det2222 det2316
mx (6.5, 1)                   @noisy det2283
mx (6.5, 2)                   @noisy det2248 det2947 det3302 det3609 det4039
mz (6.5, 2.5)                 @noisy det2205 det2299
mx (6.5, 3)                   @noisy det2310
mx (6.5, 4)                   @noisy det1485 det2246 det3344 det3648 det4949
mz (6.5, 4.5)                 @noisy det2242 det2282
mx (6.5, 5)                   @noisy det2295
mx (6.5, 6)                   @noisy det2146 det2249 det2533 det4561 det5074
mz (6.5, 6.5)                 @noisy det2266 det2323
mx (6.5, 7)                   @noisy det2343
mx (7.5, 1)                   @noisy det1519 det2220 det2354 det2766 det3302
mz (7.5, 1.5)                 @noisy det2215 det2307
mx (7.5, 2)                   @noisy det2329
mx (7.5, 3)                   @noisy det2277 det2452 det2669 det2947 det4949
mz (7.5, 3.5)                 @noisy det2258 det2291
mx (7.5, 4)                   @noisy det2304 det3648
mx (7.5, 5)                   @noisy det663 det916 det2260 det2533 det3648
mz (7.5, 5.5)                 @noisy det2274 det2336
mx (7.5, 6)                   @noisy det2146 det2331 det4561
mx (7.5, 7)                   @noisy det926 det1047 det2146 det2224 det4584
mz (7.5, 7.5)                 @noisy det2259 det2313
mx (7.5, 0)                   @noisy det1519 det2285

--------         15
mxx (1, 1.5) (1, 2)           @det782 det2766
mxx (1, 3.5) (1, 4)           @det885 det2669
mxx (1, 6) (1, 5.5)           @det916 det1000
mxx (1, 0) (1, 7.5)           @det2568 det4584
mxx (2, 0.5) (2, 1)           @det805 det1187
mxx (2, 3) (2, 2.5)           @det1981 det4154
mxx (2, 4.5) (2, 5)           @det513 det1638
mxx (2, 6.5) (2, 7)           @det3002 det4222
mxx (3, 1.5) (3, 2)           @det1254 det3922
mxx (3, 3.5) (3, 4)           @det2428 det3863
mxx (3, 5.5) (3, 6)           @det3114 det3842
mxx (3, 7.5) (3, 0)           @det646 det1653
mxx (4, 0.5) (4, 1)           @det903 det2591
mxx (4, 2.5) (4, 3)           @det871 det1472
mxx (4, 4.5) (4, 5)           @det1001 det4371
mxx (4, 6.5) (4, 7)           @det1986 det4830
mxx (5, 1.5) (5, 2)           @det212 det4302
mxx (5, 3.5) (5, 4)           @det3163 det4356
mxx (5, 5.5) (5, 6)           @det3395 det3773
mxx (5, 0) (5, 7.5)           @det318 det4439
mxx (6, 1) (6, 0.5)           @det3509 det5100
mxx (6, 2.5) (6, 3)           @det2046 det3609
mxx (6, 4.5) (6, 5)           @det1485 det2351
mxx (6, 6.5) (6, 7)           @det1730 det5074
mxx (7, 1.5) (7, 2)           @det3302 det4039
mxx (7, 4) (7, 3.5)           @det3344 det4949
mxx (7, 5.5) (7, 6)           @det2533 det4561
mxx (7, 0) (7, 7.5)           @det926 det1683
mxx (0, 1) (0, 0.5)           @det1519 det2354
mxx (0, 2.5) (0, 3)           @det2452 det2947
mxx (0, 4.5) (0, 5)           @det663 det3648
mxx (0, 7) (0, 6.5)           @det1047 det2146
mzz (0.5, 0) (0, 0)           @noisy det3666 det4041
mz (0.5, 0.5)                 @noisy det2332 det3666
mx (0.5, 1)                   @noisy det782 det805 det1519 det2337 det2766
mzz (0, 2) (0.5, 2)           @noisy det1849 det2940
mz (0.5, 2.5)                 @noisy det1849 det2306
mx (0.5, 3)                   @noisy det885 det1981 det2325 det2669 det2947
mzz (0, 4) (0.5, 4)           @noisy det2913 det3756
mz (0.5, 4.5)                 @noisy det2333 det2913
mx (0.5, 5)                   @noisy det1000 det1638 det2342
mzz (0.5, 6) (0, 6)           @noisy det1799 det4401
mz (0.5, 6.5)                 @noisy det1799 det2317
mx (0.5, 7)                   @noisy det2298 det2568 det3002
mzz (1, 1) (1.5, 1)           @noisy det96 det1983
mz (1.5, 1.5)                 @noisy det1983 det2301
mx (1.5, 2)                   @noisy det1254 det1981 det2319 det2766
mzz (1, 3) (1.5, 3)           @noisy det219 det3698
mz (1.5, 3.5)                 @noisy det2346 det3698
mx (1.5, 4)                   @noisy det513 det1638 det2297 det3863
mzz (1.5, 5) (1, 5)           @noisy det2154 det4205
mz (1.5, 5.5)                 @noisy det2154 det2348
mx (1.5, 6)                   @noisy det916 det2320 det3002 det3842 det4222
mzz (1, 7) (1.5, 7)           @noisy det1978 det5028
mz (1.5, 7.5)                 @noisy det1978 det2300
mx (1.5, 0)                   @noisy det805 det1187 det1653 det2314 det4584
mzz (2, 0) (2.5, 0)           @noisy det3918 det4189
mz (2.5, 0.5)                 @noisy det2292 det3918
mx (2.5, 1)                   @noisy det903 det1187 det1254 det2324 det3922
mzz (2.5, 2) (2, 2)           @noisy det470 det2230
mz (2.5, 2.5)                 @noisy det470 det2311
mx (2.5, 3)                   @noisy det871 det2327 det2428 det3863
mzz (2, 4) (2.5, 4)           @noisy det4913 det4993
mz (2.5, 4.5)                 @noisy det2339 det4993
mx (2.5, 5)                   @noisy det513 det1001 det2289 det3114 det3842
mzz (2, 6) (2.5, 6)           @noisy det3150 det5004
mz (2.5, 6.5)                 @noisy det2340 det3150
mx (2.5, 7)                   @noisy det646 det1653 det2284 det4222 det4830
mzz (3, 1) (3.5, 1)           @noisy det86 det1905
mz (3.5, 1.5)                 @noisy det86 det2334
mx (3.5, 2)                   @noisy det871 det2350 det4302
mzz (3, 3) (3.5, 3)           @noisy det2724 det3057
mz (3.5, 3.5)                 @noisy det2335 det3057
mx (3.5, 4)                   @noisy det1001 det2330 det2428 det3163
mzz (3.5, 5) (3, 5)           @noisy det1830 det3054
mz (3.5, 5.5)                 @noisy det2286 det3054
mx (3.5, 6)                   @noisy det1986 det2309 det3114 det3773 det4830
mzz (3, 7) (3.5, 7)           @noisy det2836 det4716
mz (3.5, 7.5)                 @noisy det2338 det4716
mx (3.5, 0)                   @noisy det646 det903 det2328 det2591 det4439
mzz (4, 0) (4.5, 0)           @noisy det1388 det4768
mz (4.5, 0.5)                 @noisy det1388 det2288
mx (4.5, 1)                   @noisy det212 det2321 det2591 det4302 det5100
mzz (4.5, 2) (4, 2)           @noisy det954 det4915
mz (4.5, 2.5)                 @noisy det954 det2326
mx (4.5, 3)                   @noisy det2349 det3163 det3609
mzz (4, 4) (4.5, 4)           @noisy det32 det2064
mz (4.5, 4.5)                 @noisy det2064 det2305
mx (4.5, 5)                   @noisy det1485 det2322 det3395 det3773
mzz (4, 6) (4.5, 6)           @noisy det915 det3696
mz (4.5, 6.5)                 @noisy det2315 det3696
mx (4.5, 7)                   @noisy det318 det1986 det2303 det4439 det5074
mzz (5.5, 1) (5, 1)           @noisy det1780 det3663
mz (5.5, 1.5)                 @noisy det2290 det3663
mx (5.5, 2)                   @noisy det212 det2046 det2302 det3302 det3609
mzz (5, 3) (5.5, 3)           @noisy det1456 det1867
mz (5.5, 3.5)                 @noisy det1867 det2345
mx (5.5, 4)                   @noisy det1485 det2296 det2351 det4949
mzz (5, 5) (5.5, 5)           @noisy det4114 det5027
mz (5.5, 5.5)                 @noisy det2347 det4114
mx (5.5, 6)                   @noisy det1730 det2318 det2533 det3395 det5074
mzz (5.5, 7) (5, 7)           @noisy det1114 det3555
mz (5.5, 7.5)                 @noisy det1114 det2281
mx (5.5, 0)                   @noisy det318 det926 det2312 det3509 det5100
mzz (6.5, 0) (6, 0)           @noisy det3426 det3650
mz (6.5, 0.5)                 @noisy det2316 det3426
mx (6.5, 1)                   @noisy det2283 det2354 det3302 det3509 det4039
mzz (6, 2) (6.5, 2)           @noisy det524 det3839
mz (6.5, 2.5)                 @noisy det524 det2299
mx (6.5, 3)                   @noisy det2046 det2310 det2452 det3344 det4949
mzz (6, 4) (6.5, 4)           @noisy det2233 det3851
mz (6.5, 4.5)                 @noisy det2233 det2282
mx (6.5, 5)                   @noisy det663 det2295 det2351 det2533 det4561
mzz (6, 6) (6.5, 6)           @noisy det3359 det3417
mz (6.5, 6.5)                 @noisy det2323 det3417
mx (6.5, 7)                   @noisy det926 det1047 det1683 det1730 det2343
mzz (7, 1) (7.5, 1)           @noisy det29 det2384
mz (7.5, 1.5)                 @noisy det2307 det2384
mx (7.5, 2)                   @noisy det782 det2329 det2452 det2947 det4039
mzz (7.5, 3) (7, 3)           @noisy det1120 det2799
mz (7.5, 3.5)                 @noisy det2291 det2799
mx (7.5, 4)                   @noisy det663 det885 det2304 det3344
mzz (7, 5) (7.5, 5)           @noisy det923 det4209
mz (7.5, 5.5)                 @noisy det923 det2336
mx (7.5, 6)                   @noisy det1000 det1047 det2331
mzz (7, 7) (7.5, 7)           @noisy det3154 det3664
mz (7.5, 7.5)                 @noisy det2313 det3664
mx (7.5, 0)                   @noisy det1683 det2285 det2354 det2568
mx (0.5, 1.5)                 @noisy det2412 det2766
mz (0, 1.5)                   @noisy det2371
mx (0.5, 3.5)                 @noisy det2361 det2669
mz (0, 3.5)                   @noisy det2399
mx (0.5, 5.5)                 @noisy det916 det2364
mz (0, 5.5)                   @noisy det2416
mx (0.5, 7.5)                 @noisy det2393 det4584
mz (0, 7.5)                   @noisy det2420
mx (1.5, 0.5)                 @noisy det1187 det2379
mz (1, 0.5)                   @noisy det2359
mx (1.5, 2.5)                 @noisy det2391 det4154
mz (1, 2.5)                   @noisy det2362
mx (1.5, 4.5)                 @noisy det513 det2407
mz (1, 4.5)                   @noisy det2400
mx (1.5, 6.5)                 @noisy det2381 det4222
mz (1, 6.5)                   @noisy det2368
mx (2.5, 1.5)                 @noisy det2403 det3922
mz (2, 1.5)                   @noisy det2377
mx (2.5, 3.5)                 @noisy det2421 det2428
mz (2, 3.5)                   @noisy det2401
mx (2.5, 5.5)                 @noisy det2363 det3114
mz (2, 5.5)                   @noisy det2415
mx (2.5, 7.5)                 @noisy det646 det2402
mz (2, 7.5)                   @noisy det2395
mx (3.5, 0.5)                 @noisy det2387 det2591
mz (3, 0.5)                   @noisy det2386
mx (3.5, 2.5)                 @noisy det1472 det2367
mz (3, 2.5)                   @noisy det2424
mx (3.5, 4.5)                 @noisy det2405 det4371
mz (3, 4.5)                   @noisy det2369
mx (3.5, 6.5)                 @noisy det1986 det2409
mz (3, 6.5)                   @noisy det2380
mx (4.5, 1.5)                 @noisy det212 det2373
mz (4, 1.5)                   @noisy det2390
mx (4.5, 3.5)                 @noisy det2376 det4356
mz (4, 3.5)                   @noisy det2360
mx (4.5, 5.5)                 @noisy det2426 det3395
mz (4, 5.5)                   @noisy det2414
mx (4.5, 7.5)                 @noisy det318 det2375
mz (4, 7.5)                   @noisy det2418
mx (5.5, 0.5)                 @noisy det2425 det3509
mz (5, 0.5)                   @noisy det2358
mx (5.5, 2.5)                 @noisy det2046 det2413
mz (5, 2.5)                   @noisy det2356
mx (5.5, 4.5)                 @noisy det2351 det2394
mz (5, 4.5)                   @noisy det2417
mx (5.5, 6.5)                 @noisy det1730 det2392
mz (5, 6.5)                   @noisy det2419
mx (6.5, 1.5)                 @noisy det2389 det4039
mz (6, 1.5)                   @noisy det2383
mx (6.5, 3.5)                 @noisy det2410 det3344
mz (6, 3.5)                   @noisy det2357
mx (6.5, 5.5)                 @noisy det2411 det4561
mz (6, 5.5)                   @noisy det2398
mx (6.5, 7.5)                 @noisy det1683 det2374
mz (6, 7.5)                   @noisy det2372
mx (7.5, 0.5)                 @noisy det1519 det2385
mz (7, 0.5)                   @noisy det2365
mx (7.5, 2.5)                 @noisy det2366 det2947
mz (7, 2.5)                   @noisy det2404
mx (7.5, 4.5)                 @noisy det2370 det3648
mz (7, 4.5)                   @noisy det2423
mx (7.5, 6.5)                 @noisy det2146 det2408
mz (7, 6.5)                   @noisy det2378

--------         16
mz (0, 1.5)                   @noisy det29 det1849 det2371 det2384 det4041
mx (0.5, 1.5)                 @noisy det2412 det2504
mz (1, 1.5)                   @noisy det2430
mz (0, 3.5)                   @noisy det1120 det2399 det2799 det2913 det2940
mx (0.5, 3.5)                 @noisy det2361 det2515
mz (1, 3.5)                   @noisy det2475
mz (0, 5.5)                   @noisy det923 det1799 det2416 det3756 det4209
mx (0.5, 5.5)                 @noisy det2364 det2464
mz (1, 5.5)                   @noisy det2439
mz (0, 7.5)                   @noisy det2420 det3154 det3664 det3666 det4401
mx (0.5, 7.5)                 @noisy det2393 det2449
mz (1, 7.5)                   @noisy det2441
mz (1, 0.5)                   @noisy det1983 det2359 det3666 det4041 det5028
mx (1.5, 0.5)                 @noisy det2379 det2494
mz (2, 0.5)                   @noisy det2440
mz (1, 2.5)                   @noisy det96 det1849 det2362 det2940 det3698
mx (1.5, 2.5)                 @noisy det2391 det2448
mz (2, 2.5)                   @noisy det2514
mz (1, 4.5)                   @noisy det219 det2154 det2400 det2913 det3756
mx (1.5, 4.5)                 @noisy det2407 det2433
mz (2, 4.5)                   @noisy det2470
mz (1, 6.5)                   @noisy det1799 det1978 det2368 det4205 det4401
mx (1.5, 6.5)                 @noisy det2381 det2499
mz (2, 6.5)                   @noisy det2497
mz (2, 1.5)                   @noisy det96 det470 det1983 det2377 det4189
mx (2.5, 1.5)                 @noisy det2403 det2454
mz (3, 1.5)                   @noisy det2444
mz (2, 3.5)                   @noisy det219 det2230 det2401 det3698 det4993
mx (2.5, 3.5)                 @noisy det2421 det2477
mz (3, 3.5)                   @noisy det2465
mz (2, 5.5)                   @noisy det2154 det2415 det3150 det4205 det4913
mx (2.5, 5.5)                 @noisy det2363 det2429
mz (3, 5.5)                   @noisy det2492
mz (2, 7.5)                   @noisy det1978 det2395 det3918 det5004 det5028
mx (2.5, 7.5)                 @noisy det2402 det2468
mz (3, 7.5)                   @noisy det2510
mz (3, 0.5)                   @noisy det86 det2386 det2836 det3918 det4189
mx (3.5, 0.5)                 @noisy det2387 det2507
mz (4, 0.5)                   @noisy det2488
mz (3, 2.5)                   @noisy det470 det1905 det2230 det2424 det3057
mx (3.5, 2.5)                 @noisy det2367 det2471
mz (4, 2.5)                   @noisy det2489
mz (3, 4.5)                   @noisy det2369 det2724 det3054 det4913 det4993
mx (3.5, 4.5)                 @noisy det2405 det2455
mz (4, 4.5)                   @noisy det2512
mz (3, 6.5)                   @noisy det1830 det2380 det3150 det4716 det5004
mx (3.5, 6.5)                 @noisy det2409 det2457
mz (4, 6.5)                   @noisy det2437
mz (4, 1.5)                   @noisy det86 det954 det1905 det2390 det4768
mx (4.5, 1.5)                 @noisy det2373 det2432
mz (5, 1.5)                   @noisy det2474
mz (4, 3.5)                   @noisy det2064 det2360 det2724 det3057 det4915
mx (4.5, 3.5)                 @noisy det2376 det2487
mz (5, 3.5)                   @noisy det2472
mz (4, 5.5)                   @noisy det32 det1830 det2414 det3054 det3696
mx (4.5, 5.5)                 @noisy det2426 det2500
mz (5, 5.5)                   @noisy det2458
mz (4, 7.5)                   @noisy det915 det1388 det2418 det2836 det4716
mx (4.5, 7.5)                 @noisy det2375 det2435
mz (5, 7.5)                   @noisy det2453
mz (5, 0.5)                   @noisy det1388 det2358 det3555 det3663 det4768
mx (5.5, 0.5)                 @noisy det2425 det2495
mz (6, 0.5)                   @noisy det2481
mz (5, 2.5)                   @noisy det954 det1780 det1867 det2356 det4915
mx (5.5, 2.5)                 @noisy det2413 det2463
mz (6, 2.5)                   @noisy det2442
mz (5, 4.5)                   @noisy det32 det1456 det2064 det2417 det4114
mx (5.5, 4.5)                 @noisy det2394 det2450
mz (6, 4.5)                   @noisy det2443
mz (5, 6.5)                   @noisy det915 det1114 det2419 det3696 det5027
mx (5.5, 6.5)                 @noisy det2392 det2502
mz (6, 6.5)                   @noisy det2483
mz (6, 1.5)                   @noisy det524 det1780 det2383 det3650 det3663
mx (6.5, 1.5)                 @noisy det2389 det2498
mz (7, 1.5)                   @noisy det2461
mz (6, 3.5)                   @noisy det1456 det1867 det2233 det2357 det3839
mx (6.5, 3.5)                 @noisy det2410 det2459
mz (7, 3.5)                   @noisy det2446
mz (6, 5.5)                   @noisy det2398 det3417 det3851 det4114 det5027
mx (6.5, 5.5)                 @noisy det2411 det2462
mz (7, 5.5)                   @noisy det2431
mz (6, 7.5)                   @noisy det1114 det2372 det3359 det3426 det3555
mx (6.5, 7.5)                 @noisy det2374 det2480
mz (7, 7.5)                   @noisy det2496
mz (7, 0.5)                   @noisy det2365 det2384 det3154 det3426 det3650
mx (7.5, 0.5)                 @noisy det2385 det2505
mz (0, 0.5)                   @noisy det2486
mz (7, 2.5)                   @noisy det29 det524 det2404 det2799 det3839
mx (7.5, 2.5)                 @noisy det2366 det2469
mz (0, 2.5)                   @noisy det2485
mz (7, 4.5)                   @noisy det923 det1120 det2233 det2423 det3851
mx (7.5, 4.5)                 @noisy det2370 det2478
mz (0, 4.5)                   @noisy det2436
mz (7, 6.5)                   @noisy det2378 det3359 det3417 det3664 det4209
mx (7.5, 6.5)                 @noisy det2408 det2456
mz (0, 6.5)                   @noisy det2438
mxx (0.5, 0.5) (0.5, 0)       @noisy det2503
mzz (1, 1) (0.5, 1)           @noisy det3666 det4041
mxx (0.5, 2.5) (0.5, 2)       @noisy det2522
mzz (1, 3) (0.5, 3)           @noisy det1849 det2940
mxx (0.5, 4.5) (0.5, 4)       @noisy det2518
mzz (0.5, 5) (1, 5)           @noisy det2913 det3756
mxx (0.5, 6.5) (0.5, 6)       @noisy det2506
mzz (1, 7) (0.5, 7)           @noisy det1799 det4401
mxx (1.5, 1.5) (1.5, 1)       @noisy det2513
mzz (1.5, 2) (2, 2)           @noisy det96 det1983
mxx (1.5, 3.5) (1.5, 3)       @noisy det2501
mzz (1.5, 4) (2, 4)           @noisy det219 det3698
mxx (1.5, 5) (1.5, 5.5)       @noisy det2508
mzz (1.5, 6) (2, 6)           @noisy det2154 det4205
mxx (1.5, 7.5) (1.5, 7)       @noisy det2484
mzz (1.5, 0) (2, 0)           @noisy det1978 det5028
mxx (2.5, 0.5) (2.5, 0)       @noisy det2527
mzz (3, 1) (2.5, 1)           @noisy det3918 det4189
mxx (2.5, 2) (2.5, 2.5)       @noisy det2528
mzz (2.5, 3) (3, 3)           @noisy det470 det2230
mxx (2.5, 4) (2.5, 4.5)       @noisy det2493
mzz (2.5, 5) (3, 5)           @noisy det4913 det4993
mxx (2.5, 6.5) (2.5, 6)       @noisy det2524
mzz (2.5, 7) (3, 7)           @noisy det3150 det5004
mxx (3.5, 1) (3.5, 1.5)       @noisy det2460
mzz (3.5, 2) (4, 2)           @noisy det86 det1905
mxx (3.5, 3) (3.5, 3.5)       @noisy det2467
mzz (4, 4) (3.5, 4)           @noisy det2724 det3057
mxx (3.5, 5) (3.5, 5.5)       @noisy det2466
mzz (3.5, 6) (4, 6)           @noisy det1830 det3054
mxx (3.5, 7) (3.5, 7.5)       @noisy det2523
mzz (3.5, 0) (4, 0)           @noisy det2836 det4716
mxx (4.5, 0.5) (4.5, 0)       @noisy det2509
mzz (5, 1) (4.5, 1)           @noisy det1388 det4768
mxx (4.5, 2) (4.5, 2.5)       @noisy det2511
mzz (5, 3) (4.5, 3)           @noisy det954 det4915
mxx (4.5, 4.5) (4.5, 4)       @noisy det2491
mzz (5, 5) (4.5, 5)           @noisy det32 det2064
mxx (4.5, 6.5) (4.5, 6)       @noisy det2519
mzz (5, 7) (4.5, 7)           @noisy det915 det3696
mxx (5.5, 1) (5.5, 1.5)       @noisy det2476
mzz (5.5, 2) (6, 2)           @noisy det1780 det3663
mxx (5.5, 3) (5.5, 3.5)       @noisy det2516
mzz (5.5, 4) (6, 4)           @noisy det1456 det1867
mxx (5.5, 5.5) (5.5, 5)       @noisy det2473
mzz (6, 6) (5.5, 6)           @noisy det4114 det5027
mxx (5.5, 7) (5.5, 7.5)       @noisy det2482
mzz (5.5, 0) (6, 0)           @noisy det1114 det3555
mxx (6.5, 0) (6.5, 0.5)       @noisy det2520
mzz (6.5, 1) (7, 1)           @noisy det3426 det3650
mxx (6.5, 2.5) (6.5, 2)       @noisy det2517
mzz (6.5, 3) (7, 3)           @noisy det524 det3839
mxx (6.5, 4.5) (6.5, 4)       @noisy det2490
mzz (6.5, 5) (7, 5)           @noisy det2233 det3851
mxx (6.5, 6) (6.5, 6.5)       @noisy det2521
mzz (6.5, 7) (7, 7)           @noisy det3359 det3417
mxx (7.5, 1.5) (7.5, 1)       @noisy det2530
mzz (7.5, 2) (0, 2)           @noisy det29 det2384
mxx (7.5, 3) (7.5, 3.5)       @noisy det2529
mzz (7.5, 4) (0, 4)           @noisy det1120 det2799
mxx (7.5, 5) (7.5, 5.5)       @noisy det2526
mzz (7.5, 6) (0, 6)           @noisy det923 det4209
mxx (7.5, 7.5) (7.5, 7)       @noisy det2525
mzz (7.5, 0) (0, 0)           @noisy det3154 det3664
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (5, 4)                      @noisy
i (0, 5)                      @noisy
i (1, 0)                      @noisy
i (1, 6)                      @noisy
i (2, 5)                      @noisy
i (7, 4)                      @noisy
i (6, 5)                      @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (5, 0)                      @noisy
i (5, 6)                      @noisy
i (3, 6)                      @noisy
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (2, 7)                      @noisy
i (6, 1)                      @noisy
i (7, 0)                      @noisy
i (6, 7)                      @noisy
i (7, 6)                      @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4, 7)                      @noisy
i (5, 2)                      @noisy
i (0, 3)                      @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (7, 2)                      @noisy
i (6, 3)                      @noisy

--------         17
mxx (0, 1.5) (0, 2)           @noisy det782 det3169
mx (0.5, 1.5)                 @noisy det2504 det3169
mz (1, 1.5)                   @noisy det96 det1983 det2430 det2940 det3666
mxx (0, 3.5) (0, 4)           @noisy det885 det4728
mx (0.5, 3.5)                 @noisy det2515 det4728
mz (1, 3.5)                   @noisy det219 det1849 det2475 det3698 det3756
mxx (0, 5.5) (0, 6)           @noisy det1000 det3534
mx (0.5, 5.5)                 @noisy det2464 det3534
mz (1, 5.5)                   @noisy det2154 det2439 det2913 det4205 det4401
mxx (0, 7.5) (0, 0)           @noisy det2568 det4552
mx (0.5, 7.5)                 @noisy det2449 det4552
mz (1, 7.5)                   @noisy det1799 det1978 det2441 det4041 det5028
mxx (1, 0.5) (1, 1)           @noisy det208 det805
mx (1.5, 0.5)                 @noisy det208 det2494
mz (2, 0.5)                   @noisy det96 det1978 det2440 det3918 det4189
mxx (1, 2.5) (1, 3)           @noisy det1981 det4732
mx (1.5, 2.5)                 @noisy det2448 det4732
mz (2, 2.5)                   @noisy det219 det470 det1983 det2230 det2514
mxx (1, 4.5) (1, 5)           @noisy det1638 det2672
mx (1.5, 4.5)                 @noisy det2433 det2672
mz (2, 4.5)                   @noisy det2470 det3698 det4205 det4913 det4993
mxx (1, 6.5) (1, 7)           @noisy det55 det3002
mx (1.5, 6.5)                 @noisy det55 det2499
mz (2, 6.5)                   @noisy det2154 det2497 det3150 det5004 det5028
mxx (2, 1.5) (2, 2)           @noisy det469 det1254
mx (2.5, 1.5)                 @noisy det469 det2454
mz (3, 1.5)                   @noisy det86 det1905 det2230 det2444 det3918
mxx (2, 3.5) (2, 4)           @noisy det3043 det3863
mx (2.5, 3.5)                 @noisy det2477 det3043
mz (3, 3.5)                   @noisy det470 det2465 det2724 det3057 det4913
mxx (2, 5.5) (2, 6)           @noisy det3639 det3842
mx (2.5, 5.5)                 @noisy det2429 det3639
mz (3, 5.5)                   @noisy det1830 det2492 det3054 det4993 det5004
mxx (2, 0) (2, 7.5)           @noisy det1653 det2984
mx (2.5, 7.5)                 @noisy det2468 det2984
mz (3, 7.5)                   @noisy det2510 det2836 det3150 det4189 det4716
mxx (3, 1) (3, 0.5)           @noisy det903 det4997
mx (3.5, 0.5)                 @noisy det2507 det4997
mz (4, 0.5)                   @noisy det1388 det1905 det2488 det4716 det4768
mxx (3, 2.5) (3, 3)           @noisy det871 det3915
mx (3.5, 2.5)                 @noisy det2471 det3915
mz (4, 2.5)                   @noisy det86 det954 det2489 det2724 det4915
mxx (3, 4.5) (3, 5)           @noisy det731 det1001
mx (3.5, 4.5)                 @noisy det731 det2455
mz (4, 4.5)                   @noisy det32 det1830 det2064 det2512 det3057
mxx (3, 7) (3, 6.5)           @noisy det1762 det4830
mx (3.5, 6.5)                 @noisy det1762 det2457
mz (4, 6.5)                   @noisy det915 det2437 det2836 det3054 det3696
mxx (4, 1.5) (4, 2)           @noisy det660 det4302
mx (4.5, 1.5)                 @noisy det660 det2432
mz (5, 1.5)                   @noisy det1388 det1780 det2474 det3663 det4915
mxx (4, 4) (4, 3.5)           @noisy det2583 det3163
mx (4.5, 3.5)                 @noisy det2487 det2583
mz (5, 3.5)                   @noisy det32 det954 det1456 det1867 det2472
mxx (4, 5.5) (4, 6)           @noisy det1623 det3773
mx (4.5, 5.5)                 @noisy det1623 det2500
mz (5, 5.5)                   @noisy det915 det2064 det2458 det4114 det5027
mxx (4, 0) (4, 7.5)           @noisy det991 det4439
mx (4.5, 7.5)                 @noisy det991 det2435
mz (5, 7.5)                   @noisy det1114 det2453 det3555 det3696 det4768
mxx (5, 0.5) (5, 1)           @noisy det269 det5100
mx (5.5, 0.5)                 @noisy det269 det2495
mz (6, 0.5)                   @noisy det1114 det1780 det2481 det3426 det3650
mxx (5, 3) (5, 2.5)           @noisy det468 det3609
mx (5.5, 2.5)                 @noisy det468 det2463
mz (6, 2.5)                   @noisy det524 det1456 det2442 det3663 det3839
mxx (5, 4.5) (5, 5)           @noisy det628 det1485
mx (5.5, 4.5)                 @noisy det628 det2450
mz (6, 4.5)                   @noisy det1867 det2233 det2443 det3851 det5027
mxx (5, 6.5) (5, 7)           @noisy det1122 det5074
mx (5.5, 6.5)                 @noisy det1122 det2502
mz (6, 6.5)                   @noisy det2483 det3359 det3417 det3555 det4114
mxx (6, 1.5) (6, 2)           @noisy det1975 det3302
mx (6.5, 1.5)                 @noisy det1975 det2498
mz (7, 1.5)                   @noisy det29 det2384 det2461 det3426 det3839
mxx (6, 3.5) (6, 4)           @noisy det4949 det4989
mx (6.5, 3.5)                 @noisy det2459 det4989
mz (7, 3.5)                   @noisy det524 det1120 det2446 det2799 det3851
mxx (6, 6) (6, 5.5)           @noisy det2533 det5002
mx (6.5, 5.5)                 @noisy det2462 det5002
mz (7, 5.5)                   @noisy det923 det2233 det2431 det3359 det4209
mxx (6, 7.5) (6, 0)           @noisy det926 det4538
mx (6.5, 7.5)                 @noisy det2480 det4538
mz (7, 7.5)                   @noisy det2496 det3154 det3417 det3650 det3664
mxx (7, 0.5) (7, 1)           @noisy det2354 det3865
mx (7.5, 0.5)                 @noisy det2505 det3865
mz (0, 0.5)                   @noisy det29 det2486 det3664 det3666 det4041
mxx (7, 2.5) (7, 3)           @noisy det2308 det2452
mx (7.5, 2.5)                 @noisy det2308 det2469
mz (0, 2.5)                   @noisy det1120 det1849 det2384 det2485 det2940
mxx (7, 4.5) (7, 5)           @noisy det663 det732
mx (7.5, 4.5)                 @noisy det732 det2478
mz (0, 4.5)                   @noisy det2436 det2799 det2913 det3756 det4209
mxx (7, 6.5) (7, 7)           @noisy det1047 det2287
mx (7.5, 6.5)                 @noisy det2287 det2456
mz (0, 6.5)                   @noisy det923 det1799 det2438 det3154 det4401
mxx (0.5, 0.5) (0.5, 1)       @noisy det2537
mxx (0.5, 2.5) (0.5, 3)       @noisy det2540
mxx (0.5, 5) (0.5, 4.5)       @noisy det2559
mxx (0.5, 6.5) (0.5, 7)       @noisy det2536
mxx (1.5, 1.5) (1.5, 2)       @noisy det2538
mxx (1.5, 4) (1.5, 3.5)       @noisy det2552
mxx (1.5, 5.5) (1.5, 6)       @noisy det2545
mxx (1.5, 0) (1.5, 7.5)       @noisy det2554
mxx (2.5, 0.5) (2.5, 1)       @noisy det2547
mxx (2.5, 2.5) (2.5, 3)       @noisy det2549
mxx (2.5, 4.5) (2.5, 5)       @noisy det2544
mxx (2.5, 7) (2.5, 6.5)       @noisy det2550
mxx (3.5, 1.5) (3.5, 2)       @noisy det2563
mxx (3.5, 3.5) (3.5, 4)       @noisy det2542
mxx (3.5, 5.5) (3.5, 6)       @noisy det2561
mxx (3.5, 0) (3.5, 7.5)       @noisy det2551
mxx (4.5, 0.5) (4.5, 1)       @noisy det2565
mxx (4.5, 2.5) (4.5, 3)       @noisy det2566
mxx (4.5, 4.5) (4.5, 5)       @noisy det2564
mxx (4.5, 6.5) (4.5, 7)       @noisy det2553
mxx (5.5, 1.5) (5.5, 2)       @noisy det2562
mxx (5.5, 3.5) (5.5, 4)       @noisy det2557
mxx (5.5, 5.5) (5.5, 6)       @noisy det2567
mxx (5.5, 7.5) (5.5, 0)       @noisy det2556
mxx (6.5, 0.5) (6.5, 1)       @noisy det2535
mxx (6.5, 2.5) (6.5, 3)       @noisy det2539
mxx (6.5, 5) (6.5, 4.5)       @noisy det2532
mxx (6.5, 6.5) (6.5, 7)       @noisy det2534
mxx (7.5, 2) (7.5, 1.5)       @noisy det2558
mxx (7.5, 3.5) (7.5, 4)       @noisy det2560
mxx (7.5, 5.5) (7.5, 6)       @noisy det2555
mxx (7.5, 0) (7.5, 7.5)       @noisy det2548
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (4.5, 2)                    @noisy
i (5, 4)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 3)                    @noisy
i (0, 5)                      @noisy
i (0.5, 4)                    @noisy
i (1, 0)                      @noisy
i (1, 6)                      @noisy
i (2, 5)                      @noisy
i (2.5, 4)                    @noisy
i (7, 4)                      @noisy
i (1.5, 5)                    @noisy
i (6, 5)                      @noisy
i (6.5, 4)                    @noisy
i (7.5, 3)                    @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (4.5, 4)                    @noisy
i (5, 0)                      @noisy
i (5, 6)                      @noisy
i (3, 6)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 5)                    @noisy
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (0.5, 0)                    @noisy
i (1, 2)                      @noisy
i (1.5, 1)                    @noisy
i (2, 1)                      @noisy
i (2.5, 0)                    @noisy
i (2.5, 6)                    @noisy
i (2, 7)                      @noisy
i (0.5, 6)                    @noisy
i (6, 1)                      @noisy
i (7, 0)                      @noisy
i (1.5, 7)                    @noisy
i (6.5, 0)                    @noisy
i (6.5, 6)                    @noisy
i (6, 7)                      @noisy
i (7.5, 5)                    @noisy
i (7, 6)                      @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4.5, 0)                    @noisy
i (4, 7)                      @noisy
i (5, 2)                      @noisy
i (5.5, 1)                    @noisy
i (3.5, 1)                    @noisy
i (3.5, 7)                    @noisy
i (4.5, 6)                    @noisy
i (5.5, 7)                    @noisy
i (0, 3)                      @noisy
i (0.5, 2)                    @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (2.5, 2)                    @noisy
i (7, 2)                      @noisy
i (1.5, 3)                    @noisy
i (6, 3)                      @noisy
i (6.5, 2)                    @noisy
i (7.5, 1)                    @noisy
i (7.5, 7)                    @noisy

--------         18
mzz (0, 1.5) (0.5, 1.5)       @noisy det2572
mxx (1, 1) (1, 1.5)           @noisy det782 det3169
mzz (0, 3.5) (0.5, 3.5)       @noisy det2597
mxx (1, 3) (1, 3.5)           @noisy det885 det4728
mzz (0.5, 5.5) (0, 5.5)       @noisy det2602
mxx (1, 5) (1, 5.5)           @noisy det1000 det3534
mzz (0, 7.5) (0.5, 7.5)       @noisy det2589
mxx (1, 7.5) (1, 7)           @noisy det2568 det4552
mzz (1, 0.5) (1.5, 0.5)       @noisy det2601
mxx (2, 0) (2, 0.5)           @noisy det208 det805
mzz (1, 2.5) (1.5, 2.5)       @noisy det2593
mxx (2, 2) (2, 2.5)           @noisy det1981 det4732
mzz (1.5, 4.5) (1, 4.5)       @noisy det2595
mxx (2, 4.5) (2, 4)           @noisy det1638 det2672
mzz (1, 6.5) (1.5, 6.5)       @noisy det2574
mxx (2, 6.5) (2, 6)           @noisy det55 det3002
mzz (2, 1.5) (2.5, 1.5)       @noisy det2575
mxx (3, 1.5) (3, 1)           @noisy det469 det1254
mzz (2, 3.5) (2.5, 3.5)       @noisy det2578
mxx (3, 3.5) (3, 3)           @noisy det3043 det3863
mzz (2, 5.5) (2.5, 5.5)       @noisy det2580
mxx (3, 5) (3, 5.5)           @noisy det3639 det3842
mzz (2.5, 7.5) (2, 7.5)       @noisy det2604
mxx (3, 7.5) (3, 7)           @noisy det1653 det2984
mzz (3.5, 0.5) (3, 0.5)       @noisy det2590
mxx (4, 0) (4, 0.5)           @noisy det903 det4997
mzz (3, 2.5) (3.5, 2.5)       @noisy det2605
mxx (4, 2) (4, 2.5)           @noisy det871 det3915
mzz (3, 4.5) (3.5, 4.5)       @noisy det2596
mxx (4, 4.5) (4, 4)           @noisy det731 det1001
mzz (3.5, 6.5) (3, 6.5)       @noisy det2571
mxx (4, 6) (4, 6.5)           @noisy det1762 det4830
mzz (4, 1.5) (4.5, 1.5)       @noisy det2585
mxx (5, 1) (5, 1.5)           @noisy det660 det4302
mzz (4.5, 3.5) (4, 3.5)       @noisy det2584
mxx (5, 3.5) (5, 3)           @noisy det2583 det3163
mzz (4, 5.5) (4.5, 5.5)       @noisy det2577
mxx (5, 5.5) (5, 5)           @noisy det1623 det3773
mzz (4, 7.5) (4.5, 7.5)       @noisy det2579
mxx (5, 7) (5, 7.5)           @noisy det991 det4439
mzz (5, 0.5) (5.5, 0.5)       @noisy det2582
mxx (6, 0) (6, 0.5)           @noisy det269 det5100
mzz (5.5, 2.5) (5, 2.5)       @noisy det2586
mxx (6, 2.5) (6, 2)           @noisy det468 det3609
mzz (5, 4.5) (5.5, 4.5)       @noisy det2576
mxx (6, 4) (6, 4.5)           @noisy det628 det1485
mzz (5, 6.5) (5.5, 6.5)       @noisy det2598
mxx (6, 6.5) (6, 6)           @noisy det1122 det5074
mzz (6, 1.5) (6.5, 1.5)       @noisy det2587
mxx (7, 1.5) (7, 1)           @noisy det1975 det3302
mzz (6, 3.5) (6.5, 3.5)       @noisy det2594
mxx (7, 3) (7, 3.5)           @noisy det4949 det4989
mzz (6.5, 5.5) (6, 5.5)       @noisy det2599
mxx (7, 5.5) (7, 5)           @noisy det2533 det5002
mzz (6, 7.5) (6.5, 7.5)       @noisy det2592
mxx (7, 7.5) (7, 7)           @noisy det926 det4538
mzz (7, 0.5) (7.5, 0.5)       @noisy det2581
mxx (0, 0) (0, 0.5)           @noisy det2354 det3865
mzz (7.5, 2.5) (7, 2.5)       @noisy det2588
mxx (0, 2.5) (0, 2)           @noisy det2308 det2452
mzz (7, 4.5) (7.5, 4.5)       @noisy det2603
mxx (0, 4.5) (0, 4)           @noisy det663 det732
mzz (7, 6.5) (7.5, 6.5)       @noisy det2600
mxx (0, 6) (0, 6.5)           @noisy det1047 det2287
mxx (0.5, 0.5) (0.5, 0)       @noisy det805 det2354 det2503
mxx (0.5, 2.5) (0.5, 2)       @noisy det1981 det2452 det2522
mxx (0.5, 4.5) (0.5, 4)       @noisy det663 det1638 det2518
mxx (0.5, 6.5) (0.5, 6)       @noisy det1047 det2506 det3002
mxx (1.5, 1.5) (1.5, 1)       @noisy det782 det1254 det2513
mxx (1.5, 3.5) (1.5, 3)       @noisy det885 det2501 det3863
mxx (1.5, 5) (1.5, 5.5)       @noisy det1000 det2508 det3842
mxx (1.5, 7.5) (1.5, 7)       @noisy det1653 det2484 det2568
mxx (2.5, 0.5) (2.5, 0)       @noisy det805 det903 det2527
mxx (2.5, 2) (2.5, 2.5)       @noisy det871 det1981 det2528
mxx (2.5, 4) (2.5, 4.5)       @noisy det1001 det1638 det2493
mxx (2.5, 6.5) (2.5, 6)       @noisy det2524 det3002 det4830
mxx (3.5, 1) (3.5, 1.5)       @noisy det1254 det2460 det4302
mxx (3.5, 3) (3.5, 3.5)       @noisy det2467 det3163 det3863
mxx (3.5, 5) (3.5, 5.5)       @noisy det2466 det3773 det3842
mxx (3.5, 7) (3.5, 7.5)       @noisy det1653 det2523 det4439
mxx (4.5, 0.5) (4.5, 0)       @noisy det903 det2509 det5100
mxx (4.5, 2) (4.5, 2.5)       @noisy det871 det2511 det3609
mxx (4.5, 4.5) (4.5, 4)       @noisy det1001 det1485 det2491
mxx (4.5, 6.5) (4.5, 6)       @noisy det2519 det4830 det5074
mxx (5.5, 1) (5.5, 1.5)       @noisy det2476 det3302 det4302
mxx (5.5, 3) (5.5, 3.5)       @noisy det2516 det3163 det4949
mxx (5.5, 5.5) (5.5, 5)       @noisy det2473 det2533 det3773
mxx (5.5, 7) (5.5, 7.5)       @noisy det926 det2482 det4439
mxx (6.5, 0) (6.5, 0.5)       @noisy det2354 det2520 det5100
mxx (6.5, 2.5) (6.5, 2)       @noisy det2452 det2517 det3609
mxx (6.5, 4.5) (6.5, 4)       @noisy det663 det1485 det2490
mxx (6.5, 6) (6.5, 6.5)       @noisy det1047 det2521 det5074
mxx (7.5, 1.5) (7.5, 1)       @noisy det782 det2530 det3302
mxx (7.5, 3) (7.5, 3.5)       @noisy det885 det2529 det4949
mxx (7.5, 5) (7.5, 5.5)       @noisy det1000 det2526 det2533
mxx (7.5, 7.5) (7.5, 7)       @noisy det926 det2525 det2568
i (6.5, 5)                    @noisy
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (3.5, 0)                    @noisy
i (3.5, 6)                    @noisy
i (5, 4)                      @noisy
i (4.5, 5)                    @noisy
i (5.5, 0)                    @noisy
i (5.5, 6)                    @noisy
i (0, 5)                      @noisy
i (1, 0)                      @noisy
i (1, 6)                      @noisy
i (0.5, 1)                    @noisy
i (0.5, 7)                    @noisy
i (2, 5)                      @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (2.5, 7)                    @noisy
i (7, 4)                      @noisy
i (6.5, 1)                    @noisy
i (7.5, 0)                    @noisy
i (7.5, 6)                    @noisy
i (6, 5)                      @noisy
i (6.5, 7)                    @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (3.5, 2)                    @noisy
i (5, 0)                      @noisy
i (4.5, 1)                    @noisy
i (3, 6)                      @noisy
i (4.5, 7)                    @noisy
i (5, 6)                      @noisy
i (5.5, 2)                    @noisy
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (1, 2)                      @noisy
i (0.5, 3)                    @noisy
i (2, 1)                      @noisy
i (2, 7)                      @noisy
i (1.5, 4)                    @noisy
i (6, 1)                      @noisy
i (2.5, 3)                    @noisy
i (7, 0)                      @noisy
i (7.5, 2)                    @noisy
i (6, 7)                      @noisy
i (6, 3)                      @noisy
i (7, 6)                      @noisy
i (6.5, 3)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4, 7)                      @noisy
i (3.5, 4)                    @noisy
i (5, 2)                      @noisy
i (4.5, 3)                    @noisy
i (5.5, 4)                    @noisy
i (0, 3)                      @noisy
i (1, 4)                      @noisy
i (0.5, 5)                    @noisy
i (2, 3)                      @noisy
i (1.5, 0)                    @noisy
i (1.5, 6)                    @noisy
i (2.5, 5)                    @noisy
i (7, 2)                      @noisy
i (7.5, 4)                    @noisy

--------         19
mzz (1, 1.5) (0.5, 1.5)       @noisy det2611
mzz (1, 3.5) (0.5, 3.5)       @noisy det2609
mzz (0.5, 5.5) (1, 5.5)       @noisy det2615
mzz (1, 7.5) (0.5, 7.5)       @noisy det2624
mzz (1.5, 0.5) (2, 0.5)       @noisy det2634
mzz (1.5, 2.5) (2, 2.5)       @noisy det2650
mzz (1.5, 4.5) (2, 4.5)       @noisy det2618
mzz (1.5, 6.5) (2, 6.5)       @noisy det2614
mzz (3, 1.5) (2.5, 1.5)       @noisy det2622
mzz (2.5, 3.5) (3, 3.5)       @noisy det2631
mzz (2.5, 5.5) (3, 5.5)       @noisy det2616
mzz (2.5, 7.5) (3, 7.5)       @noisy det2644
mzz (3.5, 0.5) (4, 0.5)       @noisy det2619
mzz (3.5, 2.5) (4, 2.5)       @noisy det2621
mzz (4, 4.5) (3.5, 4.5)       @noisy det2623
mzz (3.5, 6.5) (4, 6.5)       @noisy det2637
mzz (5, 1.5) (4.5, 1.5)       @noisy det2633
mzz (5, 3.5) (4.5, 3.5)       @noisy det2635
mzz (5, 5.5) (4.5, 5.5)       @noisy det2629
mzz (5, 7.5) (4.5, 7.5)       @noisy det2643
mzz (5.5, 0.5) (6, 0.5)       @noisy det2632
mzz (5.5, 2.5) (6, 2.5)       @noisy det2640
mzz (5.5, 4.5) (6, 4.5)       @noisy det2626
mzz (6, 6.5) (5.5, 6.5)       @noisy det2628
mzz (6.5, 1.5) (7, 1.5)       @noisy det2612
mzz (6.5, 3.5) (7, 3.5)       @noisy det2653
mzz (6.5, 5.5) (7, 5.5)       @noisy det2638
mzz (6.5, 7.5) (7, 7.5)       @noisy det2642
mzz (7.5, 0.5) (0, 0.5)       @noisy det2647
mzz (7.5, 2.5) (0, 2.5)       @noisy det2613
mzz (7.5, 4.5) (0, 4.5)       @noisy det2630
mzz (7.5, 6.5) (0, 6.5)       @noisy det2639
mxx (0.5, 0.5) (0.5, 1)       @noisy det805 det2354 det2537
mzz (1, 0) (0.5, 0)           @noisy det3666 det4041
mxx (0.5, 2.5) (0.5, 3)       @noisy det1981 det2452 det2540
mzz (1, 2) (0.5, 2)           @noisy det1849 det2940
mxx (0.5, 5) (0.5, 4.5)       @noisy det663 det1638 det2559
mzz (1, 4) (0.5, 4)           @noisy det2913 det3756
mxx (0.5, 6.5) (0.5, 7)       @noisy det1047 det2536 det3002
mzz (0.5, 6) (1, 6)           @noisy det1799 det4401
mxx (1.5, 1.5) (1.5, 2)       @noisy det782 det1254 det2538
mzz (1.5, 1) (2, 1)           @noisy det96 det1983
mxx (1.5, 4) (1.5, 3.5)       @noisy det885 det2552 det3863
mzz (2, 3) (1.5, 3)           @noisy det219 det3698
mxx (1.5, 5.5) (1.5, 6)       @noisy det1000 det2545 det3842
mzz (1.5, 5) (2, 5)           @noisy det2154 det4205
mxx (1.5, 0) (1.5, 7.5)       @noisy det1653 det2554 det2568
mzz (1.5, 7) (2, 7)           @noisy det1978 det5028
mxx (2.5, 0.5) (2.5, 1)       @noisy det805 det903 det2547
mzz (2.5, 0) (3, 0)           @noisy det3918 det4189
mxx (2.5, 2.5) (2.5, 3)       @noisy det871 det1981 det2549
mzz (2.5, 2) (3, 2)           @noisy det470 det2230
mxx (2.5, 4.5) (2.5, 5)       @noisy det1001 det1638 det2544
mzz (2.5, 4) (3, 4)           @noisy det4913 det4993
mxx (2.5, 7) (2.5, 6.5)       @noisy det2550 det3002 det4830
mzz (3, 6) (2.5, 6)           @noisy det3150 det5004
mxx (3.5, 1.5) (3.5, 2)       @noisy det1254 det2563 det4302
mzz (3.5, 1) (4, 1)           @noisy det86 det1905
mxx (3.5, 3.5) (3.5, 4)       @noisy det2542 det3163 det3863
mzz (3.5, 3) (4, 3)           @noisy det2724 det3057
mxx (3.5, 5.5) (3.5, 6)       @noisy det2561 det3773 det3842
mzz (3.5, 5) (4, 5)           @noisy det1830 det3054
mxx (3.5, 0) (3.5, 7.5)       @noisy det1653 det2551 det4439
mzz (3.5, 7) (4, 7)           @noisy det2836 det4716
mxx (4.5, 0.5) (4.5, 1)       @noisy det903 det2565 det5100
mzz (5, 0) (4.5, 0)           @noisy det1388 det4768
mxx (4.5, 2.5) (4.5, 3)       @noisy det871 det2566 det3609
mzz (4.5, 2) (5, 2)           @noisy det954 det4915
mxx (4.5, 4.5) (4.5, 5)       @noisy det1001 det1485 det2564
mzz (5, 4) (4.5, 4)           @noisy det32 det2064
mxx (4.5, 6.5) (4.5, 7)       @noisy det2553 det4830 det5074
mzz (5, 6) (4.5, 6)           @noisy det915 det3696
mxx (5.5, 1.5) (5.5, 2)       @noisy det2562 det3302 det4302
mzz (5.5, 1) (6, 1)           @noisy det1780 det3663
mxx (5.5, 3.5) (5.5, 4)       @noisy det2557 det3163 det4949
mzz (5.5, 3) (6, 3)           @noisy det1456 det1867
mxx (5.5, 5.5) (5.5, 6)       @noisy det2533 det2567 det3773
mzz (5.5, 5) (6, 5)           @noisy det4114 det5027
mxx (5.5, 7.5) (5.5, 0)       @noisy det926 det2556 det4439
mzz (5.5, 7) (6, 7)           @noisy det1114 det3555
mxx (6.5, 0.5) (6.5, 1)       @noisy det2354 det2535 det5100
mzz (6.5, 0) (7, 0)           @noisy det3426 det3650
mxx (6.5, 2.5) (6.5, 3)       @noisy det2452 det2539 det3609
mzz (6.5, 2) (7, 2)           @noisy det524 det3839
mxx (6.5, 5) (6.5, 4.5)       @noisy det663 det1485 det2532
mzz (7, 4) (6.5, 4)           @noisy det2233 det3851
mxx (6.5, 6.5) (6.5, 7)       @noisy det1047 det2534 det5074
mzz (6.5, 6) (7, 6)           @noisy det3359 det3417
mxx (7.5, 2) (7.5, 1.5)       @noisy det782 det2558 det3302
mzz (0, 1) (7.5, 1)           @noisy det29 det2384
mxx (7.5, 3.5) (7.5, 4)       @noisy det885 det2560 det4949
mzz (7.5, 3) (0, 3)           @noisy det1120 det2799
mxx (7.5, 5.5) (7.5, 6)       @noisy det1000 det2533 det2555
mzz (7.5, 5) (0, 5)           @noisy det923 det4209
mxx (7.5, 0) (7.5, 7.5)       @noisy det926 det2548 det2568
mzz (0, 7) (7.5, 7)           @noisy det3154 det3664
i (4, 0)                      @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (3, 1)                      @noisy
i (3, 7)                      @noisy
i (5, 4.5)                    @noisy
i (4, 6)                      @noisy
i (5, 1)                      @noisy
i (5, 7)                      @noisy
i (0, 2)                      @noisy
i (0, 5.5)                    @noisy
i (2, 2)                      @noisy
i (1, 0.5)                    @noisy
i (1, 6.5)                    @noisy
i (2, 5.5)                    @noisy
i (1, 3)                      @noisy
i (7, 4.5)                    @noisy
i (6, 2)                      @noisy
i (7, 1)                      @noisy
i (7, 7)                      @noisy
i (6, 5.5)                    @noisy
i (4, 2)                      @noisy
i (3, 0.5)                    @noisy
i (4, 5.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (5, 6.5)                    @noisy
i (3, 6.5)                    @noisy
i (5, 3)                      @noisy
i (0, 1.5)                    @noisy
i (0, 7.5)                    @noisy
i (2, 4)                      @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (2, 1.5)                    @noisy
i (2, 7.5)                    @noisy
i (1, 5)                      @noisy
i (6, 1.5)                    @noisy
i (7, 0.5)                    @noisy
i (6, 4)                      @noisy
i (7, 3)                      @noisy
i (6, 7.5)                    @noisy
i (7, 6.5)                    @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (4, 7.5)                    @noisy
i (3, 5)                      @noisy
i (5, 2.5)                    @noisy
i (4, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0)                      @noisy
i (1, 1)                      @noisy
i (0, 3.5)                    @noisy
i (2, 0)                      @noisy
i (1, 4.5)                    @noisy
i (0, 6)                      @noisy
i (2, 3.5)                    @noisy
i (1, 7)                      @noisy
i (2, 6)                      @noisy
i (7, 2.5)                    @noisy
i (6, 0)                      @noisy
i (6, 6)                      @noisy
i (7, 5)                      @noisy
i (6, 3.5)                    @noisy

--------         20
mzz (0, 1.5) (0.5, 1.5)       @noisy det1849 det2572 det3666
mzz (0, 3.5) (0.5, 3.5)       @noisy det1849 det2597 det2913
mzz (0.5, 5.5) (0, 5.5)       @noisy det1799 det2602 det2913
mzz (0, 7.5) (0.5, 7.5)       @noisy det1799 det2589 det3666
mzz (1, 0.5) (1.5, 0.5)       @noisy det1978 det1983 det2601
mzz (1, 2.5) (1.5, 2.5)       @noisy det1983 det2593 det3698
mzz (1.5, 4.5) (1, 4.5)       @noisy det2154 det2595 det3698
mzz (1, 6.5) (1.5, 6.5)       @noisy det1978 det2154 det2574
mzz (2, 1.5) (2.5, 1.5)       @noisy det470 det2575 det3918
mzz (2, 3.5) (2.5, 3.5)       @noisy det470 det2578 det4993
mzz (2, 5.5) (2.5, 5.5)       @noisy det2580 det3150 det4993
mzz (2.5, 7.5) (2, 7.5)       @noisy det2604 det3150 det3918
mzz (3.5, 0.5) (3, 0.5)       @noisy det86 det2590 det4716
mzz (3, 2.5) (3.5, 2.5)       @noisy det86 det2605 det3057
mzz (3, 4.5) (3.5, 4.5)       @noisy det2596 det3054 det3057
mzz (3.5, 6.5) (3, 6.5)       @noisy det2571 det3054 det4716
mzz (4, 1.5) (4.5, 1.5)       @noisy det954 det1388 det2585
mzz (4.5, 3.5) (4, 3.5)       @noisy det954 det2064 det2584
mzz (4, 5.5) (4.5, 5.5)       @noisy det2064 det2577 det3696
mzz (4, 7.5) (4.5, 7.5)       @noisy det1388 det2579 det3696
mzz (5, 0.5) (5.5, 0.5)       @noisy det1114 det2582 det3663
mzz (5.5, 2.5) (5, 2.5)       @noisy det1867 det2586 det3663
mzz (5, 4.5) (5.5, 4.5)       @noisy det1867 det2576 det4114
mzz (5, 6.5) (5.5, 6.5)       @noisy det1114 det2598 det4114
mzz (6, 1.5) (6.5, 1.5)       @noisy det524 det2587 det3426
mzz (6, 3.5) (6.5, 3.5)       @noisy det524 det2233 det2594
mzz (6.5, 5.5) (6, 5.5)       @noisy det2233 det2599 det3417
mzz (6, 7.5) (6.5, 7.5)       @noisy det2592 det3417 det3426
mzz (7, 0.5) (7.5, 0.5)       @noisy det2384 det2581 det3664
mzz (7.5, 2.5) (7, 2.5)       @noisy det2384 det2588 det2799
mzz (7, 4.5) (7.5, 4.5)       @noisy det923 det2603 det2799
mzz (7, 6.5) (7.5, 6.5)       @noisy det923 det2600 det3664
mzz (0, 1) (0.5, 1)           @noisy det3666 det4041
mz (0.5, 0.5)                 @noisy det2706 det4041
mx (0.5, 0)                   @noisy det2687
mzz (0, 3) (0.5, 3)           @noisy det1849 det2940
mz (0.5, 2.5)                 @noisy det2682 det2940
mx (0.5, 2)                   @noisy det2685
mzz (0.5, 5) (0, 5)           @noisy det2913 det3756
mz (0.5, 4.5)                 @noisy det2656 det3756
mx (0.5, 4)                   @noisy det2691
mzz (0, 7) (0.5, 7)           @noisy det1799 det4401
mz (0.5, 6.5)                 @noisy det2693 det4401
mx (0.5, 6)                   @noisy det2676
mzz (1, 2) (1.5, 2)           @noisy det96 det1983
mz (1.5, 1.5)                 @noisy det96 det2675
mx (1.5, 1)                   @noisy det2662
mzz (1.5, 4) (1, 4)           @noisy det219 det3698
mz (1.5, 3.5)                 @noisy det219 det2665
mx (1.5, 3)                   @noisy det2649
mzz (1, 6) (1.5, 6)           @noisy det2154 det4205
mz (1.5, 5.5)                 @noisy det2667 det4205
mx (1.5, 5)                   @noisy det2679
mzz (1, 0) (1.5, 0)           @noisy det1978 det5028
mz (1.5, 7.5)                 @noisy det2671 det5028
mx (1.5, 7)                   @noisy det2651
mzz (2, 1) (2.5, 1)           @noisy det3918 det4189
mz (2.5, 0.5)                 @noisy det2661 det4189
mx (2.5, 0)                   @noisy det2668
mzz (2, 3) (2.5, 3)           @noisy det470 det2230
mz (2.5, 2.5)                 @noisy det2230 det2686
mx (2.5, 2)                   @noisy det2717
mzz (2, 5) (2.5, 5)           @noisy det4913 det4993
mz (2.5, 4.5)                 @noisy det2711 det4913
mx (2.5, 4)                   @noisy det2701
mzz (2.5, 7) (2, 7)           @noisy det3150 det5004
mz (2.5, 6.5)                 @noisy det2663 det5004
mx (2.5, 6)                   @noisy det2670
mzz (3, 2) (3.5, 2)           @noisy det86 det1905
mz (3.5, 1.5)                 @noisy det1905 det2657
mx (3.5, 1)                   @noisy det2695
mzz (3, 4) (3.5, 4)           @noisy det2724 det3057
mz (3.5, 3.5)                 @noisy det2709 det2724
mx (3.5, 3)                   @noisy det2714
mzz (3.5, 6) (3, 6)           @noisy det1830 det3054
mz (3.5, 5.5)                 @noisy det1830 det2648
mx (3.5, 5)                   @noisy det2708
mzz (3.5, 0) (3, 0)           @noisy det2836 det4716
mz (3.5, 7.5)                 @noisy det2660 det2836
mx (3.5, 7)                   @noisy det2699
mzz (4, 1) (4.5, 1)           @noisy det1388 det4768
mz (4.5, 0.5)                 @noisy det2636 det4768
mx (4.5, 0)                   @noisy det2680
mzz (4.5, 3) (4, 3)           @noisy det954 det4915
mz (4.5, 2.5)                 @noisy det2654 det4915
mx (4.5, 2)                   @noisy det2684
mzz (4, 5) (4.5, 5)           @noisy det32 det2064
mz (4.5, 4.5)                 @noisy det32 det2681
mx (4.5, 4)                   @noisy det2690
mzz (4, 7) (4.5, 7)           @noisy det915 det3696
mz (4.5, 6.5)                 @noisy det915 det2692
mx (4.5, 6)                   @noisy det2703
mzz (5.5, 2) (5, 2)           @noisy det1780 det3663
mz (5.5, 1.5)                 @noisy det1780 det2655
mx (5.5, 1)                   @noisy det2641
mzz (5, 4) (5.5, 4)           @noisy det1456 det1867
mz (5.5, 3.5)                 @noisy det1456 det2664
mx (5.5, 3)                   @noisy det2707
mzz (5, 6) (5.5, 6)           @noisy det4114 det5027
mz (5.5, 5.5)                 @noisy det2702 det5027
mx (5.5, 5)                   @noisy det2652
mzz (5, 0) (5.5, 0)           @noisy det1114 det3555
mz (5.5, 7.5)                 @noisy det2715 det3555
mx (5.5, 7)                   @noisy det2704
mzz (6, 1) (6.5, 1)           @noisy det3426 det3650
mz (6.5, 0.5)                 @noisy det2697 det3650
mx (6.5, 0)                   @noisy det2658
mzz (6, 3) (6.5, 3)           @noisy det524 det3839
mz (6.5, 2.5)                 @noisy det2666 det3839
mx (6.5, 2)                   @noisy det2646
mzz (6.5, 5) (6, 5)           @noisy det2233 det3851
mz (6.5, 4.5)                 @noisy det2716 det3851
mx (6.5, 4)                   @noisy det2674
mzz (6, 7) (6.5, 7)           @noisy det3359 det3417
mz (6.5, 6.5)                 @noisy det2700 det3359
mx (6.5, 6)                   @noisy det2678
mzz (7.5, 2) (7, 2)           @noisy det29 det2384
mz (7.5, 1.5)                 @noisy det29 det2683
mx (7.5, 1)                   @noisy det2694
mzz (7, 4) (7.5, 4)           @noisy det1120 det2799
mz (7.5, 3.5)                 @noisy det1120 det2659
mx (7.5, 3)                   @noisy det2713
mzz (7, 6) (7.5, 6)           @noisy det923 det4209
mz (7.5, 5.5)                 @noisy det2710 det4209
mx (7.5, 5)                   @noisy det2689
mzz (7, 0) (7.5, 0)           @noisy det3154 det3664
mz (7.5, 7.5)                 @noisy det2688 det3154
mx (7.5, 7)                   @noisy det2698
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (7, 5)                      @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (3, 7.5)                    @noisy
i (4, 6.5)                    @noisy
i (3, 7)                      @noisy
i (5, 1)                      @noisy
i (5, 1.5)                    @noisy
i (5, 7.5)                    @noisy
i (5, 7)                      @noisy
i (4, 6)                      @noisy
i (0, 2.5)                    @noisy
i (0, 2)                      @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (6, 2.5)                    @noisy
i (6, 2)                      @noisy
i (7, 1.5)                    @noisy
i (7, 1)                      @noisy
i (7, 7.5)                    @noisy
i (7, 7)                      @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 3)                      @noisy
i (5, 3.5)                    @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (0, 4.5)                    @noisy
i (0, 4)                      @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (6, 6)                      @noisy
i (6, 4.5)                    @noisy
i (6, 4)                      @noisy
i (7, 3.5)                    @noisy
i (7, 3)                      @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (4, 4.5)                    @noisy
i (4, 4)                      @noisy
i (5, 5.5)                    @noisy
i (5, 5)                      @noisy
i (6, 0)                      @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (1, 1.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (0, 6.5)                    @noisy
i (0, 6)                      @noisy
i (1, 7.5)                    @noisy
i (1, 7)                      @noisy
i (2, 6.5)                    @noisy
i (2, 6)                      @noisy
i (6, 0.5)                    @noisy
i (6, 6.5)                    @noisy
i (7, 5.5)                    @noisy

--------         21
mzz (1, 1.5) (0.5, 1.5)       @noisy det1849 det2611 det3666
mxx (0, 1.5) (0, 1)           @noisy det782 det3169
mzz (1, 3.5) (0.5, 3.5)       @noisy det1849 det2609 det2913
mxx (0, 3.5) (0, 3)           @noisy det885 det4728
mzz (0.5, 5.5) (1, 5.5)       @noisy det1799 det2615 det2913
mxx (0, 5.5) (0, 5)           @noisy det1000 det3534
mzz (1, 7.5) (0.5, 7.5)       @noisy det1799 det2624 det3666
mxx (0, 7) (0, 7.5)           @noisy det2568 det4552
mzz (1.5, 0.5) (2, 0.5)       @noisy det1978 det1983 det2634
mxx (1, 0.5) (1, 0)           @noisy det208 det805
mzz (1.5, 2.5) (2, 2.5)       @noisy det1983 det2650 det3698
mxx (1, 2) (1, 2.5)           @noisy det1981 det4732
mzz (1.5, 4.5) (2, 4.5)       @noisy det2154 det2618 det3698
mxx (1, 4) (1, 4.5)           @noisy det1638 det2672
mzz (1.5, 6.5) (2, 6.5)       @noisy det1978 det2154 det2614
mxx (1, 6.5) (1, 6)           @noisy det55 det3002
mzz (3, 1.5) (2.5, 1.5)       @noisy det470 det2622 det3918
mxx (2, 1) (2, 1.5)           @noisy det469 det1254
mzz (2.5, 3.5) (3, 3.5)       @noisy det470 det2631 det4993
mxx (2, 3.5) (2, 3)           @noisy det3043 det3863
mzz (2.5, 5.5) (3, 5.5)       @noisy det2616 det3150 det4993
mxx (2, 5.5) (2, 5)           @noisy det3639 det3842
mzz (2.5, 7.5) (3, 7.5)       @noisy det2644 det3150 det3918
mxx (2, 7) (2, 7.5)           @noisy det1653 det2984
mzz (3.5, 0.5) (4, 0.5)       @noisy det86 det2619 det4716
mxx (3, 0) (3, 0.5)           @noisy det903 det4997
mzz (3.5, 2.5) (4, 2.5)       @noisy det86 det2621 det3057
mxx (3, 2.5) (3, 2)           @noisy det871 det3915
mzz (4, 4.5) (3.5, 4.5)       @noisy det2623 det3054 det3057
mxx (3, 4.5) (3, 4)           @noisy det731 det1001
mzz (3.5, 6.5) (4, 6.5)       @noisy det2637 det3054 det4716
mxx (3, 6) (3, 6.5)           @noisy det1762 det4830
mzz (5, 1.5) (4.5, 1.5)       @noisy det954 det1388 det2633
mxx (4, 1.5) (4, 1)           @noisy det660 det4302
mzz (5, 3.5) (4.5, 3.5)       @noisy det954 det2064 det2635
mxx (4, 3) (4, 3.5)           @noisy det2583 det3163
mzz (5, 5.5) (4.5, 5.5)       @noisy det2064 det2629 det3696
mxx (4, 5) (4, 5.5)           @noisy det1623 det3773
mzz (5, 7.5) (4.5, 7.5)       @noisy det1388 det2643 det3696
mxx (4, 7) (4, 7.5)           @noisy det991 det4439
mzz (5.5, 0.5) (6, 0.5)       @noisy det1114 det2632 det3663
mxx (5, 0) (5, 0.5)           @noisy det269 det5100
mzz (5.5, 2.5) (6, 2.5)       @noisy det1867 det2640 det3663
mxx (5, 2) (5, 2.5)           @noisy det468 det3609
mzz (5.5, 4.5) (6, 4.5)       @noisy det1867 det2626 det4114
mxx (5, 4.5) (5, 4)           @noisy det628 det1485
mzz (6, 6.5) (5.5, 6.5)       @noisy det1114 det2628 det4114
mxx (5, 6) (5, 6.5)           @noisy det1122 det5074
mzz (6.5, 1.5) (7, 1.5)       @noisy det524 det2612 det3426
mxx (6, 1.5) (6, 1)           @noisy det1975 det3302
mzz (6.5, 3.5) (7, 3.5)       @noisy det524 det2233 det2653
mxx (6, 3.5) (6, 3)           @noisy det4949 det4989
mzz (6.5, 5.5) (7, 5.5)       @noisy det2233 det2638 det3417
mxx (6, 5) (6, 5.5)           @noisy det2533 det5002
mzz (6.5, 7.5) (7, 7.5)       @noisy det2642 det3417 det3426
mxx (6, 7.5) (6, 7)           @noisy det926 det4538
mzz (7.5, 0.5) (0, 0.5)       @noisy det2384 det2647 det3664
mxx (7, 0.5) (7, 0)           @noisy det2354 det3865
mzz (7.5, 2.5) (0, 2.5)       @noisy det2384 det2613 det2799
mxx (7, 2) (7, 2.5)           @noisy det2308 det2452
mzz (7.5, 4.5) (0, 4.5)       @noisy det923 det2630 det2799
mxx (7, 4.5) (7, 4)           @noisy det663 det732
mzz (7.5, 6.5) (0, 6.5)       @noisy det923 det2639 det3664
mxx (7, 6.5) (7, 6)           @noisy det1047 det2287
mx (0.5, 0)                   @noisy det805 det2568 det2687 det3865 det4552
mz (0.5, 0.5)                 @noisy det2706 det2751
mx (0.5, 1)                   @noisy det2757
mx (0.5, 2)                   @noisy det782 det1981 det2308 det2685 det3169
mz (0.5, 2.5)                 @noisy det2682 det2734
mx (0.5, 3)                   @noisy det2726
mx (0.5, 4)                   @noisy det732 det885 det1638 det2691 det4728
mz (0.5, 4.5)                 @noisy det2656 det2753
mx (0.5, 5)                   @noisy det2727
mx (0.5, 6)                   @noisy det1000 det2287 det2676 det3002 det3534
mz (0.5, 6.5)                 @noisy det2693 det2738
mx (0.5, 7)                   @noisy det1047 det2568 det2785
mx (1.5, 1)                   @noisy det208 det805 det1254 det2662 det3169
mz (1.5, 1.5)                 @noisy det2675 det2788
mx (1.5, 2)                   @noisy det782 det1981 det2776
mx (1.5, 3)                   @noisy det1981 det2649 det3863 det4728 det4732
mz (1.5, 3.5)                 @noisy det2665 det2729
mx (1.5, 4)                   @noisy det1638 det2783
mx (1.5, 5)                   @noisy det1638 det2672 det2679 det3534 det3842
mz (1.5, 5.5)                 @noisy det2667 det2730
mx (1.5, 6)                   @noisy det2740
mx (1.5, 7)                   @noisy det55 det1653 det2651 det3002 det4552
mz (1.5, 7.5)                 @noisy det2671 det2786
mx (1.5, 0)                   @noisy det2780
mx (2.5, 0)                   @noisy det208 det903 det1653 det2668 det2984
mz (2.5, 0.5)                 @noisy det2661 det2758
mx (2.5, 1)                   @noisy det805 det1254 det2745
mx (2.5, 2)                   @noisy det469 det871 det1254 det2717 det4732
mz (2.5, 2.5)                 @noisy det2686 det2754
mx (2.5, 3)                   @noisy det1981 det2749 det3863
mx (2.5, 4)                   @noisy det1001 det2672 det2701 det3043 det3863
mz (2.5, 4.5)                 @noisy det2711 det2759
mx (2.5, 5)                   @noisy det1638 det2773
mx (2.5, 6)                   @noisy det55 det2670 det3639 det3842 det4830
mz (2.5, 6.5)                 @noisy det2663 det2725
mx (2.5, 7)                   @noisy det2767
mx (3.5, 1)                   @noisy det469 det903 det2695 det4302 det4997
mz (3.5, 1.5)                 @noisy det2657 det2755
mx (3.5, 2)                   @noisy det2733
mx (3.5, 3)                   @noisy det871 det2714 det3043 det3163 det3915
mz (3.5, 3.5)                 @noisy det2709 det2771
mx (3.5, 4)                   @noisy det1001 det2750 det3863
mx (3.5, 5)                   @noisy det731 det1001 det2708 det3639 det3773
mz (3.5, 5.5)                 @noisy det2648 det2770
mx (3.5, 6)                   @noisy det2794
mx (3.5, 7)                   @noisy det1762 det2699 det2984 det4439 det4830
mz (3.5, 7.5)                 @noisy det2660 det2722
mx (3.5, 0)                   @noisy det2746
mx (4.5, 0)                   @noisy det991 det2680 det4439 det4997 det5100
mz (4.5, 0.5)                 @noisy det2636 det2742
mx (4.5, 1)                   @noisy det2761
mx (4.5, 2)                   @noisy det660 det2684 det3609 det3915 det4302
mz (4.5, 2.5)                 @noisy det2654 det2747
mx (4.5, 3)                   @noisy det2731
mx (4.5, 4)                   @noisy det731 det1485 det2583 det2690 det3163
mz (4.5, 4.5)                 @noisy det2681 det2774
mx (4.5, 5)                   @noisy det1001 det2743 det3773
mx (4.5, 6)                   @noisy det1623 det1762 det2703 det3773 det5074
mz (4.5, 6.5)                 @noisy det2692 det2737
mx (4.5, 7)                   @noisy det2790 det4439
mx (5.5, 1)                   @noisy det269 det660 det2641 det3302 det5100
mz (5.5, 1.5)                 @noisy det2655 det2775
mx (5.5, 2)                   @noisy det2789
mx (5.5, 3)                   @noisy det468 det2583 det2707 det3609 det4949
mz (5.5, 3.5)                 @noisy det2664 det2728
mx (5.5, 4)                   @noisy det2782
mx (5.5, 5)                   @noisy det628 det1485 det1623 det2533 det2652
mz (5.5, 5.5)                 @noisy det2702 det2763
mx (5.5, 6)                   @noisy det2739
mx (5.5, 7)                   @noisy det926 det991 det1122 det2704 det5074
mz (5.5, 7.5)                 @noisy det2715 det2762
mx (5.5, 0)                   @noisy det2779
mx (6.5, 0)                   @noisy det269 det926 det2354 det2658 det4538
mz (6.5, 0.5)                 @noisy det2697 det2797
mx (6.5, 1)                   @noisy det2765
mx (6.5, 2)                   @noisy det468 det1975 det2452 det2646 det3302
mz (6.5, 2.5)                 @noisy det2666 det2784
mx (6.5, 3)                   @noisy det2795
mx (6.5, 4)                   @noisy det628 det663 det2674 det4949 det4989
mz (6.5, 4.5)                 @noisy det2716 det2764
mx (6.5, 5)                   @noisy det2752
mx (6.5, 6)                   @noisy det1047 det1122 det2533 det2678 det5002
mz (6.5, 6.5)                 @noisy det2700 det2741
mx (6.5, 7)                   @noisy det2760
mx (7.5, 1)                   @noisy det782 det1975 det2354 det2694 det3865
mz (7.5, 1.5)                 @noisy det2683 det2793
mx (7.5, 2)                   @noisy det2748
mx (7.5, 3)                   @noisy det885 det2308 det2452 det2713 det4989
mz (7.5, 3.5)                 @noisy det2659 det2777
mx (7.5, 4)                   @noisy det663 det2791
mx (7.5, 5)                   @noisy det663 det732 det1000 det2689 det5002
mz (7.5, 5.5)                 @noisy det2710 det2756
mx (7.5, 6)                   @noisy det1047 det2533 det2787
mx (7.5, 7)                   @noisy det1047 det2287 det2568 det2698 det4538
mz (7.5, 7.5)                 @noisy det2688 det2736
mx (7.5, 0)                   @noisy det2354 det2769
i (4, 0)                      @noisy
i (3, 1)                      @noisy
i (3, 7)                      @noisy
i (4, 6)                      @noisy
i (5, 1)                      @noisy
i (5, 7)                      @noisy
i (0, 2)                      @noisy
i (2, 2)                      @noisy
i (1, 3)                      @noisy
i (6, 2)                      @noisy
i (7, 1)                      @noisy
i (7, 7)                      @noisy
i (4, 2)                      @noisy
i (3, 3)                      @noisy
i (5, 3)                      @noisy
i (2, 4)                      @noisy
i (0, 4)                      @noisy
i (1, 5)                      @noisy
i (6, 4)                      @noisy
i (7, 3)                      @noisy
i (3, 5)                      @noisy
i (4, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0)                      @noisy
i (1, 1)                      @noisy
i (2, 0)                      @noisy
i (0, 6)                      @noisy
i (1, 7)                      @noisy
i (2, 6)                      @noisy
i (6, 0)                      @noisy
i (6, 6)                      @noisy
i (7, 5)                      @noisy

--------         22
mxx (1, 1.5) (1, 2)           @noisy det782 det3169
mx (0.5, 1.5)                 @noisy det782 det2847
mz (0, 1.5)                   @noisy det2833
mxx (1, 3.5) (1, 4)           @noisy det885 det4728
mx (0.5, 3.5)                 @noisy det885 det2822
mz (0, 3.5)                   @noisy det2838
mxx (1, 6) (1, 5.5)           @noisy det1000 det3534
mx (0.5, 5.5)                 @noisy det1000 det2827
mz (0, 5.5)                   @noisy det2871
mxx (1, 0) (1, 7.5)           @noisy det2568 det4552
mx (0.5, 7.5)                 @noisy det2568 det2853
mz (0, 7.5)                   @noisy det2804
mxx (2, 0.5) (2, 1)           @noisy det208 det805
mx (1.5, 0.5)                 @noisy det805 det2807
mz (1, 0.5)                   @noisy det2819
mxx (2, 3) (2, 2.5)           @noisy det1981 det4732
mx (1.5, 2.5)                 @noisy det1981 det2852
mz (1, 2.5)                   @noisy det2825
mxx (2, 4.5) (2, 5)           @noisy det1638 det2672
mx (1.5, 4.5)                 @noisy det1638 det2801
mz (1, 4.5)                   @noisy det2858
mxx (2, 6.5) (2, 7)           @noisy det55 det3002
mx (1.5, 6.5)                 @noisy det2808 det3002
mz (1, 6.5)                   @noisy det2859
mxx (3, 1.5) (3, 2)           @noisy det469 det1254
mx (2.5, 1.5)                 @noisy det1254 det2815
mz (2, 1.5)                   @noisy det2816
mxx (3, 3.5) (3, 4)           @noisy det3043 det3863
mx (2.5, 3.5)                 @noisy det2806 det3863
mz (2, 3.5)                   @noisy det2861
mxx (3, 5.5) (3, 6)           @noisy det3639 det3842
mx (2.5, 5.5)                 @noisy det2824 det3842
mz (2, 5.5)                   @noisy det2800
mxx (3, 7.5) (3, 0)           @noisy det1653 det2984
mx (2.5, 7.5)                 @noisy det1653 det2844
mz (2, 7.5)                   @noisy det2821
mxx (4, 0.5) (4, 1)           @noisy det903 det4997
mx (3.5, 0.5)                 @noisy det903 det2848
mz (3, 0.5)                   @noisy det2849
mxx (4, 2.5) (4, 3)           @noisy det871 det3915
mx (3.5, 2.5)                 @noisy det871 det2829
mz (3, 2.5)                   @noisy det2846
mxx (4, 4.5) (4, 5)           @noisy det731 det1001
mx (3.5, 4.5)                 @noisy det1001 det2862
mz (3, 4.5)                   @noisy det2831
mxx (4, 6.5) (4, 7)           @noisy det1762 det4830
mx (3.5, 6.5)                 @noisy det2864 det4830
mz (3, 6.5)                   @noisy det2842
mxx (5, 1.5) (5, 2)           @noisy det660 det4302
mx (4.5, 1.5)                 @noisy det2834 det4302
mz (4, 1.5)                   @noisy det2850
mxx (5, 3.5) (5, 4)           @noisy det2583 det3163
mx (4.5, 3.5)                 @noisy det2868 det3163
mz (4, 3.5)                   @noisy det2854
mxx (5, 5.5) (5, 6)           @noisy det1623 det3773
mx (4.5, 5.5)                 @noisy det2813 det3773
mz (4, 5.5)                   @noisy det2870
mxx (5, 0) (5, 7.5)           @noisy det991 det4439
mx (4.5, 7.5)                 @noisy det2840 det4439
mz (4, 7.5)                   @noisy det2802
mxx (6, 1) (6, 0.5)           @noisy det269 det5100
mx (5.5, 0.5)                 @noisy det2811 det5100
mz (5, 0.5)                   @noisy det2817
mxx (6, 2.5) (6, 3)           @noisy det468 det3609
mx (5.5, 2.5)                 @noisy det2869 det3609
mz (5, 2.5)                   @noisy det2820
mxx (6, 4.5) (6, 5)           @noisy det628 det1485
mx (5.5, 4.5)                 @noisy det1485 det2855
mz (5, 4.5)                   @noisy det2857
mxx (6, 6.5) (6, 7)           @noisy det1122 det5074
mx (5.5, 6.5)                 @noisy det2835 det5074
mz (5, 6.5)                   @noisy det2845
mxx (7, 1.5) (7, 2)           @noisy det1975 det3302
mx (6.5, 1.5)                 @noisy det2830 det3302
mz (6, 1.5)                   @noisy det2810
mxx (7, 4) (7, 3.5)           @noisy det4949 det4989
mx (6.5, 3.5)                 @noisy det2865 det4949
mz (6, 3.5)                   @noisy det2818
mxx (7, 5.5) (7, 6)           @noisy det2533 det5002
mx (6.5, 5.5)                 @noisy det2533 det2866
mz (6, 5.5)                   @noisy det2856
mxx (7, 0) (7, 7.5)           @noisy det926 det4538
mx (6.5, 7.5)                 @noisy det926 det2839
mz (6, 7.5)                   @noisy det2837
mxx (0, 1) (0, 0.5)           @noisy det2354 det3865
mx (7.5, 0.5)                 @noisy det2354 det2812
mz (7, 0.5)                   @noisy det2826
mxx (0, 2.5) (0, 3)           @noisy det2308 det2452
mx (7.5, 2.5)                 @noisy det2452 det2828
mz (7, 2.5)                   @noisy det2860
mxx (0, 4.5) (0, 5)           @noisy det663 det732
mx (7.5, 4.5)                 @noisy det663 det2832
mz (7, 4.5)                   @noisy det2814
mxx (0, 7) (0, 6.5)           @noisy det1047 det2287
mx (7.5, 6.5)                 @noisy det1047 det2863
mz (7, 6.5)                   @noisy det2841
mzz (0.5, 0) (0, 0)           @noisy det3666 det4112
mz (0.5, 0.5)                 @noisy det2751 det4112
mx (0.5, 1)                   @noisy det208 det782 det2354 det2757 det3169
mzz (0, 2) (0.5, 2)           @noisy det1849 det3853
mz (0.5, 2.5)                 @noisy det2734 det3853
mx (0.5, 3)                   @noisy det885 det2452 det2726 det4728 det4732
mzz (0, 4) (0.5, 4)           @noisy det2913 det2998
mz (0.5, 4.5)                 @noisy det2753 det2998
mx (0.5, 5)                   @noisy det663 det1000 det2672 det2727 det3534
mzz (0.5, 6) (0, 6)           @noisy det1799 det4038
mz (0.5, 6.5)                 @noisy det2738 det4038
mx (0.5, 7)                   @noisy det55 det2785 det4552
mzz (1, 1) (1.5, 1)           @noisy det1983 det2121
mz (1.5, 1.5)                 @noisy det2121 det2788
mx (1.5, 2)                   @noisy det469 det2776 det4732
mzz (1, 3) (1.5, 3)           @noisy det1107 det3698
mz (1.5, 3.5)                 @noisy det1107 det2729
mx (1.5, 4)                   @noisy det885 det2672 det2783 det3043
mzz (1.5, 5) (1, 5)           @noisy det2154 det2851
mz (1.5, 5.5)                 @noisy det2730 det2851
mx (1.5, 6)                   @noisy det55 det1000 det2740 det3002 det3639
mzz (1, 7) (1.5, 7)           @noisy det1978 det4479
mz (1.5, 7.5)                 @noisy det2786 det4479
mx (1.5, 0)                   @noisy det208 det805 det2568 det2780 det2984
mzz (2, 0) (2.5, 0)           @noisy det70 det3918
mz (2.5, 0.5)                 @noisy det70 det2758
mx (2.5, 1)                   @noisy det469 det2745 det4997
mzz (2.5, 2) (2, 2)           @noisy det470 det1700
mz (2.5, 2.5)                 @noisy det1700 det2754
mx (2.5, 3)                   @noisy det2749 det3043 det3915
mzz (2, 4) (2.5, 4)           @noisy det4923 det4993
mz (2.5, 4.5)                 @noisy det2759 det4923
mx (2.5, 5)                   @noisy det731 det2773 det3639 det3842
mzz (2, 6) (2.5, 6)           @noisy det3150 det4477
mz (2.5, 6.5)                 @noisy det2725 det4477
mx (2.5, 7)                   @noisy det1653 det1762 det2767 det2984 det3002
mzz (3, 1) (3.5, 1)           @noisy det86 det351
mz (3.5, 1.5)                 @noisy det351 det2755
mx (3.5, 2)                   @noisy det660 det871 det1254 det2733 det3915
mzz (3, 3) (3.5, 3)           @noisy det499 det3057
mz (3.5, 3.5)                 @noisy det499 det2771
mx (3.5, 4)                   @noisy det731 det2583 det2750
mzz (3.5, 5) (3, 5)           @noisy det2397 det3054
mz (3.5, 5.5)                 @noisy det2397 det2770
mx (3.5, 6)                   @noisy det1623 det1762 det2794 det3842 det4830
mzz (3, 7) (3.5, 7)           @noisy det1899 det4716
mz (3.5, 7.5)                 @noisy det1899 det2722
mx (3.5, 0)                   @noisy det903 det991 det1653 det2746 det4997
mzz (4, 0) (4.5, 0)           @noisy det1388 det4115
mz (4.5, 0.5)                 @noisy det2742 det4115
mx (4.5, 1)                   @noisy det269 det660 det903 det2761 det4302
mzz (4.5, 2) (4, 2)           @noisy det299 det954
mz (4.5, 2.5)                 @noisy det299 det2747
mx (4.5, 3)                   @noisy det468 det871 det2583 det2731 det3163
mzz (4, 4) (4.5, 4)           @noisy det458 det2064
mz (4.5, 4.5)                 @noisy det458 det2774
mx (4.5, 5)                   @noisy det628 det1623 det2743
mzz (4, 6) (4.5, 6)           @noisy det1127 det3696
mz (4.5, 6.5)                 @noisy det1127 det2737
mx (4.5, 7)                   @noisy det991 det1122 det2790 det4830
mzz (5.5, 1) (5, 1)           @noisy det2696 det3663
mz (5.5, 1.5)                 @noisy det2696 det2775
mx (5.5, 2)                   @noisy det468 det1975 det2789 det3609 det4302
mzz (5, 3) (5.5, 3)           @noisy det1867 det4992
mz (5.5, 3.5)                 @noisy det2728 det4992
mx (5.5, 4)                   @noisy det628 det1485 det2782 det3163 det4989
mzz (5, 5) (5.5, 5)           @noisy det2073 det4114
mz (5.5, 5.5)                 @noisy det2073 det2763
mx (5.5, 6)                   @noisy det1122 det2739 det3773 det5002 det5074
mzz (5.5, 7) (5, 7)           @noisy det1114 det2673
mz (5.5, 7.5)                 @noisy det2673 det2762
mx (5.5, 0)                   @noisy det269 det2779 det4439 det4538 det5100
mzz (6.5, 0) (6, 0)           @noisy det944 det3426
mz (6.5, 0.5)                 @noisy det944 det2797
mx (6.5, 1)                   @noisy det1975 det2765 det3302 det3865 det5100
mzz (6, 2) (6.5, 2)           @noisy det524 det590
mz (6.5, 2.5)                 @noisy det590 det2784
mx (6.5, 3)                   @noisy det2308 det2795 det3609 det4949 det4989
mzz (6, 4) (6.5, 4)           @noisy det2118 det2233
mz (6.5, 4.5)                 @noisy det2118 det2764
mx (6.5, 5)                   @noisy det732 det1485 det2533 det2752 det5002
mzz (6, 6) (6.5, 6)           @noisy det384 det3417
mz (6.5, 6.5)                 @noisy det384 det2741
mx (6.5, 7)                   @noisy det926 det2287 det2760 det4538 det5074
mzz (7, 1) (7.5, 1)           @noisy det2280 det2384
mz (7.5, 1.5)                 @noisy det2280 det2793
mx (7.5, 2)                   @noisy det2308 det2452 det2748 det3169 det3302
mzz (7.5, 3) (7, 3)           @noisy det2799 det4007
mz (7.5, 3.5)                 @noisy det2777 det4007
mx (7.5, 4)                   @noisy det732 det2791 det4728 det4949
mzz (7, 5) (7.5, 5)           @noisy det923 det3151
mz (7.5, 5.5)                 @noisy det2756 det3151
mx (7.5, 6)                   @noisy det2287 det2787 det3534
mzz (7, 7) (7.5, 7)           @noisy det454 det3664
mz (7.5, 7.5)                 @noisy det454 det2736
mx (7.5, 0)                   @noisy det926 det2769 det3865 det4552

--------         23
mz (0, 1.5)                   @noisy det2280 det2384 det2833 det3666 det3853
mx (0.5, 1.5)                 @noisy det2847 det2902
mz (1, 1.5)                   @noisy det2881
mz (0, 3.5)                   @noisy det1849 det2799 det2838 det2998 det4007
mx (0.5, 3.5)                 @noisy det2822 det2931
mz (1, 3.5)                   @noisy det2925
mz (0, 5.5)                   @noisy det923 det2871 det2913 det3151 det4038
mx (0.5, 5.5)                 @noisy det2827 det2910
mz (1, 5.5)                   @noisy det2903
mz (0, 7.5)                   @noisy det454 det1799 det2804 det3664 det4112
mx (0.5, 7.5)                 @noisy det2853 det2905
mz (1, 7.5)                   @noisy det2895
mz (1, 0.5)                   @noisy det1978 det2121 det2819 det3666 det4112
mx (1.5, 0.5)                 @noisy det2807 det2873
mz (2, 0.5)                   @noisy det2894
mz (1, 2.5)                   @noisy det1107 det1849 det1983 det2825 det3853
mx (1.5, 2.5)                 @noisy det2852 det2904
mz (2, 2.5)                   @noisy det2909
mz (1, 4.5)                   @noisy det2851 det2858 det2913 det2998 det3698
mx (1.5, 4.5)                 @noisy det2801 det2943
mz (2, 4.5)                   @noisy det2939
mz (1, 6.5)                   @noisy det1799 det2154 det2859 det4038 det4479
mx (1.5, 6.5)                 @noisy det2808 det2875
mz (2, 6.5)                   @noisy det2920
mz (2, 1.5)                   @noisy det1700 det1983 det2121 det2816 det3918
mx (2.5, 1.5)                 @noisy det2815 det2919
mz (3, 1.5)                   @noisy det2900
mz (2, 3.5)                   @noisy det470 det1107 det2861 det3698 det4923
mx (2.5, 3.5)                 @noisy det2806 det2949
mz (3, 3.5)                   @noisy det2935
mz (2, 5.5)                   @noisy det2154 det2800 det2851 det4477 det4993
mx (2.5, 5.5)                 @noisy det2824 det2880
mz (3, 5.5)                   @noisy det2872
mz (2, 7.5)                   @noisy det70 det1978 det2821 det3150 det4479
mx (2.5, 7.5)                 @noisy det2844 det2897
mz (3, 7.5)                   @noisy det2886
mz (3, 0.5)                   @noisy det70 det351 det2849 det3918 det4716
mx (3.5, 0.5)                 @noisy det2848 det2877
mz (4, 0.5)                   @noisy det2953
mz (3, 2.5)                   @noisy det86 det470 det499 det1700 det2846
mx (3.5, 2.5)                 @noisy det2829 det2941
mz (4, 2.5)                   @noisy det2914
mz (3, 4.5)                   @noisy det2397 det2831 det3057 det4923 det4993
mx (3.5, 4.5)                 @noisy det2862 det2921
mz (4, 4.5)                   @noisy det2878
mz (3, 6.5)                   @noisy det1899 det2842 det3054 det3150 det4477
mx (3.5, 6.5)                 @noisy det2864 det2924
mz (4, 6.5)                   @noisy det2889
mz (4, 1.5)                   @noisy det86 det299 det351 det1388 det2850
mx (4.5, 1.5)                 @noisy det2834 det2885
mz (5, 1.5)                   @noisy det2942
mz (4, 3.5)                   @noisy det458 det499 det954 det2854 det3057
mx (4.5, 3.5)                 @noisy det2868 det2951
mz (5, 3.5)                   @noisy det2946
mz (4, 5.5)                   @noisy det1127 det2064 det2397 det2870 det3054
mx (4.5, 5.5)                 @noisy det2813 det2922
mz (5, 5.5)                   @noisy det2926
mz (4, 7.5)                   @noisy det1899 det2802 det3696 det4115 det4716
mx (4.5, 7.5)                 @noisy det2840 det2887
mz (5, 7.5)                   @noisy det2916
mz (5, 0.5)                   @noisy det1114 det1388 det2696 det2817 det4115
mx (5.5, 0.5)                 @noisy det2811 det2917
mz (6, 0.5)                   @noisy det2952
mz (5, 2.5)                   @noisy det299 det954 det2820 det3663 det4992
mx (5.5, 2.5)                 @noisy det2869 det2934
mz (6, 2.5)                   @noisy det2898
mz (5, 4.5)                   @noisy det458 det1867 det2064 det2073 det2857
mx (5.5, 4.5)                 @noisy det2855 det2907
mz (6, 4.5)                   @noisy det2899
mz (5, 6.5)                   @noisy det1127 det2673 det2845 det3696 det4114
mx (5.5, 6.5)                 @noisy det2835 det2884
mz (6, 6.5)                   @noisy det2911
mz (6, 1.5)                   @noisy det590 det2696 det2810 det3426 det3663
mx (6.5, 1.5)                 @noisy det2830 det2883
mz (7, 1.5)                   @noisy det2929
mz (6, 3.5)                   @noisy det524 det1867 det2118 det2818 det4992
mx (6.5, 3.5)                 @noisy det2865 det2927
mz (7, 3.5)                   @noisy det2901
mz (6, 5.5)                   @noisy det384 det2073 det2233 det2856 det4114
mx (6.5, 5.5)                 @noisy det2866 det2930
mz (7, 5.5)                   @noisy det2882
mz (6, 7.5)                   @noisy det944 det1114 det2673 det2837 det3417
mx (6.5, 7.5)                 @noisy det2839 det2948
mz (7, 7.5)                   @noisy det2874
mz (7, 0.5)                   @noisy det944 det2280 det2826 det3426 det3664
mx (7.5, 0.5)                 @noisy det2812 det2876
mz (0, 0.5)                   @noisy det2879
mz (7, 2.5)                   @noisy det524 det590 det2384 det2860 det4007
mx (7.5, 2.5)                 @noisy det2828 det2938
mz (0, 2.5)                   @noisy det2950
mz (7, 4.5)                   @noisy det2118 det2233 det2799 det2814 det3151
mx (7.5, 4.5)                 @noisy det2832 det2945
mz (0, 4.5)                   @noisy det2888
mz (7, 6.5)                   @noisy det384 det454 det923 det2841 det3417
mx (7.5, 6.5)                 @noisy det2863 det2923
mz (0, 6.5)                   @noisy det2891
mxx (0.5, 0.5) (0.5, 0)       @noisy det2967
mzz (1, 1) (0.5, 1)           @noisy det3666 det4112
mxx (0.5, 2.5) (0.5, 2)       @noisy det2970
mzz (1, 3) (0.5, 3)           @noisy det1849 det3853
mxx (0.5, 4.5) (0.5, 4)       @noisy det2961
mzz (0.5, 5) (1, 5)           @noisy det2913 det2998
mxx (0.5, 6.5) (0.5, 6)       @noisy det2954
mzz (1, 7) (0.5, 7)           @noisy det1799 det4038
mxx (1.5, 1.5) (1.5, 1)       @noisy det2957
mzz (1.5, 2) (2, 2)           @noisy det1983 det2121
mxx (1.5, 3.5) (1.5, 3)       @noisy det2966
mzz (1.5, 4) (2, 4)           @noisy det1107 det3698
mxx (1.5, 5) (1.5, 5.5)       @noisy det2968
mzz (1.5, 6) (2, 6)           @noisy det2154 det2851
mxx (1.5, 7.5) (1.5, 7)       @noisy det2937
mzz (1.5, 0) (2, 0)           @noisy det1978 det4479
mxx (2.5, 0.5) (2.5, 0)       @noisy det2892
mzz (3, 1) (2.5, 1)           @noisy det70 det3918
mxx (2.5, 2) (2.5, 2.5)       @noisy det2893
mzz (2.5, 3) (3, 3)           @noisy det470 det1700
mxx (2.5, 4) (2.5, 4.5)       @noisy det2965
mzz (2.5, 5) (3, 5)           @noisy det4923 det4993
mxx (2.5, 6.5) (2.5, 6)       @noisy det2908
mzz (2.5, 7) (3, 7)           @noisy det3150 det4477
mxx (3.5, 1) (3.5, 1.5)       @noisy det2906
mzz (3.5, 2) (4, 2)           @noisy det86 det351
mxx (3.5, 3) (3.5, 3.5)       @noisy det2918
mzz (4, 4) (3.5, 4)           @noisy det499 det3057
mxx (3.5, 5) (3.5, 5.5)       @noisy det2915
mzz (3.5, 6) (4, 6)           @noisy det2397 det3054
mxx (3.5, 7) (3.5, 7.5)       @noisy det2971
mzz (3.5, 0) (4, 0)           @noisy det1899 det4716
mxx (4.5, 0.5) (4.5, 0)       @noisy det2955
mzz (5, 1) (4.5, 1)           @noisy det1388 det4115
mxx (4.5, 2) (4.5, 2.5)       @noisy det2956
mzz (5, 3) (4.5, 3)           @noisy det299 det954
mxx (4.5, 4.5) (4.5, 4)       @noisy det2944
mzz (5, 5) (4.5, 5)           @noisy det458 det2064
mxx (4.5, 6.5) (4.5, 6)       @noisy det2962
mzz (5, 7) (4.5, 7)           @noisy det1127 det3696
mxx (5.5, 1) (5.5, 1.5)       @noisy det2932
mzz (5.5, 2) (6, 2)           @noisy det2696 det3663
mxx (5.5, 3) (5.5, 3.5)       @noisy det2958
mzz (5.5, 4) (6, 4)           @noisy det1867 det4992
mxx (5.5, 5.5) (5.5, 5)       @noisy det2928
mzz (6, 6) (5.5, 6)           @noisy det2073 det4114
mxx (5.5, 7) (5.5, 7.5)       @noisy det2936
mzz (5.5, 0) (6, 0)           @noisy det1114 det2673
mxx (6.5, 0) (6.5, 0.5)       @noisy det2969
mzz (6.5, 1) (7, 1)           @noisy det944 det3426
mxx (6.5, 2.5) (6.5, 2)       @noisy det2959
mzz (6.5, 3) (7, 3)           @noisy det524 det590
mxx (6.5, 4.5) (6.5, 4)       @noisy det2964
mzz (6.5, 5) (7, 5)           @noisy det2118 det2233
mxx (6.5, 6) (6.5, 6.5)       @noisy det2963
mzz (6.5, 7) (7, 7)           @noisy det384 det3417
mxx (7.5, 1.5) (7.5, 1)       @noisy det2933
mzz (7.5, 2) (0, 2)           @noisy det2280 det2384
mxx (7.5, 3) (7.5, 3.5)       @noisy det2896
mzz (7.5, 4) (0, 4)           @noisy det2799 det4007
mxx (7.5, 5) (7.5, 5.5)       @noisy det2890
mzz (7.5, 6) (0, 6)           @noisy det923 det3151
mxx (7.5, 7.5) (7.5, 7)       @noisy det2912
mzz (7.5, 0) (0, 0)           @noisy det454 det3664
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (5, 4)                      @noisy
i (0, 5)                      @noisy
i (1, 0)                      @noisy
i (1, 6)                      @noisy
i (2, 5)                      @noisy
i (7, 4)                      @noisy
i (6, 5)                      @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (5, 0)                      @noisy
i (5, 6)                      @noisy
i (3, 6)                      @noisy
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (2, 7)                      @noisy
i (6, 1)                      @noisy
i (7, 0)                      @noisy
i (6, 7)                      @noisy
i (7, 6)                      @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4, 7)                      @noisy
i (5, 2)                      @noisy
i (0, 3)                      @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (7, 2)                      @noisy
i (6, 3)                      @noisy

--------         24
mxx (0, 1.5) (0, 2)           @noisy det3169 det3182
mx (0.5, 1.5)                 @noisy det2902 det3182
mz (1, 1.5)                   @noisy det1849 det1983 det2121 det2881 det4112
mxx (0, 3.5) (0, 4)           @noisy det637 det4728
mx (0.5, 3.5)                 @noisy det637 det2931
mz (1, 3.5)                   @noisy det1107 det2913 det2925 det3698 det3853
mxx (0, 5.5) (0, 6)           @noisy det723 det3534
mx (0.5, 5.5)                 @noisy det723 det2910
mz (1, 5.5)                   @noisy det1799 det2154 det2851 det2903 det2998
mxx (0, 7.5) (0, 0)           @noisy det2867 det4552
mx (0.5, 7.5)                 @noisy det2867 det2905
mz (1, 7.5)                   @noisy det1978 det2895 det3666 det4038 det4479
mxx (1, 0.5) (1, 1)           @noisy det208 det310
mx (1.5, 0.5)                 @noisy det310 det2873
mz (2, 0.5)                   @noisy det70 det1983 det2894 det3918 det4479
mxx (1, 2.5) (1, 3)           @noisy det3740 det4732
mx (1.5, 2.5)                 @noisy det2904 det3740
mz (2, 2.5)                   @noisy det470 det1700 det2121 det2909 det3698
mxx (1, 4.5) (1, 5)           @noisy det2672 det2781
mx (1.5, 4.5)                 @noisy det2781 det2943
mz (2, 4.5)                   @noisy det1107 det2154 det2939 det4923 det4993
mxx (1, 6.5) (1, 7)           @noisy det55 det108
mx (1.5, 6.5)                 @noisy det108 det2875
mz (2, 6.5)                   @noisy det1978 det2851 det2920 det3150 det4477
mxx (2, 1.5) (2, 2)           @noisy det469 det1923
mx (2.5, 1.5)                 @noisy det1923 det2919
mz (3, 1.5)                   @noisy det70 det86 det351 det470 det2900
mxx (2, 3.5) (2, 4)           @noisy det661 det3043
mx (2.5, 3.5)                 @noisy det661 det2949
mz (3, 3.5)                   @noisy det499 det1700 det2935 det3057 det4993
mxx (2, 5.5) (2, 6)           @noisy det350 det3639
mx (2.5, 5.5)                 @noisy det350 det2880
mz (3, 5.5)                   @noisy det2397 det2872 det3054 det3150 det4923
mxx (2, 0) (2, 7.5)           @noisy det910 det2984
mx (2.5, 7.5)                 @noisy det910 det2897
mz (3, 7.5)                   @noisy det1899 det2886 det3918 det4477 det4716
mxx (3, 1) (3, 0.5)           @noisy det3168 det4997
mx (3.5, 0.5)                 @noisy det2877 det3168
mz (4, 0.5)                   @noisy det86 det1388 det1899 det2953 det4115
mxx (3, 2.5) (3, 3)           @noisy det2126 det3915
mx (3.5, 2.5)                 @noisy det2126 det2941
mz (4, 2.5)                   @noisy det299 det351 det954 det2914 det3057
mxx (3, 4.5) (3, 5)           @noisy det731 det1835
mx (3.5, 4.5)                 @noisy det1835 det2921
mz (4, 4.5)                   @noisy det458 det499 det2064 det2878 det3054
mxx (3, 7) (3, 6.5)           @noisy det1762 det3253
mx (3.5, 6.5)                 @noisy det2924 det3253
mz (4, 6.5)                   @noisy det1127 det2397 det2889 det3696 det4716
mxx (4, 1.5) (4, 2)           @noisy det660 det2293
mx (4.5, 1.5)                 @noisy det2293 det2885
mz (5, 1.5)                   @noisy det954 det2696 det2942 det3663 det4115
mxx (4, 4) (4, 3.5)           @noisy det2583 det3866
mx (4.5, 3.5)                 @noisy det2951 det3866
mz (5, 3.5)                   @noisy det299 det1867 det2064 det2946 det4992
mxx (4, 5.5) (4, 6)           @noisy det1623 det2451
mx (4.5, 5.5)                 @noisy det2451 det2922
mz (5, 5.5)                   @noisy det458 det2073 det2926 det3696 det4114
mxx (4, 0) (4, 7.5)           @noisy det364 det991
mx (4.5, 7.5)                 @noisy det364 det2887
mz (5, 7.5)                   @noisy det1114 det1127 det1388 det2673 det2916
mxx (5, 0.5) (5, 1)           @noisy det269 det2573
mx (5.5, 0.5)                 @noisy det2573 det2917
mz (6, 0.5)                   @noisy det944 det2673 det2952 det3426 det3663
mxx (5, 3) (5, 2.5)           @noisy det468 det472
mx (5.5, 2.5)                 @noisy det472 det2934
mz (6, 2.5)                   @noisy det524 det590 det1867 det2696 det2898
mxx (5, 4.5) (5, 5)           @noisy det628 det857
mx (5.5, 4.5)                 @noisy det857 det2907
mz (6, 4.5)                   @noisy det2118 det2233 det2899 det4114 det4992
mxx (5, 6.5) (5, 7)           @noisy det1122 det1184
mx (5.5, 6.5)                 @noisy det1184 det2884
mz (6, 6.5)                   @noisy det384 det1114 det2073 det2911 det3417
mxx (6, 1.5) (6, 2)           @noisy det1975 det4548
mx (6.5, 1.5)                 @noisy det2883 det4548
mz (7, 1.5)                   @noisy det524 det944 det2280 det2384 det2929
mxx (6, 3.5) (6, 4)           @noisy det2172 det4989
mx (6.5, 3.5)                 @noisy det2172 det2927
mz (7, 3.5)                   @noisy det590 det2233 det2799 det2901 det4007
mxx (6, 6) (6, 5.5)           @noisy det104 det5002
mx (6.5, 5.5)                 @noisy det104 det2930
mz (7, 5.5)                   @noisy det923 det2118 det2882 det3151 det3417
mxx (6, 7.5) (6, 0)           @noisy det3303 det4538
mx (6.5, 7.5)                 @noisy det2948 det3303
mz (7, 7.5)                   @noisy det384 det454 det2874 det3426 det3664
mxx (7, 0.5) (7, 1)           @noisy det3865 det4476
mx (7.5, 0.5)                 @noisy det2876 det4476
mz (0, 0.5)                   @noisy det454 det2384 det2879 det3666 det4112
mxx (7, 2.5) (7, 3)           @noisy det2308 det3192
mx (7.5, 2.5)                 @noisy det2938 det3192
mz (0, 2.5)                   @noisy det1849 det2280 det2799 det2950 det3853
mxx (7, 4.5) (7, 5)           @noisy det732 det2355
mx (7.5, 4.5)                 @noisy det2355 det2945
mz (0, 4.5)                   @noisy det923 det2888 det2913 det2998 det4007
mxx (7, 6.5) (7, 7)           @noisy det2287 det4254
mx (7.5, 6.5)                 @noisy det2923 det4254
mz (0, 6.5)                   @noisy det1799 det2891 det3151 det3664 det4038
mxx (0.5, 0.5) (0.5, 1)       @noisy det2986
mxx (0.5, 2.5) (0.5, 3)       @noisy det2990
mxx (0.5, 5) (0.5, 4.5)       @noisy det2992
mxx (0.5, 6.5) (0.5, 7)       @noisy det3000
mxx (1.5, 1.5) (1.5, 2)       @noisy det2987
mxx (1.5, 4) (1.5, 3.5)       @noisy det2981
mxx (1.5, 5.5) (1.5, 6)       @noisy det2995
mxx (1.5, 0) (1.5, 7.5)       @noisy det3004
mxx (2.5, 0.5) (2.5, 1)       @noisy det2997
mxx (2.5, 2.5) (2.5, 3)       @noisy det3003
mxx (2.5, 4.5) (2.5, 5)       @noisy det2993
mxx (2.5, 7) (2.5, 6.5)       @noisy det2999
mxx (3.5, 1.5) (3.5, 2)       @noisy det2994
mxx (3.5, 3.5) (3.5, 4)       @noisy det2991
mxx (3.5, 5.5) (3.5, 6)       @noisy det2977
mxx (3.5, 0) (3.5, 7.5)       @noisy det3001
mxx (4.5, 0.5) (4.5, 1)       @noisy det2972
mxx (4.5, 2.5) (4.5, 3)       @noisy det2980
mxx (4.5, 4.5) (4.5, 5)       @noisy det2979
mxx (4.5, 6.5) (4.5, 7)       @noisy det2989
mxx (5.5, 1.5) (5.5, 2)       @noisy det2978
mxx (5.5, 3.5) (5.5, 4)       @noisy det2974
mxx (5.5, 5.5) (5.5, 6)       @noisy det2973
mxx (5.5, 7.5) (5.5, 0)       @noisy det3006
mxx (6.5, 0.5) (6.5, 1)       @noisy det2985
mxx (6.5, 2.5) (6.5, 3)       @noisy det2988
mxx (6.5, 5) (6.5, 4.5)       @noisy det2982
mxx (6.5, 6.5) (6.5, 7)       @noisy det2983
mxx (7.5, 2) (7.5, 1.5)       @noisy det2975
mxx (7.5, 3.5) (7.5, 4)       @noisy det2976
mxx (7.5, 5.5) (7.5, 6)       @noisy det3005
mxx (7.5, 0) (7.5, 7.5)       @noisy det2996
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (4.5, 2)                    @noisy
i (5, 4)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 3)                    @noisy
i (0, 5)                      @noisy
i (0.5, 4)                    @noisy
i (1, 0)                      @noisy
i (1, 6)                      @noisy
i (2, 5)                      @noisy
i (2.5, 4)                    @noisy
i (7, 4)                      @noisy
i (1.5, 5)                    @noisy
i (6, 5)                      @noisy
i (6.5, 4)                    @noisy
i (7.5, 3)                    @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (4.5, 4)                    @noisy
i (5, 0)                      @noisy
i (5, 6)                      @noisy
i (3, 6)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 5)                    @noisy
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (0.5, 0)                    @noisy
i (1, 2)                      @noisy
i (1.5, 1)                    @noisy
i (2, 1)                      @noisy
i (2.5, 0)                    @noisy
i (2.5, 6)                    @noisy
i (2, 7)                      @noisy
i (0.5, 6)                    @noisy
i (6, 1)                      @noisy
i (7, 0)                      @noisy
i (1.5, 7)                    @noisy
i (6.5, 0)                    @noisy
i (6.5, 6)                    @noisy
i (6, 7)                      @noisy
i (7.5, 5)                    @noisy
i (7, 6)                      @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4.5, 0)                    @noisy
i (4, 7)                      @noisy
i (5, 2)                      @noisy
i (5.5, 1)                    @noisy
i (3.5, 1)                    @noisy
i (3.5, 7)                    @noisy
i (4.5, 6)                    @noisy
i (5.5, 7)                    @noisy
i (0, 3)                      @noisy
i (0.5, 2)                    @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (2.5, 2)                    @noisy
i (7, 2)                      @noisy
i (1.5, 3)                    @noisy
i (6, 3)                      @noisy
i (6.5, 2)                    @noisy
i (7.5, 1)                    @noisy
i (7.5, 7)                    @noisy

--------         25
mzz (0, 1.5) (0.5, 1.5)       @noisy det3027
mxx (1, 1) (1, 1.5)           @noisy det3169 det3182
mzz (0, 3.5) (0.5, 3.5)       @noisy det3011
mxx (1, 3) (1, 3.5)           @noisy det637 det4728
mzz (0.5, 5.5) (0, 5.5)       @noisy det3019
mxx (1, 5) (1, 5.5)           @noisy det723 det3534
mzz (0, 7.5) (0.5, 7.5)       @noisy det3034
mxx (1, 7.5) (1, 7)           @noisy det2867 det4552
mzz (1, 0.5) (1.5, 0.5)       @noisy det3033
mxx (2, 0) (2, 0.5)           @noisy det208 det310
mzz (1, 2.5) (1.5, 2.5)       @noisy det3024
mxx (2, 2) (2, 2.5)           @noisy det3740 det4732
mzz (1.5, 4.5) (1, 4.5)       @noisy det3010
mxx (2, 4.5) (2, 4)           @noisy det2672 det2781
mzz (1, 6.5) (1.5, 6.5)       @noisy det3039
mxx (2, 6.5) (2, 6)           @noisy det55 det108
mzz (2, 1.5) (2.5, 1.5)       @noisy det3028
mxx (3, 1.5) (3, 1)           @noisy det469 det1923
mzz (2, 3.5) (2.5, 3.5)       @noisy det3040
mxx (3, 3.5) (3, 3)           @noisy det661 det3043
mzz (2, 5.5) (2.5, 5.5)       @noisy det3016
mxx (3, 5) (3, 5.5)           @noisy det350 det3639
mzz (2.5, 7.5) (2, 7.5)       @noisy det3038
mxx (3, 7.5) (3, 7)           @noisy det910 det2984
mzz (3.5, 0.5) (3, 0.5)       @noisy det3035
mxx (4, 0) (4, 0.5)           @noisy det3168 det4997
mzz (3, 2.5) (3.5, 2.5)       @noisy det3026
mxx (4, 2) (4, 2.5)           @noisy det2126 det3915
mzz (3, 4.5) (3.5, 4.5)       @noisy det3029
mxx (4, 4.5) (4, 4)           @noisy det731 det1835
mzz (3.5, 6.5) (3, 6.5)       @noisy det3013
mxx (4, 6) (4, 6.5)           @noisy det1762 det3253
mzz (4, 1.5) (4.5, 1.5)       @noisy det3021
mxx (5, 1) (5, 1.5)           @noisy det660 det2293
mzz (4.5, 3.5) (4, 3.5)       @noisy det3020
mxx (5, 3.5) (5, 3)           @noisy det2583 det3866
mzz (4, 5.5) (4.5, 5.5)       @noisy det3015
mxx (5, 5.5) (5, 5)           @noisy det1623 det2451
mzz (4, 7.5) (4.5, 7.5)       @noisy det3041
mxx (5, 7) (5, 7.5)           @noisy det364 det991
mzz (5, 0.5) (5.5, 0.5)       @noisy det3018
mxx (6, 0) (6, 0.5)           @noisy det269 det2573
mzz (5.5, 2.5) (5, 2.5)       @noisy det3032
mxx (6, 2.5) (6, 2)           @noisy det468 det472
mzz (5, 4.5) (5.5, 4.5)       @noisy det3014
mxx (6, 4) (6, 4.5)           @noisy det628 det857
mzz (5, 6.5) (5.5, 6.5)       @noisy det3031
mxx (6, 6.5) (6, 6)           @noisy det1122 det1184
mzz (6, 1.5) (6.5, 1.5)       @noisy det3023
mxx (7, 1.5) (7, 1)           @noisy det1975 det4548
mzz (6, 3.5) (6.5, 3.5)       @noisy det3036
mxx (7, 3) (7, 3.5)           @noisy det2172 det4989
mzz (6.5, 5.5) (6, 5.5)       @noisy det3017
mxx (7, 5.5) (7, 5)           @noisy det104 det5002
mzz (6, 7.5) (6.5, 7.5)       @noisy det3025
mxx (7, 7.5) (7, 7)           @noisy det3303 det4538
mzz (7, 0.5) (7.5, 0.5)       @noisy det3042
mxx (0, 0) (0, 0.5)           @noisy det3865 det4476
mzz (7.5, 2.5) (7, 2.5)       @noisy det3022
mxx (0, 2.5) (0, 2)           @noisy det2308 det3192
mzz (7, 4.5) (7.5, 4.5)       @noisy det3037
mxx (0, 4.5) (0, 4)           @noisy det732 det2355
mzz (7, 6.5) (7.5, 6.5)       @noisy det3030
mxx (0, 6) (0, 6.5)           @noisy det2287 det4254
mxx (0.5, 0.5) (0.5, 0)       @noisy det208 det2967 det3865
mxx (0.5, 2.5) (0.5, 2)       @noisy det2308 det2970 det4732
mxx (0.5, 4.5) (0.5, 4)       @noisy det732 det2672 det2961
mxx (0.5, 6.5) (0.5, 6)       @noisy det55 det2287 det2954
mxx (1.5, 1.5) (1.5, 1)       @noisy det469 det2957 det3169
mxx (1.5, 3.5) (1.5, 3)       @noisy det2966 det3043 det4728
mxx (1.5, 5) (1.5, 5.5)       @noisy det2968 det3534 det3639
mxx (1.5, 7.5) (1.5, 7)       @noisy det2937 det2984 det4552
mxx (2.5, 0.5) (2.5, 0)       @noisy det208 det2892 det4997
mxx (2.5, 2) (2.5, 2.5)       @noisy det2893 det3915 det4732
mxx (2.5, 4) (2.5, 4.5)       @noisy det731 det2672 det2965
mxx (2.5, 6.5) (2.5, 6)       @noisy det55 det1762 det2908
mxx (3.5, 1) (3.5, 1.5)       @noisy det469 det660 det2906
mxx (3.5, 3) (3.5, 3.5)       @noisy det2583 det2918 det3043
mxx (3.5, 5) (3.5, 5.5)       @noisy det1623 det2915 det3639
mxx (3.5, 7) (3.5, 7.5)       @noisy det991 det2971 det2984
mxx (4.5, 0.5) (4.5, 0)       @noisy det269 det2955 det4997
mxx (4.5, 2) (4.5, 2.5)       @noisy det468 det2956 det3915
mxx (4.5, 4.5) (4.5, 4)       @noisy det628 det731 det2944
mxx (4.5, 6.5) (4.5, 6)       @noisy det1122 det1762 det2962
mxx (5.5, 1) (5.5, 1.5)       @noisy det660 det1975 det2932
mxx (5.5, 3) (5.5, 3.5)       @noisy det2583 det2958 det4989
mxx (5.5, 5.5) (5.5, 5)       @noisy det1623 det2928 det5002
mxx (5.5, 7) (5.5, 7.5)       @noisy det991 det2936 det4538
mxx (6.5, 0) (6.5, 0.5)       @noisy det269 det2969 det3865
mxx (6.5, 2.5) (6.5, 2)       @noisy det468 det2308 det2959
mxx (6.5, 4.5) (6.5, 4)       @noisy det628 det732 det2964
mxx (6.5, 6) (6.5, 6.5)       @noisy det1122 det2287 det2963
mxx (7.5, 1.5) (7.5, 1)       @noisy det1975 det2933 det3169
mxx (7.5, 3) (7.5, 3.5)       @noisy det2896 det4728 det4989
mxx (7.5, 5) (7.5, 5.5)       @noisy det2890 det3534 det5002
mxx (7.5, 7.5) (7.5, 7)       @noisy det2912 det4538 det4552
i (6.5, 5)                    @noisy
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (3.5, 0)                    @noisy
i (3.5, 6)                    @noisy
i (5, 4)                      @noisy
i (4.5, 5)                    @noisy
i (5.5, 0)                    @noisy
i (5.5, 6)                    @noisy
i (0, 5)                      @noisy
i (1, 0)                      @noisy
i (1, 6)                      @noisy
i (0.5, 1)                    @noisy
i (0.5, 7)                    @noisy
i (2, 5)                      @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (2.5, 7)                    @noisy
i (7, 4)                      @noisy
i (6.5, 1)                    @noisy
i (7.5, 0)                    @noisy
i (7.5, 6)                    @noisy
i (6, 5)                      @noisy
i (6.5, 7)                    @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (3.5, 2)                    @noisy
i (5, 0)                      @noisy
i (4.5, 1)                    @noisy
i (3, 6)                      @noisy
i (4.5, 7)                    @noisy
i (5, 6)                      @noisy
i (5.5, 2)                    @noisy
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (1, 2)                      @noisy
i (0.5, 3)                    @noisy
i (2, 1)                      @noisy
i (2, 7)                      @noisy
i (1.5, 4)                    @noisy
i (6, 1)                      @noisy
i (2.5, 3)                    @noisy
i (7, 0)                      @noisy
i (7.5, 2)                    @noisy
i (6, 7)                      @noisy
i (6, 3)                      @noisy
i (7, 6)                      @noisy
i (6.5, 3)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4, 7)                      @noisy
i (3.5, 4)                    @noisy
i (5, 2)                      @noisy
i (4.5, 3)                    @noisy
i (5.5, 4)                    @noisy
i (0, 3)                      @noisy
i (1, 4)                      @noisy
i (0.5, 5)                    @noisy
i (2, 3)                      @noisy
i (1.5, 0)                    @noisy
i (1.5, 6)                    @noisy
i (2.5, 5)                    @noisy
i (7, 2)                      @noisy
i (7.5, 4)                    @noisy

--------         26
mzz (1, 1.5) (0.5, 1.5)       @noisy det3052
mzz (1, 3.5) (0.5, 3.5)       @noisy det3050
mzz (0.5, 5.5) (1, 5.5)       @noisy det3046
mzz (1, 7.5) (0.5, 7.5)       @noisy det3048
mzz (1.5, 0.5) (2, 0.5)       @noisy det3061
mzz (1.5, 2.5) (2, 2.5)       @noisy det3045
mzz (1.5, 4.5) (2, 4.5)       @noisy det3062
mzz (1.5, 6.5) (2, 6.5)       @noisy det3069
mzz (3, 1.5) (2.5, 1.5)       @noisy det3067
mzz (2.5, 3.5) (3, 3.5)       @noisy det3064
mzz (2.5, 5.5) (3, 5.5)       @noisy det3058
mzz (2.5, 7.5) (3, 7.5)       @noisy det3070
mzz (3.5, 0.5) (4, 0.5)       @noisy det3063
mzz (3.5, 2.5) (4, 2.5)       @noisy det3065
mzz (4, 4.5) (3.5, 4.5)       @noisy det3047
mzz (3.5, 6.5) (4, 6.5)       @noisy det3080
mzz (5, 1.5) (4.5, 1.5)       @noisy det3074
mzz (5, 3.5) (4.5, 3.5)       @noisy det3075
mzz (5, 5.5) (4.5, 5.5)       @noisy det3084
mzz (5, 7.5) (4.5, 7.5)       @noisy det3095
mzz (5.5, 0.5) (6, 0.5)       @noisy det3073
mzz (5.5, 2.5) (6, 2.5)       @noisy det3088
mzz (5.5, 4.5) (6, 4.5)       @noisy det3071
mzz (6, 6.5) (5.5, 6.5)       @noisy det3072
mzz (6.5, 1.5) (7, 1.5)       @noisy det3055
mzz (6.5, 3.5) (7, 3.5)       @noisy det3051
mzz (6.5, 5.5) (7, 5.5)       @noisy det3082
mzz (6.5, 7.5) (7, 7.5)       @noisy det3092
mzz (7.5, 0.5) (0, 0.5)       @noisy det3060
mzz (7.5, 2.5) (0, 2.5)       @noisy det3056
mzz (7.5, 4.5) (0, 4.5)       @noisy det3059
mzz (7.5, 6.5) (0, 6.5)       @noisy det3085
mxx (0.5, 0.5) (0.5, 1)       @noisy det208 det2986 det3865
mzz (1, 0) (0.5, 0)           @noisy det3666 det4112
mxx (0.5, 2.5) (0.5, 3)       @noisy det2308 det2990 det4732
mzz (1, 2) (0.5, 2)           @noisy det1849 det3853
mxx (0.5, 5) (0.5, 4.5)       @noisy det732 det2672 det2992
mzz (1, 4) (0.5, 4)           @noisy det2913 det2998
mxx (0.5, 6.5) (0.5, 7)       @noisy det55 det2287 det3000
mzz (0.5, 6) (1, 6)           @noisy det1799 det4038
mxx (1.5, 1.5) (1.5, 2)       @noisy det469 det2987 det3169
mzz (1.5, 1) (2, 1)           @noisy det1983 det2121
mxx (1.5, 4) (1.5, 3.5)       @noisy det2981 det3043 det4728
mzz (2, 3) (1.5, 3)           @noisy det1107 det3698
mxx (1.5, 5.5) (1.5, 6)       @noisy det2995 det3534 det3639
mzz (1.5, 5) (2, 5)           @noisy det2154 det2851
mxx (1.5, 0) (1.5, 7.5)       @noisy det2984 det3004 det4552
mzz (1.5, 7) (2, 7)           @noisy det1978 det4479
mxx (2.5, 0.5) (2.5, 1)       @noisy det208 det2997 det4997
mzz (2.5, 0) (3, 0)           @noisy det70 det3918
mxx (2.5, 2.5) (2.5, 3)       @noisy det3003 det3915 det4732
mzz (2.5, 2) (3, 2)           @noisy det470 det1700
mxx (2.5, 4.5) (2.5, 5)       @noisy det731 det2672 det2993
mzz (2.5, 4) (3, 4)           @noisy det4923 det4993
mxx (2.5, 7) (2.5, 6.5)       @noisy det55 det1762 det2999
mzz (3, 6) (2.5, 6)           @noisy det3150 det4477
mxx (3.5, 1.5) (3.5, 2)       @noisy det469 det660 det2994
mzz (3.5, 1) (4, 1)           @noisy det86 det351
mxx (3.5, 3.5) (3.5, 4)       @noisy det2583 det2991 det3043
mzz (3.5, 3) (4, 3)           @noisy det499 det3057
mxx (3.5, 5.5) (3.5, 6)       @noisy det1623 det2977 det3639
mzz (3.5, 5) (4, 5)           @noisy det2397 det3054
mxx (3.5, 0) (3.5, 7.5)       @noisy det991 det2984 det3001
mzz (3.5, 7) (4, 7)           @noisy det1899 det4716
mxx (4.5, 0.5) (4.5, 1)       @noisy det269 det2972 det4997
mzz (5, 0) (4.5, 0)           @noisy det1388 det4115
mxx (4.5, 2.5) (4.5, 3)       @noisy det468 det2980 det3915
mzz (4.5, 2) (5, 2)           @noisy det299 det954
mxx (4.5, 4.5) (4.5, 5)       @noisy det628 det731 det2979
mzz (5, 4) (4.5, 4)           @noisy det458 det2064
mxx (4.5, 6.5) (4.5, 7)       @noisy det1122 det1762 det2989
mzz (5, 6) (4.5, 6)           @noisy det1127 det3696
mxx (5.5, 1.5) (5.5, 2)       @noisy det660 det1975 det2978
mzz (5.5, 1) (6, 1)           @noisy det2696 det3663
mxx (5.5, 3.5) (5.5, 4)       @noisy det2583 det2974 det4989
mzz (5.5, 3) (6, 3)           @noisy det1867 det4992
mxx (5.5, 5.5) (5.5, 6)       @noisy det1623 det2973 det5002
mzz (5.5, 5) (6, 5)           @noisy det2073 det4114
mxx (5.5, 7.5) (5.5, 0)       @noisy det991 det3006 det4538
mzz (5.5, 7) (6, 7)           @noisy det1114 det2673
mxx (6.5, 0.5) (6.5, 1)       @noisy det269 det2985 det3865
mzz (6.5, 0) (7, 0)           @noisy det944 det3426
mxx (6.5, 2.5) (6.5, 3)       @noisy det468 det2308 det2988
mzz (6.5, 2) (7, 2)           @noisy det524 det590
mxx (6.5, 5) (6.5, 4.5)       @noisy det628 det732 det2982
mzz (7, 4) (6.5, 4)           @noisy det2118 det2233
mxx (6.5, 6.5) (6.5, 7)       @noisy det1122 det2287 det2983
mzz (6.5, 6) (7, 6)           @noisy det384 det3417
mxx (7.5, 2) (7.5, 1.5)       @noisy det1975 det2975 det3169
mzz (0, 1) (7.5, 1)           @noisy det2280 det2384
mxx (7.5, 3.5) (7.5, 4)       @noisy det2976 det4728 det4989
mzz (7.5, 3) (0, 3)           @noisy det2799 det4007
mxx (7.5, 5.5) (7.5, 6)       @noisy det3005 det3534 det5002
mzz (7.5, 5) (0, 5)           @noisy det923 det3151
mxx (7.5, 0) (7.5, 7.5)       @noisy det2996 det4538 det4552
mzz (0, 7) (7.5, 7)           @noisy det454 det3664
i (4, 0)                      @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (3, 1)                      @noisy
i (3, 7)                      @noisy
i (5, 4.5)                    @noisy
i (4, 6)                      @noisy
i (5, 1)                      @noisy
i (5, 7)                      @noisy
i (0, 2)                      @noisy
i (0, 5.5)                    @noisy
i (2, 2)                      @noisy
i (1, 0.5)                    @noisy
i (1, 6.5)                    @noisy
i (2, 5.5)                    @noisy
i (1, 3)                      @noisy
i (7, 4.5)                    @noisy
i (6, 2)                      @noisy
i (7, 1)                      @noisy
i (7, 7)                      @noisy
i (6, 5.5)                    @noisy
i (4, 2)                      @noisy
i (3, 0.5)                    @noisy
i (4, 5.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (5, 6.5)                    @noisy
i (3, 6.5)                    @noisy
i (5, 3)                      @noisy
i (0, 1.5)                    @noisy
i (0, 7.5)                    @noisy
i (2, 4)                      @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (2, 1.5)                    @noisy
i (2, 7.5)                    @noisy
i (1, 5)                      @noisy
i (6, 1.5)                    @noisy
i (7, 0.5)                    @noisy
i (6, 4)                      @noisy
i (7, 3)                      @noisy
i (6, 7.5)                    @noisy
i (7, 6.5)                    @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (4, 7.5)                    @noisy
i (3, 5)                      @noisy
i (5, 2.5)                    @noisy
i (4, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0)                      @noisy
i (1, 1)                      @noisy
i (0, 3.5)                    @noisy
i (2, 0)                      @noisy
i (1, 4.5)                    @noisy
i (0, 6)                      @noisy
i (2, 3.5)                    @noisy
i (1, 7)                      @noisy
i (2, 6)                      @noisy
i (7, 2.5)                    @noisy
i (6, 0)                      @noisy
i (6, 6)                      @noisy
i (7, 5)                      @noisy
i (6, 3.5)                    @noisy

--------         27
mzz (0, 1.5) (0.5, 1.5)       @noisy det3027 det3853 det4112
mzz (0, 3.5) (0.5, 3.5)       @noisy det2998 det3011 det3853
mzz (0.5, 5.5) (0, 5.5)       @noisy det2998 det3019 det4038
mzz (0, 7.5) (0.5, 7.5)       @noisy det3034 det4038 det4112
mzz (1, 0.5) (1.5, 0.5)       @noisy det2121 det3033 det4479
mzz (1, 2.5) (1.5, 2.5)       @noisy det1107 det2121 det3024
mzz (1.5, 4.5) (1, 4.5)       @noisy det1107 det2851 det3010
mzz (1, 6.5) (1.5, 6.5)       @noisy det2851 det3039 det4479
mzz (2, 1.5) (2.5, 1.5)       @noisy det70 det1700 det3028
mzz (2, 3.5) (2.5, 3.5)       @noisy det1700 det3040 det4923
mzz (2, 5.5) (2.5, 5.5)       @noisy det3016 det4477 det4923
mzz (2.5, 7.5) (2, 7.5)       @noisy det70 det3038 det4477
mzz (3.5, 0.5) (3, 0.5)       @noisy det351 det1899 det3035
mzz (3, 2.5) (3.5, 2.5)       @noisy det351 det499 det3026
mzz (3, 4.5) (3.5, 4.5)       @noisy det499 det2397 det3029
mzz (3.5, 6.5) (3, 6.5)       @noisy det1899 det2397 det3013
mzz (4, 1.5) (4.5, 1.5)       @noisy det299 det3021 det4115
mzz (4.5, 3.5) (4, 3.5)       @noisy det299 det458 det3020
mzz (4, 5.5) (4.5, 5.5)       @noisy det458 det1127 det3015
mzz (4, 7.5) (4.5, 7.5)       @noisy det1127 det3041 det4115
mzz (5, 0.5) (5.5, 0.5)       @noisy det2673 det2696 det3018
mzz (5.5, 2.5) (5, 2.5)       @noisy det2696 det3032 det4992
mzz (5, 4.5) (5.5, 4.5)       @noisy det2073 det3014 det4992
mzz (5, 6.5) (5.5, 6.5)       @noisy det2073 det2673 det3031
mzz (6, 1.5) (6.5, 1.5)       @noisy det590 det944 det3023
mzz (6, 3.5) (6.5, 3.5)       @noisy det590 det2118 det3036
mzz (6.5, 5.5) (6, 5.5)       @noisy det384 det2118 det3017
mzz (6, 7.5) (6.5, 7.5)       @noisy det384 det944 det3025
mzz (7, 0.5) (7.5, 0.5)       @noisy det454 det2280 det3042
mzz (7.5, 2.5) (7, 2.5)       @noisy det2280 det3022 det4007
mzz (7, 4.5) (7.5, 4.5)       @noisy det3037 det3151 det4007
mzz (7, 6.5) (7.5, 6.5)       @noisy det454 det3030 det3151
mzz (0, 1) (0.5, 1)           @noisy det3666 det4112
mz (0.5, 0.5)                 @noisy det3076 det3666
mx (0.5, 0)                   @noisy det3079
mzz (0, 3) (0.5, 3)           @noisy det1849 det3853
mz (0.5, 2.5)                 @noisy det1849 det3140
mx (0.5, 2)                   @noisy det3094
mzz (0.5, 5) (0, 5)           @noisy det2913 det2998
mz (0.5, 4.5)                 @noisy det2913 det3116
mx (0.5, 4)                   @noisy det3098
mzz (0, 7) (0.5, 7)           @noisy det1799 det4038
mz (0.5, 6.5)                 @noisy det1799 det3146
mx (0.5, 6)                   @noisy det3086
mzz (1, 2) (1.5, 2)           @noisy det1983 det2121
mz (1.5, 1.5)                 @noisy det1983 det3078
mx (1.5, 1)                   @noisy det3125
mzz (1.5, 4) (1, 4)           @noisy det1107 det3698
mz (1.5, 3.5)                 @noisy det3129 det3698
mx (1.5, 3)                   @noisy det3108
mzz (1, 6) (1.5, 6)           @noisy det2154 det2851
mz (1.5, 5.5)                 @noisy det2154 det3131
mx (1.5, 5)                   @noisy det3121
mzz (1, 0) (1.5, 0)           @noisy det1978 det4479
mz (1.5, 7.5)                 @noisy det1978 det3135
mx (1.5, 7)                   @noisy det3113
mzz (2, 1) (2.5, 1)           @noisy det70 det3918
mz (2.5, 0.5)                 @noisy det3144 det3918
mx (2.5, 0)                   @noisy det3133
mzz (2, 3) (2.5, 3)           @noisy det470 det1700
mz (2.5, 2.5)                 @noisy det470 det3105
mx (2.5, 2)                   @noisy det3102
mzz (2, 5) (2.5, 5)           @noisy det4923 det4993
mz (2.5, 4.5)                 @noisy det3083 det4993
mx (2.5, 4)                   @noisy det3148
mzz (2.5, 7) (2, 7)           @noisy det3150 det4477
mz (2.5, 6.5)                 @noisy det3123 det3150
mx (2.5, 6)                   @noisy det3134
mzz (3, 2) (3.5, 2)           @noisy det86 det351
mz (3.5, 1.5)                 @noisy det86 det3118
mx (3.5, 1)                   @noisy det3100
mzz (3, 4) (3.5, 4)           @noisy det499 det3057
mz (3.5, 3.5)                 @noisy det3057 det3127
mx (3.5, 3)                   @noisy det3090
mzz (3.5, 6) (3, 6)           @noisy det2397 det3054
mz (3.5, 5.5)                 @noisy det3054 det3109
mx (3.5, 5)                   @noisy det3077
mzz (3.5, 0) (3, 0)           @noisy det1899 det4716
mz (3.5, 7.5)                 @noisy det3122 det4716
mx (3.5, 7)                   @noisy det3136
mzz (4, 1) (4.5, 1)           @noisy det1388 det4115
mz (4.5, 0.5)                 @noisy det1388 det3093
mx (4.5, 0)                   @noisy det3139
mzz (4.5, 3) (4, 3)           @noisy det299 det954
mz (4.5, 2.5)                 @noisy det954 det3112
mx (4.5, 2)                   @noisy det3091
mzz (4, 5) (4.5, 5)           @noisy det458 det2064
mz (4.5, 4.5)                 @noisy det2064 det3126
mx (4.5, 4)                   @noisy det3097
mzz (4, 7) (4.5, 7)           @noisy det1127 det3696
mz (4.5, 6.5)                 @noisy det3145 det3696
mx (4.5, 6)                   @noisy det3149
mzz (5.5, 2) (5, 2)           @noisy det2696 det3663
mz (5.5, 1.5)                 @noisy det3117 det3663
mx (5.5, 1)                   @noisy det3124
mzz (5, 4) (5.5, 4)           @noisy det1867 det4992
mz (5.5, 3.5)                 @noisy det1867 det3128
mx (5.5, 3)                   @noisy det3111
mzz (5, 6) (5.5, 6)           @noisy det2073 det4114
mz (5.5, 5.5)                 @noisy det3130 det4114
mx (5.5, 5)                   @noisy det3110
mzz (5, 0) (5.5, 0)           @noisy det1114 det2673
mz (5.5, 7.5)                 @noisy det1114 det3096
mx (5.5, 7)                   @noisy det3115
mzz (6, 1) (6.5, 1)           @noisy det944 det3426
mz (6.5, 0.5)                 @noisy det3103 det3426
mx (6.5, 0)                   @noisy det3119
mzz (6, 3) (6.5, 3)           @noisy det524 det590
mz (6.5, 2.5)                 @noisy det524 det3132
mx (6.5, 2)                   @noisy det3107
mzz (6.5, 5) (6, 5)           @noisy det2118 det2233
mz (6.5, 4.5)                 @noisy det2233 det3101
mx (6.5, 4)                   @noisy det3137
mzz (6, 7) (6.5, 7)           @noisy det384 det3417
mz (6.5, 6.5)                 @noisy det3147 det3417
mx (6.5, 6)                   @noisy det3138
mzz (7.5, 2) (7, 2)           @noisy det2280 det2384
mz (7.5, 1.5)                 @noisy det2384 det3089
mx (7.5, 1)                   @noisy det3099
mzz (7, 4) (7.5, 4)           @noisy det2799 det4007
mz (7.5, 3.5)                 @noisy det2799 det3120
mx (7.5, 3)                   @noisy det3087
mzz (7, 6) (7.5, 6)           @noisy det923 det3151
mz (7.5, 5.5)                 @noisy det923 det3081
mx (7.5, 5)                   @noisy det3143
mzz (7, 0) (7.5, 0)           @noisy det454 det3664
mz (7.5, 7.5)                 @noisy det3142 det3664
mx (7.5, 7)                   @noisy det3104
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (7, 5)                      @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (3, 7.5)                    @noisy
i (4, 6.5)                    @noisy
i (3, 7)                      @noisy
i (5, 1)                      @noisy
i (5, 1.5)                    @noisy
i (5, 7.5)                    @noisy
i (5, 7)                      @noisy
i (4, 6)                      @noisy
i (0, 2.5)                    @noisy
i (0, 2)                      @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (6, 2.5)                    @noisy
i (6, 2)                      @noisy
i (7, 1.5)                    @noisy
i (7, 1)                      @noisy
i (7, 7.5)                    @noisy
i (7, 7)                      @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 3)                      @noisy
i (5, 3.5)                    @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (0, 4.5)                    @noisy
i (0, 4)                      @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (6, 6)                      @noisy
i (6, 4.5)                    @noisy
i (6, 4)                      @noisy
i (7, 3.5)                    @noisy
i (7, 3)                      @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (4, 4.5)                    @noisy
i (4, 4)                      @noisy
i (5, 5.5)                    @noisy
i (5, 5)                      @noisy
i (6, 0)                      @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (1, 1.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (0, 6.5)                    @noisy
i (0, 6)                      @noisy
i (1, 7.5)                    @noisy
i (1, 7)                      @noisy
i (2, 6.5)                    @noisy
i (2, 6)                      @noisy
i (6, 0.5)                    @noisy
i (6, 6.5)                    @noisy
i (7, 5.5)                    @noisy

--------         28
mzz (1, 1.5) (0.5, 1.5)       @noisy det3052 det3853 det4112
mxx (0, 1.5) (0, 1)           @noisy det3169 det3182
mzz (1, 3.5) (0.5, 3.5)       @noisy det2998 det3050 det3853
mxx (0, 3.5) (0, 3)           @noisy det637 det4728
mzz (0.5, 5.5) (1, 5.5)       @noisy det2998 det3046 det4038
mxx (0, 5.5) (0, 5)           @noisy det723 det3534
mzz (1, 7.5) (0.5, 7.5)       @noisy det3048 det4038 det4112
mxx (0, 7) (0, 7.5)           @noisy det2867 det4552
mzz (1.5, 0.5) (2, 0.5)       @noisy det2121 det3061 det4479
mxx (1, 0.5) (1, 0)           @noisy det208 det310
mzz (1.5, 2.5) (2, 2.5)       @noisy det1107 det2121 det3045
mxx (1, 2) (1, 2.5)           @noisy det3740 det4732
mzz (1.5, 4.5) (2, 4.5)       @noisy det1107 det2851 det3062
mxx (1, 4) (1, 4.5)           @noisy det2672 det2781
mzz (1.5, 6.5) (2, 6.5)       @noisy det2851 det3069 det4479
mxx (1, 6.5) (1, 6)           @noisy det55 det108
mzz (3, 1.5) (2.5, 1.5)       @noisy det70 det1700 det3067
mxx (2, 1) (2, 1.5)           @noisy det469 det1923
mzz (2.5, 3.5) (3, 3.5)       @noisy det1700 det3064 det4923
mxx (2, 3.5) (2, 3)           @noisy det661 det3043
mzz (2.5, 5.5) (3, 5.5)       @noisy det3058 det4477 det4923
mxx (2, 5.5) (2, 5)           @noisy det350 det3639
mzz (2.5, 7.5) (3, 7.5)       @noisy det70 det3070 det4477
mxx (2, 7) (2, 7.5)           @noisy det910 det2984
mzz (3.5, 0.5) (4, 0.5)       @noisy det351 det1899 det3063
mxx (3, 0) (3, 0.5)           @noisy det3168 det4997
mzz (3.5, 2.5) (4, 2.5)       @noisy det351 det499 det3065
mxx (3, 2.5) (3, 2)           @noisy det2126 det3915
mzz (4, 4.5) (3.5, 4.5)       @noisy det499 det2397 det3047
mxx (3, 4.5) (3, 4)           @noisy det731 det1835
mzz (3.5, 6.5) (4, 6.5)       @noisy det1899 det2397 det3080
mxx (3, 6) (3, 6.5)           @noisy det1762 det3253
mzz (5, 1.5) (4.5, 1.5)       @noisy det299 det3074 det4115
mxx (4, 1.5) (4, 1)           @noisy det660 det2293
mzz (5, 3.5) (4.5, 3.5)       @noisy det299 det458 det3075
mxx (4, 3) (4, 3.5)           @noisy det2583 det3866
mzz (5, 5.5) (4.5, 5.5)       @noisy det458 det1127 det3084
mxx (4, 5) (4, 5.5)           @noisy det1623 det2451
mzz (5, 7.5) (4.5, 7.5)       @noisy det1127 det3095 det4115
mxx (4, 7) (4, 7.5)           @noisy det364 det991
mzz (5.5, 0.5) (6, 0.5)       @noisy det2673 det2696 det3073
mxx (5, 0) (5, 0.5)           @noisy det269 det2573
mzz (5.5, 2.5) (6, 2.5)       @noisy det2696 det3088 det4992
mxx (5, 2) (5, 2.5)           @noisy det468 det472
mzz (5.5, 4.5) (6, 4.5)       @noisy det2073 det3071 det4992
mxx (5, 4.5) (5, 4)           @noisy det628 det857
mzz (6, 6.5) (5.5, 6.5)       @noisy det2073 det2673 det3072
mxx (5, 6) (5, 6.5)           @noisy det1122 det1184
mzz (6.5, 1.5) (7, 1.5)       @noisy det590 det944 det3055
mxx (6, 1.5) (6, 1)           @noisy det1975 det4548
mzz (6.5, 3.5) (7, 3.5)       @noisy det590 det2118 det3051
mxx (6, 3.5) (6, 3)           @noisy det2172 det4989
mzz (6.5, 5.5) (7, 5.5)       @noisy det384 det2118 det3082
mxx (6, 5) (6, 5.5)           @noisy det104 det5002
mzz (6.5, 7.5) (7, 7.5)       @noisy det384 det944 det3092
mxx (6, 7.5) (6, 7)           @noisy det3303 det4538
mzz (7.5, 0.5) (0, 0.5)       @noisy det454 det2280 det3060
mxx (7, 0.5) (7, 0)           @noisy det3865 det4476
mzz (7.5, 2.5) (0, 2.5)       @noisy det2280 det3056 det4007
mxx (7, 2) (7, 2.5)           @noisy det2308 det3192
mzz (7.5, 4.5) (0, 4.5)       @noisy det3059 det3151 det4007
mxx (7, 4.5) (7, 4)           @noisy det732 det2355
mzz (7.5, 6.5) (0, 6.5)       @noisy det454 det3085 det3151
mxx (7, 6.5) (7, 6)           @noisy det2287 det4254
mx (0.5, 0)                   @noisy det208 det2867 det3079 det4476 det4552
mz (0.5, 0.5)                 @noisy det3076 det3226
mx (0.5, 1)                   @noisy det3181
mx (0.5, 2)                   @noisy det3094 det3169 det3182 det3192 det4732
mz (0.5, 2.5)                 @noisy det3140 det3202
mx (0.5, 3)                   @noisy det2308 det3222 det4728
mx (0.5, 4)                   @noisy det637 det2355 det2672 det3098 det4728
mz (0.5, 4.5)                 @noisy det3116 det3177
mx (0.5, 5)                   @noisy det3187
mx (0.5, 6)                   @noisy det55 det723 det3086 det3534 det4254
mz (0.5, 6.5)                 @noisy det3146 det3211
mx (0.5, 7)                   @noisy det3198
mx (1.5, 1)                   @noisy det208 det310 det469 det3125 det3182
mz (1.5, 1.5)                 @noisy det3078 det3155
mx (1.5, 2)                   @noisy det3205 det4732
mx (1.5, 3)                   @noisy det637 det3043 det3108 det3740 det4732
mz (1.5, 3.5)                 @noisy det3129 det3190
mx (1.5, 4)                   @noisy det3220
mx (1.5, 5)                   @noisy det723 det2672 det2781 det3121 det3639
mz (1.5, 5.5)                 @noisy det3131 det3194
mx (1.5, 6)                   @noisy det55 det3213
mx (1.5, 7)                   @noisy det55 det108 det2867 det2984 det3113
mz (1.5, 7.5)                 @noisy det3135 det3225
mx (1.5, 0)                   @noisy det3178
mx (2.5, 0)                   @noisy det310 det910 det2984 det3133 det4997
mz (2.5, 0.5)                 @noisy det3144 det3209
mx (2.5, 1)                   @noisy det3170
mx (2.5, 2)                   @noisy det469 det1923 det3102 det3740 det3915
mz (2.5, 2.5)                 @noisy det3105 det3206
mx (2.5, 3)                   @noisy det3173 det4732
mx (2.5, 4)                   @noisy det661 det731 det2781 det3043 det3148
mz (2.5, 4.5)                 @noisy det3083 det3183
mx (2.5, 5)                   @noisy det3203
mx (2.5, 6)                   @noisy det108 det350 det1762 det3134 det3639
mz (2.5, 6.5)                 @noisy det3123 det3185
mx (2.5, 7)                   @noisy det3197
mx (3.5, 1)                   @noisy det660 det1923 det3100 det3168 det4997
mz (3.5, 1.5)                 @noisy det3118 det3179
mx (3.5, 2)                   @noisy det469 det3199
mx (3.5, 3)                   @noisy det661 det2126 det2583 det3090 det3915
mz (3.5, 3.5)                 @noisy det3127 det3227
mx (3.5, 4)                   @noisy det731 det3174
mx (3.5, 5)                   @noisy det350 det731 det1623 det1835 det3077
mz (3.5, 5.5)                 @noisy det3109 det3201
mx (3.5, 6)                   @noisy det3161
mx (3.5, 7)                   @noisy det910 det991 det1762 det3136 det3253
mz (3.5, 7.5)                 @noisy det3122 det3184
mx (3.5, 0)                   @noisy det2984 det3223 det4997
mx (4.5, 0)                   @noisy det269 det364 det991 det3139 det3168
mz (4.5, 0.5)                 @noisy det3093 det3171
mx (4.5, 1)                   @noisy det660 det3215 det4997
mx (4.5, 2)                   @noisy det468 det660 det2126 det2293 det3091
mz (4.5, 2.5)                 @noisy det3112 det3172
mx (4.5, 3)                   @noisy det3195
mx (4.5, 4)                   @noisy det628 det1835 det2583 det3097 det3866
mz (4.5, 4.5)                 @noisy det3126 det3159
mx (4.5, 5)                   @noisy det731 det3167
mx (4.5, 6)                   @noisy det1122 det1623 det2451 det3149 det3253
mz (4.5, 6.5)                 @noisy det3145 det3210
mx (4.5, 7)                   @noisy det3157
mx (5.5, 1)                   @noisy det269 det1975 det2293 det2573 det3124
mz (5.5, 1.5)                 @noisy det3117 det3204
mx (5.5, 2)                   @noisy det3156
mx (5.5, 3)                   @noisy det468 det472 det3111 det3866 det4989
mz (5.5, 3.5)                 @noisy det3128 det3188
mx (5.5, 4)                   @noisy det3217
mx (5.5, 5)                   @noisy det628 det857 det2451 det3110 det5002
mz (5.5, 5.5)                 @noisy det3130 det3193
mx (5.5, 6)                   @noisy det1623 det3212
mx (5.5, 7)                   @noisy det364 det1122 det1184 det3115 det4538
mz (5.5, 7.5)                 @noisy det3096 det3189
mx (5.5, 0)                   @noisy det3164
mx (6.5, 0)                   @noisy det2573 det3119 det3303 det3865 det4538
mz (6.5, 0.5)                 @noisy det3103 det3165
mx (6.5, 1)                   @noisy det3196
mx (6.5, 2)                   @noisy det472 det1975 det2308 det3107 det4548
mz (6.5, 2.5)                 @noisy det3132 det3221
mx (6.5, 3)                   @noisy det3162
mx (6.5, 4)                   @noisy det732 det857 det2172 det3137 det4989
mz (6.5, 4.5)                 @noisy det3101 det3191
mx (6.5, 5)                   @noisy det3214
mx (6.5, 6)                   @noisy det104 det1184 det2287 det3138 det5002
mz (6.5, 6.5)                 @noisy det3147 det3218
mx (6.5, 7)                   @noisy det3186
mx (7.5, 1)                   @noisy det3099 det3169 det3865 det4476 det4548
mz (7.5, 1.5)                 @noisy det3089 det3160
mx (7.5, 2)                   @noisy det1975 det2308 det3224
mx (7.5, 3)                   @noisy det2172 det2308 det3087 det3192 det4728
mz (7.5, 3.5)                 @noisy det3120 det3208
mx (7.5, 4)                   @noisy det3158
mx (7.5, 5)                   @noisy det104 det732 det2355 det3143 det3534
mz (7.5, 5.5)                 @noisy det3081 det3180
mx (7.5, 6)                   @noisy det2287 det3175 det5002
mx (7.5, 7)                   @noisy det2287 det3104 det3303 det4254 det4552
mz (7.5, 7.5)                 @noisy det3142 det3207
mx (7.5, 0)                   @noisy det3200
i (4, 0)                      @noisy
i (3, 1)                      @noisy
i (3, 7)                      @noisy
i (4, 6)                      @noisy
i (5, 1)                      @noisy
i (5, 7)                      @noisy
i (0, 2)                      @noisy
i (2, 2)                      @noisy
i (1, 3)                      @noisy
i (6, 2)                      @noisy
i (7, 1)                      @noisy
i (7, 7)                      @noisy
i (4, 2)                      @noisy
i (3, 3)                      @noisy
i (5, 3)                      @noisy
i (2, 4)                      @noisy
i (0, 4)                      @noisy
i (1, 5)                      @noisy
i (6, 4)                      @noisy
i (7, 3)                      @noisy
i (3, 5)                      @noisy
i (4, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0)                      @noisy
i (1, 1)                      @noisy
i (2, 0)                      @noisy
i (0, 6)                      @noisy
i (1, 7)                      @noisy
i (2, 6)                      @noisy
i (6, 0)                      @noisy
i (6, 6)                      @noisy
i (7, 5)                      @noisy

--------         29
mxx (1, 1.5) (1, 2)           @noisy det3169 det3182
mx (0.5, 1.5)                 @noisy det3169 det3256
mz (0, 1.5)                   @noisy det3243
mxx (1, 3.5) (1, 4)           @noisy det637 det4728
mx (0.5, 3.5)                 @noisy det3274 det4728
mz (0, 3.5)                   @noisy det3246
mxx (1, 6) (1, 5.5)           @noisy det723 det3534
mx (0.5, 5.5)                 @noisy det3293 det3534
mz (0, 5.5)                   @noisy det3284
mxx (1, 0) (1, 7.5)           @noisy det2867 det4552
mx (0.5, 7.5)                 @noisy det3260 det4552
mz (0, 7.5)                   @noisy det3289
mxx (2, 0.5) (2, 1)           @noisy det208 det310
mx (1.5, 0.5)                 @noisy det208 det3291
mz (1, 0.5)                   @noisy det3300
mxx (2, 3) (2, 2.5)           @noisy det3740 det4732
mx (1.5, 2.5)                 @noisy det3259 det4732
mz (1, 2.5)                   @noisy det3258
mxx (2, 4.5) (2, 5)           @noisy det2672 det2781
mx (1.5, 4.5)                 @noisy det2672 det3286
mz (1, 4.5)                   @noisy det3264
mxx (2, 6.5) (2, 7)           @noisy det55 det108
mx (1.5, 6.5)                 @noisy det55 det3231
mz (1, 6.5)                   @noisy det3241
mxx (3, 1.5) (3, 2)           @noisy det469 det1923
mx (2.5, 1.5)                 @noisy det469 det3267
mz (2, 1.5)                   @noisy det3236
mxx (3, 3.5) (3, 4)           @noisy det661 det3043
mx (2.5, 3.5)                 @noisy det3043 det3292
mz (2, 3.5)                   @noisy det3266
mxx (3, 5.5) (3, 6)           @noisy det350 det3639
mx (2.5, 5.5)                 @noisy det3238 det3639
mz (2, 5.5)                   @noisy det3294
mxx (3, 7.5) (3, 0)           @noisy det910 det2984
mx (2.5, 7.5)                 @noisy det2984 det3252
mz (2, 7.5)                   @noisy det3237
mxx (4, 0.5) (4, 1)           @noisy det3168 det4997
mx (3.5, 0.5)                 @noisy det3235 det4997
mz (3, 0.5)                   @noisy det3257
mxx (4, 2.5) (4, 3)           @noisy det2126 det3915
mx (3.5, 2.5)                 @noisy det3279 det3915
mz (3, 2.5)                   @noisy det3295
mxx (4, 4.5) (4, 5)           @noisy det731 det1835
mx (3.5, 4.5)                 @noisy det731 det3268
mz (3, 4.5)                   @noisy det3281
mxx (4, 6.5) (4, 7)           @noisy det1762 det3253
mx (3.5, 6.5)                 @noisy det1762 det3272
mz (3, 6.5)                   @noisy det3250
mxx (5, 1.5) (5, 2)           @noisy det660 det2293
mx (4.5, 1.5)                 @noisy det660 det3245
mz (4, 1.5)                   @noisy det3280
mxx (5, 3.5) (5, 4)           @noisy det2583 det3866
mx (4.5, 3.5)                 @noisy det2583 det3290
mz (4, 3.5)                   @noisy det3301
mxx (5, 5.5) (5, 6)           @noisy det1623 det2451
mx (4.5, 5.5)                 @noisy det1623 det3297
mz (4, 5.5)                   @noisy det3283
mxx (5, 0) (5, 7.5)           @noisy det364 det991
mx (4.5, 7.5)                 @noisy det991 det3248
mz (4, 7.5)                   @noisy det3288
mxx (6, 1) (6, 0.5)           @noisy det269 det2573
mx (5.5, 0.5)                 @noisy det269 det3296
mz (5, 0.5)                   @noisy det3299
mxx (6, 2.5) (6, 3)           @noisy det468 det472
mx (5.5, 2.5)                 @noisy det468 det3277
mz (5, 2.5)                   @noisy det3271
mxx (6, 4.5) (6, 5)           @noisy det628 det857
mx (5.5, 4.5)                 @noisy det628 det3261
mz (5, 4.5)                   @noisy det3262
mxx (6, 6.5) (6, 7)           @noisy det1122 det1184
mx (5.5, 6.5)                 @noisy det1122 det3244
mz (5, 6.5)                   @noisy det3239
mxx (7, 1.5) (7, 2)           @noisy det1975 det4548
mx (6.5, 1.5)                 @noisy det1975 det3242
mz (6, 1.5)                   @noisy det3232
mxx (7, 4) (7, 3.5)           @noisy det2172 det4989
mx (6.5, 3.5)                 @noisy det3273 det4989
mz (6, 3.5)                   @noisy det3269
mxx (7, 5.5) (7, 6)           @noisy det104 det5002
mx (6.5, 5.5)                 @noisy det3275 det5002
mz (6, 5.5)                   @noisy det3247
mxx (7, 0) (7, 7.5)           @noisy det3303 det4538
mx (6.5, 7.5)                 @noisy det3287 det4538
mz (6, 7.5)                   @noisy det3285
mxx (0, 1) (0, 0.5)           @noisy det3865 det4476
mx (7.5, 0.5)                 @noisy det3234 det3865
mz (7, 0.5)                   @noisy det3240
mxx (0, 2.5) (0, 3)           @noisy det2308 det3192
mx (7.5, 2.5)                 @noisy det2308 det3278
mz (7, 2.5)                   @noisy det3254
mxx (0, 4.5) (0, 5)           @noisy det732 det2355
mx (7.5, 4.5)                 @noisy det732 det3282
mz (7, 4.5)                   @noisy det3298
mxx (0, 7) (0, 6.5)           @noisy det2287 det4254
mx (7.5, 6.5)                 @noisy det2287 det3270
mz (7, 6.5)                   @noisy det3249
mzz (0.5, 0) (0, 0)           @noisy det4112 det4178
mz (0.5, 0.5)                 @noisy det3226 det4178
mx (0.5, 1)                   @noisy det310 det3169 det3181 det3182 det3865
mzz (0, 2) (0.5, 2)           @noisy det2058 det3853
mz (0.5, 2.5)                 @noisy det2058 det3202
mx (0.5, 3)                   @noisy det637 det3222 det3740
mzz (0, 4) (0.5, 4)           @noisy det2998 det3251
mz (0.5, 4.5)                 @noisy det3177 det3251
mx (0.5, 5)                   @noisy det723 det732 det2781 det3187 det3534
mzz (0.5, 6) (0, 6)           @noisy det161 det4038
mz (0.5, 6.5)                 @noisy det161 det3211
mx (0.5, 7)                   @noisy det108 det2287 det2867 det3198 det4552
mzz (1, 1) (1.5, 1)           @noisy det361 det2121
mz (1.5, 1.5)                 @noisy det361 det3155
mx (1.5, 2)                   @noisy det1923 det3169 det3205 det3740
mzz (1, 3) (1.5, 3)           @noisy det1107 det3228
mz (1.5, 3.5)                 @noisy det3190 det3228
mx (1.5, 4)                   @noisy det661 det2672 det2781 det3220 det4728
mzz (1.5, 5) (1, 5)           @noisy det1600 det2851
mz (1.5, 5.5)                 @noisy det1600 det3194
mx (1.5, 6)                   @noisy det108 det350 det3213 det3534
mzz (1, 7) (1.5, 7)           @noisy det2792 det4479
mz (1.5, 7.5)                 @noisy det2792 det3225
mx (1.5, 0)                   @noisy det208 det310 det910 det3178 det4552
mzz (2, 0) (2.5, 0)           @noisy det70 det564
mz (2.5, 0.5)                 @noisy det564 det3209
mx (2.5, 1)                   @noisy det208 det469 det1923 det3168 det3170
mzz (2.5, 2) (2, 2)           @noisy det3 det1700
mz (2.5, 2.5)                 @noisy det3 det3206
mx (2.5, 3)                   @noisy det661 det2126 det3043 det3173
mzz (2, 4) (2.5, 4)           @noisy det4761 det4923
mz (2.5, 4.5)                 @noisy det3183 det4761
mx (2.5, 5)                   @noisy det350 det1835 det2672 det3203 det3639
mzz (2, 6) (2.5, 6)           @noisy det1110 det4477
mz (2.5, 6.5)                 @noisy det1110 det3185
mx (2.5, 7)                   @noisy det55 det910 det2984 det3197 det3253
mzz (3, 1) (3.5, 1)           @noisy det351 det3229
mz (3.5, 1.5)                 @noisy det3179 det3229
mx (3.5, 2)                   @noisy det2126 det2293 det3199 det3915
mzz (3, 3) (3.5, 3)           @noisy det499 det3592
mz (3.5, 3.5)                 @noisy det3227 det3592
mx (3.5, 4)                   @noisy det1835 det3043 det3174 det3866
mzz (3.5, 5) (3, 5)           @noisy det2397 det3216
mz (3.5, 5.5)                 @noisy det3201 det3216
mx (3.5, 6)                   @noisy det1762 det2451 det3161 det3253 det3639
mzz (3, 7) (3.5, 7)           @noisy det1899 det4787
mz (3.5, 7.5)                 @noisy det3184 det4787
mx (3.5, 0)                   @noisy det364 det3168 det3223
mzz (4, 0) (4.5, 0)           @noisy det4110 det4115
mz (4.5, 0.5)                 @noisy det3171 det4110
mx (4.5, 1)                   @noisy det2293 det2573 det3215
mzz (4.5, 2) (4, 2)           @noisy det299 det4599
mz (4.5, 2.5)                 @noisy det3172 det4599
mx (4.5, 3)                   @noisy det472 det2583 det3195 det3866 det3915
mzz (4, 4) (4.5, 4)           @noisy det458 det3315
mz (4.5, 4.5)                 @noisy det3159 det3315
mx (4.5, 5)                   @noisy det857 det1623 det2451 det3167
mzz (4, 6) (4.5, 6)           @noisy det1127 det2541
mz (4.5, 6.5)                 @noisy det2541 det3210
mx (4.5, 7)                   @noisy det364 det991 det1184 det1762 det3157
mzz (5.5, 1) (5, 1)           @noisy det2696 det4334
mz (5.5, 1.5)                 @noisy det3204 det4334
mx (5.5, 2)                   @noisy det468 det472 det660 det3156 det4548
mzz (5, 3) (5.5, 3)           @noisy det465 det4992
mz (5.5, 3.5)                 @noisy det465 det3188
mx (5.5, 4)                   @noisy det628 det857 det2172 det2583 det3217
mzz (5, 5) (5.5, 5)           @noisy det308 det2073
mz (5.5, 5.5)                 @noisy det308 det3193
mx (5.5, 6)                   @noisy det104 det1122 det1184 det3212
mzz (5.5, 7) (5, 7)           @noisy det2673 det3910
mz (5.5, 7.5)                 @noisy det3189 det3910
mx (5.5, 0)                   @noisy det269 det991 det2573 det3164 det3303
mzz (6.5, 0) (6, 0)           @noisy det944 det2531
mz (6.5, 0.5)                 @noisy det2531 det3165
mx (6.5, 1)                   @noisy det269 det1975 det3196 det4476 det4548
mzz (6, 2) (6.5, 2)           @noisy det590 det989
mz (6.5, 2.5)                 @noisy det989 det3221
mx (6.5, 3)                   @noisy det468 det2172 det3162 det3192 det4989
mzz (6, 4) (6.5, 4)           @noisy det2118 det4777
mz (6.5, 4.5)                 @noisy det3191 det4777
mx (6.5, 5)                   @noisy det104 det628 det2355 det3214 det5002
mzz (6, 6) (6.5, 6)           @noisy det384 det519
mz (6.5, 6.5)                 @noisy det519 det3218
mx (6.5, 7)                   @noisy det1122 det3186 det3303 det4254 det4538
mzz (7, 1) (7.5, 1)           @noisy det2280 det3230
mz (7.5, 1.5)                 @noisy det3160 det3230
mx (7.5, 2)                   @noisy det3182 det3192 det3224
mzz (7.5, 3) (7, 3)           @noisy det2620 det4007
mz (7.5, 3.5)                 @noisy det2620 det3208
mx (7.5, 4)                   @noisy det637 det732 det2355 det3158 det4989
mzz (7, 5) (7.5, 5)           @noisy det1193 det3151
mz (7.5, 5.5)                 @noisy det1193 det3180
mx (7.5, 6)                   @noisy det723 det3175 det4254
mzz (7, 7) (7.5, 7)           @noisy det454 det3775
mz (7.5, 7.5)                 @noisy det3207 det3775
mx (7.5, 0)                   @noisy det2867 det3200 det3865 det4476 det4538

--------         30
mz (0, 1.5)                   @noisy det2058 det2280 det3230 det3243 det4112
mx (0.5, 1.5)                 @noisy det3256 det3363
mz (1, 1.5)                   @noisy det3328
mz (0, 3.5)                   @noisy det2620 det3246 det3251 det3853 det4007
mx (0.5, 3.5)                 @noisy det3274 det3304
mz (1, 3.5)                   @noisy det3321
mz (0, 5.5)                   @noisy det161 det1193 det2998 det3151 det3284
mx (0.5, 5.5)                 @noisy det3293 det3319
mz (1, 5.5)                   @noisy det3370
mz (0, 7.5)                   @noisy det454 det3289 det3775 det4038 det4178
mx (0.5, 7.5)                 @noisy det3260 det3369
mz (1, 7.5)                   @noisy det3325
mz (1, 0.5)                   @noisy det361 det3300 det4112 det4178 det4479
mx (1.5, 0.5)                 @noisy det3291 det3317
mz (2, 0.5)                   @noisy det3348
mz (1, 2.5)                   @noisy det2058 det2121 det3228 det3258 det3853
mx (1.5, 2.5)                 @noisy det3259 det3368
mz (2, 2.5)                   @noisy det3374
mz (1, 4.5)                   @noisy det1107 det1600 det2998 det3251 det3264
mx (1.5, 4.5)                 @noisy det3286 det3357
mz (2, 4.5)                   @noisy det3306
mz (1, 6.5)                   @noisy det161 det2792 det2851 det3241 det4038
mx (1.5, 6.5)                 @noisy det3231 det3320
mz (2, 6.5)                   @noisy det3385
mz (2, 1.5)                   @noisy det3 det70 det361 det2121 det3236
mx (2.5, 1.5)                 @noisy det3267 det3382
mz (3, 1.5)                   @noisy det3356
mz (2, 3.5)                   @noisy det1107 det1700 det3228 det3266 det4761
mx (2.5, 3.5)                 @noisy det3292 det3365
mz (3, 3.5)                   @noisy det3350
mz (2, 5.5)                   @noisy det1110 det1600 det2851 det3294 det4923
mx (2.5, 5.5)                 @noisy det3238 det3327
mz (3, 5.5)                   @noisy det3316
mz (2, 7.5)                   @noisy det564 det2792 det3237 det4477 det4479
mx (2.5, 7.5)                 @noisy det3252 det3351
mz (3, 7.5)                   @noisy det3337
mz (3, 0.5)                   @noisy det70 det564 det1899 det3229 det3257
mx (3.5, 0.5)                 @noisy det3235 det3334
mz (4, 0.5)                   @noisy det3314
mz (3, 2.5)                   @noisy det3 det351 det1700 det3295 det3592
mx (3.5, 2.5)                 @noisy det3279 det3307
mz (4, 2.5)                   @noisy det3379
mz (3, 4.5)                   @noisy det499 det3216 det3281 det4761 det4923
mx (3.5, 4.5)                 @noisy det3268 det3384
mz (4, 4.5)                   @noisy det3323
mz (3, 6.5)                   @noisy det1110 det2397 det3250 det4477 det4787
mx (3.5, 6.5)                 @noisy det3272 det3390
mz (4, 6.5)                   @noisy det3342
mz (4, 1.5)                   @noisy det351 det3229 det3280 det4115 det4599
mx (4.5, 1.5)                 @noisy det3245 det3335
mz (5, 1.5)                   @noisy det3308
mz (4, 3.5)                   @noisy det299 det499 det3301 det3315 det3592
mx (4.5, 3.5)                 @noisy det3290 det3313
mz (5, 3.5)                   @noisy det3362
mz (4, 5.5)                   @noisy det458 det2397 det2541 det3216 det3283
mx (4.5, 5.5)                 @noisy det3297 det3388
mz (5, 5.5)                   @noisy det3340
mz (4, 7.5)                   @noisy det1127 det1899 det3288 det4110 det4787
mx (4.5, 7.5)                 @noisy det3248 det3338
mz (5, 7.5)                   @noisy det3381
mz (5, 0.5)                   @noisy det2673 det3299 det4110 det4115 det4334
mx (5.5, 0.5)                 @noisy det3296 det3383
mz (6, 0.5)                   @noisy det3373
mz (5, 2.5)                   @noisy det299 det465 det2696 det3271 det4599
mx (5.5, 2.5)                 @noisy det3277 det3349
mz (6, 2.5)                   @noisy det3354
mz (5, 4.5)                   @noisy det308 det458 det3262 det3315 det4992
mx (5.5, 4.5)                 @noisy det3261 det3371
mz (6, 4.5)                   @noisy det3355
mz (5, 6.5)                   @noisy det1127 det2073 det2541 det3239 det3910
mx (5.5, 6.5)                 @noisy det3244 det3333
mz (6, 6.5)                   @noisy det3376
mz (6, 1.5)                   @noisy det944 det989 det2696 det3232 det4334
mx (6.5, 1.5)                 @noisy det3242 det3330
mz (7, 1.5)                   @noisy det3345
mz (6, 3.5)                   @noisy det465 det590 det3269 det4777 det4992
mx (6.5, 3.5)                 @noisy det3273 det3341
mz (7, 3.5)                   @noisy det3358
mz (6, 5.5)                   @noisy det308 det519 det2073 det2118 det3247
mx (6.5, 5.5)                 @noisy det3275 det3347
mz (7, 5.5)                   @noisy det3329
mz (6, 7.5)                   @noisy det384 det2531 det2673 det3285 det3910
mx (6.5, 7.5)                 @noisy det3287 det3310
mz (7, 7.5)                   @noisy det3318
mz (7, 0.5)                   @noisy det454 det944 det2531 det3230 det3240
mx (7.5, 0.5)                 @noisy det3234 det3322
mz (0, 0.5)                   @noisy det3326
mz (7, 2.5)                   @noisy det590 det989 det2280 det2620 det3254
mx (7.5, 2.5)                 @noisy det3278 det3305
mz (0, 2.5)                   @noisy det3311
mz (7, 4.5)                   @noisy det1193 det2118 det3298 det4007 det4777
mx (7.5, 4.5)                 @noisy det3282 det3309
mz (0, 4.5)                   @noisy det3339
mz (7, 6.5)                   @noisy det384 det519 det3151 det3249 det3775
mx (7.5, 6.5)                 @noisy det3270 det3387
mz (0, 6.5)                   @noisy det3346
mxx (0.5, 0.5) (0.5, 0)       @noisy det3407
mzz (1, 1) (0.5, 1)           @noisy det4112 det4178
mxx (0.5, 2.5) (0.5, 2)       @noisy det3332
mzz (1, 3) (0.5, 3)           @noisy det2058 det3853
mxx (0.5, 4.5) (0.5, 4)       @noisy det3401
mzz (0.5, 5) (1, 5)           @noisy det2998 det3251
mxx (0.5, 6.5) (0.5, 6)       @noisy det3404
mzz (1, 7) (0.5, 7)           @noisy det161 det4038
mxx (1.5, 1.5) (1.5, 1)       @noisy det3398
mzz (1.5, 2) (2, 2)           @noisy det361 det2121
mxx (1.5, 3.5) (1.5, 3)       @noisy det3406
mzz (1.5, 4) (2, 4)           @noisy det1107 det3228
mxx (1.5, 5) (1.5, 5.5)       @noisy det3408
mzz (1.5, 6) (2, 6)           @noisy det1600 det2851
mxx (1.5, 7.5) (1.5, 7)       @noisy det3394
mzz (1.5, 0) (2, 0)           @noisy det2792 det4479
mxx (2.5, 0.5) (2.5, 0)       @noisy det3366
mzz (3, 1) (2.5, 1)           @noisy det70 det564
mxx (2.5, 2) (2.5, 2.5)       @noisy det3372
mzz (2.5, 3) (3, 3)           @noisy det3 det1700
mxx (2.5, 4) (2.5, 4.5)       @noisy det3360
mzz (2.5, 5) (3, 5)           @noisy det4761 det4923
mxx (2.5, 6.5) (2.5, 6)       @noisy det3352
mzz (2.5, 7) (3, 7)           @noisy det1110 det4477
mxx (3.5, 1) (3.5, 1.5)       @noisy det3367
mzz (3.5, 2) (4, 2)           @noisy det351 det3229
mxx (3.5, 3) (3.5, 3.5)       @noisy det3361
mzz (4, 4) (3.5, 4)           @noisy det499 det3592
mxx (3.5, 5) (3.5, 5.5)       @noisy det3393
mzz (3.5, 6) (4, 6)           @noisy det2397 det3216
mxx (3.5, 7) (3.5, 7.5)       @noisy det3343
mzz (3.5, 0) (4, 0)           @noisy det1899 det4787
mxx (4.5, 0.5) (4.5, 0)       @noisy det3396
mzz (5, 1) (4.5, 1)           @noisy det4110 det4115
mxx (4.5, 2) (4.5, 2.5)       @noisy det3397
mzz (5, 3) (4.5, 3)           @noisy det299 det4599
mxx (4.5, 4.5) (4.5, 4)       @noisy det3389
mzz (5, 5) (4.5, 5)           @noisy det458 det3315
mxx (4.5, 6.5) (4.5, 6)       @noisy det3402
mzz (5, 7) (4.5, 7)           @noisy det1127 det2541
mxx (5.5, 1) (5.5, 1.5)       @noisy det3378
mzz (5.5, 2) (6, 2)           @noisy det2696 det4334
mxx (5.5, 3) (5.5, 3.5)       @noisy det3399
mzz (5.5, 4) (6, 4)           @noisy det465 det4992
mxx (5.5, 5.5) (5.5, 5)       @noisy det3391
mzz (6, 6) (5.5, 6)           @noisy det308 det2073
mxx (5.5, 7) (5.5, 7.5)       @noisy det3380
mzz (5.5, 0) (6, 0)           @noisy det2673 det3910
mxx (6.5, 0) (6.5, 0.5)       @noisy det3331
mzz (6.5, 1) (7, 1)           @noisy det944 det2531
mxx (6.5, 2.5) (6.5, 2)       @noisy det3400
mzz (6.5, 3) (7, 3)           @noisy det590 det989
mxx (6.5, 4.5) (6.5, 4)       @noisy det3405
mzz (6.5, 5) (7, 5)           @noisy det2118 det4777
mxx (6.5, 6) (6.5, 6.5)       @noisy det3403
mzz (6.5, 7) (7, 7)           @noisy det384 det519
mxx (7.5, 1.5) (7.5, 1)       @noisy det3392
mzz (7.5, 2) (0, 2)           @noisy det2280 det3230
mxx (7.5, 3) (7.5, 3.5)       @noisy det3375
mzz (7.5, 4) (0, 4)           @noisy det2620 det4007
mxx (7.5, 5) (7.5, 5.5)       @noisy det3364
mzz (7.5, 6) (0, 6)           @noisy det1193 det3151
mxx (7.5, 7.5) (7.5, 7)       @noisy det3353
mzz (7.5, 0) (0, 0)           @noisy det454 det3775
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (5, 4)                      @noisy
i (0, 5)                      @noisy
i (1, 0)                      @noisy
i (1, 6)                      @noisy
i (2, 5)                      @noisy
i (7, 4)                      @noisy
i (6, 5)                      @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (5, 0)                      @noisy
i (5, 6)                      @noisy
i (3, 6)                      @noisy
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (2, 7)                      @noisy
i (6, 1)                      @noisy
i (7, 0)                      @noisy
i (6, 7)                      @noisy
i (7, 6)                      @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4, 7)                      @noisy
i (5, 2)                      @noisy
i (0, 3)                      @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (7, 2)                      @noisy
i (6, 3)                      @noisy

--------         31
mxx (0, 1.5) (0, 2)           @noisy det3182 det4515
mx (0.5, 1.5)                 @noisy det3363 det4515
mz (1, 1.5)                   @noisy det361 det2121 det3328 det3853 det4178
mxx (0, 3.5) (0, 4)           @noisy det637 det4711
mx (0.5, 3.5)                 @noisy det3304 det4711
mz (1, 3.5)                   @noisy det1107 det2058 det2998 det3228 det3321
mxx (0, 5.5) (0, 6)           @noisy det723 det1984
mx (0.5, 5.5)                 @noisy det1984 det3319
mz (1, 5.5)                   @noisy det1600 det2851 det3251 det3370 det4038
mxx (0, 7.5) (0, 0)           @noisy det2843 det2867
mx (0.5, 7.5)                 @noisy det2843 det3369
mz (1, 7.5)                   @noisy det161 det2792 det3325 det4112 det4479
mxx (1, 0.5) (1, 1)           @noisy det310 det4333
mx (1.5, 0.5)                 @noisy det3317 det4333
mz (2, 0.5)                   @noisy det70 det564 det2121 det2792 det3348
mxx (1, 2.5) (1, 3)           @noisy det1109 det3740
mx (1.5, 2.5)                 @noisy det1109 det3368
mz (2, 2.5)                   @noisy det3 det361 det1107 det1700 det3374
mxx (1, 4.5) (1, 5)           @noisy det291 det2781
mx (1.5, 4.5)                 @noisy det291 det3357
mz (2, 4.5)                   @noisy det2851 det3228 det3306 det4761 det4923
mxx (1, 6.5) (1, 7)           @noisy det108 det2823
mx (1.5, 6.5)                 @noisy det2823 det3320
mz (2, 6.5)                   @noisy det1110 det1600 det3385 det4477 det4479
mxx (2, 1.5) (2, 2)           @noisy det1923 det3377
mx (2.5, 1.5)                 @noisy det3377 det3382
mz (3, 1.5)                   @noisy det351 det564 det1700 det3229 det3356
mxx (2, 3.5) (2, 4)           @noisy det661 det1393
mx (2.5, 3.5)                 @noisy det1393 det3365
mz (3, 3.5)                   @noisy det3 det499 det3350 det3592 det4923
mxx (2, 5.5) (2, 6)           @noisy det350 det2352
mx (2.5, 5.5)                 @noisy det2352 det3327
mz (3, 5.5)                   @noisy det2397 det3216 det3316 det4477 det4761
mxx (2, 0) (2, 7.5)           @noisy det742 det910
mx (2.5, 7.5)                 @noisy det742 det3351
mz (3, 7.5)                   @noisy det70 det1110 det1899 det3337 det4787
mxx (3, 1) (3, 0.5)           @noisy det1349 det3168
mx (3.5, 0.5)                 @noisy det1349 det3334
mz (4, 0.5)                   @noisy det351 det3314 det4110 det4115 det4787
mxx (3, 2.5) (3, 3)           @noisy det2126 det3008
mx (3.5, 2.5)                 @noisy det3008 det3307
mz (4, 2.5)                   @noisy det299 det499 det3229 det3379 det4599
mxx (3, 4.5) (3, 5)           @noisy det508 det1835
mx (3.5, 4.5)                 @noisy det508 det3384
mz (4, 4.5)                   @noisy det458 det2397 det3315 det3323 det3592
mxx (3, 7) (3, 6.5)           @noisy det889 det3253
mx (3.5, 6.5)                 @noisy det889 det3390
mz (4, 6.5)                   @noisy det1127 det1899 det2541 det3216 det3342
mxx (4, 1.5) (4, 2)           @noisy det506 det2293
mx (4.5, 1.5)                 @noisy det506 det3335
mz (5, 1.5)                   @noisy det299 det2696 det3308 det4110 det4334
mxx (4, 4) (4, 3.5)           @noisy det784 det3866
mx (4.5, 3.5)                 @noisy det784 det3313
mz (5, 3.5)                   @noisy det458 det465 det3362 det4599 det4992
mxx (4, 5.5) (4, 6)           @noisy det1007 det2451
mx (4.5, 5.5)                 @noisy det1007 det3388
mz (5, 5.5)                   @noisy det308 det1127 det2073 det3315 det3340
mxx (4, 0) (4, 7.5)           @noisy det364 det1174
mx (4.5, 7.5)                 @noisy det1174 det3338
mz (5, 7.5)                   @noisy det2541 det2673 det3381 det3910 det4115
mxx (5, 0.5) (5, 1)           @noisy det2573 det3589
mx (5.5, 0.5)                 @noisy det3383 det3589
mz (6, 0.5)                   @noisy det944 det2531 det2696 det3373 det3910
mxx (5, 3) (5, 2.5)           @noisy det472 det3560
mx (5.5, 2.5)                 @noisy det3349 det3560
mz (6, 2.5)                   @noisy det590 det989 det3354 det4334 det4992
mxx (5, 4.5) (5, 5)           @noisy det857 det967
mx (5.5, 4.5)                 @noisy det967 det3371
mz (6, 4.5)                   @noisy det465 det2073 det2118 det3355 det4777
mxx (5, 6.5) (5, 7)           @noisy det1184 det4135
mx (5.5, 6.5)                 @noisy det3333 det4135
mz (6, 6.5)                   @noisy det308 det384 det519 det2673 det3376
mxx (6, 1.5) (6, 2)           @noisy det3874 det4548
mx (6.5, 1.5)                 @noisy det3330 det3874
mz (7, 1.5)                   @noisy det590 det2280 det2531 det3230 det3345
mxx (6, 3.5) (6, 4)           @noisy det420 det2172
mx (6.5, 3.5)                 @noisy det420 det3341
mz (7, 3.5)                   @noisy det989 det2118 det2620 det3358 det4007
mxx (6, 6) (6, 5.5)           @noisy det104 det4469
mx (6.5, 5.5)                 @noisy det3347 det4469
mz (7, 5.5)                   @noisy det384 det1193 det3151 det3329 det4777
mxx (6, 7.5) (6, 0)           @noisy det809 det3303
mx (6.5, 7.5)                 @noisy det809 det3310
mz (7, 7.5)                   @noisy det454 det519 det944 det3318 det3775
mxx (7, 0.5) (7, 1)           @noisy det3233 det4476
mx (7.5, 0.5)                 @noisy det3233 det3322
mz (0, 0.5)                   @noisy det2280 det3326 det3775 det4112 det4178
mxx (7, 2.5) (7, 3)           @noisy det956 det3192
mx (7.5, 2.5)                 @noisy det956 det3305
mz (0, 2.5)                   @noisy det2058 det3230 det3311 det3853 det4007
mxx (7, 4.5) (7, 5)           @noisy det2355 det2721
mx (7.5, 4.5)                 @noisy det2721 det3309
mz (0, 4.5)                   @noisy det2620 det2998 det3151 det3251 det3339
mxx (7, 6.5) (7, 7)           @noisy det807 det4254
mx (7.5, 6.5)                 @noisy det807 det3387
mz (0, 6.5)                   @noisy det161 det454 det1193 det3346 det4038
mxx (0.5, 0.5) (0.5, 1)       @noisy det3430
mxx (0.5, 2.5) (0.5, 3)       @noisy det3436
mxx (0.5, 5) (0.5, 4.5)       @noisy det3438
mxx (0.5, 6.5) (0.5, 7)       @noisy det3420
mxx (1.5, 1.5) (1.5, 2)       @noisy det3431
mxx (1.5, 4) (1.5, 3.5)       @noisy det3432
mxx (1.5, 5.5) (1.5, 6)       @noisy det3447
mxx (1.5, 0) (1.5, 7.5)       @noisy det3424
mxx (2.5, 0.5) (2.5, 1)       @noisy det3448
mxx (2.5, 2.5) (2.5, 3)       @noisy det3434
mxx (2.5, 4.5) (2.5, 5)       @noisy det3439
mxx (2.5, 7) (2.5, 6.5)       @noisy det3416
mxx (3.5, 1.5) (3.5, 2)       @noisy det3435
mxx (3.5, 3.5) (3.5, 4)       @noisy det3437
mxx (3.5, 5.5) (3.5, 6)       @noisy det3415
mxx (3.5, 0) (3.5, 7.5)       @noisy det3421
mxx (4.5, 0.5) (4.5, 1)       @noisy det3440
mxx (4.5, 2.5) (4.5, 3)       @noisy det3422
mxx (4.5, 4.5) (4.5, 5)       @noisy det3419
mxx (4.5, 6.5) (4.5, 7)       @noisy det3445
mxx (5.5, 1.5) (5.5, 2)       @noisy det3418
mxx (5.5, 3.5) (5.5, 4)       @noisy det3412
mxx (5.5, 5.5) (5.5, 6)       @noisy det3442
mxx (5.5, 7.5) (5.5, 0)       @noisy det3410
mxx (6.5, 0.5) (6.5, 1)       @noisy det3428
mxx (6.5, 2.5) (6.5, 3)       @noisy det3433
mxx (6.5, 5) (6.5, 4.5)       @noisy det3423
mxx (6.5, 6.5) (6.5, 7)       @noisy det3425
mxx (7.5, 2) (7.5, 1.5)       @noisy det3413
mxx (7.5, 3.5) (7.5, 4)       @noisy det3414
mxx (7.5, 5.5) (7.5, 6)       @noisy det3409
mxx (7.5, 0) (7.5, 7.5)       @noisy det3441
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (4.5, 2)                    @noisy
i (5, 4)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 3)                    @noisy
i (0, 5)                      @noisy
i (0.5, 4)                    @noisy
i (1, 0)                      @noisy
i (1, 6)                      @noisy
i (2, 5)                      @noisy
i (2.5, 4)                    @noisy
i (7, 4)                      @noisy
i (1.5, 5)                    @noisy
i (6, 5)                      @noisy
i (6.5, 4)                    @noisy
i (7.5, 3)                    @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (4.5, 4)                    @noisy
i (5, 0)                      @noisy
i (5, 6)                      @noisy
i (3, 6)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 5)                    @noisy
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (0.5, 0)                    @noisy
i (1, 2)                      @noisy
i (1.5, 1)                    @noisy
i (2, 1)                      @noisy
i (2.5, 0)                    @noisy
i (2.5, 6)                    @noisy
i (2, 7)                      @noisy
i (0.5, 6)                    @noisy
i (6, 1)                      @noisy
i (7, 0)                      @noisy
i (1.5, 7)                    @noisy
i (6.5, 0)                    @noisy
i (6.5, 6)                    @noisy
i (6, 7)                      @noisy
i (7.5, 5)                    @noisy
i (7, 6)                      @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4.5, 0)                    @noisy
i (4, 7)                      @noisy
i (5, 2)                      @noisy
i (5.5, 1)                    @noisy
i (3.5, 1)                    @noisy
i (3.5, 7)                    @noisy
i (4.5, 6)                    @noisy
i (5.5, 7)                    @noisy
i (0, 3)                      @noisy
i (0.5, 2)                    @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (2.5, 2)                    @noisy
i (7, 2)                      @noisy
i (1.5, 3)                    @noisy
i (6, 3)                      @noisy
i (6.5, 2)                    @noisy
i (7.5, 1)                    @noisy
i (7.5, 7)                    @noisy

--------         32
mzz (0, 1.5) (0.5, 1.5)       @noisy det3460
mxx (1, 1) (1, 1.5)           @noisy det3182 det4515
mzz (0, 3.5) (0.5, 3.5)       @noisy det3474
mxx (1, 3) (1, 3.5)           @noisy det637 det4711
mzz (0.5, 5.5) (0, 5.5)       @noisy det3456
mxx (1, 5) (1, 5.5)           @noisy det723 det1984
mzz (0, 7.5) (0.5, 7.5)       @noisy det3468
mxx (1, 7.5) (1, 7)           @noisy det2843 det2867
mzz (1, 0.5) (1.5, 0.5)       @noisy det3455
mxx (2, 0) (2, 0.5)           @noisy det310 det4333
mzz (1, 2.5) (1.5, 2.5)       @noisy det3471
mxx (2, 2) (2, 2.5)           @noisy det1109 det3740
mzz (1.5, 4.5) (1, 4.5)       @noisy det3473
mxx (2, 4.5) (2, 4)           @noisy det291 det2781
mzz (1, 6.5) (1.5, 6.5)       @noisy det3461
mxx (2, 6.5) (2, 6)           @noisy det108 det2823
mzz (2, 1.5) (2.5, 1.5)       @noisy det3462
mxx (3, 1.5) (3, 1)           @noisy det1923 det3377
mzz (2, 3.5) (2.5, 3.5)       @noisy det3463
mxx (3, 3.5) (3, 3)           @noisy det661 det1393
mzz (2, 5.5) (2.5, 5.5)       @noisy det3479
mxx (3, 5) (3, 5.5)           @noisy det350 det2352
mzz (2.5, 7.5) (2, 7.5)       @noisy det3459
mxx (3, 7.5) (3, 7)           @noisy det742 det910
mzz (3.5, 0.5) (3, 0.5)       @noisy det3470
mxx (4, 0) (4, 0.5)           @noisy det1349 det3168
mzz (3, 2.5) (3.5, 2.5)       @noisy det3467
mxx (4, 2) (4, 2.5)           @noisy det2126 det3008
mzz (3, 4.5) (3.5, 4.5)       @noisy det3451
mxx (4, 4.5) (4, 4)           @noisy det508 det1835
mzz (3.5, 6.5) (3, 6.5)       @noisy det3476
mxx (4, 6) (4, 6.5)           @noisy det889 det3253
mzz (4, 1.5) (4.5, 1.5)       @noisy det3482
mxx (5, 1) (5, 1.5)           @noisy det506 det2293
mzz (4.5, 3.5) (4, 3.5)       @noisy det3481
mxx (5, 3.5) (5, 3)           @noisy det784 det3866
mzz (4, 5.5) (4.5, 5.5)       @noisy det3478
mxx (5, 5.5) (5, 5)           @noisy det1007 det2451
mzz (4, 7.5) (4.5, 7.5)       @noisy det3465
mxx (5, 7) (5, 7.5)           @noisy det364 det1174
mzz (5, 0.5) (5.5, 0.5)       @noisy det3480
mxx (6, 0) (6, 0.5)           @noisy det2573 det3589
mzz (5.5, 2.5) (5, 2.5)       @noisy det3469
mxx (6, 2.5) (6, 2)           @noisy det472 det3560
mzz (5, 4.5) (5.5, 4.5)       @noisy det3477
mxx (6, 4) (6, 4.5)           @noisy det857 det967
mzz (5, 6.5) (5.5, 6.5)       @noisy det3452
mxx (6, 6.5) (6, 6)           @noisy det1184 det4135
mzz (6, 1.5) (6.5, 1.5)       @noisy det3449
mxx (7, 1.5) (7, 1)           @noisy det3874 det4548
mzz (6, 3.5) (6.5, 3.5)       @noisy det3472
mxx (7, 3) (7, 3.5)           @noisy det420 det2172
mzz (6.5, 5.5) (6, 5.5)       @noisy det3454
mxx (7, 5.5) (7, 5)           @noisy det104 det4469
mzz (6, 7.5) (6.5, 7.5)       @noisy det3450
mxx (7, 7.5) (7, 7)           @noisy det809 det3303
mzz (7, 0.5) (7.5, 0.5)       @noisy det3466
mxx (0, 0) (0, 0.5)           @noisy det3233 det4476
mzz (7.5, 2.5) (7, 2.5)       @noisy det3457
mxx (0, 2.5) (0, 2)           @noisy det956 det3192
mzz (7, 4.5) (7.5, 4.5)       @noisy det3458
mxx (0, 4.5) (0, 4)           @noisy det2355 det2721
mzz (7, 6.5) (7.5, 6.5)       @noisy det3475
mxx (0, 6) (0, 6.5)           @noisy det807 det4254
mxx (0.5, 0.5) (0.5, 0)       @noisy det310 det3407 det4476
mxx (0.5, 2.5) (0.5, 2)       @noisy det3192 det3332 det3740
mxx (0.5, 4.5) (0.5, 4)       @noisy det2355 det2781 det3401
mxx (0.5, 6.5) (0.5, 6)       @noisy det108 det3404 det4254
mxx (1.5, 1.5) (1.5, 1)       @noisy det1923 det3182 det3398
mxx (1.5, 3.5) (1.5, 3)       @noisy det637 det661 det3406
mxx (1.5, 5) (1.5, 5.5)       @noisy det350 det723 det3408
mxx (1.5, 7.5) (1.5, 7)       @noisy det910 det2867 det3394
mxx (2.5, 0.5) (2.5, 0)       @noisy det310 det3168 det3366
mxx (2.5, 2) (2.5, 2.5)       @noisy det2126 det3372 det3740
mxx (2.5, 4) (2.5, 4.5)       @noisy det1835 det2781 det3360
mxx (2.5, 6.5) (2.5, 6)       @noisy det108 det3253 det3352
mxx (3.5, 1) (3.5, 1.5)       @noisy det1923 det2293 det3367
mxx (3.5, 3) (3.5, 3.5)       @noisy det661 det3361 det3866
mxx (3.5, 5) (3.5, 5.5)       @noisy det350 det2451 det3393
mxx (3.5, 7) (3.5, 7.5)       @noisy det364 det910 det3343
mxx (4.5, 0.5) (4.5, 0)       @noisy det2573 det3168 det3396
mxx (4.5, 2) (4.5, 2.5)       @noisy det472 det2126 det3397
mxx (4.5, 4.5) (4.5, 4)       @noisy det857 det1835 det3389
mxx (4.5, 6.5) (4.5, 6)       @noisy det1184 det3253 det3402
mxx (5.5, 1) (5.5, 1.5)       @noisy det2293 det3378 det4548
mxx (5.5, 3) (5.5, 3.5)       @noisy det2172 det3399 det3866
mxx (5.5, 5.5) (5.5, 5)       @noisy det104 det2451 det3391
mxx (5.5, 7) (5.5, 7.5)       @noisy det364 det3303 det3380
mxx (6.5, 0) (6.5, 0.5)       @noisy det2573 det3331 det4476
mxx (6.5, 2.5) (6.5, 2)       @noisy det472 det3192 det3400
mxx (6.5, 4.5) (6.5, 4)       @noisy det857 det2355 det3405
mxx (6.5, 6) (6.5, 6.5)       @noisy det1184 det3403 det4254
mxx (7.5, 1.5) (7.5, 1)       @noisy det3182 det3392 det4548
mxx (7.5, 3) (7.5, 3.5)       @noisy det637 det2172 det3375
mxx (7.5, 5) (7.5, 5.5)       @noisy det104 det723 det3364
mxx (7.5, 7.5) (7.5, 7)       @noisy det2867 det3303 det3353
i (6.5, 5)                    @noisy
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (3.5, 0)                    @noisy
i (3.5, 6)                    @noisy
i (5, 4)                      @noisy
i (4.5, 5)                    @noisy
i (5.5, 0)                    @noisy
i (5.5, 6)                    @noisy
i (0, 5)                      @noisy
i (1, 0)                      @noisy
i (1, 6)                      @noisy
i (0.5, 1)                    @noisy
i (0.5, 7)                    @noisy
i (2, 5)                      @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (2.5, 7)                    @noisy
i (7, 4)                      @noisy
i (6.5, 1)                    @noisy
i (7.5, 0)                    @noisy
i (7.5, 6)                    @noisy
i (6, 5)                      @noisy
i (6.5, 7)                    @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (3.5, 2)                    @noisy
i (5, 0)                      @noisy
i (4.5, 1)                    @noisy
i (3, 6)                      @noisy
i (4.5, 7)                    @noisy
i (5, 6)                      @noisy
i (5.5, 2)                    @noisy
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (1, 2)                      @noisy
i (0.5, 3)                    @noisy
i (2, 1)                      @noisy
i (2, 7)                      @noisy
i (1.5, 4)                    @noisy
i (6, 1)                      @noisy
i (2.5, 3)                    @noisy
i (7, 0)                      @noisy
i (7.5, 2)                    @noisy
i (6, 7)                      @noisy
i (6, 3)                      @noisy
i (7, 6)                      @noisy
i (6.5, 3)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4, 7)                      @noisy
i (3.5, 4)                    @noisy
i (5, 2)                      @noisy
i (4.5, 3)                    @noisy
i (5.5, 4)                    @noisy
i (0, 3)                      @noisy
i (1, 4)                      @noisy
i (0.5, 5)                    @noisy
i (2, 3)                      @noisy
i (1.5, 0)                    @noisy
i (1.5, 6)                    @noisy
i (2.5, 5)                    @noisy
i (7, 2)                      @noisy
i (7.5, 4)                    @noisy

--------         33
mzz (1, 1.5) (0.5, 1.5)       @noisy det3522
mzz (1, 3.5) (0.5, 3.5)       @noisy det3513
mzz (0.5, 5.5) (1, 5.5)       @noisy det3506
mzz (1, 7.5) (0.5, 7.5)       @noisy det3510
mzz (1.5, 0.5) (2, 0.5)       @noisy det3503
mzz (1.5, 2.5) (2, 2.5)       @noisy det3504
mzz (1.5, 4.5) (2, 4.5)       @noisy det3494
mzz (1.5, 6.5) (2, 6.5)       @noisy det3486
mzz (3, 1.5) (2.5, 1.5)       @noisy det3502
mzz (2.5, 3.5) (3, 3.5)       @noisy det3499
mzz (2.5, 5.5) (3, 5.5)       @noisy det3487
mzz (2.5, 7.5) (3, 7.5)       @noisy det3511
mzz (3.5, 0.5) (4, 0.5)       @noisy det3496
mzz (3.5, 2.5) (4, 2.5)       @noisy det3500
mzz (4, 4.5) (3.5, 4.5)       @noisy det3508
mzz (3.5, 6.5) (4, 6.5)       @noisy det3488
mzz (5, 1.5) (4.5, 1.5)       @noisy det3521
mzz (5, 3.5) (4.5, 3.5)       @noisy det3523
mzz (5, 5.5) (4.5, 5.5)       @noisy det3490
mzz (5, 7.5) (4.5, 7.5)       @noisy det3497
mzz (5.5, 0.5) (6, 0.5)       @noisy det3520
mzz (5.5, 2.5) (6, 2.5)       @noisy det3493
mzz (5.5, 4.5) (6, 4.5)       @noisy det3507
mzz (6, 6.5) (5.5, 6.5)       @noisy det3512
mzz (6.5, 1.5) (7, 1.5)       @noisy det3484
mzz (6.5, 3.5) (7, 3.5)       @noisy det3515
mzz (6.5, 5.5) (7, 5.5)       @noisy det3489
mzz (6.5, 7.5) (7, 7.5)       @noisy det3495
mzz (7.5, 0.5) (0, 0.5)       @noisy det3501
mzz (7.5, 2.5) (0, 2.5)       @noisy det3485
mzz (7.5, 4.5) (0, 4.5)       @noisy det3491
mzz (7.5, 6.5) (0, 6.5)       @noisy det3492
mxx (0.5, 0.5) (0.5, 1)       @noisy det310 det3430 det4476
mzz (1, 0) (0.5, 0)           @noisy det4112 det4178
mxx (0.5, 2.5) (0.5, 3)       @noisy det3192 det3436 det3740
mzz (1, 2) (0.5, 2)           @noisy det2058 det3853
mxx (0.5, 5) (0.5, 4.5)       @noisy det2355 det2781 det3438
mzz (1, 4) (0.5, 4)           @noisy det2998 det3251
mxx (0.5, 6.5) (0.5, 7)       @noisy det108 det3420 det4254
mzz (0.5, 6) (1, 6)           @noisy det161 det4038
mxx (1.5, 1.5) (1.5, 2)       @noisy det1923 det3182 det3431
mzz (1.5, 1) (2, 1)           @noisy det361 det2121
mxx (1.5, 4) (1.5, 3.5)       @noisy det637 det661 det3432
mzz (2, 3) (1.5, 3)           @noisy det1107 det3228
mxx (1.5, 5.5) (1.5, 6)       @noisy det350 det723 det3447
mzz (1.5, 5) (2, 5)           @noisy det1600 det2851
mxx (1.5, 0) (1.5, 7.5)       @noisy det910 det2867 det3424
mzz (1.5, 7) (2, 7)           @noisy det2792 det4479
mxx (2.5, 0.5) (2.5, 1)       @noisy det310 det3168 det3448
mzz (2.5, 0) (3, 0)           @noisy det70 det564
mxx (2.5, 2.5) (2.5, 3)       @noisy det2126 det3434 det3740
mzz (2.5, 2) (3, 2)           @noisy det3 det1700
mxx (2.5, 4.5) (2.5, 5)       @noisy det1835 det2781 det3439
mzz (2.5, 4) (3, 4)           @noisy det4761 det4923
mxx (2.5, 7) (2.5, 6.5)       @noisy det108 det3253 det3416
mzz (3, 6) (2.5, 6)           @noisy det1110 det4477
mxx (3.5, 1.5) (3.5, 2)       @noisy det1923 det2293 det3435
mzz (3.5, 1) (4, 1)           @noisy det351 det3229
mxx (3.5, 3.5) (3.5, 4)       @noisy det661 det3437 det3866
mzz (3.5, 3) (4, 3)           @noisy det499 det3592
mxx (3.5, 5.5) (3.5, 6)       @noisy det350 det2451 det3415
mzz (3.5, 5) (4, 5)           @noisy det2397 det3216
mxx (3.5, 0) (3.5, 7.5)       @noisy det364 det910 det3421
mzz (3.5, 7) (4, 7)           @noisy det1899 det4787
mxx (4.5, 0.5) (4.5, 1)       @noisy det2573 det3168 det3440
mzz (5, 0) (4.5, 0)           @noisy det4110 det4115
mxx (4.5, 2.5) (4.5, 3)       @noisy det472 det2126 det3422
mzz (4.5, 2) (5, 2)           @noisy det299 det4599
mxx (4.5, 4.5) (4.5, 5)       @noisy det857 det1835 det3419
mzz (5, 4) (4.5, 4)           @noisy det458 det3315
mxx (4.5, 6.5) (4.5, 7)       @noisy det1184 det3253 det3445
mzz (5, 6) (4.5, 6)           @noisy det1127 det2541
mxx (5.5, 1.5) (5.5, 2)       @noisy det2293 det3418 det4548
mzz (5.5, 1) (6, 1)           @noisy det2696 det4334
mxx (5.5, 3.5) (5.5, 4)       @noisy det2172 det3412 det3866
mzz (5.5, 3) (6, 3)           @noisy det465 det4992
mxx (5.5, 5.5) (5.5, 6)       @noisy det104 det2451 det3442
mzz (5.5, 5) (6, 5)           @noisy det308 det2073
mxx (5.5, 7.5) (5.5, 0)       @noisy det364 det3303 det3410
mzz (5.5, 7) (6, 7)           @noisy det2673 det3910
mxx (6.5, 0.5) (6.5, 1)       @noisy det2573 det3428 det4476
mzz (6.5, 0) (7, 0)           @noisy det944 det2531
mxx (6.5, 2.5) (6.5, 3)       @noisy det472 det3192 det3433
mzz (6.5, 2) (7, 2)           @noisy det590 det989
mxx (6.5, 5) (6.5, 4.5)       @noisy det857 det2355 det3423
mzz (7, 4) (6.5, 4)           @noisy det2118 det4777
mxx (6.5, 6.5) (6.5, 7)       @noisy det1184 det3425 det4254
mzz (6.5, 6) (7, 6)           @noisy det384 det519
mxx (7.5, 2) (7.5, 1.5)       @noisy det3182 det3413 det4548
mzz (0, 1) (7.5, 1)           @noisy det2280 det3230
mxx (7.5, 3.5) (7.5, 4)       @noisy det637 det2172 det3414
mzz (7.5, 3) (0, 3)           @noisy det2620 det4007
mxx (7.5, 5.5) (7.5, 6)       @noisy det104 det723 det3409
mzz (7.5, 5) (0, 5)           @noisy det1193 det3151
mxx (7.5, 0) (7.5, 7.5)       @noisy det2867 det3303 det3441
mzz (0, 7) (7.5, 7)           @noisy det454 det3775
i (4, 0)                      @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (3, 1)                      @noisy
i (3, 7)                      @noisy
i (5, 4.5)                    @noisy
i (4, 6)                      @noisy
i (5, 1)                      @noisy
i (5, 7)                      @noisy
i (0, 2)                      @noisy
i (0, 5.5)                    @noisy
i (2, 2)                      @noisy
i (1, 0.5)                    @noisy
i (1, 6.5)                    @noisy
i (2, 5.5)                    @noisy
i (1, 3)                      @noisy
i (7, 4.5)                    @noisy
i (6, 2)                      @noisy
i (7, 1)                      @noisy
i (7, 7)                      @noisy
i (6, 5.5)                    @noisy
i (4, 2)                      @noisy
i (3, 0.5)                    @noisy
i (4, 5.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (5, 6.5)                    @noisy
i (3, 6.5)                    @noisy
i (5, 3)                      @noisy
i (0, 1.5)                    @noisy
i (0, 7.5)                    @noisy
i (2, 4)                      @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (2, 1.5)                    @noisy
i (2, 7.5)                    @noisy
i (1, 5)                      @noisy
i (6, 1.5)                    @noisy
i (7, 0.5)                    @noisy
i (6, 4)                      @noisy
i (7, 3)                      @noisy
i (6, 7.5)                    @noisy
i (7, 6.5)                    @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (4, 7.5)                    @noisy
i (3, 5)                      @noisy
i (5, 2.5)                    @noisy
i (4, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0)                      @noisy
i (1, 1)                      @noisy
i (0, 3.5)                    @noisy
i (2, 0)                      @noisy
i (1, 4.5)                    @noisy
i (0, 6)                      @noisy
i (2, 3.5)                    @noisy
i (1, 7)                      @noisy
i (2, 6)                      @noisy
i (7, 2.5)                    @noisy
i (6, 0)                      @noisy
i (6, 6)                      @noisy
i (7, 5)                      @noisy
i (6, 3.5)                    @noisy

--------         34
mzz (0, 1.5) (0.5, 1.5)       @noisy det2058 det3460 det4178
mzz (0, 3.5) (0.5, 3.5)       @noisy det2058 det3251 det3474
mzz (0.5, 5.5) (0, 5.5)       @noisy det161 det3251 det3456
mzz (0, 7.5) (0.5, 7.5)       @noisy det161 det3468 det4178
mzz (1, 0.5) (1.5, 0.5)       @noisy det361 det2792 det3455
mzz (1, 2.5) (1.5, 2.5)       @noisy det361 det3228 det3471
mzz (1.5, 4.5) (1, 4.5)       @noisy det1600 det3228 det3473
mzz (1, 6.5) (1.5, 6.5)       @noisy det1600 det2792 det3461
mzz (2, 1.5) (2.5, 1.5)       @noisy det3 det564 det3462
mzz (2, 3.5) (2.5, 3.5)       @noisy det3 det3463 det4761
mzz (2, 5.5) (2.5, 5.5)       @noisy det1110 det3479 det4761
mzz (2.5, 7.5) (2, 7.5)       @noisy det564 det1110 det3459
mzz (3.5, 0.5) (3, 0.5)       @noisy det3229 det3470 det4787
mzz (3, 2.5) (3.5, 2.5)       @noisy det3229 det3467 det3592
mzz (3, 4.5) (3.5, 4.5)       @noisy det3216 det3451 det3592
mzz (3.5, 6.5) (3, 6.5)       @noisy det3216 det3476 det4787
mzz (4, 1.5) (4.5, 1.5)       @noisy det3482 det4110 det4599
mzz (4.5, 3.5) (4, 3.5)       @noisy det3315 det3481 det4599
mzz (4, 5.5) (4.5, 5.5)       @noisy det2541 det3315 det3478
mzz (4, 7.5) (4.5, 7.5)       @noisy det2541 det3465 det4110
mzz (5, 0.5) (5.5, 0.5)       @noisy det3480 det3910 det4334
mzz (5.5, 2.5) (5, 2.5)       @noisy det465 det3469 det4334
mzz (5, 4.5) (5.5, 4.5)       @noisy det308 det465 det3477
mzz (5, 6.5) (5.5, 6.5)       @noisy det308 det3452 det3910
mzz (6, 1.5) (6.5, 1.5)       @noisy det989 det2531 det3449
mzz (6, 3.5) (6.5, 3.5)       @noisy det989 det3472 det4777
mzz (6.5, 5.5) (6, 5.5)       @noisy det519 det3454 det4777
mzz (6, 7.5) (6.5, 7.5)       @noisy det519 det2531 det3450
mzz (7, 0.5) (7.5, 0.5)       @noisy det3230 det3466 det3775
mzz (7.5, 2.5) (7, 2.5)       @noisy det2620 det3230 det3457
mzz (7, 4.5) (7.5, 4.5)       @noisy det1193 det2620 det3458
mzz (7, 6.5) (7.5, 6.5)       @noisy det1193 det3475 det3775
mzz (0, 1) (0.5, 1)           @noisy det4112 det4178
mz (0.5, 0.5)                 @noisy det3576 det4112
mx (0.5, 0)                   @noisy det3579
mzz (0, 3) (0.5, 3)           @noisy det2058 det3853
mz (0.5, 2.5)                 @noisy det3553 det3853
mx (0.5, 2)                   @noisy det3519
mzz (0.5, 5) (0, 5)           @noisy det2998 det3251
mz (0.5, 4.5)                 @noisy det2998 det3536
mx (0.5, 4)                   @noisy det3525
mzz (0, 7) (0.5, 7)           @noisy det161 det4038
mz (0.5, 6.5)                 @noisy det3566 det4038
mx (0.5, 6)                   @noisy det3547
mzz (1, 2) (1.5, 2)           @noisy det361 det2121
mz (1.5, 1.5)                 @noisy det2121 det3575
mx (1.5, 1)                   @noisy det3565
mzz (1.5, 4) (1, 4)           @noisy det1107 det3228
mz (1.5, 3.5)                 @noisy det1107 det3541
mx (1.5, 3)                   @noisy det3532
mzz (1, 6) (1.5, 6)           @noisy det1600 det2851
mz (1.5, 5.5)                 @noisy det2851 det3543
mx (1.5, 5)                   @noisy det3514
mzz (1, 0) (1.5, 0)           @noisy det2792 det4479
mz (1.5, 7.5)                 @noisy det3574 det4479
mx (1.5, 7)                   @noisy det3551
mzz (2, 1) (2.5, 1)           @noisy det70 det564
mz (2.5, 0.5)                 @noisy det70 det3561
mx (2.5, 0)                   @noisy det3571
mzz (2, 3) (2.5, 3)           @noisy det3 det1700
mz (2.5, 2.5)                 @noisy det1700 det3558
mx (2.5, 2)                   @noisy det3587
mzz (2, 5) (2.5, 5)           @noisy det4761 det4923
mz (2.5, 4.5)                 @noisy det3581 det4923
mx (2.5, 4)                   @noisy det3570
mzz (2.5, 7) (2, 7)           @noisy det1110 det4477
mz (2.5, 6.5)                 @noisy det3539 det4477
mx (2.5, 6)                   @noisy det3544
mzz (3, 2) (3.5, 2)           @noisy det351 det3229
mz (3.5, 1.5)                 @noisy det351 det3537
mx (3.5, 1)                   @noisy det3527
mzz (3, 4) (3.5, 4)           @noisy det499 det3592
mz (3.5, 3.5)                 @noisy det499 det3578
mx (3.5, 3)                   @noisy det3583
mzz (3.5, 6) (3, 6)           @noisy det2397 det3216
mz (3.5, 5.5)                 @noisy det2397 det3549
mx (3.5, 5)                   @noisy det3577
mzz (3.5, 0) (3, 0)           @noisy det1899 det4787
mz (3.5, 7.5)                 @noisy det1899 det3538
mx (3.5, 7)                   @noisy det3530
mzz (4, 1) (4.5, 1)           @noisy det4110 det4115
mz (4.5, 0.5)                 @noisy det3550 det4115
mx (4.5, 0)                   @noisy det3552
mzz (4.5, 3) (4, 3)           @noisy det299 det4599
mz (4.5, 2.5)                 @noisy det299 det3535
mx (4.5, 2)                   @noisy det3518
mzz (4, 5) (4.5, 5)           @noisy det458 det3315
mz (4.5, 4.5)                 @noisy det458 det3516
mx (4.5, 4)                   @noisy det3524
mzz (4, 7) (4.5, 7)           @noisy det1127 det2541
mz (4.5, 6.5)                 @noisy det1127 det3564
mx (4.5, 6)                   @noisy det3572
mzz (5.5, 2) (5, 2)           @noisy det2696 det4334
mz (5.5, 1.5)                 @noisy det2696 det3554
mx (5.5, 1)                   @noisy det3563
mzz (5, 4) (5.5, 4)           @noisy det465 det4992
mz (5.5, 3.5)                 @noisy det3540 det4992
mx (5.5, 3)                   @noisy det3545
mzz (5, 6) (5.5, 6)           @noisy det308 det2073
mz (5.5, 5.5)                 @noisy det2073 det3542
mx (5.5, 5)                   @noisy det3533
mzz (5, 0) (5.5, 0)           @noisy det2673 det3910
mz (5.5, 7.5)                 @noisy det2673 det3584
mx (5.5, 7)                   @noisy det3573
mzz (6, 1) (6.5, 1)           @noisy det944 det2531
mz (6.5, 0.5)                 @noisy det944 det3528
mx (6.5, 0)                   @noisy det3556
mzz (6, 3) (6.5, 3)           @noisy det590 det989
mz (6.5, 2.5)                 @noisy det590 det3569
mx (6.5, 2)                   @noisy det3588
mzz (6.5, 5) (6, 5)           @noisy det2118 det4777
mz (6.5, 4.5)                 @noisy det2118 det3586
mx (6.5, 4)                   @noisy det3546
mzz (6, 7) (6.5, 7)           @noisy det384 det519
mz (6.5, 6.5)                 @noisy det384 det3567
mx (6.5, 6)                   @noisy det3548
mzz (7.5, 2) (7, 2)           @noisy det2280 det3230
mz (7.5, 1.5)                 @noisy det2280 det3517
mx (7.5, 1)                   @noisy det3526
mzz (7, 4) (7.5, 4)           @noisy det2620 det4007
mz (7.5, 3.5)                 @noisy det3557 det4007
mx (7.5, 3)                   @noisy det3582
mzz (7, 6) (7.5, 6)           @noisy det1193 det3151
mz (7.5, 5.5)                 @noisy det3151 det3580
mx (7.5, 5)                   @noisy det3562
mzz (7, 0) (7.5, 0)           @noisy det454 det3775
mz (7.5, 7.5)                 @noisy det454 det3559
mx (7.5, 7)                   @noisy det3529
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (7, 5)                      @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (3, 7.5)                    @noisy
i (4, 6.5)                    @noisy
i (3, 7)                      @noisy
i (5, 1)                      @noisy
i (5, 1.5)                    @noisy
i (5, 7.5)                    @noisy
i (5, 7)                      @noisy
i (4, 6)                      @noisy
i (0, 2.5)                    @noisy
i (0, 2)                      @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (6, 2.5)                    @noisy
i (6, 2)                      @noisy
i (7, 1.5)                    @noisy
i (7, 1)                      @noisy
i (7, 7.5)                    @noisy
i (7, 7)                      @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 3)                      @noisy
i (5, 3.5)                    @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (0, 4.5)                    @noisy
i (0, 4)                      @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (6, 6)                      @noisy
i (6, 4.5)                    @noisy
i (6, 4)                      @noisy
i (7, 3.5)                    @noisy
i (7, 3)                      @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (4, 4.5)                    @noisy
i (4, 4)                      @noisy
i (5, 5.5)                    @noisy
i (5, 5)                      @noisy
i (6, 0)                      @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (1, 1.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (0, 6.5)                    @noisy
i (0, 6)                      @noisy
i (1, 7.5)                    @noisy
i (1, 7)                      @noisy
i (2, 6.5)                    @noisy
i (2, 6)                      @noisy
i (6, 0.5)                    @noisy
i (6, 6.5)                    @noisy
i (7, 5.5)                    @noisy

--------         35
mzz (1, 1.5) (0.5, 1.5)       @noisy det2058 det3522 det4178
mxx (0, 1.5) (0, 1)           @noisy det3182 det4515
mzz (1, 3.5) (0.5, 3.5)       @noisy det2058 det3251 det3513
mxx (0, 3.5) (0, 3)           @noisy det637 det4711
mzz (0.5, 5.5) (1, 5.5)       @noisy det161 det3251 det3506
mxx (0, 5.5) (0, 5)           @noisy det723 det1984
mzz (1, 7.5) (0.5, 7.5)       @noisy det161 det3510 det4178
mxx (0, 7) (0, 7.5)           @noisy det2843 det2867
mzz (1.5, 0.5) (2, 0.5)       @noisy det361 det2792 det3503
mxx (1, 0.5) (1, 0)           @noisy det310 det4333
mzz (1.5, 2.5) (2, 2.5)       @noisy det361 det3228 det3504
mxx (1, 2) (1, 2.5)           @noisy det1109 det3740
mzz (1.5, 4.5) (2, 4.5)       @noisy det1600 det3228 det3494
mxx (1, 4) (1, 4.5)           @noisy det291 det2781
mzz (1.5, 6.5) (2, 6.5)       @noisy det1600 det2792 det3486
mxx (1, 6.5) (1, 6)           @noisy det108 det2823
mzz (3, 1.5) (2.5, 1.5)       @noisy det3 det564 det3502
mxx (2, 1) (2, 1.5)           @noisy det1923 det3377
mzz (2.5, 3.5) (3, 3.5)       @noisy det3 det3499 det4761
mxx (2, 3.5) (2, 3)           @noisy det661 det1393
mzz (2.5, 5.5) (3, 5.5)       @noisy det1110 det3487 det4761
mxx (2, 5.5) (2, 5)           @noisy det350 det2352
mzz (2.5, 7.5) (3, 7.5)       @noisy det564 det1110 det3511
mxx (2, 7) (2, 7.5)           @noisy det742 det910
mzz (3.5, 0.5) (4, 0.5)       @noisy det3229 det3496 det4787
mxx (3, 0) (3, 0.5)           @noisy det1349 det3168
mzz (3.5, 2.5) (4, 2.5)       @noisy det3229 det3500 det3592
mxx (3, 2.5) (3, 2)           @noisy det2126 det3008
mzz (4, 4.5) (3.5, 4.5)       @noisy det3216 det3508 det3592
mxx (3, 4.5) (3, 4)           @noisy det508 det1835
mzz (3.5, 6.5) (4, 6.5)       @noisy det3216 det3488 det4787
mxx (3, 6) (3, 6.5)           @noisy det889 det3253
mzz (5, 1.5) (4.5, 1.5)       @noisy det3521 det4110 det4599
mxx (4, 1.5) (4, 1)           @noisy det506 det2293
mzz (5, 3.5) (4.5, 3.5)       @noisy det3315 det3523 det4599
mxx (4, 3) (4, 3.5)           @noisy det784 det3866
mzz (5, 5.5) (4.5, 5.5)       @noisy det2541 det3315 det3490
mxx (4, 5) (4, 5.5)           @noisy det1007 det2451
mzz (5, 7.5) (4.5, 7.5)       @noisy det2541 det3497 det4110
mxx (4, 7) (4, 7.5)           @noisy det364 det1174
mzz (5.5, 0.5) (6, 0.5)       @noisy det3520 det3910 det4334
mxx (5, 0) (5, 0.5)           @noisy det2573 det3589
mzz (5.5, 2.5) (6, 2.5)       @noisy det465 det3493 det4334
mxx (5, 2) (5, 2.5)           @noisy det472 det3560
mzz (5.5, 4.5) (6, 4.5)       @noisy det308 det465 det3507
mxx (5, 4.5) (5, 4)           @noisy det857 det967
mzz (6, 6.5) (5.5, 6.5)       @noisy det308 det3512 det3910
mxx (5, 6) (5, 6.5)           @noisy det1184 det4135
mzz (6.5, 1.5) (7, 1.5)       @noisy det989 det2531 det3484
mxx (6, 1.5) (6, 1)           @noisy det3874 det4548
mzz (6.5, 3.5) (7, 3.5)       @noisy det989 det3515 det4777
mxx (6, 3.5) (6, 3)           @noisy det420 det2172
mzz (6.5, 5.5) (7, 5.5)       @noisy det519 det3489 det4777
mxx (6, 5) (6, 5.5)           @noisy det104 det4469
mzz (6.5, 7.5) (7, 7.5)       @noisy det519 det2531 det3495
mxx (6, 7.5) (6, 7)           @noisy det809 det3303
mzz (7.5, 0.5) (0, 0.5)       @noisy det3230 det3501 det3775
mxx (7, 0.5) (7, 0)           @noisy det3233 det4476
mzz (7.5, 2.5) (0, 2.5)       @noisy det2620 det3230 det3485
mxx (7, 2) (7, 2.5)           @noisy det956 det3192
mzz (7.5, 4.5) (0, 4.5)       @noisy det1193 det2620 det3491
mxx (7, 4.5) (7, 4)           @noisy det2355 det2721
mzz (7.5, 6.5) (0, 6.5)       @noisy det1193 det3492 det3775
mxx (7, 6.5) (7, 6)           @noisy det807 det4254
mx (0.5, 0)                   @noisy det310 det2843 det2867 det3233 det3579
mz (0.5, 0.5)                 @noisy det3576 det3632
mx (0.5, 1)                   @noisy det3636
mx (0.5, 2)                   @noisy det956 det3182 det3519 det3740 det4515
mz (0.5, 2.5)                 @noisy det3553 det3654
mx (0.5, 3)                   @noisy det3623
mx (0.5, 4)                   @noisy det637 det2721 det2781 det3525 det4711
mz (0.5, 4.5)                 @noisy det3536 det3631
mx (0.5, 5)                   @noisy det723 det2355 det3640
mx (0.5, 6)                   @noisy det108 det723 det807 det1984 det3547
mz (0.5, 6.5)                 @noisy det3566 det3662
mx (0.5, 7)                   @noisy det2867 det3626 det4254
mx (1.5, 1)                   @noisy det310 det1923 det3565 det4333 det4515
mz (1.5, 1.5)                 @noisy det3575 det3605
mx (1.5, 2)                   @noisy det3615 det3740
mx (1.5, 3)                   @noisy det661 det1109 det3532 det3740 det4711
mz (1.5, 3.5)                 @noisy det3541 det3643
mx (1.5, 4)                   @noisy det3602
mx (1.5, 5)                   @noisy det291 det350 det1984 det2781 det3514
mz (1.5, 5.5)                 @noisy det3543 det3646
mx (1.5, 6)                   @noisy det3617
mx (1.5, 7)                   @noisy det108 det910 det2823 det2843 det3551
mz (1.5, 7.5)                 @noisy det3574 det3604
mx (1.5, 0)                   @noisy det310 det2867 det3660
mx (2.5, 0)                   @noisy det742 det910 det3168 det3571 det4333
mz (2.5, 0.5)                 @noisy det3561 det3599
mx (2.5, 1)                   @noisy det1923 det3620
mx (2.5, 2)                   @noisy det1109 det1923 det2126 det3377 det3587
mz (2.5, 2.5)                 @noisy det3558 det3657
mx (2.5, 3)                   @noisy det3625 det3740
mx (2.5, 4)                   @noisy det291 det661 det1393 det1835 det3570
mz (2.5, 4.5)                 @noisy det3581 det3638
mx (2.5, 5)                   @noisy det3596
mx (2.5, 6)                   @noisy det350 det2352 det2823 det3253 det3544
mz (2.5, 6.5)                 @noisy det3539 det3637
mx (2.5, 7)                   @noisy det3652
mx (3.5, 1)                   @noisy det1349 det2293 det3168 det3377 det3527
mz (3.5, 1.5)                 @noisy det3537 det3633
mx (3.5, 2)                   @noisy det1923 det2126 det3653
mx (3.5, 3)                   @noisy det1393 det2126 det3008 det3583 det3866
mz (3.5, 3.5)                 @noisy det3578 det3655
mx (3.5, 4)                   @noisy det1835 det3628
mx (3.5, 5)                   @noisy det508 det1835 det2352 det2451 det3577
mz (3.5, 5.5)                 @noisy det3549 det3594
mx (3.5, 6)                   @noisy det3611
mx (3.5, 7)                   @noisy det364 det742 det889 det3253 det3530
mz (3.5, 7.5)                 @noisy det3538 det3635
mx (3.5, 0)                   @noisy det3627
mx (4.5, 0)                   @noisy det364 det1174 det1349 det2573 det3552
mz (4.5, 0.5)                 @noisy det3550 det3595
mx (4.5, 1)                   @noisy det3619
mx (4.5, 2)                   @noisy det472 det506 det2293 det3008 det3518
mz (4.5, 2.5)                 @noisy det3535 det3624
mx (4.5, 3)                   @noisy det2126 det3649 det3866
mx (4.5, 4)                   @noisy det508 det784 det857 det3524 det3866
mz (4.5, 4.5)                 @noisy det3516 det3622
mx (4.5, 5)                   @noisy det1835 det3618
mx (4.5, 6)                   @noisy det889 det1007 det1184 det2451 det3572
mz (4.5, 6.5)                 @noisy det3564 det3661
mx (4.5, 7)                   @noisy det3607
mx (5.5, 1)                   @noisy det506 det2573 det3563 det3589 det4548
mz (5.5, 1.5)                 @noisy det3554 det3597
mx (5.5, 2)                   @noisy det3606
mx (5.5, 3)                   @noisy det472 det784 det2172 det3545 det3560
mz (5.5, 3.5)                 @noisy det3540 det3641
mx (5.5, 4)                   @noisy det3601 det3866
mx (5.5, 5)                   @noisy det104 det857 det967 det1007 det3533
mz (5.5, 5.5)                 @noisy det3542 det3644
mx (5.5, 6)                   @noisy det3616
mx (5.5, 7)                   @noisy det1174 det1184 det3303 det3573 det4135
mz (5.5, 7.5)                 @noisy det3584 det3645
mx (5.5, 0)                   @noisy det3613
mx (6.5, 0)                   @noisy det809 det3303 det3556 det3589 det4476
mz (6.5, 0.5)                 @noisy det3528 det3614
mx (6.5, 1)                   @noisy det3651
mx (6.5, 2)                   @noisy det3192 det3560 det3588 det3874 det4548
mz (6.5, 2.5)                 @noisy det3569 det3603
mx (6.5, 3)                   @noisy det3612
mx (6.5, 4)                   @noisy det420 det967 det2172 det2355 det3546
mz (6.5, 4.5)                 @noisy det3586 det3647
mx (6.5, 5)                   @noisy det3600
mx (6.5, 6)                   @noisy det104 det3548 det4135 det4254 det4469
mz (6.5, 6.5)                 @noisy det3567 det3621
mx (6.5, 7)                   @noisy det3642
mx (7.5, 1)                   @noisy det3182 det3233 det3526 det3874 det4476
mz (7.5, 1.5)                 @noisy det3517 det3610
mx (7.5, 2)                   @noisy det3630
mx (7.5, 3)                   @noisy det420 det637 det956 det3192 det3582
mz (7.5, 3.5)                 @noisy det3557 det3598
mx (7.5, 4)                   @noisy det2355 det3608
mx (7.5, 5)                   @noisy det723 det2355 det2721 det3562 det4469
mz (7.5, 5.5)                 @noisy det3580 det3634
mx (7.5, 6)                   @noisy det104 det3629 det4254
mx (7.5, 7)                   @noisy det807 det809 det2867 det3529 det4254
mz (7.5, 7.5)                 @noisy det3559 det3658
mx (7.5, 0)                   @noisy det3593
i (4, 0)                      @noisy
i (3, 1)                      @noisy
i (3, 7)                      @noisy
i (4, 6)                      @noisy
i (5, 1)                      @noisy
i (5, 7)                      @noisy
i (0, 2)                      @noisy
i (2, 2)                      @noisy
i (1, 3)                      @noisy
i (6, 2)                      @noisy
i (7, 1)                      @noisy
i (7, 7)                      @noisy
i (4, 2)                      @noisy
i (3, 3)                      @noisy
i (5, 3)                      @noisy
i (2, 4)                      @noisy
i (0, 4)                      @noisy
i (1, 5)                      @noisy
i (6, 4)                      @noisy
i (7, 3)                      @noisy
i (3, 5)                      @noisy
i (4, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0)                      @noisy
i (1, 1)                      @noisy
i (2, 0)                      @noisy
i (0, 6)                      @noisy
i (1, 7)                      @noisy
i (2, 6)                      @noisy
i (6, 0)                      @noisy
i (6, 6)                      @noisy
i (7, 5)                      @noisy

--------         36
mxx (1, 1.5) (1, 2)           @noisy det3182 det4515
mx (0.5, 1.5)                 @noisy det3182 det3687
mz (0, 1.5)                   @noisy det3710
mxx (1, 3.5) (1, 4)           @noisy det637 det4711
mx (0.5, 3.5)                 @noisy det637 det3739
mz (0, 3.5)                   @noisy det3699
mxx (1, 6) (1, 5.5)           @noisy det723 det1984
mx (0.5, 5.5)                 @noisy det723 det3668
mz (0, 5.5)                   @noisy det3721
mxx (1, 0) (1, 7.5)           @noisy det2843 det2867
mx (0.5, 7.5)                 @noisy det2867 det3693
mz (0, 7.5)                   @noisy det3724
mxx (2, 0.5) (2, 1)           @noisy det310 det4333
mx (1.5, 0.5)                 @noisy det310 det3683
mz (1, 0.5)                   @noisy det3737
mxx (2, 3) (2, 2.5)           @noisy det1109 det3740
mx (1.5, 2.5)                 @noisy det3691 det3740
mz (1, 2.5)                   @noisy det3667
mxx (2, 4.5) (2, 5)           @noisy det291 det2781
mx (1.5, 4.5)                 @noisy det2781 det3735
mz (1, 4.5)                   @noisy det3702
mxx (2, 6.5) (2, 7)           @noisy det108 det2823
mx (1.5, 6.5)                 @noisy det108 det3685
mz (1, 6.5)                   @noisy det3706
mxx (3, 1.5) (3, 2)           @noisy det1923 det3377
mx (2.5, 1.5)                 @noisy det1923 det3708
mz (2, 1.5)                   @noisy det3680
mxx (3, 3.5) (3, 4)           @noisy det661 det1393
mx (2.5, 3.5)                 @noisy det661 det3726
mz (2, 3.5)                   @noisy det3705
mxx (3, 5.5) (3, 6)           @noisy det350 det2352
mx (2.5, 5.5)                 @noisy det350 det3700
mz (2, 5.5)                   @noisy det3718
mxx (3, 7.5) (3, 0)           @noisy det742 det910
mx (2.5, 7.5)                 @noisy det910 det3704
mz (2, 7.5)                   @noisy det3697
mxx (4, 0.5) (4, 1)           @noisy det1349 det3168
mx (3.5, 0.5)                 @noisy det3168 det3725
mz (3, 0.5)                   @noisy det3689
mxx (4, 2.5) (4, 3)           @noisy det2126 det3008
mx (3.5, 2.5)                 @noisy det2126 det3671
mz (3, 2.5)                   @noisy det3731
mxx (4, 4.5) (4, 5)           @noisy det508 det1835
mx (3.5, 4.5)                 @noisy det1835 det3709
mz (3, 4.5)                   @noisy det3672
mxx (4, 6.5) (4, 7)           @noisy det889 det3253
mx (3.5, 6.5)                 @noisy det3253 det3713
mz (3, 6.5)                   @noisy det3681
mxx (5, 1.5) (5, 2)           @noisy det506 det2293
mx (4.5, 1.5)                 @noisy det2293 det3711
mz (4, 1.5)                   @noisy det3692
mxx (5, 3.5) (5, 4)           @noisy det784 det3866
mx (4.5, 3.5)                 @noisy det3678 det3866
mz (4, 3.5)                   @noisy det3738
mxx (5, 5.5) (5, 6)           @noisy det1007 det2451
mx (4.5, 5.5)                 @noisy det2451 det3733
mz (4, 5.5)                   @noisy det3719
mxx (5, 0) (5, 7.5)           @noisy det364 det1174
mx (4.5, 7.5)                 @noisy det364 det3676
mz (4, 7.5)                   @noisy det3722
mxx (6, 1) (6, 0.5)           @noisy det2573 det3589
mx (5.5, 0.5)                 @noisy det2573 det3732
mz (5, 0.5)                   @noisy det3736
mxx (6, 2.5) (6, 3)           @noisy det472 det3560
mx (5.5, 2.5)                 @noisy det472 det3716
mz (5, 2.5)                   @noisy det3727
mxx (6, 4.5) (6, 5)           @noisy det857 det967
mx (5.5, 4.5)                 @noisy det857 det3694
mz (5, 4.5)                   @noisy det3720
mxx (6, 6.5) (6, 7)           @noisy det1184 det4135
mx (5.5, 6.5)                 @noisy det1184 det3695
mz (5, 6.5)                   @noisy det3723
mxx (7, 1.5) (7, 2)           @noisy det3874 det4548
mx (6.5, 1.5)                 @noisy det3690 det4548
mz (6, 1.5)                   @noisy det3686
mxx (7, 4) (7, 3.5)           @noisy det420 det2172
mx (6.5, 3.5)                 @noisy det2172 det3714
mz (6, 3.5)                   @noisy det3665
mxx (7, 5.5) (7, 6)           @noisy det104 det4469
mx (6.5, 5.5)                 @noisy det104 det3715
mz (6, 5.5)                   @noisy det3729
mxx (7, 0) (7, 7.5)           @noisy det809 det3303
mx (6.5, 7.5)                 @noisy det3303 det3675
mz (6, 7.5)                   @noisy det3674
mxx (0, 1) (0, 0.5)           @noisy det3233 det4476
mx (7.5, 0.5)                 @noisy det3688 det4476
mz (7, 0.5)                   @noisy det3701
mxx (0, 2.5) (0, 3)           @noisy det956 det3192
mx (7.5, 2.5)                 @noisy det3192 det3670
mz (7, 2.5)                   @noisy det3707
mxx (0, 4.5) (0, 5)           @noisy det2355 det2721
mx (7.5, 4.5)                 @noisy det2355 det3673
mz (7, 4.5)                   @noisy det3734
mxx (0, 7) (0, 6.5)           @noisy det807 det4254
mx (7.5, 6.5)                 @noisy det3712 det4254
mz (7, 6.5)                   @noisy det3679
mzz (0.5, 0) (0, 0)           @noisy det4037 det4178
mz (0.5, 0.5)                 @noisy det3632 det4037
mx (0.5, 1)                   @noisy det3182 det3636 det4333 det4476 det4515
mzz (0, 2) (0.5, 2)           @noisy det2058 det4899
mz (0.5, 2.5)                 @noisy det3654 det4899
mx (0.5, 3)                   @noisy det637 det1109 det3192 det3623 det4711
mzz (0, 4) (0.5, 4)           @noisy det74 det3251
mz (0.5, 4.5)                 @noisy det74 det3631
mx (0.5, 5)                   @noisy det291 det1984 det3640
mzz (0.5, 6) (0, 6)           @noisy det161 det2120
mz (0.5, 6.5)                 @noisy det2120 det3662
mx (0.5, 7)                   @noisy det2823 det2843 det3626
mzz (1, 1) (1.5, 1)           @noisy det361 det3066
mz (1.5, 1.5)                 @noisy det3066 det3605
mx (1.5, 2)                   @noisy det1109 det3182 det3377 det3615
mzz (1, 3) (1.5, 3)           @noisy det1912 det3228
mz (1.5, 3.5)                 @noisy det1912 det3643
mx (1.5, 4)                   @noisy det291 det637 det1393 det2781 det3602
mzz (1.5, 5) (1, 5)           @noisy det1600 det2085
mz (1.5, 5.5)                 @noisy det2085 det3646
mx (1.5, 6)                   @noisy det108 det723 det2352 det2823 det3617
mzz (1, 7) (1.5, 7)           @noisy det2101 det2792
mz (1.5, 7.5)                 @noisy det2101 det3604
mx (1.5, 0)                   @noisy det742 det3660 det4333
mzz (2, 0) (2.5, 0)           @noisy det564 det3446
mz (2.5, 0.5)                 @noisy det3446 det3599
mx (2.5, 1)                   @noisy det310 det1349 det3377 det3620
mzz (2.5, 2) (2, 2)           @noisy det3 det4627
mz (2.5, 2.5)                 @noisy det3657 det4627
mx (2.5, 3)                   @noisy det661 det1393 det3008 det3625
mzz (2, 4) (2.5, 4)           @noisy det334 det4761
mz (2.5, 4.5)                 @noisy det334 det3638
mx (2.5, 5)                   @noisy det350 det508 det2352 det2781 det3596
mzz (2, 6) (2.5, 6)           @noisy det1110 det1373
mz (2.5, 6.5)                 @noisy det1373 det3637
mx (2.5, 7)                   @noisy det108 det742 det889 det910 det3652
mzz (3, 1) (3.5, 1)           @noisy det1237 det3229
mz (3.5, 1.5)                 @noisy det1237 det3633
mx (3.5, 2)                   @noisy det506 det3008 det3653
mzz (3, 3) (3.5, 3)           @noisy det1050 det3592
mz (3.5, 3.5)                 @noisy det1050 det3655
mx (3.5, 4)                   @noisy det508 det661 det784 det3628
mzz (3.5, 5) (3, 5)           @noisy det2645 det3216
mz (3.5, 5.5)                 @noisy det2645 det3594
mx (3.5, 6)                   @noisy det350 det889 det1007 det3253 det3611
mzz (3, 7) (3.5, 7)           @noisy det2125 det4787
mz (3.5, 7.5)                 @noisy det2125 det3635
mx (3.5, 0)                   @noisy det910 det1174 det1349 det3168 det3627
mzz (4, 0) (4.5, 0)           @noisy det1364 det4110
mz (4.5, 0.5)                 @noisy det1364 det3595
mx (4.5, 1)                   @noisy det506 det2293 det3168 det3589 det3619
mzz (4.5, 2) (4, 2)           @noisy det10 det4599
mz (4.5, 2.5)                 @noisy det10 det3624
mx (4.5, 3)                   @noisy det784 det3560 det3649
mzz (4, 4) (4.5, 4)           @noisy det3315 det3931
mz (4.5, 4.5)                 @noisy det3622 det3931
mx (4.5, 5)                   @noisy det967 det1007 det2451 det3618
mzz (4, 6) (4.5, 6)           @noisy det2279 det2541
mz (4.5, 6.5)                 @noisy det2279 det3661
mx (4.5, 7)                   @noisy det364 det1174 det3253 det3607 det4135
mzz (5.5, 1) (5, 1)           @noisy det4334 det4564
mz (5.5, 1.5)                 @noisy det3597 det4564
mx (5.5, 2)                   @noisy det472 det2293 det3560 det3606 det3874
mzz (5, 3) (5.5, 3)           @noisy det465 det1257
mz (5.5, 3.5)                 @noisy det1257 det3641
mx (5.5, 4)                   @noisy det420 det857 det967 det3601
mzz (5, 5) (5.5, 5)           @noisy det308 det2778
mz (5.5, 5.5)                 @noisy det2778 det3644
mx (5.5, 6)                   @noisy det1184 det2451 det3616 det4135 det4469
mzz (5.5, 7) (5, 7)           @noisy det3910 det4731
mz (5.5, 7.5)                 @noisy det3645 det4731
mx (5.5, 0)                   @noisy det364 det809 det2573 det3589 det3613
mzz (6.5, 0) (6, 0)           @noisy det1751 det2531
mz (6.5, 0.5)                 @noisy det1751 det3614
mx (6.5, 1)                   @noisy det2573 det3233 det3651 det3874 det4548
mzz (6, 2) (6.5, 2)           @noisy det989 det1727
mz (6.5, 2.5)                 @noisy det1727 det3603
mx (6.5, 3)                   @noisy det420 det472 det956 det2172 det3612
mzz (6, 4) (6.5, 4)           @noisy det4645 det4777
mz (6.5, 4.5)                 @noisy det3647 det4645
mx (6.5, 5)                   @noisy det104 det857 det2721 det3600 det4469
mzz (6, 6) (6.5, 6)           @noisy det66 det519
mz (6.5, 6.5)                 @noisy det66 det3621
mx (6.5, 7)                   @noisy det807 det809 det1184 det3303 det3642
mzz (7, 1) (7.5, 1)           @noisy det3230 det3255
mz (7.5, 1.5)                 @noisy det3255 det3610
mx (7.5, 2)                   @noisy det956 det3192 det3630 det4515 det4548
mzz (7.5, 3) (7, 3)           @noisy det566 det2620
mz (7.5, 3.5)                 @noisy det566 det3598
mx (7.5, 4)                   @noisy det2172 det2721 det3608 det4711
mzz (7, 5) (7.5, 5)           @noisy det1193 det4991
mz (7.5, 5.5)                 @noisy det3634 det4991
mx (7.5, 6)                   @noisy det807 det1984 det3629
mzz (7, 7) (7.5, 7)           @noisy det3775 det4373
mz (7.5, 7.5)                 @noisy det3658 det4373
mx (7.5, 0)                   @noisy det2843 det3233 det3303 det3593 det4476

--------         37
mz (0, 1.5)                   @noisy det3230 det3255 det3710 det4178 det4899
mx (0.5, 1.5)                 @noisy det3687 det3755
mz (1, 1.5)                   @noisy det3818
mz (0, 3.5)                   @noisy det74 det566 det2058 det2620 det3699
mx (0.5, 3.5)                 @noisy det3739 det3814
mz (1, 3.5)                   @noisy det3786
mz (0, 5.5)                   @noisy det1193 det2120 det3251 det3721 det4991
mx (0.5, 5.5)                 @noisy det3668 det3778
mz (1, 5.5)                   @noisy det3745
mz (0, 7.5)                   @noisy det161 det3724 det3775 det4037 det4373
mx (0.5, 7.5)                 @noisy det3693 det3758
mz (1, 7.5)                   @noisy det3748
mz (1, 0.5)                   @noisy det2792 det3066 det3737 det4037 det4178
mx (1.5, 0.5)                 @noisy det3683 det3799
mz (2, 0.5)                   @noisy det3746
mz (1, 2.5)                   @noisy det361 det1912 det2058 det3667 det4899
mx (1.5, 2.5)                 @noisy det3691 det3757
mz (2, 2.5)                   @noisy det3760
mz (1, 4.5)                   @noisy det74 det2085 det3228 det3251 det3702
mx (1.5, 4.5)                 @noisy det3735 det3825
mz (2, 4.5)                   @noisy det3826
mz (1, 6.5)                   @noisy det161 det1600 det2101 det2120 det3706
mx (1.5, 6.5)                 @noisy det3685 det3804
mz (2, 6.5)                   @noisy det3805
mz (2, 1.5)                   @noisy det361 det564 det3066 det3680 det4627
mx (2.5, 1.5)                 @noisy det3708 det3762
mz (3, 1.5)                   @noisy det3752
mz (2, 3.5)                   @noisy det3 det334 det1912 det3228 det3705
mx (2.5, 3.5)                 @noisy det3726 det3787
mz (3, 3.5)                   @noisy det3779
mz (2, 5.5)                   @noisy det1373 det1600 det2085 det3718 det4761
mx (2.5, 5.5)                 @noisy det3700 det3816
mz (3, 5.5)                   @noisy det3798
mz (2, 7.5)                   @noisy det1110 det2101 det2792 det3446 det3697
mx (2.5, 7.5)                 @noisy det3704 det3820
mz (3, 7.5)                   @noisy det3789
mz (3, 0.5)                   @noisy det564 det1237 det3446 det3689 det4787
mx (3.5, 0.5)                 @noisy det3725 det3808
mz (4, 0.5)                   @noisy det3795
mz (3, 2.5)                   @noisy det3 det1050 det3229 det3731 det4627
mx (3.5, 2.5)                 @noisy det3671 det3827
mz (4, 2.5)                   @noisy det3797
mz (3, 4.5)                   @noisy det334 det2645 det3592 det3672 det4761
mx (3.5, 4.5)                 @noisy det3709 det3764
mz (4, 4.5)                   @noisy det3813
mz (3, 6.5)                   @noisy det1110 det1373 det2125 det3216 det3681
mx (3.5, 6.5)                 @noisy det3713 det3767
mz (4, 6.5)                   @noisy det3743
mz (4, 1.5)                   @noisy det10 det1237 det3229 det3692 det4110
mx (4.5, 1.5)                 @noisy det3711 det3823
mz (5, 1.5)                   @noisy det3829
mz (4, 3.5)                   @noisy det1050 det3592 det3738 det3931 det4599
mx (4.5, 3.5)                 @noisy det3678 det3794
mz (5, 3.5)                   @noisy det3784
mz (4, 5.5)                   @noisy det2279 det2645 det3216 det3315 det3719
mx (4.5, 5.5)                 @noisy det3733 det3806
mz (5, 5.5)                   @noisy det3768
mz (4, 7.5)                   @noisy det1364 det2125 det2541 det3722 det4787
mx (4.5, 7.5)                 @noisy det3676 det3741
mz (5, 7.5)                   @noisy det3761
mz (5, 0.5)                   @noisy det1364 det3736 det3910 det4110 det4564
mx (5.5, 0.5)                 @noisy det3732 det3803
mz (6, 0.5)                   @noisy det3791
mz (5, 2.5)                   @noisy det10 det1257 det3727 det4334 det4599
mx (5.5, 2.5)                 @noisy det3716 det3776
mz (6, 2.5)                   @noisy det3750
mz (5, 4.5)                   @noisy det465 det2778 det3315 det3720 det3931
mx (5.5, 4.5)                 @noisy det3694 det3759
mz (6, 4.5)                   @noisy det3751
mz (5, 6.5)                   @noisy det308 det2279 det2541 det3723 det4731
mx (5.5, 6.5)                 @noisy det3695 det3782
mz (6, 6.5)                   @noisy det3793
mz (6, 1.5)                   @noisy det1727 det2531 det3686 det4334 det4564
mx (6.5, 1.5)                 @noisy det3690 det3781
mz (7, 1.5)                   @noisy det3771
mz (6, 3.5)                   @noisy det465 det989 det1257 det3665 det4645
mx (6.5, 3.5)                 @noisy det3714 det3770
mz (7, 3.5)                   @noisy det3753
mz (6, 5.5)                   @noisy det66 det308 det2778 det3729 det4777
mx (6.5, 5.5)                 @noisy det3715 det3772
mz (7, 5.5)                   @noisy det3822
mz (6, 7.5)                   @noisy det519 det1751 det3674 det3910 det4731
mx (6.5, 7.5)                 @noisy det3675 det3790
mz (7, 7.5)                   @noisy det3800
mz (7, 0.5)                   @noisy det1751 det2531 det3255 det3701 det3775
mx (7.5, 0.5)                 @noisy det3688 det3807
mz (0, 0.5)                   @noisy det3774
mz (7, 2.5)                   @noisy det566 det989 det1727 det3230 det3707
mx (7.5, 2.5)                 @noisy det3670 det3824
mz (0, 2.5)                   @noisy det3792
mz (7, 4.5)                   @noisy det2620 det3734 det4645 det4777 det4991
mx (7.5, 4.5)                 @noisy det3673 det3832
mz (0, 4.5)                   @noisy det3742
mz (7, 6.5)                   @noisy det66 det519 det1193 det3679 det4373
mx (7.5, 6.5)                 @noisy det3712 det3765
mz (0, 6.5)                   @noisy det3744
mxx (0.5, 0.5) (0.5, 0)       @noisy det3830
mzz (1, 1) (0.5, 1)           @noisy det4037 det4178
mxx (0.5, 2.5) (0.5, 2)       @noisy det3836
mzz (1, 3) (0.5, 3)           @noisy det2058 det4899
mxx (0.5, 4.5) (0.5, 4)       @noisy det3809
mzz (0.5, 5) (1, 5)           @noisy det74 det3251
mxx (0.5, 6.5) (0.5, 6)       @noisy det3812
mzz (1, 7) (0.5, 7)           @noisy det161 det2120
mxx (1.5, 1.5) (1.5, 1)       @noisy det3802
mzz (1.5, 2) (2, 2)           @noisy det361 det3066
mxx (1.5, 3.5) (1.5, 3)       @noisy det3828
mzz (1.5, 4) (2, 4)           @noisy det1912 det3228
mxx (1.5, 5) (1.5, 5.5)       @noisy det3831
mzz (1.5, 6) (2, 6)           @noisy det1600 det2085
mxx (1.5, 7.5) (1.5, 7)       @noisy det3796
mzz (1.5, 0) (2, 0)           @noisy det2101 det2792
mxx (2.5, 0.5) (2.5, 0)       @noisy det3848
mzz (3, 1) (2.5, 1)           @noisy det564 det3446
mxx (2.5, 2) (2.5, 2.5)       @noisy det3837
mzz (2.5, 3) (3, 3)           @noisy det3 det4627
mxx (2.5, 4) (2.5, 4.5)       @noisy det3833
mzz (2.5, 5) (3, 5)           @noisy det334 det4761
mxx (2.5, 6.5) (2.5, 6)       @noisy det3844
mzz (2.5, 7) (3, 7)           @noisy det1110 det1373
mxx (3.5, 1) (3.5, 1.5)       @noisy det3769
mzz (3.5, 2) (4, 2)           @noisy det1237 det3229
mxx (3.5, 3) (3.5, 3.5)       @noisy det3766
mzz (4, 4) (3.5, 4)           @noisy det1050 det3592
mxx (3.5, 5) (3.5, 5.5)       @noisy det3763
mzz (3.5, 6) (4, 6)           @noisy det2645 det3216
mxx (3.5, 7) (3.5, 7.5)       @noisy det3834
mzz (3.5, 0) (4, 0)           @noisy det2125 det4787
mxx (4.5, 0.5) (4.5, 0)       @noisy det3815
mzz (5, 1) (4.5, 1)           @noisy det1364 det4110
mxx (4.5, 2) (4.5, 2.5)       @noisy det3801
mzz (5, 3) (4.5, 3)           @noisy det10 det4599
mxx (4.5, 4.5) (4.5, 4)       @noisy det3783
mzz (5, 5) (4.5, 5)           @noisy det3315 det3931
mxx (4.5, 6.5) (4.5, 6)       @noisy det3810
mzz (5, 7) (4.5, 7)           @noisy det2279 det2541
mxx (5.5, 1) (5.5, 1.5)       @noisy det3777
mzz (5.5, 2) (6, 2)           @noisy det4334 det4564
mxx (5.5, 3) (5.5, 3.5)       @noisy det3819
mzz (5.5, 4) (6, 4)           @noisy det465 det1257
mxx (5.5, 5.5) (5.5, 5)       @noisy det3785
mzz (6, 6) (5.5, 6)           @noisy det308 det2778
mxx (5.5, 7) (5.5, 7.5)       @noisy det3780
mzz (5.5, 0) (6, 0)           @noisy det3910 det4731
mxx (6.5, 0) (6.5, 0.5)       @noisy det3835
mzz (6.5, 1) (7, 1)           @noisy det1751 det2531
mxx (6.5, 2.5) (6.5, 2)       @noisy det3821
mzz (6.5, 3) (7, 3)           @noisy det989 det1727
mxx (6.5, 4.5) (6.5, 4)       @noisy det3817
mzz (6.5, 5) (7, 5)           @noisy det4645 det4777
mxx (6.5, 6) (6.5, 6.5)       @noisy det3811
mzz (6.5, 7) (7, 7)           @noisy det66 det519
mxx (7.5, 1.5) (7.5, 1)       @noisy det3788
mzz (7.5, 2) (0, 2)           @noisy det3230 det3255
mxx (7.5, 3) (7.5, 3.5)       @noisy det3840
mzz (7.5, 4) (0, 4)           @noisy det566 det2620
mxx (7.5, 5) (7.5, 5.5)       @noisy det3847
mzz (7.5, 6) (0, 6)           @noisy det1193 det4991
mxx (7.5, 7.5) (7.5, 7)       @noisy det3846
mzz (7.5, 0) (0, 0)           @noisy det3775 det4373
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (5, 4)                      @noisy
i (0, 5)                      @noisy
i (1, 0)                      @noisy
i (1, 6)                      @noisy
i (2, 5)                      @noisy
i (7, 4)                      @noisy
i (6, 5)                      @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (5, 0)                      @noisy
i (5, 6)                      @noisy
i (3, 6)                      @noisy
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (2, 7)                      @noisy
i (6, 1)                      @noisy
i (7, 0)                      @noisy
i (6, 7)                      @noisy
i (7, 6)                      @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4, 7)                      @noisy
i (5, 2)                      @noisy
i (0, 3)                      @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (7, 2)                      @noisy
i (6, 3)                      @noisy

--------         38
mxx (0, 1.5) (0, 2)           @noisy det4040 det4515
mx (0.5, 1.5)                 @noisy det3755 det4040
mz (1, 1.5)                   @noisy det361 det2058 det3066 det3818 det4037
mxx (0, 3.5) (0, 4)           @noisy det2447 det4711
mx (0.5, 3.5)                 @noisy det2447 det3814
mz (1, 3.5)                   @noisy det1912 det3228 det3251 det3786 det4899
mxx (0, 5.5) (0, 6)           @noisy det507 det1984
mx (0.5, 5.5)                 @noisy det507 det3778
mz (1, 5.5)                   @noisy det74 det161 det1600 det2085 det3745
mxx (0, 7.5) (0, 0)           @noisy det316 det2843
mx (0.5, 7.5)                 @noisy det316 det3758
mz (1, 7.5)                   @noisy det2101 det2120 det2792 det3748 det4178
mxx (1, 0.5) (1, 1)           @noisy det4163 det4333
mx (1.5, 0.5)                 @noisy det3799 det4163
mz (2, 0.5)                   @noisy det361 det564 det2101 det3446 det3746
mxx (1, 2.5) (1, 3)           @noisy det1109 det3838
mx (1.5, 2.5)                 @noisy det3757 det3838
mz (2, 2.5)                   @noisy det3 det3066 det3228 det3760 det4627
mxx (1, 4.5) (1, 5)           @noisy det291 det2170
mx (1.5, 4.5)                 @noisy det2170 det3825
mz (2, 4.5)                   @noisy det334 det1600 det1912 det3826 det4761
mxx (1, 6.5) (1, 7)           @noisy det2823 det4029
mx (1.5, 6.5)                 @noisy det3804 det4029
mz (2, 6.5)                   @noisy det1110 det1373 det2085 det2792 det3805
mxx (2, 1.5) (2, 2)           @noisy det3377 det4914
mx (2.5, 1.5)                 @noisy det3762 det4914
mz (3, 1.5)                   @noisy det3 det1237 det3229 det3446 det3752
mxx (2, 3.5) (2, 4)           @noisy det806 det1393
mx (2.5, 3.5)                 @noisy det806 det3787
mz (3, 3.5)                   @noisy det1050 det3592 det3779 det4627 det4761
mxx (2, 5.5) (2, 6)           @noisy det2091 det2352
mx (2.5, 5.5)                 @noisy det2091 det3816
mz (3, 5.5)                   @noisy det334 det1110 det2645 det3216 det3798
mxx (2, 0) (2, 7.5)           @noisy det742 det4553
mx (2.5, 7.5)                 @noisy det3820 det4553
mz (3, 7.5)                   @noisy det564 det1373 det2125 det3789 det4787
mxx (3, 1) (3, 0.5)           @noisy det1349 det4807
mx (3.5, 0.5)                 @noisy det3808 det4807
mz (4, 0.5)                   @noisy det1364 det2125 det3229 det3795 det4110
mxx (3, 2.5) (3, 3)           @noisy det951 det3008
mx (3.5, 2.5)                 @noisy det951 det3827
mz (4, 2.5)                   @noisy det10 det1237 det3592 det3797 det4599
mxx (3, 4.5) (3, 5)           @noisy det508 det1138
mx (3.5, 4.5)                 @noisy det1138 det3764
mz (4, 4.5)                   @noisy det1050 det3216 det3315 det3813 det3931
mxx (3, 7) (3, 6.5)           @noisy det889 det4776
mx (3.5, 6.5)                 @noisy det3767 det4776
mz (4, 6.5)                   @noisy det2279 det2541 det2645 det3743 det4787
mxx (4, 1.5) (4, 2)           @noisy det506 det662
mx (4.5, 1.5)                 @noisy det662 det3823
mz (5, 1.5)                   @noisy det1364 det3829 det4334 det4564 det4599
mxx (4, 4) (4, 3.5)           @noisy det784 det1952
mx (4.5, 3.5)                 @noisy det1952 det3794
mz (5, 3.5)                   @noisy det10 det465 det1257 det3315 det3784
mxx (4, 5.5) (4, 6)           @noisy det90 det1007
mx (4.5, 5.5)                 @noisy det90 det3806
mz (5, 5.5)                   @noisy det308 det2541 det2778 det3768 det3931
mxx (4, 0) (4, 7.5)           @noisy det1174 det3049
mx (4.5, 7.5)                 @noisy det3049 det3741
mz (5, 7.5)                   @noisy det2279 det3761 det3910 det4110 det4731
mxx (5, 0.5) (5, 1)           @noisy det753 det3589
mx (5.5, 0.5)                 @noisy det753 det3803
mz (6, 0.5)                   @noisy det1751 det2531 det3791 det4334 det4731
mxx (5, 3) (5, 2.5)           @noisy det3560 det3659
mx (5.5, 2.5)                 @noisy det3659 det3776
mz (6, 2.5)                   @noisy det465 det989 det1727 det3750 det4564
mxx (5, 4.5) (5, 5)           @noisy det967 det4270
mx (5.5, 4.5)                 @noisy det3759 det4270
mz (6, 4.5)                   @noisy det308 det1257 det3751 det4645 det4777
mxx (5, 6.5) (5, 7)           @noisy det4135 det4926
mx (5.5, 6.5)                 @noisy det3782 det4926
mz (6, 6.5)                   @noisy det66 det519 det2778 det3793 det3910
mxx (6, 1.5) (6, 2)           @noisy det3874 det4487
mx (6.5, 1.5)                 @noisy det3781 det4487
mz (7, 1.5)                   @noisy det989 det1751 det3230 det3255 det3771
mxx (6, 3.5) (6, 4)           @noisy det420 det3895
mx (6.5, 3.5)                 @noisy det3770 det3895
mz (7, 3.5)                   @noisy det566 det1727 det2620 det3753 det4777
mxx (6, 6) (6, 5.5)           @noisy det959 det4469
mx (6.5, 5.5)                 @noisy det959 det3772
mz (7, 5.5)                   @noisy det519 det1193 det3822 det4645 det4991
mxx (6, 7.5) (6, 0)           @noisy det809 det2479
mx (6.5, 7.5)                 @noisy det2479 det3790
mz (7, 7.5)                   @noisy det66 det2531 det3775 det3800 det4373
mxx (7, 0.5) (7, 1)           @noisy det177 det3233
mx (7.5, 0.5)                 @noisy det177 det3807
mz (0, 0.5)                   @noisy det3230 det3774 det4037 det4178 det4373
mxx (7, 2.5) (7, 3)           @noisy det956 det4057
mx (7.5, 2.5)                 @noisy det3824 det4057
mz (0, 2.5)                   @noisy det2058 det2620 det3255 det3792 det4899
mxx (7, 4.5) (7, 5)           @noisy det2721 det3950
mx (7.5, 4.5)                 @noisy det3832 det3950
mz (0, 4.5)                   @noisy det74 det566 det1193 det3251 det3742
mxx (7, 6.5) (7, 7)           @noisy det807 det1908
mx (7.5, 6.5)                 @noisy det1908 det3765
mz (0, 6.5)                   @noisy det161 det2120 det3744 det3775 det4991
mxx (0.5, 0.5) (0.5, 1)       @noisy det3854
mxx (0.5, 2.5) (0.5, 3)       @noisy det3858
mxx (0.5, 5) (0.5, 4.5)       @noisy det3860
mxx (0.5, 6.5) (0.5, 7)       @noisy det3867
mxx (1.5, 1.5) (1.5, 2)       @noisy det3855
mxx (1.5, 4) (1.5, 3.5)       @noisy det3870
mxx (1.5, 5.5) (1.5, 6)       @noisy det3876
mxx (1.5, 0) (1.5, 7.5)       @noisy det3871
mxx (2.5, 0.5) (2.5, 1)       @noisy det3877
mxx (2.5, 2.5) (2.5, 3)       @noisy det3879
mxx (2.5, 4.5) (2.5, 5)       @noisy det3861
mxx (2.5, 7) (2.5, 6.5)       @noisy det3864
mxx (3.5, 1.5) (3.5, 2)       @noisy det3884
mxx (3.5, 3.5) (3.5, 4)       @noisy det3859
mxx (3.5, 5.5) (3.5, 6)       @noisy det3881
mxx (3.5, 0) (3.5, 7.5)       @noisy det3868
mxx (4.5, 0.5) (4.5, 1)       @noisy det3888
mxx (4.5, 2.5) (4.5, 3)       @noisy det3885
mxx (4.5, 4.5) (4.5, 5)       @noisy det3883
mxx (4.5, 6.5) (4.5, 7)       @noisy det3869
mxx (5.5, 1.5) (5.5, 2)       @noisy det3882
mxx (5.5, 3.5) (5.5, 4)       @noisy det3875
mxx (5.5, 5.5) (5.5, 6)       @noisy det3889
mxx (5.5, 7.5) (5.5, 0)       @noisy det3873
mxx (6.5, 0.5) (6.5, 1)       @noisy det3852
mxx (6.5, 2.5) (6.5, 3)       @noisy det3856
mxx (6.5, 5) (6.5, 4.5)       @noisy det3886
mxx (6.5, 6.5) (6.5, 7)       @noisy det3887
mxx (7.5, 2) (7.5, 1.5)       @noisy det3878
mxx (7.5, 3.5) (7.5, 4)       @noisy det3880
mxx (7.5, 5.5) (7.5, 6)       @noisy det3872
mxx (7.5, 0) (7.5, 7.5)       @noisy det3862
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (4.5, 2)                    @noisy
i (5, 4)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 3)                    @noisy
i (0, 5)                      @noisy
i (0.5, 4)                    @noisy
i (1, 0)                      @noisy
i (1, 6)                      @noisy
i (2, 5)                      @noisy
i (2.5, 4)                    @noisy
i (7, 4)                      @noisy
i (1.5, 5)                    @noisy
i (6, 5)                      @noisy
i (6.5, 4)                    @noisy
i (7.5, 3)                    @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (4.5, 4)                    @noisy
i (5, 0)                      @noisy
i (5, 6)                      @noisy
i (3, 6)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 5)                    @noisy
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (0.5, 0)                    @noisy
i (1, 2)                      @noisy
i (1.5, 1)                    @noisy
i (2, 1)                      @noisy
i (2.5, 0)                    @noisy
i (2.5, 6)                    @noisy
i (2, 7)                      @noisy
i (0.5, 6)                    @noisy
i (6, 1)                      @noisy
i (7, 0)                      @noisy
i (1.5, 7)                    @noisy
i (6.5, 0)                    @noisy
i (6.5, 6)                    @noisy
i (6, 7)                      @noisy
i (7.5, 5)                    @noisy
i (7, 6)                      @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4.5, 0)                    @noisy
i (4, 7)                      @noisy
i (5, 2)                      @noisy
i (5.5, 1)                    @noisy
i (3.5, 1)                    @noisy
i (3.5, 7)                    @noisy
i (4.5, 6)                    @noisy
i (5.5, 7)                    @noisy
i (0, 3)                      @noisy
i (0.5, 2)                    @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (2.5, 2)                    @noisy
i (7, 2)                      @noisy
i (1.5, 3)                    @noisy
i (6, 3)                      @noisy
i (6.5, 2)                    @noisy
i (7.5, 1)                    @noisy
i (7.5, 7)                    @noisy

--------         39
mzz (0, 1.5) (0.5, 1.5)       @noisy det3912
mxx (1, 1) (1, 1.5)           @noisy det4040 det4515
mzz (0, 3.5) (0.5, 3.5)       @noisy det3927
mxx (1, 3) (1, 3.5)           @noisy det2447 det4711
mzz (0.5, 5.5) (0, 5.5)       @noisy det3904
mxx (1, 5) (1, 5.5)           @noisy det507 det1984
mzz (0, 7.5) (0.5, 7.5)       @noisy det3920
mxx (1, 7.5) (1, 7)           @noisy det316 det2843
mzz (1, 0.5) (1.5, 0.5)       @noisy det3903
mxx (2, 0) (2, 0.5)           @noisy det4163 det4333
mzz (1, 2.5) (1.5, 2.5)       @noisy det3923
mxx (2, 2) (2, 2.5)           @noisy det1109 det3838
mzz (1.5, 4.5) (1, 4.5)       @noisy det3926
mxx (2, 4.5) (2, 4)           @noisy det291 det2170
mzz (1, 6.5) (1.5, 6.5)       @noisy det3913
mxx (2, 6.5) (2, 6)           @noisy det2823 det4029
mzz (2, 1.5) (2.5, 1.5)       @noisy det3914
mxx (3, 1.5) (3, 1)           @noisy det3377 det4914
mzz (2, 3.5) (2.5, 3.5)       @noisy det3916
mxx (3, 3.5) (3, 3)           @noisy det806 det1393
mzz (2, 5.5) (2.5, 5.5)       @noisy det3899
mxx (3, 5) (3, 5.5)           @noisy det2091 det2352
mzz (2.5, 7.5) (2, 7.5)       @noisy det3911
mxx (3, 7.5) (3, 7)           @noisy det742 det4553
mzz (3.5, 0.5) (3, 0.5)       @noisy det3921
mxx (4, 0) (4, 0.5)           @noisy det1349 det4807
mzz (3, 2.5) (3.5, 2.5)       @noisy det3925
mxx (4, 2) (4, 2.5)           @noisy det951 det3008
mzz (3, 4.5) (3.5, 4.5)       @noisy det3900
mxx (4, 4.5) (4, 4)           @noisy det508 det1138
mzz (3.5, 6.5) (3, 6.5)       @noisy det3932
mxx (4, 6) (4, 6.5)           @noisy det889 det4776
mzz (4, 1.5) (4.5, 1.5)       @noisy det3894
mxx (5, 1) (5, 1.5)           @noisy det506 det662
mzz (4.5, 3.5) (4, 3.5)       @noisy det3893
mxx (5, 3.5) (5, 3)           @noisy det784 det1952
mzz (4, 5.5) (4.5, 5.5)       @noisy det3909
mxx (5, 5.5) (5, 5)           @noisy det90 det1007
mzz (4, 7.5) (4.5, 7.5)       @noisy det3917
mxx (5, 7) (5, 7.5)           @noisy det1174 det3049
mzz (5, 0.5) (5.5, 0.5)       @noisy det3892
mxx (6, 0) (6, 0.5)           @noisy det753 det3589
mzz (5.5, 2.5) (5, 2.5)       @noisy det3930
mxx (6, 2.5) (6, 2)           @noisy det3560 det3659
mzz (5, 4.5) (5.5, 4.5)       @noisy det3907
mxx (6, 4) (6, 4.5)           @noisy det967 det4270
mzz (5, 6.5) (5.5, 6.5)       @noisy det3901
mxx (6, 6.5) (6, 6)           @noisy det4135 det4926
mzz (6, 1.5) (6.5, 1.5)       @noisy det3897
mxx (7, 1.5) (7, 1)           @noisy det3874 det4487
mzz (6, 3.5) (6.5, 3.5)       @noisy det3924
mxx (7, 3) (7, 3.5)           @noisy det420 det3895
mzz (6.5, 5.5) (6, 5.5)       @noisy det3902
mxx (7, 5.5) (7, 5)           @noisy det959 det4469
mzz (6, 7.5) (6.5, 7.5)       @noisy det3898
mxx (7, 7.5) (7, 7)           @noisy det809 det2479
mzz (7, 0.5) (7.5, 0.5)       @noisy det3919
mxx (0, 0) (0, 0.5)           @noisy det177 det3233
mzz (7.5, 2.5) (7, 2.5)       @noisy det3905
mxx (0, 2.5) (0, 2)           @noisy det956 det4057
mzz (7, 4.5) (7.5, 4.5)       @noisy det3908
mxx (0, 4.5) (0, 4)           @noisy det2721 det3950
mzz (7, 6.5) (7.5, 6.5)       @noisy det3929
mxx (0, 6) (0, 6.5)           @noisy det807 det1908
mxx (0.5, 0.5) (0.5, 0)       @noisy det3233 det3830 det4333
mxx (0.5, 2.5) (0.5, 2)       @noisy det956 det1109 det3836
mxx (0.5, 4.5) (0.5, 4)       @noisy det291 det2721 det3809
mxx (0.5, 6.5) (0.5, 6)       @noisy det807 det2823 det3812
mxx (1.5, 1.5) (1.5, 1)       @noisy det3377 det3802 det4515
mxx (1.5, 3.5) (1.5, 3)       @noisy det1393 det3828 det4711
mxx (1.5, 5) (1.5, 5.5)       @noisy det1984 det2352 det3831
mxx (1.5, 7.5) (1.5, 7)       @noisy det742 det2843 det3796
mxx (2.5, 0.5) (2.5, 0)       @noisy det1349 det3848 det4333
mxx (2.5, 2) (2.5, 2.5)       @noisy det1109 det3008 det3837
mxx (2.5, 4) (2.5, 4.5)       @noisy det291 det508 det3833
mxx (2.5, 6.5) (2.5, 6)       @noisy det889 det2823 det3844
mxx (3.5, 1) (3.5, 1.5)       @noisy det506 det3377 det3769
mxx (3.5, 3) (3.5, 3.5)       @noisy det784 det1393 det3766
mxx (3.5, 5) (3.5, 5.5)       @noisy det1007 det2352 det3763
mxx (3.5, 7) (3.5, 7.5)       @noisy det742 det1174 det3834
mxx (4.5, 0.5) (4.5, 0)       @noisy det1349 det3589 det3815
mxx (4.5, 2) (4.5, 2.5)       @noisy det3008 det3560 det3801
mxx (4.5, 4.5) (4.5, 4)       @noisy det508 det967 det3783
mxx (4.5, 6.5) (4.5, 6)       @noisy det889 det3810 det4135
mxx (5.5, 1) (5.5, 1.5)       @noisy det506 det3777 det3874
mxx (5.5, 3) (5.5, 3.5)       @noisy det420 det784 det3819
mxx (5.5, 5.5) (5.5, 5)       @noisy det1007 det3785 det4469
mxx (5.5, 7) (5.5, 7.5)       @noisy det809 det1174 det3780
mxx (6.5, 0) (6.5, 0.5)       @noisy det3233 det3589 det3835
mxx (6.5, 2.5) (6.5, 2)       @noisy det956 det3560 det3821
mxx (6.5, 4.5) (6.5, 4)       @noisy det967 det2721 det3817
mxx (6.5, 6) (6.5, 6.5)       @noisy det807 det3811 det4135
mxx (7.5, 1.5) (7.5, 1)       @noisy det3788 det3874 det4515
mxx (7.5, 3) (7.5, 3.5)       @noisy det420 det3840 det4711
mxx (7.5, 5) (7.5, 5.5)       @noisy det1984 det3847 det4469
mxx (7.5, 7.5) (7.5, 7)       @noisy det809 det2843 det3846
i (6.5, 5)                    @noisy
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (3.5, 0)                    @noisy
i (3.5, 6)                    @noisy
i (5, 4)                      @noisy
i (4.5, 5)                    @noisy
i (5.5, 0)                    @noisy
i (5.5, 6)                    @noisy
i (0, 5)                      @noisy
i (1, 0)                      @noisy
i (1, 6)                      @noisy
i (0.5, 1)                    @noisy
i (0.5, 7)                    @noisy
i (2, 5)                      @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (2.5, 7)                    @noisy
i (7, 4)                      @noisy
i (6.5, 1)                    @noisy
i (7.5, 0)                    @noisy
i (7.5, 6)                    @noisy
i (6, 5)                      @noisy
i (6.5, 7)                    @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (3.5, 2)                    @noisy
i (5, 0)                      @noisy
i (4.5, 1)                    @noisy
i (3, 6)                      @noisy
i (4.5, 7)                    @noisy
i (5, 6)                      @noisy
i (5.5, 2)                    @noisy
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (1, 2)                      @noisy
i (0.5, 3)                    @noisy
i (2, 1)                      @noisy
i (2, 7)                      @noisy
i (1.5, 4)                    @noisy
i (6, 1)                      @noisy
i (2.5, 3)                    @noisy
i (7, 0)                      @noisy
i (7.5, 2)                    @noisy
i (6, 7)                      @noisy
i (6, 3)                      @noisy
i (7, 6)                      @noisy
i (6.5, 3)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4, 7)                      @noisy
i (3.5, 4)                    @noisy
i (5, 2)                      @noisy
i (4.5, 3)                    @noisy
i (5.5, 4)                    @noisy
i (0, 3)                      @noisy
i (1, 4)                      @noisy
i (0.5, 5)                    @noisy
i (2, 3)                      @noisy
i (1.5, 0)                    @noisy
i (1.5, 6)                    @noisy
i (2.5, 5)                    @noisy
i (7, 2)                      @noisy
i (7.5, 4)                    @noisy

--------         40
mzz (1, 1.5) (0.5, 1.5)       @noisy det3934
mzz (1, 3.5) (0.5, 3.5)       @noisy det3947
mzz (0.5, 5.5) (1, 5.5)       @noisy det3979
mzz (1, 7.5) (0.5, 7.5)       @noisy det3985
mzz (1.5, 0.5) (2, 0.5)       @noisy det3968
mzz (1.5, 2.5) (2, 2.5)       @noisy det3973
mzz (1.5, 4.5) (2, 4.5)       @noisy det3940
mzz (1.5, 6.5) (2, 6.5)       @noisy det3937
mzz (3, 1.5) (2.5, 1.5)       @noisy det3944
mzz (2.5, 3.5) (3, 3.5)       @noisy det3951
mzz (2.5, 5.5) (3, 5.5)       @noisy det3938
mzz (2.5, 7.5) (3, 7.5)       @noisy det3945
mzz (3.5, 0.5) (4, 0.5)       @noisy det3941
mzz (3.5, 2.5) (4, 2.5)       @noisy det3942
mzz (4, 4.5) (3.5, 4.5)       @noisy det3982
mzz (3.5, 6.5) (4, 6.5)       @noisy det3955
mzz (5, 1.5) (4.5, 1.5)       @noisy det3953
mzz (5, 3.5) (4.5, 3.5)       @noisy det3954
mzz (5, 5.5) (4.5, 5.5)       @noisy det3957
mzz (5, 7.5) (4.5, 7.5)       @noisy det3962
mzz (5.5, 0.5) (6, 0.5)       @noisy det3952
mzz (5.5, 2.5) (6, 2.5)       @noisy det3960
mzz (5.5, 4.5) (6, 4.5)       @noisy det3946
mzz (6, 6.5) (5.5, 6.5)       @noisy det3948
mzz (6.5, 1.5) (7, 1.5)       @noisy det3935
mzz (6.5, 3.5) (7, 3.5)       @noisy det3949
mzz (6.5, 5.5) (7, 5.5)       @noisy det3956
mzz (6.5, 7.5) (7, 7.5)       @noisy det3961
mzz (7.5, 0.5) (0, 0.5)       @noisy det3966
mzz (7.5, 2.5) (0, 2.5)       @noisy det3936
mzz (7.5, 4.5) (0, 4.5)       @noisy det3939
mzz (7.5, 6.5) (0, 6.5)       @noisy det3959
mxx (0.5, 0.5) (0.5, 1)       @noisy det3233 det3854 det4333
mzz (1, 0) (0.5, 0)           @noisy det4037 det4178
mxx (0.5, 2.5) (0.5, 3)       @noisy det956 det1109 det3858
mzz (1, 2) (0.5, 2)           @noisy det2058 det4899
mxx (0.5, 5) (0.5, 4.5)       @noisy det291 det2721 det3860
mzz (1, 4) (0.5, 4)           @noisy det74 det3251
mxx (0.5, 6.5) (0.5, 7)       @noisy det807 det2823 det3867
mzz (0.5, 6) (1, 6)           @noisy det161 det2120
mxx (1.5, 1.5) (1.5, 2)       @noisy det3377 det3855 det4515
mzz (1.5, 1) (2, 1)           @noisy det361 det3066
mxx (1.5, 4) (1.5, 3.5)       @noisy det1393 det3870 det4711
mzz (2, 3) (1.5, 3)           @noisy det1912 det3228
mxx (1.5, 5.5) (1.5, 6)       @noisy det1984 det2352 det3876
mzz (1.5, 5) (2, 5)           @noisy det1600 det2085
mxx (1.5, 0) (1.5, 7.5)       @noisy det742 det2843 det3871
mzz (1.5, 7) (2, 7)           @noisy det2101 det2792
mxx (2.5, 0.5) (2.5, 1)       @noisy det1349 det3877 det4333
mzz (2.5, 0) (3, 0)           @noisy det564 det3446
mxx (2.5, 2.5) (2.5, 3)       @noisy det1109 det3008 det3879
mzz (2.5, 2) (3, 2)           @noisy det3 det4627
mxx (2.5, 4.5) (2.5, 5)       @noisy det291 det508 det3861
mzz (2.5, 4) (3, 4)           @noisy det334 det4761
mxx (2.5, 7) (2.5, 6.5)       @noisy det889 det2823 det3864
mzz (3, 6) (2.5, 6)           @noisy det1110 det1373
mxx (3.5, 1.5) (3.5, 2)       @noisy det506 det3377 det3884
mzz (3.5, 1) (4, 1)           @noisy det1237 det3229
mxx (3.5, 3.5) (3.5, 4)       @noisy det784 det1393 det3859
mzz (3.5, 3) (4, 3)           @noisy det1050 det3592
mxx (3.5, 5.5) (3.5, 6)       @noisy det1007 det2352 det3881
mzz (3.5, 5) (4, 5)           @noisy det2645 det3216
mxx (3.5, 0) (3.5, 7.5)       @noisy det742 det1174 det3868
mzz (3.5, 7) (4, 7)           @noisy det2125 det4787
mxx (4.5, 0.5) (4.5, 1)       @noisy det1349 det3589 det3888
mzz (5, 0) (4.5, 0)           @noisy det1364 det4110
mxx (4.5, 2.5) (4.5, 3)       @noisy det3008 det3560 det3885
mzz (4.5, 2) (5, 2)           @noisy det10 det4599
mxx (4.5, 4.5) (4.5, 5)       @noisy det508 det967 det3883
mzz (5, 4) (4.5, 4)           @noisy det3315 det3931
mxx (4.5, 6.5) (4.5, 7)       @noisy det889 det3869 det4135
mzz (5, 6) (4.5, 6)           @noisy det2279 det2541
mxx (5.5, 1.5) (5.5, 2)       @noisy det506 det3874 det3882
mzz (5.5, 1) (6, 1)           @noisy det4334 det4564
mxx (5.5, 3.5) (5.5, 4)       @noisy det420 det784 det3875
mzz (5.5, 3) (6, 3)           @noisy det465 det1257
mxx (5.5, 5.5) (5.5, 6)       @noisy det1007 det3889 det4469
mzz (5.5, 5) (6, 5)           @noisy det308 det2778
mxx (5.5, 7.5) (5.5, 0)       @noisy det809 det1174 det3873
mzz (5.5, 7) (6, 7)           @noisy det3910 det4731
mxx (6.5, 0.5) (6.5, 1)       @noisy det3233 det3589 det3852
mzz (6.5, 0) (7, 0)           @noisy det1751 det2531
mxx (6.5, 2.5) (6.5, 3)       @noisy det956 det3560 det3856
mzz (6.5, 2) (7, 2)           @noisy det989 det1727
mxx (6.5, 5) (6.5, 4.5)       @noisy det967 det2721 det3886
mzz (7, 4) (6.5, 4)           @noisy det4645 det4777
mxx (6.5, 6.5) (6.5, 7)       @noisy det807 det3887 det4135
mzz (6.5, 6) (7, 6)           @noisy det66 det519
mxx (7.5, 2) (7.5, 1.5)       @noisy det3874 det3878 det4515
mzz (0, 1) (7.5, 1)           @noisy det3230 det3255
mxx (7.5, 3.5) (7.5, 4)       @noisy det420 det3880 det4711
mzz (7.5, 3) (0, 3)           @noisy det566 det2620
mxx (7.5, 5.5) (7.5, 6)       @noisy det1984 det3872 det4469
mzz (7.5, 5) (0, 5)           @noisy det1193 det4991
mxx (7.5, 0) (7.5, 7.5)       @noisy det809 det2843 det3862
mzz (0, 7) (7.5, 7)           @noisy det3775 det4373
i (4, 0)                      @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (3, 1)                      @noisy
i (3, 7)                      @noisy
i (5, 4.5)                    @noisy
i (4, 6)                      @noisy
i (5, 1)                      @noisy
i (5, 7)                      @noisy
i (0, 2)                      @noisy
i (0, 5.5)                    @noisy
i (2, 2)                      @noisy
i (1, 0.5)                    @noisy
i (1, 6.5)                    @noisy
i (2, 5.5)                    @noisy
i (1, 3)                      @noisy
i (7, 4.5)                    @noisy
i (6, 2)                      @noisy
i (7, 1)                      @noisy
i (7, 7)                      @noisy
i (6, 5.5)                    @noisy
i (4, 2)                      @noisy
i (3, 0.5)                    @noisy
i (4, 5.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (5, 6.5)                    @noisy
i (3, 6.5)                    @noisy
i (5, 3)                      @noisy
i (0, 1.5)                    @noisy
i (0, 7.5)                    @noisy
i (2, 4)                      @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (2, 1.5)                    @noisy
i (2, 7.5)                    @noisy
i (1, 5)                      @noisy
i (6, 1.5)                    @noisy
i (7, 0.5)                    @noisy
i (6, 4)                      @noisy
i (7, 3)                      @noisy
i (6, 7.5)                    @noisy
i (7, 6.5)                    @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (4, 7.5)                    @noisy
i (3, 5)                      @noisy
i (5, 2.5)                    @noisy
i (4, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0)                      @noisy
i (1, 1)                      @noisy
i (0, 3.5)                    @noisy
i (2, 0)                      @noisy
i (1, 4.5)                    @noisy
i (0, 6)                      @noisy
i (2, 3.5)                    @noisy
i (1, 7)                      @noisy
i (2, 6)                      @noisy
i (7, 2.5)                    @noisy
i (6, 0)                      @noisy
i (6, 6)                      @noisy
i (7, 5)                      @noisy
i (6, 3.5)                    @noisy

--------         41
mzz (0, 1.5) (0.5, 1.5)       @noisy det3912 det4037 det4899
mzz (0, 3.5) (0.5, 3.5)       @noisy det74 det3927 det4899
mzz (0.5, 5.5) (0, 5.5)       @noisy det74 det2120 det3904
mzz (0, 7.5) (0.5, 7.5)       @noisy det2120 det3920 det4037
mzz (1, 0.5) (1.5, 0.5)       @noisy det2101 det3066 det3903
mzz (1, 2.5) (1.5, 2.5)       @noisy det1912 det3066 det3923
mzz (1.5, 4.5) (1, 4.5)       @noisy det1912 det2085 det3926
mzz (1, 6.5) (1.5, 6.5)       @noisy det2085 det2101 det3913
mzz (2, 1.5) (2.5, 1.5)       @noisy det3446 det3914 det4627
mzz (2, 3.5) (2.5, 3.5)       @noisy det334 det3916 det4627
mzz (2, 5.5) (2.5, 5.5)       @noisy det334 det1373 det3899
mzz (2.5, 7.5) (2, 7.5)       @noisy det1373 det3446 det3911
mzz (3.5, 0.5) (3, 0.5)       @noisy det1237 det2125 det3921
mzz (3, 2.5) (3.5, 2.5)       @noisy det1050 det1237 det3925
mzz (3, 4.5) (3.5, 4.5)       @noisy det1050 det2645 det3900
mzz (3.5, 6.5) (3, 6.5)       @noisy det2125 det2645 det3932
mzz (4, 1.5) (4.5, 1.5)       @noisy det10 det1364 det3894
mzz (4.5, 3.5) (4, 3.5)       @noisy det10 det3893 det3931
mzz (4, 5.5) (4.5, 5.5)       @noisy det2279 det3909 det3931
mzz (4, 7.5) (4.5, 7.5)       @noisy det1364 det2279 det3917
mzz (5, 0.5) (5.5, 0.5)       @noisy det3892 det4564 det4731
mzz (5.5, 2.5) (5, 2.5)       @noisy det1257 det3930 det4564
mzz (5, 4.5) (5.5, 4.5)       @noisy det1257 det2778 det3907
mzz (5, 6.5) (5.5, 6.5)       @noisy det2778 det3901 det4731
mzz (6, 1.5) (6.5, 1.5)       @noisy det1727 det1751 det3897
mzz (6, 3.5) (6.5, 3.5)       @noisy det1727 det3924 det4645
mzz (6.5, 5.5) (6, 5.5)       @noisy det66 det3902 det4645
mzz (6, 7.5) (6.5, 7.5)       @noisy det66 det1751 det3898
mzz (7, 0.5) (7.5, 0.5)       @noisy det3255 det3919 det4373
mzz (7.5, 2.5) (7, 2.5)       @noisy det566 det3255 det3905
mzz (7, 4.5) (7.5, 4.5)       @noisy det566 det3908 det4991
mzz (7, 6.5) (7.5, 6.5)       @noisy det3929 det4373 det4991
mzz (0, 1) (0.5, 1)           @noisy det4037 det4178
mz (0.5, 0.5)                 @noisy det4019 det4178
mx (0.5, 0)                   @noisy det4000
mzz (0, 3) (0.5, 3)           @noisy det2058 det4899
mz (0.5, 2.5)                 @noisy det2058 det3997
mx (0.5, 2)                   @noisy det3999
mzz (0.5, 5) (0, 5)           @noisy det74 det3251
mz (0.5, 4.5)                 @noisy det3251 det3970
mx (0.5, 4)                   @noisy det4004
mzz (0, 7) (0.5, 7)           @noisy det161 det2120
mz (0.5, 6.5)                 @noisy det161 det4010
mx (0.5, 6)                   @noisy det3993
mzz (1, 2) (1.5, 2)           @noisy det361 det3066
mz (1.5, 1.5)                 @noisy det361 det3992
mx (1.5, 1)                   @noisy det3978
mzz (1.5, 4) (1, 4)           @noisy det1912 det3228
mz (1.5, 3.5)                 @noisy det3228 det3983
mx (1.5, 3)                   @noisy det4017
mzz (1, 6) (1.5, 6)           @noisy det1600 det2085
mz (1.5, 5.5)                 @noisy det1600 det3986
mx (1.5, 5)                   @noisy det4023
mzz (1, 0) (1.5, 0)           @noisy det2101 det2792
mz (1.5, 7.5)                 @noisy det2792 det3990
mx (1.5, 7)                   @noisy det4035
mzz (2, 1) (2.5, 1)           @noisy det564 det3446
mz (2.5, 0.5)                 @noisy det564 det3976
mx (2.5, 0)                   @noisy det3988
mzz (2, 3) (2.5, 3)           @noisy det3 det4627
mz (2.5, 2.5)                 @noisy det3 det4001
mx (2.5, 2)                   @noisy det4032
mzz (2, 5) (2.5, 5)           @noisy det334 det4761
mz (2.5, 4.5)                 @noisy det4022 det4761
mx (2.5, 4)                   @noisy det4015
mzz (2.5, 7) (2, 7)           @noisy det1110 det1373
mz (2.5, 6.5)                 @noisy det1110 det3977
mx (2.5, 6)                   @noisy det3989
mzz (3, 2) (3.5, 2)           @noisy det1237 det3229
mz (3.5, 1.5)                 @noisy det3229 det3971
mx (3.5, 1)                   @noisy det4009
mzz (3, 4) (3.5, 4)           @noisy det1050 det3592
mz (3.5, 3.5)                 @noisy det3592 det3980
mx (3.5, 3)                   @noisy det4026
mzz (3.5, 6) (3, 6)           @noisy det2645 det3216
mz (3.5, 5.5)                 @noisy det3216 det4034
mx (3.5, 5)                   @noisy det4020
mzz (3.5, 0) (3, 0)           @noisy det2125 det4787
mz (3.5, 7.5)                 @noisy det3975 det4787
mx (3.5, 7)                   @noisy det4013
mzz (4, 1) (4.5, 1)           @noisy det1364 det4110
mz (4.5, 0.5)                 @noisy det4027 det4110
mx (4.5, 0)                   @noisy det3995
mzz (4.5, 3) (4, 3)           @noisy det10 det4599
mz (4.5, 2.5)                 @noisy det3965 det4599
mx (4.5, 2)                   @noisy det3998
mzz (4, 5) (4.5, 5)           @noisy det3315 det3931
mz (4.5, 4.5)                 @noisy det3315 det4028
mx (4.5, 4)                   @noisy det4002
mzz (4, 7) (4.5, 7)           @noisy det2279 det2541
mz (4.5, 6.5)                 @noisy det2541 det4008
mx (4.5, 6)                   @noisy det4016
mzz (5.5, 2) (5, 2)           @noisy det4334 det4564
mz (5.5, 1.5)                 @noisy det4036 det4334
mx (5.5, 1)                   @noisy det3958
mzz (5, 4) (5.5, 4)           @noisy det465 det1257
mz (5.5, 3.5)                 @noisy det465 det3981
mx (5.5, 3)                   @noisy det4018
mzz (5, 6) (5.5, 6)           @noisy det308 det2778
mz (5.5, 5.5)                 @noisy det308 det3984
mx (5.5, 5)                   @noisy det3964
mzz (5, 0) (5.5, 0)           @noisy det3910 det4731
mz (5.5, 7.5)                 @noisy det3910 det4030
mx (5.5, 7)                   @noisy det3967
mzz (6, 1) (6.5, 1)           @noisy det1751 det2531
mz (6.5, 0.5)                 @noisy det2531 det4011
mx (6.5, 0)                   @noisy det3972
mzz (6, 3) (6.5, 3)           @noisy det989 det1727
mz (6.5, 2.5)                 @noisy det989 det3987
mx (6.5, 2)                   @noisy det4033
mzz (6.5, 5) (6, 5)           @noisy det4645 det4777
mz (6.5, 4.5)                 @noisy det4031 det4777
mx (6.5, 4)                   @noisy det3991
mzz (6, 7) (6.5, 7)           @noisy det66 det519
mz (6.5, 6.5)                 @noisy det519 det4014
mx (6.5, 6)                   @noisy det3994
mzz (7.5, 2) (7, 2)           @noisy det3230 det3255
mz (7.5, 1.5)                 @noisy det3230 det3996
mx (7.5, 1)                   @noisy det4006
mzz (7, 4) (7.5, 4)           @noisy det566 det2620
mz (7.5, 3.5)                 @noisy det2620 det3974
mx (7.5, 3)                   @noisy det4024
mzz (7, 6) (7.5, 6)           @noisy det1193 det4991
mz (7.5, 5.5)                 @noisy det1193 det4021
mx (7.5, 5)                   @noisy det4005
mzz (7, 0) (7.5, 0)           @noisy det3775 det4373
mz (7.5, 7.5)                 @noisy det3775 det4003
mx (7.5, 7)                   @noisy det4012
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (7, 5)                      @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (3, 7.5)                    @noisy
i (4, 6.5)                    @noisy
i (3, 7)                      @noisy
i (5, 1)                      @noisy
i (5, 1.5)                    @noisy
i (5, 7.5)                    @noisy
i (5, 7)                      @noisy
i (4, 6)                      @noisy
i (0, 2.5)                    @noisy
i (0, 2)                      @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (6, 2.5)                    @noisy
i (6, 2)                      @noisy
i (7, 1.5)                    @noisy
i (7, 1)                      @noisy
i (7, 7.5)                    @noisy
i (7, 7)                      @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 3)                      @noisy
i (5, 3.5)                    @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (0, 4.5)                    @noisy
i (0, 4)                      @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (6, 6)                      @noisy
i (6, 4.5)                    @noisy
i (6, 4)                      @noisy
i (7, 3.5)                    @noisy
i (7, 3)                      @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (4, 4.5)                    @noisy
i (4, 4)                      @noisy
i (5, 5.5)                    @noisy
i (5, 5)                      @noisy
i (6, 0)                      @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (1, 1.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (0, 6.5)                    @noisy
i (0, 6)                      @noisy
i (1, 7.5)                    @noisy
i (1, 7)                      @noisy
i (2, 6.5)                    @noisy
i (2, 6)                      @noisy
i (6, 0.5)                    @noisy
i (6, 6.5)                    @noisy
i (7, 5.5)                    @noisy

--------         42
mzz (1, 1.5) (0.5, 1.5)       @noisy det3934 det4037 det4899
mxx (0, 1.5) (0, 1)           @noisy det4040 det4515
mzz (1, 3.5) (0.5, 3.5)       @noisy det74 det3947 det4899
mxx (0, 3.5) (0, 3)           @noisy det2447 det4711
mzz (0.5, 5.5) (1, 5.5)       @noisy det74 det2120 det3979
mxx (0, 5.5) (0, 5)           @noisy det507 det1984
mzz (1, 7.5) (0.5, 7.5)       @noisy det2120 det3985 det4037
mxx (0, 7) (0, 7.5)           @noisy det316 det2843
mzz (1.5, 0.5) (2, 0.5)       @noisy det2101 det3066 det3968
mxx (1, 0.5) (1, 0)           @noisy det4163 det4333
mzz (1.5, 2.5) (2, 2.5)       @noisy det1912 det3066 det3973
mxx (1, 2) (1, 2.5)           @noisy det1109 det3838
mzz (1.5, 4.5) (2, 4.5)       @noisy det1912 det2085 det3940
mxx (1, 4) (1, 4.5)           @noisy det291 det2170
mzz (1.5, 6.5) (2, 6.5)       @noisy det2085 det2101 det3937
mxx (1, 6.5) (1, 6)           @noisy det2823 det4029
mzz (3, 1.5) (2.5, 1.5)       @noisy det3446 det3944 det4627
mxx (2, 1) (2, 1.5)           @noisy det3377 det4914
mzz (2.5, 3.5) (3, 3.5)       @noisy det334 det3951 det4627
mxx (2, 3.5) (2, 3)           @noisy det806 det1393
mzz (2.5, 5.5) (3, 5.5)       @noisy det334 det1373 det3938
mxx (2, 5.5) (2, 5)           @noisy det2091 det2352
mzz (2.5, 7.5) (3, 7.5)       @noisy det1373 det3446 det3945
mxx (2, 7) (2, 7.5)           @noisy det742 det4553
mzz (3.5, 0.5) (4, 0.5)       @noisy det1237 det2125 det3941
mxx (3, 0) (3, 0.5)           @noisy det1349 det4807
mzz (3.5, 2.5) (4, 2.5)       @noisy det1050 det1237 det3942
mxx (3, 2.5) (3, 2)           @noisy det951 det3008
mzz (4, 4.5) (3.5, 4.5)       @noisy det1050 det2645 det3982
mxx (3, 4.5) (3, 4)           @noisy det508 det1138
mzz (3.5, 6.5) (4, 6.5)       @noisy det2125 det2645 det3955
mxx (3, 6) (3, 6.5)           @noisy det889 det4776
mzz (5, 1.5) (4.5, 1.5)       @noisy det10 det1364 det3953
mxx (4, 1.5) (4, 1)           @noisy det506 det662
mzz (5, 3.5) (4.5, 3.5)       @noisy det10 det3931 det3954
mxx (4, 3) (4, 3.5)           @noisy det784 det1952
mzz (5, 5.5) (4.5, 5.5)       @noisy det2279 det3931 det3957
mxx (4, 5) (4, 5.5)           @noisy det90 det1007
mzz (5, 7.5) (4.5, 7.5)       @noisy det1364 det2279 det3962
mxx (4, 7) (4, 7.5)           @noisy det1174 det3049
mzz (5.5, 0.5) (6, 0.5)       @noisy det3952 det4564 det4731
mxx (5, 0) (5, 0.5)           @noisy det753 det3589
mzz (5.5, 2.5) (6, 2.5)       @noisy det1257 det3960 det4564
mxx (5, 2) (5, 2.5)           @noisy det3560 det3659
mzz (5.5, 4.5) (6, 4.5)       @noisy det1257 det2778 det3946
mxx (5, 4.5) (5, 4)           @noisy det967 det4270
mzz (6, 6.5) (5.5, 6.5)       @noisy det2778 det3948 det4731
mxx (5, 6) (5, 6.5)           @noisy det4135 det4926
mzz (6.5, 1.5) (7, 1.5)       @noisy det1727 det1751 det3935
mxx (6, 1.5) (6, 1)           @noisy det3874 det4487
mzz (6.5, 3.5) (7, 3.5)       @noisy det1727 det3949 det4645
mxx (6, 3.5) (6, 3)           @noisy det420 det3895
mzz (6.5, 5.5) (7, 5.5)       @noisy det66 det3956 det4645
mxx (6, 5) (6, 5.5)           @noisy det959 det4469
mzz (6.5, 7.5) (7, 7.5)       @noisy det66 det1751 det3961
mxx (6, 7.5) (6, 7)           @noisy det809 det2479
mzz (7.5, 0.5) (0, 0.5)       @noisy det3255 det3966 det4373
mxx (7, 0.5) (7, 0)           @noisy det177 det3233
mzz (7.5, 2.5) (0, 2.5)       @noisy det566 det3255 det3936
mxx (7, 2) (7, 2.5)           @noisy det956 det4057
mzz (7.5, 4.5) (0, 4.5)       @noisy det566 det3939 det4991
mxx (7, 4.5) (7, 4)           @noisy det2721 det3950
mzz (7.5, 6.5) (0, 6.5)       @noisy det3959 det4373 det4991
mxx (7, 6.5) (7, 6)           @noisy det807 det1908
mx (0.5, 0)                   @noisy det177 det316 det2843 det4000 det4333
mz (0.5, 0.5)                 @noisy det4019 det4061
mx (0.5, 1)                   @noisy det4067
mx (0.5, 2)                   @noisy det1109 det3999 det4040 det4057 det4515
mz (0.5, 2.5)                 @noisy det3997 det4046
mx (0.5, 3)                   @noisy det4098
mx (0.5, 4)                   @noisy det291 det2447 det3950 det4004 det4711
mz (0.5, 4.5)                 @noisy det3970 det4063
mx (0.5, 5)                   @noisy det1984 det2721 det4071
mx (0.5, 6)                   @noisy det507 det1908 det1984 det2823 det3993
mz (0.5, 6.5)                 @noisy det4010 det4049
mx (0.5, 7)                   @noisy det807 det2843 det4097
mx (1.5, 1)                   @noisy det3377 det3978 det4040 det4163 det4333
mz (1.5, 1.5)                 @noisy det3992 det4101
mx (1.5, 2)                   @noisy det1109 det4089
mx (1.5, 3)                   @noisy det1109 det1393 det2447 det3838 det4017
mz (1.5, 3.5)                 @noisy det3983 det4077
mx (1.5, 4)                   @noisy det4095
mx (1.5, 5)                   @noisy det291 det507 det2170 det2352 det4023
mz (1.5, 5.5)                 @noisy det3986 det4079
mx (1.5, 6)                   @noisy det4051
mx (1.5, 7)                   @noisy det316 det742 det2823 det4029 det4035
mz (1.5, 7.5)                 @noisy det3990 det4100
mx (1.5, 0)                   @noisy det4092
mx (2.5, 0)                   @noisy det742 det1349 det3988 det4163 det4553
mz (2.5, 0.5)                 @noisy det3976 det4105
mx (2.5, 1)                   @noisy det3377 det4053
mx (2.5, 2)                   @noisy det3008 det3377 det3838 det4032 det4914
mz (2.5, 2.5)                 @noisy det4001 det4065
mx (2.5, 3)                   @noisy det1109 det4058
mx (2.5, 4)                   @noisy det508 det806 det1393 det2170 det4015
mz (2.5, 4.5)                 @noisy det4022 det4068
mx (2.5, 5)                   @noisy det4086
mx (2.5, 6)                   @noisy det889 det2091 det2352 det3989 det4029
mz (2.5, 6.5)                 @noisy det3977 det4070
mx (2.5, 7)                   @noisy det4081
mx (3.5, 1)                   @noisy det506 det1349 det4009 det4807 det4914
mz (3.5, 1.5)                 @noisy det3971 det4066
mx (3.5, 2)                   @noisy det4044
mx (3.5, 3)                   @noisy det784 det806 det951 det3008 det4026
mz (3.5, 3.5)                 @noisy det3980 det4085
mx (3.5, 4)                   @noisy det508 det4060
mx (3.5, 5)                   @noisy det508 det1007 det1138 det2091 det4020
mz (3.5, 5.5)                 @noisy det4034 det4084
mx (3.5, 6)                   @noisy det4107
mx (3.5, 7)                   @noisy det889 det1174 det4013 det4553 det4776
mz (3.5, 7.5)                 @noisy det3975 det4045
mx (3.5, 0)                   @noisy det4055
mx (4.5, 0)                   @noisy det1174 det3049 det3589 det3995 det4807
mz (4.5, 0.5)                 @noisy det4027 det4054
mx (4.5, 1)                   @noisy det4073
mx (4.5, 2)                   @noisy det506 det662 det951 det3560 det3998
mz (4.5, 2.5)                 @noisy det3965 det4056
mx (4.5, 3)                   @noisy det4042
mx (4.5, 4)                   @noisy det784 det967 det1138 det1952 det4002
mz (4.5, 4.5)                 @noisy det4028 det4087
mx (4.5, 5)                   @noisy det4099
mx (4.5, 6)                   @noisy det90 det1007 det4016 det4135 det4776
mz (4.5, 6.5)                 @noisy det4008 det4048
mx (4.5, 7)                   @noisy det4103
mx (5.5, 1)                   @noisy det662 det753 det3589 det3874 det3958
mz (5.5, 1.5)                 @noisy det4036 det4088
mx (5.5, 2)                   @noisy det4102
mx (5.5, 3)                   @noisy det420 det1952 det3560 det3659 det4018
mz (5.5, 3.5)                 @noisy det3981 det4074
mx (5.5, 4)                   @noisy det4094
mx (5.5, 5)                   @noisy det90 det967 det3964 det4270 det4469
mz (5.5, 5.5)                 @noisy det3984 det4078
mx (5.5, 6)                   @noisy det4050
mx (5.5, 7)                   @noisy det809 det3049 det3967 det4135 det4926
mz (5.5, 7.5)                 @noisy det4030 det4072
mx (5.5, 0)                   @noisy det4091
mx (6.5, 0)                   @noisy det753 det809 det2479 det3233 det3972
mz (6.5, 0.5)                 @noisy det4011 det4111
mx (6.5, 1)                   @noisy det4080
mx (6.5, 2)                   @noisy det956 det3659 det3874 det4033 det4487
mz (6.5, 2.5)                 @noisy det3987 det4096
mx (6.5, 3)                   @noisy det4109
mx (6.5, 4)                   @noisy det420 det2721 det3895 det3991 det4270
mz (6.5, 4.5)                 @noisy det4031 det4075
mx (6.5, 5)                   @noisy det4093
mx (6.5, 6)                   @noisy det807 det959 det3994 det4469 det4926
mz (6.5, 6.5)                 @noisy det4014 det4052
mx (6.5, 7)                   @noisy det4069
mx (7.5, 1)                   @noisy det177 det3233 det4006 det4487 det4515
mz (7.5, 1.5)                 @noisy det3996 det4106
mx (7.5, 2)                   @noisy det4059
mx (7.5, 3)                   @noisy det956 det3895 det4024 det4057 det4711
mz (7.5, 3.5)                 @noisy det3974 det4090
mx (7.5, 4)                   @noisy det2721 det4104
mx (7.5, 5)                   @noisy det959 det1984 det2721 det3950 det4005
mz (7.5, 5.5)                 @noisy det4021 det4064
mx (7.5, 6)                   @noisy det807 det4062 det4469
mx (7.5, 7)                   @noisy det807 det1908 det2479 det2843 det4012
mz (7.5, 7.5)                 @noisy det4003 det4047
mx (7.5, 0)                   @noisy det3233 det4083
i (4, 0)                      @noisy
i (3, 1)                      @noisy
i (3, 7)                      @noisy
i (4, 6)                      @noisy
i (5, 1)                      @noisy
i (5, 7)                      @noisy
i (0, 2)                      @noisy
i (2, 2)                      @noisy
i (1, 3)                      @noisy
i (6, 2)                      @noisy
i (7, 1)                      @noisy
i (7, 7)                      @noisy
i (4, 2)                      @noisy
i (3, 3)                      @noisy
i (5, 3)                      @noisy
i (2, 4)                      @noisy
i (0, 4)                      @noisy
i (1, 5)                      @noisy
i (6, 4)                      @noisy
i (7, 3)                      @noisy
i (3, 5)                      @noisy
i (4, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0)                      @noisy
i (1, 1)                      @noisy
i (2, 0)                      @noisy
i (0, 6)                      @noisy
i (1, 7)                      @noisy
i (2, 6)                      @noisy
i (6, 0)                      @noisy
i (6, 6)                      @noisy
i (7, 5)                      @noisy

--------         43
mxx (1, 1.5) (1, 2)           @noisy det4040 det4515
mx (0.5, 1.5)                 @noisy det4158 det4515
mz (0, 1.5)                   @noisy det4139
mxx (1, 3.5) (1, 4)           @noisy det2447 det4711
mx (0.5, 3.5)                 @noisy det4129 det4711
mz (0, 3.5)                   @noisy det4145
mxx (1, 6) (1, 5.5)           @noisy det507 det1984
mx (0.5, 5.5)                 @noisy det1984 det4151
mz (0, 5.5)                   @noisy det4182
mxx (1, 0) (1, 7.5)           @noisy det316 det2843
mx (0.5, 7.5)                 @noisy det2843 det4164
mz (0, 7.5)                   @noisy det4187
mxx (2, 0.5) (2, 1)           @noisy det4163 det4333
mx (1.5, 0.5)                 @noisy det4149 det4333
mz (1, 0.5)                   @noisy det4126
mxx (2, 3) (2, 2.5)           @noisy det1109 det3838
mx (1.5, 2.5)                 @noisy det1109 det4162
mz (1, 2.5)                   @noisy det4130
mxx (2, 4.5) (2, 5)           @noisy det291 det2170
mx (1.5, 4.5)                 @noisy det291 det4185
mz (1, 4.5)                   @noisy det4170
mxx (2, 6.5) (2, 7)           @noisy det2823 det4029
mx (1.5, 6.5)                 @noisy det2823 det4152
mz (1, 6.5)                   @noisy det4171
mxx (3, 1.5) (3, 2)           @noisy det3377 det4914
mx (2.5, 1.5)                 @noisy det3377 det4121
mz (2, 1.5)                   @noisy det4125
mxx (3, 3.5) (3, 4)           @noisy det806 det1393
mx (2.5, 3.5)                 @noisy det1393 det4188
mz (2, 3.5)                   @noisy det4172
mxx (3, 5.5) (3, 6)           @noisy det2091 det2352
mx (2.5, 5.5)                 @noisy det2352 det4131
mz (2, 5.5)                   @noisy det4117
mxx (3, 7.5) (3, 0)           @noisy det742 det4553
mx (2.5, 7.5)                 @noisy det742 det4153
mz (2, 7.5)                   @noisy det4128
mxx (4, 0.5) (4, 1)           @noisy det1349 det4807
mx (3.5, 0.5)                 @noisy det1349 det4160
mz (3, 0.5)                   @noisy det4159
mxx (4, 2.5) (4, 3)           @noisy det951 det3008
mx (3.5, 2.5)                 @noisy det3008 det4134
mz (3, 2.5)                   @noisy det4157
mxx (4, 4.5) (4, 5)           @noisy det508 det1138
mx (3.5, 4.5)                 @noisy det508 det4173
mz (3, 4.5)                   @noisy det4136
mxx (4, 6.5) (4, 7)           @noisy det889 det4776
mx (3.5, 6.5)                 @noisy det889 det4175
mz (3, 6.5)                   @noisy det4150
mxx (5, 1.5) (5, 2)           @noisy det506 det662
mx (4.5, 1.5)                 @noisy det506 det4142
mz (4, 1.5)                   @noisy det4161
mxx (5, 3.5) (5, 4)           @noisy det784 det1952
mx (4.5, 3.5)                 @noisy det784 det4179
mz (4, 3.5)                   @noisy det4167
mxx (5, 5.5) (5, 6)           @noisy det90 det1007
mx (4.5, 5.5)                 @noisy det1007 det4119
mz (4, 5.5)                   @noisy det4181
mxx (5, 0) (5, 7.5)           @noisy det1174 det3049
mx (4.5, 7.5)                 @noisy det1174 det4146
mz (4, 7.5)                   @noisy det4186
mxx (6, 1) (6, 0.5)           @noisy det753 det3589
mx (5.5, 0.5)                 @noisy det3589 det4118
mz (5, 0.5)                   @noisy det4124
mxx (6, 2.5) (6, 3)           @noisy det3560 det3659
mx (5.5, 2.5)                 @noisy det3560 det4180
mz (5, 2.5)                   @noisy det4127
mxx (6, 4.5) (6, 5)           @noisy det967 det4270
mx (5.5, 4.5)                 @noisy det967 det4166
mz (5, 4.5)                   @noisy det4169
mxx (6, 6.5) (6, 7)           @noisy det4135 det4926
mx (5.5, 6.5)                 @noisy det4135 det4140
mz (5, 6.5)                   @noisy det4184
mxx (7, 1.5) (7, 2)           @noisy det3874 det4487
mx (6.5, 1.5)                 @noisy det3874 det4138
mz (6, 1.5)                   @noisy det4155
mxx (7, 4) (7, 3.5)           @noisy det420 det3895
mx (6.5, 3.5)                 @noisy det420 det4176
mz (6, 3.5)                   @noisy det4123
mxx (7, 5.5) (7, 6)           @noisy det959 det4469
mx (6.5, 5.5)                 @noisy det4177 det4469
mz (6, 5.5)                   @noisy det4168
mxx (7, 0) (7, 7.5)           @noisy det809 det2479
mx (6.5, 7.5)                 @noisy det809 det4144
mz (6, 7.5)                   @noisy det4143
mxx (0, 1) (0, 0.5)           @noisy det177 det3233
mx (7.5, 0.5)                 @noisy det3233 det4122
mz (7, 0.5)                   @noisy det4132
mxx (0, 2.5) (0, 3)           @noisy det956 det4057
mx (7.5, 2.5)                 @noisy det956 det4133
mz (7, 2.5)                   @noisy det4156
mxx (0, 4.5) (0, 5)           @noisy det2721 det3950
mx (7.5, 4.5)                 @noisy det2721 det4137
mz (7, 4.5)                   @noisy det4120
mxx (0, 7) (0, 6.5)           @noisy det807 det1908
mx (7.5, 6.5)                 @noisy det807 det4174
mz (7, 6.5)                   @noisy det4148
mzz (0.5, 0) (0, 0)           @noisy det3590 det4037
mz (0.5, 0.5)                 @noisy det3590 det4061
mx (0.5, 1)                   @noisy det3233 det4040 det4067 det4163 det4515
mzz (0, 2) (0.5, 2)           @noisy det3443 det4899
mz (0.5, 2.5)                 @noisy det3443 det4046
mx (0.5, 3)                   @noisy det956 det2447 det3838 det4098 det4711
mzz (0, 4) (0.5, 4)           @noisy det74 det3850
mz (0.5, 4.5)                 @noisy det3850 det4063
mx (0.5, 5)                   @noisy det507 det2170 det4071
mzz (0.5, 6) (0, 6)           @noisy det2120 det3963
mz (0.5, 6.5)                 @noisy det3963 det4049
mx (0.5, 7)                   @noisy det316 det4029 det4097
mzz (1, 1) (1.5, 1)           @noisy det3066 det4329
mz (1.5, 1.5)                 @noisy det4101 det4329
mx (1.5, 2)                   @noisy det3838 det4089 det4515 det4914
mzz (1, 3) (1.5, 3)           @noisy det1833 det1912
mz (1.5, 3.5)                 @noisy det1833 det4077
mx (1.5, 4)                   @noisy det291 det806 det2170 det4095 det4711
mzz (1.5, 5) (1, 5)           @noisy det2085 det2772
mz (1.5, 5.5)                 @noisy det2772 det4079
mx (1.5, 6)                   @noisy det1984 det2091 det2823 det4029 det4051
mzz (1, 7) (1.5, 7)           @noisy det103 det2101
mz (1.5, 7.5)                 @noisy det103 det4100
mx (1.5, 0)                   @noisy det2843 det4092 det4163 det4333 det4553
mzz (2, 0) (2.5, 0)           @noisy det3446 det3682
mz (2.5, 0.5)                 @noisy det3682 det4105
mx (2.5, 1)                   @noisy det4053 det4333 det4807 det4914
mzz (2.5, 2) (2, 2)           @noisy det509 det4627
mz (2.5, 2.5)                 @noisy det509 det4065
mx (2.5, 3)                   @noisy det806 det951 det1393 det4058
mzz (2, 4) (2.5, 4)           @noisy det334 det4718
mz (2.5, 4.5)                 @noisy det4068 det4718
mx (2.5, 5)                   @noisy det291 det1138 det2091 det2352 det4086
mzz (2, 6) (2.5, 6)           @noisy det1373 det3276
mz (2.5, 6.5)                 @noisy det3276 det4070
mx (2.5, 7)                   @noisy det742 det2823 det4081 det4553 det4776
mzz (3, 1) (3.5, 1)           @noisy det1237 det3906
mz (3.5, 1.5)                 @noisy det3906 det4066
mx (3.5, 2)                   @noisy det662 det951 det3008 det3377 det4044
mzz (3, 3) (3.5, 3)           @noisy det280 det1050
mz (3.5, 3.5)                 @noisy det280 det4085
mx (3.5, 4)                   @noisy det1138 det1393 det1952 det4060
mzz (3.5, 5) (3, 5)           @noisy det1468 det2645
mz (3.5, 5.5)                 @noisy det1468 det4084
mx (3.5, 6)                   @noisy det90 det889 det2352 det4107 det4776
mzz (3, 7) (3.5, 7)           @noisy det2125 det4850
mz (3.5, 7.5)                 @noisy det4045 det4850
mx (3.5, 0)                   @noisy det742 det1349 det3049 det4055 det4807
mzz (4, 0) (4.5, 0)           @noisy det1364 det2427
mz (4.5, 0.5)                 @noisy det2427 det4054
mx (4.5, 1)                   @noisy det506 det662 det753 det1349 det4073
mzz (4.5, 2) (4, 2)           @noisy det10 det2093
mz (4.5, 2.5)                 @noisy det2093 det4056
mx (4.5, 3)                   @noisy det784 det1952 det3008 det3659 det4042
mzz (4, 4) (4.5, 4)           @noisy det3053 det3931
mz (4.5, 4.5)                 @noisy det3053 det4087
mx (4.5, 5)                   @noisy det90 det508 det1007 det4099 det4270
mzz (4, 6) (4.5, 6)           @noisy det2279 det3845
mz (4.5, 6.5)                 @noisy det3845 det4048
mx (4.5, 7)                   @noisy det889 det1174 det3049 det4103 det4926
mzz (5.5, 1) (5, 1)           @noisy det3263 det4564
mz (5.5, 1.5)                 @noisy det3263 det4088
mx (5.5, 2)                   @noisy det506 det3560 det3659 det4102 det4487
mzz (5, 3) (5.5, 3)           @noisy det1257 det3677
mz (5.5, 3.5)                 @noisy det3677 det4074
mx (5.5, 4)                   @noisy det784 det967 det3895 det4094 det4270
mzz (5, 5) (5.5, 5)           @noisy det553 det2778
mz (5.5, 5.5)                 @noisy det553 det4078
mx (5.5, 6)                   @noisy det959 det1007 det4050 det4135 det4926
mzz (5.5, 7) (5, 7)           @noisy det3896 det4731
mz (5.5, 7.5)                 @noisy det3896 det4072
mx (5.5, 0)                   @noisy det753 det1174 det2479 det3589 det4091
mzz (6.5, 0) (6, 0)           @noisy det1751 det2208
mz (6.5, 0.5)                 @noisy det2208 det4111
mx (6.5, 1)                   @noisy det177 det3589 det3874 det4080 det4487
mzz (6, 2) (6.5, 2)           @noisy det1727 det1985
mz (6.5, 2.5)                 @noisy det1985 det4096
mx (6.5, 3)                   @noisy det420 det3560 det3895 det4057 det4109
mzz (6, 4) (6.5, 4)           @noisy det298 det4645
mz (6.5, 4.5)                 @noisy det298 det4075
mx (6.5, 5)                   @noisy det959 det967 det3950 det4093 det4469
mzz (6, 6) (6.5, 6)           @noisy det66 det3749
mz (6.5, 6.5)                 @noisy det3749 det4052
mx (6.5, 7)                   @noisy det809 det1908 det2479 det4069 det4135
mzz (7, 1) (7.5, 1)           @noisy det3255 det4786
mz (7.5, 1.5)                 @noisy det4106 det4786
mx (7.5, 2)                   @noisy det956 det3874 det4040 det4057 det4059
mzz (7.5, 3) (7, 3)           @noisy det566 det2388
mz (7.5, 3.5)                 @noisy det2388 det4090
mx (7.5, 4)                   @noisy det420 det2447 det3950 det4104
mzz (7, 5) (7.5, 5)           @noisy det14 det4991
mz (7.5, 5.5)                 @noisy det14 det4064
mx (7.5, 6)                   @noisy det507 det1908 det4062
mzz (7, 7) (7.5, 7)           @noisy det1626 det4373
mz (7.5, 7.5)                 @noisy det1626 det4047
mx (7.5, 0)                   @noisy det177 det316 det809 det4083

--------         44
mz (0, 1.5)                   @noisy det3255 det3443 det4037 det4139 det4786
mx (0.5, 1.5)                 @noisy det4158 det4215
mz (1, 1.5)                   @noisy det4196
mz (0, 3.5)                   @noisy det566 det2388 det3850 det4145 det4899
mx (0.5, 3.5)                 @noisy det4129 det4236
mz (1, 3.5)                   @noisy det4190
mz (0, 5.5)                   @noisy det14 det74 det3963 det4182 det4991
mx (0.5, 5.5)                 @noisy det4151 det4276
mz (1, 5.5)                   @noisy det4261
mz (0, 7.5)                   @noisy det1626 det2120 det3590 det4187 det4373
mx (0.5, 7.5)                 @noisy det4164 det4217
mz (1, 7.5)                   @noisy det4208
mz (1, 0.5)                   @noisy det2101 det3590 det4037 det4126 det4329
mx (1.5, 0.5)                 @noisy det4149 det4272
mz (2, 0.5)                   @noisy det4207
mz (1, 2.5)                   @noisy det1833 det3066 det3443 det4130 det4899
mx (1.5, 2.5)                 @noisy det4162 det4216
mz (2, 2.5)                   @noisy det4221
mz (1, 4.5)                   @noisy det74 det1912 det2772 det3850 det4170
mx (1.5, 4.5)                 @noisy det4185 det4247
mz (2, 4.5)                   @noisy det4242
mz (1, 6.5)                   @noisy det103 det2085 det2120 det3963 det4171
mx (1.5, 6.5)                 @noisy det4152 det4279
mz (2, 6.5)                   @noisy det4281
mz (2, 1.5)                   @noisy det509 det3066 det3446 det4125 det4329
mx (2.5, 1.5)                 @noisy det4121 det4226
mz (3, 1.5)                   @noisy det4213
mz (2, 3.5)                   @noisy det1833 det1912 det4172 det4627 det4718
mx (2.5, 3.5)                 @noisy det4188 det4255
mz (3, 3.5)                   @noisy det4239
mz (2, 5.5)                   @noisy det334 det2085 det2772 det3276 det4117
mx (2.5, 5.5)                 @noisy det4131 det4195
mz (3, 5.5)                   @noisy det4269
mz (2, 7.5)                   @noisy det103 det1373 det2101 det3682 det4128
mx (2.5, 7.5)                 @noisy det4153 det4210
mz (3, 7.5)                   @noisy det4201
mz (3, 0.5)                   @noisy det2125 det3446 det3682 det3906 det4159
mx (3.5, 0.5)                 @noisy det4160 det4192
mz (4, 0.5)                   @noisy det4264
mz (3, 2.5)                   @noisy det280 det509 det1237 det4157 det4627
mx (3.5, 2.5)                 @noisy det4134 det4244
mz (4, 2.5)                   @noisy det4274
mz (3, 4.5)                   @noisy det334 det1050 det1468 det4136 det4718
mx (3.5, 4.5)                 @noisy det4173 det4227
mz (4, 4.5)                   @noisy det4193
mz (3, 6.5)                   @noisy det1373 det2645 det3276 det4150 det4850
mx (3.5, 6.5)                 @noisy det4175 det4230
mz (4, 6.5)                   @noisy det4204
mz (4, 1.5)                   @noisy det1237 det1364 det2093 det3906 det4161
mx (4.5, 1.5)                 @noisy det4142 det4200
mz (5, 1.5)                   @noisy det4245
mz (4, 3.5)                   @noisy det10 det280 det1050 det3053 det4167
mx (4.5, 3.5)                 @noisy det4179 det4262
mz (5, 3.5)                   @noisy det4250
mz (4, 5.5)                   @noisy det1468 det2645 det3845 det3931 det4181
mx (4.5, 5.5)                 @noisy det4119 det4228
mz (5, 5.5)                   @noisy det4231
mz (4, 7.5)                   @noisy det2125 det2279 det2427 det4186 det4850
mx (4.5, 7.5)                 @noisy det4146 det4202
mz (5, 7.5)                   @noisy det4225
mz (5, 0.5)                   @noisy det1364 det2427 det3263 det4124 det4731
mx (5.5, 0.5)                 @noisy det4118 det4280
mz (6, 0.5)                   @noisy det4263
mz (5, 2.5)                   @noisy det10 det2093 det3677 det4127 det4564
mx (5.5, 2.5)                 @noisy det4180 det4238
mz (6, 2.5)                   @noisy det4211
mz (5, 4.5)                   @noisy det553 det1257 det3053 det3931 det4169
mx (5.5, 4.5)                 @noisy det4166 det4219
mz (6, 4.5)                   @noisy det4212
mz (5, 6.5)                   @noisy det2279 det2778 det3845 det3896 det4184
mx (5.5, 6.5)                 @noisy det4140 det4199
mz (6, 6.5)                   @noisy det4267
mz (6, 1.5)                   @noisy det1751 det1985 det3263 det4155 det4564
mx (6.5, 1.5)                 @noisy det4138 det4198
mz (7, 1.5)                   @noisy det4233
mz (6, 3.5)                   @noisy det298 det1257 det1727 det3677 det4123
mx (6.5, 3.5)                 @noisy det4176 det4232
mz (7, 3.5)                   @noisy det4214
mz (6, 5.5)                   @noisy det553 det2778 det3749 det4168 det4645
mx (6.5, 5.5)                 @noisy det4177 det4234
mz (7, 5.5)                   @noisy det4197
mz (6, 7.5)                   @noisy det66 det2208 det3896 det4143 det4731
mx (6.5, 7.5)                 @noisy det4144 det4257
mz (7, 7.5)                   @noisy det4275
mz (7, 0.5)                   @noisy det1751 det2208 det4132 det4373 det4786
mx (7.5, 0.5)                 @noisy det4122 det4191
mz (0, 0.5)                   @noisy det4194
mz (7, 2.5)                   @noisy det1727 det1985 det2388 det3255 det4156
mx (7.5, 2.5)                 @noisy det4133 det4241
mz (0, 2.5)                   @noisy det4260
mz (7, 4.5)                   @noisy det14 det298 det566 det4120 det4645
mx (7.5, 4.5)                 @noisy det4137 det4248
mz (0, 4.5)                   @noisy det4203
mz (7, 6.5)                   @noisy det66 det1626 det3749 det4148 det4991
mx (7.5, 6.5)                 @noisy det4174 det4229
mz (0, 6.5)                   @noisy det4206
mxx (0.5, 0.5) (0.5, 0)       @noisy det4283
mzz (1, 1) (0.5, 1)           @noisy det3590 det4037
mxx (0.5, 2.5) (0.5, 2)       @noisy det4288
mzz (1, 3) (0.5, 3)           @noisy det3443 det4899
mxx (0.5, 4.5) (0.5, 4)       @noisy det4265
mzz (0.5, 5) (1, 5)           @noisy det74 det3850
mxx (0.5, 6.5) (0.5, 6)       @noisy det4246
mzz (1, 7) (0.5, 7)           @noisy det2120 det3963
mxx (1.5, 1.5) (1.5, 1)       @noisy det4252
mzz (1.5, 2) (2, 2)           @noisy det3066 det4329
mxx (1.5, 3.5) (1.5, 3)       @noisy det4282
mzz (1.5, 4) (2, 4)           @noisy det1833 det1912
mxx (1.5, 5) (1.5, 5.5)       @noisy det4285
mzz (1.5, 6) (2, 6)           @noisy det2085 det2772
mxx (1.5, 7.5) (1.5, 7)       @noisy det4271
mzz (1.5, 0) (2, 0)           @noisy det103 det2101
mxx (2.5, 0.5) (2.5, 0)       @noisy det4220
mzz (3, 1) (2.5, 1)           @noisy det3446 det3682
mxx (2.5, 2) (2.5, 2.5)       @noisy det4223
mzz (2.5, 3) (3, 3)           @noisy det509 det4627
mxx (2.5, 4) (2.5, 4.5)       @noisy det4284
mzz (2.5, 5) (3, 5)           @noisy det334 det4718
mxx (2.5, 6.5) (2.5, 6)       @noisy det4290
mzz (2.5, 7) (3, 7)           @noisy det1373 det3276
mxx (3.5, 1) (3.5, 1.5)       @noisy det4235
mzz (3.5, 2) (4, 2)           @noisy det1237 det3906
mxx (3.5, 3) (3.5, 3.5)       @noisy det4243
mzz (4, 4) (3.5, 4)           @noisy det280 det1050
mxx (3.5, 5) (3.5, 5.5)       @noisy det4240
mzz (3.5, 6) (4, 6)           @noisy det1468 det2645
mxx (3.5, 7) (3.5, 7.5)       @noisy det4289
mzz (3.5, 0) (4, 0)           @noisy det2125 det4850
mxx (4.5, 0.5) (4.5, 0)       @noisy det4249
mzz (5, 1) (4.5, 1)           @noisy det1364 det2427
mxx (4.5, 2) (4.5, 2.5)       @noisy det4251
mzz (5, 3) (4.5, 3)           @noisy det10 det2093
mxx (4.5, 4.5) (4.5, 4)       @noisy det4278
mzz (5, 5) (4.5, 5)           @noisy det3053 det3931
mxx (4.5, 6.5) (4.5, 6)       @noisy det4266
mzz (5, 7) (4.5, 7)           @noisy det2279 det3845
mxx (5.5, 1) (5.5, 1.5)       @noisy det4259
mzz (5.5, 2) (6, 2)           @noisy det3263 det4564
mxx (5.5, 3) (5.5, 3.5)       @noisy det4256
mzz (5.5, 4) (6, 4)           @noisy det1257 det3677
mxx (5.5, 5.5) (5.5, 5)       @noisy det4253
mzz (6, 6) (5.5, 6)           @noisy det553 det2778
mxx (5.5, 7) (5.5, 7.5)       @noisy det4268
mzz (5.5, 0) (6, 0)           @noisy det3896 det4731
mxx (6.5, 0) (6.5, 0.5)       @noisy det4287
mzz (6.5, 1) (7, 1)           @noisy det1751 det2208
mxx (6.5, 2.5) (6.5, 2)       @noisy det4258
mzz (6.5, 3) (7, 3)           @noisy det1727 det1985
mxx (6.5, 4.5) (6.5, 4)       @noisy det4277
mzz (6.5, 5) (7, 5)           @noisy det298 det4645
mxx (6.5, 6) (6.5, 6.5)       @noisy det4273
mzz (6.5, 7) (7, 7)           @noisy det66 det3749
mxx (7.5, 1.5) (7.5, 1)       @noisy det4237
mzz (7.5, 2) (0, 2)           @noisy det3255 det4786
mxx (7.5, 3) (7.5, 3.5)       @noisy det4224
mzz (7.5, 4) (0, 4)           @noisy det566 det2388
mxx (7.5, 5) (7.5, 5.5)       @noisy det4218
mzz (7.5, 6) (0, 6)           @noisy det14 det4991
mxx (7.5, 7.5) (7.5, 7)       @noisy det4291
mzz (7.5, 0) (0, 0)           @noisy det1626 det4373
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (5, 4)                      @noisy
i (0, 5)                      @noisy
i (1, 0)                      @noisy
i (1, 6)                      @noisy
i (2, 5)                      @noisy
i (7, 4)                      @noisy
i (6, 5)                      @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (5, 0)                      @noisy
i (5, 6)                      @noisy
i (3, 6)                      @noisy
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (2, 7)                      @noisy
i (6, 1)                      @noisy
i (7, 0)                      @noisy
i (6, 7)                      @noisy
i (7, 6)                      @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4, 7)                      @noisy
i (5, 2)                      @noisy
i (0, 3)                      @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (7, 2)                      @noisy
i (6, 3)                      @noisy

--------         45
mxx (0, 1.5) (0, 2)           @noisy det4040 det4286
mx (0.5, 1.5)                 @noisy det4215 det4286
mz (1, 1.5)                   @noisy det3066 det3590 det4196 det4329 det4899
mxx (0, 3.5) (0, 4)           @noisy det677 det2447
mx (0.5, 3.5)                 @noisy det677 det4236
mz (1, 3.5)                   @noisy det74 det1833 det1912 det3443 det4190
mxx (0, 5.5) (0, 6)           @noisy det507 det1027
mx (0.5, 5.5)                 @noisy det1027 det4276
mz (1, 5.5)                   @noisy det2085 det2120 det2772 det3850 det4261
mxx (0, 7.5) (0, 0)           @noisy det316 det5064
mx (0.5, 7.5)                 @noisy det4217 det5064
mz (1, 7.5)                   @noisy det103 det2101 det3963 det4037 det4208
mxx (1, 0.5) (1, 1)           @noisy det1758 det4163
mx (1.5, 0.5)                 @noisy det1758 det4272
mz (2, 0.5)                   @noisy det103 det3066 det3446 det3682 det4207
mxx (1, 2.5) (1, 3)           @noisy det2627 det3838
mx (1.5, 2.5)                 @noisy det2627 det4216
mz (2, 2.5)                   @noisy det509 det1912 det4221 det4329 det4627
mxx (1, 4.5) (1, 5)           @noisy det2170 det4551
mx (1.5, 4.5)                 @noisy det4247 det4551
mz (2, 4.5)                   @noisy det334 det1833 det2085 det4242 det4718
mxx (1, 6.5) (1, 7)           @noisy det23 det4029
mx (1.5, 6.5)                 @noisy det23 det4279
mz (2, 6.5)                   @noisy det1373 det2101 det2772 det3276 det4281
mxx (2, 1.5) (2, 2)           @noisy det2803 det4914
mx (2.5, 1.5)                 @noisy det2803 det4226
mz (3, 1.5)                   @noisy det1237 det3682 det3906 det4213 det4627
mxx (2, 3.5) (2, 4)           @noisy det806 det1217
mx (2.5, 3.5)                 @noisy det1217 det4255
mz (3, 3.5)                   @noisy det280 det334 det509 det1050 det4239
mxx (2, 5.5) (2, 6)           @noisy det303 det2091
mx (2.5, 5.5)                 @noisy det303 det4195
mz (3, 5.5)                   @noisy det1373 det1468 det2645 det4269 det4718
mxx (2, 0) (2, 7.5)           @noisy det275 det4553
mx (2.5, 7.5)                 @noisy det275 det4210
mz (3, 7.5)                   @noisy det2125 det3276 det3446 det4201 det4850
mxx (3, 1) (3, 0.5)           @noisy det2796 det4807
mx (3.5, 0.5)                 @noisy det2796 det4192
mz (4, 0.5)                   @noisy det1237 det1364 det2427 det4264 det4850
mxx (3, 2.5) (3, 3)           @noisy det267 det951
mx (3.5, 2.5)                 @noisy det267 det4244
mz (4, 2.5)                   @noisy det10 det1050 det2093 det3906 det4274
mxx (3, 4.5) (3, 5)           @noisy det917 det1138
mx (3.5, 4.5)                 @noisy det917 det4227
mz (4, 4.5)                   @noisy det280 det2645 det3053 det3931 det4193
mxx (3, 7) (3, 6.5)           @noisy det1483 det4776
mx (3.5, 6.5)                 @noisy det1483 det4230
mz (4, 6.5)                   @noisy det1468 det2125 det2279 det3845 det4204
mxx (4, 1.5) (4, 2)           @noisy det30 det662
mx (4.5, 1.5)                 @noisy det30 det4200
mz (5, 1.5)                   @noisy det10 det2427 det3263 det4245 det4564
mxx (4, 4) (4, 3.5)           @noisy det1952 det2245
mx (4.5, 3.5)                 @noisy det2245 det4262
mz (5, 3.5)                   @noisy det1257 det2093 det3677 det3931 det4250
mxx (4, 5.5) (4, 6)           @noisy det90 det1351
mx (4.5, 5.5)                 @noisy det1351 det4228
mz (5, 5.5)                   @noisy det553 det2279 det2778 det3053 det4231
mxx (4, 0) (4, 7.5)           @noisy det3049 det5144
mx (4.5, 7.5)                 @noisy det4202 det5144
mz (5, 7.5)                   @noisy det1364 det3845 det3896 det4225 det4731
mxx (5, 0.5) (5, 1)           @noisy det753 det1639
mx (5.5, 0.5)                 @noisy det1639 det4280
mz (6, 0.5)                   @noisy det1751 det2208 det3896 det4263 det4564
mxx (5, 3) (5, 2.5)           @noisy det102 det3659
mx (5.5, 2.5)                 @noisy det102 det4238
mz (6, 2.5)                   @noisy det1257 det1727 det1985 det3263 det4211
mxx (5, 4.5) (5, 5)           @noisy det4270 det4641
mx (5.5, 4.5)                 @noisy det4219 det4641
mz (6, 4.5)                   @noisy det298 det2778 det3677 det4212 det4645
mxx (5, 6.5) (5, 7)           @noisy det4379 det4926
mx (5.5, 6.5)                 @noisy det4199 det4379
mz (6, 6.5)                   @noisy det66 det553 det3749 det4267 det4731
mxx (6, 1.5) (6, 2)           @noisy det4108 det4487
mx (6.5, 1.5)                 @noisy det4108 det4198
mz (7, 1.5)                   @noisy det1727 det2208 det3255 det4233 det4786
mxx (6, 3.5) (6, 4)           @noisy det3895 det4082
mx (6.5, 3.5)                 @noisy det4082 det4232
mz (7, 3.5)                   @noisy det566 det1985 det2388 det4214 det4645
mxx (6, 6) (6, 5.5)           @noisy det959 det4623
mx (6.5, 5.5)                 @noisy det4234 det4623
mz (7, 5.5)                   @noisy det14 det66 det298 det4197 det4991
mxx (6, 7.5) (6, 0)           @noisy det1264 det2479
mx (6.5, 7.5)                 @noisy det1264 det4257
mz (7, 7.5)                   @noisy det1626 det1751 det3749 det4275 det4373
mxx (7, 0.5) (7, 1)           @noisy det177 det3568
mx (7.5, 0.5)                 @noisy det3568 det4191
mz (0, 0.5)                   @noisy det1626 det3255 det3590 det4037 det4194
mxx (7, 2.5) (7, 3)           @noisy det4057 det4811
mx (7.5, 2.5)                 @noisy det4241 det4811
mz (0, 2.5)                   @noisy det566 det3443 det4260 det4786 det4899
mxx (7, 4.5) (7, 5)           @noisy det2610 det3950
mx (7.5, 4.5)                 @noisy det2610 det4248
mz (0, 4.5)                   @noisy det74 det2388 det3850 det4203 det4991
mxx (7, 6.5) (7, 7)           @noisy det1908 det3747
mx (7.5, 6.5)                 @noisy det3747 det4229
mz (0, 6.5)                   @noisy det14 det2120 det3963 det4206 det4373
mxx (0.5, 0.5) (0.5, 1)       @noisy det4304
mxx (0.5, 2.5) (0.5, 3)       @noisy det4307
mxx (0.5, 5) (0.5, 4.5)       @noisy det4309
mxx (0.5, 6.5) (0.5, 7)       @noisy det4319
mxx (1.5, 1.5) (1.5, 2)       @noisy det4305
mxx (1.5, 4) (1.5, 3.5)       @noisy det4298
mxx (1.5, 5.5) (1.5, 6)       @noisy det4314
mxx (1.5, 0) (1.5, 7.5)       @noisy det4322
mxx (2.5, 0.5) (2.5, 1)       @noisy det4315
mxx (2.5, 2.5) (2.5, 3)       @noisy det4323
mxx (2.5, 4.5) (2.5, 5)       @noisy det4310
mxx (2.5, 7) (2.5, 6.5)       @noisy det4317
mxx (3.5, 1.5) (3.5, 2)       @noisy det4311
mxx (3.5, 3.5) (3.5, 4)       @noisy det4308
mxx (3.5, 5.5) (3.5, 6)       @noisy det4293
mxx (3.5, 0) (3.5, 7.5)       @noisy det4320
mxx (4.5, 0.5) (4.5, 1)       @noisy det4316
mxx (4.5, 2.5) (4.5, 3)       @noisy det4297
mxx (4.5, 4.5) (4.5, 5)       @noisy det4296
mxx (4.5, 6.5) (4.5, 7)       @noisy det4321
mxx (5.5, 1.5) (5.5, 2)       @noisy det4295
mxx (5.5, 3.5) (5.5, 4)       @noisy det4330
mxx (5.5, 5.5) (5.5, 6)       @noisy det4318
mxx (5.5, 7.5) (5.5, 0)       @noisy det4328
mxx (6.5, 0.5) (6.5, 1)       @noisy det4303
mxx (6.5, 2.5) (6.5, 3)       @noisy det4306
mxx (6.5, 5) (6.5, 4.5)       @noisy det4299
mxx (6.5, 6.5) (6.5, 7)       @noisy det4300
mxx (7.5, 2) (7.5, 1.5)       @noisy det4331
mxx (7.5, 3.5) (7.5, 4)       @noisy det4332
mxx (7.5, 5.5) (7.5, 6)       @noisy det4326
mxx (7.5, 0) (7.5, 7.5)       @noisy det4313
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (4.5, 2)                    @noisy
i (5, 4)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 3)                    @noisy
i (0, 5)                      @noisy
i (0.5, 4)                    @noisy
i (1, 0)                      @noisy
i (1, 6)                      @noisy
i (2, 5)                      @noisy
i (2.5, 4)                    @noisy
i (7, 4)                      @noisy
i (1.5, 5)                    @noisy
i (6, 5)                      @noisy
i (6.5, 4)                    @noisy
i (7.5, 3)                    @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (4.5, 4)                    @noisy
i (5, 0)                      @noisy
i (5, 6)                      @noisy
i (3, 6)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 5)                    @noisy
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (0.5, 0)                    @noisy
i (1, 2)                      @noisy
i (1.5, 1)                    @noisy
i (2, 1)                      @noisy
i (2.5, 0)                    @noisy
i (2.5, 6)                    @noisy
i (2, 7)                      @noisy
i (0.5, 6)                    @noisy
i (6, 1)                      @noisy
i (7, 0)                      @noisy
i (1.5, 7)                    @noisy
i (6.5, 0)                    @noisy
i (6.5, 6)                    @noisy
i (6, 7)                      @noisy
i (7.5, 5)                    @noisy
i (7, 6)                      @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4.5, 0)                    @noisy
i (4, 7)                      @noisy
i (5, 2)                      @noisy
i (5.5, 1)                    @noisy
i (3.5, 1)                    @noisy
i (3.5, 7)                    @noisy
i (4.5, 6)                    @noisy
i (5.5, 7)                    @noisy
i (0, 3)                      @noisy
i (0.5, 2)                    @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (2.5, 2)                    @noisy
i (7, 2)                      @noisy
i (1.5, 3)                    @noisy
i (6, 3)                      @noisy
i (6.5, 2)                    @noisy
i (7.5, 1)                    @noisy
i (7.5, 7)                    @noisy

--------         46
mzz (0, 1.5) (0.5, 1.5)       @noisy det4346
mxx (1, 1) (1, 1.5)           @noisy det4040 det4286
mzz (0, 3.5) (0.5, 3.5)       @noisy det4343
mxx (1, 3) (1, 3.5)           @noisy det677 det2447
mzz (0.5, 5.5) (0, 5.5)       @noisy det4336
mxx (1, 5) (1, 5.5)           @noisy det507 det1027
mzz (0, 7.5) (0.5, 7.5)       @noisy det4361
mxx (1, 7.5) (1, 7)           @noisy det316 det5064
mzz (1, 0.5) (1.5, 0.5)       @noisy det4370
mxx (2, 0) (2, 0.5)           @noisy det1758 det4163
mzz (1, 2.5) (1.5, 2.5)       @noisy det4338
mxx (2, 2) (2, 2.5)           @noisy det2627 det3838
mzz (1.5, 4.5) (1, 4.5)       @noisy det4342
mxx (2, 4.5) (2, 4)           @noisy det2170 det4551
mzz (1, 6.5) (1.5, 6.5)       @noisy det4348
mxx (2, 6.5) (2, 6)           @noisy det23 det4029
mzz (2, 1.5) (2.5, 1.5)       @noisy det4350
mxx (3, 1.5) (3, 1)           @noisy det2803 det4914
mzz (2, 3.5) (2.5, 3.5)       @noisy det4351
mxx (3, 3.5) (3, 3)           @noisy det806 det1217
mzz (2, 5.5) (2.5, 5.5)       @noisy det4357
mxx (3, 5) (3, 5.5)           @noisy det303 det2091
mzz (2.5, 7.5) (2, 7.5)       @noisy det4341
mxx (3, 7.5) (3, 7)           @noisy det275 det4553
mzz (3.5, 0.5) (3, 0.5)       @noisy det4363
mxx (4, 0) (4, 0.5)           @noisy det2796 det4807
mzz (3, 2.5) (3.5, 2.5)       @noisy det4335
mxx (4, 2) (4, 2.5)           @noisy det267 det951
mzz (3, 4.5) (3.5, 4.5)       @noisy det4366
mxx (4, 4.5) (4, 4)           @noisy det917 det1138
mzz (3.5, 6.5) (3, 6.5)       @noisy det4349
mxx (4, 6) (4, 6.5)           @noisy det1483 det4776
mzz (4, 1.5) (4.5, 1.5)       @noisy det4360
mxx (5, 1) (5, 1.5)           @noisy det30 det662
mzz (4.5, 3.5) (4, 3.5)       @noisy det4359
mxx (5, 3.5) (5, 3)           @noisy det1952 det2245
mzz (4, 5.5) (4.5, 5.5)       @noisy det4353
mxx (5, 5.5) (5, 5)           @noisy det90 det1351
mzz (4, 7.5) (4.5, 7.5)       @noisy det4354
mxx (5, 7) (5, 7.5)           @noisy det3049 det5144
mzz (5, 0.5) (5.5, 0.5)       @noisy det4358
mxx (6, 0) (6, 0.5)           @noisy det753 det1639
mzz (5.5, 2.5) (5, 2.5)       @noisy det4347
mxx (6, 2.5) (6, 2)           @noisy det102 det3659
mzz (5, 4.5) (5.5, 4.5)       @noisy det4352
mxx (6, 4) (6, 4.5)           @noisy det4270 det4641
mzz (5, 6.5) (5.5, 6.5)       @noisy det4367
mxx (6, 6.5) (6, 6)           @noisy det4379 det4926
mzz (6, 1.5) (6.5, 1.5)       @noisy det4362
mxx (7, 1.5) (7, 1)           @noisy det4108 det4487
mzz (6, 3.5) (6.5, 3.5)       @noisy det4340
mxx (7, 3) (7, 3.5)           @noisy det3895 det4082
mzz (6.5, 5.5) (6, 5.5)       @noisy det4369
mxx (7, 5.5) (7, 5)           @noisy det959 det4623
mzz (6, 7.5) (6.5, 7.5)       @noisy det4364
mxx (7, 7.5) (7, 7)           @noisy det1264 det2479
mzz (7, 0.5) (7.5, 0.5)       @noisy det4355
mxx (0, 0) (0, 0.5)           @noisy det177 det3568
mzz (7.5, 2.5) (7, 2.5)       @noisy det4337
mxx (0, 2.5) (0, 2)           @noisy det4057 det4811
mzz (7, 4.5) (7.5, 4.5)       @noisy det4339
mxx (0, 4.5) (0, 4)           @noisy det2610 det3950
mzz (7, 6.5) (7.5, 6.5)       @noisy det4345
mxx (0, 6) (0, 6.5)           @noisy det1908 det3747
mxx (0.5, 0.5) (0.5, 0)       @noisy det177 det4163 det4283
mxx (0.5, 2.5) (0.5, 2)       @noisy det3838 det4057 det4288
mxx (0.5, 4.5) (0.5, 4)       @noisy det2170 det3950 det4265
mxx (0.5, 6.5) (0.5, 6)       @noisy det1908 det4029 det4246
mxx (1.5, 1.5) (1.5, 1)       @noisy det4040 det4252 det4914
mxx (1.5, 3.5) (1.5, 3)       @noisy det806 det2447 det4282
mxx (1.5, 5) (1.5, 5.5)       @noisy det507 det2091 det4285
mxx (1.5, 7.5) (1.5, 7)       @noisy det316 det4271 det4553
mxx (2.5, 0.5) (2.5, 0)       @noisy det4163 det4220 det4807
mxx (2.5, 2) (2.5, 2.5)       @noisy det951 det3838 det4223
mxx (2.5, 4) (2.5, 4.5)       @noisy det1138 det2170 det4284
mxx (2.5, 6.5) (2.5, 6)       @noisy det4029 det4290 det4776
mxx (3.5, 1) (3.5, 1.5)       @noisy det662 det4235 det4914
mxx (3.5, 3) (3.5, 3.5)       @noisy det806 det1952 det4243
mxx (3.5, 5) (3.5, 5.5)       @noisy det90 det2091 det4240
mxx (3.5, 7) (3.5, 7.5)       @noisy det3049 det4289 det4553
mxx (4.5, 0.5) (4.5, 0)       @noisy det753 det4249 det4807
mxx (4.5, 2) (4.5, 2.5)       @noisy det951 det3659 det4251
mxx (4.5, 4.5) (4.5, 4)       @noisy det1138 det4270 det4278
mxx (4.5, 6.5) (4.5, 6)       @noisy det4266 det4776 det4926
mxx (5.5, 1) (5.5, 1.5)       @noisy det662 det4259 det4487
mxx (5.5, 3) (5.5, 3.5)       @noisy det1952 det3895 det4256
mxx (5.5, 5.5) (5.5, 5)       @noisy det90 det959 det4253
mxx (5.5, 7) (5.5, 7.5)       @noisy det2479 det3049 det4268
mxx (6.5, 0) (6.5, 0.5)       @noisy det177 det753 det4287
mxx (6.5, 2.5) (6.5, 2)       @noisy det3659 det4057 det4258
mxx (6.5, 4.5) (6.5, 4)       @noisy det3950 det4270 det4277
mxx (6.5, 6) (6.5, 6.5)       @noisy det1908 det4273 det4926
mxx (7.5, 1.5) (7.5, 1)       @noisy det4040 det4237 det4487
mxx (7.5, 3) (7.5, 3.5)       @noisy det2447 det3895 det4224
mxx (7.5, 5) (7.5, 5.5)       @noisy det507 det959 det4218
mxx (7.5, 7.5) (7.5, 7)       @noisy det316 det2479 det4291
i (6.5, 5)                    @noisy
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (3.5, 0)                    @noisy
i (3.5, 6)                    @noisy
i (5, 4)                      @noisy
i (4.5, 5)                    @noisy
i (5.5, 0)                    @noisy
i (5.5, 6)                    @noisy
i (0, 5)                      @noisy
i (1, 0)                      @noisy
i (1, 6)                      @noisy
i (0.5, 1)                    @noisy
i (0.5, 7)                    @noisy
i (2, 5)                      @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (2.5, 7)                    @noisy
i (7, 4)                      @noisy
i (6.5, 1)                    @noisy
i (7.5, 0)                    @noisy
i (7.5, 6)                    @noisy
i (6, 5)                      @noisy
i (6.5, 7)                    @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (3.5, 2)                    @noisy
i (5, 0)                      @noisy
i (4.5, 1)                    @noisy
i (3, 6)                      @noisy
i (4.5, 7)                    @noisy
i (5, 6)                      @noisy
i (5.5, 2)                    @noisy
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (1, 2)                      @noisy
i (0.5, 3)                    @noisy
i (2, 1)                      @noisy
i (2, 7)                      @noisy
i (1.5, 4)                    @noisy
i (6, 1)                      @noisy
i (2.5, 3)                    @noisy
i (7, 0)                      @noisy
i (7.5, 2)                    @noisy
i (6, 7)                      @noisy
i (6, 3)                      @noisy
i (7, 6)                      @noisy
i (6.5, 3)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4, 7)                      @noisy
i (3.5, 4)                    @noisy
i (5, 2)                      @noisy
i (4.5, 3)                    @noisy
i (5.5, 4)                    @noisy
i (0, 3)                      @noisy
i (1, 4)                      @noisy
i (0.5, 5)                    @noisy
i (2, 3)                      @noisy
i (1.5, 0)                    @noisy
i (1.5, 6)                    @noisy
i (2.5, 5)                    @noisy
i (7, 2)                      @noisy
i (7.5, 4)                    @noisy

--------         47
mzz (1, 1.5) (0.5, 1.5)       @noisy det4375
mzz (1, 3.5) (0.5, 3.5)       @noisy det4382
mzz (0.5, 5.5) (1, 5.5)       @noisy det4372
mzz (1, 7.5) (0.5, 7.5)       @noisy det4374
mzz (1.5, 0.5) (2, 0.5)       @noisy det4425
mzz (1.5, 2.5) (2, 2.5)       @noisy det4385
mzz (1.5, 4.5) (2, 4.5)       @noisy det4383
mzz (1.5, 6.5) (2, 6.5)       @noisy det4391
mzz (3, 1.5) (2.5, 1.5)       @noisy det4389
mzz (2.5, 3.5) (3, 3.5)       @noisy det4387
mzz (2.5, 5.5) (3, 5.5)       @noisy det4380
mzz (2.5, 7.5) (3, 7.5)       @noisy det4392
mzz (3.5, 0.5) (4, 0.5)       @noisy det4384
mzz (3.5, 2.5) (4, 2.5)       @noisy det4388
mzz (4, 4.5) (3.5, 4.5)       @noisy det4378
mzz (3.5, 6.5) (4, 6.5)       @noisy det4402
mzz (5, 1.5) (4.5, 1.5)       @noisy det4399
mzz (5, 3.5) (4.5, 3.5)       @noisy det4400
mzz (5, 5.5) (4.5, 5.5)       @noisy det4406
mzz (5, 7.5) (4.5, 7.5)       @noisy det4415
mzz (5.5, 0.5) (6, 0.5)       @noisy det4398
mzz (5.5, 2.5) (6, 2.5)       @noisy det4411
mzz (5.5, 4.5) (6, 4.5)       @noisy det4393
mzz (6, 6.5) (5.5, 6.5)       @noisy det4394
mzz (6.5, 1.5) (7, 1.5)       @noisy det4376
mzz (6.5, 3.5) (7, 3.5)       @noisy det4396
mzz (6.5, 5.5) (7, 5.5)       @noisy det4404
mzz (6.5, 7.5) (7, 7.5)       @noisy det4414
mzz (7.5, 0.5) (0, 0.5)       @noisy det4423
mzz (7.5, 2.5) (0, 2.5)       @noisy det4377
mzz (7.5, 4.5) (0, 4.5)       @noisy det4381
mzz (7.5, 6.5) (0, 6.5)       @noisy det4408
mxx (0.5, 0.5) (0.5, 1)       @noisy det177 det4163 det4304
mzz (1, 0) (0.5, 0)           @noisy det3590 det4037
mxx (0.5, 2.5) (0.5, 3)       @noisy det3838 det4057 det4307
mzz (1, 2) (0.5, 2)           @noisy det3443 det4899
mxx (0.5, 5) (0.5, 4.5)       @noisy det2170 det3950 det4309
mzz (1, 4) (0.5, 4)           @noisy det74 det3850
mxx (0.5, 6.5) (0.5, 7)       @noisy det1908 det4029 det4319
mzz (0.5, 6) (1, 6)           @noisy det2120 det3963
mxx (1.5, 1.5) (1.5, 2)       @noisy det4040 det4305 det4914
mzz (1.5, 1) (2, 1)           @noisy det3066 det4329
mxx (1.5, 4) (1.5, 3.5)       @noisy det806 det2447 det4298
mzz (2, 3) (1.5, 3)           @noisy det1833 det1912
mxx (1.5, 5.5) (1.5, 6)       @noisy det507 det2091 det4314
mzz (1.5, 5) (2, 5)           @noisy det2085 det2772
mxx (1.5, 0) (1.5, 7.5)       @noisy det316 det4322 det4553
mzz (1.5, 7) (2, 7)           @noisy det103 det2101
mxx (2.5, 0.5) (2.5, 1)       @noisy det4163 det4315 det4807
mzz (2.5, 0) (3, 0)           @noisy det3446 det3682
mxx (2.5, 2.5) (2.5, 3)       @noisy det951 det3838 det4323
mzz (2.5, 2) (3, 2)           @noisy det509 det4627
mxx (2.5, 4.5) (2.5, 5)       @noisy det1138 det2170 det4310
mzz (2.5, 4) (3, 4)           @noisy det334 det4718
mxx (2.5, 7) (2.5, 6.5)       @noisy det4029 det4317 det4776
mzz (3, 6) (2.5, 6)           @noisy det1373 det3276
mxx (3.5, 1.5) (3.5, 2)       @noisy det662 det4311 det4914
mzz (3.5, 1) (4, 1)           @noisy det1237 det3906
mxx (3.5, 3.5) (3.5, 4)       @noisy det806 det1952 det4308
mzz (3.5, 3) (4, 3)           @noisy det280 det1050
mxx (3.5, 5.5) (3.5, 6)       @noisy det90 det2091 det4293
mzz (3.5, 5) (4, 5)           @noisy det1468 det2645
mxx (3.5, 0) (3.5, 7.5)       @noisy det3049 det4320 det4553
mzz (3.5, 7) (4, 7)           @noisy det2125 det4850
mxx (4.5, 0.5) (4.5, 1)       @noisy det753 det4316 det4807
mzz (5, 0) (4.5, 0)           @noisy det1364 det2427
mxx (4.5, 2.5) (4.5, 3)       @noisy det951 det3659 det4297
mzz (4.5, 2) (5, 2)           @noisy det10 det2093
mxx (4.5, 4.5) (4.5, 5)       @noisy det1138 det4270 det4296
mzz (5, 4) (4.5, 4)           @noisy det3053 det3931
mxx (4.5, 6.5) (4.5, 7)       @noisy det4321 det4776 det4926
mzz (5, 6) (4.5, 6)           @noisy det2279 det3845
mxx (5.5, 1.5) (5.5, 2)       @noisy det662 det4295 det4487
mzz (5.5, 1) (6, 1)           @noisy det3263 det4564
mxx (5.5, 3.5) (5.5, 4)       @noisy det1952 det3895 det4330
mzz (5.5, 3) (6, 3)           @noisy det1257 det3677
mxx (5.5, 5.5) (5.5, 6)       @noisy det90 det959 det4318
mzz (5.5, 5) (6, 5)           @noisy det553 det2778
mxx (5.5, 7.5) (5.5, 0)       @noisy det2479 det3049 det4328
mzz (5.5, 7) (6, 7)           @noisy det3896 det4731
mxx (6.5, 0.5) (6.5, 1)       @noisy det177 det753 det4303
mzz (6.5, 0) (7, 0)           @noisy det1751 det2208
mxx (6.5, 2.5) (6.5, 3)       @noisy det3659 det4057 det4306
mzz (6.5, 2) (7, 2)           @noisy det1727 det1985
mxx (6.5, 5) (6.5, 4.5)       @noisy det3950 det4270 det4299
mzz (7, 4) (6.5, 4)           @noisy det298 det4645
mxx (6.5, 6.5) (6.5, 7)       @noisy det1908 det4300 det4926
mzz (6.5, 6) (7, 6)           @noisy det66 det3749
mxx (7.5, 2) (7.5, 1.5)       @noisy det4040 det4331 det4487
mzz (0, 1) (7.5, 1)           @noisy det3255 det4786
mxx (7.5, 3.5) (7.5, 4)       @noisy det2447 det3895 det4332
mzz (7.5, 3) (0, 3)           @noisy det566 det2388
mxx (7.5, 5.5) (7.5, 6)       @noisy det507 det959 det4326
mzz (7.5, 5) (0, 5)           @noisy det14 det4991
mxx (7.5, 0) (7.5, 7.5)       @noisy det316 det2479 det4313
mzz (0, 7) (7.5, 7)           @noisy det1626 det4373
i (4, 0)                      @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (3, 1)                      @noisy
i (3, 7)                      @noisy
i (5, 4.5)                    @noisy
i (4, 6)                      @noisy
i (5, 1)                      @noisy
i (5, 7)                      @noisy
i (0, 2)                      @noisy
i (0, 5.5)                    @noisy
i (2, 2)                      @noisy
i (1, 0.5)                    @noisy
i (1, 6.5)                    @noisy
i (2, 5.5)                    @noisy
i (1, 3)                      @noisy
i (7, 4.5)                    @noisy
i (6, 2)                      @noisy
i (7, 1)                      @noisy
i (7, 7)                      @noisy
i (6, 5.5)                    @noisy
i (4, 2)                      @noisy
i (3, 0.5)                    @noisy
i (4, 5.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (5, 6.5)                    @noisy
i (3, 6.5)                    @noisy
i (5, 3)                      @noisy
i (0, 1.5)                    @noisy
i (0, 7.5)                    @noisy
i (2, 4)                      @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (2, 1.5)                    @noisy
i (2, 7.5)                    @noisy
i (1, 5)                      @noisy
i (6, 1.5)                    @noisy
i (7, 0.5)                    @noisy
i (6, 4)                      @noisy
i (7, 3)                      @noisy
i (6, 7.5)                    @noisy
i (7, 6.5)                    @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (4, 7.5)                    @noisy
i (3, 5)                      @noisy
i (5, 2.5)                    @noisy
i (4, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0)                      @noisy
i (1, 1)                      @noisy
i (0, 3.5)                    @noisy
i (2, 0)                      @noisy
i (1, 4.5)                    @noisy
i (0, 6)                      @noisy
i (2, 3.5)                    @noisy
i (1, 7)                      @noisy
i (2, 6)                      @noisy
i (7, 2.5)                    @noisy
i (6, 0)                      @noisy
i (6, 6)                      @noisy
i (7, 5)                      @noisy
i (6, 3.5)                    @noisy

--------         48
mzz (0, 1.5) (0.5, 1.5)       @noisy det3443 det3590 det4346
mzz (0, 3.5) (0.5, 3.5)       @noisy det3443 det3850 det4343
mzz (0.5, 5.5) (0, 5.5)       @noisy det3850 det3963 det4336
mzz (0, 7.5) (0.5, 7.5)       @noisy det3590 det3963 det4361
mzz (1, 0.5) (1.5, 0.5)       @noisy det103 det4329 det4370
mzz (1, 2.5) (1.5, 2.5)       @noisy det1833 det4329 det4338
mzz (1.5, 4.5) (1, 4.5)       @noisy det1833 det2772 det4342
mzz (1, 6.5) (1.5, 6.5)       @noisy det103 det2772 det4348
mzz (2, 1.5) (2.5, 1.5)       @noisy det509 det3682 det4350
mzz (2, 3.5) (2.5, 3.5)       @noisy det509 det4351 det4718
mzz (2, 5.5) (2.5, 5.5)       @noisy det3276 det4357 det4718
mzz (2.5, 7.5) (2, 7.5)       @noisy det3276 det3682 det4341
mzz (3.5, 0.5) (3, 0.5)       @noisy det3906 det4363 det4850
mzz (3, 2.5) (3.5, 2.5)       @noisy det280 det3906 det4335
mzz (3, 4.5) (3.5, 4.5)       @noisy det280 det1468 det4366
mzz (3.5, 6.5) (3, 6.5)       @noisy det1468 det4349 det4850
mzz (4, 1.5) (4.5, 1.5)       @noisy det2093 det2427 det4360
mzz (4.5, 3.5) (4, 3.5)       @noisy det2093 det3053 det4359
mzz (4, 5.5) (4.5, 5.5)       @noisy det3053 det3845 det4353
mzz (4, 7.5) (4.5, 7.5)       @noisy det2427 det3845 det4354
mzz (5, 0.5) (5.5, 0.5)       @noisy det3263 det3896 det4358
mzz (5.5, 2.5) (5, 2.5)       @noisy det3263 det3677 det4347
mzz (5, 4.5) (5.5, 4.5)       @noisy det553 det3677 det4352
mzz (5, 6.5) (5.5, 6.5)       @noisy det553 det3896 det4367
mzz (6, 1.5) (6.5, 1.5)       @noisy det1985 det2208 det4362
mzz (6, 3.5) (6.5, 3.5)       @noisy det298 det1985 det4340
mzz (6.5, 5.5) (6, 5.5)       @noisy det298 det3749 det4369
mzz (6, 7.5) (6.5, 7.5)       @noisy det2208 det3749 det4364
mzz (7, 0.5) (7.5, 0.5)       @noisy det1626 det4355 det4786
mzz (7.5, 2.5) (7, 2.5)       @noisy det2388 det4337 det4786
mzz (7, 4.5) (7.5, 4.5)       @noisy det14 det2388 det4339
mzz (7, 6.5) (7.5, 6.5)       @noisy det14 det1626 det4345
mzz (0, 1) (0.5, 1)           @noisy det3590 det4037
mz (0.5, 0.5)                 @noisy det4037 det4471
mx (0.5, 0)                   @noisy det4473
mzz (0, 3) (0.5, 3)           @noisy det3443 det4899
mz (0.5, 2.5)                 @noisy det4461 det4899
mx (0.5, 2)                   @noisy det4413
mzz (0.5, 5) (0, 5)           @noisy det74 det3850
mz (0.5, 4.5)                 @noisy det74 det4436
mx (0.5, 4)                   @noisy det4418
mzz (0, 7) (0.5, 7)           @noisy det2120 det3963
mz (0.5, 6.5)                 @noisy det2120 det4466
mx (0.5, 6)                   @noisy det4407
mzz (1, 2) (1.5, 2)           @noisy det3066 det4329
mz (1.5, 1.5)                 @noisy det3066 det4458
mx (1.5, 1)                   @noisy det4444
mzz (1.5, 4) (1, 4)           @noisy det1833 det1912
mz (1.5, 3.5)                 @noisy det1912 det4448
mx (1.5, 3)                   @noisy det4429
mzz (1, 6) (1.5, 6)           @noisy det2085 det2772
mz (1.5, 5.5)                 @noisy det2085 det4450
mx (1.5, 5)                   @noisy det4475
mzz (1, 0) (1.5, 0)           @noisy det103 det2101
mz (1.5, 7.5)                 @noisy det2101 det4456
mx (1.5, 7)                   @noisy det4434
mzz (2, 1) (2.5, 1)           @noisy det3446 det3682
mz (2.5, 0.5)                 @noisy det3446 det4464
mx (2.5, 0)                   @noisy det4453
mzz (2, 3) (2.5, 3)           @noisy det509 det4627
mz (2.5, 2.5)                 @noisy det4427 det4627
mx (2.5, 2)                   @noisy det4422
mzz (2, 5) (2.5, 5)           @noisy det334 det4718
mz (2.5, 4.5)                 @noisy det334 det4403
mx (2.5, 4)                   @noisy det4468
mzz (2.5, 7) (2, 7)           @noisy det1373 det3276
mz (2.5, 6.5)                 @noisy det1373 det4442
mx (2.5, 6)                   @noisy det4452
mzz (3, 2) (3.5, 2)           @noisy det1237 det3906
mz (3.5, 1.5)                 @noisy det1237 det4437
mx (3.5, 1)                   @noisy det4420
mzz (3, 4) (3.5, 4)           @noisy det280 det1050
mz (3.5, 3.5)                 @noisy det1050 det4447
mx (3.5, 3)                   @noisy det4410
mzz (3.5, 6) (3, 6)           @noisy det1468 det2645
mz (3.5, 5.5)                 @noisy det2645 det4431
mx (3.5, 5)                   @noisy det4472
mzz (3.5, 0) (3, 0)           @noisy det2125 det4850
mz (3.5, 7.5)                 @noisy det2125 det4397
mx (3.5, 7)                   @noisy det4454
mzz (4, 1) (4.5, 1)           @noisy det1364 det2427
mz (4.5, 0.5)                 @noisy det1364 det4433
mx (4.5, 0)                   @noisy det4460
mzz (4.5, 3) (4, 3)           @noisy det10 det2093
mz (4.5, 2.5)                 @noisy det10 det4432
mx (4.5, 2)                   @noisy det4412
mzz (4, 5) (4.5, 5)           @noisy det3053 det3931
mz (4.5, 4.5)                 @noisy det3931 det4445
mx (4.5, 4)                   @noisy det4416
mzz (4, 7) (4.5, 7)           @noisy det2279 det3845
mz (4.5, 6.5)                 @noisy det2279 det4465
mx (4.5, 6)                   @noisy det4470
mzz (5.5, 2) (5, 2)           @noisy det3263 det4564
mz (5.5, 1.5)                 @noisy det4438 det4564
mx (5.5, 1)                   @noisy det4443
mzz (5, 4) (5.5, 4)           @noisy det1257 det3677
mz (5.5, 3.5)                 @noisy det1257 det4446
mx (5.5, 3)                   @noisy det4455
mzz (5, 6) (5.5, 6)           @noisy det553 det2778
mz (5.5, 5.5)                 @noisy det2778 det4449
mx (5.5, 5)                   @noisy det4430
mzz (5, 0) (5.5, 0)           @noisy det3896 det4731
mz (5.5, 7.5)                 @noisy det4417 det4731
mx (5.5, 7)                   @noisy det4435
mzz (6, 1) (6.5, 1)           @noisy det1751 det2208
mz (6.5, 0.5)                 @noisy det1751 det4424
mx (6.5, 0)                   @noisy det4440
mzz (6, 3) (6.5, 3)           @noisy det1727 det1985
mz (6.5, 2.5)                 @noisy det1727 det4451
mx (6.5, 2)                   @noisy det4428
mzz (6.5, 5) (6, 5)           @noisy det298 det4645
mz (6.5, 4.5)                 @noisy det4421 det4645
mx (6.5, 4)                   @noisy det4457
mzz (6, 7) (6.5, 7)           @noisy det66 det3749
mz (6.5, 6.5)                 @noisy det66 det4467
mx (6.5, 6)                   @noisy det4459
mzz (7.5, 2) (7, 2)           @noisy det3255 det4786
mz (7.5, 1.5)                 @noisy det3255 det4409
mx (7.5, 1)                   @noisy det4419
mzz (7, 4) (7.5, 4)           @noisy det566 det2388
mz (7.5, 3.5)                 @noisy det566 det4441
mx (7.5, 3)                   @noisy det4405
mzz (7, 6) (7.5, 6)           @noisy det14 det4991
mz (7.5, 5.5)                 @noisy det4474 det4991
mx (7.5, 5)                   @noisy det4463
mzz (7, 0) (7.5, 0)           @noisy det1626 det4373
mz (7.5, 7.5)                 @noisy det4373 det4462
mx (7.5, 7)                   @noisy det4426
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (7, 5)                      @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (3, 7.5)                    @noisy
i (4, 6.5)                    @noisy
i (3, 7)                      @noisy
i (5, 1)                      @noisy
i (5, 1.5)                    @noisy
i (5, 7.5)                    @noisy
i (5, 7)                      @noisy
i (4, 6)                      @noisy
i (0, 2.5)                    @noisy
i (0, 2)                      @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (6, 2.5)                    @noisy
i (6, 2)                      @noisy
i (7, 1.5)                    @noisy
i (7, 1)                      @noisy
i (7, 7.5)                    @noisy
i (7, 7)                      @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 3)                      @noisy
i (5, 3.5)                    @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (0, 4.5)                    @noisy
i (0, 4)                      @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (6, 6)                      @noisy
i (6, 4.5)                    @noisy
i (6, 4)                      @noisy
i (7, 3.5)                    @noisy
i (7, 3)                      @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (4, 4.5)                    @noisy
i (4, 4)                      @noisy
i (5, 5.5)                    @noisy
i (5, 5)                      @noisy
i (6, 0)                      @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (1, 1.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (0, 6.5)                    @noisy
i (0, 6)                      @noisy
i (1, 7.5)                    @noisy
i (1, 7)                      @noisy
i (2, 6.5)                    @noisy
i (2, 6)                      @noisy
i (6, 0.5)                    @noisy
i (6, 6.5)                    @noisy
i (7, 5.5)                    @noisy

--------         49
mzz (1, 1.5) (0.5, 1.5)       @noisy det3443 det3590 det4375
mxx (0, 1.5) (0, 1)           @noisy det4040 det4286
mzz (1, 3.5) (0.5, 3.5)       @noisy det3443 det3850 det4382
mxx (0, 3.5) (0, 3)           @noisy det677 det2447
mzz (0.5, 5.5) (1, 5.5)       @noisy det3850 det3963 det4372
mxx (0, 5.5) (0, 5)           @noisy det507 det1027
mzz (1, 7.5) (0.5, 7.5)       @noisy det3590 det3963 det4374
mxx (0, 7) (0, 7.5)           @noisy det316 det5064
mzz (1.5, 0.5) (2, 0.5)       @noisy det103 det4329 det4425
mxx (1, 0.5) (1, 0)           @noisy det1758 det4163
mzz (1.5, 2.5) (2, 2.5)       @noisy det1833 det4329 det4385
mxx (1, 2) (1, 2.5)           @noisy det2627 det3838
mzz (1.5, 4.5) (2, 4.5)       @noisy det1833 det2772 det4383
mxx (1, 4) (1, 4.5)           @noisy det2170 det4551
mzz (1.5, 6.5) (2, 6.5)       @noisy det103 det2772 det4391
mxx (1, 6.5) (1, 6)           @noisy det23 det4029
mzz (3, 1.5) (2.5, 1.5)       @noisy det509 det3682 det4389
mxx (2, 1) (2, 1.5)           @noisy det2803 det4914
mzz (2.5, 3.5) (3, 3.5)       @noisy det509 det4387 det4718
mxx (2, 3.5) (2, 3)           @noisy det806 det1217
mzz (2.5, 5.5) (3, 5.5)       @noisy det3276 det4380 det4718
mxx (2, 5.5) (2, 5)           @noisy det303 det2091
mzz (2.5, 7.5) (3, 7.5)       @noisy det3276 det3682 det4392
mxx (2, 7) (2, 7.5)           @noisy det275 det4553
mzz (3.5, 0.5) (4, 0.5)       @noisy det3906 det4384 det4850
mxx (3, 0) (3, 0.5)           @noisy det2796 det4807
mzz (3.5, 2.5) (4, 2.5)       @noisy det280 det3906 det4388
mxx (3, 2.5) (3, 2)           @noisy det267 det951
mzz (4, 4.5) (3.5, 4.5)       @noisy det280 det1468 det4378
mxx (3, 4.5) (3, 4)           @noisy det917 det1138
mzz (3.5, 6.5) (4, 6.5)       @noisy det1468 det4402 det4850
mxx (3, 6) (3, 6.5)           @noisy det1483 det4776
mzz (5, 1.5) (4.5, 1.5)       @noisy det2093 det2427 det4399
mxx (4, 1.5) (4, 1)           @noisy det30 det662
mzz (5, 3.5) (4.5, 3.5)       @noisy det2093 det3053 det4400
mxx (4, 3) (4, 3.5)           @noisy det1952 det2245
mzz (5, 5.5) (4.5, 5.5)       @noisy det3053 det3845 det4406
mxx (4, 5) (4, 5.5)           @noisy det90 det1351
mzz (5, 7.5) (4.5, 7.5)       @noisy det2427 det3845 det4415
mxx (4, 7) (4, 7.5)           @noisy det3049 det5144
mzz (5.5, 0.5) (6, 0.5)       @noisy det3263 det3896 det4398
mxx (5, 0) (5, 0.5)           @noisy det753 det1639
mzz (5.5, 2.5) (6, 2.5)       @noisy det3263 det3677 det4411
mxx (5, 2) (5, 2.5)           @noisy det102 det3659
mzz (5.5, 4.5) (6, 4.5)       @noisy det553 det3677 det4393
mxx (5, 4.5) (5, 4)           @noisy det4270 det4641
mzz (6, 6.5) (5.5, 6.5)       @noisy det553 det3896 det4394
mxx (5, 6) (5, 6.5)           @noisy det4379 det4926
mzz (6.5, 1.5) (7, 1.5)       @noisy det1985 det2208 det4376
mxx (6, 1.5) (6, 1)           @noisy det4108 det4487
mzz (6.5, 3.5) (7, 3.5)       @noisy det298 det1985 det4396
mxx (6, 3.5) (6, 3)           @noisy det3895 det4082
mzz (6.5, 5.5) (7, 5.5)       @noisy det298 det3749 det4404
mxx (6, 5) (6, 5.5)           @noisy det959 det4623
mzz (6.5, 7.5) (7, 7.5)       @noisy det2208 det3749 det4414
mxx (6, 7.5) (6, 7)           @noisy det1264 det2479
mzz (7.5, 0.5) (0, 0.5)       @noisy det1626 det4423 det4786
mxx (7, 0.5) (7, 0)           @noisy det177 det3568
mzz (7.5, 2.5) (0, 2.5)       @noisy det2388 det4377 det4786
mxx (7, 2) (7, 2.5)           @noisy det4057 det4811
mzz (7.5, 4.5) (0, 4.5)       @noisy det14 det2388 det4381
mxx (7, 4.5) (7, 4)           @noisy det2610 det3950
mzz (7.5, 6.5) (0, 6.5)       @noisy det14 det1626 det4408
mxx (7, 6.5) (7, 6)           @noisy det1908 det3747
mx (0.5, 0)                   @noisy det316 det3568 det4163 det4473 det5064
mz (0.5, 0.5)                 @noisy det4471 det4536
mx (0.5, 1)                   @noisy det4040 det4544
mx (0.5, 2)                   @noisy det3838 det4040 det4286 det4413 det4811
mz (0.5, 2.5)                 @noisy det4461 det4512
mx (0.5, 3)                   @noisy det4532
mx (0.5, 4)                   @noisy det677 det2170 det2447 det2610 det4418
mz (0.5, 4.5)                 @noisy det4436 det4495
mx (0.5, 5)                   @noisy det4499
mx (0.5, 6)                   @noisy det507 det1027 det3747 det4029 det4407
mz (0.5, 6.5)                 @noisy det4466 det4523
mx (0.5, 7)                   @noisy det4506
mx (1.5, 1)                   @noisy det1758 det4163 det4286 det4444 det4914
mz (1.5, 1.5)                 @noisy det4458 det4537
mx (1.5, 2)                   @noisy det3838 det4488
mx (1.5, 3)                   @noisy det677 det806 det2627 det3838 det4429
mz (1.5, 3.5)                 @noisy det4448 det4501
mx (1.5, 4)                   @noisy det4530
mx (1.5, 5)                   @noisy det1027 det2091 det2170 det4475 det4551
mz (1.5, 5.5)                 @noisy det4450 det4503
mx (1.5, 6)                   @noisy det4525
mx (1.5, 7)                   @noisy det23 det4029 det4434 det4553 det5064
mz (1.5, 7.5)                 @noisy det4456 det4535
mx (1.5, 0)                   @noisy det4520
mx (2.5, 0)                   @noisy det275 det1758 det4453 det4553 det4807
mz (2.5, 0.5)                 @noisy det4464 det4521
mx (2.5, 1)                   @noisy det4490
mx (2.5, 2)                   @noisy det951 det2627 det2803 det4422 det4914
mz (2.5, 2.5)                 @noisy det4427 det4517
mx (2.5, 3)                   @noisy det3838 det4492
mx (2.5, 4)                   @noisy det806 det1138 det1217 det4468 det4551
mz (2.5, 4.5)                 @noisy det4403 det4545
mx (2.5, 5)                   @noisy det4514
mx (2.5, 6)                   @noisy det23 det303 det2091 det4452 det4776
mz (2.5, 6.5)                 @noisy det4442 det4498
mx (2.5, 7)                   @noisy det4505
mx (3.5, 1)                   @noisy det662 det2796 det2803 det4420 det4807
mz (3.5, 1.5)                 @noisy det4437 det4496
mx (3.5, 2)                   @noisy det4507 det4914
mx (3.5, 3)                   @noisy det267 det951 det1217 det1952 det4410
mz (3.5, 3.5)                 @noisy det4447 det4540
mx (3.5, 4)                   @noisy det1138 det4493
mx (3.5, 5)                   @noisy det90 det303 det917 det1138 det4472
mz (3.5, 5.5)                 @noisy det4431 det4509
mx (3.5, 6)                   @noisy det4482
mx (3.5, 7)                   @noisy det275 det1483 det3049 det4454 det4776
mz (3.5, 7.5)                 @noisy det4397 det4497
mx (3.5, 0)                   @noisy det4533 det4553
mx (4.5, 0)                   @noisy det753 det2796 det3049 det4460 det5144
mz (4.5, 0.5)                 @noisy det4433 det4511
mx (4.5, 1)                   @noisy det662 det4527
mx (4.5, 2)                   @noisy det30 det267 det662 det3659 det4412
mz (4.5, 2.5)                 @noisy det4432 det4491
mx (4.5, 3)                   @noisy det4504
mx (4.5, 4)                   @noisy det917 det1952 det2245 det4270 det4416
mz (4.5, 4.5)                 @noisy det4445 det4480
mx (4.5, 5)                   @noisy det1138 det4489
mx (4.5, 6)                   @noisy det90 det1351 det1483 det4470 det4926
mz (4.5, 6.5)                 @noisy det4465 det4522
mx (4.5, 7)                   @noisy det4541
mx (5.5, 1)                   @noisy det30 det753 det1639 det4443 det4487
mz (5.5, 1.5)                 @noisy det4438 det4516
mx (5.5, 2)                   @noisy det4539
mx (5.5, 3)                   @noisy det102 det2245 det3659 det3895 det4455
mz (5.5, 3.5)                 @noisy det4446 det4500
mx (5.5, 4)                   @noisy det4528
mx (5.5, 5)                   @noisy det959 det1351 det4270 det4430 det4641
mz (5.5, 5.5)                 @noisy det4449 det4502
mx (5.5, 6)                   @noisy det90 det4524
mx (5.5, 7)                   @noisy det2479 det4379 det4435 det4926 det5144
mz (5.5, 7.5)                 @noisy det4417 det4547
mx (5.5, 0)                   @noisy det4485
mx (6.5, 0)                   @noisy det177 det1264 det1639 det2479 det4440
mz (6.5, 0.5)                 @noisy det4424 det4486
mx (6.5, 1)                   @noisy det753 det4487 det4550
mx (6.5, 2)                   @noisy det102 det4057 det4108 det4428 det4487
mz (6.5, 2.5)                 @noisy det4451 det4531
mx (6.5, 3)                   @noisy det4483
mx (6.5, 4)                   @noisy det3895 det3950 det4082 det4457 det4641
mz (6.5, 4.5)                 @noisy det4421 det4549
mx (6.5, 5)                   @noisy det4526
mx (6.5, 6)                   @noisy det959 det1908 det4379 det4459 det4623
mz (6.5, 6.5)                 @noisy det4467 det4529
mx (6.5, 7)                   @noisy det2479 det4546 det4926
mx (7.5, 1)                   @noisy det177 det3568 det4040 det4108 det4419
mz (7.5, 1.5)                 @noisy det4409 det4481
mx (7.5, 2)                   @noisy det4487 det4534
mx (7.5, 3)                   @noisy det2447 det4057 det4082 det4405 det4811
mz (7.5, 3.5)                 @noisy det4441 det4519
mx (7.5, 4)                   @noisy det4542
mx (7.5, 5)                   @noisy det507 det2610 det3950 det4463 det4623
mz (7.5, 5.5)                 @noisy det4474 det4543
mx (7.5, 6)                   @noisy det959 det4494
mx (7.5, 7)                   @noisy det316 det1264 det1908 det3747 det4426
mz (7.5, 7.5)                 @noisy det4462 det4518
mx (7.5, 0)                   @noisy det4508
i (4, 0)                      @noisy
i (3, 1)                      @noisy
i (3, 7)                      @noisy
i (4, 6)                      @noisy
i (5, 1)                      @noisy
i (5, 7)                      @noisy
i (0, 2)                      @noisy
i (2, 2)                      @noisy
i (1, 3)                      @noisy
i (6, 2)                      @noisy
i (7, 1)                      @noisy
i (7, 7)                      @noisy
i (4, 2)                      @noisy
i (3, 3)                      @noisy
i (5, 3)                      @noisy
i (2, 4)                      @noisy
i (0, 4)                      @noisy
i (1, 5)                      @noisy
i (6, 4)                      @noisy
i (7, 3)                      @noisy
i (3, 5)                      @noisy
i (4, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0)                      @noisy
i (1, 1)                      @noisy
i (2, 0)                      @noisy
i (0, 6)                      @noisy
i (1, 7)                      @noisy
i (2, 6)                      @noisy
i (6, 0)                      @noisy
i (6, 6)                      @noisy
i (7, 5)                      @noisy

--------         50
mxx (1, 1.5) (1, 2)           @noisy det4040 det4286
mx (0.5, 1.5)                 @noisy det4040 det4562
mz (0, 1.5)                   @noisy det4575
mxx (1, 3.5) (1, 4)           @noisy det677 det2447
mx (0.5, 3.5)                 @noisy det2447 det4609
mz (0, 3.5)                   @noisy det4582
mxx (1, 6) (1, 5.5)           @noisy det507 det1027
mx (0.5, 5.5)                 @noisy det507 det4620
mz (0, 5.5)                   @noisy det4591
mxx (1, 0) (1, 7.5)           @noisy det316 det5064
mx (0.5, 7.5)                 @noisy det316 det4566
mz (0, 7.5)                   @noisy det4596
mxx (2, 0.5) (2, 1)           @noisy det1758 det4163
mx (1.5, 0.5)                 @noisy det4163 det4619
mz (1, 0.5)                   @noisy det4607
mxx (2, 3) (2, 2.5)           @noisy det2627 det3838
mx (1.5, 2.5)                 @noisy det3838 det4580
mz (1, 2.5)                   @noisy det4598
mxx (2, 4.5) (2, 5)           @noisy det2170 det4551
mx (1.5, 4.5)                 @noisy det2170 det4593
mz (1, 4.5)                   @noisy det4570
mxx (2, 6.5) (2, 7)           @noisy det23 det4029
mx (1.5, 6.5)                 @noisy det4029 det4621
mz (1, 6.5)                   @noisy det4560
mxx (3, 1.5) (3, 2)           @noisy det2803 det4914
mx (2.5, 1.5)                 @noisy det4592 det4914
mz (2, 1.5)                   @noisy det4624
mxx (3, 3.5) (3, 4)           @noisy det806 det1217
mx (2.5, 3.5)                 @noisy det806 det4597
mz (2, 3.5)                   @noisy det4589
mxx (3, 5.5) (3, 6)           @noisy det303 det2091
mx (2.5, 5.5)                 @noisy det2091 det4555
mz (2, 5.5)                   @noisy det4600
mxx (3, 7.5) (3, 0)           @noisy det275 det4553
mx (2.5, 7.5)                 @noisy det4553 det4558
mz (2, 7.5)                   @noisy det4567
mxx (4, 0.5) (4, 1)           @noisy det2796 det4807
mx (3.5, 0.5)                 @noisy det4614 det4807
mz (3, 0.5)                   @noisy det4563
mxx (4, 2.5) (4, 3)           @noisy det267 det951
mx (3.5, 2.5)                 @noisy det951 det4612
mz (3, 2.5)                   @noisy det4610
mxx (4, 4.5) (4, 5)           @noisy det917 det1138
mx (3.5, 4.5)                 @noisy det1138 det4574
mz (3, 4.5)                   @noisy det4615
mxx (4, 6.5) (4, 7)           @noisy det1483 det4776
mx (3.5, 6.5)                 @noisy det4579 det4776
mz (3, 6.5)                   @noisy det4587
mxx (5, 1.5) (5, 2)           @noisy det30 det662
mx (4.5, 1.5)                 @noisy det662 det4578
mz (4, 1.5)                   @noisy det4573
mxx (5, 3.5) (5, 4)           @noisy det1952 det2245
mx (4.5, 3.5)                 @noisy det1952 det4604
mz (4, 3.5)                   @noisy det4617
mxx (5, 5.5) (5, 6)           @noisy det90 det1351
mx (4.5, 5.5)                 @noisy det90 det4603
mz (4, 5.5)                   @noisy det4590
mxx (5, 0) (5, 7.5)           @noisy det3049 det5144
mx (4.5, 7.5)                 @noisy det3049 det4565
mz (4, 7.5)                   @noisy det4595
mxx (6, 1) (6, 0.5)           @noisy det753 det1639
mx (5.5, 0.5)                 @noisy det753 det4602
mz (5, 0.5)                   @noisy det4606
mxx (6, 2.5) (6, 3)           @noisy det102 det3659
mx (5.5, 2.5)                 @noisy det3659 det4588
mz (5, 2.5)                   @noisy det4608
mxx (6, 4.5) (6, 5)           @noisy det4270 det4641
mx (5.5, 4.5)                 @noisy det4270 det4568
mz (5, 4.5)                   @noisy det4569
mxx (6, 6.5) (6, 7)           @noisy det4379 det4926
mx (5.5, 6.5)                 @noisy det4576 det4926
mz (5, 6.5)                   @noisy det4571
mxx (7, 1.5) (7, 2)           @noisy det4108 det4487
mx (6.5, 1.5)                 @noisy det4487 det4572
mz (6, 1.5)                   @noisy det4622
mxx (7, 4) (7, 3.5)           @noisy det3895 det4082
mx (6.5, 3.5)                 @noisy det3895 det4581
mz (6, 3.5)                   @noisy det4594
mxx (7, 5.5) (7, 6)           @noisy det959 det4623
mx (6.5, 5.5)                 @noisy det959 det4583
mz (6, 5.5)                   @noisy det4554
mxx (7, 0) (7, 7.5)           @noisy det1264 det2479
mx (6.5, 7.5)                 @noisy det2479 det4601
mz (6, 7.5)                   @noisy det4618
mxx (0, 1) (0, 0.5)           @noisy det177 det3568
mx (7.5, 0.5)                 @noisy det177 det4613
mz (7, 0.5)                   @noisy det4556
mxx (0, 2.5) (0, 3)           @noisy det4057 det4811
mx (7.5, 2.5)                 @noisy det4057 det4611
mz (7, 2.5)                   @noisy det4559
mxx (0, 4.5) (0, 5)           @noisy det2610 det3950
mx (7.5, 4.5)                 @noisy det3950 det4616
mz (7, 4.5)                   @noisy det4605
mxx (0, 7) (0, 6.5)           @noisy det1908 det3747
mx (7.5, 6.5)                 @noisy det1908 det4577
mz (7, 6.5)                   @noisy det4585
mzz (0.5, 0) (0, 0)           @noisy det278 det3590
mz (0.5, 0.5)                 @noisy det278 det4536
mx (0.5, 1)                   @noisy det177 det1758 det4286 det4544
mzz (0, 2) (0.5, 2)           @noisy det1469 det3443
mz (0.5, 2.5)                 @noisy det1469 det4512
mx (0.5, 3)                   @noisy det677 det2447 det2627 det4057 det4532
mzz (0, 4) (0.5, 4)           @noisy det3850 det4513
mz (0.5, 4.5)                 @noisy det4495 det4513
mx (0.5, 5)                   @noisy det507 det1027 det3950 det4499 det4551
mzz (0.5, 6) (0, 6)           @noisy det540 det3963
mz (0.5, 6.5)                 @noisy det540 det4523
mx (0.5, 7)                   @noisy det23 det316 det1908 det4506 det5064
mzz (1, 1) (1.5, 1)           @noisy det281 det4329
mz (1.5, 1.5)                 @noisy det281 det4537
mx (1.5, 2)                   @noisy det2627 det2803 det4040 det4488
mzz (1, 3) (1.5, 3)           @noisy det118 det1833
mz (1.5, 3.5)                 @noisy det118 det4501
mx (1.5, 4)                   @noisy det1217 det2170 det2447 det4530 det4551
mzz (1.5, 5) (1, 5)           @noisy det2772 det4920
mz (1.5, 5.5)                 @noisy det4503 det4920
mx (1.5, 6)                   @noisy det23 det303 det507 det4029 det4525
mzz (1, 7) (1.5, 7)           @noisy det103 det2236
mz (1.5, 7.5)                 @noisy det2236 det4535
mx (1.5, 0)                   @noisy det275 det316 det1758 det4163 det4520
mzz (2, 0) (2.5, 0)           @noisy det2090 det3682
mz (2.5, 0.5)                 @noisy det2090 det4521
mx (2.5, 1)                   @noisy det2796 det2803 det4163 det4490 det4914
mzz (2.5, 2) (2, 2)           @noisy det509 det2182
mz (2.5, 2.5)                 @noisy det2182 det4517
mx (2.5, 3)                   @noisy det267 det806 det1217 det4492
mzz (2, 4) (2.5, 4)           @noisy det552 det4718
mz (2.5, 4.5)                 @noisy det552 det4545
mx (2.5, 5)                   @noisy det303 det917 det2091 det2170 det4514
mzz (2, 6) (2.5, 6)           @noisy det557 det3276
mz (2.5, 6.5)                 @noisy det557 det4498
mx (2.5, 7)                   @noisy det275 det1483 det4029 det4505 det4553
mzz (3, 1) (3.5, 1)           @noisy det1106 det3906
mz (3.5, 1.5)                 @noisy det1106 det4496
mx (3.5, 2)                   @noisy det30 det267 det951 det4507
mzz (3, 3) (3.5, 3)           @noisy det280 det1716
mz (3.5, 3.5)                 @noisy det1716 det4540
mx (3.5, 4)                   @noisy det806 det917 det2245 det4493
mzz (3.5, 5) (3, 5)           @noisy det1468 det1808
mz (3.5, 5.5)                 @noisy det1808 det4509
mx (3.5, 6)                   @noisy det1351 det1483 det2091 det4482 det4776
mzz (3, 7) (3.5, 7)           @noisy det1732 det4850
mz (3.5, 7.5)                 @noisy det1732 det4497
mx (3.5, 0)                   @noisy det2796 det4533 det4807 det5144
mzz (4, 0) (4.5, 0)           @noisy det973 det2427
mz (4.5, 0.5)                 @noisy det973 det4511
mx (4.5, 1)                   @noisy det30 det1639 det4527 det4807
mzz (4.5, 2) (4, 2)           @noisy det2093 det3591
mz (4.5, 2.5)                 @noisy det3591 det4491
mx (4.5, 3)                   @noisy det102 det951 det1952 det2245 det4504
mzz (4, 4) (4.5, 4)           @noisy det2173 det3053
mz (4.5, 4.5)                 @noisy det2173 det4480
mx (4.5, 5)                   @noisy det90 det1351 det4489 det4641
mzz (4, 6) (4.5, 6)           @noisy det2606 det3845
mz (4.5, 6.5)                 @noisy det2606 det4522
mx (4.5, 7)                   @noisy det3049 det4379 det4541 det4776 det5144
mzz (5.5, 1) (5, 1)           @noisy det3263 det5013
mz (5.5, 1.5)                 @noisy det4516 det5013
mx (5.5, 2)                   @noisy det102 det662 det3659 det4108 det4539
mzz (5, 3) (5.5, 3)           @noisy det3677 det4076
mz (5.5, 3.5)                 @noisy det4076 det4500
mx (5.5, 4)                   @noisy det1952 det4082 det4270 det4528 det4641
mzz (5, 5) (5.5, 5)           @noisy det553 det2111
mz (5.5, 5.5)                 @noisy det2111 det4502
mx (5.5, 6)                   @noisy det4379 det4524 det4623 det4926
mzz (5.5, 7) (5, 7)           @noisy det2768 det3896
mz (5.5, 7.5)                 @noisy det2768 det4547
mx (5.5, 0)                   @noisy det753 det1264 det1639 det3049 det4485
mzz (6.5, 0) (6, 0)           @noisy det2129 det2208
mz (6.5, 0.5)                 @noisy det2129 det4486
mx (6.5, 1)                   @noisy det3568 det4108 det4550
mzz (6, 2) (6.5, 2)           @noisy det1985 det2341
mz (6.5, 2.5)                 @noisy det2341 det4531
mx (6.5, 3)                   @noisy det3659 det3895 det4082 det4483 det4811
mzz (6, 4) (6.5, 4)           @noisy det79 det298
mz (6.5, 4.5)                 @noisy det79 det4549
mx (6.5, 5)                   @noisy det959 det2610 det4270 det4526 det4623
mzz (6, 6) (6.5, 6)           @noisy det127 det3749
mz (6.5, 6.5)                 @noisy det127 det4529
mx (6.5, 7)                   @noisy det1264 det3747 det4546
mzz (7, 1) (7.5, 1)           @noisy det4786 det4840
mz (7.5, 1.5)                 @noisy det4481 det4840
mx (7.5, 2)                   @noisy det4057 det4286 det4534 det4811
mzz (7.5, 3) (7, 3)           @noisy det2388 det3324
mz (7.5, 3.5)                 @noisy det3324 det4519
mx (7.5, 4)                   @noisy det677 det2610 det3895 det3950 det4542
mzz (7, 5) (7.5, 5)           @noisy det14 det1182
mz (7.5, 5.5)                 @noisy det1182 det4543
mx (7.5, 6)                   @noisy det1027 det1908 det3747 det4494
mzz (7, 7) (7.5, 7)           @noisy det1626 det2617
mz (7.5, 7.5)                 @noisy det2617 det4518
mx (7.5, 0)                   @noisy det177 det2479 det3568 det4508 det5064

--------         51
mz (0, 1.5)                   @noisy det1469 det3590 det4575 det4786 det4840
mx (0.5, 1.5)                 @noisy det4562 det4635
mz (1, 1.5)                   @noisy det4647
mz (0, 3.5)                   @noisy det2388 det3324 det3443 det4513 det4582
mx (0.5, 3.5)                 @noisy det4609 det4668
mz (1, 3.5)                   @noisy det4698
mz (0, 5.5)                   @noisy det14 det540 det1182 det3850 det4591
mx (0.5, 5.5)                 @noisy det4620 det4693
mz (1, 5.5)                   @noisy det4639
mz (0, 7.5)                   @noisy det278 det1626 det2617 det3963 det4596
mx (0.5, 7.5)                 @noisy det4566 det4638
mz (1, 7.5)                   @noisy det4644
mz (1, 0.5)                   @noisy det103 det278 det281 det3590 det4607
mx (1.5, 0.5)                 @noisy det4619 det4689
mz (2, 0.5)                   @noisy det4673
mz (1, 2.5)                   @noisy det118 det1469 det3443 det4329 det4598
mx (1.5, 2.5)                 @noisy det4580 det4686
mz (2, 2.5)                   @noisy det4643
mz (1, 4.5)                   @noisy det1833 det3850 det4513 det4570 det4920
mx (1.5, 4.5)                 @noisy det4593 det4632
mz (2, 4.5)                   @noisy det4625
mz (1, 6.5)                   @noisy det540 det2236 det2772 det3963 det4560
mx (1.5, 6.5)                 @noisy det4621 det4695
mz (2, 6.5)                   @noisy det4655
mz (2, 1.5)                   @noisy det281 det2182 det3682 det4329 det4624
mx (2.5, 1.5)                 @noisy det4592 det4699
mz (3, 1.5)                   @noisy det4680
mz (2, 3.5)                   @noisy det118 det509 det552 det1833 det4589
mx (2.5, 3.5)                 @noisy det4597 det4636
mz (3, 3.5)                   @noisy det4674
mz (2, 5.5)                   @noisy det557 det2772 det4600 det4718 det4920
mx (2.5, 5.5)                 @noisy det4555 det4646
mz (3, 5.5)                   @noisy det4629
mz (2, 7.5)                   @noisy det103 det2090 det2236 det3276 det4567
mx (2.5, 7.5)                 @noisy det4558 det4628
mz (3, 7.5)                   @noisy det4713
mz (3, 0.5)                   @noisy det1106 det2090 det3682 det4563 det4850
mx (3.5, 0.5)                 @noisy det4614 det4650
mz (4, 0.5)                   @noisy det4684
mz (3, 2.5)                   @noisy det509 det1716 det2182 det3906 det4610
mx (3.5, 2.5)                 @noisy det4612 det4676
mz (4, 2.5)                   @noisy det4692
mz (3, 4.5)                   @noisy det280 det552 det1808 det4615 det4718
mx (3.5, 4.5)                 @noisy det4574 det4654
mz (4, 4.5)                   @noisy det4656
mz (3, 6.5)                   @noisy det557 det1468 det1732 det3276 det4587
mx (3.5, 6.5)                 @noisy det4579 det4659
mz (4, 6.5)                   @noisy det4717
mz (4, 1.5)                   @noisy det1106 det2427 det3591 det3906 det4573
mx (4.5, 1.5)                 @noisy det4578 det4709
mz (5, 1.5)                   @noisy det4677
mz (4, 3.5)                   @noisy det280 det1716 det2093 det2173 det4617
mx (4.5, 3.5)                 @noisy det4604 det4637
mz (5, 3.5)                   @noisy det4697
mz (4, 5.5)                   @noisy det1468 det1808 det2606 det3053 det4590
mx (4.5, 5.5)                 @noisy det4603 det4657
mz (5, 5.5)                   @noisy det4661
mz (4, 7.5)                   @noisy det973 det1732 det3845 det4595 det4850
mx (4.5, 7.5)                 @noisy det4565 det4664
mz (5, 7.5)                   @noisy det4649
mz (5, 0.5)                   @noisy det973 det2427 det3896 det4606 det5013
mx (5.5, 0.5)                 @noisy det4602 det4651
mz (6, 0.5)                   @noisy det4642
mz (5, 2.5)                   @noisy det2093 det3263 det3591 det4076 det4608
mx (5.5, 2.5)                 @noisy det4588 det4672
mz (6, 2.5)                   @noisy det4630
mz (5, 4.5)                   @noisy det2111 det2173 det3053 det3677 det4569
mx (5.5, 4.5)                 @noisy det4568 det4640
mz (6, 4.5)                   @noisy det4631
mz (5, 6.5)                   @noisy det553 det2606 det2768 det3845 det4571
mx (5.5, 6.5)                 @noisy det4576 det4708
mz (6, 6.5)                   @noisy det4688
mz (6, 1.5)                   @noisy det2208 det2341 det3263 det4622 det5013
mx (6.5, 1.5)                 @noisy det4572 det4706
mz (7, 1.5)                   @noisy det4663
mz (6, 3.5)                   @noisy det79 det1985 det3677 det4076 det4594
mx (6.5, 3.5)                 @noisy det4581 det4662
mz (7, 3.5)                   @noisy det4633
mz (6, 5.5)                   @noisy det127 det298 det553 det2111 det4554
mx (6.5, 5.5)                 @noisy det4583 det4667
mz (7, 5.5)                   @noisy det4705
mz (6, 7.5)                   @noisy det2129 det2768 det3749 det3896 det4618
mx (6.5, 7.5)                 @noisy det4601 det4626
mz (7, 7.5)                   @noisy det4690
mz (7, 0.5)                   @noisy det1626 det2129 det2208 det4556 det4840
mx (7.5, 0.5)                 @noisy det4613 det4634
mz (0, 0.5)                   @noisy det4703
mz (7, 2.5)                   @noisy det1985 det2341 det3324 det4559 det4786
mx (7.5, 2.5)                 @noisy det4611 det4675
mz (0, 2.5)                   @noisy det4682
mz (7, 4.5)                   @noisy det79 det298 det1182 det2388 det4605
mx (7.5, 4.5)                 @noisy det4616 det4678
mz (0, 4.5)                   @noisy det4714
mz (7, 6.5)                   @noisy det14 det127 det2617 det3749 det4585
mx (7.5, 6.5)                 @noisy det4577 det4658
mz (0, 6.5)                   @noisy det4719
mxx (0.5, 0.5) (0.5, 0)       @noisy det4701
mzz (1, 1) (0.5, 1)           @noisy det278 det3590
mxx (0.5, 2.5) (0.5, 2)       @noisy det4712
mzz (1, 3) (0.5, 3)           @noisy det1469 det3443
mxx (0.5, 4.5) (0.5, 4)       @noisy det4685
mzz (0.5, 5) (1, 5)           @noisy det3850 det4513
mxx (0.5, 6.5) (0.5, 6)       @noisy det4723
mzz (1, 7) (0.5, 7)           @noisy det540 det3963
mxx (1.5, 1.5) (1.5, 1)       @noisy det4681
mzz (1.5, 2) (2, 2)           @noisy det281 det4329
mxx (1.5, 3.5) (1.5, 3)       @noisy det4700
mzz (1.5, 4) (2, 4)           @noisy det118 det1833
mxx (1.5, 5) (1.5, 5.5)       @noisy det4702
mzz (1.5, 6) (2, 6)           @noisy det2772 det4920
mxx (1.5, 7.5) (1.5, 7)       @noisy det4710
mzz (1.5, 0) (2, 0)           @noisy det103 det2236
mxx (2.5, 0.5) (2.5, 0)       @noisy det4683
mzz (3, 1) (2.5, 1)           @noisy det2090 det3682
mxx (2.5, 2) (2.5, 2.5)       @noisy det4729
mzz (2.5, 3) (3, 3)           @noisy det509 det2182
mxx (2.5, 4) (2.5, 4.5)       @noisy det4726
mzz (2.5, 5) (3, 5)           @noisy det552 det4718
mxx (2.5, 6.5) (2.5, 6)       @noisy det4724
mzz (2.5, 7) (3, 7)           @noisy det557 det3276
mxx (3.5, 1) (3.5, 1.5)       @noisy det4691
mzz (3.5, 2) (4, 2)           @noisy det1106 det3906
mxx (3.5, 3) (3.5, 3.5)       @noisy det4671
mzz (4, 4) (3.5, 4)           @noisy det280 det1716
mxx (3.5, 5) (3.5, 5.5)       @noisy det4730
mzz (3.5, 6) (4, 6)           @noisy det1468 det1808
mxx (3.5, 7) (3.5, 7.5)       @noisy det4669
mzz (3.5, 0) (4, 0)           @noisy det1732 det4850
mxx (4.5, 0.5) (4.5, 0)       @noisy det4715
mzz (5, 1) (4.5, 1)           @noisy det973 det2427
mxx (4.5, 2) (4.5, 2.5)       @noisy det4679
mzz (5, 3) (4.5, 3)           @noisy det2093 det3591
mxx (4.5, 4.5) (4.5, 4)       @noisy det4660
mzz (5, 5) (4.5, 5)           @noisy det2173 det3053
mxx (4.5, 6.5) (4.5, 6)       @noisy det4722
mzz (5, 7) (4.5, 7)           @noisy det2606 det3845
mxx (5.5, 1) (5.5, 1.5)       @noisy det4648
mzz (5.5, 2) (6, 2)           @noisy det3263 det5013
mxx (5.5, 3) (5.5, 3.5)       @noisy det4720
mzz (5.5, 4) (6, 4)           @noisy det3677 det4076
mxx (5.5, 5.5) (5.5, 5)       @noisy det4704
mzz (6, 6) (5.5, 6)           @noisy det553 det2111
mxx (5.5, 7) (5.5, 7.5)       @noisy det4652
mzz (5.5, 0) (6, 0)           @noisy det2768 det3896
mxx (6.5, 0) (6.5, 0.5)       @noisy det4653
mzz (6.5, 1) (7, 1)           @noisy det2129 det2208
mxx (6.5, 2.5) (6.5, 2)       @noisy det4721
mzz (6.5, 3) (7, 3)           @noisy det1985 det2341
mxx (6.5, 4.5) (6.5, 4)       @noisy det4694
mzz (6.5, 5) (7, 5)           @noisy det79 det298
mxx (6.5, 6) (6.5, 6.5)       @noisy det4687
mzz (6.5, 7) (7, 7)           @noisy det127 det3749
mxx (7.5, 1.5) (7.5, 1)       @noisy det4666
mzz (7.5, 2) (0, 2)           @noisy det4786 det4840
mxx (7.5, 3) (7.5, 3.5)       @noisy det4670
mzz (7.5, 4) (0, 4)           @noisy det2388 det3324
mxx (7.5, 5) (7.5, 5.5)       @noisy det4727
mzz (7.5, 6) (0, 6)           @noisy det14 det1182
mxx (7.5, 7.5) (7.5, 7)       @noisy det4725
mzz (7.5, 0) (0, 0)           @noisy det1626 det2617
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (5, 4)                      @noisy
i (0, 5)                      @noisy
i (1, 0)                      @noisy
i (1, 6)                      @noisy
i (2, 5)                      @noisy
i (7, 4)                      @noisy
i (6, 5)                      @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (5, 0)                      @noisy
i (5, 6)                      @noisy
i (3, 6)                      @noisy
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (2, 7)                      @noisy
i (6, 1)                      @noisy
i (7, 0)                      @noisy
i (6, 7)                      @noisy
i (7, 6)                      @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4, 7)                      @noisy
i (5, 2)                      @noisy
i (0, 3)                      @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (7, 2)                      @noisy
i (6, 3)                      @noisy

--------         52
mxx (0, 1.5) (0, 2)           @noisy det1463 det4286
mx (0.5, 1.5)                 @noisy det1463 det4635
mz (1, 1.5)                   @noisy det278 det281 det3443 det4329 det4647
mxx (0, 3.5) (0, 4)           @noisy det677 det4797
mx (0.5, 3.5)                 @noisy det4668 det4797
mz (1, 3.5)                   @noisy det118 det1469 det1833 det3850 det4698
mxx (0, 5.5) (0, 6)           @noisy det69 det1027
mx (0.5, 5.5)                 @noisy det69 det4693
mz (1, 5.5)                   @noisy det2772 det3963 det4513 det4639 det4920
mxx (0, 7.5) (0, 0)           @noisy det1948 det5064
mx (0.5, 7.5)                 @noisy det1948 det4638
mz (1, 7.5)                   @noisy det103 det540 det2236 det3590 det4644
mxx (1, 0.5) (1, 1)           @noisy det1689 det1758
mx (1.5, 0.5)                 @noisy det1689 det4689
mz (2, 0.5)                   @noisy det2090 det2236 det3682 det4329 det4673
mxx (1, 2.5) (1, 3)           @noisy det2627 det4165
mx (1.5, 2.5)                 @noisy det4165 det4686
mz (2, 2.5)                   @noisy det281 det509 det1833 det2182 det4643
mxx (1, 4.5) (1, 5)           @noisy det1715 det4551
mx (1.5, 4.5)                 @noisy det1715 det4632
mz (2, 4.5)                   @noisy det118 det552 det2772 det4625 det4718
mxx (1, 6.5) (1, 7)           @noisy det23 det4802
mx (1.5, 6.5)                 @noisy det4695 det4802
mz (2, 6.5)                   @noisy det103 det557 det3276 det4655 det4920
mxx (2, 1.5) (2, 2)           @noisy det2803 det3843
mx (2.5, 1.5)                 @noisy det3843 det4699
mz (3, 1.5)                   @noisy det509 det1106 det2090 det3906 det4680
mxx (2, 3.5) (2, 4)           @noisy det1217 det2960
mx (2.5, 3.5)                 @noisy det2960 det4636
mz (3, 3.5)                   @noisy det280 det1716 det2182 det4674 det4718
mxx (2, 5.5) (2, 6)           @noisy det303 det4025
mx (2.5, 5.5)                 @noisy det4025 det4646
mz (3, 5.5)                   @noisy det552 det1468 det1808 det3276 det4629
mxx (2, 0) (2, 7.5)           @noisy det275 det1004
mx (2.5, 7.5)                 @noisy det1004 det4628
mz (3, 7.5)                   @noisy det557 det1732 det3682 det4713 det4850
mxx (3, 1) (3, 0.5)           @noisy det1117 det2796
mx (3.5, 0.5)                 @noisy det1117 det4650
mz (4, 0.5)                   @noisy det973 det1732 det2427 det3906 det4684
mxx (3, 2.5) (3, 3)           @noisy det267 det3684
mx (3.5, 2.5)                 @noisy det3684 det4676
mz (4, 2.5)                   @noisy det280 det1106 det2093 det3591 det4692
mxx (3, 4.5) (3, 5)           @noisy det917 det2181
mx (3.5, 4.5)                 @noisy det2181 det4654
mz (4, 4.5)                   @noisy det1468 det1716 det2173 det3053 det4656
mxx (3, 7) (3, 6.5)           @noisy det1483 det4478
mx (3.5, 6.5)                 @noisy det4478 det4659
mz (4, 6.5)                   @noisy det1808 det2606 det3845 det4717 det4850
mxx (4, 1.5) (4, 2)           @noisy det30 det1646
mx (4.5, 1.5)                 @noisy det1646 det4709
mz (5, 1.5)                   @noisy det973 det2093 det3263 det4677 det5013
mxx (4, 4) (4, 3.5)           @noisy det1313 det2245
mx (4.5, 3.5)                 @noisy det1313 det4637
mz (5, 3.5)                   @noisy det3053 det3591 det3677 det4076 det4697
mxx (4, 5.5) (4, 6)           @noisy det1351 det3312
mx (4.5, 5.5)                 @noisy det3312 det4657
mz (5, 5.5)                   @noisy det553 det2111 det2173 det3845 det4661
mxx (4, 0) (4, 7.5)           @noisy det2103 det5144
mx (4.5, 7.5)                 @noisy det2103 det4664
mz (5, 7.5)                   @noisy det2427 det2606 det2768 det3896 det4649
mxx (5, 0.5) (5, 1)           @noisy det1639 det2732
mx (5.5, 0.5)                 @noisy det2732 det4651
mz (6, 0.5)                   @noisy det2129 det2208 det2768 det3263 det4642
mxx (5, 3) (5, 2.5)           @noisy det102 det2422
mx (5.5, 2.5)                 @noisy det2422 det4672
mz (6, 2.5)                   @noisy det1985 det2341 det3677 det4630 det5013
mxx (5, 4.5) (5, 5)           @noisy det2344 det4641
mx (5.5, 4.5)                 @noisy det2344 det4640
mz (6, 4.5)                   @noisy det79 det298 det553 det4076 det4631
mxx (5, 6.5) (5, 7)           @noisy det2677 det4379
mx (5.5, 6.5)                 @noisy det2677 det4708
mz (6, 6.5)                   @noisy det127 det2111 det3749 det3896 det4688
mxx (6, 1.5) (6, 2)           @noisy det4108 det4930
mx (6.5, 1.5)                 @noisy det4706 det4930
mz (7, 1.5)                   @noisy det1985 det2129 det4663 det4786 det4840
mxx (6, 3.5) (6, 4)           @noisy det1647 det4082
mx (6.5, 3.5)                 @noisy det1647 det4662
mz (7, 3.5)                   @noisy det298 det2341 det2388 det3324 det4633
mxx (6, 6) (6, 5.5)           @noisy det2445 det4623
mx (6.5, 5.5)                 @noisy det2445 det4667
mz (7, 5.5)                   @noisy det14 det79 det1182 det3749 det4705
mxx (6, 7.5) (6, 0)           @noisy det1264 det1953
mx (6.5, 7.5)                 @noisy det1953 det4626
mz (7, 7.5)                   @noisy det127 det1626 det2208 det2617 det4690
mxx (7, 0.5) (7, 1)           @noisy det3568 det3754
mx (7.5, 0.5)                 @noisy det3754 det4634
mz (0, 0.5)                   @noisy det278 det2617 det3590 det4703 det4786
mxx (7, 2.5) (7, 3)           @noisy det3386 det4811
mx (7.5, 2.5)                 @noisy det3386 det4675
mz (0, 2.5)                   @noisy det1469 det2388 det3443 det4682 det4840
mxx (7, 4.5) (7, 5)           @noisy det2610 det3429
mx (7.5, 4.5)                 @noisy det3429 det4678
mz (0, 4.5)                   @noisy det14 det3324 det3850 det4513 det4714
mxx (7, 6.5) (7, 7)           @noisy det1728 det3747
mx (7.5, 6.5)                 @noisy det1728 det4658
mz (0, 6.5)                   @noisy det540 det1182 det1626 det3963 det4719
mxx (0.5, 0.5) (0.5, 1)       @noisy det4747
mxx (0.5, 2.5) (0.5, 3)       @noisy det4751
mxx (0.5, 5) (0.5, 4.5)       @noisy det4753
mxx (0.5, 6.5) (0.5, 7)       @noisy det4765
mxx (1.5, 1.5) (1.5, 2)       @noisy det4748
mxx (1.5, 4) (1.5, 3.5)       @noisy det4741
mxx (1.5, 5.5) (1.5, 6)       @noisy det4762
mxx (1.5, 0) (1.5, 7.5)       @noisy det4767
mxx (2.5, 0.5) (2.5, 1)       @noisy det4763
mxx (2.5, 2.5) (2.5, 3)       @noisy det4750
mxx (2.5, 4.5) (2.5, 5)       @noisy det4755
mxx (2.5, 7) (2.5, 6.5)       @noisy det4764
mxx (3.5, 1.5) (3.5, 2)       @noisy det4757
mxx (3.5, 3.5) (3.5, 4)       @noisy det4752
mxx (3.5, 5.5) (3.5, 6)       @noisy det4737
mxx (3.5, 0) (3.5, 7.5)       @noisy det4766
mxx (4.5, 0.5) (4.5, 1)       @noisy det4756
mxx (4.5, 2.5) (4.5, 3)       @noisy det4740
mxx (4.5, 4.5) (4.5, 5)       @noisy det4739
mxx (4.5, 6.5) (4.5, 7)       @noisy det4760
mxx (5.5, 1.5) (5.5, 2)       @noisy det4738
mxx (5.5, 3.5) (5.5, 4)       @noisy det4733
mxx (5.5, 5.5) (5.5, 6)       @noisy det4758
mxx (5.5, 7.5) (5.5, 0)       @noisy det4745
mxx (6.5, 0.5) (6.5, 1)       @noisy det4746
mxx (6.5, 2.5) (6.5, 3)       @noisy det4749
mxx (6.5, 5) (6.5, 4.5)       @noisy det4742
mxx (6.5, 6.5) (6.5, 7)       @noisy det4743
mxx (7.5, 2) (7.5, 1.5)       @noisy det4734
mxx (7.5, 3.5) (7.5, 4)       @noisy det4735
mxx (7.5, 5.5) (7.5, 6)       @noisy det4744
mxx (7.5, 0) (7.5, 7.5)       @noisy det4759
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (4.5, 2)                    @noisy
i (5, 4)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 3)                    @noisy
i (0, 5)                      @noisy
i (0.5, 4)                    @noisy
i (1, 0)                      @noisy
i (1, 6)                      @noisy
i (2, 5)                      @noisy
i (2.5, 4)                    @noisy
i (7, 4)                      @noisy
i (1.5, 5)                    @noisy
i (6, 5)                      @noisy
i (6.5, 4)                    @noisy
i (7.5, 3)                    @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (4.5, 4)                    @noisy
i (5, 0)                      @noisy
i (5, 6)                      @noisy
i (3, 6)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 5)                    @noisy
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (0.5, 0)                    @noisy
i (1, 2)                      @noisy
i (1.5, 1)                    @noisy
i (2, 1)                      @noisy
i (2.5, 0)                    @noisy
i (2.5, 6)                    @noisy
i (2, 7)                      @noisy
i (0.5, 6)                    @noisy
i (6, 1)                      @noisy
i (7, 0)                      @noisy
i (1.5, 7)                    @noisy
i (6.5, 0)                    @noisy
i (6.5, 6)                    @noisy
i (6, 7)                      @noisy
i (7.5, 5)                    @noisy
i (7, 6)                      @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4.5, 0)                    @noisy
i (4, 7)                      @noisy
i (5, 2)                      @noisy
i (5.5, 1)                    @noisy
i (3.5, 1)                    @noisy
i (3.5, 7)                    @noisy
i (4.5, 6)                    @noisy
i (5.5, 7)                    @noisy
i (0, 3)                      @noisy
i (0.5, 2)                    @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (2.5, 2)                    @noisy
i (7, 2)                      @noisy
i (1.5, 3)                    @noisy
i (6, 3)                      @noisy
i (6.5, 2)                    @noisy
i (7.5, 1)                    @noisy
i (7.5, 7)                    @noisy

--------         53
mzz (0, 1.5) (0.5, 1.5)       @noisy det4791
mxx (1, 1) (1, 1.5)           @noisy det1463 det4286
mzz (0, 3.5) (0.5, 3.5)       @noisy det4790
mxx (1, 3) (1, 3.5)           @noisy det677 det4797
mzz (0.5, 5.5) (0, 5.5)       @noisy det4775
mxx (1, 5) (1, 5.5)           @noisy det69 det1027
mzz (0, 7.5) (0.5, 7.5)       @noisy det4779
mxx (1, 7.5) (1, 7)           @noisy det1948 det5064
mzz (1, 0.5) (1.5, 0.5)       @noisy det4774
mxx (2, 0) (2, 0.5)           @noisy det1689 det1758
mzz (1, 2.5) (1.5, 2.5)       @noisy det4783
mxx (2, 2) (2, 2.5)           @noisy det2627 det4165
mzz (1.5, 4.5) (1, 4.5)       @noisy det4789
mxx (2, 4.5) (2, 4)           @noisy det1715 det4551
mzz (1, 6.5) (1.5, 6.5)       @noisy det4792
mxx (2, 6.5) (2, 6)           @noisy det23 det4802
mzz (2, 1.5) (2.5, 1.5)       @noisy det4793
mxx (3, 1.5) (3, 1)           @noisy det2803 det3843
mzz (2, 3.5) (2.5, 3.5)       @noisy det4796
mxx (3, 3.5) (3, 3)           @noisy det1217 det2960
mzz (2, 5.5) (2.5, 5.5)       @noisy det4809
mxx (3, 5) (3, 5.5)           @noisy det303 det4025
mzz (2.5, 7.5) (2, 7.5)       @noisy det4784
mxx (3, 7.5) (3, 7)           @noisy det275 det1004
mzz (3.5, 0.5) (3, 0.5)       @noisy det4780
mxx (4, 0) (4, 0.5)           @noisy det1117 det2796
mzz (3, 2.5) (3.5, 2.5)       @noisy det4788
mxx (4, 2) (4, 2.5)           @noisy det267 det3684
mzz (3, 4.5) (3.5, 4.5)       @noisy det4771
mxx (4, 4.5) (4, 4)           @noisy det917 det2181
mzz (3.5, 6.5) (3, 6.5)       @noisy det4798
mxx (4, 6) (4, 6.5)           @noisy det1483 det4478
mzz (4, 1.5) (4.5, 1.5)       @noisy det4806
mxx (5, 1) (5, 1.5)           @noisy det30 det1646
mzz (4.5, 3.5) (4, 3.5)       @noisy det4805
mxx (5, 3.5) (5, 3)           @noisy det1313 det2245
mzz (4, 5.5) (4.5, 5.5)       @noisy det4801
mxx (5, 5.5) (5, 5)           @noisy det1351 det3312
mzz (4, 7.5) (4.5, 7.5)       @noisy det4799
mxx (5, 7) (5, 7.5)           @noisy det2103 det5144
mzz (5, 0.5) (5.5, 0.5)       @noisy det4804
mxx (6, 0) (6, 0.5)           @noisy det1639 det2732
mzz (5.5, 2.5) (5, 2.5)       @noisy det4795
mxx (6, 2.5) (6, 2)           @noisy det102 det2422
mzz (5, 4.5) (5.5, 4.5)       @noisy det4800
mxx (6, 4) (6, 4.5)           @noisy det2344 det4641
mzz (5, 6.5) (5.5, 6.5)       @noisy det4772
mxx (6, 6.5) (6, 6)           @noisy det2677 det4379
mzz (6, 1.5) (6.5, 1.5)       @noisy det4769
mxx (7, 1.5) (7, 1)           @noisy det4108 det4930
mzz (6, 3.5) (6.5, 3.5)       @noisy det4785
mxx (7, 3) (7, 3.5)           @noisy det1647 det4082
mzz (6.5, 5.5) (6, 5.5)       @noisy det4773
mxx (7, 5.5) (7, 5)           @noisy det2445 det4623
mzz (6, 7.5) (6.5, 7.5)       @noisy det4770
mxx (7, 7.5) (7, 7)           @noisy det1264 det1953
mzz (7, 0.5) (7.5, 0.5)       @noisy det4803
mxx (0, 0) (0, 0.5)           @noisy det3568 det3754
mzz (7.5, 2.5) (7, 2.5)       @noisy det4778
mxx (0, 2.5) (0, 2)           @noisy det3386 det4811
mzz (7, 4.5) (7.5, 4.5)       @noisy det4781
mxx (0, 4.5) (0, 4)           @noisy det2610 det3429
mzz (7, 6.5) (7.5, 6.5)       @noisy det4794
mxx (0, 6) (0, 6.5)           @noisy det1728 det3747
mxx (0.5, 0.5) (0.5, 0)       @noisy det1758 det3568 det4701
mxx (0.5, 2.5) (0.5, 2)       @noisy det2627 det4712 det4811
mxx (0.5, 4.5) (0.5, 4)       @noisy det2610 det4551 det4685
mxx (0.5, 6.5) (0.5, 6)       @noisy det23 det3747 det4723
mxx (1.5, 1.5) (1.5, 1)       @noisy det2803 det4286 det4681
mxx (1.5, 3.5) (1.5, 3)       @noisy det677 det1217 det4700
mxx (1.5, 5) (1.5, 5.5)       @noisy det303 det1027 det4702
mxx (1.5, 7.5) (1.5, 7)       @noisy det275 det4710 det5064
mxx (2.5, 0.5) (2.5, 0)       @noisy det1758 det2796 det4683
mxx (2.5, 2) (2.5, 2.5)       @noisy det267 det2627 det4729
mxx (2.5, 4) (2.5, 4.5)       @noisy det917 det4551 det4726
mxx (2.5, 6.5) (2.5, 6)       @noisy det23 det1483 det4724
mxx (3.5, 1) (3.5, 1.5)       @noisy det30 det2803 det4691
mxx (3.5, 3) (3.5, 3.5)       @noisy det1217 det2245 det4671
mxx (3.5, 5) (3.5, 5.5)       @noisy det303 det1351 det4730
mxx (3.5, 7) (3.5, 7.5)       @noisy det275 det4669 det5144
mxx (4.5, 0.5) (4.5, 0)       @noisy det1639 det2796 det4715
mxx (4.5, 2) (4.5, 2.5)       @noisy det102 det267 det4679
mxx (4.5, 4.5) (4.5, 4)       @noisy det917 det4641 det4660
mxx (4.5, 6.5) (4.5, 6)       @noisy det1483 det4379 det4722
mxx (5.5, 1) (5.5, 1.5)       @noisy det30 det4108 det4648
mxx (5.5, 3) (5.5, 3.5)       @noisy det2245 det4082 det4720
mxx (5.5, 5.5) (5.5, 5)       @noisy det1351 det4623 det4704
mxx (5.5, 7) (5.5, 7.5)       @noisy det1264 det4652 det5144
mxx (6.5, 0) (6.5, 0.5)       @noisy det1639 det3568 det4653
mxx (6.5, 2.5) (6.5, 2)       @noisy det102 det4721 det4811
mxx (6.5, 4.5) (6.5, 4)       @noisy det2610 det4641 det4694
mxx (6.5, 6) (6.5, 6.5)       @noisy det3747 det4379 det4687
mxx (7.5, 1.5) (7.5, 1)       @noisy det4108 det4286 det4666
mxx (7.5, 3) (7.5, 3.5)       @noisy det677 det4082 det4670
mxx (7.5, 5) (7.5, 5.5)       @noisy det1027 det4623 det4727
mxx (7.5, 7.5) (7.5, 7)       @noisy det1264 det4725 det5064
i (6.5, 5)                    @noisy
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (3.5, 0)                    @noisy
i (3.5, 6)                    @noisy
i (5, 4)                      @noisy
i (4.5, 5)                    @noisy
i (5.5, 0)                    @noisy
i (5.5, 6)                    @noisy
i (0, 5)                      @noisy
i (1, 0)                      @noisy
i (1, 6)                      @noisy
i (0.5, 1)                    @noisy
i (0.5, 7)                    @noisy
i (2, 5)                      @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (2.5, 7)                    @noisy
i (7, 4)                      @noisy
i (6.5, 1)                    @noisy
i (7.5, 0)                    @noisy
i (7.5, 6)                    @noisy
i (6, 5)                      @noisy
i (6.5, 7)                    @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (3.5, 2)                    @noisy
i (5, 0)                      @noisy
i (4.5, 1)                    @noisy
i (3, 6)                      @noisy
i (4.5, 7)                    @noisy
i (5, 6)                      @noisy
i (5.5, 2)                    @noisy
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (1, 2)                      @noisy
i (0.5, 3)                    @noisy
i (2, 1)                      @noisy
i (2, 7)                      @noisy
i (1.5, 4)                    @noisy
i (6, 1)                      @noisy
i (2.5, 3)                    @noisy
i (7, 0)                      @noisy
i (7.5, 2)                    @noisy
i (6, 7)                      @noisy
i (6, 3)                      @noisy
i (7, 6)                      @noisy
i (6.5, 3)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4, 7)                      @noisy
i (3.5, 4)                    @noisy
i (5, 2)                      @noisy
i (4.5, 3)                    @noisy
i (5.5, 4)                    @noisy
i (0, 3)                      @noisy
i (1, 4)                      @noisy
i (0.5, 5)                    @noisy
i (2, 3)                      @noisy
i (1.5, 0)                    @noisy
i (1.5, 6)                    @noisy
i (2.5, 5)                    @noisy
i (7, 2)                      @noisy
i (7.5, 4)                    @noisy

--------         54
mzz (1, 1.5) (0.5, 1.5)       @noisy det4833
mzz (1, 3.5) (0.5, 3.5)       @noisy det4828
mzz (0.5, 5.5) (1, 5.5)       @noisy det4822
mzz (1, 7.5) (0.5, 7.5)       @noisy det4825
mzz (1.5, 0.5) (2, 0.5)       @noisy det4820
mzz (1.5, 2.5) (2, 2.5)       @noisy det4821
mzz (1.5, 4.5) (2, 4.5)       @noisy det4814
mzz (1.5, 6.5) (2, 6.5)       @noisy det4853
mzz (3, 1.5) (2.5, 1.5)       @noisy det4818
mzz (2.5, 3.5) (3, 3.5)       @noisy det4816
mzz (2.5, 5.5) (3, 5.5)       @noisy det4812
mzz (2.5, 7.5) (3, 7.5)       @noisy det4826
mzz (3.5, 0.5) (4, 0.5)       @noisy det4815
mzz (3.5, 2.5) (4, 2.5)       @noisy det4817
mzz (4, 4.5) (3.5, 4.5)       @noisy det4824
mzz (3.5, 6.5) (4, 6.5)       @noisy det4839
mzz (5, 1.5) (4.5, 1.5)       @noisy det4832
mzz (5, 3.5) (4.5, 3.5)       @noisy det4834
mzz (5, 5.5) (4.5, 5.5)       @noisy det4842
mzz (5, 7.5) (4.5, 7.5)       @noisy det4846
mzz (5.5, 0.5) (6, 0.5)       @noisy det4831
mzz (5.5, 2.5) (6, 2.5)       @noisy det4844
mzz (5.5, 4.5) (6, 4.5)       @noisy det4823
mzz (6, 6.5) (5.5, 6.5)       @noisy det4827
mzz (6.5, 1.5) (7, 1.5)       @noisy det4837
mzz (6.5, 3.5) (7, 3.5)       @noisy det4829
mzz (6.5, 5.5) (7, 5.5)       @noisy det4841
mzz (6.5, 7.5) (7, 7.5)       @noisy det4845
mzz (7.5, 0.5) (0, 0.5)       @noisy det4819
mzz (7.5, 2.5) (0, 2.5)       @noisy det4838
mzz (7.5, 4.5) (0, 4.5)       @noisy det4813
mzz (7.5, 6.5) (0, 6.5)       @noisy det4843
mxx (0.5, 0.5) (0.5, 1)       @noisy det1758 det3568 det4747
mzz (1, 0) (0.5, 0)           @noisy det278 det3590
mxx (0.5, 2.5) (0.5, 3)       @noisy det2627 det4751 det4811
mzz (1, 2) (0.5, 2)           @noisy det1469 det3443
mxx (0.5, 5) (0.5, 4.5)       @noisy det2610 det4551 det4753
mzz (1, 4) (0.5, 4)           @noisy det3850 det4513
mxx (0.5, 6.5) (0.5, 7)       @noisy det23 det3747 det4765
mzz (0.5, 6) (1, 6)           @noisy det540 det3963
mxx (1.5, 1.5) (1.5, 2)       @noisy det2803 det4286 det4748
mzz (1.5, 1) (2, 1)           @noisy det281 det4329
mxx (1.5, 4) (1.5, 3.5)       @noisy det677 det1217 det4741
mzz (2, 3) (1.5, 3)           @noisy det118 det1833
mxx (1.5, 5.5) (1.5, 6)       @noisy det303 det1027 det4762
mzz (1.5, 5) (2, 5)           @noisy det2772 det4920
mxx (1.5, 0) (1.5, 7.5)       @noisy det275 det4767 det5064
mzz (1.5, 7) (2, 7)           @noisy det103 det2236
mxx (2.5, 0.5) (2.5, 1)       @noisy det1758 det2796 det4763
mzz (2.5, 0) (3, 0)           @noisy det2090 det3682
mxx (2.5, 2.5) (2.5, 3)       @noisy det267 det2627 det4750
mzz (2.5, 2) (3, 2)           @noisy det509 det2182
mxx (2.5, 4.5) (2.5, 5)       @noisy det917 det4551 det4755
mzz (2.5, 4) (3, 4)           @noisy det552 det4718
mxx (2.5, 7) (2.5, 6.5)       @noisy det23 det1483 det4764
mzz (3, 6) (2.5, 6)           @noisy det557 det3276
mxx (3.5, 1.5) (3.5, 2)       @noisy det30 det2803 det4757
mzz (3.5, 1) (4, 1)           @noisy det1106 det3906
mxx (3.5, 3.5) (3.5, 4)       @noisy det1217 det2245 det4752
mzz (3.5, 3) (4, 3)           @noisy det280 det1716
mxx (3.5, 5.5) (3.5, 6)       @noisy det303 det1351 det4737
mzz (3.5, 5) (4, 5)           @noisy det1468 det1808
mxx (3.5, 0) (3.5, 7.5)       @noisy det275 det4766 det5144
mzz (3.5, 7) (4, 7)           @noisy det1732 det4850
mxx (4.5, 0.5) (4.5, 1)       @noisy det1639 det2796 det4756
mzz (5, 0) (4.5, 0)           @noisy det973 det2427
mxx (4.5, 2.5) (4.5, 3)       @noisy det102 det267 det4740
mzz (4.5, 2) (5, 2)           @noisy det2093 det3591
mxx (4.5, 4.5) (4.5, 5)       @noisy det917 det4641 det4739
mzz (5, 4) (4.5, 4)           @noisy det2173 det3053
mxx (4.5, 6.5) (4.5, 7)       @noisy det1483 det4379 det4760
mzz (5, 6) (4.5, 6)           @noisy det2606 det3845
mxx (5.5, 1.5) (5.5, 2)       @noisy det30 det4108 det4738
mzz (5.5, 1) (6, 1)           @noisy det3263 det5013
mxx (5.5, 3.5) (5.5, 4)       @noisy det2245 det4082 det4733
mzz (5.5, 3) (6, 3)           @noisy det3677 det4076
mxx (5.5, 5.5) (5.5, 6)       @noisy det1351 det4623 det4758
mzz (5.5, 5) (6, 5)           @noisy det553 det2111
mxx (5.5, 7.5) (5.5, 0)       @noisy det1264 det4745 det5144
mzz (5.5, 7) (6, 7)           @noisy det2768 det3896
mxx (6.5, 0.5) (6.5, 1)       @noisy det1639 det3568 det4746
mzz (6.5, 0) (7, 0)           @noisy det2129 det2208
mxx (6.5, 2.5) (6.5, 3)       @noisy det102 det4749 det4811
mzz (6.5, 2) (7, 2)           @noisy det1985 det2341
mxx (6.5, 5) (6.5, 4.5)       @noisy det2610 det4641 det4742
mzz (7, 4) (6.5, 4)           @noisy det79 det298
mxx (6.5, 6.5) (6.5, 7)       @noisy det3747 det4379 det4743
mzz (6.5, 6) (7, 6)           @noisy det127 det3749
mxx (7.5, 2) (7.5, 1.5)       @noisy det4108 det4286 det4734
mzz (0, 1) (7.5, 1)           @noisy det4786 det4840
mxx (7.5, 3.5) (7.5, 4)       @noisy det677 det4082 det4735
mzz (7.5, 3) (0, 3)           @noisy det2388 det3324
mxx (7.5, 5.5) (7.5, 6)       @noisy det1027 det4623 det4744
mzz (7.5, 5) (0, 5)           @noisy det14 det1182
mxx (7.5, 0) (7.5, 7.5)       @noisy det1264 det4759 det5064
mzz (0, 7) (7.5, 7)           @noisy det1626 det2617
i (4, 0)                      @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (3, 1)                      @noisy
i (3, 7)                      @noisy
i (5, 4.5)                    @noisy
i (4, 6)                      @noisy
i (5, 1)                      @noisy
i (5, 7)                      @noisy
i (0, 2)                      @noisy
i (0, 5.5)                    @noisy
i (2, 2)                      @noisy
i (1, 0.5)                    @noisy
i (1, 6.5)                    @noisy
i (2, 5.5)                    @noisy
i (1, 3)                      @noisy
i (7, 4.5)                    @noisy
i (6, 2)                      @noisy
i (7, 1)                      @noisy
i (7, 7)                      @noisy
i (6, 5.5)                    @noisy
i (4, 2)                      @noisy
i (3, 0.5)                    @noisy
i (4, 5.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (5, 6.5)                    @noisy
i (3, 6.5)                    @noisy
i (5, 3)                      @noisy
i (0, 1.5)                    @noisy
i (0, 7.5)                    @noisy
i (2, 4)                      @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (2, 1.5)                    @noisy
i (2, 7.5)                    @noisy
i (1, 5)                      @noisy
i (6, 1.5)                    @noisy
i (7, 0.5)                    @noisy
i (6, 4)                      @noisy
i (7, 3)                      @noisy
i (6, 7.5)                    @noisy
i (7, 6.5)                    @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (4, 7.5)                    @noisy
i (3, 5)                      @noisy
i (5, 2.5)                    @noisy
i (4, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0)                      @noisy
i (1, 1)                      @noisy
i (0, 3.5)                    @noisy
i (2, 0)                      @noisy
i (1, 4.5)                    @noisy
i (0, 6)                      @noisy
i (2, 3.5)                    @noisy
i (1, 7)                      @noisy
i (2, 6)                      @noisy
i (7, 2.5)                    @noisy
i (6, 0)                      @noisy
i (6, 6)                      @noisy
i (7, 5)                      @noisy
i (6, 3.5)                    @noisy

--------         55
mzz (0, 1.5) (0.5, 1.5)       @noisy det278 det1469 det4791
mzz (0, 3.5) (0.5, 3.5)       @noisy det1469 det4513 det4790
mzz (0.5, 5.5) (0, 5.5)       @noisy det540 det4513 det4775
mzz (0, 7.5) (0.5, 7.5)       @noisy det278 det540 det4779
mzz (1, 0.5) (1.5, 0.5)       @noisy det281 det2236 det4774
mzz (1, 2.5) (1.5, 2.5)       @noisy det118 det281 det4783
mzz (1.5, 4.5) (1, 4.5)       @noisy det118 det4789 det4920
mzz (1, 6.5) (1.5, 6.5)       @noisy det2236 det4792 det4920
mzz (2, 1.5) (2.5, 1.5)       @noisy det2090 det2182 det4793
mzz (2, 3.5) (2.5, 3.5)       @noisy det552 det2182 det4796
mzz (2, 5.5) (2.5, 5.5)       @noisy det552 det557 det4809
mzz (2.5, 7.5) (2, 7.5)       @noisy det557 det2090 det4784
mzz (3.5, 0.5) (3, 0.5)       @noisy det1106 det1732 det4780
mzz (3, 2.5) (3.5, 2.5)       @noisy det1106 det1716 det4788
mzz (3, 4.5) (3.5, 4.5)       @noisy det1716 det1808 det4771
mzz (3.5, 6.5) (3, 6.5)       @noisy det1732 det1808 det4798
mzz (4, 1.5) (4.5, 1.5)       @noisy det973 det3591 det4806
mzz (4.5, 3.5) (4, 3.5)       @noisy det2173 det3591 det4805
mzz (4, 5.5) (4.5, 5.5)       @noisy det2173 det2606 det4801
mzz (4, 7.5) (4.5, 7.5)       @noisy det973 det2606 det4799
mzz (5, 0.5) (5.5, 0.5)       @noisy det2768 det4804 det5013
mzz (5.5, 2.5) (5, 2.5)       @noisy det4076 det4795 det5013
mzz (5, 4.5) (5.5, 4.5)       @noisy det2111 det4076 det4800
mzz (5, 6.5) (5.5, 6.5)       @noisy det2111 det2768 det4772
mzz (6, 1.5) (6.5, 1.5)       @noisy det2129 det2341 det4769
mzz (6, 3.5) (6.5, 3.5)       @noisy det79 det2341 det4785
mzz (6.5, 5.5) (6, 5.5)       @noisy det79 det127 det4773
mzz (6, 7.5) (6.5, 7.5)       @noisy det127 det2129 det4770
mzz (7, 0.5) (7.5, 0.5)       @noisy det2617 det4803 det4840
mzz (7.5, 2.5) (7, 2.5)       @noisy det3324 det4778 det4840
mzz (7, 4.5) (7.5, 4.5)       @noisy det1182 det3324 det4781
mzz (7, 6.5) (7.5, 6.5)       @noisy det1182 det2617 det4794
mzz (0, 1) (0.5, 1)           @noisy det278 det3590
mz (0.5, 0.5)                 @noisy det3590 det4857
mx (0.5, 0)                   @noisy det4861
mzz (0, 3) (0.5, 3)           @noisy det1469 det3443
mz (0.5, 2.5)                 @noisy det3443 det4907
mx (0.5, 2)                   @noisy det4870
mzz (0.5, 5) (0, 5)           @noisy det3850 det4513
mz (0.5, 4.5)                 @noisy det3850 det4889
mx (0.5, 4)                   @noisy det4872
mzz (0, 7) (0.5, 7)           @noisy det540 det3963
mz (0.5, 6.5)                 @noisy det3963 det4912
mx (0.5, 6)                   @noisy det4867
mzz (1, 2) (1.5, 2)           @noisy det281 det4329
mz (1.5, 1.5)                 @noisy det4329 det4862
mx (1.5, 1)                   @noisy det4848
mzz (1.5, 4) (1, 4)           @noisy det118 det1833
mz (1.5, 3.5)                 @noisy det1833 det4897
mx (1.5, 3)                   @noisy det4883
mzz (1, 6) (1.5, 6)           @noisy det2772 det4920
mz (1.5, 5.5)                 @noisy det2772 det4900
mx (1.5, 5)                   @noisy det4905
mzz (1, 0) (1.5, 0)           @noisy det103 det2236
mz (1.5, 7.5)                 @noisy det103 det4859
mx (1.5, 7)                   @noisy det4888
mzz (2, 1) (2.5, 1)           @noisy det2090 det3682
mz (2.5, 0.5)                 @noisy det3682 det4910
mx (2.5, 0)                   @noisy det4856
mzz (2, 3) (2.5, 3)           @noisy det509 det2182
mz (2.5, 2.5)                 @noisy det509 det4880
mx (2.5, 2)                   @noisy det4879
mzz (2, 5) (2.5, 5)           @noisy det552 det4718
mz (2.5, 4.5)                 @noisy det4718 det4865
mx (2.5, 4)                   @noisy det4852
mzz (2.5, 7) (2, 7)           @noisy det557 det3276
mz (2.5, 6.5)                 @noisy det3276 det4894
mx (2.5, 6)                   @noisy det4901
mzz (3, 2) (3.5, 2)           @noisy det1106 det3906
mz (3.5, 1.5)                 @noisy det3906 det4890
mx (3.5, 1)                   @noisy det4876
mzz (3, 4) (3.5, 4)           @noisy det280 det1716
mz (3.5, 3.5)                 @noisy det280 det4875
mx (3.5, 3)                   @noisy det4869
mzz (3.5, 6) (3, 6)           @noisy det1468 det1808
mz (3.5, 5.5)                 @noisy det1468 det4886
mx (3.5, 5)                   @noisy det4860
mzz (3.5, 0) (3, 0)           @noisy det1732 det4850
mz (3.5, 7.5)                 @noisy det4849 det4850
mx (3.5, 7)                   @noisy det4836
mzz (4, 1) (4.5, 1)           @noisy det973 det2427
mz (4.5, 0.5)                 @noisy det2427 det4887
mx (4.5, 0)                   @noisy det4906
mzz (4.5, 3) (4, 3)           @noisy det2093 det3591
mz (4.5, 2.5)                 @noisy det2093 det4885
mx (4.5, 2)                   @noisy det4868
mzz (4, 5) (4.5, 5)           @noisy det2173 det3053
mz (4.5, 4.5)                 @noisy det3053 det4908
mx (4.5, 4)                   @noisy det4871
mzz (4, 7) (4.5, 7)           @noisy det2606 det3845
mz (4.5, 6.5)                 @noisy det3845 det4911
mx (4.5, 6)                   @noisy det4854
mzz (5.5, 2) (5, 2)           @noisy det3263 det5013
mz (5.5, 1.5)                 @noisy det3263 det4891
mx (5.5, 1)                   @noisy det4847
mzz (5, 4) (5.5, 4)           @noisy det3677 det4076
mz (5.5, 3.5)                 @noisy det3677 det4895
mx (5.5, 3)                   @noisy det4902
mzz (5, 6) (5.5, 6)           @noisy det553 det2111
mz (5.5, 5.5)                 @noisy det553 det4898
mx (5.5, 5)                   @noisy det4884
mzz (5, 0) (5.5, 0)           @noisy det2768 det3896
mz (5.5, 7.5)                 @noisy det3896 det4873
mx (5.5, 7)                   @noisy det4864
mzz (6, 1) (6.5, 1)           @noisy det2129 det2208
mz (6.5, 0.5)                 @noisy det2208 det4878
mx (6.5, 0)                   @noisy det4892
mzz (6, 3) (6.5, 3)           @noisy det1985 det2341
mz (6.5, 2.5)                 @noisy det1985 det4855
mx (6.5, 2)                   @noisy det4882
mzz (6.5, 5) (6, 5)           @noisy det79 det298
mz (6.5, 4.5)                 @noisy det298 det4877
mx (6.5, 4)                   @noisy det4903
mzz (6, 7) (6.5, 7)           @noisy det127 det3749
mz (6.5, 6.5)                 @noisy det3749 det4851
mx (6.5, 6)                   @noisy det4904
mzz (7.5, 2) (7, 2)           @noisy det4786 det4840
mz (7.5, 1.5)                 @noisy det4786 det4896
mx (7.5, 1)                   @noisy det4874
mzz (7, 4) (7.5, 4)           @noisy det2388 det3324
mz (7.5, 3.5)                 @noisy det2388 det4893
mx (7.5, 3)                   @noisy det4866
mzz (7, 6) (7.5, 6)           @noisy det14 det1182
mz (7.5, 5.5)                 @noisy det14 det4863
mx (7.5, 5)                   @noisy det4881
mzz (7, 0) (7.5, 0)           @noisy det1626 det2617
mz (7.5, 7.5)                 @noisy det1626 det4909
mx (7.5, 7)                   @noisy det4835
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (7, 5)                      @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (3, 7.5)                    @noisy
i (4, 6.5)                    @noisy
i (3, 7)                      @noisy
i (5, 1)                      @noisy
i (5, 1.5)                    @noisy
i (5, 7.5)                    @noisy
i (5, 7)                      @noisy
i (4, 6)                      @noisy
i (0, 2.5)                    @noisy
i (0, 2)                      @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (6, 2.5)                    @noisy
i (6, 2)                      @noisy
i (7, 1.5)                    @noisy
i (7, 1)                      @noisy
i (7, 7.5)                    @noisy
i (7, 7)                      @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 3)                      @noisy
i (5, 3.5)                    @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (0, 4.5)                    @noisy
i (0, 4)                      @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (6, 6)                      @noisy
i (6, 4.5)                    @noisy
i (6, 4)                      @noisy
i (7, 3.5)                    @noisy
i (7, 3)                      @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (4, 4.5)                    @noisy
i (4, 4)                      @noisy
i (5, 5.5)                    @noisy
i (5, 5)                      @noisy
i (6, 0)                      @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (1, 1.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (0, 6.5)                    @noisy
i (0, 6)                      @noisy
i (1, 7.5)                    @noisy
i (1, 7)                      @noisy
i (2, 6.5)                    @noisy
i (2, 6)                      @noisy
i (6, 0.5)                    @noisy
i (6, 6.5)                    @noisy
i (7, 5.5)                    @noisy

--------         56
mzz (1, 1.5) (0.5, 1.5)       @noisy det278 det1469 det4833
mxx (0, 1.5) (0, 1)           @noisy det1463 det4286
mzz (1, 3.5) (0.5, 3.5)       @noisy det1469 det4513 det4828
mxx (0, 3.5) (0, 3)           @noisy det677 det4797
mzz (0.5, 5.5) (1, 5.5)       @noisy det540 det4513 det4822
mxx (0, 5.5) (0, 5)           @noisy det69 det1027
mzz (1, 7.5) (0.5, 7.5)       @noisy det278 det540 det4825
mxx (0, 7) (0, 7.5)           @noisy det1948 det5064
mzz (1.5, 0.5) (2, 0.5)       @noisy det281 det2236 det4820
mxx (1, 0.5) (1, 0)           @noisy det1689 det1758
mzz (1.5, 2.5) (2, 2.5)       @noisy det118 det281 det4821
mxx (1, 2) (1, 2.5)           @noisy det2627 det4165
mzz (1.5, 4.5) (2, 4.5)       @noisy det118 det4814 det4920
mxx (1, 4) (1, 4.5)           @noisy det1715 det4551
mzz (1.5, 6.5) (2, 6.5)       @noisy det2236 det4853 det4920
mxx (1, 6.5) (1, 6)           @noisy det23 det4802
mzz (3, 1.5) (2.5, 1.5)       @noisy det2090 det2182 det4818
mxx (2, 1) (2, 1.5)           @noisy det2803 det3843
mzz (2.5, 3.5) (3, 3.5)       @noisy det552 det2182 det4816
mxx (2, 3.5) (2, 3)           @noisy det1217 det2960
mzz (2.5, 5.5) (3, 5.5)       @noisy det552 det557 det4812
mxx (2, 5.5) (2, 5)           @noisy det303 det4025
mzz (2.5, 7.5) (3, 7.5)       @noisy det557 det2090 det4826
mxx (2, 7) (2, 7.5)           @noisy det275 det1004
mzz (3.5, 0.5) (4, 0.5)       @noisy det1106 det1732 det4815
mxx (3, 0) (3, 0.5)           @noisy det1117 det2796
mzz (3.5, 2.5) (4, 2.5)       @noisy det1106 det1716 det4817
mxx (3, 2.5) (3, 2)           @noisy det267 det3684
mzz (4, 4.5) (3.5, 4.5)       @noisy det1716 det1808 det4824
mxx (3, 4.5) (3, 4)           @noisy det917 det2181
mzz (3.5, 6.5) (4, 6.5)       @noisy det1732 det1808 det4839
mxx (3, 6) (3, 6.5)           @noisy det1483 det4478
mzz (5, 1.5) (4.5, 1.5)       @noisy det973 det3591 det4832
mxx (4, 1.5) (4, 1)           @noisy det30 det1646
mzz (5, 3.5) (4.5, 3.5)       @noisy det2173 det3591 det4834
mxx (4, 3) (4, 3.5)           @noisy det1313 det2245
mzz (5, 5.5) (4.5, 5.5)       @noisy det2173 det2606 det4842
mxx (4, 5) (4, 5.5)           @noisy det1351 det3312
mzz (5, 7.5) (4.5, 7.5)       @noisy det973 det2606 det4846
mxx (4, 7) (4, 7.5)           @noisy det2103 det5144
mzz (5.5, 0.5) (6, 0.5)       @noisy det2768 det4831 det5013
mxx (5, 0) (5, 0.5)           @noisy det1639 det2732
mzz (5.5, 2.5) (6, 2.5)       @noisy det4076 det4844 det5013
mxx (5, 2) (5, 2.5)           @noisy det102 det2422
mzz (5.5, 4.5) (6, 4.5)       @noisy det2111 det4076 det4823
mxx (5, 4.5) (5, 4)           @noisy det2344 det4641
mzz (6, 6.5) (5.5, 6.5)       @noisy det2111 det2768 det4827
mxx (5, 6) (5, 6.5)           @noisy det2677 det4379
mzz (6.5, 1.5) (7, 1.5)       @noisy det2129 det2341 det4837
mxx (6, 1.5) (6, 1)           @noisy det4108 det4930
mzz (6.5, 3.5) (7, 3.5)       @noisy det79 det2341 det4829
mxx (6, 3.5) (6, 3)           @noisy det1647 det4082
mzz (6.5, 5.5) (7, 5.5)       @noisy det79 det127 det4841
mxx (6, 5) (6, 5.5)           @noisy det2445 det4623
mzz (6.5, 7.5) (7, 7.5)       @noisy det127 det2129 det4845
mxx (6, 7.5) (6, 7)           @noisy det1264 det1953
mzz (7.5, 0.5) (0, 0.5)       @noisy det2617 det4819 det4840
mxx (7, 0.5) (7, 0)           @noisy det3568 det3754
mzz (7.5, 2.5) (0, 2.5)       @noisy det3324 det4838 det4840
mxx (7, 2) (7, 2.5)           @noisy det3386 det4811
mzz (7.5, 4.5) (0, 4.5)       @noisy det1182 det3324 det4813
mxx (7, 4.5) (7, 4)           @noisy det2610 det3429
mzz (7.5, 6.5) (0, 6.5)       @noisy det1182 det2617 det4843
mxx (7, 6.5) (7, 6)           @noisy det1728 det3747
mx (0.5, 0)                   @noisy det1758 det1948 det3754 det4861 det5064
mz (0.5, 0.5)                 @noisy det4857 det4947
mx (0.5, 1)                   @noisy det4953
mx (0.5, 2)                   @noisy det1463 det2627 det3386 det4286 det4870
mz (0.5, 2.5)                 @noisy det4907 det4974
mx (0.5, 3)                   @noisy det677 det4811 det4990
mx (0.5, 4)                   @noisy det677 det3429 det4551 det4797 det4872
mz (0.5, 4.5)                 @noisy det4889 det4950
mx (0.5, 5)                   @noisy det1027 det4958
mx (0.5, 6)                   @noisy det23 det69 det1027 det1728 det4867
mz (0.5, 6.5)                 @noisy det4912 det4985
mx (0.5, 7)                   @noisy det3747 det4943
mx (1.5, 1)                   @noisy det1463 det1689 det1758 det2803 det4848
mz (1.5, 1.5)                 @noisy det4862 det4925
mx (1.5, 2)                   @noisy det2627 det4936
mx (1.5, 3)                   @noisy det1217 det2627 det4165 det4797 det4883
mz (1.5, 3.5)                 @noisy det4897 det4962
mx (1.5, 4)                   @noisy det4921
mx (1.5, 5)                   @noisy det69 det303 det1715 det4551 det4905
mz (1.5, 5.5)                 @noisy det4900 det4966
mx (1.5, 6)                   @noisy det23 det1027 det4987
mx (1.5, 7)                   @noisy det23 det275 det1948 det4802 det4888
mz (1.5, 7.5)                 @noisy det4859 det4924
mx (1.5, 0)                   @noisy det1758 det4983
mx (2.5, 0)                   @noisy det275 det1004 det1689 det2796 det4856
mz (2.5, 0.5)                 @noisy det4910 det4982
mx (2.5, 1)                   @noisy det2803 det4938
mx (2.5, 2)                   @noisy det267 det2803 det3843 det4165 det4879
mz (2.5, 2.5)                 @noisy det4880 det4979
mx (2.5, 3)                   @noisy det2627 det4941
mx (2.5, 4)                   @noisy det917 det1217 det1715 det2960 det4852
mz (2.5, 4.5)                 @noisy det4865 det4955
mx (2.5, 5)                   @noisy det4976
mx (2.5, 6)                   @noisy det303 det1483 det4025 det4802 det4901
mz (2.5, 6.5)                 @noisy det4894 det4956
mx (2.5, 7)                   @noisy det4969
mx (3.5, 1)                   @noisy det30 det1117 det2796 det3843 det4876
mz (3.5, 1.5)                 @noisy det4890 det4951
mx (3.5, 2)                   @noisy det2803 det4970
mx (3.5, 3)                   @noisy det267 det2245 det2960 det3684 det4869
mz (3.5, 3.5)                 @noisy det4875 det4934
mx (3.5, 4)                   @noisy det917 det4945
mx (3.5, 5)                   @noisy det917 det1351 det2181 det4025 det4860
mz (3.5, 5.5)                 @noisy det4886 det4972
mx (3.5, 6)                   @noisy det4932
mx (3.5, 7)                   @noisy det1004 det1483 det4478 det4836 det5144
mz (3.5, 7.5)                 @noisy det4849 det4954
mx (3.5, 0)                   @noisy det4942
mx (4.5, 0)                   @noisy det1117 det1639 det2103 det4906 det5144
mz (4.5, 0.5)                 @noisy det4887 det4973
mx (4.5, 1)                   @noisy det4963
mx (4.5, 2)                   @noisy det30 det102 det1646 det3684 det4868
mz (4.5, 2.5)                 @noisy det4885 det4940
mx (4.5, 3)                   @noisy det2245 det4967
mx (4.5, 4)                   @noisy det1313 det2181 det2245 det4641 det4871
mz (4.5, 4.5)                 @noisy det4908 det4977
mx (4.5, 5)                   @noisy det917 det4937
mx (4.5, 6)                   @noisy det1351 det3312 det4379 det4478 det4854
mz (4.5, 6.5)                 @noisy det4911 det4984
mx (4.5, 7)                   @noisy det4928
mx (5.5, 1)                   @noisy det1639 det1646 det2732 det4108 det4847
mz (5.5, 1.5)                 @noisy det4891 det4978
mx (5.5, 2)                   @noisy det4927
mx (5.5, 3)                   @noisy det102 det1313 det2422 det4082 det4902
mz (5.5, 3.5)                 @noisy det4895 det4959
mx (5.5, 4)                   @noisy det4919
mx (5.5, 5)                   @noisy det2344 det3312 det4623 det4641 det4884
mz (5.5, 5.5)                 @noisy det4898 det4964
mx (5.5, 6)                   @noisy det1351 det4986
mx (5.5, 7)                   @noisy det1264 det2103 det2677 det4379 det4864
mz (5.5, 7.5)                 @noisy det4873 det4961
mx (5.5, 0)                   @noisy det1639 det4948 det5144
mx (6.5, 0)                   @noisy det1264 det1953 det2732 det3568 det4892
mz (6.5, 0.5)                 @noisy det4878 det4935
mx (6.5, 1)                   @noisy det4968
mx (6.5, 2)                   @noisy det2422 det4108 det4811 det4882 det4930
mz (6.5, 2.5)                 @noisy det4855 det4922
mx (6.5, 3)                   @noisy det4933
mx (6.5, 4)                   @noisy det1647 det2344 det2610 det4082 det4903
mz (6.5, 4.5)                 @noisy det4877 det4965
mx (6.5, 5)                   @noisy det4918
mx (6.5, 6)                   @noisy det2445 det2677 det3747 det4623 det4904
mz (6.5, 6.5)                 @noisy det4851 det4988
mx (6.5, 7)                   @noisy det4957
mx (7.5, 1)                   @noisy det3568 det3754 det4286 det4874 det4930
mz (7.5, 1.5)                 @noisy det4896 det4931
mx (7.5, 2)                   @noisy det4944
mx (7.5, 3)                   @noisy det677 det1647 det3386 det4811 det4866
mz (7.5, 3.5)                 @noisy det4893 det4980
mx (7.5, 4)                   @noisy det4929
mx (7.5, 5)                   @noisy det1027 det2445 det2610 det3429 det4881
mz (7.5, 5.5)                 @noisy det4863 det4952
mx (7.5, 6)                   @noisy det3747 det4623 det4946
mx (7.5, 7)                   @noisy det1728 det1953 det3747 det4835 det5064
mz (7.5, 7.5)                 @noisy det4909 det4981
mx (7.5, 0)                   @noisy det4971
i (4, 0)                      @noisy
i (3, 1)                      @noisy
i (3, 7)                      @noisy
i (4, 6)                      @noisy
i (5, 1)                      @noisy
i (5, 7)                      @noisy
i (0, 2)                      @noisy
i (2, 2)                      @noisy
i (1, 3)                      @noisy
i (6, 2)                      @noisy
i (7, 1)                      @noisy
i (7, 7)                      @noisy
i (4, 2)                      @noisy
i (3, 3)                      @noisy
i (5, 3)                      @noisy
i (2, 4)                      @noisy
i (0, 4)                      @noisy
i (1, 5)                      @noisy
i (6, 4)                      @noisy
i (7, 3)                      @noisy
i (3, 5)                      @noisy
i (4, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0)                      @noisy
i (1, 1)                      @noisy
i (2, 0)                      @noisy
i (0, 6)                      @noisy
i (1, 7)                      @noisy
i (2, 6)                      @noisy
i (6, 0)                      @noisy
i (6, 6)                      @noisy
i (7, 5)                      @noisy

--------         57
mxx (1, 1.5) (1, 2)           @noisy det1463 det4286
mx (0.5, 1.5)                 @noisy det4286 det5030
mz (0, 1.5)                   @noisy det5016
mxx (1, 3.5) (1, 4)           @noisy det677 det4797
mx (0.5, 3.5)                 @noisy det677 det5051
mz (0, 3.5)                   @noisy det5020
mxx (1, 6) (1, 5.5)           @noisy det69 det1027
mx (0.5, 5.5)                 @noisy det1027 det5000
mz (0, 5.5)                   @noisy det5063
mxx (1, 0) (1, 7.5)           @noisy det1948 det5064
mx (0.5, 7.5)                 @noisy det5034 det5064
mz (0, 7.5)                   @noisy det5067
mxx (2, 0.5) (2, 1)           @noisy det1689 det1758
mx (1.5, 0.5)                 @noisy det1758 det4999
mz (1, 0.5)                   @noisy det5046
mxx (2, 3) (2, 2.5)           @noisy det2627 det4165
mx (1.5, 2.5)                 @noisy det2627 det5033
mz (1, 2.5)                   @noisy det4998
mxx (2, 4.5) (2, 5)           @noisy det1715 det4551
mx (1.5, 4.5)                 @noisy det4551 det5065
mz (1, 4.5)                   @noisy det5037
mxx (2, 6.5) (2, 7)           @noisy det23 det4802
mx (1.5, 6.5)                 @noisy det23 det5001
mz (1, 6.5)                   @noisy det5024
mxx (3, 1.5) (3, 2)           @noisy det2803 det3843
mx (2.5, 1.5)                 @noisy det2803 det5029
mz (2, 1.5)                   @noisy det5007
mxx (3, 3.5) (3, 4)           @noisy det1217 det2960
mx (2.5, 3.5)                 @noisy det1217 det5068
mz (2, 3.5)                   @noisy det5043
mxx (3, 5.5) (3, 6)           @noisy det303 det4025
mx (2.5, 5.5)                 @noisy det303 det5009
mz (2, 5.5)                   @noisy det5038
mxx (3, 7.5) (3, 0)           @noisy det275 det1004
mx (2.5, 7.5)                 @noisy det275 det5025
mz (2, 7.5)                   @noisy det5008
mxx (4, 0.5) (4, 1)           @noisy det1117 det2796
mx (3.5, 0.5)                 @noisy det2796 det5044
mz (3, 0.5)                   @noisy det5031
mxx (4, 2.5) (4, 3)           @noisy det267 det3684
mx (3.5, 2.5)                 @noisy det267 det5057
mz (3, 2.5)                   @noisy det5012
mxx (4, 4.5) (4, 5)           @noisy det917 det2181
mx (3.5, 4.5)                 @noisy det917 det5047
mz (3, 4.5)                   @noisy det5058
mxx (4, 6.5) (4, 7)           @noisy det1483 det4478
mx (3.5, 6.5)                 @noisy det1483 det5050
mz (3, 6.5)                   @noisy det5023
mxx (5, 1.5) (5, 2)           @noisy det30 det1646
mx (4.5, 1.5)                 @noisy det30 det5018
mz (4, 1.5)                   @noisy det5015
mxx (5, 3.5) (5, 4)           @noisy det1313 det2245
mx (4.5, 3.5)                 @noisy det2245 det5032
mz (4, 3.5)                   @noisy det5019
mxx (5, 5.5) (5, 6)           @noisy det1351 det3312
mx (4.5, 5.5)                 @noisy det1351 det5041
mz (4, 5.5)                   @noisy det5061
mxx (5, 0) (5, 7.5)           @noisy det2103 det5144
mx (4.5, 7.5)                 @noisy det5021 det5144
mz (4, 7.5)                   @noisy det5066
mxx (6, 1) (6, 0.5)           @noisy det1639 det2732
mx (5.5, 0.5)                 @noisy det1639 det5040
mz (5, 0.5)                   @noisy det5045
mxx (6, 2.5) (6, 3)           @noisy det102 det2422
mx (5.5, 2.5)                 @noisy det102 det5055
mz (5, 2.5)                   @noisy det5048
mxx (6, 4.5) (6, 5)           @noisy det2344 det4641
mx (5.5, 4.5)                 @noisy det4641 det5035
mz (5, 4.5)                   @noisy det5036
mxx (6, 6.5) (6, 7)           @noisy det2677 det4379
mx (5.5, 6.5)                 @noisy det4379 det5017
mz (5, 6.5)                   @noisy det5039
mxx (7, 1.5) (7, 2)           @noisy det4108 det4930
mx (6.5, 1.5)                 @noisy det4108 det5014
mz (6, 1.5)                   @noisy det5003
mxx (7, 4) (7, 3.5)           @noisy det1647 det4082
mx (6.5, 3.5)                 @noisy det4082 det5052
mz (6, 3.5)                   @noisy det5062
mxx (7, 5.5) (7, 6)           @noisy det2445 det4623
mx (6.5, 5.5)                 @noisy det4623 det5054
mz (6, 5.5)                   @noisy det5053
mxx (7, 0) (7, 7.5)           @noisy det1264 det1953
mx (6.5, 7.5)                 @noisy det1264 det4996
mz (6, 7.5)                   @noisy det4995
mxx (0, 1) (0, 0.5)           @noisy det3568 det3754
mx (7.5, 0.5)                 @noisy det3568 det5006
mz (7, 0.5)                   @noisy det5010
mxx (0, 2.5) (0, 3)           @noisy det3386 det4811
mx (7.5, 2.5)                 @noisy det4811 det5056
mz (7, 2.5)                   @noisy det5026
mxx (0, 4.5) (0, 5)           @noisy det2610 det3429
mx (7.5, 4.5)                 @noisy det2610 det5059
mz (7, 4.5)                   @noisy det5042
mxx (0, 7) (0, 6.5)           @noisy det1728 det3747
mx (7.5, 6.5)                 @noisy det3747 det5049
mz (7, 6.5)                   @noisy det5022
mzz (0.5, 0) (0, 0)           @noisy det278 det5086
mz (0.5, 0.5)                 @noisy det4947 det5086
mx (0.5, 1)                   @noisy det1463 det1689 det3568 det4286 det4953
mzz (0, 2) (0.5, 2)           @noisy det1469 det1841
mz (0.5, 2.5)                 @noisy det1841 det4974
mx (0.5, 3)                   @noisy det4165 det4797 det4990
mzz (0, 4) (0.5, 4)           @noisy det2382 det4513
mz (0.5, 4.5)                 @noisy det2382 det4950
mx (0.5, 5)                   @noisy det69 det1715 det2610 det4958
mzz (0.5, 6) (0, 6)           @noisy det540 det4327
mz (0.5, 6.5)                 @noisy det4327 det4985
mx (0.5, 7)                   @noisy det1948 det4802 det4943 det5064
mzz (1, 1) (1.5, 1)           @noisy det281 det1310
mz (1.5, 1.5)                 @noisy det1310 det4925
mx (1.5, 2)                   @noisy det3843 det4165 det4286 det4936
mzz (1, 3) (1.5, 3)           @noisy det118 det4696
mz (1.5, 3.5)                 @noisy det4696 det4962
mx (1.5, 4)                   @noisy det677 det1715 det2960 det4551 det4921
mzz (1.5, 5) (1, 5)           @noisy det3009 det4920
mz (1.5, 5.5)                 @noisy det3009 det4966
mx (1.5, 6)                   @noisy det4025 det4802 det4987
mzz (1, 7) (1.5, 7)           @noisy det2236 det4141
mz (1.5, 7.5)                 @noisy det4141 det4924
mx (1.5, 0)                   @noisy det1004 det1689 det4983 det5064
mzz (2, 0) (2.5, 0)           @noisy det1643 det2090
mz (2.5, 0.5)                 @noisy det1643 det4982
mx (2.5, 1)                   @noisy det1117 det1758 det3843 det4938
mzz (2.5, 2) (2, 2)           @noisy det2182 det2276
mz (2.5, 2.5)                 @noisy det2276 det4979
mx (2.5, 3)                   @noisy det1217 det2960 det3684 det4941
mzz (2, 4) (2.5, 4)           @noisy det511 det552
mz (2.5, 4.5)                 @noisy det511 det4955
mx (2.5, 5)                   @noisy det303 det2181 det4025 det4551 det4976
mzz (2, 6) (2.5, 6)           @noisy det539 det557
mz (2.5, 6.5)                 @noisy det539 det4956
mx (2.5, 7)                   @noisy det23 det275 det1004 det4478 det4969
mzz (3, 1) (3.5, 1)           @noisy det1106 det3411
mz (3.5, 1.5)                 @noisy det3411 det4951
mx (3.5, 2)                   @noisy det267 det1646 det3684 det4970
mzz (3, 3) (3.5, 3)           @noisy det1716 det4390
mz (3.5, 3.5)                 @noisy det4390 det4934
mx (3.5, 4)                   @noisy det1217 det1313 det2181 det4945
mzz (3.5, 5) (3, 5)           @noisy det1808 det4368
mz (3.5, 5.5)                 @noisy det4368 det4972
mx (3.5, 6)                   @noisy det303 det1483 det3312 det4478 det4932
mzz (3, 7) (3.5, 7)           @noisy det558 det1732
mz (3.5, 7.5)                 @noisy det558 det4954
mx (3.5, 0)                   @noisy det275 det1117 det2103 det2796 det4942
mzz (4, 0) (4.5, 0)           @noisy det973 det2723
mz (4.5, 0.5)                 @noisy det2723 det4973
mx (4.5, 1)                   @noisy det30 det1646 det2732 det2796 det4963
mzz (4.5, 2) (4, 2)           @noisy det2744 det3591
mz (4.5, 2.5)                 @noisy det2744 det4940
mx (4.5, 3)                   @noisy det267 det1313 det2422 det4967
mzz (4, 4) (4.5, 4)           @noisy det2173 det4365
mz (4.5, 4.5)                 @noisy det4365 det4977
mx (4.5, 5)                   @noisy det1351 det2344 det3312 det4937
mzz (4, 6) (4.5, 6)           @noisy det1061 det2606
mz (4.5, 6.5)                 @noisy det1061 det4984
mx (4.5, 7)                   @noisy det1483 det2103 det2677 det4928 det5144
mzz (5.5, 1) (5, 1)           @noisy det3841 det5013
mz (5.5, 1.5)                 @noisy det3841 det4978
mx (5.5, 2)                   @noisy det30 det102 det2422 det4927 det4930
mzz (5, 3) (5.5, 3)           @noisy det3498 det4076
mz (5.5, 3.5)                 @noisy det3498 det4959
mx (5.5, 4)                   @noisy det1647 det2245 det2344 det4641 det4919
mzz (5, 5) (5.5, 5)           @noisy det2111 det4707
mz (5.5, 5.5)                 @noisy det4707 det4964
mx (5.5, 6)                   @noisy det2445 det2677 det4379 det4986
mzz (5.5, 7) (5, 7)           @noisy det1003 det2768
mz (5.5, 7.5)                 @noisy det1003 det4961
mx (5.5, 0)                   @noisy det1953 det2732 det4948
mzz (6.5, 0) (6, 0)           @noisy det884 det2129
mz (6.5, 0.5)                 @noisy det884 det4935
mx (6.5, 1)                   @noisy det1639 det3754 det4108 det4930 det4968
mzz (6, 2) (6.5, 2)           @noisy det2341 det3849
mz (6.5, 2.5)                 @noisy det3849 det4922
mx (6.5, 3)                   @noisy det102 det1647 det3386 det4082 det4933
mzz (6, 4) (6.5, 4)           @noisy det79 det1026
mz (6.5, 4.5)                 @noisy det1026 det4965
mx (6.5, 5)                   @noisy det2445 det3429 det4623 det4641 det4918
mzz (6, 6) (6.5, 6)           @noisy det127 det3891
mz (6.5, 6.5)                 @noisy det3891 det4988
mx (6.5, 7)                   @noisy det1264 det1728 det1953 det4379 det4957
mzz (7, 1) (7.5, 1)           @noisy det1637 det4840
mz (7.5, 1.5)                 @noisy det1637 det4931
mx (7.5, 2)                   @noisy det1463 det3386 det4108 det4811 det4944
mzz (7.5, 3) (7, 3)           @noisy det3324 det4960
mz (7.5, 3.5)                 @noisy det4960 det4980
mx (7.5, 4)                   @noisy det2610 det3429 det4082 det4797 det4929
mzz (7, 5) (7.5, 5)           @noisy det1182 det4116
mz (7.5, 5.5)                 @noisy det4116 det4952
mx (7.5, 6)                   @noisy det69 det1728 det4946
mzz (7, 7) (7.5, 7)           @noisy det960 det2617
mz (7.5, 7.5)                 @noisy det960 det4981
mx (7.5, 0)                   @noisy det1264 det1948 det3568 det3754 det4971

--------         58
mz (0, 1.5)                   @noisy det278 det1637 det1841 det4840 det5016
mx (0.5, 1.5)                 @noisy det5030 det5126
mz (1, 1.5)                   @noisy det5084
mz (0, 3.5)                   @noisy det1469 det2382 det3324 det4960 det5020
mx (0.5, 3.5)                 @noisy det5051 det5081
mz (1, 3.5)                   @noisy det5101
mz (0, 5.5)                   @noisy det1182 det4116 det4327 det4513 det5063
mx (0.5, 5.5)                 @noisy det5000 det5095
mz (1, 5.5)                   @noisy det5069
mz (0, 7.5)                   @noisy det540 det960 det2617 det5067 det5086
mx (0.5, 7.5)                 @noisy det5034 det5130
mz (1, 7.5)                   @noisy det5070
mz (1, 0.5)                   @noisy det278 det1310 det2236 det5046 det5086
mx (1.5, 0.5)                 @noisy det4999 det5118
mz (2, 0.5)                   @noisy det5112
mz (1, 2.5)                   @noisy det281 det1469 det1841 det4696 det4998
mx (1.5, 2.5)                 @noisy det5033 det5129
mz (2, 2.5)                   @noisy det5132
mz (1, 4.5)                   @noisy det118 det2382 det3009 det4513 det5037
mx (1.5, 4.5)                 @noisy det5 det5065
mz (2, 4.5)                   @noisy det5090
mz (1, 6.5)                   @noisy det540 det4141 det4327 det4920 det5024
mx (1.5, 6.5)                 @noisy det5001 det5075
mz (2, 6.5)                   @noisy det5077
mz (2, 1.5)                   @noisy det281 det1310 det2090 det2276 det5007
mx (2.5, 1.5)                 @noisy det5029 det5080
mz (3, 1.5)                   @noisy det5071
mz (2, 3.5)                   @noisy det118 det511 det2182 det4696 det5043
mx (2.5, 3.5)                 @noisy det7 det5068
mz (3, 3.5)                   @noisy det1
mz (2, 5.5)                   @noisy det539 det552 det3009 det4920 det5038
mx (2.5, 5.5)                 @noisy det5009 det5083
mz (3, 5.5)                   @noisy det5113
mz (2, 7.5)                   @noisy det557 det1643 det2236 det4141 det5008
mx (2.5, 7.5)                 @noisy det5025 det5116
mz (3, 7.5)                   @noisy det5097
mz (3, 0.5)                   @noisy det1643 det1732 det2090 det3411 det5031
mx (3.5, 0.5)                 @noisy det5044 det5127
mz (4, 0.5)                   @noisy det5110
mz (3, 2.5)                   @noisy det1106 det2182 det2276 det4390 det5012
mx (3.5, 2.5)                 @noisy det5057 det5091
mz (4, 2.5)                   @noisy det5117
mz (3, 4.5)                   @noisy det511 det552 det1716 det4368 det5058
mx (3.5, 4.5)                 @noisy det5047 det5137
mz (4, 4.5)                   @noisy det5128
mz (3, 6.5)                   @noisy det539 det557 det558 det1808 det5023
mx (3.5, 6.5)                 @noisy det5050 det5140
mz (4, 6.5)                   @noisy det5106
mz (4, 1.5)                   @noisy det973 det1106 det2744 det3411 det5015
mx (4.5, 1.5)                 @noisy det5018 det5094
mz (5, 1.5)                   @noisy det5093
mz (4, 3.5)                   @noisy det1716 det3591 det4365 det4390 det5019
mx (4.5, 3.5)                 @noisy det5032 det5149
mz (5, 3.5)                   @noisy det5098
mz (4, 5.5)                   @noisy det1061 det1808 det2173 det4368 det5061
mx (4.5, 5.5)                 @noisy det5041 det5078
mz (5, 5.5)                   @noisy det5142
mz (4, 7.5)                   @noisy det558 det1732 det2606 det2723 det5066
mx (4.5, 7.5)                 @noisy det5021 det5099
mz (5, 7.5)                   @noisy det5134
mz (5, 0.5)                   @noisy det973 det2723 det2768 det3841 det5045
mx (5.5, 0.5)                 @noisy det5040 det5076
mz (6, 0.5)                   @noisy det5072
mz (5, 2.5)                   @noisy det2744 det3498 det3591 det5013 det5048
mx (5.5, 2.5)                 @noisy det5055 det5151
mz (6, 2.5)                   @noisy det5120
mz (5, 4.5)                   @noisy det2173 det4076 det4365 det4707 det5036
mx (5.5, 4.5)                 @noisy det5035 det5131
mz (6, 4.5)                   @noisy det5121
mz (5, 6.5)                   @noisy det1003 det1061 det2111 det2606 det5039
mx (5.5, 6.5)                 @noisy det5017 det5092
mz (6, 6.5)                   @noisy det5073
mz (6, 1.5)                   @noisy det2129 det3841 det3849 det5003 det5013
mx (6.5, 1.5)                 @noisy det5014 det5089
mz (7, 1.5)                   @noisy det5146
mz (6, 3.5)                   @noisy det1026 det2341 det3498 det4076 det5062
mx (6.5, 3.5)                 @noisy det5052 det5143
mz (7, 3.5)                   @noisy det5125
mz (6, 5.5)                   @noisy det79 det2111 det3891 det4707 det5053
mx (6.5, 5.5)                 @noisy det5054 det5147
mz (7, 5.5)                   @noisy det5087
mz (6, 7.5)                   @noisy det127 det884 det1003 det2768 det4995
mx (6.5, 7.5)                 @noisy det4996 det5103
mz (7, 7.5)                   @noisy det5119
mz (7, 0.5)                   @noisy det884 det1637 det2129 det2617 det5010
mx (7.5, 0.5)                 @noisy det5006 det5079
mz (0, 0.5)                   @noisy det5082
mz (7, 2.5)                   @noisy det2341 det3849 det4840 det4960 det5026
mx (7.5, 2.5)                 @noisy det5056 det5088
mz (0, 2.5)                   @noisy det5108
mz (7, 4.5)                   @noisy det79 det1026 det3324 det4116 det5042
mx (7.5, 4.5)                 @noisy det5059 det5096
mz (0, 4.5)                   @noisy det5102
mz (7, 6.5)                   @noisy det127 det960 det1182 det3891 det5022
mx (7.5, 6.5)                 @noisy det5049 det5139
mz (0, 6.5)                   @noisy det5109
mxx (0.5, 0.5) (0.5, 0)       @noisy det5105
mzz (1, 1) (0.5, 1)           @noisy det278 det5086
mxx (0.5, 2.5) (0.5, 2)       @noisy det5124
mzz (1, 3) (0.5, 3)           @noisy det1469 det1841
mxx (0.5, 4.5) (0.5, 4)       @noisy det15
mzz (0.5, 5) (1, 5)           @noisy det2382 det4513
mxx (0.5, 6.5) (0.5, 6)       @noisy det5135
mzz (1, 7) (0.5, 7)           @noisy det540 det4327
mxx (1.5, 1.5) (1.5, 1)       @noisy det12
mzz (1.5, 2) (2, 2)           @noisy det281 det1310
mxx (1.5, 3.5) (1.5, 3)       @noisy det5104
mzz (1.5, 4) (2, 4)           @noisy det118 det4696
mxx (1.5, 5) (1.5, 5.5)       @noisy det5107
mzz (1.5, 6) (2, 6)           @noisy det3009 det4920
mxx (1.5, 7.5) (1.5, 7)       @noisy det5122
mzz (1.5, 0) (2, 0)           @noisy det2236 det4141
mxx (2.5, 0.5) (2.5, 0)       @noisy det5133
mzz (3, 1) (2.5, 1)           @noisy det1643 det2090
mxx (2.5, 2) (2.5, 2.5)       @noisy det0
mzz (2.5, 3) (3, 3)           @noisy det2182 det2276
mxx (2.5, 4) (2.5, 4.5)       @noisy det5148
mzz (2.5, 5) (3, 5)           @noisy det511 det552
mxx (2.5, 6.5) (2.5, 6)       @noisy det5136
mzz (2.5, 7) (3, 7)           @noisy det539 det557
mxx (3.5, 1) (3.5, 1.5)       @noisy det18
mzz (3.5, 2) (4, 2)           @noisy det1106 det3411
mxx (3.5, 3) (3.5, 3.5)       @noisy det5145
mzz (4, 4) (3.5, 4)           @noisy det1716 det4390
mxx (3.5, 5) (3.5, 5.5)       @noisy det5141
mzz (3.5, 6) (4, 6)           @noisy det1808 det4368
mxx (3.5, 7) (3.5, 7.5)       @noisy det5114
mzz (3.5, 0) (4, 0)           @noisy det558 det1732
mxx (4.5, 0.5) (4.5, 0)       @noisy det19
mzz (5, 1) (4.5, 1)           @noisy det973 det2723
mxx (4.5, 2) (4.5, 2.5)       @noisy det11
mzz (5, 3) (4.5, 3)           @noisy det2744 det3591
mxx (4.5, 4.5) (4.5, 4)       @noisy det6
mzz (5, 5) (4.5, 5)           @noisy det2173 det4365
mxx (4.5, 6.5) (4.5, 6)       @noisy det16
mzz (5, 7) (4.5, 7)           @noisy det1061 det2606
mxx (5.5, 1) (5.5, 1.5)       @noisy det2
mzz (5.5, 2) (6, 2)           @noisy det3841 det5013
mxx (5.5, 3) (5.5, 3.5)       @noisy det21
mzz (5.5, 4) (6, 4)           @noisy det3498 det4076
mxx (5.5, 5.5) (5.5, 5)       @noisy det5115
mzz (6, 6) (5.5, 6)           @noisy det2111 det4707
mxx (5.5, 7) (5.5, 7.5)       @noisy det4
mzz (5.5, 0) (6, 0)           @noisy det1003 det2768
mxx (6.5, 0) (6.5, 0.5)       @noisy det5123
mzz (6.5, 1) (7, 1)           @noisy det884 det2129
mxx (6.5, 2.5) (6.5, 2)       @noisy det22
mzz (6.5, 3) (7, 3)           @noisy det2341 det3849
mxx (6.5, 4.5) (6.5, 4)       @noisy det20
mzz (6.5, 5) (7, 5)           @noisy det79 det1026
mxx (6.5, 6) (6.5, 6.5)       @noisy det17
mzz (6.5, 7) (7, 7)           @noisy det127 det3891
mxx (7.5, 1.5) (7.5, 1)       @noisy det8
mzz (7.5, 2) (0, 2)           @noisy det1637 det4840
mxx (7.5, 3) (7.5, 3.5)       @noisy det9
mzz (7.5, 4) (0, 4)           @noisy det3324 det4960
mxx (7.5, 5) (7.5, 5.5)       @noisy det5150
mzz (7.5, 6) (0, 6)           @noisy det1182 det4116
mxx (7.5, 7.5) (7.5, 7)       @noisy det5138
mzz (7.5, 0) (0, 0)           @noisy det960 det2617
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (5, 4)                      @noisy
i (0, 5)                      @noisy
i (1, 0)                      @noisy
i (1, 6)                      @noisy
i (2, 5)                      @noisy
i (7, 4)                      @noisy
i (6, 5)                      @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (5, 0)                      @noisy
i (5, 6)                      @noisy
i (3, 6)                      @noisy
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (2, 7)                      @noisy
i (6, 1)                      @noisy
i (7, 0)                      @noisy
i (6, 7)                      @noisy
i (7, 6)                      @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4, 7)                      @noisy
i (5, 2)                      @noisy
i (0, 3)                      @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (7, 2)                      @noisy
i (6, 3)                      @noisy

--------         59
mxx (0, 1.5) (0, 2)           @noisy det1463 det4484
mx (0.5, 1.5)                 @noisy det4484 det5126
mz (1, 1.5)                   @noisy det281 det1310 det1469 det5084 det5086
mxx (0, 3.5) (0, 4)           @noisy det2608 det4797
mx (0.5, 3.5)                 @noisy det2608 det5081
mz (1, 3.5)                   @noisy det118 det1841 det4513 det4696 det5101
mxx (0, 5.5) (0, 6)           @noisy det69 det981
mx (0.5, 5.5)                 @noisy det981 det5095
mz (1, 5.5)                   @noisy det540 det2382 det3009 det4920 det5069
mxx (0, 7.5) (0, 0)           @noisy det1473 det1948
mx (0.5, 7.5)                 @noisy det1473 det5130
mz (1, 7.5)                   @noisy det278 det2236 det4141 det4327 det5070
mxx (1, 0.5) (1, 1)           @noisy det1689 det2406
mx (1.5, 0.5)                 @noisy det2406 det5118
mz (2, 0.5)                   @noisy det281 det1643 det2090 det4141 det5112
mxx (1, 2.5) (1, 3)           @noisy det4165 det4324
mx (1.5, 2.5)                 @noisy det4324 det5129
mz (2, 2.5)                   @noisy det118 det1310 det2182 det2276 det5132
mxx (1, 4.5) (1, 5)           @noisy det1715 det3669
mx (1.5, 4.5)                 @noisy det5 det3669
mz (2, 4.5)                   @noisy det511 det552 det4696 det4920 det5090
mxx (1, 6.5) (1, 7)           @noisy det3857 det4802
mx (1.5, 6.5)                 @noisy det3857 det5075
mz (2, 6.5)                   @noisy det539 det557 det2236 det3009 det5077
mxx (2, 1.5) (2, 2)           @noisy det3843 det4810
mx (2.5, 1.5)                 @noisy det4810 det5080
mz (3, 1.5)                   @noisy det1106 det1643 det2182 det3411 det5071
mxx (2, 3.5) (2, 4)           @noisy det2960 det4301
mx (2.5, 3.5)                 @noisy det7 det4301
mz (3, 3.5)                   @noisy det1 det552 det1716 det2276 det4390
mxx (2, 5.5) (2, 6)           @noisy det3531 det4025
mx (2.5, 5.5)                 @noisy det3531 det5083
mz (3, 5.5)                   @noisy det511 det557 det1808 det4368 det5113
mxx (2, 0) (2, 7.5)           @noisy det1004 det3219
mx (2.5, 7.5)                 @noisy det3219 det5116
mz (3, 7.5)                   @noisy det539 det558 det1732 det2090 det5097
mxx (3, 1) (3, 0.5)           @noisy det1117 det2607
mx (3.5, 0.5)                 @noisy det2607 det5127
mz (4, 0.5)                   @noisy det558 det973 det1106 det2723 det5110
mxx (3, 2.5) (3, 3)           @noisy det1355 det3684
mx (3.5, 2.5)                 @noisy det1355 det5091
mz (4, 2.5)                   @noisy det1716 det2744 det3411 det3591 det5117
mxx (3, 4.5) (3, 5)           @noisy det2181 det3068
mx (3.5, 4.5)                 @noisy det3068 det5137
mz (4, 4.5)                   @noisy det1808 det2173 det4365 det4390 det5128
mxx (3, 7) (3, 6.5)           @noisy det1116 det4478
mx (3.5, 6.5)                 @noisy det1116 det5140
mz (4, 6.5)                   @noisy det1061 det1732 det2606 det4368 det5106
mxx (4, 1.5) (4, 2)           @noisy det1646 det2353
mx (4.5, 1.5)                 @noisy det2353 det5094
mz (5, 1.5)                   @noisy det2723 det3591 det3841 det5013 det5093
mxx (4, 4) (4, 3.5)           @noisy det1045 det1313
mx (4.5, 3.5)                 @noisy det1045 det5149
mz (5, 3.5)                   @noisy det2173 det2744 det3498 det4076 det5098
mxx (4, 5.5) (4, 6)           @noisy det1012 det3312
mx (4.5, 5.5)                 @noisy det1012 det5078
mz (5, 5.5)                   @noisy det2111 det2606 det4365 det4707 det5142
mxx (4, 0) (4, 7.5)           @noisy det1453 det2103
mx (4.5, 7.5)                 @noisy det1453 det5099
mz (5, 7.5)                   @noisy det973 det1003 det1061 det2768 det5134
mxx (5, 0.5) (5, 1)           @noisy det459 det2732
mx (5.5, 0.5)                 @noisy det459 det5076
mz (6, 0.5)                   @noisy det884 det1003 det2129 det5013 det5072
mxx (5, 3) (5, 2.5)           @noisy det2422 det3152
mx (5.5, 2.5)                 @noisy det3152 det5151
mz (6, 2.5)                   @noisy det2341 det3841 det3849 det4076 det5120
mxx (5, 4.5) (5, 5)           @noisy det2344 det3890
mx (5.5, 4.5)                 @noisy det3890 det5131
mz (6, 4.5)                   @noisy det79 det1026 det2111 det3498 det5121
mxx (5, 6.5) (5, 7)           @noisy det2677 det3265
mx (5.5, 6.5)                 @noisy det3265 det5092
mz (6, 6.5)                   @noisy det127 det2768 det3891 det4707 det5073
mxx (6, 1.5) (6, 2)           @noisy det1648 det4930
mx (6.5, 1.5)                 @noisy det1648 det5089
mz (7, 1.5)                   @noisy det884 det1637 det2341 det4840 det5146
mxx (6, 3.5) (6, 4)           @noisy det13 det1647
mx (6.5, 3.5)                 @noisy det13 det5143
mz (7, 3.5)                   @noisy det79 det3324 det3849 det4960 det5125
mxx (6, 6) (6, 5.5)           @noisy det2434 det2445
mx (6.5, 5.5)                 @noisy det2434 det5147
mz (7, 5.5)                   @noisy det127 det1026 det1182 det4116 det5087
mxx (6, 7.5) (6, 0)           @noisy det1953 det4147
mx (6.5, 7.5)                 @noisy det4147 det5103
mz (7, 7.5)                   @noisy det960 det2129 det2617 det3891 det5119
mxx (7, 0.5) (7, 1)           @noisy det3176 det3754
mx (7.5, 0.5)                 @noisy det3176 det5079
mz (0, 0.5)                   @noisy det278 det960 det4840 det5082 det5086
mxx (7, 2.5) (7, 3)           @noisy det1537 det3386
mx (7.5, 2.5)                 @noisy det1537 det5088
mz (0, 2.5)                   @noisy det1469 det1637 det1841 det3324 det5108
mxx (7, 4.5) (7, 5)           @noisy det3429 det4736
mx (7.5, 4.5)                 @noisy det4736 det5096
mz (0, 4.5)                   @noisy det1182 det2382 det4513 det4960 det5102
mxx (7, 6.5) (7, 7)           @noisy det1728 det4292
mx (7.5, 6.5)                 @noisy det4292 det5139
mz (0, 6.5)                   @noisy det540 det2617 det4116 det4327 det5109
mxx (0.5, 0.5) (0.5, 1)       @noisy det56
mxx (0.5, 2.5) (0.5, 3)       @noisy det59
mxx (0.5, 5) (0.5, 4.5)       @noisy det25
mxx (0.5, 6.5) (0.5, 7)       @noisy det33
mxx (1.5, 1.5) (1.5, 2)       @noisy det57
mxx (1.5, 4) (1.5, 3.5)       @noisy det36
mxx (1.5, 5.5) (1.5, 6)       @noisy det41
mxx (1.5, 0) (1.5, 7.5)       @noisy det38
mxx (2.5, 0.5) (2.5, 1)       @noisy det43
mxx (2.5, 2.5) (2.5, 3)       @noisy det37
mxx (2.5, 4.5) (2.5, 5)       @noisy det26
mxx (2.5, 7) (2.5, 6.5)       @noisy det31
mxx (3.5, 1.5) (3.5, 2)       @noisy det27
mxx (3.5, 3.5) (3.5, 4)       @noisy det24
mxx (3.5, 5.5) (3.5, 6)       @noisy det46
mxx (3.5, 0) (3.5, 7.5)       @noisy det35
mxx (4.5, 0.5) (4.5, 1)       @noisy det52
mxx (4.5, 2.5) (4.5, 3)       @noisy det49
mxx (4.5, 4.5) (4.5, 5)       @noisy det48
mxx (4.5, 6.5) (4.5, 7)       @noisy det34
mxx (5.5, 1.5) (5.5, 2)       @noisy det47
mxx (5.5, 3.5) (5.5, 4)       @noisy det42
mxx (5.5, 5.5) (5.5, 6)       @noisy det53
mxx (5.5, 7.5) (5.5, 0)       @noisy det40
mxx (6.5, 0.5) (6.5, 1)       @noisy det54
mxx (6.5, 2.5) (6.5, 3)       @noisy det58
mxx (6.5, 5) (6.5, 4.5)       @noisy det50
mxx (6.5, 6.5) (6.5, 7)       @noisy det51
mxx (7.5, 2) (7.5, 1.5)       @noisy det44
mxx (7.5, 3.5) (7.5, 4)       @noisy det45
mxx (7.5, 5.5) (7.5, 6)       @noisy det39
mxx (7.5, 0) (7.5, 7.5)       @noisy det28
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (4.5, 2)                    @noisy
i (5, 4)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 3)                    @noisy
i (0, 5)                      @noisy
i (0.5, 4)                    @noisy
i (1, 0)                      @noisy
i (1, 6)                      @noisy
i (2, 5)                      @noisy
i (2.5, 4)                    @noisy
i (7, 4)                      @noisy
i (1.5, 5)                    @noisy
i (6, 5)                      @noisy
i (6.5, 4)                    @noisy
i (7.5, 3)                    @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (4.5, 4)                    @noisy
i (5, 0)                      @noisy
i (5, 6)                      @noisy
i (3, 6)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 5)                    @noisy
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (0.5, 0)                    @noisy
i (1, 2)                      @noisy
i (1.5, 1)                    @noisy
i (2, 1)                      @noisy
i (2.5, 0)                    @noisy
i (2.5, 6)                    @noisy
i (2, 7)                      @noisy
i (0.5, 6)                    @noisy
i (6, 1)                      @noisy
i (7, 0)                      @noisy
i (1.5, 7)                    @noisy
i (6.5, 0)                    @noisy
i (6.5, 6)                    @noisy
i (6, 7)                      @noisy
i (7.5, 5)                    @noisy
i (7, 6)                      @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4.5, 0)                    @noisy
i (4, 7)                      @noisy
i (5, 2)                      @noisy
i (5.5, 1)                    @noisy
i (3.5, 1)                    @noisy
i (3.5, 7)                    @noisy
i (4.5, 6)                    @noisy
i (5.5, 7)                    @noisy
i (0, 3)                      @noisy
i (0.5, 2)                    @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (2.5, 2)                    @noisy
i (7, 2)                      @noisy
i (1.5, 3)                    @noisy
i (6, 3)                      @noisy
i (6.5, 2)                    @noisy
i (7.5, 1)                    @noisy
i (7.5, 7)                    @noisy

--------         60
mzz (0, 1.5) (0.5, 1.5)       @noisy det80
mxx (1, 1) (1, 1.5)           @noisy det1463 det4484
mzz (0, 3.5) (0.5, 3.5)       @noisy det95
mxx (1, 3) (1, 3.5)           @noisy det2608 det4797
mzz (0.5, 5.5) (0, 5.5)       @noisy det71
mxx (1, 5) (1, 5.5)           @noisy det69 det981
mzz (0, 7.5) (0.5, 7.5)       @noisy det88
mxx (1, 7.5) (1, 7)           @noisy det1473 det1948
mzz (1, 0.5) (1.5, 0.5)       @noisy det68
mxx (2, 0) (2, 0.5)           @noisy det1689 det2406
mzz (1, 2.5) (1.5, 2.5)       @noisy det91
mxx (2, 2) (2, 2.5)           @noisy det4165 det4324
mzz (1.5, 4.5) (1, 4.5)       @noisy det94
mxx (2, 4.5) (2, 4)           @noisy det1715 det3669
mzz (1, 6.5) (1.5, 6.5)       @noisy det81
mxx (2, 6.5) (2, 6)           @noisy det3857 det4802
mzz (2, 1.5) (2.5, 1.5)       @noisy det82
mxx (3, 1.5) (3, 1)           @noisy det3843 det4810
mzz (2, 3.5) (2.5, 3.5)       @noisy det83
mxx (3, 3.5) (3, 3)           @noisy det2960 det4301
mzz (2, 5.5) (2.5, 5.5)       @noisy det87
mxx (3, 5) (3, 5.5)           @noisy det3531 det4025
mzz (2.5, 7.5) (2, 7.5)       @noisy det75
mxx (3, 7.5) (3, 7)           @noisy det1004 det3219
mzz (3.5, 0.5) (3, 0.5)       @noisy det89
mxx (4, 0) (4, 0.5)           @noisy det1117 det2607
mzz (3, 2.5) (3.5, 2.5)       @noisy det93
mxx (4, 2) (4, 2.5)           @noisy det1355 det3684
mzz (3, 4.5) (3.5, 4.5)       @noisy det64
mxx (4, 4.5) (4, 4)           @noisy det2181 det3068
mzz (3.5, 6.5) (3, 6.5)       @noisy det99
mxx (4, 6) (4, 6.5)           @noisy det1116 det4478
mzz (4, 1.5) (4.5, 1.5)       @noisy det61
mxx (5, 1) (5, 1.5)           @noisy det1646 det2353
mzz (4.5, 3.5) (4, 3.5)       @noisy det78
mxx (5, 3.5) (5, 3)           @noisy det1045 det1313
mzz (4, 5.5) (4.5, 5.5)       @noisy det101
mxx (5, 5.5) (5, 5)           @noisy det1012 det3312
mzz (4, 7.5) (4.5, 7.5)       @noisy det84
mxx (5, 7) (5, 7.5)           @noisy det1453 det2103
mzz (5, 0.5) (5.5, 0.5)       @noisy det77
mxx (6, 0) (6, 0.5)           @noisy det459 det2732
mzz (5.5, 2.5) (5, 2.5)       @noisy det98
mxx (6, 2.5) (6, 2)           @noisy det2422 det3152
mzz (5, 4.5) (5.5, 4.5)       @noisy det100
mxx (6, 4) (6, 4.5)           @noisy det2344 det3890
mzz (5, 6.5) (5.5, 6.5)       @noisy det65
mxx (6, 6.5) (6, 6)           @noisy det2677 det3265
mzz (6, 1.5) (6.5, 1.5)       @noisy det62
mxx (7, 1.5) (7, 1)           @noisy det1648 det4930
mzz (6, 3.5) (6.5, 3.5)       @noisy det92
mxx (7, 3) (7, 3.5)           @noisy det13 det1647
mzz (6.5, 5.5) (6, 5.5)       @noisy det67
mxx (7, 5.5) (7, 5)           @noisy det2434 det2445
mzz (6, 7.5) (6.5, 7.5)       @noisy det63
mxx (7, 7.5) (7, 7)           @noisy det1953 det4147
mzz (7, 0.5) (7.5, 0.5)       @noisy det85
mxx (0, 0) (0, 0.5)           @noisy det3176 det3754
mzz (7.5, 2.5) (7, 2.5)       @noisy det72
mxx (0, 2.5) (0, 2)           @noisy det1537 det3386
mzz (7, 4.5) (7.5, 4.5)       @noisy det73
mxx (0, 4.5) (0, 4)           @noisy det3429 det4736
mzz (7, 6.5) (7.5, 6.5)       @noisy det97
mxx (0, 6) (0, 6.5)           @noisy det1728 det4292
mxx (0.5, 0.5) (0.5, 0)       @noisy det1689 det3754 det5105
mxx (0.5, 2.5) (0.5, 2)       @noisy det3386 det4165 det5124
mxx (0.5, 4.5) (0.5, 4)       @noisy det15 det1715 det3429
mxx (0.5, 6.5) (0.5, 6)       @noisy det1728 det4802 det5135
mxx (1.5, 1.5) (1.5, 1)       @noisy det12 det1463 det3843
mxx (1.5, 3.5) (1.5, 3)       @noisy det2960 det4797 det5104
mxx (1.5, 5) (1.5, 5.5)       @noisy det69 det4025 det5107
mxx (1.5, 7.5) (1.5, 7)       @noisy det1004 det1948 det5122
mxx (2.5, 0.5) (2.5, 0)       @noisy det1117 det1689 det5133
mxx (2.5, 2) (2.5, 2.5)       @noisy det0 det3684 det4165
mxx (2.5, 4) (2.5, 4.5)       @noisy det1715 det2181 det5148
mxx (2.5, 6.5) (2.5, 6)       @noisy det4478 det4802 det5136
mxx (3.5, 1) (3.5, 1.5)       @noisy det18 det1646 det3843
mxx (3.5, 3) (3.5, 3.5)       @noisy det1313 det2960 det5145
mxx (3.5, 5) (3.5, 5.5)       @noisy det3312 det4025 det5141
mxx (3.5, 7) (3.5, 7.5)       @noisy det1004 det2103 det5114
mxx (4.5, 0.5) (4.5, 0)       @noisy det19 det1117 det2732
mxx (4.5, 2) (4.5, 2.5)       @noisy det11 det2422 det3684
mxx (4.5, 4.5) (4.5, 4)       @noisy det6 det2181 det2344
mxx (4.5, 6.5) (4.5, 6)       @noisy det16 det2677 det4478
mxx (5.5, 1) (5.5, 1.5)       @noisy det2 det1646 det4930
mxx (5.5, 3) (5.5, 3.5)       @noisy det21 det1313 det1647
mxx (5.5, 5.5) (5.5, 5)       @noisy det2445 det3312 det5115
mxx (5.5, 7) (5.5, 7.5)       @noisy det4 det1953 det2103
mxx (6.5, 0) (6.5, 0.5)       @noisy det2732 det3754 det5123
mxx (6.5, 2.5) (6.5, 2)       @noisy det22 det2422 det3386
mxx (6.5, 4.5) (6.5, 4)       @noisy det20 det2344 det3429
mxx (6.5, 6) (6.5, 6.5)       @noisy det17 det1728 det2677
mxx (7.5, 1.5) (7.5, 1)       @noisy det8 det1463 det4930
mxx (7.5, 3) (7.5, 3.5)       @noisy det9 det1647 det4797
mxx (7.5, 5) (7.5, 5.5)       @noisy det69 det2445 det5150
mxx (7.5, 7.5) (7.5, 7)       @noisy det1948 det1953 det5138
i (6.5, 5)                    @noisy
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (3.5, 0)                    @noisy
i (3.5, 6)                    @noisy
i (5, 4)                      @noisy
i (4.5, 5)                    @noisy
i (5.5, 0)                    @noisy
i (5.5, 6)                    @noisy
i (0, 5)                      @noisy
i (1, 0)                      @noisy
i (1, 6)                      @noisy
i (0.5, 1)                    @noisy
i (0.5, 7)                    @noisy
i (2, 5)                      @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (2.5, 7)                    @noisy
i (7, 4)                      @noisy
i (6.5, 1)                    @noisy
i (7.5, 0)                    @noisy
i (7.5, 6)                    @noisy
i (6, 5)                      @noisy
i (6.5, 7)                    @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (3.5, 2)                    @noisy
i (5, 0)                      @noisy
i (4.5, 1)                    @noisy
i (3, 6)                      @noisy
i (4.5, 7)                    @noisy
i (5, 6)                      @noisy
i (5.5, 2)                    @noisy
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (1, 2)                      @noisy
i (0.5, 3)                    @noisy
i (2, 1)                      @noisy
i (2, 7)                      @noisy
i (1.5, 4)                    @noisy
i (6, 1)                      @noisy
i (2.5, 3)                    @noisy
i (7, 0)                      @noisy
i (7.5, 2)                    @noisy
i (6, 7)                      @noisy
i (6, 3)                      @noisy
i (7, 6)                      @noisy
i (6.5, 3)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4, 7)                      @noisy
i (3.5, 4)                    @noisy
i (5, 2)                      @noisy
i (4.5, 3)                    @noisy
i (5.5, 4)                    @noisy
i (0, 3)                      @noisy
i (1, 4)                      @noisy
i (0.5, 5)                    @noisy
i (2, 3)                      @noisy
i (1.5, 0)                    @noisy
i (1.5, 6)                    @noisy
i (2.5, 5)                    @noisy
i (7, 2)                      @noisy
i (7.5, 4)                    @noisy

--------         61
mzz (1, 1.5) (0.5, 1.5)       @noisy det121
mzz (1, 3.5) (0.5, 3.5)       @noisy det156
mzz (0.5, 5.5) (1, 5.5)       @noisy det145
mzz (1, 7.5) (0.5, 7.5)       @noisy det151
mzz (1.5, 0.5) (2, 0.5)       @noisy det136
mzz (1.5, 2.5) (2, 2.5)       @noisy det138
mzz (1.5, 4.5) (2, 4.5)       @noisy det111
mzz (1.5, 6.5) (2, 6.5)       @noisy det107
mzz (3, 1.5) (2.5, 1.5)       @noisy det115
mzz (2.5, 3.5) (3, 3.5)       @noisy det113
mzz (2.5, 5.5) (3, 5.5)       @noisy det109
mzz (2.5, 7.5) (3, 7.5)       @noisy det116
mzz (3.5, 0.5) (4, 0.5)       @noisy det112
mzz (3.5, 2.5) (4, 2.5)       @noisy det114
mzz (4, 4.5) (3.5, 4.5)       @noisy det147
mzz (3.5, 6.5) (4, 6.5)       @noisy det125
mzz (5, 1.5) (4.5, 1.5)       @noisy det123
mzz (5, 3.5) (4.5, 3.5)       @noisy det124
mzz (5, 5.5) (4.5, 5.5)       @noisy det128
mzz (5, 7.5) (4.5, 7.5)       @noisy det132
mzz (5.5, 0.5) (6, 0.5)       @noisy det122
mzz (5.5, 2.5) (6, 2.5)       @noisy det130
mzz (5.5, 4.5) (6, 4.5)       @noisy det117
mzz (6, 6.5) (5.5, 6.5)       @noisy det119
mzz (6.5, 1.5) (7, 1.5)       @noisy det105
mzz (6.5, 3.5) (7, 3.5)       @noisy det120
mzz (6.5, 5.5) (7, 5.5)       @noisy det126
mzz (6.5, 7.5) (7, 7.5)       @noisy det131
mzz (7.5, 0.5) (0, 0.5)       @noisy det134
mzz (7.5, 2.5) (0, 2.5)       @noisy det106
mzz (7.5, 4.5) (0, 4.5)       @noisy det110
mzz (7.5, 6.5) (0, 6.5)       @noisy det129
mxx (0.5, 0.5) (0.5, 1)       @noisy det56 det1689 det3754
mzz (1, 0) (0.5, 0)           @noisy det278 det5086
mxx (0.5, 2.5) (0.5, 3)       @noisy det59 det3386 det4165
mzz (1, 2) (0.5, 2)           @noisy det1469 det1841
mxx (0.5, 5) (0.5, 4.5)       @noisy det25 det1715 det3429
mzz (1, 4) (0.5, 4)           @noisy det2382 det4513
mxx (0.5, 6.5) (0.5, 7)       @noisy det33 det1728 det4802
mzz (0.5, 6) (1, 6)           @noisy det540 det4327
mxx (1.5, 1.5) (1.5, 2)       @noisy det57 det1463 det3843
mzz (1.5, 1) (2, 1)           @noisy det281 det1310
mxx (1.5, 4) (1.5, 3.5)       @noisy det36 det2960 det4797
mzz (2, 3) (1.5, 3)           @noisy det118 det4696
mxx (1.5, 5.5) (1.5, 6)       @noisy det41 det69 det4025
mzz (1.5, 5) (2, 5)           @noisy det3009 det4920
mxx (1.5, 0) (1.5, 7.5)       @noisy det38 det1004 det1948
mzz (1.5, 7) (2, 7)           @noisy det2236 det4141
mxx (2.5, 0.5) (2.5, 1)       @noisy det43 det1117 det1689
mzz (2.5, 0) (3, 0)           @noisy det1643 det2090
mxx (2.5, 2.5) (2.5, 3)       @noisy det37 det3684 det4165
mzz (2.5, 2) (3, 2)           @noisy det2182 det2276
mxx (2.5, 4.5) (2.5, 5)       @noisy det26 det1715 det2181
mzz (2.5, 4) (3, 4)           @noisy det511 det552
mxx (2.5, 7) (2.5, 6.5)       @noisy det31 det4478 det4802
mzz (3, 6) (2.5, 6)           @noisy det539 det557
mxx (3.5, 1.5) (3.5, 2)       @noisy det27 det1646 det3843
mzz (3.5, 1) (4, 1)           @noisy det1106 det3411
mxx (3.5, 3.5) (3.5, 4)       @noisy det24 det1313 det2960
mzz (3.5, 3) (4, 3)           @noisy det1716 det4390
mxx (3.5, 5.5) (3.5, 6)       @noisy det46 det3312 det4025
mzz (3.5, 5) (4, 5)           @noisy det1808 det4368
mxx (3.5, 0) (3.5, 7.5)       @noisy det35 det1004 det2103
mzz (3.5, 7) (4, 7)           @noisy det558 det1732
mxx (4.5, 0.5) (4.5, 1)       @noisy det52 det1117 det2732
mzz (5, 0) (4.5, 0)           @noisy det973 det2723
mxx (4.5, 2.5) (4.5, 3)       @noisy det49 det2422 det3684
mzz (4.5, 2) (5, 2)           @noisy det2744 det3591
mxx (4.5, 4.5) (4.5, 5)       @noisy det48 det2181 det2344
mzz (5, 4) (4.5, 4)           @noisy det2173 det4365
mxx (4.5, 6.5) (4.5, 7)       @noisy det34 det2677 det4478
mzz (5, 6) (4.5, 6)           @noisy det1061 det2606
mxx (5.5, 1.5) (5.5, 2)       @noisy det47 det1646 det4930
mzz (5.5, 1) (6, 1)           @noisy det3841 det5013
mxx (5.5, 3.5) (5.5, 4)       @noisy det42 det1313 det1647
mzz (5.5, 3) (6, 3)           @noisy det3498 det4076
mxx (5.5, 5.5) (5.5, 6)       @noisy det53 det2445 det3312
mzz (5.5, 5) (6, 5)           @noisy det2111 det4707
mxx (5.5, 7.5) (5.5, 0)       @noisy det40 det1953 det2103
mzz (5.5, 7) (6, 7)           @noisy det1003 det2768
mxx (6.5, 0.5) (6.5, 1)       @noisy det54 det2732 det3754
mzz (6.5, 0) (7, 0)           @noisy det884 det2129
mxx (6.5, 2.5) (6.5, 3)       @noisy det58 det2422 det3386
mzz (6.5, 2) (7, 2)           @noisy det2341 det3849
mxx (6.5, 5) (6.5, 4.5)       @noisy det50 det2344 det3429
mzz (7, 4) (6.5, 4)           @noisy det79 det1026
mxx (6.5, 6.5) (6.5, 7)       @noisy det51 det1728 det2677
mzz (6.5, 6) (7, 6)           @noisy det127 det3891
mxx (7.5, 2) (7.5, 1.5)       @noisy det44 det1463 det4930
mzz (0, 1) (7.5, 1)           @noisy det1637 det4840
mxx (7.5, 3.5) (7.5, 4)       @noisy det45 det1647 det4797
mzz (7.5, 3) (0, 3)           @noisy det3324 det4960
mxx (7.5, 5.5) (7.5, 6)       @noisy det39 det69 det2445
mzz (7.5, 5) (0, 5)           @noisy det1182 det4116
mxx (7.5, 0) (7.5, 7.5)       @noisy det28 det1948 det1953
mzz (0, 7) (7.5, 7)           @noisy det960 det2617
i (4, 0)                      @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (3, 1)                      @noisy
i (3, 7)                      @noisy
i (5, 4.5)                    @noisy
i (4, 6)                      @noisy
i (5, 1)                      @noisy
i (5, 7)                      @noisy
i (0, 2)                      @noisy
i (0, 5.5)                    @noisy
i (2, 2)                      @noisy
i (1, 0.5)                    @noisy
i (1, 6.5)                    @noisy
i (2, 5.5)                    @noisy
i (1, 3)                      @noisy
i (7, 4.5)                    @noisy
i (6, 2)                      @noisy
i (7, 1)                      @noisy
i (7, 7)                      @noisy
i (6, 5.5)                    @noisy
i (4, 2)                      @noisy
i (3, 0.5)                    @noisy
i (4, 5.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (5, 6.5)                    @noisy
i (3, 6.5)                    @noisy
i (5, 3)                      @noisy
i (0, 1.5)                    @noisy
i (0, 7.5)                    @noisy
i (2, 4)                      @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (2, 1.5)                    @noisy
i (2, 7.5)                    @noisy
i (1, 5)                      @noisy
i (6, 1.5)                    @noisy
i (7, 0.5)                    @noisy
i (6, 4)                      @noisy
i (7, 3)                      @noisy
i (6, 7.5)                    @noisy
i (7, 6.5)                    @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (4, 7.5)                    @noisy
i (3, 5)                      @noisy
i (5, 2.5)                    @noisy
i (4, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0)                      @noisy
i (1, 1)                      @noisy
i (0, 3.5)                    @noisy
i (2, 0)                      @noisy
i (1, 4.5)                    @noisy
i (0, 6)                      @noisy
i (2, 3.5)                    @noisy
i (1, 7)                      @noisy
i (2, 6)                      @noisy
i (7, 2.5)                    @noisy
i (6, 0)                      @noisy
i (6, 6)                      @noisy
i (7, 5)                      @noisy
i (6, 3.5)                    @noisy

--------         62
mzz (0, 1.5) (0.5, 1.5)       @noisy det80 det1841 det5086
mzz (0, 3.5) (0.5, 3.5)       @noisy det95 det1841 det2382
mzz (0.5, 5.5) (0, 5.5)       @noisy det71 det2382 det4327
mzz (0, 7.5) (0.5, 7.5)       @noisy det88 det4327 det5086
mzz (1, 0.5) (1.5, 0.5)       @noisy det68 det1310 det4141
mzz (1, 2.5) (1.5, 2.5)       @noisy det91 det1310 det4696
mzz (1.5, 4.5) (1, 4.5)       @noisy det94 det3009 det4696
mzz (1, 6.5) (1.5, 6.5)       @noisy det81 det3009 det4141
mzz (2, 1.5) (2.5, 1.5)       @noisy det82 det1643 det2276
mzz (2, 3.5) (2.5, 3.5)       @noisy det83 det511 det2276
mzz (2, 5.5) (2.5, 5.5)       @noisy det87 det511 det539
mzz (2.5, 7.5) (2, 7.5)       @noisy det75 det539 det1643
mzz (3.5, 0.5) (3, 0.5)       @noisy det89 det558 det3411
mzz (3, 2.5) (3.5, 2.5)       @noisy det93 det3411 det4390
mzz (3, 4.5) (3.5, 4.5)       @noisy det64 det4368 det4390
mzz (3.5, 6.5) (3, 6.5)       @noisy det99 det558 det4368
mzz (4, 1.5) (4.5, 1.5)       @noisy det61 det2723 det2744
mzz (4.5, 3.5) (4, 3.5)       @noisy det78 det2744 det4365
mzz (4, 5.5) (4.5, 5.5)       @noisy det101 det1061 det4365
mzz (4, 7.5) (4.5, 7.5)       @noisy det84 det1061 det2723
mzz (5, 0.5) (5.5, 0.5)       @noisy det77 det1003 det3841
mzz (5.5, 2.5) (5, 2.5)       @noisy det98 det3498 det3841
mzz (5, 4.5) (5.5, 4.5)       @noisy det100 det3498 det4707
mzz (5, 6.5) (5.5, 6.5)       @noisy det65 det1003 det4707
mzz (6, 1.5) (6.5, 1.5)       @noisy det62 det884 det3849
mzz (6, 3.5) (6.5, 3.5)       @noisy det92 det1026 det3849
mzz (6.5, 5.5) (6, 5.5)       @noisy det67 det1026 det3891
mzz (6, 7.5) (6.5, 7.5)       @noisy det63 det884 det3891
mzz (7, 0.5) (7.5, 0.5)       @noisy det85 det960 det1637
mzz (7.5, 2.5) (7, 2.5)       @noisy det72 det1637 det4960
mzz (7, 4.5) (7.5, 4.5)       @noisy det73 det4116 det4960
mzz (7, 6.5) (7.5, 6.5)       @noisy det97 det960 det4116
mzz (0, 1) (0.5, 1)           @noisy det278 det5086
mz (0.5, 0.5)                 @noisy det181 det278
mx (0.5, 0)                   @noisy det201
mzz (0, 3) (0.5, 3)           @noisy det1469 det1841
mz (0.5, 2.5)                 @noisy det158 det1469
mx (0.5, 2)                   @noisy det162
mzz (0.5, 5) (0, 5)           @noisy det2382 det4513
mz (0.5, 4.5)                 @noisy det184 det4513
mx (0.5, 4)                   @noisy det167
mzz (0, 7) (0.5, 7)           @noisy det540 det4327
mz (0.5, 6.5)                 @noisy det170 det540
mx (0.5, 6)                   @noisy det189
mzz (1, 2) (1.5, 2)           @noisy det281 det1310
mz (1.5, 1.5)                 @noisy det154 det281
mx (1.5, 1)                   @noisy det207
mzz (1.5, 4) (1, 4)           @noisy det118 det4696
mz (1.5, 3.5)                 @noisy det118 det143
mx (1.5, 3)                   @noisy det178
mzz (1, 6) (1.5, 6)           @noisy det3009 det4920
mz (1.5, 5.5)                 @noisy det146 det4920
mx (1.5, 5)                   @noisy det187
mzz (1, 0) (1.5, 0)           @noisy det2236 det4141
mz (1.5, 7.5)                 @noisy det152 det2236
mx (1.5, 7)                   @noisy det200
mzz (2, 1) (2.5, 1)           @noisy det1643 det2090
mz (2.5, 0.5)                 @noisy det205 det2090
mx (2.5, 0)                   @noisy det149
mzz (2, 3) (2.5, 3)           @noisy det2182 det2276
mz (2.5, 2.5)                 @noisy det163 det2182
mx (2.5, 2)                   @noisy det195
mzz (2, 5) (2.5, 5)           @noisy det511 det552
mz (2.5, 4.5)                 @noisy det186 det552
mx (2.5, 4)                   @noisy det175
mzz (2.5, 7) (2, 7)           @noisy det539 det557
mz (2.5, 6.5)                 @noisy det139 det557
mx (2.5, 6)                   @noisy det150
mzz (3, 2) (3.5, 2)           @noisy det1106 det3411
mz (3.5, 1.5)                 @noisy det135 det1106
mx (3.5, 1)                   @noisy det171
mzz (3, 4) (3.5, 4)           @noisy det1716 det4390
mz (3.5, 3.5)                 @noisy det142 det1716
mx (3.5, 3)                   @noisy det190
mzz (3.5, 6) (3, 6)           @noisy det1808 det4368
mz (3.5, 5.5)                 @noisy det199 det1808
mx (3.5, 5)                   @noisy det183
mzz (3.5, 0) (3, 0)           @noisy det558 det1732
mz (3.5, 7.5)                 @noisy det137 det1732
mx (3.5, 7)                   @noisy det196
mzz (4, 1) (4.5, 1)           @noisy det973 det2723
mz (4.5, 0.5)                 @noisy det192 det973
mx (4.5, 0)                   @noisy det157
mzz (4.5, 3) (4, 3)           @noisy det2744 det3591
mz (4.5, 2.5)                 @noisy det182 det3591
mx (4.5, 2)                   @noisy det160
mzz (4, 5) (4.5, 5)           @noisy det2173 det4365
mz (4.5, 4.5)                 @noisy det191 det2173
mx (4.5, 4)                   @noisy det165
mzz (4, 7) (4.5, 7)           @noisy det1061 det2606
mz (4.5, 6.5)                 @noisy det168 det2606
mx (4.5, 6)                   @noisy det176
mzz (5.5, 2) (5, 2)           @noisy det3841 det5013
mz (5.5, 1.5)                 @noisy det202 det5013
mx (5.5, 1)                   @noisy det206
mzz (5, 4) (5.5, 4)           @noisy det3498 det4076
mz (5.5, 3.5)                 @noisy det140 det4076
mx (5.5, 3)                   @noisy det180
mzz (5, 6) (5.5, 6)           @noisy det2111 det4707
mz (5.5, 5.5)                 @noisy det144 det2111
mx (5.5, 5)                   @noisy det179
mzz (5, 0) (5.5, 0)           @noisy det1003 det2768
mz (5.5, 7.5)                 @noisy det193 det2768
mx (5.5, 7)                   @noisy det133
mzz (6, 1) (6.5, 1)           @noisy det884 det2129
mz (6.5, 0.5)                 @noisy det172 det2129
mx (6.5, 0)                   @noisy det203
mzz (6, 3) (6.5, 3)           @noisy det2341 det3849
mz (6.5, 2.5)                 @noisy det148 det2341
mx (6.5, 2)                   @noisy det198
mzz (6.5, 5) (6, 5)           @noisy det79 det1026
mz (6.5, 4.5)                 @noisy det79 det194
mx (6.5, 4)                   @noisy det153
mzz (6, 7) (6.5, 7)           @noisy det127 det3891
mz (6.5, 6.5)                 @noisy det127 det174
mx (6.5, 6)                   @noisy det155
mzz (7.5, 2) (7, 2)           @noisy det1637 det4840
mz (7.5, 1.5)                 @noisy det159 det4840
mx (7.5, 1)                   @noisy det169
mzz (7, 4) (7.5, 4)           @noisy det3324 det4960
mz (7.5, 3.5)                 @noisy det204 det3324
mx (7.5, 3)                   @noisy det188
mzz (7, 6) (7.5, 6)           @noisy det1182 det4116
mz (7.5, 5.5)                 @noisy det185 det1182
mx (7.5, 5)                   @noisy det166
mzz (7, 0) (7.5, 0)           @noisy det960 det2617
mz (7.5, 7.5)                 @noisy det164 det2617
mx (7.5, 7)                   @noisy det173
i (4, 0)                      @noisy
i (4, 0.5)                    @noisy
i (7, 5)                      @noisy
i (3, 1.5)                    @noisy
i (3, 1)                      @noisy
i (3, 7.5)                    @noisy
i (4, 6.5)                    @noisy
i (3, 7)                      @noisy
i (5, 1)                      @noisy
i (5, 1.5)                    @noisy
i (5, 7.5)                    @noisy
i (5, 7)                      @noisy
i (4, 6)                      @noisy
i (0, 2.5)                    @noisy
i (0, 2)                      @noisy
i (2, 2)                      @noisy
i (2, 2.5)                    @noisy
i (1, 3.5)                    @noisy
i (1, 3)                      @noisy
i (6, 2.5)                    @noisy
i (6, 2)                      @noisy
i (7, 1.5)                    @noisy
i (7, 1)                      @noisy
i (7, 7.5)                    @noisy
i (7, 7)                      @noisy
i (4, 2.5)                    @noisy
i (4, 2)                      @noisy
i (3, 3.5)                    @noisy
i (3, 3)                      @noisy
i (5, 3)                      @noisy
i (5, 3.5)                    @noisy
i (2, 4.5)                    @noisy
i (2, 4)                      @noisy
i (0, 4.5)                    @noisy
i (0, 4)                      @noisy
i (1, 5.5)                    @noisy
i (1, 5)                      @noisy
i (6, 6)                      @noisy
i (6, 4.5)                    @noisy
i (6, 4)                      @noisy
i (7, 3.5)                    @noisy
i (7, 3)                      @noisy
i (3, 5.5)                    @noisy
i (3, 5)                      @noisy
i (4, 4.5)                    @noisy
i (4, 4)                      @noisy
i (5, 5.5)                    @noisy
i (5, 5)                      @noisy
i (6, 0)                      @noisy
i (0, 0.5)                    @noisy
i (0, 0)                      @noisy
i (1, 1.5)                    @noisy
i (1, 1)                      @noisy
i (2, 0.5)                    @noisy
i (2, 0)                      @noisy
i (0, 6.5)                    @noisy
i (0, 6)                      @noisy
i (1, 7.5)                    @noisy
i (1, 7)                      @noisy
i (2, 6.5)                    @noisy
i (2, 6)                      @noisy
i (6, 0.5)                    @noisy
i (6, 6.5)                    @noisy
i (7, 5.5)                    @noisy

--------         63
mzz (1, 1.5) (0.5, 1.5)       @noisy det121 det1841 det5086
mxx (0, 1.5) (0, 1)           @noisy det1463 det4484
mzz (1, 3.5) (0.5, 3.5)       @noisy det156 det1841 det2382
mxx (0, 3.5) (0, 3)           @noisy det2608 det4797
mzz (0.5, 5.5) (1, 5.5)       @noisy det145 det2382 det4327
mxx (0, 5.5) (0, 5)           @noisy det69 det981
mzz (1, 7.5) (0.5, 7.5)       @noisy det151 det4327 det5086
mxx (0, 7) (0, 7.5)           @noisy det1473 det1948
mzz (1.5, 0.5) (2, 0.5)       @noisy det136 det1310 det4141
mxx (1, 0.5) (1, 0)           @noisy det1689 det2406
mzz (1.5, 2.5) (2, 2.5)       @noisy det138 det1310 det4696
mxx (1, 2) (1, 2.5)           @noisy det4165 det4324
mzz (1.5, 4.5) (2, 4.5)       @noisy det111 det3009 det4696
mxx (1, 4) (1, 4.5)           @noisy det1715 det3669
mzz (1.5, 6.5) (2, 6.5)       @noisy det107 det3009 det4141
mxx (1, 6.5) (1, 6)           @noisy det3857 det4802
mzz (3, 1.5) (2.5, 1.5)       @noisy det115 det1643 det2276
mxx (2, 1) (2, 1.5)           @noisy det3843 det4810
mzz (2.5, 3.5) (3, 3.5)       @noisy det113 det511 det2276
mxx (2, 3.5) (2, 3)           @noisy det2960 det4301
mzz (2.5, 5.5) (3, 5.5)       @noisy det109 det511 det539
mxx (2, 5.5) (2, 5)           @noisy det3531 det4025
mzz (2.5, 7.5) (3, 7.5)       @noisy det116 det539 det1643
mxx (2, 7) (2, 7.5)           @noisy det1004 det3219
mzz (3.5, 0.5) (4, 0.5)       @noisy det112 det558 det3411
mxx (3, 0) (3, 0.5)           @noisy det1117 det2607
mzz (3.5, 2.5) (4, 2.5)       @noisy det114 det3411 det4390
mxx (3, 2.5) (3, 2)           @noisy det1355 det3684
mzz (4, 4.5) (3.5, 4.5)       @noisy det147 det4368 det4390
mxx (3, 4.5) (3, 4)           @noisy det2181 det3068
mzz (3.5, 6.5) (4, 6.5)       @noisy det125 det558 det4368
mxx (3, 6) (3, 6.5)           @noisy det1116 det4478
mzz (5, 1.5) (4.5, 1.5)       @noisy det123 det2723 det2744
mxx (4, 1.5) (4, 1)           @noisy det1646 det2353
mzz (5, 3.5) (4.5, 3.5)       @noisy det124 det2744 det4365
mxx (4, 3) (4, 3.5)           @noisy det1045 det1313
mzz (5, 5.5) (4.5, 5.5)       @noisy det128 det1061 det4365
mxx (4, 5) (4, 5.5)           @noisy det1012 det3312
mzz (5, 7.5) (4.5, 7.5)       @noisy det132 det1061 det2723
mxx (4, 7) (4, 7.5)           @noisy det1453 det2103
mzz (5.5, 0.5) (6, 0.5)       @noisy det122 det1003 det3841
mxx (5, 0) (5, 0.5)           @noisy det459 det2732
mzz (5.5, 2.5) (6, 2.5)       @noisy det130 det3498 det3841
mxx (5, 2) (5, 2.5)           @noisy det2422 det3152
mzz (5.5, 4.5) (6, 4.5)       @noisy det117 det3498 det4707
mxx (5, 4.5) (5, 4)           @noisy det2344 det3890
mzz (6, 6.5) (5.5, 6.5)       @noisy det119 det1003 det4707
mxx (5, 6) (5, 6.5)           @noisy det2677 det3265
mzz (6.5, 1.5) (7, 1.5)       @noisy det105 det884 det3849
mxx (6, 1.5) (6, 1)           @noisy det1648 det4930
mzz (6.5, 3.5) (7, 3.5)       @noisy det120 det1026 det3849
mxx (6, 3.5) (6, 3)           @noisy det13 det1647
mzz (6.5, 5.5) (7, 5.5)       @noisy det126 det1026 det3891
mxx (6, 5) (6, 5.5)           @noisy det2434 det2445
mzz (6.5, 7.5) (7, 7.5)       @noisy det131 det884 det3891
mxx (6, 7.5) (6, 7)           @noisy det1953 det4147
mzz (7.5, 0.5) (0, 0.5)       @noisy det134 det960 det1637
mxx (7, 0.5) (7, 0)           @noisy det3176 det3754
mzz (7.5, 2.5) (0, 2.5)       @noisy det106 det1637 det4960
mxx (7, 2) (7, 2.5)           @noisy det1537 det3386
mzz (7.5, 4.5) (0, 4.5)       @noisy det110 det4116 det4960
mxx (7, 4.5) (7, 4)           @noisy det3429 det4736
mzz (7.5, 6.5) (0, 6.5)       @noisy det129 det960 det4116
mxx (7, 6.5) (7, 6)           @noisy det1728 det4292
mx (0.5, 0)                   @noisy det201 det1473 det1689 det1948 det3176
mz (0.5, 0.5)                 @noisy det181 det222
mx (0.5, 1)                   @noisy det226
mx (0.5, 2)                   @noisy det162 det1463 det1537 det4165 det4484
mz (0.5, 2.5)                 @noisy det158 det209
mx (0.5, 3)                   @noisy det259
mx (0.5, 4)                   @noisy det167 det1715 det2608 det4736 det4797
mz (0.5, 4.5)                 @noisy det184 det279
mx (0.5, 5)                   @noisy det69 det230 det3429
mx (0.5, 6)                   @noisy det69 det189 det981 det4292 det4802
mz (0.5, 6.5)                 @noisy det170 det214
mx (0.5, 7)                   @noisy det258 det1728 det1948
mx (1.5, 1)                   @noisy det207 det1689 det2406 det3843 det4484
mz (1.5, 1.5)                 @noisy det154 det262
mx (1.5, 2)                   @noisy det249 det4165
mx (1.5, 3)                   @noisy det178 det2608 det2960 det4165 det4324
mz (1.5, 3.5)                 @noisy det143 det234
mx (1.5, 4)                   @noisy det256
mx (1.5, 5)                   @noisy det187 det981 det1715 det3669 det4025
mz (1.5, 5.5)                 @noisy det146 det237
mx (1.5, 6)                   @noisy det216
mx (1.5, 7)                   @noisy det200 det1004 det1473 det3857 det4802
mz (1.5, 7.5)                 @noisy det152 det261
mx (1.5, 0)                   @noisy det253
mx (2.5, 0)                   @noisy det149 det1004 det1117 det2406 det3219
mz (2.5, 0.5)                 @noisy det205 det265
mx (2.5, 1)                   @noisy det272 det3843
mx (2.5, 2)                   @noisy det195 det3684 det3843 det4324 det4810
mz (2.5, 2.5)                 @noisy det163 det224
mx (2.5, 3)                   @noisy det274 det4165
mx (2.5, 4)                   @noisy det175 det2181 det2960 det3669 det4301
mz (2.5, 4.5)                 @noisy det186 det227
mx (2.5, 5)                   @noisy det247
mx (2.5, 6)                   @noisy det150 det3531 det3857 det4025 det4478
mz (2.5, 6.5)                 @noisy det139 det228
mx (2.5, 7)                   @noisy det241
mx (3.5, 1)                   @noisy det171 det1117 det1646 det2607 det4810
mz (3.5, 1.5)                 @noisy det135 det223
mx (3.5, 2)                   @noisy det244 det3684 det3843
mx (3.5, 3)                   @noisy det190 det1313 det1355 det3684 det4301
mz (3.5, 3.5)                 @noisy det142 det245
mx (3.5, 4)                   @noisy det276 det2181
mx (3.5, 5)                   @noisy det183 det2181 det3068 det3312 det3531
mz (3.5, 5.5)                 @noisy det199 det243
mx (3.5, 6)                   @noisy det266
mx (3.5, 7)                   @noisy det196 det1116 det2103 det3219 det4478
mz (3.5, 7.5)                 @noisy det137 det210
mx (3.5, 0)                   @noisy det220
mx (4.5, 0)                   @noisy det157 det1453 det2103 det2607 det2732
mz (4.5, 0.5)                 @noisy det192 det218
mx (4.5, 1)                   @noisy det231
mx (4.5, 2)                   @noisy det160 det1355 det1646 det2353 det2422
mz (4.5, 2.5)                 @noisy det182 det273
mx (4.5, 3)                   @noisy det238 det1313 det3684
mx (4.5, 4)                   @noisy det165 det1045 det1313 det2344 det3068
mz (4.5, 4.5)                 @noisy det191 det246
mx (4.5, 5)                   @noisy det260
mx (4.5, 6)                   @noisy det176 det1012 det1116 det2677 det3312
mz (4.5, 6.5)                 @noisy det168 det213
mx (4.5, 7)                   @noisy det264
mx (5.5, 1)                   @noisy det206 det459 det2353 det2732 det4930
mz (5.5, 1.5)                 @noisy det202 det248
mx (5.5, 2)                   @noisy det263
mx (5.5, 3)                   @noisy det180 det1045 det1647 det2422 det3152
mz (5.5, 3.5)                 @noisy det140 det232
mx (5.5, 4)                   @noisy det255
mx (5.5, 5)                   @noisy det179 det1012 det2344 det2445 det3890
mz (5.5, 5.5)                 @noisy det144 det236
mx (5.5, 6)                   @noisy det215
mx (5.5, 7)                   @noisy det133 det1453 det1953 det2677 det3265
mz (5.5, 7.5)                 @noisy det193 det233
mx (5.5, 0)                   @noisy det252
mx (6.5, 0)                   @noisy det203 det459 det1953 det3754 det4147
mz (6.5, 0.5)                 @noisy det172 det270
mx (6.5, 1)                   @noisy det239
mx (6.5, 2)                   @noisy det198 det1648 det3152 det3386 det4930
mz (6.5, 2.5)                 @noisy det148 det257
mx (6.5, 3)                   @noisy det268
mx (6.5, 4)                   @noisy det13 det153 det1647 det3429 det3890
mz (6.5, 4.5)                 @noisy det194 det235
mx (6.5, 5)                   @noisy det254
mx (6.5, 6)                   @noisy det155 det1728 det2434 det2445 det3265
mz (6.5, 6.5)                 @noisy det174 det217
mx (6.5, 7)                   @noisy det229
mx (7.5, 1)                   @noisy det169 det1463 det1648 det3176 det3754
mz (7.5, 1.5)                 @noisy det159 det250
mx (7.5, 2)                   @noisy det221
mx (7.5, 3)                   @noisy det13 det188 det1537 det3386 det4797
mz (7.5, 3.5)                 @noisy det204 det251
mx (7.5, 4)                   @noisy det271 det1647 det3429
mx (7.5, 5)                   @noisy det69 det166 det2434 det3429 det4736
mz (7.5, 5.5)                 @noisy det185 det225
mx (7.5, 6)                   @noisy det277 det1728 det2445
mx (7.5, 7)                   @noisy det173 det1728 det1948 det4147 det4292
mz (7.5, 7.5)                 @noisy det164 det211
mx (7.5, 0)                   @noisy det242
i (4, 0)                      @noisy
i (3, 1)                      @noisy
i (3, 7)                      @noisy
i (4, 6)                      @noisy
i (5, 1)                      @noisy
i (5, 7)                      @noisy
i (0, 2)                      @noisy
i (2, 2)                      @noisy
i (1, 3)                      @noisy
i (6, 2)                      @noisy
i (7, 1)                      @noisy
i (7, 7)                      @noisy
i (4, 2)                      @noisy
i (3, 3)                      @noisy
i (5, 3)                      @noisy
i (2, 4)                      @noisy
i (0, 4)                      @noisy
i (1, 5)                      @noisy
i (6, 4)                      @noisy
i (7, 3)                      @noisy
i (3, 5)                      @noisy
i (4, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0)                      @noisy
i (1, 1)                      @noisy
i (2, 0)                      @noisy
i (0, 6)                      @noisy
i (1, 7)                      @noisy
i (2, 6)                      @noisy
i (6, 0)                      @noisy
i (6, 6)                      @noisy
i (7, 5)                      @noisy

--------         64
mxx (1, 1.5) (1, 2)           @noisy det1463 det4484
mx (0.5, 1.5)                 @noisy det343 det1463
mz (0, 1.5)                   @noisy det317
mxx (1, 3.5) (1, 4)           @noisy det2608 det4797
mx (0.5, 3.5)                 @noisy det286 det4797
mz (0, 3.5)                   @noisy det326
mxx (1, 6) (1, 5.5)           @noisy det69 det981
mx (0.5, 5.5)                 @noisy det69 det301
mz (0, 5.5)                   @noisy det339
mxx (1, 0) (1, 7.5)           @noisy det1473 det1948
mx (0.5, 7.5)                 @noisy det348 det1948
mz (0, 7.5)                   @noisy det342
mxx (2, 0.5) (2, 1)           @noisy det1689 det2406
mx (1.5, 0.5)                 @noisy det300 det1689
mz (1, 0.5)                   @noisy det284
mxx (2, 3) (2, 2.5)           @noisy det4165 det4324
mx (1.5, 2.5)                 @noisy det347 det4165
mz (1, 2.5)                   @noisy det297
mxx (2, 4.5) (2, 5)           @noisy det1715 det3669
mx (1.5, 4.5)                 @noisy det340 det1715
mz (1, 4.5)                   @noisy det353
mxx (2, 6.5) (2, 7)           @noisy det3857 det4802
mx (1.5, 6.5)                 @noisy det302 det4802
mz (1, 6.5)                   @noisy det336
mxx (3, 1.5) (3, 2)           @noisy det3843 det4810
mx (2.5, 1.5)                 @noisy det292 det3843
mz (2, 1.5)                   @noisy det306
mxx (3, 3.5) (3, 4)           @noisy det2960 det4301
mx (2.5, 3.5)                 @noisy det346 det2960
mz (2, 3.5)                   @noisy det360
mxx (3, 5.5) (3, 6)           @noisy det3531 det4025
mx (2.5, 5.5)                 @noisy det295 det4025
mz (2, 5.5)                   @noisy det354
mxx (3, 7.5) (3, 0)           @noisy det1004 det3219
mx (2.5, 7.5)                 @noisy det335 det1004
mz (2, 7.5)                   @noisy det307
mxx (4, 0.5) (4, 1)           @noisy det1117 det2607
mx (3.5, 0.5)                 @noisy det315 det1117
mz (3, 0.5)                   @noisy det344
mxx (4, 2.5) (4, 3)           @noisy det1355 det3684
mx (3.5, 2.5)                 @noisy det288 det3684
mz (3, 2.5)                   @noisy det311
mxx (4, 4.5) (4, 5)           @noisy det2181 det3068
mx (3.5, 4.5)                 @noisy det320 det2181
mz (3, 4.5)                   @noisy det289
mxx (4, 6.5) (4, 7)           @noisy det1116 det4478
mx (3.5, 6.5)                 @noisy det324 det4478
mz (3, 6.5)                   @noisy det332
mxx (5, 1.5) (5, 2)           @noisy det1646 det2353
mx (4.5, 1.5)                 @noisy det321 det1646
mz (4, 1.5)                   @noisy det314
mxx (5, 3.5) (5, 4)           @noisy det1045 det1313
mx (4.5, 3.5)                 @noisy det345 det1313
mz (4, 3.5)                   @noisy det323
mxx (5, 5.5) (5, 6)           @noisy det1012 det3312
mx (4.5, 5.5)                 @noisy det357 det3312
mz (4, 5.5)                   @noisy det338
mxx (5, 0) (5, 7.5)           @noisy det1453 det2103
mx (4.5, 7.5)                 @noisy det328 det2103
mz (4, 7.5)                   @noisy det341
mxx (6, 1) (6, 0.5)           @noisy det459 det2732
mx (5.5, 0.5)                 @noisy det356 det2732
mz (5, 0.5)                   @noisy det283
mxx (6, 2.5) (6, 3)           @noisy det2422 det3152
mx (5.5, 2.5)                 @noisy det333 det2422
mz (5, 2.5)                   @noisy det285
mxx (6, 4.5) (6, 5)           @noisy det2344 det3890
mx (5.5, 4.5)                 @noisy det349 det2344
mz (5, 4.5)                   @noisy det352
mxx (6, 6.5) (6, 7)           @noisy det2677 det3265
mx (5.5, 6.5)                 @noisy det319 det2677
mz (5, 6.5)                   @noisy det355
mxx (7, 1.5) (7, 2)           @noisy det1648 det4930
mx (6.5, 1.5)                 @noisy det312 det4930
mz (6, 1.5)                   @noisy det304
mxx (7, 4) (7, 3.5)           @noisy det13 det1647
mx (6.5, 3.5)                 @noisy det325 det1647
mz (6, 3.5)                   @noisy det293
mxx (7, 5.5) (7, 6)           @noisy det2434 det2445
mx (6.5, 5.5)                 @noisy det330 det2445
mz (6, 5.5)                   @noisy det329
mxx (7, 0) (7, 7.5)           @noisy det1953 det4147
mx (6.5, 7.5)                 @noisy det305 det1953
mz (6, 7.5)                   @noisy det294
mxx (0, 1) (0, 0.5)           @noisy det3176 det3754
mx (7.5, 0.5)                 @noisy det313 det3754
mz (7, 0.5)                   @noisy det296
mxx (0, 2.5) (0, 3)           @noisy det1537 det3386
mx (7.5, 2.5)                 @noisy det287 det3386
mz (7, 2.5)                   @noisy det337
mxx (0, 4.5) (0, 5)           @noisy det3429 det4736
mx (7.5, 4.5)                 @noisy det290 det3429
mz (7, 4.5)                   @noisy det359
mxx (0, 7) (0, 6.5)           @noisy det1728 det4292
mx (7.5, 6.5)                 @noisy det322 det1728
mz (7, 6.5)                   @noisy det331
mzz (0.5, 0) (0, 0)           @noisy det4754 det5086
mz (0.5, 0.5)                 @noisy det222 det4754
mx (0.5, 1)                   @noisy det226 det1463 det2406 det3754 det4484
mzz (0, 2) (0.5, 2)           @noisy det1622 det1841
mz (0.5, 2.5)                 @noisy det209 det1622
mx (0.5, 3)                   @noisy det259 det2608 det3386 det4324 det4797
mzz (0, 4) (0.5, 4)           @noisy det2382 det3153
mz (0.5, 4.5)                 @noisy det279 det3153
mx (0.5, 5)                   @noisy det230 det981 det3669
mzz (0.5, 6) (0, 6)           @noisy det3464 det4327
mz (0.5, 6.5)                 @noisy det214 det3464
mx (0.5, 7)                   @noisy det258 det1473 det3857
mzz (1, 1) (1.5, 1)           @noisy det1310 det3969
mz (1.5, 1.5)                 @noisy det262 det3969
mx (1.5, 2)                   @noisy det249 det1463 det4324 det4810
mzz (1, 3) (1.5, 3)           @noisy det4696 det4939
mz (1.5, 3.5)                 @noisy det234 det4939
mx (1.5, 4)                   @noisy det256 det1715 det3669 det4301 det4797
mzz (1.5, 5) (1, 5)           @noisy det3009 det4043
mz (1.5, 5.5)                 @noisy det237 det4043
mx (1.5, 6)                   @noisy det69 det216 det3531 det3857 det4802
mzz (1, 7) (1.5, 7)           @noisy det2127 det4141
mz (1.5, 7.5)                 @noisy det261 det2127
mx (1.5, 0)                   @noisy det253 det1689 det1948 det2406 det3219
mzz (2, 0) (2.5, 0)           @noisy det1643 det1885
mz (2.5, 0.5)                 @noisy det265 det1885
mx (2.5, 1)                   @noisy det272 det1689 det2607 det4810
mzz (2.5, 2) (2, 2)           @noisy det76 det2276
mz (2.5, 2.5)                 @noisy det76 det224
mx (2.5, 3)                   @noisy det274 det1355 det2960 det4301
mzz (2, 4) (2.5, 4)           @noisy det511 det880
mz (2.5, 4.5)                 @noisy det227 det880
mx (2.5, 5)                   @noisy det247 det1715 det3068 det3531 det4025
mzz (2, 6) (2.5, 6)           @noisy det539 det2250
mz (2.5, 6.5)                 @noisy det228 det2250
mx (2.5, 7)                   @noisy det241 det1004 det1116 det3219 det4802
mzz (3, 1) (3.5, 1)           @noisy det550 det3411
mz (3.5, 1.5)                 @noisy det223 det550
mx (3.5, 2)                   @noisy det244 det1355 det2353
mzz (3, 3) (3.5, 3)           @noisy det773 det4390
mz (3.5, 3.5)                 @noisy det245 det773
mx (3.5, 4)                   @noisy det276 det1045 det2960 det3068
mzz (3.5, 5) (3, 5)           @noisy det4368 det5111
mz (3.5, 5.5)                 @noisy det243 det5111
mx (3.5, 6)                   @noisy det266 det1012 det1116 det4025 det4478
mzz (3, 7) (3.5, 7)           @noisy det362 det558
mz (3.5, 7.5)                 @noisy det210 det362
mx (3.5, 0)                   @noisy det220 det1004 det1117 det1453 det2607
mzz (4, 0) (4.5, 0)           @noisy det2723 det4294
mz (4.5, 0.5)                 @noisy det218 det4294
mx (4.5, 1)                   @noisy det231 det459 det1117 det1646 det2353
mzz (4.5, 2) (4, 2)           @noisy det911 det2744
mz (4.5, 2.5)                 @noisy det273 det911
mx (4.5, 3)                   @noisy det238 det1045 det3152
mzz (4, 4) (4.5, 4)           @noisy det3336 det4365
mz (4.5, 4.5)                 @noisy det246 det3336
mx (4.5, 5)                   @noisy det260 det1012 det2181 det3312 det3890
mzz (4, 6) (4.5, 6)           @noisy det1061 det4808
mz (4.5, 6.5)                 @noisy det213 det4808
mx (4.5, 7)                   @noisy det264 det1453 det2103 det3265 det4478
mzz (5.5, 1) (5, 1)           @noisy det1033 det3841
mz (5.5, 1.5)                 @noisy det248 det1033
mx (5.5, 2)                   @noisy det263 det1646 det1648 det2422 det3152
mzz (5, 3) (5.5, 3)           @noisy det3498 det5005
mz (5.5, 3.5)                 @noisy det232 det5005
mx (5.5, 4)                   @noisy det13 det255 det1313 det2344 det3890
mzz (5, 5) (5.5, 5)           @noisy det475 det4707
mz (5.5, 5.5)                 @noisy det236 det475
mx (5.5, 6)                   @noisy det215 det2434 det2677 det3265 det3312
mzz (5.5, 7) (5, 7)           @noisy det1003 det3483
mz (5.5, 7.5)                 @noisy det233 det3483
mx (5.5, 0)                   @noisy det252 det459 det2103 det2732 det4147
mzz (6.5, 0) (6, 0)           @noisy det60 det884
mz (6.5, 0.5)                 @noisy det60 det270
mx (6.5, 1)                   @noisy det239 det1648 det2732 det3176 det4930
mzz (6, 2) (6.5, 2)           @noisy det2543 det3849
mz (6.5, 2.5)                 @noisy det257 det2543
mx (6.5, 3)                   @noisy det13 det268 det1537 det1647 det2422
mzz (6, 4) (6.5, 4)           @noisy det1026 det4386
mz (6.5, 4.5)                 @noisy det235 det4386
mx (6.5, 5)                   @noisy det254 det2344 det2434 det2445 det4736
mzz (6, 6) (6.5, 6)           @noisy det3717 det3891
mz (6.5, 6.5)                 @noisy det217 det3717
mx (6.5, 7)                   @noisy det229 det1953 det2677 det4147 det4292
mzz (7, 1) (7.5, 1)           @noisy det327 det1637
mz (7.5, 1.5)                 @noisy det250 det327
mx (7.5, 2)                   @noisy det221 det1537 det3386 det4484 det4930
mzz (7.5, 3) (7, 3)           @noisy det1723 det4960
mz (7.5, 3.5)                 @noisy det251 det1723
mx (7.5, 4)                   @noisy det271 det2608 det4736
mzz (7, 5) (7.5, 5)           @noisy det534 det4116
mz (7.5, 5.5)                 @noisy det225 det534
mx (7.5, 6)                   @noisy det277 det981 det4292
mzz (7, 7) (7.5, 7)           @noisy det734 det960
mz (7.5, 7.5)                 @noisy det211 det734
mx (7.5, 0)                   @noisy det242 det1473 det1953 det3176 det3754

--------         65
mz (0, 1.5)                   @noisy det317 det327 det1622 det1637 det5086
mx (0.5, 1.5)                 @noisy det343 det447
mz (1, 1.5)                   @noisy det416
mz (0, 3.5)                   @noisy det326 det1723 det1841 det3153 det4960
mx (0.5, 3.5)                 @noisy det286 det412
mz (1, 3.5)                   @noisy det407
mz (0, 5.5)                   @noisy det339 det534 det2382 det3464 det4116
mx (0.5, 5.5)                 @noisy det301 det399
mz (1, 5.5)                   @noisy det392
mz (0, 7.5)                   @noisy det342 det734 det960 det4327 det4754
mx (0.5, 7.5)                 @noisy det348 det449
mz (1, 7.5)                   @noisy det377
mz (1, 0.5)                   @noisy det284 det3969 det4141 det4754 det5086
mx (1.5, 0.5)                 @noisy det300 det396
mz (2, 0.5)                   @noisy det376
mz (1, 2.5)                   @noisy det297 det1310 det1622 det1841 det4939
mx (1.5, 2.5)                 @noisy det347 det448
mz (2, 2.5)                   @noisy det453
mz (1, 4.5)                   @noisy det353 det2382 det3153 det4043 det4696
mx (1.5, 4.5)                 @noisy det340 det385
mz (2, 4.5)                   @noisy det380
mz (1, 6.5)                   @noisy det336 det2127 det3009 det3464 det4327
mx (1.5, 6.5)                 @noisy det302 det402
mz (2, 6.5)                   @noisy det406
mz (2, 1.5)                   @noisy det76 det306 det1310 det1643 det3969
mx (2.5, 1.5)                 @noisy det292 det410
mz (3, 1.5)                   @noisy det386
mz (2, 3.5)                   @noisy det360 det880 det2276 det4696 det4939
mx (2.5, 3.5)                 @noisy det346 det388
mz (3, 3.5)                   @noisy det378
mz (2, 5.5)                   @noisy det354 det511 det2250 det3009 det4043
mx (2.5, 5.5)                 @noisy det295 det366
mz (3, 5.5)                   @noisy det439
mz (2, 7.5)                   @noisy det307 det539 det1885 det2127 det4141
mx (2.5, 7.5)                 @noisy det335 det436
mz (3, 7.5)                   @noisy det422
mz (3, 0.5)                   @noisy det344 det550 det558 det1643 det1885
mx (3.5, 0.5)                 @noisy det315 det367
mz (4, 0.5)                   @noisy det391
mz (3, 2.5)                   @noisy det76 det311 det773 det2276 det3411
mx (3.5, 2.5)                 @noisy det288 det381
mz (4, 2.5)                   @noisy det438
mz (3, 4.5)                   @noisy det289 det511 det880 det4390 det5111
mx (3.5, 4.5)                 @noisy det320 det368
mz (4, 4.5)                   @noisy det365
mz (3, 6.5)                   @noisy det332 det362 det539 det2250 det4368
mx (3.5, 6.5)                 @noisy det324 det370
mz (4, 6.5)                   @noisy det429
mz (4, 1.5)                   @noisy det314 det550 det911 det2723 det3411
mx (4.5, 1.5)                 @noisy det321 det421
mz (5, 1.5)                   @noisy det382
mz (4, 3.5)                   @noisy det323 det773 det2744 det3336 det4390
mx (4.5, 3.5)                 @noisy det345 det432
mz (5, 3.5)                   @noisy det426
mz (4, 5.5)                   @noisy det338 det4365 det4368 det4808 det5111
mx (4.5, 5.5)                 @noisy det357 det408
mz (5, 5.5)                   @noisy det371
mz (4, 7.5)                   @noisy det341 det362 det558 det1061 det4294
mx (4.5, 7.5)                 @noisy det328 det424
mz (5, 7.5)                   @noisy det457
mz (5, 0.5)                   @noisy det283 det1003 det1033 det2723 det4294
mx (5.5, 0.5)                 @noisy det356 det404
mz (6, 0.5)                   @noisy det393
mz (5, 2.5)                   @noisy det285 det911 det2744 det3841 det5005
mx (5.5, 2.5)                 @noisy det333 det375
mz (6, 2.5)                   @noisy det440
mz (5, 4.5)                   @noisy det352 det475 det3336 det3498 det4365
mx (5.5, 4.5)                 @noisy det349 det450
mz (6, 4.5)                   @noisy det442
mz (5, 6.5)                   @noisy det355 det1061 det3483 det4707 det4808
mx (5.5, 6.5)                 @noisy det319 det419
mz (6, 6.5)                   @noisy det433
mz (6, 1.5)                   @noisy det304 det884 det1033 det2543 det3841
mx (6.5, 1.5)                 @noisy det312 det418
mz (7, 1.5)                   @noisy det373
mz (6, 3.5)                   @noisy det293 det3498 det3849 det4386 det5005
mx (6.5, 3.5)                 @noisy det325 det372
mz (7, 3.5)                   @noisy det446
mz (6, 5.5)                   @noisy det329 det475 det1026 det3717 det4707
mx (6.5, 5.5)                 @noisy det330 det374
mz (7, 5.5)                   @noisy det417
mz (6, 7.5)                   @noisy det60 det294 det1003 det3483 det3891
mx (6.5, 7.5)                 @noisy det305 det427
mz (7, 7.5)                   @noisy det398
mz (7, 0.5)                   @noisy det60 det296 det327 det884 det960
mx (7.5, 0.5)                 @noisy det313 det363
mz (0, 0.5)                   @noisy det414
mz (7, 2.5)                   @noisy det337 det1637 det1723 det2543 det3849
mx (7.5, 2.5)                 @noisy det287 det379
mz (0, 2.5)                   @noisy det389
mz (7, 4.5)                   @noisy det359 det534 det1026 det4386 det4960
mx (7.5, 4.5)                 @noisy det290 det383
mz (0, 4.5)                   @noisy det428
mz (7, 6.5)                   @noisy det331 det734 det3717 det3891 det4116
mx (7.5, 6.5)                 @noisy det322 det369
mz (0, 6.5)                   @noisy det430
mxx (0.5, 0.5) (0.5, 0)       @noisy det413
mzz (1, 1) (0.5, 1)           @noisy det4754 det5086
mxx (0.5, 2.5) (0.5, 2)       @noisy det425
mzz (1, 3) (0.5, 3)           @noisy det1622 det1841
mxx (0.5, 4.5) (0.5, 4)       @noisy det395
mzz (0.5, 5) (1, 5)           @noisy det2382 det3153
mxx (0.5, 6.5) (0.5, 6)       @noisy det443
mzz (1, 7) (0.5, 7)           @noisy det3464 det4327
mxx (1.5, 1.5) (1.5, 1)       @noisy det390
mzz (1.5, 2) (2, 2)           @noisy det1310 det3969
mxx (1.5, 3.5) (1.5, 3)       @noisy det411
mzz (1.5, 4) (2, 4)           @noisy det4696 det4939
mxx (1.5, 5) (1.5, 5.5)       @noisy det415
mzz (1.5, 6) (2, 6)           @noisy det3009 det4043
mxx (1.5, 7.5) (1.5, 7)       @noisy det441
mzz (1.5, 0) (2, 0)           @noisy det2127 det4141
mxx (2.5, 0.5) (2.5, 0)       @noisy det394
mzz (3, 1) (2.5, 1)           @noisy det1643 det1885
mxx (2.5, 2) (2.5, 2.5)       @noisy det455
mzz (2.5, 3) (3, 3)           @noisy det76 det2276
mxx (2.5, 4) (2.5, 4.5)       @noisy det451
mzz (2.5, 5) (3, 5)           @noisy det511 det880
mxx (2.5, 6.5) (2.5, 6)       @noisy det444
mzz (2.5, 7) (3, 7)           @noisy det539 det2250
mxx (3.5, 1) (3.5, 1.5)       @noisy det403
mzz (3.5, 2) (4, 2)           @noisy det550 det3411
mxx (3.5, 3) (3.5, 3.5)       @noisy det462
mzz (4, 4) (3.5, 4)           @noisy det773 det4390
mxx (3.5, 5) (3.5, 5.5)       @noisy det461
mzz (3.5, 6) (4, 6)           @noisy det4368 det5111
mxx (3.5, 7) (3.5, 7.5)       @noisy det460
mzz (3.5, 0) (4, 0)           @noisy det362 det558
mxx (4.5, 0.5) (4.5, 0)       @noisy det431
mzz (5, 1) (4.5, 1)           @noisy det2723 det4294
mxx (4.5, 2) (4.5, 2.5)       @noisy det387
mzz (5, 3) (4.5, 3)           @noisy det911 det2744
mxx (4.5, 4.5) (4.5, 4)       @noisy det466
mzz (5, 5) (4.5, 5)           @noisy det3336 det4365
mxx (4.5, 6.5) (4.5, 6)       @noisy det397
mzz (5, 7) (4.5, 7)           @noisy det1061 det4808
mxx (5.5, 1) (5.5, 1.5)       @noisy det463
mzz (5.5, 2) (6, 2)           @noisy det1033 det3841
mxx (5.5, 3) (5.5, 3.5)       @noisy det435
mzz (5.5, 4) (6, 4)           @noisy det3498 det5005
mxx (5.5, 5.5) (5.5, 5)       @noisy det434
mzz (6, 6) (5.5, 6)           @noisy det475 det4707
mxx (5.5, 7) (5.5, 7.5)       @noisy det464
mzz (5.5, 0) (6, 0)           @noisy det1003 det3483
mxx (6.5, 0) (6.5, 0.5)       @noisy det423
mzz (6.5, 1) (7, 1)           @noisy det60 det884
mxx (6.5, 2.5) (6.5, 2)       @noisy det437
mzz (6.5, 3) (7, 3)           @noisy det2543 det3849
mxx (6.5, 4.5) (6.5, 4)       @noisy det405
mzz (6.5, 5) (7, 5)           @noisy det1026 det4386
mxx (6.5, 6) (6.5, 6.5)       @noisy det400
mzz (6.5, 7) (7, 7)           @noisy det3717 det3891
mxx (7.5, 1.5) (7.5, 1)       @noisy det409
mzz (7.5, 2) (0, 2)           @noisy det327 det1637
mxx (7.5, 3) (7.5, 3.5)       @noisy det401
mzz (7.5, 4) (0, 4)           @noisy det1723 det4960
mxx (7.5, 5) (7.5, 5.5)       @noisy det452
mzz (7.5, 6) (0, 6)           @noisy det534 det4116
mxx (7.5, 7.5) (7.5, 7)       @noisy det445
mzz (7.5, 0) (0, 0)           @noisy det734 det960
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (5, 4)                      @noisy
i (0, 5)                      @noisy
i (1, 0)                      @noisy
i (1, 6)                      @noisy
i (2, 5)                      @noisy
i (7, 4)                      @noisy
i (6, 5)                      @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (5, 0)                      @noisy
i (5, 6)                      @noisy
i (3, 6)                      @noisy
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (1, 2)                      @noisy
i (2, 1)                      @noisy
i (2, 7)                      @noisy
i (6, 1)                      @noisy
i (7, 0)                      @noisy
i (6, 7)                      @noisy
i (7, 6)                      @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4, 7)                      @noisy
i (5, 2)                      @noisy
i (0, 3)                      @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (7, 2)                      @noisy
i (6, 3)                      @noisy

--------         66
mxx (0, 1.5) (0, 2)           @noisy det4484 det4557
mx (0.5, 1.5)                 @noisy det447 det4557
mz (1, 1.5)                   @noisy det416 det1310 det1841 det3969 det4754
mxx (0, 3.5) (0, 4)           @noisy det2570 det2608
mx (0.5, 3.5)                 @noisy det412 det2570
mz (1, 3.5)                   @noisy det407 det1622 det2382 det4696 det4939
mxx (0, 5.5) (0, 6)           @noisy det981 det2142
mx (0.5, 5.5)                 @noisy det399 det2142
mz (1, 5.5)                   @noisy det392 det3009 det3153 det4043 det4327
mxx (0, 7.5) (0, 0)           @noisy det1473 det2705
mx (0.5, 7.5)                 @noisy det449 det2705
mz (1, 7.5)                   @noisy det377 det2127 det3464 det4141 det5086
mxx (1, 0.5) (1, 1)           @noisy det1705 det2406
mx (1.5, 0.5)                 @noisy det396 det1705
mz (2, 0.5)                   @noisy det376 det1310 det1643 det1885 det2127
mxx (1, 2.5) (1, 3)           @noisy det4324 det5060
mx (1.5, 2.5)                 @noisy det448 det5060
mz (2, 2.5)                   @noisy det76 det453 det2276 det3969 det4696
mxx (1, 4.5) (1, 5)           @noisy det1757 det3669
mx (1.5, 4.5)                 @noisy det385 det1757
mz (2, 4.5)                   @noisy det380 det511 det880 det3009 det4939
mxx (1, 6.5) (1, 7)           @noisy det1190 det3857
mx (1.5, 6.5)                 @noisy det402 det1190
mz (2, 6.5)                   @noisy det406 det539 det2250 det4043 det4141
mxx (2, 1.5) (2, 2)           @noisy det2718 det4810
mx (2.5, 1.5)                 @noisy det410 det2718
mz (3, 1.5)                   @noisy det386 det550 det1885 det2276 det3411
mxx (2, 3.5) (2, 4)           @noisy det1293 det4301
mx (2.5, 3.5)                 @noisy det388 det1293
mz (3, 3.5)                   @noisy det76 det378 det511 det773 det4390
mxx (2, 5.5) (2, 6)           @noisy det3166 det3531
mx (2.5, 5.5)                 @noisy det366 det3166
mz (3, 5.5)                   @noisy det439 det539 det880 det4368 det5111
mxx (2, 0) (2, 7.5)           @noisy det3219 det4916
mx (2.5, 7.5)                 @noisy det436 det4916
mz (3, 7.5)                   @noisy det362 det422 det558 det1643 det2250
mxx (3, 1) (3, 0.5)           @noisy det2607 det4183
mx (3.5, 0.5)                 @noisy det367 det4183
mz (4, 0.5)                   @noisy det362 det391 det2723 det3411 det4294
mxx (3, 2.5) (3, 3)           @noisy det1355 det1462
mx (3.5, 2.5)                 @noisy det381 det1462
mz (4, 2.5)                   @noisy det438 det550 det911 det2744 det4390
mxx (3, 4.5) (3, 5)           @noisy det467 det3068
mx (3.5, 4.5)                 @noisy det368 det467
mz (4, 4.5)                   @noisy det365 det773 det3336 det4365 det4368
mxx (3, 7) (3, 6.5)           @noisy det240 det1116
mx (3.5, 6.5)                 @noisy det240 det370
mz (4, 6.5)                   @noisy det429 det558 det1061 det4808 det5111
mxx (4, 1.5) (4, 2)           @noisy det2353 det3453
mx (4.5, 1.5)                 @noisy det421 det3453
mz (5, 1.5)                   @noisy det382 det1033 det2744 det3841 det4294
mxx (4, 4) (4, 3.5)           @noisy det1045 det3943
mx (4.5, 3.5)                 @noisy det432 det3943
mz (5, 3.5)                   @noisy det426 det911 det3498 det4365 det5005
mxx (4, 5.5) (4, 6)           @noisy det1012 det2720
mx (4.5, 5.5)                 @noisy det408 det2720
mz (5, 5.5)                   @noisy det371 det475 det1061 det3336 det4707
mxx (4, 0) (4, 7.5)           @noisy det1453 det4395
mx (4.5, 7.5)                 @noisy det424 det4395
mz (5, 7.5)                   @noisy det457 det1003 det2723 det3483 det4808
mxx (5, 0.5) (5, 1)           @noisy det459 det3585
mx (5.5, 0.5)                 @noisy det404 det3585
mz (6, 0.5)                   @noisy det60 det393 det884 det3483 det3841
mxx (5, 3) (5, 2.5)           @noisy det2546 det3152
mx (5.5, 2.5)                 @noisy det375 det2546
mz (6, 2.5)                   @noisy det440 det1033 det2543 det3498 det3849
mxx (5, 4.5) (5, 5)           @noisy det3890 det4975
mx (5.5, 4.5)                 @noisy det450 det4975
mz (6, 4.5)                   @noisy det442 det1026 det4386 det4707 det5005
mxx (5, 6.5) (5, 7)           @noisy det3265 det4510
mx (5.5, 6.5)                 @noisy det419 det4510
mz (6, 6.5)                   @noisy det433 det475 det1003 det3717 det3891
mxx (6, 1.5) (6, 2)           @noisy det1648 det4858
mx (6.5, 1.5)                 @noisy det418 det4858
mz (7, 1.5)                   @noisy det60 det327 det373 det1637 det3849
mxx (6, 3.5) (6, 4)           @noisy det13 det4325
mx (6.5, 3.5)                 @noisy det372 det4325
mz (7, 3.5)                   @noisy det446 det1026 det1723 det2543 det4960
mxx (6, 6) (6, 5.5)           @noisy det2434 det4665
mx (6.5, 5.5)                 @noisy det374 det4665
mz (7, 5.5)                   @noisy det417 det534 det3891 det4116 det4386
mxx (6, 7.5) (6, 0)           @noisy det1834 det4147
mx (6.5, 7.5)                 @noisy det427 det1834
mz (7, 7.5)                   @noisy det398 det734 det884 det960 det3717
mxx (7, 0.5) (7, 1)           @noisy det2719 det3176
mx (7.5, 0.5)                 @noisy det363 det2719
mz (0, 0.5)                   @noisy det414 det734 det1637 det4754 det5086
mxx (7, 2.5) (7, 3)           @noisy det526 det1537
mx (7.5, 2.5)                 @noisy det379 det526
mz (0, 2.5)                   @noisy det327 det389 det1622 det1841 det4960
mxx (7, 4.5) (7, 5)           @noisy det2735 det4736
mx (7.5, 4.5)                 @noisy det383 det2735
mz (0, 4.5)                   @noisy det428 det1723 det2382 det3153 det4116
mxx (7, 6.5) (7, 7)           @noisy det793 det4292
mx (7.5, 6.5)                 @noisy det369 det793
mz (0, 6.5)                   @noisy det430 det534 det960 det3464 det4327
mxx (0.5, 0.5) (0.5, 1)       @noisy det477
mxx (0.5, 2.5) (0.5, 3)       @noisy det479
mxx (0.5, 5) (0.5, 4.5)       @noisy det481
mxx (0.5, 6.5) (0.5, 7)       @noisy det490
mxx (1.5, 1.5) (1.5, 2)       @noisy det478
mxx (1.5, 4) (1.5, 3.5)       @noisy det505
mxx (1.5, 5.5) (1.5, 6)       @noisy det485
mxx (1.5, 0) (1.5, 7.5)       @noisy det494
mxx (2.5, 0.5) (2.5, 1)       @noisy det486
mxx (2.5, 2.5) (2.5, 3)       @noisy det493
mxx (2.5, 4.5) (2.5, 5)       @noisy det482
mxx (2.5, 7) (2.5, 6.5)       @noisy det488
mxx (3.5, 1.5) (3.5, 2)       @noisy det483
mxx (3.5, 3.5) (3.5, 4)       @noisy det480
mxx (3.5, 5.5) (3.5, 6)       @noisy det501
mxx (3.5, 0) (3.5, 7.5)       @noisy det491
mxx (4.5, 0.5) (4.5, 1)       @noisy det487
mxx (4.5, 2.5) (4.5, 3)       @noisy det504
mxx (4.5, 4.5) (4.5, 5)       @noisy det503
mxx (4.5, 6.5) (4.5, 7)       @noisy det492
mxx (5.5, 1.5) (5.5, 2)       @noisy det502
mxx (5.5, 3.5) (5.5, 4)       @noisy det497
mxx (5.5, 5.5) (5.5, 6)       @noisy det489
mxx (5.5, 7.5) (5.5, 0)       @noisy det496
mxx (6.5, 0.5) (6.5, 1)       @noisy det476
mxx (6.5, 2.5) (6.5, 3)       @noisy det471
mxx (6.5, 5) (6.5, 4.5)       @noisy det473
mxx (6.5, 6.5) (6.5, 7)       @noisy det474
mxx (7.5, 2) (7.5, 1.5)       @noisy det498
mxx (7.5, 3.5) (7.5, 4)       @noisy det500
mxx (7.5, 5.5) (7.5, 6)       @noisy det495
mxx (7.5, 0) (7.5, 7.5)       @noisy det484
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (4.5, 2)                    @noisy
i (5, 4)                      @noisy
i (3.5, 3)                    @noisy
i (5.5, 3)                    @noisy
i (0, 5)                      @noisy
i (0.5, 4)                    @noisy
i (1, 0)                      @noisy
i (1, 6)                      @noisy
i (2, 5)                      @noisy
i (2.5, 4)                    @noisy
i (7, 4)                      @noisy
i (1.5, 5)                    @noisy
i (6, 5)                      @noisy
i (6.5, 4)                    @noisy
i (7.5, 3)                    @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (4.5, 4)                    @noisy
i (5, 0)                      @noisy
i (5, 6)                      @noisy
i (3, 6)                      @noisy
i (3.5, 5)                    @noisy
i (5.5, 5)                    @noisy
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (0.5, 0)                    @noisy
i (1, 2)                      @noisy
i (1.5, 1)                    @noisy
i (2, 1)                      @noisy
i (2.5, 0)                    @noisy
i (2.5, 6)                    @noisy
i (2, 7)                      @noisy
i (0.5, 6)                    @noisy
i (6, 1)                      @noisy
i (7, 0)                      @noisy
i (1.5, 7)                    @noisy
i (6.5, 0)                    @noisy
i (6.5, 6)                    @noisy
i (6, 7)                      @noisy
i (7.5, 5)                    @noisy
i (7, 6)                      @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4.5, 0)                    @noisy
i (4, 7)                      @noisy
i (5, 2)                      @noisy
i (5.5, 1)                    @noisy
i (3.5, 1)                    @noisy
i (3.5, 7)                    @noisy
i (4.5, 6)                    @noisy
i (5.5, 7)                    @noisy
i (0, 3)                      @noisy
i (0.5, 2)                    @noisy
i (1, 4)                      @noisy
i (2, 3)                      @noisy
i (2.5, 2)                    @noisy
i (7, 2)                      @noisy
i (1.5, 3)                    @noisy
i (6, 3)                      @noisy
i (6.5, 2)                    @noisy
i (7.5, 1)                    @noisy
i (7.5, 7)                    @noisy

--------         67
mzz (0, 1.5) (0.5, 1.5)       @noisy det516
mxx (1, 1) (1, 1.5)           @noisy det4484 det4557
mzz (0, 3.5) (0.5, 3.5)       @noisy det546
mxx (1, 3) (1, 3.5)           @noisy det2570 det2608
mzz (0.5, 5.5) (0, 5.5)       @noisy det548
mxx (1, 5) (1, 5.5)           @noisy det981 det2142
mzz (0, 7.5) (0.5, 7.5)       @noisy det531
mxx (1, 7.5) (1, 7)           @noisy det1473 det2705
mzz (1, 0.5) (1.5, 0.5)       @noisy det547
mxx (2, 0) (2, 0.5)           @noisy det1705 det2406
mzz (1, 2.5) (1.5, 2.5)       @noisy det537
mxx (2, 2) (2, 2.5)           @noisy det4324 det5060
mzz (1.5, 4.5) (1, 4.5)       @noisy det544
mxx (2, 4.5) (2, 4)           @noisy det1757 det3669
mzz (1, 6.5) (1.5, 6.5)       @noisy det517
mxx (2, 6.5) (2, 6)           @noisy det1190 det3857
mzz (2, 1.5) (2.5, 1.5)       @noisy det518
mxx (3, 1.5) (3, 1)           @noisy det2718 det4810
mzz (2, 3.5) (2.5, 3.5)       @noisy det521
mxx (3, 3.5) (3, 3)           @noisy det1293 det4301
mzz (2, 5.5) (2.5, 5.5)       @noisy det535
mxx (3, 5) (3, 5.5)           @noisy det3166 det3531
mzz (2.5, 7.5) (2, 7.5)       @noisy det514
mxx (3, 7.5) (3, 7)           @noisy det3219 det4916
mzz (3.5, 0.5) (3, 0.5)       @noisy det533
mxx (4, 0) (4, 0.5)           @noisy det2607 det4183
mzz (3, 2.5) (3.5, 2.5)       @noisy det542
mxx (4, 2) (4, 2.5)           @noisy det1355 det1462
mzz (3, 4.5) (3.5, 4.5)       @noisy det541
mxx (4, 4.5) (4, 4)           @noisy det467 det3068
mzz (3.5, 6.5) (3, 6.5)       @noisy det520
mxx (4, 6) (4, 6.5)           @noisy det240 det1116
mzz (4, 1.5) (4.5, 1.5)       @noisy det530
mxx (5, 1) (5, 1.5)           @noisy det2353 det3453
mzz (4.5, 3.5) (4, 3.5)       @noisy det529
mxx (5, 3.5) (5, 3)           @noisy det1045 det3943
mzz (4, 5.5) (4.5, 5.5)       @noisy det525
mxx (5, 5.5) (5, 5)           @noisy det1012 det2720
mzz (4, 7.5) (4.5, 7.5)       @noisy det523
mxx (5, 7) (5, 7.5)           @noisy det1453 det4395
mzz (5, 0.5) (5.5, 0.5)       @noisy det528
mxx (6, 0) (6, 0.5)           @noisy det459 det3585
mzz (5.5, 2.5) (5, 2.5)       @noisy det551
mxx (6, 2.5) (6, 2)           @noisy det2546 det3152
mzz (5, 4.5) (5.5, 4.5)       @noisy det522
mxx (6, 4) (6, 4.5)           @noisy det3890 det4975
mzz (5, 6.5) (5.5, 6.5)       @noisy det543
mxx (6, 6.5) (6, 6)           @noisy det3265 det4510
mzz (6, 1.5) (6.5, 1.5)       @noisy det532
mxx (7, 1.5) (7, 1)           @noisy det1648 det4858
mzz (6, 3.5) (6.5, 3.5)       @noisy det538
mxx (7, 3) (7, 3.5)           @noisy det13 det4325
mzz (6.5, 5.5) (6, 5.5)       @noisy det545
mxx (7, 5.5) (7, 5)           @noisy det2434 det4665
mzz (6, 7.5) (6.5, 7.5)       @noisy det536
mxx (7, 7.5) (7, 7)           @noisy det1834 det4147
mzz (7, 0.5) (7.5, 0.5)       @noisy det527
mxx (0, 0) (0, 0.5)           @noisy det2719 det3176
mzz (7.5, 2.5) (7, 2.5)       @noisy det510
mxx (0, 2.5) (0, 2)           @noisy det526 det1537
mzz (7, 4.5) (7.5, 4.5)       @noisy det512
mxx (0, 4.5) (0, 4)           @noisy det2735 det4736
mzz (7, 6.5) (7.5, 6.5)       @noisy det549
mxx (0, 6) (0, 6.5)           @noisy det793 det4292
mxx (0.5, 0.5) (0.5, 0)       @noisy det413 det2406 det3176
mxx (0.5, 2.5) (0.5, 2)       @noisy det425 det1537 det4324
mxx (0.5, 4.5) (0.5, 4)       @noisy det395 det3669 det4736
mxx (0.5, 6.5) (0.5, 6)       @noisy det443 det3857 det4292
mxx (1.5, 1.5) (1.5, 1)       @noisy det390 det4484 det4810
mxx (1.5, 3.5) (1.5, 3)       @noisy det411 det2608 det4301
mxx (1.5, 5) (1.5, 5.5)       @noisy det415 det981 det3531
mxx (1.5, 7.5) (1.5, 7)       @noisy det441 det1473 det3219
mxx (2.5, 0.5) (2.5, 0)       @noisy det394 det2406 det2607
mxx (2.5, 2) (2.5, 2.5)       @noisy det455 det1355 det4324
mxx (2.5, 4) (2.5, 4.5)       @noisy det451 det3068 det3669
mxx (2.5, 6.5) (2.5, 6)       @noisy det444 det1116 det3857
mxx (3.5, 1) (3.5, 1.5)       @noisy det403 det2353 det4810
mxx (3.5, 3) (3.5, 3.5)       @noisy det462 det1045 det4301
mxx (3.5, 5) (3.5, 5.5)       @noisy det461 det1012 det3531
mxx (3.5, 7) (3.5, 7.5)       @noisy det460 det1453 det3219
mxx (4.5, 0.5) (4.5, 0)       @noisy det431 det459 det2607
mxx (4.5, 2) (4.5, 2.5)       @noisy det387 det1355 det3152
mxx (4.5, 4.5) (4.5, 4)       @noisy det466 det3068 det3890
mxx (4.5, 6.5) (4.5, 6)       @noisy det397 det1116 det3265
mxx (5.5, 1) (5.5, 1.5)       @noisy det463 det1648 det2353
mxx (5.5, 3) (5.5, 3.5)       @noisy det13 det435 det1045
mxx (5.5, 5.5) (5.5, 5)       @noisy det434 det1012 det2434
mxx (5.5, 7) (5.5, 7.5)       @noisy det464 det1453 det4147
mxx (6.5, 0) (6.5, 0.5)       @noisy det423 det459 det3176
mxx (6.5, 2.5) (6.5, 2)       @noisy det437 det1537 det3152
mxx (6.5, 4.5) (6.5, 4)       @noisy det405 det3890 det4736
mxx (6.5, 6) (6.5, 6.5)       @noisy det400 det3265 det4292
mxx (7.5, 1.5) (7.5, 1)       @noisy det409 det1648 det4484
mxx (7.5, 3) (7.5, 3.5)       @noisy det13 det401 det2608
mxx (7.5, 5) (7.5, 5.5)       @noisy det452 det981 det2434
mxx (7.5, 7.5) (7.5, 7)       @noisy det445 det1473 det4147
i (6.5, 5)                    @noisy
i (3, 4)                      @noisy
i (4, 3)                      @noisy
i (3.5, 0)                    @noisy
i (3.5, 6)                    @noisy
i (5, 4)                      @noisy
i (4.5, 5)                    @noisy
i (5.5, 0)                    @noisy
i (5.5, 6)                    @noisy
i (0, 5)                      @noisy
i (1, 0)                      @noisy
i (1, 6)                      @noisy
i (0.5, 1)                    @noisy
i (0.5, 7)                    @noisy
i (2, 5)                      @noisy
i (1.5, 2)                    @noisy
i (2.5, 1)                    @noisy
i (2.5, 7)                    @noisy
i (7, 4)                      @noisy
i (6.5, 1)                    @noisy
i (7.5, 0)                    @noisy
i (7.5, 6)                    @noisy
i (6, 5)                      @noisy
i (6.5, 7)                    @noisy
i (3, 0)                      @noisy
i (4, 5)                      @noisy
i (3.5, 2)                    @noisy
i (5, 0)                      @noisy
i (4.5, 1)                    @noisy
i (3, 6)                      @noisy
i (4.5, 7)                    @noisy
i (5, 6)                      @noisy
i (5.5, 2)                    @noisy
i (0, 1)                      @noisy
i (0, 7)                      @noisy
i (1, 2)                      @noisy
i (0.5, 3)                    @noisy
i (2, 1)                      @noisy
i (2, 7)                      @noisy
i (1.5, 4)                    @noisy
i (6, 1)                      @noisy
i (2.5, 3)                    @noisy
i (7, 0)                      @noisy
i (7.5, 2)                    @noisy
i (6, 7)                      @noisy
i (6, 3)                      @noisy
i (7, 6)                      @noisy
i (6.5, 3)                    @noisy
i (3, 2)                      @noisy
i (4, 1)                      @noisy
i (4, 7)                      @noisy
i (3.5, 4)                    @noisy
i (5, 2)                      @noisy
i (4.5, 3)                    @noisy
i (5.5, 4)                    @noisy
i (0, 3)                      @noisy
i (1, 4)                      @noisy
i (0.5, 5)                    @noisy
i (2, 3)                      @noisy
i (1.5, 0)                    @noisy
i (1.5, 6)                    @noisy
i (2.5, 5)                    @noisy
i (7, 2)                      @noisy
i (7.5, 4)                    @noisy

--------         68
mzz (1, 1.5) (0.5, 1.5)       @noisy det554
mzz (1, 3.5) (0.5, 3.5)       @noisy det562
mzz (0.5, 5.5) (1, 5.5)       @noisy det570
mzz (1, 7.5) (0.5, 7.5)       @noisy det573
mzz (1.5, 0.5) (2, 0.5)       @noisy det595
mzz (1.5, 2.5) (2, 2.5)       @noisy det599
mzz (1.5, 4.5) (2, 4.5)       @noisy det575
mzz (1.5, 6.5) (2, 6.5)       @noisy det572
mzz (3, 1.5) (2.5, 1.5)       @noisy det571
mzz (2.5, 3.5) (3, 3.5)       @noisy det567
mzz (2.5, 5.5) (3, 5.5)       @noisy det561
mzz (2.5, 7.5) (3, 7.5)       @noisy det560
mzz (3.5, 0.5) (4, 0.5)       @noisy det565
mzz (3.5, 2.5) (4, 2.5)       @noisy det569
mzz (4, 4.5) (3.5, 4.5)       @noisy det579
mzz (3.5, 6.5) (4, 6.5)       @noisy det568
mzz (5, 1.5) (4.5, 1.5)       @noisy det580
mzz (5, 3.5) (4.5, 3.5)       @noisy det581
mzz (5, 5.5) (4.5, 5.5)       @noisy det584
mzz (5, 7.5) (4.5, 7.5)       @noisy det588
mzz (5.5, 0.5) (6, 0.5)       @noisy det578
mzz (5.5, 2.5) (6, 2.5)       @noisy det586
mzz (5.5, 4.5) (6, 4.5)       @noisy det574
mzz (6, 6.5) (5.5, 6.5)       @noisy det576
mzz (6.5, 1.5) (7, 1.5)       @noisy det555
mzz (6.5, 3.5) (7, 3.5)       @noisy det577
mzz (6.5, 5.5) (7, 5.5)       @noisy det583
mzz (6.5, 7.5) (7, 7.5)       @noisy det587
mzz (7.5, 0.5) (0, 0.5)       @noisy det593
mzz (7.5, 2.5) (0, 2.5)       @noisy det556
mzz (7.5, 4.5) (0, 4.5)       @noisy det563
mzz (7.5, 6.5) (0, 6.5)       @noisy det585
mxx (0.5, 0.5) (0.5, 1)       @noisy det477 det2406 det3176
mzz (1, 0) (0.5, 0)           @noisy det4754 det5086
mxx (0.5, 2.5) (0.5, 3)       @noisy det479 det1537 det4324
mzz (1, 2) (0.5, 2)           @noisy det1622 det1841
mxx (0.5, 5) (0.5, 4.5)       @noisy det481 det3669 det4736
mzz (1, 4) (0.5, 4)           @noisy det2382 det3153
mxx (0.5, 6.5) (0.5, 7)       @noisy det490 det3857 det4292
mzz (0.5, 6) (1, 6)           @noisy det3464 det4327
mxx (1.5, 1.5) (1.5, 2)       @noisy det478 det4484 det4810
mzz (1.5, 1) (2, 1)           @noisy det1310 det3969
mxx (1.5, 4) (1.5, 3.5)       @noisy det505 det2608 det4301
mzz (2, 3) (1.5, 3)           @noisy det4696 det4939
mxx (1.5, 5.5) (1.5, 6)       @noisy det485 det981 det3531
mzz (1.5, 5) (2, 5)           @noisy det3009 det4043
mxx (1.5, 0) (1.5, 7.5)       @noisy det494 det1473 det3219
mzz (1.5, 7) (2, 7)           @noisy det2127 det4141
mxx (2.5, 0.5) (2.5, 1)       @noisy det486 det2406 det2607
mzz (2.5, 0) (3, 0)           @noisy det1643 det1885
mxx (2.5, 2.5) (2.5, 3)       @noisy det493 det1355 det4324
mzz (2.5, 2) (3, 2)           @noisy det76 det2276
mxx (2.5, 4.5) (2.5, 5)       @noisy det482 det3068 det3669
mzz (2.5, 4) (3, 4)           @noisy det511 det880
mxx (2.5, 7) (2.5, 6.5)       @noisy det488 det1116 det3857
mzz (3, 6) (2.5, 6)           @noisy det539 det2250
mxx (3.5, 1.5) (3.5, 2)       @noisy det483 det2353 det4810
mzz (3.5, 1) (4, 1)           @noisy det550 det3411
mxx (3.5, 3.5) (3.5, 4)       @noisy det480 det1045 det4301
mzz (3.5, 3) (4, 3)           @noisy det773 det4390
mxx (3.5, 5.5) (3.5, 6)       @noisy det501 det1012 det3531
mzz (3.5, 5) (4, 5)           @noisy det4368 det5111
mxx (3.5, 0) (3.5, 7.5)       @noisy det491 det1453 det3219
mzz (3.5, 7) (4, 7)           @noisy det362 det558
mxx (4.5, 0.5) (4.5, 1)       @noisy det459 det487 det2607
mzz (5, 0) (4.5, 0)           @noisy det2723 det4294
mxx (4.5, 2.5) (4.5, 3)       @noisy det504 det1355 det3152
mzz (4.5, 2) (5, 2)           @noisy det911 det2744
mxx (4.5, 4.5) (4.5, 5)       @noisy det503 det3068 det3890
mzz (5, 4) (4.5, 4)           @noisy det3336 det4365
mxx (4.5, 6.5) (4.5, 7)       @noisy det492 det1116 det3265
mzz (5, 6) (4.5, 6)           @noisy det1061 det4808
mxx (5.5, 1.5) (5.5, 2)       @noisy det502 det1648 det2353
mzz (5.5, 1) (6, 1)           @noisy det1033 det3841
mxx (5.5, 3.5) (5.5, 4)       @noisy det13 det497 det1045
mzz (5.5, 3) (6, 3)           @noisy det3498 det5005
mxx (5.5, 5.5) (5.5, 6)       @noisy det489 det1012 det2434
mzz (5.5, 5) (6, 5)           @noisy det475 det4707
mxx (5.5, 7.5) (5.5, 0)       @noisy det496 det1453 det4147
mzz (5.5, 7) (6, 7)           @noisy det1003 det3483
mxx (6.5, 0.5) (6.5, 1)       @noisy det459 det476 det3176
mzz (6.5, 0) (7, 0)           @noisy det60 det884
mxx (6.5, 2.5) (6.5, 3)       @noisy det471 det1537 det3152
mzz (6.5, 2) (7, 2)           @noisy det2543 det3849
mxx (6.5, 5) (6.5, 4.5)       @noisy det473 det3890 det4736
mzz (7, 4) (6.5, 4)           @noisy det1026 det4386
mxx (6.5, 6.5) (6.5, 7)       @noisy det474 det3265 det4292
mzz (6.5, 6) (7, 6)           @noisy det3717 det3891
mxx (7.5, 2) (7.5, 1.5)       @noisy det498 det1648 det4484
mzz (0, 1) (7.5, 1)           @noisy det327 det1637
mxx (7.5, 3.5) (7.5, 4)       @noisy det13 det500 det2608
mzz (7.5, 3) (0, 3)           @noisy det1723 det4960
mxx (7.5, 5.5) (7.5, 6)       @noisy det495 det981 det2434
mzz (7.5, 5) (0, 5)           @noisy det534 det4116
mxx (7.5, 0) (7.5, 7.5)       @noisy det484 det1473 det4147
mzz (0, 7) (7.5, 7)           @noisy det734 det960
i (4, 0)                      @noisy
i (3, 4.5)                    @noisy
i (4, 3.5)                    @noisy
i (3, 1)                      @noisy
i (3, 7)                      @noisy
i (5, 4.5)                    @noisy
i (4, 6)                      @noisy
i (5, 1)                      @noisy
i (5, 7)                      @noisy
i (0, 2)                      @noisy
i (0, 5.5)                    @noisy
i (2, 2)                      @noisy
i (1, 0.5)                    @noisy
i (1, 6.5)                    @noisy
i (2, 5.5)                    @noisy
i (1, 3)                      @noisy
i (7, 4.5)                    @noisy
i (6, 2)                      @noisy
i (7, 1)                      @noisy
i (7, 7)                      @noisy
i (6, 5.5)                    @noisy
i (4, 2)                      @noisy
i (3, 0.5)                    @noisy
i (4, 5.5)                    @noisy
i (3, 3)                      @noisy
i (5, 0.5)                    @noisy
i (5, 6.5)                    @noisy
i (3, 6.5)                    @noisy
i (5, 3)                      @noisy
i (0, 1.5)                    @noisy
i (0, 7.5)                    @noisy
i (2, 4)                      @noisy
i (1, 2.5)                    @noisy
i (0, 4)                      @noisy
i (2, 1.5)                    @noisy
i (2, 7.5)                    @noisy
i (1, 5)                      @noisy
i (6, 1.5)                    @noisy
i (7, 0.5)                    @noisy
i (6, 4)                      @noisy
i (7, 3)                      @noisy
i (6, 7.5)                    @noisy
i (7, 6.5)                    @noisy
i (3, 2.5)                    @noisy
i (4, 1.5)                    @noisy
i (4, 7.5)                    @noisy
i (3, 5)                      @noisy
i (5, 2.5)                    @noisy
i (4, 4)                      @noisy
i (5, 5)                      @noisy
i (0, 0)                      @noisy
i (1, 1)                      @noisy
i (0, 3.5)                    @noisy
i (2, 0)                      @noisy
i (1, 4.5)                    @noisy
i (0, 6)                      @noisy
i (2, 3.5)                    @noisy
i (1, 7)                      @noisy
i (2, 6)                      @noisy
i (7, 2.5)                    @noisy
i (6, 0)                      @noisy
i (6, 6)                      @noisy
i (7, 5)                      @noisy
i (6, 3.5)                    @noisy

--------         69
mzz (0, 1.5) (0.5, 1.5)       @noisy det516 det1622 det4754
mzz (0, 3.5) (0.5, 3.5)       @noisy det546 det1622 det3153
mzz (0.5, 5.5) (0, 5.5)       @noisy det548 det3153 det3464
mzz (0, 7.5) (0.5, 7.5)       @noisy det531 det3464 det4754
mzz (1, 0.5) (1.5, 0.5)       @noisy det547 det2127 det3969
mzz (1, 2.5) (1.5, 2.5)       @noisy det537 det3969 det4939
mzz (1.5, 4.5) (1, 4.5)       @noisy det544 det4043 det4939
mzz (1, 6.5) (1.5, 6.5)       @noisy det517 det2127 det4043
mzz (2, 1.5) (2.5, 1.5)       @noisy det76 det518 det1885
mzz (2, 3.5) (2.5, 3.5)       @noisy det76 det521 det880
mzz (2, 5.5) (2.5, 5.5)       @noisy det535 det880 det2250
mzz (2.5, 7.5) (2, 7.5)       @noisy det514 det1885 det2250
mzz (3.5, 0.5) (3, 0.5)       @noisy det362 det533 det550
mzz (3, 2.5) (3.5, 2.5)       @noisy det542 det550 det773
mzz (3, 4.5) (3.5, 4.5)       @noisy det541 det773 det5111
mzz (3.5, 6.5) (3, 6.5)       @noisy det362 det520 det5111
mzz (4, 1.5) (4.5, 1.5)       @noisy det530 det911 det4294
mzz (4.5, 3.5) (4, 3.5)       @noisy det529 det911 det3336
mzz (4, 5.5) (4.5, 5.5)       @noisy det525 det3336 det4808
mzz (4, 7.5) (4.5, 7.5)       @noisy det523 det4294 det4808
mzz (5, 0.5) (5.5, 0.5)       @noisy det528 det1033 det3483
mzz (5.5, 2.5) (5, 2.5)       @noisy det551 det1033 det5005
mzz (5, 4.5) (5.5, 4.5)       @noisy det475 det522 det5005
mzz (5, 6.5) (5.5, 6.5)       @noisy det475 det543 det3483
mzz (6, 1.5) (6.5, 1.5)       @noisy det60 det532 det2543
mzz (6, 3.5) (6.5, 3.5)       @noisy det538 det2543 det4386
mzz (6.5, 5.5) (6, 5.5)       @noisy det545 det3717 det4386
mzz (6, 7.5) (6.5, 7.5)       @noisy det60 det536 det3717
mzz (7, 0.5) (7.5, 0.5)       @noisy det327 det527 det734
mzz (7.5, 2.5) (7, 2.5)       @noisy det327 det510 det1723
mzz (7, 4.5) (7.5, 4.5)       @noisy det512 det534 det1723
mzz (7, 6.5) (7.5, 6.5)       @noisy det534 det549 det734
mzz (0, 1) (0.5, 1)           @noisy det4754 det5086
mzz (0, 3) (0.5, 3)           @noisy det1622 det1841
mzz (0.5, 5) (0, 5)           @noisy det2382 det3153
mzz (0, 7) (0.5, 7)           @noisy det3464 det4327
mzz (1, 2) (1.5, 2)           @noisy det1310 det3969
mzz (1.5, 4) (1, 4)           @noisy det4696 det4939
mzz (1, 6) (1.5, 6)           @noisy det3009 det4043
mzz (1, 0) (1.5, 0)           @noisy det2127 det4141
mzz (2, 1) (2.5, 1)           @noisy det1643 det1885
mzz (2, 3) (2.5, 3)           @noisy det76 det2276
mzz (2, 5) (2.5, 5)           @noisy det511 det880
mzz (2.5, 7) (2, 7)           @noisy det539 det2250
mzz (3, 2) (3.5, 2)           @noisy det550 det3411
mzz (3, 4) (3.5, 4)           @noisy det773 det4390
mzz (3.5, 6) (3, 6)           @noisy det4368 det5111
mzz (3.5, 0) (3, 0)           @noisy det362 det558
mzz (4, 1) (4.5, 1)           @noisy det2723 det4294
mzz (4.5, 3) (4, 3)           @noisy det911 det2744
mzz (4, 5) (4.5, 5)           @noisy det3336 det4365
mzz (4, 7) (4.5, 7)           @noisy det1061 det4808
mzz (5.5, 2) (5, 2)           @noisy det1033 det3841
mzz (5, 4) (5.5, 4)           @noisy det3498 det5005
mzz (5, 6) (5.5, 6)           @noisy det475 det4707
mzz (5, 0) (5.5, 0)           @noisy det1003 det3483
mzz (6, 1) (6.5, 1)           @noisy det60 det884
mzz (6, 3) (6.5, 3)           @noisy det2543 det3849
mzz (6.5, 5) (6, 5)           @noisy det1026 det4386
mzz (6, 7) (6.5, 7)           @noisy det3717 det3891
mzz (7.5, 2) (7, 2)           @noisy det327 det1637
mzz (7, 4) (7.5, 4)           @noisy det1723 det4960
mzz (7, 6) (7.5, 6)           @noisy det534 det4116
mzz (7, 0) (7.5, 0)           @noisy det734 det960
mz (0.5, 0.5)                 @det645 det5086
mx (0.5, 0)                   @det648
mz (0.5, 2.5)                 @det625 det1841
mx (0.5, 2)                   @det627
mz (0.5, 4.5)                 @det601 det2382
mx (0.5, 4)                   @det630
mz (0.5, 6.5)                 @det638 det4327
mx (0.5, 6)                   @det582
mz (1.5, 1.5)                 @det622 det1310
mx (1.5, 1)                   @det610
mz (1.5, 3.5)                 @det613 det4696
mx (1.5, 3)                   @det592
mz (1.5, 5.5)                 @det615 det3009
mx (1.5, 5)                   @det651
mz (1.5, 7.5)                 @det620 det4141
mx (1.5, 7)                   @det600
mz (2.5, 0.5)                 @det634 det1643
mx (2.5, 0)                   @det617
mz (2.5, 2.5)                 @det589 det2276
mx (2.5, 2)                   @det659
mz (2.5, 4.5)                 @det511 det650
mx (2.5, 4)                   @det643
mz (2.5, 6.5)                 @det539 det608
mx (2.5, 6)                   @det618
mz (3.5, 1.5)                 @det602 det3411
mx (3.5, 1)                   @det635
mz (3.5, 3.5)                 @det612 det4390
mx (3.5, 3)                   @det653
mz (3.5, 5.5)                 @det597 det4368
mx (3.5, 5)                   @det647
mz (3.5, 7.5)                 @det558 det641
mx (3.5, 7)                   @det658
mz (4.5, 0.5)                 @det598 det2723
mx (4.5, 0)                   @det624
mz (4.5, 2.5)                 @det596 det2744
mx (4.5, 2)                   @det626
mz (4.5, 4.5)                 @det654 det4365
mx (4.5, 4)                   @det629
mz (4.5, 6.5)                 @det636 det1061
mx (4.5, 6)                   @det644
mz (5.5, 1.5)                 @det604 det3841
mx (5.5, 1)                   @det609
mz (5.5, 3.5)                 @det611 det3498
mx (5.5, 3)                   @det619
mz (5.5, 5.5)                 @det614 det4707
mx (5.5, 5)                   @det594
mz (5.5, 7.5)                 @det656 det1003
mx (5.5, 7)                   @det603
mz (6.5, 0.5)                 @det639 det884
mx (6.5, 0)                   @det606
mz (6.5, 2.5)                 @det616 det3849
mx (6.5, 2)                   @det591
mz (6.5, 4.5)                 @det657 det1026
mx (6.5, 4)                   @det621
mz (6.5, 6.5)                 @det642 det3891
mx (6.5, 6)                   @det623
mz (7.5, 1.5)                 @det655 det1637
mx (7.5, 1)                   @det632
mz (7.5, 3.5)                 @det607 det4960
mx (7.5, 3)                   @det652
mz (7.5, 5.5)                 @det649 det4116
mx (7.5, 5)                   @det633
mz (7.5, 7.5)                 @det631 det960
mx (7.5, 7)                   @det640

--------         70
mzz (1, 1.5) (0.5, 1.5)       @noisy det554 det1622 det4754
mxx (0, 1.5) (0, 1)           @noisy det4484 det4557
mzz (1, 3.5) (0.5, 3.5)       @noisy det562 det1622 det3153
mxx (0, 3.5) (0, 3)           @noisy det2570 det2608
mzz (0.5, 5.5) (1, 5.5)       @noisy det570 det3153 det3464
mxx (0, 5.5) (0, 5)           @noisy det981 det2142
mzz (1, 7.5) (0.5, 7.5)       @noisy det573 det3464 det4754
mxx (0, 7) (0, 7.5)           @noisy det1473 det2705
mzz (1.5, 0.5) (2, 0.5)       @noisy det595 det2127 det3969
mxx (1, 0.5) (1, 0)           @noisy det1705 det2406
mzz (1.5, 2.5) (2, 2.5)       @noisy det599 det3969 det4939
mxx (1, 2) (1, 2.5)           @noisy det4324 det5060
mzz (1.5, 4.5) (2, 4.5)       @noisy det575 det4043 det4939
mxx (1, 4) (1, 4.5)           @noisy det1757 det3669
mzz (1.5, 6.5) (2, 6.5)       @noisy det572 det2127 det4043
mxx (1, 6.5) (1, 6)           @noisy det1190 det3857
mzz (3, 1.5) (2.5, 1.5)       @noisy det76 det571 det1885
mxx (2, 1) (2, 1.5)           @noisy det2718 det4810
mzz (2.5, 3.5) (3, 3.5)       @noisy det76 det567 det880
mxx (2, 3.5) (2, 3)           @noisy det1293 det4301
mzz (2.5, 5.5) (3, 5.5)       @noisy det561 det880 det2250
mxx (2, 5.5) (2, 5)           @noisy det3166 det3531
mzz (2.5, 7.5) (3, 7.5)       @noisy det560 det1885 det2250
mxx (2, 7) (2, 7.5)           @noisy det3219 det4916
mzz (3.5, 0.5) (4, 0.5)       @noisy det362 det550 det565
mxx (3, 0) (3, 0.5)           @noisy det2607 det4183
mzz (3.5, 2.5) (4, 2.5)       @noisy det550 det569 det773
mxx (3, 2.5) (3, 2)           @noisy det1355 det1462
mzz (4, 4.5) (3.5, 4.5)       @noisy det579 det773 det5111
mxx (3, 4.5) (3, 4)           @noisy det467 det3068
mzz (3.5, 6.5) (4, 6.5)       @noisy det362 det568 det5111
mxx (3, 6) (3, 6.5)           @noisy det240 det1116
mzz (5, 1.5) (4.5, 1.5)       @noisy det580 det911 det4294
mxx (4, 1.5) (4, 1)           @noisy det2353 det3453
mzz (5, 3.5) (4.5, 3.5)       @noisy det581 det911 det3336
mxx (4, 3) (4, 3.5)           @noisy det1045 det3943
mzz (5, 5.5) (4.5, 5.5)       @noisy det584 det3336 det4808
mxx (4, 5) (4, 5.5)           @noisy det1012 det2720
mzz (5, 7.5) (4.5, 7.5)       @noisy det588 det4294 det4808
mxx (4, 7) (4, 7.5)           @noisy det1453 det4395
mzz (5.5, 0.5) (6, 0.5)       @noisy det578 det1033 det3483
mxx (5, 0) (5, 0.5)           @noisy det459 det3585
mzz (5.5, 2.5) (6, 2.5)       @noisy det586 det1033 det5005
mxx (5, 2) (5, 2.5)           @noisy det2546 det3152
mzz (5.5, 4.5) (6, 4.5)       @noisy det475 det574 det5005
mxx (5, 4.5) (5, 4)           @noisy det3890 det4975
mzz (6, 6.5) (5.5, 6.5)       @noisy det475 det576 det3483
mxx (5, 6) (5, 6.5)           @noisy det3265 det4510
mzz (6.5, 1.5) (7, 1.5)       @noisy det60 det555 det2543
mxx (6, 1.5) (6, 1)           @noisy det1648 det4858
mzz (6.5, 3.5) (7, 3.5)       @noisy det577 det2543 det4386
mxx (6, 3.5) (6, 3)           @noisy det13 det4325
mzz (6.5, 5.5) (7, 5.5)       @noisy det583 det3717 det4386
mxx (6, 5) (6, 5.5)           @noisy det2434 det4665
mzz (6.5, 7.5) (7, 7.5)       @noisy det60 det587 det3717
mxx (6, 7.5) (6, 7)           @noisy det1834 det4147
mzz (7.5, 0.5) (0, 0.5)       @noisy det327 det593 det734
mxx (7, 0.5) (7, 0)           @noisy det2719 det3176
mzz (7.5, 2.5) (0, 2.5)       @noisy det327 det556 det1723
mxx (7, 2) (7, 2.5)           @noisy det526 det1537
mzz (7.5, 4.5) (0, 4.5)       @noisy det534 det563 det1723
mxx (7, 4.5) (7, 4)           @noisy det2735 det4736
mzz (7.5, 6.5) (0, 6.5)       @noisy det534 det585 det734
mxx (7, 6.5) (7, 6)           @noisy det793 det4292
mx (0.5, 0)                   @det648 det1473 det2406 det2705 det2719
mz (0.5, 0.5)                 @det645 det707
mx (0.5, 1)                   @det713 det4484
mx (0.5, 2)                   @det526 det627 det4324 det4484 det4557
mz (0.5, 2.5)                 @det625 det684
mx (0.5, 3)                   @det702
mx (0.5, 4)                   @det630 det2570 det2608 det2735 det3669
mz (0.5, 4.5)                 @det601 det671
mx (0.5, 5)                   @det675
mx (0.5, 6)                   @det582 det793 det981 det2142 det3857
mz (0.5, 6.5)                 @det638 det692
mx (0.5, 7)                   @det701
mx (1.5, 1)                   @det610 det1705 det2406 det4557 det4810
mz (1.5, 1.5)                 @det622 det706
mx (1.5, 2)                   @det664 det4324
mx (1.5, 3)                   @det592 det2570 det4301 det4324 det5060
mz (1.5, 3.5)                 @det613 det678
mx (1.5, 4)                   @det698
mx (1.5, 5)                   @det651 det1757 det2142 det3531 det3669
mz (1.5, 5.5)                 @det615 det680
mx (1.5, 6)                   @det694
mx (1.5, 7)                   @det600 det1190 det2705 det3219 det3857
mz (1.5, 7.5)                 @det620 det704
mx (1.5, 0)                   @det689
mx (2.5, 0)                   @det617 det1705 det2607 det3219 det4916
mz (2.5, 0.5)                 @det634 det690
mx (2.5, 1)                   @det666
mx (2.5, 2)                   @det659 det1355 det2718 det4810 det5060
mz (2.5, 2.5)                 @det589 det686
mx (2.5, 3)                   @det668 det4324
mx (2.5, 4)                   @det643 det1293 det1757 det3068 det4301
mz (2.5, 4.5)                 @det650 det715
mx (2.5, 5)                   @det730 det3531 det3669
mx (2.5, 6)                   @det618 det1116 det1190 det3166 det3531
mz (2.5, 6.5)                 @det608 det674
mx (2.5, 7)                   @det726 det3219 det3857
mx (3.5, 1)                   @det635 det2353 det2607 det2718 det4183
mz (3.5, 1.5)                 @det602 det672
mx (3.5, 2)                   @det683 det4810
mx (3.5, 3)                   @det653 det1045 det1293 det1355 det1462
mz (3.5, 3.5)                 @det612 det710
mx (3.5, 4)                   @det669 det3068
mx (3.5, 5)                   @det467 det647 det1012 det3068 det3166
mz (3.5, 5.5)                 @det597 det728
mx (3.5, 6)                   @det718
mx (3.5, 7)                   @det240 det658 det1116 det1453 det4916
mz (3.5, 7.5)                 @det641 det673
mx (3.5, 0)                   @det703 det2607 det3219
mx (4.5, 0)                   @det459 det624 det1453 det4183 det4395
mz (4.5, 0.5)                 @det598 det729
mx (4.5, 1)                   @det696 det2353 det2607
mx (4.5, 2)                   @det626 det1462 det2353 det3152 det3453
mz (4.5, 2.5)                 @det596 det667
mx (4.5, 3)                   @det681
mx (4.5, 4)                   @det467 det629 det1045 det3890 det3943
mz (4.5, 4.5)                 @det654 det714
mx (4.5, 5)                   @det665 det3068
mx (4.5, 6)                   @det240 det644 det1012 det2720 det3265
mz (4.5, 6.5)                 @det636 det691
mx (4.5, 7)                   @det709
mx (5.5, 1)                   @det459 det609 det1648 det3453 det3585
mz (5.5, 1.5)                 @det604 det685
mx (5.5, 2)                   @det708
mx (5.5, 3)                   @det13 det619 det2546 det3152 det3943
mz (5.5, 3.5)                 @det611 det676
mx (5.5, 4)                   @det697
mx (5.5, 5)                   @det594 det2434 det2720 det3890 det4975
mz (5.5, 5.5)                 @det614 det679
mx (5.5, 6)                   @det693
mx (5.5, 7)                   @det603 det3265 det4147 det4395 det4510
mz (5.5, 7.5)                 @det656 det720
mx (5.5, 0)                   @det722
mx (6.5, 0)                   @det606 det1834 det3176 det3585 det4147
mz (6.5, 0.5)                 @det639 det725
mx (6.5, 1)                   @det459 det724 det1648
mx (6.5, 2)                   @det591 det1537 det1648 det2546 det4858
mz (6.5, 2.5)                 @det616 det700
mx (6.5, 3)                   @det719
mx (6.5, 4)                   @det13 det621 det4325 det4736 det4975
mz (6.5, 4.5)                 @det657 det721
mx (6.5, 5)                   @det695
mx (6.5, 6)                   @det623 det2434 det4292 det4510 det4665
mz (6.5, 6.5)                 @det642 det699
mx (6.5, 7)                   @det717 det3265 det4147
mx (7.5, 1)                   @det632 det2719 det3176 det4484 det4858
mz (7.5, 1.5)                 @det655 det716
mx (7.5, 2)                   @det705 det1648
mx (7.5, 3)                   @det526 det652 det1537 det2608 det4325
mz (7.5, 3.5)                 @det607 det688
mx (7.5, 4)                   @det711
mx (7.5, 5)                   @det633 det981 det2735 det4665 det4736
mz (7.5, 5.5)                 @det649 det712
mx (7.5, 6)                   @det670
mx (7.5, 7)                   @det640 det793 det1473 det1834 det4292
mz (7.5, 7.5)                 @det631 det687
mx (7.5, 0)                   @det727 det3176 det4147

--------         71
mxx (1, 1.5) (1, 2)           @noisy det4484 det4557
mxx (1, 3.5) (1, 4)           @noisy det2570 det2608
mxx (1, 6) (1, 5.5)           @noisy det981 det2142
mxx (1, 0) (1, 7.5)           @noisy det1473 det2705
mxx (2, 0.5) (2, 1)           @noisy det1705 det2406
mxx (2, 3) (2, 2.5)           @noisy det4324 det5060
mxx (2, 4.5) (2, 5)           @noisy det1757 det3669
mxx (2, 6.5) (2, 7)           @noisy det1190 det3857
mxx (3, 1.5) (3, 2)           @noisy det2718 det4810
mxx (3, 3.5) (3, 4)           @noisy det1293 det4301
mxx (3, 5.5) (3, 6)           @noisy det3166 det3531
mxx (3, 7.5) (3, 0)           @noisy det3219 det4916
mxx (4, 0.5) (4, 1)           @noisy det2607 det4183
mxx (4, 2.5) (4, 3)           @noisy det1355 det1462
mxx (4, 4.5) (4, 5)           @noisy det467 det3068
mxx (4, 6.5) (4, 7)           @noisy det240 det1116
mxx (5, 1.5) (5, 2)           @noisy det2353 det3453
mxx (5, 3.5) (5, 4)           @noisy det1045 det3943
mxx (5, 5.5) (5, 6)           @noisy det1012 det2720
mxx (5, 0) (5, 7.5)           @noisy det1453 det4395
mxx (6, 1) (6, 0.5)           @noisy det459 det3585
mxx (6, 2.5) (6, 3)           @noisy det2546 det3152
mxx (6, 4.5) (6, 5)           @noisy det3890 det4975
mxx (6, 6.5) (6, 7)           @noisy det3265 det4510
mxx (7, 1.5) (7, 2)           @noisy det1648 det4858
mxx (7, 4) (7, 3.5)           @noisy det13 det4325
mxx (7, 5.5) (7, 6)           @noisy det2434 det4665
mxx (7, 0) (7, 7.5)           @noisy det1834 det4147
mxx (0, 1) (0, 0.5)           @noisy det2719 det3176
mxx (0, 2.5) (0, 3)           @noisy det526 det1537
mxx (0, 4.5) (0, 5)           @noisy det2735 det4736
mxx (0, 7) (0, 6.5)           @noisy det793 det4292
mzz (0.5, 0) (0, 0)           @det2294 det4754
mz (0.5, 0.5)                 @det707 det2294
mx (0.5, 1)                   @det713 det1705 det3176 det4557
mzz (0, 2) (0.5, 2)           @det1622 det4312
mz (0.5, 2.5)                 @det684 det4312
mx (0.5, 3)                   @det702 det1537 det2570 det2608 det5060
mzz (0, 4) (0.5, 4)           @det3153 det3703
mz (0.5, 4.5)                 @det671 det3703
mx (0.5, 5)                   @det675 det981 det1757 det2142 det4736
mzz (0.5, 6) (0, 6)           @det1302 det3464
mz (0.5, 6.5)                 @det692 det1302
mx (0.5, 7)                   @det701 det1190 det1473 det2705 det4292
mzz (1, 1) (1.5, 1)           @det141 det3969
mz (1.5, 1.5)                 @det141 det706
mx (1.5, 2)                   @det664 det2718 det4484 det5060
mzz (1, 3) (1.5, 3)           @det1238 det4939
mz (1.5, 3.5)                 @det678 det1238
mx (1.5, 4)                   @det698 det1293 det1757 det2608 det3669
mzz (1.5, 5) (1, 5)           @det1481 det4043
mz (1.5, 5.5)                 @det680 det1481
mx (1.5, 6)                   @det694 det981 det1190 det3166 det3857
mzz (1, 7) (1.5, 7)           @det2127 det2569
mz (1.5, 7.5)                 @det704 det2569
mx (1.5, 0)                   @det689 det1473 det1705 det2406 det4916
mzz (2, 0) (2.5, 0)           @det1885 det4113
mz (2.5, 0.5)                 @det690 det4113
mx (2.5, 1)                   @det666 det2406 det2718 det4183 det4810
mzz (2.5, 2) (2, 2)           @det76 det811
mz (2.5, 2.5)                 @det686 det811
mx (2.5, 3)                   @det668 det1293 det1462 det4301
mzz (2, 4) (2.5, 4)           @det682 det880
mz (2.5, 4.5)                 @det682 det715
mx (2.5, 5)                   @det467 det730 det3166
mzz (2, 6) (2.5, 6)           @det2250 det3007
mz (2.5, 6.5)                 @det674 det3007
mx (2.5, 7)                   @det240 det726 det4916
mzz (3, 1) (3.5, 1)           @det550 det4782
mz (3.5, 1.5)                 @det672 det4782
mx (3.5, 2)                   @det683 det1355 det1462 det3453
mzz (3, 3) (3.5, 3)           @det773 det4917
mz (3.5, 3.5)                 @det710 det4917
mx (3.5, 4)                   @det467 det669 det3943 det4301
mzz (3.5, 5) (3, 5)           @det3928 det5111
mz (3.5, 5.5)                 @det728 det3928
mx (3.5, 6)                   @det240 det718 det1116 det2720 det3531
mzz (3, 7) (3.5, 7)           @det362 det5011
mz (3.5, 7.5)                 @det673 det5011
mx (3.5, 0)                   @det703 det4183 det4395
mzz (4, 0) (4.5, 0)           @det1765 det4294
mz (4.5, 0.5)                 @det729 det1765
mx (4.5, 1)                   @det696 det3453 det3585
mzz (4.5, 2) (4, 2)           @det911 det3444
mz (4.5, 2.5)                 @det667 det3444
mx (4.5, 3)                   @det681 det1045 det1355 det2546 det3943
mzz (4, 4) (4.5, 4)           @det2798 det3336
mz (4.5, 4.5)                 @det714 det2798
mx (4.5, 5)                   @det665 det1012 det2720 det4975
mzz (4, 6) (4.5, 6)           @det1474 det4808
mz (4.5, 6.5)                 @det691 det1474
mx (4.5, 7)                   @det709 det1116 det1453 det4395 det4510
mzz (5.5, 1) (5, 1)           @det605 det1033
mz (5.5, 1.5)                 @det605 det685
mx (5.5, 2)                   @det708 det2353 det2546 det3152 det4858
mzz (5, 3) (5.5, 3)           @det4586 det5005
mz (5.5, 3.5)                 @det676 det4586
mx (5.5, 4)                   @det697 det1045 det3890 det4325 det4975
mzz (5, 5) (5.5, 5)           @det475 det1677
mz (5.5, 5.5)                 @det679 det1677
mx (5.5, 6)                   @det693 det1012 det3265 det4510 det4665
mzz (5.5, 7) (5, 7)           @det1989 det3483
mz (5.5, 7.5)                 @det720 det1989
mx (5.5, 0)                   @det459 det722 det1453 det1834 det3585
mzz (6.5, 0) (6, 0)           @det60 det3141
mz (6.5, 0.5)                 @det725 det3141
mx (6.5, 1)                   @det724 det2719 det4858
mzz (6, 2) (6.5, 2)           @det2396 det2543
mz (6.5, 2.5)                 @det700 det2396
mx (6.5, 3)                   @det13 det526 det719 det3152 det4325
mzz (6, 4) (6.5, 4)           @det3728 det4386
mz (6.5, 4.5)                 @det721 det3728
mx (6.5, 5)                   @det695 det2434 det2735 det3890 det4665
mzz (6, 6) (6.5, 6)           @det559 det3717
mz (6.5, 6.5)                 @det559 det699
mx (6.5, 7)                   @det717 det793 det1834
mzz (7, 1) (7.5, 1)           @det327 det1963
mz (7.5, 1.5)                 @det716 det1963
mx (7.5, 2)                   @det526 det705 det1537 det4557
mzz (7.5, 3) (7, 3)           @det1723 det3427
mz (7.5, 3.5)                 @det688 det3427
mx (7.5, 4)                   @det13 det711 det2570 det2735 det4736
mzz (7, 5) (7.5, 5)           @det534 det3730
mz (7.5, 5.5)                 @det712 det3730
mx (7.5, 6)                   @det670 det793 det2142 det2434 det4292
mzz (7, 7) (7.5, 7)           @det734 det3044
mz (7.5, 7.5)                 @det687 det3044
mx (7.5, 0)                   @det727 det2705 det2719
mx (0.5, 1.5)                 @det735 det4484
mz (0, 1.5)                   @det748
mx (0.5, 3.5)                 @det783 det2608
mz (0, 3.5)                   @det756
mx (0.5, 5.5)                 @det800 det981
mz (0, 5.5)                   @det766
mx (0.5, 7.5)                 @det738 det1473
mz (0, 7.5)                   @det771
mx (1.5, 0.5)                 @det799 det2406
mz (1, 0.5)                   @det780
mx (1.5, 2.5)                 @det754 det4324
mz (1, 2.5)                   @det797
mx (1.5, 4.5)                 @det768 det3669
mz (1, 4.5)                   @det741
mx (1.5, 6.5)                 @det801 det3857
mz (1, 6.5)                   @det733
mx (2.5, 1.5)                 @det767 det4810
mz (2, 1.5)                   @det803
mx (2.5, 3.5)                 @det772 det4301
mz (2, 3.5)                   @det763
mx (2.5, 5.5)                 @det796 det3531
mz (2, 5.5)                   @det774
mx (2.5, 7.5)                 @det762 det3219
mz (2, 7.5)                   @det804
mx (3.5, 0.5)                 @det745 det2607
mz (3, 0.5)                   @det736
mx (3.5, 2.5)                 @det787 det1355
mz (3, 2.5)                   @det785
mx (3.5, 4.5)                 @det747 det3068
mz (3, 4.5)                   @det789
mx (3.5, 6.5)                 @det752 det1116
mz (3, 6.5)                   @det760
mx (4.5, 1.5)                 @det750 det2353
mz (4, 1.5)                   @det746
mx (4.5, 3.5)                 @det778 det1045
mz (4, 3.5)                   @det792
mx (4.5, 5.5)                 @det777 det1012
mz (4, 5.5)                   @det765
mx (4.5, 7.5)                 @det737 det1453
mz (4, 7.5)                   @det769
mx (5.5, 0.5)                 @det459 det776
mz (5, 0.5)                   @det779
mx (5.5, 2.5)                 @det761 det3152
mz (5, 2.5)                   @det781
mx (5.5, 4.5)                 @det739 det3890
mz (5, 4.5)                   @det740
mx (5.5, 6.5)                 @det749 det3265
mz (5, 6.5)                   @det743
mx (6.5, 1.5)                 @det744 det1648
mz (6, 1.5)                   @det802
mx (6.5, 3.5)                 @det13 det755
mz (6, 3.5)                   @det794
mx (6.5, 5.5)                 @det758 det2434
mz (6, 5.5)                   @det757
mx (6.5, 7.5)                 @det775 det4147
mz (6, 7.5)                   @det795
mx (7.5, 0.5)                 @det790 det3176
mz (7, 0.5)                   @det798
mx (7.5, 2.5)                 @det786 det1537
mz (7, 2.5)                   @det764
mx (7.5, 4.5)                 @det791 det4736
mz (7, 4.5)                   @det788
mx (7.5, 6.5)                 @det751 det4292
mz (7, 6.5)                   @det759

--------         72
mz (0, 1.5)                   @det327 det748 det1963 det4312 det4754
mx (0.5, 1.5)                 @det735 det814
mz (1, 1.5)                   @det820
mz (0, 3.5)                   @det756 det1622 det1723 det3427 det3703
mx (0.5, 3.5)                 @det783 det837
mz (1, 3.5)                   @det874
mz (0, 5.5)                   @det534 det766 det1302 det3153 det3730
mx (0.5, 5.5)                 @det800 det868
mz (1, 5.5)                   @det856
mz (0, 7.5)                   @det734 det771 det2294 det3044 det3464
mx (0.5, 7.5)                 @det738 det816
mz (1, 7.5)                   @det863
mz (1, 0.5)                   @det141 det780 det2127 det2294 det4754
mx (1.5, 0.5)                 @det799 det859
mz (2, 0.5)                   @det841
mz (1, 2.5)                   @det797 det1238 det1622 det3969 det4312
mx (1.5, 2.5)                 @det754 det862
mz (2, 2.5)                   @det818
mz (1, 4.5)                   @det741 det1481 det3153 det3703 det4939
mx (1.5, 4.5)                 @det768 det847
mz (2, 4.5)                   @det888
mz (1, 6.5)                   @det733 det1302 det2569 det3464 det4043
mx (1.5, 6.5)                 @det801 det870
mz (2, 6.5)                   @det827
mz (2, 1.5)                   @det141 det803 det811 det1885 det3969
mx (2.5, 1.5)                 @det767 det848
mz (3, 1.5)                   @det825
mz (2, 3.5)                   @det76 det682 det763 det1238 det4939
mx (2.5, 3.5)                 @det772 det851
mz (3, 3.5)                   @det843
mz (2, 5.5)                   @det774 det880 det1481 det3007 det4043
mx (2.5, 5.5)                 @det796 det819
mz (3, 5.5)                   @det810
mz (2, 7.5)                   @det804 det2127 det2250 det2569 det4113
mx (2.5, 7.5)                 @det762 det897
mz (3, 7.5)                   @det891
mz (3, 0.5)                   @det362 det736 det1885 det4113 det4782
mx (3.5, 0.5)                 @det745 det822
mz (4, 0.5)                   @det855
mz (3, 2.5)                   @det76 det550 det785 det811 det4917
mx (3.5, 2.5)                 @det787 det844
mz (4, 2.5)                   @det879
mz (3, 4.5)                   @det682 det773 det789 det880 det3928
mx (3.5, 4.5)                 @det747 det824
mz (4, 4.5)                   @det826
mz (3, 6.5)                   @det760 det2250 det3007 det5011 det5111
mx (3.5, 6.5)                 @det752 det830
mz (4, 6.5)                   @det894
mz (4, 1.5)                   @det550 det746 det3444 det4294 det4782
mx (4.5, 1.5)                 @det750 det887
mz (5, 1.5)                   @det845
mz (4, 3.5)                   @det773 det792 det911 det2798 det4917
mx (4.5, 3.5)                 @det778 det815
mz (5, 3.5)                   @det873
mz (4, 5.5)                   @det765 det1474 det3336 det3928 det5111
mx (4.5, 5.5)                 @det777 det828
mz (5, 5.5)                   @det831
mz (4, 7.5)                   @det362 det769 det1765 det4808 det5011
mx (4.5, 7.5)                 @det737 det835
mz (5, 7.5)                   @det821
mz (5, 0.5)                   @det605 det779 det1765 det3483 det4294
mx (5.5, 0.5)                 @det776 det823
mz (6, 0.5)                   @det865
mz (5, 2.5)                   @det781 det911 det1033 det3444 det4586
mx (5.5, 2.5)                 @det761 det840
mz (6, 2.5)                   @det899
mz (5, 4.5)                   @det740 det1677 det2798 det3336 det5005
mx (5.5, 4.5)                 @det739 det817
mz (6, 4.5)                   @det901
mz (5, 6.5)                   @det475 det743 det1474 det1989 det4808
mx (5.5, 6.5)                 @det749 det886
mz (6, 6.5)                   @det861
mz (6, 1.5)                   @det60 det605 det802 det1033 det2396
mx (6.5, 1.5)                 @det744 det883
mz (7, 1.5)                   @det834
mz (6, 3.5)                   @det794 det2543 det3728 det4586 det5005
mx (6.5, 3.5)                 @det755 det832
mz (7, 3.5)                   @det812
mz (6, 5.5)                   @det475 det559 det757 det1677 det4386
mx (6.5, 5.5)                 @det758 det836
mz (7, 5.5)                   @det881
mz (6, 7.5)                   @det795 det1989 det3141 det3483 det3717
mx (6.5, 7.5)                 @det775 det808
mz (7, 7.5)                   @det866
mz (7, 0.5)                   @det60 det734 det798 det1963 det3141
mx (7.5, 0.5)                 @det790 det813
mz (0, 0.5)                   @det877
mz (7, 2.5)                   @det327 det764 det2396 det2543 det3427
mx (7.5, 2.5)                 @det786 det842
mz (0, 2.5)                   @det854
mz (7, 4.5)                   @det788 det1723 det3728 det3730 det4386
mx (7.5, 4.5)                 @det791 det846
mz (0, 4.5)                   @det893
mz (7, 6.5)                   @det534 det559 det759 det3044 det3717
mx (7.5, 6.5)                 @det751 det829
mz (0, 6.5)                   @det895
mxx (0.5, 0.5) (0.5, 0)       @det876
mzz (1, 1) (0.5, 1)           @det2294 det4754
mxx (0.5, 2.5) (0.5, 2)       @det892
mzz (1, 3) (0.5, 3)           @det1622 det4312
mxx (0.5, 4.5) (0.5, 4)       @det858
mzz (0.5, 5) (1, 5)           @det3153 det3703
mxx (0.5, 6.5) (0.5, 6)       @det900
mzz (1, 7) (0.5, 7)           @det1302 det3464
mxx (1.5, 1.5) (1.5, 1)       @det852
mzz (1.5, 2) (2, 2)           @det141 det3969
mxx (1.5, 3.5) (1.5, 3)       @det875
mzz (1.5, 4) (2, 4)           @det1238 det4939
mxx (1.5, 5) (1.5, 5.5)       @det878
mzz (1.5, 6) (2, 6)           @det1481 det4043
mxx (1.5, 7.5) (1.5, 7)       @det890
mzz (1.5, 0) (2, 0)           @det2127 det2569
mxx (2.5, 0.5) (2.5, 0)       @det860
mzz (3, 1) (2.5, 1)           @det1885 det4113
mxx (2.5, 2) (2.5, 2.5)       @det909
mzz (2.5, 3) (3, 3)           @det76 det811
mxx (2.5, 4) (2.5, 4.5)       @det907
mzz (2.5, 5) (3, 5)           @det682 det880
mxx (2.5, 6.5) (2.5, 6)       @det902
mzz (2.5, 7) (3, 7)           @det2250 det3007
mxx (3.5, 1) (3.5, 1.5)       @det869
mzz (3.5, 2) (4, 2)           @det550 det4782
mxx (3.5, 3) (3.5, 3.5)       @det914
mzz (4, 4) (3.5, 4)           @det773 det4917
mxx (3.5, 5) (3.5, 5.5)       @det913
mzz (3.5, 6) (4, 6)           @det3928 det5111
mxx (3.5, 7) (3.5, 7.5)       @det849
mzz (3.5, 0) (4, 0)           @det362 det5011
mxx (4.5, 0.5) (4.5, 0)       @det905
mzz (5, 1) (4.5, 1)           @det1765 det4294
mxx (4.5, 2) (4.5, 2.5)       @det850
mzz (5, 3) (4.5, 3)           @det911 det3444
mxx (4.5, 4.5) (4.5, 4)       @det833
mzz (5, 5) (4.5, 5)           @det2798 det3336
mxx (4.5, 6.5) (4.5, 6)       @det898
mzz (5, 7) (4.5, 7)           @det1474 det4808
mxx (5.5, 1) (5.5, 1.5)       @det853
mzz (5.5, 2) (6, 2)           @det605 det1033
mxx (5.5, 3) (5.5, 3.5)       @det896
mzz (5.5, 4) (6, 4)           @det4586 det5005
mxx (5.5, 5.5) (5.5, 5)       @det882
mzz (6, 6) (5.5, 6)           @det475 det1677
mxx (5.5, 7) (5.5, 7.5)       @det864
mzz (5.5, 0) (6, 0)           @det1989 det3483
mxx (6.5, 0) (6.5, 0.5)       @det912
mzz (6.5, 1) (7, 1)           @det60 det3141
mxx (6.5, 2.5) (6.5, 2)       @det906
mzz (6.5, 3) (7, 3)           @det2396 det2543
mxx (6.5, 4.5) (6.5, 4)       @det872
mzz (6.5, 5) (7, 5)           @det3728 det4386
mxx (6.5, 6) (6.5, 6.5)       @det867
mzz (6.5, 7) (7, 7)           @det559 det3717
mxx (7.5, 1.5) (7.5, 1)       @det838
mzz (7.5, 2) (0, 2)           @det327 det1963
mxx (7.5, 3) (7.5, 3.5)       @det839
mzz (7.5, 4) (0, 4)           @det1723 det3427
mxx (7.5, 5) (7.5, 5.5)       @det908
mzz (7.5, 6) (0, 6)           @det534 det3730
mxx (7.5, 7.5) (7.5, 7)       @det904
mzz (7.5, 0) (0, 0)           @det734 det3044

--------         73
mxx (0, 1.5) (0, 2)           @det4557
mx (0.5, 1.5)                 @det814
mz (1, 1.5)                   @det141 det820 det1622 det2294 det3969
mxx (0, 3.5) (0, 4)           @det2570
mx (0.5, 3.5)                 @det837
mz (1, 3.5)                   @det874 det1238 det3153 det4312 det4939
mxx (0, 5.5) (0, 6)           @det2142
mx (0.5, 5.5)                 @det868
mz (1, 5.5)                   @det856 det1481 det3464 det3703 det4043
mxx (0, 7.5) (0, 0)           @det2705
mx (0.5, 7.5)                 @det816
mz (1, 7.5)                   @det863 det1302 det2127 det2569 det4754
mxx (1, 0.5) (1, 1)           @det1705
mx (1.5, 0.5)                 @det859
mz (2, 0.5)                   @det841 det1885 det2569 det3969 det4113
mxx (1, 2.5) (1, 3)           @det5060
mx (1.5, 2.5)                 @det862
mz (2, 2.5)                   @det76 det141 det811 det818 det4939
mxx (1, 4.5) (1, 5)           @det1757
mx (1.5, 4.5)                 @det847
mz (2, 4.5)                   @det682 det880 det888 det1238 det4043
mxx (1, 6.5) (1, 7)           @det1190
mx (1.5, 6.5)                 @det870
mz (2, 6.5)                   @det827 det1481 det2127 det2250 det3007
mxx (2, 1.5) (2, 2)           @det2718
mx (2.5, 1.5)                 @det848
mz (3, 1.5)                   @det76 det550 det825 det4113 det4782
mxx (2, 3.5) (2, 4)           @det1293
mx (2.5, 3.5)                 @det851
mz (3, 3.5)                   @det773 det811 det843 det880 det4917
mxx (2, 5.5) (2, 6)           @det3166
mx (2.5, 5.5)                 @det819
mz (3, 5.5)                   @det682 det810 det2250 det3928 det5111
mxx (2, 0) (2, 7.5)           @det4916
mx (2.5, 7.5)                 @det897
mz (3, 7.5)                   @det362 det891 det1885 det3007 det5011
mxx (3, 1) (3, 0.5)           @det4183
mx (3.5, 0.5)                 @det822
mz (4, 0.5)                   @det550 det855 det1765 det4294 det5011
mxx (3, 2.5) (3, 3)           @det1462
mx (3.5, 2.5)                 @det844
mz (4, 2.5)                   @det773 det879 det911 det3444 det4782
mxx (3, 4.5) (3, 5)           @det467
mx (3.5, 4.5)                 @det824
mz (4, 4.5)                   @det826 det2798 det3336 det4917 det5111
mxx (3, 7) (3, 6.5)           @det240
mx (3.5, 6.5)                 @det830
mz (4, 6.5)                   @det362 det894 det1474 det3928 det4808
mxx (4, 1.5) (4, 2)           @det3453
mx (4.5, 1.5)                 @det887
mz (5, 1.5)                   @det605 det845 det911 det1033 det1765
mxx (4, 4) (4, 3.5)           @det3943
mx (4.5, 3.5)                 @det815
mz (5, 3.5)                   @det873 det3336 det3444 det4586 det5005
mxx (4, 5.5) (4, 6)           @det2720
mx (4.5, 5.5)                 @det828
mz (5, 5.5)                   @det475 det831 det1677 det2798 det4808
mxx (4, 0) (4, 7.5)           @det4395
mx (4.5, 7.5)                 @det835
mz (5, 7.5)                   @det821 det1474 det1989 det3483 det4294
mxx (5, 0.5) (5, 1)           @det3585
mx (5.5, 0.5)                 @det823
mz (6, 0.5)                   @det60 det865 det1033 det1989 det3141
mxx (5, 3) (5, 2.5)           @det2546
mx (5.5, 2.5)                 @det840
mz (6, 2.5)                   @det605 det899 det2396 det2543 det5005
mxx (5, 4.5) (5, 5)           @det4975
mx (5.5, 4.5)                 @det817
mz (6, 4.5)                   @det475 det901 det3728 det4386 det4586
mxx (5, 6.5) (5, 7)           @det4510
mx (5.5, 6.5)                 @det886
mz (6, 6.5)                   @det559 det861 det1677 det3483 det3717
mxx (6, 1.5) (6, 2)           @det4858
mx (6.5, 1.5)                 @det883
mz (7, 1.5)                   @det327 det834 det1963 det2543 det3141
mxx (6, 3.5) (6, 4)           @det4325
mx (6.5, 3.5)                 @det832
mz (7, 3.5)                   @det812 det1723 det2396 det3427 det4386
mxx (6, 6) (6, 5.5)           @det4665
mx (6.5, 5.5)                 @det836
mz (7, 5.5)                   @det534 det881 det3717 det3728 det3730
mxx (6, 7.5) (6, 0)           @det1834
mx (6.5, 7.5)                 @det808
mz (7, 7.5)                   @det60 det559 det734 det866 det3044
mxx (7, 0.5) (7, 1)           @det2719
mx (7.5, 0.5)                 @det813
mz (0, 0.5)                   @det327 det877 det2294 det3044 det4754
mxx (7, 2.5) (7, 3)           @det526
mx (7.5, 2.5)                 @det842
mz (0, 2.5)                   @det854 det1622 det1723 det1963 det4312
mxx (7, 4.5) (7, 5)           @det2735
mx (7.5, 4.5)                 @det846
mz (0, 4.5)                   @det534 det893 det3153 det3427 det3703
mxx (7, 6.5) (7, 7)           @det793
mx (7.5, 6.5)                 @det829
mz (0, 6.5)                   @det734 det895 det1302 det3464 det3730
mxx (0.5, 0.5) (0.5, 1)       @det928
mxx (0.5, 2.5) (0.5, 3)       @det934
mxx (0.5, 5) (0.5, 4.5)       @det936
mxx (0.5, 6.5) (0.5, 7)       @det948
mxx (1.5, 1.5) (1.5, 2)       @det930
mxx (1.5, 4) (1.5, 3.5)       @det922
mxx (1.5, 5.5) (1.5, 6)       @det945
mxx (1.5, 0) (1.5, 7.5)       @det950
mxx (2.5, 0.5) (2.5, 1)       @det946
mxx (2.5, 2.5) (2.5, 3)       @det932
mxx (2.5, 4.5) (2.5, 5)       @det937
mxx (2.5, 7) (2.5, 6.5)       @det947
mxx (3.5, 1.5) (3.5, 2)       @det938
mxx (3.5, 3.5) (3.5, 4)       @det935
mxx (3.5, 5.5) (3.5, 6)       @det918
mxx (3.5, 0) (3.5, 7.5)       @det949
mxx (4.5, 0.5) (4.5, 1)       @det939
mxx (4.5, 2.5) (4.5, 3)       @det921
mxx (4.5, 4.5) (4.5, 5)       @det920
mxx (4.5, 6.5) (4.5, 7)       @det943
mxx (5.5, 1.5) (5.5, 2)       @det919
mxx (5.5, 3.5) (5.5, 4)       @det929
mxx (5.5, 5.5) (5.5, 6)       @det941
mxx (5.5, 7.5) (5.5, 0)       @det953
mxx (6.5, 0.5) (6.5, 1)       @det927
mxx (6.5, 2.5) (6.5, 3)       @det942
mxx (6.5, 5) (6.5, 4.5)       @det924
mxx (6.5, 6.5) (6.5, 7)       @det925
mxx (7.5, 2) (7.5, 1.5)       @det931
mxx (7.5, 3.5) (7.5, 4)       @det933
mxx (7.5, 5.5) (7.5, 6)       @det952
mxx (7.5, 0) (7.5, 7.5)       @det940

--------         74
mzz (0, 1.5) (0.5, 1.5)       @det977
mxx (1, 1) (1, 1.5)           @det4557
mzz (0, 3.5) (0.5, 3.5)       @det976
mxx (1, 3) (1, 3.5)           @det2570
mzz (0.5, 5.5) (0, 5.5)       @det963
mxx (1, 5) (1, 5.5)           @det2142
mzz (0, 7.5) (0.5, 7.5)       @det965
mxx (1, 7.5) (1, 7)           @det2705
mzz (1, 0.5) (1.5, 0.5)       @det962
mxx (2, 0) (2, 0.5)           @det1705
mzz (1, 2.5) (1.5, 2.5)       @det971
mxx (2, 2) (2, 2.5)           @det5060
mzz (1.5, 4.5) (1, 4.5)       @det975
mxx (2, 4.5) (2, 4)           @det1757
mzz (1, 6.5) (1.5, 6.5)       @det978
mxx (2, 6.5) (2, 6)           @det1190
mzz (2, 1.5) (2.5, 1.5)       @det979
mxx (3, 1.5) (3, 1)           @det2718
mzz (2, 3.5) (2.5, 3.5)       @det984
mxx (3, 3.5) (3, 3)           @det1293
mzz (2, 5.5) (2.5, 5.5)       @det966
mxx (3, 5) (3, 5.5)           @det3166
mzz (2.5, 7.5) (2, 7.5)       @det970
mxx (3, 7.5) (3, 7)           @det4916
mzz (3.5, 0.5) (3, 0.5)       @det968
mxx (4, 0) (4, 0.5)           @det4183
mzz (3, 2.5) (3.5, 2.5)       @det974
mxx (4, 2) (4, 2.5)           @det1462
mzz (3, 4.5) (3.5, 4.5)       @det957
mxx (4, 4.5) (4, 4)           @det467
mzz (3.5, 6.5) (3, 6.5)       @det983
mxx (4, 6) (4, 6.5)           @det240
mzz (4, 1.5) (4.5, 1.5)       @det992
mxx (5, 1) (5, 1.5)           @det3453
mzz (4.5, 3.5) (4, 3.5)       @det990
mxx (5, 3.5) (5, 3)           @det3943
mzz (4, 5.5) (4.5, 5.5)       @det987
mxx (5, 5.5) (5, 5)           @det2720
mzz (4, 7.5) (4.5, 7.5)       @det986
mxx (5, 7) (5, 7.5)           @det4395
mzz (5, 0.5) (5.5, 0.5)       @det995
mxx (6, 0) (6, 0.5)           @det3585
mzz (5.5, 2.5) (5, 2.5)       @det982
mxx (6, 2.5) (6, 2)           @det2546
mzz (5, 4.5) (5.5, 4.5)       @det985
mxx (6, 4) (6, 4.5)           @det4975
mzz (5, 6.5) (5.5, 6.5)       @det958
mxx (6, 6.5) (6, 6)           @det4510
mzz (6, 1.5) (6.5, 1.5)       @det993
mxx (7, 1.5) (7, 1)           @det4858
mzz (6, 3.5) (6.5, 3.5)       @det972
mxx (7, 3) (7, 3.5)           @det4325
mzz (6.5, 5.5) (6, 5.5)       @det961
mxx (7, 5.5) (7, 5)           @det4665
mzz (6, 7.5) (6.5, 7.5)       @det994
mxx (7, 7.5) (7, 7)           @det1834
mzz (7, 0.5) (7.5, 0.5)       @det988
mxx (0, 0) (0, 0.5)           @det2719
mzz (7.5, 2.5) (7, 2.5)       @det964
mxx (0, 2.5) (0, 2)           @det526
mzz (7, 4.5) (7.5, 4.5)       @det969
mxx (0, 4.5) (0, 4)           @det2735
mzz (7, 6.5) (7.5, 6.5)       @det980
mxx (0, 6) (0, 6.5)           @det793
mxx (0.5, 0.5) (0.5, 0)       @det876 det1705 det2719
mxx (0.5, 2.5) (0.5, 2)       @det526 det892 det5060
mxx (0.5, 4.5) (0.5, 4)       @det858 det1757 det2735
mxx (0.5, 6.5) (0.5, 6)       @det793 det900 det1190
mxx (1.5, 1.5) (1.5, 1)       @det852 det2718 det4557
mxx (1.5, 3.5) (1.5, 3)       @det875 det1293 det2570
mxx (1.5, 5) (1.5, 5.5)       @det878 det2142 det3166
mxx (1.5, 7.5) (1.5, 7)       @det890 det2705 det4916
mxx (2.5, 0.5) (2.5, 0)       @det860 det1705 det4183
mxx (2.5, 2) (2.5, 2.5)       @det909 det1462 det5060
mxx (2.5, 4) (2.5, 4.5)       @det467 det907 det1757
mxx (2.5, 6.5) (2.5, 6)       @det240 det902 det1190
mxx (3.5, 1) (3.5, 1.5)       @det869 det2718 det3453
mxx (3.5, 3) (3.5, 3.5)       @det914 det1293 det3943
mxx (3.5, 5) (3.5, 5.5)       @det913 det2720 det3166
mxx (3.5, 7) (3.5, 7.5)       @det849 det4395 det4916
mxx (4.5, 0.5) (4.5, 0)       @det905 det3585 det4183
mxx (4.5, 2) (4.5, 2.5)       @det850 det1462 det2546
mxx (4.5, 4.5) (4.5, 4)       @det467 det833 det4975
mxx (4.5, 6.5) (4.5, 6)       @det240 det898 det4510
mxx (5.5, 1) (5.5, 1.5)       @det853 det3453 det4858
mxx (5.5, 3) (5.5, 3.5)       @det896 det3943 det4325
mxx (5.5, 5.5) (5.5, 5)       @det882 det2720 det4665
mxx (5.5, 7) (5.5, 7.5)       @det864 det1834 det4395
mxx (6.5, 0) (6.5, 0.5)       @det912 det2719 det3585
mxx (6.5, 2.5) (6.5, 2)       @det526 det906 det2546
mxx (6.5, 4.5) (6.5, 4)       @det872 det2735 det4975
mxx (6.5, 6) (6.5, 6.5)       @det793 det867 det4510
mxx (7.5, 1.5) (7.5, 1)       @det838 det4557 det4858
mxx (7.5, 3) (7.5, 3.5)       @det839 det2570 det4325
mxx (7.5, 5) (7.5, 5.5)       @det908 det2142 det4665
mxx (7.5, 7.5) (7.5, 7)       @det904 det1834 det2705

--------         75
mzz (1, 1.5) (0.5, 1.5)       @det1042
mzz (1, 3.5) (0.5, 3.5)       @det1015
mzz (0.5, 5.5) (1, 5.5)       @det1029
mzz (1, 7.5) (0.5, 7.5)       @det1031
mzz (1.5, 0.5) (2, 0.5)       @det1023
mzz (1.5, 2.5) (2, 2.5)       @det1024
mzz (1.5, 4.5) (2, 4.5)       @det1038
mzz (1.5, 6.5) (2, 6.5)       @det1028
mzz (3, 1.5) (2.5, 1.5)       @det999
mzz (2.5, 3.5) (3, 3.5)       @det998
mzz (2.5, 5.5) (3, 5.5)       @det1017
mzz (2.5, 7.5) (3, 7.5)       @det1052
mzz (3.5, 0.5) (4, 0.5)       @det997
mzz (3.5, 2.5) (4, 2.5)       @det1006
mzz (4, 4.5) (3.5, 4.5)       @det1009
mzz (3.5, 6.5) (4, 6.5)       @det1025
mzz (5, 1.5) (4.5, 1.5)       @det1019
mzz (5, 3.5) (4.5, 3.5)       @det1022
mzz (5, 5.5) (4.5, 5.5)       @det1011
mzz (5, 7.5) (4.5, 7.5)       @det1016
mzz (5.5, 0.5) (6, 0.5)       @det1018
mzz (5.5, 2.5) (6, 2.5)       @det1014
mzz (5.5, 4.5) (6, 4.5)       @det1002
mzz (6, 6.5) (5.5, 6.5)       @det1005
mzz (6.5, 1.5) (7, 1.5)       @det1046
mzz (6.5, 3.5) (7, 3.5)       @det1008
mzz (6.5, 5.5) (7, 5.5)       @det1010
mzz (6.5, 7.5) (7, 7.5)       @det1030
mzz (7.5, 0.5) (0, 0.5)       @det1021
mzz (7.5, 2.5) (0, 2.5)       @det1048
mzz (7.5, 4.5) (0, 4.5)       @det1020
mzz (7.5, 6.5) (0, 6.5)       @det1013
mxx (0.5, 0.5) (0.5, 1)       @det928 det1705 det2719
mzz (1, 0) (0.5, 0)           @det2294 det4754
mxx (0.5, 2.5) (0.5, 3)       @det526 det934 det5060
mzz (1, 2) (0.5, 2)           @det1622 det4312
mxx (0.5, 5) (0.5, 4.5)       @det936 det1757 det2735
mzz (1, 4) (0.5, 4)           @det3153 det3703
mxx (0.5, 6.5) (0.5, 7)       @det793 det948 det1190
mzz (0.5, 6) (1, 6)           @det1302 det3464
mxx (1.5, 1.5) (1.5, 2)       @det930 det2718 det4557
mzz (1.5, 1) (2, 1)           @det141 det3969
mxx (1.5, 4) (1.5, 3.5)       @det922 det1293 det2570
mzz (2, 3) (1.5, 3)           @det1238 det4939
mxx (1.5, 5.5) (1.5, 6)       @det945 det2142 det3166
mzz (1.5, 5) (2, 5)           @det1481 det4043
mxx (1.5, 0) (1.5, 7.5)       @det950 det2705 det4916
mzz (1.5, 7) (2, 7)           @det2127 det2569
mxx (2.5, 0.5) (2.5, 1)       @det946 det1705 det4183
mzz (2.5, 0) (3, 0)           @det1885 det4113
mxx (2.5, 2.5) (2.5, 3)       @det932 det1462 det5060
mzz (2.5, 2) (3, 2)           @det76 det811
mxx (2.5, 4.5) (2.5, 5)       @det467 det937 det1757
mzz (2.5, 4) (3, 4)           @det682 det880
mxx (2.5, 7) (2.5, 6.5)       @det240 det947 det1190
mzz (3, 6) (2.5, 6)           @det2250 det3007
mxx (3.5, 1.5) (3.5, 2)       @det938 det2718 det3453
mzz (3.5, 1) (4, 1)           @det550 det4782
mxx (3.5, 3.5) (3.5, 4)       @det935 det1293 det3943
mzz (3.5, 3) (4, 3)           @det773 det4917
mxx (3.5, 5.5) (3.5, 6)       @det918 det2720 det3166
mzz (3.5, 5) (4, 5)           @det3928 det5111
mxx (3.5, 0) (3.5, 7.5)       @det949 det4395 det4916
mzz (3.5, 7) (4, 7)           @det362 det5011
mxx (4.5, 0.5) (4.5, 1)       @det939 det3585 det4183
mzz (5, 0) (4.5, 0)           @det1765 det4294
mxx (4.5, 2.5) (4.5, 3)       @det921 det1462 det2546
mzz (4.5, 2) (5, 2)           @det911 det3444
mxx (4.5, 4.5) (4.5, 5)       @det467 det920 det4975
mzz (5, 4) (4.5, 4)           @det2798 det3336
mxx (4.5, 6.5) (4.5, 7)       @det240 det943 det4510
mzz (5, 6) (4.5, 6)           @det1474 det4808
mxx (5.5, 1.5) (5.5, 2)       @det919 det3453 det4858
mzz (5.5, 1) (6, 1)           @det605 det1033
mxx (5.5, 3.5) (5.5, 4)       @det929 det3943 det4325
mzz (5.5, 3) (6, 3)           @det4586 det5005
mxx (5.5, 5.5) (5.5, 6)       @det941 det2720 det4665
mzz (5.5, 5) (6, 5)           @det475 det1677
mxx (5.5, 7.5) (5.5, 0)       @det953 det1834 det4395
mzz (5.5, 7) (6, 7)           @det1989 det3483
mxx (6.5, 0.5) (6.5, 1)       @det927 det2719 det3585
mzz (6.5, 0) (7, 0)           @det60 det3141
mxx (6.5, 2.5) (6.5, 3)       @det526 det942 det2546
mzz (6.5, 2) (7, 2)           @det2396 det2543
mxx (6.5, 5) (6.5, 4.5)       @det924 det2735 det4975
mzz (7, 4) (6.5, 4)           @det3728 det4386
mxx (6.5, 6.5) (6.5, 7)       @det793 det925 det4510
mzz (6.5, 6) (7, 6)           @det559 det3717
mxx (7.5, 2) (7.5, 1.5)       @det931 det4557 det4858
mzz (0, 1) (7.5, 1)           @det327 det1963
mxx (7.5, 3.5) (7.5, 4)       @det933 det2570 det4325
mzz (7.5, 3) (0, 3)           @det1723 det3427
mxx (7.5, 5.5) (7.5, 6)       @det952 det2142 det4665
mzz (7.5, 5) (0, 5)           @det534 det3730
mxx (7.5, 0) (7.5, 7.5)       @det940 det1834 det2705
mzz (0, 7) (7.5, 7)           @det734 det3044

--------         76
mzz (0, 1.5) (0.5, 1.5)       @det977 det2294 det4312
mzz (0, 3.5) (0.5, 3.5)       @det976 det3703 det4312
mzz (0.5, 5.5) (0, 5.5)       @det963 det1302 det3703
mzz (0, 7.5) (0.5, 7.5)       @det965 det1302 det2294
mzz (1, 0.5) (1.5, 0.5)       @det141 det962 det2569
mzz (1, 2.5) (1.5, 2.5)       @det141 det971 det1238
mzz (1.5, 4.5) (1, 4.5)       @det975 det1238 det1481
mzz (1, 6.5) (1.5, 6.5)       @det978 det1481 det2569
mzz (2, 1.5) (2.5, 1.5)       @det811 det979 det4113
mzz (2, 3.5) (2.5, 3.5)       @det682 det811 det984
mzz (2, 5.5) (2.5, 5.5)       @det682 det966 det3007
mzz (2.5, 7.5) (2, 7.5)       @det970 det3007 det4113
mzz (3.5, 0.5) (3, 0.5)       @det968 det4782 det5011
mzz (3, 2.5) (3.5, 2.5)       @det974 det4782 det4917
mzz (3, 4.5) (3.5, 4.5)       @det957 det3928 det4917
mzz (3.5, 6.5) (3, 6.5)       @det983 det3928 det5011
mzz (4, 1.5) (4.5, 1.5)       @det992 det1765 det3444
mzz (4.5, 3.5) (4, 3.5)       @det990 det2798 det3444
mzz (4, 5.5) (4.5, 5.5)       @det987 det1474 det2798
mzz (4, 7.5) (4.5, 7.5)       @det986 det1474 det1765
mzz (5, 0.5) (5.5, 0.5)       @det605 det995 det1989
mzz (5.5, 2.5) (5, 2.5)       @det605 det982 det4586
mzz (5, 4.5) (5.5, 4.5)       @det985 det1677 det4586
mzz (5, 6.5) (5.5, 6.5)       @det958 det1677 det1989
mzz (6, 1.5) (6.5, 1.5)       @det993 det2396 det3141
mzz (6, 3.5) (6.5, 3.5)       @det972 det2396 det3728
mzz (6.5, 5.5) (6, 5.5)       @det559 det961 det3728
mzz (6, 7.5) (6.5, 7.5)       @det559 det994 det3141
mzz (7, 0.5) (7.5, 0.5)       @det988 det1963 det3044
mzz (7.5, 2.5) (7, 2.5)       @det964 det1963 det3427
mzz (7, 4.5) (7.5, 4.5)       @det969 det3427 det3730
mzz (7, 6.5) (7.5, 6.5)       @det980 det3044 det3730
mzz (0, 1) (0.5, 1)           @det2294 det4754
mz (0.5, 0.5)                 @det1032 det4754
mx (0.5, 0)                   @det1035
mzz (0, 3) (0.5, 3)           @det1622 det4312
mz (0.5, 2.5)                 @det1079 det1622
mx (0.5, 2)                   @det1075
mzz (0.5, 5) (0, 5)           @det3153 det3703
mz (0.5, 4.5)                 @det1099 det3153
mx (0.5, 4)                   @det1080
mzz (0, 7) (0.5, 7)           @det1302 det3464
mz (0.5, 6.5)                 @det1103 det3464
mx (0.5, 6)                   @det1051
mzz (1, 2) (1.5, 2)           @det141 det3969
mz (1.5, 1.5)                 @det1069 det3969
mx (1.5, 1)                   @det1059
mzz (1.5, 4) (1, 4)           @det1238 det4939
mz (1.5, 3.5)                 @det1105 det4939
mx (1.5, 3)                   @det1095
mzz (1, 6) (1.5, 6)           @det1481 det4043
mz (1.5, 5.5)                 @det1064 det4043
mx (1.5, 5)                   @det1076
mzz (1, 0) (1.5, 0)           @det2127 det2569
mz (1.5, 7.5)                 @det1066 det2127
mx (1.5, 7)                   @det1055
mzz (2, 1) (2.5, 1)           @det1885 det4113
mz (2.5, 0.5)                 @det1101 det1885
mx (2.5, 0)                   @det1065
mzz (2, 3) (2.5, 3)           @det76 det811
mz (2.5, 2.5)                 @det76 det1060
mx (2.5, 2)                   @det1044
mzz (2, 5) (2.5, 5)           @det682 det880
mz (2.5, 4.5)                 @det880 det1036
mx (2.5, 4)                   @det1094
mzz (2.5, 7) (2, 7)           @det2250 det3007
mz (2.5, 6.5)                 @det1102 det2250
mx (2.5, 6)                   @det1067
mzz (3, 2) (3.5, 2)           @det550 det4782
mz (3.5, 1.5)                 @det550 det1100
mx (3.5, 1)                   @det1084
mzz (3, 4) (3.5, 4)           @det773 det4917
mz (3.5, 3.5)                 @det773 det1082
mx (3.5, 3)                   @det1039
mzz (3.5, 6) (3, 6)           @det3928 det5111
mz (3.5, 5.5)                 @det1053 det5111
mx (3.5, 5)                   @det1034
mzz (3.5, 0) (3, 0)           @det362 det5011
mz (3.5, 7.5)                 @det362 det1040
mx (3.5, 7)                   @det1092
mzz (4, 1) (4.5, 1)           @det1765 det4294
mz (4.5, 0.5)                 @det1054 det4294
mx (4.5, 0)                   @det1077
mzz (4.5, 3) (4, 3)           @det911 det3444
mz (4.5, 2.5)                 @det911 det1098
mx (4.5, 2)                   @det1074
mzz (4, 5) (4.5, 5)           @det2798 det3336
mz (4.5, 4.5)                 @det1083 det3336
mx (4.5, 4)                   @det1078
mzz (4, 7) (4.5, 7)           @det1474 det4808
mz (4.5, 6.5)                 @det1089 det4808
mx (4.5, 6)                   @det1097
mzz (5.5, 2) (5, 2)           @det605 det1033
mz (5.5, 1.5)                 @det1033 det1056
mx (5.5, 1)                   @det1058
mzz (5, 4) (5.5, 4)           @det4586 det5005
mz (5.5, 3.5)                 @det1104 det5005
mx (5.5, 3)                   @det1068
mzz (5, 6) (5.5, 6)           @det475 det1677
mz (5.5, 5.5)                 @det475 det1062
mx (5.5, 5)                   @det1096
mzz (5, 0) (5.5, 0)           @det1989 det3483
mz (5.5, 7.5)                 @det1090 det3483
mx (5.5, 7)                   @det1071
mzz (6, 1) (6.5, 1)           @det60 det3141
mz (6.5, 0.5)                 @det60 det1087
mx (6.5, 0)                   @det1073
mzz (6, 3) (6.5, 3)           @det2396 det2543
mz (6.5, 2.5)                 @det1041 det2543
mx (6.5, 2)                   @det1049
mzz (6.5, 5) (6, 5)           @det3728 det4386
mz (6.5, 4.5)                 @det1043 det4386
mx (6.5, 4)                   @det1070
mzz (6, 7) (6.5, 7)           @det559 det3717
mz (6.5, 6.5)                 @det1093 det3717
mx (6.5, 6)                   @det1072
mzz (7.5, 2) (7, 2)           @det327 det1963
mz (7.5, 1.5)                 @det327 det1085
mx (7.5, 1)                   @det1081
mzz (7, 4) (7.5, 4)           @det1723 det3427
mz (7.5, 3.5)                 @det1057 det1723
mx (7.5, 3)                   @det1037
mzz (7, 6) (7.5, 6)           @det534 det3730
mz (7.5, 5.5)                 @det534 det1086
mx (7.5, 5)                   @det1063
mzz (7, 0) (7.5, 0)           @det734 det3044
mz (7.5, 7.5)                 @det734 det1088
mx (7.5, 7)                   @det1091

--------         77
mzz (1, 1.5) (0.5, 1.5)       @det1042 det2294 det4312
mxx (0, 1.5) (0, 1)           @det4557
mzz (1, 3.5) (0.5, 3.5)       @det1015 det3703 det4312
mxx (0, 3.5) (0, 3)           @det2570
mzz (0.5, 5.5) (1, 5.5)       @det1029 det1302 det3703
mxx (0, 5.5) (0, 5)           @det2142
mzz (1, 7.5) (0.5, 7.5)       @det1031 det1302 det2294
mxx (0, 7) (0, 7.5)           @det2705
mzz (1.5, 0.5) (2, 0.5)       @det141 det1023 det2569
mxx (1, 0.5) (1, 0)           @det1705
mzz (1.5, 2.5) (2, 2.5)       @det141 det1024 det1238
mxx (1, 2) (1, 2.5)           @det5060
mzz (1.5, 4.5) (2, 4.5)       @det1038 det1238 det1481
mxx (1, 4) (1, 4.5)           @det1757
mzz (1.5, 6.5) (2, 6.5)       @det1028 det1481 det2569
mxx (1, 6.5) (1, 6)           @det1190
mzz (3, 1.5) (2.5, 1.5)       @det811 det999 det4113
mxx (2, 1) (2, 1.5)           @det2718
mzz (2.5, 3.5) (3, 3.5)       @det682 det811 det998
mxx (2, 3.5) (2, 3)           @det1293
mzz (2.5, 5.5) (3, 5.5)       @det682 det1017 det3007
mxx (2, 5.5) (2, 5)           @det3166
mzz (2.5, 7.5) (3, 7.5)       @det1052 det3007 det4113
mxx (2, 7) (2, 7.5)           @det4916
mzz (3.5, 0.5) (4, 0.5)       @det997 det4782 det5011
mxx (3, 0) (3, 0.5)           @det4183
mzz (3.5, 2.5) (4, 2.5)       @det1006 det4782 det4917
mxx (3, 2.5) (3, 2)           @det1462
mzz (4, 4.5) (3.5, 4.5)       @det1009 det3928 det4917
mxx (3, 4.5) (3, 4)           @det467
mzz (3.5, 6.5) (4, 6.5)       @det1025 det3928 det5011
mxx (3, 6) (3, 6.5)           @det240
mzz (5, 1.5) (4.5, 1.5)       @det1019 det1765 det3444
mxx (4, 1.5) (4, 1)           @det3453
mzz (5, 3.5) (4.5, 3.5)       @det1022 det2798 det3444
mxx (4, 3) (4, 3.5)           @det3943
mzz (5, 5.5) (4.5, 5.5)       @det1011 det1474 det2798
mxx (4, 5) (4, 5.5)           @det2720
mzz (5, 7.5) (4.5, 7.5)       @det1016 det1474 det1765
mxx (4, 7) (4, 7.5)           @det4395
mzz (5.5, 0.5) (6, 0.5)       @det605 det1018 det1989
mxx (5, 0) (5, 0.5)           @det3585
mzz (5.5, 2.5) (6, 2.5)       @det605 det1014 det4586
mxx (5, 2) (5, 2.5)           @det2546
mzz (5.5, 4.5) (6, 4.5)       @det1002 det1677 det4586
mxx (5, 4.5) (5, 4)           @det4975
mzz (6, 6.5) (5.5, 6.5)       @det1005 det1677 det1989
mxx (5, 6) (5, 6.5)           @det4510
mzz (6.5, 1.5) (7, 1.5)       @det1046 det2396 det3141
mxx (6, 1.5) (6, 1)           @det4858
mzz (6.5, 3.5) (7, 3.5)       @det1008 det2396 det3728
mxx (6, 3.5) (6, 3)           @det4325
mzz (6.5, 5.5) (7, 5.5)       @det559 det1010 det3728
mxx (6, 5) (6, 5.5)           @det4665
mzz (6.5, 7.5) (7, 7.5)       @det559 det1030 det3141
mxx (6, 7.5) (6, 7)           @det1834
mzz (7.5, 0.5) (0, 0.5)       @det1021 det1963 det3044
mxx (7, 0.5) (7, 0)           @det2719
mzz (7.5, 2.5) (0, 2.5)       @det1048 det1963 det3427
mxx (7, 2) (7, 2.5)           @det526
mzz (7.5, 4.5) (0, 4.5)       @det1020 det3427 det3730
mxx (7, 4.5) (7, 4)           @det2735
mzz (7.5, 6.5) (0, 6.5)       @det1013 det3044 det3730
mxx (7, 6.5) (7, 6)           @det793
mx (0.5, 0)                   @det1035 det1705 det2705
mz (0.5, 0.5)                 @det1032 det1160
mx (0.5, 1)                   @det1113
mx (0.5, 2)                   @det1075 det4557 det5060
mz (0.5, 2.5)                 @det1079 det1133
mx (0.5, 3)                   @det526 det1152 det2570
mx (0.5, 4)                   @det1080 det1757 det2570
mz (0.5, 4.5)                 @det1099 det1176
mx (0.5, 5)                   @det1180
mx (0.5, 6)                   @det1051 det1190 det2142
mz (0.5, 6.5)                 @det1103 det1168
mx (0.5, 7)                   @det793 det1172
mx (1.5, 1)                   @det1059 det1705 det2718
mz (1.5, 1.5)                 @det1069 det1158
mx (1.5, 2)                   @det1166 det5060
mx (1.5, 3)                   @det1095 det1293 det5060
mz (1.5, 3.5)                 @det1105 det1183
mx (1.5, 4)                   @det1150
mx (1.5, 5)                   @det1076 det1757 det3166
mz (1.5, 5.5)                 @det1064 det1124
mx (1.5, 6)                   @det1145 det1190
mx (1.5, 7)                   @det1055 det1190 det4916
mz (1.5, 7.5)                 @det1066 det1153
mx (1.5, 0)                   @det1142
mx (2.5, 0)                   @det1065 det4183 det4916
mz (2.5, 0.5)                 @det1101 det1178
mx (2.5, 1)                   @det1169
mx (2.5, 2)                   @det1044 det1462 det2718
mz (2.5, 2.5)                 @det1060 det1147
mx (2.5, 3)                   @det1171 det5060
mx (2.5, 4)                   @det467 det1094 det1293
mz (2.5, 4.5)                 @det1036 det1115
mx (2.5, 5)                   @det1135
mx (2.5, 6)                   @det240 det1067 det3166
mz (2.5, 6.5)                 @det1102 det1179
mx (2.5, 7)                   @det1129
mx (3.5, 1)                   @det1084 det3453 det4183
mz (3.5, 1.5)                 @det1100 det1177
mx (3.5, 2)                   @det1162
mx (3.5, 3)                   @det1039 det1462 det3943
mz (3.5, 3.5)                 @det1082 det1164
mx (3.5, 4)                   @det467 det1173
mx (3.5, 5)                   @det467 det1034 det2720
mz (3.5, 5.5)                 @det1053 det1131
mx (3.5, 6)                   @det1123
mx (3.5, 7)                   @det240 det1092 det4395
mz (3.5, 7.5)                 @det1040 det1121
mx (3.5, 0)                   @det1155 det4183 det4916
mx (4.5, 0)                   @det1077 det3585 det4395
mz (4.5, 0.5)                 @det1054 det1132
mx (4.5, 1)                   @det1157
mx (4.5, 2)                   @det1074 det2546 det3453
mz (4.5, 2.5)                 @det1098 det1170
mx (4.5, 3)                   @det1126 det3943
mx (4.5, 4)                   @det1078 det3943 det4975
mz (4.5, 4.5)                 @det1083 det1136
mx (4.5, 5)                   @det467 det1134
mx (4.5, 6)                   @det1097 det2720 det4510
mz (4.5, 6.5)                 @det1089 det1143
mx (4.5, 7)                   @det1161
mx (5.5, 1)                   @det1058 det3585 det4858
mz (5.5, 1.5)                 @det1056 det1137
mx (5.5, 2)                   @det1159
mx (5.5, 3)                   @det1068 det2546 det4325
mz (5.5, 3.5)                 @det1104 det1181
mx (5.5, 4)                   @det1148
mx (5.5, 5)                   @det1096 det4665 det4975
mz (5.5, 5.5)                 @det1062 det1112
mx (5.5, 6)                   @det1144 det2720
mx (5.5, 7)                   @det1071 det1834 det4510
mz (5.5, 7.5)                 @det1090 det1154
mx (5.5, 0)                   @det1141 det3585 det4395
mx (6.5, 0)                   @det1073 det1834 det2719
mz (6.5, 0.5)                 @det1087 det1165
mx (6.5, 1)                   @det1128
mx (6.5, 2)                   @det526 det1049 det4858
mz (6.5, 2.5)                 @det1041 det1108
mx (6.5, 3)                   @det1163
mx (6.5, 4)                   @det1070 det2735 det4325
mz (6.5, 4.5)                 @det1043 det1125
mx (6.5, 5)                   @det1146
mx (6.5, 6)                   @det793 det1072 det4665
mz (6.5, 6.5)                 @det1093 det1149
mx (6.5, 7)                   @det1118
mx (7.5, 1)                   @det1081 det2719 det4557
mz (7.5, 1.5)                 @det1085 det1119
mx (7.5, 2)                   @det526 det1156 det4858
mx (7.5, 3)                   @det526 det1037 det2570
mz (7.5, 3.5)                 @det1057 det1139
mx (7.5, 4)                   @det1111
mx (7.5, 5)                   @det1063 det2142 det2735
mz (7.5, 5.5)                 @det1086 det1151
mx (7.5, 6)                   @det793 det1175 det4665
mx (7.5, 7)                   @det793 det1091 det2705
mz (7.5, 7.5)                 @det1088 det1140
mx (7.5, 0)                   @det1130

--------         78
mxx (1, 1.5) (1, 2)           @det4557
mx (0.5, 1.5)                 @det1208 det4557
mz (0, 1.5)                   @det1198
mxx (1, 3.5) (1, 4)           @det2570
mx (0.5, 3.5)                 @det1229 det2570
mz (0, 3.5)                   @det1202
mxx (1, 6) (1, 5.5)           @det2142
mx (0.5, 5.5)                 @det1253 det2142
mz (0, 5.5)                   @det1244
mxx (1, 0) (1, 7.5)           @det2705
mx (0.5, 7.5)                 @det1212 det2705
mz (0, 7.5)                   @det1249
mxx (2, 0.5) (2, 1)           @det1705
mx (1.5, 0.5)                 @det1252 det1705
mz (1, 0.5)                   @det1225
mxx (2, 3) (2, 2.5)           @det5060
mx (1.5, 2.5)                 @det1211 det5060
mz (1, 2.5)                   @det1250
mxx (2, 4.5) (2, 5)           @det1757
mx (1.5, 4.5)                 @det1247 det1757
mz (1, 4.5)                   @det1215
mxx (2, 6.5) (2, 7)           @det1190
mx (1.5, 6.5)                 @det1185 det1190
mz (1, 6.5)                   @det1240
mxx (3, 1.5) (3, 2)           @det2718
mx (2.5, 1.5)                 @det1241 det2718
mz (2, 1.5)                   @det1188
mxx (3, 3.5) (3, 4)           @det1293
mx (2.5, 3.5)                 @det1251 det1293
mz (2, 3.5)                   @det1221
mxx (3, 5.5) (3, 6)           @det3166
mx (2.5, 5.5)                 @det1191 det3166
mz (2, 5.5)                   @det1255
mxx (3, 7.5) (3, 0)           @det4916
mx (2.5, 7.5)                 @det1206 det4916
mz (2, 7.5)                   @det1189
mxx (4, 0.5) (4, 1)           @det4183
mx (3.5, 0.5)                 @det1222 det4183
mz (3, 0.5)                   @det1209
mxx (4, 2.5) (4, 3)           @det1462
mx (3.5, 2.5)                 @det1235 det1462
mz (3, 2.5)                   @det1194
mxx (4, 4.5) (4, 5)           @det467
mx (3.5, 4.5)                 @det467 det1224
mz (3, 4.5)                   @det1236
mxx (4, 6.5) (4, 7)           @det240
mx (3.5, 6.5)                 @det240 det1228
mz (3, 6.5)                   @det1205
mxx (5, 1.5) (5, 2)           @det3453
mx (4.5, 1.5)                 @det1200 det3453
mz (4, 1.5)                   @det1197
mxx (5, 3.5) (5, 4)           @det3943
mx (4.5, 3.5)                 @det1210 det3943
mz (4, 3.5)                   @det1201
mxx (5, 5.5) (5, 6)           @det2720
mx (4.5, 5.5)                 @det1219 det2720
mz (4, 5.5)                   @det1242
mxx (5, 0) (5, 7.5)           @det4395
mx (4.5, 7.5)                 @det1203 det4395
mz (4, 7.5)                   @det1248
mxx (6, 1) (6, 0.5)           @det3585
mx (5.5, 0.5)                 @det1218 det3585
mz (5, 0.5)                   @det1223
mxx (6, 2.5) (6, 3)           @det2546
mx (5.5, 2.5)                 @det1233 det2546
mz (5, 2.5)                   @det1226
mxx (6, 4.5) (6, 5)           @det4975
mx (5.5, 4.5)                 @det1213 det4975
mz (5, 4.5)                   @det1214
mxx (6, 6.5) (6, 7)           @det4510
mx (5.5, 6.5)                 @det1199 det4510
mz (5, 6.5)                   @det1216
mxx (7, 1.5) (7, 2)           @det4858
mx (6.5, 1.5)                 @det1196 det4858
mz (6, 1.5)                   @det1186
mxx (7, 4) (7, 3.5)           @det4325
mx (6.5, 3.5)                 @det1230 det4325
mz (6, 3.5)                   @det1243
mxx (7, 5.5) (7, 6)           @det4665
mx (6.5, 5.5)                 @det1232 det4665
mz (6, 5.5)                   @det1231
mxx (7, 0) (7, 7.5)           @det1834
mx (6.5, 7.5)                 @det1246 det1834
mz (6, 7.5)                   @det1245
mxx (0, 1) (0, 0.5)           @det2719
mx (7.5, 0.5)                 @det1195 det2719
mz (7, 0.5)                   @det1192
mxx (0, 2.5) (0, 3)           @det526
mx (7.5, 2.5)                 @det526 det1234
mz (7, 2.5)                   @det1207
mxx (0, 4.5) (0, 5)           @det2735
mx (7.5, 4.5)                 @det1239 det2735
mz (7, 4.5)                   @det1220
mxx (0, 7) (0, 6.5)           @det793
mx (7.5, 6.5)                 @det793 det1227
mz (7, 6.5)                   @det1204
mzz (0.5, 0) (0, 0)           @det2294
mz (0.5, 0.5)                 @det1160
mx (0.5, 1)                   @det1113 det2719 det4557
mzz (0, 2) (0.5, 2)           @det4312
mz (0.5, 2.5)                 @det1133
mx (0.5, 3)                   @det1152
mzz (0, 4) (0.5, 4)           @det3703
mz (0.5, 4.5)                 @det1176
mx (0.5, 5)                   @det1180 det2142 det2735
mzz (0.5, 6) (0, 6)           @det1302
mz (0.5, 6.5)                 @det1168
mx (0.5, 7)                   @det1172 det2705
mzz (1, 1) (1.5, 1)           @det141
mz (1.5, 1.5)                 @det1158
mx (1.5, 2)                   @det1166 det4557
mzz (1, 3) (1.5, 3)           @det1238
mz (1.5, 3.5)                 @det1183
mx (1.5, 4)                   @det1150 det1757 det2570
mzz (1.5, 5) (1, 5)           @det1481
mz (1.5, 5.5)                 @det1124
mx (1.5, 6)                   @det1145 det2142
mzz (1, 7) (1.5, 7)           @det2569
mz (1.5, 7.5)                 @det1153
mx (1.5, 0)                   @det1142 det1705 det2705
mzz (2, 0) (2.5, 0)           @det4113
mz (2.5, 0.5)                 @det1178
mx (2.5, 1)                   @det1169 det1705 det2718
mzz (2.5, 2) (2, 2)           @det811
mz (2.5, 2.5)                 @det1147
mx (2.5, 3)                   @det1171 det1293
mzz (2, 4) (2.5, 4)           @det682
mz (2.5, 4.5)                 @det1115
mx (2.5, 5)                   @det1135 det1757 det3166
mzz (2, 6) (2.5, 6)           @det3007
mz (2.5, 6.5)                 @det1179
mx (2.5, 7)                   @det1129 det1190 det4916
mzz (3, 1) (3.5, 1)           @det4782
mz (3.5, 1.5)                 @det1177
mx (3.5, 2)                   @det1162 det1462 det2718
mzz (3, 3) (3.5, 3)           @det4917
mz (3.5, 3.5)                 @det1164
mx (3.5, 4)                   @det1173 det1293
mzz (3.5, 5) (3, 5)           @det3928
mz (3.5, 5.5)                 @det1131
mx (3.5, 6)                   @det240 det1123 det3166
mzz (3, 7) (3.5, 7)           @det5011
mz (3.5, 7.5)                 @det1121
mx (3.5, 0)                   @det1155
mzz (4, 0) (4.5, 0)           @det1765
mz (4.5, 0.5)                 @det1132
mx (4.5, 1)                   @det1157 det3453 det4183
mzz (4.5, 2) (4, 2)           @det3444
mz (4.5, 2.5)                 @det1170
mx (4.5, 3)                   @det1126 det1462
mzz (4, 4) (4.5, 4)           @det2798
mz (4.5, 4.5)                 @det1136
mx (4.5, 5)                   @det1134 det2720
mzz (4, 6) (4.5, 6)           @det1474
mz (4.5, 6.5)                 @det1143
mx (4.5, 7)                   @det240 det1161 det4395
mzz (5.5, 1) (5, 1)           @det605
mz (5.5, 1.5)                 @det1137
mx (5.5, 2)                   @det1159 det2546 det3453
mzz (5, 3) (5.5, 3)           @det4586
mz (5.5, 3.5)                 @det1181
mx (5.5, 4)                   @det1148 det3943 det4975
mzz (5, 5) (5.5, 5)           @det1677
mz (5.5, 5.5)                 @det1112
mx (5.5, 6)                   @det1144 det4510
mzz (5.5, 7) (5, 7)           @det1989
mz (5.5, 7.5)                 @det1154
mx (5.5, 0)                   @det1141
mzz (6.5, 0) (6, 0)           @det3141
mz (6.5, 0.5)                 @det1165
mx (6.5, 1)                   @det1128 det3585 det4858
mzz (6, 2) (6.5, 2)           @det2396
mz (6.5, 2.5)                 @det1108
mx (6.5, 3)                   @det1163 det2546 det4325
mzz (6, 4) (6.5, 4)           @det3728
mz (6.5, 4.5)                 @det1125
mx (6.5, 5)                   @det1146 det4665 det4975
mzz (6, 6) (6.5, 6)           @det559
mz (6.5, 6.5)                 @det1149
mx (6.5, 7)                   @det1118 det1834 det4510
mzz (7, 1) (7.5, 1)           @det1963
mz (7.5, 1.5)                 @det1119
mx (7.5, 2)                   @det1156
mzz (7.5, 3) (7, 3)           @det3427
mz (7.5, 3.5)                 @det1139
mx (7.5, 4)                   @det1111 det2735 det4325
mzz (7, 5) (7.5, 5)           @det3730
mz (7.5, 5.5)                 @det1151
mx (7.5, 6)                   @det1175
mzz (7, 7) (7.5, 7)           @det3044
mz (7.5, 7.5)                 @det1140
mx (7.5, 0)                   @det1130 det1834 det2719

--------         79
mz (0, 1.5)                   @det1198 det1963 det2294
mx (0.5, 1.5)                 @det1208 det1321
mz (1, 1.5)                   @det1287
mz (0, 3.5)                   @det1202 det3427 det4312
mx (0.5, 3.5)                 @det1229 det1263
mz (1, 3.5)                   @det1280
mz (0, 5.5)                   @det1244 det3703 det3730
mx (0.5, 5.5)                 @det1253 det1276
mz (1, 5.5)                   @det1327
mz (0, 7.5)                   @det1249 det1302 det3044
mx (0.5, 7.5)                 @det1212 det1326
mz (1, 7.5)                   @det1335
mz (1, 0.5)                   @det1225 det2294 det2569
mx (1.5, 0.5)                 @det1252 det1274
mz (2, 0.5)                   @det1334
mz (1, 2.5)                   @det141 det1250 det4312
mx (1.5, 2.5)                 @det1211 det1324
mz (2, 2.5)                   @det1331
mz (1, 4.5)                   @det1215 det1238 det3703
mx (1.5, 4.5)                 @det1247 det1319
mz (2, 4.5)                   @det1266
mz (1, 6.5)                   @det1240 det1302 det1481
mx (1.5, 6.5)                 @det1185 det1277
mz (2, 6.5)                   @det1260
mz (2, 1.5)                   @det141 det1188 det4113
mx (2.5, 1.5)                 @det1241 det1270
mz (3, 1.5)                   @det1259
mz (2, 3.5)                   @det811 det1221 det1238
mx (2.5, 3.5)                 @det1251 det1325
mz (3, 3.5)                   @det1311
mz (2, 5.5)                   @det682 det1255 det1481
mx (2.5, 5.5)                 @det1191 det1272
mz (3, 5.5)                   @det1284
mz (2, 7.5)                   @det1189 det2569 det3007
mx (2.5, 7.5)                 @det1206 det1309
mz (3, 7.5)                   @det1297
mz (3, 0.5)                   @det1209 det4113 det5011
mx (3.5, 0.5)                 @det1222 det1342
mz (4, 0.5)                   @det1273
mz (3, 2.5)                   @det811 det1194 det4782
mx (3.5, 2.5)                 @det1235 det1267
mz (4, 2.5)                   @det1286
mz (3, 4.5)                   @det682 det1236 det4917
mx (3.5, 4.5)                 @det1224 det1343
mz (4, 4.5)                   @det1344
mz (3, 6.5)                   @det1205 det3007 det3928
mx (3.5, 6.5)                 @det1228 det1347
mz (4, 6.5)                   @det1301
mz (4, 1.5)                   @det1197 det1765 det4782
mx (4.5, 1.5)                 @det1200 det1294
mz (5, 1.5)                   @det1268
mz (4, 3.5)                   @det1201 det3444 det4917
mx (4.5, 3.5)                 @det1210 det1323
mz (5, 3.5)                   @det1279
mz (4, 5.5)                   @det1242 det2798 det3928
mx (4.5, 5.5)                 @det1219 det1261
mz (5, 5.5)                   @det1300
mz (4, 7.5)                   @det1248 det1474 det5011
mx (4.5, 7.5)                 @det1203 det1298
mz (5, 7.5)                   @det1339
mz (5, 0.5)                   @det1223 det1765 det1989
mx (5.5, 0.5)                 @det1218 det1258
mz (6, 0.5)                   @det1332
mz (5, 2.5)                   @det605 det1226 det3444
mx (5.5, 2.5)                 @det1233 det1308
mz (6, 2.5)                   @det1312
mz (5, 4.5)                   @det1214 det2798 det4586
mx (5.5, 4.5)                 @det1213 det1329
mz (6, 4.5)                   @det1315
mz (5, 6.5)                   @det1216 det1474 det1677
mx (5.5, 6.5)                 @det1199 det1292
mz (6, 6.5)                   @det1338
mz (6, 1.5)                   @det605 det1186 det3141
mx (6.5, 1.5)                 @det1196 det1290
mz (7, 1.5)                   @det1305
mz (6, 3.5)                   @det1243 det2396 det4586
mx (6.5, 3.5)                 @det1230 det1303
mz (7, 3.5)                   @det1318
mz (6, 5.5)                   @det1231 det1677 det3728
mx (6.5, 5.5)                 @det1232 det1307
mz (7, 5.5)                   @det1289
mz (6, 7.5)                   @det559 det1245 det1989
mx (6.5, 7.5)                 @det1246 det1278
mz (7, 7.5)                   @det1275
mz (7, 0.5)                   @det1192 det3044 det3141
mx (7.5, 0.5)                 @det1195 det1341
mz (0, 0.5)                   @det1285
mz (7, 2.5)                   @det1207 det1963 det2396
mx (7.5, 2.5)                 @det1234 det1265
mz (0, 2.5)                   @det1271
mz (7, 4.5)                   @det1220 det3427 det3728
mx (7.5, 4.5)                 @det1239 det1269
mz (0, 4.5)                   @det1299
mz (7, 6.5)                   @det559 det1204 det3730
mx (7.5, 6.5)                 @det1227 det1346
mz (0, 6.5)                   @det1304
mxx (0.5, 0.5) (0.5, 0)       @det1282
mzz (1, 1) (0.5, 1)           @det2294
mxx (0.5, 2.5) (0.5, 2)       @det1296
mzz (1, 3) (0.5, 3)           @det4312
mxx (0.5, 4.5) (0.5, 4)       @det1356
mzz (0.5, 5) (1, 5)           @det3703
mxx (0.5, 6.5) (0.5, 6)       @det1314
mzz (1, 7) (0.5, 7)           @det1302
mxx (1.5, 1.5) (1.5, 1)       @det1354
mzz (1.5, 2) (2, 2)           @det141
mxx (1.5, 3.5) (1.5, 3)       @det1281
mzz (1.5, 4) (2, 4)           @det1238
mxx (1.5, 5) (1.5, 5.5)       @det1283
mzz (1.5, 6) (2, 6)           @det1481
mxx (1.5, 7.5) (1.5, 7)       @det1291
mzz (1.5, 0) (2, 0)           @det2569
mxx (2.5, 0.5) (2.5, 0)       @det1306
mzz (3, 1) (2.5, 1)           @det4113
mxx (2.5, 2) (2.5, 2.5)       @det1336
mzz (2.5, 3) (3, 3)           @det811
mxx (2.5, 4) (2.5, 4.5)       @det1328
mzz (2.5, 5) (3, 5)           @det682
mxx (2.5, 6.5) (2.5, 6)       @det1316
mzz (2.5, 7) (3, 7)           @det3007
mxx (3.5, 1) (3.5, 1.5)       @det1359
mzz (3.5, 2) (4, 2)           @det4782
mxx (3.5, 3) (3.5, 3.5)       @det1322
mzz (4, 4) (3.5, 4)           @det4917
mxx (3.5, 5) (3.5, 5.5)       @det1352
mzz (3.5, 6) (4, 6)           @det3928
mxx (3.5, 7) (3.5, 7.5)       @det1333
mzz (3.5, 0) (4, 0)           @det5011
mxx (4.5, 0.5) (4.5, 0)       @det1320
mzz (5, 1) (4.5, 1)           @det1765
mxx (4.5, 2) (4.5, 2.5)       @det1353
mzz (5, 3) (4.5, 3)           @det3444
mxx (4.5, 4.5) (4.5, 4)       @det1345
mzz (5, 5) (4.5, 5)           @det2798
mxx (4.5, 6.5) (4.5, 6)       @det1357
mzz (5, 7) (4.5, 7)           @det1474
mxx (5.5, 1) (5.5, 1.5)       @det1337
mzz (5.5, 2) (6, 2)           @det605
mxx (5.5, 3) (5.5, 3.5)       @det1361
mzz (5.5, 4) (6, 4)           @det4586
mxx (5.5, 5.5) (5.5, 5)       @det1288
mzz (6, 6) (5.5, 6)           @det1677
mxx (5.5, 7) (5.5, 7.5)       @det1340
mzz (5.5, 0) (6, 0)           @det1989
mxx (6.5, 0) (6.5, 0.5)       @det1295
mzz (6.5, 1) (7, 1)           @det3141
mxx (6.5, 2.5) (6.5, 2)       @det1362
mzz (6.5, 3) (7, 3)           @det2396
mxx (6.5, 4.5) (6.5, 4)       @det1360
mzz (6.5, 5) (7, 5)           @det3728
mxx (6.5, 6) (6.5, 6.5)       @det1358
mzz (6.5, 7) (7, 7)           @det559
mxx (7.5, 1.5) (7.5, 1)       @det1348
mzz (7.5, 2) (0, 2)           @det1963
mxx (7.5, 3) (7.5, 3.5)       @det1350
mzz (7.5, 4) (0, 4)           @det3427
mxx (7.5, 5) (7.5, 5.5)       @det1330
mzz (7.5, 6) (0, 6)           @det3730
mxx (7.5, 7.5) (7.5, 7)       @det1317
mzz (7.5, 0) (0, 0)           @det3044

--------         80
mxx (0, 1.5) (0, 2)
mx (0.5, 1.5)                 @det1321
mz (1, 1.5)                   @det141 det1287 det4312
mxx (0, 3.5) (0, 4)
mx (0.5, 3.5)                 @det1263
mz (1, 3.5)                   @det1238 det1280 det3703
mxx (0, 5.5) (0, 6)
mx (0.5, 5.5)                 @det1276
mz (1, 5.5)                   @det1302 det1327 det1481
mxx (0, 7.5) (0, 0)
mx (0.5, 7.5)                 @det1326
mz (1, 7.5)                   @det1335 det2294 det2569
mxx (1, 0.5) (1, 1)
mx (1.5, 0.5)                 @det1274
mz (2, 0.5)                   @det141 det1334 det4113
mxx (1, 2.5) (1, 3)
mx (1.5, 2.5)                 @det1324
mz (2, 2.5)                   @det811 det1238 det1331
mxx (1, 4.5) (1, 5)
mx (1.5, 4.5)                 @det1319
mz (2, 4.5)                   @det682 det1266 det1481
mxx (1, 6.5) (1, 7)
mx (1.5, 6.5)                 @det1277
mz (2, 6.5)                   @det1260 det2569 det3007
mxx (2, 1.5) (2, 2)
mx (2.5, 1.5)                 @det1270
mz (3, 1.5)                   @det811 det1259 det4782
mxx (2, 3.5) (2, 4)
mx (2.5, 3.5)                 @det1325
mz (3, 3.5)                   @det682 det1311 det4917
mxx (2, 5.5) (2, 6)
mx (2.5, 5.5)                 @det1272
mz (3, 5.5)                   @det1284 det3007 det3928
mxx (2, 0) (2, 7.5)
mx (2.5, 7.5)                 @det1309
mz (3, 7.5)                   @det1297 det4113 det5011
mxx (3, 1) (3, 0.5)
mx (3.5, 0.5)                 @det1342
mz (4, 0.5)                   @det1273 det1765 det4782
mxx (3, 2.5) (3, 3)
mx (3.5, 2.5)                 @det1267
mz (4, 2.5)                   @det1286 det3444 det4917
mxx (3, 4.5) (3, 5)
mx (3.5, 4.5)                 @det1343
mz (4, 4.5)                   @det1344 det2798 det3928
mxx (3, 7) (3, 6.5)
mx (3.5, 6.5)                 @det1347
mz (4, 6.5)                   @det1301 det1474 det5011
mxx (4, 1.5) (4, 2)
mx (4.5, 1.5)                 @det1294
mz (5, 1.5)                   @det605 det1268 det3444
mxx (4, 4) (4, 3.5)
mx (4.5, 3.5)                 @det1323
mz (5, 3.5)                   @det1279 det2798 det4586
mxx (4, 5.5) (4, 6)
mx (4.5, 5.5)                 @det1261
mz (5, 5.5)                   @det1300 det1474 det1677
mxx (4, 0) (4, 7.5)
mx (4.5, 7.5)                 @det1298
mz (5, 7.5)                   @det1339 det1765 det1989
mxx (5, 0.5) (5, 1)
mx (5.5, 0.5)                 @det1258
mz (6, 0.5)                   @det605 det1332 det3141
mxx (5, 3) (5, 2.5)
mx (5.5, 2.5)                 @det1308
mz (6, 2.5)                   @det1312 det2396 det4586
mxx (5, 4.5) (5, 5)
mx (5.5, 4.5)                 @det1329
mz (6, 4.5)                   @det1315 det1677 det3728
mxx (5, 6.5) (5, 7)
mx (5.5, 6.5)                 @det1292
mz (6, 6.5)                   @det559 det1338 det1989
mxx (6, 1.5) (6, 2)
mx (6.5, 1.5)                 @det1290
mz (7, 1.5)                   @det1305 det1963 det2396
mxx (6, 3.5) (6, 4)
mx (6.5, 3.5)                 @det1303
mz (7, 3.5)                   @det1318 det3427 det3728
mxx (6, 6) (6, 5.5)
mx (6.5, 5.5)                 @det1307
mz (7, 5.5)                   @det559 det1289 det3730
mxx (6, 7.5) (6, 0)
mx (6.5, 7.5)                 @det1278
mz (7, 7.5)                   @det1275 det3044 det3141
mxx (7, 0.5) (7, 1)
mx (7.5, 0.5)                 @det1341
mz (0, 0.5)                   @det1285 det1963 det2294
mxx (7, 2.5) (7, 3)
mx (7.5, 2.5)                 @det1265
mz (0, 2.5)                   @det1271 det3427 det4312
mxx (7, 4.5) (7, 5)
mx (7.5, 4.5)                 @det1269
mz (0, 4.5)                   @det1299 det3703 det3730
mxx (7, 6.5) (7, 7)
mx (7.5, 6.5)                 @det1346
mz (0, 6.5)                   @det1302 det1304 det3044
mxx (0.5, 0.5) (0.5, 1)       @det1459
mxx (0.5, 2.5) (0.5, 3)       @det1445
mxx (0.5, 5) (0.5, 4.5)       @det1451
mxx (0.5, 6.5) (0.5, 7)       @det1416
mxx (1.5, 1.5) (1.5, 2)       @det1441
mxx (1.5, 4) (1.5, 3.5)       @det1422
mxx (1.5, 5.5) (1.5, 6)       @det1466
mxx (1.5, 0) (1.5, 7.5)       @det1426
mxx (2.5, 0.5) (2.5, 1)       @det1467
mxx (2.5, 2.5) (2.5, 3)       @det1427
mxx (2.5, 4.5) (2.5, 5)       @det1465
mxx (2.5, 7) (2.5, 6.5)       @det1410
mxx (3.5, 1.5) (3.5, 2)       @det1452
mxx (3.5, 3.5) (3.5, 4)       @det1450
mxx (3.5, 5.5) (3.5, 6)       @det1409
mxx (3.5, 0) (3.5, 7.5)       @det1455
mxx (4.5, 0.5) (4.5, 1)       @det1457
mxx (4.5, 2.5) (4.5, 3)       @det1419
mxx (4.5, 4.5) (4.5, 5)       @det1415
mxx (4.5, 6.5) (4.5, 7)       @det1461
mxx (5.5, 1.5) (5.5, 2)       @det1412
mxx (5.5, 3.5) (5.5, 4)       @det1390
mxx (5.5, 5.5) (5.5, 6)       @det1458
mxx (5.5, 7.5) (5.5, 0)       @det1383
mxx (6.5, 0.5) (6.5, 1)       @det1437
mxx (6.5, 2.5) (6.5, 3)       @det1460
mxx (6.5, 5) (6.5, 4.5)       @det1425
mxx (6.5, 6.5) (6.5, 7)       @det1429
mxx (7.5, 2) (7.5, 1.5)       @det1447
mxx (7.5, 3.5) (7.5, 4)       @det1401
mxx (7.5, 5.5) (7.5, 6)       @det1381
mxx (7.5, 0) (7.5, 7.5)       @det1454

--------         81
mzz (0, 1.5) (0.5, 1.5)       @det1486
mxx (1, 1) (1, 1.5)
mzz (0, 3.5) (0.5, 3.5)       @det1501
mxx (1, 3) (1, 3.5)
mzz (0.5, 5.5) (0, 5.5)       @det1479
mxx (1, 5) (1, 5.5)
mzz (0, 7.5) (0.5, 7.5)       @det1494
mxx (1, 7.5) (1, 7)
mzz (1, 0.5) (1.5, 0.5)       @det1478
mxx (2, 0) (2, 0.5)
mzz (1, 2.5) (1.5, 2.5)       @det1496
mxx (2, 2) (2, 2.5)
mzz (1.5, 4.5) (1, 4.5)       @det1499
mxx (2, 4.5) (2, 4)
mzz (1, 6.5) (1.5, 6.5)       @det1487
mxx (2, 6.5) (2, 6)
mzz (2, 1.5) (2.5, 1.5)       @det1488
mxx (3, 1.5) (3, 1)
mzz (2, 3.5) (2.5, 3.5)       @det1489
mxx (3, 3.5) (3, 3)
mzz (2, 5.5) (2.5, 5.5)       @det1491
mxx (3, 5) (3, 5.5)
mzz (2.5, 7.5) (2, 7.5)       @det1484
mxx (3, 7.5) (3, 7)
mzz (3.5, 0.5) (3, 0.5)       @det1495
mxx (4, 0) (4, 0.5)
mzz (3, 2.5) (3.5, 2.5)       @det1498
mxx (4, 2) (4, 2.5)
mzz (3, 4.5) (3.5, 4.5)       @det1475
mxx (4, 4.5) (4, 4)
mzz (3.5, 6.5) (3, 6.5)       @det1508
mxx (4, 6) (4, 6.5)
mzz (4, 1.5) (4.5, 1.5)       @det1517
mxx (5, 1) (5, 1.5)
mzz (4.5, 3.5) (4, 3.5)       @det1515
mxx (5, 3.5) (5, 3)
mzz (4, 5.5) (4.5, 5.5)       @det1511
mxx (5, 5.5) (5, 5)
mzz (4, 7.5) (4.5, 7.5)       @det1490
mxx (5, 7) (5, 7.5)
mzz (5, 0.5) (5.5, 0.5)       @det1493
mxx (6, 0) (6, 0.5)
mzz (5.5, 2.5) (5, 2.5)       @det1506
mxx (6, 2.5) (6, 2)
mzz (5, 4.5) (5.5, 4.5)       @det1509
mxx (6, 4) (6, 4.5)
mzz (5, 6.5) (5.5, 6.5)       @det1476
mxx (6, 6.5) (6, 6)
mzz (6, 1.5) (6.5, 1.5)       @det1470
mxx (7, 1.5) (7, 1)
mzz (6, 3.5) (6.5, 3.5)       @det1497
mxx (7, 3) (7, 3.5)
mzz (6.5, 5.5) (6, 5.5)       @det1477
mxx (7, 5.5) (7, 5)
mzz (6, 7.5) (6.5, 7.5)       @det1471
mxx (7, 7.5) (7, 7)
mzz (7, 0.5) (7.5, 0.5)       @det1492
mxx (0, 0) (0, 0.5)
mzz (7.5, 2.5) (7, 2.5)       @det1480
mxx (0, 2.5) (0, 2)
mzz (7, 4.5) (7.5, 4.5)       @det1482
mxx (0, 4.5) (0, 4)
mzz (7, 6.5) (7.5, 6.5)       @det1505
mxx (0, 6) (0, 6.5)
mxx (0.5, 0.5) (0.5, 0)       @det1282
mxx (0.5, 2.5) (0.5, 2)       @det1296
mxx (0.5, 4.5) (0.5, 4)       @det1356
mxx (0.5, 6.5) (0.5, 6)       @det1314
mxx (1.5, 1.5) (1.5, 1)       @det1354
mxx (1.5, 3.5) (1.5, 3)       @det1281
mxx (1.5, 5) (1.5, 5.5)       @det1283
mxx (1.5, 7.5) (1.5, 7)       @det1291
mxx (2.5, 0.5) (2.5, 0)       @det1306
mxx (2.5, 2) (2.5, 2.5)       @det1336
mxx (2.5, 4) (2.5, 4.5)       @det1328
mxx (2.5, 6.5) (2.5, 6)       @det1316
mxx (3.5, 1) (3.5, 1.5)       @det1359
mxx (3.5, 3) (3.5, 3.5)       @det1322
mxx (3.5, 5) (3.5, 5.5)       @det1352
mxx (3.5, 7) (3.5, 7.5)       @det1333
mxx (4.5, 0.5) (4.5, 0)       @det1320
mxx (4.5, 2) (4.5, 2.5)       @det1353
mxx (4.5, 4.5) (4.5, 4)       @det1345
mxx (4.5, 6.5) (4.5, 6)       @det1357
mxx (5.5, 1) (5.5, 1.5)       @det1337
mxx (5.5, 3) (5.5, 3.5)       @det1361
mxx (5.5, 5.5) (5.5, 5)       @det1288
mxx (5.5, 7) (5.5, 7.5)       @det1340
mxx (6.5, 0) (6.5, 0.5)       @det1295
mxx (6.5, 2.5) (6.5, 2)       @det1362
mxx (6.5, 4.5) (6.5, 4)       @det1360
mxx (6.5, 6) (6.5, 6.5)       @det1358
mxx (7.5, 1.5) (7.5, 1)       @det1348
mxx (7.5, 3) (7.5, 3.5)       @det1350
mxx (7.5, 5) (7.5, 5.5)       @det1330
mxx (7.5, 7.5) (7.5, 7)       @det1317

--------         82
mzz (1, 1.5) (0.5, 1.5)       @det1606
mzz (1, 3.5) (0.5, 3.5)       @det1564
mzz (0.5, 5.5) (1, 5.5)       @det1592
mzz (1, 7.5) (0.5, 7.5)       @det1593
mzz (1.5, 0.5) (2, 0.5)       @det1580
mzz (1.5, 2.5) (2, 2.5)       @det1587
mzz (1.5, 4.5) (2, 4.5)       @det1527
mzz (1.5, 6.5) (2, 6.5)       @det1582
mzz (3, 1.5) (2.5, 1.5)       @det1554
mzz (2.5, 3.5) (3, 3.5)       @det1545
mzz (2.5, 5.5) (3, 5.5)       @det1534
mzz (2.5, 7.5) (3, 7.5)       @det1531
mzz (3.5, 0.5) (4, 0.5)       @det1542
mzz (3.5, 2.5) (4, 2.5)       @det1553
mzz (4, 4.5) (3.5, 4.5)       @det1547
mzz (3.5, 6.5) (4, 6.5)       @det1575
mzz (5, 1.5) (4.5, 1.5)       @det1563
mzz (5, 3.5) (4.5, 3.5)       @det1555
mzz (5, 5.5) (4.5, 5.5)       @det1562
mzz (5, 7.5) (4.5, 7.5)       @det1572
mzz (5.5, 0.5) (6, 0.5)       @det1550
mzz (5.5, 2.5) (6, 2.5)       @det1568
mzz (5.5, 4.5) (6, 4.5)       @det1566
mzz (6, 6.5) (5.5, 6.5)       @det1573
mzz (6.5, 1.5) (7, 1.5)       @det1526
mzz (6.5, 3.5) (7, 3.5)       @det1536
mzz (6.5, 5.5) (7, 5.5)       @det1560
mzz (6.5, 7.5) (7, 7.5)       @det1570
mzz (7.5, 0.5) (0, 0.5)       @det1579
mzz (7.5, 2.5) (0, 2.5)       @det1528
mzz (7.5, 4.5) (0, 4.5)       @det1539
mzz (7.5, 6.5) (0, 6.5)       @det1565
mxx (0.5, 0.5) (0.5, 1)       @det1459
mzz (1, 0) (0.5, 0)           @det2294
mxx (0.5, 2.5) (0.5, 3)       @det1445
mzz (1, 2) (0.5, 2)           @det4312
mxx (0.5, 5) (0.5, 4.5)       @det1451
mzz (1, 4) (0.5, 4)           @det3703
mxx (0.5, 6.5) (0.5, 7)       @det1416
mzz (0.5, 6) (1, 6)           @det1302
mxx (1.5, 1.5) (1.5, 2)       @det1441
mzz (1.5, 1) (2, 1)           @det141
mxx (1.5, 4) (1.5, 3.5)       @det1422
mzz (2, 3) (1.5, 3)           @det1238
mxx (1.5, 5.5) (1.5, 6)       @det1466
mzz (1.5, 5) (2, 5)           @det1481
mxx (1.5, 0) (1.5, 7.5)       @det1426
mzz (1.5, 7) (2, 7)           @det2569
mxx (2.5, 0.5) (2.5, 1)       @det1467
mzz (2.5, 0) (3, 0)           @det4113
mxx (2.5, 2.5) (2.5, 3)       @det1427
mzz (2.5, 2) (3, 2)           @det811
mxx (2.5, 4.5) (2.5, 5)       @det1465
mzz (2.5, 4) (3, 4)           @det682
mxx (2.5, 7) (2.5, 6.5)       @det1410
mzz (3, 6) (2.5, 6)           @det3007
mxx (3.5, 1.5) (3.5, 2)       @det1452
mzz (3.5, 1) (4, 1)           @det4782
mxx (3.5, 3.5) (3.5, 4)       @det1450
mzz (3.5, 3) (4, 3)           @det4917
mxx (3.5, 5.5) (3.5, 6)       @det1409
mzz (3.5, 5) (4, 5)           @det3928
mxx (3.5, 0) (3.5, 7.5)       @det1455
mzz (3.5, 7) (4, 7)           @det5011
mxx (4.5, 0.5) (4.5, 1)       @det1457
mzz (5, 0) (4.5, 0)           @det1765
mxx (4.5, 2.5) (4.5, 3)       @det1419
mzz (4.5, 2) (5, 2)           @det3444
mxx (4.5, 4.5) (4.5, 5)       @det1415
mzz (5, 4) (4.5, 4)           @det2798
mxx (4.5, 6.5) (4.5, 7)       @det1461
mzz (5, 6) (4.5, 6)           @det1474
mxx (5.5, 1.5) (5.5, 2)       @det1412
mzz (5.5, 1) (6, 1)           @det605
mxx (5.5, 3.5) (5.5, 4)       @det1390
mzz (5.5, 3) (6, 3)           @det4586
mxx (5.5, 5.5) (5.5, 6)       @det1458
mzz (5.5, 5) (6, 5)           @det1677
mxx (5.5, 7.5) (5.5, 0)       @det1383
mzz (5.5, 7) (6, 7)           @det1989
mxx (6.5, 0.5) (6.5, 1)       @det1437
mzz (6.5, 0) (7, 0)           @det3141
mxx (6.5, 2.5) (6.5, 3)       @det1460
mzz (6.5, 2) (7, 2)           @det2396
mxx (6.5, 5) (6.5, 4.5)       @det1425
mzz (7, 4) (6.5, 4)           @det3728
mxx (6.5, 6.5) (6.5, 7)       @det1429
mzz (6.5, 6) (7, 6)           @det559
mxx (7.5, 2) (7.5, 1.5)       @det1447
mzz (0, 1) (7.5, 1)           @det1963
mxx (7.5, 3.5) (7.5, 4)       @det1401
mzz (7.5, 3) (0, 3)           @det3427
mxx (7.5, 5.5) (7.5, 6)       @det1381
mzz (7.5, 5) (0, 5)           @det3730
mxx (7.5, 0) (7.5, 7.5)       @det1454
mzz (0, 7) (7.5, 7)           @det3044

--------         83
mzz (0, 1.5) (0.5, 1.5)       @det1486
mzz (0, 3.5) (0.5, 3.5)       @det1501
mzz (0.5, 5.5) (0, 5.5)       @det1479
mzz (0, 7.5) (0.5, 7.5)       @det1494
mzz (1, 0.5) (1.5, 0.5)       @det1478
mzz (1, 2.5) (1.5, 2.5)       @det1496
mzz (1.5, 4.5) (1, 4.5)       @det1499
mzz (1, 6.5) (1.5, 6.5)       @det1487
mzz (2, 1.5) (2.5, 1.5)       @det1488
mzz (2, 3.5) (2.5, 3.5)       @det1489
mzz (2, 5.5) (2.5, 5.5)       @det1491
mzz (2.5, 7.5) (2, 7.5)       @det1484
mzz (3.5, 0.5) (3, 0.5)       @det1495
mzz (3, 2.5) (3.5, 2.5)       @det1498
mzz (3, 4.5) (3.5, 4.5)       @det1475
mzz (3.5, 6.5) (3, 6.5)       @det1508
mzz (4, 1.5) (4.5, 1.5)       @det1517
mzz (4.5, 3.5) (4, 3.5)       @det1515
mzz (4, 5.5) (4.5, 5.5)       @det1511
mzz (4, 7.5) (4.5, 7.5)       @det1490
mzz (5, 0.5) (5.5, 0.5)       @det1493
mzz (5.5, 2.5) (5, 2.5)       @det1506
mzz (5, 4.5) (5.5, 4.5)       @det1509
mzz (5, 6.5) (5.5, 6.5)       @det1476
mzz (6, 1.5) (6.5, 1.5)       @det1470
mzz (6, 3.5) (6.5, 3.5)       @det1497
mzz (6.5, 5.5) (6, 5.5)       @det1477
mzz (6, 7.5) (6.5, 7.5)       @det1471
mzz (7, 0.5) (7.5, 0.5)       @det1492
mzz (7.5, 2.5) (7, 2.5)       @det1480
mzz (7, 4.5) (7.5, 4.5)       @det1482
mzz (7, 6.5) (7.5, 6.5)       @det1505
mzz (0, 1) (0.5, 1)           @det2294
mz (0.5, 0.5)                 @det2294
mx (0.5, 0)
mzz (0, 3) (0.5, 3)           @det4312
mz (0.5, 2.5)                 @det4312
mx (0.5, 2)
mzz (0.5, 5) (0, 5)           @det3703
mz (0.5, 4.5)                 @det3703
mx (0.5, 4)
mzz (0, 7) (0.5, 7)           @det1302
mz (0.5, 6.5)                 @det1302
mx (0.5, 6)
mzz (1, 2) (1.5, 2)           @det141
mz (1.5, 1.5)                 @det141
mx (1.5, 1)
mzz (1.5, 4) (1, 4)           @det1238
mz (1.5, 3.5)                 @det1238
mx (1.5, 3)
mzz (1, 6) (1.5, 6)           @det1481
mz (1.5, 5.5)                 @det1481
mx (1.5, 5)
mzz (1, 0) (1.5, 0)           @det2569
mz (1.5, 7.5)                 @det2569
mx (1.5, 7)
mzz (2, 1) (2.5, 1)           @det4113
mz (2.5, 0.5)                 @det4113
mx (2.5, 0)
mzz (2, 3) (2.5, 3)           @det811
mz (2.5, 2.5)                 @det811
mx (2.5, 2)
mzz (2, 5) (2.5, 5)           @det682
mz (2.5, 4.5)                 @det682
mx (2.5, 4)
mzz (2.5, 7) (2, 7)           @det3007
mz (2.5, 6.5)                 @det3007
mx (2.5, 6)
mzz (3, 2) (3.5, 2)           @det4782
mz (3.5, 1.5)                 @det4782
mx (3.5, 1)
mzz (3, 4) (3.5, 4)           @det4917
mz (3.5, 3.5)                 @det4917
mx (3.5, 3)
mzz (3.5, 6) (3, 6)           @det3928
mz (3.5, 5.5)                 @det3928
mx (3.5, 5)
mzz (3.5, 0) (3, 0)           @det5011
mz (3.5, 7.5)                 @det5011
mx (3.5, 7)
mzz (4, 1) (4.5, 1)           @det1765
mz (4.5, 0.5)                 @det1765
mx (4.5, 0)
mzz (4.5, 3) (4, 3)           @det3444
mz (4.5, 2.5)                 @det3444
mx (4.5, 2)
mzz (4, 5) (4.5, 5)           @det2798
mz (4.5, 4.5)                 @det2798
mx (4.5, 4)
mzz (4, 7) (4.5, 7)           @det1474
mz (4.5, 6.5)                 @det1474
mx (4.5, 6)
mzz (5.5, 2) (5, 2)           @det605
mz (5.5, 1.5)                 @det605
mx (5.5, 1)
mzz (5, 4) (5.5, 4)           @det4586
mz (5.5, 3.5)                 @det4586
mx (5.5, 3)
mzz (5, 6) (5.5, 6)           @det1677
mz (5.5, 5.5)                 @det1677
mx (5.5, 5)
mzz (5, 0) (5.5, 0)           @det1989
mz (5.5, 7.5)                 @det1989
mx (5.5, 7)
mzz (6, 1) (6.5, 1)           @det3141
mz (6.5, 0.5)                 @det3141
mx (6.5, 0)
mzz (6, 3) (6.5, 3)           @det2396
mz (6.5, 2.5)                 @det2396
mx (6.5, 2)
mzz (6.5, 5) (6, 5)           @det3728
mz (6.5, 4.5)                 @det3728
mx (6.5, 4)
mzz (6, 7) (6.5, 7)           @det559
mz (6.5, 6.5)                 @det559
mx (6.5, 6)
mzz (7.5, 2) (7, 2)           @det1963
mz (7.5, 1.5)                 @det1963
mx (7.5, 1)
mzz (7, 4) (7.5, 4)           @det3427
mz (7.5, 3.5)                 @det3427
mx (7.5, 3)
mzz (7, 6) (7.5, 6)           @det3730
mz (7.5, 5.5)                 @det3730
mx (7.5, 5)
mzz (7, 0) (7.5, 0)           @det3044
mz (7.5, 7.5)                 @det3044
mx (7.5, 7)

--------         84
mzz (1, 1.5) (0.5, 1.5)       @det1606
mxx (0, 1.5) (0, 1)
mzz (1, 3.5) (0.5, 3.5)       @det1564
mxx (0, 3.5) (0, 3)
mzz (0.5, 5.5) (1, 5.5)       @det1592
mxx (0, 5.5) (0, 5)
mzz (1, 7.5) (0.5, 7.5)       @det1593
mxx (0, 7) (0, 7.5)
mzz (1.5, 0.5) (2, 0.5)       @det1580
mxx (1, 0.5) (1, 0)
mzz (1.5, 2.5) (2, 2.5)       @det1587
mxx (1, 2) (1, 2.5)
mzz (1.5, 4.5) (2, 4.5)       @det1527
mxx (1, 4) (1, 4.5)
mzz (1.5, 6.5) (2, 6.5)       @det1582
mxx (1, 6.5) (1, 6)
mzz (3, 1.5) (2.5, 1.5)       @det1554
mxx (2, 1) (2, 1.5)
mzz (2.5, 3.5) (3, 3.5)       @det1545
mxx (2, 3.5) (2, 3)
mzz (2.5, 5.5) (3, 5.5)       @det1534
mxx (2, 5.5) (2, 5)
mzz (2.5, 7.5) (3, 7.5)       @det1531
mxx (2, 7) (2, 7.5)
mzz (3.5, 0.5) (4, 0.5)       @det1542
mxx (3, 0) (3, 0.5)
mzz (3.5, 2.5) (4, 2.5)       @det1553
mxx (3, 2.5) (3, 2)
mzz (4, 4.5) (3.5, 4.5)       @det1547
mxx (3, 4.5) (3, 4)
mzz (3.5, 6.5) (4, 6.5)       @det1575
mxx (3, 6) (3, 6.5)
mzz (5, 1.5) (4.5, 1.5)       @det1563
mxx (4, 1.5) (4, 1)
mzz (5, 3.5) (4.5, 3.5)       @det1555
mxx (4, 3) (4, 3.5)
mzz (5, 5.5) (4.5, 5.5)       @det1562
mxx (4, 5) (4, 5.5)
mzz (5, 7.5) (4.5, 7.5)       @det1572
mxx (4, 7) (4, 7.5)
mzz (5.5, 0.5) (6, 0.5)       @det1550
mxx (5, 0) (5, 0.5)
mzz (5.5, 2.5) (6, 2.5)       @det1568
mxx (5, 2) (5, 2.5)
mzz (5.5, 4.5) (6, 4.5)       @det1566
mxx (5, 4.5) (5, 4)
mzz (6, 6.5) (5.5, 6.5)       @det1573
mxx (5, 6) (5, 6.5)
mzz (6.5, 1.5) (7, 1.5)       @det1526
mxx (6, 1.5) (6, 1)
mzz (6.5, 3.5) (7, 3.5)       @det1536
mxx (6, 3.5) (6, 3)
mzz (6.5, 5.5) (7, 5.5)       @det1560
mxx (6, 5) (6, 5.5)
mzz (6.5, 7.5) (7, 7.5)       @det1570
mxx (6, 7.5) (6, 7)
mzz (7.5, 0.5) (0, 0.5)       @det1579
mxx (7, 0.5) (7, 0)
mzz (7.5, 2.5) (0, 2.5)       @det1528
mxx (7, 2) (7, 2.5)
mzz (7.5, 4.5) (0, 4.5)       @det1539
mxx (7, 4.5) (7, 4)
mzz (7.5, 6.5) (0, 6.5)       @det1565
mxx (7, 6.5) (7, 6)

--------         85
mxx (1, 1.5) (1, 2)
mx (0.5, 1.5)
mz (0, 1.5)
mxx (1, 3.5) (1, 4)
mx (0.5, 3.5)
mz (0, 3.5)
mxx (1, 6) (1, 5.5)
mx (0.5, 5.5)
mz (0, 5.5)
mxx (1, 0) (1, 7.5)
mx (0.5, 7.5)
mz (0, 7.5)
mxx (2, 0.5) (2, 1)
mx (1.5, 0.5)
mz (1, 0.5)
mxx (2, 3) (2, 2.5)
mx (1.5, 2.5)
mz (1, 2.5)
mxx (2, 4.5) (2, 5)
mx (1.5, 4.5)
mz (1, 4.5)
mxx (2, 6.5) (2, 7)
mx (1.5, 6.5)
mz (1, 6.5)
mxx (3, 1.5) (3, 2)
mx (2.5, 1.5)
mz (2, 1.5)
mxx (3, 3.5) (3, 4)
mx (2.5, 3.5)
mz (2, 3.5)
mxx (3, 5.5) (3, 6)
mx (2.5, 5.5)
mz (2, 5.5)
mxx (3, 7.5) (3, 0)
mx (2.5, 7.5)
mz (2, 7.5)
mxx (4, 0.5) (4, 1)
mx (3.5, 0.5)
mz (3, 0.5)
mxx (4, 2.5) (4, 3)
mx (3.5, 2.5)
mz (3, 2.5)
mxx (4, 4.5) (4, 5)
mx (3.5, 4.5)
mz (3, 4.5)
mxx (4, 6.5) (4, 7)
mx (3.5, 6.5)
mz (3, 6.5)
mxx (5, 1.5) (5, 2)
mx (4.5, 1.5)
mz (4, 1.5)
mxx (5, 3.5) (5, 4)
mx (4.5, 3.5)
mz (4, 3.5)
mxx (5, 5.5) (5, 6)
mx (4.5, 5.5)
mz (4, 5.5)
mxx (5, 0) (5, 7.5)
mx (4.5, 7.5)
mz (4, 7.5)
mxx (6, 1) (6, 0.5)
mx (5.5, 0.5)
mz (5, 0.5)
mxx (6, 2.5) (6, 3)
mx (5.5, 2.5)
mz (5, 2.5)
mxx (6, 4.5) (6, 5)
mx (5.5, 4.5)
mz (5, 4.5)
mxx (6, 6.5) (6, 7)
mx (5.5, 6.5)
mz (5, 6.5)
mxx (7, 1.5) (7, 2)
mx (6.5, 1.5)
mz (6, 1.5)
mxx (7, 4) (7, 3.5)
mx (6.5, 3.5)
mz (6, 3.5)
mxx (7, 5.5) (7, 6)
mx (6.5, 5.5)
mz (6, 5.5)
mxx (7, 0) (7, 7.5)
mx (6.5, 7.5)
mz (6, 7.5)
mxx (0, 1) (0, 0.5)
mx (7.5, 0.5)
mz (7, 0.5)
mxx (0, 2.5) (0, 3)
mx (7.5, 2.5)
mz (7, 2.5)
mxx (0, 4.5) (0, 5)
mx (7.5, 4.5)
mz (7, 4.5)
mxx (0, 7) (0, 6.5)
mx (7.5, 6.5)
mz (7, 6.5)



==> anc/README.txt <==
This directory contains the circuits used for the simulations performed in arXiv:2310.12981.

The subdirectories are named according to the corresponding figure in the paper, and within
each subdirectory are .txt files containing a parsable description of the circuits for all
considered code sizes. This circuit description is derived from one we use internally for
QEC simulations at Microsoft, though it shares similarities with the Stim format.

The simulated circuits only contain 1- and 2-qubit Pauli measurements and idle operations:

- Measurement operations are denoted as m{Pauli operators} {qubit ids}
- Idle operations are denoted as i {qubit id}

For the qubit ids, we use the spatial coordinates of the qubit as a 2-tuple.

Blocks of operations happening simultaneously in time begin with:

--------          {time step}

We also place labels on the operations as follows, starting with the @ marking:

- If noise is applied to the operation according to the noise model specified in the main text,
we apply the label 'noisy' (operations near the beginning and end of the simulation cell in time
may be noiseless, as we buttress the noisy rounds with O(1) noiseless rounds).
- If a flipped measurement outcome flips detector i (in the chosen local basis of detectors
 used for MWPM decoding) we add a label 'det{i}'.

For example,

mxx (2, 3.5) (2, 4)           @noisy det22 det1514

denotes a noisy XX measurement between qubits located at (2, 3.5) and (2, 4), which
contributes to detectors 22 and 1514 (taken from Fig21_left/d_9.txt).

